Eigenvalues of doubly stochastic matrices in large orders

For $1\le k\le N$, every point in the convex hull of the $k$th roots of unity is an eigenvalue of some doubly stochastic matrix of order $N$. Perfect and Mirsky asked whether any other eigenvalues occur. We prove that the union of these polygons is the whole region for every $N\ge450$. Our pencil-and-paper proof for $N\ge10^{30}$ starts with an eigenvector $v$ of Euclidean norm one. Place one unit of mass at each coordinate $v_j$. If $Av=zv$, row $i$ draws mass $A_{ij}$ from each mark $v_j$, so the mass it receives has centre $zv_i$. The column sums ensure that each mark supplies one unit in total. It follows that the sum of the row variances is $1-|z|^2$. Since the regular $N$-gon contains the disk of radius $\cos(\pi/N)$, an eigenvalue outside the polygons would force this sum below $\sin^2(\pi/N)$. We use this bound to compare permutations of the outer marks and to follow a randomly chosen mark through a quarter turn. To reach $450$, we count marks between concentric circles and verify a finite set of inequalities by computer. We also determine the regions in orders five and six by computer-assisted proofs. At order five the full region is obtained by adding to the polygons the segments from the origin to two conjugate arcs traced by roots of quartic polynomials. At order six the square, pentagon and hexagon give the whole region.

==> anc/README.txt <==
Perfect--Mirsky: numerical verification for the appendix
=======================================================

Each run checks inequalities that hold for all N >= 450 by the reductions
proved in the appendix. The formulas there specify how to pass from a
matrix and its eigenvector to a denominator, a radial rank, and finally
a population interval. The program starts at those formulas. The proof
for N >= 10^30 in the main text can be read independently.

Running the check
-----------------
Keep the directory layout supplied in the archive. Use Python 3.10 or later
and python-flint 0.9.0. From the directory containing this README, run

    python verify450.py

To print both lower bounds for each of the final 26 intervals, run

    python verify450.py --show-endpoints

To follow the worked example in the appendix, run

    python verify450.py --explain-7r

Here 7 is the denominator of a nearby root and the bound on the matrix
order is 450. The program prints the two fractions of marks obtained
from (L5) and the certified gains at the resulting population endpoints.
The two disjoint counts add. Concavity puts the gain above the chord
joining its endpoint values. This explains why the finite tests cover
even populations that never appear explicitly in a table.

For a fresh installation on macOS or Linux, open a terminal in this
directory. A virtual environment keeps the single dependency local:

    python3 -m venv .venv
    .venv/bin/python -m pip install -r requirements.txt
    .venv/bin/python verify450.py --show-endpoints

On Windows use .venv\Scripts\python.exe for the last two commands.
The calculation reads the two data files in the same directory as the
scripts. Once installed, it runs offline. An inequality that fails or
cannot be decided raises an exception and the process exits unsuccessfully.

What the three stages prove
---------------------------
1. early.py starts with the Farey estimates and the physical radius and
   population hypotheses for each case in (P4). It checks the 31 prefix
   rows, their links to the radial runs, the physical caps and the grouped radial-span comparisons
   which exclude denominators d >= 18. early-prefix.csv records the row
   parameters and the upper or lower bounds asserted in (P4). The
   radial-run parameters are read from final_rows.json.
   Arithmetic involving sine, logarithm or pi uses Arb, through
   python-flint. An Arb number encloses the exact real value in an
   interval. An upper bound succeeds only when the whole enclosure is
   on the required side. The default precision is 160 bits.

2. packets.py uses rational arithmetic for (P11), (R8) and (L5)--(L8)
   to verify the seven pairs of packet bounds in each of 25 rows.
   A pair gives the cost per radial cut and the additional cost at
   the end of the last packet. At a group such as 11--13 it checks each
   denominator separately. This gives 420 comparisons for 175 printed
   pairs. For d <= 5 it enumerates all possible branch changes for up
   to d slots. The proof in (L8) explains why this finite list suffices.
   In (P11) it encloses the positive critical point of a cubic using
   integer square roots, then rounds its upper bound upwards.

3. final.py reads the packet bounds just verified. It reconstructs the
   Farey bounds, counts and moments, supporting slopes, outer-radius
   inequalities, permitted populations and final signed gains. It uses
   fractions, alternating bounds for the arctangent in Machin's formula,
   and integer square roots to enclose square roots of rational numbers.
   Of 25 base rows, 4S is excluded by its disjoint counts. Splitting 2S
   and 4R gives the 26 intervals in the last tables. Concavity of the
   gain on each interval is what makes checking both endpoints sufficient.

   In row 7R, for example, the lower endpoint is the sum of the counts
   for [a,A) and [A,U). It begins 0.16801517... . The display 0.16802
   is for the reader. The verifier evaluates the defining fractions.

The source parameters and displayed bounds are in final_rows.json.
Input decimals are strings representing exact rationals. Each module
recomputes the quantities it compares with the corresponding printed
bounds. The last two stages can also be run separately with the Python
standard library. Running final.py alone treats the packet bounds as
inputs. The full check runs all three stages.

The separate order-five example
-------------------------------
Run python five_witness.py with standard Python. At t=1/2 the displayed
matrix has a nonreal eigenvalue in a small rational rectangle. The
program proves that the rectangle misses each regular polygon in U5.
To prove the full region one also has to exclude other eigenvalues.
The complete proofs and their programs are under small-orders/. Read
small-orders/README.txt for the geometric reductions, input formats,
and execution instructions. From that directory the commands are

    python verify_small_orders.py 5
    python verify_small_orders.py 6

Each of these needs the requirements in its own order directory.

Provenance
----------
Discussions with ChatGPT Pro 6 helped the authors find inequalities used
in the pencil-and-paper proof for N >= 10^30.
GPT 6.2 Ultra (ChatGPT 6.2 Astra with ultra reasoning) wrote the
verification software and generated the certificates fully autonomously.
This includes the calculations for N >= 450 and the certificates for
orders five and six. The authors checked the software and the certificates.
OpenAI Codex also assisted with the exposition and assembly of the
electronic supplement. The authors take full
responsibility for the mathematical claims, proofs, computations, figures,
and final text.


==> anc/early-prefix.csv <==
class,A,T,tau,delta,y0,t0,CT,CB,S_column,Rnl,Rleak
2,.7975,.85,.98,.13,.056,.167,12.5,37,.394,.291,.1164
2,.85,.94,.96,.15,.073,.227,13,29,.405,.857,.0496
2,.94,1,.88,.16,.061,.24,17.6,34,.309,.14,.0034
3,.7459,.85,1.12,.12,.079,.199,12.5,27,.077,.482,.0786
3,.85,.94,1,.14,.068,.231,16.2,31,.303,.285,.0788
3,.94,1,.96,.14,.048,.234,24.3,43,.105,.087,.0734
4,.7217,.85,1.12,.12,.077,.194,12.5,27,.101,.274,.078
4,.85,.94,1.02,.13,.066,.22,16.8,32,.083,.264,.0708
4,.94,1,.98,.13,.041,.233,27.9,50,.042,.195,.0742
2a,.85,.94,.96,.15,.074,.242,12.5,29,.381,.488,.0539
2a,.94,1,.9,.16,.06,.259,16.7,35,.284,.014,.0005
34a,.85,.94,1.1,.12,.077,.255,12.5,27,.096,.305,.0751
34a,.94,1,.96,.15,.052,.265,19.9,40,.157,.106,.0779
2b,.895,.94,.96,.14,.053,.218,12.5,39,.391,.738,.073
2b,.94,1,.92,.16,.065,.265,13.3,32,.386,.706,.0157
34b,.895,.94,1.1,.11,.056,.23,12.5,37,.103,.37,.0812
34b,.94,1,.96,.15,.052,.265,17,40,.237,.284,.0824
3c,.91,.94,1.1,.11,.045,.217,12.5,46,.079,.437,.0825
3c,.94,1,.98,.15,.05,.265,16.8,41,.21,.426,.083
5,.706,.94,1,.16,.064,.219,17.1,33,.793,.473,.079
5,.94,1,.86,.16,.036,.234,30.7,57,.979,.19,.075
6-7,.689,.92,.98,.15,.065,.198,15.4,32,.682,.226,.083
6-7,.92,1,.86,.15,.037,.23,27.8,56,.841,.417,.079
8-18,.652,.92,.98,.15,.06,.224,16.1,35,.691,.518,.084
8-18,.92,1,.82,.15,.028,.227,34,73,.928,.4,.081
5-8R,.79,.92,1,.15,.073,.242,13.1,29,.627,.396,.084
5-8R,.92,1,.96,.15,.044,.248,25.2,47,.947,.426,.075
19-36,.616,.92,.96,.15,.048,.226,18.6,43,.738,.348,.083
19-36,.92,1,.78,.15,.024,.223,36.5,85,.887,.326,.08
37+,.499,1,.88,.15,.035,.197,16.4,59,.63,.232,.092
quarter,.428,1,.98,.12,.03,.158,13.7,68,.581,.363,.086


==> anc/early.py <==
"""Certified inequalities for the Farey bounds, the prefix, and denominators >= 18.

Run with Python 3 and python-flint 0.9. Fractions determine discrete choices.
All nonrational functions use Arb real balls, including the value of pi.
Run check(precision=160) to reproduce the reported bounds. Each strict
comparison must hold for every point in the two balls. The precision
setting applies to the entire run, including all trigonometric evaluations.

The checks follow the appendix. First come the Farey estimates (R1)--(R8),
then the 31 prefix rows (P4) and their physical caps (P11), and finally the
span estimates for denominators from eighteen on, including (F2)--(F4).
"""

from collections import defaultdict
from csv import DictReader
from fractions import Fraction
import json
from math import ceil, comb
from pathlib import Path
from typing import NamedTuple

from flint import arb, ctx

N = 450
D = arb
Q = Fraction

# Columns give the physical radius, high population, its radius, X and L.
CLASSES = {
    "2": ".53 .7975 .9779 7.443 5.6",
    "3": ".53 .7459 .9851 5.539 5.6",
    "4": ".54 .7217 .9887 4.382 5.6",
    "2a": ".51 .850 .970 7.443 5.6",
    "34a": ".50 .850 .970 5.539 5.6",
    "2b": ".50 .895 .965 7.443 5.6",
    "34b": ".49 .895 .965 5.539 5.6",
    "3c": ".48 .910 .965 5.539 5.6",
    "5": ".55 .706 .99022 3.622 5.6",
    "6-7": ".57 .689 .99185 3.088 5.6",
    "8-18": ".59 .652 .99388 2.39 5.6",
    "5-8R": ".52 .79 .976 3.622 5.6",
    "19-36": ".61 .616 .9968 1.108 5.9",
    "37+": ".70 .499 .998 .641 5.7",
    "quarter": ".75 .428 .9984 .470 13",
}


def require(truth, case):
    if not truth:
        raise ArithmeticError(case)


def greater(value, bound, case):
    require(value > D(bound), f"{case}: {value} should exceed {bound}")


def less(value, bound, case):
    require(value < D(bound), f"{case}: {value} should be below {bound}")


def exact_floor(value):
    """Accept the floor only when every point of the ball has the same floor."""
    result = value.floor().unique_fmpz()
    require(result is not None, f"indeterminate floor of {value}")
    return int(result)


def positive(value):
    return value.max(0)


def phi(e, angle, chi, z, g):
    """The angular projection bound Phi from (P3)."""
    root = ((1 - 1 / z) * (e / chi - 1 / z)).sqrt()
    return e + 1 - D("1.9998") / z + 2 * root + g.sin() * angle * e / (3 * chi)


class _ClassBounds(NamedTuple):
    """The five physical bounds used in one row family of (P4)."""

    radius: Fraction | arb
    high_fraction: Fraction | arb
    high_radius: Fraction | arb
    deficit: Fraction | arb
    rank_cost: Fraction | arb


def _class_bounds(group, number):
    """Read the five columns of a prefix class as exact fractions or Arb balls."""
    return _ClassBounds(*map(number, CLASSES[group].split()))


class _PrefixGeometry(NamedTuple):
    """Bounds shared by the winding, Fourier and facet tests of a single row."""

    rank: int
    high_fraction: arb
    mass_bound: arb
    reciprocal_bound: arb
    angle_step: arb
    half_step: arb
    chi_tau: arb
    angle_cutoff: arb
    chi_cutoff: arb


def _prefix_geometry(row, pi, bounds, name):
    """Form the common bounds V_1, Z_1, u_c and chi_c of a row in (P4)."""
    exact = _class_bounds(row["class"], Q)
    rho, b, high = bounds.radius, bounds.high_fraction, bounds.high_radius
    h = ceil(N * Q(row["A"]))
    T, tau, y, t = (D(row[key]) for key in ("T", "tau", "y0", "t0"))
    require(
        h >= 193 and exact.radius >= Q(".48"),
        name + " minimum rank and radius",
    )
    require(Q(row["tau"]) >= Q(".78") and 0 < Q(row["delta"]) < 1, name + " facet inputs")
    require(
        0 < Q(row["y0"]) < Q(".12") and Q(".10") < Q(row["t0"]) < Q(".27"),
        name + " winding thresholds",
    )
    less(2 * tau, pi, name + " unique pair angular lift")
    lam = b / T
    lam_q = exact.high_fraction / Q(row["T"])
    require(0 < lam_q <= 1, name + " high population")
    V = 1 / (rho**2 + lam * (high**2 - rho**2))
    weight = lam * (1 - lam) if lam_q >= Q(1, 2) else D(1) / 4
    Z = 1 + (rho - 1 / rho) ** 2 * weight + (high - 1 / high) ** 2 / 4
    g = 2 * pi / h
    s = g / 2
    chi_t = tau.sinc() ** 2
    uc = 2 * (D("1.12") * pi**2 / (h * rho**2)).sqrt().asin()
    chi = (uc / 2).sinc() ** 2
    two = (D("2.5") * pi**2 / (h * rho**2)).sqrt().asin()
    greater(4 * two.sinc() ** 2 / Z, "2.75", name + " two windings")
    greater(chi_t / Z, ".529", name + " large winding")
    greater(lam - V * (Z - chi / (1 + y)), ".19", name + " meets high label")
    greater(2 * chi / (1 + y), Z, name + " at most one nonzero winding cycle")
    greater(h * rho, "100", name + " signed rank")
    greater(h * (1 - t), "162", name + " long cycle length")
    return _PrefixGeometry(h, lam, V, Z, g, s, chi_t, uc, chi)


def _check_long_cycle(row, bounds, geom, pi, name):
    """Minimize the quadratic (P5) at its clamped vertex on [0, V_1-1]."""
    rho, high = bounds.radius, bounds.high_radius
    h, lam, V, chi = geom.rank, geom.high_fraction, geom.mass_bound, geom.chi_cutoff
    t, y = D(row["t0"]), D(row["y0"])
    retained_fraction = 1 - t
    radius_ratio = (1 - rho) / (1 + rho)
    omega = D(".38")
    excursion = (pi / (2 * (1 + (1 - lam) * h))).sinc() ** 2 / (4 * (1 - lam + D(1) / h) ** 2)
    monotonicity_cap = chi * ((1 + 1 / rho) / (retained_fraction + (1 - 1 / V) / rho**2)) ** 2
    D_c = D(exact_floor(10000 * excursion.min(monotonicity_cap))) / 10000
    radial_error = D_c * (1 - high) * (radius_ratio * retained_fraction).sqrt()
    A = D_c * radius_ratio - radial_error * (omega + 1 / omega)
    A0 = radial_error * omega
    a2 = chi + A * (retained_fraction + 1 / rho**2)
    a1 = 2 * chi + A * retained_fraction - (1 + y + A0) * (retained_fraction + 1 / rho**2)
    a0 = chi - (1 + y + A0) * retained_fraction
    greater(a2, "0", name + " convex quadratic")
    greater(rho, "0", name + " minimum radius")
    vertex = (-a1 / (2 * a2)).max(0).min(V - 1)
    greater((a2 * vertex + a1) * vertex + a0, ".00019", name + " (P5)")


def _check_fourier_costs(row, geom, name):
    """Check (P6) at both endpoints and verify the two costs in (P7)."""
    t, y, tau = (D(row[key]) for key in ("t0", "y0", "tau"))
    ct, cb = D(row["CT"]), D(row["CB"])
    V, Z, chi = geom.mass_bound, geom.reciprocal_bound, geom.chi_cutoff
    g, uc, chi_t = geom.angle_step, geom.angle_cutoff, geom.chi_tau

    def cycle_remainder(f):
        return 2 - f - V - D("1.007") * V * f / (1 - f) - D(".0003")

    tenth = D(".10")
    for f in (tenth, t):
        greater(
            f * cycle_remainder(f) - y * ((1 - f) ** 2 + D(".0003") * f),
            ".00016",
            name + " (P6)",
        )
    c_t = 1 / cycle_remainder(tenth)
    v_o = V * c_t
    c_zero = ((tenth * v_o).sqrt() + 1 / D(600).sqrt()) ** 2 / D(".90")
    C_e = v_o + c_zero + D(".367")
    signed_area = (
        1 / Z - ((1 - 1 / Z) * ((1 + y) / chi - 1 / Z)).sqrt() - uc * g * (1 + y) / (6 * chi)
    )
    m0 = (1 - C_e * y + D(".90") * (signed_area - (tenth + 1 / D("1.4")) * y)) / 2
    greater(m0, ".590", name + " first Fourier mode")
    c_minus = D("4.47") / (D("3.6") * m0)
    p_minus = D("3.6") / c_minus - 1
    greater(p_minus, "0", name + " Young inequality")
    near_cost = (
        c_minus * (1 + 1 / p_minus) * C_e**2 * y
        + D("1.25") * tenth * c_t
        + c_zero
        + D("5.1")
        + 2 * v_o
    )
    complex_cost = D("2.4") * c_t + 1 / D(".7") + D(".367") + c_zero + 1 + v_o
    less(near_cost, "14.41", name + " near T")
    less(complex_cost, "12.55", name + " near B")
    costs = (
        near_cost,
        phi(1 + y, uc, chi, Z, g) / y,
        phi(D("1.12"), 2 * tau, chi_t, Z, g) / D(".12"),
    )
    for v in costs:
        less(v, ct, name + " printed C_T")
    if Q(row["CT"]) > Q("12.5"):
        require(any(v > ct - D(".1") for v in costs), name + " C_T rounded to a tenth")
    require(
        Q(row["CT"]) >= Q("12.5") and Q(row["CB"]) == ceil((2 + Q(row["y0"])) / Q(row["y0"])),
        name + " C_T and C_B",
    )
    less(complex_cost, cb, name + " printed C_B")


def _paired_variance_factor(group, G, V, upper_rank, k0, name):
    """Choose the denominator in (P8) for the shorter return."""
    if group in ("2", "2a", "2b"):
        z2 = D(".315") * N
        greater(z2 - G / 2, "0", name + " (P8) denominator")
        F = D("3.6") * G * (1 + V * upper_rank * N / (2 * k0)) / (z2 * (z2 - G / 2))
    else:
        greater(D("3.8") * N**2 - 40 * G, "0", name + " (P8) denominator")
        F = D("3.6") * G * 80 / (D("3.8") * N**2 - 40 * G)
    return F


def _projected_log_costs(
    opening, modulus, mean_modulus, phase_error, phase_variance, geom, name
):
    """Use the ordinary log estimate, sharpening it for separated angle classes."""
    g, Z, chi_t = geom.angle_step, geom.reciprocal_bound, geom.chi_tau
    k_open = (opening / 2).tan().asinh() / (2 * (opening / 2).sin())
    log_cost = k_open / (2 * modulus**2 * mean_modulus**3)
    tail_correction = D(0)
    if opening < D("2.10"):
        gap = D(".18") - phase_error
        greater(gap, ".063", name + " separated angular classes")
        good_mass = 1 - phase_variance / D(".063") ** 2
        tail_mass = (phase_variance / gap**2).min(1)
        separation = 1 + exact_floor((gap - D(".063")) / g)
        if separation >= 3 and good_mass > 0:
            greater(1 - Z / (chi_t * separation), "0", name + " phase-tail denominator")
            tail_cost = (Z / chi_t) / (1 - Z / (chi_t * separation))
            tail_variance = (
                ((1 - good_mass) / good_mass).sqrt() + (mean_modulus**-2 - 1).sqrt()
            ) ** 2
            k_small = k_open.min(D(".516"))
            excess = k_open - k_small
            eta_s = D(".09")
            log_cost = (
                k_small / mean_modulus**2 + excess * (1 + 1 / eta_s) * tail_mass * tail_variance
            ) / (2 * mean_modulus * modulus**2)
            tail_correction = (
                excess * (1 + eta_s) * tail_cost / (mean_modulus * modulus**2 * good_mass)
            )
    else:
        greater(opening, "2.10", name + " projected logarithm branch")
    return log_cost, tail_correction


def _facet_margins(row, bounds, geom, pi, name):
    """Evaluate S, R_nl and R_leak at the substitutions following (P10)."""
    group = row["class"]
    rho, x, L = bounds.radius, bounds.deficit, bounds.rank_cost
    T, tau, delta, ct, cb = (D(row[key]) for key in ("T", "tau", "delta", "CT", "CB"))
    h, V, Z = geom.rank, geom.mass_bound, geom.reciprocal_bound
    g, s, chi = geom.angle_step, geom.half_step, geom.chi_cutoff
    if group in ("2", "2a", "2b"):
        k0 = D("10.15")
    elif group == "quarter":
        k0 = D("10.10")
    else:
        k0 = D(10)
    kplus = k0 + D("11.85") * (Z - 1)
    less(kplus, "15", name + " upper K")
    p = (x * T**2 / k0).min(D(".15"))
    good_probability = 1 - p
    r0 = (1 - x / N**2).sqrt()
    side_slope = 2 * s.tan()
    chord_cosine = s.cos()
    # Bounds on the mean good phase and the angular opening of its logarithm.
    e0 = (p * x * T / (N * good_probability)).sqrt()
    e_s = (p * x / good_probability).sqrt() / N
    phase_variance = Z * x / (N**2 * good_probability * r0 * (tau / 2).sinc() ** 2)
    mean_modulus = 1 - phase_variance / 2
    phase_error = (phase_variance.sqrt() / mean_modulus).atan()
    opening = 2 * tau + (e0 / (r0 * rho)).asin() + phase_error
    modulus = (rho - e0 - D(".0001")).max(rho * tau.cos())
    G = 2 * Z / chi
    greater(r0 - e0 / rho - 2 * e_s, "0", name + " lower logarithm radius")
    greater(modulus, "0", name + " modulus for paired logs")
    F = _paired_variance_factor(group, G, V, T, k0, name)
    log_cost, tail_correction = _projected_log_costs(
        opening, modulus, mean_modulus, phase_error, phase_variance, geom, name
    )
    facet_cost = side_slope / chord_cosine * log_cost * F
    M = D("9.872") / ((1 - delta) * chord_cosine**2 * (r0 - e_s) ** 2)
    less(M, "11.82", name + " facet coefficient")
    less(opening, "2.34", name + " opening")
    less(
        side_slope / (2 * rho**2 * (r0 - e0 / rho - 2 * e_s) ** 2),
        ".042",
        name + " logarithm at z_G",
    )
    greater(mean_modulus, ".99", name + " mean phase modulus")
    greater(chord_cosine, ".99", name + " interpolated chord modulus")
    less(side_slope, "1", name + " side slope in the good variance bound")
    greater(delta - 2 * facet_cost / good_probability, "0", name + " positive coefficient of Y")
    greater(tau, s, name + " angular error beyond the facet normal")
    # |eta - b_G| <= g^2 + sqrt(v) + E|exp(igk)-exp(i theta)|.
    less(g**2 + 2 * phase_variance.sqrt(), ".02", name + " phase interpolation")
    greater(
        1 - 1 / (h * 4 * r0 * rho**2 * (tau / 2).sin() ** 2) * kplus,
        "0",
        name + " bad probability coefficient",
    )
    # The last three columns of (P4) use these costs for a single facet.
    side_cost = side_slope * (log_cost * (2 * ct + cb * F) + 4 + tail_correction)
    leakage_charge = 500 * G * V * (L / (N * k0)) ** 2 / chord_cosine
    angular_payment = (delta - 2 * facet_cost / good_probability) * 4 * rho**2 * h
    angular_payment *= ((tau - s) / 2).sin() ** 2
    nonleaking_margin = (
        angular_payment - pi**2 - M * (Z - 1) - 20 * facet_cost / good_probability
    )
    leaking_margin = (
        k0
        - pi**2
        - 20 * facet_cost / good_probability
        - kplus * leakage_charge
        - 2 * V * D("6.29") * log_cost * F
    )
    # The first table bounds 1-S below. The second bounds S above.
    s_column = D(row["S_column"])
    limit = (
        1 - s_column if group in ("2", "3", "4", "2a", "34a", "2b", "34b", "3c") else s_column
    )
    less(side_cost, limit, name + " S column")
    greater(nonleaking_margin, row["Rnl"], name + " nonleaking margin")
    greater(leaking_margin, row["Rleak"], name + " leaking margin")
    return side_cost, nonleaking_margin, leaking_margin


def prefix(row, pi):
    """Recompute the three reported margins of one CSV row, in table order."""
    group = row["class"]
    name = f"prefix {group} [{row['A']},{row['T']}]"
    bounds = _class_bounds(group, D)
    geom = _prefix_geometry(row, pi, bounds, name)
    _check_long_cycle(row, bounds, geom, pi, name)
    _check_fourier_costs(row, geom, name)
    return _facet_margins(row, bounds, geom, pi, name)


def farey_and_scalars(pi):
    """Verify the Farey, support, Fourier, and projected-logarithm constants."""
    _farey_bounds(pi)
    _support_and_fourier_constants(pi)
    _logarithm_constants()


def _farey_bounds(pi):
    """Check (R1)--(R8) at order 450, beginning with the smaller denominator."""
    pi2 = pi**2
    p2up, xi, eta = map(D, ("9.86961", "1.00020", "1.00005"))
    greater(pi, "3.141592", "lower bound for pi")
    less(pi, "3.141593", "upper bound for pi")
    greater(pi2, "9.86960", "lower bound for pi squared")
    less(pi2, p2up, "pi squared")
    less(4 * pi2 * xi, "39.5", "arbitrary-return logarithmic deficit from (R1)")
    less(D(36) / (N + 1 - 36), ".087", "(R3) derivative range")
    less(-1 + 2 * D(".087") + D(1) / 2, "0", "(R3) derivative sign")
    less(1 / (2 * pi / N).cos() ** 2, xi, "endpoint curvature")
    less((2 * pi / N).tan() / (2 * pi / N), xi, "endpoint slope")
    less(8 * pi2 * xi, "79", "(R1)")
    greater((1 - D(79) / (10 * N**2)).sqrt(), ".99998", "large denominator modulus")
    rmin = D(".99998")
    _small_farey_denominators(pi, pi2, p2up, xi, rmin)
    greater(4 * rmin.sqrt() * ((pi / 2) * (1 - D(1) / (N - 1))).sin(), "3.99", "(R2), d=2")
    greater(3 * D(3).sqrt() * rmin.sqrt() * (1 - D(1) / 225), "3.99", "(R2), d>=3")
    greater(4 * rmin * (1 - D(2) / 225), "3.8", "(R2), squared return")
    less(D(79) / D("3.99"), "20", "global L")
    less(3 * pi2 * xi + 2 * pi2 / N, "30", "common disk")
    lower_return = (-D("39.5") / N**2).exp() * (4 * pi / N).sinc()
    greater(lower_return, ".99945", "return imaginary part")
    greater(D(".99945") * (1 - D(1) / N) / (pi * xi), ".315", "smallest return")
    greater(D(".99945") / (D(7) / 3 * xi), ".428", "general high count")
    greater(D(".99945") / (D(13) / 6 * xi), ".461", "upper-half high count")
    greater(D(".99945") * D(".75") / (D("1.5") * xi), ".499", "middle high count")
    less(4 * pi2 * xi / D(".25") + D("118.5") + 4 * pi2, "317", "uniform hull disk")
    greater(1 - D(317) / N**2, ".9984", "large denominator hull")
    # The two L1 choices cover d <= N/10 and N/10 < d <= N/4.
    for u, den in [(D(".90"), D(37)), (D(".75"), D(N) / 10)]:
        greater(
            1 - 2 * pi2 * xi / (u * den * N) - (3 * xi + 1) * pi2 / (u * N) ** 2,
            ".998",
            "middle hull",
        )
    less(2 * pi2 * xi / (37 * (1 - D(37) / N) ** 2), ".641", "middle deficit")
    less(2 * pi2 * xi / D(".75") ** 2, "35.1", "middle dX")
    angle = pi * (1 - D(1) / 225) / 37
    greater(2 * rmin.sqrt() * pi * (1 - D(1) / 225) * angle.sinc(), "6.17", "large d chord")
    for dX, chord, L in (
        ("22", "3.99", "5.6"),
        ("23.5", "3.99", "5.9"),
        ("35.1", "6.17", "5.7"),
        ("79", "6.17", "13"),
    ):
        less(D(dX) / D(chord), L, "rank L")
    for s, prod in ((".25", ".75"), (".5", ".5")):
        less(4 * pi2 * xi / (D(s) * D(prod) * N), ".470", "large deficit")
    less(2 / (1 + rmin), eta, "signed rank deficit")
    greater((pi / 100).asin().sinc(), ".9998", "rank derivative")
    greater(4 * rmin.sqrt() * (1 - D(1) / (N - 4)), "3.96", "packet block sd < 6")
    greater(6 * rmin.sqrt() * (1 - D(2) / (N - 4)), "5.78", "packet block 6 <= sd < 10")
    greater(
        20 * rmin.sqrt() * (pi / 10).sin() * (1 - D(17) / (N - 17)), "5.78", "packet d <= 18"
    )
    greater(38 * rmin.sqrt() * (pi / 19).sin() * (1 - D(35) / 415), "5.70", "packet d <= 36")

    greater(xi * eta, "1", "strict curvature C u minus gamma in (R6)")


def _small_farey_denominators(pi, pi2, p2up, xi, rmin):
    """Check the successive hull bounds for d up to 36, including the split for d <= 4."""
    # The squared deficit only depends on the smaller endpoint denominator.
    groups = [(5, 5, "5"), (6, 7, "6-7"), (8, 18, "8-18"), (19, 36, "19-36")]

    def hull_at_denominator(d):
        u = 1 - D(d - 1) / N
        X = 2 * p2up * xi * (1 - u / (2 * d)) / (d * u**2)
        pop = D(".99945") / (xi * (D("1.5") / u - D(1) / (2 * d)))
        logloss = 2 * pi2 * xi / (u * d * N) + (3 * xi + 1) * pi2 / (u * N) ** 2
        return u, X, pop, logloss

    last_x, last_pop = D(20), D(1)
    for d in range(2, 37):
        u, X, pop, logloss = hull_at_denominator(d)
        less(X, last_x, "decreasing X_d")
        less(pop, last_pop, "decreasing hull fraction")
        last_x, last_pop = X, pop
        if d <= 9:
            greater((1 - X / N**2).sqrt(), rmin, "small denominator modulus")
        if d <= 4:
            less(X, CLASSES[str(d)].split()[3], "small denominator X")
        less(d * X, "22" if d <= 18 else "23.5", "(R3) dX")
        if d <= 18:
            loss = 2 * pi2 * xi / u + (5 * xi / 2 + D(1) / 2) * pi2 * d / (N * u**2)
            less(loss, "22", "shorter rotation mesh")
        for a, c, group in groups:
            if a <= d <= c:
                targets = _class_bounds(group, D)
                greater(pop, targets.high_fraction, "high population " + group)
                less(X, targets.deficit, "deficit " + group)
                radius = 1 - D(22) / (d * N) if d <= 18 else 1 - logloss
                greater(radius, targets.high_radius, "hull radius " + group)
    for d in (2, 3, 4):
        u = 1 - D(d - 1) / N
        _, count, height, _, _ = _class_bounds(str(d), D)
        eta_small = D("1.00035")
        phistar = 2 * pi / (N * u)
        for q, tmin in ((D(".4"), D(0)), (D(".5"), D(".4"))):
            B = eta_small * (1 / u - q / d + q / u)
            radius = (phistar / 2).cos() * (
                -pi * eta_small * (1 / u - tmin / d) * (2 * pi / d + 5 * phistar / 2) / N
            ).exp()
            greater(1 / B, count, "two-range Farey count d=" + str(d))
            greater(radius, height, "two-range Farey radius d=" + str(d))


def _support_and_fourier_constants(pi):
    """Uniform constants at the smallest admissible radius and prefix rank."""
    pi2 = pi**2
    # Supporting sides and trigonometric factors used at all prefix ranks.
    h = 193
    m = D(".48")
    delta = (pi / (h * m)).asin()
    cstar = 1 + delta.tan() ** 2 / 2
    less(delta, ".035", "support opening")
    less(cstar, "1.001", "support correction")
    less(cstar * pi2 / 10, "1", "leakage coefficient at a radial cut")
    greater(m - h * (1 - (pi / h).cos()), "0", "strict concavity at maximum")
    angular = m * (1 - (D(".78") - delta).cos()) - pi2 / (2 * h)
    less(
        cstar * pi2 * (1 - m.sqrt()) ** 2 / (2 * h * angular),
        ".05",
        "angular bad probability",
    )
    starts = [
        (".48", ".7217", ".965"),
        (".55", ".652", ".990"),
        (".52", ".79", ".976"),
        (".61", ".616", ".9968"),
        (".70", ".499", ".998"),
        (".75", ".428", ".9984"),
    ]
    for index, (ms, bs, hs) in enumerate(starts):
        b, H = D(bs), D(hs)
        bounds = (".146", ".110", ".097") if index == 0 else (".133", ".129", ".068")
        for a, t, target in zip(
            [D(ms), D(".75"), D(".88")], [D(".75"), D(".88"), D(".94")], bounds
        ):
            less(
                a * (1 - a.sqrt()) / (1 + a.sqrt()) * (1 - t) / (b * H * (H - t)),
                target,
                "(P0b)",
            )
    m = D(".94")
    less((1 - m.sqrt()) ** 2 / ((1 - pi2 / 10) * m), ".077", "high minimum radius")
    s = pi / h
    greater(2 * s / s.tan(), "1.9998", "prefix rotation coefficient")
    greater(2 * (pi / 162) / (pi / 162).tan(), "1.99974", "long-cycle chord ratio")
    less(D(".00026") / (D(".73") ** D(".00026")), ".0003", "chord interpolation error")
    greater(4 * (pi / 162).cos() ** 2, "3.9", "second nonconstant Fourier mode")
    greater(1 - 1 / D("3.9"), ".7", "higher-mode energy gap")
    less(1 / (D(".7") * D("3.9")), ".367", "primed mass")
    less((1 + 1 / D("3.9").sqrt()) ** 2 / (1 - 1 / D("3.9")), "3.1", "primed chord")
    less((1 + 1 / D(".90")) ** 2 / s.sinc() ** 2, "4.47", "negative first harmonic")
    less(1 / (D(".90") ** 2 * s.sinc() ** 2), "1.25", "positive first harmonic")
    less((2 - D(".10")) / D(".90") ** 2, "2.4", "first-mode change")
    less((1 + 1 / D(".007")) / D(".73") ** 3, "400", "cycle mean remainder")
    less((h * s.tan()) ** 2, "9.872", "facet tangent")
    less(2 * h * s.tan() / s.cos(), "6.29", "scaled facet tangent")
    # z is on the ray between a side's two vertices, with R_h(theta) < |z| < 1.
    # The two distances to e^(i psi), at radii R_h and 1, are <= tan(pi/h).
    less(h * s.tan(), "3.16", "distance from the side normal")
    less(D("3.16") ** 2, "10", "squared error at the side normal")


def _logarithm_constants():
    """Endpoint inequalities in the projected logarithm lemma (P9)."""
    # Constants in the projected logarithm lemma.
    t = D("2.4")
    greater(1 - t.cos() - (t - t.sin()), "0", "logarithm at 2.4")
    t = D("2.10")
    less((t - t.sin()) / (2 * (1 - t.cos())), ".412", "logarithm at 2.10")
    for ts, lb in ((".60", ".198"), ("1.75", ".406")):
        t = D(ts)
        greater((t.sin() * (2 - t.cos()) - t) / t.sin() ** 2, lb, "projected logarithm " + ts)
    p = D(".42")
    less((1 - 4 * p**2) / (4 * p), ".176", "projected logarithm coefficient")
    less(1 / (D("1.75") / 2).tan(), ".84", "large opening logarithm")
    less(p + D(".5") * D(".18").sin(), ".510", "phase projection")
    less(D(".30").tan().asinh() / (2 * D(".30").sin()), ".516", "small opening logarithm")


def physical_caps():
    """Maximize the cubic in (P11) on its physical interval of squared radii."""
    for group, limit in (
        ("8-18", "10.73"),
        ("19-36", "10.53"),
        ("37+", "10.06"),
        ("quarter", "10.10"),
    ):
        rho, b, H, _, _ = _class_bounds(group, D)
        r = rho**2
        coeff = D("11.85")
        cap_at_one = "10.10" if group == "quarter" else "10"
        k = D(cap_at_one)
        low = r + b * (H**2 - r)
        if r > coeff / (coeff + k):
            require(
                Q(limit) >= Q(cap_at_one),
                "analytic cap at upper endpoint",
            )
            continue
        # The other candidates are the two stationary points of the cubic.
        disc = ((1 + r) ** 2 + 3 * r * (k / coeff - 1)).sqrt()
        for v in (
            low,
            D(1),
            ((1 + r - disc) / 3).max(low).min(1),
            ((1 + r + disc) / 3).max(low).min(1),
        ):
            less(k * v + coeff / r * v * (1 - v) * (v - r), limit, "(P11) " + group)


def intermediate_spans(pi):
    """Verify the six denominator bands from 18 to 36 and the first band above 36."""
    _spans_18_to_36()
    _small_fraction_span(pi)


def _spans_18_to_36():
    xi, eta, p2 = map(D, ("1.00020", "1.00005", "9.86961"))
    bands = [
        (18, 18, ".629"),
        (19, 20, ".619"),
        (21, 23, ".607"),
        (24, 28, ".613"),
        (29, 33, ".607"),
        (34, 36, ".596"),
    ]
    require(
        [j for a, c, _ in bands for j in range(a, c + 1)] == list(range(18, 37)),
        "18--36 denominator coverage",
    )
    for a, c, bound in bands:
        # Evaluate the unsaved span first, then subtract the saving on [begin,end].
        K = D("10.73" if a == 18 else "10.53")
        rho = D(".59" if a == 18 else ".61")
        u = 1 - D(c - 1) / N
        dx = 2 * p2 * xi * (1 - u / (2 * c)) / u**2
        ell = D(".99945") / (xi * (D("1.5") / u - D(1) / (2 * c)))
        x = dx / a
        es = dx * (D(c) / D("3.96") ** 2).max(D(c * (c - 1)) / D("5.70") ** 2) / (N * rho**2)
        harmonic = (
            (1 / ell).log() / a + (D(1) / 2 - D(1) / a) / N + 1 / (2 * (N * ell - D(c) / 2))
        )
        U = x * (1 - ell**2) / 2 + (K - x * ell**2 + x**2 / (K - x)) * harmonic
        U += (K + 2 * c * x / N) ** 2 * es / ((K - x) * N * ell)
        ks = p2 * xi * eta / (D(".9997") * u**2)
        end = (K / ks).min(4 * rho / (1 + rho) ** 2 * D(".9997") * u**2 / (xi * eta))
        begin = ell + D(c) / N
        greater(N * ell, D(c) / 2, "harmonic denominator positive")
        greater(K, 2 * x, "unsaved packet cap exceeds twice its deficit")
        greater(end, begin, "saving has positive interval")
        less(end, u, "early cap rank domain")
        greater(ks * ell, 2 * x, "rank-dependent packet cap")
        greater((1 / ell).log(), D(1) / N, "joint harmonic bound decreases in d")
        saving = (
            (1 - (x / (ks * ell - x)) ** 2) / c * (K * (end / begin).log() - ks * (end - begin))
        )
        less(U - saving, bound, f"18--36 span {a} to {c}")
        H = 1 - D(22) / (a * N) if a == 18 else D(".9968")
        greater(H**2 - rho**2, ".6464" if a == 18 else ".6215", "required radius span")


def _small_fraction_span(pi):
    """For d >= 37, first handle the short interval d/N <= .065."""
    xi = D("1.00020")
    b, rho, K = map(D, (".065", ".70", "10.06"))
    ell = D(".99945") * (1 - b) / (D("1.5") * xi)
    dx = 2 * pi**2 * xi / (1 - b) ** 2
    greater(ell, b / 2, "large-packet harmonic denominator positive")
    chord = 20 * D(".9999") * (pi / 10).sin() * (1 - b / (1 - b))
    total = dx * (1 - ell**2) / 74 + K / 37 * (1 / ell).log()
    total += K / (2 * N) * (1 + 1 / (ell - b / 2)) + K * dx * b**2 / (ell * rho**2 * chord**2)
    less(total, ".441", "d>=37 and s<=.065")
    greater(D(".998") ** 2 - rho**2, ".441", "required middle span")


def as_ball(q):
    """Enclose an exact fraction in Arb at the current working precision."""
    return D(q.numerator) / q.denominator


def mixed_spans(pi):
    """Use (F4) for .065 <= d/N <= .25, then (F2) above one quarter."""
    xi, eta = map(D, ("1.00020", "1.00005"))
    k = 4 * pi**2 * xi
    for rho, c, gamma, B in (
        (".70", ".9675", "38.18", "9.56"),
        (".75", ".9785", "38.6", "9.66"),
    ):
        r = D(rho)
        greater(4 * r / (1 + r) ** 2, c, "mixed-rank reciprocal bound")
        greater(4 * pi**2 * D(c) * D(".9998"), gamma, "mixed-rank signed coefficient")
        less(pi**2 * D(c), B, "mixed-rank unsigned coefficient")
    _mixed_span_f4(pi, xi, eta, k)
    _upper_quarter_f2(eta, k)


class _F4Band(NamedTuple):
    """Bounds and admissible rank data for one interval a <= d/N <= b."""

    spacing: arb
    high_fraction: arb
    complement: arb
    coefficient: arb
    pure_ranges: list[tuple[arb, arb]]
    rank_grid: list[arb]


def _f4_endpoint_charges(x, band, eta, k, base):
    """Evaluate the four terms of (F4) at one endpoint of the deficit interval."""
    B, K = D("9.56"), D("10.06")
    m, C = band.complement, band.coefficient
    H = 2 * m**2

    def integral_charge(u, den):
        """One term of the primitive (F3) at the lower integration limit."""
        greater(den, "0", "positive lower integral limit")
        w = den / u * (x / (base * k)).sqrt()
        kernel = positive(1 - w) ** 3 * (1 + w / 3)
        return B * base**2 * u**3 / (H * den) * kernel

    pure = K / m
    for u, v in band.pure_ranges:
        if u < m / C:
            pure += B * u * (base / m - x * m / k) ** 2
        else:
            greater(u, m / C, "pure-rank branch")
            pure += (K / v).min(K * C / m).min(K * C**2 * u / m**2)

    first_family = sum(integral_charge(u, m * u + H / 2) for u in band.rank_grid)
    single_step = D(0)
    for j, u in enumerate(band.rank_grid[1:], 1):
        den = m**2 + j * band.spacing * m
        single_step += B / u * positive(base * u**2 / den - x * den / k) ** 2
    second_family = single_step + sum(integral_charge(u, 3 * H / 2 - u) for u in band.rank_grid)
    baseline = N * eta * x * (1 - band.high_fraction**2) / 2
    return baseline, pure, first_family, second_family


def _mixed_span_f4(pi, xi, eta, k):
    """Compare both endpoints of each convex F4 bound to the printed table."""
    gamma = D("38.18")
    base = k * eta / gamma
    # Columns: a, b, first and last pure multiple, total at zero, and then
    # the baseline, P, S_1, T_2 and total at X_b.
    bands = """
    .065 .075 9 15 136.35 87.05 81.32 6.39 32.89 207.64
    .075 .085 8 13 123.50 90.13 71.37 6.21 30.48 198.17
    .085 .1   6 11 118.99 91.85 71.31 5.91 27.88 196.94
    .1   .15  4 9  132.13 92.83 79.04 7.24 31.68 210.77
    .15  .25  2 6  137.15 87.80 75.10 9.96 39.13 211.97
    """.strip().splitlines()
    right = Q(".065")
    for line in bands:
        a_s, b_s, first, last, zlim, *limits = line.split()
        aq, bq = Q(a_s), Q(b_s)
        require(aq == right, "continuity of F4 bands")
        right = bq
        a, b = as_ball(aq), as_ball(bq)
        ellq = Q(".99945") * (1 - bq) / (Q("1.5") * Q("1.00020"))
        ell = as_ball(ellq)
        m = 1 - b
        xlim = 2 * pi**2 * xi / (m**2 * as_ball(max(Q(37), N * aq)))
        e = (1 - (1 - 4 * eta * xlim / gamma).sqrt()) / 2
        C = base / (1 - e)
        greater(e, "0", "positive angular threshold")
        less(e, ".5", "short angular branch")
        less(C, "1.0522", "mixed nonexceptional classes")
        greater((1 - a) * (1 + 2 * a), "1.0565", "mixed rank lower endpoint")
        greater((1 - b) * (1 + 2 * b), "1.0565", "mixed rank upper endpoint")
        # The pure-rank and grid ranges depend only on rational endpoints.
        js = [j for j in range(1, ceil(1 / aq) + 1) if j * bq >= ellq and j * aq < 1]
        require(js == list(range(int(first), int(last) + 1)), "pure multiples in F4")
        pure_ranges = [(as_ball(min(Q(1), j * bq)), as_ball(max(ellq, j * aq))) for j in js]
        grid = [as_ball(1 - j * aq) for j in range(1 + int((1 - ellq) // aq))]
        band = _F4Band(a, ell, m, C, pure_ranges, grid)
        for x, at_zero in ((D(0), True), (xlim, False)):
            parts = _f4_endpoint_charges(x, band, eta, k, base)
            value = sum(parts)
            if at_zero:
                less(value, zlim, "F4 at zero")
            else:
                for part, limit in zip(parts, limits[:4]):
                    less(part, limit, f"F4 [{a_s},{b_s}] component")
                less(value, limits[4], "F4 at X_b")
            less(value, "212", "all F4 endpoints")
    require(right == Q(".25"), "end of F4 coverage")
    greater(N * (D(".998") ** 2 - D(".70") ** 2), "227", "F4 required span")


def _upper_quarter_f2(eta, k):
    """Sum the positive and negative mixed families for the last two F2 ranges."""
    gamma, K, C = map(D, ("38.6", "10.10", "1.04"))
    e = (1 - (1 - 4 * eta * D(".470") / gamma).sqrt()) / 2
    less(k * eta / gamma / (1 - e), C, "upper-quarter F2 coefficient")

    def mixed_sum(ell, cs, ms, hs):
        """Sum (F2) over its equally spaced admissible ranks."""
        c, m, H = map(Q, (cs, ms, hs))
        ans = D(0)
        for j in range(1 + int((1 - ell) // c)):
            u = 1 - j * c
            ans += K * C**2 * as_ball(u**3 / (H * (m * u + H / 2)))
        return ans

    for first in (True, False):
        ell = Q(".428" if first else ".461")
        if first:
            denom = Q(9, 32)
            pos, neg = ("1/4", "2/3", "3/4"), ("1/2", "1/2", "3/8")
            pure = K * as_ball(Q("1.5") / ell + 2)
            limits = ("57.35", "55.60", "23.58", "50.70", "187.23")
        else:
            denom = Q(1, 4)
            pos = neg = ("1/2", "1/2", "1/2")
            pure = 4 * K
            limits = ("62.20", "40.4", "34.60", "34.60", "171.81")
        values = (
            k * eta * as_ball((1 - ell**2) / (2 * denom)),
            pure,
            mixed_sum(ell, *pos),
            mixed_sum(ell, *neg),
        )
        for i, (value, limit) in enumerate(zip(values, limits)):
            if not first and i == 1:
                require(4 * Q("10.10") == Q(limit), "exact pure upper bound")
            else:
                less(value, limit, "large denominator F2 component")
        less(sum(values), limits[-1], "large denominator F2 sum")
    greater(N * (D(".9984") ** 2 - D(".75") ** 2), "195.43", "F2 required span")
    less(D("1.5") / D(".428") + 2, "5.51", "pure multiple charge")
    for bi, cap in (("9.56", "10.06"), ("9.66", "10.10")):
        less(D(bi), cap, "domination of the nonexceptional charge in (F2)")


def farey_range_checks():
    """Verify the univariate lower bounds left after the Farey case splits.

    The coefficients of p(a+(b-a)t) in the Bernstein basis on [0,1]
    are lower-bound certificates if all are nonnegative.
    """

    def nonnegative(coefficients, left, right, label):
        p = list(map(Q, coefficients))
        a, b = Q(left), Q(right)
        degree = len(p) - 1
        powers = [
            sum(p[i] * comb(i, j) * a ** (i - j) * (b - a) ** j for i in range(j, degree + 1))
            for j in range(degree + 1)
        ]
        bernstein = [
            sum(powers[i] * Q(comb(j, i), comb(degree, i)) for i in range(j + 1))
            for j in range(degree + 1)
        ]
        require(min(bernstein) >= 0, label)

    # 7/3 - 1/(2s) - 2s/(1-s^2), multiplied by 6s(1-s^2).
    nonnegative([-3, 14, -9, -14], "1/3", "1/2", "middle Farey endpoint sum")
    # v(v+1)(1+v^2) - 12(v-1)^2.
    nonnegative([-12, 25, -11, 1, 1], 1, 2, "upper-half return factor 13/6")
    require(Q(4, 3) + Q(".9") < Q(7, 3), "small-s endpoint sum")
    require((Q(3, 4) + Q(2, 3)) * Q(2, 3) >= Q(".75"), "small-s denominator product")
    nonnegative(["1/4", 0, -1], "1/3", "1/2", "middle-s denominator product")

    # The F2 baseline uses s(1-s)(1+2s) or s(1-s^2).
    nonnegative(["-9/32", 1, 1, -2], "1/4", "1/3", "F2 baseline below one third")
    nonnegative(["-8/27", 1, 0, -1], "1/3", "1/2", "F2 baseline above one third")
    require(Q(8, 27) >= Q(9, 32), "F2 uniform denominator product")
    # The first mixed F4 family uses (1-s)+2(1-s)^2 >= 1.875.
    nonnegative(["9/8", -5, 2], ".065", ".25", "F4 first mixed family")
    for a, b, m_linear in (("1/4", "1/3", 3), ("1/3", "1/2", 2)):
        # m >= m_linear*s, y >= 1-s. Both coefficients in (F2) are bounded here.
        nonnegative(["1/4", m_linear - 2, 1 - m_linear], a, b, "F2 y(m+y)")
        nonnegative(["-3/8", 1, m_linear - 1], a, b, "F2 s(m+y)")
    # For the ranges s<=1/3, 1/3<s<.428 and .428<=s<=1/2,
    # the possible pure d-multiples are respectively {2,3}, {2}, {1,2}.
    pure = Q("1.5") / Q(".428") + 2
    require(
        4 * (Q(1, 2) + Q(1, 3)) + Q("1.5") <= pure and Q("1.5") + 2 <= pure,
        "F2 pure ranks below .428",
    )
    require(Q(1, 2) * (Q(1, 2) + Q(1, 2)) * Q(1, 2) == Q(1, 4), "F2 upper-half baseline")


def check_prefix_inputs():
    """Match each of the later radial runs to the hypotheses of its prefix class."""
    rows = json.loads(Path(__file__).with_name("final_rows.json").read_text(encoding="utf-8"))
    combinations = 0
    for label, row in rows.items():
        start_radius = Q(row["radii"]["a"])
        radius_u = Q(row["radii"]["U"])
        for d in range(row["d"][0], row["d"][1] + 1):
            u = 1 - Q(d - 1, N)
            if d <= 4 and label[-1] in ("R", "S", "T"):
                suffix = label[-1]
                group = {
                    ("2", "R"): "2a",
                    ("2", "S"): "2b",
                    ("34", "R"): "34a",
                    ("34", "S"): "34b",
                    ("34", "T"): "3c",
                }[("2" if d == 2 else "34", suffix)]
                # R, S, T all require fewer than .15 of the labels below .970.
                low_mass = {"R": Q(".15"), "S": Q(".105"), "T": Q(".09")}[suffix]
                ell = 1 - low_mass
                H = Q(".970") if suffix == "R" else radius_u
                require(radius_u == Q(".965"), label + " population radius")
            elif d <= 4:
                group = str(d)
                ell, H = (Q(row["farey"][k]) for k in ("beta", "h"))
                if label.endswith("M"):
                    require(radius_u >= Q(".970"), label + " first split at .970")
            elif label.endswith("R"):
                group = "5-8R"
                ell, H = 1 - Q(".21"), radius_u
            else:
                group = "5" if d == 5 else "6-7" if d <= 7 else "8-18"
                raw = Q(".99945") / (Q("1.00020") * (Q("1.5") / u - Q(1, 2 * d)))
                ell, H = Q(int(1000 * raw), 1000), 1 - Q(22, d * N)
            rho, b, high, x, _ = _class_bounds(group, Q)
            x_actual = 2 * Q("9.86961") * Q("1.00020") * (1 - u / (2 * d)) / (d * u**2)
            require(
                start_radius >= rho and ell >= b and H >= high and x_actual <= x,
                label + " has the hypotheses for prefix class " + group,
            )
            combinations += 1
    require(combinations == 30, "all denominator-specific radial runs")


def check(*, precision=160):
    """Check the printed early bounds at the requested Arb precision.

    Return counts of the covered ranges. A failed comparison, an uncertain
    floor or a gap in the input data raises ArithmeticError.
    """
    with ctx.workprec(precision):
        pi = D.pi()
        farey_range_checks()
        farey_and_scalars(pi)
        check_prefix_inputs()
        with Path(__file__).with_name("early-prefix.csv").open(encoding="ascii") as f:
            rows = list(DictReader(f))
        cover = defaultdict(list)
        for row in rows:
            cover[row["class"]].append((Q(row["A"]), Q(row["T"])))
        require(set(cover) == set(CLASSES) and len(rows) == 31, "all 31 prefix rows")
        for group, bands in cover.items():
            start = _class_bounds(group, Q).high_fraction
            for a, t in sorted(bands):
                require(start == a and a < t, "prefix coverage " + group)
                start = t
            require(start == 1, "full prefix " + group)
        for row in rows:
            prefix(row, pi)
        physical_caps()
        intermediate_spans(pi)
        mixed_spans(pi)
        return {
            "prefix_rows": len(rows),
            "radial_groups_18_to_36": 6,
            "mixed_groups": 5,
            "upper_quarter_groups": 2,
        }


if __name__ == "__main__":
    print(check())


==> anc/final.py <==
"""From the packet counts (L5) to the two positive endpoint gains.

Run this file to check the final angular tables using the seven packet pairs
per row of final_rows.json. The separate packets.py verifier supplies those
pairs. All calculations here use fractions. Square roots are enclosed by two
fractions, and each estimated term uses the appropriate end of its enclosure.

For one row, check_row first counts radial marks and obtains the possible
interval of their population p. It then bounds the weight and count on an
arc by (C1), and the credit from the outer planes by (C3). Finally it tests
the two angular targets (A15) and computes Delta at both ends of each
interval in p. The paper proves concavity between the two evaluations.
"""

import json
from fractions import Fraction as F
from math import gcd, isqrt
from pathlib import Path
from typing import NamedTuple


N = 450  # The manuscript writes n for this fixed lower bound, and N for the actual order.
ROOT_SCALE = 10**12
C = F("4.935")
XI, ETA = F("1.00020"), F("1.00035")
PI_LO, PI_HI = F("3.141592"), F("3.141593")
EXPECTED = (
    "2I 2M 2R 2S 3I 3M 3R 3T 3S 4I 4M 4R 4S " "5M 5R 6M 6R 7M 7R 8M 8R 9 10 11--13 14--17"
).split()


def require(test, label):
    if not test:
        raise ArithmeticError(label)


def root_bounds(value):
    """Return lower and upper rational bounds for the nonnegative square root."""
    scale = ROOT_SCALE
    k = isqrt(value.numerator * scale**2 // value.denominator)
    lower = F(k, scale)
    upper = lower if lower**2 == value else F(k + 1, scale)
    return lower, upper


def check_pi():
    """Bound pi by Machin's identity and the two alternating arctangent series."""

    # pi/4 = 4 atan(1/5) - atan(1/239). The negative coefficient means the
    # upper arctangent bound enters the lower bound for pi in the second term.
    def atan_bounds(q):
        partial = sum(F((-1) ** j, (2 * j + 1) * q ** (2 * j + 1)) for j in range(8))
        return partial, partial + F(1, 17 * q**17)

    a, b = atan_bounds(5)
    c, d = atan_bounds(239)
    require(PI_LO < 16 * a - 4 * d < 16 * b - 4 * c < PI_HI, "bounds for pi")
    require(PI_HI**2 / 2 < C, "(A6) height constant")


def rotation_data(first, last):
    """Count roots and bound the mean absolute exponent in (C1).

    The identity and a pair of opposite comparisons have weights 1/2,
    1/4, 1/4 in the two-direction case. Check every reduced numerator,
    since it permutes the roots and can change the exponent at a given root.
    """
    if first <= 5:
        k, gap, sigma = first, F(2, first), F(first**2 // 4, first**2)
    elif first == 6:
        k, gap, sigma = 3, F(2, 3), F(2, 9)
    else:
        k = 2
        odds = [d for d in range(first, last + 1) if d % 2]
        gap = 1 - F(1, min(odds)) if odds else F(1)
        sigma = {7: F(3, 14), 9: F(2, 9)}.get(first, F(1, 4))
    for d in range(first, last + 1):
        for numerator in range(1, d):
            if gcd(numerator, d) != 1:
                continue

            def distance(j):
                r = j * numerator % d
                return min(r, d - r)

            if k == 2 and d >= 7:
                j = max(range(d // 2 + 1), key=distance)
                separation = F(2 * distance(j), d)
                mean = F(j, 2)
            else:
                exponents = list(range(-(d // 2), (d + 1) // 2)) if d <= 5 else [-2, 0, 2]
                angles = sorted(j * numerator % d for j in exponents)
                gaps = [v - u for u, v in zip(angles, angles[1:] + [angles[0] + d])]
                require(len(angles) == k, f"{d} root count")
                separation = F(2 * min(gaps), d)
                mean = F(sum(map(abs, exponents)), k)
            require(
                separation >= gap and mean <= d * sigma,
                f"{d}, numerator {numerator}: root separation or exponent",
            )
    return k, gap, sigma


def check_farey(name, first, last, fare):
    """Verify the Farey cost, angle, and hull-radius bounds used by (A5).

    Several rows share table entries across denominators. The return-radius
    and angle estimates use the actual denominator d on each visit.
    """
    E, B, beta, h, X, phi = (fare[key] for key in ("E", "B", "beta", "h", "X", "phi"))
    low_t = name.endswith("I")
    q = F(".4") if low_t else F(1, 2)
    t_min = F(".4") if first <= 4 and not low_t else F(0)
    require(0 < beta <= 1 / B and 0 < h < 1, f"{name} hull data")
    require(XI * (1 - (2 * PI_HI / N) ** 2 / 2) ** 2 >= 1, f"{name} secant bound")
    for d in range(first, last + 1):
        u = 1 - F(d - 1, N)
        e0 = ETA * (1 / u - q / d)
        require(E >= e0 and B >= e0 + ETA * q / u, f"{name} (A5), d={d}")
        require(phi >= 2 * PI_HI / (N * u), f"{name} maximum angle, d={d}")
        require(X >= 2 * PI_HI**2 * XI * (1 - u / (2 * d)) / u**2, f"{name} dX, d={d}")
        require(beta * h / u >= ETA / d, f"{name} increasing combined cost, d={d}")
        # From (R3), r^2 >= 1-X/(d n^2). Bernoulli bounds 1-R by d(1-r).
        r_min = F(".99998")
        require(1 - X / (d * N**2) > r_min**2, f"{name} radius r, d={d}")
        R_min = 1 - X / (N**2 * (1 + r_min))
        require(XI < R_min * (1 - phi**2 / 6) * ETA, f"{name} sine correction")
        require(1 < ETA * (1 - phi**2 / 8), f"{name} tangent correction")
        require(
            F(".501") * (1 + r_min) > 1 and F(".251") * 2 * (1 + r_min) > 1,
            f"{name} paired transport factors",
        )
        if first <= 4:
            initial = ETA * (1 / u - t_min / d)
            x = PI_HI * initial * (2 * PI_HI / d + 5 * phi / 2) / N
            radius = (1 - phi**2 / 8) * (1 - x + x**2 / 2 - x**3 / 6)
            require(radius >= h, f"{name} hull radius")
        else:
            deficit = 2 * PI_HI**2 * XI / u + (5 * XI + 1) * PI_HI**2 * d / (2 * N * u**2)
            require(deficit < 22 and h <= 1 - F(22, d * N), f"{name} hull radius")


def population_window(name, d):
    """Return the range of p from the row definition, before applying (L5)."""
    if d <= 4:
        if name.endswith("M"):
            return F(".15"), F(1)
        if name.endswith("R"):
            return F(".105"), F(".15")
        if name == "3T":
            return F(0), F(".09")
        if name.endswith("S"):
            return F(".09") if name == "3S" else F(0), F(".105")
    if 5 <= d <= 8:
        return (F(".21"), F(1)) if name.endswith("M") else (F(0), F(".21"))
    return F(0), F(1)


def _outer_width(D, u0, u1, h, U, V):
    """Enclose the adaptive width w used with the tangent majorant of (C3).

    One expression enforces the separation (C2). The second balances the
    two losses depending on w. Take their minimum, rounding each occurrence
    of pi and of the square root in the direction needed at that endpoint.
    """
    midpoint = (u0 + u1) / 2
    root_lower, root_upper = root_bounds(2 * h / (3 * (1 - V)))
    scale = D / (N * midpoint)
    pad_lower = (PI_LO * D / (N * u0)) ** 2 / (2 * (1 - V))
    pad_upper = (PI_HI * D / (N * u0)) ** 2 / (2 * (1 - V))
    width_lower = min(h - U - pad_upper, scale * PI_LO * root_lower)
    width_upper = min(h - U - pad_lower, scale * PI_HI * root_upper)
    return width_lower, width_upper


def outer_bound(name, outer, fare, U, V, p0):
    """Evaluate the convex upper bound for the loss at both ends of each piece.

    For a width containing pi, w_lo and w_hi enclose the mathematical
    width. Its reciprocal is bounded using w_lo, and the term linear in
    the width is bounded using w_hi. The first entry of the minimum
    defining this width gives (C2) identically.
    """
    E, B, beta, h, phi = (fare[key] for key in ("E", "B", "beta", "h", "phi"))
    M, g = 1 - p0, (B - E * V) * U
    tangent = "D_tangent" in outer
    pieces = outer["pieces"] if tangent else len(outer["D"])
    divisions = [beta + (M - beta) * j / pieces for j in range(pieces + 1)]
    if tangent and outer["cut"]:
        require(beta < F(".85") < M, f"{name} cut at .85")
        divisions = sorted(set(divisions + [F(".85")]))
    if tangent:
        require(len(divisions) == len(outer["D_tangent"]) + 1, f"{name} tangent count")
    else:
        require(len(outer["w"]) == pieces, f"{name} width count")
    require(g >= 0 and beta < M <= 1 and 0 < phi**2 / 6 < 1, f"{name} outer signs")

    estimates = []
    for j, (u0, u1) in enumerate(zip(divisions, divisions[1:])):
        if tangent:
            entry = outer["D_tangent"][j]
            D = F(entry[:-1])
            midpoint = (u0 + u1) / 2
            t = {"L": u0, "M": midpoint, "R": u1}[entry[-1]]
            z_lo, z_hi = root_bounds((D - 1) ** 2 + max(0, B * t - 1))
            w_lo, w_hi = _outer_width(D, u0, u1, h, U, V)
        else:
            D, w_lo = F(outer["D"][j]), F(outer["w"][j])
            w_hi = w_lo
        pad_hi = (PI_HI * D / (N * u0)) ** 2 / (2 * (1 - V))
        require(
            D > 1 and 0 < w_lo <= w_hi < h - U and w_lo + pad_hi <= h - U,
            f"{name} interval {j+1}: (C2) width",
        )
        for mu in (u0, u1):
            if tangent:
                radicand = (D - 1) ** 2 + B * mu - 1
                require(radicand > 0 and z_lo > 0, f"{name} outer tangent")
                hull_loss = h * (z_hi + radicand / z_lo - 2 * (D - 1)) / 4
            else:
                hull_loss = h * max(0, B * mu - 1) / (4 * (D - 1))
            # The two losses vary oppositely with w. An upper estimate of
            # their sum uses w_lo in the reciprocal and w_hi in the linear term.
            a_mu = PI_HI**2 * h * D**3 / (6 * (1 - V) * w_lo * N**2 * mu**3)
            net_per_mark = a_mu * max(0, 1 - g * mu / D) + D * w_hi / (4 * mu) - B * (1 - h)
            bracket = h - hull_loss - (M - mu) * max(0, net_per_mark)
            require(bracket > 0, f"{name} positive outer bracket")
            estimates.append((1 - phi**2 / 6) * bracket)
    lower = min(estimates)
    require(lower > F(outer["O"]), f"{name} (C3) table bound")
    return lower


def radial_quantities(name, row, radii):
    """Return the seven counts, the two core masses, two moments and radial excess.

    The two cores use [a,b) and the trapezoid supported on [A,H]. As the
    level of the trapezoid increases, its interval shrinks at both ends.
    Its moment is cubic in the level, so the three Simpson evaluations
    below give its integral exactly. Each uses the same cost pair for [A,H].
    """
    a, b, A, H, U, dr = (radii[key] for key in ("a", "b", "A", "H", "U", "delta"))
    pairs = {label: tuple(map(F, pair)) for label, pair in row["costs"].items()}
    require(all(k > 0 and e >= 0 for k, e in pairs.values()), f"{name} (L5) inputs")
    intervals = {
        "ab": (a, b),
        "bA": (b, A),
        "AH": (A, H),
        "HU": (H, U),
        "aA": (a, A),
        "AU": (A, U),
        "AHd": (A, H - dr),
    }
    require(set(intervals) == set(pairs), f"{name} seven interval costs")

    def count(label):
        x, y = intervals[label]
        k, e = pairs[label]
        return max(F(0), (y**2 - x**2 - (k + e) / N) / k)

    def moment(origin, x, y, pair):
        # Integrate the lower count for [t,y), always with the same pair.
        k, e = pair
        width = y - x
        return (
            (x - origin) * (y**2 - x**2)
            + width**2 * (x + 2 * width / 3)
            - (k + e) * (y - origin) / N
        ) / k

    def reverse_moment(label):
        # Integrating the lower count in the other direction gives P^-(x,y).
        x, y = intervals[label]
        k, e = pairs[label]
        return ((y - x) ** 2 * (x + (y - x) / 3) - (k + e) * (y - x) / N) / k

    counts = {key: count(key) for key in intervals}
    h1 = counts["ab"]
    k, e = pairs["AH"]
    h2 = (H**2 - A**2 - dr * (H + A) - (k + e) / N) / k
    D1 = moment(a, a, b, pairs["ab"])
    D2 = (
        sum(
            w * moment(A, A + t * dr, H - t * dr, pairs["AH"])
            for t, w in ((0, 1), (F(1, 2), 4), (1, 1))
        )
        / 6
    )
    require(min(h1, h2, D1, D2) > 0, f"{name} core sizes and moments")
    excess = counts["bA"] * (U - A) + reverse_moment("bA") + max(0, reverse_moment("HU"))
    return counts, h1, h2, D1, D2, excess


class _Cores(NamedTuple):
    counts: dict
    h1: F  # Lower weight fractions in the first and second cores
    h2: F
    D1: F  # Lower first moments above the core's starting radius
    D2: F
    excess: F  # The radial saving Q_* divided by W_2


class _Arc(NamedTuple):
    kappa: F  # Upper fraction of the second core on one arc
    T: F  # Upper count on the arc, in units of n/N in the appendix
    gamma: F  # Lower bound on the angular separation in units of pi


class _Heights(NamedTuple):
    lambda1: F  # Allowed height on the first radial branch, divided by C
    lambda2: F
    c1: F  # Quadratic charge for angular height
    c2: F


def _arc_bounds(name, first, last, fare, radii, core):
    """Use the paired rotations in (C1) to bound one arc's weight and count."""
    k, separation, mean_exponent = rotation_data(first, last)
    phi, beta = fare["phi"], fare["beta"]
    epsilon, delta = radii["epsilon"], radii["delta"]
    b, A, H, U = (radii[key] for key in ("b", "A", "H", "U"))
    angle = epsilon - phi / 2
    cosine_loss = angle**2 / 2 - angle**4 / 24
    gamma = separation - 2 * epsilon / PI_LO
    require(0 < angle <= PI_LO / 2 and 0 < cosine_loss < 1 and gamma > 0, f"{name} separated arcs")

    # These are the three overlined masses in the column-weighted transport
    # estimate. Disjoint radial intervals contribute separately to the first.
    counts = core.counts
    mass = 1 - sum(
        counts[tag] * (1 - radius) for tag, radius in zip(("ab", "bA", "AH", "HU"), (b, A, H, U))
    )
    mass_H = 1 - counts["aA"] - counts["AHd"]
    mass_U = min(mass, 1 - counts["aA"] - counts["AU"])
    require(all(0 <= x <= 1 for x in (mass, mass_H, mass_U)), f"{name} radial mass")

    error = mean_exponent * fare["X"] / N
    radial_slope = 1 / delta
    missed_edge = 1 / ((A + delta) * cosine_loss)
    kappa = F(1, k) + error / (N * core.h2) * (
        F(".501") * mass_H / delta
        + F(".251") * mass * (radial_slope + max(radial_slope, missed_edge))
    )
    require(0 < kappa < 1, f"{name} arc weight")

    def arc_count(cut, high_fraction):
        require(cut > U, f"{name} radial cutoff for the count")
        return N * (1 - high_fraction) / k + error * (
            F(".501") * mass_U / (cut - U) + F(".251") * mass * (1 / b + 1 / (b * cosine_loss))
        )

    T = arc_count(fare["h"], beta)
    if first <= 4 and name[-1] in "RST":
        T = min(T, arc_count(F(".970"), F(".85")))
    return _Arc(kappa, T, gamma)


def _height_bounds(name, fare, radii, core, arc):
    """Fit the two angular branches between the radial lines in (A15)."""
    a, b, A, H, U = (radii[key] for key in ("a", "b", "A", "H", "U"))
    s, v, S, V = (radii[key] for key in ("s", "v", "S", "V"))
    lambda1 = (A - b) * (v - s) / (C * A * s)
    lambda2 = min((A - b) * (S - v) / (C * b * S), (U - H) * (V - S) / (C * U * S))
    require(
        s * (1 + C * lambda1) <= v and S * (1 + C * lambda2) <= V, f"{name} radial slope bounds"
    )
    c1 = fare["E"] * C * b / N
    c2 = fare["E"] * C * U * arc.kappa / N
    require(
        3 * core.D1 / core.h1 <= a - 2 * c1 and 3 * core.D2 / core.h2 <= A - 2 * c2,
        f"{name} monotonicity of the angular credit",
    )
    return _Heights(lambda1, lambda2, c1, c2)


def _gain_interval(part, limits, targets, fare, radii, core, arc, heights, outer_credit):
    """Check (A15) and return the two rational Delta bounds and the count T_0.

    The first target is affine in p. Its height is charged at its largest
    value, q_minus. The second target is fixed across this interval, and
    the largest available count for it occurs at the right endpoint.
    """
    p_lo, p_hi = limits
    E, B = fare["E"], fare["B"]
    a, b, A, U = (radii[key] for key in ("a", "b", "A", "U"))
    s, v, S, V = (radii[key] for key in ("s", "v", "S", "V"))
    counts, h1, h2, D1, D2, excess = core
    kappa, T, gamma = arc
    lambda1, lambda2, c1, c2 = heights
    M1, M2 = N * h1, N * h2
    J, o = counts["bA"], counts["AU"]
    P1, P2, V2 = h1, J + o, J + counts["HU"]
    y, q_lo, q_hi, q2 = (targets[key] for key in ("y", "q_minus", "q_plus", "q2"))
    require(y > 0 and 0 < q_hi <= q_lo <= 1 and 0 < q2 <= 1, f"{part} positive targets")
    rounding_error = max(abs(targets["p_minus"] - p_lo), abs(targets["p_plus"] - p_hi))
    require(rounding_error <= F(1, 2 * 10**5), f"{part} printed population endpoints")

    # The three upper limits on the second target in (A15) account for the
    # constant, square-root and separation branches. Bound its square root up.
    T0 = min(T, N * (p_hi - P1))
    require(T0 >= kappa * M2 and q2 * (A + D2 / h2) <= A - c2, f"{part} (A15) branches")
    require(q_hi >= B * (p_hi - P2), f"{part} first core cost")
    require(q2**2 * kappa <= lambda2 * M2, f"{part} second angular height")
    _, root_upper = root_bounds(kappa * T0 / M2)
    require(q2 * (kappa + root_upper) <= gamma, f"{part} second angular target")

    # W_j bounds cost per unit radius. Starting with B for every mark
    # leaves z_j on its bin and a further L_j on the core of that bin.
    W1 = B * s + E * s * C * min(lambda1, q_lo**2 / M1)
    W2 = max(E * V, B * S + E * S * C * min(lambda2, kappa * q2**2 / M2))
    z1, z2 = B - a * W1, B - U * W2
    z = min(z1, z2)
    room = p_hi - P1 - V2
    price = min(B, q2 / room) if room > 0 else B  # b'_2 in the manuscript
    L1 = a * (W1 - B * s)
    L2 = U * (W2 - B * S) + price * S * (U - A)
    require(
        z >= 0 and min(L1, L2) >= 0 and W1 <= B * v and W2 <= B * V,
        f"{part} radial costs and savings",
    )

    radial_savings = (z1 - z) * h1 + (z2 - z) * max(P2, h2 + V2) + L1 * h1 + L2 * h2
    fixed_credit = W2 * excess + outer_credit - B + radial_savings
    second_credit = S * (q2 * (A + D2 / h2) - c2 * q2**2 - price * D2)
    gains = []
    for p, q, side in ((p_lo, q_lo, "minus"), (p_hi, q_hi, "plus")):
        tangent = 2 / (1 + y) - (p - o - P1 * y**2) / (P1 * y * (1 + y) ** 2)
        require(
            p - o >= P1 and q <= tangent and q**2 <= lambda1 * M1,
            f"{part} {side}: first angular target",
        )
        first_credit = s * (q * (a + D1 / h1) - c1 * q**2 - B * D1)
        gain = fixed_credit + z * p + first_credit + second_credit
        require(gain > targets["delta_" + side] > 0, f"{part} {side}: strict gain")
        gains.append(gain)
    return gains, T0


def _check_worked_example(core, lo, hi, arc, T0, outer, gains):
    """Check all of the additional numerical claims made in the worked row 7R."""
    require(
        core.h1 > F(".05383396")
        and core.h2 > F(".05515102")
        and core.D1 > F(".00417764")
        and core.D2 > F(".00357356"),
        "7R example core data",
    )
    require(F(".16801517") <= lo < F(".16801518") and hi == F(".21"), "7R example population")
    require(
        arc.kappa < F(".5478670") and arc.T < F("70.48609") and T0 < F("70.27472"),
        "7R example arc bounds",
    )
    require(
        outer > F(".95367") and gains[0] > F(".00367") and gains[1] > F(".01749"),
        "7R example gains",
    )


def check_row(name, row):
    """Follow one table row from its Farey data to its final gain interval(s)."""
    first, last = row["d"]
    fare = {key: F(value) for key, value in row["farey"].items()}
    radii = {key: F(value) for key, value in row["radii"].items()}
    a, b, A, H, U = (radii[key] for key in ("a", "b", "A", "H", "U"))
    s, v, S, V = (radii[key] for key in ("s", "v", "S", "V"))
    delta = radii["delta"]
    require(
        0 < a < b < A < A + delta < H - delta < H < U < fare["h"] < 1 and 0 < s < v < S < V < 1,
        f"{name} ordering of radii and slopes",
    )
    check_farey(name, first, last, fare)
    if first <= 4 and name.endswith("M"):
        require(U >= F(".970"), f"{name} middle population")
    if first <= 4 and name[-1] in "RST":
        require(U == F(".965"), f"{name} upper population")
    if 5 <= first <= 8 and name.endswith("R"):
        require(U >= F(".976"), f"{name} first radius")

    # [a,A) and [A,U) are disjoint subsets of the population counted by p.
    core = _Cores(*radial_quantities(name, row, radii))
    row_lo, row_hi = population_window(name, first)
    lo = max(row_lo, core.counts["aA"] + core.counts["AU"])
    hi = min(row_hi, 1 - fare["beta"])
    if name == "4S":
        require(
            lo > F(".10620") > hi and "angular" not in row, "4S excluded by disjoint radial counts"
        )
        return {}
    require(lo < hi, f"{name} nonempty population interval")

    arc = _arc_bounds(name, first, last, fare, radii, core)
    heights = _height_bounds(name, fare, radii, core, arc)
    outer = outer_bound(name, row["outer"], fare, U, V, lo)
    printed_outer = F(row["outer"]["O"])
    if name in ("2S", "4R"):
        mid = (lo + hi) / 2
        intervals = [(name + "a", lo, mid), (name + "b", mid, hi)]
    else:
        intervals = [(name, lo, hi)]
    require({part for part, _, _ in intervals} == set(row["angular"]), f"{name} split")

    results = {}
    for part, p_lo, p_hi in intervals:
        targets = {key: F(value) for key, value in row["angular"][part].items()}
        results[part], T0 = _gain_interval(
            part, (p_lo, p_hi), targets, fare, radii, core, arc, heights, printed_outer
        )
        if name == "7R":
            _check_worked_example(core, p_lo, p_hi, arc, T0, outer, results[part])
    return results


def check_case_cover(rows):
    """Check that a population at any denominator meets a row's hypotheses."""
    for name, row in rows.items():
        prefix = name.rstrip("IMRST")
        ends = [int(x) for x in prefix.split("--")]
        require(row["d"] == [ends[0], ends[-1]], f"{name} denominator range")
    for d in range(2, 5):
        rich = ["T", "S", "R"] if d == 3 else ["S", "R"]
        cases = [(str(d) + tag) for tag in rich]
        bounds = [population_window(name, d) for name in cases]
        require(
            bounds[0][0] == 0
            and bounds[-1][1] == F(".15")
            and all(left[1] == right[0] for left, right in zip(bounds, bounds[1:])),
            f"d={d} interval II population coverage",
        )
    for d in range(5, 9):
        middle, other = rows[f"{d}M"], rows[f"{d}R"]
        require(
            F(middle["radii"]["U"]) == F(other["radii"]["U"]),
            f"d={d} shared population radius",
        )
    all_d = {d for row in rows.values() for d in range(row["d"][0], row["d"][1] + 1)}
    require(all_d == set(range(2, 18)), "denominators 2 through 17")


def check():
    """Return the two exact rational gain bounds on each angular interval."""
    check_pi()
    path = Path(__file__).with_name("final_rows.json")
    rows = json.loads(path.read_text(encoding="utf-8"))
    require(set(rows) == set(EXPECTED), "coverage of all radial rows")
    check_case_cover(rows)
    results = {}
    for name in EXPECTED:
        results.update(check_row(name, rows[name]))
    require(len(results) == 26 and sum(map(len, results.values())) == 52, "52 endpoints")
    return results


if __name__ == "__main__":
    result = check()

    # The inequalities above use rational comparisons. Print lower bounds
    # to eight decimal places, keeping the same direction at the last digit.
    def lower_decimal(x):
        digits = x.numerator * 10**8 // x.denominator
        return f"{digits//10**8}.{digits%10**8:08d}"

    for part, (left, right) in result.items():
        print(f"{part:>7}   {lower_decimal(left)}   {lower_decimal(right)}")
    print("52 endpoint gains verified from the tabulated packet bounds.")


==> anc/final_rows.json <==
{
  "2I": {
    "d": [2, 2],
    "radii": {"a": ".53", "b": ".605", "A": ".699", "H": ".89", "U": ".9662", "s": ".268", "v": ".55", "S": ".686", "V": ".955", "epsilon": ".229", "delta": ".013"},
    "farey": {"beta": ".83088", "h": ".97798", "E": ".80251", "B": "1.20354", "X": "14.885", "phi": ".013994"},
    "costs": {"ab": ["8.397", "4.008"], "bA": ["8.207", "2.934"], "AH": ["9.315", "1.296"], "HU": ["10.018", ".34"], "aA": ["8.741", "3.664"], "AU": ["10.113", ".499"], "AHd": ["9.179", "1.432"]},
    "outer": {"pieces": 1, "cut": false, "D_tangent": ["2R"], "O": ".9474"},
    "angular": {"2I": {"p_minus": ".06227", "p_plus": ".16912", "y": "2.9029", "q_minus": ".29739", "q_plus": ".28251", "q2": ".37719", "delta_minus": ".028", "delta_plus": ".0674"}}
  },
  "2M": {
    "d": [2, 2],
    "radii": {"a": ".53", "b": ".595", "A": ".696", "H": ".895", "U": ".9724", "s": ".268", "v": ".55", "S": ".682", "V": ".965", "epsilon": ".199", "delta": ".013"},
    "farey": {"beta": ".79758", "h": ".98233", "E": ".7525", "B": "1.25378", "X": "14.885", "phi": ".013994"},
    "costs": {"ab": ["8.385", "4.054"], "bA": ["8.259", "3.223"], "AH": ["9.384", "1.234"], "HU": ["10.082", ".276"], "aA": ["8.758", "3.68"], "AU": ["10.196", ".422"], "AHd": ["9.248", "1.37"]},
    "outer": {"pieces": 1, "cut": false, "D_tangent": ["1.8R"], "O": ".9626"},
    "angular": {"2M": {"p_minus": ".15", "p_plus": ".20242", "y": "5.7503", "q_minus": ".27481", "q_plus": ".27481", "q2": ".39852", "delta_minus": ".0366", "delta_plus": ".0579"}}
  },
  "2R": {
    "d": [2, 2],
    "radii": {"a": ".51", "b": ".59", "A": ".694", "H": ".89", "U": ".965", "s": ".268", "v": ".55", "S": ".677", "V": ".966", "epsilon": ".199", "delta": ".0129"},
    "farey": {"beta": ".79758", "h": ".98233", "E": ".7525", "B": "1.25378", "X": "14.885", "phi": ".013994"},
    "costs": {"ab": ["8.532", "4.25"], "bA": ["8.259", "3.039"], "AH": ["9.311", "1.312"], "HU": ["10.005", ".353"], "aA": ["8.912", "3.87"], "AU": ["10.095", ".528"], "AHd": ["9.176", "1.447"]},
    "outer": {"pieces": 1, "cut": true, "D_tangent": ["2R", "2.2M"], "O": ".9577"},
    "angular": {"2R": {"p_minus": ".105", "p_plus": ".15", "y": "2.4345", "q_minus": ".31691", "q_plus": ".25127", "q2": ".39664", "delta_minus": ".0171", "delta_plus": ".0266"}}
  },
  "2S": {
    "d": [2, 2],
    "radii": {"a": ".5", "b": ".585", "A": ".685", "H": ".87", "U": ".965", "s": ".266", "v": ".526", "S": ".684", "V": ".961", "epsilon": ".244", "delta": ".0122"},
    "farey": {"beta": ".79758", "h": ".98233", "E": ".7525", "B": "1.25378", "X": "14.885", "phi": ".013994"},
    "costs": {"ab": ["8.512", "4.145"], "bA": ["8.229", "3.125"], "AH": ["9.084", "1.347"], "HU": ["10.006", ".352"], "aA": ["8.914", "3.744"], "AU": ["10.076", ".355"], "AHd": ["8.956", "1.474"]},
    "outer": {"pieces": 3, "cut": true, "D_tangent": ["1.8R", "1.8R", "2.2R", "2.4L"], "O": ".9513"},
    "angular": {"2Sa": {"p_minus": ".06499", "p_plus": ".08499", "y": "1.2396", "q_minus": ".31301", "q_plus": ".255", "q2": ".41903", "delta_minus": ".0025", "delta_plus": ".0026"}, "2Sb": {"p_minus": ".08499", "p_plus": ".105", "y": "1.5856", "q_minus": ".31301", "q_plus": ".24088", "q2": ".41903", "delta_minus": ".0106", "delta_plus": ".0087"}}
  },
  "3I": {
    "d": [3, 3],
    "radii": {"a": ".53", "b": ".623", "A": ".699", "H": ".895", "U": ".9695", "s": ".276", "v": ".582", "S": ".727", "V": ".955", "epsilon": ".15", "delta": ".0131"},
    "farey": {"beta": ".78531", "h": ".98514", "E": ".87144", "B": "1.27337", "X": "16.615", "phi": ".014025"},
    "costs": {"ab": ["6.383", "6.176"], "bA": ["6.214", "4.858"], "AH": ["7.721", "2.764"], "HU": ["8.318", "2.949"], "aA": ["6.652", "5.908"], "AU": ["8.364", "2.994"], "AHd": ["7.608", "2.852"]},
    "outer": {"pieces": 1, "cut": false, "D_tangent": ["2.2L"], "O": ".9468"},
    "angular": {"3I": {"p_minus": ".07797", "p_plus": ".21469", "y": "2.0871", "q_minus": ".36958", "q_plus": ".20438", "q2": ".44824", "delta_minus": ".0353", "delta_plus": ".0592"}}
  },
  "3M": {
    "d": [3, 3],
    "radii": {"a": ".53", "b": ".639", "A": ".725", "H": ".924", "U": ".9759", "s": ".268", "v": ".561", "S": ".669", "V": ".943", "epsilon": ".141", "delta": ".0132"},
    "farey": {"beta": ".74599", "h": ".9871", "E": ".8381", "B": "1.3405", "X": "16.615", "phi": ".014025"},
    "costs": {"ab": ["6.449", "6.129"], "bA": ["6.286", "4.666"], "AH": ["7.964", "2.847"], "HU": ["8.37", "2.965"], "aA": ["6.755", "5.823"], "AU": ["8.412", "3.007"], "AHd": ["7.851", "2.806"]},
    "outer": {"pieces": 1, "cut": false, "D_tangent": ["2R"], "O": ".9537"},
    "angular": {"3M": {"p_minus": ".15", "p_plus": ".25401", "y": "4.1116", "q_minus": ".42707", "q_plus": ".42412", "q2": ".42968", "delta_minus": ".0015", "delta_plus": ".0482"}}
  },
  "3R": {
    "d": [3, 3],
    "radii": {"a": ".5", "b": ".592", "A": ".68", "H": ".894", "U": ".965", "s": ".264", "v": ".55", "S": ".687", "V": ".961", "epsilon": ".149", "delta": ".0137"},
    "farey": {"beta": ".74599", "h": ".9871", "E": ".8381", "B": "1.3405", "X": "16.615", "phi": ".014025"},
    "costs": {"ab": ["6.427", "6.432"], "bA": ["6.234", "5.141"], "AH": ["7.715", "2.8"], "HU": ["8.28", "2.935"], "aA": ["6.749", "6.111"], "AU": ["8.328", "2.983"], "AHd": ["7.597", "2.919"]},
    "outer": {"pieces": 1, "cut": true, "D_tangent": ["2R", "2.4R"], "O": ".9487"},
    "angular": {"3R": {"p_minus": ".105", "p_plus": ".15", "y": "2.8421", "q_minus": ".37814", "q_plus": ".37814", "q2": ".51917", "delta_minus": ".0048", "delta_plus": ".0244"}}
  },
  "3T": {
    "d": [3, 3],
    "radii": {"a": ".48", "b": ".592", "A": ".68", "H": ".89", "U": ".965", "s": ".265", "v": ".551", "S": ".688", "V": ".951", "epsilon": ".149", "delta": ".0133"},
    "farey": {"beta": ".74599", "h": ".9871", "E": ".8381", "B": "1.3405", "X": "16.615", "phi": ".014025"},
    "costs": {"ab": ["6.48", "6.503"], "bA": ["6.217", "4.919"], "AH": ["7.676", "2.839"], "HU": ["8.28", "2.935"], "aA": ["6.822", "6.161"], "AU": ["8.323", "2.979"], "AHd": ["7.562", "2.954"]},
    "outer": {"pieces": 1, "cut": true, "D_tangent": ["2.2R", "2.6L"], "O": ".9509"},
    "angular": {"3T": {"p_minus": ".08309", "p_plus": ".09", "y": "2.315", "q_minus": ".42339", "q_plus": ".42339", "q2": ".51595", "delta_minus": ".003", "delta_plus": ".006"}}
  },
  "3S": {
    "d": [3, 3],
    "radii": {"a": ".49", "b": ".592", "A": ".68", "H": ".89", "U": ".965", "s": ".265", "v": ".551", "S": ".688", "V": ".951", "epsilon": ".149", "delta": ".0133"},
    "farey": {"beta": ".74599", "h": ".9871", "E": ".8381", "B": "1.3405", "X": "16.615", "phi": ".014025"},
    "costs": {"ab": ["6.44", "6.458"], "bA": ["6.22", "4.918"], "AH": ["7.677", "2.838"], "HU": ["8.28", "2.935"], "aA": ["6.775", "6.123"], "AU": ["8.324", "2.98"], "AHd": ["7.563", "2.953"]},
    "outer": {"pieces": 1, "cut": true, "D_tangent": ["2.2R", "2.6L"], "O": ".9517"},
    "angular": {"3S": {"p_minus": ".09", "p_plus": ".105", "y": "2.8121", "q_minus": ".40195", "q_plus": ".40195", "q2": ".51589", "delta_minus": ".0032", "delta_plus": ".0097"}}
  },
  "4I": {
    "d": [4, 4],
    "radii": {"a": ".54", "b": ".655", "A": ".736", "H": ".923", "U": ".9758", "s": ".31", "v": ".658", "S": ".745", "V": ".944", "epsilon": ".133", "delta": ".014"},
    "farey": {"beta": ".76344", "h": ".98874", "E": ".90703", "B": "1.30986", "X": "17.525", "phi": ".014057"},
    "costs": {"ab": ["5.168", "7.22"], "bA": ["5.097", "5.756"], "AH": ["6.06", "4.359"], "HU": ["6.375", "4.199"], "aA": ["5.425", "6.963"], "AU": ["6.403", "4.254"], "AHd": ["5.968", "4.451"]},
    "outer": {"pieces": 1, "cut": false, "D_tangent": ["2.2L"], "O": ".9477"},
    "angular": {"4I": {"p_minus": ".10144", "p_plus": ".23656", "y": "1.8605", "q_minus": ".48944", "q_plus": ".38241", "q2": ".44034", "delta_minus": ".0588", "delta_plus": ".0866"}}
  },
  "4M": {
    "d": [4, 4],
    "radii": {"a": ".54", "b": ".668", "A": ".755", "H": ".925", "U": ".9728", "s": ".312", "v": ".664", "S": ".743", "V": ".951", "epsilon": ".124", "delta": ".0142"},
    "farey": {"beta": ".72172", "h": ".98985", "E": ".88203", "B": "1.38556", "X": "17.525", "phi": ".014057"},
    "costs": {"ab": ["5.23", "7.433"], "bA": ["5.152", "5.636"], "AH": ["6.07", "4.348"], "HU": ["6.357", "4.189"], "aA": ["5.499", "7.164"], "AU": ["6.383", "4.242"], "AHd": ["5.976", "4.441"]},
    "outer": {"pieces": 2, "cut": false, "D_tangent": ["2R", "2.4L"], "O": ".9546"},
    "angular": {"4M": {"p_minus": ".15", "p_plus": ".27828", "y": "2.9561", "q_minus": ".53543", "q_plus": ".4951", "q2": ".40296", "delta_minus": ".0027", "delta_plus": ".0435"}}
  },
  "4R": {
    "d": [4, 4],
    "radii": {"a": ".5", "b": ".622", "A": ".706", "H": ".908", "U": ".965", "s": ".299", "v": ".633", "S": ".734", "V": ".964", "epsilon": ".135", "delta": ".0143"},
    "farey": {"beta": ".72172", "h": ".98985", "E": ".88203", "B": "1.38556", "X": "17.525", "phi": ".014057"},
    "costs": {"ab": ["5.236", "7.833"], "bA": ["5.042", "6.039"], "AH": ["5.967", "4.479"], "HU": ["6.308", "4.159"], "aA": ["5.514", "7.555"], "AU": ["6.341", "4.226"], "AHd": ["5.873", "4.573"]},
    "outer": {"pieces": 1, "cut": true, "D_tangent": ["2R", "2.6L"], "O": ".9425"},
    "angular": {"4Ra": {"p_minus": ".105", "p_plus": ".1275", "y": ".9506", "q_minus": ".49961", "q_plus": ".43012", "q2": ".52051", "delta_minus": ".0152", "delta_plus": ".0127"}, "4Rb": {"p_minus": ".1275", "p_plus": ".15", "y": "1.1388", "q_minus": ".49961", "q_plus": ".38763", "q2": ".52051", "delta_minus": ".024", "delta_plus": ".0147"}}
  },
  "4S": {
    "d": [4, 4],
    "radii": {"a": ".49", "b": ".716", "A": ".745", "H": ".937", "U": ".965", "s": ".418", "v": ".778", "S": ".783", "V": ".926", "epsilon": ".235", "delta": ".0172"},
    "farey": {"beta": ".72172", "h": ".98985", "E": ".88203", "B": "1.38556", "X": "17.525", "phi": ".014057"},
    "costs": {"ab": ["5.568", "7.343"], "bA": ["5.064", "5.366"], "AH": ["6.148", "4.27"], "HU": ["6.305", "4.153"], "aA": ["5.67", "7.242"], "AU": ["6.331", "4.206"], "AHd": ["6.035", "4.383"]}
  },
  "5M": {
    "d": [5, 5],
    "radii": {"b": ".684", "A": ".771", "H": ".935", "s": ".33", "v": ".713", "S": ".769", "V": ".936", "epsilon": ".121", "delta": ".0141", "a": ".55", "U": ".9769"},
    "farey": {"E": ".90929", "B": "1.41395", "beta": ".70723", "X": "18.107", "phi": ".014088", "h": "1114/1125"},
    "costs": {"aA": ["4.623", "7.861"], "ab": ["4.374", "8.11"], "bA": ["4.363", "6.363"], "AH": ["5.028", "5.612"], "AU": ["5.234", "5.406"], "HU": ["5.213", "5.205"], "AHd": ["4.952", "5.687"]},
    "outer": {"D": ["2.2"], "w": [".00963"], "O": ".9639"},
    "angular": {"5M": {"p_minus": ".21", "p_plus": ".29277", "y": "3.2112", "q_minus": ".57464", "q_plus": ".52844", "q2": ".39755", "delta_minus": ".0334", "delta_plus": ".0528"}}
  },
  "5R": {
    "d": [5, 5],
    "radii": {"b": ".684", "A": ".771", "H": ".935", "s": ".33", "v": ".713", "S": ".769", "V": ".936", "epsilon": ".121", "delta": ".0141", "a": ".52", "U": ".9769"},
    "farey": {"E": ".90929", "B": "1.41395", "beta": ".70723", "X": "18.107", "phi": ".014088", "h": "1114/1125"},
    "costs": {"aA": ["4.734", "8.045"], "ab": ["4.482", "8.297"], "bA": ["4.36", "6.365"], "AH": ["5.027", "5.39"], "AU": ["5.233", "5.184"], "HU": ["5.213", "5.205"], "AHd": ["4.951", "5.466"]},
    "outer": {"D": ["2", "2.4"], "w": [".01027", ".0098"], "O": ".9455"},
    "angular": {"5R": {"p_minus": ".1268", "p_plus": ".21", "y": "2.1868", "q_minus": ".67115", "q_plus": ".66904", "q2": ".39816", "delta_minus": ".0078", "delta_plus": ".0362"}}
  },
  "6M": {
    "d": [6, 6],
    "radii": {"b": ".678", "A": ".758", "H": ".925", "s": ".283", "v": ".611", "S": ".717", "V": ".942", "epsilon": ".129", "delta": ".0101", "a": ".57", "U": ".979"},
    "farey": {"E": ".92823", "B": "1.43403", "beta": ".69733", "X": "18.526", "phi": ".01412", "h": "1339/1350"},
    "costs": {"aA": ["3.933", "10.397"], "ab": ["3.715", "10.474"], "bA": ["3.797", "8.857"], "AH": ["4.272", "8.272"], "AU": ["4.435", "8.268"], "HU": ["4.435", "7.824"], "AHd": ["4.241", "8.274"]},
    "outer": {"D": ["2.1"], "w": [".00904"], "O": ".9604"},
    "angular": {"6M": {"p_minus": ".21", "p_plus": ".30267", "y": "1.7706", "q_minus": ".55678", "q_plus": ".36357", "q2": ".48278", "delta_minus": ".034", "delta_plus": ".0395"}}
  },
  "6R": {
    "d": [6, 6],
    "radii": {"b": ".678", "A": ".758", "H": ".925", "s": ".283", "v": ".611", "S": ".717", "V": ".942", "epsilon": ".129", "delta": ".0101", "a": ".52", "U": ".979"},
    "farey": {"E": ".92823", "B": "1.43403", "beta": ".69733", "X": "18.526", "phi": ".01412", "h": "1339/1350"},
    "costs": {"aA": ["4.066", "11.545"], "ab": ["3.854", "11.617"], "bA": ["3.797", "8.656"], "AH": ["4.272", "8.272"], "AU": ["4.435", "8.268"], "HU": ["4.435", "7.824"], "AHd": ["4.241", "8.274"]},
    "outer": {"D": ["2.1"], "w": [".00904"], "O": ".9389"},
    "angular": {"6R": {"p_minus": ".14647", "p_plus": ".21", "y": "1.0984", "q_minus": ".66956", "q_plus": ".5348", "q2": ".48297", "delta_minus": ".0108", "delta_plus": ".0152"}}
  },
  "7M": {
    "d": [7, 7],
    "radii": {"b": ".7", "A": ".781", "H": ".925", "s": ".254", "v": ".56", "S": ".679", "V": ".923", "epsilon": ".13", "delta": ".0074", "a": ".57", "U": ".9809"},
    "farey": {"E": ".94242", "B": "1.44935", "beta": ".68996", "X": "18.852", "phi": ".014152", "h": "1564/1575"},
    "costs": {"aA": ["3.488", "11.41"], "ab": ["3.289", "11.483"], "bA": ["3.36", "9.441"], "AH": ["3.72", "8.825"], "AU": ["3.864", "8.806"], "HU": ["3.864", "8.458"], "AHd": ["3.701", "8.828"]},
    "outer": {"D": ["2.2"], "w": [".00889"], "O": ".9618"},
    "angular": {"7M": {"p_minus": ".21", "p_plus": ".31004", "y": "1.744", "q_minus": ".6769", "q_plus": ".5322", "q2": ".43112", "delta_minus": ".009", "delta_plus": ".0336"}}
  },
  "7R": {
    "d": [7, 7],
    "radii": {"b": ".7", "A": ".781", "H": ".925", "s": ".254", "v": ".56", "S": ".679", "V": ".923", "epsilon": ".13", "delta": ".0074", "a": ".52", "U": ".9809"},
    "farey": {"E": ".94242", "B": "1.44935", "beta": ".68996", "X": "18.852", "phi": ".014152", "h": "1564/1575"},
    "costs": {"aA": ["3.603", "12.76"], "ab": ["3.409", "12.827"], "bA": ["3.36", "9.227"], "AH": ["3.72", "8.825"], "AU": ["3.864", "8.806"], "HU": ["3.864", "8.458"], "AHd": ["3.701", "8.828"]},
    "outer": {"D": ["2", "2.3"], "w": [".00945", ".00922"], "O": ".9536"},
    "angular": {"7R": {"p_minus": ".16802", "p_plus": ".21", "y": "1.1646", "q_minus": ".78316", "q_plus": ".74312", "q2": ".43145", "delta_minus": ".0036", "delta_plus": ".0174"}}
  },
  "8M": {
    "d": [8, 8],
    "radii": {"b": ".684", "A": ".772", "H": ".922", "s": ".256", "v": ".551", "S": ".677", "V": ".936", "epsilon": ".162", "delta": ".0082", "a": ".59", "U": ".9835"},
    "farey": {"E": ".95364", "B": "1.46172", "beta": ".68412", "X": "19.119", "phi": ".014184", "h": "1789/1800"},
    "costs": {"aA": ["3.048", "11.997"], "ab": ["2.855", "12.069"], "bA": ["2.969", "10.315"], "AH": ["3.295", "9.482"], "AU": ["3.435", "9.455"], "HU": ["3.435", "8.971"], "AHd": ["3.277", "9.486"]},
    "outer": {"D": ["2"], "w": [".00713"], "O": ".9554"},
    "angular": {"8M": {"p_minus": ".21", "p_plus": ".31588", "y": "1.9252", "q_minus": ".60272", "q_plus": ".47613", "q2": ".50894", "delta_minus": ".0181", "delta_plus": ".0484"}}
  },
  "8R": {
    "d": [8, 8],
    "radii": {"b": ".684", "A": ".772", "H": ".922", "s": ".256", "v": ".551", "S": ".677", "V": ".936", "epsilon": ".162", "delta": ".0082", "a": ".52", "U": ".9835"},
    "farey": {"E": ".95364", "B": "1.46172", "beta": ".68412", "X": "19.119", "phi": ".014184", "h": "1789/1800"},
    "costs": {"aA": ["3.18", "14.054"], "ab": ["2.991", "14.115"], "bA": ["2.969", "10.315"], "AH": ["3.295", "9.482"], "AU": ["3.435", "9.455"], "HU": ["3.435", "8.971"], "AHd": ["3.277", "9.486"]},
    "outer": {"D": ["2"], "w": [".00713"], "O": ".9481"},
    "angular": {"8R": {"p_minus": ".19009", "p_plus": ".21", "y": "1.1384", "q_minus": ".79906", "q_plus": ".78693", "q2": ".50923", "delta_minus": ".0434", "delta_plus": ".0511"}}
  },
  "9": {
    "d": [9, 9],
    "radii": {"b": ".708", "A": ".789", "H": ".935", "s": ".251", "v": ".554", "S": ".67", "V": ".934", "epsilon": ".138", "delta": ".0071", "a": ".59", "U": ".9841"},
    "farey": {"E": ".96289", "B": "1.47211", "beta": ".67929", "X": "19.348", "phi": ".014216", "h": "2014/2025"},
    "costs": {"aA": ["2.778", "13.34"], "ab": ["2.617", "13.4"], "bA": ["2.701", "10.847"], "AH": ["2.994", "10.257"], "AU": ["3.094", "10.23"], "HU": ["3.094", "9.444"], "AHd": ["2.979", "10.262"]},
    "outer": {"D": ["1.9", "2.2"], "w": [".00757", ".00725"], "O": ".9512"},
    "angular": {"9": {"p_minus": ".18813", "p_plus": ".32071", "y": "1.9386", "q_minus": ".71252", "q_plus": ".6146", "q2": ".48286", "delta_minus": ".0102", "delta_plus": ".0597"}}
  },
  "10": {
    "d": [10, 10],
    "radii": {"b": ".685", "A": ".772", "H": ".922", "s": ".256", "v": ".551", "S": ".682", "V": ".944", "epsilon": ".138", "delta": ".0077", "a": ".59", "U": ".9848"},
    "farey": {"E": ".97075", "B": "1.48114", "beta": ".67515", "X": "19.55", "phi": ".014248", "h": "2239/2250"},
    "costs": {"aA": ["2.498", "14.475"], "ab": ["2.341", "14.527"], "bA": ["2.434", "12.169"], "AH": ["2.702", "11.035"], "AU": ["2.819", "11.002"], "HU": ["2.819", "10.234"], "AHd": ["2.688", "11.039"]},
    "outer": {"D": ["1.9"], "w": [".00686"], "O": ".9463"},
    "angular": {"10": {"p_minus": ".20586", "p_plus": ".32485", "y": "1.4302", "q_minus": ".65044", "q_plus": ".39205", "q2": ".56757", "delta_minus": ".0383", "delta_plus": ".0539"}}
  },
  "11--13": {
    "d": [11, 13],
    "radii": {"b": ".714", "A": ".797", "H": ".937", "s": ".25", "v": ".553", "S": ".665", "V": ".93", "epsilon": ".134", "delta": ".0064", "a": ".59", "U": ".985"},
    "farey": {"E": ".98929", "B": "1.50317", "beta": ".66526", "X": "20.06", "phi": ".014346", "h": "224/225"},
    "costs": {"aA": ["2.334", "18.972"], "ab": ["2.195", "18.977"], "bA": ["2.269", "14.72"], "AH": ["2.505", "13.303"], "AU": ["2.587", "13.284"], "HU": ["2.587", "12.128"], "AHd": ["2.494", "13.305"]},
    "outer": {"D": ["2"], "w": [".0074"], "O": ".952"},
    "angular": {"11--13": {"p_minus": ".21859", "p_plus": ".33474", "y": "1.5557", "q_minus": ".77533", "q_plus": ".60834", "q2": ".50521", "delta_minus": ".0264", "delta_plus": ".0593"}}
  },
  "14--17": {
    "d": [14, 17],
    "radii": {"b": ".73", "A": ".8", "H": ".94", "s": ".24", "v": ".555", "S": ".686", "V": ".944", "epsilon": ".112", "delta": ".0063", "a": ".59", "U": ".9887"},
    "farey": {"E": "1.00781", "B": "1.52643", "beta": ".65512", "X": "20.624", "phi": ".014478", "h": "3139/3150"},
    "costs": {"aA": ["1.884", "27.189"], "ab": ["1.796", "27.159"], "bA": ["1.831", "19.211"], "AH": ["2.02", "17.084"], "AU": ["2.086", "17.08"], "HU": ["2.086", "15.053"], "AHd": ["2.012", "17.085"]},
    "outer": {"D": ["1.8"], "w": [".00452"], "O": ".953"},
    "angular": {"14--17": {"p_minus": ".26203", "p_plus": ".34488", "y": "1.4612", "q_minus": ".83806", "q_plus": ".71104", "q2": ".53845", "delta_minus": ".0681", "delta_plus": ".089"}}
  }
}


==> anc/five_witness.py <==
"""A single order-five eigenvalue outside the regular polygons (Appendix B).

Run with standard Python. The five rows below have a quartic eigenvalue at
t = 1/2. We enclose its real and imaginary parts in a rational rectangle.
Each of the three nondegenerate polygons has an edge below this rectangle.
"""

from fractions import Fraction
from itertools import permutations
from math import prod


def check(condition, explanation):
    if not condition:
        raise ArithmeticError(explanation)


def quartic(z):
    return 4 * z**4 + 2 * z**3 + z**2 - z - 1


def determinant(z, matrix):
    """Evaluate det(zI - A) by its permutation formula for five rows."""
    total = Fraction(0)
    for columns in permutations(range(5)):
        inversions = sum(
            columns[i] > columns[j] for i in range(5) for j in range(i + 1, 5)
        )
        factors = ((z if i == j else 0) - matrix[i][j] for i, j in enumerate(columns))
        total += (-1) ** inversions * prod(factors)
    return total


def check_characteristic_polynomial():
    half = Fraction(1, 2)
    matrix = [
        (0, 1, 0, 0, 0),
        (0, 0, 1, 0, 0),
        (half, 0, 0, half, 0),
        (half, 0, 0, 0, half),
        (0, 0, 0, half, half),
    ]
    check(all(min(row) >= 0 and sum(row) == 1 for row in matrix), "row sums")
    check(all(sum(column) == 1 for column in zip(*matrix)), "column sums")
    # The two polynomials have degree at most five. Six values determine them.
    for z in range(6):
        check(
            4 * determinant(z, matrix) == (z - 1) * quartic(z),
            "characteristic polynomial",
        )


def real_equation(x):
    return 2048 * x**6 + 1536 * x**5 + 640 * x**4 + 160 * x**3 + 136 * x**2 + 30 * x - 1


def enclose_root():
    """Eliminate y from the real and imaginary parts at z = x + iy.

    For y > 0 the imaginary equation gives (16x+2)y² = 16x³+6x²+2x-1.
    Substitution in the real part gives a sixth-degree polynomial in x.
    A root of it yields a quartic root whenever the quotient defining y²
    is positive and the denominator is nonzero.
    """
    for x in range(7):
        numerator, denominator = 16 * x**3 + 6 * x**2 + 2 * x - 1, 16 * x + 2
        cleared_real_part = (
            denominator**2 * quartic(x)
            - (24 * x * x + 6 * x + 1) * numerator * denominator
            + 4 * numerator**2
        )
        check(cleared_real_part == -2 * real_equation(x), "sixth-degree identity")
    left, right = Fraction("-.279293"), Fraction("-.279292")
    check(real_equation(left) * real_equation(right) < 0, "intermediate value theorem")
    # On this negative interval x² decreases as x increases, while x³ increases.
    numerators = (
        16 * left**3 + 6 * right**2 + 2 * left - 1,
        16 * right**3 + 6 * left**2 + 2 * right - 1,
    )
    denominators = (16 * left + 2, 16 * right + 2)
    check(max(denominators) < 0, "denominator stays negative")
    quotients = [n / d for n in numerators for d in denominators]
    bottom, top = Fraction(".7634"), Fraction(".7637")
    check(bottom**2 < min(quotients) and max(quotients) < top**2, "imaginary part")
    return left, right, bottom, top


def check_polygon_edges(left, right, bottom):
    """The lowest possible y in the box still exceeds one side of each polygon."""
    check(bottom - right > 1, "square side y=1+x")
    check(3 * bottom**2 > (1 - left) ** 2, "triangle side sqrt(3)y=1-x")
    # On this side of the pentagon, sqrt(10+2sqrt(5))*y = (1+x)sqrt(5)+1-x.
    sqrt5_lower, sqrt5_upper = Fraction("2.236"), Fraction("2.237")
    denominator_lower = Fraction("3.804")
    check(
        sqrt5_lower**2 < 5 < sqrt5_upper**2
        and denominator_lower**2 < 10 + 2 * sqrt5_lower,
        "pentagon radicals",
    )
    check(
        bottom * denominator_lower > (1 + right) * sqrt5_upper + 1 - right,
        "pentagon side",
    )


def verify():
    check_characteristic_polynomial()
    left, right, bottom, top = enclose_root()
    check_polygon_edges(left, right, bottom)
    print("The five-state matrix has an eigenvalue outside all five polygons.")
    print(f"Real part in ({left},{right}), imaginary part in ({bottom},{top}).")


if __name__ == "__main__":
    verify()


==> anc/packets.py <==
"""From a bound on one cut to a count of marks in a radial interval.

For an interval [a,b] the appendix needs two numbers. A packet with j cuts
costs at most j*mu + E_p, and the excess E_p is paid only once in a run.
Equation (L5) turns this into a lower bound on the number of marks in [a,b).

packet_bounds uses the single-cut cubic (P11) and the preservation allowance
(R8). For d >= 6 it takes the three maxima of (L6). For d <= 5 it computes
the slot costs from (L7) and (L8), including each shorter final packet.
check compares the two exact fractions with the two entries of every table
cell. The grouped rows are checked separately at every denominator.
"""

import json
from fractions import Fraction as Q
from itertools import combinations_with_replacement, pairwise
from math import ceil, floor, isqrt
from pathlib import Path

ORDER = 450
XI = Q("1.00020")
ETA = Q("1.00005")
PI2_UP = Q("9.86961")
PI2_DOWN = Q("9.86960")
HALF = Q(1, 2)
CRITICAL_POINT_SCALE = 10**16
RANKS = tuple(map(Q, ".76 .80 .85 .88 .90 .92 .94 .96 .98".split()))


def require(condition, message):
    if not condition:
        raise ValueError(message)


def physical_cap(radius, population, high_radius, base):
    """Bound (P11) on the possible range of its mean squared radius S_0.

    At least the given population has radius >= high_radius. This puts a
    lower endpoint on S_0. The maximum lies at one of the two endpoints
    or at the larger root of the quadratic derivative. For the interior
    root, rounding each nonnegative factor outwards bounds the cubic.
    """
    square = radius**2
    left = square + population * max(0, high_radius**2 - square)
    coefficient = Q("11.85") / square

    def value(s):
        return base * s + coefficient * s * (1 - s) * (s - square)

    def derivative(s):
        return base + coefficient * (-3 * s * s + 2 * (1 + square) * s - square)

    # The derivative is positive at radius². Its larger zero is the
    # unique change from increasing to decreasing to the right of radius².
    if derivative(1) >= 0:
        upper = base
    elif derivative(left) <= 0:
        upper = value(left)
    else:
        discriminant = (1 + square) ** 2 + 3 * (base / coefficient - square)
        scale = CRITICAL_POINT_SCALE
        root_floor = isqrt(floor(discriminant * scale**2))
        low = (1 + square + Q(root_floor, scale)) / 3
        high = low + Q(1, 3 * scale)
        low, high = max(left, low), min(1, high)
        # Each factor is nonnegative. Use its own upper bound throughout
        # the short enclosure of the critical point.
        upper = base * high + coefficient * high * (1 - low) * (high - square)
    return Q(ceil(1000 * upper), 1000)


def slot_sums(d, cap, baseline, m, b0, g, budget):
    """Return S_j for 0 <= j <= d in (L8), where S_0 = 0.

    A slot with preservation mass q pays f(1-q). Between consecutive
    crossings of the three upper bounds this cost is increasing and
    convex in q. With two masses in the interiors of their pieces, hold
    their sum fixed and move them until one reaches an endpoint. Some
    maximum thus has all but one mass at a crossing or at 0 or 1.
    """
    require(g >= 0 and baseline >= m, "The increasing branches in (L8) are required.")

    def cost(mass):
        if mass == 1:
            return cap
        p = 1 - mass
        return min(cap, m + (baseline - m) / p, b0 + g / p)

    require(cost(0) == baseline, "The zero-mass cost differs from y in (L8).")
    # Intersect the constant with each rational branch and then intersect
    # the two rational branches with each other.
    switches = {Q(0), Q(1)}
    for numerator, denominator in (
        (g, cap - b0),
        (baseline - m, cap - m),
        (baseline - m - g, b0 - m),
    ):
        if denominator:
            point = 1 - numerator / denominator
            if 0 <= point <= 1:
                switches.add(point)

    # Convexity between two switches permits moving all but one slot
    # to endpoints. Symmetry allows us to list the frozen slots in order.
    switches = sorted(switches)
    values = {q: cost(q) for q in switches}
    maxima = [Q(0)]
    for j in range(1, d + 1):
        best = Q(0)
        for fixed in combinations_with_replacement(switches, j - 1):
            remaining = budget - sum(fixed)
            if remaining >= 0:
                last = min(Q(1), remaining)
                best = max(best, sum(values[q] for q in fixed) + cost(last))
        maxima.append(best)
    return maxima


def row_population(label, row, d, u):
    """Select the fraction ell and radius H guaranteed by this row.

    A lower bound rounded down to three decimals suffices in the last
    branch. Grouped rows keep the actual denominator in this calculation.
    """
    if d <= 4:
        if label.endswith(("I", "M")):
            return Q(row["farey"]["beta"]), Q(row["farey"]["h"])
        return {
            "R": (Q(".85"), Q(".970")),
            "S": (Q(".895"), Q(".965")),
            "T": (Q(".91"), Q(".965")),
        }[label[-1]]
    if label.endswith("R"):
        return Q(".79"), Q(row["radii"]["U"])
    hull_bound = Q(".99945") / (XI * (Q(3, 2) / u - Q(1, 2 * d)))
    return Q(floor(1000 * hull_bound), 1000), 1 - Q(22, d * ORDER)


def _small_packet_slots(d, rank_lower, rank_upper, u, b, gamma, B1, C1, cap, y, budget):
    """Evaluate (L7) at its constrained maximum, then enumerate (L8)."""
    correction = Q(0) if rank_upper <= u else Q(d, ORDER - d)
    require(C1 * u > gamma, "The quadratic in (L7) has the wrong curvature.")
    vertex = (C1 * rank_upper - gamma) * d / (2 * (C1 * u - gamma) * rank_upper)
    v = min(HALF, max(Q(0), vertex))
    linear = (C1 * rank_upper - gamma) * v / d
    quadratic = (C1 * u - gamma) * rank_upper * (v / d) ** 2
    D_upper = linear - quadratic + gamma * correction / d

    m = b * rank_upper * gamma * ((HALF - correction) / d) ** 2
    b0 = b * B1 / rank_lower
    g = b * D_upper
    return slot_sums(d, cap, y, m, b0, g, budget)


def packet_bounds(label, row, d, a, b):
    """Return the unrounded pair (mu, E_p) for one denominator and [a,b].

    The smallest rank fraction in a packet determines the active piece.
    If that fraction lies between left and right, all ranks in the packet
    are at most top. A cut there contains a fraction at least ell/top of
    high marks. This is the population used in (P11).
    """
    u = 1 - Q(d - 1, ORDER)
    ell, high = row_population(label, row, d, u)
    require(0 < a < b <= high and HALF < ell <= u, "Invalid radial bounds.")
    partition = sorted({ell, u, Q(1), *(r for r in RANKS if ell < r)})
    base = Q("10.15") if d == 2 else Q(10)
    X0 = 2 * PI2_UP * XI * (1 - u / (2 * d)) / (d * u**2)
    preservation_excess = (
        X0
        / (ORDER * a**2)
        * max(
            Q(d**2) / Q("3.96") ** 2,
            Q(d**2 * (d - 1)) / Q("5.78") ** 2,
        )
    )
    C1 = 4 * PI2_UP * XI * ETA / u**2

    slot_totals = []
    full_costs, terminal_costs, extra_mass_costs = [], [], []
    for left, right in pairwise(partition):
        top = min(Q(1), right + Q(d - 1, ORDER))
        fraction = ell / top
        c = 1 / (1 + fraction * (1 - fraction) * (1 - a) ** 2 / a + (1 - high) ** 2 / (4 * high))
        gamma = 4 * PI2_DOWN * Q(".9998") * c
        B1 = PI2_UP * c
        y = b * top * ETA * X0
        cap = physical_cap(a, fraction, high, base) / left
        if top <= min(u, gamma / C1):
            cap = min(cap, b * B1 * C1 / gamma)

        if d >= 6:
            q = 1 - y / cap
            require(q > HALF, "The large-denominator branch requires q > 1/2.")
            F0 = cap - 2 * y + y / q
            full_costs.append(y + F0 / d)
            terminal_costs.append(y + F0)
            extra_mass_costs.append(cap / q)
        else:
            totals = _small_packet_slots(
                d, left, top, u, b, gamma, B1, C1, cap, y, 1 + preservation_excess
            )
            slot_totals.append(totals)

    if d >= 6:
        # The three maxima in (L6) can occur on different rank intervals.
        mu = max(full_costs)
        E_p = max(terminal_costs) - mu + preservation_excess * max(extra_mass_costs)
    else:
        mu = max(totals[d] / d for totals in slot_totals)
        # A final packet of j slots has already been allotted j*mu.
        E_p = max(total - j * mu for totals in slot_totals for j, total in enumerate(totals))
    return mu, E_p


def check():
    """Compare every interval and denominator with its printed (L5) cell."""
    rows = json.loads(Path(__file__).with_name("final_rows.json").read_text())
    expected = set(
        "2I 2M 2R 2S 3I 3M 3R 3S 3T 4I 4M 4R 4S 5M 5R 6M 6R 7M 7R "
        "8M 8R 9 10 11--13 14--17".split()
    )
    require(set(rows) == expected, "The packet calculation requires all 25 base rows.")
    bounds = 0
    for label, row in rows.items():
        a, b, A, H, U, delta = (Q(row["radii"][key]) for key in ("a", "b", "A", "H", "U", "delta"))
        intervals = {
            "ab": (a, b),
            "bA": (b, A),
            "AH": (A, H),
            "HU": (H, U),
            "aA": (a, A),
            "AU": (A, U),
            "AHd": (A, H - delta),
        }
        require(set(row["costs"]) == set(intervals), f"{label}: missing radial interval.")
        first, last = row["d"]
        for name, (lower, upper) in intervals.items():
            claimed = tuple(map(Q, row["costs"][name]))
            for d in range(first, last + 1):
                average, terminal = packet_bounds(label, row, d, lower, upper)
                if average > claimed[0] or terminal > claimed[1]:
                    raise ValueError(
                        f"{label} {name}, d={d}: (L5) exceeds printed bounds {claimed}"
                    )
                bounds += 2
    return f"{bounds} rational inequalities for the 175 printed packet pairs"


if __name__ == "__main__":
    print(check())


==> anc/requirements.txt <==
python-flint==0.9.0


==> anc/small-orders/README.txt <==
The two small-order calculations
================================

For five marks the exceptional eigenvalues lie between the regular polygons
and a short quartic arc. For six marks the square, pentagon and hexagon give
the whole region. Appendix B derives the reductions to hulls and intervals.
The complete geometric deductions and every input to the calculations are
in this directory.

What to read
------------
order5/proof.pdf starts with the explicit five-state matrix. It follows
the quartic root out of the pentagon and back into the triangle. The
difficult inclusion is the upper one. Coupled hulls of singleton marks and
of sums of pairs give signed-area inequalities for each potential exterior
point. The proof establishes when the areas can vanish simultaneously.

order6/proof.pdf treats four-, five- and six-vertex hulls, in addition to
triangles. To use a bound for the multiplier of an ordinary hull, apply
the ordinary stochastic theorem at the number of vertices of that hull.
The proof develops the specific edge equations and their intersections.
stochastic-regions.pdf gives the full proof of the ordinary theorem, from
the coordinate hull to the Farey arcs. Its source credit and license are
in stochastic-regions-license.txt.

How to run
----------
Use Python 3.12. From this directory, install the requirements for the
order of interest. The following runs need no network after installation.

    python -m pip install -r order5/requirements.txt
    python verify_small_orders.py 5

    python -m pip install -r order6/requirements.txt
    python verify_small_orders.py 6

Add --reports DIRECTORY to keep the logs and summaries. The runner first
compares the plain JSON files with INPUTS.sha256 and works in a temporary
copy, because some checks regenerate their own tables. Run with assertions
enabled. Python-flint supplies rigorous Arb interval arithmetic. SymPy
supplies symbolic polynomial identities. Order five also uses NumPy for
coordinate arrays and floating-point diagnostics. Positive signs used in
the proof are certified by exact algebra or rigorous interval bounds.

Reading the code
----------------
1. For five marks, open order5/verify_complete_boundary.py. The function
   proof_steps() lists 15 checks. The first checks identities at regular
   markings. The next group treats the straight polygon edges.
   verify_polynomial_gram_family.py treats the curved window. Its table
   contains coefficients of one polynomial family. Taylor bounds control
   the error throughout each subinterval. verify_quartic_arc_endpoints.py
   isolates the crossing points and verify_global_coverage.py checks that
   the angular intervals meet. To see one eigenvalue first, run the much
   shorter five_witness.py in the parent directory.

2. For six marks, open order6/verify_full_order_six.py. The edge_checks()
   function specifies the polygon, cell, edge and endpoints for each of
   86 identities. The final identity concerns a hull with six extreme
   marks. verify_slack_orbit_coverage.py checks that the labelled cases
   cover every required assignment. verify_angular_coverage.py checks
   the overlaps of the corresponding angular windows.

A coefficient file can be read with a text editor. Start with its edge
and interval fields, then locate the function verify() in the program
named by the driver. That function reconstructs a matrix identity from
the geometric labels and tests the required signs. The small-order
coefficient arrays are substantial. These are computer-assisted proofs.


==> anc/small-orders/order5/INPUTS.sha256 <==
19294dbb231486ab060e9f9e69f2be100664a695d12d6f77d9d30b686ce6174c  linear_gram_center_508.json
496e956c53532d690a9e84fb4494c6a3ea548e882f4fe4d779dfcb1e98a928db  pentagon_character_polynomial_1_0.0_to_1.0_d3_products_certificate.json
54d15d5e966868bec75d860d918fc81a3220d268a3878413393f5faeeb5e4290  pentagon_character_polynomial_2_0.0_to_0.35_d3_products_certificate.json
86573de634e11267ea8ac52fadd48f987a5b63a38ae0dd030faeea7d569462ce  pentagon_character_polynomial_2_0.35_to_0.5_d3_products_real_certificate.json
6cab7ef7efad9b96da863cdf6b5f609fa31616ba4b447cbd1197e1ea08c55901  polynomial_gram_family_certificate.json
86a56bcc546c110de83ae407da75beaa711acc0f397243b3175d2a6a52b76674  quad_strict_polynomial_pentagon_0.4745_to_0.5021_d2_combined_certificate.json
9089a44ffb9db785eb5dc79c97f22c915ab5ed0d6b525be1dc076637627f9d35  quad_strict_polynomial_pentagon_0.7237_to_1.0_d3_both_certificate.json
bef99af6f3d9ee26a74a5b283806cbd8056b98e592c8c613422993c9a909fda4  quad_strict_polynomial_pentagon_left_0.0_to_0.337_d3_both_certificate.json
d74689ae6af5df6572030787e0e5aa4947ce3b4dd8adebeae1a331179402f088  quad_strict_polynomial_triangle_0.32_to_0.5_d3_certificate.json
7eea8e02b1a8457f85a6e988f87e98e1378cf67b7bec114364924fb9f6bebcd4  quad_strict_polynomial_triangle_left_0.6875_to_0.867_d3_both_certificate.json
c9f6add0103e7a6bd89cc46cb2b40f56baa5d67bb66351f3912a60b556755568  quartic_arc_endpoints_certificate.json
47fb244d43fbe15801a577d8027da85190f0065dade58b3bee0e16eeee013c37  square_polynomial_lower_0.0_to_0.192_d3_real_certificate.json
43cfed82f1f12c05841339e70fb73ae06148e13072cb16cabe6a639259c48f01  square_polynomial_upper_0.0_to_0.2215_d3_certificate.json
766f91bc3d1e8ba000a61811f06d74b36efe13de873a6384ac0d818a20551562  validated_product_boundary_t049.json


==> anc/small-orders/order5/boundary_jacobian_series.py <==
"""Taylor coefficients of the preconditioned Jacobian, with ball bounds.
Centering before interval evaluation avoids dependency blow-up in J(t)D.
"""

from flint import acb
from validate_boundary_sos import OFF, UP


def linear_symvec(M):
    return [(M[i, j] + M[j, i]) / 2 for i, j in UP] + [
        (M[i, j] - M[j, i]) / acb(0, 2) for i, j in OFF
    ]


==> anc/small-orders/order5/boundary_sos_series.py <==
"""Rigorous power-series evaluation of the geometric identity.
Used to bound parameter intervals, not merely individual parameter values.
"""

from itertools import combinations, product

import numpy as np
from flint import acb, acb_series, arb, ctx
from validate_boundary_sos import basis, canonical, mi


def series(a):
    return a if isinstance(a, acb_series) else acb_series([a])


def conj(a):
    return acb_series([v.conjugate() for v in a.coeffs()])


def real(a):
    return acb_series([v.real for v in a.coeffs()])


def smatrix(values):
    out = np.empty((len(values), len(values[0])), dtype=object)
    for i, row in enumerate(values):
        for j, a in enumerate(row):
            out[i, j] = series(a)
    return out


def zeros(n, m=None):
    return smatrix([[0 for j in range(n if m is None else m)] for i in range(n)])


def star(A):
    return smatrix(
        [[conj(A[j, i]) for j in range(A.shape[0])] for i in range(A.shape[1])]
    )


def divide(A, d):
    return smatrix([[a / d for a in row] for row in A])


def constant_matrix(A):
    return smatrix(
        [[acb(str(float(a.real)), str(float(a.imag))) for a in row] for row in A]
    )


def root_jet(t0, z0, degree):
    ctx.cap = degree + 1
    ts = acb_series([t0, 1])
    zs = acb_series([z0])
    derivative = 4 * z0**3 + 3 * t0 * z0**2 + 2 * t0 * (1 - t0) * z0 - t0 * t0
    for k in range(1, degree + 1):
        q = (
            zs**4
            + ts * zs**3
            + ts * (1 - ts) * zs**2
            - ts * ts * zs
            + 3 * ts * (1 - ts)
            - 1
        )
        coeffs = [zs[j] for j in range(k)] + [-q[k] / derivative]
        zs = acb_series(coeffs)
    return ts, zs


def canonical_series(ts, zs):
    p = (zs**3 - ts) / (1 - ts)
    marks = [series(1), zs, zs * zs, p, -1 - zs - zs * zs - p]
    w = smatrix([[(sum(marks[:j]) - j * marks[j]) / (j + 1)] for j in range(1, 5)])
    v = smatrix([[w[i, 0] * w[j, 0]] for i, j in mi])
    mix = smatrix([[w[i, 0] * conj(w[j, 0])] for i, j in product(range(4), repeat=2)])
    return w, v, mix


def project(N, kernel):
    return N - divide(kernel @ (star(kernel) @ N), (star(kernel) @ kernel)[0, 0])


BASIS = smatrix([[acb(str(v)) for v in row] for row in basis.tolist()])
I5 = [[int(i == j) for j in range(5)] for i in range(5)]
pairs = list(combinations(range(5), 2))
POINTS = {"single": I5, "pair": [[int(k in p) for k in range(5)] for p in pairs]}


def area(start, end, target):
    e = smatrix([[end[i] - start[i]] for i in range(5)])
    c = smatrix([[target[i] - start[i]] for i in range(5)])
    return divide(
        BASIS.T
        @ (e @ c.T - smatrix([[conj(a) for a in row] for row in c]) @ e.T)
        @ BASIS,
        acb(0, 2),
    )


def H(z, name):
    tag, mode, a, b, j = name
    pts = POINTS[tag]
    return area(pts[a], pts[b], [z * v if mode == "image" else v for v in pts[j]])


def product_form(H, G):
    C = zeros(10)
    for a, b, c, d in product(range(4), repeat=4):
        C[mi[tuple(sorted((a, c)))], mi[tuple(sorted((b, d)))]] += H[a, b] * G[c, d]
    return C


def ppt(Q):
    C = zeros(10)
    for a, b, c, d in product(range(4), repeat=4):
        C[mi[tuple(sorted((a, d)))], mi[tuple(sorted((b, c)))]] += Q[
            4 * a + b, 4 * c + d
        ]
    return C


def cap(z, label):
    outer, choice = label
    edges = [(1, 4), (4, 3)] if outer == 0 else [(4, 0), (2, 4)]
    D = [area(I5[a], I5[b], I5[outer]) for a, b in edges]
    C = product_form(*D)
    for j, k in enumerate(choice):
        if k:
            a, b = edges[k - 1]
            N = area(I5[a], I5[b], [z * v for v in I5[j]])
            C -= product_form(N, D[1]) if k == 1 else product_form(D[0], N)
    return C


def root_tube(t0, delta):
    z0 = canonical(str(t0))[0]
    zc = z0.mid()
    tc = arb(str(t0))
    dt = arb(str(delta))
    tb = tc + arb(0, dt)
    radius = 2 * dt
    zb = acb(zc.real + arb(0, radius), zc.imag + arb(0, radius))
    qp = 4 * zc**3 + 3 * tc * zc**2 + 2 * tc * (1 - tc) * zc - tc * tc
    shift = arb(0, dt)
    base = (
        zc**4
        + tc * zc**3
        + tc * (1 - tc) * zc**2
        - tc * tc * zc
        + 3 * tc * (1 - tc)
        - 1
    )
    first = zc**3 + (1 - 2 * tc) * zc**2 - 2 * tc * zc + 3 * (1 - 2 * tc)
    residual = (base + first * shift - (zc**2 + zc + 3) * shift * shift) / qp
    derivative = (
        1 - (4 * zb**3 + 3 * tb * zb**2 + 2 * tb * (1 - tb) * zb - tb * tb) / qp
    )
    assert residual.abs_upper() + derivative.abs_upper() * radius < radius
    assert derivative.abs_upper() < 1
    return tb, zb


==> anc/small-orders/order5/boundary_sos_vanishing_lemma.py <==
"""Exact symbolic identities needed by the boundary contraction certificate.
They hold on the entire rationally parametrized quartic family.
"""

if not __debug__:
    raise RuntimeError("Run with assertions enabled when checking a proof.")

import json
from itertools import combinations
from pathlib import Path

import sympy as s

HERE = Path(__file__).resolve().parent
z, b, t = s.symbols("z b t", real=False)
q = lambda w: w**4 + t * w**3 + t * (1 - t) * w**2 - t * t * w + 3 * t * (1 - t) - 1


def marks(w):
    p = (w**3 - t) / (1 - t)
    return [s.Integer(1), w, w * w, p, -1 - w - w * w - p]


U, V = marks(z), marks(b)
pairs = list(combinations(range(5), 2))
points = {"single": list(range(5)), "pair": pairs}


def val(k, tag, bar=False):
    a = V if bar else U
    return a[k] if tag == "single" else sum(a[j] for j in pairs[k])


def area(a, c, j, tag="single", image=False):
    e, eb = val(c, tag) - val(a, tag), val(c, tag, True) - val(a, tag, True)
    f = (z if image else 1) * val(j, tag) - val(a, tag)
    fb = (b if image else 1) * val(j, tag, True) - val(a, tag, True)
    # Twice i times the ordinary signed area.
    return eb * f - e * fb


def reduced(expr):
    numerator = s.cancel(expr).as_numer_denom()[0]
    return s.factor(s.rem(s.rem(numerator, q(z), z), q(b), b))


def run(certificate_file="validated_product_boundary_t049.json"):
    data = json.loads((HERE / certificate_file).read_text())
    results = []
    for block in data["blocks"]:
        label = block["label"]
        if isinstance(label, str) or block["m"] == 3:
            continue
        tag, mode, a, c, j = label
        expr = area(a, c, j, tag, mode == "image")
        rem = reduced(expr)
        assert rem == 0
        results.append(dict(type="image_contact", label=label, remainder=str(rem)))
        print("Identically zero on quartic:", label, flush=True)
    for outer, choices in data["cap_labels"]:
        edges = [(1, 4), (4, 3)] if outer == 0 else [(4, 0), (2, 4)]
        D = [area(a, c, outer) for a, c in edges]
        expr = D[0] * D[1]
        for j, k in enumerate(choices):
            if k:
                a, c = edges[k - 1]
                N = area(a, c, j, image=True)
                expr -= N * D[1] if k == 1 else D[0] * N
        rem = reduced(expr)
        assert rem == 0
        results.append(
            dict(type="cap_contact", label=[outer, choices], remainder=str(rem))
        )
        print("Identically zero on quartic cap:", outer, choices, flush=True)
    for labels in data.get("product_labels", []):
        remainders = []
        for tag, mode, a, c, j in labels:
            remainders.append(reduced(area(a, c, j, tag, mode == "image")))
        assert any(r == 0 for r in remainders)
        results.append(dict(type="area_product_contact", labels=labels, remainder="0"))
        print("Identically zero on quartic area product:", labels, flush=True)
    report = dict(
        status="EXACT SYMBOLIC VANISHING IDENTITIES",
        modulus_polynomials=[str(q(z)), str(q(b))],
        parameter="indeterminate real t, t != 1",
        identities=results,
        kernel_terms="The other image multipliers, the mixed-monomial square and the holomorphic residual are projected onto the exact algebraic kernels by construction.",
    )
    (HERE / "boundary_sos_vanishing_lemma.json").write_text(
        json.dumps(report, indent=2) + "\n"
    )


if __name__ == "__main__":
    run()


==> anc/small-orders/order5/centred_basis.py <==
"""Coordinates on centred five-point markings and their quadratic monomials."""

from itertools import combinations_with_replacement

import sympy as s

# Coordinates (a,b,c,d) describe a centred list through these four columns.
# The first j entries of column j average the first j sites against site j+1.
d = 4
monomials = list(combinations_with_replacement(range(d), 2))
mi = {pair: index for index, pair in enumerate(monomials)}
basis = s.zeros(5, 4)
for j in range(1, 5):
    for i in range(j):
        basis[i, j - 1] = s.Rational(1, j)
    basis[j, j - 1] = -1


==> anc/small-orders/order5/linear_gram_certificate.py <==
"""Exact algebraic linear correction of a strictly feasible geometric stress.
The residual Gram is positive definite on v(u)^perp, so this certificate
also proves uniqueness of the admissible quadrilateral marking.
"""

from flint import acb, acb_mat


def coordinates(m):
    """Order the independent entries of a Hermitian matrix: diagonal, real parts, imaginary parts."""
    return (
        [("d", a, a) for a in range(m)]
        + [("r", a, b) for a in range(m) for b in range(a + 1, m)]
        + [("i", a, b) for a in range(m) for b in range(a + 1, m)]
    )


def recover_gram(x, b):
    """Rebuild a Hermitian Gram block from its coordinates in the certificate."""
    G = acb_mat(b["m"], b["m"])
    for k, (kind, a, c) in enumerate(coordinates(b["m"])):
        v = x[b["start"] + k, 0]
        if kind == "d":
            G[a, a] = v
        elif kind == "r":
            G[a, c] += v
            G[c, a] += v
        else:
            G[a, c] += acb(0, v)
            G[c, a] -= acb(0, v)
    return G


def positive_ldl(G):
    """Certify positive definiteness by eliminating one strictly positive pivot at a time."""
    n = G.nrows()
    L = acb_mat(n, n)
    pivots = []
    for i in range(n):
        d = (
            G[i, i] - sum(L[i, j] * L[i, j].conjugate() * pivots[j] for j in range(i))
        ).real
        assert d > 0
        pivots.append(d)
        L[i, i] = 1
        for k in range(i + 1, n):
            L[k, i] = (
                G[k, i]
                - sum(L[k, j] * L[i, j].conjugate() * pivots[j] for j in range(i))
            ) / d
    return pivots


==> anc/small-orders/order5/linear_gram_series.py <==
"""Exact Taylor coefficient maps for Hermitian Gram variables."""

from itertools import product

import numpy as np
from boundary_jacobian_series import linear_symvec
from boundary_sos_series import (
    H,
    canonical_series,
    cap,
    conj,
    constant_matrix,
    ppt,
    product_form,
    project,
    real,
    series,
    smatrix,
)
from flint import acb, arb, arb_mat
from linear_gram_certificate import coordinates


def linear_map_series(data, ts, zs, degree, kept_weights=(1, 3, 4)):
    w, v, mix = canonical_series(ts, zs)
    columns = []
    for b in data["blocks"]:
        label = b["label"]
        N = constant_matrix(b["N"])
        normal = label != "R"
        if label == "R":
            N = project(N, v)
            fn = lambda E: E
        elif label == "Q":
            N = project(N, mix)
            fn = ppt
        else:
            if b["m"] == 3:
                N = project(N, w)
            HH = H(zs, label)
            fn = lambda E: product_form(HH, E)
        m = b["m"]
        A = np.empty((101, m * m), dtype=object)
        for a, c in product(range(m), repeat=2):
            E = smatrix(
                [
                    [N[i, a] * conj(N[j, c]) for j in range(N.shape[0])]
                    for i in range(N.shape[0])
                ]
            )
            values = linear_symvec(fn(E)) + [
                sum(E[i, i] for i in range(N.shape[0])) if normal else series(0)
            ]
            for i, value in enumerate(values):
                A[i, a * m + c] = value
        for kind, a, c in coordinates(m):
            if kind == "d":
                columns.append([real(A[i, a * m + a]) for i in range(101)])
            elif kind == "r":
                columns.append(
                    [real(A[i, a * m + c] + A[i, c * m + a]) for i in range(101)]
                )
            else:
                columns.append(
                    [
                        real(acb(0, 1) * (A[i, a * m + c] - A[i, c * m + a]))
                        for i in range(101)
                    ]
                )
    forms = []
    for label, scale in zip(data["cap_labels"], data["cap_scales"]):
        forms.append((cap(zs, label), arb(scale)))
    for label, scale in zip(
        data.get("product_labels", []), data.get("product_scales", [])
    ):
        forms.append((product_form(H(zs, label[0]), H(zs, label[1])), arb(scale)))
    for k in kept_weights:
        M, scale = forms[k]
        columns.append([real(a * scale) for a in linear_symvec(M)] + [series(1)])
    return [
        arb_mat(
            [[columns[j][i][k].real for j in range(len(columns))] for i in range(101)]
        )
        for k in range(degree + 1)
    ]


==> anc/small-orders/order5/pentagon_characters.py <==
"""Cyclic symmetry splits quadratic monomials into five Fourier classes."""

from itertools import product

import numpy as np
from centred_basis import mi

vchars = np.array([(i + j + 2) % 5 for i, j in mi])
mchars = np.array([(i - j) % 5 for i, j in product(range(4), repeat=2)])
mask = (vchars[:, None] == vchars[None, :]).astype(int)


==> anc/small-orders/order5/pentagon_real_vanishing.py <==
"""Exact cyclotomic identities for the two coefficients at the real end.

This verifies the omitted coefficient equations symbolically modulo Phi_5.
It is independent of all floating-point coefficient-rank decisions.
"""

from itertools import product

import sympy as s
from centred_basis import mi
from linear_gram_certificate import coordinates
from validate_boundary_sos import POINTS
from verify_pentagon_character import IM, UP

r = s.Symbol("r")
phi = r**4 + r**3 + r**2 + r + 1


def red(a):
    return s.rem(s.expand(a), phi, r)


def bar(a):
    return red(s.conjugate(a).subs(s.conjugate(r), r**4))


def re(a):
    return red((a + bar(a)) / 2)


def im(a):
    return red((a - bar(a)) / (2 * s.I))


F = s.Matrix([[r ** ((i * k) % 5) for k in range(1, 5)] for i in range(5)])
Fs = s.Matrix([[r ** ((-i * k) % 5) for i in range(5)] for k in range(1, 5)])


def H(z, name):
    tag, mode, a, b, j = name
    pts = POINTS[tag]
    e = s.Matrix([pts[b][i] - pts[a][i] for i in range(5)])
    c = s.Matrix(
        [
            (z * pts[j][i] if mode == "image" else pts[j][i]) - pts[a][i]
            for i in range(5)
        ]
    )
    cb = c.applyfunc(bar)
    return (Fs * (e * c.T - cb * e.T) * F / (2 * s.I)).applyfunc(red)


monomials = list(mi)


def kron(H, G):
    out = s.zeros(10)
    hn = [(i, j, H[i, j]) for i, j in product(range(4), repeat=2) if H[i, j] != 0]
    gn = [(i, j, G[i, j]) for i, j in product(range(4), repeat=2) if G[i, j] != 0]
    for a, b, h in hn:
        for c, d, g in gn:
            out[mi[tuple(sorted((a, c)))], mi[tuple(sorted((b, d)))]] += h * g
    return out


def ppt(Q):
    out = s.zeros(10)
    for a, b, c, d in product(range(4), repeat=4):
        if Q[4 * a + b, 4 * c + d] != 0:
            out[mi[tuple(sorted((a, d)))], mi[tuple(sorted((b, c)))]] += Q[
                4 * a + b, 4 * c + d
            ]
    return out


REL3 = {
    0: {2: -1},
    5: {},
    6: {
        1: s.Rational(-1, 2),
        3: s.Rational(-1, 2),
        9: s.Rational(-1, 2),
        12: s.Rational(-1, 2),
    },
    10: {4: -1},
    11: {7: -1, 8: -1},
    13: {},
    15: {14: -1},
    18: {16: 1},
}
REL4 = {
    0: {},
    2: {},
    4: {},
    5: {},
    6: {1: -1, 3: -1},
    7: {8: s.Rational(-1, 2)},
    9: {3: 1},
    10: {},
    11: {8: s.Rational(-1, 2)},
    12: {1: 1},
    13: {},
    14: {},
    15: {},
    16: {},
    17: {},
    18: {},
}


def check(C, relations):
    v = [re(C[i, j]) for i, j in UP] + [im(C[i, j]) for i, j in IM]
    for a, terms in relations.items():
        assert red(v[a] - sum(c * v[j] for j, c in terms.items())) == 0, (a, terms)


def verify(data):
    assert data["real_endpoint"] and data["vanishing_order"] == 2 and data["edge"] == 2
    assert s.Rational(data["interval"][1]) == s.Rational(1, 2)
    degree = data["degree"]
    z = [(1 - s.Rational(a)) * r**2 + s.Rational(a) * r**3 for a in data["interval"]]
    cache = {}

    def hh(k, name):
        key = (k, tuple(name))
        if key not in cache:
            cache[key] = H(z[k], name)
        return cache[key]

    for j, name in enumerate(data["names"]):
        assert not data["G_coefficient_indices"][j][degree]
        idx = data["G_coefficient_indices"][j][degree - 1]
        for kind, a, b in coordinates(len(idx)):
            E = s.zeros(4)
            i, k = idx[a], idx[b]
            if kind == "d":
                E[i, k] = 1
            elif kind == "r":
                E[i, k] = 1
                E[k, i] = 1
            else:
                E[i, k] = s.I
                E[k, i] = -s.I
            check(kron(hh(1, name), E), REL3)
    for i in range(16):
        a, b = divmod(i, 4)
        j = 4 * (3 - b) + (3 - a)
        if i >= j or i == 0 or j == 0:
            continue
        E = s.zeros(16)
        E[i, i] = 1
        E[j, j] = 1
        E[i, j] = -1
        E[j, i] = -1
        C = ppt(E)
        check(C, REL3)
        check(C, REL4)
    for na, nb, shift in data["product_labels"]:
        # Cyclic conjugation multiplies an (i,j) entry by r^(shift*(j-i)).
        gg = []
        for k in range(2):
            h = hh(k, nb)
            gg.append(
                s.Matrix(4, 4, lambda i, j: red(h[i, j] * r ** ((shift * (j - i)) % 5)))
            )
        P1 = (kron(hh(0, na), gg[1]) + kron(hh(1, na), gg[0])) / 2
        P2 = kron(hh(1, na), gg[1])
        check(P1, REL3)
        check(P2, REL3)
        check(P2, REL4)
    relations = {
        19 * degree + a: {19 * degree + j: str(c) for j, c in rhs.items()}
        for a, rhs in REL3.items()
    }
    relations.update(
        {
            19 * (degree + 1) + a: {
                19 * (degree + 1) + j: str(c) for j, c in rhs.items()
            }
            for a, rhs in REL4.items()
        }
    )
    print(
        "EXACT cyclotomic vanishing proves",
        len(relations),
        "dependent coefficient equations.",
        flush=True,
    )
    return relations


==> anc/small-orders/order5/polynomial_gram_family_certificate.json <==
{
  "status": "RIGOROUS UNIFORM QUADRILATERAL RIGIDITY ON THE ENTIRE CURVED WINDOW",
  "interval": [
    "117/250",
    "69/125"
  ],
  "degree": 5,
  "Taylor_order": 5,
  "Gram_margin": "1/20000",
  "inverse_symmetric_part_margin": "1/4",
  "number_of_verified_intervals": 32,
  "maximum_coefficient_correction": "[1.21082396603730680975879436033e-6 +/- 3.75e-36]",
  "maximum_inverse_congruence_bound": "[0.134678319922444607852927372411 +/- 4.14e-31]",
  "residual_basis_rank_lower_bound": "[2.23121948575135320425033569336 +/- 6.25e-31]",
  "canonical_hull_area_lower_bound": "[+/- 0.232]",
  "geometry_source": "validated_product_boundary_t049.json",
  "right_inverse_source": "linear_gram_center_508.json",
  "rational_Bernstein_coefficients": [
    [
      "0.16356713401187595",
      "0.08988135897035922",
      "0.0684362844181129",
      "0.08622117790332985",
      "0.09133245158853955",
      "0.07923323016232248"
    ],
    [
      "0.08730037247312693",
      "0.05731645728266052",
      "0.050298971348033045",
      "0.053319683469421716",
      "0.0521934287225559",
      "0.0635834626050768"
    ],
    [
      "0.10559943559607757",
      "0.05163529000184944",
      "0.05185182668284243",
      "0.053101274950783504",
      "0.06391025083757834",
      "0.0615307385717397"
    ],
    [
      "0.03468540466121753",
      "0.02188975758641121",
      "0.016954981268623465",
      "0.019158307847007876",
      "0.02526103170471981",
      "0.012762009657679882"
    ],
    [
      "0.038945321956761945",
      "0.02651344460606678",
      "0.02671046271429748",
      "0.02791056431583231",
      "0.030070456074094337",
      "0.029886323171025228"
    ],
    [
      "0.060034021719004856",
      "0.035269664289358606",
      "0.03631488629848888",
      "0.03419110821949676",
      "0.04329437211526969",
      "0.04850064715068853"
    ],
    [
      "0.021921990509066198",
      "0.014722487787989808",
      "0.01445680746176009",
      "0.01630524745793186",
      "0.015249565696746207",
      "0.014219010858294046"
    ],
    [
      "0.0316136821746501",
      "0.023797121856895063",
      "0.020702511391339103",
      "0.026756228706371163",
      "0.03820909907537834",
      "0.03303122742297325"
    ],
    [
      "0.005550023613815655",
      "0.006820950143012293",
      "0.00632938148564659",
      "0.008107344297382238",
      "0.015665912643350766",
      "0.009601693777087632"
    ],
    [
      "0.011770319006227548",
      "0.012233927464645257",
      "0.007652519606769917",
      "0.006228662275104368",
      "0.007772970745466713",
      "0.02400510305865876"
    ],
    [
      "-0.05149935847231269",
      "-0.016770373315678756",
      "-0.019040397186791687",
      "-0.014289621942739547",
      "-0.017684045544340454",
      "-0.011245658924704239"
    ],
    [
      "0.036086282128165365",
      "0.019159520885256773",
      "0.01607922018678219",
      "0.015672244493799028",
      "0.016923116947168908",
      "0.009285252917232258"
    ],
    [
      "-0.02101859822398176",
      "-0.0139462741007166",
      "-0.01076370778287196",
      "-0.018344730802782587",
      "-0.02106790184527819",
      "-0.011090076894462446"
    ],
    [
      "0.049567051117494085",
      "0.012192508453154878",
      "0.007786773483863167",
      "0.018647311320437628",
      "0.010312788109304818",
      "0.010447537675922427"
    ],
    [
      "0.032348722175272314",
      "0.01212051452810312",
      "0.0068051588190990745",
      "0.004419886427496071",
      "0.005388208765531784",
      "0.0033557481224381325"
    ],
    [
      "-0.030084174469104892",
      "-0.02293415501942378",
      "-0.012147570999075048",
      "-0.016148140233262546",
      "-0.024146221288643265",
      "-0.0181371127453857"
    ],
    [
      "-0.006681337461044355",
      "0.001729174789356569",
      "0.00255263067890939",
      "0.0017456188003718645",
      "0.00011457093501300728",
      "0.004282745128567759"
    ],
    [
      "-0.018280271946658273",
      "-0.009938407536547846",
      "-0.007492563193212934",
      "-0.0001344722361505513",
      "-0.0057341680918293",
      "-0.008840595561344772"
    ],
    [
      "-0.006928039664991326",
      "0.0014613915450393848",
      "-0.0006934879633289755",
      "-0.003803321760959825",
      "0.001476184193294038",
      "0.0011639169838614436"
    ],
    [
      "0.04692199311707768",
      "0.030050436348787766",
      "0.022519671268108638",
      "0.018559377548037378",
      "0.022905674772506036",
      "0.026263932608420193"
    ],
    [
      "0.027265548285614925",
      "0.013037343170914921",
      "0.009779280778985386",
      "0.009273332400139684",
      "0.00212622882103793",
      "-0.006677274126349675"
    ],
    [
      "-0.00018632322706305243",
      "-0.003200230063327118",
      "-0.0070571527780989235",
      "-0.009050650506262378",
      "-0.005626962072183445",
      "-0.006677326224145183"
    ],
    [
      "0.0034773707840905954",
      "0.0017209259687926872",
      "0.004745660938621851",
      "0.002490931111593185",
      "0.0005661943133168805",
      "-0.0025408320088038186"
    ],
    [
      "-0.006471808051603802",
      "0.0031358220846349153",
      "0.00014725823716967064",
      "-0.001234679706059878",
      "-0.0031745970366252063",
      "0.00930715618953614"
    ],
    [
      "-0.007987329785886139",
      "0.0019501002464066353",
      "-0.0017066710030309731",
      "0.0008826593616585156",
      "0.004653356965410739",
      "-0.001008980894204676"
    ],
    [
      "-0.01065300169091948",
      "-0.006859297205487097",
      "-0.007791863849002756",
      "-0.003731248193999594",
      "-0.0067299299495971274",
      "-0.004713607691825441"
    ],
    [
      "-0.018192280031081517",
      "-0.0028156968529555854",
      "-0.0012706965675337294",
      "0.002650948727638277",
      "0.012367700666163607",
      "0.014827833320275449"
    ],
    [
      "-0.022947012258523577",
      "-0.013379320493799531",
      "-0.012148189815129197",
      "-0.013195151841633631",
      "-0.014252903598097132",
      "-0.009553713991197524"
    ],
    [
      "0.002359146809597739",
      "0.00017771250357904555",
      "-0.0031656963112904404",
      "-0.0027574944619856204",
      "-0.006590270681014608",
      "-0.007705991177986108"
    ],
    [
      "0.007628599962967056",
      "0.0011445191610412666",
      "0.005067412358310894",
      "0.0044946710821836995",
      "0.00867105405292133",
      "0.0014428863068636103"
    ],
    [
      "-0.008076958066755313",
      "-0.0028800173190306104",
      "-0.0010561777011527482",
      "-0.005083691593381555",
      "-0.0035461886033839544",
      "-0.0026821249005833086"
    ],
    [
      "-0.0031041536042843727",
      "-0.004605426865744298",
      "-0.0035401537328119586",
      "-0.005336287493448999",
      "-0.009726898378515612",
      "-0.0034222571754508675"
    ],
    [
      "-0.005102506911489905",
      "-0.0046667407227231495",
      "-0.0024455579604695387",
      "-0.004220399156607702",
      "-0.006551822287039654",
      "-0.0019726801110906862"
    ],
    [
      "0.0068499884573640845",
      "0.003112665460594974",
      "0.0008680504124798011",
      "-0.002350771381629222",
      "-0.005684486373853223",
      "0.002948672819404195"
    ],
    [
      "-0.001302549890275433",
      "-0.00018987663101002218",
      "-0.0014710765642140832",
      "0.0007074980701517686",
      "0.002637493521429469",
      "-0.0008708268206400223"
    ],
    [
      "0.018932374243640148",
      "0.005003666327487673",
      "0.006926991173521058",
      "0.0043477074788028335",
      "0.0009244747418741934",
      "0.0031183989863902595"
    ],
    [
      "0.0010246105553522323",
      "0.0005014235443322947",
      "0.003956331745095812",
      "0.005567277332829253",
      "0.005805086663162624",
      "0.007088077058805712"
    ],
    [
      "0.011235572543688637",
      "0.005024216489732159",
      "0.0005345020106512958",
      "0.0037630207327468586",
      "0.0025908110290680394",
      "-0.004839430062218477"
    ],
    [
      "-0.008386806001438572",
      "0.00011158652655014397",
      "-0.003956489020278102",
      "-0.006509343832245368",
      "-0.003982353592775703",
      "3.3101688904520114e-05"
    ],
    [
      "0.020358039640882744",
      "0.008989929378208179",
      "0.007580978464973805",
      "0.0051796516773591475",
      "0.005120257685418062",
      "0.006813078241620214"
    ],
    [
      "0.00307495616687183",
      "0.0005855808254383357",
      "0.0010485089760136224",
      "0.0012740826512257512",
      "0.004495378496922769",
      "-0.0029631392969819794"
    ],
    [
      "-0.014016293829818147",
      "-0.006869260904100843",
      "-0.003442220965290431",
      "-0.007904101243708805",
      "-0.008139447598158106",
      "-0.01240968663965802"
    ],
    [
      "-0.016209893350572886",
      "-0.010754490207871965",
      "-0.0076762070628209",
      "-0.009283823453246957",
      "-0.01022382666313478",
      "-0.011429526184349082"
    ],
    [
      "-0.00572665524842242",
      "-0.0014286021380596424",
      "-0.0020249305111516487",
      "-0.0026025899632175402",
      "-0.002667668919552921",
      "-0.0028658676835116854"
    ],
    [
      "-0.002801902980942702",
      "-0.006047919026670294",
      "-0.005823087170958282",
      "-0.007438830978584962",
      "-0.00932127237683805",
      "-0.009574760762397149"
    ],
    [
      "-0.043914280639901215",
      "-0.01664334795742281",
      "-0.00968979027739442",
      "-0.007881417804931467",
      "-0.008219409925543871",
      "-0.013450578164105435"
    ],
    [
      "-0.002550920098094995",
      "0.02005461369266086",
      "0.008593964294705306",
      "0.010942383858623174",
      "0.02840616721709119",
      "0.014075468228874285"
    ],
    [
      "0.06064646562064939",
      "0.03014629144708388",
      "0.02638095323095506",
      "0.03206894614921602",
      "0.037412282072422275",
      "0.024986172912175468"
    ],
    [
      "-0.016096429339473448",
      "-0.002749330357759028",
      "0.0029900570151219683",
      "-0.0031036685021224248",
      "-0.006034738748549819",
      "-0.005573631865782494"
    ],
    [
      "-0.043702947097363054",
      "-0.018174649604832893",
      "-0.016708644209980233",
      "-0.010504957773154371",
      "-0.013021890934233428",
      "-0.0013519105636043912"
    ],
    [
      "-0.015532302386140732",
      "-0.008533984370137823",
      "-0.007023446281223245",
      "-0.01404180039363164",
      "-0.013830234252448548",
      "-0.0033077297973512763"
    ],
    [
      "0.014710437924378986",
      "0.010904517364444543",
      "-0.0028588969390511668",
      "0.0009071562903788767",
      "0.0012582928206525377",
      "-0.0014642925764879332"
    ],
    [
      "-0.0004324800761261763",
      "-0.0015837240849873309",
      "-0.003933804336385572",
      "-0.002179583168952861",
      "0.007197213199715575",
      "0.0005180173502504574"
    ],
    [
      "-0.03871434671767112",
      "-0.018916336554242685",
      "-0.014684117021667895",
      "-0.006570819374595275",
      "-0.004792695122435786",
      "-0.0018890395202926407"
    ],
    [
      "-0.0003755107365079927",
      "-0.004268879437458665",
      "-0.0010974054811528629",
      "-0.0017013104748995983",
      "-0.003280187973120947",
      "0.0019107532624278512"
    ],
    [
      "0.009421328290454856",
      "0.008816908357569101",
      "0.016334542905136938",
      "0.015143613711303915",
      "0.012057060745978995",
      "0.01927904631354083"
    ],
    [
      "0.024965715440327",
      "0.013358410557761262",
      "0.012374481592557336",
      "0.015577199683117049",
      "0.013931842411601296",
      "0.023064519707723295"
    ],
    [
      "0.03868649491069142",
      "0.024524836535986094",
      "0.020813040207939615",
      "0.02018042112979387",
      "0.02090831437879117",
      "0.022691612884683993"
    ],
    [
      "-0.03014424231408982",
      "-0.016561556675393583",
      "-0.020218313357059935",
      "-0.020001615103155863",
      "-0.021306703061931567",
      "-0.03096995402508234"
    ],
    [
      "-0.012720734691260253",
      "-0.00287877704941494",
      "-0.0037782570677412763",
      "-0.00542869319724352",
      "-0.0020372553179282367",
      "-0.000370676140654366"
    ],
    [
      "-0.006603154421938564",
      "-0.0021704228144367775",
      "-0.0027098379163242974",
      "-0.008871240143326227",
      "-0.011927647118857023",
      "-0.0007127234107615893"
    ],
    [
      "0.03446329577844948",
      "0.014357801252283404",
      "0.013009468877551637",
      "0.017342927152135746",
      "0.015310480492272727",
      "0.00887781404209404"
    ],
    [
      "0.062059781291242455",
      "0.030614202601527897",
      "0.03125549804636305",
      "0.02767985784527791",
      "0.033484935389017964",
      "0.035522816959628126"
    ],
    [
      "-0.0007209383508511185",
      "-0.0032894382590555123",
      "0.0004097171328843626",
      "0.0015725494436538091",
      "-0.001194633206461109",
      "-0.0024058757760147677"
    ],
    [
      "0.03594816310979372",
      "0.020231936759372238",
      "0.019699251214967364",
      "0.022968872012675834",
      "0.03192044151823153",
      "0.02773742103494954"
    ],
    [
      "-0.014710251328818914",
      "-0.009731725080649423",
      "-0.009396008055240471",
      "-0.014424156844398166",
      "-0.016692785682636897",
      "-0.019381198021294403"
    ],
    [
      "0.014872196101719309",
      "0.014756025724220941",
      "0.00922951066072286",
      "0.009576577386795732",
      "0.016130463415399737",
      "0.008792158332399413"
    ],
    [
      "-0.02413749968435056",
      "-0.01145101878882606",
      "-0.007718387029995968",
      "-0.01025834844072222",
      "-0.009342482823242399",
      "-0.008942070825711244"
    ],
    [
      "-0.013470960857745885",
      "-0.0047490460190572755",
      "-0.004259845315771867",
      "-0.005890481612101452",
      "-0.002590077510192436",
      "-0.00027553469210613523"
    ],
    [
      "0.015587052955818376",
      "0.011446732149376738",
      "0.005765187471562613",
      "0.008966319848254389",
      "0.008717412939523626",
      "0.0053384874722854974"
    ],
    [
      "6.883319431391039e-05",
      "-0.000812358200245013",
      "-0.0021936087996407023",
      "-0.0022587584137826033",
      "-0.0004737476695336801",
      "-0.00022548939305481032"
    ],
    [
      "0.014104648466571392",
      "0.008904351856203759",
      "0.005803736985424311",
      "0.0060908808205397385",
      "0.007762203635654462",
      "0.014995450640289091"
    ],
    [
      "0.025992536476658785",
      "0.01692663704256697",
      "0.015663064420696926",
      "0.016757911979151233",
      "0.017390278877847276",
      "0.016591690307226285"
    ],
    [
      "-0.019030052555658008",
      "-0.010839466434032349",
      "-0.0110919197196889",
      "-0.009524521696907269",
      "-0.007925786160220036",
      "-0.014935992326379927"
    ],
    [
      "-0.005218920502523987",
      "-0.001269709943163916",
      "-0.00025667159165131343",
      "-0.0012779956593508522",
      "-0.0009441357071237735",
      "-0.004003151527585827"
    ],
    [
      "0.012723253129805769",
      "0.008181108473163612",
      "0.008628417784616803",
      "0.006324344145824576",
      "0.004267531442506868",
      "0.0037123605651747213"
    ],
    [
      "0.00021621520912550258",
      "0.0029695332959651407",
      "0.004615372775540629",
      "0.0038588534415451813",
      "0.013542900370242349",
      "0.017344532109357373"
    ],
    [
      "-0.0038378800170236686",
      "-0.0036738243563949427",
      "-0.006981859024509463",
      "-0.005417757845584547",
      "-0.012463840647673528",
      "-0.009589471862297156"
    ],
    [
      "-0.0031821796687853164",
      "-0.0006447843898098788",
      "-0.0001452949289654858",
      "-0.0014693625465905167",
      "-0.0021214141368908696",
      "0.0013044471606342262"
    ],
    [
      "0.0035251676445519917",
      "-0.0016840044909326997",
      "0.0011724546927668986",
      "0.002980365996215731",
      "0.002648091439420687",
      "-0.0017058797785589126"
    ],
    [
      "-0.00046945361718891184",
      "0.003973008706175141",
      "0.00011559820154324981",
      "0.0022605405804530174",
      "0.00299385529264051",
      "0.0083136194798199"
    ],
    [
      "0.013591635513581075",
      "0.029343563798439793",
      "0.03234762705852275",
      "0.027041957320268626",
      "0.026286558598050038",
      "0.023921330575476043"
    ],
    [
      "0.013743676466209461",
      "0.022085816297224944",
      "0.024777244930847007",
      "0.022445810321972046",
      "0.02262609257895416",
      "0.023492204638071272"
    ],
    [
      "0.010114135209069338",
      "0.019026045154373283",
      "0.015994905970164636",
      "0.017521979595828192",
      "0.013173732369824422",
      "0.01793496787640504"
    ],
    [
      "0.013598489934948516",
      "0.029263817342002663",
      "0.032430064857673246",
      "0.02698201368668427",
      "0.026230128679708215",
      "0.023997486844613888"
    ],
    [
      "0.004366603097100292",
      "0.005248571688440283",
      "0.011380575778314965",
      "0.008471505332039558",
      "0.005617501938285148",
      "0.009364404434636809"
    ],
    [
      "0.009465537173596392",
      "0.014679317254610068",
      "0.013864688698113647",
      "0.012318837245933295",
      "0.011292552015672567",
      "0.010188263060927736"
    ],
    [
      "0.01148337161464494",
      "0.01589849644291287",
      "0.015419326842607458",
      "0.01607894841716144",
      "0.012745138300336885",
      "0.018186331548618644"
    ],
    [
      "0.01373944687332509",
      "0.02216312993450476",
      "0.024710061802143673",
      "0.022461799905108076",
      "0.022677341870394694",
      "0.023555249348784467"
    ],
    [
      "0.009462859922368843",
      "0.014771531063155721",
      "0.013848746952134257",
      "0.01221108880737907",
      "0.011310208389526335",
      "0.010220536155534712"
    ],
    [
      "0.006177227943927199",
      "0.019070146405807568",
      "0.016178279209929772",
      "0.011416853794856918",
      "0.012045443520575887",
      "0.015158589140331207"
    ],
    [
      "0.005618025750795664",
      "0.010088900461430282",
      "0.010005127989609572",
      "0.009794500959878749",
      "0.011565803117034293",
      "0.009603821855348943"
    ],
    [
      "0.010105899871636612",
      "0.019171211912033886",
      "0.015997353695106943",
      "0.017617757399385293",
      "0.013063916358300506",
      "0.017895834511345056"
    ],
    [
      "0.011484396215730396",
      "0.01589655755634498",
      "0.0153942879612657",
      "0.016170310008316976",
      "0.012652401295947645",
      "0.018291099150091555"
    ],
    [
      "0.005622714699234676",
      "0.010043785049689398",
      "0.010105088242612576",
      "0.009799298627621654",
      "0.011499402847630057",
      "0.009574560226850968"
    ],
    [
      "0.0030472055991027304",
      "0.005524033151759712",
      "0.0072499616825207015",
      "0.007007586876997006",
      "0.004565756114266238",
      "0.024347201030597773"
    ],
    [
      "0.00022680157374695834",
      "-0.000446586578709621",
      "3.555692967478869e-05",
      "0.0001290696709887415",
      "0.001928853978198408",
      "0.004176459666073753"
    ],
    [
      "-0.004503272910769088",
      "-0.006889401414506558",
      "-0.0036765789793748583",
      "-0.003127992138830459",
      "-0.001233041155127434",
      "-0.00177092459790999"
    ],
    [
      "0.002621242752922503",
      "-0.008902865375717208",
      "-0.008630205931838483",
      "-0.009864556857386584",
      "-0.011878280705832259",
      "-0.006852947674792135"
    ],
    [
      "0.0008170140646313164",
      "-0.0001558564954947428",
      "-0.00011207215333861208",
      "0.0002264663189623444",
      "-0.000403598635688315",
      "-0.002617059078468358"
    ],
    [
      "-0.002487684341190356",
      "0.0005533145192141715",
      "0.002604643215296452",
      "0.0038659576491390122",
      "0.003742942519355084",
      "0.0029864031427730927"
    ],
    [
      "-0.0034919090728883022",
      "-0.0045896001820189955",
      "-0.0031635263108441038",
      "-0.001358993173696301",
      "-0.002432542648719825",
      "-0.005471636449209729"
    ],
    [
      "0.009346601568099114",
      "0.005001914740043897",
      "0.0033698090906219215",
      "0.002741610869049894",
      "0.0013034073983510762",
      "-0.0013826630850224033"
    ],
    [
      "0.003989826144295078",
      "0.004502019229365438",
      "0.002147461438587992",
      "0.002471144520448515",
      "0.00165832958401398",
      "-0.003467203050812619"
    ],
    [
      "0.003119406108520428",
      "0.008137652672567173",
      "0.00939336033211365",
      "0.005909212244285146",
      "0.0037629611965020616",
      "0.0073986649429253525"
    ],
    [
      "5.13011587533865e-05",
      "-0.0036445524644400625",
      "-0.0019321681335514257",
      "-0.0007527122017075094",
      "4.547264488340367e-05",
      "-0.0016808839004098487"
    ],
    [
      "-0.0023077764051151793",
      "-0.002222527359222821",
      "-0.0003758536967537845",
      "0.0006902544281006919",
      "-0.005312616981066517",
      "0.0022256214106141444"
    ],
    [
      "0.0050236876928530325",
      "0.01060119185725378",
      "0.010892729773194323",
      "0.009310845561676292",
      "0.008048402511513801",
      "0.0020081101496227985"
    ],
    [
      "-0.0027546970404961103",
      "-0.0027878659520073697",
      "-0.004296187802960773",
      "-0.0027383014600177885",
      "-4.8908613078732624e-05",
      "-0.0031414532046006353"
    ],
    [
      "-0.0021881273155320343",
      "-0.0038425484573081426",
      "0.0011350083195557912",
      "0.0014391933025422504",
      "-0.001982032759458569",
      "0.0031095059507292256"
    ],
    [
      "0.005605106073319368",
      "0.0053623565561819325",
      "0.005027646807410658",
      "0.004379702885665576",
      "0.006779984802355889",
      "-0.004443892262106482"
    ],
    [
      "0.009351279466657902",
      "0.0050486889477969225",
      "0.0033917384138080885",
      "0.0027658608105625153",
      "0.0013616799653661399",
      "-0.0014032700949641191"
    ],
    [
      "-7.934794955601396e-05",
      "-0.0014802556187291979",
      "-0.0005922986663442435",
      "-0.0006841309125923452",
      "-0.0010129797021374348",
      "-5.3270400697104264e-05"
    ],
    [
      "-0.001038304349338369",
      "0.003553259682406411",
      "0.004154182247210575",
      "0.0029266669780555377",
      "0.0019184877590685476",
      "0.00926393306656323"
    ],
    [
      "0.0034966399193548173",
      "-0.00031263367704144465",
      "-0.0001652760399366848",
      "-9.482022162987616e-05",
      "-0.0011692114775687754",
      "-0.0018659888623584599"
    ],
    [
      "0.0017183894525493613",
      "-0.0077240421279201965",
      "-0.007712952403349832",
      "-0.005980602203293086",
      "-0.003231615636372965",
      "-0.011988932991474022"
    ],
    [
      "-0.007163124100857791",
      "-0.009157706604130959",
      "-0.006995456223403098",
      "-0.005363363145279355",
      "-0.004792697863369316",
      "-0.0067714525823283946"
    ],
    [
      "-0.0012405798795229862",
      "-0.004274377657711284",
      "-0.002923621657486461",
      "-0.002464859311872475",
      "-0.003216557474053949",
      "-0.001190438071359517"
    ],
    [
      "-0.0015480962617542646",
      "-0.0029090132829448336",
      "-0.002092181931183935",
      "-0.003951180574352336",
      "-0.007419784812488163",
      "0.0011764111929219235"
    ],
    [
      "-6.87503518290493e-05",
      "0.0011735369381023852",
      "-0.0006089469968558834",
      "-0.00043835175277232496",
      "-0.001723518585902246",
      "-0.0022663297753527625"
    ],
    [
      "-0.0006001742311924758",
      "0.0020289143236638407",
      "6.658215886512679e-05",
      "0.0026082582061649562",
      "0.002827141498504575",
      "-0.0023145303180535926"
    ],
    [
      "0.0040581341061415805",
      "0.005495086123995381",
      "0.004247031018139551",
      "0.0050168841387537915",
      "0.003725088736346268",
      "0.000618359627263346"
    ],
    [
      "-0.0017937256143064856",
      "0.00016522075265843904",
      "-0.0018954567658820212",
      "-0.0028503825283742136",
      "0.000907503514525979",
      "-0.0037964968551677403"
    ],
    [
      "-0.0023096498683224435",
      "-0.002099100906881921",
      "-0.00037029204800951947",
      "0.0007791635817614388",
      "-0.005347414122762241",
      "0.0022250569427218563"
    ],
    [
      "-0.001384531534170574",
      "-0.0001500000592799848",
      "9.770517210311895e-05",
      "-0.001798997881962423",
      "-0.0006025250169173988",
      "-0.000620791923514057"
    ],
    [
      "-0.0019489088895734401",
      "-0.0009509744747303191",
      "-0.0003409438601680928",
      "0.0007766057159451072",
      "0.003060995401743159",
      "-0.0018344093758204335"
    ],
    [
      "-0.00064159184187015",
      "0.0011169242674897793",
      "0.0019772949047122904",
      "0.001213863494481243",
      "-0.0006566302565232112",
      "0.002000516769303498"
    ],
    [
      "-7.226997560138636e-05",
      "0.001247480147942764",
      "-0.0006874769988989565",
      "-0.0003812484546416738",
      "-0.0016461226375607573",
      "-0.0023085266438518386"
    ],
    [
      "-0.005526569584312626",
      "-0.005582088196687013",
      "-0.005775341303264906",
      "-0.005119550197132154",
      "-0.0020459639001355933",
      "-0.0020590959837681173"
    ],
    [
      "-0.004551643712263033",
      "-0.002259169700653399",
      "-0.003029997145787049",
      "-0.0029463704471327074",
      "-0.0006845314746288295",
      "-0.0016697136764144077"
    ],
    [
      "0.002278333497158907",
      "-0.0004103507687048536",
      "0.00032166435470252515",
      "-0.000816085718156007",
      "-0.0027203909688856996",
      "0.00023360978330018848"
    ],
    [
      "0.003857643729896918",
      "0.0018883322545376606",
      "0.0008211810336339714",
      "-0.0021263660886078873",
      "0.000774895904625796",
      "-0.0009031650660744547"
    ],
    [
      "-0.00013595727212025133",
      "-0.003226104105361506",
      "-0.005083756192108256",
      "-0.002250458963592569",
      "0.003914185406480326",
      "-0.001828964157626994"
    ],
    [
      "0.0035949239373953743",
      "0.002627582873157123",
      "0.001958414779721246",
      "0.00013487839538444635",
      "0.0006758095545560431",
      "0.0009537930700691907"
    ],
    [
      "-0.00010709622943359824",
      "0.0014010151691399159",
      "-4.429303134292865e-05",
      "0.0008182711213667737",
      "-0.0008199630261809518",
      "0.0019807157005975184"
    ],
    [
      "0.0008188168021271701",
      "-0.00016232344927676087",
      "-8.189363441490914e-05",
      "0.00021821206640059194",
      "-0.0004205079281457194",
      "-0.002603346887392204"
    ],
    [
      "0.003988254219965596",
      "0.004490352099087273",
      "0.0021219598540767027",
      "0.002467246659532998",
      "0.0016836412581448495",
      "-0.003526690162493035"
    ],
    [
      "0.005029970851530972",
      "0.010557961199948934",
      "0.010914737197173143",
      "0.009265023370435749",
      "0.008107832389797032",
      "0.002022857542612871"
    ],
    [
      "0.00023203291164004253",
      "-0.00044974493853590564",
      "3.94685518061757e-05",
      "0.0001428609889387267",
      "0.0020127064153154122",
      "0.004242850909370864"
    ],
    [
      "-0.0024909088258384545",
      "0.0005633711659044203",
      "0.002608628601482174",
      "0.003838968128413892",
      "0.003693459735431569",
      "0.0029702185890452455"
    ],
    [
      "0.00312020372275701",
      "0.008111469790859121",
      "0.009397711056507186",
      "0.005869405699865285",
      "0.003773668813049425",
      "0.007408477199403199"
    ],
    [
      "-0.0027543832964210474",
      "-0.0028087767064497397",
      "-0.004284981041707011",
      "-0.0027452679229918934",
      "-5.9237686064396844e-05",
      "-0.00317098205358904"
    ],
    [
      "-0.004499008674556728",
      "-0.006863872925887501",
      "-0.003639846684418378",
      "-0.0031509178373001325",
      "-0.0012593777162265638",
      "-0.0017892562252013486"
    ],
    [
      "-0.0034939599905060596",
      "-0.004602851318598284",
      "-0.003173671403861566",
      "-0.0013865827645384967",
      "-0.002346997884650359",
      "-0.0055261520737564145"
    ],
    [
      "5.011089764517384e-05",
      "-0.003619440041271351",
      "-0.001924536167032421",
      "-0.0007421983313479581",
      "2.5192878931029217e-05",
      "-0.0016734087164116322"
    ],
    [
      "-0.0021891445284596663",
      "-0.0037942023029928023",
      "0.0011030428888456464",
      "0.0014671032584206588",
      "-0.0019810003095695134",
      "0.003145601431526182"
    ],
    [
      "0.0008343759801588722",
      "-0.00038810678715730417",
      "-0.0024750373944181104",
      "-0.0018028958108163326",
      "0.0006550159954287695",
      "-0.0013047885898792176"
    ],
    [
      "0.0024497104306244926",
      "0.0005634678250970801",
      "0.0002567996083679378",
      "0.0004391544181005318",
      "-0.001030953779417708",
      "-0.00022606383257474575"
    ],
    [
      "-7.97663363403879e-05",
      "-0.0014793021767908598",
      "-0.0005631226731505955",
      "-0.0006549745460251082",
      "-0.0010343235941994103",
      "-3.1570346202101916e-05"
    ],
    [
      "0.0008327278382683757",
      "-0.0003641110823471831",
      "-0.00246954475217052",
      "-0.0017990675995952423",
      "0.0006227976788799542",
      "-0.0013046081292987326"
    ],
    [
      "0.0038296700754263725",
      "0.00040953223260329334",
      "-0.0016550845025037433",
      "-0.002615951840231921",
      "-0.0016637973015539598",
      "-0.005531235165579985"
    ],
    [
      "-0.0029106889829830255",
      "0.0005319949209146006",
      "-0.0020846820542516787",
      "-0.00036223281488567547",
      "-0.0002915861770042118",
      "0.001014188764062225"
    ],
    [
      "-0.0013860084469415523",
      "-0.00012357767702539483",
      "8.855699075245029e-05",
      "-0.001784994229090905",
      "-0.0005524238601991263",
      "-0.0006032284102554061"
    ],
    [
      "0.0024502698130456483",
      "0.0005866466028915599",
      "0.00026419528989053465",
      "0.0004274638584821421",
      "-0.0010191749590558494",
      "-0.00023128963163882919"
    ],
    [
      "-0.002914430590291891",
      "0.0005626924780567718",
      "-0.0020899342975224",
      "-0.0004030913274540574",
      "-0.0002537885141372835",
      "0.0009916309151128285"
    ],
    [
      "0.00010764880534714606",
      "0.0008510630456861142",
      "-0.0004798102547192004",
      "1.4641289271690874e-05",
      "4.210977371730769e-05",
      "-0.002326822773045505"
    ],
    [
      "0.0011255267225088255",
      "-0.0002455329047770665",
      "-0.0009093684294740906",
      "-0.0017825966135484508",
      "0.00014277628334698238",
      "-0.004242154371259397"
    ],
    [
      "-0.007160240742259235",
      "-0.009129917028552051",
      "-0.0069765259084153056",
      "-0.005389254941485771",
      "-0.004694818630195918",
      "-0.006789341194923317"
    ],
    [
      "0.004032945499337288",
      "0.002751149112079341",
      "0.001046383515771186",
      "0.0028579664007577082",
      "0.0026176533709540125",
      "-0.0017120404905280999"
    ],
    [
      "0.003411972912156794",
      "0.004934427778335971",
      "0.005372996127681097",
      "0.005631756958699237",
      "0.004801642151116021",
      "0.002314362232767402"
    ],
    [
      "-0.0024426090883095403",
      "-0.0006066840755752255",
      "0.0001734911402572523",
      "0.0008926496527508401",
      "0.0005321098736891134",
      "0.0025893787972004903"
    ],
    [
      "-0.005527445986453411",
      "-0.005598114759331781",
      "-0.0057436588197624415",
      "-0.0051762661936202575",
      "-0.0020914794411990957",
      "-0.002070211792388873"
    ],
    [
      "-0.0042202133778088775",
      "-0.002383814856150446",
      "0.0005090911091981125",
      "0.0008869542448599142",
      "-0.001849796431734385",
      "-0.0005380062845175376"
    ],
    [
      "-0.001780508557296508",
      "-0.002163543421927221",
      "-0.0021791136233698617",
      "-0.0019657679665152352",
      "-0.0015941052731317314",
      "-0.000313828013821411"
    ],
    [
      "0.00017382663086422991",
      "-0.0017727181126786246",
      "-0.0011293811135524622",
      "-0.0009539880219973154",
      "-0.0043326876201706015",
      "-0.003115537264255201"
    ],
    [
      "-0.0006001032717553088",
      "0.00199239252898213",
      "6.028540855515147e-05",
      "0.0026882948884453086",
      "0.0029176375137196864",
      "-0.0023027613162417003"
    ],
    [
      "-0.004223158673631686",
      "-0.002398877490659567",
      "0.000526303997641414",
      "0.0009093080917798441",
      "-0.0018331990904190054",
      "-0.0005228952709396017"
    ],
    [
      "0.0008064174314396088",
      "0.0031346891917959398",
      "0.004659312863607525",
      "0.0033950063438851884",
      "0.0031950799940229516",
      "0.002852503760925489"
    ],
    [
      "-0.0012082896504915664",
      "-0.000340117679400767",
      "-0.0008259114977850715",
      "-0.00017169332324181921",
      "8.508335815523858e-05",
      "-0.005036105943686531"
    ],
    [
      "-0.00013931099785762164",
      "-0.00326796155788102",
      "-0.005066999360695962",
      "-0.002225629739956301",
      "0.0038253251493677062",
      "-0.0018343131645286905"
    ],
    [
      "-0.004480304781434576",
      "-0.004257255222091392",
      "-0.0022164935973757387",
      "0.0009819624814192385",
      "0.0029394595921446347",
      "0.00040238938062574974"
    ],
    [
      "-0.001168059217862769",
      "-0.002880830758260077",
      "-0.0030641039719663155",
      "-0.002273469295805492",
      "-0.0024337970496343944",
      "-0.0020384753084311973"
    ],
    [
      "0.0016366870496856156",
      "-0.0012764865803396555",
      "-0.002259065912673939",
      "0.0003271718529422435",
      "0.00033377685335531245",
      "0.0004978141325548333"
    ],
    [
      "-0.0010400105201325087",
      "0.003583379263404888",
      "0.00415911734099449",
      "0.0028871857586367637",
      "0.0018824647277267306",
      "0.009236559370681631"
    ],
    [
      "-0.001238647745729196",
      "-0.004292351575655157",
      "-0.0029135390571901573",
      "-0.002474514266409062",
      "-0.0032037076455291753",
      "-0.00120916492261953"
    ],
    [
      "0.004058216268089898",
      "0.005554194133108284",
      "0.004211205985520213",
      "0.005015743711694511",
      "0.0037813542274226257",
      "0.0006631424806385598"
    ],
    [
      "0.005603372069989659",
      "0.005461699575383696",
      "0.005021777143084587",
      "0.004335148453155621",
      "0.006772575380749248",
      "-0.004492193354150492"
    ],
    [
      "0.0034926075703374895",
      "-0.00028232635069920016",
      "-0.00014877792538109513",
      "-7.922140992684643e-05",
      "-0.0012231607062444506",
      "-0.0018828361322925386"
    ],
    [
      "-0.0015496910933001688",
      "-0.0028972740878787425",
      "-0.0021107776309638674",
      "-0.00393559335383035",
      "-0.007437755417812427",
      "0.0011901579034523432"
    ],
    [
      "-0.0017956709559598242",
      "0.00016770651412156595",
      "-0.0019045236405382704",
      "-0.0028572042497875126",
      "0.0008576434184717743",
      "-0.0038609463303159257"
    ],
    [
      "0.0034113293534812697",
      "0.004940583012383055",
      "0.005368328623807329",
      "0.005621744595930342",
      "0.004810035742238539",
      "0.0023124793576086464"
    ],
    [
      "-0.0017784684333767445",
      "-0.002165811160460348",
      "-0.0021502819510895604",
      "-0.001965356903936265",
      "-0.001599101096030339",
      "-0.0003118669015605855"
    ],
    [
      "-0.0019551584774080305",
      "-0.000923490136926139",
      "-0.00036191416974085306",
      "0.000739181798087487",
      "0.0031862348850012494",
      "-0.0018773340238592857"
    ],
    [
      "0.0011277318679346624",
      "-0.00023302270180089688",
      "-0.0008974361590113149",
      "-0.0017859600810701535",
      "0.0001840866659383773",
      "-0.004320463992544239"
    ],
    [
      "-0.002443930540872904",
      "-0.0006173429286689573",
      "0.00016647154029888225",
      "0.0008751941861045247",
      "0.0005689367374493782",
      "0.002624826671491952"
    ],
    [
      "0.0001744333540235444",
      "-0.0017767230871036733",
      "-0.001131746753738524",
      "-0.0009382055997082825",
      "-0.004343935260988616",
      "-0.0031329925991769275"
    ],
    [
      "-0.003846536608904891",
      "-0.007042309075747554",
      "-0.005602829946611238",
      "-0.0035003109058984213",
      "-0.0029147693720655253",
      "-0.003733198593362328"
    ],
    [
      "-0.004551025889566772",
      "-0.0022710149430575457",
      "-0.0030575082573732885",
      "-0.00294742418762395",
      "-0.0007112190420387166",
      "-0.0017166712162948795"
    ],
    [
      "0.000804592707851665",
      "0.0031259176938790057",
      "0.004624422504285092",
      "0.0034079619148983543",
      "0.003205558181660122",
      "0.002796849229419304"
    ],
    [
      "-0.0038507679270178277",
      "-0.007019849598365343",
      "-0.005639252728225297",
      "-0.003525499098304613",
      "-0.0028707112583105684",
      "-0.003720311257491446"
    ],
    [
      "-0.0013054384442027238",
      "-0.005372178335791866",
      "-8.541255508817555e-05",
      "0.0013428259999335467",
      "-0.004240138327103468",
      "0.0016129999713557937"
    ],
    [
      "0.003596090204009785",
      "0.0027024626790807973",
      "0.0019506340075167946",
      "0.0001401173403473244",
      "0.0007370749383165574",
      "0.0009279332609965791"
    ],
    [
      "-0.0011681488071683516",
      "-0.002913288552621116",
      "-0.0030705490421722883",
      "-0.0022426708242153748",
      "-0.0024094308681321262",
      "-0.0020206484523547868"
    ],
    [
      "-0.00011870935984726069",
      "0.0008061744869181552",
      "-0.0028384292395175863",
      "-0.003898331509546885",
      "-0.002751241264071607",
      "0.0010104409417397795"
    ],
    [
      "0.00010200985622363878",
      "-0.0007751929905428509",
      "-0.000953750326067909",
      "-0.00018830579873069911",
      "-0.0008719171252997124",
      "-0.007977300031064219"
    ],
    [
      "-0.0006382886534645377",
      "0.0010303495540230176",
      "0.0020051765205777155",
      "0.0012161295334913106",
      "-0.0007085085454836949",
      "0.0019918921974702176"
    ],
    [
      "0.0022772261531600626",
      "-0.00037953290389259627",
      "0.00032978433473028056",
      "-0.0007865693335551444",
      "-0.0027033680991105404",
      "0.00022389405028558492"
    ],
    [
      "-0.0001085412156870557",
      "0.001363439576727144",
      "-6.949947432705037e-05",
      "0.0008256674437350738",
      "-0.0008592201472092548",
      "0.00201422128831352"
    ],
    [
      "-0.001207261228534641",
      "-0.00032066984065768104",
      "-0.0007972277336607683",
      "-0.00019246901935764688",
      "8.851775448623337e-05",
      "-0.0050694253865820335"
    ],
    [
      "0.0016394622774868947",
      "-0.0012857968633252926",
      "-0.0022576220699344145",
      "0.00035812348391957484",
      "0.0003410300591787767",
      "0.0005117598175426388"
    ],
    [
      "0.00010509708142695616",
      "-0.0007943398964350013",
      "-0.0009716882257596882",
      "-0.00018214170101861696",
      "-0.0008866646200826986",
      "-0.007935836332599875"
    ],
    [
      "-0.006066349088873561",
      "-0.006842505570931266",
      "-0.007944450784980786",
      "-0.006688519914480791",
      "-0.006030315061352928",
      "-0.008450308222161347"
    ],
    [
      "0.0023018967965969853",
      "0.00360904918215825",
      "-0.0004348886910618816",
      "-0.0005880770972031973",
      "0.0020889768270764392",
      "0.0009497270081732692"
    ],
    [
      "-0.009587056862576597",
      "-0.012406839885059664",
      "-0.012618416750859722",
      "-0.007061685981646364",
      "-0.008841778698597058",
      "-0.0033351023053505204"
    ],
    [
      "-0.0008092724124148575",
      "0.0056714513993805105",
      "0.007196772489311615",
      "0.00788370256601848",
      "0.0047284878284100775",
      "0.005593571018554506"
    ],
    [
      "-0.006346835139141239",
      "-0.010437988407608054",
      "-0.011821745601557588",
      "-0.008745238790374322",
      "-0.0055409732792080415",
      "-0.008361387284853037"
    ],
    [
      "0.0003644626345822434",
      "-0.0008742643751312845",
      "-0.0006206822488331702",
      "-7.33549858242611e-05",
      "0.001982419967895508",
      "0.005036917275376806"
    ],
    [
      "0.006888002775053755",
      "0.012406048972185602",
      "0.010686359189826132",
      "0.0097683914306507",
      "0.005683485335841483",
      "0.006618218022993827"
    ],
    [
      "-0.0008018294501838171",
      "-0.000563078661579916",
      "-0.0007611105543386166",
      "-0.0004348049455469057",
      "-0.0011335304262971083",
      "0.0012220123279180113"
    ],
    [
      "-0.004299448640396424",
      "-0.009068859142164622",
      "-0.009687660592012684",
      "-0.007955683265618707",
      "-0.005568668250265099",
      "-0.0030695020849761203"
    ],
    [
      "0.005474216831556022",
      "0.005693596924224822",
      "0.0013225732606312296",
      "0.002554371269836561",
      "0.004565062617645685",
      "-0.002090703535017987"
    ],
    [
      "0.007827732063659174",
      "0.010635013091058044",
      "0.007256851267133433",
      "0.007472380348648153",
      "0.007921779795396823",
      "-9.984599555293756e-06"
    ],
    [
      "0.0015465225356342347",
      "0.0014693160193222556",
      "-0.0014926470937876293",
      "-0.0038604906426374266",
      "0.0021391066450156715",
      "-0.0006678129005722384"
    ],
    [
      "-0.0010598651639941365",
      "0.0009017452016495827",
      "-0.002168112090751978",
      "-0.0035004663502325485",
      "-0.00096229905302773",
      "0.0010722016602507233"
    ],
    [
      "0.0018629594056426948",
      "0.005078247954999244",
      "0.0019173105456406485",
      "2.7559050211738608e-05",
      "0.000912485803983602",
      "0.00638862448614554"
    ],
    [
      "-0.005840981125855991",
      "-0.0008409459632185648",
      "-0.003080852184481003",
      "-0.0012944412584834772",
      "0.0005939088067005929",
      "-0.00403502206882939"
    ],
    [
      "0.006894294972886567",
      "0.012362276136143912",
      "0.010693828078797417",
      "0.00973635143258999",
      "0.00582793569002785",
      "0.006595346968263554"
    ],
    [
      "0.0018714177999196167",
      "0.00024181841849697038",
      "-0.002849531701738978",
      "-0.001337149354177195",
      "-0.0018148763814850755",
      "-0.00534036619860761"
    ],
    [
      "0.0027877472438572254",
      "0.006249840222959273",
      "0.006961469745236652",
      "0.008470816788862348",
      "0.00825387881182918",
      "0.0022963418668897834"
    ],
    [
      "0.006707136304596624",
      "0.00964000046710499",
      "0.008704601776039492",
      "0.0059752107789483025",
      "0.009391367986565945",
      "0.0014605809303415778"
    ],
    [
      "0.005412335099002512",
      "0.0040080986965831625",
      "0.004052418367538465",
      "0.0048963501017755",
      "0.0035900718145395003",
      "0.0029921806598411367"
    ],
    [
      "0.0019155080220791569",
      "0.0017245325997817063",
      "0.0018286633625701786",
      "0.004059952904655423",
      "0.0007685351884612609",
      "0.0008992767680260279"
    ],
    [
      "0.0040113810924560355",
      "0.012495672111887672",
      "0.011429038549749658",
      "0.008974852690369862",
      "0.008849052221792617",
      "0.01401840723019393"
    ],
    [
      "0.0001958937086788012",
      "-0.00225270829253481",
      "-0.0014774946428341726",
      "0.000655923830441551",
      "0.002187568008498122",
      "-0.0028151017034730897"
    ],
    [
      "-0.001674303267093759",
      "-0.0001258169904573193",
      "-0.002546143082881444",
      "-0.00048646155971454743",
      "0.002853256039057491",
      "-0.0029488333004367225"
    ],
    [
      "-0.004768135580920505",
      "-0.0012246683565183105",
      "0.0019299685816661313",
      "0.001561625599164849",
      "0.0013121531890357956",
      "0.0048959083568147505"
    ],
    [
      "-0.004625077101247135",
      "-0.009678528012237968",
      "-0.009376080862889411",
      "-0.008045624519642223",
      "-0.004865484283128057",
      "-0.005419068271495429"
    ],
    [
      "-0.001415955065577441",
      "-0.003042365943956408",
      "0.0008318124980438546",
      "-0.0005779692634104153",
      "-0.005066556649144621",
      "0.0041840816851999385"
    ],
    [
      "0.007833594097698645",
      "0.010568037994060364",
      "0.007307548320751188",
      "0.0074051475200336385",
      "0.007897171864744874",
      "1.4025324429085852e-05"
    ],
    [
      "0.0030359874707823063",
      "0.0018690705505935647",
      "0.0019911249906444163",
      "0.0030296861761127916",
      "0.00027479266014081175",
      "0.002646707078056062"
    ],
    [
      "0.003166242411131467",
      "0.002958307215890144",
      "0.0036289282194433173",
      "0.0029536508046030243",
      "0.002483780559121914",
      "0.0007559302383796428"
    ],
    [
      "0.008846372643727141",
      "0.01304747266109651",
      "0.01127938150494361",
      "0.012575962914367961",
      "0.008999499246539271",
      "0.010485020668413893"
    ],
    [
      "-0.0016711537475053427",
      "-9.924654101419506e-05",
      "-0.0025606973098522973",
      "-0.00045386931040349227",
      "0.003053097449543696",
      "-0.002862153575265979"
    ],
    [
      "-0.0036932075103314342",
      "-0.0016667745544007048",
      "-0.000378087967749321",
      "-0.001135127469906958",
      "-0.0022662829633005943",
      "-0.0011913351507929488"
    ],
    [
      "0.0027231547117627965",
      "0.0023221945181238256",
      "0.003244424126846065",
      "0.002839688961915779",
      "0.0023196431721448775",
      "0.0009253062124491701"
    ],
    [
      "-0.0021986901881974755",
      "0.002483445289878857",
      "0.002114319867807438",
      "0.0023896704222687477",
      "0.0018636063828220235",
      "0.0014470742102494704"
    ],
    [
      "-0.0025848254950575265",
      "-0.0051778250943755886",
      "-0.006824095293844684",
      "-0.00597163415258721",
      "0.000776067126506751",
      "-0.0016182842396825407"
    ],
    [
      "-0.003734799302944751",
      "-0.003088374578961445",
      "-0.001402188015381732",
      "0.0023171621839214477",
      "0.002810708640932682",
      "-0.0018201149349644202"
    ],
    [
      "-0.0017978532556503979",
      "-0.0018145675135724589",
      "-0.003199882768137205",
      "-0.0037373508757738328",
      "-0.004969190739213042",
      "-0.000973890617543694"
    ],
    [
      "-8.20204062840134e-05",
      "-0.0025054453331274542",
      "-0.004138882880618096",
      "-0.0010380727141222974",
      "0.00041428357122091686",
      "-0.009124096506414173"
    ],
    [
      "0.0008063800403909709",
      "-0.005664301970978524",
      "-0.007222595518428732",
      "-0.007845210214136577",
      "-0.0047231917810656564",
      "-0.005571810481287354"
    ],
    [
      "0.0008041131380743815",
      "0.0006131777916422926",
      "0.0007217998153142348",
      "0.00045227692677082555",
      "0.001211052439688239",
      "-0.0012180537570384371"
    ],
    [
      "-0.001547383046711459",
      "-0.0014007050450326043",
      "0.0015431895470216946",
      "0.003915944940191274",
      "-0.0021252695965002493",
      "0.0006631754417685704"
    ],
    [
      "0.00606511420131291",
      "0.00681215626145756",
      "0.007937515342986756",
      "0.0066147613696234675",
      "0.005996461562649989",
      "0.00844806486663787"
    ],
    [
      "0.006350370093262793",
      "0.01043421412578196",
      "0.011835850875345067",
      "0.008698365856055178",
      "0.005474229102625716",
      "0.008407921234244537"
    ],
    [
      "0.004300215048058971",
      "0.009055534133122064",
      "0.009685176035095484",
      "0.007962750124006346",
      "0.005579678378908306",
      "0.003037279372858778"
    ],
    [
      "0.0010615370643064957",
      "-0.0008813557754755419",
      "0.0021880115938756523",
      "0.003503294827144434",
      "0.0009808106694512433",
      "-0.0011009120628681715"
    ],
    [
      "-0.0023023440765935314",
      "-0.003619560000914223",
      "0.00041452145273703894",
      "0.0005500211141736674",
      "-0.0020549313565869573",
      "-0.000948568893676873"
    ],
    [
      "-0.0003721594119462425",
      "0.0008601374720720041",
      "0.0006368320666687024",
      "0.00010268234422863964",
      "-0.002000269584693548",
      "-0.005118761098313869"
    ],
    [
      "-0.005475241272328867",
      "-0.0057243640503156475",
      "-0.0013696570970720607",
      "-0.0025559292346893792",
      "-0.004513735304358904",
      "0.0021844751536597602"
    ],
    [
      "-0.001864883154070721",
      "-0.005066629813062694",
      "-0.0018979074142125637",
      "-4.108338710101337e-05",
      "-0.0009380635856443294",
      "-0.006447157399143989"
    ],
    [
      "-0.0021716149441939592",
      "-0.002560878190466208",
      "-0.004298856021975045",
      "-0.002957446769320924",
      "-0.0009826309495140528",
      "-0.0005903215080815411"
    ],
    [
      "-0.0007756493444297636",
      "0.00019896098933806178",
      "0.0036779100790535393",
      "0.0015607794883039767",
      "-9.519700411957665e-05",
      "0.0009383825920052897"
    ],
    [
      "0.0018730111757976464",
      "0.0002791467189280251",
      "-0.002838143431473452",
      "-0.0013509203207401814",
      "-0.001891877481876369",
      "-0.005374977738951394"
    ],
    [
      "0.002164945444641752",
      "0.002587952027770249",
      "0.004281056207047906",
      "0.002947894637701112",
      "0.0009928380689455051",
      "0.0006005815255623153"
    ],
    [
      "5.14886061928492e-07",
      "-1.1679638421642811e-05",
      "-4.657372306449151e-06",
      "2.5435307202398733e-06",
      "9.62243188313958e-06",
      "4.903886530425043e-06"
    ],
    [
      "-0.0004353072552363533",
      "-0.0010193766242410124",
      "-0.0021289589281654553",
      "-0.002337368590973192",
      "-0.0015622087852587973",
      "-0.00020094070088802447"
    ],
    [
      "0.0030312849554209307",
      "0.00191263939888515",
      "0.0019973757188353723",
      "0.003023359277774231",
      "0.00028825941662016926",
      "0.002651500485337737"
    ],
    [
      "0.0007779476117275578",
      "-0.00023897219020299894",
      "-0.0036851102186110287",
      "-0.0015871339852490647",
      "0.00011919489434803832",
      "-0.0009570075949874129"
    ],
    [
      "0.000434652014935525",
      "0.0010299760331585104",
      "0.0021609480603405422",
      "0.002343465535311579",
      "0.0015813300660628817",
      "0.0001973679182307494"
    ],
    [
      "-4.069679281809702e-07",
      "2.939439183235648e-06",
      "-3.1523364922932433e-06",
      "1.8838818809156265e-06",
      "6.499987251694502e-07",
      "1.2476847788761838e-05"
    ],
    [
      "-0.005579960736892814",
      "-0.004370598178853525",
      "-0.00199145578547727",
      "-0.001158873494336597",
      "-0.0006195427772804532",
      "-0.0014714596652540808"
    ],
    [
      "0.0019169243962375514",
      "0.0017528214533613744",
      "0.0018320353876943186",
      "0.00402089293681048",
      "0.0007152280142762021",
      "0.0009371446633858949"
    ],
    [
      "0.004204459408580117",
      "0.0028701460438532132",
      "0.0023079166203890636",
      "0.0028720747301471685",
      "0.0022398657036161148",
      "-0.00040626089513924417"
    ],
    [
      "0.003909150415061146",
      "0.009058993822209725",
      "0.006964767392410055",
      "0.004440987054295999",
      "0.004369118591103581",
      "0.007114897553352459"
    ],
    [
      "-0.00098851234441352",
      "-0.0007522444187503817",
      "-0.0022407067440408687",
      "9.026097778799015e-05",
      "0.0038123586180282896",
      "-0.0017866729391021485"
    ],
    [
      "-0.003688751652693725",
      "-0.001662472966097629",
      "-0.0004040575538507672",
      "-0.0011492102361624335",
      "-0.002201375245435079",
      "-0.001233600442146922"
    ],
    [
      "0.006582998817640872",
      "0.008914226369815988",
      "0.007940083290411766",
      "0.005665068296770327",
      "0.005095326075928367",
      "0.004423444469166432"
    ],
    [
      "-0.003828655131181922",
      "-0.005304268048574568",
      "-0.005758700485472431",
      "-0.0038807882251674884",
      "-0.0038643094794546338",
      "-0.004064936308331632"
    ],
    [
      "-0.0009514182161860258",
      "-0.002510506619141302",
      "0.0007582704564361522",
      "0.0024584636623041648",
      "-0.0011785800996094496",
      "0.003860004136680692"
    ],
    [
      "-0.004762949370159498",
      "-0.0012717137508305566",
      "0.0019681993269733667",
      "0.0015904841143234902",
      "0.001327932630856371",
      "0.004912052366851645"
    ],
    [
      "0.006582162354467409",
      "0.008967548621245113",
      "0.007970422844731005",
      "0.005568785031646425",
      "0.005090549899671191",
      "0.00443560662677273"
    ],
    [
      "0.0038964488899015876",
      "0.0024938967487212037",
      "0.0022632942755335694",
      "0.0011398838706800655",
      "0.0018480433689062668",
      "0.0008079599345251924"
    ],
    [
      "-0.0027111217693686304",
      "0.0010767226288705169",
      "0.0029446309895406397",
      "0.003898463528802783",
      "0.0027622400802385276",
      "0.0032027172078111566"
    ],
    [
      "-0.003736510252744038",
      "-0.003074253266104112",
      "-0.0013992950903042914",
      "0.0023172046667545303",
      "0.0028555118038221124",
      "-0.0018100905114871034"
    ],
    [
      "-0.0017021771741467105",
      "-0.0011327581343355284",
      "0.001875014299472689",
      "-0.001129745119112255",
      "-0.007416277482581747",
      "-0.0009653090298225607"
    ],
    [
      "-0.0026060092831596275",
      "-0.0013015543646528634",
      "-0.0007229559107277822",
      "-0.0005268120074095105",
      "-0.0012068754143965857",
      "0.0029439191101852526"
    ],
    [
      "0.0010190264197938",
      "-0.001765454685401292",
      "-0.0021240926439357773",
      "-0.0033320102400097007",
      "-0.0013809287883763956",
      "-0.00896494013712249"
    ],
    [
      "-0.0027862958273181197",
      "-0.006339252344507077",
      "-0.006932504103233408",
      "-0.00841107149465869",
      "-0.008268747125079252",
      "-0.002316502957264307"
    ],
    [
      "-0.004008901532465922",
      "-0.01250129964517441",
      "-0.011402365250678373",
      "-0.008967930457426491",
      "-0.008833043389003157",
      "-0.014018447240188884"
    ],
    [
      "0.004622911212056657",
      "0.009732817654669336",
      "0.009322448318175743",
      "0.008085308668848988",
      "0.0049060508950619745",
      "0.005400170082721444"
    ],
    [
      "0.0058359837877681375",
      "0.0009051559221557633",
      "0.0030767838255674152",
      "0.0013569645705278762",
      "-0.0006911373103029535",
      "0.004063956158289958"
    ],
    [
      "-0.006707972040101819",
      "-0.009675782197315836",
      "-0.008691566658702639",
      "-0.006016727638097021",
      "-0.009407020585515766",
      "-0.0014154291198527481"
    ],
    [
      "-0.0001946464109080029",
      "0.0022445678150979135",
      "0.0014736679281955004",
      "-0.0006271254413794907",
      "-0.0021787446462391657",
      "0.0028155156218505"
    ],
    [
      "0.0014120606518802556",
      "0.003035800999440087",
      "-0.0008237329267093106",
      "0.0005150617355836919",
      "0.005025488740255959",
      "-0.0042071704641381226"
    ],
    [
      "-0.0039052023160382923",
      "-0.009116614665562588",
      "-0.006974140558199705",
      "-0.004390344884356958",
      "-0.004400826530677009",
      "-0.007125102755250939"
    ],
    [
      "0.0038232991293592365",
      "0.00536207286734129",
      "0.0057511342566453506",
      "0.0038499643711365898",
      "0.003930011900466653",
      "0.004093160753948545"
    ],
    [
      "0.0031680864563265005",
      "0.0029781738489546364",
      "0.003632466869628544",
      "0.0029240528559246032",
      "0.002516103368546581",
      "0.0007383064386792787"
    ],
    [
      "0.0055846394365011865",
      "0.004314350514481955",
      "0.0019916618475111715",
      "0.0011955919878140094",
      "0.0005366237714103248",
      "0.001510014627973267"
    ],
    [
      "0.0009873995999137067",
      "0.0007585548011190434",
      "0.0022591687695967615",
      "-8.153786343274615e-05",
      "-0.0038146711912593854",
      "0.0018286847235729395"
    ],
    [
      "0.0009509716781307982",
      "0.002527993736201418",
      "-0.0007444632719202356",
      "-0.002440094322376967",
      "0.0011857761033294584",
      "-0.00393475368957558"
    ],
    [
      "0.00013939525937997697",
      "-5.101345625473596e-05",
      "-0.00045202781696423257",
      "-8.79522968538291e-05",
      "0.0009703460315144163",
      "-0.0007087268101587242"
    ],
    [
      "0.0027187836919678643",
      "0.002345659200607222",
      "0.0031981518467652857",
      "0.002824939113046423",
      "0.0024030489342220136",
      "0.0008889830669978044"
    ],
    [
      "0.003897299699541759",
      "0.00247915350339905",
      "0.0022740016946483145",
      "0.0011595781542709505",
      "0.0018424178009248614",
      "0.0008128186748713061"
    ],
    [
      "-0.00013962748456207208",
      "8.227742229210174e-05",
      "0.0004575676335592722",
      "8.491192557515225e-05",
      "-0.0009621971659140436",
      "0.0007338667679114017"
    ],
    [
      "3.203461337984951e-07",
      "-1.8660832457217885e-05",
      "-3.265170846306594e-06",
      "2.5995526931159697e-06",
      "-1.3594278355753792e-05",
      "-2.9114521121515273e-05"
    ],
    [
      "-0.001793257849369012",
      "-0.001838941858355887",
      "-0.0032325753525449755",
      "-0.003693023876464371",
      "-0.004932401199674791",
      "-0.0009489008459610918"
    ],
    [
      "-0.00260804675745109",
      "-0.0013254825561531277",
      "-0.0007029578427119492",
      "-0.0005304519690023261",
      "-0.0012320954569546867",
      "0.0029753862767985663"
    ],
    [
      "-0.0003829709018296761",
      "-0.00012928874327912445",
      "-0.001176136447180232",
      "-0.0013497160525950853",
      "-0.001943993149816608",
      "-0.005503321647749606"
    ],
    [
      "0.00036260235801525157",
      "0.0008520076690740409",
      "0.0025169258285385556",
      "0.002057450374716684",
      "0.0034085617113999082",
      "0.006674132511119773"
    ],
    [
      "-0.008843364417545149",
      "-0.01313749670249727",
      "-0.011266194407529805",
      "-0.012625477619763698",
      "-0.008917380067643917",
      "-0.010501098557031045"
    ],
    [
      "0.0021979855280617588",
      "-0.0024380333406437797",
      "-0.002192266968268739",
      "-0.0023825943651749524",
      "-0.0018540039551650728",
      "-0.0014012257128184114"
    ],
    [
      "7.900734624661832e-05",
      "0.002519391582997226",
      "0.004145120541056612",
      "0.0010354424034845643",
      "-0.00037324070390434307",
      "0.00909355034169787"
    ],
    [
      "0.002711178340173582",
      "-0.0010635793458209524",
      "-0.002973213353318818",
      "-0.0038721560096929785",
      "-0.002775584038850785",
      "-0.0032333824291365955"
    ],
    [
      "-0.0010200255163433764",
      "0.0017440037666929104",
      "0.0020997976067606283",
      "0.003340489035201711",
      "0.0013504520691047194",
      "0.009039288512193433"
    ],
    [
      "-0.00036303154048757634",
      "-0.0008397606878989429",
      "-0.0025195233543674686",
      "-0.002047417241847247",
      "-0.003368847855598545",
      "-0.006697089266406984"
    ],
    [
      "0.02110699562302859",
      "0.017590633765835632",
      "0.012892729285978755",
      "0.015312697349411384",
      "0.015866748572979966",
      "0.011958077775531144"
    ],
    [
      "0.021184992534066457",
      "0.014096835919148072",
      "0.013631822259663876",
      "0.018545913425819443",
      "0.02126389058644974",
      "0.01194261504771863"
    ],
    [
      "0.033120962570223504",
      "0.024969073189972105",
      "0.02468932305925219",
      "0.025426984624719408",
      "0.025797017527128745",
      "0.02695490377175176"
    ],
    [
      "0.0521242912755371",
      "0.03513158081340039",
      "0.030886191886824264",
      "0.031163958826918397",
      "0.027708619276725296",
      "0.024408031836003534"
    ],
    [
      "-0.016168264790362916",
      "-0.011493465626001143",
      "-0.009619839700817322",
      "-0.013266667942863946",
      "-0.014979757428773768",
      "-0.0007265978359899573"
    ],
    [
      "0.01406901023381871",
      "0.010566679888089363",
      "0.008232152249267056",
      "0.0075274774709703516",
      "0.008254338593951246",
      "0.004609612409308064"
    ],
    [
      "0.013526827467230978",
      "0.006324372354113489",
      "0.005008116590996534",
      "0.005414385176435268",
      "0.0019265332495958778",
      "-0.004687738247228632"
    ],
    [
      "-0.020643651511915304",
      "-0.015865490019834918",
      "-0.01556704459397397",
      "-0.01795809575848051",
      "-0.019942661676692723",
      "-0.012581164656384987"
    ],
    [
      "-0.006564041816559501",
      "-0.0002253281039586771",
      "-0.0008576213907013729",
      "-0.0012752051785782385",
      "-0.0012689100275639523",
      "0.0028325808758046973"
    ],
    [
      "-0.008692485748122635",
      "9.352670093366671e-05",
      "0.004429116513613044",
      "0.00423823431824752",
      "0.00015260648024485239",
      "0.00642181000091882"
    ],
    [
      "0.008249541556210278",
      "0.006232200583906474",
      "0.005613235146215235",
      "0.007765542963825736",
      "0.007035930783281946",
      "4.98444789452327e-05"
    ],
    [
      "-0.010512193899172984",
      "-0.009180248666662543",
      "-0.011384153148097055",
      "-0.014366843637954346",
      "-0.013313980860310272",
      "-0.0014305352268873797"
    ],
    [
      "-0.013849981246528089",
      "-0.003447535428023679",
      "0.0008603176364448988",
      "0.0001276747420414499",
      "0.0008984756323972146",
      "0.006510218066903875"
    ],
    [
      "0.010677291353414513",
      "0.006610920379880285",
      "0.00861291870233599",
      "0.01041179578329582",
      "0.009047138334259566",
      "0.010396759115962592"
    ],
    [
      "-0.004445314644637344",
      "0.006152945731029543",
      "0.004603408104909759",
      "0.004848495041218849",
      "0.008363531900242738",
      "0.006102388454538238"
    ],
    [
      "-0.006230411870534607",
      "-0.013140024354263728",
      "-0.0072913685645825555",
      "-0.008041286561973756",
      "-0.014478033323032108",
      "-0.009801630718934399"
    ],
    [
      "0.012074326978150062",
      "0.007417101464276629",
      "0.009224337102500212",
      "0.013499059167795095",
      "0.011537635850799028",
      "0.0020341868459035376"
    ],
    [
      "0.016395614744178666",
      "0.007689583053580637",
      "0.00460651176956852",
      "0.007860187000723058",
      "0.011817456814301196",
      "0.0012540223714811254"
    ],
    [
      "0.0022663697752487353",
      "0.0034429733026853726",
      "0.003928830470882621",
      "0.002864742406928612",
      "0.0032781546850478844",
      "0.003971810628974883"
    ],
    [
      "0.0027532863702442885",
      "0.0011060650283491187",
      "0.004077166810169398",
      "0.0030595813716177435",
      "0.001976978537371596",
      "0.0023474527058600756"
    ],
    [
      "0.0012618279767211676",
      "0.0009957861385568895",
      "0.0009404666302523971",
      "0.00024082866619816123",
      "0.0008328038394251088",
      "-0.0003640096475428031"
    ],
    [
      "0.001328886823408152",
      "0.002402640332704966",
      "0.003946820543566434",
      "0.002172454515032212",
      "0.0005808636084741888",
      "0.002628953084722756"
    ],
    [
      "0.003613068012641944",
      "0.0018598743722393121",
      "-0.0008348772340378825",
      "-8.85672115990185e-05",
      "0.00045378207828444204",
      "0.0007942134424671045"
    ],
    [
      "-0.00552474576152032",
      "0.0020487896299419286",
      "0.00042400769956565395",
      "-0.0004710728603493302",
      "0.0017001842428845775",
      "-0.0005428396886628491"
    ],
    [
      "-0.004587067825103709",
      "-0.0006127188276240496",
      "-0.0014268235025847946",
      "-0.0021817879883934046",
      "-0.0023983558423910007",
      "0.0002244934967846667"
    ],
    [
      "0.002146528929875339",
      "-0.0003442930191099007",
      "0.00026459187513846517",
      "0.0014316791407459923",
      "-0.0003068929651009846",
      "0.0012369563229172537"
    ],
    [
      "0.013880089316313607",
      "0.00706107697969279",
      "0.006057403814332518",
      "0.010065345446908312",
      "0.011048737953029323",
      "0.001320415976440429"
    ],
    [
      "-0.0048774722162012426",
      "0.0027185480347800225",
      "0.0011799903276254354",
      "-0.0003272391840865651",
      "0.0028188477655855114",
      "3.834055200876869e-05"
    ],
    [
      "-0.0042733319387229405",
      "-0.0011430471450277835",
      "-0.0019336402369322214",
      "-0.003201509978887794",
      "-0.002718174373592586",
      "-4.5200399990575344e-05"
    ],
    [
      "-0.002052817405844035",
      "-0.001694226097601024",
      "-0.0027287816312786257",
      "-0.0021195316619563092",
      "0.0005562634127256105",
      "-0.0019876690969799415"
    ],
    [
      "-0.00464812083945548",
      "-0.0023380310284136048",
      "-0.0007183426089680552",
      "-0.00046016191409883374",
      "-0.0006551455226932917",
      "-0.0008395404773923812"
    ],
    [
      "0.0009998971059868758",
      "-0.0006120672839448413",
      "0.001700464617299029",
      "0.0012218244439121636",
      "-0.0003098179000056602",
      "0.0005433251729695097"
    ],
    [
      "0.01607092445670837",
      "0.014981505018143793",
      "0.017102041365835662",
      "0.015124437498788825",
      "0.014405354544553495",
      "0.01789901651032576"
    ],
    [
      "0.018028690536358374",
      "0.015223133586706706",
      "0.017214309845072204",
      "0.019040004052796194",
      "0.019932354636106344",
      "0.016982026050926947"
    ],
    [
      "0.009015488457771361",
      "0.0075106316660555495",
      "0.008242585545067972",
      "0.007826400460914606",
      "0.007509583793127778",
      "0.005303262251710457"
    ],
    [
      "0.029901730844521912",
      "0.03449836934896816",
      "0.029587476434020956",
      "0.026622457463535316",
      "0.030910243648071215",
      "0.034346028491464814"
    ],
    [
      "-0.015589623460921973",
      "-0.014041480864869357",
      "-0.01410988637217252",
      "-0.014947218426588542",
      "-0.016464275443375132",
      "-0.014573664760160178"
    ],
    [
      "0.006878371739565142",
      "0.005726305405730528",
      "0.0074946909601222795",
      "0.006666836156939216",
      "0.004442337992603527",
      "0.0029191585479823525"
    ],
    [
      "0.004932826640975872",
      "0.002997164441123249",
      "0.0021831483720517906",
      "0.0035078767722798057",
      "-0.00034478515486931986",
      "-0.003988096003094931"
    ],
    [
      "-0.007875267105339591",
      "-0.006228558638450448",
      "-0.008076140178999918",
      "-0.008839041899200869",
      "-0.006037648636392681",
      "-0.00335853516931817"
    ],
    [
      "-0.010583042253194602",
      "-0.006890917692704115",
      "-0.006351671823035396",
      "-0.00476639369839341",
      "-0.00297103201082692",
      "0.0025041632039701773"
    ],
    [
      "0.013379254748737862",
      "0.012861638489240145",
      "0.004119563749229628",
      "0.004341270097257305",
      "0.009100206230649752",
      "0.006421353734947878"
    ],
    [
      "0.0026866736712282758",
      "0.002034219177432145",
      "8.414455492128899e-05",
      "0.0002546454016380967",
      "0.001979351126290639",
      "0.0028526538545784034"
    ],
    [
      "-0.0029431455935461644",
      "-0.0026103067303700307",
      "-0.0002754813180088694",
      "-0.0033831242616833655",
      "-0.005418939027306884",
      "-0.0017208350954532072"
    ],
    [
      "-0.004231272320939623",
      "-0.003915610113163098",
      "-0.006960226005361225",
      "-0.005443480830786811",
      "-0.0026495526486468206",
      "-0.00027740770645589543"
    ],
    [
      "0.005090685459564005",
      "0.004224116415218652",
      "0.004465290270199362",
      "0.005706648378702451",
      "0.007105532089642756",
      "0.005299257966505524"
    ],
    [
      "0.009154552316453552",
      "0.0084728520078945",
      "0.0037336125817760747",
      "0.0009661947914110749",
      "0.005847993990385875",
      "0.00669376076693984"
    ],
    [
      "0.005093922091866756",
      "0.004232037952668987",
      "0.0038609108096646365",
      "0.004748391316315751",
      "0.006266531790443557",
      "0.000824350647535575"
    ],
    [
      "0.020448692778205112",
      "0.018464316480619244",
      "0.016310979567116118",
      "0.01899099502298726",
      "0.026890865164658728",
      "0.004863714368462667"
    ],
    [
      "0.0038675395066023995",
      "0.006427429669782474",
      "0.013280107348035121",
      "0.014743671804600563",
      "0.013269867392714244",
      "0.011113305693232642"
    ],
    [
      "0.0258764824789985",
      "0.02823748842279557",
      "0.02983415994117675",
      "0.03158449543907721",
      "0.03437617245604097",
      "0.021475308184271208"
    ],
    [
      "0.0018108415105113072",
      "0.007405418391815504",
      "0.007089637937022469",
      "0.013807460299033028",
      "0.026275633588276948",
      "0.010570012069136768"
    ],
    [
      "0.0016212616249896073",
      "0.002263303166475854",
      "-0.0019647869643851772",
      "-0.0018867675056928443",
      "9.405119857872287e-05",
      "0.0002008732517757804"
    ],
    [
      "0.019457132204308288",
      "0.018453546524505468",
      "0.009795712676994927",
      "0.0035503205591909176",
      "0.005165264130036953",
      "0.005095461008649105"
    ],
    [
      "0.0012554055853808324",
      "0.006213820033097267",
      "-0.004735421506871217",
      "-0.012002340083685822",
      "-0.013468247705513733",
      "-0.0009183591475043436"
    ],
    [
      "0.005789278104984247",
      "0.007570286612861095",
      "0.004541078781667311",
      "0.007469912511065373",
      "0.01219725110945076",
      "0.008557676913592938"
    ],
    [
      "0.001039085768032862",
      "0.004459742593621463",
      "0.001339778148486129",
      "-0.0011181111335186885",
      "-0.0018914977139444394",
      "0.004914066281752332"
    ],
    [
      "0.0006241394563305474",
      "0.006541801409335659",
      "0.001856941916567243",
      "-0.003757622492086849",
      "-0.006003614627850273",
      "0.00399717413207621"
    ],
    [
      "-0.006111450380862656",
      "-0.002984221100763377",
      "-0.004502667376260197",
      "-0.0022932792715993212",
      "0.002636684066050461",
      "-0.003541013933819829"
    ],
    [
      "-0.010621940706282487",
      "-0.00709117942062866",
      "-0.007589982239676665",
      "-0.004817416879331105",
      "0.0010874702617954507",
      "-0.007933965331429704"
    ],
    [
      "0.0015629692623545088",
      "-0.0028600380470498047",
      "-0.00535323723838741",
      "-0.00797894849571726",
      "-0.011172898612195616",
      "-0.004626596846919259"
    ],
    [
      "0.006303831508381712",
      "0.006644572917202329",
      "0.01580201535930755",
      "0.019393251996202888",
      "0.015884262051965064",
      "0.007421107782581261"
    ],
    [
      "-0.0002988283853775555",
      "-0.003307804435282272",
      "-0.0025359329947349145",
      "-0.002744268265919542",
      "-0.002032638538047372",
      "-0.007632805348498513"
    ],
    [
      "0.0006493130030510955",
      "-0.0060854466940445705",
      "-0.0035548941942041344",
      "6.445754074369245e-05",
      "-0.0005421968613598876",
      "-0.009177836930382892"
    ],
    [
      "0.00012929871840459145",
      "0.0015956729168188747",
      "0.0017523942611774638",
      "0.0028186125833505543",
      "0.0015521344958439956",
      "0.0022841033181338717"
    ],
    [
      "0.00012680495644393276",
      "0.003942870675599958",
      "0.00255922293066858",
      "0.002167287316682938",
      "0.0038634222046605477",
      "0.003799549935153782"
    ],
    [
      "0.00012950167163661033",
      "0.00302141676006273",
      "0.0051272799378433995",
      "0.0044167410251709106",
      "0.005930247401410914",
      "0.016799620245427173"
    ],
    [
      "3.914475524976195e-07",
      "0.0023237978936297685",
      "0.0010079544685159393",
      "0.0008178741793224129",
      "0.0013199690590582674",
      "-0.00031378026545912554"
    ],
    [
      "-5.052377355206981e-07",
      "0.0005486232890205079",
      "-0.0012568917965723504",
      "-0.0010578625097457817",
      "0.0010448708920916259",
      "-0.003060699256423491"
    ],
    [
      "-2.475003269045993e-07",
      "0.00029640836606288987",
      "-0.00025528185264654077",
      "-0.0005140359065645436",
      "0.0012911177424119566",
      "-0.0021595639619760346"
    ],
    [
      "2.4011633557919666e-06",
      "-0.00042625862282229336",
      "0.0008476800371722311",
      "0.0003768943913959507",
      "-0.0003696316856325149",
      "0.0015600232636275406"
    ],
    [
      "-1.998294660445227e-07",
      "0.001987339741558152",
      "0.00021728032965713897",
      "-0.0013579398296752348",
      "0.0005754135416571875",
      "-0.0031563525233794087"
    ],
    [
      "-7.893134267318996e-08",
      "0.0033048250420919184",
      "0.003091485700689899",
      "0.0020914895086433264",
      "0.004163362066871272",
      "0.007049400515950801"
    ],
    [
      "0.021065351975182722",
      "0.02243086616366738",
      "0.02489518713682286",
      "0.02813011477363911",
      "0.024763051714084914",
      "0.026209612588478433"
    ],
    [
      "0.008867563444806405",
      "0.007916838917140347",
      "0.015607524441985909",
      "0.01671986940024201",
      "0.01318599240896685",
      "0.0193449188482297"
    ],
    [
      "0.009391890412833236",
      "0.010892563776657916",
      "0.011226944411424501",
      "0.011015184728320821",
      "0.009722263163855424",
      "0.007037295315807887"
    ],
    [
      "0.019121546912740636",
      "0.016905615556663114",
      "0.013923023111273553",
      "0.00772981923401739",
      "0.002960313690131837",
      "0.0057248711637120035"
    ],
    [
      "-0.011470350609492344",
      "-0.004085894274378871",
      "-0.004834905439566867",
      "-0.007910352695241788",
      "-0.011440424898455244",
      "-0.02197674470104807"
    ],
    [
      "0.005426981793310017",
      "0.0006482726993622136",
      "0.001709298925604411",
      "0.005101519851775884",
      "0.006576265282225293",
      "0.006054441615383894"
    ],
    [
      "-0.019762153006894018",
      "-0.01619295970159666",
      "-0.006038443698427997",
      "0.00010819015046719756",
      "-0.0017168935712889464",
      "-0.008428694583132775"
    ],
    [
      "-0.007364368868799806",
      "-0.004419041587175495",
      "-0.004427487473531104",
      "-0.006342527271324732",
      "-0.009383856904894907",
      "-0.005236709232984141"
    ],
    [
      "0.01173642064939218",
      "0.006810063070327035",
      "0.006825357661146026",
      "0.005605098373706996",
      "0.0031152275621946024",
      "0.006357197250447817"
    ],
    [
      "-0.006749969281971329",
      "-0.007089838481295403",
      "-0.006551408083913751",
      "-0.006193766210641096",
      "-0.0043017199389799865",
      "-0.0015910092392679165"
    ],
    [
      "-0.007163985043601282",
      "-0.004606448192630412",
      "0.0006687027574746112",
      "-0.0006219436348895442",
      "-0.00910445421106515",
      "0.001077065474952089"
    ],
    [
      "0.012823442158467636",
      "0.014999570764577348",
      "0.014268596482316804",
      "0.014729532141917573",
      "0.013131950783849523",
      "0.01129527423261341"
    ],
    [
      "-0.002659707130830081",
      "-0.008093181467741647",
      "-0.005200851609839129",
      "-0.00499967084902501",
      "-0.005806195486938365",
      "2.446473061094553e-05"
    ],
    [
      "-0.005172921184713313",
      "-0.0010088569194126916",
      "0.0009908314622329045",
      "-0.0008092477233373551",
      "-0.0024280544510514087",
      "-0.009580033974688954"
    ],
    [
      "-0.005305692888674412",
      "-0.004689821403039896",
      "-0.0068820942954555915",
      "-0.006690378837977853",
      "-0.0003604979634220199",
      "-0.0008188137168665553"
    ],
    [
      "0.01141335763984971",
      "0.010656004780083246",
      "0.005105717403987751",
      "0.00037093720579192837",
      "0.00013436442273895012",
      "0.004928980445835153"
    ],
    [
      "0.03367001171344833",
      "0.026500426276507134",
      "0.017311618240939772",
      "0.011604277323492713",
      "0.014760242940546528",
      "0.018101542183249053"
    ],
    [
      "0.006250391405517473",
      "0.010660033405149476",
      "0.006488184655942803",
      "0.0028704008044567147",
      "0.003712011284251273",
      "0.007690962524926333"
    ],
    [
      "0.010859224208419204",
      "0.008141967980597754",
      "0.011323152011823807",
      "0.014194380779322512",
      "0.015485227583600814",
      "0.0065886332649746065"
    ],
    [
      "0.005249737210339242",
      "0.004083729225492499",
      "0.0002728914313447148",
      "-0.0023938031228300386",
      "-0.0012510913808129883",
      "0.0006687890378960618"
    ],
    [
      "0.014117007903399773",
      "0.005194751853207826",
      "0.006458722181136334",
      "0.012563097085307444",
      "0.013876725132066121",
      "-0.0010425801948858169"
    ],
    [
      "-0.002833009098096174",
      "-0.0044366380851226924",
      "-0.003770209120704683",
      "-0.001788376396099911",
      "0.0004935052809832773",
      "-0.0018834848782259776"
    ],
    [
      "0.013343388095608397",
      "0.01489427220523458",
      "0.00916319594896659",
      "0.005087007653977851",
      "0.005583972201747884",
      "0.008144362032565177"
    ],
    [
      "-0.012671249086943571",
      "-0.005159710076982116",
      "-0.0022434782304006835",
      "0.0019155221064966743",
      "0.005331712955210971",
      "0.004934192484245955"
    ],
    [
      "-0.00759721525610115",
      "-0.0019204111216940768",
      "-0.004398031101825846",
      "-0.00595925691421649",
      "-0.005316210820757823",
      "-0.001016583949367223"
    ],
    [
      "0.01682353904955643",
      "0.015018891059934236",
      "0.009610251503550781",
      "0.007995657622370143",
      "0.014331204043050978",
      "0.019056102270165503"
    ],
    [
      "0.05868350652900492",
      "0.04749161768398467",
      "0.03461797536985417",
      "0.027475879945387742",
      "0.026802961435521334",
      "0.03237635027913457"
    ],
    [
      "0.01609351376049107",
      "0.020135934297225926",
      "0.017007957183769924",
      "0.013861137738511244",
      "0.017731681010406182",
      "0.02427736155672023"
    ],
    [
      "0.001016342121213774",
      "0.00718341710969513",
      "0.008546377490536002",
      "0.008040433726591347",
      "0.013209738368175326",
      "0.03282427747624297"
    ],
    [
      "-0.005001562467585016",
      "-0.002572163253719665",
      "0.0002521278201959507",
      "-0.0018509584881529879",
      "-0.005135326967619141",
      "-0.0040837059566708345"
    ],
    [
      "0.015175001306111687",
      "0.007571821288142256",
      "0.004393446116146564",
      "0.005471579572005831",
      "0.008844941873384068",
      "0.0014989846473981146"
    ],
    [
      "0.0023902000613553647",
      "0.00037572960127843925",
      "-0.0004814182171389345",
      "-0.004133768077400223",
      "-0.007443324720885616",
      "-0.0035536310925470245"
    ],
    [
      "-0.01567578679913759",
      "-0.01303051701412715",
      "-0.0137143402348253",
      "-0.010766031392263972",
      "-0.004068258585811644",
      "-0.010388827623414339"
    ],
    [
      "-0.006285005408587422",
      "-0.005836430935925298",
      "-0.0012435834463280643",
      "0.008368482025629703",
      "0.014635608165170556",
      "-0.0016624953925337479"
    ],
    [
      "0.0032596333424520702",
      "-0.0001973782853531894",
      "-0.00246392902028536",
      "-0.0013294357644362683",
      "-0.0007361536110919621",
      "-0.015366150452552027"
    ],
    [
      "0.030859497318425945",
      "0.024165090636335016",
      "0.015060588728962451",
      "0.012020636220112232",
      "0.015242564179843814",
      "0.01742102737970058"
    ],
    [
      "-0.006018321655637563",
      "-0.0009933332398442208",
      "-0.0019348269050878818",
      "-0.0016092670920449066",
      "0.005352707021272021",
      "0.007600107068386306"
    ],
    [
      "-0.0030120647290637365",
      "-0.005460456539021193",
      "-0.0032171967793184334",
      "0.005606012857545358",
      "0.011321306413062083",
      "-0.015588821204488965"
    ],
    [
      "-0.02624950520862386",
      "-0.01680134534424735",
      "-0.012902737989786976",
      "-0.013668288901697134",
      "-0.014156098750850343",
      "-0.008541831835793408"
    ],
    [
      "-0.0035165162345076155",
      "-0.005097908204172972",
      "-0.002792271261159755",
      "0.0024366390577471916",
      "0.004997404012920886",
      "-0.00569059955723044"
    ],
    [
      "-0.001876351585640012",
      "0.006227816233384397",
      "0.004610272402295096",
      "0.004222567056568882",
      "0.009026627705842416",
      "0.018208341362906423"
    ],
    [
      "0.0017888603250995425",
      "0.0008862802943381423",
      "0.002836486850157525",
      "0.0057221634068358",
      "0.002025587559560074",
      "0.0011564056444623044"
    ],
    [
      "0.0004979110916985348",
      "0.001066280117384715",
      "0.002598402884315771",
      "0.0025160273732978394",
      "0.001556158715474274",
      "0.0008872645173580937"
    ],
    [
      "0.0018699938641247482",
      "0.0005476231196590139",
      "0.0014331809495051872",
      "0.0025135149518459117",
      "0.0023639486622091324",
      "0.000974136887283065"
    ],
    [
      "0.010383778948248877",
      "0.0009088684569173318",
      "0.004727952085817072",
      "0.007467607286111372",
      "0.0025106149661856675",
      "0.00495848861507318"
    ],
    [
      "-0.0006773647952562245",
      "-0.0003116310995304373",
      "0.00032149137767273117",
      "0.0002004737110145266",
      "0.00018445773129005579",
      "-8.036385309140319e-05"
    ],
    [
      "0.00029112853235075",
      "0.0001483161841184911",
      "-0.0012854177376923257",
      "-0.0003641660589038621",
      "-0.0001460651365228035",
      "6.594290630074695e-06"
    ],
    [
      "-0.003927307944062681",
      "-0.0001526017638858344",
      "-0.00028844258714420763",
      "-0.0013770709380778888",
      "-0.00045347416428761855",
      "-0.0003172969632696328"
    ],
    [
      "-0.0005147506307950315",
      "-6.600395546330457e-05",
      "0.0008837764949003456",
      "0.0023018800837860784",
      "0.000873549863234107",
      "0.0003755640656211532"
    ],
    [
      "0.0013034267200599918",
      "0.0005191560875458572",
      "0.0011383952423142062",
      "0.001360301450303044",
      "0.0011209667654475904",
      "0.0008277486467042546"
    ],
    [
      "0.0005854580817973108",
      "4.206055993149172e-05",
      "0.0006016613917553771",
      "0.0007498245192396153",
      "0.0009732707330350782",
      "0.001029814345558303"
    ],
    [
      "-0.00039416634345594516",
      "0.0004409627560759594",
      "0.0023277059334184404",
      "0.0031977806337095843",
      "0.0013997198893282055",
      "0.0006802468266221086"
    ],
    [
      "0.0016752601859785913",
      "0.00038668990053650454",
      "0.001256875194073773",
      "0.003454574885699683",
      "0.0017969188783361343",
      "0.0007069460002185622"
    ],
    [
      "0.0012580351700285134",
      "0.00056775516770937",
      "0.00020338023643099085",
      "-0.0009259385757125093",
      "0.0012998248537730902",
      "0.00025221462577921096"
    ],
    [
      "-0.000611337378201877",
      "-3.094972610984207e-05",
      "0.0010457192293535362",
      "0.00035036903391846396",
      "0.0002861257225455613",
      "-0.0003688271876981796"
    ],
    [
      "-0.0014451550429683273",
      "-0.0005523538682452132",
      "-0.0006710881233082287",
      "0.0005970473358100697",
      "-0.0002362193299225759",
      "-0.000804919189452822"
    ],
    [
      "0.004185476369833064",
      "0.00030486047295158117",
      "0.000670849323115613",
      "0.0008139536641310913",
      "0.001135584180687984",
      "0.001191052648477567"
    ],
    [
      "0.009401730421562142",
      "0.005965360127055184",
      "0.01117949579315298",
      "0.017328517825740963",
      "0.020838749740306403",
      "0.005689274411497869"
    ],
    [
      "0.05833228336717397",
      "0.047561285831265225",
      "0.04478119021349842",
      "0.04185614734296393",
      "0.03673132176750676",
      "0.030924731137923402"
    ],
    [
      "0.004964930852084269",
      "0.004432848232715425",
      "0.0092303773232202",
      "0.015303593546942279",
      "0.018218933964200226",
      "0.011082481855375295"
    ],
    [
      "-0.022379160999780216",
      "-0.01608344774388586",
      "-0.011837690000927017",
      "-0.01072380575543767",
      "-0.0101398308104712",
      "-0.010466081983856195"
    ],
    [
      "-0.006661330854471964",
      "-0.004296639586392515",
      "-0.005018040598270779",
      "-0.0046046312225010025",
      "-0.003128725020189803",
      "-0.0024393365141943835"
    ],
    [
      "0.015615630156880715",
      "0.00997609194757291",
      "0.004793895293729809",
      "0.00326102685521813",
      "0.004516393954242151",
      "0.011421947643273225"
    ],
    [
      "-0.006231509097999252",
      "-0.004253823393409076",
      "-0.007697504375653225",
      "-0.009704273932820837",
      "-0.007293974047141759",
      "-0.0015157299802381623"
    ],
    [
      "0.0006864204785616684",
      "0.0025706830060742564",
      "-0.00025272832754190383",
      "-0.0005939418039677852",
      "0.0009273927579887833",
      "0.003302451063507995"
    ],
    [
      "-0.006135031263198481",
      "-0.010215814570765336",
      "-0.00805909146391239",
      "-0.006139580237128104",
      "-0.006757513390348818",
      "-0.011864512321732672"
    ],
    [
      "0.014794056766651926",
      "0.008837475727768843",
      "0.012277032007906915",
      "0.015597014293336374",
      "0.017959762339273197",
      "0.02427393876892488"
    ],
    [
      "0.056834922682294224",
      "0.03732467938303851",
      "0.027168026086690947",
      "0.03359437525904389",
      "0.04385620381082196",
      "0.025023587542820733"
    ],
    [
      "0.046814629031654044",
      "0.048242279986239485",
      "0.0424109932953779",
      "0.03577021067405379",
      "0.03459615949093714",
      "0.04889292208934091"
    ],
    [
      "0.0160680734470409",
      "0.019358153529453397",
      "0.02055555563605086",
      "0.023874877456728387",
      "0.029230821500223454",
      "0.04024797016461638"
    ],
    [
      "-0.014755098713626968",
      "-0.007054364629597648",
      "-0.0014399414855260275",
      "-0.0043346206679058235",
      "-0.010255093594325205",
      "0.00962316116283474"
    ],
    [
      "0.020480575447588495",
      "0.01153515655157952",
      "0.012556294772980864",
      "0.014002512743569326",
      "0.01758174567736332",
      "0.0047839763014197135"
    ],
    [
      "0.007781439062408695",
      "2.0050417191871635e-05",
      "0.004673993313203661",
      "0.012774451057036515",
      "0.010067091952866838",
      "-0.021828175520177164"
    ],
    [
      "-0.0330325973760358",
      "-0.02730907273031521",
      "-0.01769135918526254",
      "-0.0152179250557072",
      "-0.017563518250313784",
      "-0.01696214482855134"
    ],
    [
      "-0.0011552786045356369",
      "-0.0016920489374854842",
      "-0.0007288078154542366",
      "-0.00015283169116334688",
      "-0.0018733757891780042",
      "-0.004512654210817429"
    ],
    [
      "0.012078962187655142",
      "0.01120457466912589",
      "0.012813493623248604",
      "0.011032839330237113",
      "0.00951530291380743",
      "0.012236909757205896"
    ],
    [
      "0.012702272328921464",
      "0.00394239870647593",
      "0.005583680222028188",
      "0.012235375981042778",
      "0.015184785714555591",
      "0.0012397265073413142"
    ],
    [
      "-0.004171558311654924",
      "-0.0010591112137712314",
      "0.003368342408068383",
      "0.0018044865029305795",
      "-0.0006946872117544198",
      "0.01431216053492376"
    ],
    [
      "-0.008473220924168657",
      "0.00030717723696996503",
      "0.007905038268232713",
      "0.011177059664711664",
      "0.010982327457592912",
      "0.004238778608297226"
    ],
    [
      "-0.034605137206854195",
      "-0.023660625271612966",
      "-0.02280615525553179",
      "-0.023418351712311037",
      "-0.022807890058489558",
      "-0.004199997592931031"
    ],
    [
      "-0.0023185558413980705",
      "0.00011278609969576515",
      "-0.0038779995255451313",
      "-0.003964008780438515",
      "0.0007029942894736468",
      "0.0026669485116451804"
    ],
    [
      "0.0011173484874491052",
      "0.007996976627025218",
      "0.006315477419777636",
      "0.00027890544146368074",
      "-0.002483226714402966",
      "0.015342961407942713"
    ],
    [
      "0.00013031501646733259",
      "0.002886737641707768",
      "0.019057889534238658",
      "0.025365932649556316",
      "0.0190974727434139",
      "0.02567124839330006"
    ],
    [
      "0.06555927409259912",
      "0.05942457498912973",
      "0.06326421186116755",
      "0.061781884126700694",
      "0.061871383452988586",
      "0.05862648050795872"
    ],
    [
      "0.08278835376225434",
      "0.06422644677586854",
      "0.056154797430808784",
      "0.04943284032160422",
      "0.031082282044836936",
      "0.03652527283288778"
    ]
  ],
  "verified_intervals": [
    {
      "left": "117/250",
      "right": "753/1600",
      "residual_bound": "[1.123584362339865019890865e-8 +/- 2.74e-33]",
      "inverse_congruence_bound": "[0.08995560687991700258442707 +/- 4.66e-27]",
      "coefficient_correction_bound": "[9.383747774548109401307467e-7 +/- 1.58e-32]",
      "residual_rank_lower_bound": "[2.319749501233943836220489 +/- 3.81e-25]",
      "canonical_hull_area_lower_bound": "[+/- 0.358]",
      "remaining_triangle_area_abs_lower_bound": "[0.7770573541056364774703979 +/- 4.93e-26]"
    },
    {
      "left": "753/1600",
      "right": "1893/4000",
      "residual_bound": "[9.974491418336223725051792e-9 +/- 2.14e-34]",
      "inverse_congruence_bound": "[0.08921104771797110787177661 +/- 7.22e-28]",
      "coefficient_correction_bound": "[8.330314552807021843483284e-7 +/- 7.82e-33]",
      "residual_rank_lower_bound": "[2.316109265225450123299125 +/- 3.41e-25]",
      "canonical_hull_area_lower_bound": "[+/- 0.358]",
      "remaining_triangle_area_abs_lower_bound": "[0.7724781873112078756093979 +/- 1.19e-26]"
    },
    {
      "left": "1893/4000",
      "right": "3807/8000",
      "residual_bound": "[8.798651534829343577214488e-9 +/- 1.19e-35]",
      "inverse_congruence_bound": "[0.08843994036335523667938898 +/- 2.3e-29]",
      "coefficient_correction_bound": "[7.348297958422891041411808e-7 +/- 3.00e-32]",
      "residual_rank_lower_bound": "[2.312525609734002705056575 +/- 2.28e-25]",
      "canonical_hull_area_lower_bound": "[+/- 0.359]",
      "remaining_triangle_area_abs_lower_bound": "[0.7678522338392212986946106 +/- 4.30e-27]"
    },
    {
      "left": "3807/8000",
      "right": "957/2000",
      "residual_bound": "[5.618270197931427168833192e-9 +/- 3.27e-34]",
      "inverse_congruence_bound": "[0.08763958604542844008658112 +/- 9.82e-28]",
      "coefficient_correction_bound": "[4.692164846158829756571807e-7 +/- 3.84e-32]",
      "residual_rank_lower_bound": "[2.308998793773691318186846 +/- 2.09e-25]",
      "canonical_hull_area_lower_bound": "[+/- 0.360]",
      "remaining_triangle_area_abs_lower_bound": "[0.7631800856324844062328339 +/- 3.77e-26]"
    },
    {
      "left": "957/2000",
      "right": "3849/8000",
      "residual_bound": "[8.112883232529760056186787e-9 +/- 2.65e-34]",
      "inverse_congruence_bound": "[0.08681891532677758348592032 +/- 4.01e-27]",
      "coefficient_correction_bound": "[6.775570444917959266428111e-7 +/- 4.94e-32]",
      "residual_rank_lower_bound": "[2.305529046924627596135102 +/- 3.99e-25]",
      "canonical_hull_area_lower_bound": "[+/- 0.361]",
      "remaining_triangle_area_abs_lower_bound": "[0.7584623559960164129734039 +/- 3.07e-26]"
    },
    {
      "left": "3849/8000",
      "right": "387/800",
      "residual_bound": "[9.020593509276003760215813e-9 +/- 2.54e-34]",
      "inverse_congruence_bound": "[0.08633929052894314522372962 +/- 4.49e-27]",
      "coefficient_correction_bound": "[7.533655424991360037786995e-7 +/- 2.14e-34]",
      "residual_rank_lower_bound": "[2.302116562209506965589725 +/- 4.27e-26]",
      "canonical_hull_area_lower_bound": "[+/- 0.362]",
      "remaining_triangle_area_abs_lower_bound": "[0.7536996722337789833545685 +/- 1.86e-26]"
    },
    {
      "left": "387/800",
      "right": "3891/8000",
      "residual_bound": "[8.911867848213820442789106e-9 +/- 4.88e-34]",
      "inverse_congruence_bound": "[0.08611025727032272044794302 +/- 1.29e-28]",
      "coefficient_correction_bound": "[7.442851902423294487633246e-7 +/- 3.16e-32]",
      "residual_rank_lower_bound": "[2.298761501316509796111429 +/- 1.84e-25]",
      "canonical_hull_area_lower_bound": "[+/- 0.364]",
      "remaining_triangle_area_abs_lower_bound": "[0.7488926788209937512874603 +/- 2.72e-26]"
    },
    {
      "left": "3891/8000",
      "right": "489/1000",
      "residual_bound": "[8.036716995404448300429455e-9 +/- 3.67e-35]",
      "inverse_congruence_bound": "[0.08588403445167738397900564 +/- 4.15e-27]",
      "coefficient_correction_bound": "[6.711959310580709049037992e-7 +/- 3.22e-32]",
      "residual_rank_lower_bound": "[2.295463991785186659295261 +/- 3.51e-25]",
      "canonical_hull_area_lower_bound": "[+/- 0.365]",
      "remaining_triangle_area_abs_lower_bound": "[0.7440420374041423201560974 +/- 1.22e-26]"
    },
    {
      "left": "489/1000",
      "right": "3933/8000",
      "residual_bound": "[5.932726363823937756814717e-9 +/- 3.28e-34]",
      "inverse_congruence_bound": "[0.08564968338004245361505623 +/- 2.76e-27]",
      "coefficient_correction_bound": "[4.954786634587940853490537e-7 +/- 9.01e-33]",
      "residual_rank_lower_bound": "[2.292224139269978967218009 +/- 4.00e-26]",
      "canonical_hull_area_lower_bound": "[+/- 0.366]",
      "remaining_triangle_area_abs_lower_bound": "[0.7391484409454278647899628 +/- 3.15e-26]"
    },
    {
      "left": "3933/8000",
      "right": "1977/4000",
      "residual_bound": "[5.002606791108750342735038e-9 +/- 3.42e-34]",
      "inverse_congruence_bound": "[0.08538746274250283948112700 +/- 3.87e-27]",
      "coefficient_correction_bound": "[4.177986265779523280743539e-7 +/- 1.31e-32]",
      "residual_rank_lower_bound": "[2.289041994694420571897597 +/- 3.95e-25]",
      "canonical_hull_area_lower_bound": "[+/- 0.367]",
      "remaining_triangle_area_abs_lower_bound": "[0.7342125674476847052574158 +/- 2.86e-26]"
    },
    {
      "left": "1977/4000",
      "right": "159/320",
      "residual_bound": "[7.080338728834415151293155e-9 +/- 3.63e-35]",
      "inverse_congruence_bound": "[0.08509583581143974790521368 +/- 2.70e-28]",
      "coefficient_correction_bound": "[5.913228682836521818122266e-7 +/- 4.29e-32]",
      "residual_rank_lower_bound": "[2.285917593208955225310591 +/- 6.81e-26]",
      "canonical_hull_area_lower_bound": "[+/- 0.369]",
      "remaining_triangle_area_abs_lower_bound": "[0.7292351339710876345634460 +/- 4.50e-26]"
    },
    {
      "left": "159/320",
      "right": "999/2000",
      "residual_bound": "[8.253466793764513039324732e-9 +/- 3.35e-34]",
      "inverse_congruence_bound": "[0.08478617313015598072459768 +/- 3.02e-27]",
      "coefficient_correction_bound": "[6.892980469842783341540861e-7 +/- 1.12e-32]",
      "residual_rank_lower_bound": "[2.282850931066575293833198 +/- 3.92e-25]",
      "canonical_hull_area_lower_bound": "[+/- 0.370]",
      "remaining_triangle_area_abs_lower_bound": "[0.7242168641532771289348602 +/- 2.95e-26]"
    },
    {
      "left": "999/2000",
      "right": "4017/8000",
      "residual_bound": "[8.489475488644102638671277e-9 +/- 7.15e-35]",
      "inverse_congruence_bound": "[0.08470584517330220466371658 +/- 1.74e-27]",
      "coefficient_correction_bound": "[7.090085924455764168416156e-7 +/- 2.23e-32]",
      "residual_rank_lower_bound": "[2.279841968342381528851435 +/- 4.30e-27]",
      "canonical_hull_area_lower_bound": "[+/- 0.372]",
      "remaining_triangle_area_abs_lower_bound": "[0.7191584893153049051761627 +/- 1.98e-26]"
    },
    {
      "left": "4017/8000",
      "right": "2019/4000",
      "residual_bound": "[8.406408236152927982268481e-9 +/- 4.82e-34]",
      "inverse_congruence_bound": "[0.08516749796902615752602506 +/- 4.91e-27]",
      "coefficient_correction_bound": "[7.020711325464495359351398e-7 +/- 3.92e-32]",
      "residual_rank_lower_bound": "[2.276890636177576852906449 +/- 3.98e-25]",
      "canonical_hull_area_lower_bound": "[+/- 0.373]",
      "remaining_triangle_area_abs_lower_bound": "[0.7140607588808052241802216 +/- 4.24e-26]"
    },
    {
      "left": "2019/4000",
      "right": "4059/8000",
      "residual_bound": "[7.500273066349254919559133e-9 +/- 4.53e-34]",
      "inverse_congruence_bound": "[0.08560294487573019150272627 +/- 2.56e-27]",
      "coefficient_correction_bound": "[6.263941814595048470769400e-7 +/- 3.32e-32]",
      "residual_rank_lower_bound": "[2.273996822802163867210692 +/- 3.71e-25]",
      "canonical_hull_area_lower_bound": "[+/- 0.375]",
      "remaining_triangle_area_abs_lower_bound": "[0.7089244195376522839069366 +/- 4.56e-26]"
    },
    {
      "left": "4059/8000",
      "right": "51/100",
      "residual_bound": "[5.759184806638770003455116e-9 +/- 1.39e-35]",
      "inverse_congruence_bound": "[0.08636009451666808887950830 +/- 1.29e-27]",
      "coefficient_correction_bound": "[4.809851349298223815382037e-7 +/- 1.87e-32]",
      "residual_rank_lower_bound": "[2.271160397925639183354965 +/- 4.35e-27]",
      "canonical_hull_area_lower_bound": "[+/- 0.375]",
      "remaining_triangle_area_abs_lower_bound": "[0.7037502469611354172229767 +/- 1.55e-26]"
    },
    {
      "left": "51/100",
      "right": "4101/8000",
      "residual_bound": "[4.885405765562774440017104e-9 +/- 1.01e-35]",
      "inverse_congruence_bound": "[0.08811658860792862145709814 +/- 7.37e-28]",
      "coefficient_correction_bound": "[4.080104442259702753305787e-7 +/- 1.61e-32]",
      "residual_rank_lower_bound": "[2.268381182666719903031341 +/- 4.29e-25]",
      "canonical_hull_area_lower_bound": "[+/- 0.366]",
      "remaining_triangle_area_abs_lower_bound": "[0.6985390032641589641571045 +/- 7.82e-27]"
    },
    {
      "left": "4101/8000",
      "right": "2061/4000",
      "residual_bound": "[6.919012292293994562934832e-9 +/- 4.46e-34]",
      "inverse_congruence_bound": "[0.08990209974436857399663709 +/- 2.07e-27]",
      "coefficient_correction_bound": "[5.778495000115149461037277e-7 +/- 3.78e-33]",
      "residual_rank_lower_bound": "[2.265658976451104427974428 +/- 2.49e-25]",
      "canonical_hull_area_lower_bound": "[+/- 0.357]",
      "remaining_triangle_area_abs_lower_bound": "[0.6932914727949537336826324 +/- 4.63e-26]"
    },
    {
      "left": "2061/4000",
      "right": "4143/8000",
      "residual_bound": "[8.341656569284562040563911e-9 +/- 4.45e-34]",
      "inverse_congruence_bound": "[0.09171704765788362046244314 +/- 4.43e-27]",
      "coefficient_correction_bound": "[6.966633204564970341086968e-7 +/- 1.16e-32]",
      "residual_rank_lower_bound": "[2.262993544395057559691912 +/- 4.80e-25]",
      "canonical_hull_area_lower_bound": "[+/- 0.348]",
      "remaining_triangle_area_abs_lower_bound": "[0.6880084426957182586193085 +/- 2.84e-26]"
    },
    {
      "left": "4143/8000",
      "right": "1041/2000",
      "residual_bound": "[8.807373802260065548162563e-9 +/- 5.00e-34]",
      "inverse_congruence_bound": "[0.09357890587832174838839145 +/- 4.09e-27]",
      "coefficient_correction_bound": "[7.355582463292788230934224e-7 +/- 4.42e-33]",
      "residual_rank_lower_bound": "[2.260384615461790574783046 +/- 5.62e-27]",
      "canonical_hull_area_lower_bound": "[+/- 0.339]",
      "remaining_triangle_area_abs_lower_bound": "[0.6826906981295906007289886 +/- 4.75e-26]"
    },
    {
      "left": "1041/2000",
      "right": "837/1600",
      "residual_bound": "[8.912644254299970047968566e-9 +/- 4.82e-34]",
      "inverse_congruence_bound": "[0.09548906415664406843119686 +/- 1.82e-27]",
      "coefficient_correction_bound": "[7.443500327154649746248583e-7 +/- 1.78e-32]",
      "residual_rank_lower_bound": "[2.257830076734535396099091 +/- 4.24e-25]",
      "canonical_hull_area_lower_bound": "[+/- 0.330]",
      "remaining_triangle_area_abs_lower_bound": "[0.6773390329326502978801727 +/- 2.95e-26]"
    },
    {
      "left": "837/1600",
      "right": "2103/4000",
      "residual_bound": "[8.269789672135337162953026e-9 +/- 1.15e-34]",
      "inverse_congruence_bound": "[0.09743140782556612127597206 +/- 3.07e-27]",
      "coefficient_correction_bound": "[6.906612714890005626340926e-7 +/- 5.00e-33]",
      "residual_rank_lower_bound": "[2.255305097554810345172882 +/- 8.01e-26]",
      "canonical_hull_area_lower_bound": "[+/- 0.321]",
      "remaining_triangle_area_abs_lower_bound": "[0.6719542428618296980857849 +/- 1.22e-26]"
    },
    {
      "left": "2103/4000",
      "right": "4227/8000",
      "residual_bound": "[6.643596645487122395461264e-9 +/- 2.02e-34]",
      "inverse_congruence_bound": "[0.09940973039109107919822748 +/- 4.10e-27]",
      "coefficient_correction_bound": "[5.548478363231948631474709e-7 +/- 1.18e-32]",
      "residual_rank_lower_bound": "[2.252801782102324068546295 +/- 1.67e-25]",
      "canonical_hull_area_lower_bound": "[+/- 0.312]",
      "remaining_triangle_area_abs_lower_bound": "[0.6665371255949139595031738 +/- 2.82e-26]"
    },
    {
      "left": "4227/8000",
      "right": "531/1000",
      "residual_bound": "[5.876145700983992747260416e-9 +/- 1.15e-34]",
      "inverse_congruence_bound": "[0.1014259877882091253648516 +/- 9.81e-27]",
      "coefficient_correction_bound": "[4.907532624403862566736043e-7 +/- 1.17e-32]",
      "residual_rank_lower_bound": "[2.250319988175760954618454 +/- 2.06e-26]",
      "canonical_hull_area_lower_bound": "[+/- 0.303]",
      "remaining_triangle_area_abs_lower_bound": "[0.6610884747933596372604370 +/- 1.18e-26]"
    },
    {
      "left": "531/1000",
      "right": "4269/8000",
      "residual_bound": "[8.333244740849172536972786e-9 +/- 1.57e-34]",
      "inverse_congruence_bound": "[0.1037322572779342726231561 +/- 2.45e-26]",
      "coefficient_correction_bound": "[6.959607966495967167061553e-7 +/- 1.60e-32]",
      "residual_rank_lower_bound": "[2.247859566821716725826263 +/- 4.28e-25]",
      "canonical_hull_area_lower_bound": "[0.2 +/- 0.0932]",
      "remaining_triangle_area_abs_lower_bound": "[0.6556090936646796762943268 +/- 1.78e-26]"
    },
    {
      "left": "4269/8000",
      "right": "429/800",
      "residual_bound": "[9.775654539847230380696652e-9 +/- 3.53e-34]",
      "inverse_congruence_bound": "[0.1070859073043529036247462 +/- 2.48e-26]",
      "coefficient_correction_bound": "[8.164253580568712871300284e-7 +/- 2.19e-32]",
      "residual_rank_lower_bound": "[2.245420348190236836671829 +/- 2.24e-25]",
      "canonical_hull_area_lower_bound": "[0.2 +/- 0.0843]",
      "remaining_triangle_area_abs_lower_bound": "[0.6500997722032479941844940 +/- 1.86e-26]"
    },
    {
      "left": "429/800",
      "right": "4311/8000",
      "residual_bound": "[1.012742887723678387227842e-8 +/- 2.42e-33]",
      "inverse_congruence_bound": "[0.1105994829554571880523991 +/- 3.99e-26]",
      "coefficient_correction_bound": "[8.458042081571708676752348e-7 +/- 8.78e-33]",
      "residual_rank_lower_bound": "[2.243002157076261937618256 +/- 3.85e-25]",
      "canonical_hull_area_lower_bound": "[0.2 +/- 0.0754]",
      "remaining_triangle_area_abs_lower_bound": "[0.6445613076793961226940155 +/- 2.93e-27]"
    },
    {
      "left": "4311/8000",
      "right": "1083/2000",
      "residual_bound": "[9.967891873796402942730057e-9 +/- 1.58e-34]",
      "inverse_congruence_bound": "[0.1143335378728339123848435 +/- 1.22e-26]",
      "coefficient_correction_bound": "[8.324802865081179135974029e-7 +/- 1.30e-32]",
      "residual_rank_lower_bound": "[2.240604797727428376674652 +/- 9.97e-26]",
      "canonical_hull_area_lower_bound": "[0.2 +/- 0.0666]",
      "remaining_triangle_area_abs_lower_bound": "[0.6389944822294637560844421 +/- 3.87e-26]"
    },
    {
      "left": "1083/2000",
      "right": "4353/8000",
      "residual_bound": "[8.006941739126442754571682e-9 +/- 3.32e-34]",
      "inverse_congruence_bound": "[0.1184380459593654645153318 +/- 2.44e-26]",
      "coefficient_correction_bound": "[6.687092152919892531402566e-7 +/- 9.19e-33]",
      "residual_rank_lower_bound": "[2.238228070025797933340073 +/- 3.69e-25]",
      "canonical_hull_area_lower_bound": "[0.2 +/- 0.0724]",
      "remaining_triangle_area_abs_lower_bound": "[0.6334000837523490190505981 +/- 4.46e-26]"
    },
    {
      "left": "4353/8000",
      "right": "2187/4000",
      "residual_bound": "[1.056986723744110459729142e-8 +/- 3.67e-33]",
      "inverse_congruence_bound": "[0.1233643572616430188433514 +/- 2.19e-26]",
      "coefficient_correction_bound": "[8.827549714206967997324471e-7 +/- 2.27e-33]",
      "residual_rank_lower_bound": "[2.235871760640293359756470 +/- 2.74e-25]",
      "canonical_hull_area_lower_bound": "[0.2 +/- 0.0821]",
      "remaining_triangle_area_abs_lower_bound": "[0.6277788910665549337863922 +/- 1.20e-26]"
    },
    {
      "left": "2187/4000",
      "right": "879/1600",
      "residual_bound": "[1.252044288170242977412759e-8 +/- 1.86e-33]",
      "inverse_congruence_bound": "[0.1288542578459333371937120 +/- 1.65e-26]",
      "coefficient_correction_bound": "[1.045659604792484473339157e-6 +/- 4.51e-31]",
      "residual_rank_lower_bound": "[2.233535642153583467006683 +/- 3.50e-25]",
      "canonical_hull_area_lower_bound": "[0.2 +/- 0.0916]",
      "remaining_triangle_area_abs_lower_bound": "[0.6221316723385825753211975 +/- 9.77e-27]"
    },
    {
      "left": "879/1600",
      "right": "69/125",
      "residual_bound": "[1.449807589112623173938628e-8 +/- 4.52e-33]",
      "inverse_congruence_bound": "[0.1346783199224446078529274 +/- 2.76e-26]",
      "coefficient_correction_bound": "[1.210823966037306809758794e-6 +/- 3.61e-31]",
      "residual_rank_lower_bound": "[2.231219485751353204250336 +/- 3.07e-25]",
      "canonical_hull_area_lower_bound": "[+/- 0.232]",
      "remaining_triangle_area_abs_lower_bound": "[0.6164592010900378227233887 +/- 2.82e-26]"
    }
  ],
  "scope": "For every t in this entire interval, any doubly stochastic realization of z(t) with a quadrilateral eigenmark hull has the canonical marking and hence the two deterministic rows. This does not exclude pentagonal or triangular markings; those must be handled separately to obtain the full boundary."
}


==> anc/small-orders/order5/quad_strict_polynomial_pentagon_0.4745_to_0.5021_d2_combined_certificate.json <==
{
  "kind": "pentagon",
  "interval": [
    "0.4745",
    "0.5021"
  ],
  "degree": 2,
  "names": [
    [
      "single",
      "image",
      0,
      1,
      0
    ],
    [
      "single",
      "image",
      1,
      2,
      0
    ],
    [
      "single",
      "image",
      1,
      2,
      1
    ],
    [
      "single",
      "image",
      2,
      3,
      1
    ],
    [
      "single",
      "image",
      2,
      3,
      2
    ],
    [
      "single",
      "image",
      3,
      0,
      2
    ],
    [
      "single",
      "image",
      3,
      0,
      3
    ],
    [
      "pair",
      "image",
      0,
      6,
      2
    ],
    [
      "pair",
      "image",
      4,
      7,
      0
    ],
    [
      "pair",
      "image",
      7,
      2,
      4
    ],
    [
      "pair",
      "image",
      2,
      3,
      7
    ],
    [
      "single",
      "image",
      0,
      1,
      3
    ],
    [
      "pair",
      "image",
      6,
      4,
      3
    ]
  ],
  "cap_labels": [
    [
      0,
      [
        1,
        0,
        2,
        2,
        0
      ]
    ],
    [
      0,
      [
        0,
        0,
        2,
        1,
        0
      ]
    ]
  ],
  "product_labels": [
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "single",
        "image",
        2,
        3,
        2
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "pair",
        "hull",
        0,
        6,
        4
      ]
    ],
    [
      [
        "single",
        "image",
        0,
        1,
        3
      ],
      [
        "single",
        "image",
        0,
        1,
        0
      ]
    ],
    [
      [
        "single",
        "image",
        0,
        1,
        3
      ],
      [
        "single",
        "image",
        2,
        3,
        1
      ]
    ],
    [
      [
        "single",
        "image",
        1,
        2,
        0
      ],
      [
        "single",
        "image",
        1,
        2,
        1
      ]
    ],
    [
      [
        "single",
        "image",
        1,
        2,
        0
      ],
      [
        "single",
        "hull",
        2,
        3,
        0
      ]
    ],
    [
      [
        "single",
        "image",
        1,
        2,
        0
      ],
      [
        "pair",
        "hull",
        4,
        7,
        8
      ]
    ],
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "single",
        "image",
        3,
        0,
        0
      ]
    ],
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "pair",
        "image",
        0,
        6,
        4
      ]
    ],
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "pair",
        "image",
        0,
        6,
        5
      ]
    ],
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "pair",
        "image",
        0,
        6,
        7
      ]
    ],
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "pair",
        "image",
        6,
        4,
        9
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "single",
        "image",
        0,
        1,
        0
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "single",
        "image",
        3,
        0,
        3
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "pair",
        "image",
        0,
        6,
        3
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "pair",
        "image",
        6,
        4,
        2
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "pair",
        "image",
        6,
        4,
        3
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "pair",
        "image",
        7,
        2,
        4
      ]
    ],
    [
      [
        "pair",
        "image",
        0,
        6,
        2
      ],
      [
        "single",
        "image",
        1,
        2,
        1
      ]
    ],
    [
      [
        "pair",
        "image",
        0,
        6,
        2
      ],
      [
        "single",
        "hull",
        2,
        3,
        0
      ]
    ],
    [
      [
        "pair",
        "image",
        0,
        6,
        2
      ],
      [
        "single",
        "image",
        2,
        3,
        3
      ]
    ],
    [
      [
        "pair",
        "image",
        0,
        6,
        2
      ],
      [
        "pair",
        "hull",
        7,
        2,
        3
      ]
    ],
    [
      [
        "pair",
        "image",
        0,
        6,
        2
      ],
      [
        "pair",
        "image",
        2,
        3,
        0
      ]
    ],
    [
      [
        "pair",
        "image",
        0,
        6,
        2
      ],
      [
        "pair",
        "image",
        2,
        3,
        4
      ]
    ],
    [
      [
        "pair",
        "image",
        7,
        2,
        4
      ],
      [
        "single",
        "image",
        0,
        1,
        0
      ]
    ],
    [
      [
        "pair",
        "image",
        7,
        2,
        4
      ],
      [
        "single",
        "image",
        1,
        2,
        1
      ]
    ],
    [
      [
        "pair",
        "image",
        2,
        3,
        7
      ],
      [
        "single",
        "hull",
        1,
        2,
        3
      ]
    ]
  ],
  "area_scales": [
    "4.496637784998152",
    "3.4770038473809666",
    "4.496637784998152",
    "3.4770038473809666",
    "4.496637784998152",
    "3.4770038473809666",
    "4.496637784998152",
    "5.5700936908848275",
    "5.247675013671015",
    "5.247675013671015",
    "5.5700936908848275",
    "3.4770038473809666",
    "5.69298955325303"
  ],
  "cap_scales": [
    "31.19111461724753",
    "24.770099466867965"
  ],
  "product_scales": [
    "15.830429586431729",
    "19.698559197818845",
    "15.830429586431729",
    "11.824432449498353",
    "15.830429586431729",
    "15.664720692328123",
    "17.347560731168507",
    "13.621074955710835",
    "17.3909430176962",
    "16.193559372960085",
    "13.648028495073918",
    "20.957989378977498",
    "14.345646795007458",
    "15.830429586431729",
    "19.96996506483233",
    "15.661471809585668",
    "21.116116755369227",
    "19.534645850317848",
    "22.926909913097738",
    "26.97061324347477",
    "23.089687479323636",
    "34.33855585876167",
    "32.80181166496481",
    "25.016041601664785",
    "23.590115468300453",
    "21.55889679908765",
    "26.97061324347477"
  ],
  "G_coefficients": [
    [
      [
        "3.571664040542567e-06",
        "0.004134468301602372",
        "0.03141785586246178",
        "0.058744298261488886",
        "-1.3364701115125089e-06",
        "-6.468353872938953e-06",
        "2.079351999085545e-05",
        "0.006393452713719028",
        "0.0027209275617557124",
        "-0.02350495006981585",
        "-1.9734806756097385e-06",
        "1.1701315807041397e-05",
        "-2.7356666646513742e-05",
        "0.0048541430076429306",
        "0.0007817464370447283",
        "-0.010834798159755665"
      ],
      [
        "0.00037030218024229947",
        "0.011035570608373116",
        "0.003589633259192205",
        "0.008910089151966897",
        "0.0018699221772600677",
        "-0.00017852385700507353",
        "0.0012916895021204801",
        "-0.0018426884049824082",
        "0.007512360424120964",
        "-0.001416839205411088",
        "0.00027621105142561735",
        "0.0007837792982227659",
        "0.0002005949961040769",
        "0.004306903858277393",
        "-0.002158142514297558",
        "-0.00035628969090858726"
      ],
      [
        "0.003288504468045097",
        "0.05629023612649955",
        "0.004331955440326573",
        "0.03961800386992414",
        "0.010647017154062157",
        "-0.0015821771394802175",
        "-0.0007793297567608722",
        "-0.013464654320609438",
        "0.01928898065559847",
        "-0.005455879704166794",
        "-0.005737247896245059",
        "0.0027360022033102145",
        "-0.0029053800921163514",
        "0.004532299169474752",
        "-0.023152557779113427",
        "0.008031766662805785"
      ]
    ],
    [
      [
        "0.006723550410680919",
        "0.022882249739636904",
        "0.01105284685577897",
        "0.0021236198700089783",
        "-0.0027597119625050763",
        "0.008523148554334909",
        "-0.0032046384380895947",
        "-0.001224349138028685",
        "0.00490251432747709",
        "-0.003689401859504909",
        "-0.012088340963312147",
        "-0.0012650922524494613",
        "-0.001993755344533631",
        "0.015851655116194643",
        "-0.004946007117690898",
        "-0.003132364746254669"
      ],
      [
        "3.6299326154592723e-06",
        "3.88979345092538e-06",
        "5.231789757942681e-06",
        "3.816030891776012e-06",
        "-7.0228611853704116e-09",
        "2.375772831697769e-07",
        "-1.0246206359554811e-08",
        "-4.126419810795104e-09",
        "-3.045927821355154e-08",
        "-1.7160292912247603e-07",
        "-1.3786383567125744e-07",
        "-1.8275283891822846e-08",
        "4.546429227151983e-09",
        "5.067094001443512e-07",
        "-4.184699732308576e-08",
        "-1.910628384110228e-07"
      ],
      [
        "3.822737072737041e-06",
        "4.576036426609297e-06",
        "4.54762071044518e-06",
        "4.125110563780958e-06",
        "1.4332416875610017e-07",
        "3.6176403401969627e-07",
        "-2.651813952285576e-07",
        "2.914417686622704e-08",
        "-1.9493409960393931e-07",
        "-4.082256146559784e-07",
        "-4.861563706887923e-07",
        "8.847882439857082e-08",
        "-1.5705877511105622e-08",
        "6.932532939821682e-07",
        "-4.720752860319125e-07",
        "-1.7429011886661927e-07"
      ]
    ],
    [
      [
        "3.5697893881471493e-06",
        "0.011349166864527544",
        "0.0005965643603032583",
        "0.0319434673460204",
        "1.4340100024007914e-05",
        "-3.368895662761382e-06",
        "2.4603812342130867e-05",
        "-0.0025323764663267912",
        "0.01784994060555087",
        "-0.004302176903098868",
        "3.50322464562676e-06",
        "-9.307688421436473e-08",
        "-2.849410347646879e-06",
        "0.0005456204132461965",
        "-0.006614872566964378",
        "0.0006179799872999696"
      ],
      [
        "0.0005329242896217711",
        "0.006200563425471378",
        "0.0188423130094359",
        "0.010072229573066168",
        "0.000264008189899189",
        "0.0030681633391568155",
        "0.0022858099344196564",
        "-0.000999072631908761",
        "0.0022363332413746703",
        "0.012791012999438215",
        "0.0017918462301284388",
        "-0.0007472360082931822",
        "0.0003238205623359051",
        "-0.0107578119836613",
        "-0.007575661015872477",
        "0.005102973428288513"
      ],
      [
        "0.0017369585579636014",
        "0.03387549384435005",
        "0.013868942291133526",
        "0.03561726545652466",
        "-0.00018257565312642678",
        "0.0020949388629895455",
        "0.006169637550061513",
        "-0.019807671216958127",
        "0.020849697161239238",
        "-0.00498313186658249",
        "0.007660297425334083",
        "-0.0044322246113076705",
        "0.004864941052727698",
        "-0.008791169007950999",
        "-0.02777734117237656",
        "0.021654970669407154"
      ]
    ],
    [
      [
        "0.019989819482123417",
        "0.01109013864909377",
        "0.0010142423265489054",
        "0.0007565778142097868",
        "0.014222894063986158",
        "-0.0003732098953261065",
        "0.003857290939285778",
        "0.0007184557051241953",
        "0.002655214453873849",
        "-0.00016355445324893307",
        "-0.004391614322542255",
        "-0.004478020626063448",
        "0.0004084708006574431",
        "-0.003268766952249997",
        "0.001138247169308759",
        "0.0008565671654288348"
      ],
      [
        "0.0056780001691859455",
        "0.014733204620416029",
        "0.0020218541873421527",
        "0.0008010425877945138",
        "0.008466671361997365",
        "-0.002686390386019181",
        "0.0003815705646428815",
        "-0.00525899865599234",
        "0.001841104546957237",
        "-0.000939368497412664",
        "0.003448924378621461",
        "-0.002057564135637991",
        "0.002092364217302143",
        "-0.0014372350244124012",
        "0.00289009723381634",
        "-0.0008523009130738001"
      ],
      [
        "0.01643239473693515",
        "0.02676327499968233",
        "0.001435736106862161",
        "0.004368498695444613",
        "0.01882295036583655",
        "-0.0047852875854745205",
        "0.00768404970567211",
        "-0.005924273845402021",
        "0.006803380640358213",
        "-0.0020677703582735966",
        "0.009236924049264673",
        "-0.0007853930621410604",
        "-0.003557859922023075",
        "0.0017910482583887804",
        "-0.008396267605086008",
        "0.0014035387214906888"
      ]
    ],
    [
      [
        "3.5505799933359643e-06",
        "3.5690673815035132e-06",
        "3.99322125290887e-06",
        "3.6239172922856184e-06",
        "-5.432385742659728e-11",
        "-3.055141219945849e-11",
        "1.5118666033350127e-11",
        "2.021821384511492e-08",
        "2.1443374464140136e-08",
        "-2.7561424669403475e-08",
        "-1.0813853226362533e-11",
        "-8.548719730708902e-11",
        "-1.0397291751134419e-10",
        "6.359739513696476e-08",
        "-1.4012480791262798e-08",
        "-1.194966480776491e-07"
      ],
      [
        "3.5619065035162815e-06",
        "3.643225706085507e-06",
        "4.263108557185433e-06",
        "3.826040006368265e-06",
        "-2.460910335272207e-08",
        "-1.068134989895929e-08",
        "7.100721190090578e-09",
        "5.36254532792497e-08",
        "3.182413668694459e-08",
        "-5.5720110444091646e-08",
        "-4.312898454358368e-09",
        "-1.3654687462804666e-09",
        "-3.808663813285977e-08",
        "7.255421201321844e-08",
        "6.216799835111964e-08",
        "-1.2076648421688344e-07"
      ],
      [
        "0.0001157786847675533",
        "0.0002492183006176024",
        "0.0012830428903225631",
        "0.0023541345980485546",
        "-0.00016530657687324518",
        "-6.296120026829581e-05",
        "0.00022528708169634667",
        "0.00014458123705205715",
        "-0.0003958165301658662",
        "-0.0016628791574250068",
        "1.555965660370593e-05",
        "0.00037357854321450295",
        "-0.00046155957364102184",
        "-0.0005414437180185904",
        "0.0006485912137547665",
        "-0.0004911763337202529"
      ]
    ],
    [
      [
        "0.003768871315791216",
        "0.021219766947751045",
        "0.0013892162971950732",
        "0.00987489442683872",
        "-0.005583879572839264",
        "-0.0022575135015974416",
        "0.00608637259786443",
        "0.003983717402008105",
        "-0.009678058570748585",
        "-0.003681295651727527",
        "0.006978958822343598",
        "0.00034303047455503207",
        "-0.0003518851379365682",
        "0.0036757289019246596",
        "-0.010759191048513382",
        "-0.00034388540505518204"
      ],
      [
        "0.000827189100960257",
        "0.0035604269802817392",
        "0.016629721874047494",
        "0.00224773285351913",
        "-0.0016854187987218046",
        "0.001963740955271466",
        "0.00025919116064929777",
        "-0.005151855954351806",
        "-0.0010128677189474209",
        "0.0056987011413649384",
        "0.00029788630940799085",
        "-0.0031358887477478717",
        "-0.001334476000880901",
        "0.005707257998885767",
        "0.002636804778810324",
        "-0.002196075817644415"
      ],
      [
        "0.010166008397181544",
        "0.049927742414071025",
        "0.003100391588559805",
        "0.024597751915179038",
        "-0.012625494245531466",
        "-0.004591945966658842",
        "0.014676664495945452",
        "0.011610030955763215",
        "-0.007447977029968679",
        "-0.004771655007105893",
        "0.018653323431827285",
        "0.003216840126720899",
        "0.005876023941417515",
        "0.004432776625766896",
        "-0.03423954260236818",
        "-0.007302066393390414"
      ]
    ],
    [
      [
        "3.5535657958272516e-06",
        "0.0010212004193584354",
        "0.027387956136150242",
        "0.0005440397582126789",
        "-9.808534404182425e-07",
        "-4.55806737872488e-06",
        "-9.811165704638062e-07",
        "-0.0022719566297262662",
        "-6.71209207523856e-05",
        "0.003607997284777509",
        "1.4410861396329639e-06",
        "-7.809888892686404e-06",
        "-8.069412426805487e-07",
        "0.0047650298506171015",
        "0.0007385301837825464",
        "-0.0013346672052170626"
      ],
      [
        "3.5614198882624985e-06",
        "3.6632536342447628e-06",
        "4.765356216794762e-06",
        "3.77590668091868e-06",
        "-2.2429689985852197e-08",
        "-4.2016501547956904e-08",
        "8.616290619815102e-09",
        "1.5350530326523665e-07",
        "-2.3784335877808646e-08",
        "-1.1768758618386733e-07",
        "-1.7580277938056416e-11",
        "-1.2061363516175728e-10",
        "-2.1900352588841235e-08",
        "1.6705340416185483e-07",
        "1.1356089181702704e-09",
        "-1.0743352991622828e-07"
      ],
      [
        "0.0001518979413082731",
        "0.00026286700469393466",
        "0.011778636928262818",
        "0.0072670442912777305",
        "-6.811535860146861e-05",
        "-0.0009238519685512926",
        "-0.000765067181652124",
        "-0.0007474483070597553",
        "-0.0005184600979723195",
        "0.009233791831337152",
        "0.00018389042763697057",
        "-0.0009450312582370895",
        "-0.0007014820212972766",
        "0.0015791175801917778",
        "0.0012705168318627765",
        "-0.0005059048111926029"
      ]
    ],
    [
      [
        "0.05433481635758266",
        "0.07263230712953103",
        "0.004346305783272319",
        "0.0008933373196866225",
        "-0.049006591640465835",
        "0.012078793541307134",
        "-0.006756853623412652",
        "-0.00403244562489891",
        "0.007277531940341009",
        "-0.0012165700960657813",
        "-0.03929831165645291",
        "-0.00948758681940018",
        "-0.001635279888001493",
        "0.017294624712465873",
        "-0.003412272338528337",
        "-0.0015435229243158032"
      ],
      [
        "0.027714446373033715",
        "0.020483483233139244",
        "0.001873203139303348",
        "0.005478965150661854",
        "-0.006920566116371889",
        "-0.004779865981140195",
        "-0.008567843498696458",
        "0.0056186337056600795",
        "-0.005139710167119102",
        "-0.00023981960117988853",
        "-0.02279507538159003",
        "-0.005379064821871731",
        "0.008849295769042826",
        "-0.0025884906384562086",
        "-0.00925795008641551",
        "-0.0031894017803837434"
      ],
      [
        "0.050305930849014774",
        "0.02962914593533175",
        "0.002261463343496776",
        "0.0004896750813548218",
        "-0.027339962292869596",
        "0.010210303400825028",
        "0.0038452119087144963",
        "-0.003898059812389845",
        "-0.003773083191300324",
        "0.000592208848453744",
        "-0.027253593287947922",
        "-0.0030477263351143652",
        "0.0031066760166774234",
        "0.007188469896843434",
        "0.00039483350993941435",
        "0.0008634277897812747"
      ]
    ],
    [
      [
        "0.00015484017722724777",
        "0.0002114952465667636",
        "0.027592097109630325",
        "0.005230928374094196",
        "-0.00016957802197892512",
        "0.00018751954186057936",
        "0.0006244542927926369",
        "-0.0009079456970862552",
        "-0.0009170465193471657",
        "0.009287782585882006",
        "5.1896919516510594e-05",
        "-0.0020343371708179984",
        "-0.0006331468569475355",
        "0.00221596676619586",
        "0.0004954438892107463",
        "0.007611931544581622"
      ],
      [
        "4.7927786922214115e-05",
        "9.335117463324621e-05",
        "0.006243678339815421",
        "0.0004604094025330832",
        "-6.286541122594608e-05",
        "0.00047106745921127435",
        "-2.758298571987681e-05",
        "-0.0006397129739455776",
        "5.5516754853796435e-05",
        "0.0004433478191734575",
        "-5.183122591289685e-06",
        "-0.00023410990098047285",
        "-0.00013960967153513014",
        "0.00038695441582460636",
        "0.00019446876265585993",
        "-0.001628567361552803"
      ],
      [
        "0.00010417557954248014",
        "0.00037369097389136066",
        "0.00014850687392646512",
        "0.0017682860548062886",
        "-0.00018963692331937975",
        "6.117955770433297e-05",
        "0.0001807622494034975",
        "-0.00015215779680941103",
        "-0.0004758428529823382",
        "0.0005026058790290822",
        "3.5747985423410774e-05",
        "-0.0001038319494765136",
        "-0.0003806324055637406",
        "0.0001740282971025764",
        "0.0006531148673343008",
        "-4.511692460957326e-05"
      ]
    ],
    [
      [
        "0.010657741384184335",
        "0.050392490225880326",
        "0.07581071622809503",
        "0.0009647483405651405",
        "-0.01689809173946591",
        "-0.024186600732719957",
        "-0.0006549388882670712",
        "0.016159808469275744",
        "0.0056990792641163",
        "-0.0028995150718440243",
        "-0.015852601478288722",
        "0.014920993258592623",
        "-0.003132126172825006",
        "-0.05965236819474464",
        "0.003993245019334921",
        "0.008027524728046914"
      ],
      [
        "0.003320640976304391",
        "0.012594359858978223",
        "0.055437570619942686",
        "0.0013554786102217323",
        "-0.004310489616101049",
        "-0.00955999167505045",
        "-0.0011392094226038174",
        "0.00785265102941087",
        "0.0005883478510743681",
        "0.0011791615089957576",
        "-0.00439828598013026",
        "0.004643260708003939",
        "0.0008559595246070277",
        "-0.01399510409928552",
        "-0.003515332896526984",
        "-0.003086334821495926"
      ],
      [
        "0.008816044771896387",
        "0.045979315596298566",
        "0.04033506771360548",
        "0.003249263529672877",
        "-0.010891384536235012",
        "-0.011906437382916508",
        "-0.005296613968520875",
        "-0.012811944121526891",
        "0.007258277187699188",
        "0.006529376705461078",
        "-0.016920205993055434",
        "0.014352455682418318",
        "-0.0003538561009053603",
        "-0.04044632571073059",
        "-0.009747990472581191",
        "0.008906924814527473"
      ]
    ],
    [
      [
        "0.08248789340419987",
        "0.0936861042173007",
        "0.007291469035597671",
        "0.031891137411855786",
        "-0.07543462338663195",
        "-0.006287407938157956",
        "-0.002725407404443627",
        "0.00899270392330299",
        "0.02412558816929262",
        "-0.005448830424324316",
        "-0.04405575497176589",
        "-0.0032940710656763706",
        "-0.04402479717155262",
        "-0.0027065078500848423",
        "0.04128145355340552",
        "0.0025858494153362223"
      ],
      [
        "0.03899280303526126",
        "0.004909651538208485",
        "0.0037865921003180773",
        "0.0002957400663411138",
        "-0.01001375333711919",
        "0.010867409088800122",
        "-0.002496753484293702",
        "-0.0014655914293296584",
        "0.0011960557174113197",
        "-0.0003811613974819785",
        "-0.009539090417262322",
        "-0.005416913505200107",
        "-0.0022677762432189038",
        "0.004050275201356338",
        "-2.8482766768534946e-05",
        "-0.000979045692579371"
      ],
      [
        "0.06752726918110537",
        "0.024450414881344227",
        "0.0035984364730490426",
        "0.0034622661730075257",
        "-0.02793986977757642",
        "0.0016754316393647547",
        "-0.0037579077738310986",
        "-0.005642658551504812",
        "0.0036820308236679973",
        "-0.002530012972197917",
        "-0.009508593410161982",
        "-0.003935395655290205",
        "0.011664003416978205",
        "-0.0009772366617078346",
        "-0.005519417859414837",
        "0.0010756250449296108"
      ]
    ],
    [
      [
        "0.0006086599158176013",
        "0.003789836435296783",
        "0.007111850285139518",
        "0.0014063549975790529",
        "-0.001458605402716903",
        "-0.0019703055379078883",
        "6.53264832986646e-05",
        "0.005182065201964284",
        "0.0004567818333906966",
        "0.0007703663001920727",
        "-0.00040444762607061516",
        "-0.0006473173886037142",
        "-0.0009189948278927892",
        "0.00024346391418218028",
        "0.0022588734001675855",
        "0.003062155492576163"
      ],
      [
        "0.0005031225903955053",
        "0.0029362587864221836",
        "0.002334786658154249",
        "0.0008007618169854863",
        "-0.0011054474538841582",
        "-0.0010688892616721305",
        "8.960686076407549e-05",
        "0.0025110969394256505",
        "0.0004181679843693674",
        "-6.976877611820414e-06",
        "-0.0004930168930061468",
        "-0.0001477779926264016",
        "-0.0006246467126601911",
        "-0.0007277897916837905",
        "0.0014706266721999897",
        "0.001362902569478802"
      ],
      [
        "3.6090157166597276e-06",
        "3.920247279415145e-06",
        "4.248561406790452e-06",
        "3.961112972062096e-06",
        "-1.402881227234386e-07",
        "-1.1186171125043809e-07",
        "4.930178227816401e-08",
        "3.275634489737467e-07",
        "-6.778181914676681e-08",
        "2.0693333310436615e-08",
        "-2.544829197366e-08",
        "-7.194741096916236e-08",
        "-1.2977141564068974e-07",
        "1.8436016860820345e-07",
        "3.120384446000529e-07",
        "1.9424581693899566e-07"
      ]
    ],
    [
      [
        "3.558532024145013e-06",
        "0.002466493925317169",
        "0.0022168583178659037",
        "0.009811550072267987",
        "-3.6219427101926264e-06",
        "-3.1777633863109494e-06",
        "8.490817866826798e-06",
        "0.002322898811925946",
        "-0.004638957998510303",
        "-0.004222511809690585",
        "2.531551860828439e-06",
        "2.7285954057104804e-06",
        "-2.3808877439388226e-06",
        "-0.0002316770848364795",
        "-0.0016235643541289196",
        "-0.0019679568327035098"
      ],
      [
        "0.00011855629517652523",
        "0.00365942981527776",
        "0.0038247655468361483",
        "0.00630443789308285",
        "0.00031791101431808154",
        "0.0006087959629388455",
        "-0.000842248425170298",
        "0.00039544597363074094",
        "-0.002932800623673113",
        "-0.004179065115139442",
        "-0.0005650866844129033",
        "0.00026206820717248323",
        "0.00012292324873109485",
        "0.003716154396346694",
        "-0.003798990251623364",
        "0.0025699242100025083"
      ],
      [
        "2.138822743867624e-05",
        "0.00013594612579985075",
        "0.0026110029441533005",
        "0.0039423945449671375",
        "-3.2814529230169867e-06",
        "0.00015023000897496837",
        "8.646983734523627e-05",
        "0.00039256792223004116",
        "-0.0006966547468424547",
        "-0.001443519833416753",
        "4.843028584920343e-05",
        "0.00015463332047034744",
        "-0.0002504808785327982",
        "-0.0004365913994234535",
        "-0.00018908575349456833",
        "-0.0028607945054778838"
      ]
    ]
  ],
  "Q_coefficients": [
    [
      "3.5546551345319487e-06",
      "0.001248686238695038",
      "0.013027773959438374",
      "0.006012324457318839",
      "0.0012486862386665862",
      "0.0030741834468007755",
      "0.009648588236996408",
      "0.02206275722788021",
      "0.01302777395966757",
      "0.009648588237295832",
      "0.002313240768274375",
      "0.007006802815010162",
      "0.006012324457393705",
      "0.0220627572283625",
      "0.007006802815174147",
      "0.00222478491720933",
      "7.755215219820572e-07",
      "4.29797336459364e-06",
      "2.184102773171708e-06",
      "7.755215225185187e-07",
      "3.2248233078349936e-06",
      "-1.0378092558516673e-06",
      "1.1759253818191729e-06",
      "4.297973364608725e-06",
      "-1.037809255899121e-06",
      "-1.0374443580621616e-06",
      "2.985421472497783e-07",
      "2.1841027731038265e-06",
      "1.1759253817517518e-06",
      "2.9854214727700887e-07",
      "2.479539038416084e-06",
      "-9.048618323575173e-05",
      "0.001322780394028942",
      "-0.0006350063999095597",
      "0.00044843842744206645",
      "0.0006368603493294513",
      "-0.0015126597206825691",
      "0.001200160915575933",
      "-0.0012453295337641987",
      "-0.0007574303366907829",
      "0.0006726663821894751",
      "-0.0014326127504800349",
      "0.004460285222894902",
      "-0.00028767257583387347",
      "0.0007978956237375121",
      "0.002528155969476982",
      "0.0012001609156046728",
      "0.003689880248234697",
      "-0.008357920386479107",
      "0.005049708652366152",
      "-0.0029474625395094056",
      "0.006926180348208412",
      "-0.00023926065581223523",
      "0.0036053587293719885",
      "0.003435782577690928",
      "-0.006685411526926931",
      "-0.0032212619961272263",
      "0.002111883448642733",
      "-0.0014326127504331984",
      "0.0020099312513352377",
      "-0.00045088180694985723",
      "-0.007361858653595426",
      "0.003435782577771561",
      "-0.0008085892979437936",
      "0.0011453019300375195",
      "0.003095832009563735",
      "-0.0006109155562955519",
      "0.0012638075737070214",
      "-0.0034996479416572915",
      "0.0002770247076722615",
      "0.00044843842746071803",
      "-0.0012453295337265218",
      "0.004460285222745697",
      "-9.04861832016008e-05",
      "0.0006368603493159867",
      "-0.0007574303366405013",
      "-0.0002876725758675691",
      "0.001322780394073245",
      "-0.0015126597207672718",
      "0.0006726663822041553",
      "0.0007978956237099694",
      "-0.0001383547512390865",
      "-0.0004313436540790081",
      "0.0036898802482347496",
      "-0.00013835475122178786",
      "-0.000219141045299691",
      "-0.00013587209318770266",
      "0.0020099312513377765",
      "-0.00043134365413239045",
      "-0.00013587209322183473",
      "0.0017085395619901298",
      "-0.00732077312047277",
      "0.00692618034817769",
      "-0.0067715084918628385",
      "0.0005707926233347474",
      "-0.004581480560604449",
      "-0.0008085892978984074",
      "0.0048229627454178785",
      "0.0038883983088381494",
      "-0.00065192402140757",
      "-0.006685411526956956",
      "0.004822962745401824",
      "-0.004746300436441533",
      "0.0013913275008327081",
      "0.001263807573727755",
      "-0.001557520749155866",
      "0.0010441623397171036",
      "0.0032931177866709054",
      "-0.008357920386700022",
      "-0.0002392606557981001",
      "-0.0032212619961254027",
      "0.00252815596964308",
      "0.005049708652262439",
      "0.003605358729488653",
      "0.0021118834486495352",
      "0.0005707926233981727",
      "0.003888398308868733",
      "-0.0004508818070458448",
      "-0.007320773120658314",
      "-0.004581480560803668",
      "-0.0006519240214637771",
      "-0.0006673231920656324",
      "0.0011453019300440431",
      "-0.004746300436548845",
      "-0.0006673231921400564",
      "-0.0018153452394205159",
      "-0.003499647941661638",
      "0.0010441623396355054",
      "-0.006101661696008104",
      "0.00045313391010009987",
      "-0.007361858653686857",
      "0.003095832009614814",
      "0.00027702470767246794",
      "0.001391327501005902",
      "0.0032931177867305175",
      "0.00045313391015145755",
      "1.8054673027887205e-06",
      "-2.5987252811168303e-06",
      "3.2483239704146483e-06",
      "-1.805467302712513e-06",
      "1.1037817024515293e-17",
      "2.642887967841196e-06",
      "-6.542724277343687e-06",
      "2.5987252811646606e-06",
      "-2.6428879679583553e-06",
      "-2.0881993708466934e-17",
      "1.5305044278761466e-06",
      "-3.248323970157676e-06",
      "6.54272427744061e-06",
      "-1.5305044278683052e-06",
      "1.2802830104537507e-17",
      "-0.001415479370790012",
      "-6.849457850669841e-05",
      "-0.0007351419734272726",
      "-0.0011730374336568084",
      "0.0003005322023650634",
      "-0.0016772395632623006",
      "-0.0022739160582326244",
      "0.0013130308131417809",
      "0.0005710710744714518",
      "0.0008449695571811558",
      "-0.001928991975412243",
      "0.00014676402199878666",
      "-0.001471257152181388",
      "-0.0010948027010271421",
      "0.006853554519471605",
      "-0.0022739160581233962",
      "0.0035424228121886357",
      "0.005166607964811396",
      "-0.013840271495563595",
      "0.008365649423580875",
      "-0.003851796029505682",
      "0.0027306892154083853",
      "-0.0006971425210256651",
      "0.0009515559803169604",
      "0.000513619235064287",
      "-0.001507559840142226",
      "-0.0002435322135988609",
      "-0.001928991975366234",
      "-0.0024160490643844457",
      "0.0049873355999091665",
      "-0.008143178992785178",
      "0.0009515559803309056",
      "-0.0035910973113831165",
      "0.001958551460440944",
      "-0.002616738629684362",
      "-0.0013583548202116946",
      "0.0013603696034362599",
      "0.0017308377915990442",
      "-0.0026819723203820984",
      "0.0011730374336550542",
      "-0.001313030813025408",
      "-0.00014676402201722842",
      "0.001415479370854764",
      "-0.00030053220244818295",
      "-0.000571071074474386",
      "0.0014712571520933177",
      "6.849457851157468e-05",
      "0.001677239563311087",
      "-0.0008449695571153062",
      "0.0010948027010260794",
      "0.0032349282625157754",
      "-0.005199802034995318",
      "0.0035424228122086726",
      "-0.003234928262549757",
      "1.0534508263592553e-15",
      "0.0008923467392347525",
      "-0.0024160490643574937",
      "0.0051998020349902875",
      "-0.0008923467392265998",
      "1.3594541177321624e-15",
      "0.009420896493150114",
      "-0.0038517960295679225",
      "-0.0005994407611376356",
      "-0.0028566519229131595",
      "0.0008319237088904579",
      "-0.0035910973113578402",
      "0.005030389785778658",
      "0.0004824484940895451",
      "0.0004315901951162543",
      "0.0005136192351319188",
      "0.00503038978574965",
      "-0.0003577601634664159",
      "0.007324637131611335",
      "0.0013603696033631346",
      "-0.0013474997302740377",
      "-0.0070934612804870855",
      "0.0031295413746668136",
      "-0.005166607964996575",
      "-0.002730689215474799",
      "0.0015075598400171666",
      "-0.00685355451949498",
      "0.013840271495919123",
      "0.0006971425212123934",
      "0.0002435322136432181",
      "0.002856651922979878",
      "-0.0004824484940539349",
      "0.004987335600040677",
      "-0.009420896493495753",
      "-0.0008319237089448593",
      "-0.000431590195146171",
      "-0.0035596250601334922",
      "0.00195855146050374",
      "-0.0003577601634929545",
      "0.0035596250601742036",
      "4.078808350890535e-15",
      "0.0017308377915965934",
      "-0.007093461280494184",
      "-0.0014111238636725432",
      "-0.002940939112862176",
      "0.008143178992961457",
      "0.0026167386297768053",
      "0.002681972320423904",
      "-0.007324637131809189",
      "-0.0031295413747038543",
      "0.0029409391128856067"
    ],
    [
      "0.000166653865398478",
      "0.0010111153548388648",
      "0.005580385453611993",
      "0.0029544812172883654",
      "0.0010111153548522892",
      "0.00947350923584834",
      "0.001796563079858756",
      "0.005540676922123402",
      "0.005580385453586232",
      "0.0017965630798608893",
      "0.0014419455302497096",
      "0.002505219313857855",
      "0.002954481217241686",
      "0.005540676922116627",
      "0.00250521931385656",
      "0.0010420093521894002",
      "-0.00013101260470975486",
      "-0.00014727483965455378",
      "-3.3447811969789304e-05",
      "-0.00013101260471168802",
      "-0.0004891097119368721",
      "1.0206752065130565e-05",
      "0.000287126795575286",
      "-0.0001472748396504376",
      "1.0206752064423758e-05",
      "-0.00025195596470801236",
      "0.00012387295027482432",
      "-3.344781197183692e-05",
      "0.00028712679557740773",
      "0.00012387295027373483",
      "0.00035117102203837156",
      "-0.0002189294013000863",
      "0.0009102748305918056",
      "-0.0003281088026078264",
      "0.0005029760794476215",
      "2.42057235476545e-07",
      "-0.00015576580082259285",
      "0.0008818206040580079",
      "0.0002343548371672677",
      "-0.00011163163034501286",
      "0.0007090423579375265",
      "-0.0007467099938590129",
      "0.0010875271033866083",
      "-0.001010968204080611",
      "-8.39912904133003e-05",
      "0.0007289388034844348",
      "0.0008818206040723623",
      "0.0035536959740140503",
      "-0.00029867606542420934",
      "0.0012532103553682147",
      "-0.000529113656232287",
      "0.0017692064789584952",
      "-0.000578584863180185",
      "0.00045530819718105054",
      "0.0017433457528452433",
      "-0.0008281617507438556",
      "-0.0012465647583728937",
      "-0.00045198356639421905",
      "-0.0007467099938735192",
      "0.002978293666914591",
      "-0.00011942939210940872",
      "-0.0011335319582164284",
      "0.0017433457528519337",
      "0.0009001503865469732",
      "-0.0003046341382107331",
      "0.0007601389675570242",
      "-0.00014448033416641155",
      "0.0006287658908857035",
      "-0.0012517894623308668",
      "-0.0004186389701893902",
      "0.0005029760794394674",
      "0.00023435483716744755",
      "0.0010875271034062064",
      "-0.00021892940131275674",
      "2.4205723692212995e-07",
      "-0.00011163163034846708",
      "-0.0010109682040871702",
      "0.0009102748305909082",
      "-0.00015576580081057826",
      "0.0007090423579416193",
      "-8.399129041038164e-05",
      "0.0009702646187441305",
      "8.107801784051516e-05",
      "0.003553695973975913",
      "0.0009702646187641888",
      "-0.0010602074397997507",
      "-0.0008194987250290131",
      "0.0029782936668697286",
      "8.10780178698531e-05",
      "-0.0008194987250452939",
      "-0.0016921126007285482",
      "-0.0006329323156084704",
      "0.0017692064789495679",
      "-0.0012919529656392405",
      "-0.0003477785435558397",
      "-0.0013016568381498954",
      "0.0009001503865363864",
      "0.0013384884637720918",
      "0.0011203722922611293",
      "2.9542508121906963e-05",
      "-0.0008281617507894536",
      "0.0013384884637689003",
      "-0.002022752817076869",
      "0.00021269068457636163",
      "0.0006287658908868833",
      "0.0016993102738488686",
      "6.655494642853839e-05",
      "0.0013616270160148943",
      "-0.00029867606542639493",
      "-0.0005785848631632976",
      "-0.0012465647583701752",
      "0.0007289388034673334",
      "0.0012532103553436792",
      "0.0004553081971887043",
      "-0.0004519835663941058",
      "-0.0003477785435581447",
      "0.001120372292258643",
      "-0.00011942939210549637",
      "-0.0006329323156047384",
      "-0.0013016568381502116",
      "2.9542508118577988e-05",
      "-8.565975403260221e-05",
      "-0.00030463413820794734",
      "-0.0020227528170828016",
      "-8.565975403417597e-05",
      "-0.0007689278696267827",
      "-0.0012517894623212266",
      "6.655494641647596e-05",
      "-0.0022197645237973834",
      "0.0002832549566607205",
      "-0.0011335319581862212",
      "0.0007601389675489353",
      "-0.0004186389701825212",
      "0.00021269068458793677",
      "0.0013616270160134777",
      "0.0002832549566649381",
      "5.8339739674603846e-05",
      "0.00021663073640544218",
      "-9.793798841038606e-06",
      "-5.833973967484681e-05",
      "-3.591686657267224e-15",
      "-0.00035450804970657036",
      "0.0002893947411489761",
      "-0.00021663073640927462",
      "0.00035450804970534543",
      "6.383268744574604e-16",
      "0.0004277526285437407",
      "9.793798837864218e-06",
      "-0.0002893947411491209",
      "-0.0004277526285431696",
      "3.2754020756868785e-16",
      "-0.0011963289419154373",
      "-0.00012804181297565903",
      "-0.00023053596811222496",
      "-0.0018319602754144745",
      "-0.0003677781211310931",
      "-0.0012727641797857043",
      "-0.0008638805183679849",
      "-0.0003731803831663905",
      "0.0007750786595938037",
      "-2.9862603570276545e-05",
      "-0.0011439484878028588",
      "-0.00034276764731361905",
      "0.000219945074407241",
      "-0.00011253054642335349",
      "0.003043134040588601",
      "-0.0008638805183889512",
      "0.003685205991348218",
      "0.0013368521399040518",
      "-0.003393593020718302",
      "0.00359658626939694",
      "-0.00039244821405924873",
      "0.0003676752422730384",
      "-1.0832035055168628e-05",
      "0.00070015856119603",
      "0.0005287076817898453",
      "-0.0009074982752501254",
      "-0.0010232250696455812",
      "-0.0011439484878227927",
      "-0.0021549765404571897",
      "-0.00023244469511406204",
      "-0.002319580274257721",
      "0.0007001585612145436",
      "-0.0007420412276239556",
      "0.0011429335945203518",
      "0.0003312816939477415",
      "-0.0013840001339089662",
      "-0.0012394250288743926",
      "7.349135264956574e-05",
      "-0.00026530047748716824",
      "0.0018319602754427473",
      "0.0003731803831668059",
      "0.0003427676473069977",
      "0.0011963289419153831",
      "0.0003677781211375771",
      "-0.0007750786595991489",
      "-0.00021994507440811247",
      "0.00012804181297928122",
      "0.0012727641797943274",
      "2.9862603568023604e-05",
      "0.00011253054642089331",
      "0.0013232909854334473",
      "-0.002375999730329985",
      "0.00368520599133993",
      "-0.0013232909854390409",
      "1.3272942653161434e-14",
      "0.0006085133996019473",
      "-0.0021549765404361835",
      "0.002375999730252254",
      "-0.0006085133995960093",
      "-6.176616916957071e-15",
      "0.0012506410928530458",
      "-0.00039244821406666066",
      "-8.662446012025401e-05",
      "-0.0009642837189934164",
      "0.0006216037875415208",
      "-0.0007420412276153175",
      "0.002286906270719958",
      "-5.327154062088964e-05",
      "0.0010828147739928226",
      "0.0005287076817946123",
      "0.0022869062707270476",
      "-0.00018185733045469855",
      "0.0018942008233595916",
      "-0.0012394250288389939",
      "0.000309223147268916",
      "-0.0026824802416564133",
      "-0.0005376395078969455",
      "-0.0013368521399126688",
      "-0.00036767524226992947",
      "0.0009074982752423527",
      "-0.0030431340405503507",
      "0.0033935930206817513",
      "1.0832035067968654e-05",
      "0.0010232250696439642",
      "0.0009642837189940459",
      "5.3271540622621396e-05",
      "-0.0002324446951136987",
      "-0.0012506410928594537",
      "-0.0006216037875418336",
      "-0.001082814773993781",
      "-0.001743457612652724",
      "0.0011429335945064925",
      "-0.00018185733044200216",
      "0.001743457612652724",
      "2.611598557426108e-15",
      "7.349135265087879e-05",
      "-0.0026824802416613894",
      "-0.0005047511724028114",
      "-0.0011129994481200273",
      "0.0023195802742287885",
      "-0.0003312816939389052",
      "0.0002653004774848557",
      "-0.0018942008233720222",
      "0.0005376395078879278",
      "0.0011129994481209463"
    ],
    [
      "2.2235083665684142e-05",
      "0.0006083310997353249",
      "0.004457367628670282",
      "0.0038268057054547753",
      "0.0006083310997347203",
      "0.01174207246685952",
      "0.001186751349569817",
      "0.0025308522256856443",
      "0.004457367628674816",
      "0.001186751349569306",
      "0.00014374037088695174",
      "0.0005232886065039881",
      "0.003826805705460427",
      "0.002530852225688199",
      "0.0005232886065045589",
      "0.0014942298126104131",
      "7.057008805881353e-06",
      "-7.417461362757253e-05",
      "9.271478961624252e-05",
      "7.057008805927831e-06",
      "-0.00015205200677899584",
      "-1.8260071324938222e-05",
      "-2.6456034002496157e-05",
      "-7.417461362775043e-05",
      "-1.826007132490934e-05",
      "4.676837783665219e-05",
      "-5.509800152126513e-06",
      "9.271478961628156e-05",
      "-2.6456034002517424e-05",
      "-5.509800152083894e-06",
      "4.3705650962795504e-05",
      "-0.0004673637969436093",
      "0.0009308873768510592",
      "-0.00029578376093304236",
      "0.0005900005072446244",
      "0.00010758329046327854",
      "0.00010019039723513342",
      "0.0010632563213218912",
      "0.0003594704826252787",
      "5.7256125379173205e-06",
      "0.00030721907488268",
      "-0.0007236603932219266",
      "0.0008333108006422558",
      "-0.00023449863467155278",
      "-0.00044085263165646285",
      "0.0001495232680946069",
      "0.0010632563213213782",
      "0.0054475531517771516",
      "0.0012794792132858868",
      "0.0009636810457331363",
      "0.0006192862857812683",
      "0.0007172360021017384",
      "-4.746033853575851e-05",
      "0.0002775117794448472",
      "0.0024921604170436503",
      "0.0005348105546801615",
      "0.0009397209784071551",
      "-0.001090902149586803",
      "-0.0007236603932203526",
      "0.002989799081038833",
      "-8.22367773564774e-05",
      "-0.0009609391174052113",
      "0.002492160417041325",
      "0.0009382532029053825",
      "0.00039184909099007913",
      "0.000895283242755406",
      "0.0002424539509580444",
      "0.0003655082847380008",
      "9.400390890199422e-05",
      "7.656893592428831e-05",
      "0.00059000050724515",
      "0.00035947048262514804",
      "0.0008333108006406525",
      "-0.00046736379694260554",
      "0.00010758329046285502",
      "5.72561253821245e-06",
      "-0.00023449863467103272",
      "0.0009308873768518798",
      "0.00010019039723391662",
      "0.000307219074882696",
      "-0.0004408526316552631",
      "0.0020898623492357016",
      "0.0014066963111286758",
      "0.0054475531517819585",
      "0.0020898623492347974",
      "-6.890548047388143e-05",
      "0.0013362512155482308",
      "0.002989799081042957",
      "0.0014066963111252961",
      "0.00133625121554924",
      "-0.0021670404946037246",
      "0.0003165727596554808",
      "0.0007172360021036163",
      "-0.00016704181280656683",
      "-1.9545563144337345e-05",
      "0.00044931155382811735",
      "0.0009382532029054472",
      "0.0010376582220273161",
      "-4.760268906352127e-05",
      "-0.0007478182558892986",
      "0.0005348105546848862",
      "0.0010376582220267786",
      "-0.00015256084314005543",
      "-0.0005136139213023199",
      "0.00036550828473841423",
      "0.0007603496284514399",
      "0.0005156595968286175",
      "-0.0015249158913452196",
      "0.0012794792132869205",
      "-4.746033853631466e-05",
      "0.0009397209784070072",
      "0.00014952326809557096",
      "0.0009636810457346846",
      "0.000277511779445348",
      "-0.0010909021495897815",
      "-1.954556314424717e-05",
      "-4.76026890634115e-05",
      "-8.223677735625652e-05",
      "0.00031657275965478617",
      "0.0004493115538278947",
      "-0.0007478182558887768",
      "3.863940778118475e-05",
      "0.00039184909099051113",
      "-0.00015256084314037367",
      "3.8639407781435206e-05",
      "0.00015813497869077213",
      "9.400390890161105e-05",
      "0.000515659596829161",
      "-0.00016544427229333363",
      "-0.00010514514687818508",
      "-0.0009609391174092596",
      "0.0008952832427573901",
      "7.656893592560544e-05",
      "-0.0005136139213041711",
      "-0.001524915891346158",
      "-0.00010514514687722727",
      "-1.938801664354639e-06",
      "-5.436370453339602e-05",
      "1.5199758666616778e-05",
      "1.9388016643419257e-06",
      "1.8074106403063104e-16",
      "-9.646628261924193e-05",
      "0.00010295820461749902",
      "5.4363704533557045e-05",
      "9.64662826192744e-05",
      "1.0871078006936789e-17",
      "-5.801966246282727e-05",
      "-1.5199758666437855e-05",
      "-0.00010295820461758229",
      "5.801966246288468e-05",
      "2.1154994080944384e-17",
      "-0.0011662906972883366",
      "-0.0001663374137531507",
      "-0.0003725103845332952",
      "-0.0021132855794246427",
      "-0.0006429013407051198",
      "-0.0006116628193158105",
      "-0.0008101691755222566",
      "-0.0002585593499083285",
      "-3.870938438928709e-05",
      "-0.00016944402988002872",
      "-0.0011393831870692682",
      "-0.00029534252269263313",
      "-0.0003024150817344347",
      "0.0005477751487586662",
      "0.003498865827922613",
      "-0.0008101691755204326",
      "0.0037053974155330537",
      "0.0008156041794583527",
      "-0.0011206445189349528",
      "0.0033578564663560187",
      "0.00041118146277182357",
      "0.000299694014530528",
      "0.0013675982885368713",
      "0.0003014357095569749",
      "0.0011506535378749258",
      "-0.00029345111830018255",
      "-0.00026848052410560904",
      "-0.0011393831870678925",
      "-0.0033322318233837906",
      "-0.0013069951412792813",
      "-0.0012196685133062952",
      "0.0003014357095574779",
      "-0.0005177059358899788",
      "-6.49221067134638e-05",
      "-0.00015986089584554673",
      "-0.001837424001016088",
      "-0.0014552715121520289",
      "-0.00048296210326769634",
      "0.0013889436655366702",
      "0.00211328557942264",
      "0.00025855934990828535",
      "0.0002953425226933074",
      "0.001166290697288454",
      "0.0006429013407046974",
      "3.870938438921405e-05",
      "0.0003024150817340747",
      "0.0001663374137529512",
      "0.0006116628193155629",
      "0.0001694440298798283",
      "-0.0005477751487586579",
      "0.00046253836230354634",
      "-0.002357385946584089",
      "0.003705397415533814",
      "-0.00046253836230137626",
      "-8.533203345041042e-16",
      "0.0017707892971367632",
      "-0.0033322318233901934",
      "0.002357385946592589",
      "-0.0017707892971378868",
      "-3.757744097171044e-15",
      "-9.860165881474565e-05",
      "0.0004111814627710102",
      "0.00022107438442000595",
      "0.00021032279547826885",
      "0.00026454645720130025",
      "-0.0005177059358920643",
      "0.0008890478630861873",
      "-0.000345186872462919",
      "-0.0002532747743555421",
      "0.0011506535378728844",
      "0.000889047863084556",
      "-0.00023969284016619162",
      "0.00044369467877779256",
      "-0.001455271512155045",
      "0.0013748386707808026",
      "-8.350378151510147e-05",
      "-0.0008201209491249176",
      "-0.0008156041794573544",
      "-0.00029969401453131293",
      "0.00029345111830056706",
      "-0.003498865827927898",
      "0.0011206445189409324",
      "-0.0013675982885384653",
      "0.00026848052410223045",
      "-0.000210322795478554",
      "0.0003451868724622797",
      "-0.0013069951412805593",
      "9.86016588156546e-05",
      "-0.0002645464572015621",
      "0.00025327477435459884",
      "-0.00011124808963907874",
      "-6.492210671298766e-05",
      "-0.00023969284016606937",
      "0.00011124808963928165",
      "-1.202924222682107e-16",
      "-0.0004829621032684992",
      "-8.350378151362639e-05",
      "-0.0003452660794594415",
      "0.00038816767269784374",
      "0.001219668513309",
      "0.00015986089584560715",
      "-0.001388943665539536",
      "-0.00044369467877852667",
      "0.0008201209491256283",
      "-0.0003881676726989088"
    ],
    [
      "1.5016315939852529e-05",
      "0.0005916846015398382",
      "0.011369694710716284",
      "0.00630277137925954",
      "0.0005916846014558099",
      "0.00947949575330025",
      "0.0031201066141582356",
      "0.004434617566134704",
      "0.011369694711120796",
      "0.0031201066138504987",
      "0.0017300234398616482",
      "0.004364897267377842",
      "0.006302771381358936",
      "0.0044346175672282575",
      "0.004364897269280589",
      "0.0011314273989951904",
      "8.593282550463011e-06",
      "-9.884187822439373e-05",
      "5.305281960859986e-05",
      "8.593282589996693e-06",
      "-0.00011001741328309916",
      "-5.8510928318183155e-05",
      "8.605047072846633e-06",
      "-9.884187817537528e-05",
      "-5.851092831579004e-05",
      "7.45514177884516e-05",
      "-4.482640283752568e-05",
      "5.305281961186296e-05",
      "8.60504707955243e-06",
      "-4.482640282454073e-05",
      "-2.636704739708441e-05",
      "-0.00043485135339569263",
      "0.0015763532581402398",
      "-0.0003780720934967738",
      "0.0008121266174852871",
      "0.00034190721609311467",
      "-0.0007678742979044241",
      "0.0017851612345078651",
      "-7.89879072539979e-05",
      "6.473571060825713e-05",
      "0.0006427143361868301",
      "-0.0008253318658701179",
      "0.0011045840161507238",
      "0.00010818810811103408",
      "-0.00025289785990192986",
      "-0.0005227091316021017",
      "0.001785161234255025",
      "0.007949132328744479",
      "0.0009316386537134377",
      "0.002158491350554232",
      "0.0020478283197789796",
      "0.0021608424358227174",
      "-0.0002903444261723103",
      "0.0037959383273397083",
      "0.005487410460700618",
      "-0.0003781172286399696",
      "0.0037847801974458637",
      "-0.001348208970833148",
      "-0.0008253318656278473",
      "0.0028634560043133772",
      "0.0003912872380877845",
      "-0.00348195363774811",
      "0.005487410459189026",
      "-0.0021946732326590867",
      "0.001693496997339264",
      "0.0035851823724457913",
      "-0.0005668253140864688",
      "0.002008718190225641",
      "0.0008919425664764102",
      "-5.61075851873008e-05",
      "0.0008121266174101299",
      "-7.898790776356386e-05",
      "0.0011045840158895874",
      "-0.0004348513533202075",
      "0.00034190721594884303",
      "6.473571089385882e-05",
      "0.00010818810811023649",
      "0.0015763532584281597",
      "-0.0007678742983927941",
      "0.0006427143365494545",
      "-0.0002528978596083481",
      "0.001945032589832512",
      "0.0012581353008422117",
      "0.007949132329105242",
      "0.001945032591375399",
      "-0.0004657670826796597",
      "0.004410848520555759",
      "0.002863456004875435",
      "0.0012581352999008477",
      "0.0044108485221684415",
      "-0.0017318237790203731",
      "9.02229945636605e-05",
      "0.002160842435737977",
      "0.00018124608242327044",
      "-0.001494093362902409",
      "0.0015063983979229315",
      "-0.0021946732345562436",
      "0.002696026642708976",
      "-0.0013243868628762567",
      "-0.0010111638127504434",
      "-0.00037811722643299467",
      "0.0026960266420877066",
      "-0.0012012698465264486",
      "-0.0019705200073596974",
      "0.0020087181903088343",
      "-0.0012641827266898658",
      "0.0014060458376947038",
      "-0.0012177379006194297",
      "0.0009316386561509557",
      "-0.0002903444271359003",
      "0.0037847801955460504",
      "-0.0005227091318589526",
      "0.0021584913510408494",
      "0.0037959383282914526",
      "-0.0013482089718937237",
      "-0.0014940933623922455",
      "-0.0013243868619002427",
      "0.00039128723829202173",
      "9.022299484946547e-05",
      "0.001506398398884741",
      "-0.0010111638128825198",
      "0.0006655812066631045",
      "0.0016934969982690912",
      "-0.0012012698471990735",
      "0.0006655812070679762",
      "0.0006060018956123217",
      "0.0008919425664271314",
      "0.001406045836756256",
      "0.0008965746853978766",
      "-0.00026063014068687413",
      "-0.003481953639743464",
      "0.003585182374422732",
      "-5.6107584552958064e-05",
      "-0.0019705200082383873",
      "-0.0012177379008526585",
      "-0.0002606301409355434",
      "-1.8925707636427017e-05",
      "-9.280617932100999e-05",
      "-1.5669368699201102e-05",
      "1.892570768571859e-05",
      "-1.4310029176036004e-14",
      "2.456604800518155e-05",
      "7.913926212422371e-05",
      "9.280617927877823e-05",
      "-2.4566047995820817e-05",
      "-8.356100299867872e-15",
      "-1.493005191653151e-05",
      "1.566936866288605e-05",
      "-7.913926210730682e-05",
      "1.4930051887273865e-05",
      "-7.218089973885723e-17",
      "-0.0024104146458831005",
      "-0.00021725387444639302",
      "-0.0003754331483154272",
      "-0.0021149874420215774",
      "-9.885706727565397e-05",
      "-0.0005677739473059164",
      "-0.0011413521278007834",
      "-0.0005473478230169142",
      "-2.3149319681763393e-05",
      "-0.0008745611110614735",
      "-0.0013425908362774827",
      "0.00016847143678628654",
      "-0.0012248575543779374",
      "0.00034501861490735154",
      "0.007830843262333895",
      "-0.0011413521276954666",
      "0.0044016001447753595",
      "0.0006887584475513179",
      "-0.0036997134967464754",
      "0.007452951936490251",
      "-0.001295077526222275",
      "0.0015618349084681607",
      "0.003912794581702533",
      "-0.001151357640294357",
      "0.0038472146283011913",
      "0.0014391973599487966",
      "-0.0009620306355277247",
      "-0.0013425908358542574",
      "-0.005406667445132795",
      "-0.0016638803261948892",
      "-0.0014948675800900866",
      "-0.001151357640206689",
      "-0.0009362612427543301",
      "0.000284329871519363",
      "-0.003133158551858897",
      "-0.0033493368797171013",
      "-0.0008723892694355775",
      "-0.0014867365289191715",
      "0.001466999669848248",
      "0.002114987441927688",
      "0.0005473478227899077",
      "-0.00016847143633036353",
      "0.002410414645904274",
      "9.885706780566601e-05",
      "2.3149319511262972e-05",
      "0.0012248575537896866",
      "0.0002172538744608232",
      "0.0005677739472218898",
      "0.0008745611112779909",
      "-0.00034501861503376664",
      "0.0012708030867440328",
      "-0.004559926318629335",
      "0.004401600144531452",
      "-0.0012708030853843897",
      "-6.38412212844188e-13",
      "0.001640498186422112",
      "-0.0054066674463042735",
      "0.0045599263201416395",
      "-0.001640498187375281",
      "-5.77368213818371e-13",
      "-0.0031800117124634627",
      "-0.0012950775287063345",
      "-0.002385096453006551",
      "0.0008199363082575459",
      "0.0016910576809313124",
      "-0.0009362612427013614",
      "0.000493522174852296",
      "-0.0014950476717350396",
      "0.0012034373508312466",
      "0.0038472146280504375",
      "0.0004935221752411338",
      "-0.001219982698119562",
      "0.0031666456033312795",
      "-0.000872389270854008",
      "0.002817441316364256",
      "-8.037937051790031e-05",
      "-0.0013057996674564153",
      "-0.0006887584478082727",
      "-0.0015618349095031596",
      "-0.001439197359355852",
      "-0.00783084326416403",
      "0.003699713499109357",
      "-0.003912794583732156",
      "0.0009620306345473235",
      "-0.0008199363085883319",
      "0.001495047670745916",
      "-0.0016638803278864508",
      "0.0031800117128512073",
      "-0.0016910576815610476",
      "-0.001203437350620505",
      "-0.0013791565165896676",
      "0.00028432987200080034",
      "-0.001219982697738428",
      "0.0013791565171041254",
      "-2.424184061817166e-13",
      "-0.0014867365280307018",
      "-8.037937012222845e-05",
      "0.00028079500033916476",
      "0.0012434704101841854",
      "0.0014948675806785233",
      "0.0031331585529405866",
      "-0.0014669996707645581",
      "-0.003166645604849666",
      "0.0013057996677523745",
      "-0.001243470411015602"
    ]
  ],
  "cap_weights": [
    [
      "3.5506866396700938e-06",
      "3.656894647508997e-06",
      "0.00243791791291507"
    ],
    [
      "0.040150089762842865",
      "3.7487555157273227e-06",
      "3.6053849268005202e-06"
    ]
  ],
  "product_weights": [
    [
      "0.061220379719834295",
      "0.06295182469803183"
    ],
    [
      "0.008569459722325645",
      "0.036304513186817246"
    ],
    [
      "0.026071870490622637",
      "3.6431128714408287e-06"
    ],
    [
      "3.642880374995e-06",
      "8.491427477052898e-06"
    ],
    [
      "0.03890932353347452",
      "0.017792518710460233"
    ],
    [
      "0.0026124886421912976",
      "0.01484580567627829"
    ],
    [
      "3.607479481399866e-06",
      "6.079183576915859e-06"
    ],
    [
      "4.159461615237049e-06",
      "3.7260979801316536e-06"
    ],
    [
      "3.793314566167319e-06",
      "3.7504883622997445e-06"
    ],
    [
      "3.918971492073542e-06",
      "3.678954271237152e-06"
    ],
    [
      "3.7556660350155867e-06",
      "0.013003302845054536"
    ],
    [
      "3.6940848843380116e-06",
      "3.6747967143933787e-06"
    ],
    [
      "0.05281632229533585",
      "3.9185255866971286e-06"
    ],
    [
      "0.0350117413606901",
      "0.03772436401556218"
    ],
    [
      "0.04051304948302332",
      "4.075366732310713e-06"
    ],
    [
      "0.013043957923966159",
      "3.8064918618864042e-06"
    ],
    [
      "0.08289903110592801",
      "4.543931343933513e-06"
    ],
    [
      "3.7665715318768856e-06",
      "3.6800322526107735e-06"
    ],
    [
      "0.028069991168690325",
      "0.002139482705161631"
    ],
    [
      "4.439660077315222e-06",
      "0.00014023759755749934"
    ],
    [
      "0.004799719507994574",
      "5.2259764232660905e-06"
    ],
    [
      "3.6909355658060296e-06",
      "3.719751849934945e-06"
    ],
    [
      "3.6228551864841953e-06",
      "3.6815109640932416e-06"
    ],
    [
      "3.709384060324479e-06",
      "3.7238801156535893e-06"
    ],
    [
      "3.6405838999976046e-06",
      "3.674151320071565e-06"
    ],
    [
      "0.04222083122312504",
      "0.02345370981907273"
    ],
    [
      "3.8949081672970784e-06",
      "3.6904496339067295e-06"
    ]
  ],
  "status": "RIGOROUS STRICT QUADRILATERAL EXCLUSION ON AN ENTIRE POLYGON-EDGE INTERVAL",
  "strict_Gram_lower_bound": "1/10000000",
  "residual_minimum_LDL_pivots_after_margin": [
    "[3.454321788768934391773470e-6 +/- 3.83e-31]",
    "[4.570186648390450924598624e-6 +/- 5.74e-32]",
    "[1.107901461509954306594501e-5 +/- 4.47e-30]",
    "[3.758632093808490675073941e-6 +/- 2.39e-32]"
  ],
  "exact_identity": "R is minus the sum of all other quartic coefficient matrices. Bernstein product coefficients are used exactly.",
  "scope": "No nonzero centered marking of the canonical quadrilateral hull type, including its admissible degenerations, admits a doubly stochastic realization at these multipliers."
}


==> anc/small-orders/order5/quad_strict_polynomial_pentagon_0.7237_to_1.0_d3_both_certificate.json <==
{
  "kind": "pentagon",
  "interval": [
    "0.7237",
    "1.0"
  ],
  "degree": 3,
  "names": [
    [
      "single",
      "image",
      0,
      1,
      0
    ],
    [
      "single",
      "image",
      1,
      2,
      0
    ],
    [
      "single",
      "image",
      1,
      2,
      1
    ],
    [
      "single",
      "image",
      2,
      3,
      1
    ],
    [
      "single",
      "image",
      2,
      3,
      2
    ],
    [
      "single",
      "image",
      3,
      0,
      2
    ],
    [
      "single",
      "image",
      3,
      0,
      3
    ],
    [
      "pair",
      "image",
      0,
      6,
      2
    ],
    [
      "pair",
      "image",
      4,
      7,
      0
    ],
    [
      "pair",
      "image",
      7,
      2,
      4
    ],
    [
      "pair",
      "image",
      2,
      3,
      7
    ],
    [
      "single",
      "image",
      0,
      1,
      3
    ],
    [
      "pair",
      "image",
      6,
      4,
      3
    ],
    [
      "single",
      "hull",
      0,
      1,
      4
    ],
    [
      "single",
      "image",
      0,
      1,
      2
    ],
    [
      "single",
      "image",
      1,
      2,
      3
    ],
    [
      "single",
      "image",
      1,
      2,
      4
    ],
    [
      "single",
      "image",
      2,
      3,
      0
    ],
    [
      "single",
      "image",
      2,
      3,
      4
    ],
    [
      "single",
      "image",
      3,
      0,
      1
    ],
    [
      "single",
      "image",
      3,
      0,
      4
    ],
    [
      "pair",
      "image",
      0,
      6,
      7
    ],
    [
      "pair",
      "image",
      6,
      4,
      2
    ],
    [
      "pair",
      "image",
      6,
      4,
      9
    ],
    [
      "pair",
      "image",
      4,
      7,
      3
    ],
    [
      "pair",
      "image",
      7,
      2,
      6
    ],
    [
      "pair",
      "image",
      2,
      3,
      4
    ],
    [
      "pair",
      "image",
      3,
      0,
      7
    ],
    [
      "pair",
      "image",
      3,
      0,
      8
    ]
  ],
  "cap_labels": [
    [
      0,
      [
        1,
        0,
        2,
        2,
        0
      ]
    ],
    [
      0,
      [
        0,
        0,
        2,
        1,
        0
      ]
    ]
  ],
  "product_labels": [
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "single",
        "image",
        2,
        3,
        2
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "pair",
        "hull",
        0,
        6,
        4
      ]
    ],
    [
      [
        "single",
        "image",
        0,
        1,
        3
      ],
      [
        "single",
        "image",
        0,
        1,
        0
      ]
    ],
    [
      [
        "single",
        "image",
        0,
        1,
        3
      ],
      [
        "single",
        "image",
        2,
        3,
        1
      ]
    ],
    [
      [
        "single",
        "image",
        1,
        2,
        0
      ],
      [
        "single",
        "image",
        1,
        2,
        1
      ]
    ],
    [
      [
        "single",
        "image",
        1,
        2,
        0
      ],
      [
        "single",
        "hull",
        2,
        3,
        0
      ]
    ],
    [
      [
        "single",
        "image",
        1,
        2,
        0
      ],
      [
        "pair",
        "hull",
        4,
        7,
        8
      ]
    ],
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "single",
        "image",
        3,
        0,
        0
      ]
    ],
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "pair",
        "image",
        0,
        6,
        4
      ]
    ],
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "pair",
        "image",
        0,
        6,
        5
      ]
    ],
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "pair",
        "image",
        0,
        6,
        7
      ]
    ],
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "pair",
        "image",
        6,
        4,
        9
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "single",
        "image",
        0,
        1,
        0
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "single",
        "image",
        3,
        0,
        3
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "pair",
        "image",
        0,
        6,
        3
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "pair",
        "image",
        6,
        4,
        2
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "pair",
        "image",
        6,
        4,
        3
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "pair",
        "image",
        7,
        2,
        4
      ]
    ],
    [
      [
        "pair",
        "image",
        0,
        6,
        2
      ],
      [
        "single",
        "image",
        1,
        2,
        1
      ]
    ],
    [
      [
        "pair",
        "image",
        0,
        6,
        2
      ],
      [
        "single",
        "hull",
        2,
        3,
        0
      ]
    ],
    [
      [
        "pair",
        "image",
        0,
        6,
        2
      ],
      [
        "single",
        "image",
        2,
        3,
        3
      ]
    ],
    [
      [
        "pair",
        "image",
        0,
        6,
        2
      ],
      [
        "pair",
        "hull",
        7,
        2,
        3
      ]
    ],
    [
      [
        "pair",
        "image",
        0,
        6,
        2
      ],
      [
        "pair",
        "image",
        2,
        3,
        0
      ]
    ],
    [
      [
        "pair",
        "image",
        0,
        6,
        2
      ],
      [
        "pair",
        "image",
        2,
        3,
        4
      ]
    ],
    [
      [
        "pair",
        "image",
        7,
        2,
        4
      ],
      [
        "single",
        "image",
        0,
        1,
        0
      ]
    ],
    [
      [
        "pair",
        "image",
        7,
        2,
        4
      ],
      [
        "single",
        "image",
        1,
        2,
        1
      ]
    ],
    [
      [
        "pair",
        "image",
        2,
        3,
        7
      ],
      [
        "single",
        "hull",
        1,
        2,
        3
      ]
    ],
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "pair",
        "image",
        4,
        7,
        3
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "pair",
        "image",
        7,
        2,
        6
      ]
    ],
    [
      [
        "pair",
        "hull",
        0,
        6,
        4
      ],
      [
        "pair",
        "image",
        0,
        6,
        7
      ]
    ],
    [
      [
        "pair",
        "hull",
        4,
        7,
        8
      ],
      [
        "pair",
        "image",
        2,
        3,
        4
      ]
    ],
    [
      [
        "pair",
        "image",
        7,
        2,
        4
      ],
      [
        "pair",
        "image",
        0,
        6,
        7
      ]
    ],
    [
      [
        "pair",
        "image",
        7,
        2,
        4
      ],
      [
        "pair",
        "image",
        4,
        7,
        6
      ]
    ],
    [
      [
        "pair",
        "image",
        7,
        2,
        4
      ],
      [
        "pair",
        "image",
        2,
        3,
        7
      ]
    ]
  ],
  "area_scales": [
    "4.715400891062431",
    "3.454500660991397",
    "4.715400891062431",
    "3.454500660991397",
    "4.715400891062431",
    "3.454500660991397",
    "4.715400891062431",
    "4.990257317281202",
    "4.82712257869693",
    "4.82712257869693",
    "4.990257317281202",
    "3.454500660991397",
    "5.083686880243051",
    "5.385164807134504",
    "3.454500660991397",
    "3.454500660991397",
    "3.623647888714512",
    "3.454500660991397",
    "3.623647888714512",
    "3.454500660991397",
    "3.623647888714512",
    "3.5609605808271407",
    "3.5609605808271407",
    "5.083686880243051",
    "3.3491634848955765",
    "3.349163484895576",
    "3.5609605808271407",
    "3.5609605808271407",
    "5.083686880243052"
  ],
  "cap_scales": [
    "31.198867400319944",
    "23.639147627197516"
  ],
  "product_scales": [
    "16.241430878193853",
    "19.995173337392483",
    "16.241430878193853",
    "12.213389953901377",
    "16.241430878193853",
    "16.31233488187184",
    "17.354534686918765",
    "15.050581769801163",
    "19.57462519786941",
    "18.177501558367776",
    "10.178129637596243",
    "17.557598461008833",
    "15.39165527131712",
    "16.241430878193853",
    "24.457269279856476",
    "12.46839730921589",
    "18.91413858960837",
    "17.612685509961562",
    "21.72690372672976",
    "25.12103992716511",
    "21.30977113423237",
    "31.37148403842773",
    "33.00149309481701",
    "17.650538650191564",
    "21.4921074762142",
    "21.66208056510123",
    "25.12103992716511",
    "11.652166540540113",
    "11.652166540540112",
    "19.683462153953233",
    "19.68346215395323",
    "16.428004604411363",
    "20.099319023282916",
    "24.387890936402023"
  ],
  "G_coefficients": [
    [
      [
        "0.00035623158920866855",
        "0.0003562471192007587",
        "0.00035625887012575403",
        "0.00035626663752106165",
        "-6.405517545207918e-09",
        "-1.6176470264496022e-09",
        "3.340372272913922e-09",
        "9.141082344592551e-09",
        "-3.831841207388321e-09",
        "-1.3450302136027555e-08",
        "-1.4299831646962289e-09",
        "-4.300075935215636e-10",
        "3.6139059026177536e-09",
        "4.3630350557109215e-09",
        "-1.5543682969801444e-08",
        "-8.455926154443437e-09"
      ],
      [
        "0.0010012356091431685",
        "0.003170659622954735",
        "0.0020697922341803175",
        "0.000640456639998365",
        "0.0006461495099456761",
        "0.0009704368299463403",
        "-0.00020671881022298852",
        "0.001713278447549803",
        "-0.0008943110609446889",
        "-0.0005460439684183018",
        "-0.0011822692611212853",
        "-0.0004043040113008525",
        "0.00037492516915220317",
        "0.0013737750039690693",
        "-3.3332433650540244e-06",
        "0.000434505236410074"
      ],
      [
        "0.0005703575831162375",
        "0.0008425432685613203",
        "0.0006530238385228231",
        "0.000372643333464947",
        "0.0002494625429677348",
        "0.00025050509370515983",
        "8.977675805328615e-06",
        "0.0003187194286791769",
        "-4.5503674999855e-05",
        "2.812222411934173e-06",
        "-0.00020468355007811917",
        "-2.810430506608478e-05",
        "5.8545684710395766e-05",
        "0.00020671633607275287",
        "7.678910138487992e-05",
        "6.966483819700234e-05"
      ],
      [
        "0.00045985746796689883",
        "0.0006740258498739621",
        "0.0006854384112319636",
        "0.00036312488558749227",
        "0.00014312242445429542",
        "0.00018412394112939033",
        "-2.0505100022151448e-05",
        "0.0002698284559740229",
        "-9.938930591516895e-06",
        "-3.406429330720884e-05",
        "-0.00011155598815758679",
        "-1.4404832855502664e-05",
        "-1.7074592651178735e-05",
        "0.00017832568070374715",
        "-4.566311815065024e-05",
        "-3.3198158218912584e-05"
      ]
    ],
    [
      [
        "0.07515216474042456",
        "0.05973550931094536",
        "0.09482778705525896",
        "0.03189843945963756",
        "-0.008539354622479121",
        "0.011996370624714061",
        "0.02766201351250172",
        "-0.060017848276468506",
        "-0.011933642632742816",
        "0.03841174324728278",
        "-0.05849361547161597",
        "0.06837869996250459",
        "0.019979980979066125",
        "-0.017226146373079187",
        "0.006889102477005579",
        "-0.006819069485191131"
      ],
      [
        "0.00667668145262706",
        "0.0005475715109751394",
        "0.0011199339007994412",
        "0.002521243667570456",
        "0.0005444928484121813",
        "0.0021892055601403482",
        "0.0019558383072324323",
        "0.00016065435462046788",
        "0.0006430852747787945",
        "0.0005856230359427685",
        "0.0009553687690396721",
        "-0.00018482563780296429",
        "0.003139793383288331",
        "-0.0003468362117894466",
        "-2.5146901965289485e-05",
        "0.0011447188148410374"
      ],
      [
        "0.004630539787010216",
        "0.0009614673084088764",
        "0.00040039050998231965",
        "0.0007578369254567941",
        "0.0008821981250970206",
        "0.000429943937223476",
        "0.0006384674984602124",
        "6.941469449959847e-05",
        "0.0004917246824408299",
        "4.7785399834971654e-05",
        "0.0013448278465236908",
        "-6.141150160995358e-05",
        "0.0011440471037405574",
        "-0.00014794875970463334",
        "3.524615168205433e-05",
        "0.00012424935230841895"
      ],
      [
        "0.0027072772415600876",
        "0.0010541238869352936",
        "0.0004050859922289944",
        "0.0005859968685377948",
        "0.0008317581827540033",
        "0.00032573511366710726",
        "0.0003988285417536761",
        "7.659459172036279e-05",
        "0.00039686817789295507",
        "3.07689112108289e-05",
        "0.0009741093826612795",
        "-9.326079522351891e-05",
        "0.0006173104570709109",
        "-0.0001679588938561873",
        "5.315369582148056e-05",
        "0.00010134562382604143"
      ]
    ],
    [
      [
        "0.00045960099068428467",
        "0.027348102857724477",
        "0.018101073768232796",
        "0.016873903066494056",
        "-0.0003581985041571786",
        "-0.0012056873575561572",
        "0.0009461438631173749",
        "-0.005552922090582722",
        "-0.017501554115466406",
        "-0.005663685512763179",
        "0.0016312136990157622",
        "-0.0006165366272649937",
        "-0.0009009921315570044",
        "0.021169035721246524",
        "-0.011812484822067997",
        "0.016156262281153737"
      ],
      [
        "0.0003562519402073731",
        "0.00035635320614828844",
        "0.0003562808500598859",
        "0.0003562675957106491",
        "4.328972885469387e-09",
        "-8.737824622371936e-09",
        "1.09230029428819e-08",
        "1.95769781631691e-08",
        "-1.3568682362765304e-08",
        "-1.8374617786735783e-08",
        "2.286784639822491e-08",
        "4.218602081756228e-09",
        "-2.4007080433609275e-09",
        "3.447543413171887e-08",
        "-2.1063297114500994e-08",
        "-7.717754744875279e-09"
      ],
      [
        "0.00035623775856782327",
        "0.00035625465424340773",
        "0.0003562801996626237",
        "0.00035626897698029254",
        "5.266844439290885e-10",
        "-2.06880486487507e-09",
        "6.48190654550566e-09",
        "9.720146577404017e-09",
        "-5.101634130855896e-09",
        "-1.6989219825863686e-08",
        "-3.1110130108811757e-10",
        "2.4060210482775327e-09",
        "-4.9781630840982574e-09",
        "6.8808269604926305e-09",
        "-1.2311530374439337e-08",
        "-1.5821047809963303e-08"
      ],
      [
        "0.00035623750079068407",
        "0.00035628058016506697",
        "0.00035627628258863217",
        "0.0003562761765013782",
        "2.1681548849441615e-09",
        "-1.6864385175321478e-09",
        "5.7488717413346134e-09",
        "2.3924780938016187e-08",
        "-1.8065469946028885e-08",
        "-2.4403622975980482e-08",
        "1.6502047989533415e-09",
        "3.154340343403369e-09",
        "-6.179087772531327e-09",
        "1.4039239839336153e-08",
        "-2.5909345431129756e-08",
        "-1.3168746132551088e-08"
      ]
    ],
    [
      [
        "0.03398916404232539",
        "0.035943320587146645",
        "0.0031679917936174367",
        "0.03619238752456868",
        "5.9763126488890193e-05",
        "-0.009681973568704275",
        "-0.005746623853868653",
        "0.0009176222125822762",
        "0.03520849455657912",
        "0.002579439178157626",
        "0.03459616286889984",
        "0.0009087981330030289",
        "0.03423813086179911",
        "0.00996088309530348",
        "0.0059720468123970975",
        "-0.009700937315601964"
      ],
      [
        "0.0003562697322136778",
        "0.00035624878066011607",
        "0.00035627699026696586",
        "0.00035631004088076056",
        "-5.893086932393227e-09",
        "-4.229161759070591e-09",
        "7.230592548171859e-10",
        "-7.1610942865907e-09",
        "1.955752933620711e-08",
        "-1.754084389728399e-08",
        "-6.0096741135841545e-09",
        "1.1524406755729056e-08",
        "-3.486126694302019e-08",
        "3.4663798033660363e-09",
        "4.972648217723791e-09",
        "-1.4753734492781462e-08"
      ],
      [
        "0.00035631432941851936",
        "0.00035630597447957533",
        "0.00035628608295422133",
        "0.00035630256236025604",
        "-2.5547308642457136e-08",
        "-3.453656678524847e-08",
        "-4.4375479403008095e-08",
        "-7.958925816667079e-09",
        "6.5344500094497315e-09",
        "1.7954566496026655e-08",
        "6.2693733811968e-08",
        "-1.1994585471233053e-08",
        "-2.1811287726544173e-08",
        "3.344820851713341e-08",
        "5.3874448154611664e-08",
        "-8.102128104074897e-09"
      ],
      [
        "0.0005383787543087736",
        "0.00048097763710686146",
        "0.00039610809231661263",
        "0.0005205329505464458",
        "-6.5567109328444e-05",
        "-5.696792704085867e-05",
        "-0.0001711374042279851",
        "-2.6696612587683555e-05",
        "4.291962230132531e-05",
        "6.226267243112491e-05",
        "0.00013572255725264337",
        "-6.334475059197925e-05",
        "-2.5085240187066743e-05",
        "6.52526313025208e-05",
        "0.00013656115605752185",
        "-5.1669045616196255e-05"
      ]
    ],
    [
      [
        "0.011504258570389767",
        "0.03805215492536261",
        "0.014427845451747384",
        "0.004330389489061347",
        "-0.0197077912457663",
        "0.012481693289295567",
        "0.006120153566365506",
        "-0.022590926310287744",
        "-0.012143833197101772",
        "0.007095995343002302",
        "-0.005642539138243597",
        "0.001038136308824556",
        "0.002616758032325422",
        "0.004482323499044096",
        "-0.0015282917607041093",
        "0.0023598889276213674"
      ],
      [
        "0.0003562666075291104",
        "0.00035627731828909046",
        "0.0003563083761382406",
        "0.00035629905998305175",
        "-2.3422148390230276e-08",
        "-2.6435445719280017e-09",
        "3.191937923446568e-08",
        "-7.516144461685542e-09",
        "-1.452157663338435e-08",
        "-1.7099505293558355e-08",
        "-4.074787773739892e-11",
        "3.2552251681764064e-08",
        "-3.724394289676044e-09",
        "-2.178952663335399e-08",
        "-5.089971274215647e-09",
        "-4.016096421200956e-08"
      ],
      [
        "0.00035624127349284234",
        "0.00035624908413525133",
        "0.0003562961523362218",
        "0.00035627882426119393",
        "-7.795383693383388e-09",
        "4.678420992435628e-09",
        "1.2860136199631581e-08",
        "-1.1651973843081838e-08",
        "-8.560854502826787e-09",
        "-1.1403249756636087e-08",
        "-1.4466490924617477e-09",
        "1.1996192474466738e-08",
        "-9.676801150203284e-09",
        "-8.460139086404232e-09",
        "1.1499023363166913e-08",
        "-3.306114712987729e-08"
      ],
      [
        "0.0003562409271536068",
        "0.00035624629261590905",
        "0.00035626777970080816",
        "0.00035627646315446247",
        "-6.1099880094785635e-09",
        "5.019858136200198e-09",
        "1.1749574653629967e-08",
        "-6.668118227763437e-09",
        "-9.565082176778873e-09",
        "-1.7805936110750348e-09",
        "-1.9801340859546315e-10",
        "6.269272104920539e-09",
        "-8.37200868753945e-09",
        "-3.936856904086629e-09",
        "7.131957899350355e-09",
        "-2.0668151004656453e-08"
      ]
    ],
    [
      [
        "0.0003562304489154102",
        "0.00035623368652319687",
        "0.0003562531967949088",
        "0.00035624187149398584",
        "-2.928116994230924e-09",
        "8.093925048254475e-10",
        "2.715279741842822e-09",
        "1.8167640328286072e-09",
        "-1.6421266565144115e-09",
        "-4.861582351614296e-09",
        "-9.960833976966175e-10",
        "1.1004342817819846e-09",
        "-2.880967613554986e-09",
        "1.139126919900163e-09",
        "1.9321187415745655e-09",
        "-6.709265515373017e-09"
      ],
      [
        "0.0003562497969097136",
        "0.00035624599711485405",
        "0.00035626758309904855",
        "0.000356261312330517",
        "-3.4517272834136544e-09",
        "1.4384053422545537e-09",
        "-6.314488560410793e-09",
        "2.5864256373466058e-09",
        "2.8747233839434855e-09",
        "4.707233180699425e-09",
        "4.651411088674251e-10",
        "-5.205163780685389e-09",
        "-7.215283152888735e-09",
        "2.6443547294819344e-09",
        "3.563880711547816e-10",
        "-7.296618040786076e-09"
      ],
      [
        "0.00035628397535670083",
        "0.000356367203425301",
        "0.00035627240809414613",
        "0.00035635593586229585",
        "-4.3597964535464404e-08",
        "-5.172638400519897e-09",
        "-5.281625584212047e-08",
        "-2.034497205868199e-08",
        "7.240202836050887e-09",
        "1.708975396667616e-08",
        "-5.933006366406623e-08",
        "1.5223698072509836e-08",
        "2.4166689771601464e-08",
        "-1.6759003090554568e-08",
        "-1.0440593759507598e-07",
        "1.8080284101857457e-08"
      ],
      [
        "0.0003562600230657617",
        "0.0003562930917988916",
        "0.0003562890285970056",
        "0.0003562870383686197",
        "-2.242956208575756e-08",
        "-1.990990006026453e-08",
        "-2.0972411574227345e-08",
        "1.7020369004115374e-08",
        "1.2436669215036391e-08",
        "2.272001578274791e-08",
        "-1.9316395729521247e-08",
        "3.485037450182495e-09",
        "3.0219342011212394e-09",
        "-1.9385337230187625e-08",
        "-2.855720454907924e-08",
        "-3.3498661191040185e-09"
      ]
    ],
    [
      [
        "0.013269267181056981",
        "0.02861415503899231",
        "0.06855843300919409",
        "0.10737562895881966",
        "-0.008366113192683114",
        "-0.01926823571308669",
        "-0.0033811362835641733",
        "0.04249967884771937",
        "0.05142324048746471",
        "0.06975294892321829",
        "-0.017172763272625208",
        "-0.022570609193614675",
        "-0.03702044501163074",
        "-0.011001327921068442",
        "0.019488336331170496",
        "0.049330315762206256"
      ],
      [
        "0.0016847840889396104",
        "0.003363233886835199",
        "0.005259641129677095",
        "0.00823777476006161",
        "-0.0007221324516136359",
        "-0.002441262545903112",
        "-0.0031168097488447634",
        "0.0002822873658906595",
        "0.0004741001750139127",
        "0.006214807278387948",
        "-0.0018637148103257766",
        "0.0007446772415081482",
        "0.000869693655442261",
        "-0.003829437961206584",
        "-0.004845070004128017",
        "0.00014890262815973543"
      ],
      [
        "0.00035624928472898474",
        "0.0003563187206098906",
        "0.0003563219795797724",
        "0.00035646851829600727",
        "7.809901339384544e-09",
        "-2.415641777468555e-08",
        "-4.2909220057135107e-08",
        "-3.392942272771291e-08",
        "-3.404228478997352e-08",
        "9.302622396323614e-08",
        "-2.9193354321419055e-08",
        "4.672079572948958e-09",
        "-1.412690893696123e-08",
        "-5.066339787180436e-08",
        "-1.1404427224849188e-07",
        "1.4675090629867346e-08"
      ],
      [
        "0.00035630758524442073",
        "0.00035651973163478105",
        "0.0003564681380631527",
        "0.00035687794596196785",
        "3.274979571359024e-08",
        "-1.0919355837751246e-07",
        "-2.040950596781987e-07",
        "-1.3112041730456388e-07",
        "-1.587280620965684e-07",
        "3.4287453631492377e-07",
        "-1.356773524780252e-07",
        "3.465095604328274e-08",
        "2.0325429144499347e-08",
        "-1.8362630699322803e-07",
        "-3.7660211968818095e-07",
        "5.5072007027525716e-08"
      ]
    ],
    [
      [
        "0.04089438007940531",
        "0.03252826579926106",
        "0.0011184979403827335",
        "0.060494760804591936",
        "0.01761009132194796",
        "0.005272489854028705",
        "0.04578901097949935",
        "0.0036599318721580645",
        "0.005523125596121999",
        "0.005152995537776818",
        "-0.031529004592675706",
        "-0.0017608296840704487",
        "0.018473503529172135",
        "0.003335819746502501",
        "0.04363795470853176",
        "0.004391609174574651"
      ],
      [
        "0.0003982846663762911",
        "0.0005650760110816496",
        "0.0010426665971930398",
        "0.0008738599677282512",
        "4.79133370009355e-05",
        "8.269272949060823e-05",
        "0.00014222071347276343",
        "0.0003784319288917685",
        "8.760448037619123e-05",
        "0.00014256173406845704",
        "8.045108364094102e-05",
        "0.0001482770771671876",
        "-3.892933098352852e-05",
        "1.0658988898956824e-05",
        "-0.0003168485740330812",
        "-0.0005787364497894"
      ],
      [
        "0.0007813803449121004",
        "0.0006553912745588247",
        "0.0004994159942416937",
        "0.00049954587801855",
        "0.00031717598279529875",
        "0.0002301162956085395",
        "0.00024312279615903943",
        "0.0001376127778694547",
        "0.00019764364085505352",
        "0.00012272237676274096",
        "-0.00016299247643536445",
        "8.885303674038504e-05",
        "-4.243621352065603e-05",
        "0.0001545042728487745",
        "6.155812990250516e-05",
        "-7.380256215095085e-05"
      ],
      [
        "0.0005334414850277567",
        "0.0004938757930021379",
        "0.00046659180671572523",
        "0.00038357023799431047",
        "0.0001499805874727018",
        "0.0001397344633925482",
        "5.882846698475434e-05",
        "0.00011926186520763249",
        "5.886852665601125e-05",
        "4.7209922513172286e-05",
        "-4.34597283894981e-05",
        "-3.972867870741744e-06",
        "-3.70817281062627e-05",
        "3.088564016017204e-05",
        "-1.6955390353579077e-05",
        "-2.7951270424463127e-05"
      ]
    ],
    [
      [
        "0.005129619998783665",
        "0.00376246257611018",
        "0.008482061280563896",
        "0.029934478117748523",
        "-0.0017143036998706904",
        "-0.00454108134349425",
        "0.004619798023320656",
        "-0.0016279726031770522",
        "-0.01002948683674514",
        "0.005380031877136634",
        "0.0036497087698844043",
        "-0.004262180855060011",
        "-0.01094741850592142",
        "0.0050028042255529535",
        "0.00039935153817481346",
        "0.014539663860769214"
      ],
      [
        "0.0033904587534157975",
        "0.0015662691256626818",
        "0.001138818263063034",
        "0.0007634126437793917",
        "0.0008341351907175189",
        "-0.001533328855035969",
        "0.0010693127628221663",
        "-0.0005083162517117718",
        "0.00012164243561082352",
        "-0.0005251285111830973",
        "0.0017249918075207661",
        "-0.00015262962515885737",
        "-0.0003031342482521479",
        "0.0008297730516350486",
        "-0.0006912285357092323",
        "0.00020695145237159852"
      ],
      [
        "0.0008377909556970622",
        "0.0004543297658186397",
        "0.0005397732692977027",
        "0.0006506652058564888",
        "0.0001318105777313411",
        "-0.0002971871223543103",
        "0.00026344686097899673",
        "-8.383948420799628e-05",
        "-2.4411094892995687e-05",
        "-0.0001587155466861765",
        "0.00017277369450372423",
        "-6.939462056256256e-06",
        "-0.0002690239786781099",
        "0.00010473474289873734",
        "-0.0001681545444055972",
        "0.0001698141511966801"
      ],
      [
        "0.0005958035260564913",
        "0.00046450573851957897",
        "0.00038485669633068185",
        "0.0005126262839608103",
        "0.00013784475118990735",
        "-8.263276944295303e-05",
        "0.00011396826963758745",
        "-4.588426946180747e-05",
        "1.1210553912633246e-05",
        "-4.244159967009225e-05",
        "8.324998357187626e-05",
        "4.7927909555308995e-06",
        "-0.00015644165917423072",
        "3.1482861574951846e-05",
        "-0.00012961804741473307",
        "5.167802172579437e-05"
      ]
    ],
    [
      [
        "0.05233385515190201",
        "0.07808764182267497",
        "0.05764719592410709",
        "0.03785068980897057",
        "-0.036008059721203155",
        "-0.039492412666991286",
        "-0.008459097626711026",
        "-0.005027040654115376",
        "0.024397414164326708",
        "0.009836286934096406",
        "-0.04376520473212903",
        "0.017982779291775258",
        "-0.03389087246816438",
        "-0.0518990003654083",
        "0.005245059010214997",
        "0.036816554038233404"
      ],
      [
        "0.016482670045953288",
        "0.0007055710995806427",
        "0.002387595913158385",
        "0.002239645281726061",
        "-0.0016437934123027227",
        "-0.003471767867775023",
        "-0.001840199295881177",
        "0.0008369302764578569",
        "-0.0003639267247667533",
        "-0.0010695310196689024",
        "0.0017120444538505173",
        "0.004550060134540889",
        "-0.0051947178875841465",
        "-9.523077612990467e-05",
        "0.0007248721278750123",
        "0.0016374704393019434"
      ],
      [
        "0.006318512889323416",
        "0.0004656747321314035",
        "0.00045872644571801345",
        "0.0009234256429274429",
        "-0.0002623544353800646",
        "-0.0004765739395274463",
        "-0.0015302190030769623",
        "-2.576311882994831e-05",
        "2.041130019975809e-05",
        "7.087890765682701e-05",
        "0.00047742215150355723",
        "-0.00039883947533123526",
        "0.0003267969304158413",
        "1.069820264405966e-05",
        "0.00017132791663217764",
        "-0.00019933954597995662"
      ],
      [
        "0.004087291076547751",
        "0.00039140137129615565",
        "0.00037421415176596914",
        "0.0009513695065376614",
        "-9.271780766524505e-05",
        "-0.00023255787540113677",
        "-0.0013202222334557684",
        "-2.855662501674809e-06",
        "5.7608090705494386e-05",
        "8.091747191535063e-05",
        "0.00029014223689560634",
        "-4.7829848294896166e-05",
        "0.0005460667574241401",
        "1.7096279530550576e-05",
        "0.00010254344254031403",
        "-6.115807824421991e-05"
      ]
    ],
    [
      [
        "0.09686735562951332",
        "0.2675055688042435",
        "0.11105665936814307",
        "0.015664048467228926",
        "-0.15662436564544738",
        "0.09051785546311841",
        "-0.010484893309122103",
        "-0.16519174057767444",
        "0.003459766523849764",
        "0.009286968211878315",
        "-0.03537924891723651",
        "0.04990326548620558",
        "0.03697886820861081",
        "-0.04780395660348038",
        "-0.06385522767046155",
        "0.040103972956092415"
      ],
      [
        "0.0007925857687584844",
        "0.0011352932776464155",
        "0.003845336135213873",
        "0.0018081054307775598",
        "0.00041959035899630817",
        "-0.00017377725240022993",
        "0.0007813453980517958",
        "-0.0013003816546924968",
        "0.0006108130236215571",
        "0.00011299935953452892",
        "-0.000404790721171601",
        "0.0012215318184620166",
        "0.00015152859866381611",
        "0.0010134668556656572",
        "0.0008705970299875141",
        "-0.002247836189158145"
      ],
      [
        "0.006338087403596572",
        "0.0005156268775202679",
        "0.00045687333971668377",
        "0.000863152712068582",
        "-0.0008427639432755981",
        "0.00019244741364164976",
        "-0.0012122193906392075",
        "-8.840811394089292e-05",
        "6.87160632798461e-05",
        "0.0001176611818953108",
        "-0.000488412687434561",
        "0.000750749770043643",
        "0.0012496175366013024",
        "-8.970368211775965e-05",
        "-0.00027539408110755767",
        "0.00019233385125457902"
      ],
      [
        "0.004616224397215051",
        "0.0009627709477121618",
        "0.0004223951854707572",
        "0.0008336037263173351",
        "-0.0008440473430162032",
        "0.00018900972992846188",
        "-0.0009435893809701354",
        "-6.899777629290289e-05",
        "0.00018516991419003636",
        "-2.1284217964931248e-05",
        "0.0001605034892394651",
        "0.0003033330145678262",
        "0.0009088797073028252",
        "5.0306390263953745e-05",
        "-0.000320432952397489",
        "0.0001347297411607927"
      ]
    ],
    [
      [
        "0.023763944875716612",
        "0.027277407083364832",
        "0.004432537991701137",
        "0.12131970975821252",
        "-0.02000437152617338",
        "-0.00867839075067677",
        "-0.05317395709794759",
        "0.004511851972191229",
        "0.04414578380188617",
        "0.020097636626580723",
        "-0.015165352913069748",
        "0.004483492875990531",
        "0.0020019146498507345",
        "-0.009454170978399",
        "-0.03616110976841675",
        "0.009442684466539354"
      ],
      [
        "0.013047028330215562",
        "0.0008519851123968183",
        "0.0004095023432655403",
        "0.0019224961546053577",
        "0.0013563542257304662",
        "-0.00014619958800999238",
        "-0.0037970008870407694",
        "-0.0001500723071197279",
        "-0.0007942541675201271",
        "0.00019264207777336636",
        "-0.00210983458897044",
        "0.0008087989962457655",
        "0.0023365444997159976",
        "6.212732975899223e-05",
        "-0.00038152444951221695",
        "0.0002150735395792986"
      ],
      [
        "0.006086688701257606",
        "0.0004841649933982957",
        "0.0003567424835096737",
        "0.0009808735076443549",
        "0.0005867571436966693",
        "4.485153295937025e-05",
        "-0.0014236329722871624",
        "7.3589371647291265e-06",
        "-1.0199938610736531e-05",
        "-5.624457670476282e-06",
        "0.0006233927332775668",
        "2.5340689454698463e-05",
        "0.0012460199821256017",
        "-2.3020470203079927e-06",
        "0.0002824572942219426",
        "1.605606595972922e-05"
      ],
      [
        "0.0035298130296503184",
        "0.000498911197223412",
        "0.0003650340972670248",
        "0.0006484544336789584",
        "0.0006366794888032308",
        "5.428910316882842e-05",
        "-0.0008085543762386084",
        "3.865899737443714e-07",
        "-0.00012645912158584568",
        "-3.945650990704815e-05",
        "0.00021616429898196424",
        "-0.00015597101795529342",
        "0.000522741406428352",
        "-3.515177022682681e-05",
        "0.0001599640327222113",
        "-3.067939012847614e-05"
      ]
    ],
    [
      [
        "0.048851312441615946",
        "0.11643927879949927",
        "0.00556399556283287",
        "0.022275088472908423",
        "0.05803474910673765",
        "-0.001577416052065161",
        "-0.0008988404270578744",
        "0.013618878138535268",
        "-0.03303410763673539",
        "-0.010597948880392725",
        "-0.04755442916277263",
        "-0.01581330791698408",
        "0.03259058111681129",
        "-0.020470825980567185",
        "0.03812021202541544",
        "-0.0013531887190840728"
      ],
      [
        "0.0014999107980933097",
        "0.0005594894410441415",
        "0.00528006459014451",
        "0.006576218607012788",
        "0.00012010495599167248",
        "-0.0019486618486392756",
        "0.0026669766546267796",
        "-0.0007574510630851945",
        "0.00029014751527821743",
        "-0.004573659254620553",
        "-0.0004669069517519596",
        "0.0013541426556716461",
        "-2.4754001488563854e-05",
        "-0.0006533711983707198",
        "0.0010862257116721562",
        "-0.003115676703308582"
      ],
      [
        "0.000356254778330861",
        "0.0003563045607957159",
        "0.0003563696923415477",
        "0.0003563652645242938",
        "1.3286266074715679e-08",
        "2.621371182567758e-08",
        "-1.760012013374227e-08",
        "5.478436980649126e-08",
        "-6.92111043888704e-08",
        "-1.0072161815614408e-07",
        "1.9844066639242332e-08",
        "1.8553183185850768e-08",
        "-2.556316290744728e-08",
        "-3.142093949922095e-08",
        "3.301681951417638e-08",
        "-3.1344088766915146e-08"
      ],
      [
        "0.00035624790867329434",
        "0.00035625927198391254",
        "0.0003562681865511796",
        "0.00035629368918784784",
        "2.8856400368439426e-09",
        "6.610142805523955e-09",
        "3.6326800858693376e-09",
        "3.809214090172244e-09",
        "-1.6249366814294e-08",
        "-1.4841185810085547e-08",
        "5.709309547892003e-09",
        "5.5123937237841415e-09",
        "-1.5204080498227493e-08",
        "-4.153552295091455e-09",
        "1.0230609316541205e-08",
        "-1.607246580772549e-08"
      ]
    ],
    [
      [
        "0.008236274976052014",
        "0.05841105167684107",
        "0.005542657040083686",
        "0.055300187608739636",
        "-0.02017422702048513",
        "0.004253579795662999",
        "-0.014085876210112796",
        "-0.006587082214709263",
        "0.022254312710944944",
        "-0.016878712842883236",
        "-0.007104592623697515",
        "-0.004772422272927191",
        "0.015314980344108062",
        "0.01605319338960194",
        "-0.05190862953578717",
        "-0.00026399784024631006"
      ],
      [
        "0.0003563367452333871",
        "0.00035634379991464175",
        "0.000356265049751536",
        "0.0003563187231864776",
        "-1.3159846156444673e-08",
        "2.8021606406796296e-08",
        "-5.5290643299447194e-08",
        "9.735669024715688e-09",
        "-3.5599545288797285e-08",
        "-1.941005277647574e-08",
        "-8.922205728173811e-08",
        "-3.1750402272212553e-09",
        "5.227579044001974e-08",
        "2.281256084483623e-08",
        "-5.965626766472859e-08",
        "1.8464805675757265e-08"
      ],
      [
        "0.0003562519570282715",
        "0.0003562502133001658",
        "0.00035626083933448305",
        "0.00035626214146943316",
        "7.496887408995335e-10",
        "6.887522790209895e-09",
        "-9.104332424787668e-09",
        "4.060704038281854e-09",
        "5.224374839214759e-09",
        "-1.8150097041097102e-09",
        "-1.9742737108693116e-09",
        "5.6268912629432174e-09",
        "3.662808458725185e-09",
        "-4.295499826548714e-09",
        "3.8229552345985285e-09",
        "8.024394654116597e-09"
      ],
      [
        "0.00035624976890280297",
        "0.0003562485138128667",
        "0.0003562599843814421",
        "0.0003562577618677248",
        "-1.7917389801159425e-09",
        "3.110644981480669e-09",
        "-8.94777107911365e-09",
        "3.7676325570391355e-09",
        "5.94138763329415e-09",
        "1.080253754547793e-09",
        "-2.1963673740322627e-09",
        "4.873474263442394e-09",
        "1.1912244309026605e-09",
        "-5.637866741235289e-09",
        "7.746910255382763e-11",
        "5.648417449356493e-09"
      ]
    ],
    [
      [
        "0.00035623912846398923",
        "0.00035626205855005487",
        "0.0003563172971783507",
        "0.00035625150064932357",
        "-1.4831323595889191e-08",
        "1.9547615802607585e-08",
        "-7.668597083397598e-10",
        "-3.554862436092229e-09",
        "1.47161467560679e-08",
        "1.0990297358230542e-08",
        "-1.1599254200711718e-08",
        "-1.759483767094504e-08",
        "-1.2424736199071085e-08",
        "4.778364677891864e-08",
        "1.18093034145375e-08",
        "-3.041587232119928e-08"
      ],
      [
        "0.0011339094582419002",
        "0.0026296870738266686",
        "0.00041421798049854134",
        "0.0005167163608323014",
        "-0.0011396299943491827",
        "-5.8667241290722726e-05",
        "-5.6141445423786414e-05",
        "-9.37610118552441e-05",
        "0.0003894818381007633",
        "-8.727169525649896e-05",
        "0.0006849983801793565",
        "-0.00020404853261892257",
        "0.0003487600750701977",
        "0.0003506997496683583",
        "-0.0004616425472577164",
        "-4.103935497974759e-05"
      ],
      [
        "0.0018351798372903516",
        "0.001978928284247121",
        "0.0004473209152990265",
        "0.0005824526134155132",
        "-0.0012242517219925727",
        "5.944973131642335e-05",
        "-0.00021028426490303813",
        "0.00018322881866227747",
        "0.0005199015088502109",
        "0.00012348391384949464",
        "0.0009492512932991457",
        "0.00036215072951076196",
        "0.000538802106893265",
        "-0.0003379390320429923",
        "-0.0003110462371018396",
        "7.315045938827349e-05"
      ],
      [
        "0.0009676503821889145",
        "0.0008148718485375778",
        "0.00037523260841594027",
        "0.0004087932822786597",
        "-0.0004308714235305975",
        "6.350911187304622e-05",
        "-4.878069193907094e-05",
        "-9.499214388135144e-07",
        "0.00012121058027590716",
        "1.9477368276223004e-05",
        "0.000307839045909907",
        "8.701272485351881e-05",
        "0.00017246417244300507",
        "-9.329123822712059e-05",
        "-9.697983126392272e-05",
        "2.4857979207035656e-05"
      ]
    ],
    [
      [
        "0.00035622934633380534",
        "0.00035623104578431594",
        "0.00035624624989341505",
        "0.0003562404508597419",
        "-1.6014838335851092e-09",
        "-1.2059046308140296e-09",
        "2.871242788861994e-09",
        "3.6967325662307203e-09",
        "-3.2551516475233468e-09",
        "-8.655597546296562e-09",
        "-1.3066744959257236e-10",
        "2.0744180842299867e-09",
        "-1.6639742785953284e-09",
        "-8.678714685675949e-10",
        "2.9735662172311346e-10",
        "-6.856462992896853e-09"
      ],
      [
        "0.0003562573361045844",
        "0.00035630669264755766",
        "0.00035627047602390286",
        "0.00035626035358851004",
        "-2.737242341298378e-08",
        "1.637231805585697e-08",
        "1.1084177889679548e-08",
        "-2.666426855170532e-08",
        "-2.325029247275206e-08",
        "9.880522217935387e-09",
        "-2.6278285179235292e-08",
        "1.0525068900340352e-08",
        "1.295191623912992e-08",
        "1.7924994894873107e-09",
        "-2.104494725210606e-09",
        "5.84069553633377e-09"
      ],
      [
        "0.00035623974493182554",
        "0.00035629480933479563",
        "0.00035625633864685",
        "0.00035626391727827683",
        "-1.4992903819268696e-08",
        "3.575574492575969e-09",
        "-4.039089118313064e-11",
        "-1.0843548421707019e-08",
        "-1.6162818985365748e-08",
        "1.7111852705709498e-09",
        "-1.6145929404252686e-08",
        "3.840443854800688e-09",
        "7.636042847751062e-09",
        "-7.83050922757517e-10",
        "-2.6140765583423092e-08",
        "-2.956503447639427e-10"
      ],
      [
        "0.0003563698391349743",
        "0.0003574812936796659",
        "0.00035633245332718173",
        "0.00035640024631367105",
        "-2.3307905197130853e-07",
        "1.0353064631585742e-07",
        "-4.647173318501443e-08",
        "-1.7679124100646176e-07",
        "-2.560430784860522e-07",
        "-3.681124777316084e-08",
        "-3.416063423540658e-07",
        "8.100790698775389e-10",
        "1.3245885641095102e-07",
        "2.5542899415379615e-07",
        "-3.52020282076621e-07",
        "9.734961653678878e-08"
      ]
    ],
    [
      [
        "0.00035622940060912016",
        "0.000356233182997303",
        "0.00035625371155329676",
        "0.0003562423954672176",
        "-1.5455643502616452e-09",
        "-1.5677783170318854e-09",
        "1.7958108145597855e-09",
        "6.8928099925611704e-09",
        "-1.3174409354561724e-09",
        "-7.697044972189632e-09",
        "-7.426293373406951e-10",
        "1.3922009000164715e-10",
        "-1.5758890735156866e-09",
        "1.7339365709431678e-09",
        "-1.6729965163258504e-09",
        "-6.6805945383193e-09"
      ],
      [
        "0.0003562415533783416",
        "0.0003562493098486156",
        "0.0003562901927591905",
        "0.00035626136049958653",
        "-1.0100934364818236e-09",
        "-7.556125474174196e-09",
        "4.073846209862246e-09",
        "1.4078309887701553e-08",
        "-5.916966626067574e-10",
        "-1.4958323500210884e-08",
        "-1.7196265287800104e-09",
        "3.725423988574221e-09",
        "2.280390246115274e-09",
        "1.0462759910727587e-10",
        "-5.3556403628100015e-09",
        "-1.9705449904508587e-08"
      ],
      [
        "0.0003562358562724093",
        "0.00035624473543232477",
        "0.0003562735500771551",
        "0.00035624848030229515",
        "1.3953910806889136e-09",
        "-9.569274134418503e-10",
        "2.424652633821505e-09",
        "1.807655399302175e-09",
        "1.881059377673344e-09",
        "-5.481176706877353e-09",
        "-4.4171181188917575e-09",
        "8.295403735232598e-10",
        "-1.3504773312314202e-09",
        "-1.6931684935983438e-09",
        "3.2773664183757275e-09",
        "-7.541098030285085e-09"
      ],
      [
        "0.00035623642279733003",
        "0.00035624423974137923",
        "0.0003562657537886659",
        "0.000356248153924631",
        "1.0479051512175568e-09",
        "-2.0206929515952117e-09",
        "1.0074167577549589e-09",
        "5.2553370582228756e-09",
        "-1.4179704101535178e-10",
        "-3.3647887362368e-09",
        "-4.4761236246802045e-09",
        "-1.5156625072524037e-09",
        "-1.0864349105752848e-09",
        "-4.75117197747388e-09",
        "1.373282328090022e-09",
        "-4.408640773281654e-09"
      ]
    ],
    [
      [
        "0.006894248198797876",
        "0.06332978598717477",
        "0.021973499824633338",
        "0.02428951192646772",
        "0.005136372640453904",
        "0.004671832650552156",
        "-0.012451601905163952",
        "0.03649296716987237",
        "-0.006187130571027766",
        "-0.006895402064398274",
        "-0.019630077350393856",
        "-0.010931966744038155",
        "-0.0011973759557682732",
        "0.0054386247462672255",
        "-0.03832600423564492",
        "-0.021675451041346102"
      ],
      [
        "0.00035626653174262714",
        "0.00035633060167797",
        "0.00035626293607477204",
        "0.00035626111307907315",
        "4.097633082116345e-08",
        "4.234543190711277e-09",
        "-2.477057543316923e-10",
        "2.469396991275838e-08",
        "-2.3369686158325793e-08",
        "-1.4320762248173836e-08",
        "-2.3951639683888366e-08",
        "-8.998734360874663e-09",
        "1.3177915928062973e-08",
        "-4.466674376259199e-09",
        "1.820266780716034e-08",
        "-2.632796454517972e-09"
      ],
      [
        "0.0005742655838541939",
        "0.0010340180155152452",
        "0.0004787489137859125",
        "0.0003977905538365743",
        "0.0001820152512922648",
        "-2.0245756296945565e-05",
        "9.513019369805055e-05",
        "0.00023493872602061596",
        "7.488245017455671e-05",
        "-1.100877736837729e-05",
        "-0.0003385995430512089",
        "-0.00016216510503417822",
        "2.913769710146381e-06",
        "-0.00016681607490711873",
        "0.00015016694474269252",
        "7.047824797967435e-05"
      ],
      [
        "0.0004931398168047074",
        "0.0007809511979532851",
        "0.00041302321551078147",
        "0.00036390298180792607",
        "0.00011880778592008777",
        "6.035547446755252e-06",
        "3.1422932005448375e-05",
        "0.00014004439010266556",
        "1.5321500893838073e-05",
        "-3.6270015960082497e-06",
        "-0.00020983634879475241",
        "-8.795317013701128e-05",
        "7.789279434038706e-06",
        "-6.707180518130281e-05",
        "5.492082368641425e-05",
        "2.0528007655932082e-05"
      ]
    ],
    [
      [
        "0.00035622988712121216",
        "0.00035623391937431427",
        "0.000356250909262378",
        "0.0003562398571828129",
        "-2.0067403865633627e-09",
        "-7.628835103115052e-10",
        "2.4441704167817373e-09",
        "4.958508934011452e-09",
        "-2.5784722980418827e-09",
        "-6.68755989500867e-09",
        "-1.0291159500491939e-09",
        "1.9701717316444697e-10",
        "-1.44959288534601e-09",
        "2.009467371818606e-09",
        "-8.441293516430406e-11",
        "-5.1382829456272845e-09"
      ],
      [
        "0.0003562482389618908",
        "0.00035626860825236316",
        "0.00035625766525964616",
        "0.00035625910153537434",
        "2.2404216599010725e-09",
        "6.627568838737018e-09",
        "4.679183829355659e-09",
        "8.856706231038753e-11",
        "-6.440369272602968e-09",
        "-8.511701991408757e-11",
        "-3.5689265786069026e-09",
        "-4.839062996856133e-10",
        "3.0109808177487128e-09",
        "9.970226012996296e-11",
        "-5.275978064908657e-09",
        "-4.663048003437739e-09"
      ],
      [
        "0.0003562377675178897",
        "0.0003562614330696679",
        "0.0003562710360162588",
        "0.00035628413861865855",
        "-3.2981823783221553e-09",
        "1.2077737055100935e-10",
        "4.272806695327685e-09",
        "3.5214940458387497e-09",
        "-8.151506244827004e-09",
        "8.593450827658047e-09",
        "-4.086359776993651e-10",
        "4.289847964672205e-09",
        "3.9001508870400356e-09",
        "-8.227167725611592e-09",
        "-2.2735226879664095e-08",
        "-1.628689184397362e-08"
      ],
      [
        "0.00035623767049602423",
        "0.00035625340673731874",
        "0.00035626651544817464",
        "0.0003562566946209069",
        "-1.2424670240043703e-09",
        "1.984209401049857e-09",
        "2.828210328432901e-09",
        "1.615061674804395e-09",
        "-4.119702995196048e-09",
        "-1.1768334937259416e-09",
        "4.4942069809019775e-10",
        "1.3037007959752342e-09",
        "-4.4022201073828146e-10",
        "4.815203133772342e-10",
        "-6.118919604449366e-09",
        "-9.678310406903241e-09"
      ]
    ],
    [
      [
        "0.01928719655882951",
        "0.06159927030393265",
        "0.011769965685101566",
        "0.03402864226855409",
        "0.0007837725896355514",
        "-0.01430329148438312",
        "0.010776397197930344",
        "0.005502527492168725",
        "0.041502398843726813",
        "-0.004054156808289818",
        "0.034040786169502096",
        "0.003389418477793488",
        "0.02283242703004397",
        "0.02585985503273597",
        "-0.018432313012013785",
        "-0.019180462698203553"
      ],
      [
        "0.003393585467878633",
        "0.005349335257521762",
        "0.00038107001710715067",
        "0.0003891248546627996",
        "0.0025245213628333186",
        "-0.00025818222152692287",
        "-0.0003094738755441282",
        "-0.0003056149418900364",
        "-0.0003194655028748644",
        "2.826744543850814e-05",
        "0.0029652047035653357",
        "-9.324182166178008e-05",
        "-6.37526372456594e-05",
        "0.0001745579266638123",
        "0.00024913089956083155",
        "-4.084367031017411e-06"
      ],
      [
        "0.0020242565624771077",
        "0.0025165647128917667",
        "0.0004890105419354683",
        "0.00048802378679873833",
        "0.0010858291850847671",
        "-4.2219818367507214e-05",
        "-0.00012078031018104999",
        "0.0004100113146559887",
        "0.000344114620142341",
        "0.0001302975526873981",
        "0.0015570444270982529",
        "0.0004686661405850945",
        "0.00045290501895343054",
        "0.00034449999139030173",
        "0.00040757063983954756",
        "2.2469283482756832e-05"
      ],
      [
        "0.0013386595326102828",
        "0.0017059758852786316",
        "0.0005188140225299904",
        "0.0003856100759264062",
        "0.0006238818278309387",
        "-6.729778297876623e-05",
        "-0.00015153914649514998",
        "0.0003453294942523476",
        "-2.1195289639571963e-05",
        "4.091412327500453e-05",
        "0.0009678457141536292",
        "0.00039388835959690077",
        "7.622835044043026e-05",
        "0.00031645658271113044",
        "0.00019770019382295512",
        "5.554762553474224e-05"
      ]
    ],
    [
      [
        "0.00035622917002196337",
        "0.0003562301530463",
        "0.0003562492035135476",
        "0.0003562429424106318",
        "-8.201173854557633e-10",
        "1.0618000366066625e-09",
        "1.8830326948697132e-09",
        "1.4601377149842316e-09",
        "-5.5474414217638236e-11",
        "-6.358609783608349e-09",
        "-3.7915113917195135e-10",
        "1.7166560441489037e-09",
        "-2.5257402999735316e-09",
        "1.365642817690328e-09",
        "-2.4293780180512235e-10",
        "-9.582001359884256e-09"
      ],
      [
        "0.0003562391149196785",
        "0.0003562518450135175",
        "0.0003562549858710098",
        "0.000356274921013161",
        "-2.2671302798317753e-09",
        "5.050125193071805e-10",
        "7.010038221866241e-09",
        "1.0941655788432164e-09",
        "1.6549697959851206e-08",
        "5.496065692338961e-10",
        "2.9294903316203323e-09",
        "2.291462891084061e-09",
        "8.90500342417577e-10",
        "2.281685752497421e-10",
        "-7.867325565517072e-09",
        "-2.6056575795575893e-09"
      ],
      [
        "0.00035623417313531395",
        "0.0003562389216060773",
        "0.0003562534732284367",
        "0.0003562467985026414",
        "-2.1716292742636774e-09",
        "5.353732774983959e-10",
        "3.4335552619214403e-09",
        "-2.926947233339196e-09",
        "1.2614111335740271e-09",
        "-1.93820744554742e-09",
        "-2.3327558650810786e-10",
        "1.4423412064165655e-09",
        "-2.9378220498049677e-09",
        "2.0751107959070443e-09",
        "2.4259790575445304e-09",
        "-4.962408444405377e-09"
      ],
      [
        "0.0003562348506103225",
        "0.00035623839712795854",
        "0.00035625360872884295",
        "0.00035624583014319826",
        "-1.4725088233209958e-09",
        "1.0576156510174452e-09",
        "3.12069023498526e-09",
        "-2.7104527996004775e-09",
        "6.068262713998538e-10",
        "-1.1793454699833763e-09",
        "3.0583766382738653e-10",
        "1.2024220488596442e-09",
        "-2.278381024408151e-09",
        "2.5319740444320516e-09",
        "1.6500355400342397e-09",
        "-3.908051364700454e-09"
      ]
    ],
    [
      [
        "0.00035623506293557526",
        "0.0003562561884573269",
        "0.0003562601912504848",
        "0.00035632923363039683",
        "-7.720851237388245e-09",
        "-2.048671564264832e-09",
        "-8.803221406884886e-09",
        "-2.9441071236351576e-10",
        "4.303055743214969e-08",
        "-1.8324321381311584e-08",
        "-1.0371049816437225e-08",
        "3.4467115783922554e-09",
        "-2.038235111719187e-08",
        "-2.905006896663828e-09",
        "-8.843737830319986e-10",
        "7.908397410238155e-09"
      ],
      [
        "0.003422492063504719",
        "0.004963432423161565",
        "0.004577841940353121",
        "0.005573257396268582",
        "-0.00373642857204574",
        "-0.0009299100025947619",
        "-0.003168526164404308",
        "0.0006716163506688483",
        "0.0035369510562550314",
        "0.0037274532520597207",
        "-0.00040719644395464005",
        "0.003475577737498656",
        "0.0024407048626826676",
        "-0.004358722065969515",
        "-0.0033949464564064875",
        "0.0028513124483396973"
      ],
      [
        "0.0003563046476258158",
        "0.0003563060490211657",
        "0.0003562985552252459",
        "0.00035631452365461727",
        "-5.386881734581227e-08",
        "-3.4826418109859735e-09",
        "-4.420974083677283e-08",
        "3.1745527669536806e-08",
        "6.089749270468196e-08",
        "3.32674937067071e-08",
        "3.909272370007863e-08",
        "5.041868347313944e-08",
        "4.175157935163627e-08",
        "-3.5311143830514806e-08",
        "-9.931335080738285e-09",
        "2.1676238031554692e-08"
      ],
      [
        "0.0007322092638690471",
        "0.000630628955175735",
        "0.0005181715587623614",
        "0.0006648591385804052",
        "-0.00027813667876205455",
        "3.105229116908114e-05",
        "-0.00027082439148710534",
        "8.160529844639439e-05",
        "0.00028861455157937026",
        "0.00011213079793505469",
        "0.0001606301535479238",
        "0.00024476926714584433",
        "0.00020659209112701144",
        "-0.00019434322948011387",
        "-3.713019640654634e-05",
        "0.0001933746355875685"
      ]
    ],
    [
      [
        "0.00035623102150753033",
        "0.00035623533113863723",
        "0.000356247980447226",
        "0.0003562456642960055",
        "-3.8341752097115274e-09",
        "-9.86635807773569e-10",
        "4.910067553038732e-09",
        "2.9898411838077907e-09",
        "-5.316772488922332e-09",
        "-6.0521080552536556e-09",
        "-1.1763036897016883e-09",
        "2.138408268136889e-09",
        "-2.8302340891386865e-09",
        "-1.9083483733577783e-09",
        "2.4602640701239816e-09",
        "-6.362663990898611e-09"
      ],
      [
        "0.00035628348150187216",
        "0.0003562717370480346",
        "0.0003562625068591359",
        "0.0003562550857320896",
        "-1.791250609129984e-08",
        "1.880098100834202e-08",
        "2.0179493359931106e-09",
        "-1.3024953129103851e-08",
        "-1.0428140895808058e-08",
        "9.601639307926126e-11",
        "-1.4520929098545397e-08",
        "8.850913574935651e-09",
        "8.746383638993287e-09",
        "2.394677382109285e-09",
        "2.611595485245373e-09",
        "3.007511472816533e-09"
      ],
      [
        "0.001192029934469332",
        "0.001576427868926635",
        "0.0003775192973826367",
        "0.000638922483311325",
        "-0.0006429340307494899",
        "-3.822591885888996e-05",
        "-0.00031099451396068405",
        "-8.958496898959024e-05",
        "-0.00010881481203542396",
        "7.13017288425076e-05",
        "-0.000778750047157935",
        "0.00012770467127390817",
        "0.0003735436625796068",
        "-0.00013385808347246718",
        "-0.0005771201815908068",
        "3.043625821566011e-05"
      ],
      [
        "0.0010078604990592667",
        "0.0015779037095426647",
        "0.00036283947572968384",
        "0.0004459894584793919",
        "-0.0004418325190212014",
        "6.481446416852219e-05",
        "-0.0001637273515118153",
        "-5.541753989026958e-05",
        "-0.00010066401141038385",
        "-1.3651866379365023e-05",
        "-0.0007751363944703419",
        "9.639151225349448e-06",
        "0.0001779466153956113",
        "7.055393897640927e-05",
        "-0.00031542704770870554",
        "2.0129189080978444e-05"
      ]
    ],
    [
      [
        "0.0009475975491882679",
        "0.0006595191894394048",
        "0.001091844295557965",
        "0.006514571035129561",
        "-0.0003175861249993414",
        "-0.0006502847381634244",
        "0.0009185550613783285",
        "0.0002970319950663427",
        "0.0002991938997981334",
        "-0.0013217122667044932",
        "-0.0002801692580911597",
        "0.00011017572305866947",
        "-0.0016727543779308047",
        "-0.000367248111385036",
        "0.0013335009448098647",
        "0.0016682643064780108"
      ],
      [
        "0.004397858523083314",
        "0.0027362391656726194",
        "0.008099515122379495",
        "0.004744891936968102",
        "-0.0024598037463189116",
        "-0.0048439729828522364",
        "-0.0009251013305819945",
        "0.0016401901836011403",
        "0.002483388657403638",
        "-0.0017360134852313152",
        "-0.001889016144685184",
        "0.0027983916049664965",
        "-0.004108657029766947",
        "-0.003967188905433795",
        "0.0020682084742103383",
        "0.005564814684026546"
      ],
      [
        "0.000489243737557883",
        "0.0006870750913385222",
        "0.000879082987295361",
        "0.0008647487743810883",
        "5.311984245772343e-05",
        "-0.00025396655699558437",
        "-0.0002237727642394979",
        "6.863435998045233e-06",
        "0.00011276743194354277",
        "0.0004979977170979396",
        "-0.0002029319431815348",
        "-7.098431122042034e-05",
        "-0.0001325033243227572",
        "-0.0004158276099567972",
        "-0.0003943377906824974",
        "0.0001335568900600983"
      ],
      [
        "0.0005742747681811916",
        "0.0007213691432859481",
        "0.0006416244351090114",
        "0.0006822816208638453",
        "4.7826421725357014e-05",
        "-0.0002482557446038207",
        "-0.00021668183608122753",
        "-2.3490168405388064e-05",
        "0.00015038766691441303",
        "0.0002640231841495233",
        "-0.0002780539295011088",
        "-2.4288260629465958e-05",
        "-0.00015526747526469327",
        "-0.0003219298926778044",
        "-0.0003104154781199143",
        "0.00015262029335213773"
      ]
    ],
    [
      [
        "0.000356229255778809",
        "0.00035623236115479693",
        "0.0003562502785389427",
        "0.00035623993690581086",
        "-1.6321601320639807e-09",
        "-1.7593044925885797e-09",
        "2.4770772481481645e-09",
        "6.17136418713206e-09",
        "-3.5132440811277815e-09",
        "-9.408836332818944e-09",
        "-3.460047347978847e-10",
        "9.607253326648611e-10",
        "-9.63796456993884e-10",
        "5.744131435214974e-10",
        "-9.560657111263205e-10",
        "-6.696462076823498e-09"
      ],
      [
        "0.004456600943499307",
        "0.004651531187934241",
        "0.0007797439339250211",
        "0.002301413569604858",
        "0.0032139899420091803",
        "0.0008658116848915172",
        "0.000678380196034778",
        "0.0013324361399459624",
        "-0.0012725378298643903",
        "-0.0005209309439414059",
        "-0.002698606865853271",
        "-0.0009933777108312096",
        "0.0027414690549609952",
        "-0.00020881659337811969",
        "0.002595311101773809",
        "0.0007432120421737604"
      ],
      [
        "0.0008378651120088332",
        "0.0017111009058081432",
        "0.00042446084959791956",
        "0.00035947286089593305",
        "0.00044883725334574586",
        "-1.575131426405975e-05",
        "-4.6489991741505335e-07",
        "0.0002370887070448071",
        "-5.539155323025704e-05",
        "-1.4760401182866263e-05",
        "-0.000671631610144982",
        "-0.00018054294606554503",
        "3.940927595246866e-05",
        "-0.0001902188862823098",
        "3.607535952456312e-05",
        "-1.471366555717035e-06"
      ],
      [
        "0.0008247916394548083",
        "0.0014587257414986458",
        "0.0004615858760814367",
        "0.0003680624467640227",
        "0.00040759440397757465",
        "-9.980409158091063e-06",
        "6.020824247695109e-06",
        "0.00027171366053229345",
        "-8.84818075611328e-05",
        "-3.5265084260787206e-05",
        "-0.000591984052767435",
        "-0.00022193452474863836",
        "7.417737785658464e-05",
        "-0.00020567016126812",
        "7.213375532664756e-05",
        "1.2709006199663917e-06"
      ]
    ],
    [
      [
        "0.000356229014792062",
        "0.0003562302786795679",
        "0.00035624910938111386",
        "0.0003562412088856307",
        "-7.011433218189952e-10",
        "-2.8437584796897384e-11",
        "1.9722834387927652e-09",
        "3.1074595868520665e-09",
        "-9.906379195736852e-10",
        "-7.582039860957498e-09",
        "-1.778293994814688e-10",
        "1.6217826680604663e-09",
        "-1.8467683794649012e-09",
        "1.2127949913706662e-09",
        "-9.594263934742075e-10",
        "-8.583195384812821e-09"
      ],
      [
        "0.0003562571461500544",
        "0.000356263037926091",
        "0.0003562658507054002",
        "0.00035628380366735233",
        "1.0267495555734425e-08",
        "7.047641722944216e-09",
        "2.1625700193957513e-08",
        "7.653997747579905e-09",
        "2.167313841127491e-08",
        "7.228813957226556e-09",
        "6.6292006906993926e-09",
        "8.366103295407397e-09",
        "3.951793030245766e-09",
        "6.5394574886796165e-09",
        "-6.907752892917505e-09",
        "-1.646215542019208e-08"
      ],
      [
        "0.0003562470357545292",
        "0.0003562582898768274",
        "0.00035626841297026635",
        "0.0003562808361221339",
        "8.407821421725623e-09",
        "-1.7936537486007817e-09",
        "1.4491342330495822e-08",
        "3.237780062254707e-09",
        "1.977523921043542e-08",
        "3.696269131540288e-09",
        "9.313553961201047e-09",
        "9.176231780756674e-09",
        "1.0314310899764097e-08",
        "9.909825878887417e-09",
        "2.2477028927348418e-09",
        "-1.801554675117438e-08"
      ],
      [
        "0.00035626009887623837",
        "0.0003562622825283546",
        "0.00035627828475763915",
        "0.00035626724035156326",
        "1.234464840733517e-08",
        "7.3471077274546986e-09",
        "1.443612939776169e-08",
        "3.046394898198206e-09",
        "1.527276106006035e-08",
        "7.593030415810196e-09",
        "1.3672879889522157e-08",
        "7.627007978674732e-09",
        "1.0743487072130613e-08",
        "1.1471999539590131e-08",
        "4.496892800495215e-09",
        "-1.0058089396683884e-08"
      ]
    ],
    [
      [
        "0.0003562296912799637",
        "0.00035623157252795895",
        "0.00035624947730583",
        "0.000356242514585463",
        "-1.7594731145908722e-09",
        "-1.4107673475769825e-09",
        "2.5796487967266076e-09",
        "4.550946748528251e-09",
        "-1.4289764119701193e-09",
        "-6.420386557818698e-09",
        "-6.649262027972452e-10",
        "-1.3871088971142237e-10",
        "-2.8709880974351094e-09",
        "2.0290946946996242e-09",
        "1.5668507571224387e-09",
        "-2.47020160566633e-09"
      ],
      [
        "0.0003562646920252824",
        "0.0003562523336238539",
        "0.00035626164416792416",
        "0.0003562687206145872",
        "1.8428580763410196e-09",
        "-3.911482454935404e-09",
        "-7.82877950033164e-09",
        "-3.652365551551632e-10",
        "-8.397717981343909e-09",
        "8.147088657974495e-09",
        "1.1566090283923204e-08",
        "-7.829052049803786e-09",
        "-1.6519533544911686e-08",
        "3.642558112088917e-09",
        "2.852581432236687e-09",
        "1.6159639814710464e-09"
      ],
      [
        "0.0003567741078312645",
        "0.00035734126410192875",
        "0.0003567638572442822",
        "0.0003681857146188007",
        "6.891925377473463e-07",
        "-5.234822407470293e-07",
        "-1.1687188074768267e-06",
        "-6.81987033052226e-07",
        "-2.8608013077575735e-06",
        "1.2462670531429638e-06",
        "3.1815475424732855e-07",
        "-2.781652505378375e-08",
        "-2.2448688889103865e-06",
        "2.716025587348097e-07",
        "-2.2052023890542865e-06",
        "2.10386088524033e-06"
      ],
      [
        "0.00035624560058177153",
        "0.00035629008043837503",
        "0.00035628356702864056",
        "0.00035642491822523634",
        "-4.5203606496472454e-10",
        "-1.4213609098009883e-08",
        "-4.943067649198121e-10",
        "1.9067668994445998e-08",
        "-8.800003014825842e-08",
        "-4.235498257118061e-08",
        "1.4688262717409275e-08",
        "8.336262671556679e-09",
        "-3.774911885213146e-08",
        "2.480133701596284e-08",
        "-1.2140795522408351e-08",
        "4.528549177309305e-08"
      ]
    ],
    [
      [
        "0.016229130467643935",
        "0.039261123957238936",
        "0.03528155157742033",
        "0.016202894184778868",
        "-0.022899200045268037",
        "0.018212696028919843",
        "0.00918430408462222",
        "-0.01720104388791145",
        "-0.0053874772800750715",
        "0.022693323893401753",
        "-0.009651953595989901",
        "-0.014921912622082893",
        "-0.012929848685143179",
        "0.03260197854240339",
        "0.024238138448995063",
        "-0.006201773593582429"
      ],
      [
        "0.0015128630658434248",
        "0.0010303418224095029",
        "0.000432133787746732",
        "0.0003790781603226092",
        "-0.0005974056903927962",
        "-0.00023080137814231286",
        "-2.178777651543042e-05",
        "1.4793324621961511e-05",
        "-7.925647284913866e-05",
        "3.020557812231717e-05",
        "0.0006502053008854057",
        "-0.00018574698139613494",
        "-0.00016101693025307367",
        "0.00022568981568346123",
        "9.541389746712731e-05",
        "2.8630028658699083e-05"
      ],
      [
        "0.0030566982724676006",
        "0.0010101207717411425",
        "0.0003735881061707203",
        "0.00036718797183272627",
        "-0.0008492243195651846",
        "-0.00021554318056074936",
        "-0.00010043871004056706",
        "7.482983414355051e-05",
        "8.43489710952889e-05",
        "8.978738150526904e-06",
        "0.0010220439658700689",
        "1.863284062139714e-05",
        "0.00013938410712651463",
        "7.571313887568492e-05",
        "-5.8191694182455345e-06",
        "-1.0427282999191837e-05"
      ],
      [
        "0.0027269391379763056",
        "0.0006246529903184687",
        "0.0003948126146671508",
        "0.00036090835313124366",
        "-0.0004732875576153489",
        "-0.0002664744660094223",
        "-8.654905730493947e-05",
        "9.189639469971181e-05",
        "3.341658213543103e-05",
        "1.3320375592964744e-05",
        "0.0006421081732735093",
        "0.0001428719551498778",
        "5.9556609411769736e-05",
        "4.364782319181048e-05",
        "1.1552375362416758e-05",
        "-1.4718822420001696e-06"
      ]
    ],
    [
      [
        "0.00035623445779727603",
        "0.00035623907790745127",
        "0.0003562553309278514",
        "0.00035626484613808155",
        "-7.520345580897779e-09",
        "9.750851891408305e-10",
        "1.1101450303119011e-08",
        "1.029373712974966e-09",
        "-1.0755294375528368e-08",
        "-1.2149359881523871e-08",
        "-1.654114183147357e-09",
        "5.053512589150206e-09",
        "-7.917900474911938e-09",
        "-2.0905172133798365e-09",
        "8.728377118335768e-09",
        "-1.5692570692396745e-08"
      ],
      [
        "0.0017941371160297942",
        "0.0013105248945752368",
        "0.0007598795621716835",
        "0.002959964175298568",
        "-0.0010419533273676612",
        "0.0005415146247478915",
        "0.001918466844301954",
        "-0.00019296484274307913",
        "-0.0012965092277332738",
        "0.0008162662321523946",
        "-0.0005351987213858089",
        "-0.000535837107645871",
        "-0.00025165760939347396",
        "0.0005898468183672856",
        "0.0008964342034786509",
        "0.0006201502959913503"
      ],
      [
        "0.0004583396607927177",
        "0.0005083130098471873",
        "0.0003613900817950361",
        "0.0006600857672743343",
        "-9.686989826629225e-05",
        "2.2893031098529326e-05",
        "0.00014073574111565315",
        "-2.148164909100399e-05",
        "-0.0002148151119986976",
        "3.122261471867387e-05",
        "7.837849012539718e-05",
        "3.1534843423738047e-07",
        "-0.00010591071381784927",
        "-1.7869311563353392e-05",
        "-7.557152270286969e-06",
        "-2.418017648282049e-05"
      ],
      [
        "0.0005184796617980558",
        "0.0005822399051159783",
        "0.0003707166318570017",
        "0.0007829504692311189",
        "-0.00013675764506247126",
        "4.842447469352413e-05",
        "0.00018316208535484576",
        "-3.990489855648311e-05",
        "-0.00031042807119767814",
        "5.3369749059378215e-05",
        "0.0001340241461909738",
        "1.1112340735389115e-06",
        "-0.0001888981022217128",
        "-4.093008412369674e-05",
        "7.91608247004071e-06",
        "-5.76342629872563e-05"
      ]
    ]
  ],
  "Q_coefficients": [
    [
      "0.003594940147546085",
      "0.0034998524097614144",
      "0.021452877958950903",
      "0.006258103657818977",
      "0.0034998524088225456",
      "0.007562840267681569",
      "0.03204601821187699",
      "0.03435313245393079",
      "0.021452877946784746",
      "0.03204601821505614",
      "0.014167216137547692",
      "0.02338940314346485",
      "0.0062581036580910635",
      "0.03435313246179601",
      "0.02338940313744547",
      "0.008451799096086995",
      "-0.0010774264682140199",
      "-0.0016675175750184219",
      "0.0009360653814154842",
      "-0.0010774264685374105",
      "-0.002248079477208551",
      "0.0024359767793373263",
      "0.0031308227353133",
      "-0.001667517572831493",
      "0.0024359767786752457",
      "-0.001639930482572679",
      "-0.004440685183005138",
      "0.0009360653824643272",
      "0.003130822738784623",
      "-0.004440685180924256",
      "-0.0028706601038289725",
      "0.005365817922954412",
      "-0.00046213097389085717",
      "-0.0017411851783450955",
      "0.0002192472858779148",
      "-0.0013442947703329728",
      "-0.004516386908805319",
      "-0.0013776114191522508",
      "-0.0007899501045218744",
      "0.00015535786542406527",
      "-0.001094692632577468",
      "-0.001337082261540701",
      "0.0022397597193628137",
      "0.004315920792825589",
      "0.0018800996781608765",
      "-0.00047460921954271617",
      "-0.0013776114198647798",
      "0.001859308380391449",
      "0.005062001518177169",
      "-0.0005614256397718081",
      "-0.0031799020265360846",
      "-0.004519191395370593",
      "-0.0006969345675085606",
      "-0.0005398938401216737",
      "-0.007653515203631893",
      "-0.0006298147094132751",
      "-2.775458546738046e-05",
      "0.0029221929854246448",
      "-0.0013370822602631197",
      "-0.001827164977921136",
      "0.0035479245854647744",
      "0.001129369351661543",
      "-0.0076535152004762385",
      "-0.007687155607071154",
      "0.002610939097952417",
      "0.0016139161593527313",
      "-0.0011233671233452972",
      "0.002047461520602713",
      "0.0012573600104227977",
      "-0.0013480477094180905",
      "0.00021924728630385445",
      "-0.0007899501055949011",
      "0.002239759720752613",
      "0.005365817918992415",
      "-0.0013442947700663473",
      "0.0001553578665046214",
      "0.004315920793917268",
      "-0.0004621309730357468",
      "-0.004516386910305458",
      "-0.00109469263211953",
      "0.0018800996772578658",
      "0.004172346022300236",
      "-0.0010368403070504524",
      "0.0018593083786836103",
      "0.004172346023309272",
      "-0.0008813255680501209",
      "-0.0035782116822657014",
      "-0.0018271649788890766",
      "-0.0010368403113717247",
      "-0.003578211684597455",
      "-0.00273002082304057",
      "-0.009860556520310893",
      "-0.0045191913981608815",
      "-0.0081944710639241",
      "-0.009552687466975834",
      "-0.013359114818512463",
      "-0.0076871556047504",
      "0.009094352099602717",
      "-0.010159473457635505",
      "-0.005038398700324452",
      "-0.0006298147023634412",
      "0.009094352098761195",
      "0.0044292227228182705",
      "0.005130948724453757",
      "0.0020474615188741043",
      "-0.018732805520760735",
      "-0.013830476131728867",
      "-0.005467000665150324",
      "0.005062001520984567",
      "-0.0006969345670526609",
      "-2.7754587859237524e-05",
      "-0.0004746092166400924",
      "-0.0005614256418372492",
      "-0.0005398938421471197",
      "0.0029221929822125336",
      "-0.009552687469336187",
      "-0.010159473458824845",
      "0.0035479245842883925",
      "-0.009860556522746535",
      "-0.013359114818829818",
      "-0.005038398698954606",
      "0.009363442602844222",
      "0.0026109390969150663",
      "0.004429222722989604",
      "0.009363442601473895",
      "-0.0008017429276481807",
      "0.0012573600082843848",
      "-0.013830476136740539",
      "0.01145756038992058",
      "0.007720272153181158",
      "0.001129369355520503",
      "0.0016139161577063818",
      "-0.0013480477099043098",
      "0.005130948724073375",
      "-0.005467000667523418",
      "0.00772027215255928",
      "0.0019771971691232263",
      "0.002748753358078102",
      "0.0004533347041422989",
      "-0.001977197168476296",
      "1.0365919725641717e-14",
      "-0.001920054524267188",
      "0.002112873048095035",
      "-0.0027487533546839073",
      "0.0019200545250391318",
      "-7.521922396398208e-13",
      "-0.0016932981049998714",
      "-0.0004533347057615714",
      "-0.00211287304815203",
      "0.0016932981037969883",
      "5.669064024955918e-13",
      "0.0007406079228748357",
      "-0.0012734773911442223",
      "0.0013514595945709129",
      "0.0017956362968757282",
      "0.00048002891221170013",
      "-0.0032525513835885474",
      "0.0010110383303216961",
      "0.001546886290554217",
      "-0.0028084154092180317",
      "0.002641151112145812",
      "-0.001262889512559953",
      "-0.004903325513086358",
      "-0.0002646816898967051",
      "0.0024546954858769817",
      "0.003997099854752677",
      "0.0010110383325716934",
      "-0.0003174047649816966",
      "-0.000133499318757909",
      "-0.0035160970851132165",
      "-0.008698196324056688",
      "-0.002507493706696513",
      "-0.0008772630383712016",
      "0.012925138886491083",
      "-0.0020202975151538505",
      "-0.01150634219220331",
      "0.0037792348075622374",
      "0.004076683378095593",
      "-0.0012628895121237923",
      "-0.003223271702945551",
      "-0.004977158057867571",
      "-0.00617711481871975",
      "-0.002020297512993725",
      "-0.002650788902804928",
      "0.000527188065655532",
      "0.0014870830576663968",
      "0.003221195602598984",
      "0.00220960446075492",
      "0.007614700107468128",
      "0.003078968243185947",
      "-0.0017956362962192436",
      "-0.0015468862897453333",
      "0.004903325509540534",
      "-0.0007406079218835157",
      "-0.0004800289136080637",
      "0.002808415409860218",
      "0.00026468168976166386",
      "0.0012734773919660487",
      "0.00325255138547477",
      "-0.0026411511094489143",
      "-0.0024546954857658427",
      "0.010865457194690202",
      "-0.0024823813390703097",
      "-0.00031740476824073744",
      "-0.010865457195880796",
      "1.0927493131702849e-12",
      "0.0010648891455742931",
      "-0.0032232717012570735",
      "0.002482381339589107",
      "-0.0010648891442205832",
      "-6.447880811619065e-13",
      "0.00582002679739274",
      "-0.0025074937055376057",
      "-0.01059861923348712",
      "-0.0022463047796003003",
      "0.009565909154951657",
      "-0.002650788902442099",
      "-0.012244001248084967",
      "0.006016661996115287",
      "0.007872766212446015",
      "-0.011506342185600572",
      "-0.012244001251495083",
      "0.017599473322058603",
      "0.004679842086255798",
      "0.0022096044571934402",
      "0.012384466343249518",
      "0.013228601780933281",
      "-0.0051182092765021565",
      "0.00013349931779155038",
      "0.0008772630406385709",
      "-0.003779234805469343",
      "-0.0039970998535629396",
      "0.003516097083621264",
      "-0.012925138877335113",
      "-0.004076683376493717",
      "0.002246304780068609",
      "-0.006016661993300154",
      "-0.004977158059333446",
      "-0.005820026801575582",
      "-0.009565909156990246",
      "-0.007872766212278906",
      "-0.005775553572057938",
      "0.0005271880669745732",
      "0.017599473323431373",
      "0.005775553571393721",
      "-3.787091350223486e-13",
      "0.0076147001100784",
      "0.013228601784790758",
      "0.0019692807189637335",
      "-0.004361172751113718",
      "0.0061771148187555495",
      "-0.0014870830603454185",
      "-0.0030789682436362814",
      "-0.0046798420839714765",
      "0.005118209278124175",
      "0.004361172749147734"
    ],
    [
      "0.0032059047784340497",
      "0.00239694378595837",
      "0.0011572843710370734",
      "0.0015855501646828167",
      "0.002396943785972274",
      "0.0013093870165694144",
      "0.004183208519693611",
      "0.007570740598061715",
      "0.0011572843710373568",
      "0.004183208519704153",
      "0.001793093929400275",
      "0.0027574632487688076",
      "0.0015855501646747261",
      "0.007570740598090859",
      "0.0027574632487671565",
      "0.0011633689177355617",
      "-0.0017665894742631074",
      "0.0004314111829622675",
      "0.0010816342051589221",
      "-0.0017665894742718655",
      "-0.0002339689806590772",
      "0.0017082967491297077",
      "-0.0003751699146685295",
      "0.000431411182953311",
      "0.0017082967491375473",
      "-0.001917633832342968",
      "-0.0020542925269941403",
      "0.0010816342051509604",
      "-0.00037516991468072077",
      "-0.002054292526992907",
      "-0.0006358837045069893",
      "0.000139339482197076",
      "-0.00043481610081049025",
      "0.0011652781894108796",
      "0.0005810051755021149",
      "-0.0011906789004918414",
      "0.0007400903074746491",
      "-0.0005529427349429173",
      "-0.000530543714402068",
      "0.0012117916450422761",
      "0.0013229227130500936",
      "-0.0013035993633696943",
      "0.0006187403827867168",
      "0.0013711650281665693",
      "8.542086303962434e-05",
      "0.00019759489949877122",
      "-0.0005529427349503428",
      "-0.0002703965498642255",
      "-0.00048569652345790347",
      "0.0013952359425075226",
      "-0.00020664441534285586",
      "0.0002523359671487988",
      "-0.00042620787257142837",
      "-9.581902061997778e-05",
      "-0.00031814389643446285",
      "-0.0011295649833091548",
      "-6.320343438407405e-05",
      "0.000189516733560835",
      "-0.0013035993633807078",
      "2.729058228380813e-05",
      "0.0010516530763980344",
      "-0.0007806487755929066",
      "-0.00031814389643858434",
      "0.0008447326514787638",
      "-0.0006303429879719865",
      "-0.0011836188239992733",
      "0.00011422812279171166",
      "-2.5945331379624214e-05",
      "-0.0009303943551072936",
      "-0.0004165381542638459",
      "0.0005810051755026059",
      "-0.0005305437144025379",
      "0.0006187403827807601",
      "0.00013933948220305143",
      "-0.0011906789005036282",
      "0.0012117916450485493",
      "0.0013711650281762542",
      "-0.00043481610080840365",
      "0.0007400903074838109",
      "0.001322922713057587",
      "8.542086304153603e-05",
      "0.0006758348742921149",
      "0.00046271739684682224",
      "-0.0002703965498634437",
      "0.0006758348742918579",
      "0.00024696102848089643",
      "-0.000366307754519616",
      "2.7290582284239856e-05",
      "0.0004627173968490815",
      "-0.000366307754519954",
      "-0.000677204723131229",
      "-0.0007007151049727012",
      "0.00025233596714105904",
      "-1.483651077375155e-05",
      "-0.0009700036011827789",
      "-0.0022017928826035637",
      "0.0008447326514697707",
      "0.0004294734372059502",
      "-0.0014367264686832044",
      "-0.001111594786436423",
      "-0.0011295649833089002",
      "0.0004294734372164575",
      "6.47533795602867e-05",
      "7.471293019732043e-05",
      "-2.594533137037789e-05",
      "-0.005650915939935692",
      "0.00014260241133911173",
      "-5.225377896082737e-05",
      "-0.00048569652346373035",
      "-0.0004262078725666405",
      "-6.320343437734801e-05",
      "0.00019759489949302257",
      "0.0013952359425151123",
      "-9.581902061338124e-05",
      "0.00018951673356387501",
      "-0.0009700036011885289",
      "-0.0014367264686913897",
      "0.0010516530763961497",
      "-0.0007007151049847547",
      "-0.002201792882610078",
      "-0.0011115947864381336",
      "0.0014228227470022964",
      "-0.0006303429879659092",
      "6.475337956046048e-05",
      "0.0014228227470016897",
      "0.00024374589647727085",
      "-0.0009303943550996675",
      "0.00014260241134065604",
      "0.0020427823829140975",
      "0.0008181563238547681",
      "-0.0007806487756001297",
      "-0.0011836188239901363",
      "-0.0004165381542624142",
      "7.471293019719904e-05",
      "-5.2253778952398646e-05",
      "0.0008181563238544582",
      "-0.0002219931514338847",
      "0.0005549394298427877",
      "-0.00046538667138886674",
      "0.00022199315143522477",
      "-2.3543740122801224e-16",
      "-1.4249832144599154e-05",
      "0.00375590632448956",
      "-0.0005549394298456663",
      "1.4249832146662772e-05",
      "2.509281953644932e-15",
      "0.00016002128561226042",
      "0.00046538667139018827",
      "-0.0037559063244965206",
      "-0.00016002128560610356",
      "-1.850558761749958e-15",
      "-0.0005403591695234439",
      "0.0007102169515517309",
      "-0.0004300900097392456",
      "-0.00011025429505426557",
      "0.0006026663217643943",
      "-0.003463660673297459",
      "0.00026010982803709127",
      "-0.00014493977119746894",
      "7.986894948801836e-05",
      "2.01923425107211e-05",
      "-0.0002628788736031867",
      "0.002525573242987591",
      "7.762675090169456e-05",
      "-0.00017511693760654588",
      "-0.00015014871385436674",
      "0.00026010982803798455",
      "3.549607580663538e-05",
      "-0.0007938756317914364",
      "0.0003040514142548124",
      "-0.0004393570466733508",
      "0.00033963512152504136",
      "0.0005976071212845629",
      "0.0008400356597317942",
      "-0.00013771431196581282",
      "-0.0007859827877342239",
      "0.00047514471576821563",
      "-5.003491955898857e-05",
      "-0.00026287887360234685",
      "-0.0004330631758121616",
      "0.0004804300166709573",
      "0.0011109993488923559",
      "-0.00013771431197064177",
      "-0.00032300205913197175",
      "-0.00014304858591686836",
      "-7.223358646204895e-05",
      "0.0004924900835141426",
      "-0.0022695659886682413",
      "0.00016300951932240004",
      "3.292319041135433e-05",
      "0.00011025429505512396",
      "0.00014493977119514075",
      "-0.0025255732429970436",
      "0.0005403591695282656",
      "-0.0006026663217662389",
      "-7.986894949098075e-05",
      "-7.762675090513422e-05",
      "-0.0007102169515539138",
      "0.0034636606733184534",
      "-2.0192342515266996e-05",
      "0.0001751169376094288",
      "0.001139535349501253",
      "-0.000613275499650473",
      "3.549607580662824e-05",
      "-0.001139535349500812",
      "-3.116677823883131e-16",
      "-0.00025209693091705844",
      "-0.00043306317581166907",
      "0.0006132754996504917",
      "0.0002520969309157981",
      "4.16663797277757e-17",
      "0.0021211571261380985",
      "0.000339635121525375",
      "-0.0024961017956119675",
      "-0.00037481748513343315",
      "0.0003989239222562706",
      "-0.0003230020591321785",
      "-0.0021397091317320433",
      "0.0008364202457035786",
      "0.0011052248235314563",
      "-0.0007859827877217408",
      "-0.0021397091317400144",
      "0.002780676002106468",
      "0.0033061335908282103",
      "-0.002269565988649737",
      "0.001312481923535566",
      "0.003291742936387748",
      "0.00044395812565064873",
      "0.000793875631796372",
      "-0.0005976071212861778",
      "-0.00047514471577038994",
      "0.00015014871385256477",
      "-0.0003040514142442179",
      "-0.0008400356597341939",
      "5.0034919557891505e-05",
      "0.0003748174851383411",
      "-0.000836420245697841",
      "0.00048043001667144055",
      "-0.0021211571261558295",
      "-0.000398923922249999",
      "-0.0011052248235334234",
      "-0.00013679275134014087",
      "-0.00014304858592030344",
      "0.0027806760021123695",
      "0.0001367927513405791",
      "1.8639498228663437e-15",
      "0.00016300951931720527",
      "0.0032917429363976893",
      "-0.00043804196272132065",
      "-0.00016575560407717106",
      "-0.0011109993488808891",
      "7.223358646588421e-05",
      "-3.292319041268551e-05",
      "-0.003306133590834812",
      "-0.00044395812565174454",
      "0.00016575560408176187"
    ],
    [
      "0.0005595210265935118",
      "0.0007777370854298839",
      "0.0012863509997211157",
      "0.002019036330267862",
      "0.0007777370854314389",
      "0.0007780398613506603",
      "0.0022118968910417483",
      "0.0010535044946994023",
      "0.0012863509997177805",
      "0.002211896891045195",
      "0.0008015194357078537",
      "0.0007528861217893732",
      "0.002019036330268153",
      "0.0010535044946999243",
      "0.0007528861217895922",
      "0.001232450626959316",
      "-0.00011548975869064102",
      "-2.062520529676084e-05",
      "0.00038550743000414703",
      "-0.00011548975869095416",
      "-0.00017998895200499424",
      "0.0003649161765475701",
      "-0.0002258978368198755",
      "-2.0625205295861565e-05",
      "0.0003649161765481277",
      "-0.00018054167530762933",
      "-0.00022561360490412852",
      "0.00038550743000373866",
      "-0.00022589783682045616",
      "-0.0002256136049041282",
      "-7.315370123917482e-05",
      "0.00011211986895228942",
      "-0.0003711513670604764",
      "0.0002515795314167298",
      "0.0002900111152301889",
      "-0.0007643082087237874",
      "0.0001185600251709512",
      "0.0004198403724956841",
      "-0.0005807486307407831",
      "0.00025685682104746056",
      "0.0002825041295302385",
      "-0.0003389717190482971",
      "-1.1602776552353368e-05",
      "0.00023754117900501306",
      "-0.00039565985343682064",
      "-0.0005639174646099111",
      "0.0004198403724978999",
      "0.00011808483931432285",
      "-3.670975982410366e-06",
      "-0.0005385246645190587",
      "-0.0003555263562371118",
      "-0.0008145959658810678",
      "0.00025221796972948194",
      "0.00021152612694849652",
      "0.000353093821360189",
      "0.00040732439115643713",
      "7.680694272820211e-05",
      "-0.000478987653305953",
      "-0.00033897171904955506",
      "-0.0005392300567188191",
      "0.0006715839490593116",
      "6.143717459996184e-05",
      "0.00035309382136097426",
      "0.0013636459680802311",
      "-0.0002966811890420662",
      "-0.0005743194610137335",
      "0.00010023963272902866",
      "-0.0008958408269410523",
      "-0.00041839427587114927",
      "-2.4415452587203103e-05",
      "0.00029001111523094817",
      "-0.000580748630741402",
      "-1.1602776553043882e-05",
      "0.00011211986895119132",
      "-0.0007643082087264725",
      "0.0002568568210479944",
      "0.00023754117900543943",
      "-0.00037115136706111654",
      "0.00011856002517204362",
      "0.0002825041295310903",
      "-0.0003956598534376028",
      "-0.0007679628376895992",
      "0.0001836503468770519",
      "0.00011808483931359675",
      "-0.0007679628376900458",
      "0.00010695746484551625",
      "0.0002929244103230016",
      "-0.0005392300567196269",
      "0.00018365034687708724",
      "0.000292924410323536",
      "-0.00010158307887479967",
      "-0.0006191392418454524",
      "-0.0008145959658772235",
      "0.0013099972228694714",
      "-0.0004331785371580956",
      "-0.0006049456184451974",
      "0.0013636459680795123",
      "-1.177795585525081e-05",
      "-0.0006540368696411884",
      "0.00048593703137888097",
      "0.00040732439115488564",
      "-1.1777955854309169e-05",
      "0.00011223128572927363",
      "0.00014094850610079396",
      "-0.0008958408269402347",
      "-0.00013072925084783705",
      "0.0002859925809182668",
      "0.0002413039012395852",
      "-3.6709759806486076e-06",
      "0.00025221796972700107",
      "7.680694272668684e-05",
      "-0.0005639174646074875",
      "-0.0005385246645184183",
      "0.00021152612694692858",
      "-0.0004789876533035512",
      "-0.0004331785371596491",
      "-0.0006540368696414219",
      "0.0006715839490605627",
      "-0.0006191392418469444",
      "-0.0006049456184468731",
      "0.000485937031380385",
      "0.0002751167296622692",
      "-0.00029668118904018517",
      "0.0001122312857311508",
      "0.000275116729661931",
      "-0.00035266387067683116",
      "-0.0004183942758702664",
      "0.000285992580919125",
      "0.000234195269481858",
      "-0.00013136457304678106",
      "6.143717459936184e-05",
      "-0.0005743194610136679",
      "-2.441545258843631e-05",
      "0.0001409485061017452",
      "0.00024130390123799737",
      "-0.0001313645730467262",
      "1.4130741478401267e-05",
      "7.013625343803923e-05",
      "1.4227687459194993e-05",
      "-1.4130741478622847e-05",
      "-2.834561504983613e-16",
      "1.3852498068227074e-06",
      "-5.346066752921818e-05",
      "-7.013625343800949e-05",
      "-1.3852498060664319e-06",
      "1.8403179106049794e-16",
      "0.00011916664624995438",
      "-1.4227687458760651e-05",
      "5.34606675291682e-05",
      "-0.00011916664625006918",
      "-3.2628454327387376e-17",
      "-0.0002277994301160942",
      "0.0004980688485619964",
      "4.6502479792657586e-05",
      "-8.149604476636568e-05",
      "-0.00015001869097063487",
      "0.0002936607505519191",
      "0.000377726587857875",
      "0.0002461666818590023",
      "0.00014891734585188084",
      "-9.693665630548731e-05",
      "-0.0004045945013060979",
      "-0.0003288285428469153",
      "0.0001415453209120991",
      "-0.00012871842545377602",
      "-1.1691418962554315e-05",
      "0.00037772658785914184",
      "0.00046356978854557985",
      "-0.0008962734085107355",
      "0.00026346869388780013",
      "0.00025569819171393813",
      "-0.0006671716483923617",
      "-5.3540761625605654e-05",
      "0.00013959329410412184",
      "-0.0008610942706522462",
      "-0.00013412240906298642",
      "0.0002772799714717328",
      "-0.00017195799140179912",
      "-0.00040459450130669747",
      "-0.0003162586575084913",
      "0.0009757314384497014",
      "-0.00019409202336007536",
      "-0.000861094270649563",
      "0.0005754714089926761",
      "-0.00023503258397086213",
      "3.3224111599356234e-05",
      "0.0004225434042035798",
      "0.00047208814062796897",
      "-0.0004478922448555946",
      "0.0007345243248068559",
      "8.149604476722859e-05",
      "-0.00024616668186021556",
      "0.0003288285428476465",
      "0.0002277994301164273",
      "0.00015001869097043327",
      "-0.0001489173458531781",
      "-0.00014154532091255882",
      "-0.0004980688485634045",
      "-0.0002936607505526902",
      "9.693665630560274e-05",
      "0.00012871842545449542",
      "-0.00026635214797831913",
      "0.0003526387910699185",
      "0.0004635697885445116",
      "0.00026635214797947213",
      "-9.306453688237777e-16",
      "-0.00012686746515920566",
      "-0.00031625865750783207",
      "-0.00035263879107017053",
      "0.00012686746515832667",
      "7.836534701592138e-16",
      "-0.0006802511026747735",
      "-0.0006671716483908614",
      "-0.0009370761047576858",
      "-4.574103507380219e-05",
      "0.0003867421010755763",
      "0.0005754714089915564",
      "0.0006492882191281246",
      "-0.00019197647579705432",
      "-0.00018153226355848657",
      "-0.0001341224090624087",
      "0.0006492882191283107",
      "-8.184708766689339e-05",
      "-0.0003155623673268887",
      "0.0004720881406286821",
      "-1.1588919213822018e-05",
      "-8.674719518727781e-05",
      "0.0003268931187432258",
      "0.0008962734085092152",
      "5.354076162499941e-05",
      "-0.0002772799714706289",
      "1.169141896350674e-05",
      "-0.00026346869388700275",
      "-0.00013959329410469687",
      "0.00017195799140184417",
      "4.574103507705456e-05",
      "0.00019197647579852542",
      "0.0009757314384508419",
      "0.0006802511026754194",
      "-0.0003867421010751521",
      "0.00018153226355624026",
      "-0.00015241300106854147",
      "-0.0002350325839727206",
      "-8.184708766657031e-05",
      "0.0001524130010694888",
      "-4.0625875800970847e-16",
      "-0.0004478922448557534",
      "-8.674719518671332e-05",
      "0.0003141806942788065",
      "-5.502339077770232e-05",
      "0.000194092023361064",
      "-3.322411159842434e-05",
      "-0.0007345243248081299",
      "0.00031556236732740745",
      "-0.00032689311874306104",
      "5.50233907781171e-05"
    ],
    [
      "0.00042196352703426223",
      "0.00038981544869585094",
      "0.00044919862084607615",
      "0.0003926248137054153",
      "0.00038981544869584936",
      "0.001149081455216414",
      "0.0004506685472963933",
      "0.0005023831658514427",
      "0.0004491986208460831",
      "0.00045066854729639314",
      "0.0003596385438081471",
      "0.00036910572666131266",
      "0.0003926248137054153",
      "0.0005023831658514284",
      "0.0003691057266613123",
      "0.000478166894395368",
      "2.1808491592567755e-05",
      "1.3940501018199046e-05",
      "3.9166670029471095e-06",
      "2.1808491592566596e-05",
      "-0.00022812908929755973",
      "-2.597034055391491e-05",
      "-4.737793010410795e-05",
      "1.3940501018203481e-05",
      "-2.5970340553912477e-05",
      "-1.4856066596950178e-05",
      "-2.1165542626388177e-05",
      "3.916667002952046e-06",
      "-4.7377930104103285e-05",
      "-2.1165542626387804e-05",
      "7.88308527330936e-05",
      "-5.716727583146208e-06",
      "-2.1218396385241425e-05",
      "-1.6927369543399244e-05",
      "-7.678838508006564e-05",
      "-5.3430361342678105e-05",
      "2.5039782995473783e-06",
      "3.17763990997833e-05",
      "3.7900868560395305e-05",
      "-5.085738078653058e-06",
      "4.1378407731119074e-06",
      "2.3882689369531118e-05",
      "-1.6627252020680446e-05",
      "-1.7858705101191336e-05",
      "3.1613837220032055e-05",
      "3.11513856306148e-05",
      "3.177639909977659e-05",
      "-5.6844891284440166e-05",
      "3.185793040392087e-05",
      "7.068820236172099e-05",
      "4.277503106227224e-05",
      "-2.9668440742011577e-05",
      "-4.353886100932596e-06",
      "-7.738405095445015e-06",
      "-2.902347780954232e-05",
      "4.293378233957335e-05",
      "1.2591540233696144e-06",
      "5.885366483354937e-05",
      "2.388268936952928e-05",
      "-1.3624388729873085e-05",
      "3.5519281863568716e-05",
      "1.40150274928992e-05",
      "-2.9023477809545883e-05",
      "-3.856198436550759e-05",
      "-8.862370117852117e-07",
      "-6.683690188423582e-06",
      "-3.589516638257477e-05",
      "-1.9173106533980643e-05",
      "4.167146767829617e-06",
      "4.859844703967057e-06",
      "-7.678838508006153e-05",
      "3.7900868560393956e-05",
      "-1.6627252020685366e-05",
      "-5.716727583148772e-06",
      "-5.3430361342676614e-05",
      "-5.085738078652498e-06",
      "-1.7858705101190787e-05",
      "-2.121839638524023e-05",
      "2.503978299545017e-06",
      "4.137840773112388e-06",
      "3.16138372200285e-05",
      "8.928100064005125e-05",
      "0.000155714164732863",
      "-5.684489128445394e-05",
      "8.928100064004577e-05",
      "5.1714093829454745e-05",
      "7.329460539433272e-05",
      "-1.3624388729889761e-05",
      "0.00015571416473284547",
      "7.329460539433208e-05",
      "-0.00027910228902227826",
      "2.36234169386369e-06",
      "-2.966844074202129e-05",
      "-7.25184541528514e-05",
      "5.7447647426594124e-06",
      "-1.242391246282592e-05",
      "-3.856198436550911e-05",
      "4.869041886717619e-05",
      "2.9407354204444195e-05",
      "-2.687165095289356e-05",
      "4.2933782339575295e-05",
      "4.869041886718591e-05",
      "9.467512028048103e-06",
      "2.7598825377221728e-05",
      "-1.9173106533981196e-05",
      "5.991319222566681e-05",
      "5.474810553433171e-06",
      "-1.3415726687977047e-05",
      "3.185793040392812e-05",
      "-4.353886100933445e-06",
      "1.2591540233705008e-06",
      "3.1151385630619025e-05",
      "7.068820236171857e-05",
      "-7.738405095448186e-06",
      "5.885366483355604e-05",
      "5.744764742658798e-06",
      "2.940735420444383e-05",
      "3.551928186356756e-05",
      "2.36234169386857e-06",
      "-1.2423912462826435e-05",
      "-2.6871650952886372e-05",
      "4.756094315666175e-06",
      "-8.86237011786372e-07",
      "9.467512028047126e-06",
      "4.756094315666093e-06",
      "-1.8598260435101e-05",
      "4.16714676782806e-06",
      "5.474810553434114e-06",
      "8.323824842485907e-07",
      "-2.457837713472827e-05",
      "1.4015027492899664e-05",
      "-6.6836901884251e-06",
      "4.8598447039748524e-06",
      "2.7598825377217516e-05",
      "-1.3415726687972156e-05",
      "-2.4578377134729053e-05",
      "3.9101539424439826e-05",
      "-2.1418348873586047e-05",
      "-2.5795398032162076e-05",
      "-3.910153942443896e-05",
      "6.975292345791513e-19",
      "-7.282972712861108e-05",
      "2.9130136237570356e-05",
      "2.1418348873593704e-05",
      "7.282972712861305e-05",
      "-1.0846838944264101e-20",
      "1.9533684192007006e-05",
      "2.579539803216214e-05",
      "-2.9130136237561628e-05",
      "-1.953368419200646e-05",
      "2.6664496205413306e-18",
      "4.1061647719799425e-07",
      "-5.530287632704197e-06",
      "-2.3000173787795454e-05",
      "0.00013422129487317242",
      "-5.825716691421022e-06",
      "5.5304088964984466e-05",
      "5.760831377765199e-06",
      "3.90435463929111e-05",
      "8.625772058972465e-06",
      "1.9746122896837997e-05",
      "9.501163946964053e-07",
      "2.4502844973726117e-05",
      "5.873652038346916e-06",
      "-3.951238305470267e-05",
      "3.6775173844794035e-05",
      "5.760831377765108e-06",
      "-6.986040658839236e-05",
      "-1.4039596148944e-05",
      "-2.7663865987799727e-07",
      "-5.944389640670293e-05",
      "-9.846665942114692e-06",
      "-4.205045475982105e-06",
      "1.1822112001172031e-07",
      "-3.445364086621689e-05",
      "-0.00010118765831481841",
      "-1.522610387523299e-05",
      "3.4327618359544546e-06",
      "9.501163946987905e-07",
      "-8.418399842234455e-05",
      "-1.866122638097782e-05",
      "-5.9022331379319755e-05",
      "-3.445364086621636e-05",
      "-1.0104902034010061e-05",
      "-5.066678389126813e-06",
      "-7.929370364374455e-06",
      "2.7823616942714486e-06",
      "-6.281928230602924e-05",
      "-1.0266046424893748e-05",
      "4.282725365836848e-06",
      "-0.0001342212948731687",
      "-3.904354639291071e-05",
      "-2.4502844973726297e-05",
      "-4.1061647719437435e-07",
      "5.825716691421063e-06",
      "-8.625772058972341e-06",
      "-5.873652038347049e-06",
      "5.530287632706629e-06",
      "-5.5304088964978164e-05",
      "-1.9746122896837144e-05",
      "3.9512383054703304e-05",
      "0.00025102569679998185",
      "-0.00010687167585113352",
      "-6.986040658841667e-05",
      "-0.0002510256967999852",
      "1.2595293825190108e-19",
      "-6.824490226670387e-05",
      "-8.41839984223446e-05",
      "0.00010687167585110695",
      "6.824490226670253e-05",
      "-7.277507450345788e-18",
      "-7.3253539946352e-05",
      "-9.846665942114116e-06",
      "-6.029892666380085e-05",
      "-1.621305944665482e-05",
      "-3.1053926948310693e-05",
      "-1.0104902034005641e-05",
      "-5.9245742273262535e-05",
      "-1.635284135080431e-05",
      "7.868579209728134e-05",
      "-0.00010118765831482945",
      "-5.9245742273265943e-05",
      "7.404349215547508e-06",
      "-1.910501682080634e-06",
      "-6.281928230603366e-05",
      "-4.922710747127856e-05",
      "1.8972389648648176e-05",
      "-6.367710511737325e-05",
      "1.4039596148950626e-05",
      "4.205045475983926e-06",
      "1.5226103875236716e-05",
      "-3.6775173844794117e-05",
      "2.7663865988134866e-07",
      "-1.182211200104539e-07",
      "-3.4327618359619043e-06",
      "1.621305944665515e-05",
      "1.6352841350805108e-05",
      "-1.8661226380982465e-05",
      "7.325353994634353e-05",
      "3.1053926948309765e-05",
      "-7.868579209728376e-05",
      "-4.487068673737907e-06",
      "-5.066678389126848e-06",
      "7.404349215545543e-06",
      "4.487068673737818e-06",
      "-4.3573780148674155e-19",
      "-1.0266046424895362e-05",
      "1.8972389648644724e-05",
      "1.243417418227902e-05",
      "-2.570875947413241e-05",
      "5.9022331379316116e-05",
      "7.929370364372636e-06",
      "-4.282725365836784e-06",
      "1.910501682081791e-06",
      "6.367710511736076e-05",
      "2.5708759474130454e-05"
    ],
    [
      "0.0003600715066140606",
      "0.0003609255878684487",
      "0.00036233806411196267",
      "0.00036170511877654804",
      "0.00036092558786844897",
      "0.00038142646606583055",
      "0.0004666398501894409",
      "0.0003687289556806752",
      "0.0003623380641119627",
      "0.0004666398501894407",
      "0.00035641768135964973",
      "0.0003609831830574753",
      "0.00036170511877654793",
      "0.00036872895568067535",
      "0.00036098318305747526",
      "0.0003580689097803009",
      "6.963965397945219e-07",
      "-1.22512271452855e-06",
      "-7.023625051679681e-07",
      "6.963965397948041e-07",
      "-9.698536151165636e-06",
      "-9.596385883608088e-06",
      "-6.104236940423159e-06",
      "-1.2251227145285635e-06",
      "-9.596385883608366e-06",
      "-1.3349165526812744e-07",
      "3.264711709962922e-06",
      "-7.023625051678428e-07",
      "-6.104236940422772e-06",
      "3.264711709962821e-06",
      "5.1366242185109974e-08",
      "-4.449683820653149e-06",
      "-4.9997505224757545e-06",
      "-4.194847721609704e-06",
      "-2.0422785659450965e-06",
      "-2.1053648694684076e-05",
      "-4.454583227718316e-06",
      "4.291376764847832e-06",
      "1.5402855998658172e-05",
      "1.0111449991560766e-07",
      "1.1009862923775679e-06",
      "4.297401542986525e-06",
      "2.379613187615863e-06",
      "1.0219121941976144e-06",
      "4.5839999740435856e-07",
      "4.302666787401385e-06",
      "4.291376764847789e-06",
      "2.765938124465604e-06",
      "1.8390834711985765e-05",
      "5.07489257984537e-06",
      "-4.9556660056493804e-06",
      "-1.4803478542769666e-05",
      "1.8797208779325282e-07",
      "-8.146589141294641e-07",
      "-4.388190173530976e-06",
      "-9.961488988379502e-07",
      "-1.7246157165166216e-07",
      "5.065302967923593e-07",
      "4.2974015429865075e-06",
      "2.3057229334585534e-06",
      "2.3089715714068058e-05",
      "4.632260945011246e-06",
      "-4.388190173531009e-06",
      "-1.5501018219742964e-05",
      "-2.169314526747187e-07",
      "-1.463127410931747e-06",
      "-4.368240868265515e-06",
      "-2.653203311847058e-06",
      "-1.4916713813768444e-06",
      "-8.537278826105037e-07",
      "-2.04227856594508e-06",
      "1.5402855998658206e-05",
      "2.379613187615601e-06",
      "-4.449683820653309e-06",
      "-2.1053648694683947e-05",
      "1.011144999155909e-07",
      "1.0219121941976031e-06",
      "-4.999750522475569e-06",
      "-4.454583227718442e-06",
      "1.1009862923777593e-06",
      "4.583999974041314e-07",
      "2.6877228656710527e-05",
      "1.5262937250966024e-05",
      "2.7659381244654496e-06",
      "2.6877228656710733e-05",
      "1.3549675122000818e-08",
      "-9.390474955996361e-06",
      "2.3057229334586004e-06",
      "1.5262937250966125e-05",
      "-9.390474955996373e-06",
      "-1.2627473073305434e-06",
      "2.902114658942106e-05",
      "-1.4803478542769976e-05",
      "-4.228700594419686e-05",
      "-8.857636821895629e-07",
      "-1.2376010647277146e-05",
      "-1.5501018219742964e-05",
      "2.8724765875172015e-07",
      "-1.2651290474968797e-05",
      "-4.375879774461808e-06",
      "-9.961488988379788e-07",
      "2.8724765875191105e-07",
      "2.7558742138450336e-07",
      "-4.885783494984841e-06",
      "-2.6532033118468344e-06",
      "7.027470304922616e-06",
      "-4.9808547741057365e-06",
      "1.6203947822189505e-07",
      "1.839083471198566e-05",
      "1.8797208779326119e-07",
      "-1.7246157165159095e-07",
      "4.302666787401365e-06",
      "5.0748925798455e-06",
      "-8.146589141294472e-07",
      "5.065302967923947e-07",
      "-8.857636821894871e-07",
      "-1.2651290474968792e-05",
      "2.308971571406787e-05",
      "2.9021146589421373e-05",
      "-1.2376010647277047e-05",
      "-4.3758797744616164e-06",
      "4.0914553830522355e-07",
      "-2.169314526747706e-07",
      "2.75587421384498e-07",
      "4.091455383052521e-07",
      "5.128451822764311e-07",
      "-1.4916713813768006e-06",
      "-4.980854774105708e-06",
      "4.597198326822241e-06",
      "1.8815322590664223e-06",
      "4.632260945011402e-06",
      "-1.463127410931695e-06",
      "-8.537278826104975e-07",
      "-4.885783494984834e-06",
      "1.6203947822192525e-07",
      "1.8815322590664365e-06",
      "3.952170796524527e-06",
      "-4.5128595445765925e-06",
      "-4.016239177549417e-06",
      "-3.952170796524454e-06",
      "4.214571191485701e-20",
      "-1.5519921736174703e-05",
      "-2.868085589491117e-06",
      "4.512859544576867e-06",
      "1.5519921736174462e-05",
      "7.555965310828626e-21",
      "1.8116290478747792e-07",
      "4.016239177548893e-06",
      "2.86808558949126e-06",
      "-1.811629047878941e-07",
      "7.830960596871554e-21",
      "3.504985974049042e-07",
      "1.1075004012168541e-07",
      "-1.842124418419282e-06",
      "1.049051443696396e-05",
      "7.744285728675789e-06",
      "5.405876537423226e-06",
      "1.6964394938983356e-06",
      "1.5879705602122214e-05",
      "-1.002905193160399e-07",
      "-4.241171446862633e-06",
      "2.1094102827607837e-06",
      "6.934821808641323e-06",
      "-4.153923700514877e-06",
      "-8.8046585417563e-07",
      "4.307898007451216e-07",
      "1.6964394938983623e-06",
      "-1.1020392761628008e-05",
      "-6.380329759745512e-06",
      "-6.621824696654766e-06",
      "-3.2360335170648378e-06",
      "-1.3358284386756682e-05",
      "-3.3634511829992043e-07",
      "3.0815413539131863e-06",
      "-1.5219129184417625e-06",
      "-7.895479671742239e-06",
      "3.373555743538473e-06",
      "-5.475489513207244e-07",
      "2.1094102827607604e-06",
      "-1.0844486631852227e-05",
      "-7.454215831823102e-06",
      "-5.254982443685061e-06",
      "-1.5219129184417364e-06",
      "-1.7860195141859277e-05",
      "1.8904443444949727e-07",
      "4.659548093979769e-06",
      "-2.5001939810285593e-06",
      "-7.245916839572243e-06",
      "4.437517070143372e-06",
      "1.1844071681784516e-06",
      "-1.0490514436963976e-05",
      "-1.587970560212238e-05",
      "-6.9348218086409e-06",
      "-3.5049859740487663e-07",
      "-7.744285728675824e-06",
      "1.0029051931600773e-07",
      "4.153923700514868e-06",
      "-1.1075004012190809e-07",
      "-5.405876537423122e-06",
      "4.24117144686259e-06",
      "8.804658541758597e-07",
      "4.2269738587384745e-05",
      "7.870177134523931e-06",
      "-1.102039276162775e-05",
      "-4.226973858738449e-05",
      "-2.037708274905237e-20",
      "-2.5667431371569626e-07",
      "-1.0844486631852714e-05",
      "-7.870177134523994e-06",
      "2.5667431371565635e-07",
      "-5.565850363425199e-20",
      "-1.4440387918832453e-05",
      "-1.335828438675658e-05",
      "-0.00010097808561526535",
      "8.812672680727315e-07",
      "1.8553577635921693e-05",
      "-1.7860195141859023e-05",
      "-3.352328480731086e-05",
      "1.796935829073789e-05",
      "5.161068878675945e-06",
      "-7.895479671742083e-06",
      "-3.352328480731065e-05",
      "1.9933593722183125e-07",
      "3.14039571090241e-06",
      "-7.245916839571963e-06",
      "-8.871204766793389e-06",
      "3.791508406178565e-06",
      "1.0533944871624704e-06",
      "6.38032975974573e-06",
      "3.363451182999017e-07",
      "-3.3735557435385337e-06",
      "-4.3078980074514195e-07",
      "6.621824696654942e-06",
      "-3.081541353913191e-06",
      "5.47548951320744e-07",
      "-8.812672680727309e-07",
      "-1.796935829073791e-05",
      "-7.4542158318230594e-06",
      "1.4440387918832164e-05",
      "-1.8553577635921656e-05",
      "-5.161068878676031e-06",
      "-1.0490166074649034e-07",
      "1.8904443444950206e-07",
      "1.9933593722189782e-07",
      "1.0490166074649136e-07",
      "1.2877207068274335e-22",
      "4.437517070143406e-06",
      "3.7915084061786556e-06",
      "3.3690468817178375e-07",
      "3.189708090014432e-07",
      "5.2549824436851205e-06",
      "-4.659548093979426e-06",
      "-1.1844071681784197e-06",
      "-3.140395710902506e-06",
      "-1.0533944871625197e-06",
      "-3.1897080900147275e-07"
    ]
  ],
  "cap_weights": [
    [
      "0.00035623006223153885",
      "0.00035625480025255744",
      "0.00035626086562281063",
      "0.0003562489585251359"
    ],
    [
      "0.4307974734736538",
      "0.0003562386450875553",
      "0.00035624038766052945",
      "0.0003562403586944102"
    ]
  ],
  "product_weights": [
    [
      "0.0003562435167994343",
      "0.00035623610180791443",
      "0.00035623589025046416"
    ],
    [
      "0.0003562284905444236",
      "0.0003562361182574785",
      "0.00035623686905701294"
    ],
    [
      "0.0003562385867999218",
      "0.00035623834993586624",
      "0.00035623920949469265"
    ],
    [
      "0.0003562354480781309",
      "0.0003562358217815591",
      "0.0003562350887711812"
    ],
    [
      "0.00035625623351193537",
      "0.00035624136609357834",
      "0.0003562415547617281"
    ],
    [
      "0.0003562408345519749",
      "0.00035623971615304724",
      "0.00035623840877684336"
    ],
    [
      "0.00035623344064278714",
      "0.0003562380192483827",
      "0.00035623805212958004"
    ],
    [
      "0.00035623043159062264",
      "0.0003562332590341285",
      "0.00035623360388755326"
    ],
    [
      "0.00035623789053979693",
      "0.00035623644311854946",
      "0.00035623620106205135"
    ],
    [
      "0.0003562394735167486",
      "0.00035623603913086647",
      "0.0003562355327250693"
    ],
    [
      "0.00035623327407337843",
      "0.00035623541864696605",
      "0.0003562348457336724"
    ],
    [
      "0.14997422590613496",
      "0.00035623666709953177",
      "0.0003562413007079982"
    ],
    [
      "0.00035622966061294435",
      "0.00035623878676310463",
      "0.0003562367309900275"
    ],
    [
      "0.0003562284786475124",
      "0.0003562361031292128",
      "0.0003562344490638285"
    ],
    [
      "0.00035622884316418966",
      "0.00035623626543208696",
      "0.00035623655508197817"
    ],
    [
      "0.000356228550234434",
      "0.00035623830532516797",
      "0.0003562382110944538"
    ],
    [
      "0.00035624452438178753",
      "0.00035624053408800073",
      "0.000356241389417519"
    ],
    [
      "0.00035623573045964605",
      "0.00035623787412387",
      "0.0003562388514571682"
    ],
    [
      "0.0003562425224473648",
      "0.00035623821549910157",
      "0.00035623883481712855"
    ],
    [
      "0.00035623947442166797",
      "0.0003562397286966795",
      "0.00035623982418013544"
    ],
    [
      "0.00035623509619167213",
      "0.00035624052765132483",
      "0.0003562395633822119"
    ],
    [
      "0.0003562389910985121",
      "0.0003562374635605822",
      "0.0003562372168824206"
    ],
    [
      "0.0003562386662917063",
      "0.0003562383526681504",
      "0.00035623834245439756"
    ],
    [
      "0.00035625654327851083",
      "0.0003562407833264035",
      "0.000356242632373032"
    ],
    [
      "0.00035653426758909496",
      "0.0003562395426670809",
      "0.0003562380939153251"
    ],
    [
      "0.0003562353299170035",
      "0.00035623934369768154",
      "0.0003562397575089799"
    ],
    [
      "0.13421413981034358",
      "0.0003562381590198972",
      "0.00035624184910290374"
    ],
    [
      "0.0003563488105115601",
      "0.00035624991248817296",
      "0.0003562515955880598"
    ],
    [
      "0.00035622849688592617",
      "0.0003562432054351103",
      "0.00035624321156424183"
    ],
    [
      "0.0003562283605359881",
      "0.00035624663286099837",
      "0.0003562487093898485"
    ],
    [
      "0.00035622818877020584",
      "0.0003562421046494822",
      "0.0003562395641726039"
    ],
    [
      "0.00035623725427159816",
      "0.0003562380880144756",
      "0.00035623780722825177"
    ],
    [
      "0.00035623630554415677",
      "0.00035623620836654375",
      "0.0003562369058833143"
    ],
    [
      "0.00035623848669499663",
      "0.00035623596549915734",
      "0.0003562362302465193"
    ]
  ],
  "status": "RIGOROUS STRICT QUADRILATERAL EXCLUSION ON AN ENTIRE POLYGON-EDGE INTERVAL",
  "strict_Gram_lower_bound": "1/10000000",
  "residual_minimum_LDL_pivots_after_margin": [
    "[0.0003977189524178770426114888 +/- 4.28e-29]",
    "[0.0005074701444243793169291040 +/- 2.35e-29]",
    "[0.0006160491753015777446003673 +/- 4.93e-29]",
    "[0.0004166316825882590955452609 +/- 2.83e-30]",
    "[0.0003993241180378669517163262 +/- 1.56e-29]"
  ],
  "exact_identity": "R is minus the sum of all other quartic coefficient matrices. Bernstein product coefficients are used exactly.",
  "scope": "No nonzero centered marking of the canonical quadrilateral hull type, including its admissible degenerations, admits a doubly stochastic realization at these multipliers."
}


==> anc/small-orders/order5/quad_strict_polynomial_pentagon_left_0.0_to_0.337_d3_both_certificate.json <==
{
  "kind": "pentagon_left",
  "interval": [
    "0.0",
    "0.337"
  ],
  "degree": 3,
  "names": [
    [
      "single",
      "image",
      0,
      1,
      0
    ],
    [
      "single",
      "image",
      1,
      2,
      0
    ],
    [
      "single",
      "image",
      1,
      2,
      1
    ],
    [
      "single",
      "image",
      2,
      3,
      1
    ],
    [
      "single",
      "image",
      2,
      3,
      2
    ],
    [
      "single",
      "image",
      3,
      0,
      2
    ],
    [
      "single",
      "image",
      3,
      0,
      3
    ],
    [
      "pair",
      "image",
      0,
      6,
      2
    ],
    [
      "pair",
      "image",
      4,
      7,
      0
    ],
    [
      "pair",
      "image",
      7,
      2,
      4
    ],
    [
      "pair",
      "image",
      2,
      3,
      7
    ],
    [
      "single",
      "image",
      0,
      1,
      3
    ],
    [
      "pair",
      "image",
      6,
      4,
      3
    ],
    [
      "single",
      "hull",
      0,
      1,
      4
    ],
    [
      "single",
      "image",
      0,
      1,
      2
    ],
    [
      "single",
      "image",
      1,
      2,
      3
    ],
    [
      "single",
      "image",
      1,
      2,
      4
    ],
    [
      "single",
      "image",
      2,
      3,
      0
    ],
    [
      "single",
      "image",
      2,
      3,
      4
    ],
    [
      "single",
      "image",
      3,
      0,
      1
    ],
    [
      "single",
      "image",
      3,
      0,
      4
    ],
    [
      "pair",
      "image",
      0,
      6,
      7
    ],
    [
      "pair",
      "image",
      6,
      4,
      2
    ],
    [
      "pair",
      "image",
      6,
      4,
      9
    ],
    [
      "pair",
      "image",
      4,
      7,
      3
    ],
    [
      "pair",
      "image",
      7,
      2,
      6
    ],
    [
      "pair",
      "image",
      2,
      3,
      4
    ],
    [
      "pair",
      "image",
      3,
      0,
      7
    ],
    [
      "pair",
      "image",
      3,
      0,
      8
    ]
  ],
  "cap_labels": [
    [
      0,
      [
        1,
        0,
        2,
        2,
        0
      ]
    ],
    [
      0,
      [
        0,
        0,
        2,
        1,
        0
      ]
    ]
  ],
  "product_labels": [
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "single",
        "image",
        2,
        3,
        2
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "pair",
        "hull",
        0,
        6,
        4
      ]
    ],
    [
      [
        "single",
        "image",
        0,
        1,
        3
      ],
      [
        "single",
        "image",
        0,
        1,
        0
      ]
    ],
    [
      [
        "single",
        "image",
        0,
        1,
        3
      ],
      [
        "single",
        "image",
        2,
        3,
        1
      ]
    ],
    [
      [
        "single",
        "image",
        1,
        2,
        0
      ],
      [
        "single",
        "image",
        1,
        2,
        1
      ]
    ],
    [
      [
        "single",
        "image",
        1,
        2,
        0
      ],
      [
        "single",
        "hull",
        2,
        3,
        0
      ]
    ],
    [
      [
        "single",
        "image",
        1,
        2,
        0
      ],
      [
        "pair",
        "hull",
        4,
        7,
        8
      ]
    ],
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "single",
        "image",
        3,
        0,
        0
      ]
    ],
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "pair",
        "image",
        0,
        6,
        4
      ]
    ],
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "pair",
        "image",
        0,
        6,
        5
      ]
    ],
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "pair",
        "image",
        0,
        6,
        7
      ]
    ],
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "pair",
        "image",
        6,
        4,
        9
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "single",
        "image",
        0,
        1,
        0
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "single",
        "image",
        3,
        0,
        3
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "pair",
        "image",
        0,
        6,
        3
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "pair",
        "image",
        6,
        4,
        2
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "pair",
        "image",
        6,
        4,
        3
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "pair",
        "image",
        7,
        2,
        4
      ]
    ],
    [
      [
        "pair",
        "image",
        0,
        6,
        2
      ],
      [
        "single",
        "image",
        1,
        2,
        1
      ]
    ],
    [
      [
        "pair",
        "image",
        0,
        6,
        2
      ],
      [
        "single",
        "hull",
        2,
        3,
        0
      ]
    ],
    [
      [
        "pair",
        "image",
        0,
        6,
        2
      ],
      [
        "single",
        "image",
        2,
        3,
        3
      ]
    ],
    [
      [
        "pair",
        "image",
        0,
        6,
        2
      ],
      [
        "pair",
        "hull",
        7,
        2,
        3
      ]
    ],
    [
      [
        "pair",
        "image",
        0,
        6,
        2
      ],
      [
        "pair",
        "image",
        2,
        3,
        0
      ]
    ],
    [
      [
        "pair",
        "image",
        0,
        6,
        2
      ],
      [
        "pair",
        "image",
        2,
        3,
        4
      ]
    ],
    [
      [
        "pair",
        "image",
        7,
        2,
        4
      ],
      [
        "single",
        "image",
        0,
        1,
        0
      ]
    ],
    [
      [
        "pair",
        "image",
        7,
        2,
        4
      ],
      [
        "single",
        "image",
        1,
        2,
        1
      ]
    ],
    [
      [
        "pair",
        "image",
        2,
        3,
        7
      ],
      [
        "single",
        "hull",
        1,
        2,
        3
      ]
    ],
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "pair",
        "image",
        4,
        7,
        3
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "pair",
        "image",
        7,
        2,
        6
      ]
    ],
    [
      [
        "pair",
        "hull",
        0,
        6,
        4
      ],
      [
        "pair",
        "image",
        0,
        6,
        7
      ]
    ],
    [
      [
        "pair",
        "hull",
        4,
        7,
        8
      ],
      [
        "pair",
        "image",
        2,
        3,
        4
      ]
    ],
    [
      [
        "pair",
        "image",
        7,
        2,
        4
      ],
      [
        "pair",
        "image",
        0,
        6,
        7
      ]
    ],
    [
      [
        "pair",
        "image",
        7,
        2,
        4
      ],
      [
        "pair",
        "image",
        4,
        7,
        6
      ]
    ],
    [
      [
        "pair",
        "image",
        7,
        2,
        4
      ],
      [
        "pair",
        "image",
        2,
        3,
        7
      ]
    ]
  ],
  "area_scales": [
    "4.421756084643592",
    "3.2601816060435755",
    "4.421756084643592",
    "3.2601816060435755",
    "4.421756084643592",
    "3.2601816060435755",
    "4.421756084643592",
    "4.2022628498353205",
    "4.199315650727448",
    "4.199315650727448",
    "4.20226284983532",
    "3.2601816060435755",
    "4.2438433425558495",
    "5.385164807134504",
    "3.2601816060435755",
    "3.2601816060435755",
    "3.38081020916537",
    "3.2601816060435755",
    "3.38081020916537",
    "3.2601816060435755",
    "3.38081020916537",
    "2.704459575194055",
    "2.704459575194055",
    "4.2438433425558495",
    "2.5062755317072",
    "2.5062755317072",
    "2.704459575194055",
    "2.704459575194055",
    "4.2438433425558495"
  ],
  "cap_scales": [
    "28.90887660372726",
    "22.057535921219795"
  ],
  "product_scales": [
    "14.74822409424712",
    "19.10735653214096",
    "14.748224094247119",
    "11.642624509369432",
    "14.74822409424712",
    "15.951934864075131",
    "16.5524426745717",
    "14.057356572697332",
    "18.629366561659815",
    "17.516512112839855",
    "7.765482782898856",
    "13.46407042496555",
    "14.145432525337466",
    "14.74822409424712",
    "24.563211746766886",
    "8.886194288951812",
    "15.342911925142962",
    "14.261748500163671",
    "17.831032095007746",
    "21.83679303120735",
    "17.436574057763718",
    "26.774567602277187",
    "27.279173074373187",
    "11.19142875274055",
    "17.51934840683458",
    "18.236309773027596",
    "21.83679303120735",
    "8.556427262740092",
    "8.556427262740092",
    "15.694214702933975",
    "15.694214702933975",
    "11.798714411660919",
    "15.224230930566957",
    "16.97029303388144"
  ],
  "G_coefficients": [
    [
      [
        "0.00010223389241888698",
        "0.00013521933080429645",
        "0.00015363008808247632",
        "0.00010141524848409759",
        "8.964550913443199e-06",
        "1.6904470052786844e-05",
        "-4.486090443896052e-06",
        "3.6603678857326095e-05",
        "-3.6170459678423284e-06",
        "-1.2933252226390818e-05",
        "-1.107017036316619e-05",
        "-3.835458610969758e-06",
        "-1.9014539658668551e-06",
        "2.8820019419379592e-05",
        "-1.2586333708769115e-05",
        "-9.311643340063654e-06"
      ],
      [
        "0.00011730580753031625",
        "0.00035932686676263886",
        "0.0003214573030763766",
        "9.918960439167764e-05",
        "5.0688505389132216e-05",
        "6.512940485439504e-05",
        "-5.409751473292755e-06",
        "0.00020918323260679203",
        "-2.91161555388184e-06",
        "-1.3646941883641845e-05",
        "-5.268965759881195e-05",
        "-1.8224269175497098e-05",
        "-4.078936295103006e-06",
        "0.00012310420534215346",
        "-2.4140751592118203e-05",
        "-1.788084111743798e-05"
      ],
      [
        "0.00010425063841963229",
        "0.00016826904314812694",
        "0.0006874506513560126",
        "0.00011131113791457805",
        "-4.257250061298973e-06",
        "2.9678383065192708e-05",
        "3.7336010803724067e-06",
        "0.00016264853973573052",
        "-3.147522622865585e-05",
        "-6.142198378977742e-05",
        "-2.2445419242871413e-05",
        "-5.8647471162269433e-05",
        "9.551856624033711e-06",
        "0.000125171899283493",
        "5.895954713581801e-06",
        "6.867566694108068e-05"
      ],
      [
        "9.693868671711294e-05",
        "0.02387411491876251",
        "0.005160107027768035",
        "0.0028513890505314637",
        "-1.8912981094410257e-06",
        "1.178567284856293e-06",
        "2.8121103092160745e-06",
        "0.010209067705415555",
        "-0.006650721583037629",
        "-0.002075948182798405",
        "-1.1773123508547882e-05",
        "-5.374744109819921e-06",
        "2.9262934146232154e-06",
        "0.00402029635996554",
        "0.004610969877967245",
        "0.0031043045284227817"
      ]
    ],
    [
      [
        "0.0008472780182736904",
        "0.00031660842745669023",
        "0.00010515021701233447",
        "0.00013429875889398754",
        "0.0002144435779424423",
        "6.577264825887362e-05",
        "5.710290871918232e-05",
        "-8.940794375035877e-07",
        "8.863402812789544e-05",
        "-3.985100536043683e-06",
        "0.00034473724543337183",
        "-4.285890865996276e-05",
        "0.00015739740402796593",
        "-4.246754362457612e-05",
        "1.874877938921111e-05",
        "1.70588265468465e-05"
      ],
      [
        "0.0009921394580653595",
        "0.00029015385864010804",
        "0.00011693665076077486",
        "0.00020534450716011947",
        "0.00022676461332873425",
        "0.0001304132461068821",
        "8.729427816378287e-05",
        "2.137284441159028e-05",
        "0.00013857544767638096",
        "2.714005271604759e-06",
        "0.00034863726721428206",
        "-2.9945572597810857e-05",
        "0.00029904752033466943",
        "-5.837501982421949e-05",
        "4.1755334933147056e-05",
        "4.6485103888232536e-05"
      ],
      [
        "0.009920182398359869",
        "0.0018567442536838515",
        "0.0010740193921292172",
        "0.0009786230334158615",
        "0.0025627981552378103",
        "0.003098081819512804",
        "0.002783449051550703",
        "0.0008092305200214545",
        "0.0010447159342370448",
        "0.0008781343129500168",
        "0.0032740025542480487",
        "2.907648800301165e-06",
        "0.0009557341628949905",
        "-0.0010318056945179603",
        "-0.0006783560473094234",
        "0.00030059856349510795"
      ],
      [
        "0.38564128414173093",
        "0.0020103217153510117",
        "0.005294061768028987",
        "0.005076196973531381",
        "0.018230765538782844",
        "0.009281820512974246",
        "0.038568407734491605",
        "0.002725590329710785",
        "0.0007381243954286388",
        "-0.0014327439862174387",
        "0.02013291111466104",
        "0.04379006114191568",
        "-0.02078946233276604",
        "0.0015859550394224453",
        "-0.0029970671184961087",
        "-0.004881090720658174"
      ]
    ],
    [
      [
        "9.693384222769117e-05",
        "9.693915879080749e-05",
        "9.694005939777834e-05",
        "9.69367083083486e-05",
        "2.9631206910331316e-10",
        "-8.405353250773719e-11",
        "6.069178805564125e-10",
        "2.524943231921189e-09",
        "-9.706988942884724e-10",
        "-1.8131574139570038e-09",
        "-2.0511705238396234e-10",
        "9.155432281825932e-11",
        "-5.287224391286298e-10",
        "2.158934019532273e-09",
        "-1.6525048269675991e-09",
        "-7.701530413272621e-10"
      ],
      [
        "9.693357169815986e-05",
        "9.694772008104012e-05",
        "9.694431161862543e-05",
        "9.694047667137486e-05",
        "1.2902297866460786e-10",
        "-9.86323285873888e-11",
        "6.32657279857512e-10",
        "5.230116455118973e-09",
        "-4.325792663983391e-09",
        "-4.991763252785132e-09",
        "1.9688069119793774e-10",
        "3.4384329807777096e-10",
        "-5.468450668808726e-10",
        "6.492772992681947e-09",
        "-5.549058154685452e-09",
        "-1.8577607506865283e-09"
      ],
      [
        "9.69375552310805e-05",
        "9.704365710462413e-05",
        "9.754410360287686e-05",
        "9.69675494244271e-05",
        "2.31294087745834e-09",
        "3.2007663168259574e-08",
        "1.0705665959836615e-08",
        "-1.4722609544368607e-07",
        "1.5683960223325137e-08",
        "8.902144480597015e-08",
        "-1.893287490297338e-08",
        "2.984253395465789e-08",
        "-1.6807487667510218e-09",
        "2.0777654565456164e-07",
        "5.6586870713199036e-08",
        "-1.0762572526332692e-07"
      ],
      [
        "9.693270687589819e-05",
        "9.696540730533882e-05",
        "9.695597737966176e-05",
        "9.694258434084989e-05",
        "1.9314005331599855e-13",
        "-5.142437660109713e-12",
        "2.5054111455488294e-12",
        "-1.540973972731654e-08",
        "-1.4788457205567382e-08",
        "7.580092946680114e-09",
        "5.2739436492879915e-12",
        "-5.71516501101929e-12",
        "-5.4443845756824495e-12",
        "1.6752137549173087e-08",
        "-2.3489297545240377e-09",
        "1.0294655847113493e-08"
      ]
    ],
    [
      [
        "9.733459023846746e-05",
        "9.708867436747483e-05",
        "9.6943413702862e-05",
        "9.696435159446015e-05",
        "-1.2445494880493563e-07",
        "1.8317965503250925e-08",
        "-9.769966549870765e-08",
        "-2.852105099438929e-08",
        "3.909247462956232e-08",
        "-5.286519845001225e-09",
        "2.1424670263261405e-07",
        "-3.9570164075006345e-08",
        "1.4205852063477545e-08",
        "3.5113517981242803e-09",
        "4.9139584768744916e-08",
        "-1.0279934239710978e-08"
      ],
      [
        "9.694288495566603e-05",
        "9.693684157676849e-05",
        "9.693799743889608e-05",
        "9.694092855704762e-05",
        "-1.7420893808134857e-09",
        "4.387914685603811e-10",
        "-1.944497019834195e-09",
        "-6.382494419944428e-10",
        "1.726537023860312e-09",
        "-9.829084917121776e-10",
        "3.3672031721906468e-09",
        "5.6390220203846916e-11",
        "-9.218587604432542e-10",
        "-3.520157427957891e-10",
        "1.7638626332856423e-09",
        "9.403367483103821e-10"
      ],
      [
        "0.0002664110826636122",
        "0.00013960673677960945",
        "0.00012230418353661172",
        "0.00013156142802889356",
        "-2.820645149830153e-05",
        "-5.124182031307925e-05",
        "-9.951762886322372e-06",
        "2.789243941804182e-05",
        "-3.429842394433384e-05",
        "-1.5324477772105798e-05",
        "8.022677977161375e-05",
        "4.090733574791687e-05",
        "-7.595415929345574e-05",
        "1.744878356815337e-05",
        "1.735230435567852e-05",
        "2.5368192128476575e-05"
      ],
      [
        "0.19775432910828755",
        "0.013157493543087413",
        "0.010639479088512191",
        "0.010352780366153391",
        "-0.019677554145898897",
        "-0.011495773842038098",
        "0.04282236413925038",
        "0.011614235724197605",
        "-0.00755886158038125",
        "-0.005598722719646871",
        "0.04684346249187177",
        "0.044177582746421036",
        "-0.013906434463230567",
        "-0.0016736276975777313",
        "-0.008764170729775856",
        "-0.008762248634793655"
      ]
    ],
    [
      [
        "9.693400219940356e-05",
        "9.693492109884384e-05",
        "9.693815296012541e-05",
        "9.693767953186712e-05",
        "-3.2140686036524724e-10",
        "1.8771777205646253e-10",
        "1.066338089985156e-09",
        "-8.272555922573192e-10",
        "-4.0000618258005046e-10",
        "-6.786867204297372e-10",
        "-1.0157082524825826e-10",
        "5.011984160125033e-10",
        "-7.410404382733634e-10",
        "-4.6000098410689404e-11",
        "6.03103610370582e-10",
        "-1.4046884021327975e-09"
      ],
      [
        "9.693378671253107e-05",
        "9.693576552604072e-05",
        "9.694108522358418e-05",
        "9.693812564748803e-05",
        "-5.105765028269442e-10",
        "5.886231248724837e-10",
        "8.620180324282644e-10",
        "-1.5584325776411248e-09",
        "-5.589920900591305e-10",
        "-6.627447137588933e-10",
        "-2.1046185689415616e-10",
        "3.862753372117491e-10",
        "-6.959182597118513e-10",
        "3.8166781787157804e-10",
        "1.1592333228170594e-09",
        "-2.6252399759214833e-09"
      ],
      [
        "9.694190097954415e-05",
        "9.701238569086083e-05",
        "9.772125832614399e-05",
        "9.693782883595272e-05",
        "-1.6678240691455232e-08",
        "6.460393064471947e-08",
        "-2.560634301028358e-09",
        "-2.3968075561030844e-07",
        "3.8388618511752395e-09",
        "-1.910945155544864e-08",
        "-1.7422634882186018e-08",
        "4.233146588953541e-08",
        "6.563600414567123e-10",
        "5.7818818146021894e-08",
        "-9.646637775269367e-09",
        "2.875714808939782e-08"
      ],
      [
        "9.69327068773e-05",
        "9.69352348026728e-05",
        "9.694034747564974e-05",
        "9.693507135037567e-05",
        "1.4542089373999834e-13",
        "-1.4034373818356877e-12",
        "1.9006363861197936e-12",
        "-1.3824727328326954e-09",
        "-3.2251619882521557e-10",
        "8.249633457012407e-10",
        "-2.0166555202662264e-13",
        "-2.349897078855509e-12",
        "-2.0371433189476324e-12",
        "5.355321352150828e-10",
        "-1.9742976423856099e-10",
        "1.6208030356876396e-09"
      ]
    ],
    [
      [
        "0.00020218984754081463",
        "0.00018871017264241596",
        "0.00012978792773119858",
        "0.00019970921501728393",
        "-5.700655571365508e-05",
        "-5.28148497919055e-05",
        "-0.00010374067210378856",
        "4.826726397224217e-05",
        "5.0538927208029556e-05",
        "5.023240041325384e-05",
        "-8.00618802214416e-05",
        "-2.585012616614178e-05",
        "7.423664920027228e-06",
        "-2.6172086589181405e-05",
        "-8.29297262470177e-05",
        "-2.920296857224276e-05"
      ],
      [
        "9.693837835628936e-05",
        "9.694233459786147e-05",
        "9.694002814384876e-05",
        "9.694570335936192e-05",
        "-2.985373743430126e-09",
        "-2.60687968715981e-09",
        "-5.368199070768577e-09",
        "1.0535628231403138e-09",
        "3.1931728280885664e-09",
        "3.872499618818242e-09",
        "-3.5877172247935027e-09",
        "8.354280267017946e-10",
        "6.369719212790722e-10",
        "-2.8035047576286376e-09",
        "-5.7874102060984875e-09",
        "1.1074405145578243e-10"
      ],
      [
        "0.0062252992122108445",
        "0.0036151864880470293",
        "0.0009135773583309978",
        "0.0009305223149370202",
        "-0.0032920170644140205",
        "-0.0019707574409232854",
        "-0.0019124163791742078",
        "0.0016243507793883651",
        "0.0003835962483187248",
        "0.0004068912166465241",
        "-0.003274714197365848",
        "-0.0010586730813984034",
        "0.0012046503684195174",
        "-0.00048438682540141145",
        "-0.0016690177746546352",
        "-0.0007177608386277018"
      ],
      [
        "0.09694751796946911",
        "0.006982622145158067",
        "0.006484261685466551",
        "0.015057438815326708",
        "-0.017467870450895318",
        "-0.00741718616847184",
        "-0.03770225596871184",
        "0.005999965259352307",
        "0.007829284769875785",
        "0.004172194003144353",
        "-0.019019890533590347",
        "-0.023740293989246493",
        "-0.00524150091765968",
        "0.002825158663731966",
        "-0.006458762166335408",
        "-0.008840271072594335"
      ]
    ],
    [
      [
        "9.69342261905034e-05",
        "9.693845910356612e-05",
        "9.693903295864158e-05",
        "9.693882792719788e-05",
        "-7.502742694589927e-10",
        "4.947843341059757e-10",
        "-5.924994338618964e-11",
        "-2.5743182477360535e-09",
        "-1.3835628526375587e-09",
        "1.2109003231614463e-09",
        "-1.119491242808341e-09",
        "3.465920367547089e-10",
        "-1.2118347572542435e-10",
        "1.3678005758694849e-09",
        "-1.2812455859531577e-09",
        "4.2919736053230277e-10"
      ],
      [
        "9.693399653620779e-05",
        "9.694008444042788e-05",
        "9.693999985168115e-05",
        "9.694314382451237e-05",
        "-3.3748522172940155e-10",
        "-8.011840991759159e-11",
        "-6.709229832778355e-10",
        "-1.8641211248019865e-09",
        "-2.2399249312380765e-09",
        "1.3782348187620496e-09",
        "-1.4194661749030988e-09",
        "2.443806087818901e-10",
        "-1.6832794473733854e-10",
        "3.1234230934294255e-10",
        "-3.6695619880072142e-09",
        "-5.343402511852151e-10"
      ],
      [
        "0.00012389057802751066",
        "0.00020984125265958095",
        "0.000941468628735729",
        "0.0003137046160020526",
        "3.379473296154898e-07",
        "-0.00011039683627211601",
        "-7.348635392572997e-05",
        "-0.00021187182552042804",
        "4.214471786605368e-05",
        "0.0002206663127855412",
        "-5.516682042218952e-05",
        "0.00010284791811103609",
        "-2.104515624086482e-05",
        "-0.00022463838270626936",
        "-0.0001506588773017224",
        "0.0003665701757862136"
      ],
      [
        "9.693270688856033e-05",
        "9.693631760827359e-05",
        "9.693988038558659e-05",
        "9.69374512846032e-05",
        "1.1506579355107234e-12",
        "-3.26290119356292e-12",
        "2.226949233661938e-12",
        "-1.5146514714110622e-09",
        "1.3072663278748708e-10",
        "9.5959985165843e-10",
        "-8.909200508711632e-13",
        "-4.012616775373195e-12",
        "-3.6290300118563553e-12",
        "-6.79270566209703e-10",
        "-1.0629445423903346e-09",
        "3.5445320121742993e-09"
      ]
    ],
    [
      [
        "0.00010908457219281352",
        "0.00010554770102558632",
        "0.00013041065837458412",
        "0.00013065182723827446",
        "1.0196890937427975e-05",
        "1.812190323984428e-05",
        "9.923213460443648e-06",
        "1.4648467693112292e-05",
        "9.453158300960816e-06",
        "1.966165219452847e-06",
        "-7.783106432135582e-07",
        "8.839300603285344e-06",
        "-1.763726353087426e-05",
        "8.57604855757748e-06",
        "-1.4169240175770112e-05",
        "-3.3535190762324025e-05"
      ],
      [
        "0.0001250496617140517",
        "0.00012918144499813328",
        "0.00011768220159045738",
        "0.00010953210291679502",
        "2.4497421434828813e-05",
        "2.2758997349955964e-05",
        "1.7163103532728396e-05",
        "1.4812340214267186e-05",
        "1.9753268554544422e-05",
        "1.1680426713049096e-05",
        "-1.7501894383108505e-05",
        "8.06401389167362e-06",
        "-7.71245487051564e-06",
        "2.119233973187154e-05",
        "3.964029860971958e-06",
        "-1.1169513712460094e-05"
      ],
      [
        "9.693776531160048e-05",
        "9.693941236422382e-05",
        "9.69412274567052e-05",
        "9.693805087154848e-05",
        "3.015046612934311e-10",
        "-1.5776080607603666e-10",
        "1.384631173027425e-09",
        "-1.8529208336170977e-09",
        "-4.773336073699362e-10",
        "1.2226820988767431e-09",
        "-1.3384141005795966e-09",
        "-9.002245243505493e-11",
        "-1.3430492242297069e-09",
        "2.4590537997891025e-09",
        "6.715467344885361e-10",
        "-2.578804373023029e-10"
      ],
      [
        "0.024532611174172016",
        "0.03344942533854563",
        "0.004072960044878105",
        "0.01817514452335395",
        "-0.0017726355899650437",
        "0.007120485854995262",
        "0.020904618827810334",
        "-0.00846405835032852",
        "0.00102488130870207",
        "0.005483625176472539",
        "-0.028492951383409175",
        "0.00681582222834024",
        "-0.0021794875871065386",
        "0.0078083254927798626",
        "0.024533705852952784",
        "-0.006466002332192212"
      ]
    ],
    [
      [
        "0.000144578703979799",
        "0.00013839323848745608",
        "0.000107651333938297",
        "0.00013709437915274873",
        "3.3849727640215036e-05",
        "-2.0824298128551295e-05",
        "3.366297387041112e-05",
        "-9.499535376536427e-06",
        "7.033629829876309e-06",
        "-1.9849997484580922e-05",
        "2.8797411531120293e-05",
        "8.762784122889081e-06",
        "-2.7931432480073276e-05",
        "1.8814326484199562e-05",
        "-4.0190092361104096e-05",
        "6.016827137242527e-06"
      ],
      [
        "0.00016870106098203778",
        "0.0001324010724030657",
        "0.00010435924415639505",
        "0.00017497268930001842",
        "4.968248527170622e-05",
        "-2.1698820727862108e-05",
        "5.6396497109648814e-05",
        "-1.4061328218118768e-05",
        "3.303718919985922e-05",
        "-2.2439451024958422e-05",
        "8.760240849970138e-06",
        "7.85885687780512e-06",
        "-4.9192550046913506e-05",
        "8.090427655811492e-06",
        "-4.093868818822042e-05",
        "8.69772516232888e-06"
      ],
      [
        "0.0012828101390966438",
        "0.00034498351739780644",
        "0.0002820495937740302",
        "0.0005900149880132996",
        "0.00017563138181996802",
        "-0.0004551516175196318",
        "0.0006349617519764377",
        "-1.9313389776061043e-05",
        "-9.033148897845086e-05",
        "-0.00028364101583915904",
        "0.0005131323829220861",
        "0.00011115175210355609",
        "-0.0004260922371574991",
        "0.00021340974298281212",
        "-0.00033785424196302905",
        "0.00010402417287440195"
      ],
      [
        "0.023524531541753595",
        "0.02327556800563634",
        "0.0012149973224438331",
        "0.03423724939839675",
        "0.01728775881669253",
        "0.002874075649018679",
        "0.025434179500185783",
        "-0.0007035846500325955",
        "0.027016427109730873",
        "0.0008849005607283826",
        "-0.015625394455151934",
        "0.004234752235429646",
        "-0.01236640964803285",
        "0.0050418297136876865",
        "0.007838259500107561",
        "-0.006114558387595428"
      ]
    ],
    [
      [
        "0.0007370563864105778",
        "0.0001348809873456329",
        "9.958920776125113e-05",
        "0.00020458539150934536",
        "9.905989054275732e-05",
        "-3.336757800971033e-05",
        "-0.0002617725527062222",
        "-9.68635624050619e-06",
        "-4.389415136377798e-05",
        "1.43356577854542e-05",
        "0.00012027001122473593",
        "-2.4048980493968203e-05",
        "-1.798051388701122e-05",
        "2.5533308029207294e-06",
        "4.643865941217328e-05",
        "-8.909589737197221e-06"
      ],
      [
        "0.001322378948209867",
        "0.00014548751376212418",
        "9.78499955786082e-05",
        "0.00032500795883158644",
        "0.00015513046057960116",
        "2.980671755477022e-05",
        "-0.00046054318451862217",
        "1.4641189395856344e-06",
        "-1.844980575932694e-05",
        "-1.4382395202961652e-05",
        "0.00018820201973455654",
        "-1.5013739411062973e-05",
        "0.0002595184863683626",
        "-6.477878717538756e-06",
        "0.00010359291258897063",
        "6.621844229526295e-07"
      ],
      [
        "0.008107937980557561",
        "0.0007402647761104249",
        "0.00013549048092570013",
        "0.0030571058358638114",
        "-0.001623963059497685",
        "4.843762300448557e-05",
        "-0.00028155527668891365",
        "-0.00011944532233775167",
        "-0.0009056037227830265",
        "0.00033425575490704084",
        "0.00158633131157081",
        "-0.000553604337557429",
        "-0.00486154842695978",
        "0.00010263415096935947",
        "0.0010412692234989635",
        "-4.885148331592126e-05"
      ],
      [
        "0.3083700163246738",
        "0.004936285197917499",
        "0.0012708551440325923",
        "0.04968375072014601",
        "0.026481137806234654",
        "0.017804041137933393",
        "0.02446218230958756",
        "0.0009182005779589871",
        "0.013155336495035766",
        "-0.0012216147756386251",
        "-0.028117418375656008",
        "0.006700987084274654",
        "-0.12119357174532477",
        "0.002199522253344726",
        "-0.008179532672400321",
        "-0.007531166729903855"
      ]
    ],
    [
      [
        "0.0005927933070975536",
        "0.00015959665209262357",
        "0.00010857087778678976",
        "0.00012209732939110363",
        "-0.00016820443675586737",
        "-1.0510882976885248e-05",
        "-2.3535229300630584e-05",
        "1.1331381095595907e-05",
        "1.932423040185638e-05",
        "1.703956609539821e-05",
        "5.16744744915132e-05",
        "7.505146469468307e-05",
        "0.00010916561786412753",
        "-2.4274129730806113e-05",
        "-3.456035977019349e-05",
        "1.2564768692617412e-06"
      ],
      [
        "0.0013138882030444955",
        "0.00018340295488787492",
        "0.00010175623498733309",
        "0.0002366670191891906",
        "-0.0003144596559300161",
        "3.2392315677658815e-05",
        "-0.00029679621846791563",
        "-4.177266297500506e-06",
        "9.34842966992753e-05",
        "8.263035269016176e-06",
        "7.200512790601685e-05",
        "6.918379785086982e-05",
        "0.00028559409032119965",
        "-1.968525357325683e-05",
        "-5.6778079630102484e-05",
        "2.4428747730155537e-05"
      ],
      [
        "0.004245918479071758",
        "0.00402228489543632",
        "0.0005936000106320774",
        "0.001437898445437608",
        "-0.0038049329145606737",
        "-0.00143385697535343",
        "0.0018401576774369408",
        "0.0012927452258423722",
        "-0.0012092515109156227",
        "-0.0006603130922392685",
        "0.001344871716874074",
        "-6.85166753370403e-05",
        "0.001475614853622576",
        "0.0005276148160362994",
        "-0.001949730116472835",
        "-0.0004795721867299131"
      ],
      [
        "0.21104141890716888",
        "0.06797934361128176",
        "0.00554949479702198",
        "0.03242617939228237",
        "-0.08068169490729447",
        "-0.021166888893062365",
        "0.06781527713646533",
        "0.0113123686109337",
        "-0.02994508295836958",
        "-0.0016056766538523502",
        "-0.018494322649073778",
        "0.02214089100037962",
        "0.045024852605450805",
        "-0.00732989077612825",
        "-0.005576721556357219",
        "-0.010800601459068053"
      ]
    ],
    [
      [
        "0.0009167542273845217",
        "0.00013706725437496507",
        "0.00014433009076637293",
        "0.0001749574160110073",
        "0.00017785536239679837",
        "3.433901459783317e-05",
        "-0.00022507458692364583",
        "1.5878257186375515e-05",
        "-5.383528061927492e-05",
        "-3.67351630640971e-05",
        "-3.559438006331735e-05",
        "-0.00019409367025134339",
        "0.00011534385823462391",
        "-4.061890907245952e-05",
        "1.5251015838027501e-05",
        "-4.845524871314259e-05"
      ],
      [
        "0.0010481060981771954",
        "0.00015302822532469826",
        "0.00010422051958101122",
        "0.00021753094366509494",
        "0.00022171792974082897",
        "2.0266654917157248e-05",
        "-0.00026651512009361967",
        "-7.703898295712107e-07",
        "-4.7893000201329625e-05",
        "-2.3411707894726673e-05",
        "6.475982465803014e-05",
        "-8.071640655772187e-05",
        "0.00020898721853942413",
        "-2.019681548575916e-05",
        "6.686064861616984e-05",
        "-1.8163341335517934e-05"
      ],
      [
        "0.014676003585547803",
        "0.002363673025019684",
        "0.0003822735652225306",
        "0.001017938713944909",
        "0.00462493667686979",
        "-0.0008385809659888206",
        "-0.0015832726780019687",
        "0.00016937790546792274",
        "-0.001276162967483884",
        "-0.0003303594596566896",
        "-0.0034142159006720755",
        "-0.0018592169523300988",
        "0.003304635425342736",
        "-0.0007861858958080827",
        "0.0006775536846626121",
        "-0.0003919912739732264"
      ],
      [
        "0.283982285083008",
        "0.007817185004072885",
        "0.002925106589604837",
        "0.004328453725430323",
        "0.009969624673263216",
        "0.017768171777270296",
        "-0.02365411708713926",
        "0.004180346513992254",
        "-0.004912466945203972",
        "-0.00345009453845971",
        "-0.04574136117568938",
        "-0.022071866643325763",
        "0.025332746532792844",
        "0.00208778602434774",
        "-0.0029216499350516708",
        "-0.00025353433617285906"
      ]
    ],
    [
      [
        "9.693499135819752e-05",
        "9.693685103450586e-05",
        "9.693923135972253e-05",
        "9.694205590403813e-05",
        "-1.1553259468714313e-10",
        "1.074895619449997e-09",
        "7.628886948024354e-10",
        "-3.899557890080158e-10",
        "-1.917460905338389e-09",
        "-1.064040220687417e-09",
        "2.991735145807495e-10",
        "4.3125270524007634e-10",
        "-1.7291478513820527e-09",
        "-3.4778142109426067e-10",
        "2.5923235830882745e-09",
        "-2.271344028577871e-09"
      ],
      [
        "9.693448201771246e-05",
        "9.693644041659818e-05",
        "9.694151759795147e-05",
        "9.693980482431447e-05",
        "3.5634980556340505e-10",
        "8.627449413708427e-10",
        "2.1196772005282489e-10",
        "7.433620671390554e-10",
        "-1.0632148198383156e-09",
        "-3.0454284451550785e-09",
        "3.107300706523309e-10",
        "4.859064564009504e-10",
        "-1.0695625601670003e-09",
        "-3.1798032650616755e-10",
        "9.633822718495498e-10",
        "-1.9964060945183735e-09"
      ],
      [
        "9.694119423963294e-05",
        "9.693971825375193e-05",
        "9.697029777373459e-05",
        "9.694394286269352e-05",
        "3.3899862778215386e-09",
        "1.2112545639185595e-08",
        "-5.4833420242259025e-09",
        "8.855695737865753e-09",
        "-4.836452718035148e-09",
        "-1.5030582740442146e-08",
        "3.11715262016153e-09",
        "7.588861860967299e-09",
        "-3.2356597658719874e-09",
        "-6.55135480027919e-11",
        "2.307452919471859e-09",
        "2.9802385020087626e-09"
      ],
      [
        "9.693270860530219e-05",
        "9.693962731423169e-05",
        "9.693983617291322e-05",
        "9.693680455806834e-05",
        "1.0717327818179777e-12",
        "2.4450329642627684e-13",
        "1.967976231289417e-12",
        "2.7230432033249546e-09",
        "-2.693046779478194e-09",
        "-1.914008012599685e-09",
        "-2.6377895957759347e-12",
        "-2.269412161310105e-12",
        "-4.3924814791385283e-13",
        "-6.012394156717094e-10",
        "1.8574739988265478e-09",
        "1.1542243694337804e-09"
      ]
    ],
    [
      [
        "9.693575603546388e-05",
        "9.69353786947446e-05",
        "9.693742387834158e-05",
        "9.693718107054347e-05",
        "-4.817628504189392e-11",
        "1.0432992329516588e-09",
        "-1.5289040543206956e-09",
        "3.213493956738523e-10",
        "-1.0538873225598589e-10",
        "-1.1021377330753596e-09",
        "-5.228320628132567e-10",
        "1.0563897990463725e-11",
        "2.7722153560155217e-10",
        "-3.6883214733540715e-10",
        "-3.006239445795045e-10",
        "1.2034300433601925e-11"
      ],
      [
        "9.69348336710459e-05",
        "9.69361114052247e-05",
        "9.693794871342397e-05",
        "9.693629517565579e-05",
        "-1.891201619099991e-12",
        "2.640494124026219e-10",
        "-5.178399400629892e-10",
        "3.6248903780636326e-10",
        "4.477851188762795e-10",
        "3.3210002725409817e-10",
        "-4.761101751291553e-10",
        "4.514728921418139e-11",
        "4.0640367216332726e-11",
        "-5.923945152687264e-10",
        "1.581892704220871e-10",
        "1.509494839985391e-10"
      ],
      [
        "0.001221558367821569",
        "0.0008954454203442426",
        "0.003635458753285407",
        "0.001940758587467076",
        "0.0009475978997685066",
        "0.0018640599880347282",
        "-0.0011577060568755508",
        "0.0015650024959030918",
        "-0.0009686772609468195",
        "-0.002459888993650422",
        "8.924651342595918e-06",
        "-0.0007104808793818333",
        "0.0008563434953824356",
        "-0.0006134392610610538",
        "0.0007307354589649803",
        "0.0006880053463806057"
      ],
      [
        "9.693270873184583e-05",
        "9.69392860276858e-05",
        "9.69434091762154e-05",
        "9.69414167874555e-05",
        "5.398001997201673e-12",
        "1.5690639012859135e-12",
        "-6.519285126388788e-12",
        "2.80460477332417e-09",
        "-4.759640580923374e-09",
        "-4.320517183781741e-09",
        "-4.1824707350761504e-12",
        "-1.0818390155263015e-11",
        "5.617915276085501e-12",
        "-4.0562311764356395e-09",
        "1.0888477324871266e-09",
        "-3.4989262562969865e-09"
      ]
    ],
    [
      [
        "0.00030238734303988837",
        "0.00022355266291455755",
        "0.00010370649325333717",
        "0.00012562207191474376",
        "-0.00013974269090860032",
        "2.7611231718432294e-05",
        "-2.8303777317717758e-05",
        "-8.95218119752695e-06",
        "4.7224191742761866e-05",
        "4.905074507226229e-06",
        "8.053667421658393e-05",
        "2.5073320614354786e-05",
        "7.136112900392455e-05",
        "-2.787739619804314e-05",
        "-3.7442927962665387e-05",
        "1.3044699862515713e-05"
      ],
      [
        "0.00022205766147318718",
        "0.00020885020333973473",
        "9.91374909784603e-05",
        "0.00011294307784893686",
        "-9.584960177732572e-05",
        "1.3575355791726974e-05",
        "-8.537931103119653e-06",
        "-5.1062970491392475e-06",
        "3.090576175816914e-05",
        "2.424643009226188e-06",
        "6.93981595326e-05",
        "9.544348238688258e-06",
        "4.393062513589931e-05",
        "-1.484023911368272e-05",
        "-2.8917635048727923e-05",
        "5.418110450753979e-06"
      ],
      [
        "0.004250993033898821",
        "0.0046888224704355235",
        "0.00033070044985150914",
        "0.004020346069617413",
        "-0.002330018696001753",
        "-0.0004887640117954146",
        "-0.0031926117274349982",
        "0.0010350639829248191",
        "0.003988007856698958",
        "0.0008846042265379329",
        "0.0036940465499694097",
        "0.0008556711667187962",
        "0.002470888494244369",
        "-4.5307127192210586e-05",
        "0.0014531420000157068",
        "0.0003669065389348782"
      ],
      [
        "9.705542225245027e-05",
        "0.011092911139928656",
        "0.000646774991589259",
        "0.030055089445334606",
        "-2.7144542626530016e-05",
        "1.8273910239293165e-06",
        "-3.0257615667804348e-05",
        "-0.002019359514191285",
        "0.0172900653071333",
        "-0.0038795361966883195",
        "2.4748838433642204e-05",
        "-8.008242537178748e-06",
        "5.2542194570705955e-05",
        "0.0014029204934931634",
        "-0.005520214385765723",
        "-0.0011921888919792334"
      ]
    ],
    [
      [
        "0.00010419696255550685",
        "0.0001928213799559513",
        "9.705116797977492e-05",
        "0.00010239301883370023",
        "-1.2667895088048071e-05",
        "-8.390346595541921e-07",
        "-9.373758743970364e-07",
        "3.3726948657079834e-07",
        "-1.820903233343554e-05",
        "4.1138269738240283e-07",
        "-2.3151548578830808e-05",
        "3.5306060844069536e-07",
        "6.2255753700420556e-06",
        "-3.2902416666734297e-06",
        "-1.3847192748697455e-05",
        "-6.737495826840043e-07"
      ],
      [
        "9.701002799810517e-05",
        "9.804032891057463e-05",
        "9.69481830498641e-05",
        "9.704921343564375e-05",
        "-1.8766625385235268e-07",
        "1.0882577875566044e-08",
        "2.8428391313248378e-08",
        "-1.0558327836386258e-07",
        "-3.2610189575503467e-07",
        "3.544743783682384e-08",
        "-2.2220214773565394e-07",
        "2.7164848532959473e-08",
        "8.78966437694026e-08",
        "-3.528260062082045e-08",
        "-1.3567674132210158e-07",
        "1.7500228296134239e-09"
      ],
      [
        "0.0005648262624747998",
        "0.0024718913171548084",
        "0.00035463567785228635",
        "0.0006046338467710615",
        "-0.0006839434265335373",
        "-0.0002417544219368236",
        "-6.895336755487825e-05",
        "-7.394403056582711e-05",
        "-0.0007263774946826906",
        "0.0002926626733154038",
        "-0.000802150948071769",
        "0.0002492598983446285",
        "0.00048248654786057636",
        "-0.0007788181771012609",
        "-0.0008234904336797303",
        "-0.0002125614355173464"
      ],
      [
        "9.69327108609888e-05",
        "9.696734822229267e-05",
        "9.694550140728374e-05",
        "9.694315137338035e-05",
        "-4.0305428600173054e-11",
        "1.913916790097225e-11",
        "1.986719775011487e-11",
        "-1.744591255572209e-08",
        "-1.4170685658667261e-08",
        "8.30984118784245e-09",
        "-2.1986731303843036e-11",
        "7.486781522658905e-12",
        "1.0587258860319267e-11",
        "6.564846003252282e-10",
        "-5.2253460443092264e-09",
        "3.5908353971802548e-09"
      ]
    ],
    [
      [
        "9.693390766403661e-05",
        "9.693497206958312e-05",
        "9.693867746548218e-05",
        "9.693619770288936e-05",
        "1.234312631984904e-10",
        "9.150320182990519e-11",
        "8.929289311177242e-11",
        "4.0847002217811635e-10",
        "1.329248379298854e-10",
        "-6.059403892451555e-10",
        "-5.673652473993676e-10",
        "-2.2946058660255681e-10",
        "-2.97637284231805e-10",
        "-4.2531641717621194e-10",
        "1.5717561201849443e-10",
        "-1.02227681728855e-09"
      ],
      [
        "9.693367970788411e-05",
        "9.693496790469987e-05",
        "9.694011664028232e-05",
        "9.693594328731042e-05",
        "7.534348966466131e-11",
        "1.1625562964378735e-10",
        "4.350006553577553e-11",
        "4.106695778330701e-10",
        "9.708145671995968e-11",
        "4.778846352013834e-11",
        "-4.276508152946971e-10",
        "-3.252076886599613e-10",
        "-1.9441193745969968e-10",
        "-1.6727201796969153e-10",
        "2.7905321686365093e-10",
        "-1.0735651777465862e-09"
      ],
      [
        "9.693438035500254e-05",
        "9.693602200339876e-05",
        "9.694783590902199e-05",
        "9.69360104288044e-05",
        "-1.553125505855171e-10",
        "1.4592822217983294e-09",
        "-2.568684905579033e-10",
        "-3.008261427236871e-09",
        "1.0612491917416306e-09",
        "-2.6852835953638503e-09",
        "-6.067955315917731e-10",
        "2.8308087495289955e-10",
        "-4.375837960628698e-10",
        "9.503703018378077e-10",
        "2.693009298103971e-10",
        "-9.076348095031266e-10"
      ],
      [
        "9.693270732362728e-05",
        "9.693489749114273e-05",
        "9.693792589203192e-05",
        "9.693471802214908e-05",
        "7.698813357953048e-13",
        "-7.905249548761187e-13",
        "5.485335735932813e-13",
        "-2.6103011971231356e-10",
        "7.29666709672648e-11",
        "-4.25962877500053e-10",
        "-1.3762489879066572e-12",
        "-2.542579955079307e-12",
        "-1.1061687014945716e-12",
        "-4.883321955608502e-10",
        "7.927110958956344e-11",
        "4.690597879877821e-10"
      ]
    ],
    [
      [
        "0.0001344640276216506",
        "0.0002470429443593356",
        "0.00011987116563190117",
        "0.00010097921712457416",
        "4.009897421102623e-05",
        "1.022930101241369e-05",
        "1.121603645412256e-05",
        "5.7416026690307774e-05",
        "2.0592665098877972e-05",
        "6.787611880695268e-06",
        "-6.344859344861996e-05",
        "-2.7497355758636097e-05",
        "-5.093417693341385e-06",
        "-1.2085362589000534e-05",
        "1.3519349327760146e-05",
        "6.828948881613793e-06"
      ],
      [
        "0.00010037053356894492",
        "0.00011126980105523309",
        "0.00010009748874825555",
        "9.742637027262911e-05",
        "2.871239701141196e-06",
        "1.2832655213885573e-06",
        "1.291549392370057e-06",
        "6.728840694734946e-06",
        "8.272826489055109e-07",
        "3.6258791793812523e-07",
        "-6.405294316038611e-06",
        "-3.035447592624734e-06",
        "1.341722585321095e-07",
        "-1.4371668576812276e-07",
        "2.5188150324074625e-06",
        "1.190395288116007e-06"
      ],
      [
        "0.0017276890658641049",
        "0.006823223902780413",
        "0.0016390807855929997",
        "0.00047029727104026055",
        "0.00251592527334896",
        "0.0012552193977487128",
        "0.0007411147072842133",
        "0.003216591563283274",
        "0.0008209201710256024",
        "0.00042534641621342625",
        "-0.0021538456859187057",
        "-0.0009691665870072051",
        "0.00024415260496119575",
        "0.00016262320114090095",
        "0.0013555173107749083",
        "0.0006283770865485097"
      ],
      [
        "9.72129100639473e-05",
        "0.040754330160603786",
        "0.01823966691220158",
        "0.003321582655054271",
        "5.1357700469525614e-05",
        "1.7375872522863085e-05",
        "-3.733774633168088e-06",
        "0.026275646011670085",
        "-0.010644109272374063",
        "-0.007592261759793763",
        "-9.356580993731789e-05",
        "-6.914954355095904e-05",
        "2.9826206600468072e-05",
        "-0.006872157296488124",
        "0.004220037614111879",
        "0.0009281521736938498"
      ]
    ],
    [
      [
        "9.693415429673558e-05",
        "9.693651866331456e-05",
        "9.693742674651036e-05",
        "9.693651906238649e-05",
        "-3.100631627030052e-10",
        "5.8165651356867315e-11",
        "3.239153053048915e-10",
        "-5.750919533920886e-12",
        "-6.72079543987202e-10",
        "-1.5152218097129442e-10",
        "-1.084591081643916e-10",
        "5.221668491646852e-11",
        "1.1156356610116424e-10",
        "3.240243114345975e-10",
        "-4.0108208553013675e-10",
        "-4.290004640504133e-10"
      ],
      [
        "9.69338071914489e-05",
        "9.693720004863445e-05",
        "9.693783752935587e-05",
        "9.693750429773677e-05",
        "-1.9804949973291064e-10",
        "5.871330372218178e-11",
        "2.8079661547888595e-10",
        "-1.5865159347797223e-10",
        "-9.61213253041583e-10",
        "2.568044105931068e-10",
        "1.2108297285153638e-11",
        "1.5873119163231258e-10",
        "1.5495098370546036e-10",
        "1.934188023790256e-10",
        "-1.1008922857437366e-09",
        "-1.4124432329388605e-09"
      ],
      [
        "9.693526074031616e-05",
        "9.693914776091635e-05",
        "9.694610291408931e-05",
        "9.693921269704834e-05",
        "-1.1062960480312636e-09",
        "-5.159197787194926e-10",
        "5.055689351708406e-10",
        "-3.5871425732918407e-09",
        "-2.847870813333222e-09",
        "4.8546290580572896e-09",
        "-1.3230832660595535e-09",
        "2.259748693507341e-09",
        "1.5249952894301285e-09",
        "-3.6469638808201156e-09",
        "-1.2527145151033428e-09",
        "-2.0892172750588224e-09"
      ],
      [
        "9.693329701820268e-05",
        "0.003164683911086167",
        "0.002637493170704087",
        "0.004987896151192906",
        "-5.249070304512216e-08",
        "-3.815301478463359e-07",
        "4.94264690608591e-07",
        "-0.002616648889544892",
        "-0.0037470153603581993",
        "0.002884570404387268",
        "1.3439276315483072e-06",
        "-1.1629604213740254e-06",
        "-1.6247029595241704e-06",
        "0.0009731064712508828",
        "-0.0009818934138353548",
        "0.0020260836178973853"
      ]
    ],
    [
      [
        "0.00026078705274561566",
        "0.00048399174633689037",
        "0.00016983144293996678",
        "0.00011206936436952372",
        "0.00016732031962246856",
        "-1.4078790855284626e-05",
        "-4.977841734282366e-05",
        "0.00011011027596731718",
        "-5.175681040680232e-05",
        "3.7464102967807123e-06",
        "0.00018820846338840231",
        "0.00010837370910877639",
        "-7.98994305816384e-07",
        "0.00012684437801529588",
        "5.636384972075396e-05",
        "3.299663082913945e-05"
      ],
      [
        "0.00031950866154507006",
        "0.00048476522877601355",
        "0.0001404811260556863",
        "0.00010006315583497487",
        "0.00012123921031435759",
        "-6.21074461408426e-05",
        "1.04723679642658e-05",
        "5.8014432819609624e-05",
        "-2.341345552019872e-05",
        "-1.1230892042205457e-05",
        "0.00026762255235395356",
        "7.638619035146796e-05",
        "-2.4215767235516717e-05",
        "0.00011628610013191717",
        "-2.5781734224729652e-05",
        "3.1626818767400227e-06"
      ],
      [
        "0.005534379682678379",
        "0.014887113994878156",
        "0.0006901117157429407",
        "0.0013844238215263301",
        "0.006053959740639485",
        "0.0008616226540090212",
        "-0.0021842963797511373",
        "0.002876569653406901",
        "-0.0006152127458151119",
        "8.657561319336787e-05",
        "0.006615915720475242",
        "0.0015757393426928433",
        "0.0014931348604896853",
        "0.000706038325205229",
        "0.0043201369046396544",
        "0.0008696002365128786"
      ],
      [
        "9.702893690688665e-05",
        "0.05611897406259072",
        "0.015612714922908616",
        "0.0015817585018091938",
        "5.7849589290250936e-05",
        "-1.2547389671189884e-05",
        "4.040515099072646e-06",
        "0.009628084676763063",
        "-0.002856622340174758",
        "-0.004799322197775827",
        "4.5212870984116346e-05",
        "3.654564858753159e-05",
        "-1.1249536870581329e-05",
        "0.02786620434428117",
        "-0.008661528587637708",
        "-6.766135842883077e-05"
      ]
    ],
    [
      [
        "9.69337094399146e-05",
        "9.693447205649718e-05",
        "9.693706068386737e-05",
        "9.693521420909699e-05",
        "-1.2769449608438975e-10",
        "1.1357960793995618e-10",
        "4.890577909577941e-10",
        "-7.754618635215649e-10",
        "1.5071215969406968e-10",
        "-3.8976489979616777e-10",
        "4.6504927092140296e-11",
        "2.015735214291669e-10",
        "-3.4679516356588875e-10",
        "4.560680507825198e-10",
        "5.387726055814545e-11",
        "-3.9789090454818775e-10"
      ],
      [
        "9.693359513838976e-05",
        "9.693447853055128e-05",
        "9.693715725803005e-05",
        "9.693541404420569e-05",
        "-1.3690430559307316e-10",
        "1.3102070831695948e-10",
        "4.5430459198603066e-10",
        "-2.8975667948985837e-10",
        "1.7013803000285892e-10",
        "-3.508982358693284e-10",
        "-3.794417709346155e-11",
        "1.5158740480170354e-11",
        "-3.2254202706837353e-10",
        "2.8020891585752277e-10",
        "2.9265197865846266e-10",
        "-2.511367285624481e-10"
      ],
      [
        "9.693405596994811e-05",
        "9.693526258316885e-05",
        "9.693858807854342e-05",
        "9.693651684438377e-05",
        "6.478258258116852e-13",
        "-9.801159806949967e-11",
        "6.148306579900727e-10",
        "-4.845897726915234e-10",
        "8.703619018124833e-10",
        "6.219781687521571e-11",
        "1.8934780574641807e-10",
        "1.167852122887115e-10",
        "-3.1262072815129594e-10",
        "4.767380119240818e-10",
        "1.9352873242416252e-10",
        "1.0593429213965067e-09"
      ],
      [
        "9.693270731984386e-05",
        "9.693541662966838e-05",
        "9.69376720107029e-05",
        "9.693566800279771e-05",
        "1.0848514358818412e-12",
        "-1.6049417411386447e-12",
        "2.9634065981840686e-12",
        "1.2584284426230956e-10",
        "1.3784577495536624e-09",
        "9.351224235406356e-10",
        "-1.1872827630798843e-12",
        "-1.7942765665973965e-12",
        "-2.57548247650538e-12",
        "-4.5065913214006273e-10",
        "-1.2612834182218258e-10",
        "1.2609821361541285e-09"
      ]
    ],
    [
      [
        "0.000237175257417771",
        "0.00013687657131386714",
        "0.00010656036493123987",
        "0.0001593704430067459",
        "-6.398070614654646e-05",
        "1.332933861483076e-05",
        "-7.90688659273594e-05",
        "3.3976848891864326e-06",
        "4.992787783336595e-05",
        "4.699133819905553e-06",
        "3.8832290789061345e-05",
        "3.4232759826516e-05",
        "5.0039388672911394e-05",
        "-1.9308964028026144e-05",
        "-9.349245706614878e-07",
        "2.4055510281624795e-05"
      ],
      [
        "0.0003042606520995973",
        "0.00020368212142081847",
        "0.00012286493835171584",
        "0.00021457331324973574",
        "-0.00011254406047395254",
        "6.929554392283993e-06",
        "-0.0001175178861137742",
        "3.0489743546006228e-05",
        "0.00011205749637612911",
        "3.2282998941121086e-05",
        "9.729027746710646e-05",
        "7.298963635329116e-05",
        "0.00010285471124429905",
        "-4.2873502154952366e-05",
        "-6.872855342860985e-07",
        "4.48095878391837e-05"
      ],
      [
        "0.00215710753014424",
        "0.0009335873102354575",
        "0.0006752079762466651",
        "0.0038573499217182273",
        "-0.00045612744047560935",
        "0.0008103944447438198",
        "-0.0018407353171688732",
        "-0.0006163401910668615",
        "0.0016551292764094637",
        "-0.0014650306261349152",
        "0.001231092773548407",
        "-0.0007311585677903308",
        "0.0020877728849833794",
        "-0.00032238377702399385",
        "0.0006377259333821653",
        "0.00016796890193539475"
      ],
      [
        "9.711984539063794e-05",
        "0.009567250270292461",
        "0.016496105438877914",
        "0.059960327462935704",
        "-4.0068808995432774e-05",
        "-3.115026341457231e-05",
        "-5.254250580610127e-05",
        "0.003508988820948023",
        "0.01758977708806709",
        "-0.013745436607989525",
        "1.2912075941924998e-05",
        "-4.5809675666840275e-05",
        "9.187952399033873e-05",
        "0.011957936118523272",
        "-0.016047577105625377",
        "-0.028156220991361194"
      ]
    ],
    [
      [
        "0.0005182689880501957",
        "0.0002362984633754603",
        "0.00010071955239546173",
        "0.00014982853749406346",
        "-0.00010848301482253184",
        "-7.665111471803632e-06",
        "-9.94034867467047e-05",
        "2.2119562072336773e-05",
        "-3.1675514871747265e-05",
        "-8.544710206372651e-06",
        "-0.00021666517453429403",
        "-3.917065236968619e-05",
        "0.00011137362904493049",
        "6.14103445103138e-06",
        "-7.979288453807623e-05",
        "-1.1266040614525965e-05"
      ],
      [
        "0.0004266020539577454",
        "0.0003739561909130353",
        "9.769204306907119e-05",
        "0.00012626193956492685",
        "-0.00015292789005812147",
        "-1.1720833826835675e-05",
        "-8.297859533282792e-05",
        "-2.916899049966436e-06",
        "-3.211847483831785e-06",
        "4.640948051613366e-06",
        "-0.0002606452991753854",
        "1.0566270763667048e-05",
        "5.275213071042967e-05",
        "-1.4169908384547593e-05",
        "-9.007756832232392e-05",
        "7.845278233375199e-07"
      ],
      [
        "0.0006523272448940743",
        "0.00038596054891962045",
        "0.00016151493585561436",
        "0.00013416221525701014",
        "-0.00024943981267544116",
        "-0.00015318991391777165",
        "-8.112159546844793e-05",
        "5.944358615614346e-06",
        "-3.0586130037795644e-05",
        "4.617633938212046e-05",
        "-0.00031353020747071873",
        "0.00011134558134600959",
        "0.00011871982801103642",
        "-0.00013648880665166824",
        "-9.911475503547402e-05",
        "-1.6482546704924457e-05"
      ],
      [
        "0.4044982021474764",
        "0.021955368833420724",
        "0.006473693266672209",
        "0.00443242341936037",
        "-0.08174687805407771",
        "-0.05033391422792206",
        "0.02476669136847326",
        "0.010947324119693748",
        "-0.0011289648494179365",
        "-0.002520896747158857",
        "-0.046443785272763896",
        "-0.006727955321249052",
        "-0.03376221633530021",
        "-0.004420629646777745",
        "0.00966914552971429",
        "0.004614262580431466"
      ]
    ],
    [
      [
        "0.00013400897342491104",
        "0.00016214425542619235",
        "0.00013278349836666747",
        "0.00013351891535674744",
        "6.512098882246649e-07",
        "-3.314398508255718e-05",
        "-6.285797017953183e-06",
        "1.954311179968491e-05",
        "4.79993882216981e-05",
        "2.047703750270489e-05",
        "-4.916390403001418e-05",
        "-1.5178399033184868e-05",
        "-3.628459595403133e-05",
        "-4.4219087268335134e-05",
        "-8.974521039249761e-06",
        "2.9860238945905866e-05"
      ],
      [
        "0.0001666714285579443",
        "0.00018895747711074044",
        "0.0001705607843931335",
        "0.00021389210875356706",
        "7.029419993524547e-06",
        "-7.046939592221658e-05",
        "-4.607266296607314e-05",
        "7.736512119514032e-06",
        "8.42167326880063e-05",
        "6.1003019467915864e-05",
        "-7.979731241740459e-05",
        "-1.2969566706452377e-05",
        "-7.766833330081317e-05",
        "-8.1943736015785e-05",
        "-6.0552216959290064e-05",
        "6.990980693907564e-05"
      ],
      [
        "0.0015292600649581744",
        "0.0028077830476781643",
        "0.0006568554689093467",
        "0.0031982757797950653",
        "0.00027120251198167045",
        "-0.000869488598394567",
        "-0.0002675270992751522",
        "0.0001275358602344509",
        "0.0027980474960122626",
        "0.00047535857812795566",
        "-0.0019517337595782154",
        "-0.00021441595396791015",
        "-0.0020905876842394248",
        "-0.0012253921773682215",
        "-0.000760384273656859",
        "0.0012290360454126296"
      ],
      [
        "9.735327042170766e-05",
        "0.010938700770162848",
        "0.0050360907483974525",
        "0.004607413814481345",
        "5.0237042385785874e-05",
        "-4.5324201123092486e-05",
        "6.089829471713039e-07",
        "-0.004901042699619894",
        "0.004744948981383966",
        "0.00042969146121355894",
        "-4.5119270454453564e-05",
        "-4.7833050548130995e-06",
        "-4.354898088206527e-05",
        "-0.005434052809947173",
        "-0.0051368280099443496",
        "0.004700352918550564"
      ]
    ],
    [
      [
        "0.00023745643223509763",
        "0.00039244755268182823",
        "0.00013993333718937382",
        "0.00010720842878911577",
        "0.00011474365668663943",
        "6.097928344632787e-06",
        "-2.4867982324647268e-05",
        "9.784534705087118e-05",
        "-5.4729966051193316e-05",
        "-1.6919314083542904e-05",
        "-0.00016840489810947005",
        "-7.749082860687253e-05",
        "2.8724400096966772e-05",
        "-5.596778532034573e-05",
        "-6.3470669937854695e-06",
        "-1.2467417713006031e-05"
      ],
      [
        "0.00026525392456323686",
        "0.00048651640829982823",
        "0.0001592260619035463",
        "0.0001040992056683976",
        "0.00014412258185212944",
        "1.7260003602560325e-06",
        "-6.315047486519102e-06",
        "0.00013022217744340832",
        "-4.834928443585013e-05",
        "-2.0834374788685337e-05",
        "-0.00021166776820482635",
        "-0.00010237890972560197",
        "3.4148192173763914e-05",
        "-8.549078949982054e-05",
        "2.1297318124554063e-05",
        "-3.4916647234224687e-06"
      ],
      [
        "0.0038320860455036136",
        "0.008128755114904565",
        "0.002248110014454194",
        "0.0005281045425672704",
        "0.004437937252769654",
        "-0.00010399867575030417",
        "-0.0006102296329227506",
        "0.002310932235728131",
        "-0.0016813345216875083",
        "-0.0008268650221813967",
        "-0.003210105321012024",
        "-0.0028326887435329486",
        "0.00111269860030771",
        "-0.0034550539372993497",
        "0.0007976079332732653",
        "-0.0004937713954967717"
      ],
      [
        "9.70827207513021e-05",
        "0.02093190465843315",
        "0.012413498843019097",
        "0.015527665787971663",
        "4.735115468415522e-05",
        "-2.8740175694679256e-06",
        "-3.6810336838421543e-05",
        "0.007590017272803062",
        "-0.017757228972852448",
        "-0.008151958278567744",
        "-2.9721193110032108e-05",
        "-4.288780240724388e-05",
        "3.0980357413560545e-05",
        "-0.01410697765988752",
        "0.0024858709884085922",
        "-0.011117509770654042"
      ]
    ],
    [
      [
        "0.0001248208494307022",
        "0.00012364820890995245",
        "0.00011084371860641421",
        "0.00010999280380536184",
        "1.3546013158452803e-05",
        "-1.265137058583747e-05",
        "1.7802781547599746e-05",
        "6.67406420676951e-06",
        "1.4484170040339093e-05",
        "-4.359831119823919e-06",
        "2.369447245624394e-05",
        "1.5089095692850568e-05",
        "6.869111176763523e-06",
        "1.808083521161431e-05",
        "-1.1788857105245898e-05",
        "-1.274935365980978e-05"
      ],
      [
        "0.00015465180154468618",
        "0.00014470246472611843",
        "0.00010323374137064464",
        "0.00011890588434580839",
        "3.424694299941946e-05",
        "8.341798133786826e-06",
        "2.844999230541765e-05",
        "1.6769607350956977e-05",
        "3.1650132945524994e-05",
        "1.0472256459950665e-05",
        "3.980162782675759e-05",
        "1.7141082963404834e-05",
        "2.1417264991693548e-05",
        "4.419439775016624e-06",
        "-6.910341656467772e-06",
        "-5.353801769957827e-06"
      ],
      [
        "0.0016006254899530055",
        "0.0025175244310415646",
        "0.0013270999340756146",
        "0.0017279245209199789",
        "0.0010806536279316466",
        "0.00024355994439812087",
        "0.0006712701664276403",
        "0.0015741384586657942",
        "0.0019618237756932927",
        "0.001367784712959991",
        "0.0015722614452424065",
        "0.001338080903690377",
        "0.0014148829225037025",
        "0.0007069685165877346",
        "0.0003149513531603459",
        "-0.00036816108628384155"
      ],
      [
        "9.697540151441969e-05",
        "0.015658617019820652",
        "0.012685784961340051",
        "0.007242275816086028",
        "2.0194487844249335e-05",
        "3.71627569140125e-06",
        "6.432073199641996e-06",
        "0.010343011471366568",
        "0.009134673599343172",
        "0.009263587442250375",
        "1.6016923480755845e-05",
        "2.2883008106524913e-05",
        "1.6238138163428153e-05",
        "0.009430044348388938",
        "0.005267943891507109",
        "-0.0020340949171421627"
      ]
    ],
    [
      [
        "9.861457817248535e-05",
        "0.00010254634928402837",
        "9.747102442414684e-05",
        "0.00012127428879805656",
        "2.9280632974521387e-06",
        "-2.44576363557895e-07",
        "-6.173367904645306e-06",
        "7.534945412743222e-08",
        "-1.1674320563390538e-05",
        "-8.21064635166027e-09",
        "9.164505094784386e-07",
        "9.131542605707154e-07",
        "-1.6632691623514862e-06",
        "1.7273408353360724e-06",
        "4.7346132409300077e-07",
        "3.601956665819263e-06"
      ],
      [
        "9.693551047072784e-05",
        "9.693982799914708e-05",
        "9.693846626935063e-05",
        "9.695361682581501e-05",
        "1.4678507945458722e-09",
        "-1.275636114540126e-09",
        "-4.498189257343565e-09",
        "-5.902690484790136e-10",
        "-6.4166789242813855e-09",
        "7.62220293374008e-10",
        "-9.259067610199072e-10",
        "6.500482878372831e-10",
        "-1.722473423244842e-09",
        "7.314556702883931e-10",
        "-5.755081109634226e-09",
        "2.6280765184080753e-09"
      ],
      [
        "0.0005208060462097467",
        "0.0004203329031048379",
        "0.0005798039532172176",
        "0.00276400110459059",
        "0.0002831360249635246",
        "0.0003746341034611592",
        "-0.0010631020152239335",
        "0.00039298905084271627",
        "-0.0007199552291825433",
        "-0.0009500592069962175",
        "-0.00023856110053451117",
        "-0.0002536200019421153",
        "1.745782282265744e-05",
        "4.143618417633512e-05",
        "-0.0005866660770918983",
        "-0.0006206669910568806"
      ],
      [
        "9.710418025635993e-05",
        "0.006849104738956623",
        "0.011426430192067311",
        "0.057933484291232094",
        "3.010535607122941e-05",
        "4.4032364228474016e-05",
        "-9.311819313475375e-05",
        "0.007550024166777648",
        "-0.013084153678984464",
        "-0.024314613685452534",
        "1.5857599581259483e-05",
        "-1.9551602719029523e-06",
        "3.530236123119871e-05",
        "-0.004415393130382953",
        "0.014809678164769224",
        "0.008003636765458403"
      ]
    ],
    [
      [
        "0.0009027288857200748",
        "0.00019216097013062563",
        "0.0001207025315135638",
        "0.00011159249568672284",
        "-0.0001796219100973645",
        "-4.2705190615510645e-05",
        "-6.177879258486858e-05",
        "4.3966820080096915e-05",
        "3.716838233134384e-05",
        "1.7878065607700873e-05",
        "0.0002108744341610962",
        "0.00013163164356004982",
        "8.940130167648668e-05",
        "-1.816698958501967e-05",
        "-3.76218149223984e-06",
        "5.354601480824186e-06"
      ],
      [
        "0.0012695686233640615",
        "0.0001938909405245863",
        "0.00010704195051933934",
        "0.00011011848388741557",
        "-0.0002345306706402029",
        "-9.347090138190997e-05",
        "-7.149305232853713e-05",
        "3.021918075653605e-05",
        "3.531346175494514e-05",
        "1.0538151058788773e-05",
        "0.0002422547130005575",
        "5.578657393055357e-05",
        "0.0001017147176045212",
        "8.152284271716144e-06",
        "-5.573249535139832e-06",
        "-4.705768907198055e-06"
      ],
      [
        "0.0010932740451391238",
        "0.0001605559076144283",
        "0.00026007337335826606",
        "0.0001374611923140331",
        "-8.63018989053461e-05",
        "-0.00040312918966620316",
        "-0.00019697333110778008",
        "3.6093394106062294e-05",
        "7.63116345731698e-06",
        "7.95005769830767e-05",
        "0.00023651471890830987",
        "4.949758711051859e-06",
        "-3.972802379723089e-05",
        "9.526773329779424e-05",
        "5.01996046911441e-05",
        "1.7053174409203738e-05"
      ],
      [
        "0.6534803568386678",
        "0.025568811114188475",
        "0.0011931616730001117",
        "0.00428005017542124",
        "-0.12791391606520727",
        "-0.020097391330483036",
        "0.019513585200497854",
        "0.004387868437263844",
        "-0.005064398662331721",
        "-0.0019121393402070736",
        "0.016761026526385704",
        "0.01767342339418083",
        "-0.04850152059791704",
        "-0.0029444031747495815",
        "0.008994643906841834",
        "0.0009640307703701514"
      ]
    ],
    [
      [
        "0.00011491282071428074",
        "0.00013663583098879893",
        "9.790360734032011e-05",
        "0.00016217988996607545",
        "-1.8710971481412424e-05",
        "3.2082315642899967e-06",
        "2.5205637174900478e-05",
        "-6.162711067749484e-06",
        "-5.0827128545267746e-05",
        "7.930160750795105e-06",
        "1.9069489827330948e-05",
        "-2.6611756667449376e-06",
        "-2.3188888692942944e-05",
        "-6.319944381669758e-07",
        "-2.6016182549053327e-06",
        "-4.069867466237015e-07"
      ],
      [
        "0.00012850587154978227",
        "0.00019360567841117022",
        "9.981073311727508e-05",
        "0.00020281150262753254",
        "-3.530226044866322e-05",
        "-9.040212907451455e-06",
        "4.609574325394424e-05",
        "6.073489922839602e-06",
        "-9.851302013099562e-05",
        "-9.888556573066827e-06",
        "4.2493649468651014e-05",
        "-2.996000192418962e-06",
        "-3.489888706291521e-05",
        "1.5519567520117657e-05",
        "-2.3020562488790117e-05",
        "1.4367031024000185e-05"
      ],
      [
        "0.000666802498314529",
        "0.0020625730740958777",
        "0.0004429038880923256",
        "0.001959201563043376",
        "-0.0008584961942764105",
        "-0.00028116675721155156",
        "0.0007961386719851409",
        "5.029798463807794e-05",
        "-0.0019094777461014334",
        "1.4461248420577009e-06",
        "0.0006189809591307979",
        "-0.00034365731436086257",
        "-0.0006537656479252364",
        "0.0008231140366436752",
        "0.00012013515998595747",
        "0.000802670654005657"
      ],
      [
        "9.729072729074553e-05",
        "0.013470355384130151",
        "0.001722318279303966",
        "0.00615581597858278",
        "-6.837797373181473e-05",
        "1.9672646113133486e-05",
        "4.651784028529042e-05",
        "-0.003344294604518063",
        "-0.008817147071281842",
        "0.002645220947289665",
        "-1.0594035019500297e-05",
        "-1.3960118032702493e-05",
        "-2.283591482741169e-06",
        "0.003248475580505203",
        "0.0018126966842747798",
        "0.0016884312143522439"
      ]
    ]
  ],
  "Q_coefficients": [
    [
      "9.729459366683503e-05",
      "9.928336080263766e-05",
      "0.00010420918468567531",
      "9.834904999943825e-05",
      "9.928336080263757e-05",
      "9.757182458225583e-05",
      "0.00014423323067529412",
      "9.728468544371402e-05",
      "0.00010420918468567531",
      "0.000144233230675294",
      "9.859350476831388e-05",
      "9.999882729922092e-05",
      "9.834904999943824e-05",
      "9.728468544371403e-05",
      "9.999882729922094e-05",
      "9.706151519500456e-05",
      "5.674874225020167e-07",
      "8.964316360858556e-07",
      "-6.964257903877855e-07",
      "5.674874225021191e-07",
      "-4.793373543962913e-07",
      "-2.8358967117644907e-06",
      "-3.5025003977108976e-07",
      "8.964316360857729e-07",
      "-2.835896711764592e-06",
      "-7.729742337966929e-07",
      "9.874270184315938e-07",
      "-6.9642579038779e-07",
      "-3.502500397711546e-07",
      "9.874270184315686e-07",
      "-2.1067010471863824e-07",
      "-1.2972307967877181e-06",
      "-7.902296166022102e-07",
      "-5.606596817864476e-07",
      "-7.523165327454369e-07",
      "-1.0494192842982141e-05",
      "-4.967048375350328e-07",
      "4.118962151304515e-06",
      "1.561846944004779e-06",
      "-1.2168677420044662e-06",
      "8.453026273794919e-07",
      "-1.4047397603215984e-06",
      "-6.038476810409443e-07",
      "2.2675038243482997e-06",
      "-3.300506554026324e-07",
      "-2.3064354894301372e-06",
      "4.118962151304499e-06",
      "-1.187961572498436e-06",
      "4.169549338097009e-06",
      "-9.716090420743808e-07",
      "-2.8163238286503397e-06",
      "-1.8270121567959488e-05",
      "-1.9211641312446967e-06",
      "3.778286510147744e-06",
      "-1.1575771152232188e-06",
      "-7.643923375718641e-07",
      "1.134097205141128e-06",
      "-5.202227553948357e-07",
      "-1.4047397603216511e-06",
      "9.22534604093889e-07",
      "4.20935948874608e-06",
      "6.890093100370791e-07",
      "-1.1575771152232434e-06",
      "6.755261747993743e-06",
      "1.493255146406838e-06",
      "-2.059169644537368e-06",
      "1.2803958034364257e-06",
      "6.614345150487927e-07",
      "-1.7616664351566066e-06",
      "4.059653628340795e-07",
      "-7.523165327454426e-07",
      "1.5618469440047365e-06",
      "-6.038476810410203e-07",
      "-1.2972307967877048e-06",
      "-1.049419284298215e-05",
      "-1.2168677420044599e-06",
      "2.2675038243482887e-06",
      "-7.902296166022289e-07",
      "-4.967048375350343e-07",
      "8.453026273794536e-07",
      "-3.300506554026283e-07",
      "3.7541859131394043e-06",
      "4.649191005077253e-07",
      "-1.1879615724984463e-06",
      "3.754185913139444e-06",
      "1.0248136720216243e-06",
      "-1.3060554629379542e-06",
      "9.225346040939013e-07",
      "4.649191005076937e-07",
      "-1.3060554629379504e-06",
      "2.783802841935488e-07",
      "2.525856854248631e-06",
      "-1.8270121567959502e-05",
      "-2.6585840480137833e-06",
      "6.0768282750364844e-06",
      "-4.8327691594826124e-06",
      "6.755261747993712e-06",
      "2.968513232448136e-06",
      "-1.0725647746891137e-05",
      "1.6471337804531e-06",
      "-7.643923375718808e-07",
      "2.968513232448134e-06",
      "7.488170788983593e-07",
      "-9.80909607742624e-07",
      "6.614345150487898e-07",
      "3.309423293775063e-07",
      "-9.320938348088266e-07",
      "2.0527363703997137e-07",
      "4.1695493380969324e-06",
      "-1.9211641312446946e-06",
      "1.1340972051411432e-06",
      "-2.306435489430132e-06",
      "-9.716090420743874e-07",
      "3.7782865101477398e-06",
      "-5.202227553948355e-07",
      "6.076828275036484e-06",
      "-1.0725647746891138e-05",
      "4.209359488746069e-06",
      "2.52585685424864e-06",
      "-4.83276915948257e-06",
      "1.647133780453097e-06",
      "-2.1167847166725012e-06",
      "1.49325514640686e-06",
      "7.488170788983706e-07",
      "-2.116784716672501e-06",
      "4.487764712133752e-07",
      "-1.7616664351566055e-06",
      "-9.320938348088352e-07",
      "2.3652152501438794e-06",
      "-5.733095446365058e-07",
      "6.890093100370923e-07",
      "-2.059169644537364e-06",
      "4.0596536283407926e-07",
      "-9.809096077426226e-07",
      "2.0527363703997595e-07",
      "-5.733095446365012e-07",
      "7.246400615896718e-07",
      "-1.3488808435753907e-06",
      "1.5393205222543187e-07",
      "-7.24640061589706e-07",
      "2.5651402344379413e-20",
      "-3.0006229314188514e-06",
      "2.803845080422365e-08",
      "1.348880843575401e-06",
      "3.0006229314188425e-06",
      "5.3961287644696965e-21",
      "-3.533059786723902e-07",
      "-1.539320522255999e-07",
      "-2.8038450804282024e-08",
      "3.5330597867246205e-07",
      "2.9776386229656045e-20",
      "-3.923500078821517e-06",
      "1.640472419342008e-06",
      "-2.2797944974511675e-06",
      "9.595539326388628e-07",
      "9.734751916385718e-07",
      "7.449157758385754e-07",
      "3.235444364772653e-07",
      "1.042185158512104e-05",
      "1.5518047988810923e-06",
      "-2.5423599797185294e-06",
      "1.1578589124541386e-06",
      "6.585598713908254e-07",
      "-1.428618071267399e-06",
      "4.2061135018224844e-07",
      "-2.224821775197436e-06",
      "3.2354443647728226e-07",
      "-1.7881572557040916e-06",
      "-1.8063905971357752e-05",
      "-1.2388299226798572e-06",
      "6.703354941699696e-06",
      "-3.1466851148945903e-06",
      "-2.8910795220920257e-06",
      "2.8152297157040636e-06",
      "-2.9874433457495377e-06",
      "-1.3767899883078296e-06",
      "4.573691977904978e-06",
      "-7.851528318716627e-07",
      "1.1578589124541304e-06",
      "2.043415837000712e-07",
      "7.002399656216546e-06",
      "9.703003677620896e-08",
      "-2.9874433457494776e-06",
      "-4.596488208624911e-06",
      "3.2904566737465067e-07",
      "2.652019642291834e-07",
      "5.932013152577104e-07",
      "2.0154519693254507e-07",
      "-1.1013538752587404e-06",
      "9.122282208974249e-08",
      "-9.595539326388615e-07",
      "-1.0421851585120933e-05",
      "-6.585598713908705e-07",
      "3.923500078821481e-06",
      "-9.734751916385601e-07",
      "-1.5518047988810849e-06",
      "1.4286180712674034e-06",
      "-1.640472419342129e-06",
      "-7.449157758385858e-07",
      "2.5423599797185323e-06",
      "-4.2061135018222594e-07",
      "3.973136928384574e-06",
      "-4.079574096522343e-08",
      "-1.7881572557041492e-06",
      "-3.973136928384579e-06",
      "4.500753832724773e-22",
      "4.6735040635698437e-07",
      "2.0434158370010297e-07",
      "4.079574096522267e-08",
      "-4.673504063569896e-07",
      "-1.8965095306053888e-21",
      "-3.1152570179321626e-06",
      "-3.146685114894608e-06",
      "-4.7221928488126527e-05",
      "-6.4297890581997614e-06",
      "1.1014602596306922e-05",
      "-4.59648820862496e-06",
      "-2.6980193105623462e-06",
      "5.443951215297251e-06",
      "-1.7423671899780396e-06",
      "-1.376789988307815e-06",
      "-2.6980193105623293e-06",
      "6.002366313940417e-08",
      "2.722417816310096e-07",
      "2.0154519693252845e-07",
      "5.561123790478555e-08",
      "-4.113995315062105e-07",
      "1.6448775759841922e-08",
      "1.80639059713577e-05",
      "2.8910795220920227e-06",
      "-4.573691977904972e-06",
      "2.2248217751973677e-06",
      "1.2388299226798863e-06",
      "-2.815229715704054e-06",
      "7.851528318716518e-07",
      "6.4297890581997886e-06",
      "-5.443951215297275e-06",
      "7.002399656216539e-06",
      "3.1152570179321757e-06",
      "-1.1014602596306906e-05",
      "1.7423671899780464e-06",
      "7.5727916461534e-07",
      "3.290456673746547e-07",
      "6.002366313940319e-08",
      "-7.572791646153359e-07",
      "-8.507791692342905e-23",
      "-1.1013538752587396e-06",
      "-4.1139953150621234e-07",
      "1.94340676719388e-06",
      "-2.0360502409943522e-07",
      "-9.703003677614537e-08",
      "-2.6520196422919817e-07",
      "-9.122282208974343e-08",
      "-2.7224178163100165e-07",
      "-1.6448775759865834e-08",
      "2.0360502409942807e-07"
    ],
    [
      "9.743115091650139e-05",
      "9.761955331676647e-05",
      "0.00010095633172697246",
      "9.859971536084717e-05",
      "9.761955331676653e-05",
      "9.780958141253072e-05",
      "0.00010222410840092218",
      "0.00010356489445432377",
      "0.00010095633172697252",
      "0.00010222410840092236",
      "9.84724993076963e-05",
      "9.726898542786865e-05",
      "9.859971536084715e-05",
      "0.00010356489445432351",
      "9.726898542786864e-05",
      "0.00010284343677566729",
      "-3.5945098050014375e-07",
      "-8.683609040158918e-07",
      "1.1704677385760826e-07",
      "-3.594509805008771e-07",
      "-5.979852324269974e-07",
      "1.2378556809280262e-06",
      "-1.3789259139326175e-06",
      "-8.68360904015879e-07",
      "1.2378556809280203e-06",
      "6.218423338648436e-07",
      "6.714954259840736e-08",
      "1.1704677385802012e-07",
      "-1.3789259139326912e-06",
      "6.714954259851959e-08",
      "-1.712830115607974e-06",
      "1.139717604458446e-06",
      "-7.636249916931524e-07",
      "4.200709238210939e-07",
      "6.453679059260366e-07",
      "-1.615882365337087e-06",
      "1.169097708156304e-06",
      "1.4526773650492376e-06",
      "-1.3619074933826175e-06",
      "-9.204050351828081e-07",
      "-3.218428156989877e-07",
      "1.0980670563845097e-07",
      "2.0448855935644935e-06",
      "4.051651982568246e-08",
      "1.1885540220275845e-06",
      "-2.1910334583483544e-07",
      "1.452677365049469e-06",
      "1.5299464817448557e-06",
      "-4.2038524263323915e-06",
      "4.5786410358043785e-06",
      "2.065423591441898e-06",
      "-2.830970338153143e-06",
      "-2.1605267854799153e-06",
      "-3.068296110232493e-07",
      "-1.2953323666783275e-06",
      "3.022906833922352e-06",
      "-3.481148852367497e-07",
      "2.8807435694383143e-06",
      "1.0980670563856277e-07",
      "-3.181393522483083e-07",
      "1.1716251910714614e-06",
      "6.211670318237218e-07",
      "-1.2953323666783734e-06",
      "3.920742889045766e-07",
      "5.351100164848726e-07",
      "6.818699024440794e-07",
      "-1.2090096162319523e-06",
      "-2.279699111712679e-06",
      "-4.97578143125604e-07",
      "-3.6090221209997274e-07",
      "6.453679059259903e-07",
      "-1.361907493382624e-06",
      "2.0448855935645274e-06",
      "1.1397176044584415e-06",
      "-1.6158823653371728e-06",
      "-9.204050351828331e-07",
      "4.051651982569573e-08",
      "-7.636249916932079e-07",
      "1.1690977081563116e-06",
      "-3.2184281569901004e-07",
      "1.1885540220276933e-06",
      "-1.9184423405006096e-06",
      "2.1014202201344898e-06",
      "1.5299464817448584e-06",
      "-1.918442340500624e-06",
      "-1.0896021978895408e-06",
      "-1.4797929723870185e-07",
      "-3.1813935224832485e-07",
      "2.101420220134435e-06",
      "-1.4797929723875307e-07",
      "2.0163259638020283e-06",
      "-4.528720647331436e-06",
      "-2.8309703381530735e-06",
      "3.283910803950249e-06",
      "2.502498299495688e-06",
      "7.293594507454519e-07",
      "3.920742889046311e-07",
      "-4.808480155030047e-06",
      "-2.1371152243312486e-08",
      "-4.164809881085661e-06",
      "3.0229068339224473e-06",
      "-4.808480155030231e-06",
      "-2.70482105597074e-06",
      "1.558570742008063e-07",
      "-2.279699111712742e-06",
      "3.5572998868870036e-06",
      "-9.128107692960605e-07",
      "4.643776785688497e-06",
      "-4.203852426332501e-06",
      "-2.160526785479955e-06",
      "-3.4811488523672056e-07",
      "-2.1910334583492764e-07",
      "4.578641035804358e-06",
      "-3.0682961102329835e-07",
      "2.880743569438266e-06",
      "2.5024982994957477e-06",
      "-2.1371152243362937e-08",
      "1.1716251910715871e-06",
      "-4.528720647331428e-06",
      "7.29359450745519e-07",
      "-4.1648098810857384e-06",
      "2.3161165997541376e-07",
      "5.351100164849225e-07",
      "-2.7048210559707016e-06",
      "2.3161165997543626e-07",
      "-2.0652202709599215e-06",
      "-4.975781431256241e-07",
      "-9.128107692960149e-07",
      "-2.551173710164097e-07",
      "-2.1583942124619094e-07",
      "6.211670318236553e-07",
      "6.818699024440669e-07",
      "-3.6090221210019054e-07",
      "1.558570742007514e-07",
      "4.6437767856883145e-06",
      "-2.1583942124620113e-07",
      "2.4878908886129127e-08",
      "-6.535720843923712e-07",
      "-9.991579663760911e-08",
      "-2.487890888601893e-08",
      "2.573167057857392e-20",
      "6.341863071415069e-07",
      "-2.8741270649790383e-07",
      "6.535720843920913e-07",
      "-6.341863071414864e-07",
      "-1.1818704349105248e-20",
      "1.1842193342433767e-07",
      "9.991579663740429e-08",
      "2.8741270649786847e-07",
      "-1.1842193342434062e-07",
      "4.672326548786304e-20",
      "1.1469066562151322e-06",
      "5.482760054568372e-07",
      "4.279614712612928e-07",
      "1.7408877084265514e-07",
      "-6.818313330608592e-07",
      "1.3191160096884006e-06",
      "-1.6694264744617225e-07",
      "-2.347323156192625e-07",
      "-3.454215548574657e-07",
      "1.287092599829973e-07",
      "-8.850371435346914e-07",
      "-3.645352759552706e-07",
      "-2.583967856301858e-07",
      "5.102008822996764e-08",
      "1.95115963026511e-06",
      "-1.669426474461381e-07",
      "-9.192429591424675e-07",
      "1.4273668123100858e-06",
      "-2.4834190942722177e-07",
      "-3.127757255881336e-06",
      "2.576086438961992e-06",
      "1.1142574810166638e-06",
      "5.754141803578298e-07",
      "-1.3380895804533475e-06",
      "-4.145089854610139e-06",
      "-2.829572327420354e-07",
      "-2.220462614258213e-06",
      "-8.850371435347934e-07",
      "-5.922210021334666e-07",
      "1.5081137380417482e-06",
      "-2.212316658130997e-06",
      "-1.3380895804534437e-06",
      "1.599761181888692e-06",
      "1.1595545109577175e-06",
      "1.2700799881773315e-08",
      "1.1139815926670005e-06",
      "-1.0289860755546349e-06",
      "4.191638953539132e-07",
      "-2.3588222927672744e-07",
      "-1.7408877084266396e-07",
      "2.3473231561922613e-07",
      "3.645352759554078e-07",
      "-1.1469066562151688e-06",
      "6.818313330608983e-07",
      "3.454215548574904e-07",
      "2.583967856301942e-07",
      "-5.482760054569747e-07",
      "-1.3191160096883449e-06",
      "-1.287092599829813e-07",
      "-5.102008822981868e-08",
      "-5.866190317908756e-07",
      "8.078169814155734e-07",
      "-9.192429591425285e-07",
      "5.86619031790905e-07",
      "1.9679714567800354e-20",
      "6.257750316089472e-08",
      "-5.922210021334847e-07",
      "-8.078169814156043e-07",
      "-6.257750316089107e-08",
      "3.6740360008300015e-20",
      "-7.323614569238433e-07",
      "2.5760864389619723e-06",
      "-2.2104408486611202e-06",
      "-4.175691291548281e-07",
      "-2.81599387679111e-07",
      "1.5997611818885941e-06",
      "3.2693321702116822e-06",
      "2.592272991158771e-07",
      "2.2280030704929283e-06",
      "-4.145089854610261e-06",
      "3.2693321702117004e-06",
      "1.3776686812200094e-06",
      "4.921829051081209e-07",
      "-1.02898607555459e-06",
      "-4.2367861312186205e-06",
      "-1.5176506948415438e-08",
      "-8.855464163878419e-07",
      "-1.4273668123101549e-06",
      "-1.1142574810166496e-06",
      "2.829572327420681e-07",
      "-1.9511596302651475e-06",
      "2.48341909427245e-07",
      "-5.75414180357867e-07",
      "2.2204626142583635e-06",
      "4.1756912915480376e-07",
      "-2.592272991159139e-07",
      "1.5081137380417647e-06",
      "7.323614569238814e-07",
      "2.8159938767912156e-07",
      "-2.2280030704930376e-06",
      "-2.9982132445433485e-07",
      "1.159554510957703e-06",
      "1.3776686812199613e-06",
      "2.9982132445433464e-07",
      "-5.67779660859164e-20",
      "4.191638953538721e-07",
      "-1.5176506948473973e-08",
      "1.4337986699673948e-07",
      "4.547935862573536e-07",
      "2.212316658130888e-06",
      "-1.270079988180522e-08",
      "2.3588222927668144e-07",
      "-4.921829051081254e-07",
      "8.855464163879499e-07",
      "-4.5479358625738403e-07"
    ],
    [
      "0.00015535105039061952",
      "0.001387008151664753",
      "0.0007531174458475317",
      "0.0010467961624473978",
      "0.0013870081516963585",
      "0.0005723660834634674",
      "0.0003733182022175046",
      "0.0006405514866964063",
      "0.0007531174458434247",
      "0.00037331820222224647",
      "0.00031613919780196866",
      "0.000271323977488988",
      "0.0010467961624438644",
      "0.0006405514866928964",
      "0.0002713239774888671",
      "0.0003163020172236188",
      "-9.994790352728773e-05",
      "-5.992153149278194e-06",
      "0.00015144751317178133",
      "-9.994790352938035e-05",
      "-7.518697377025536e-05",
      "5.083180296553237e-06",
      "-4.85791864365312e-05",
      "-5.992153150966085e-06",
      "5.0831802968769565e-06",
      "2.6949195099811126e-05",
      "-6.641474387674342e-05",
      "0.000151447513171538",
      "-4.857918643562469e-05",
      "-6.64147438770374e-05",
      "-9.053154887604199e-05",
      "0.00038406352170487356",
      "-0.00045803510679614883",
      "-8.040382475110162e-05",
      "0.00043688839502438616",
      "-0.0005143519112785654",
      "-2.5408038757778614e-05",
      "-0.00045890242274611277",
      "-6.737320295202933e-05",
      "-0.00031357982989494056",
      "0.00017442546206548537",
      "-0.0006930169988918522",
      "-3.4953874504755844e-05",
      "0.00012580266829263125",
      "0.0002221939685148003",
      "2.7505002408165323e-05",
      "-0.00045890242276154937",
      "3.406544032094766e-05",
      "-0.00015772303830353455",
      "0.0004113604611764884",
      "-0.0005990148395024487",
      "0.00018856379548231887",
      "-4.189480077298928e-06",
      "-0.00013250816472954984",
      "0.00016267859480706472",
      "-0.0003658741733821936",
      "6.784443234420109e-05",
      "-3.760275237788786e-05",
      "-0.0006930169989121499",
      "-0.0002187783536746232",
      "0.00014449572768621206",
      "-0.00017311590161310508",
      "0.000162678594791792",
      "0.0001929012011751715",
      "0.00016212936271042455",
      "-0.00026766098556747526",
      "0.0008032630604292895",
      "0.00012193989295699159",
      "-0.0003644260905460245",
      "-0.0004155947337865483",
      "0.0004368883950322583",
      "-6.737320295445739e-05",
      "-3.495387450791758e-05",
      "0.00038406352171538457",
      "-0.0005143519112906796",
      "-0.00031357982990165773",
      "0.00012580266829800198",
      "-0.00045803510681337604",
      "-2.5408038758147338e-05",
      "0.0001744254620710463",
      "0.0002221939685222487",
      "-0.00024692704582099877",
      "-3.897486306243371e-06",
      "3.406544032733268e-05",
      "-0.00024692704582267197",
      "-0.0003064612321635714",
      "1.8304021164915255e-05",
      "-0.00021877835367377965",
      "-3.897486308083959e-06",
      "1.8304021165626624e-05",
      "5.9723317851155285e-05",
      "6.6052459345743365e-06",
      "0.000188563795475216",
      "0.00011151457545486153",
      "0.00019671679495159323",
      "2.2918189209598957e-06",
      "0.00019290120116825202",
      "0.00012528079434050187",
      "-1.474142218864513e-05",
      "-2.5474921860111986e-05",
      "-0.0003658741733822063",
      "0.00012528079434265995",
      "4.0231968533898856e-05",
      "-0.00010063024355246096",
      "0.00012193989296019285",
      "-0.0004011625273925018",
      "0.00017561397943985027",
      "4.848343145032381e-05",
      "-0.00015772303830839673",
      "-4.189480082792388e-06",
      "6.784443234839062e-05",
      "2.750500239250266e-05",
      "0.00041136046117352145",
      "-0.0001325081647247495",
      "-3.7602752371764774e-05",
      "0.00019671679495347617",
      "-1.4741422190516994e-05",
      "0.00014449572769175987",
      "6.605245934428366e-06",
      "2.2918189192691455e-06",
      "-2.5474921862461784e-05",
      "-5.491946250568064e-06",
      "0.00016212936270974904",
      "4.023196853392231e-05",
      "-5.491946250770145e-06",
      "-2.974172679433859e-05",
      "-0.0003644260905458172",
      "0.00017561397944028685",
      "9.138356723649351e-05",
      "0.00016962950597837484",
      "-0.00017311590161651772",
      "-0.0002676609855666434",
      "-0.0004155947337858247",
      "-0.00010063024355120364",
      "4.8483431451198265e-05",
      "0.0001696295059783578",
      "0.00017412281784459242",
      "6.333743537179177e-05",
      "4.578179536511317e-05",
      "-0.00017412281784745886",
      "-2.722730590316746e-16",
      "-5.9936697382277885e-05",
      "-1.9823192509571096e-05",
      "-6.333743537091035e-05",
      "5.993669738376827e-05",
      "5.013849009490757e-16",
      "1.3458301404181057e-05",
      "-4.578179536114442e-05",
      "1.9823192510452847e-05",
      "-1.345830140529509e-05",
      "-7.114402021086535e-16",
      "-0.00017075082123273443",
      "-0.00016263051666307122",
      "0.0003885130012187126",
      "0.00030071285943320696",
      "0.00014638891175861547",
      "-0.00014469026995619455",
      "0.0003426686692195384",
      "-0.00011702005978133441",
      "-9.330732842788513e-05",
      "0.00018527055332437356",
      "-0.00021049414572404569",
      "0.0005149213770327554",
      "1.7897248904444532e-05",
      "0.00015523423694930997",
      "8.774611125053467e-05",
      "0.0003426686692230033",
      "0.00047170327565478043",
      "-0.0001495103625213626",
      "2.0615205886004258e-05",
      "0.00019535019425111823",
      "-0.00019692827962483438",
      "-0.0002664055744473354",
      "-7.820775695339053e-05",
      "8.481978842996073e-05",
      "5.746891146154964e-05",
      "-8.509742605193481e-05",
      "-6.556675115179055e-05",
      "-0.00021049414571998188",
      "-5.983825467977598e-05",
      "-3.330947827328913e-05",
      "7.296189273648511e-05",
      "8.481978843297508e-05",
      "0.00018141502010789087",
      "6.552447558875251e-05",
      "8.260756673258168e-05",
      "-0.00020431039598865422",
      "4.8460520012572655e-05",
      "5.807035517653667e-05",
      "8.530550622922583e-05",
      "-0.0003007128594398744",
      "0.00011702005978178047",
      "-0.0005149213770430369",
      "0.00017075082122962969",
      "-0.00014638891176169678",
      "9.330732842948248e-05",
      "-1.7897248901950508e-05",
      "0.0001626305166585379",
      "0.0001446902699580068",
      "-0.00018527055332499855",
      "-0.00015523423694874277",
      "0.00015290386939745585",
      "-0.00039309931746951877",
      "0.00047170327565213254",
      "-0.00015290386940118215",
      "-1.0157736794452997e-15",
      "0.00010244056513009508",
      "-5.9838254689835145e-05",
      "0.0003930993174666554",
      "-0.00010244056512732939",
      "1.7125083501537598e-15",
      "0.00022779229203145562",
      "-0.00019692827962494236",
      "7.587221048602135e-05",
      "7.380811671182065e-05",
      "-0.00011768200413302364",
      "0.00018141502010806065",
      "-0.0003219551185637846",
      "4.06933646912371e-05",
      "-6.133898533742624e-05",
      "5.7468911466187735e-05",
      "-0.000321955118567282",
      "-0.00029710704407879277",
      "-0.00012054390652264753",
      "4.846052000864602e-05",
      "-0.00019469179828187375",
      "-5.017548994940233e-05",
      "-7.926103443363858e-05",
      "0.0001495103625186763",
      "0.00026640557444568264",
      "8.509742605420654e-05",
      "-8.774611125395946e-05",
      "-2.0615205880780873e-05",
      "7.820775695309567e-05",
      "6.556675115324734e-05",
      "-7.380811671312225e-05",
      "-4.069336469169853e-05",
      "-3.3309478272643856e-05",
      "-0.00022779229203134774",
      "0.000117682004133534",
      "6.13389853377897e-05",
      "-8.21175247359424e-05",
      "6.552447559248474e-05",
      "-0.0002971070440768156",
      "8.21175247349889e-05",
      "-4.982599399213978e-16",
      "5.807035517601251e-05",
      "-5.017548995092919e-05",
      "6.383355024981827e-05",
      "3.303208901053763e-05",
      "-7.296189273135472e-05",
      "-8.260756673234759e-05",
      "-8.530550622786968e-05",
      "0.00012054390652383312",
      "7.926103443557281e-05",
      "-3.3032089010782474e-05"
    ],
    [
      "0.07885399568169088",
      "0.0031004308875672917",
      "0.004224653042167123",
      "0.004224650752616098",
      "0.0031004308875532596",
      "0.008285014038017794",
      "0.0019747350963283295",
      "0.0004559909226838036",
      "0.004224653042178528",
      "0.0019747350963160697",
      "0.0004767317570420435",
      "0.0019886311744595014",
      "0.004224650752605267",
      "0.0004559909226806513",
      "0.0019886311744460334",
      "0.01689437610426287",
      "-0.013771696326955973",
      "0.002721730076384142",
      "0.006997649092961125",
      "-0.013771696326920357",
      "-0.02275482871265315",
      "-0.004355965634208966",
      "0.000908716679012319",
      "0.002721730076234073",
      "-0.004355965634042474",
      "0.0015699869323236055",
      "0.0019522004191334316",
      "0.006997649092941066",
      "0.0009087166789563656",
      "0.0019522004191903153",
      "-0.03432686898807658",
      "-0.0015209178548777004",
      "-0.0006297231060531889",
      "0.0020496197222484684",
      "0.003558002338163035",
      "0.0006967131938768112",
      "9.677699574853361e-06",
      "0.0006926957078359787",
      "0.0011921927586890323",
      "-0.00013201701897604977",
      "-0.0008230900964340745",
      "-0.0018636206284172983",
      "-0.0004122063038316259",
      "7.736670556669726e-05",
      "0.00646844900402055",
      "-0.0006437837032321151",
      "0.0006926957078066269",
      "-0.0013412275581044558",
      "0.000833907666221946",
      "-0.00044586635433410937",
      "-0.00135019764879807",
      "3.4248839858811316e-05",
      "0.0004728683950192543",
      "0.0013095750912376267",
      "0.0011104101788811977",
      "0.0004045501660996807",
      "-7.182500603173472e-05",
      "-0.000921579188487064",
      "-0.0018636206284160842",
      "-0.00195767204763196",
      "-0.00048390204510937357",
      "0.00020928652745760764",
      "0.0011104101788388444",
      "-0.0003093022907084112",
      "0.00014183298298241773",
      "-0.0019825244342315516",
      "-0.002854829326025457",
      "-2.1717784541511026e-05",
      "0.00233044735756023",
      "-0.0031364025227520903",
      "0.0035580023381568842",
      "0.0011921927587151505",
      "-0.0004122063038430588",
      "-0.0015209178548510826",
      "0.0006967131938382479",
      "-0.0001320170189794388",
      "7.73667055742567e-05",
      "-0.0006297231060497155",
      "9.677699586710847e-06",
      "-0.0008230900964401585",
      "0.006468449004002049",
      "0.0004381496690546066",
      "-0.00011205457527446639",
      "-0.001341227558072236",
      "0.000438149669012536",
      "-0.0010998504911704742",
      "-0.0005908509939562923",
      "-0.001957672047619706",
      "-0.00011205457526224135",
      "-0.0005908509939842748",
      "0.008248509787267766",
      "-0.000688806303000705",
      "3.424883986002608e-05",
      "-0.00033364474214576777",
      "0.0003368365519410465",
      "0.00013882297913830514",
      "-0.0003093022907251805",
      "0.00045788237994211597",
      "-4.670239246025123e-05",
      "0.0026362472206405813",
      "0.00040455016610430863",
      "0.00045788237994362794",
      "-2.7105561484399247e-05",
      "-2.723779261539048e-05",
      "-2.1717784537490005e-05",
      "-0.0003016768444304854",
      "6.099075219682744e-05",
      "-0.0005612889897773226",
      "0.0008339076662571772",
      "0.0004728683950251656",
      "-7.182500602385524e-05",
      "-0.0006437837032140106",
      "-0.0004458663543424858",
      "0.0013095750912280315",
      "-0.0009215791884141448",
      "0.00033683655194760006",
      "-4.670239245296934e-05",
      "-0.00048390204509259673",
      "-0.0006888063029953979",
      "0.00013882297915078517",
      "0.002636247220555743",
      "0.0001352729466497701",
      "0.00014183298297620872",
      "-2.710556148704307e-05",
      "0.00013527294665802945",
      "-0.00010561138661431614",
      "0.0023304473575711123",
      "6.099075219205123e-05",
      "-0.0012571282585228136",
      "-0.0009681524792462291",
      "0.00020928652744926546",
      "-0.0019825244342071254",
      "-0.0031364025227534754",
      "-2.7237792618195054e-05",
      "-0.0005612889897459086",
      "-0.0009681524792581423",
      "0.0030921600184704518",
      "-0.004698871305291612",
      "0.016536296590435755",
      "-0.0030921600184563485",
      "-2.0011704678832837e-14",
      "1.7245224915142023e-06",
      "0.0003558176315931211",
      "0.00469887130514848",
      "-1.724522482373942e-06",
      "1.4991089271524163e-14",
      "-0.01037497788656028",
      "-0.01653629659041903",
      "-0.0003558176315852746",
      "0.010374977886475654",
      "2.929987658873924e-14",
      "0.00012087234981712308",
      "-0.0031475276753534006",
      "0.0006728920125046518",
      "0.0016182683328580564",
      "-0.0003118429107552401",
      "9.578244489624999e-05",
      "-0.00047841933626614584",
      "2.7381014988343545e-05",
      "-0.0003115391638326545",
      "0.0017770599506771359",
      "0.0026682783289657076",
      "-2.7147195402723163e-05",
      "-0.0017837563614555311",
      "0.00054253479978489",
      "0.0010523352075061648",
      "-0.0004784193362983649",
      "-0.0031757376568368515",
      "-0.0005466329008399953",
      "0.0004629608590950672",
      "0.00023436131713094763",
      "0.00152756085558034",
      "0.0007154102826529491",
      "-0.00040281475725386414",
      "-0.0003662057712510114",
      "-0.0006861640830018779",
      "3.257587478213859e-05",
      "1.246230770231024e-05",
      "0.0026682783289620955",
      "0.004758112372974657",
      "0.0009533931622975685",
      "-0.00018995326564628112",
      "-0.00036620577123606664",
      "0.0008140843730697157",
      "-0.00034913202390494485",
      "-0.0013524237023567515",
      "-0.0029451637528857197",
      "-0.00019612423835680589",
      "0.0003919414067441242",
      "0.007269311873132434",
      "-0.0016182683328484781",
      "-2.7381014987964053e-05",
      "2.71471954002862e-05",
      "-0.00012087234978991894",
      "0.00031184291075793006",
      "0.00031153916382896537",
      "0.0017837563614633686",
      "0.003147527675342101",
      "-9.578244489700083e-05",
      "-0.0017770599506513292",
      "-0.0005425347997890115",
      "0.000788463821994083",
      "-0.0006649911511855324",
      "-0.003175737656809312",
      "-0.0007884638220049078",
      "-6.471627733884489e-15",
      "0.0030051468838423177",
      "0.00475811237297263",
      "0.0006649911511830682",
      "-0.003005146883823869",
      "-1.4309683651681867e-14",
      "0.00024811111718350424",
      "0.0015275608555955218",
      "0.001068866288775618",
      "0.00035058375459334854",
      "0.0010953895661223536",
      "0.000814084373106309",
      "-0.00045183881496904644",
      "-0.00027666836744848726",
      "0.0006670383648024384",
      "-0.0006861640830105002",
      "-0.00045183881497127496",
      "-0.00027498440661717443",
      "-0.00029488430257272965",
      "-0.00019612423837001155",
      "0.0001095023962622591",
      "-0.00011293919954647609",
      "-0.0003377051707080693",
      "0.000546632900833409",
      "-0.0007154102826502825",
      "-3.257587475355347e-05",
      "-0.0010523352074597407",
      "-0.0004629608590947962",
      "0.0004028147572294681",
      "-1.2462307782327967e-05",
      "-0.00035058375459455466",
      "0.00027666836744109306",
      "0.0009533931622602933",
      "-0.00024811111718456253",
      "-0.0010953895661017798",
      "-0.0006670383648106666",
      "-8.261917380417966e-05",
      "-0.00034913202390631404",
      "-0.00027498440661648845",
      "8.261917380277022e-05",
      "3.633627468382304e-15",
      "0.0003919414067630561",
      "-0.0001129391995469602",
      "0.0004139871304422135",
      "-0.004409257047518977",
      "0.00018995326563434547",
      "0.0013524237023577437",
      "-0.007269311873121079",
      "0.000294884302567734",
      "0.0003377051707123009",
      "0.004409257047474668"
    ],
    [
      "9.693402933465617e-05",
      "0.001094525624518216",
      "0.011362375867443151",
      "0.0024315551791501953",
      "0.0010945256245162268",
      "0.0024561208639140705",
      "0.0055375719194921905",
      "0.007785487142694655",
      "0.011362375866990595",
      "0.005537571919535143",
      "0.0010615224151399498",
      "0.003784482499176199",
      "0.002431555179126443",
      "0.007785487142684041",
      "0.003784482499121478",
      "0.0023996348231017403",
      "3.663264669331906e-07",
      "-5.742826430133477e-07",
      "8.732910428249568e-07",
      "3.663264669473995e-07",
      "1.2228030022476867e-06",
      "-1.2846783941530872e-06",
      "2.9099791317415557e-08",
      "-5.74282642985693e-07",
      "-1.2846783942132561e-06",
      "-3.751683439128632e-07",
      "4.2784664437444305e-07",
      "8.732910427957781e-07",
      "2.9099791393601823e-08",
      "4.2784664435864313e-07",
      "-1.5617549367613323e-06",
      "-0.0016332763086456287",
      "0.00031002957137790936",
      "-0.00012698885457474118",
      "0.0005272359578159908",
      "-0.001378725504883027",
      "0.0009865439088080083",
      "0.0008078678022880659",
      "-0.0007684077112763626",
      "-0.0005898760747197703",
      "-0.00021492966953943059",
      "-0.00034573515465162127",
      "-0.0009442560847489544",
      "0.0006166198945087313",
      "-0.0006738545238262888",
      "8.054351507876526e-05",
      "0.000807867802353104",
      "-0.003343324081954572",
      "0.002150752465287778",
      "0.0016235834509448592",
      "0.0023092926790395864",
      "0.004268971901473936",
      "0.0015102728327653005",
      "0.002246349904613622",
      "0.003328607030688273",
      "-0.0002973914156838046",
      "-0.0008436085747518751",
      "-0.0004845767296373676",
      "-0.0003457351546227268",
      "-0.00013364811912739886",
      "0.0012573276304883912",
      "-0.00020418238126071169",
      "0.0033286070305936707",
      "-0.0005836158785408558",
      "0.0004209790654765146",
      "0.000936716203022898",
      "0.00034208957086150256",
      "0.0006298582189654917",
      "6.412764404046827e-05",
      "-0.0012423694722832443",
      "0.000527235957796057",
      "-0.0007684077112595873",
      "-0.0009442560847371431",
      "-0.0016332763085812022",
      "-0.0013787255048598322",
      "-0.0005898760747067767",
      "0.0006166198945193383",
      "0.00031002957140936104",
      "0.000986543908810789",
      "-0.00021492966952505545",
      "-0.0006738545238504728",
      "-0.0024790378453548286",
      "-0.0002541624399371092",
      "-0.0033433240818410187",
      "-0.002479037845406573",
      "-0.0010329218202094538",
      "4.232730391532989e-05",
      "-0.0001336481191688534",
      "-0.0002541624398453552",
      "4.232730396960696e-05",
      "-0.0010130860467274236",
      "-0.002856956558920616",
      "0.004268971901362895",
      "0.0015399862047762566",
      "0.0017340393564543755",
      "2.7641165081855743e-05",
      "-0.0005836158784656174",
      "0.003199497759274452",
      "-0.0005820105753813388",
      "0.001588435127139905",
      "-0.0002973914156327572",
      "0.0031994977593194727",
      "7.839100178633133e-05",
      "0.0020308357505978048",
      "0.0006298582189044719",
      "-0.007538062976654831",
      "-0.001800331169261813",
      "-0.00018922162441505004",
      "0.002150752465232113",
      "0.0015102728327349884",
      "-0.0008436085746227572",
      "8.054351509133993e-05",
      "0.001623583450846609",
      "0.002246349904432658",
      "-0.0004845767296176623",
      "0.0017340393564449243",
      "-0.0005820105753438935",
      "0.001257327630461066",
      "-0.002856956558962799",
      "2.764116501957723e-05",
      "0.0015884351271940114",
      "-9.488641002017122e-05",
      "0.00042097906547866983",
      "7.839100179490982e-05",
      "-9.488641004915076e-05",
      "0.0005869603678901553",
      "6.412764410359796e-05",
      "-0.0018003311692313306",
      "-0.003086048909470077",
      "-0.0007657992166842612",
      "-0.0002041823811899655",
      "0.0009367162029600477",
      "-0.001242369472266144",
      "0.002030835750594067",
      "-0.0001892216244885966",
      "-0.0007657992166357387",
      "-8.119387720801494e-07",
      "2.2643592662557194e-06",
      "-7.931867644662165e-07",
      "8.119387720810026e-07",
      "-2.3400053756301395e-17",
      "-7.931230213241372e-08",
      "-6.631943243135426e-07",
      "-2.2643592661413953e-06",
      "7.931230217610637e-08",
      "1.284825431605476e-17",
      "5.786842150415573e-07",
      "7.931867645043227e-07",
      "6.631943243217816e-07",
      "-5.786842150239741e-07",
      "-1.1255397002571635e-17",
      "-0.0006484728475283778",
      "-5.314459040170473e-05",
      "0.0004811682483407019",
      "0.0010261332095886381",
      "-0.00096895182018143",
      "-0.001267392194756568",
      "-0.0013504522816548137",
      "-0.0010970553956080188",
      "-0.0003511681169926271",
      "-0.0006610987650277629",
      "0.0007219513954469316",
      "0.0011670639992185114",
      "0.0010036341539390932",
      "-0.0008346213933802985",
      "-0.0033603927688510096",
      "-0.0013504522816873065",
      "-0.0012841862868234841",
      "-0.002433909454071641",
      "0.005955895451289469",
      "-0.0015512048455514052",
      "0.0046150867864084445",
      "1.901755338777861e-06",
      "-0.0014730186427371849",
      "-0.0009756558059198326",
      "-0.006368465629931174",
      "-0.00031789069161909504",
      "0.002800079162365623",
      "0.0007219513954700579",
      "0.000127599584073846",
      "-0.0017361543067207206",
      "0.002082327139456276",
      "-0.0009756558058568995",
      "0.0005790503605185019",
      "-0.0002128859508524508",
      "0.001378549991973719",
      "0.0017745654768027063",
      "-0.0016746246892387852",
      "-0.0002847663254775555",
      "-0.0014102842284650717",
      "-0.0010261332095855256",
      "0.0010970553955674059",
      "-0.0011670639991589625",
      "0.0006484728474835227",
      "0.0009689518202173827",
      "0.0003511681169917716",
      "-0.0010036341539340795",
      "5.314459042247477e-05",
      "0.0012673921946957187",
      "0.0006610987650213284",
      "0.0008346213933808813",
      "0.0014450397068087178",
      "-0.003338011218349975",
      "-0.001284186286749895",
      "-0.0014450397067929295",
      "1.1272315417184466e-14",
      "0.00042779657805311393",
      "0.00012759958414150063",
      "0.003338011218359614",
      "-0.00042779657802965044",
      "-3.060545195503921e-14",
      "0.004931952662022966",
      "0.004615086786269087",
      "0.002535832264264714",
      "0.0006412146577807295",
      "0.0017410509106178457",
      "0.0005790503604970369",
      "-0.004180195600576424",
      "-0.0006865912425022379",
      "-0.0007722279322095677",
      "-0.00636846562976238",
      "-0.004180195600554498",
      "-0.0024770041102873124",
      "-0.00043498865879071694",
      "-0.0016746246892736974",
      "-0.0009895768956505186",
      "-0.00014901712354322102",
      "-0.0004513283348832055",
      "0.0024339094539763966",
      "-1.9017553642030508e-06",
      "0.0003178906916618094",
      "0.0033603927686978847",
      "-0.005955895451126557",
      "0.00147301864263469",
      "-0.0028000791622566036",
      "-0.000641214657793028",
      "0.0006865912423994053",
      "-0.0017361543067868138",
      "-0.004931952662007442",
      "-0.0017410509105419026",
      "0.0007722279322515512",
      "0.0011140253382876128",
      "-0.00021288595086241358",
      "-0.0024770041102851856",
      "-0.0011140253382887298",
      "6.244232620662179e-15",
      "-0.00028476632543639375",
      "-0.0001490171236784267",
      "0.0004396439687789477",
      "-0.0002649860678425442",
      "-0.002082327139470042",
      "-0.0013785499919186193",
      "0.0014102842284754763",
      "0.00043498865865029856",
      "0.00045132833489411816",
      "0.00026498606785243834"
    ]
  ],
  "cap_weights": [
    [
      "9.693493300402146e-05",
      "9.693533559254432e-05",
      "9.693580730319922e-05",
      "9.693271799123739e-05"
    ],
    [
      "9.693432396611415e-05",
      "9.693486866862978e-05",
      "9.69349656958363e-05",
      "9.693412457612377e-05"
    ]
  ],
  "product_weights": [
    [
      "9.693391021056587e-05",
      "9.693410365086231e-05",
      "9.69345299358524e-05"
    ],
    [
      "9.693418680180713e-05",
      "9.693400930936103e-05",
      "9.693408572017437e-05"
    ],
    [
      "9.693470144309801e-05",
      "9.693441657717808e-05",
      "9.693493382399235e-05"
    ],
    [
      "9.693381066807918e-05",
      "9.693421131123074e-05",
      "9.693450454065854e-05"
    ],
    [
      "9.69352620841897e-05",
      "9.693555436811103e-05",
      "9.693554590181707e-05"
    ],
    [
      "9.693411007484872e-05",
      "9.69341520583024e-05",
      "9.693449141891258e-05"
    ],
    [
      "9.693432375188399e-05",
      "9.693437600608428e-05",
      "9.693475253475896e-05"
    ],
    [
      "9.693368441266417e-05",
      "9.69338733011103e-05",
      "9.693412212558288e-05"
    ],
    [
      "9.693454112708185e-05",
      "9.693449126080832e-05",
      "9.693734675022796e-05"
    ],
    [
      "9.693406733442051e-05",
      "9.693442426495766e-05",
      "9.693514037881055e-05"
    ],
    [
      "9.693372520711374e-05",
      "9.693409942107874e-05",
      "9.693484091667592e-05"
    ],
    [
      "9.693487772495963e-05",
      "9.693487247759011e-05",
      "9.693547132886069e-05"
    ],
    [
      "9.693379832918215e-05",
      "9.693410156179908e-05",
      "9.69354016199465e-05"
    ],
    [
      "9.693375680469613e-05",
      "9.693382490406971e-05",
      "9.693453529085509e-05"
    ],
    [
      "9.693399538928451e-05",
      "9.693395378786382e-05",
      "9.693420417391767e-05"
    ],
    [
      "9.693449658408416e-05",
      "9.693432821168754e-05",
      "9.6934298214996e-05"
    ],
    [
      "9.693497014922973e-05",
      "9.693526709254126e-05",
      "9.693563872776455e-05"
    ],
    [
      "9.693432905984847e-05",
      "9.693427779051911e-05",
      "9.693453988389095e-05"
    ],
    [
      "9.693399266241212e-05",
      "9.693384909169401e-05",
      "9.693366879313124e-05"
    ],
    [
      "9.693447163237576e-05",
      "9.693473743577258e-05",
      "9.693497075015562e-05"
    ],
    [
      "9.69340871237589e-05",
      "9.693425191305796e-05",
      "9.693395679220729e-05"
    ],
    [
      "9.693378269194967e-05",
      "9.693400404523687e-05",
      "9.693391020432499e-05"
    ],
    [
      "9.693387659007329e-05",
      "9.693409183496855e-05",
      "9.693400356857591e-05"
    ],
    [
      "9.693466914838928e-05",
      "9.693500216498573e-05",
      "9.693633075282063e-05"
    ],
    [
      "9.693407977057802e-05",
      "9.693447123266911e-05",
      "9.69358494808385e-05"
    ],
    [
      "9.693447969848383e-05",
      "9.69343178842431e-05",
      "9.693437477307163e-05"
    ],
    [
      "9.693497898626317e-05",
      "9.693539311860358e-05",
      "9.693617478022893e-05"
    ],
    [
      "9.693899826087999e-05",
      "9.693749399994885e-05",
      "9.70734476669487e-05"
    ],
    [
      "9.693590035886013e-05",
      "9.693635083073645e-05",
      "9.696501369444024e-05"
    ],
    [
      "9.69356319772639e-05",
      "9.693617143418084e-05",
      "9.694156665672684e-05"
    ],
    [
      "9.693586604381184e-05",
      "9.693501073453005e-05",
      "0.03954920748366151"
    ],
    [
      "9.693418344231512e-05",
      "9.693452503101917e-05",
      "9.69373850038475e-05"
    ],
    [
      "9.693409923409984e-05",
      "9.6934299528537e-05",
      "9.693701700788268e-05"
    ],
    [
      "9.693398509359088e-05",
      "9.693413659910951e-05",
      "9.693537117794951e-05"
    ]
  ],
  "status": "RIGOROUS STRICT QUADRILATERAL EXCLUSION ON AN ENTIRE POLYGON-EDGE INTERVAL",
  "strict_Gram_lower_bound": "1/10000000",
  "residual_minimum_LDL_pivots_after_margin": [
    "[9.966847201028125168344091e-5 +/- 1.05e-30]",
    "[0.0001048359818886881918713120 +/- 1.43e-29]",
    "[0.0001323011705908739048418248 +/- 4.30e-29]",
    "[0.0001134084420088403225064363 +/- 3.14e-30]",
    "[9.692647185857563351530742e-5 +/- 1.91e-30]"
  ],
  "exact_identity": "R is minus the sum of all other quartic coefficient matrices. Bernstein product coefficients are used exactly.",
  "scope": "No nonzero centered marking of the canonical quadrilateral hull type, including its admissible degenerations, admits a doubly stochastic realization at these multipliers."
}


==> anc/small-orders/order5/quad_strict_polynomial_triangle_0.32_to_0.5_d3_certificate.json <==
{
  "kind": "triangle",
  "interval": [
    "0.32",
    "0.5"
  ],
  "degree": 3,
  "names": [
    [
      "single",
      "image",
      0,
      1,
      0
    ],
    [
      "single",
      "image",
      1,
      2,
      0
    ],
    [
      "single",
      "image",
      1,
      2,
      1
    ],
    [
      "single",
      "image",
      2,
      3,
      1
    ],
    [
      "single",
      "image",
      2,
      3,
      2
    ],
    [
      "single",
      "image",
      3,
      0,
      2
    ],
    [
      "single",
      "image",
      3,
      0,
      3
    ],
    [
      "pair",
      "image",
      0,
      6,
      2
    ],
    [
      "pair",
      "image",
      4,
      7,
      0
    ],
    [
      "pair",
      "image",
      7,
      2,
      4
    ],
    [
      "pair",
      "image",
      2,
      3,
      7
    ]
  ],
  "cap_labels": [
    [
      0,
      [
        1,
        0,
        2,
        2,
        0
      ]
    ]
  ],
  "product_labels": [
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "single",
        "image",
        2,
        3,
        2
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "pair",
        "hull",
        0,
        6,
        4
      ]
    ]
  ],
  "area_scales": [
    "4.884383277344234",
    "3.652451231707277",
    "4.884383277344234",
    "3.6524512317072766",
    "4.884383277344234",
    "3.652451231707277",
    "4.884383277344234",
    "5.719272243913557",
    "5.412282328186512",
    "5.412282328186512",
    "5.719272243913557"
  ],
  "cap_scales": [
    "33.00384002279129"
  ],
  "product_scales": [
    "17.760252760870276",
    "20.892062487940247"
  ],
  "G_coefficients": [
    [
      [
        "0.0709412790602097",
        "0.25797228657794263",
        "0.045923853589246964",
        "0.11555589265488578",
        "-0.03146433373678073",
        "-0.013385782879968878",
        "-0.06041232000524872",
        "-0.08871157448785447",
        "0.09897714627378001",
        "-0.00024267760010812872",
        "-0.03301326140158304",
        "0.022175933780286136",
        "0.024403035714566656",
        "-0.05087556208124593",
        "-0.11470450908904413",
        "0.054947536470341646"
      ],
      [
        "0.008278365961257346",
        "0.003582797072516816",
        "0.0005629639203114335",
        "0.008265910367777877",
        "0.0030001764253040335",
        "0.00033370739330447567",
        "0.001584978763011088",
        "0.0007991946189781882",
        "0.0013415409135204132",
        "-0.001223850310783237",
        "-0.0009217611058107585",
        "-0.0017790116731687506",
        "0.0074828505829293455",
        "-0.0007895224192423711",
        "0.0028792421000835415",
        "0.0007632961042823664"
      ],
      [
        "0.00018365147036359392",
        "0.00017134224910812044",
        "8.812879547496913e-05",
        "0.0003318699026573943",
        "-4.250038337362406e-05",
        "5.665581796000772e-05",
        "-7.91626138430033e-05",
        "1.4178113418617177e-05",
        "9.18561436909091e-05",
        "-1.67834714432128e-05",
        "4.534119984975664e-05",
        "1.4282643604057723e-05",
        "0.00016442709089371232",
        "-3.07901775609958e-05",
        "2.0138143290841133e-05",
        "9.500703334130699e-05"
      ],
      [
        "0.000162407399397827",
        "0.00014607820365980075",
        "8.607892801140009e-05",
        "0.00020781853199158741",
        "-2.9579007963187814e-05",
        "5.8323979216367304e-05",
        "-2.1245302459938664e-05",
        "-8.059878759781505e-06",
        "8.752811507155165e-05",
        "-1.263798967976052e-05",
        "6.326430936372064e-05",
        "1.2289632943376652e-07",
        "0.00012271435529533225",
        "-4.1069319766454834e-05",
        "2.39916788913207e-06",
        "7.061972740246724e-05"
      ]
    ],
    [
      [
        "0.005388315394886772",
        "0.01699833992023792",
        "0.00031412937310228584",
        "0.00020197568002401249",
        "-0.0008477872028062832",
        "-0.0002403317839849367",
        "-1.6443988581240518e-05",
        "-0.0020148796495501596",
        "-0.0015831509743302482",
        "0.0001943598583638846",
        "-0.009471763298840129",
        "0.0011567143050541034",
        "0.0008933427885870311",
        "-0.0006102178830808137",
        "-0.00017113889215778402",
        "-3.679753165289523e-05"
      ],
      [
        "5.267162751263008e-05",
        "5.2512944720076475e-05",
        "5.2717060690777426e-05",
        "5.283190102750103e-05",
        "1.1163748105645413e-07",
        "7.257588439223118e-08",
        "1.9981254852040631e-07",
        "-1.5838406454455112e-07",
        "2.1186402239402865e-08",
        "1.0780812441834335e-07",
        "-3.563032868055827e-08",
        "-1.5142027690465835e-08",
        "-4.420274223874101e-08",
        "-3.1716953412344903e-08",
        "-6.086467943218175e-08",
        "-8.665141138398974e-08"
      ],
      [
        "6.055753657950419e-05",
        "7.015853665986179e-05",
        "6.940505937057019e-05",
        "0.00015985850519708976",
        "-1.1709816214955454e-05",
        "1.009129714573407e-05",
        "-8.75580145311846e-06",
        "-1.2722446617410055e-05",
        "2.073067844573738e-05",
        "1.0576260860862603e-05",
        "2.1943002474999015e-06",
        "6.16149527263058e-06",
        "2.7985899793745267e-05",
        "-1.1717149423034008e-05",
        "-3.8732125814939075e-05",
        "4.100645821401818e-05"
      ],
      [
        "5.671125569992146e-05",
        "5.8891858355244855e-05",
        "8.386168676096318e-05",
        "0.00018689319381199238",
        "-5.116768670577339e-06",
        "1.1962974200596407e-05",
        "-4.877278513211367e-06",
        "-1.3902873356353274e-05",
        "1.3988729244026168e-05",
        "-1.3781415227583564e-05",
        "1.4958208489719777e-06",
        "-9.505708483686355e-08",
        "2.3923089519485088e-05",
        "-3.8487389420134535e-06",
        "-2.6627838098119792e-05",
        "6.334618818679964e-05"
      ]
    ],
    [
      [
        "0.01622869645937335",
        "0.22623328336391796",
        "0.03430826032833598",
        "0.10380976451040913",
        "0.02326928342358916",
        "0.008125184125506014",
        "0.027419027173203235",
        "-0.04943619191289036",
        "0.113492608562642",
        "-0.009719750777496892",
        "0.05486358611382402",
        "-0.01883536252199306",
        "0.017831032134680725",
        "-0.06151573283183796",
        "-0.059251588274123544",
        "0.05828074747009149"
      ],
      [
        "0.0064579138386721135",
        "0.0012470980758148389",
        "0.0012742880807198541",
        "0.0032724340016014684",
        "0.002130127824307952",
        "-0.0010797102722004852",
        "-0.0013656764900857692",
        "-0.0010689156726668932",
        "0.0007369250384733607",
        "-0.0015139367379790152",
        "0.0017627058548323644",
        "-0.002579832610878316",
        "0.004329493692378131",
        "-0.0005600057224283071",
        "0.0018145801502280118",
        "-0.0012792411084150519"
      ],
      [
        "0.0005390996352813233",
        "0.00022336655455589314",
        "7.953217022912821e-05",
        "0.00015377643315977446",
        "0.00011675985401240378",
        "-2.8700894529608958e-05",
        "-9.695409756022535e-05",
        "4.016070527527257e-06",
        "-3.5885849134656455e-05",
        "-3.0889852282309114e-05",
        "8.15165684778126e-05",
        "-5.7299454691182026e-05",
        "3.7775405893139625e-05",
        "3.5246907513313054e-05",
        "-5.3390694812498554e-05",
        "-1.9510715447146135e-05"
      ],
      [
        "0.0004193934851277409",
        "0.00013802207592007498",
        "5.597584105652026e-05",
        "0.0001443461168632858",
        "5.6728815295850915e-05",
        "-5.5830316143561454e-06",
        "-9.886128141797271e-05",
        "4.30723859306616e-06",
        "-2.0194231057139096e-05",
        "-5.902081725196111e-06",
        "5.1836738518582575e-05",
        "-5.768130418159574e-06",
        "2.7582893769974417e-05",
        "8.32884109343994e-06",
        "2.625273710756515e-05",
        "7.230413473977507e-06"
      ]
    ],
    [
      [
        "0.10956976014926277",
        "0.08124330650299778",
        "0.005335634595350393",
        "0.044251306823949225",
        "0.09405711509178125",
        "0.005303807907664762",
        "0.03807106302660144",
        "0.005994426653353403",
        "0.036268983464131876",
        "0.014318479354399833",
        "-0.0067187273060226515",
        "-0.02346093473290135",
        "-0.058233795680397514",
        "-0.01982341415518058",
        "-0.04767726843117998",
        "0.005335267717014949"
      ],
      [
        "0.000113377610195656",
        "0.00022547074238296104",
        "0.0005051623942887663",
        "0.00014755682421371022",
        "-0.00010282745712370325",
        "4.0603244601611214e-05",
        "8.053312483478575e-07",
        "-6.940771754139033e-05",
        "-6.509307908940594e-07",
        "-0.00020074370520237493",
        "-2.913581360613388e-07",
        "0.00016122609280865664",
        "-7.630200910346976e-05",
        "-0.0002711384091418598",
        "0.0001284035886586674",
        "-5.2644457289833664e-05"
      ],
      [
        "5.249403528748966e-05",
        "5.2391509231256725e-05",
        "5.306736022834259e-05",
        "5.245814244387588e-05",
        "1.8341529921931827e-07",
        "-2.587869978242874e-07",
        "-2.1674627743669107e-08",
        "-4.466255767398353e-08",
        "1.1386735243846871e-07",
        "2.10470483587236e-08",
        "1.2011040210840035e-07",
        "3.65166033715024e-09",
        "-1.4242404758312365e-07",
        "-1.5900509029991642e-07",
        "-1.2505762938845457e-08",
        "5.571682985199722e-08"
      ],
      [
        "6.693798910823083e-05",
        "5.271712150679705e-05",
        "5.941123746649233e-05",
        "7.272358618015894e-05",
        "2.52187693087342e-06",
        "-9.914079867933958e-06",
        "-1.6288974231165796e-05",
        "-1.6131659936708982e-06",
        "-2.3058936138823668e-06",
        "1.128512098774599e-05",
        "-6.44431304396716e-07",
        "-4.788832182705846e-07",
        "-5.709720211058302e-06",
        "-6.328343286767027e-07",
        "-1.7871509347102538e-06",
        "3.3057113176602938e-06"
      ]
    ],
    [
      [
        "0.0031965020100962996",
        "0.005651056878007359",
        "0.011179776359492567",
        "0.03170610548071862",
        "-0.004027626630217233",
        "-0.004782769073174838",
        "0.004108871299794235",
        "0.004822977025850995",
        "-0.0018597011520868983",
        "-0.016312876917412865",
        "-0.0011770224575644878",
        "0.0034807504955718014",
        "-0.009091590023784927",
        "-0.006248165513664963",
        "0.0131823575855037",
        "0.009279397755295724"
      ],
      [
        "0.0010429169993188701",
        "0.009483153564560719",
        "0.0364969259703011",
        "0.007661504230224254",
        "-0.0022560495111378118",
        "-0.004414192667774584",
        "0.00046542756226538294",
        "0.0016133334417854877",
        "0.004563296421602313",
        "-0.013195589768077427",
        "-0.002055430645278487",
        "0.004067282366524772",
        "-0.002701592687837355",
        "-0.018467789722748266",
        "0.007136251610253768",
        "0.010155763727379686"
      ],
      [
        "0.00010116718107057957",
        "7.960905001457201e-05",
        "8.27644392881347e-05",
        "8.963023855131363e-05",
        "-1.5770218026681016e-05",
        "3.776667186225802e-05",
        "-6.93709298258231e-06",
        "-1.0294223736528199e-05",
        "2.9266029074676024e-05",
        "-4.825855841766489e-06",
        "3.191509630067231e-05",
        "2.161028516581363e-06",
        "4.001901760487863e-05",
        "-2.616517656731099e-05",
        "-6.691042927344606e-06",
        "3.234213685439626e-05"
      ],
      [
        "0.00011060701372687376",
        "9.625986146960798e-05",
        "8.090995945955165e-05",
        "0.0001670246486239817",
        "-2.4938380010168095e-05",
        "3.3749554776623314e-05",
        "3.523897117090239e-05",
        "-8.640551557553426e-06",
        "3.462253163824892e-07",
        "-2.561118458382611e-06",
        "6.665437459980278e-06",
        "-1.5321783111896996e-05",
        "5.9367001159841655e-05",
        "-6.895303332148998e-06",
        "8.012702197322937e-07",
        "5.377242404325943e-05"
      ]
    ],
    [
      [
        "0.0797321789344383",
        "0.2114734292646483",
        "0.005935922183940796",
        "0.049112496174225986",
        "-0.09463966271607142",
        "-0.00037315407192339703",
        "0.055475280386099377",
        "0.024574496081540043",
        "-0.0337440140147408",
        "0.007574798266251099",
        "0.08882255703369529",
        "0.021647290725196538",
        "0.02883727390590489",
        "-0.025295100379687168",
        "-0.09609160579239359",
        "-0.015206985040433009"
      ],
      [
        "0.0031945985866450055",
        "0.0011083170329620384",
        "0.004150470214679174",
        "0.0031581918439429926",
        "-0.001576897749053361",
        "0.002876294395978286",
        "-0.0005821337541325611",
        "-0.0008206814622764039",
        "0.001182442401743997",
        "0.001562771842367735",
        "-0.0009116964167413944",
        "-0.0021456602438618467",
        "-0.0030693321436049492",
        "0.0019113713595366104",
        "0.0013710742231856248",
        "-0.003206990284311357"
      ],
      [
        "5.2242119484976227e-05",
        "5.231047499298402e-05",
        "5.2798505909563494e-05",
        "5.239374634529509e-05",
        "-8.373476327358094e-08",
        "9.075507908988288e-08",
        "1.2157806486567608e-08",
        "1.1313714284119091e-08",
        "4.773454718485791e-08",
        "5.006130299978283e-08",
        "3.807415724715697e-08",
        "-6.996692926872172e-08",
        "-9.465677571462045e-08",
        "3.9974646694816175e-08",
        "-2.6008758144591122e-08",
        "-1.6018667054668396e-07"
      ],
      [
        "5.2185066817893675e-05",
        "5.2221266577323475e-05",
        "5.2671864949839275e-05",
        "5.2371848926645246e-05",
        "-4.244258318774041e-08",
        "4.087551486923193e-08",
        "2.213538997091862e-08",
        "8.280569778738957e-08",
        "4.979767024221125e-08",
        "5.544117970925107e-08",
        "7.480142780844333e-08",
        "1.2917100918234508e-08",
        "1.7307966967519682e-08",
        "-1.9115064977314675e-08",
        "-7.473602723037668e-08",
        "-5.868271419973908e-08"
      ]
    ],
    [
      [
        "0.003715378995227482",
        "0.022942455446306104",
        "0.07219812566557247",
        "0.0323318612073054",
        "0.0029777572107365334",
        "-0.006428465979327028",
        "-0.009571350931823252",
        "-0.0405225988531034",
        "-0.019981108805065765",
        "0.037833830402599244",
        "-0.008659742996846777",
        "0.014932457526323403",
        "0.005161459452913832",
        "-0.0030577807500899853",
        "-0.01842931920173258",
        "0.02995614639430909"
      ],
      [
        "0.00400924673758595",
        "0.00219890695606185",
        "0.0019195659369480621",
        "0.0018096486040824907",
        "3.7887234801922126e-05",
        "0.0013081534757507771",
        "-0.0012995636302641645",
        "-0.0017404710712788218",
        "0.0016753741720212305",
        "-0.0018104709325308626",
        "-0.0029135038508825268",
        "0.0023815510488786025",
        "-0.0022933714779916144",
        "0.0009865057074781199",
        "-0.0009784523891206232",
        "2.438879553007391e-05"
      ],
      [
        "0.00012728074916010468",
        "0.00016613902291851343",
        "0.0001250095190045149",
        "0.0002454788561391035",
        "-9.457371485461593e-06",
        "-3.901862726639151e-05",
        "-4.5509899702215006e-05",
        "6.537495601647133e-06",
        "-4.240916027999266e-05",
        "8.048682101464285e-07",
        "-6.557362842274612e-05",
        "1.9901848493887044e-05",
        "-4.3325629880375515e-05",
        "1.0775440025599783e-05",
        "-1.3277278387031867e-05",
        "0.00011461166340025738"
      ],
      [
        "0.00010326459500947556",
        "0.00013201222179072916",
        "9.85605424066962e-05",
        "0.00019249832265938487",
        "1.0883779178002268e-06",
        "-2.6891890035224738e-05",
        "-5.761510916754605e-05",
        "-3.384763059689625e-05",
        "-1.4527060732366629e-05",
        "2.6731466420854534e-05",
        "-5.348540956828401e-05",
        "3.0247147211924932e-05",
        "-2.3548173723171328e-05",
        "-9.294645259870053e-06",
        "-5.0714346834906846e-05",
        "7.437616192369584e-05"
      ]
    ],
    [
      [
        "0.15181365315343892",
        "0.09048077826068458",
        "0.05665905164225237",
        "0.01811383417959884",
        "-0.045561827069606355",
        "0.07766519870017519",
        "0.052021103200094176",
        "0.012656338039526427",
        "-0.011424929398181438",
        "0.028587356597512003",
        "-0.10792460367615722",
        "-0.05058442750482153",
        "-0.005896154453413827",
        "0.07041778426552202",
        "0.03876463217528801",
        "0.014321805269965796"
      ],
      [
        "0.005480805928795724",
        "0.0003638091098510315",
        "0.0025699259449146147",
        "0.003297425474537857",
        "-5.9459873800817565e-05",
        "0.001578699989979201",
        "-0.004189810524172988",
        "0.0007814897135506926",
        "-7.528289016791317e-07",
        "-0.0013408788939979668",
        "-0.0012966071089408593",
        "-0.0033415080387520692",
        "0.0001987077426836495",
        "0.00041422810094682023",
        "-0.0010042604392693517",
        "-0.002523182727624814"
      ],
      [
        "0.0008189989950545859",
        "0.0001321752620729753",
        "6.768849708556387e-05",
        "0.0002564032997900505",
        "0.00014193352379630693",
        "1.763560829205453e-05",
        "-0.00012683006770019365",
        "-8.741249049453139e-06",
        "-7.283116755141054e-05",
        "3.3391695664680056e-05",
        "-5.744095829249444e-05",
        "-6.752159790078157e-05",
        "-0.00023340396625902735",
        "3.7362527671332076e-07",
        "-8.34813243191528e-05",
        "9.999364065412337e-06"
      ],
      [
        "0.00046053033325394203",
        "9.368722194242262e-05",
        "8.511484297436463e-05",
        "0.00026164130125970746",
        "5.278932547305558e-05",
        "-6.0903506342342e-05",
        "-0.0001868069942582796",
        "-8.739086025623667e-06",
        "-7.059808286572027e-05",
        "2.3699026278424323e-05",
        "-3.841894216996157e-05",
        "6.610868369255878e-05",
        "-6.273477620213364e-05",
        "2.123678533506011e-05",
        "-4.2658496164532846e-07",
        "7.699866717746795e-05"
      ]
    ],
    [
      [
        "0.0005234816377044124",
        "0.0009249706627339203",
        "0.00319405094322371",
        "0.003361395745731044",
        "-0.0005592544470461829",
        "-0.0010635544806424555",
        "0.001127263729646097",
        "0.0016559148829747013",
        "-0.0009784330836951234",
        "-0.0018672842539461621",
        "-0.0003143672694290954",
        "-0.0005917667957682042",
        "-0.0005381739244676448",
        "-6.907332656691382e-06",
        "0.0013895986107614058",
        "0.0026283756497160384"
      ],
      [
        "0.0015669366578838046",
        "0.0008222236645153743",
        "0.002710135178561997",
        "0.0016529913954083833",
        "0.0010513025905518067",
        "-3.187842279089891e-05",
        "0.0014348111163620257",
        "-0.0003281709842749428",
        "0.0010901761089906635",
        "-0.0008281388166088286",
        "0.000231748135048666",
        "-0.0020054452435028",
        "0.0006020329519475492",
        "-0.0013889605464305166",
        "0.00020070270752404896",
        "0.0018879416472967177"
      ],
      [
        "0.00017326948981914218",
        "6.108474738187796e-05",
        "5.607308447763821e-05",
        "0.0001277256540300726",
        "2.72937582508241e-05",
        "-1.560683931778087e-05",
        "7.68025079770499e-05",
        "-2.9489886323701656e-06",
        "1.7007446854530254e-05",
        "-4.482134586602633e-06",
        "2.1552921668113272e-06",
        "-1.1409315336477977e-05",
        "-5.658908596388414e-05",
        "-1.8814997687518134e-06",
        "-1.3710233907609655e-05",
        "1.436080339929289e-05"
      ],
      [
        "0.00015394544258707794",
        "0.00010529344819291301",
        "5.3961891906528905e-05",
        "6.342933769841885e-05",
        "4.467462389559091e-05",
        "-1.4981591760958048e-06",
        "3.035917229945188e-05",
        "3.887755295224746e-07",
        "9.050924781317999e-06",
        "-1.0662439537460894e-06",
        "3.7932080084979044e-07",
        "1.0140104181979246e-05",
        "-6.855521903821882e-06",
        "8.20795799449602e-06",
        "-2.901606580967295e-07",
        "-2.5398669517814464e-06"
      ]
    ],
    [
      [
        "0.06102717370876994",
        "0.2584398982539042",
        "0.06445397131606273",
        "0.007907696719463522",
        "-0.05364007840354668",
        "-0.030493628961527245",
        "-0.021875683228811085",
        "-0.07506040338645278",
        "0.020456900229287183",
        "0.010354888664133841",
        "-0.11348136039794941",
        "0.05474474303753983",
        "-0.00065175975074813",
        "-0.10491058161052164",
        "-0.040139587817456766",
        "0.01996602051221001"
      ],
      [
        "0.008426623341702362",
        "0.0009566712633734164",
        "0.00856432806595487",
        "0.002169741693280003",
        "-0.002071439768142398",
        "-0.0014334707898837383",
        "-0.0006211895074401531",
        "-0.0004025232978530494",
        "-0.00020959687258356022",
        "-0.00168578997371879",
        "-0.0009026124193944149",
        "0.006710463417517919",
        "-0.0024643408770690565",
        "-0.002736100556245914",
        "0.0005073352524079725",
        "-0.001043975311024184"
      ],
      [
        "0.00100878223803439",
        "7.301416961191807e-05",
        "7.175921359268479e-05",
        "0.00018904534994444117",
        "-9.78605427483655e-06",
        "-0.00010100247680290724",
        "-0.0003377113397019378",
        "1.3560508309525074e-05",
        "-1.5118828895770517e-05",
        "2.430118063725139e-05",
        "0.00013903723229660096",
        "8.686611977343937e-05",
        "-0.00012704983487419832",
        "1.3433926693403529e-05",
        "5.019851715343493e-05",
        "4.404389529003047e-05"
      ],
      [
        "0.0006801255725537337",
        "8.660843446838608e-05",
        "7.81996428137684e-05",
        "0.00022457110602998922",
        "2.0133854594641914e-05",
        "-5.610621127410981e-05",
        "-0.00026753627257336543",
        "1.2188331556970524e-05",
        "2.857871175565353e-05",
        "5.094284445844443e-05",
        "0.00011578167481537604",
        "8.610814856060477e-05",
        "0.00012592519777026396",
        "2.9405070388831487e-06",
        "3.915888003244807e-05",
        "3.9321718543413604e-05"
      ]
    ],
    [
      [
        "0.3348519718645181",
        "0.11474632137942163",
        "0.014297597838627819",
        "0.02979385088405057",
        "-0.10027895856527722",
        "0.06191578940237495",
        "-0.004406772521148628",
        "-0.0236772970550782",
        "0.011084521162989617",
        "0.004348165874282018",
        "-0.09432707190329397",
        "0.029237131521574453",
        "0.05391035440360091",
        "0.00659831647969629",
        "0.007046635416521428",
        "0.012558985339502515"
      ],
      [
        "0.01174524572055677",
        "0.004761391559022761",
        "0.002394237515310692",
        "0.003785048438006291",
        "0.0024932200234901304",
        "0.003159393290293912",
        "-0.0010413756506028645",
        "0.00026156152896476397",
        "-0.00044952391889499223",
        "-0.0010946984070801596",
        "-0.005309210577127971",
        "-0.00032435027602289426",
        "0.004516330273979841",
        "0.0028806505386878255",
        "0.0003621742174667993",
        "-0.0003342693792472838"
      ],
      [
        "0.0014696771952987385",
        "0.0001995499053523018",
        "7.757147239097248e-05",
        "0.00017794079120377065",
        "9.862289157657526e-05",
        "0.00015505868591698873",
        "-0.0002492992728036053",
        "2.4266029389323492e-05",
        "5.335607266228144e-05",
        "-2.3770138430613937e-05",
        "0.00042579604531856367",
        "5.8901515608147396e-05",
        "0.00025969181314193745",
        "-3.611327872166287e-05",
        "7.581975194688483e-05",
        "4.933921624295149e-05"
      ],
      [
        "0.000926422274313265",
        "0.00014320582379833443",
        "5.9629446825676124e-05",
        "0.00017644935118886926",
        "7.19628825047978e-05",
        "4.5616032631389295e-05",
        "-0.00012432366391197452",
        "1.1158236460931457e-05",
        "5.864098201060638e-05",
        "1.1351170430805474e-06",
        "0.0002609389513132749",
        "2.3505668843584266e-05",
        "0.00026731753912602994",
        "-6.964907162327309e-06",
        "6.118114768004511e-05",
        "2.6967819749477447e-05"
      ]
    ]
  ],
  "Q_coefficients": [
    [
      "0.00165171562986375",
      "0.0012095851374599412",
      "0.038235150543893766",
      "0.020067294866504982",
      "0.0012095851373293465",
      "0.04010107006859234",
      "0.037876218537439735",
      "0.011087049289611775",
      "0.03823515052600042",
      "0.03787621852449067",
      "0.003985812085286822",
      "0.016717612331714947",
      "0.020067294860798904",
      "0.011087049292323752",
      "0.016717612336215288",
      "0.006257413193243664",
      "-0.0009833463316696281",
      "-0.005943928383145616",
      "-0.00013390082932320142",
      "-0.0009833463317278864",
      "-0.006599958801803683",
      "-0.0020215204229018014",
      "0.0025157832515813666",
      "-0.005943928380826821",
      "-0.0020215204196516756",
      "-0.0011842787597643",
      "-0.0036680981337526373",
      "-0.00013390083085575326",
      "0.0025157832525206036",
      "-0.00366809813438938",
      "0.002474086486675041",
      "0.0038758601055881225",
      "0.0025512747668683124",
      "0.0005950076808462292",
      "0.00589721111570722",
      "-0.0006284141496302198",
      "-0.0006730855141964712",
      "0.004869705075261177",
      "0.000732532134795206",
      "-0.0001819735068087675",
      "0.0033509802085155173",
      "0.00041451062807199143",
      "-0.00012151100965276858",
      "0.003366847959053667",
      "-0.0007280460771482823",
      "-0.007693047053514873",
      "0.004869705076768389",
      "0.029354605704289716",
      "0.01727113388001467",
      "-0.0030391788305516214",
      "0.009797470300899426",
      "-0.00814312325062927",
      "0.0019994406668102623",
      "0.013962531777102305",
      "0.016007094448256574",
      "-0.009664435803634387",
      "0.019342166156674844",
      "-0.007079854003006233",
      "0.0004145106266791613",
      "0.010497624950712416",
      "-0.017670608090951025",
      "0.003859253221886532",
      "0.016007094443558745",
      "0.00044722609171588055",
      "-0.004671082736181776",
      "0.006287015390200301",
      "-0.004374166731297481",
      "0.008710078150523095",
      "0.0030178854635032897",
      "0.003673468966378494",
      "0.005897211115095656",
      "0.0007325321387272905",
      "-0.00012151100977056158",
      "0.003875860104042247",
      "-0.0006284141505312898",
      "-0.00018197350634709654",
      "0.0033668479587108434",
      "0.002551274766696591",
      "-0.0006730855156768494",
      "0.003350980209225403",
      "-0.0007280460775206256",
      "-0.0017868641817113532",
      "-0.0021509328234496547",
      "0.029354605694694058",
      "-0.0017868641972553989",
      "-0.0013384549898865083",
      "0.021559031516510875",
      "0.01049762495376582",
      "-0.002150932827784654",
      "0.021559031519989127",
      "-0.004999452597088353",
      "-0.005369188002616834",
      "-0.008143123244073187",
      "0.0012993254406368506",
      "0.005851780986511683",
      "0.002341282913910937",
      "0.00044722610217091155",
      "-0.016188754623929505",
      "0.009218400355881532",
      "-0.0056969307455852665",
      "-0.009664435795740603",
      "-0.016188754617561037",
      "-0.00578789312893833",
      "-0.0033572804499441373",
      "0.008710078145807364",
      "0.0077075341585230725",
      "-0.0014522170048853894",
      "0.0070438878314640725",
      "0.01727113386002682",
      "0.0019994406653309474",
      "0.019342166146034876",
      "-0.007693047048435619",
      "-0.0030391788302625046",
      "0.013962531771941783",
      "-0.0070798540000952025",
      "0.0058517809853672",
      "0.009218400343905279",
      "-0.01767060808353578",
      "-0.005369188000487078",
      "0.002341282903264787",
      "-0.005696930742117972",
      "-0.0007912806036100811",
      "-0.0046710827337602895",
      "-0.005787893129340776",
      "-0.0007912806035791349",
      "-0.004455340373317247",
      "0.0030178854678439607",
      "-0.0014522170076348814",
      "0.015188640460927102",
      "-0.001997841220681916",
      "0.003859253216581292",
      "0.006287015395848634",
      "0.003673468963482093",
      "-0.00335728045374109",
      "0.007043887832522621",
      "-0.0019978412212330065",
      "-0.0006473643631356693",
      "-5.0979010732606265e-05",
      "-0.0015189692479314495",
      "0.0006473643628643753",
      "-1.106902080013893e-12",
      "0.0006766358644741452",
      "0.0004303620618626265",
      "5.097901003275983e-05",
      "-0.0006766358613558674",
      "4.942317249725917e-13",
      "0.0002367218613771811",
      "0.0015189692460796456",
      "-0.00043036206345009104",
      "-0.00023672186154185504",
      "-3.3221434820876804e-13",
      "-0.004506291477982068",
      "0.0022046896777516236",
      "-0.000941002422148699",
      "-0.003161551611742724",
      "-0.002450667829306481",
      "6.376464799157158e-05",
      "-0.0006882466658907257",
      "0.0014450623377446504",
      "-0.0002363998146657097",
      "-0.001595251128196377",
      "-0.003059706791354031",
      "0.0013598052999501404",
      "-0.0019656050092733022",
      "0.0007893074290765497",
      "0.020602775357407153",
      "-0.0006882466662387538",
      "0.013277365194136225",
      "-0.016964332135733364",
      "0.006164882276149635",
      "0.009817230478921104",
      "-0.00419237657024677",
      "-0.0065940723712011595",
      "0.006702527236547868",
      "0.00028422835364022423",
      "0.011272827504939515",
      "0.006776484477293473",
      "0.0055806912788205175",
      "-0.0030597067920637194",
      "-0.01753674519771598",
      "-0.006083213786217783",
      "-0.007291256627359084",
      "0.0002842283497594664",
      "0.014527188387433354",
      "0.004518384299814482",
      "-0.008930836348786747",
      "-0.017170619537369553",
      "-0.0017211950291691923",
      "-0.013144315382983428",
      "-0.0027007629292803187",
      "0.003161551612058572",
      "-0.0014450623391788354",
      "-0.0013598052979912339",
      "0.004506291476396114",
      "0.0024506678250042187",
      "0.00023639981383012922",
      "0.0019656050081324847",
      "-0.0022046896759713593",
      "-6.376464685709216e-05",
      "0.0015952511276492098",
      "-0.0007893074282829153",
      "-0.015001830042077313",
      "-0.004975097588899808",
      "0.013277365188510975",
      "0.015001830022842333",
      "-2.7575884224780734e-12",
      "0.0015925348584496036",
      "-0.01753674518989911",
      "0.004975097599363208",
      "-0.001592534865340339",
      "2.7693868289281304e-12",
      "0.012277765670596076",
      "-0.004192376553958111",
      "-0.032701888984658416",
      "-0.004956009208266451",
      "-0.0011791288085710328",
      "0.01452718838637388",
      "0.0031157880920082235",
      "0.006079988371001321",
      "0.0026185149708849525",
      "0.011272827498026645",
      "0.003115788092664933",
      "-0.0010732357130154356",
      "0.0029767817374908995",
      "-0.0017211950340039067",
      "0.0033891586959743925",
      "-0.001382554110055264",
      "0.00018953516730879305",
      "0.016964332123835982",
      "0.0065940723669103115",
      "-0.006776484478216106",
      "-0.020602775346768035",
      "-0.006164882268289234",
      "-0.0067025272391860805",
      "-0.005580691275347811",
      "0.0049560092073809335",
      "-0.006079988359224796",
      "-0.006083213774898547",
      "-0.01227776567174583",
      "0.0011791288190965538",
      "-0.002618514972873817",
      "-0.0013413019048184212",
      "0.00451838430092564",
      "-0.0010732357137541052",
      "0.0013413019083221315",
      "-4.114657775668107e-13",
      "-0.013144315375078788",
      "-0.001382554104553808",
      "0.0003077557558192758",
      "-0.0011865452660497788",
      "0.007291256628846159",
      "0.008930836343922314",
      "0.002700762931568103",
      "-0.00297678174344786",
      "-0.0001895351664847762",
      "0.0011865452685401936"
    ],
    [
      "0.0053343380552606685",
      "0.0002135262198497129",
      "0.0021590482271645877",
      "0.004515437524601148",
      "0.0002135262198496786",
      "0.006650487428064922",
      "0.0038977611487436077",
      "0.0019476044685269535",
      "0.0021590482271652608",
      "0.0038977611487427924",
      "0.0003454240522412488",
      "0.0022258481864043172",
      "0.00451543752460126",
      "0.001947604468526521",
      "0.0022258481864041945",
      "0.00023886440318674916",
      "-0.0004967673046743311",
      "-0.002522619470212592",
      "-0.000772135063248337",
      "-0.0004967673046742743",
      "-0.0058880323177496734",
      "0.000677137773307658",
      "0.0012637543311583648",
      "-0.0025226194702132844",
      "0.0006771377733067661",
      "0.00012172446318585924",
      "-0.0031000105404535394",
      "-0.0007721350632469582",
      "0.0012637543311579415",
      "-0.003100010540453522",
      "0.0006774224194189166",
      "0.00021450439654511434",
      "5.8425294501266754e-05",
      "-4.5922300629070105e-05",
      "0.0005728512146213499",
      "-0.0004690045660305342",
      "5.1370040965781424e-05",
      "0.0003504147012473469",
      "2.6427574732754982e-05",
      "-6.761129962314087e-05",
      "0.00010443864015810242",
      "0.0002922415213929553",
      "-5.554546743428291e-05",
      "0.0004088373665736339",
      "-3.079257076115833e-05",
      "-0.0006016289734406596",
      "0.00035041470124720197",
      "0.0028920011949189897",
      "-4.9367033357332694e-05",
      "0.0003038375698378427",
      "0.0006797384092622855",
      "-0.0019079904537877515",
      "-0.0002916417659912107",
      "0.0013295462616936162",
      "0.0021925410614642353",
      "-0.0005414824161692757",
      "0.0013413474541659814",
      "-0.0001868432294255102",
      "0.00029224152139293777",
      "0.0010422698409412144",
      "-0.0029958822936501078",
      "-0.0001530138994746025",
      "0.002192541061464889",
      "-0.00017770089636112753",
      "-0.0005478030631883279",
      "0.0005286864251709478",
      "-0.0022986829366536277",
      "0.00198583450267875",
      "-0.00028109074391463086",
      "0.00021142743515048065",
      "0.0005728512146212656",
      "2.6427574732826705e-05",
      "-5.5545467434422695e-05",
      "0.00021450439654510395",
      "-0.0004690045660302581",
      "-6.761129962307838e-05",
      "0.0004088373665736208",
      "5.842529450104587e-05",
      "5.1370040965699384e-05",
      "0.00010443864015812104",
      "-3.0792570761185465e-05",
      "-0.0010340911710187408",
      "-0.0012029073035599465",
      "0.0028920011949197595",
      "-0.001034091171017733",
      "-0.0002353165475425683",
      "0.0033930260018911395",
      "0.0010422698409397468",
      "-0.0012029073035595068",
      "0.003393026001891137",
      "-0.0006974557487214873",
      "-0.0011319234352943075",
      "-0.0019079904537883622",
      "0.0008976910600841171",
      "0.0008296613765952826",
      "0.00035211419304485327",
      "-0.0001777008963616752",
      "-0.0019244230119725867",
      "-0.00013378842719983096",
      "-0.0003894731923781678",
      "-0.0005414824161696056",
      "-0.001924423011972684",
      "-0.0005728067765131086",
      "-0.0012667061703614576",
      "0.0019858345026794325",
      "0.001212509874466502",
      "-0.0009645101618837974",
      "0.0005149688653174589",
      "-4.9367033356911156e-05",
      "-0.0002916417659912358",
      "0.00134134745416632",
      "-0.0006016289734410905",
      "0.0003038375698378381",
      "0.0013295462616940892",
      "-0.0001868432294255951",
      "0.0008296613765951442",
      "-0.00013378842719911427",
      "-0.0029958822936500215",
      "-0.0011319234352941809",
      "0.00035211419304505585",
      "-0.0003894731923782195",
      "0.0001092179654792555",
      "-0.0005478030631884407",
      "-0.0005728067765130651",
      "0.00010921796547916505",
      "-0.00015401874366615832",
      "-0.00028109074391570135",
      "-0.0009645101618837171",
      "0.0016924839016765308",
      "-0.0005026311246243717",
      "-0.00015301389947398907",
      "0.0005286864251702211",
      "0.00021142743515073633",
      "-0.0012667061703609686",
      "0.0005149688653173746",
      "-0.0005026311246243137",
      "0.0007204901957367163",
      "-5.1211745645559086e-05",
      "-0.0017435160580778692",
      "-0.0007204901957366319",
      "7.680940191359072e-17",
      "-0.001242800609552476",
      "0.0006616290246540064",
      "5.12117456459231e-05",
      "0.0012428006095512153",
      "-2.214758696490099e-16",
      "-0.0011257421213606968",
      "0.0017435160580786986",
      "-0.0006616290246530881",
      "0.0011257421213604246",
      "1.2819561239615612e-16",
      "0.00022943417816940735",
      "0.00037309839746612705",
      "0.00012035228594752975",
      "0.0007899628921054985",
      "1.9926939423782802e-05",
      "-0.0003684293406946792",
      "0.0003960795479480047",
      "1.2966972494237394e-05",
      "2.2104478304015315e-05",
      "0.0005545878266674111",
      "-0.00030437489346200636",
      "-0.00013791991797628368",
      "0.000338686352725424",
      "-0.00011533082119597756",
      "0.002382137264863884",
      "0.0003960795479479035",
      "9.850372769419752e-05",
      "-0.0011467669669690279",
      "0.00042026109682802304",
      "0.000683381342298778",
      "-0.001391734747152096",
      "-0.00045318612933766624",
      "0.0002339919871157393",
      "-0.0007349039469520198",
      "0.00149313783760539",
      "-0.0008587454810347786",
      "0.0002728720673342705",
      "-0.00030437489346173883",
      "-0.002251875468334372",
      "0.0018659751904844934",
      "-0.002053481404473207",
      "-0.0007349039469519293",
      "0.0036421903146842778",
      "0.0009413898275263684",
      "-0.00027909826724284377",
      "-0.0038073728826145325",
      "-0.0008597748608059506",
      "-0.0006477685868747919",
      "-0.00030471677981012307",
      "-0.0007899628921054186",
      "-1.2966972494021255e-05",
      "0.00013791991797624053",
      "-0.00022943417816949526",
      "-1.9926939423784042e-05",
      "-2.2104478303975464e-05",
      "-0.00033868635272536415",
      "-0.00037309839746598584",
      "0.00036842934069450834",
      "-0.0005545878266673206",
      "0.00011533082119594311",
      "0.00118435819504554",
      "-0.0008308520372892527",
      "9.850372769385671e-05",
      "-0.00118435819504416",
      "2.4353295979008973e-16",
      "0.0012588455612462506",
      "-0.0022518754683352577",
      "0.0008308520372881905",
      "-0.0012588455612458584",
      "-1.5169765106557969e-16",
      "0.002365127293259202",
      "-0.0013917347471527754",
      "-0.002966954457341851",
      "-0.0005566589885204776",
      "-0.0012687908526454077",
      "0.0036421903146848233",
      "0.000659962002876916",
      "-0.0009191320587994345",
      "0.0005018043947526878",
      "0.0014931378376060046",
      "0.0006599620028767291",
      "-0.0002887419168998483",
      "-2.845259437034559e-05",
      "-0.0008597748608056442",
      "0.0008204458675490646",
      "0.0004657744279695118",
      "7.55452189598787e-05",
      "0.001146766966969419",
      "0.00045318612933787153",
      "0.0008587454810352651",
      "-0.002382137264864461",
      "-0.00042026109682846377",
      "-0.0002339919871155447",
      "-0.0002728720673344405",
      "0.0005566589885204533",
      "0.0009191320587988522",
      "0.0018659751904837667",
      "-0.0023651272932585627",
      "0.001268790852644458",
      "-0.0005018043947524997",
      "-3.6956681167008523e-05",
      "0.0009413898275263244",
      "-0.00028874191689971747",
      "3.695668116674012e-05",
      "3.08060482788621e-17",
      "-0.0006477685868750265",
      "0.00046577442796894833",
      "-0.001307587774053592",
      "0.0001381895003604127",
      "0.0020534814044728443",
      "0.00027909826724363806",
      "0.00030471677980999106",
      "2.8452594370736475e-05",
      "-7.554521895993182e-05",
      "-0.00013818950036053042"
    ],
    [
      "0.0005155314002222184",
      "0.0004385656945607425",
      "0.0017822933116866855",
      "0.0006259486441336365",
      "0.0004385656945606718",
      "0.004904372899034359",
      "0.003312549617475102",
      "0.00040687036490352297",
      "0.0017822933116863754",
      "0.0033125496174753865",
      "0.0009031318978051877",
      "0.0007093196064560961",
      "0.0006259486441337014",
      "0.0004068703649035471",
      "0.0007093196064560566",
      "0.00046479201872157914",
      "0.00030877633553506515",
      "-0.0005560990927164545",
      "-8.987311309882398e-05",
      "0.00030877633553501023",
      "-0.0012199787279394893",
      "0.0010254891056601689",
      "5.881574022626898e-05",
      "-0.0005560990927163629",
      "0.0010254891056601903",
      "-0.0003149047078783287",
      "-0.00014080352886118371",
      "-8.987311309899303e-05",
      "5.8815740226215594e-05",
      "-0.00014080352886117222",
      "0.0002061050687629622",
      "-0.0001235497128883135",
      "0.00015274597795130615",
      "0.00022754583387233376",
      "-0.0006410401964267918",
      "0.000667471175296579",
      "9.290464175767611e-05",
      "-6.320118696929028e-05",
      "0.0004557108735279913",
      "-0.00013480342219626072",
      "-0.00020783290339863384",
      "-0.0001692191346856867",
      "3.6023964444927917e-06",
      "-0.00014471489012697503",
      "-3.9324312860159544e-05",
      "-2.887987412642947e-05",
      "-6.320118696925042e-05",
      "0.0016911485606494183",
      "-0.0012390260041281354",
      "-0.0002282628401639052",
      "0.001303914233101706",
      "-0.001694462058346269",
      "0.0007126738769093861",
      "-8.267058300445985e-05",
      "0.00045766692817792603",
      "-1.0358521002075475e-05",
      "-8.605949798197541e-05",
      "-0.000699392491627699",
      "-0.00016921913468558684",
      "0.00048283844448063744",
      "-0.00036407474027763263",
      "0.0002339325472336818",
      "0.00045766692817762283",
      "-0.00029957684347217553",
      "-6.11165979000012e-07",
      "-0.00014707740457924913",
      "-0.0004468036713515371",
      "-0.00013634448449215727",
      "0.0001236165961738651",
      "-0.00013668625348715432",
      "-0.0006410401964267139",
      "0.00045571087352789554",
      "3.6023964444795327e-06",
      "-0.00012354971288819415",
      "0.0006674711752964926",
      "-0.00013480342219617612",
      "-0.00014471489012698132",
      "0.0001527459779512148",
      "9.290464175762465e-05",
      "-0.00020783290339858882",
      "-3.932431286018658e-05",
      "-0.0035264276075879088",
      "0.00035104776608652094",
      "0.0016911485606490935",
      "-0.0035264276075881638",
      "7.961241750220906e-05",
      "0.00022470383368538473",
      "0.00048283844448104363",
      "0.0003510477660867324",
      "0.00022470383368558813",
      "-0.0008737506004943631",
      "-0.00010604569061933654",
      "-0.001694462058345954",
      "0.002150999475862772",
      "-0.00037529576263189355",
      "-0.00013541244063005708",
      "-0.00029957684347250947",
      "-0.00011609294607310844",
      "-0.0002657310567455576",
      "0.000674933957467886",
      "-1.0358521002205365e-05",
      "-0.0001160929460730208",
      "-0.00035835768778290096",
      "3.392690033655243e-05",
      "-0.00013634448449222365",
      "2.6320495575623834e-05",
      "-0.00010540177633851628",
      "5.50711011710353e-06",
      "-0.0012390260041279329",
      "0.0007126738769093679",
      "-8.605949798198747e-05",
      "-2.887987412619594e-05",
      "-0.00022826284016382286",
      "-8.267058300446052e-05",
      "-0.0006993924916276336",
      "-0.0003752957626317898",
      "-0.0002657310567454528",
      "-0.0003640747402780245",
      "-0.00010604569061956667",
      "-0.000135412440630125",
      "0.0006749339574679137",
      "5.388411509654405e-05",
      "-6.11165978831755e-07",
      "-0.0003583576877828835",
      "5.3884115096423685e-05",
      "-0.00026281342293531354",
      "0.00012361659617387416",
      "-0.00010540177633859133",
      "-0.00040307843069639225",
      "6.680407460265974e-05",
      "0.00023393254723366117",
      "-0.00014707740457918384",
      "-0.00013668625348725485",
      "3.3926900336627606e-05",
      "5.507110117052709e-06",
      "6.68040746026322e-05",
      "-0.00011194307408178992",
      "-0.00018400682722829692",
      "-4.171343044552287e-05",
      "0.00011194307408176662",
      "-1.4525565863232339e-16",
      "-0.00040618859813467155",
      "8.125609434248623e-05",
      "0.000184006827228261",
      "0.00040618859813482637",
      "8.09583465262798e-17",
      "0.0002111476491498486",
      "4.1713430445483495e-05",
      "-8.125609434258893e-05",
      "-0.00021114764914981673",
      "1.9206992818736184e-17",
      "-0.000310150632552895",
      "2.890529318695475e-05",
      "0.00012882480164003426",
      "-0.0005735405974067576",
      "5.310228060447153e-06",
      "-9.005841286286143e-06",
      "6.838286863038528e-05",
      "0.000759050328583705",
      "8.888421461286184e-05",
      "-8.05023496459582e-05",
      "-0.00014266487394650775",
      "-0.0001577959829394648",
      "3.814025764594533e-05",
      "7.10188575820781e-05",
      "0.0002832630415733011",
      "6.838286863040603e-05",
      "-3.249080966730218e-05",
      "0.00027750938882805363",
      "1.94253475382799e-06",
      "-0.0001518906828119247",
      "5.1067504813661695e-05",
      "-0.0003077180183353999",
      "-0.0009793873731920168",
      "-0.00021211951766060688",
      "0.00031504960228774417",
      "0.0007296857777119849",
      "-3.0811424956474165e-05",
      "-0.0001426648739464508",
      "-0.0010141880980781377",
      "0.0006078226879477287",
      "-0.00022533703138385609",
      "-0.00021211951766059614",
      "0.0005137036584522681",
      "0.0003566663202357566",
      "-2.4195335929310056e-05",
      "-0.0002956899782833473",
      "-0.0003094302470457466",
      "0.00020689956830585412",
      "0.00022638285289859438",
      "0.0005735405974065348",
      "-0.0007590503285835185",
      "0.00015779598293938897",
      "0.00031015063255279544",
      "-5.310228060356031e-06",
      "-8.888421461279432e-05",
      "-3.814025764596748e-05",
      "-2.8905293186950285e-05",
      "9.005841286257629e-06",
      "8.050234964601018e-05",
      "-7.10188575820446e-05",
      "0.0010174886190366785",
      "0.0001709160105919643",
      "-3.249080966769124e-05",
      "-0.001017488619036398",
      "-3.4396394985895276e-16",
      "-0.0006805038239704971",
      "-0.0010141880980781067",
      "-0.00017091601059163633",
      "0.0006805038239703538",
      "4.633820581403387e-17",
      "4.157258538949429e-05",
      "5.106750481388055e-05",
      "0.001623179802741508",
      "-0.0001462828183825184",
      "0.000369652283803238",
      "0.0005137036584520934",
      "2.1093463586597325e-05",
      "-0.0008579917406385298",
      "2.8942106197179046e-05",
      "0.0003150496022875748",
      "2.109346358688459e-05",
      "0.0002397081173603861",
      "9.443279641946584e-05",
      "-0.0003094302470457294",
      "-0.0002497205719295576",
      "-6.888163852883428e-05",
      "3.3760909973774164e-05",
      "-0.00027750938882816357",
      "0.00030771801833512374",
      "-0.000729685777711977",
      "-0.00028326304157317054",
      "-1.942534753665871e-06",
      "0.0009793873731918932",
      "3.081142495642402e-05",
      "0.00014628281838301326",
      "0.0008579917406386419",
      "0.0006078226879477986",
      "-4.157258538972964e-05",
      "-0.00036965228380315393",
      "-2.8942106197187835e-05",
      "-0.0004209700819000765",
      "0.000356666320235829",
      "0.0002397081173604447",
      "0.0004209700819000868",
      "-6.785958943037512e-17",
      "0.00020689956830598774",
      "-6.888163852876614e-05",
      "-0.0002145842167210879",
      "-0.00042903690362298974",
      "0.0002253370313839363",
      "2.4195335929418114e-05",
      "-0.00022638285289857825",
      "-9.443279641943042e-05",
      "-3.3760909973701604e-05",
      "0.0004290369036229698"
    ],
    [
      "6.252969206939628e-05",
      "6.041325312645985e-05",
      "6.655001665012943e-05",
      "6.965037265644224e-05",
      "6.041325312646012e-05",
      "5.990277027213681e-05",
      "6.613620564150184e-05",
      "6.764196138956153e-05",
      "6.655001665012952e-05",
      "6.613620564150195e-05",
      "5.4216920764906144e-05",
      "5.727754593396695e-05",
      "6.965037265644251e-05",
      "6.764196138956155e-05",
      "5.7277545933966986e-05",
      "5.340005259428488e-05",
      "-5.7307685566163724e-06",
      "7.742692375047945e-06",
      "-2.9476193242373693e-06",
      "-5.730768556616126e-06",
      "-8.987218103316575e-06",
      "1.0392502404411208e-05",
      "4.4963780980652095e-06",
      "7.74269237504792e-06",
      "1.0392502404411154e-05",
      "-6.690944270142102e-07",
      "-5.19616592116098e-06",
      "-2.9476193242373574e-06",
      "4.496378098065234e-06",
      "-5.1961659211610166e-06",
      "-1.5801225445135338e-06",
      "-3.7640413357725444e-06",
      "4.093373014506832e-06",
      "3.110155986182735e-06",
      "4.412047265483882e-06",
      "-5.97075563947653e-06",
      "-9.52615758407956e-06",
      "-3.3191070008417333e-07",
      "-5.3267045674024875e-06",
      "1.8888819920858914e-07",
      "1.6550480348254878e-06",
      "-4.701736876861989e-06",
      "-3.4190162293054677e-06",
      "1.4271363707271516e-06",
      "7.696336255711856e-07",
      "-1.2576180991176839e-05",
      "-3.3191070008416073e-07",
      "-6.7358555565511934e-06",
      "5.430605637049305e-06",
      "4.44805154655143e-06",
      "9.765752993136e-07",
      "9.756978040406124e-06",
      "-4.02206953263365e-07",
      "-3.6755168015359767e-06",
      "4.555711593193414e-06",
      "-4.9934765586953865e-06",
      "-6.078106523861544e-06",
      "-1.4778635958906366e-06",
      "-4.701736876862172e-06",
      "2.629057862654095e-06",
      "3.640152879521993e-07",
      "-6.820161127371838e-06",
      "4.555711593193449e-06",
      "-6.1724577685221525e-06",
      "2.1836622187240515e-07",
      "1.8067009740504693e-06",
      "-1.2308907621504298e-05",
      "1.1016914824525897e-05",
      "3.5299191629711683e-06",
      "8.004609102739053e-07",
      "4.4120472654838965e-06",
      "-5.3267045674024875e-06",
      "-3.419016229305439e-06",
      "-3.764041335772571e-06",
      "-5.970755639476537e-06",
      "1.8888819920858406e-07",
      "1.4271363707271474e-06",
      "4.093373014506882e-06",
      "-9.526157584079612e-06",
      "1.6550480348254948e-06",
      "7.696336255711594e-07",
      "-8.599863000204278e-06",
      "-3.2922607609166707e-06",
      "-6.735855556551178e-06",
      "-8.599863000204309e-06",
      "7.124993750192341e-07",
      "4.455683611444346e-06",
      "2.6290578626541366e-06",
      "-3.2922607609166736e-06",
      "4.455683611444337e-06",
      "1.1205021290360456e-06",
      "2.501322528333762e-06",
      "9.75697804040607e-06",
      "7.665685522359878e-06",
      "-1.0445442903066453e-06",
      "-4.788449152837299e-06",
      "-6.1724577685220974e-06",
      "7.020244509983742e-06",
      "-4.749121329280377e-06",
      "-1.2411911170676633e-06",
      "-4.993476558695334e-06",
      "7.02024450998377e-06",
      "-9.669661704329458e-07",
      "7.779651568288278e-07",
      "1.1016914824525804e-05",
      "2.957442501337258e-06",
      "4.2678971423102283e-07",
      "4.139626393752644e-07",
      "5.4306056370493026e-06",
      "-4.0220695326336283e-07",
      "-6.078106523861499e-06",
      "-1.2576180991176764e-05",
      "4.448051546551439e-06",
      "-3.6755168015359733e-06",
      "-1.4778635958907003e-06",
      "-1.0445442903066482e-06",
      "-4.7491213292803964e-06",
      "3.6401528795220654e-07",
      "2.5013225283337624e-06",
      "-4.78844915283728e-06",
      "-1.2411911170675985e-06",
      "-6.22022447565228e-07",
      "2.1836622187239525e-07",
      "-9.66966170432936e-07",
      "-6.220224475652098e-07",
      "-1.1271181890220101e-06",
      "3.529919162971202e-06",
      "4.2678971423098916e-07",
      "3.562678424882599e-06",
      "1.7641812084433832e-06",
      "-6.820161127371841e-06",
      "1.8067009740504041e-06",
      "8.004609102737395e-07",
      "7.779651568288954e-07",
      "4.1396263937526733e-07",
      "1.7641812084434105e-06",
      "4.616265015845573e-06",
      "-6.12460860483572e-06",
      "1.2007390287232976e-05",
      "-4.616265015845881e-06",
      "3.3940639181444244e-21",
      "1.7781204517760473e-06",
      "-7.679925202302148e-06",
      "6.124608604835661e-06",
      "-1.7781204517759948e-06",
      "1.866669393520074e-21",
      "-3.2941746717486314e-07",
      "-1.2007390287232988e-05",
      "7.679925202302136e-06",
      "3.294174671748346e-07",
      "-2.1105272801574384e-21",
      "1.0546665307349907e-07",
      "-5.5996862954477246e-06",
      "2.7048870813516506e-06",
      "4.072170303906706e-06",
      "-8.25640310344639e-06",
      "4.451647733331516e-06",
      "-8.44767062803065e-06",
      "-1.090210152587423e-06",
      "8.021207900390011e-07",
      "2.662659265636445e-06",
      "9.66657059635463e-06",
      "-5.76233762917988e-06",
      "2.3266716589797677e-06",
      "3.617587125628138e-07",
      "7.1128007408634845e-06",
      "-8.447670628030727e-06",
      "-4.780165919505053e-06",
      "4.996380934310191e-06",
      "-1.7625867025100702e-06",
      "8.218480802628065e-06",
      "6.375612454435864e-06",
      "1.52022174055404e-06",
      "-3.936405872517447e-06",
      "-9.463559555165466e-06",
      "7.702571663727149e-06",
      "-3.4395964947922272e-06",
      "-2.404278940778535e-06",
      "9.666570596354734e-06",
      "9.750343608507292e-06",
      "-1.019109787692275e-05",
      "-4.7827551907819965e-06",
      "-9.463559555165451e-06",
      "-1.2915627316699174e-05",
      "-2.493475902355391e-07",
      "6.023082665519334e-06",
      "5.739148562484745e-06",
      "-7.28791898097042e-06",
      "5.786184997386847e-06",
      "2.586413163620841e-06",
      "-4.072170303906805e-06",
      "1.0902101525874313e-06",
      "5.762337629179889e-06",
      "-1.0546665307335806e-07",
      "8.256403103446451e-06",
      "-8.021207900390076e-07",
      "-2.3266716589797156e-06",
      "5.599686295447725e-06",
      "-4.4516477333315254e-06",
      "-2.6626592656364617e-06",
      "-3.6175871256280227e-07",
      "-1.006366654220838e-06",
      "6.45852581277349e-06",
      "-4.780165919505039e-06",
      "1.0063666542208325e-06",
      "-1.4683242874852184e-21",
      "2.065383057772387e-07",
      "9.750343608507307e-06",
      "-6.458525812773526e-06",
      "-2.0653830577727347e-07",
      "3.420394331311728e-21",
      "-1.2215062084516599e-05",
      "6.375612454435888e-06",
      "-3.7412563566237052e-06",
      "-5.121960103659179e-08",
      "-5.119890313781086e-07",
      "-1.2915627316699138e-05",
      "2.7751125650779686e-06",
      "-3.7925924052517654e-07",
      "2.1761341097101118e-07",
      "7.70257166372712e-06",
      "2.775112565077965e-06",
      "-5.570965045387017e-07",
      "-2.6493964180521035e-06",
      "-7.287918980970183e-06",
      "1.0385090864808661e-05",
      "-3.570555952880921e-06",
      "-8.818574038021537e-07",
      "-4.996380934310209e-06",
      "-1.5202217405540503e-06",
      "3.4395964947921993e-06",
      "-7.112800740863251e-06",
      "1.7625867025100914e-06",
      "3.936405872517396e-06",
      "2.404278940778507e-06",
      "5.12196010366017e-08",
      "3.7925924052516807e-07",
      "-1.0191097876922832e-05",
      "1.2215062084516568e-05",
      "5.119890313780419e-07",
      "-2.17613410971012e-07",
      "-8.181370293328681e-07",
      "-2.493475902355482e-07",
      "-5.5709650453863e-07",
      "8.181370293329028e-07",
      "8.778194386879313e-22",
      "5.7861849973866835e-06",
      "-3.5705559528809215e-06",
      "-1.7742407726701352e-06",
      "-9.378224017074704e-07",
      "4.782755190781935e-06",
      "-6.023082665519383e-06",
      "-2.586413163620922e-06",
      "2.6493964180521166e-06",
      "8.818574038017855e-07",
      "9.378224017079849e-07"
    ],
    [
      "5.2206900414552646e-05",
      "5.3050537530595374e-05",
      "6.18694167311174e-05",
      "5.606144701065027e-05",
      "5.305053753059502e-05",
      "5.273657125427714e-05",
      "5.514840822701502e-05",
      "5.678555104398679e-05",
      "6.186941673111739e-05",
      "5.5148408227015025e-05",
      "5.335059621002066e-05",
      "5.4361317569436016e-05",
      "5.606144701065029e-05",
      "5.678555104398677e-05",
      "5.436131756943605e-05",
      "5.2431290555560216e-05",
      "1.7768845360447746e-07",
      "5.756378346502351e-07",
      "-5.668649765250212e-07",
      "1.7768845360440555e-07",
      "-4.1705896334115396e-07",
      "-1.2375353499166095e-07",
      "-3.321193457101869e-08",
      "5.756378346502299e-07",
      "-1.237535349917042e-07",
      "1.9794974143923736e-07",
      "-3.064516618083259e-07",
      "-5.668649765250984e-07",
      "-3.321193457104717e-08",
      "-3.0645166180831315e-07",
      "-6.240057286683214e-08",
      "2.789286882446039e-06",
      "-4.83395749545631e-07",
      "-1.7448807391658033e-07",
      "-3.6988158080076773e-07",
      "2.3634056141485988e-07",
      "-8.938253391308855e-07",
      "-1.1997149986837901e-06",
      "-2.8274057525208396e-07",
      "3.976770413660632e-07",
      "-4.2556298794262865e-07",
      "-1.2551046356216775e-06",
      "-5.458352233592927e-08",
      "-8.625827056971842e-07",
      "-2.4581435271257114e-07",
      "-7.716400385541233e-07",
      "-1.1997149986838003e-06",
      "-8.616234886063622e-07",
      "2.804231556765295e-07",
      "-2.386231222843488e-06",
      "-5.137900921200073e-06",
      "-1.295391266740787e-06",
      "7.089626887157162e-07",
      "-6.791595209886974e-07",
      "-4.028813316357628e-06",
      "1.212375748320443e-06",
      "-1.681499900113082e-06",
      "-3.3041884885726025e-07",
      "-1.2551046356217273e-06",
      "9.096882284965633e-07",
      "-5.543540003108066e-07",
      "-1.2539361808676052e-06",
      "-4.0288133163576375e-06",
      "1.590477976485188e-06",
      "-7.334744362037541e-07",
      "1.2410915801684636e-06",
      "1.311279118446159e-06",
      "2.6820140606904463e-06",
      "1.5687465634016987e-06",
      "3.83289856475351e-07",
      "-3.6988158080077085e-07",
      "-2.8274057525210493e-07",
      "-5.4583522335942426e-08",
      "2.789286882446042e-06",
      "2.3634056141487423e-07",
      "3.9767704136606356e-07",
      "-8.625827056971804e-07",
      "-4.833957495455981e-07",
      "-8.938253391307744e-07",
      "-4.2556298794262844e-07",
      "-2.4581435271256865e-07",
      "1.580958011223512e-07",
      "2.832203224031394e-07",
      "-8.616234886063531e-07",
      "1.58095801122351e-07",
      "-4.252636972894975e-07",
      "6.157813265106032e-07",
      "9.096882284965682e-07",
      "2.8322032240313847e-07",
      "6.157813265105993e-07",
      "1.1828685974457843e-07",
      "1.7431707300516102e-06",
      "-1.2953912667407957e-06",
      "-1.4780856190786016e-06",
      "-1.8855386707251836e-07",
      "1.4223328258052845e-07",
      "1.5904779764852016e-06",
      "-2.35176067061745e-06",
      "-6.28746882646446e-07",
      "-9.063301736112376e-08",
      "1.212375748320476e-06",
      "-2.351760670617445e-06",
      "-4.810333550862971e-07",
      "1.392416148686999e-06",
      "2.6820140606904073e-06",
      "-2.0898906082310934e-06",
      "8.223406936297e-07",
      "5.043183617345739e-07",
      "2.80423155676532e-07",
      "7.089626887157144e-07",
      "-1.6814999001131178e-06",
      "-7.716400385540865e-07",
      "-2.386231222843489e-06",
      "-6.791595209887018e-07",
      "-3.3041884885724787e-07",
      "-1.8855386707252018e-07",
      "-6.287468826464505e-07",
      "-5.543540003108084e-07",
      "1.743170730051609e-06",
      "1.4223328258052948e-07",
      "-9.063301736118877e-08",
      "-5.894962488274407e-07",
      "-7.334744362037492e-07",
      "-4.810333550862948e-07",
      "-5.894962488274406e-07",
      "-3.4543562555127547e-07",
      "1.5687465634017212e-06",
      "8.223406936297233e-07",
      "1.191050550526468e-06",
      "5.07403112686057e-07",
      "-1.2539361808676045e-06",
      "1.2410915801684533e-06",
      "3.8328985647547643e-07",
      "1.3924161486870048e-06",
      "5.043183617345804e-07",
      "5.074031126860575e-07",
      "2.97096642096568e-07",
      "8.99423553806221e-07",
      "4.804826087071258e-07",
      "-2.970966420967688e-07",
      "5.390831689874044e-22",
      "-2.3364960353654274e-07",
      "-6.133504246293933e-07",
      "-8.994235538062245e-07",
      "2.3364960353657551e-07",
      "1.0303270407030298e-22",
      "1.6293680371334963e-08",
      "-4.804826087073241e-07",
      "6.133504246294085e-07",
      "-1.629368037128687e-08",
      "6.270927071626578e-22",
      "-1.5625448133913268e-07",
      "1.3893748807845606e-06",
      "-2.2307373768897136e-07",
      "3.1285146725981394e-07",
      "-3.683498444143447e-07",
      "-1.6023618282875676e-06",
      "-1.223028412885758e-06",
      "1.1667349883477467e-06",
      "-8.759271006507247e-08",
      "-2.0418912394605094e-07",
      "5.374233704352997e-08",
      "6.867471848777637e-07",
      "8.196305662954762e-08",
      "-1.4152508919861027e-07",
      "4.242227200795821e-06",
      "-1.223028412885798e-06",
      "1.1436572540397452e-06",
      "3.5639969099367296e-07",
      "-3.516966881267413e-06",
      "-4.767830834137961e-06",
      "3.0503542951344296e-06",
      "-7.53684091725365e-07",
      "-1.2789756970762958e-07",
      "1.1294683728955368e-06",
      "1.2243416629939976e-06",
      "-3.020038862127151e-07",
      "-3.59838417449816e-07",
      "5.374233704351903e-08",
      "7.432055755560387e-07",
      "1.6381936053664578e-06",
      "3.149886100397343e-06",
      "1.1294683728955127e-06",
      "-1.0731143530352559e-06",
      "-7.247794392607599e-07",
      "9.044190098675396e-07",
      "3.2670943535518023e-06",
      "-2.0193436398209777e-06",
      "1.1335522872144995e-06",
      "3.908612755141008e-07",
      "-3.128514672597788e-07",
      "-1.166734988347734e-06",
      "-6.867471848777966e-07",
      "1.562544813390879e-07",
      "3.6834984441431786e-07",
      "8.759271006507274e-08",
      "-8.196305662955954e-08",
      "-1.389374880784509e-06",
      "1.6023618282876222e-06",
      "2.041891239460529e-07",
      "1.415250891986198e-07",
      "5.673916219715373e-07",
      "1.2170200271825679e-06",
      "1.1436572540397084e-06",
      "-5.673916219715356e-07",
      "1.0707081365345549e-22",
      "5.310429584671057e-08",
      "7.432055755560865e-07",
      "-1.2170200271825958e-06",
      "-5.310429584672063e-08",
      "2.1396553975367906e-22",
      "-1.082706545698634e-06",
      "3.0503542951344266e-06",
      "4.6255634196739553e-07",
      "6.741326131317445e-07",
      "-1.6389074248501053e-06",
      "-1.0731143530352554e-06",
      "-1.605808986406573e-06",
      "-1.357037436017109e-06",
      "-6.599517894740926e-07",
      "1.2243416629940046e-06",
      "-1.6058089864065717e-06",
      "1.099416167234803e-06",
      "-1.5351137853694777e-06",
      "-2.0193436398209836e-06",
      "-2.436745042162765e-06",
      "-2.2072063141951467e-06",
      "-6.120590500989643e-07",
      "-3.5639969099367587e-07",
      "7.536840917253758e-07",
      "3.020038862127283e-07",
      "-4.242227200795987e-06",
      "3.51696688126741e-06",
      "1.2789756970761963e-07",
      "3.5983841744977757e-07",
      "-6.741326131317451e-07",
      "1.3570374360170994e-06",
      "1.63819360536645e-06",
      "1.0827065456985942e-06",
      "1.6389074248501296e-06",
      "6.599517894740797e-07",
      "-1.7889509659623998e-07",
      "-7.247794392607349e-07",
      "1.099416167234812e-06",
      "1.7889509659622066e-07",
      "-1.944513877173731e-22",
      "1.1335522872145256e-06",
      "-2.207206314195149e-06",
      "-4.179997482540533e-07",
      "-4.271560659492363e-07",
      "-3.149886100397338e-06",
      "-9.044190098675405e-07",
      "-3.908612755140944e-07",
      "1.5351137853694741e-06",
      "6.120590500989838e-07",
      "4.2715606594930073e-07"
    ]
  ],
  "cap_weights": [
    [
      "0.10709007342631502",
      "5.231089264069121e-05",
      "5.248266086634581e-05",
      "5.2420082472850993e-05"
    ]
  ],
  "product_weights": [
    [
      "0.2670562975928081",
      "5.207434348577617e-05",
      "5.230740767502377e-05"
    ],
    [
      "0.13564784785776401",
      "5.2031086728588026e-05",
      "5.217583200408274e-05"
    ]
  ],
  "status": "RIGOROUS STRICT QUADRILATERAL EXCLUSION ON AN ENTIRE POLYGON-EDGE INTERVAL",
  "strict_Gram_lower_bound": "1/10000000",
  "residual_minimum_LDL_pivots_after_margin": [
    "[6.102485740784762593215622e-5 +/- 6.74e-31]",
    "[9.847202028836487625156122e-5 +/- 1.51e-30]",
    "[6.197487965476401761405036e-5 +/- 1.88e-30]",
    "[5.624787689092558122775902e-5 +/- 2.55e-30]",
    "[5.689384325690911548662382e-5 +/- 3.24e-31]"
  ],
  "exact_identity": "R is minus the sum of all other quartic coefficient matrices. Bernstein product coefficients are used exactly.",
  "scope": "No nonzero centered marking of the canonical quadrilateral hull type, including its admissible degenerations, admits a doubly stochastic realization at these multipliers."
}


==> anc/small-orders/order5/quad_strict_polynomial_triangle_left_0.6875_to_0.867_d3_both_certificate.json <==
{
  "kind": "triangle_left",
  "interval": [
    "0.6875",
    "0.867"
  ],
  "degree": 3,
  "names": [
    [
      "single",
      "image",
      0,
      1,
      0
    ],
    [
      "single",
      "image",
      1,
      2,
      0
    ],
    [
      "single",
      "image",
      1,
      2,
      1
    ],
    [
      "single",
      "image",
      2,
      3,
      1
    ],
    [
      "single",
      "image",
      2,
      3,
      2
    ],
    [
      "single",
      "image",
      3,
      0,
      2
    ],
    [
      "single",
      "image",
      3,
      0,
      3
    ],
    [
      "pair",
      "image",
      0,
      6,
      2
    ],
    [
      "pair",
      "image",
      4,
      7,
      0
    ],
    [
      "pair",
      "image",
      7,
      2,
      4
    ],
    [
      "pair",
      "image",
      2,
      3,
      7
    ],
    [
      "single",
      "image",
      0,
      1,
      3
    ],
    [
      "pair",
      "image",
      6,
      4,
      3
    ],
    [
      "single",
      "hull",
      0,
      1,
      4
    ],
    [
      "single",
      "image",
      0,
      1,
      2
    ],
    [
      "single",
      "image",
      1,
      2,
      3
    ],
    [
      "single",
      "image",
      1,
      2,
      4
    ],
    [
      "single",
      "image",
      2,
      3,
      0
    ],
    [
      "single",
      "image",
      2,
      3,
      4
    ],
    [
      "single",
      "image",
      3,
      0,
      1
    ],
    [
      "single",
      "image",
      3,
      0,
      4
    ],
    [
      "pair",
      "image",
      0,
      6,
      7
    ],
    [
      "pair",
      "image",
      6,
      4,
      2
    ],
    [
      "pair",
      "image",
      6,
      4,
      9
    ],
    [
      "pair",
      "image",
      4,
      7,
      3
    ],
    [
      "pair",
      "image",
      7,
      2,
      6
    ],
    [
      "pair",
      "image",
      2,
      3,
      4
    ],
    [
      "pair",
      "image",
      3,
      0,
      7
    ],
    [
      "pair",
      "image",
      3,
      0,
      8
    ]
  ],
  "cap_labels": [
    [
      0,
      [
        1,
        0,
        2,
        2,
        0
      ]
    ],
    [
      0,
      [
        0,
        0,
        2,
        1,
        0
      ]
    ]
  ],
  "product_labels": [
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "single",
        "image",
        2,
        3,
        2
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "pair",
        "hull",
        0,
        6,
        4
      ]
    ],
    [
      [
        "single",
        "image",
        0,
        1,
        3
      ],
      [
        "single",
        "image",
        0,
        1,
        0
      ]
    ],
    [
      [
        "single",
        "image",
        0,
        1,
        3
      ],
      [
        "single",
        "image",
        2,
        3,
        1
      ]
    ],
    [
      [
        "single",
        "image",
        1,
        2,
        0
      ],
      [
        "single",
        "image",
        1,
        2,
        1
      ]
    ],
    [
      [
        "single",
        "image",
        1,
        2,
        0
      ],
      [
        "single",
        "hull",
        2,
        3,
        0
      ]
    ],
    [
      [
        "single",
        "image",
        1,
        2,
        0
      ],
      [
        "pair",
        "hull",
        4,
        7,
        8
      ]
    ],
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "single",
        "image",
        3,
        0,
        0
      ]
    ],
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "pair",
        "image",
        0,
        6,
        4
      ]
    ],
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "pair",
        "image",
        0,
        6,
        5
      ]
    ],
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "pair",
        "image",
        0,
        6,
        7
      ]
    ],
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "pair",
        "image",
        6,
        4,
        9
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "single",
        "image",
        0,
        1,
        0
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "single",
        "image",
        3,
        0,
        3
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "pair",
        "image",
        0,
        6,
        3
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "pair",
        "image",
        6,
        4,
        2
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "pair",
        "image",
        6,
        4,
        3
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "pair",
        "image",
        7,
        2,
        4
      ]
    ],
    [
      [
        "pair",
        "image",
        0,
        6,
        2
      ],
      [
        "single",
        "image",
        1,
        2,
        1
      ]
    ],
    [
      [
        "pair",
        "image",
        0,
        6,
        2
      ],
      [
        "single",
        "hull",
        2,
        3,
        0
      ]
    ],
    [
      [
        "pair",
        "image",
        0,
        6,
        2
      ],
      [
        "single",
        "image",
        2,
        3,
        3
      ]
    ],
    [
      [
        "pair",
        "image",
        0,
        6,
        2
      ],
      [
        "pair",
        "hull",
        7,
        2,
        3
      ]
    ],
    [
      [
        "pair",
        "image",
        0,
        6,
        2
      ],
      [
        "pair",
        "image",
        2,
        3,
        0
      ]
    ],
    [
      [
        "pair",
        "image",
        0,
        6,
        2
      ],
      [
        "pair",
        "image",
        2,
        3,
        4
      ]
    ],
    [
      [
        "pair",
        "image",
        7,
        2,
        4
      ],
      [
        "single",
        "image",
        0,
        1,
        0
      ]
    ],
    [
      [
        "pair",
        "image",
        7,
        2,
        4
      ],
      [
        "single",
        "image",
        1,
        2,
        1
      ]
    ],
    [
      [
        "pair",
        "image",
        2,
        3,
        7
      ],
      [
        "single",
        "hull",
        1,
        2,
        3
      ]
    ],
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "pair",
        "image",
        4,
        7,
        3
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "pair",
        "image",
        7,
        2,
        6
      ]
    ],
    [
      [
        "pair",
        "hull",
        0,
        6,
        4
      ],
      [
        "pair",
        "image",
        0,
        6,
        7
      ]
    ],
    [
      [
        "pair",
        "hull",
        4,
        7,
        8
      ],
      [
        "pair",
        "image",
        2,
        3,
        4
      ]
    ],
    [
      [
        "pair",
        "image",
        7,
        2,
        4
      ],
      [
        "pair",
        "image",
        0,
        6,
        7
      ]
    ],
    [
      [
        "pair",
        "image",
        7,
        2,
        4
      ],
      [
        "pair",
        "image",
        4,
        7,
        6
      ]
    ],
    [
      [
        "pair",
        "image",
        7,
        2,
        4
      ],
      [
        "pair",
        "image",
        2,
        3,
        7
      ]
    ]
  ],
  "area_scales": [
    "4.892491064120608",
    "3.6198795991717736",
    "4.892491064120608",
    "3.6198795991717736",
    "4.892491064120608",
    "3.6198795991717736",
    "4.892491064120608",
    "5.553099040457049",
    "5.283492381938295",
    "5.283492381938295",
    "5.553099040457049",
    "3.6198795991717736",
    "5.677493356791027",
    "5.385164807134504",
    "3.6198795991717736",
    "3.6198795991717736",
    "3.829605854392851",
    "3.6198795991717736",
    "3.829605854392851",
    "3.6198795991717736",
    "3.829605854392851",
    "4.218498942529795",
    "4.218498942529796",
    "5.677493356791028",
    "3.992050702646448",
    "3.992050702646448",
    "4.218498942529795",
    "4.218498942529795",
    "5.677493356791027"
  ],
  "cap_scales": [
    "32.7750930541323",
    "25.1097323185528"
  ],
  "product_scales": [
    "17.574585933390907",
    "20.786020264343232",
    "17.574585933390907",
    "13.203792182836613",
    "17.574585933390907",
    "16.67544800747494",
    "18.050382230847287",
    "15.74804160460348",
    "20.304080590417392",
    "18.812289457877718",
    "12.676786317490993",
    "21.076150089008188",
    "16.398660650678323",
    "17.574585933390907",
    "24.245928791952267",
    "15.289255307194766",
    "22.160253336154195",
    "20.29403501572102",
    "24.725457284876033",
    "27.480323253648237",
    "24.70164074144055",
    "34.61594599460721",
    "36.58890169124484",
    "23.126080747367013",
    "25.232408295403697",
    "23.957461063513037",
    "27.480323253648237",
    "14.393355820257941",
    "14.393355820257941",
    "23.08653665170054",
    "23.08653665170054",
    "20.75290358678478",
    "24.216350479753096",
    "30.37556761070358"
  ],
  "G_coefficients": [
    [
      [
        "0.0003371979941291487",
        "0.0003372486386510392",
        "0.00033729945787028883",
        "0.00033732258955463393",
        "-2.119904200565429e-08",
        "-3.72871400567572e-09",
        "1.177071386461235e-08",
        "2.788524465343598e-08",
        "-1.2888224715405158e-08",
        "-4.673661580619163e-08",
        "-4.813358079253083e-09",
        "4.0696736402172393e-10",
        "1.1806291470467723e-08",
        "1.2638892881982212e-08",
        "-5.219478572486065e-08",
        "-2.8607874962123317e-08"
      ],
      [
        "0.007962921580634596",
        "0.001203529199438711",
        "0.0008977346942634764",
        "0.0037848694825201048",
        "0.0025286745355125326",
        "0.0013353827076829135",
        "-0.0025105477243480582",
        "0.0005377675251380608",
        "-0.0005639219402395145",
        "0.00048517989920040985",
        "0.0004578543314313",
        "0.0015772635008366267",
        "0.00447061569268417",
        "0.0004429997246491786",
        "0.0016331887749699802",
        "0.0013020582927377087"
      ],
      [
        "0.0006733729894776428",
        "0.0004119861118415014",
        "0.0004995674935369997",
        "0.0007496540593983512",
        "2.659524915638726e-05",
        "0.00014732304414542873",
        "-0.0002274187296156908",
        "9.58776590649629e-05",
        "0.00011900805404661756",
        "5.9191119978247745e-05",
        "0.00015619744594924453",
        "0.00018115966142283964",
        "0.0002947568777262255",
        "-5.40990338263828e-05",
        "0.00012901965435855843",
        "0.00025176293466522254"
      ],
      [
        "0.0010806116912600635",
        "0.0003949007593174481",
        "0.0003937408786208491",
        "0.000634502814753884",
        "2.488147628147873e-05",
        "0.00020266498530752613",
        "-0.00026831453571613315",
        "1.470049031355713e-05",
        "9.768359773331828e-05",
        "-5.8358844258040965e-05",
        "0.00020539200199705626",
        "2.856761669173713e-05",
        "0.0003859027785860789",
        "-5.497999593180316e-05",
        "8.702217991328824e-05",
        "0.00011549329374441089"
      ]
    ],
    [
      [
        "0.07224268754621561",
        "0.054559361751145306",
        "0.09385749010439551",
        "0.03109458691266603",
        "-0.0074735574117900105",
        "0.013927054158510211",
        "0.028290053191968752",
        "-0.05729561087744419",
        "-0.01130651442612477",
        "0.038074420262704564",
        "-0.05543817817787863",
        "0.06826632893761307",
        "0.01923785127617335",
        "-0.012730485583153803",
        "0.009173342274652909",
        "-0.010045042512488842"
      ],
      [
        "0.0034459411952869716",
        "0.0008668884357724947",
        "0.0011176293038885688",
        "0.0015273884036832908",
        "-0.0006879777676496905",
        "0.0015537378704615747",
        "0.0013053853237943386",
        "-0.00038160618613929847",
        "0.0002032854160278065",
        "0.0006031734751223469",
        "0.0010830451276742136",
        "-0.00010830798672215116",
        "0.0014126778473154851",
        "-0.0005173548405653608",
        "-0.0007674374580560176",
        "0.0007515206866397834"
      ],
      [
        "0.0011663449761601344",
        "0.0004953733248485763",
        "0.0010690052165085511",
        "0.0006964295970022292",
        "-0.00015433415704318383",
        "0.0007788829412926086",
        "0.0004093272716750383",
        "-0.00014694855639356706",
        "6.635709613831643e-05",
        "0.0003823169077603903",
        "0.00032752163673008673",
        "-4.990204866656735e-06",
        "0.000360889193678503",
        "-0.00030676722968561726",
        "-0.00022887179341519998",
        "0.0003414522834678328"
      ],
      [
        "0.0008293964086874874",
        "0.0005313165015359475",
        "0.0008570996084637641",
        "0.00048429753226797667",
        "4.006178918561427e-05",
        "0.0005011882795071035",
        "0.00023545605164158027",
        "-1.6882548453056086e-06",
        "0.00010013561293571817",
        "0.0002217271668294866",
        "0.00030641047230666585",
        "-6.821950814123947e-05",
        "0.0001300924500309076",
        "-0.00031760614082036563",
        "-0.00013600879201760584",
        "0.0001650882197241192"
      ]
    ],
    [
      [
        "0.0009318391880272593",
        "0.023209553090101864",
        "0.021556252028388706",
        "0.022070301859459386",
        "-0.0004465668851878031",
        "-0.003241897017339342",
        "0.002193533118907414",
        "-0.006497731269619076",
        "-0.01917964638114095",
        "-0.005012302465413596",
        "0.003660044350906166",
        "-0.0014509358616074598",
        "-0.0028476695266336687",
        "0.02104974416743987",
        "-0.011366936877240193",
        "0.02088122565015006"
      ],
      [
        "0.01272697458674229",
        "0.0041419498800875365",
        "0.0012264582583980076",
        "0.000691735838392823",
        "0.005115202706147575",
        "-0.0019429151728823707",
        "-0.0009983209219319234",
        "-0.0017967096716519897",
        "0.0002687681585924947",
        "-0.00024363967298300868",
        "0.004579283231153416",
        "-0.0026909154860360936",
        "0.0018424492389515293",
        "-0.0003928126870293464",
        "0.0011296656816943383",
        "-0.0005057782379095896"
      ],
      [
        "0.004715767185419664",
        "0.0014796264698222269",
        "0.00047784757348202743",
        "0.00043649889668088607",
        "0.002163596895411753",
        "-0.0006756357427510853",
        "-0.0006572879263795085",
        "-0.0003852504398932287",
        "-0.0003310224912111328",
        "0.00010572839553937683",
        "0.0005652301911635232",
        "-0.00039850435599567905",
        "-4.7764141168742764e-05",
        "-0.00010962343964877273",
        "6.118469654804593e-05",
        "-5.2482446935416665e-05"
      ],
      [
        "0.004895484153804499",
        "0.0006669879805287226",
        "0.0003818782550073455",
        "0.00041741427988943526",
        "0.0010429039721074082",
        "-0.00015645998870553217",
        "-0.0004336972253917332",
        "-5.29720163558392e-05",
        "-7.663459196257631e-05",
        "-2.3486108478566772e-05",
        "0.000413792852652476",
        "-0.0003650939262804988",
        "0.00035569519991700765",
        "-5.261644872548415e-05",
        "9.834122391247341e-05",
        "-5.0624173930439775e-05"
      ]
    ],
    [
      [
        "0.03407889365791738",
        "0.03588830337005476",
        "0.002384845036316714",
        "0.031032703238015557",
        "-0.000152835368557698",
        "-0.007985906950776306",
        "-0.005984619856860933",
        "0.002401928261685892",
        "0.03248475576118679",
        "0.003576359918217696",
        "0.034634243338959245",
        "0.00230478248820752",
        "0.03162115720384126",
        "0.008186741932738148",
        "0.005999713261961736",
        "-0.0070753004698606995"
      ],
      [
        "0.0018402126486506817",
        "0.0006703969910728168",
        "0.0006402870099559629",
        "0.004090836469671981",
        "-0.0004140351571742069",
        "-0.0004972943465109318",
        "-0.0009781770252635746",
        "-3.713520879227401e-05",
        "0.0010958402299782713",
        "-0.00033316637950682405",
        "-0.0005738226178902723",
        "0.00045609949132939645",
        "-0.002164406983867567",
        "-0.0003154925849989735",
        "0.00022278049655621938",
        "0.0010129227560121382"
      ],
      [
        "0.0003373173465262368",
        "0.0003373443744144712",
        "0.0003373853694979899",
        "0.00033750085205615384",
        "2.573538386120963e-08",
        "-5.32003794961708e-08",
        "-6.622761722363371e-08",
        "7.92628097329684e-09",
        "5.306817239932765e-09",
        "-1.309413923495317e-08",
        "6.80061574657288e-08",
        "1.5865024098607332e-08",
        "-4.7088342959257296e-08",
        "4.810209736580244e-09",
        "1.4286194648421646e-07",
        "2.547298094935552e-08"
      ],
      [
        "0.00033729445093109474",
        "0.00033736017505131696",
        "0.00033735215452039015",
        "0.000337610737321801",
        "6.279731077792968e-09",
        "-4.3774358749957565e-08",
        "-9.148678710427305e-08",
        "-1.4800438357069245e-09",
        "5.311525486178717e-08",
        "6.95236374888739e-08",
        "5.598772958580834e-08",
        "-1.3839038501752288e-08",
        "-2.024814439434429e-08",
        "2.2230060597454673e-08",
        "2.0437709078163545e-07",
        "-1.795298259600777e-08"
      ]
    ],
    [
      [
        "0.011797357918806218",
        "0.04001347944460372",
        "0.012857019809665653",
        "0.006367791536968417",
        "-0.02063578289734918",
        "0.011976029486643324",
        "0.007471302596053523",
        "-0.021672159738724904",
        "-0.015162151867162273",
        "0.00788055472270413",
        "-0.005372279171530616",
        "0.00022931361301981997",
        "0.003645544409261703",
        "0.005201184083632448",
        "-0.003062016664299203",
        "0.0036601754503906587"
      ],
      [
        "0.0034371353998051113",
        "0.0037567528142409953",
        "0.0011310841064284347",
        "0.0010931405147440382",
        "-0.002663633816326988",
        "0.001546838980090517",
        "0.0012400035346847027",
        "-0.001172129235673691",
        "-0.0005235663896867259",
        "0.0006938733335517958",
        "0.001872226496174339",
        "0.0002599570297905443",
        "0.0008972479655277398",
        "-0.0011575977932581322",
        "-0.0015198909835257763",
        "0.00034367056016854666"
      ],
      [
        "0.000636427956364005",
        "0.0006743757986964154",
        "0.0004339234565145336",
        "0.00039004874088740594",
        "-0.0003153705713911533",
        "0.00016824541432260997",
        "9.696576921763699e-05",
        "-0.00017426491245178366",
        "-9.213649304719396e-05",
        "6.089810003460294e-05",
        "3.768711106111609e-05",
        "2.4089772595197527e-05",
        "7.99022715079989e-05",
        "-4.6591574618048613e-05",
        "-9.642860281875465e-05",
        "3.709017691297929e-05"
      ],
      [
        "0.000743754817581357",
        "0.000496226583537987",
        "0.00038178007802713637",
        "0.0005093623209773214",
        "-0.00022131053744716631",
        "0.00012793918072854382",
        "0.00017610181884217117",
        "-8.234218640487925e-05",
        "-3.514400043896765e-05",
        "3.532229203977053e-05",
        "0.00012510431492131327",
        "-4.137527343869314e-05",
        "0.00019731249138636847",
        "-1.6845875979278252e-05",
        "-0.00016161054782290305",
        "7.999727404446294e-05"
      ]
    ],
    [
      [
        "0.00033719404848423797",
        "0.00033720511212315194",
        "0.00033727768989533257",
        "0.0003372343213482374",
        "-9.947403932170686e-09",
        "3.124369573071522e-09",
        "9.25156504149992e-09",
        "6.4026878682762455e-09",
        "-5.163854813368573e-09",
        "-1.768334514343865e-08",
        "-3.503714661294359e-09",
        "3.512093077400183e-09",
        "-1.0169164928116e-08",
        "5.265643587423307e-09",
        "6.590422755873379e-09",
        "-2.3876336550491907e-08"
      ],
      [
        "0.0003372344338258534",
        "0.0003372926298940562",
        "0.0003373857371935132",
        "0.00033729837679530165",
        "-3.467515990701077e-08",
        "1.2075705970224926e-08",
        "9.096405269133895e-09",
        "3.672849446749267e-08",
        "2.6058459933481545e-08",
        "1.6252975104554348e-08",
        "-3.7345281392786955e-09",
        "-1.4275725645044433e-09",
        "-1.0341450062374589e-08",
        "2.3018339536973407e-08",
        "-1.0388315215442092e-08",
        "-3.242909409953517e-08"
      ],
      [
        "0.0003372182774100767",
        "0.00033726459611529064",
        "0.0003373440794751032",
        "0.00033730739073964476",
        "-2.2162257654788956e-08",
        "1.2637751657809008e-08",
        "1.1424154799699535e-08",
        "9.314919171200418e-09",
        "1.4172992097716742e-10",
        "3.2680750954797274e-09",
        "-4.260158951499271e-09",
        "-1.6239770542054591e-09",
        "-1.2098609824961498e-08",
        "1.1560999531356005e-08",
        "-4.843146114701773e-09",
        "-3.2875297541324856e-09"
      ],
      [
        "0.0003372288068373456",
        "0.00033728786974687497",
        "0.0003374011804235787",
        "0.00033731234344644797",
        "-2.7788670346331403e-08",
        "2.6400110492984888e-08",
        "1.352723666290185e-08",
        "-8.081926154268746e-09",
        "2.756862324175506e-09",
        "1.6568816895988505e-08",
        "-2.0772073882434784e-10",
        "-3.600969183661184e-09",
        "-1.0150401010654907e-08",
        "1.7577300649858195e-08",
        "-1.0830429138520537e-08",
        "-7.584624017990365e-09"
      ]
    ],
    [
      [
        "0.01314731537220106",
        "0.027305678883391207",
        "0.06891731026464465",
        "0.1009369118784385",
        "-0.008510333698406172",
        "-0.020178632899997457",
        "-0.0023893036605293133",
        "0.04141023201722692",
        "0.04779067953295605",
        "0.06446872161197416",
        "-0.01652403818400019",
        "-0.02171039420661092",
        "-0.035818787050409",
        "-0.011605632856745443",
        "0.02071394535085082",
        "0.05237271427652178"
      ],
      [
        "0.0003372576635369254",
        "0.00033729588100802705",
        "0.00033759069775445054",
        "0.00033750988184383433",
        "-2.1127895863357643e-08",
        "-4.907058046407919e-08",
        "-4.495108381940823e-08",
        "3.060728822096119e-08",
        "3.257757930334644e-08",
        "1.8579557030841188e-07",
        "-4.810929894069424e-08",
        "-2.574515237559129e-08",
        "-4.4522365235797264e-08",
        "-2.4987477869695854e-08",
        "-3.551290862438357e-08",
        "-1.3499292213806751e-07"
      ],
      [
        "0.0005530265709701036",
        "0.0009489546724974545",
        "0.0004327262170832717",
        "0.0005714088639399867",
        "-0.0001233166021510592",
        "-0.00014330301475712953",
        "-0.00022474483251091023",
        "9.271379660889353e-05",
        "0.00013204544281538968",
        "0.0001493204240054588",
        "-0.0003417883187252448",
        "-6.843489133298066e-06",
        "-2.3237624041598255e-06",
        "-0.0002230234747783628",
        "-0.0003546172918157302",
        "-5.632950962745626e-06"
      ],
      [
        "0.000652682047461368",
        "0.0008961111418657636",
        "0.00038178309771037854",
        "0.0005477332646061486",
        "-3.5517087913184056e-05",
        "-0.000101605140747795",
        "-0.0002479021100725768",
        "-6.933069252119134e-05",
        "0.00012089618113228864",
        "6.631599624586506e-05",
        "-0.00041838685718658455",
        "6.089769583537446e-05",
        "-7.015444137921836e-05",
        "-0.00014158879099273065",
        "-0.0003208930260026504",
        "7.044777158674411e-05"
      ]
    ],
    [
      [
        "0.040211344498433686",
        "0.03670173144905245",
        "0.0025097098289809322",
        "0.055513289092630785",
        "0.0179368440459993",
        "0.008468230504891382",
        "0.0431245561709624",
        "0.007062304790598819",
        "0.003857577317712778",
        "0.007371827824447941",
        "-0.03358973706131006",
        "-0.0038615347353686815",
        "0.01844909401153605",
        "0.005396516593277957",
        "0.04462692821278496",
        "0.008094383456384417"
      ],
      [
        "0.004438326982554832",
        "0.0023137711982811325",
        "0.0017336514170245832",
        "0.00040658702083792386",
        "0.00204490848009462",
        "0.002087344320549918",
        "0.0003799361317138446",
        "0.0016059319646768227",
        "0.00036973616475803394",
        "0.0002998939787206807",
        "0.001980540508524093",
        "0.001169330292564222",
        "0.0003732793871311223",
        "-0.00042511172973144047",
        "2.4700609293328623e-06",
        "8.143476030369192e-05"
      ],
      [
        "0.007018991910173223",
        "0.0016105184740988045",
        "0.00039280790826301705",
        "0.0005108818188284405",
        "0.002188293415560476",
        "0.0005380050106119703",
        "-0.0009589208567825578",
        "0.00025837624104636613",
        "-0.00017286689791591904",
        "-5.6366327897847304e-05",
        "0.0019283481741166318",
        "0.00028473829349658444",
        "0.0004889584651308908",
        "-6.200891737959936e-05",
        "0.00043691319971765564",
        "8.017167769397868e-05"
      ],
      [
        "0.005059941453757716",
        "0.0008364673174907012",
        "0.00038094695630585564",
        "0.00034075372157251106",
        "0.0009431657265140409",
        "0.00043262316192840453",
        "-0.00010414036423389856",
        "0.00012151888516056358",
        "-3.937524905264469e-05",
        "-1.161649896090003e-05",
        "0.0012115388694104565",
        "0.00013684723615113692",
        "-7.248543610156557e-05",
        "-8.365391195829038e-05",
        "1.2241253397649858e-05",
        "-3.6899250236745417e-06"
      ]
    ],
    [
      [
        "0.004712131476324044",
        "0.003164861125147586",
        "0.006126975467444736",
        "0.02724703929791852",
        "-0.0019899094611906805",
        "-0.003438286625761946",
        "0.004586851309078084",
        "-0.0008724832830413871",
        "-0.008604705184222029",
        "0.004655687032426723",
        "0.002900162180038281",
        "-0.0036752726845697965",
        "-0.009833091738374912",
        "0.003950949803396698",
        "0.0014318533024690367",
        "0.01158113567441471"
      ],
      [
        "0.0030271496065158144",
        "0.0004353389918505855",
        "0.0007172442839824563",
        "0.0011942608662068757",
        "0.00045806183846677936",
        "-0.0007736464978497032",
        "0.00038949647482219396",
        "-7.568519940088237e-05",
        "-6.0161597336948136e-05",
        "-0.00046699914851759834",
        "0.0002319007429215514",
        "0.0006506277261319907",
        "-0.0014674592334423188",
        "0.00017753070754062954",
        "-0.0002834730350169205",
        "0.0003278071547624469"
      ],
      [
        "0.0023544036335599455",
        "0.000740187576930908",
        "0.0006002438910950403",
        "0.0005198363372140617",
        "0.0007986676392610935",
        "-0.0007266896208233719",
        "0.0003434593280457268",
        "-0.00027787108528505876",
        "3.2292972419652554e-05",
        "-0.00013555883135913337",
        "0.00041802467261597834",
        "4.765543191497823e-05",
        "-0.0005002843903094175",
        "0.00016945538053348845",
        "-0.00026920001461316337",
        "0.00017206512694066452"
      ],
      [
        "0.0020128304732260228",
        "0.0005139830419532633",
        "0.00041014811937105437",
        "0.0003713765306177337",
        "0.0005048943688747064",
        "-0.00028766423181179814",
        "5.3325113795551854e-05",
        "-0.00011062847255609336",
        "-1.2087445375519911e-05",
        "1.8421487984919785e-05",
        "0.00020239609959055686",
        "-0.00019823503891906283",
        "-0.00023303048240043233",
        "-2.4973621406710613e-05",
        "-7.662733507530365e-05",
        "4.627962113973137e-05"
      ]
    ],
    [
      [
        "0.05473033453082875",
        "0.0803686850001394",
        "0.05248595702161371",
        "0.037052397963659896",
        "-0.037835325898821937",
        "-0.042258697221048205",
        "-0.011132036217520291",
        "0.004167485708436165",
        "0.030660671429898336",
        "0.011244495680686884",
        "-0.04713504409800644",
        "0.012955798461340694",
        "-0.035378682296366676",
        "-0.04921800450383668",
        "0.005629071756125114",
        "0.03813486664060962"
      ],
      [
        "0.022231738869414156",
        "0.0009561812912979649",
        "0.004015614449857863",
        "0.0005351817499927784",
        "0.0006148926603031407",
        "-0.0077422902422921375",
        "0.0012301815096610856",
        "0.0005344760901770824",
        "0.0003126377903509169",
        "-8.763981700417249e-05",
        "0.003629261059516816",
        "0.004536255952184267",
        "0.0016775045663936288",
        "0.0014107165978073804",
        "-0.00015677891670954868",
        "-0.0008483212912351584"
      ],
      [
        "0.01248329144843307",
        "0.0011023313496148534",
        "0.0008007513279198102",
        "0.002076492785785661",
        "0.002217315382080584",
        "-0.0020332349265182567",
        "-0.004213300136864045",
        "-0.0005815332635099973",
        "-0.0004531486702146207",
        "0.0005206093952672329",
        "0.0020916109169757473",
        "-0.0012215773521005269",
        "0.0018354785639365437",
        "0.00012707239037466886",
        "0.0010607092922793237",
        "-0.0007310886435979779"
      ],
      [
        "0.009914629150222152",
        "0.000612947202596145",
        "0.0004442357334076657",
        "0.000984616676640816",
        "0.0008837570238727497",
        "-0.0009704356043954766",
        "-0.0021147350633106575",
        "-4.904328999899124e-05",
        "-8.18201299888455e-06",
        "0.0002533708648578405",
        "0.0013632992580936906",
        "0.0002841343208830511",
        "0.001313041630932382",
        "0.00016433728919043874",
        "0.00042216229763060686",
        "-7.030187348769196e-05"
      ]
    ],
    [
      [
        "0.09616238132201492",
        "0.27021671856178303",
        "0.10586004647519083",
        "0.01794087367635823",
        "-0.15729960751341268",
        "0.08644090994364141",
        "-0.007115054982268778",
        "-0.15982319604618553",
        "-0.00243542793819023",
        "0.015269770812171101",
        "-0.03343783815236867",
        "0.05137799710701269",
        "0.04045039877099695",
        "-0.05417513099069257",
        "-0.06888320097408245",
        "0.04030393842865079"
      ],
      [
        "0.02147794510869211",
        "0.007594529355751019",
        "0.007669406818370496",
        "0.003960093923079363",
        "0.01085318675368007",
        "-0.005577732941743865",
        "-0.001384530954301346",
        "-0.004650603514511028",
        "0.0002875238144185787",
        "0.002243077856409688",
        "0.00361617321446046",
        "0.003396859845848332",
        "0.007883716721763873",
        "0.0024492463035754282",
        "0.004997639265385068",
        "-0.0035229447585850217"
      ],
      [
        "0.018616842583834732",
        "0.00373754727076068",
        "0.0009838491774486816",
        "0.0014030499989278764",
        "0.004800847575588785",
        "0.0007071242400391267",
        "-0.000840934005551041",
        "-0.0007695936683815659",
        "0.0009888070616436411",
        "-0.00032070163411922984",
        "0.004980182576600231",
        "-0.001089309642554286",
        "0.004300358555893273",
        "-0.00047941790694841437",
        "0.0012562964892474824",
        "0.00020219669823641327"
      ],
      [
        "0.01365238470766602",
        "0.0012965595922088417",
        "0.0003542450851549985",
        "0.000913601784977162",
        "0.0020298664080398905",
        "0.0003778373177182976",
        "-0.0005005682998898346",
        "0.00011113624547422377",
        "0.0005239352635729353",
        "3.745943304891718e-05",
        "0.0029348090321935126",
        "0.00025158053616611064",
        "0.002724289919336445",
        "-4.4179183596233714e-05",
        "0.0005257337347875052",
        "8.67576446683409e-05"
      ]
    ],
    [
      [
        "0.020935777627187516",
        "0.027050999477847715",
        "0.003353044295802389",
        "0.12528550107663058",
        "-0.019253977693574766",
        "-0.007326644465032107",
        "-0.05048704760822227",
        "0.004958630600758259",
        "0.0439510846557463",
        "0.018660067187822177",
        "-0.013399621680814544",
        "0.002905075165192837",
        "0.004981217795230034",
        "-0.007481532519634434",
        "-0.03749848970455288",
        "0.005348574758695702"
      ],
      [
        "0.0018742983291748308",
        "0.0008321705586948622",
        "0.0005646577259295552",
        "0.0020290585662139852",
        "-9.249574870938238e-05",
        "-0.0005716123804187269",
        "-0.001326675512504357",
        "-5.050661742745836e-05",
        "0.0005970150857448343",
        "0.0004035239476968229",
        "-0.0008672230272833128",
        "0.00015059093630922246",
        "-0.0009166647798010393",
        "-0.0003315680369941427",
        "-0.0006933279797994993",
        "0.00047086907817523555"
      ],
      [
        "0.0010099720236468616",
        "0.00044607439927297885",
        "0.0006236807448133749",
        "0.0009195856066307475",
        "8.741562704021077e-05",
        "-0.000414139980209135",
        "-0.0005518481592421668",
        "-0.00010911948622312267",
        "4.067301732609063e-05",
        "0.00027586414091066135",
        "-0.0002560027896762302",
        "0.00014542982178067333",
        "-0.0002952983260980939",
        "-0.00013870210561479573",
        "-0.0002483282605392537",
        "0.00030108053871188354"
      ],
      [
        "0.0007334320246830742",
        "0.0003861799123034028",
        "0.0005961314937374655",
        "0.0008150331723750064",
        "-5.734274885203096e-05",
        "-0.00031168787065905364",
        "-0.0004118693772309432",
        "2.1573906345962557e-05",
        "0.00010448564337561812",
        "0.00029796980780675127",
        "-0.0001268672987915393",
        "7.352582353347917e-05",
        "-0.00014015107796494064",
        "-0.00011045461379297051",
        "-0.000111565592471359",
        "0.00018667346883227914"
      ]
    ],
    [
      [
        "0.04811526900248436",
        "0.12066735844332346",
        "0.005672069079470225",
        "0.025580082308518277",
        "0.05752997587858296",
        "-0.0019196910761067642",
        "0.0011391418682347087",
        "0.014072695954129874",
        "-0.034509479320907095",
        "-0.011559896611030806",
        "-0.049390700004531225",
        "-0.015849197817360192",
        "0.03470950793206006",
        "-0.021068611943335827",
        "0.04297161512789123",
        "-0.0010167378943948704"
      ],
      [
        "0.000748893003335614",
        "0.0004832660869917886",
        "0.006157770496395917",
        "0.0037340451602350527",
        "-0.00024479993410333925",
        "0.0006986197144991102",
        "-0.0003612938609479499",
        "-0.00043412959216566227",
        "0.00022977994327007026",
        "-0.0043910289614216445",
        "-5.418851338468294e-06",
        "0.001380700816843699",
        "-0.0011254458277768296",
        "-0.0008128776907671954",
        "0.0006654520164089946",
        "-0.0006992155876897623"
      ],
      [
        "0.0003372971345933951",
        "0.0003372772006815351",
        "0.00033782836089147695",
        "0.00033810749944267144",
        "4.676802416646941e-09",
        "2.5725594018119978e-08",
        "8.363931375844799e-08",
        "7.04494356808492e-09",
        "-2.982004382590412e-08",
        "-4.633825280557057e-07",
        "6.911159701474813e-09",
        "1.4477191807914217e-07",
        "-1.4485507673246014e-07",
        "-4.720219408807906e-08",
        "4.610055682644486e-08",
        "-3.53469315993255e-07"
      ],
      [
        "0.0003372784888210892",
        "0.00033728579169811147",
        "0.0003373813469546338",
        "0.00033778065259531295",
        "4.988256010983426e-09",
        "1.2138942806297062e-08",
        "-5.097384026387837e-08",
        "1.3924064135166628e-08",
        "5.9300625376917207e-08",
        "2.8609579325019253e-09",
        "4.659550597217751e-09",
        "3.394022365666812e-08",
        "1.1911483516810127e-08",
        "-1.3776836722587995e-08",
        "1.017802098262461e-08",
        "4.6951136357530514e-08"
      ]
    ],
    [
      [
        "0.0074326387919699125",
        "0.05133167391975976",
        "0.004769260286577436",
        "0.04852815203057279",
        "-0.01796810636102952",
        "0.004238291419402659",
        "-0.012570519558767885",
        "-0.007501937556713396",
        "0.019900402817341872",
        "-0.014527005969243278",
        "-0.006243075186110611",
        "-0.0036719589664618675",
        "0.013561618826041932",
        "0.013027814704085644",
        "-0.045403114223804115",
        "0.0015953351110491064"
      ],
      [
        "0.0003372801343168063",
        "0.00033732966850048694",
        "0.0003373226245891395",
        "0.0003374818452403923",
        "-5.291750150267809e-08",
        "-4.262869140639237e-08",
        "-9.854938511199832e-08",
        "6.611562277606384e-08",
        "5.7850118963586576e-08",
        "4.908689152186385e-08",
        "-2.0804587408485574e-08",
        "4.872804567168636e-09",
        "-3.0463812188141165e-08",
        "8.447325321097664e-09",
        "1.336943669287041e-08",
        "4.123558064848635e-08"
      ],
      [
        "0.0003373227146340549",
        "0.0003374399777809121",
        "0.0003375552664569361",
        "0.0003377409846155224",
        "-1.4554197350709274e-07",
        "-1.407095537237014e-07",
        "-1.9243212806144274e-07",
        "1.4900003478754986e-07",
        "2.9474652411721544e-07",
        "1.4785711823500239e-07",
        "-5.896247145224195e-08",
        "9.074178272073538e-08",
        "-1.22104046708612e-07",
        "-1.6739392008995416e-07",
        "5.558819281706145e-08",
        "3.226470540873012e-07"
      ],
      [
        "0.00033728803660666045",
        "0.00033732620950097564",
        "0.00033739042119481846",
        "0.0003376309617570313",
        "-7.562310813535921e-08",
        "-5.502559695340141e-08",
        "-1.310577532095703e-07",
        "2.895554885914087e-08",
        "1.7898551676914208e-07",
        "9.07334753251805e-09",
        "-4.158387134455789e-08",
        "6.847436061234397e-08",
        "-8.374143054934087e-08",
        "-8.755276974372374e-08",
        "1.1060614336499255e-08",
        "1.8625443037545134e-07"
      ]
    ],
    [
      [
        "0.0003372285079606241",
        "0.0003373143540444843",
        "0.00033754286816010465",
        "0.00033727898484576775",
        "-5.628084576300187e-08",
        "7.892012298941274e-08",
        "-2.6872574294341386e-09",
        "-1.6359627735747706e-08",
        "5.846998072418747e-08",
        "4.6520020660490863e-08",
        "-4.4800291442095725e-08",
        "-6.8050654419192e-08",
        "-5.0121800332318275e-08",
        "1.870610023339522e-07",
        "4.837128673320054e-08",
        "-1.2575878663430504e-07"
      ],
      [
        "0.0003372762525728453",
        "0.0003374306532342227",
        "0.0003373441817534582",
        "0.00033730297591241006",
        "-1.2958598233613343e-07",
        "-3.369393324433785e-08",
        "-1.5925070696063345e-09",
        "6.673144858489547e-08",
        "1.639136090651204e-08",
        "4.371627503796767e-08",
        "8.090613792815546e-09",
        "-5.213239402536855e-08",
        "-4.335536619316192e-08",
        "9.539576499330932e-08",
        "5.6121662796976294e-08",
        "1.2959389659397066e-08"
      ],
      [
        "0.0003372606341936877",
        "0.00033740470929828257",
        "0.0003373231276242502",
        "0.0003372804364102264",
        "-1.1079684983012656e-07",
        "-9.862647685357034e-09",
        "1.159952381625519e-09",
        "4.4771834332267526e-08",
        "1.8646091445930864e-08",
        "1.713674261862783e-08",
        "-1.9124173867279872e-08",
        "-4.806395598306742e-08",
        "-3.398684723047786e-08",
        "8.615654450192278e-08",
        "4.096989000749874e-08",
        "2.3799346249479177e-09"
      ],
      [
        "0.00033725789853875895",
        "0.00033734727242721576",
        "0.00033730591652906123",
        "0.00033727349701904644",
        "-8.725442197679661e-08",
        "-1.1533678725188536e-08",
        "8.604696150886915e-09",
        "2.9125063649542413e-08",
        "-2.0361485938093454e-09",
        "-1.4506113966015641e-08",
        "1.3549385986160566e-09",
        "-2.857583020883848e-08",
        "-1.7899673541906176e-08",
        "5.461298984735414e-08",
        "1.4341313035297654e-08",
        "2.5057330931791964e-09"
      ]
    ],
    [
      [
        "0.00033719021226920077",
        "0.0003371958881794864",
        "0.00033725251305743217",
        "0.00033723077358504243",
        "-5.3162433150569495e-09",
        "-3.948708459665272e-09",
        "1.005851365214959e-08",
        "1.3037499827671346e-08",
        "-1.1155784630661537e-08",
        "-3.135175751665889e-08",
        "-3.4309540422290464e-10",
        "7.766497313451887e-09",
        "-5.949495297445886e-09",
        "-2.9892032248377123e-09",
        "4.125038828334697e-10",
        "-2.6559055968162097e-08"
      ],
      [
        "0.00033720417162478217",
        "0.0003372353217408204",
        "0.00033727620805454946",
        "0.00033725820632731233",
        "-1.4987182469792476e-08",
        "3.5529779137098164e-09",
        "1.2763068529850811e-08",
        "8.368782356333235e-09",
        "-1.4126844479072878e-08",
        "-1.3501554016042603e-08",
        "-1.1023377267784616e-08",
        "-1.1650523448817343e-09",
        "-5.245603912437389e-09",
        "1.3330894687846995e-08",
        "-4.885988529235092e-09",
        "-9.336032232833682e-09"
      ],
      [
        "0.00038327502752565025",
        "0.0005753755874185946",
        "0.0003720030291289739",
        "0.0003894183018447811",
        "-7.631143657267887e-05",
        "1.6016604023011415e-05",
        "4.1869074684953313e-07",
        "3.059738942515141e-05",
        "-7.704927837092505e-05",
        "-3.8877562231853366e-05",
        "-7.178133041287461e-05",
        "-3.666048459493752e-05",
        "4.901447917201879e-05",
        "8.566074522408617e-05",
        "-8.054592855284933e-05",
        "1.734339691709591e-05"
      ],
      [
        "0.00033873991814699296",
        "0.00034669269910244386",
        "0.00033961320631903564",
        "0.0003402972019717449",
        "-2.631208415465959e-06",
        "6.791365966418293e-07",
        "8.532266016134809e-08",
        "2.0530357158469035e-06",
        "-4.0346651613004475e-06",
        "-2.473885878081577e-06",
        "-2.782498545285455e-06",
        "-1.7727107733422102e-06",
        "2.1501147264924504e-06",
        "4.24971660477989e-06",
        "-3.544977584918764e-06",
        "1.0201485807275317e-06"
      ]
    ],
    [
      [
        "0.00033719040983095147",
        "0.0003372034842809173",
        "0.000337277285124908",
        "0.0003372353464701612",
        "-5.174490696362638e-09",
        "-5.028874486076087e-09",
        "6.000557280765329e-09",
        "2.3729970665255185e-08",
        "-4.086509072412721e-09",
        "-2.5828758290165176e-08",
        "-2.6605335621000158e-09",
        "4.4485114631882554e-10",
        "-5.4717312544975155e-09",
        "6.162946568210099e-09",
        "-5.985828909989322e-09",
        "-2.4233412692432575e-08"
      ],
      [
        "0.0003372228329778722",
        "0.00033725449300403413",
        "0.00033740468738101926",
        "0.0003372861606683236",
        "2.2922182095168676e-09",
        "-1.6075682400442008e-08",
        "-1.3526048312977007e-09",
        "3.1344398575324664e-08",
        "8.827079385786896e-11",
        "-3.020571464278239e-08",
        "-1.6637094552398296e-08",
        "4.0001168343685085e-09",
        "-7.533999380378342e-09",
        "1.5617695649519705e-09",
        "-1.0696297020019669e-08",
        "-4.1872150749538675e-08"
      ],
      [
        "0.000337209459912335",
        "0.0003372375089082891",
        "0.0003373583342230808",
        "0.0003372703198770759",
        "-1.4469093456797044e-09",
        "-1.2407155880311508e-08",
        "4.727226711807725e-09",
        "1.7062009002375842e-08",
        "-2.6429658162926162e-09",
        "-1.948117755472797e-08",
        "-1.2964747985316288e-08",
        "3.920671949490224e-09",
        "-5.461250206224777e-09",
        "-4.276981970913989e-09",
        "-4.077082945430536e-10",
        "-3.25251336839555e-08"
      ],
      [
        "0.00033721602599898827",
        "0.00033724100583140616",
        "0.0003373539737871364",
        "0.0003372808481391732",
        "1.2130169564531032e-09",
        "-1.1645304130713159e-08",
        "3.0727897550609847e-09",
        "1.7592125188471084e-08",
        "6.60798684988212e-09",
        "-1.6301512332279404e-08",
        "-1.3040437114252853e-08",
        "3.9659826543663126e-09",
        "-7.268989673284029e-09",
        "6.7733297922556354e-09",
        "4.135506871049923e-09",
        "-2.1252152202386005e-08"
      ]
    ],
    [
      [
        "0.006972198569088522",
        "0.0594352579792393",
        "0.01988314361021052",
        "0.02266197547434242",
        "0.004945864116368771",
        "0.003683703333017928",
        "-0.012048153474469999",
        "0.03388651930112246",
        "-0.004003517473228193",
        "-0.0038918308578999184",
        "-0.01917431814927456",
        "-0.01077576591675308",
        "-0.0017223802323651166",
        "0.002612982460824837",
        "-0.036101535794110205",
        "-0.020523430075017435"
      ],
      [
        "0.00033742473714297347",
        "0.00033767971385807835",
        "0.00033738822886012696",
        "0.0003372782078471583",
        "1.6461816262744485e-07",
        "-1.4656580524312085e-07",
        "-4.3889209992631294e-08",
        "-1.5537107701392698e-07",
        "-8.530867343583059e-08",
        "2.293160115610684e-08",
        "-2.7279596592446513e-07",
        "5.001911612329251e-08",
        "2.1906078856343142e-08",
        "-1.2604741503547897e-07",
        "-3.302871864152457e-08",
        "-3.3324621751983156e-08"
      ],
      [
        "0.0003372173775267297",
        "0.00033724339916918705",
        "0.0003373072765005856",
        "0.0003372556652105645",
        "5.689816152576048e-09",
        "-2.167020432432158e-08",
        "9.235808430490634e-09",
        "-1.224450757225544e-09",
        "-4.566243768049065e-09",
        "-2.0541775007401408e-08",
        "-2.4917075586296312e-08",
        "6.7003940817649245e-09",
        "-1.0349753106900973e-08",
        "-1.5180966528760772e-08",
        "3.085789086493292e-09",
        "-3.5095353005426604e-08"
      ],
      [
        "0.0003372295305270039",
        "0.00033725699663353744",
        "0.00033729013957259807",
        "0.00033725637614972435",
        "1.0374174033263644e-08",
        "-2.0325927905254157e-08",
        "4.792294483768537e-09",
        "7.075011210082683e-10",
        "3.1128340784642687e-09",
        "-1.3551533109627186e-08",
        "-3.4712733131032866e-08",
        "4.66066574636952e-09",
        "-1.6551525234375935e-08",
        "-1.036773134685826e-08",
        "-4.545541658567501e-09",
        "-2.262822280541438e-08"
      ]
    ],
    [
      [
        "0.00033719229590109496",
        "0.0003372057560403722",
        "0.0003372700377494361",
        "0.00033723024893169437",
        "-6.84568688435099e-09",
        "-2.854743244652308e-09",
        "9.196000604606285e-09",
        "1.7330542262087112e-08",
        "-9.429917337276376e-09",
        "-2.626053087333842e-08",
        "-3.3967271275647914e-09",
        "2.0538206997437718e-09",
        "-5.569988084235679e-09",
        "5.910360572998705e-09",
        "-1.9542452197590872e-10",
        "-2.1097305703410254e-08"
      ],
      [
        "0.0003372574191476592",
        "0.00033737867893737154",
        "0.00033731029111665564",
        "0.0003373300852433719",
        "-1.1302283767242335e-08",
        "-1.2288007651812993e-09",
        "2.0187247719959486e-08",
        "-1.017499580831075e-08",
        "-8.532016158122905e-08",
        "-3.701943077635989e-09",
        "-5.4468747149411965e-08",
        "6.361029654784629e-09",
        "3.5619868851523964e-08",
        "-4.413933944909238e-08",
        "-5.981599598189482e-09",
        "-6.306022086485516e-08"
      ],
      [
        "0.00033721875562457747",
        "0.0003372504689728527",
        "0.00033729124647082436",
        "0.0003372799967293622",
        "3.902439687886062e-09",
        "1.0398055823739507e-08",
        "6.02157295830493e-09",
        "4.3644235567327386e-09",
        "-2.090113142360573e-09",
        "-1.5434290336589702e-08",
        "-7.27367873008401e-09",
        "5.377956342325972e-10",
        "-7.846894634336094e-09",
        "8.142620174954882e-10",
        "-1.7890585533546842e-08",
        "-3.3229509615112315e-08"
      ],
      [
        "0.00033722635990650617",
        "0.000337253536537461",
        "0.0003373030988587248",
        "0.00033727242721642067",
        "4.4460786476138e-09",
        "1.3668471187357165e-08",
        "1.2647433017504556e-08",
        "1.118893664556278e-09",
        "-1.1400014188360456e-08",
        "-7.63975637508035e-09",
        "-1.1359627509976641e-09",
        "1.7788948567537346e-09",
        "-3.657713187771862e-09",
        "-3.446427044414958e-09",
        "-1.8844886522816265e-08",
        "-2.7916761874984225e-08"
      ]
    ],
    [
      [
        "0.01691654828257489",
        "0.059394524727857945",
        "0.01064374257831695",
        "0.03844254521216432",
        "0.0018407361541444203",
        "-0.012529766251263789",
        "0.009533456770225188",
        "0.005627862259546697",
        "0.04487604666257252",
        "-0.0019790327016902297",
        "0.031236875861502346",
        "0.003725393527526145",
        "0.023256665610571537",
        "0.024020768929144475",
        "-0.015379695103215092",
        "-0.01971829830610437"
      ],
      [
        "0.0003374486238146037",
        "0.00033736717743078375",
        "0.00033734227963540497",
        "0.00033733685308220035",
        "-1.9835973531622582e-08",
        "6.41412559286516e-08",
        "3.5033138905141265e-08",
        "-4.744733147476923e-08",
        "5.934449418941237e-08",
        "-8.199368861316524e-09",
        "1.4385670335642667e-07",
        "-5.620012328038618e-08",
        "1.0238651754393663e-07",
        "-3.3452470029956794e-08",
        "-1.1246958038564614e-08",
        "8.952070271255858e-09"
      ],
      [
        "0.0015774062532778058",
        "0.001064255249137583",
        "0.0003800023876217305",
        "0.0007228838232909518",
        "0.0003044025751819996",
        "0.00017296224423363237",
        "9.115909014467917e-05",
        "-6.767054661742741e-05",
        "0.0005195127502934939",
        "-7.12226389719682e-05",
        "0.0008994354111362693",
        "-0.00015184989806895862",
        "0.0006854862186371024",
        "-0.00016270049646627596",
        "0.00010214287084236848",
        "0.00010674805773645073"
      ],
      [
        "0.0010068476100407585",
        "0.0006548512588633497",
        "0.00040719367943528644",
        "0.0004920817212140688",
        "9.07563064529345e-05",
        "0.00019159965172053434",
        "0.00021509311527388928",
        "-4.192102163595176e-05",
        "0.00019090754147559706",
        "2.5561451855330118e-05",
        "0.00045215048176292796",
        "-0.00010054368586448961",
        "0.0002395750137002035",
        "-0.00014297979932942383",
        "-0.00011277486129634096",
        "0.0001008349014602411"
      ]
    ],
    [
      [
        "0.0003371897628611973",
        "0.00033719307309292555",
        "0.00033726598057066395",
        "0.00033724147130166404",
        "-2.7173803653879595e-09",
        "3.975184155706222e-09",
        "7.042388604760853e-09",
        "6.0170566029139696e-09",
        "-2.92652386617831e-10",
        "-2.3823467106395005e-08",
        "-1.1990908201202443e-09",
        "6.675183398322294e-09",
        "-9.283785273968631e-09",
        "5.006123735850621e-09",
        "-1.4750419202618055e-09",
        "-3.779460412935889e-08"
      ],
      [
        "0.00033721355447512505",
        "0.00033725268570770667",
        "0.00033729484411741564",
        "0.00033729691873439905",
        "-2.4082355561384735e-08",
        "-2.063344393758634e-10",
        "5.514462822131959e-09",
        "2.1759322357911595e-08",
        "2.4000086886794716e-08",
        "-2.4803654089600018e-09",
        "-3.592255887066771e-09",
        "-5.243209064315711e-10",
        "-1.5393367950711125e-08",
        "1.0867456037404908e-08",
        "-1.0016951171424502e-08",
        "-1.5307467969677388e-08"
      ],
      [
        "0.0003372047574345697",
        "0.00033722420779908833",
        "0.00033729602084580696",
        "0.00033727612037849576",
        "-1.3738170661314318e-08",
        "4.829030122765843e-09",
        "1.2218926956013445e-08",
        "1.2687384624675985e-08",
        "1.5519058309414603e-09",
        "-1.4833347903509047e-08",
        "-4.707384074285709e-09",
        "5.664050581928625e-10",
        "-1.7169492762439212e-08",
        "3.6706913117493283e-09",
        "1.487928573351994e-08",
        "-1.055953992867273e-08"
      ],
      [
        "0.00033721150612420144",
        "0.0003372319273285888",
        "0.0003372926788034635",
        "0.0003372721288487923",
        "-1.7310267272873044e-08",
        "9.8707591465685e-09",
        "8.28687775679605e-09",
        "6.706485753165552e-09",
        "8.981842914605737e-11",
        "-1.6222052559267405e-08",
        "-1.997458668840742e-09",
        "7.312218596893242e-10",
        "-1.8756391697403328e-08",
        "-2.1410981654820288e-10",
        "2.0684726817442872e-08",
        "-1.914637715009567e-08"
      ]
    ],
    [
      [
        "0.0003372019153949307",
        "0.00033725153989064743",
        "0.00033729978038247825",
        "0.0003373892200535879",
        "-1.9774741658143138e-08",
        "-7.911579204492967e-09",
        "-1.4364913551973949e-08",
        "1.271793392555951e-08",
        "7.909292304563465e-08",
        "-3.3235159316076764e-08",
        "-2.102536119684055e-08",
        "5.5069810417893125e-09",
        "-3.8833639543951896e-08",
        "-7.172248261864086e-09",
        "-3.3590922320276414e-09",
        "1.738403325833965e-08"
      ],
      [
        "0.0003372402459920643",
        "0.0003372971010929303",
        "0.0003374475341362518",
        "0.00033743198937751195",
        "-5.086508284608556e-08",
        "-6.303656560346552e-08",
        "-3.600547805621535e-08",
        "9.331730552531562e-08",
        "5.239611078558506e-08",
        "5.171450791979611e-08",
        "-1.2732127825676745e-08",
        "6.9665003955045265e-09",
        "-5.890892506678576e-08",
        "-1.538252800760926e-08",
        "5.620430931733846e-08",
        "9.955848068913278e-08"
      ],
      [
        "0.0003480642383699638",
        "0.00035118598875232107",
        "0.0003590756575302648",
        "0.0005027232591172301",
        "-7.826356941934935e-06",
        "-1.5116688904827655e-05",
        "-3.036480671251509e-05",
        "8.438739548079041e-06",
        "4.772352334677563e-05",
        "3.462928368627539e-05",
        "-9.511802598682543e-06",
        "2.8032857350797417e-06",
        "-2.957146788460664e-05",
        "-1.5234760749297846e-05",
        "-5.3147201564803574e-06",
        "4.8990846736766724e-05"
      ],
      [
        "0.0003436704953880069",
        "0.0003415444776501179",
        "0.0003455862527494348",
        "0.00041847623570637145",
        "-4.532453201423827e-06",
        "-5.73971631762416e-06",
        "-1.5734153555933548e-05",
        "2.124824778338729e-06",
        "1.7990653992114145e-05",
        "2.2787480433013906e-06",
        "-2.71884625102684e-06",
        "4.534857669112741e-06",
        "-1.664385168957199e-05",
        "-5.565484798114191e-06",
        "5.036863999202642e-06",
        "2.581539736437305e-05"
      ]
    ],
    [
      [
        "0.00033719642388773866",
        "0.0003372124309007925",
        "0.00033726123205226433",
        "0.00033725027372070743",
        "-1.3574942806044666e-08",
        "-3.370327803434042e-09",
        "1.727656832230978e-08",
        "1.154460937638787e-08",
        "-1.8340772926968894e-08",
        "-2.2388774326763077e-08",
        "-4.399180360947298e-09",
        "7.3206247430589655e-09",
        "-1.0153363675825164e-08",
        "-5.562920522444982e-09",
        "7.73668654048038e-09",
        "-2.4307741077758126e-08"
      ],
      [
        "0.00033722781354718405",
        "0.0003372587057874192",
        "0.0003372943629072649",
        "0.0003372940218314747",
        "-1.4077523019122338e-08",
        "2.2196833034898627e-09",
        "1.5596400068670964e-08",
        "-6.843169831339737e-09",
        "1.3035222661281676e-10",
        "-2.8498921317823313e-08",
        "-2.267010392833589e-08",
        "8.242022093975256e-09",
        "-1.7186183679603294e-08",
        "9.736390058914636e-09",
        "-6.275516537499287e-09",
        "-5.943990176846732e-09"
      ],
      [
        "0.00033729550267869065",
        "0.00033751733736255924",
        "0.00033729388957065077",
        "0.000337284061654554",
        "-1.0508335397395766e-07",
        "1.1335481810361072e-08",
        "3.381999041939091e-08",
        "7.2562598909574715e-09",
        "-9.05769022028112e-08",
        "-1.37954734015194e-08",
        "-1.3428247884804208e-07",
        "-1.0656639812259027e-08",
        "2.990281105531276e-08",
        "2.8574418864682602e-08",
        "-8.75768231680549e-09",
        "-1.0591935261953416e-09"
      ],
      [
        "0.00033732736052808135",
        "0.00033772502362473166",
        "0.00033729644649871333",
        "0.0003373368238496012",
        "-1.1982938152446762e-07",
        "1.0922507672606385e-08",
        "5.290493219735424e-09",
        "5.128884566678227e-08",
        "-1.6327091958723302e-07",
        "-2.439083965580371e-08",
        "-2.140027207790188e-07",
        "-3.400636229553794e-08",
        "7.635575141835584e-08",
        "5.2718387952984206e-08",
        "-9.774989679060961e-08",
        "2.333530825805979e-10"
      ]
    ],
    [
      [
        "0.0008753078429492858",
        "0.000574749789416393",
        "0.0008590770086235246",
        "0.006281234868056631",
        "-0.000252472472450802",
        "-0.000519890615639322",
        "0.0008418952346579225",
        "0.00019568813611121636",
        "0.0003473452952148377",
        "-0.0011140722235893847",
        "-0.000253162585505537",
        "0.00010254635047135638",
        "-0.0015779153306498988",
        "-0.0002926925517832107",
        "0.0011363726500716097",
        "0.0013639994349367254"
      ],
      [
        "0.0027632674418804305",
        "0.0015063775713072135",
        "0.010628609466834272",
        "0.00665502064670288",
        "-0.0013062006949868907",
        "-0.004617774518900892",
        "0.0006887050958092797",
        "0.0016497736186188144",
        "0.0013180685498791367",
        "-0.004343075490103359",
        "-0.00106315004642532",
        "0.0019087704202983106",
        "-0.0038539575938378048",
        "-0.0030512541798771655",
        "0.0023767586697756586",
        "0.006793729482594136"
      ],
      [
        "0.0003372897216040879",
        "0.000337427687608331",
        "0.0003375313733975516",
        "0.0003381799656649678",
        "-1.1575506407889486e-07",
        "-7.971626302453439e-08",
        "1.9516098138696583e-07",
        "1.3734158280839e-07",
        "-2.90744377650516e-07",
        "-3.2740326224689577e-07",
        "-4.4194083973097875e-08",
        "7.628665589685151e-08",
        "-1.1829522181119424e-07",
        "-1.4035897972981677e-07",
        "1.004638133199514e-07",
        "-2.4727791318180485e-07"
      ],
      [
        "0.0003485443701493413",
        "0.000346658285593509",
        "0.00033956567253062576",
        "0.0003790574689081322",
        "-2.665810680042854e-06",
        "-2.3209543582099872e-06",
        "-1.1597354708639162e-05",
        "4.509890556154781e-06",
        "1.8608687757967553e-05",
        "9.565271745123652e-06",
        "-9.958046989104148e-06",
        "-4.483667648773585e-06",
        "-1.8309820950963026e-05",
        "-9.862043690201298e-07",
        "-5.9410501294901886e-06",
        "-9.088167328786813e-07"
      ]
    ],
    [
      [
        "0.0003371902473451879",
        "0.0003372012931931268",
        "0.0003372666157371076",
        "0.00033722907649718275",
        "-5.754125611627558e-09",
        "-5.577614761298792e-09",
        "8.774367486624115e-09",
        "2.1084366097880814e-08",
        "-1.168533917962486e-08",
        "-3.244987699527229e-08",
        "-1.4795226668998319e-09",
        "3.637476620494033e-09",
        "-3.8390451006984945e-09",
        "2.1629231848061964e-09",
        "-3.2028975618259694e-09",
        "-2.533372790926625e-08"
      ],
      [
        "0.00033722146336147334",
        "0.0003372797151695418",
        "0.00033733529816346237",
        "0.0003372817712022415",
        "1.8013280894561064e-09",
        "7.888415445845926e-10",
        "1.054608932339497e-08",
        "-2.8335705580550004e-09",
        "-2.6935049425432305e-08",
        "-1.6861097229936602e-08",
        "-2.9262516456931923e-08",
        "1.245359474111187e-08",
        "3.872971094184949e-09",
        "-8.795965449603874e-09",
        "-6.205787782689728e-09",
        "-5.979437552632609e-08"
      ],
      [
        "0.00033720814509621805",
        "0.0003372431291853934",
        "0.000337328951544528",
        "0.0003372621109047468",
        "-3.384477684870179e-09",
        "4.702109133612661e-09",
        "8.763445795594723e-09",
        "-1.5071800154516209e-09",
        "-3.066510435110498e-09",
        "-2.0264595428592897e-08",
        "-1.7835655392730592e-08",
        "1.0206068842046113e-08",
        "-7.727901893255244e-09",
        "-1.161055668121207e-11",
        "-5.885328321169271e-09",
        "-4.9393874712019705e-08"
      ],
      [
        "0.00033721300949683046",
        "0.00033724161272938937",
        "0.0003373227912639474",
        "0.00033725607099077345",
        "-2.606097055087408e-10",
        "3.071201945402218e-09",
        "1.1779385181900287e-08",
        "-4.783511454580764e-09",
        "-3.1246991343021745e-09",
        "-1.5700732894961853e-08",
        "-1.6951344442987757e-08",
        "1.0477212823522042e-08",
        "-5.843024834017537e-09",
        "1.4676905969567607e-09",
        "-3.9220739002160455e-11",
        "-3.823801342269971e-08"
      ]
    ],
    [
      [
        "0.0003371895312744563",
        "0.000337194281195744",
        "0.00033726704658414966",
        "0.0003372367791468288",
        "-2.6617036672798294e-09",
        "-9.95835454323964e-11",
        "7.693994131896616e-09",
        "1.1906292045834006e-08",
        "-3.900461684697068e-09",
        "-2.9130884838760675e-08",
        "-6.399816766478843e-10",
        "6.458084218549449e-09",
        "-7.161193592756625e-09",
        "4.332069118004461e-09",
        "-3.7027636700266478e-09",
        "-3.361109214692168e-08"
      ],
      [
        "0.00033721516756475984",
        "0.00033724427265434544",
        "0.0003373068137954604",
        "0.0003372909970035256",
        "-7.223529137466328e-09",
        "6.8664231903638605e-09",
        "8.034116809204447e-09",
        "1.9429176913191493e-08",
        "1.2775276394204705e-08",
        "-3.901620601468497e-09",
        "-1.2344088400903481e-08",
        "1.4267546238031198e-09",
        "-1.600579805426687e-08",
        "7.1307047644008725e-09",
        "-1.3464700801194789e-08",
        "-4.628261420214858e-08"
      ],
      [
        "0.0003372054314177621",
        "0.0003372188648564402",
        "0.00033729238834979036",
        "0.00033728366905025364",
        "-1.4227368947744083e-09",
        "4.726799207488024e-09",
        "1.054751216500282e-08",
        "7.1635234702066236e-09",
        "3.4184752701031277e-09",
        "-1.9445661965437038e-08",
        "-4.745614194815113e-09",
        "3.594017819084442e-09",
        "-1.572617291053162e-08",
        "1.4777321281506797e-09",
        "5.573472877829416e-09",
        "-3.4395382069737097e-08"
      ],
      [
        "0.00033721088769797644",
        "0.00033722409275881995",
        "0.0003373049216391545",
        "0.00033726824454085837",
        "-1.624250438186186e-11",
        "8.607942744624708e-09",
        "7.27692699164193e-09",
        "3.0490313628150933e-09",
        "-1.6768239833032405e-09",
        "-1.2215419739101112e-08",
        "-3.7046185233258968e-09",
        "1.5787859281432642e-11",
        "-1.1911943440072002e-08",
        "-4.922840347708865e-10",
        "6.1965303844891e-09",
        "-3.819264758637985e-08"
      ]
    ],
    [
      [
        "0.00033719197568131073",
        "0.00033719870364368946",
        "0.000337263911624867",
        "0.0003372403714992516",
        "-6.491906645046296e-09",
        "-4.93722247922731e-09",
        "9.755469856746062e-09",
        "1.5932482122692922e-08",
        "-5.241885576900408e-09",
        "-2.4070289909793985e-08",
        "-2.4455060954908323e-09",
        "-1.7066922441971932e-11",
        "-1.0893364055076215e-08",
        "7.193845677439022e-09",
        "5.8742550364724715e-09",
        "-9.983406714627628e-09"
      ],
      [
        "0.000337218302857588",
        "0.0003372465687354042",
        "0.00033732976374555213",
        "0.0003372993176268145",
        "-2.3881294746503727e-08",
        "-1.3124010042481108e-08",
        "1.1006300475836361e-08",
        "2.116637816185403e-08",
        "4.141967570820814e-09",
        "-1.3280273357453116e-08",
        "-9.99230871642482e-09",
        "1.7576065735101597e-09",
        "-2.8812981696304505e-08",
        "6.250385002246808e-09",
        "2.1093987215272655e-08",
        "7.331266104917606e-09"
      ],
      [
        "0.0003372070753798837",
        "0.0003372271269181308",
        "0.0003373124244434556",
        "0.00033738623617402203",
        "-1.1358455994689358e-08",
        "-2.4236077029567573e-09",
        "1.8424978070445474e-08",
        "2.0749732290446672e-08",
        "-1.7032577329381343e-08",
        "-2.9305936084032885e-08",
        "-2.711684162843206e-09",
        "5.335612323387025e-09",
        "-3.3581828467437826e-08",
        "6.467092490004173e-09",
        "2.197571415838694e-09",
        "-3.068891518340726e-08"
      ],
      [
        "0.0003372123261502653",
        "0.00033723657741388497",
        "0.0003373058013885507",
        "0.00033742474700443543",
        "-1.046572430098482e-08",
        "-2.9367573065230037e-09",
        "8.678325550624317e-09",
        "1.3670088239892214e-08",
        "-1.3945109687834195e-08",
        "-1.756926161425468e-08",
        "-4.4821922237416404e-09",
        "1.0242489573721894e-09",
        "-4.169997751691394e-08",
        "1.5165062523013153e-08",
        "-4.1537901018032095e-09",
        "3.8198009527996936e-09"
      ]
    ],
    [
      [
        "0.015881622286712745",
        "0.037873960952103394",
        "0.03446976882520405",
        "0.016926414233451544",
        "-0.02219106680404076",
        "0.017984773273281185",
        "0.008670868775326723",
        "-0.016840787887391285",
        "-0.004081763180433281",
        "0.02254579444591027",
        "-0.009541718519293823",
        "-0.014391585954349868",
        "-0.013516125110963216",
        "0.03158497005020927",
        "0.024617938546329272",
        "-0.007610274269230133"
      ],
      [
        "0.0003376602375291915",
        "0.00033808609985253474",
        "0.00033732442900935794",
        "0.0003372971297168683",
        "-5.38076759792795e-07",
        "-1.1306929868022344e-07",
        "-2.2714943657666106e-08",
        "1.0733845184661176e-07",
        "8.859299595843064e-08",
        "-2.6315522393326453e-09",
        "2.636693869819743e-07",
        "-8.881180503430758e-08",
        "4.2225547325424806e-08",
        "1.9020120217657915e-07",
        "-6.098050617403632e-08",
        "-2.8203613263316283e-08"
      ],
      [
        "0.0006087805966220065",
        "0.0006961954337265534",
        "0.0003504975931902182",
        "0.0003502308758946162",
        "-0.0002801367318609024",
        "-2.8437408825815173e-05",
        "-6.828231392630607e-06",
        "2.5912721516427214e-06",
        "-2.2881423514213753e-05",
        "1.2167966444495211e-05",
        "0.0001378234586524161",
        "-5.273708995915397e-05",
        "-5.899273334354641e-05",
        "6.883944106208495e-05",
        "6.433291775257849e-05",
        "4.849949620142552e-06"
      ],
      [
        "0.0004547927438707233",
        "0.0004368921950784922",
        "0.0003376826859819163",
        "0.0003375026343886277",
        "-7.651101089551982e-05",
        "-1.425567293605511e-06",
        "4.71430309033511e-06",
        "-3.417168235831715e-06",
        "-1.2860870725926513e-06",
        "-2.205405284526314e-07",
        "7.653541375506607e-05",
        "-6.7067148696912764e-06",
        "2.71281470850393e-06",
        "5.291192757633688e-06",
        "-4.823680755555577e-06",
        "2.2643803113606172e-07"
      ]
    ],
    [
      [
        "0.0003372099943434831",
        "0.00033722600241795997",
        "0.0003372890190822184",
        "0.00033733069925444476",
        "-2.7947062761477834e-08",
        "2.6783555832574666e-09",
        "4.3111173944466466e-08",
        "4.757611594244635e-09",
        "-4.1522261887524993e-08",
        "-4.9514476348548885e-08",
        "-5.698416842115432e-09",
        "2.1355419262985515e-08",
        "-3.0936584294189896e-08",
        "-1.1047636260889028e-08",
        "3.3209826050356236e-08",
        "-6.304531571358359e-08"
      ],
      [
        "0.0008960251206633558",
        "0.0015863202782420078",
        "0.00041364456547220347",
        "0.0007426020085302203",
        "-0.0008353363686444872",
        "0.00010037227673357698",
        "0.0004759082033598204",
        "-0.00015498320314686286",
        "-0.0007113190830553691",
        "8.468486423457127e-05",
        "1.535321251846215e-05",
        "-0.00018051754859307916",
        "2.3473051604121663e-06",
        "0.0002670977884133217",
        "-1.661130111304159e-05",
        "0.00015415589033332728"
      ],
      [
        "0.00043356796478925423",
        "0.0005387840496717499",
        "0.00036052693053593337",
        "0.0003753975661868628",
        "-0.00013683088976790476",
        "4.4459757082419274e-05",
        "5.8169160703024975e-05",
        "-5.8662118501835306e-05",
        "-7.796089126268237e-05",
        "2.960475863949428e-05",
        "-2.6472397976599826e-05",
        "-1.618148139563974e-05",
        "-1.679289198140053e-05",
        "3.5207303094929685e-05",
        "3.976143644656257e-05",
        "2.0033855614169496e-06"
      ],
      [
        "0.00039807563989232664",
        "0.0004615385705907799",
        "0.000343073957565612",
        "0.0003636932020659316",
        "-8.697498974236306e-05",
        "1.8412576188819e-05",
        "4.007738538429586e-05",
        "-2.619442800428743e-05",
        "-5.7248957462453144e-05",
        "1.210408753197906e-05",
        "-1.5685942367461595e-06",
        "-3.6000505375250318e-06",
        "-3.440192104892372e-07",
        "5.6297532873578015e-06",
        "1.4934250351588223e-06",
        "2.2492369643816034e-06"
      ]
    ]
  ],
  "Q_coefficients": [
    [
      "0.0035143244730529576",
      "0.0032758212061102785",
      "0.021827495634101815",
      "0.0071619607364701654",
      "0.003275821206463697",
      "0.0073809834026233425",
      "0.03678064817925473",
      "0.03239772591195958",
      "0.02182749563642498",
      "0.036780648187039605",
      "0.013491193653712158",
      "0.026396337275466024",
      "0.007161960736140427",
      "0.03239772590877325",
      "0.026396337275580266",
      "0.00973388204063809",
      "-0.0009872839957953104",
      "-0.0012089734162630253",
      "0.00038891566468850117",
      "-0.0009872839957669837",
      "-0.001819591616553781",
      "0.003322036014695286",
      "0.0029723256239416497",
      "-0.001208973415928136",
      "0.0033220360170604733",
      "-0.002010287101614912",
      "-0.005055200149689618",
      "0.0003889156652481714",
      "0.002972325622912042",
      "-0.005055200150115153",
      "-0.0032952996184727793",
      "0.005292178888556242",
      "0.0002359380408258336",
      "-0.0014955998693989858",
      "-0.00016848298524616467",
      "-0.0024095615497049822",
      "-0.0034435283841133383",
      "-0.0008079034402569015",
      "-0.0008470476306298969",
      "0.0008298019071620289",
      "-0.0001390274683526463",
      "-0.0018148912333039605",
      "0.001800673960911566",
      "0.004980141920841343",
      "0.0021466104802625907",
      "-0.0012895173865534349",
      "-0.000807903439724128",
      "0.0005167513735799722",
      "0.002305862436100444",
      "0.0014508896764015475",
      "0.0007682539760463727",
      "-0.003970793866102187",
      "0.0018847691962069822",
      "0.0027652181426443146",
      "-0.00756633227565506",
      "-0.00013815199109678476",
      "0.0031498095731199187",
      "0.004070460059111594",
      "-0.001814891233514284",
      "-0.001071802375266227",
      "0.0035138945922670232",
      "-0.0013389271447457566",
      "-0.007566332276324386",
      "-0.0065300277261220625",
      "0.0009995812700605083",
      "0.00021235944364341063",
      "-0.002662003888874657",
      "0.00209147347384354",
      "0.0005772448738009444",
      "-0.0013572993551303632",
      "-0.00016848298574515222",
      "-0.0008470476301135365",
      "0.0018006739604645237",
      "0.00529217888945438",
      "-0.0024095615506379317",
      "0.0008298019070945918",
      "0.0049801419215270435",
      "0.0002359380405182816",
      "-0.0034435283840321485",
      "-0.00013902746781336894",
      "0.0021466104809190942",
      "0.004608027962678352",
      "-0.0008936436385273744",
      "0.0005167513729162286",
      "0.004608027962330084",
      "-0.0009705154428252386",
      "-0.0039068800191703265",
      "-0.0010718023760079689",
      "-0.0008936436394902762",
      "-0.0039068800185866935",
      "-0.002805923578826607",
      "-0.008670122777928885",
      "-0.003970793865486915",
      "-0.008198164045324693",
      "-0.009768703208489556",
      "-0.014729428045907477",
      "-0.006530027724991144",
      "0.008830787810678597",
      "-0.011540562793562241",
      "-0.006129938204171076",
      "-0.00013815199021978755",
      "0.008830787815603364",
      "0.004363519530773247",
      "0.0042396948950639045",
      "0.0020914734728686157",
      "-0.01656966553376577",
      "-0.013556296371100243",
      "-0.005863406854587597",
      "0.0023058624365006695",
      "0.0018847691955946138",
      "0.0031498095742134276",
      "-0.0012895173869098505",
      "0.0014508896751453289",
      "0.0027652181420890665",
      "0.0040704600597708295",
      "-0.00976870321024099",
      "-0.011540562797813562",
      "0.003513894592990417",
      "-0.008670122778437912",
      "-0.014729428050361934",
      "-0.006129938207151132",
      "0.009697521831971702",
      "0.0009995812688681465",
      "0.0043635195312670795",
      "0.009697521831847711",
      "-0.00018581101104855362",
      "0.0005772448732149713",
      "-0.013556296367715503",
      "0.013309955112293397",
      "0.009552668566730262",
      "-0.0013389271444369277",
      "0.00021235944360863918",
      "-0.0013572993548484663",
      "0.0042396948973261505",
      "-0.005863406852508514",
      "0.009552668566714365",
      "0.001763629054860549",
      "0.00253961743561542",
      "0.0009053057306752578",
      "-0.0017636290550874557",
      "5.822551815663092e-13",
      "-0.0017062904691741445",
      "0.0028160516595647257",
      "-0.0025396174360563166",
      "0.0017062904701082523",
      "5.212177162540717e-15",
      "-0.0015932321155163291",
      "-0.0009053057306139588",
      "-0.002816051659131301",
      "0.0015932321142023715",
      "-6.021032907297874e-13",
      "-0.000312255754265419",
      "-0.0003396171386705077",
      "0.0007879943448967816",
      "0.0015308803793351033",
      "-0.0005631891882844397",
      "-0.0038671737848009983",
      "-0.00017534218615809766",
      "0.001762428017036891",
      "-0.00253569672632084",
      "0.0026595301539590653",
      "-0.0003951020269798054",
      "-0.004029802495685666",
      "6.233814636518367e-05",
      "0.0025380573945181406",
      "0.005559289831402218",
      "-0.0001753421862119375",
      "0.00022082752798058638",
      "-0.0027771119560758666",
      "-0.005434491749378023",
      "-0.007920134821126147",
      "0.000686520561917776",
      "-0.0006258366142057908",
      "0.012103217462887424",
      "-0.002697864081144749",
      "-0.008203992269293277",
      "0.003583775471668064",
      "0.0036374078869468637",
      "-0.00039510202700557897",
      "-0.003043814916751664",
      "-0.004942655866069937",
      "-0.005047351574714035",
      "-0.0026978640816792093",
      "-0.004111118488559047",
      "-0.00040025412252460305",
      "0.0014623527540525334",
      "0.00408847106627586",
      "-0.0005572460276884225",
      "0.0064101011203722205",
      "0.003182979692330432",
      "-0.001530880379788074",
      "-0.0017624280183757255",
      "0.0040298024965814165",
      "0.0003122557544084369",
      "0.0005631891893695379",
      "0.0025356967263565275",
      "-6.23381459231215e-05",
      "0.0003396171386629273",
      "0.0038671737843246935",
      "-0.0026595301542855277",
      "-0.002538057394464252",
      "0.011604869642504324",
      "-0.003300461876419569",
      "0.00022082752848460936",
      "-0.011604869644650406",
      "5.534011323049537e-13",
      "0.0007745014416515612",
      "-0.0030438149167873294",
      "0.003300461875468974",
      "-0.000774501439233801",
      "8.296252953235268e-13",
      "0.00605475819346992",
      "0.0006865205643009514",
      "-0.014082136828684333",
      "-0.0001537682614077692",
      "0.011633668853234006",
      "-0.0041111184871319185",
      "-0.010711594022837579",
      "0.008742514865506767",
      "0.008446082833435722",
      "-0.008203992272192817",
      "-0.01071159402499841",
      "0.01605280975130736",
      "0.003873354153915045",
      "-0.0005572460291634639",
      "0.01115341574838597",
      "0.012886881456309457",
      "-0.0046873399103461765",
      "0.002777111957232653",
      "0.0006258366152297604",
      "-0.003583775471387554",
      "-0.005559289831555434",
      "0.005434491749117706",
      "-0.012103217463845085",
      "-0.0036374078876706133",
      "0.00015376826261401095",
      "-0.008742514866818226",
      "-0.00494265586810801",
      "-0.0060547581950547704",
      "-0.011633668852463232",
      "-0.008446082834140266",
      "-0.005399530613551698",
      "-0.00040025412197162963",
      "0.01605280975086962",
      "0.005399530614520595",
      "3.5553913009815405e-13",
      "0.006410101119943304",
      "0.012886881456287885",
      "2.3658370508507707e-05",
      "-0.005206867862510884",
      "0.0050473515721856",
      "-0.0014623527543976345",
      "-0.003182979692080908",
      "-0.003873354154755576",
      "0.004687339909616357",
      "0.005206867863011267"
    ],
    [
      "0.003192697823731515",
      "0.0019050577345673322",
      "0.004491491279165109",
      "0.0030774645245042758",
      "0.0019050577345690331",
      "0.00199030554716624",
      "0.0019296968445636491",
      "0.0025033088237250843",
      "0.004491491279164075",
      "0.0019296968445653463",
      "0.0019232174232930409",
      "0.0019528321225471936",
      "0.0030774645245073865",
      "0.002503308823721873",
      "0.001952832122549032",
      "0.0005343125822484473",
      "-0.001212874845977756",
      "-0.0001553246905947377",
      "-0.0003093700449279782",
      "-0.0012128748459788099",
      "-0.0017888366051782888",
      "0.0005064520635710638",
      "0.00017244543641664189",
      "-0.00015532469059739836",
      "0.000506452063571512",
      "-0.0012570346073825156",
      "-0.000891024934750641",
      "-0.00030937004492997267",
      "0.00017244543641604004",
      "-0.0008910249347513095",
      "0.0005404453143494224",
      "0.0010156147517390907",
      "2.5748241793253908e-05",
      "-0.0001686304457349259",
      "0.0006818031531059864",
      "-0.0005517104670300555",
      "0.0005216045524422483",
      "-0.00014840148576728855",
      "-2.5771058709652114e-05",
      "0.0008279440605940853",
      "0.0006724516958882151",
      "0.0006588612232390808",
      "-0.0004418296998637165",
      "0.0001391180289221856",
      "-0.00026630253683493214",
      "9.61323075829365e-05",
      "-0.00014840148576682923",
      "-0.00018382528507955015",
      "0.0007819799508270506",
      "-0.0007722899625288102",
      "-0.0005952788359993375",
      "-0.0009285093155702628",
      "0.00024667757741556333",
      "-4.964977671966643e-05",
      "-0.001712761558443772",
      "0.00013684057316277454",
      "-9.984288045735046e-05",
      "0.00012566833433030544",
      "0.0006588612232379998",
      "0.00024927372735064255",
      "0.00023496219942471198",
      "0.0003659644344617908",
      "-0.0017127615584413072",
      "-0.0007698447487848291",
      "0.0009676521601760863",
      "0.0003215156940664582",
      "0.0007983902075068067",
      "0.0011294022521452748",
      "0.00037484272735041955",
      "-0.00037300747650580244",
      "0.0006818031531060967",
      "-2.5771058709598494e-05",
      "-0.00044182969986477174",
      "0.0010156147517418788",
      "-0.0005517104670312447",
      "0.000827944060595137",
      "0.00013911802892225313",
      "2.574824179369268e-05",
      "0.000521604552442586",
      "0.0006724516958892761",
      "-0.0002663025368349716",
      "0.00024785801127374707",
      "0.00019688438956284718",
      "-0.000183825285077092",
      "0.00024785801127423035",
      "0.0002708263715938275",
      "1.0987179433502173e-05",
      "0.00024927372735240145",
      "0.0001968843895614377",
      "1.0987179432907434e-05",
      "-0.0004844299512513425",
      "-0.00018418045573803278",
      "-0.0009285093155688634",
      "-0.00010164895521596523",
      "-0.0008785604258897373",
      "-0.0008838590264132882",
      "-0.000769844748784643",
      "0.0007008059457875974",
      "-0.0007458368304559199",
      "-1.798893829930936e-05",
      "0.0001368405731605382",
      "0.0007008059457894325",
      "5.161183032226961e-05",
      "0.0007094694421263762",
      "0.001129402252147735",
      "-0.0011143149430530737",
      "-0.001263609818367027",
      "-0.00018704714117609151",
      "0.0007819799508261563",
      "0.00024667757741641893",
      "-9.98428804588431e-05",
      "9.613230758290006e-05",
      "-0.0007722899625252394",
      "-4.9649776717908664e-05",
      "0.00012566833432942886",
      "-0.0008785604258910347",
      "-0.0007458368304557597",
      "0.0002349621994243971",
      "-0.00018418045573942495",
      "-0.000883859026415042",
      "-1.798893829934792e-05",
      "0.001014072638722978",
      "0.0009676521601769876",
      "5.161183032367899e-05",
      "0.0010140726387238618",
      "-0.0002646377709713911",
      "0.00037484272735192203",
      "-0.0012636098183646033",
      "0.00029174878495941543",
      "-5.941942475887368e-05",
      "0.0003659644344606041",
      "0.00032151569406582963",
      "-0.0003730074765065218",
      "0.0007094694421268973",
      "-0.00018704714117547886",
      "-5.941942475857626e-05",
      "0.0013749587621273765",
      "0.00013379910890425463",
      "-0.0010433278035465697",
      "-0.001374958762127977",
      "7.958988143666248e-16",
      "-0.00057282841468431",
      "0.001488779653323049",
      "-0.00013379910890805338",
      "0.000572828414685436",
      "-4.349824423180647e-16",
      "0.0007999263621572895",
      "0.0010433278035490066",
      "-0.00148877965332148",
      "-0.0007999263621581123",
      "-3.6708067950725797e-16",
      "0.00025133553486289924",
      "0.0006790225855992032",
      "0.0008393157830162572",
      "0.0011027358706624303",
      "0.000448201719500846",
      "-0.0009391549780123123",
      "-0.0008872563308075441",
      "-0.00044712513735784893",
      "0.00021902932923376553",
      "-0.0002064606418830546",
      "-0.0006051283054609314",
      "0.0008334521388712714",
      "0.0006605259279186782",
      "-0.00028701613171179947",
      "0.0008596073698801656",
      "-0.0008872563308109869",
      "0.00020282595425717643",
      "0.00037492489350860977",
      "-0.0001895798899820781",
      "-0.0033063255640709125",
      "-0.0004441840210382992",
      "-0.0005988934783276137",
      "0.00057410427516911",
      "-0.0012682374346820945",
      "-0.00040354414077632006",
      "-8.472954132100605e-05",
      "6.285973222266663e-05",
      "-0.0006051283054606676",
      "-0.0005833907438586465",
      "0.0004301987786918138",
      "-0.001084268754073581",
      "-0.001268237434681109",
      "-0.00021833587829789936",
      "-0.00045650296198999777",
      "-0.0010176712300981538",
      "0.0007864877640011776",
      "0.0014897455692440386",
      "0.0007187224157214995",
      "0.00012714539895492278",
      "-0.0011027358706638193",
      "0.00044712513735754183",
      "-0.0008334521388729263",
      "-0.0002513355348625255",
      "-0.00044820171950191146",
      "-0.000219029329233526",
      "-0.0006605259279184353",
      "-0.0006790225856019211",
      "0.0009391549780120147",
      "0.00020646064188371236",
      "0.0002870161317123788",
      "0.0007703583532455436",
      "-0.0007553938886978079",
      "0.00020282595425955574",
      "-0.0007703583532466826",
      "1.0130031745189013e-15",
      "-0.00032257721957979635",
      "-0.0005833907438586908",
      "0.0007553938886973475",
      "0.00032257721958092956",
      "-4.3153130881541036e-17",
      "0.0002071526274895569",
      "-0.0004441840210404592",
      "-0.0007433621302452343",
      "-0.00013855415643742745",
      "0.0008218702177337584",
      "-0.0002183358782966903",
      "-0.001006887316697106",
      "-0.00011221124811552301",
      "0.0002922242142538753",
      "-0.00040354414077425086",
      "-0.0010068873166988815",
      "0.0014742609120512898",
      "0.0006242612744035613",
      "0.0014897455692466058",
      "0.0006632328671747615",
      "0.000972618629467938",
      "-0.0004430893943879696",
      "-0.00037492489350911533",
      "0.0005988934783251926",
      "8.47295413188288e-05",
      "-0.0008596073698825777",
      "0.00018957988998339763",
      "-0.0005741042751695807",
      "-6.28597322217059e-05",
      "0.00013855415643841074",
      "0.00011221124811615258",
      "0.00043019877869438953",
      "-0.00020715262748946748",
      "-0.0008218702177340113",
      "-0.0002922242142545095",
      "-0.0009103063488681974",
      "-0.0004565029619926153",
      "0.0014742609120495707",
      "0.0009103063488689116",
      "4.752502368442258e-16",
      "0.0007187224157204335",
      "0.0009726186294667355",
      "0.001194440096825156",
      "-0.00023632565980070063",
      "0.001084268754074265",
      "0.0010176712301012579",
      "-0.0001271453989549963",
      "-0.0006242612744025758",
      "0.00044308939438765803",
      "0.00023632565980134652"
    ],
    [
      "0.0006125348875987111",
      "0.0009239212232047347",
      "0.0011805275991819254",
      "0.0009330417052848467",
      "0.0009239212232044747",
      "0.0014216282212048644",
      "0.0019188725405656977",
      "0.0013778436765622452",
      "0.0011805275991803436",
      "0.0019188725405663593",
      "0.0011747413095415937",
      "0.0016850957411098594",
      "0.0009330417052840602",
      "0.0013778436765616159",
      "0.0016850957411089866",
      "0.0011176427926133372",
      "-0.0003202167086735805",
      "-0.00037558737210306156",
      "-7.234469589540685e-06",
      "-0.00032021670867336246",
      "-0.00033826363377439836",
      "0.00026560400232955014",
      "-0.00019897076802787865",
      "-0.00037558737210261975",
      "0.0002656040023292274",
      "-0.00013347222877943733",
      "-0.0002643873438887379",
      "-7.234469589035523e-06",
      "-0.000198970768027134",
      "-0.0002643873438885981",
      "-0.00039189457251130843",
      "0.0005887958397969695",
      "-6.07398698003826e-05",
      "0.00028296063003367867",
      "0.00019573556886619723",
      "-0.00011022697487270978",
      "2.9106362134038352e-05",
      "0.0002518755001123663",
      "-0.0002549571475099131",
      "0.00027736654013062694",
      "0.0005515526011716969",
      "0.00020553478743497202",
      "9.37176410992905e-05",
      "0.00012022136037335813",
      "0.0004033581383877799",
      "-0.00012847014419502676",
      "0.00025187550011221736",
      "0.000552654609290067",
      "-0.0004791451246531334",
      "0.0004095575869859415",
      "0.00026298629229097885",
      "-0.0006636972035832643",
      "0.0002878857422572213",
      "0.0008357985934583602",
      "0.00016933625839831603",
      "0.00018873874792859328",
      "0.00015313478240725894",
      "0.0004680321211670725",
      "0.00020553478743603288",
      "-0.00016477161052816676",
      "-0.0003341337033501842",
      "0.00013012531364096894",
      "0.0001693362583990195",
      "0.0003099582643803744",
      "0.00023446953399179293",
      "-0.0002561607443707718",
      "-0.0004223318511023228",
      "-0.0004942902665662787",
      "0.0005447202388066525",
      "-0.00010453764561609718",
      "0.0001957355688654533",
      "-0.0002549571475097764",
      "9.37176410997433e-05",
      "0.0005887958397963203",
      "-0.00011022697487128832",
      "0.0002773665401305402",
      "0.00012022136037265903",
      "-6.0739869801288234e-05",
      "2.910636213262345e-05",
      "0.0005515526011715979",
      "0.0004033581383874934",
      "-0.0009103811235795464",
      "0.0007645310603868027",
      "0.0005526546092885717",
      "-0.0009103811235800091",
      "-7.81264129671939e-05",
      "0.0003828992308771934",
      "-0.00016477161052747824",
      "0.0007645310603860131",
      "0.00038289923087545647",
      "0.0005622107228457203",
      "-0.0006370805523195073",
      "-0.0006636972035820592",
      "0.001168383102447259",
      "-0.0005604277480416569",
      "-0.0006378199848072892",
      "0.00030995826437961563",
      "-0.00026658930318199266",
      "-0.0011461456867359584",
      "-9.219599456013795e-05",
      "0.00018873874792870013",
      "-0.0002665893031834351",
      "-0.0003022400952164737",
      "-4.924664688033215e-06",
      "-0.0004942902665654172",
      "0.0001891276196369187",
      "9.720934715460686e-05",
      "0.0004641421796283223",
      "-0.0004791451246512235",
      "0.0002878857422570529",
      "0.00015313478240690644",
      "-0.0001284701441954102",
      "0.00040955758698389954",
      "0.0008357985934571373",
      "0.0004680321211665088",
      "-0.0005604277480410778",
      "-0.001146145686737291",
      "-0.0003341337033504174",
      "-0.0006370805523190035",
      "-0.0006378199848052491",
      "-9.21959945598254e-05",
      "0.0007297430732521344",
      "0.00023446953399089358",
      "-0.0003022400952172774",
      "0.0007297430732524477",
      "-0.0002207081071103956",
      "0.0005447202388057598",
      "9.720934715480743e-05",
      "0.0003028658005849757",
      "3.729368144882705e-05",
      "0.0001301253136415239",
      "-0.00025616074437094657",
      "-0.00010453764561655664",
      "-4.924664690352461e-06",
      "0.0004641421796274991",
      "3.729368144855398e-05",
      "5.460623442003177e-05",
      "0.00019096451406916626",
      "-0.00023460324155018104",
      "-5.460623442035621e-05",
      "5.690119643172964e-16",
      "0.00016443768580195637",
      "4.1950195115816804e-05",
      "-0.00019096451406899084",
      "-0.00016443768580303887",
      "-1.6432305693322969e-16",
      "0.00030880807027913683",
      "0.00023460324154990755",
      "-4.195019511495562e-05",
      "-0.00030880807027895615",
      "4.6559084799541745e-17",
      "-0.00020657775560249084",
      "0.0003274844540806809",
      "0.00025575140416115335",
      "-8.225384161861066e-05",
      "-0.00032902471913945976",
      "-0.00030678615361896615",
      "0.0004251397812079689",
      "-2.3584431281611826e-05",
      "0.00035202105942731154",
      "-0.0001284156334930509",
      "-0.00011352737057649153",
      "-1.431557836216507e-05",
      "0.000700228225785133",
      "-9.168794149270279e-05",
      "0.0005510228703310918",
      "0.00042513978120865354",
      "-3.5233720176440116e-05",
      "-0.00039890564342726743",
      "-6.1619804803023e-05",
      "0.0005202885695277947",
      "0.00018032567292748812",
      "0.00036606384224302784",
      "-0.0001560744386406466",
      "-0.00031283053500691637",
      "-0.00019544612173007467",
      "0.0007925316174503779",
      "0.00014000431040758047",
      "-0.00011352737057631624",
      "-0.000557881520274936",
      "0.0008028345918307342",
      "-0.0002917206383163439",
      "-0.000312830535006433",
      "0.0008167581958714585",
      "-0.00038666252063814855",
      "-0.0007018797872876567",
      "-5.407867080615723e-05",
      "-0.00023933726312742266",
      "-0.0004691547338791532",
      "-0.0001602939235601771",
      "8.225384161683773e-05",
      "2.358443128370078e-05",
      "1.4315578360610261e-05",
      "0.00020657775560179904",
      "0.0003290247191409364",
      "-0.0003520210594272545",
      "-0.0007002282257855688",
      "-0.00032748445407993854",
      "0.00030678615361808253",
      "0.00012841563349210613",
      "9.168794149222545e-05",
      "-0.0003818956416628055",
      "0.0003613129932640478",
      "-3.523372017496872e-05",
      "0.0003818956416624466",
      "7.896671129288115e-16",
      "-0.00027575220170227385",
      "-0.0005578815202744203",
      "-0.00036131299326447585",
      "0.00027575220170371784",
      "5.782311501850416e-16",
      "-0.000438522158913772",
      "0.00018032567292554857",
      "-0.0010136226298035442",
      "0.0002167734475292447",
      "0.0008755144758469606",
      "0.0008167581958708865",
      "0.0008334209866338929",
      "-0.0001600613929161722",
      "0.00014365338422571525",
      "-0.00019544612172821968",
      "0.0008334209866337377",
      "-0.0001657425639486079",
      "-0.00034141269335788833",
      "-0.00023933726312792868",
      "-0.00037660236859367216",
      "-0.0002602222148113657",
      "0.0001962970367011604",
      "0.0003989056434279881",
      "-0.0003660638422423615",
      "-0.0007925316174498837",
      "-0.0005510228703297292",
      "6.161980480251293e-05",
      "0.0001560744386401416",
      "-0.00014000431040752515",
      "-0.0002167734475308441",
      "0.00016006139291431997",
      "0.0008028345918301528",
      "0.0004385221589149721",
      "-0.0008755144758477065",
      "-0.00014365338422678587",
      "-0.0005183643269998834",
      "-0.00038666252063792103",
      "-0.00016574256394968087",
      "0.0005183643269992292",
      "-2.295685851447854e-16",
      "-0.00046915473387956427",
      "-0.0002602222148135584",
      "0.0011766005932590713",
      "0.00024253860051964783",
      "0.00029172063831525957",
      "0.0007018797872863832",
      "0.00016029392355985762",
      "0.00034141269335799177",
      "-0.00019629703670024802",
      "-0.00024253860051956977"
    ],
    [
      "0.0005165389570851963",
      "0.0003756463188035726",
      "0.0007245848939982275",
      "0.0006356006341275771",
      "0.0003756463188035636",
      "0.0009261437372767814",
      "0.000406688282834213",
      "0.00046931861698041184",
      "0.0007245848939981268",
      "0.00040668828283423844",
      "0.00039960994567016207",
      "0.0005154469253046665",
      "0.0006356006341275598",
      "0.00046931861698042403",
      "0.0005154469253045902",
      "0.00034128271641762183",
      "-4.12207235537317e-05",
      "7.191757171187147e-05",
      "-9.181507836348279e-05",
      "-4.122072355370962e-05",
      "-0.0003243085134666452",
      "8.702707644310443e-05",
      "8.694011550408848e-06",
      "7.191757171195386e-05",
      "8.702707644314061e-05",
      "-8.100506533598394e-05",
      "-0.00011352265055706949",
      "-9.181507836342714e-05",
      "8.694011550311353e-06",
      "-0.00011352265055699012",
      "-2.1398331496656775e-05",
      "3.48081215805305e-05",
      "4.616621174025792e-05",
      "-1.9222043742216646e-05",
      "7.418209884332406e-05",
      "-2.4632952353801408e-05",
      "-6.0872890702111514e-06",
      "-7.740421174330394e-05",
      "-1.3936963775670787e-05",
      "2.0239843631664178e-05",
      "7.086373733768425e-05",
      "5.224443079315115e-06",
      "5.437962081023547e-06",
      "-1.6652629896521894e-05",
      "5.13332538458021e-06",
      "-0.00019959936841009232",
      "-7.740421174333174e-05",
      "-0.00010808595018462986",
      "7.944154325407637e-06",
      "-0.00011988258745395386",
      "0.00012927656233285362",
      "-1.1049532176018777e-05",
      "-0.00010926662310404353",
      "1.0884276278386902e-05",
      "-0.0003182091042157156",
      "-5.08971098148143e-06",
      "-0.00020585124137947978",
      "-2.3886509083401243e-05",
      "5.224443079367849e-06",
      "0.00014461050507555773",
      "7.420610323532728e-06",
      "1.0704795374544868e-05",
      "-0.00031820910421567885",
      "-2.5916130144024566e-05",
      "0.00011576574252435838",
      "0.0001636654960189976",
      "0.00022569725525371675",
      "0.00010711060574158311",
      "5.339798414662013e-05",
      "2.5971202203860988e-05",
      "7.41820988432791e-05",
      "-1.393696377564286e-05",
      "5.437962081017968e-06",
      "3.4808121580468474e-05",
      "-2.4632952353791396e-05",
      "2.0239843631672123e-05",
      "-1.665262989650666e-05",
      "4.6166211740284714e-05",
      "-6.087289070171277e-06",
      "7.086373733766548e-05",
      "5.133325384581064e-06",
      "-0.00016095089261180978",
      "-2.089724644124133e-05",
      "-0.00010808595018478692",
      "-0.00016095089261187128",
      "0.00013918608733111314",
      "0.00020004178715996528",
      "0.0001446105050754576",
      "-2.089724644106989e-05",
      "0.0002000417871598152",
      "3.6796058710414004e-05",
      "-3.0505146161754554e-05",
      "-1.1049532176009866e-05",
      "2.6806568870433114e-05",
      "-2.7156458611003176e-05",
      "-3.107887369814041e-05",
      "-2.5916130143947797e-05",
      "5.922692750450873e-05",
      "-6.243011192566414e-05",
      "-7.838205343449178e-06",
      "-5.089710981375193e-06",
      "5.9226927504542386e-05",
      "1.833532785466065e-05",
      "-5.363428099728439e-05",
      "0.00010711060574150472",
      "-8.677304174258238e-05",
      "7.100427217171846e-05",
      "2.1324324763913116e-06",
      "7.944154325504914e-06",
      "-0.00010926662310405301",
      "-0.00020585124137948495",
      "-0.00019959936841005207",
      "-0.00011988258745400206",
      "1.088427627832748e-05",
      "-2.388650908340567e-05",
      "-2.715645861102933e-05",
      "-6.243011192574126e-05",
      "7.420610323515177e-06",
      "-3.0505146161801636e-05",
      "-3.107887369812203e-05",
      "-7.838205343455601e-06",
      "6.862785148673676e-05",
      "0.0001157657425243404",
      "1.8335327854717468e-05",
      "6.862785148671982e-05",
      "1.4718855763787777e-05",
      "5.339798414657493e-05",
      "7.100427217176692e-05",
      "-1.0513895458989415e-05",
      "1.7290254558439878e-05",
      "1.0704795374640586e-05",
      "0.00016366549601898222",
      "2.5971202203855425e-05",
      "-5.3634280997192334e-05",
      "2.132432476405835e-06",
      "1.7290254558433982e-05",
      "6.515327231536033e-05",
      "0.0001018043613842837",
      "2.3060142686080507e-05",
      "-6.515327231536513e-05",
      "7.147107837778958e-18",
      "-3.666943300280688e-05",
      "4.579156464293525e-05",
      "-0.00010180436138413558",
      "3.6669433002784436e-05",
      "-2.4983775257746584e-17",
      "7.027700577691016e-05",
      "-2.3060142686224286e-05",
      "-4.579156464297541e-05",
      "-7.027700577694464e-05",
      "-5.316041416801396e-18",
      "-8.61662013826302e-05",
      "5.915636993129862e-05",
      "3.146947166640575e-05",
      "0.00011481896062356637",
      "-1.8948270334521044e-05",
      "4.552610009870352e-08",
      "-3.383879343783041e-05",
      "-3.364604650819585e-05",
      "4.079871599783477e-05",
      "3.000084409610136e-05",
      "7.288095634833445e-05",
      "1.4540500506016816e-05",
      "6.748358060670672e-05",
      "9.750642911390056e-06",
      "0.00026953377397795315",
      "-3.383879343778019e-05",
      "0.00017245739599757955",
      "1.1516326297786218e-05",
      "-9.743241788302056e-05",
      "-0.0003359382656633165",
      "-7.023109069164137e-05",
      "8.861281079042846e-05",
      "0.0002448157516043489",
      "8.030043235143388e-05",
      "0.00016371232658853385",
      "-5.905708824557781e-05",
      "2.001928937241188e-05",
      "7.288095634831942e-05",
      "3.272169215528923e-05",
      "-3.2579273340128e-05",
      "0.00014154850268987288",
      "8.030043235143605e-05",
      "3.7798351292847276e-05",
      "3.883964878076052e-05",
      "-0.00012134236549133038",
      "0.0001895269990864174",
      "-9.929578244769707e-05",
      "0.00019025368071719256",
      "9.311487229498119e-06",
      "-0.00011481896062357576",
      "3.3646046508185184e-05",
      "-1.4540500505965565e-05",
      "8.616620138261473e-05",
      "1.8948270334545526e-05",
      "-4.0798715997824674e-05",
      "-6.748358060672159e-05",
      "-5.9156369931251106e-05",
      "-4.5526100129365865e-08",
      "-3.0000844096075487e-05",
      "-9.75064291138778e-06",
      "7.198870524176837e-05",
      "-9.640040097128688e-05",
      "0.00017245739599730642",
      "-7.198870524173357e-05",
      "4.813381762674955e-17",
      "-0.00011519636951137685",
      "3.272169215555606e-05",
      "9.640040097136439e-05",
      "0.00011519636951144678",
      "9.684242055219273e-18",
      "6.245842347873114e-05",
      "-7.02310906915231e-05",
      "5.337226208440875e-05",
      "2.0055082276354077e-06",
      "4.097318884235151e-06",
      "3.779835129278175e-05",
      "-2.8938717573249616e-05",
      "-2.4853759874169833e-05",
      "-2.7271030282937744e-07",
      "0.00016371232658848192",
      "-2.893871757322057e-05",
      "-2.9262388173940245e-05",
      "-3.6379126103131686e-05",
      "-9.929578244775516e-05",
      "-9.380973241355175e-05",
      "2.7762036091568105e-05",
      "-3.760506807014747e-06",
      "-1.1516326297830438e-05",
      "-8.861281079038157e-05",
      "5.905708824564526e-05",
      "-0.00026953377397791385",
      "9.743241788291875e-05",
      "-0.00024481575160425557",
      "-2.0019289372397893e-05",
      "-2.0055082276697955e-06",
      "2.4853759874169095e-05",
      "-3.2579273340225204e-05",
      "-6.24584234787408e-05",
      "-4.097318884296572e-06",
      "2.72710302821666e-07",
      "-7.31568842375237e-05",
      "3.883964878079971e-05",
      "-2.9262388173917904e-05",
      "7.315688423750725e-05",
      "-7.440627442290046e-19",
      "0.0001902536807172556",
      "2.776203609165604e-05",
      "0.00014507342580720355",
      "1.6693434621401732e-05",
      "-0.00014154850268986895",
      "0.00012134236549124422",
      "-9.311487229510709e-06",
      "3.637912610316148e-05",
      "3.7605068070089663e-06",
      "-1.6693434621399408e-05"
    ],
    [
      "0.00039793784086337525",
      "0.0003469009684021355",
      "0.0003718322566593941",
      "0.0003811539924807941",
      "0.00034690096840213683",
      "0.000552618075940111",
      "0.0003879348569513648",
      "0.00043900780479138435",
      "0.00037183225665939377",
      "0.00038793485695136375",
      "0.0003715133843789903",
      "0.0004259166114259703",
      "0.0003811539924807937",
      "0.00043900780479138847",
      "0.0004259166114259691",
      "0.0003590932507426004",
      "-2.1149551693777932e-05",
      "7.5301565126733795e-06",
      "-3.3432500270235984e-05",
      "-2.1149551693778684e-05",
      "-0.00011430329274990111",
      "5.238772934254325e-05",
      "-3.5231686819432296e-05",
      "7.530156512671848e-06",
      "5.2387729342542136e-05",
      "-4.55916201716948e-05",
      "-5.322945151465442e-05",
      "-3.3432500270236926e-05",
      "-3.5231686819435155e-05",
      "-5.322945151465353e-05",
      "-3.015649605153539e-05",
      "-6.105552796041698e-07",
      "1.2026257896529835e-05",
      "5.596121149763765e-06",
      "3.9495398721258925e-05",
      "-1.8937251487396543e-05",
      "1.6696588505294095e-05",
      "-8.696639432159812e-06",
      "-1.583046306678607e-05",
      "1.5879378967790222e-05",
      "2.7891459244789943e-05",
      "1.6351513391094397e-05",
      "1.3432108742016074e-05",
      "9.430053864775653e-06",
      "1.1888684016922837e-05",
      "-2.6101372551264347e-05",
      "-8.696639432159741e-06",
      "-1.2005927252206605e-05",
      "-6.99895183144114e-06",
      "-4.5174628370649755e-05",
      "-3.0607523220330513e-06",
      "7.650213441156439e-06",
      "-5.716652213659063e-06",
      "1.216492670834579e-05",
      "-1.9238103763510646e-05",
      "-4.2256234809529725e-06",
      "-2.7220585309513154e-05",
      "-1.3820754265877993e-05",
      "1.635151339109445e-05",
      "6.022685910476914e-05",
      "-1.9843913773213925e-05",
      "4.1236952796903234e-05",
      "-1.9238103763511107e-05",
      "-2.2442874484098042e-05",
      "2.5187840036693307e-05",
      "2.084691488210255e-05",
      "3.919880668777943e-05",
      "4.8381243779060946e-05",
      "4.012224492525148e-05",
      "2.9208387089609354e-05",
      "3.949539872125858e-05",
      "-1.5830463066786114e-05",
      "1.3432108742015717e-05",
      "-6.105552796047068e-07",
      "-1.893725148739604e-05",
      "1.587937896779017e-05",
      "9.43005386477584e-06",
      "1.2026257896530945e-05",
      "1.669658850529538e-05",
      "2.7891459244789906e-05",
      "1.1888684016922288e-05",
      "-9.948541250817161e-05",
      "6.334461810360692e-05",
      "-1.200592725220837e-05",
      "-9.948541250817057e-05",
      "8.57823432090509e-05",
      "0.00010002300488886979",
      "6.022685910476914e-05",
      "6.334461810361152e-05",
      "0.00010002300488886827",
      "5.5261689912829155e-05",
      "-1.384939915575045e-05",
      "7.650213441157685e-06",
      "4.4937463001350645e-05",
      "-3.9306874860918226e-05",
      "-5.311495132070636e-05",
      "-2.2442874484098486e-05",
      "-3.0078639455331336e-05",
      "-3.7963499478274606e-05",
      "-2.1806388670012496e-05",
      "-4.225623480952273e-06",
      "-3.007863945532929e-05",
      "2.652552994360896e-05",
      "3.634087569338252e-05",
      "4.83812437790584e-05",
      "-4.990177591646955e-06",
      "2.7982041279773176e-05",
      "3.131944309372219e-05",
      "-6.998951831439622e-06",
      "-5.716652213660056e-06",
      "-2.722058530951333e-05",
      "-2.6101372551264496e-05",
      "-4.5174628370650636e-05",
      "1.2164926708343542e-05",
      "-1.382075426587846e-05",
      "-3.93068748609179e-05",
      "-3.7963499478275237e-05",
      "-1.984391377321406e-05",
      "-1.3849399155752204e-05",
      "-5.311495132070489e-05",
      "-2.180638867001226e-05",
      "3.997029385596254e-05",
      "2.5187840036693402e-05",
      "2.6525529943610866e-05",
      "3.997029385596187e-05",
      "2.2664220342189215e-05",
      "4.0122244925250355e-05",
      "2.798204127977426e-05",
      "4.8238839654764525e-06",
      "2.7061993337891614e-05",
      "4.123695279690444e-05",
      "2.0846914882103574e-05",
      "2.920838708960912e-05",
      "3.6340875693385787e-05",
      "3.1319443093723574e-05",
      "2.7061993337892027e-05",
      "1.0892722670165822e-05",
      "1.6068891780333446e-05",
      "-1.1907659311368899e-05",
      "-1.0892722670165529e-05",
      "1.3013091743775116e-19",
      "-6.12637199734324e-06",
      "2.064801010311137e-05",
      "-1.606889178033202e-05",
      "6.1263719973428945e-06",
      "-2.5295149239790048e-20",
      "4.843590119297036e-05",
      "1.190765931136833e-05",
      "-2.0648010103111303e-05",
      "-4.8435901192970075e-05",
      "-4.9232334165792835e-19",
      "-1.0132150429968164e-05",
      "1.1637428488885836e-05",
      "7.902329374101324e-06",
      "2.0319801105368314e-05",
      "-5.985723121431491e-06",
      "4.327261040596844e-06",
      "5.088504587685476e-06",
      "-1.1832633727303996e-05",
      "8.178019760135585e-06",
      "-8.209327704127391e-06",
      "3.2616678306572976e-06",
      "1.149656475698334e-05",
      "2.743760776845867e-05",
      "6.195420411006096e-06",
      "2.5446372413872777e-05",
      "5.088504587685709e-06",
      "2.8119775428010508e-05",
      "-1.4300999266481573e-05",
      "5.814047596138531e-06",
      "-3.329728121006882e-05",
      "-1.2544530996153023e-06",
      "1.2124890637048019e-05",
      "2.796675364424519e-05",
      "2.8904919407493003e-05",
      "5.310827997549392e-05",
      "2.0441523431922603e-06",
      "1.7921381971874696e-05",
      "3.261667830657998e-06",
      "-2.2385179192368768e-05",
      "2.0751884955712184e-05",
      "1.407018282042128e-05",
      "2.8904919407493128e-05",
      "-3.653051839809735e-07",
      "-8.951207145864585e-06",
      "-4.5828982403889164e-05",
      "-1.379131045362674e-05",
      "-2.8659258985111925e-05",
      "2.4917194255519983e-05",
      "-6.086557791171505e-06",
      "-2.0319801105368718e-05",
      "1.1832633727304438e-05",
      "-1.1496564756982963e-05",
      "1.0132150429968479e-05",
      "5.985723121431698e-06",
      "-8.178019760135784e-06",
      "-2.7437607768458955e-05",
      "-1.1637428488885707e-05",
      "-4.327261040596855e-06",
      "8.209327704127334e-06",
      "-6.195420411005898e-06",
      "1.0687591044161306e-05",
      "-4.2668504961319367e-05",
      "2.8119775428007554e-05",
      "-1.0687591044160237e-05",
      "1.3046281831677728e-19",
      "-9.012839029783393e-05",
      "-2.2385179192365502e-05",
      "4.2668504961323344e-05",
      "9.012839029783476e-05",
      "1.0254028925408512e-18",
      "1.7263520695835594e-05",
      "-1.2544530996143e-06",
      "5.735300045058899e-06",
      "-4.618519409139205e-06",
      "3.3196678156316325e-05",
      "-3.653051839827749e-07",
      "-4.015337982286925e-05",
      "-4.4613322499186937e-05",
      "-6.950352610262699e-06",
      "5.3108279975492104e-05",
      "-4.015337982286683e-05",
      "1.540074876016172e-05",
      "-2.1188275292358887e-05",
      "-2.865925898511139e-05",
      "-4.801345007324652e-05",
      "5.409682851064768e-05",
      "-7.562120744950974e-06",
      "1.4300999266480222e-05",
      "-1.2124890637046943e-05",
      "-2.044152343190103e-06",
      "-2.5446372413871856e-05",
      "-5.814047596139102e-06",
      "-2.796675364424488e-05",
      "-1.7921381971874056e-05",
      "4.6185194091388045e-06",
      "4.46133224991861e-05",
      "2.075188495571037e-05",
      "-1.7263520695837047e-05",
      "-3.319667815631665e-05",
      "6.950352610261665e-06",
      "-3.641544337562401e-05",
      "-8.951207145863286e-06",
      "1.5400748760163113e-05",
      "3.6415443375624046e-05",
      "3.6575857147162356e-19",
      "2.491719425552134e-05",
      "5.409682851065155e-05",
      "8.578897640903282e-05",
      "2.8767222669694594e-05",
      "-1.4070182820420614e-05",
      "4.582898240388742e-05",
      "6.086557791171193e-06",
      "2.118827529235957e-05",
      "7.562120744950598e-06",
      "-2.876722266969382e-05"
    ]
  ],
  "cap_weights": [
    [
      "0.0003371932489058121",
      "0.0003372653513455851",
      "0.0003372686840113497",
      "0.00033724872203854235"
    ],
    [
      "0.42363681554767507",
      "0.0003372285686309691",
      "0.00033724307931821284",
      "0.0003372302867831717"
    ]
  ],
  "product_weights": [
    [
      "0.0003372480242762537",
      "0.00033722508510928667",
      "0.0003372252105463038"
    ],
    [
      "0.00033718735384687245",
      "0.00033721308610418503",
      "0.0003372164100955625"
    ],
    [
      "0.00033722028413467857",
      "0.0003372182152162707",
      "0.0003372187089174138"
    ],
    [
      "0.00033721333957313426",
      "0.0003372151015228812",
      "0.0003372121627828461"
    ],
    [
      "0.00033729977778052515",
      "0.000337244511259368",
      "0.00033724581648699364"
    ],
    [
      "0.00033723424466021494",
      "0.0003372193122658334",
      "0.0003372130728725257"
    ],
    [
      "0.00033720273628974926",
      "0.00033720769610282877",
      "0.0003372129785081983"
    ],
    [
      "0.00033719400590888983",
      "0.00033721195211370637",
      "0.00033721828809855957"
    ],
    [
      "0.0003372158223489588",
      "0.0003372101921711536",
      "0.00033721111217660115"
    ],
    [
      "0.0003372244054748039",
      "0.00033721565317496857",
      "0.0003372124151830081"
    ],
    [
      "0.0003372046131501201",
      "0.000337215173895044",
      "0.00033721478482802756"
    ],
    [
      "0.15466428451051237",
      "0.00033721469088977227",
      "0.0003372279289832694"
    ],
    [
      "0.0003371917648985542",
      "0.00033721820203239913",
      "0.0003372186235652719"
    ],
    [
      "0.0003371874112380739",
      "0.0003372151532484701",
      "0.00033721713960057855"
    ],
    [
      "0.00033718851004260574",
      "0.00033721523528578204",
      "0.00033721796206154914"
    ],
    [
      "0.00033718787809461245",
      "0.0003372161320878674",
      "0.0003372177906743821"
    ],
    [
      "0.0003372491336066571",
      "0.0003372291463472738",
      "0.00033722493532420135"
    ],
    [
      "0.0003372156227786703",
      "0.00033722334188418664",
      "0.00033722229535519476"
    ],
    [
      "0.0003372440072924095",
      "0.00033723206945123326",
      "0.00033723102328812025"
    ],
    [
      "0.0003372309608356724",
      "0.0003372307057069106",
      "0.00033723004148101545"
    ],
    [
      "0.00033721484798158395",
      "0.00033724590192585314",
      "0.0003372357505345249"
    ],
    [
      "0.00033723315698193373",
      "0.0003372312070758343",
      "0.0003372264155434796"
    ],
    [
      "0.0003372322757313191",
      "0.00033723667452215133",
      "0.0003372324200033225"
    ],
    [
      "0.000337272207661343",
      "0.00033722938730165985",
      "0.0003372284393623862"
    ],
    [
      "0.0003373415205186667",
      "0.00033722321201115564",
      "0.00033721955826083273"
    ],
    [
      "0.0003372116279166899",
      "0.0003372237005713791",
      "0.00033722172843153754"
    ],
    [
      "0.14265231766176373",
      "0.0003372200485303734",
      "0.0003372251087035972"
    ],
    [
      "0.00033740623046573683",
      "0.000337242704849253",
      "0.00033722856682795113"
    ],
    [
      "0.00033718763571734966",
      "0.0003372090988902215",
      "0.00033721041010814027"
    ],
    [
      "0.0003371870114238391",
      "0.0003372070181147117",
      "0.0003372084699595768"
    ],
    [
      "0.00033718633000517234",
      "0.0003372017575351212",
      "0.0003372063208714916"
    ],
    [
      "0.0003372198830848247",
      "0.0003372257083928055",
      "0.0003372266585417795"
    ],
    [
      "0.0003372161659188451",
      "0.00033721447223513106",
      "0.00033721636672403216"
    ],
    [
      "0.0003372241580267762",
      "0.0003372155768657733",
      "0.00033721710119373894"
    ]
  ],
  "status": "RIGOROUS STRICT QUADRILATERAL EXCLUSION ON AN ENTIRE POLYGON-EDGE INTERVAL",
  "strict_Gram_lower_bound": "1/10000000",
  "residual_minimum_LDL_pivots_after_margin": [
    "[0.0003736938670297147260829283 +/- 2.32e-29]",
    "[0.0005682061785949423102072261 +/- 1.42e-29]",
    "[0.0005309232405191980165683055 +/- 1.71e-29]",
    "[0.0003635098540816859230560226 +/- 3.85e-29]",
    "[0.0003591041478081412200576222 +/- 2.85e-29]"
  ],
  "exact_identity": "R is minus the sum of all other quartic coefficient matrices. Bernstein product coefficients are used exactly.",
  "scope": "No nonzero centered marking of the canonical quadrilateral hull type, including its admissible degenerations, admits a doubly stochastic realization at these multipliers."
}


==> anc/small-orders/order5/quartic_arc_endpoints_certificate.json <==
{
  "status": "RIGOROUS UNIQUE CROSSINGS AND ANGULAR COVERAGE",
  "parameter_interval": [
    "117/250",
    "69/125"
  ],
  "pentagon_edge_parameter_interval": [
    "49/100",
    "57/100"
  ],
  "crossings": {
    "pentagon": {
      "isolating_interval": [
        "4705274958359/10000000000000",
        "117631873959/250000000000"
      ],
      "left_sign": "[-3.068678141421756199610721e-15 +/- 4.13e-40]",
      "right_sign": "[4.965518399807604160176775e-15 +/- 1.12e-40]",
      "eigenvalue": "[-0.254391332182 +/- 2.26e-13] + [0.767994053975 +/- 2.41e-13]j",
      "argument_degrees": "[108.3270018709 +/- 4.64e-11]"
    },
    "triangle": {
      "isolating_interval": [
        "1098002556077/2000000000000",
        "2745006390193/5000000000000"
      ],
      "left_sign": "[1.729548273210574711070438e-14 +/- 4.79e-39]",
      "right_sign": "[-2.522400216339250217465721e-14 +/- 4.10e-39]",
      "eigenvalue": "[-0.319006724896 +/- 5.50e-13] + [0.761528887681 +/- 4.69e-13]j",
      "argument_degrees": "[112.7289554695 +/- 2.55e-11]"
    }
  },
  "verified_intervals": [
    {
      "left": "117/250",
      "right": "469/1000",
      "g5_derivative": "[+/- 0.112]",
      "minus_g3_derivative": "[0.7 +/- 0.0514]",
      "argument_derivative": "[1.1 +/- 0.0695]",
      "square_gap": "[0.02 +/- 3.07e-3]",
      "alpha": "[0.50 +/- 3.68e-3]"
    },
    {
      "left": "469/1000",
      "right": "47/100",
      "g5_derivative": "[+/- 0.115]",
      "minus_g3_derivative": "[0.7 +/- 0.0544]",
      "argument_derivative": "[1.1 +/- 0.0709]",
      "square_gap": "[0.02 +/- 3.72e-3]",
      "alpha": "[0.50 +/- 4.42e-3]"
    },
    {
      "left": "47/100",
      "right": "471/1000",
      "g5_derivative": "[+/- 0.118]",
      "minus_g3_derivative": "[0.7 +/- 0.0575]",
      "argument_derivative": "[1.1 +/- 0.0725]",
      "square_gap": "[0.02 +/- 4.37e-3]",
      "alpha": "[0.50 +/- 5.16e-3]"
    },
    {
      "left": "471/1000",
      "right": "59/125",
      "g5_derivative": "[+/- 0.121]",
      "minus_g3_derivative": "[0.7 +/- 0.0606]",
      "argument_derivative": "[1.1 +/- 0.0740]",
      "square_gap": "[0.02 +/- 5.03e-3]",
      "alpha": "[0.50 +/- 5.90e-3]"
    },
    {
      "left": "59/125",
      "right": "473/1000",
      "g5_derivative": "[+/- 0.124]",
      "minus_g3_derivative": "[0.7 +/- 0.0637]",
      "argument_derivative": "[1.1 +/- 0.0756]",
      "square_gap": "[0.02 +/- 5.69e-3]",
      "alpha": "[0.51 +/- 5.87e-3]"
    },
    {
      "left": "473/1000",
      "right": "237/500",
      "g5_derivative": "[+/- 0.126]",
      "minus_g3_derivative": "[0.7 +/- 0.0668]",
      "argument_derivative": "[1.1 +/- 0.0773]",
      "square_gap": "[0.02 +/- 6.35e-3]",
      "alpha": "[0.51 +/- 5.14e-3]"
    },
    {
      "left": "237/500",
      "right": "19/40",
      "g5_derivative": "[+/- 0.129]",
      "minus_g3_derivative": "[0.7 +/- 0.0700]",
      "argument_derivative": "[1.1 +/- 0.0790]",
      "square_gap": "[0.03 +/- 7.00e-3]",
      "alpha": "[0.51 +/- 4.40e-3]"
    },
    {
      "left": "19/40",
      "right": "119/250",
      "g5_derivative": "[+/- 0.132]",
      "minus_g3_derivative": "[0.7 +/- 0.0731]",
      "argument_derivative": "[1.1 +/- 0.0807]",
      "square_gap": "[0.03 +/- 6.33e-3]",
      "alpha": "[0.51 +/- 3.67e-3]"
    },
    {
      "left": "119/250",
      "right": "477/1000",
      "g5_derivative": "[+/- 0.135]",
      "minus_g3_derivative": "[0.7 +/- 0.0762]",
      "argument_derivative": "[1.1 +/- 0.0824]",
      "square_gap": "[0.03 +/- 5.66e-3]",
      "alpha": "[0.51 +/- 2.94e-3]"
    },
    {
      "left": "477/1000",
      "right": "239/500",
      "g5_derivative": "[0.1 +/- 0.0379]",
      "minus_g3_derivative": "[0.7 +/- 0.0794]",
      "argument_derivative": "[1.1 +/- 0.0842]",
      "square_gap": "[0.03 +/- 4.99e-3]",
      "alpha": "[0.51 +/- 2.21e-3]"
    },
    {
      "left": "239/500",
      "right": "479/1000",
      "g5_derivative": "[0.1 +/- 0.0408]",
      "minus_g3_derivative": "[0.7 +/- 0.0826]",
      "argument_derivative": "[1.1 +/- 0.0861]",
      "square_gap": "[0.03 +/- 4.32e-3]",
      "alpha": "[0.51 +/- 1.48e-3]"
    },
    {
      "left": "479/1000",
      "right": "12/25",
      "g5_derivative": "[0.1 +/- 0.0438]",
      "minus_g3_derivative": "[0.7 +/- 0.0858]",
      "argument_derivative": "[1.1 +/- 0.0879]",
      "square_gap": "[0.03 +/- 3.64e-3]",
      "alpha": "[0.51 +/- 1.77e-3]"
    },
    {
      "left": "12/25",
      "right": "481/1000",
      "g5_derivative": "[0.1 +/- 0.0467]",
      "minus_g3_derivative": "[0.7 +/- 0.0890]",
      "argument_derivative": "[1.1 +/- 0.0898]",
      "square_gap": "[0.03 +/- 2.96e-3]",
      "alpha": "[0.51 +/- 2.50e-3]"
    },
    {
      "left": "481/1000",
      "right": "241/500",
      "g5_derivative": "[0.1 +/- 0.0496]",
      "minus_g3_derivative": "[0.7 +/- 0.0922]",
      "argument_derivative": "[1.1 +/- 0.0918]",
      "square_gap": "[0.03 +/- 2.28e-3]",
      "alpha": "[0.51 +/- 3.23e-3]"
    },
    {
      "left": "241/500",
      "right": "483/1000",
      "g5_derivative": "[0.1 +/- 0.0525]",
      "minus_g3_derivative": "[0.6 +/- 0.0933]",
      "argument_derivative": "[1.1 +/- 0.0938]",
      "square_gap": "[0.03 +/- 2.42e-3]",
      "alpha": "[0.51 +/- 3.95e-3]"
    },
    {
      "left": "483/1000",
      "right": "121/250",
      "g5_derivative": "[0.1 +/- 0.0554]",
      "minus_g3_derivative": "[0.6 +/- 0.0902]",
      "argument_derivative": "[1.1 +/- 0.0958]",
      "square_gap": "[0.03 +/- 3.11e-3]",
      "alpha": "[0.51 +/- 4.68e-3]"
    },
    {
      "left": "121/250",
      "right": "97/200",
      "g5_derivative": "[0.1 +/- 0.0583]",
      "minus_g3_derivative": "[0.6 +/- 0.0871]",
      "argument_derivative": "[1.0 +/- 0.0946]",
      "square_gap": "[0.03 +/- 3.80e-3]",
      "alpha": "[0.51 +/- 5.40e-3]"
    },
    {
      "left": "97/200",
      "right": "243/500",
      "g5_derivative": "[0.1 +/- 0.0612]",
      "minus_g3_derivative": "[0.6 +/- 0.0839]",
      "argument_derivative": "[1.0 +/- 0.0926]",
      "square_gap": "[0.03 +/- 4.49e-3]",
      "alpha": "[0.51 +/- 6.13e-3]"
    },
    {
      "left": "243/500",
      "right": "487/1000",
      "g5_derivative": "[0.1 +/- 0.0640]",
      "minus_g3_derivative": "[0.6 +/- 0.0807]",
      "argument_derivative": "[1.0 +/- 0.0906]",
      "square_gap": "[0.03 +/- 5.19e-3]",
      "alpha": "[0.52 +/- 5.69e-3]"
    },
    {
      "left": "487/1000",
      "right": "61/125",
      "g5_derivative": "[0.1 +/- 0.0669]",
      "minus_g3_derivative": "[0.6 +/- 0.0776]",
      "argument_derivative": "[1.0 +/- 0.0885]",
      "square_gap": "[0.03 +/- 5.88e-3]",
      "alpha": "[0.52 +/- 4.98e-3]"
    },
    {
      "left": "61/125",
      "right": "489/1000",
      "g5_derivative": "[0.1 +/- 0.0697]",
      "minus_g3_derivative": "[0.6 +/- 0.0744]",
      "argument_derivative": "[1.0 +/- 0.0865]",
      "square_gap": "[0.03 +/- 6.58e-3]",
      "alpha": "[0.52 +/- 4.26e-3]"
    },
    {
      "left": "489/1000",
      "right": "49/100",
      "g5_derivative": "[0.1 +/- 0.0725]",
      "minus_g3_derivative": "[0.6 +/- 0.0711]",
      "argument_derivative": "[1.0 +/- 0.0843]",
      "square_gap": "[0.04 +/- 6.72e-3]",
      "alpha": "[0.52 +/- 3.55e-3]"
    },
    {
      "left": "49/100",
      "right": "491/1000",
      "g5_derivative": "[0.1 +/- 0.0753]",
      "minus_g3_derivative": "[0.6 +/- 0.0679]",
      "argument_derivative": "[1.0 +/- 0.0822]",
      "square_gap": "[0.04 +/- 6.02e-3]",
      "alpha": "[0.52 +/- 2.83e-3]"
    },
    {
      "left": "491/1000",
      "right": "123/250",
      "g5_derivative": "[0.1 +/- 0.0781]",
      "minus_g3_derivative": "[0.6 +/- 0.0647]",
      "argument_derivative": "[1.0 +/- 0.0799]",
      "square_gap": "[0.04 +/- 5.31e-3]",
      "alpha": "[0.52 +/- 2.12e-3]"
    },
    {
      "left": "123/250",
      "right": "493/1000",
      "g5_derivative": "[0.1 +/- 0.0809]",
      "minus_g3_derivative": "[0.6 +/- 0.0615]",
      "argument_derivative": "[1.0 +/- 0.0777]",
      "square_gap": "[0.04 +/- 4.60e-3]",
      "alpha": "[0.52 +/- 1.41e-3]"
    },
    {
      "left": "493/1000",
      "right": "247/500",
      "g5_derivative": "[0.1 +/- 0.0837]",
      "minus_g3_derivative": "[0.6 +/- 0.0582]",
      "argument_derivative": "[1.0 +/- 0.0754]",
      "square_gap": "[0.04 +/- 3.89e-3]",
      "alpha": "[0.52 +/- 1.85e-3]"
    },
    {
      "left": "247/500",
      "right": "99/200",
      "g5_derivative": "[0.1 +/- 0.0865]",
      "minus_g3_derivative": "[0.6 +/- 0.0549]",
      "argument_derivative": "[1.0 +/- 0.0731]",
      "square_gap": "[0.04 +/- 3.17e-3]",
      "alpha": "[0.52 +/- 2.56e-3]"
    },
    {
      "left": "99/200",
      "right": "62/125",
      "g5_derivative": "[0.2 +/- 0.0865]",
      "minus_g3_derivative": "[0.6 +/- 0.0517]",
      "argument_derivative": "[1.0 +/- 0.0708]",
      "square_gap": "[0.04 +/- 2.45e-3]",
      "alpha": "[0.52 +/- 3.27e-3]"
    },
    {
      "left": "62/125",
      "right": "497/1000",
      "g5_derivative": "[0.2 +/- 0.0838]",
      "minus_g3_derivative": "[0.6 +/- 0.0484]",
      "argument_derivative": "[1.0 +/- 0.0684]",
      "square_gap": "[0.04 +/- 2.28e-3]",
      "alpha": "[0.52 +/- 3.97e-3]"
    },
    {
      "left": "497/1000",
      "right": "249/500",
      "g5_derivative": "[0.2 +/- 0.0811]",
      "minus_g3_derivative": "[0.6 +/- 0.0451]",
      "argument_derivative": "[1.0 +/- 0.0659]",
      "square_gap": "[0.04 +/- 3.00e-3]",
      "alpha": "[0.52 +/- 4.67e-3]"
    },
    {
      "left": "249/500",
      "right": "499/1000",
      "g5_derivative": "[0.2 +/- 0.0784]",
      "minus_g3_derivative": "[0.6 +/- 0.0482]",
      "argument_derivative": "[1.0 +/- 0.0635]",
      "square_gap": "[0.04 +/- 3.72e-3]",
      "alpha": "[0.52 +/- 5.38e-3]"
    },
    {
      "left": "499/1000",
      "right": "1/2",
      "g5_derivative": "[0.2 +/- 0.0758]",
      "minus_g3_derivative": "[0.6 +/- 0.0515]",
      "argument_derivative": "[1.0 +/- 0.0610]",
      "square_gap": "[0.04 +/- 4.45e-3]",
      "alpha": "[0.52 +/- 6.08e-3]"
    },
    {
      "left": "1/2",
      "right": "501/1000",
      "g5_derivative": "[0.2 +/- 0.0731]",
      "minus_g3_derivative": "[0.6 +/- 0.0549]",
      "argument_derivative": "[1.0 +/- 0.0584]",
      "square_gap": "[0.04 +/- 5.18e-3]",
      "alpha": "[0.53 +/- 5.79e-3]"
    },
    {
      "left": "501/1000",
      "right": "251/500",
      "g5_derivative": "[0.2 +/- 0.0705]",
      "minus_g3_derivative": "[0.6 +/- 0.0583]",
      "argument_derivative": "[1.0 +/- 0.0559]",
      "square_gap": "[0.04 +/- 5.91e-3]",
      "alpha": "[0.53 +/- 5.09e-3]"
    },
    {
      "left": "251/500",
      "right": "503/1000",
      "g5_derivative": "[0.2 +/- 0.0679]",
      "minus_g3_derivative": "[0.6 +/- 0.0617]",
      "argument_derivative": "[1.0 +/- 0.0533]",
      "square_gap": "[0.04 +/- 6.64e-3]",
      "alpha": "[0.53 +/- 4.40e-3]"
    },
    {
      "left": "503/1000",
      "right": "63/125",
      "g5_derivative": "[0.2 +/- 0.0653]",
      "minus_g3_derivative": "[0.6 +/- 0.0651]",
      "argument_derivative": "[1.0 +/- 0.0507]",
      "square_gap": "[0.05 +/- 6.63e-3]",
      "alpha": "[0.53 +/- 3.71e-3]"
    },
    {
      "left": "63/125",
      "right": "101/200",
      "g5_derivative": "[0.2 +/- 0.0627]",
      "minus_g3_derivative": "[0.6 +/- 0.0685]",
      "argument_derivative": "[1.0 +/- 0.0480]",
      "square_gap": "[0.05 +/- 5.90e-3]",
      "alpha": "[0.53 +/- 3.02e-3]"
    },
    {
      "left": "101/200",
      "right": "253/500",
      "g5_derivative": "[0.2 +/- 0.0601]",
      "minus_g3_derivative": "[0.6 +/- 0.0719]",
      "argument_derivative": "[1e+0 +/- 0.0489]",
      "square_gap": "[0.05 +/- 5.16e-3]",
      "alpha": "[0.53 +/- 2.33e-3]"
    },
    {
      "left": "253/500",
      "right": "507/1000",
      "g5_derivative": "[0.2 +/- 0.0576]",
      "minus_g3_derivative": "[0.6 +/- 0.0753]",
      "argument_derivative": "[1e+0 +/- 0.0516]",
      "square_gap": "[0.05 +/- 4.42e-3]",
      "alpha": "[0.53 +/- 1.64e-3]"
    },
    {
      "left": "507/1000",
      "right": "127/250",
      "g5_derivative": "[0.2 +/- 0.0550]",
      "minus_g3_derivative": "[0.6 +/- 0.0787]",
      "argument_derivative": "[1e+0 +/- 0.0545]",
      "square_gap": "[0.05 +/- 3.67e-3]",
      "alpha": "[0.53 +/- 1.62e-3]"
    },
    {
      "left": "127/250",
      "right": "509/1000",
      "g5_derivative": "[0.2 +/- 0.0525]",
      "minus_g3_derivative": "[0.6 +/- 0.0821]",
      "argument_derivative": "[1e+0 +/- 0.0573]",
      "square_gap": "[0.05 +/- 2.93e-3]",
      "alpha": "[0.53 +/- 2.30e-3]"
    },
    {
      "left": "509/1000",
      "right": "51/100",
      "g5_derivative": "[0.2 +/- 0.0500]",
      "minus_g3_derivative": "[0.6 +/- 0.0855]",
      "argument_derivative": "[1e+0 +/- 0.0602]",
      "square_gap": "[0.05 +/- 2.18e-3]",
      "alpha": "[0.53 +/- 2.98e-3]"
    },
    {
      "left": "51/100",
      "right": "511/1000",
      "g5_derivative": "[0.2 +/- 0.0474]",
      "minus_g3_derivative": "[0.6 +/- 0.0889]",
      "argument_derivative": "[1e+0 +/- 0.0630]",
      "square_gap": "[0.05 +/- 2.58e-3]",
      "alpha": "[0.53 +/- 3.67e-3]"
    },
    {
      "left": "511/1000",
      "right": "64/125",
      "g5_derivative": "[0.2 +/- 0.0450]",
      "minus_g3_derivative": "[0.6 +/- 0.0924]",
      "argument_derivative": "[1e+0 +/- 0.0660]",
      "square_gap": "[0.05 +/- 3.33e-3]",
      "alpha": "[0.53 +/- 4.34e-3]"
    },
    {
      "left": "64/125",
      "right": "513/1000",
      "g5_derivative": "[0.2 +/- 0.0425]",
      "minus_g3_derivative": "[0.5 +/- 0.0948]",
      "argument_derivative": "[1e+0 +/- 0.0689]",
      "square_gap": "[0.05 +/- 4.08e-3]",
      "alpha": "[0.53 +/- 5.02e-3]"
    },
    {
      "left": "513/1000",
      "right": "257/500",
      "g5_derivative": "[0.2 +/- 0.0400]",
      "minus_g3_derivative": "[0.5 +/- 0.0914]",
      "argument_derivative": "[1e+0 +/- 0.0719]",
      "square_gap": "[0.05 +/- 4.83e-3]",
      "alpha": "[0.53 +/- 5.70e-3]"
    },
    {
      "left": "257/500",
      "right": "103/200",
      "g5_derivative": "[0.2 +/- 0.0389]",
      "minus_g3_derivative": "[0.5 +/- 0.0880]",
      "argument_derivative": "[1e+0 +/- 0.0748]",
      "square_gap": "[0.05 +/- 5.59e-3]",
      "alpha": "[0.54 +/- 6.22e-3]"
    },
    {
      "left": "103/200",
      "right": "129/250",
      "g5_derivative": "[0.2 +/- 0.0413]",
      "minus_g3_derivative": "[0.5 +/- 0.0846]",
      "argument_derivative": "[1e+0 +/- 0.0779]",
      "square_gap": "[0.05 +/- 6.35e-3]",
      "alpha": "[0.54 +/- 5.55e-3]"
    },
    {
      "left": "129/250",
      "right": "517/1000",
      "g5_derivative": "[0.2 +/- 0.0438]",
      "minus_g3_derivative": "[0.5 +/- 0.0812]",
      "argument_derivative": "[1e+0 +/- 0.0809]",
      "square_gap": "[0.06 +/- 6.90e-3]",
      "alpha": "[0.54 +/- 4.88e-3]"
    },
    {
      "left": "517/1000",
      "right": "259/500",
      "g5_derivative": "[0.2 +/- 0.0462]",
      "minus_g3_derivative": "[0.5 +/- 0.0778]",
      "argument_derivative": "[1e+0 +/- 0.0840]",
      "square_gap": "[0.06 +/- 6.14e-3]",
      "alpha": "[0.54 +/- 4.22e-3]"
    },
    {
      "left": "259/500",
      "right": "519/1000",
      "g5_derivative": "[0.2 +/- 0.0486]",
      "minus_g3_derivative": "[0.5 +/- 0.0744]",
      "argument_derivative": "[1e+0 +/- 0.0871]",
      "square_gap": "[0.06 +/- 5.38e-3]",
      "alpha": "[0.54 +/- 3.55e-3]"
    },
    {
      "left": "519/1000",
      "right": "13/25",
      "g5_derivative": "[0.2 +/- 0.0510]",
      "minus_g3_derivative": "[0.5 +/- 0.0710]",
      "argument_derivative": "[1e+0 +/- 0.0902]",
      "square_gap": "[0.06 +/- 4.61e-3]",
      "alpha": "[0.54 +/- 2.89e-3]"
    },
    {
      "left": "13/25",
      "right": "521/1000",
      "g5_derivative": "[0.2 +/- 0.0533]",
      "minus_g3_derivative": "[0.5 +/- 0.0675]",
      "argument_derivative": "[1e+0 +/- 0.0933]",
      "square_gap": "[0.06 +/- 3.85e-3]",
      "alpha": "[0.54 +/- 2.23e-3]"
    },
    {
      "left": "521/1000",
      "right": "261/500",
      "g5_derivative": "[0.2 +/- 0.0557]",
      "minus_g3_derivative": "[0.5 +/- 0.0641]",
      "argument_derivative": "[1e+0 +/- 0.0964]",
      "square_gap": "[0.06 +/- 3.08e-3]",
      "alpha": "[0.54 +/- 1.58e-3]"
    },
    {
      "left": "261/500",
      "right": "523/1000",
      "g5_derivative": "[0.2 +/- 0.0580]",
      "minus_g3_derivative": "[0.5 +/- 0.0607]",
      "argument_derivative": "[0.9 +/- 0.0950]",
      "square_gap": "[0.06 +/- 2.31e-3]",
      "alpha": "[0.54 +/- 1.68e-3]"
    },
    {
      "left": "523/1000",
      "right": "131/250",
      "g5_derivative": "[0.2 +/- 0.0603]",
      "minus_g3_derivative": "[0.5 +/- 0.0573]",
      "argument_derivative": "[0.9 +/- 0.0918]",
      "square_gap": "[0.06 +/- 2.47e-3]",
      "alpha": "[0.54 +/- 2.33e-3]"
    },
    {
      "left": "131/250",
      "right": "21/40",
      "g5_derivative": "[0.2 +/- 0.0626]",
      "minus_g3_derivative": "[0.5 +/- 0.0538]",
      "argument_derivative": "[0.9 +/- 0.0886]",
      "square_gap": "[0.06 +/- 3.24e-3]",
      "alpha": "[0.54 +/- 2.98e-3]"
    },
    {
      "left": "21/40",
      "right": "263/500",
      "g5_derivative": "[0.2 +/- 0.0649]",
      "minus_g3_derivative": "[0.5 +/- 0.0504]",
      "argument_derivative": "[0.9 +/- 0.0853]",
      "square_gap": "[0.06 +/- 4.01e-3]",
      "alpha": "[0.54 +/- 3.63e-3]"
    },
    {
      "left": "263/500",
      "right": "527/1000",
      "g5_derivative": "[0.2 +/- 0.0672]",
      "minus_g3_derivative": "[0.5 +/- 0.0470]",
      "argument_derivative": "[0.9 +/- 0.0820]",
      "square_gap": "[0.06 +/- 4.79e-3]",
      "alpha": "[0.54 +/- 4.28e-3]"
    },
    {
      "left": "527/1000",
      "right": "66/125",
      "g5_derivative": "[0.2 +/- 0.0694]",
      "minus_g3_derivative": "[0.5 +/- 0.0471]",
      "argument_derivative": "[0.9 +/- 0.0787]",
      "square_gap": "[0.06 +/- 5.57e-3]",
      "alpha": "[0.54 +/- 4.92e-3]"
    },
    {
      "left": "66/125",
      "right": "529/1000",
      "g5_derivative": "[0.2 +/- 0.0717]",
      "minus_g3_derivative": "[0.5 +/- 0.0505]",
      "argument_derivative": "[0.9 +/- 0.0754]",
      "square_gap": "[0.06 +/- 6.34e-3]",
      "alpha": "[0.54 +/- 5.57e-3]"
    },
    {
      "left": "529/1000",
      "right": "53/100",
      "g5_derivative": "[0.2 +/- 0.0739]",
      "minus_g3_derivative": "[0.5 +/- 0.0539]",
      "argument_derivative": "[0.9 +/- 0.0721]",
      "square_gap": "[0.07 +/- 6.89e-3]",
      "alpha": "[0.54 +/- 6.21e-3]"
    },
    {
      "left": "53/100",
      "right": "531/1000",
      "g5_derivative": "[0.2 +/- 0.0761]",
      "minus_g3_derivative": "[0.5 +/- 0.0574]",
      "argument_derivative": "[0.9 +/- 0.0687]",
      "square_gap": "[0.07 +/- 6.11e-3]",
      "alpha": "[0.55 +/- 5.76e-3]"
    },
    {
      "left": "531/1000",
      "right": "133/250",
      "g5_derivative": "[0.2 +/- 0.0782]",
      "minus_g3_derivative": "[0.5 +/- 0.0608]",
      "argument_derivative": "[0.9 +/- 0.0653]",
      "square_gap": "[0.07 +/- 5.32e-3]",
      "alpha": "[0.55 +/- 5.13e-3]"
    },
    {
      "left": "133/250",
      "right": "533/1000",
      "g5_derivative": "[0.2 +/- 0.0804]",
      "minus_g3_derivative": "[0.5 +/- 0.0642]",
      "argument_derivative": "[0.9 +/- 0.0619]",
      "square_gap": "[0.07 +/- 4.54e-3]",
      "alpha": "[0.55 +/- 4.49e-3]"
    },
    {
      "left": "533/1000",
      "right": "267/500",
      "g5_derivative": "[0.2 +/- 0.0825]",
      "minus_g3_derivative": "[0.5 +/- 0.0676]",
      "argument_derivative": "[0.9 +/- 0.0585]",
      "square_gap": "[0.07 +/- 3.76e-3]",
      "alpha": "[0.55 +/- 3.86e-3]"
    },
    {
      "left": "267/500",
      "right": "107/200",
      "g5_derivative": "[0.2 +/- 0.0846]",
      "minus_g3_derivative": "[0.5 +/- 0.0709]",
      "argument_derivative": "[0.9 +/- 0.0551]",
      "square_gap": "[0.07 +/- 2.97e-3]",
      "alpha": "[0.55 +/- 3.23e-3]"
    },
    {
      "left": "107/200",
      "right": "67/125",
      "g5_derivative": "[0.2 +/- 0.0867]",
      "minus_g3_derivative": "[0.5 +/- 0.0743]",
      "argument_derivative": "[0.9 +/- 0.0516]",
      "square_gap": "[0.07 +/- 2.19e-3]",
      "alpha": "[0.55 +/- 2.61e-3]"
    },
    {
      "left": "67/125",
      "right": "537/1000",
      "g5_derivative": "[0.3 +/- 0.0873]",
      "minus_g3_derivative": "[0.5 +/- 0.0777]",
      "argument_derivative": "[0.9 +/- 0.0481]",
      "square_gap": "[0.07 +/- 2.61e-3]",
      "alpha": "[0.55 +/- 1.98e-3]"
    },
    {
      "left": "537/1000",
      "right": "269/500",
      "g5_derivative": "[0.3 +/- 0.0852]",
      "minus_g3_derivative": "[0.5 +/- 0.0811]",
      "argument_derivative": "[0.9 +/- 0.0495]",
      "square_gap": "[0.07 +/- 3.40e-3]",
      "alpha": "[0.55 +/- 1.36e-3]"
    },
    {
      "left": "269/500",
      "right": "539/1000",
      "g5_derivative": "[0.3 +/- 0.0831]",
      "minus_g3_derivative": "[0.5 +/- 0.0845]",
      "argument_derivative": "[0.9 +/- 0.0529]",
      "square_gap": "[0.07 +/- 4.19e-3]",
      "alpha": "[0.55 +/- 1.87e-3]"
    },
    {
      "left": "539/1000",
      "right": "27/50",
      "g5_derivative": "[0.3 +/- 0.0810]",
      "minus_g3_derivative": "[0.5 +/- 0.0878]",
      "argument_derivative": "[0.9 +/- 0.0564]",
      "square_gap": "[0.07 +/- 4.98e-3]",
      "alpha": "[0.55 +/- 2.49e-3]"
    },
    {
      "left": "27/50",
      "right": "541/1000",
      "g5_derivative": "[0.3 +/- 0.0790]",
      "minus_g3_derivative": "[0.5 +/- 0.0912]",
      "argument_derivative": "[0.9 +/- 0.0599]",
      "square_gap": "[0.07 +/- 5.77e-3]",
      "alpha": "[0.55 +/- 3.11e-3]"
    },
    {
      "left": "541/1000",
      "right": "271/500",
      "g5_derivative": "[0.3 +/- 0.0769]",
      "minus_g3_derivative": "[0.5 +/- 0.0946]",
      "argument_derivative": "[0.9 +/- 0.0634]",
      "square_gap": "[0.07 +/- 6.57e-3]",
      "alpha": "[0.55 +/- 3.72e-3]"
    },
    {
      "left": "271/500",
      "right": "543/1000",
      "g5_derivative": "[0.3 +/- 0.0749]",
      "minus_g3_derivative": "[0.4 +/- 0.0921]",
      "argument_derivative": "[0.9 +/- 0.0669]",
      "square_gap": "[0.08 +/- 6.65e-3]",
      "alpha": "[0.55 +/- 4.33e-3]"
    },
    {
      "left": "543/1000",
      "right": "68/125",
      "g5_derivative": "[0.3 +/- 0.0729]",
      "minus_g3_derivative": "[0.4 +/- 0.0886]",
      "argument_derivative": "[0.9 +/- 0.0704]",
      "square_gap": "[0.08 +/- 5.86e-3]",
      "alpha": "[0.55 +/- 4.94e-3]"
    },
    {
      "left": "68/125",
      "right": "109/200",
      "g5_derivative": "[0.3 +/- 0.0709]",
      "minus_g3_derivative": "[0.4 +/- 0.0852]",
      "argument_derivative": "[0.9 +/- 0.0740]",
      "square_gap": "[0.08 +/- 5.06e-3]",
      "alpha": "[0.55 +/- 5.55e-3]"
    },
    {
      "left": "109/200",
      "right": "273/500",
      "g5_derivative": "[0.3 +/- 0.0690]",
      "minus_g3_derivative": "[0.4 +/- 0.0818]",
      "argument_derivative": "[0.9 +/- 0.0775]",
      "square_gap": "[0.08 +/- 4.26e-3]",
      "alpha": "[0.55 +/- 6.15e-3]"
    },
    {
      "left": "273/500",
      "right": "547/1000",
      "g5_derivative": "[0.3 +/- 0.0670]",
      "minus_g3_derivative": "[0.4 +/- 0.0784]",
      "argument_derivative": "[0.9 +/- 0.0811]",
      "square_gap": "[0.08 +/- 3.47e-3]",
      "alpha": "[0.56 +/- 5.87e-3]"
    },
    {
      "left": "547/1000",
      "right": "137/250",
      "g5_derivative": "[0.3 +/- 0.0651]",
      "minus_g3_derivative": "[0.4 +/- 0.0750]",
      "argument_derivative": "[0.9 +/- 0.0847]",
      "square_gap": "[0.08 +/- 2.67e-3]",
      "alpha": "[0.56 +/- 5.28e-3]"
    },
    {
      "left": "137/250",
      "right": "549/1000",
      "g5_derivative": "[0.3 +/- 0.0632]",
      "minus_g3_derivative": "[0.4 +/- 0.0716]",
      "argument_derivative": "[0.9 +/- 0.0882]",
      "square_gap": "[0.08 +/- 2.14e-3]",
      "alpha": "[0.56 +/- 4.68e-3]"
    },
    {
      "left": "549/1000",
      "right": "11/20",
      "g5_derivative": "[0.3 +/- 0.0613]",
      "minus_g3_derivative": "[0.4 +/- 0.0682]",
      "argument_derivative": "[0.9 +/- 0.0918]",
      "square_gap": "[0.08 +/- 2.94e-3]",
      "alpha": "[0.56 +/- 4.09e-3]"
    },
    {
      "left": "11/20",
      "right": "551/1000",
      "g5_derivative": "[0.3 +/- 0.0594]",
      "minus_g3_derivative": "[0.4 +/- 0.0649]",
      "argument_derivative": "[0.9 +/- 0.0954]",
      "square_gap": "[0.08 +/- 3.74e-3]",
      "alpha": "[0.56 +/- 3.50e-3]"
    },
    {
      "left": "551/1000",
      "right": "69/125",
      "g5_derivative": "[0.3 +/- 0.0575]",
      "minus_g3_derivative": "[0.4 +/- 0.0615]",
      "argument_derivative": "[0.8 +/- 0.0941]",
      "square_gap": "[0.08 +/- 4.54e-3]",
      "alpha": "[0.56 +/- 2.91e-3]"
    }
  ],
  "meaning": "The closed quartic arc from the unique pentagon crossing to the unique triangle crossing lies outside or on PM5. Its polar angle is strictly increasing, and every ray in the full parameter interval meets the certified convex-pentagon edge window."
}


==> anc/small-orders/order5/requirements.txt <==
python-flint==0.9.0
sympy==1.14.0
numpy==2.3.5


==> anc/small-orders/order5/square_polynomial_lower_0.0_to_0.192_d3_real_certificate.json <==
{
  "degree": 3,
  "side": "lower",
  "interval": [
    "0.0",
    "0.192"
  ],
  "names": [
    [
      "single",
      "hull",
      0,
      1,
      4
    ],
    [
      "single",
      "image",
      0,
      1,
      2
    ],
    [
      "single",
      "image",
      0,
      1,
      3
    ],
    [
      "single",
      "image",
      1,
      2,
      0
    ],
    [
      "single",
      "image",
      1,
      2,
      3
    ],
    [
      "single",
      "image",
      1,
      2,
      4
    ],
    [
      "single",
      "image",
      2,
      3,
      0
    ],
    [
      "single",
      "image",
      2,
      3,
      1
    ],
    [
      "single",
      "image",
      2,
      3,
      4
    ],
    [
      "single",
      "image",
      3,
      0,
      1
    ],
    [
      "single",
      "image",
      3,
      0,
      2
    ],
    [
      "single",
      "image",
      3,
      0,
      4
    ],
    [
      "pair",
      "image",
      0,
      6,
      2
    ],
    [
      "pair",
      "image",
      0,
      6,
      7
    ],
    [
      "pair",
      "image",
      6,
      4,
      2
    ],
    [
      "pair",
      "image",
      6,
      4,
      9
    ],
    [
      "pair",
      "image",
      4,
      7,
      0
    ],
    [
      "pair",
      "image",
      4,
      7,
      3
    ],
    [
      "pair",
      "image",
      7,
      2,
      4
    ],
    [
      "pair",
      "image",
      7,
      2,
      6
    ],
    [
      "pair",
      "image",
      2,
      3,
      4
    ],
    [
      "pair",
      "image",
      2,
      3,
      7
    ],
    [
      "pair",
      "image",
      3,
      0,
      7
    ],
    [
      "pair",
      "image",
      3,
      0,
      8
    ]
  ],
  "G_indices": [
    [
      1,
      2,
      3
    ],
    [
      1,
      2,
      3
    ],
    [
      0,
      1,
      2,
      3
    ],
    [
      0,
      1,
      2,
      3
    ],
    [
      1,
      2,
      3
    ],
    [
      1,
      2,
      3
    ],
    [
      1,
      2,
      3
    ],
    [
      0,
      1,
      2,
      3
    ],
    [
      1,
      2,
      3
    ],
    [
      1,
      2,
      3
    ],
    [
      0,
      1,
      2,
      3
    ],
    [
      1,
      2,
      3
    ],
    [
      0,
      1,
      2,
      3
    ],
    [
      1,
      2,
      3
    ],
    [
      0,
      1,
      2,
      3
    ],
    [
      1,
      2,
      3
    ],
    [
      0,
      1,
      2,
      3
    ],
    [
      1,
      2,
      3
    ],
    [
      0,
      1,
      2,
      3
    ],
    [
      1,
      2,
      3
    ],
    [
      1,
      2,
      3
    ],
    [
      0,
      1,
      2,
      3
    ],
    [
      0,
      1,
      2,
      3
    ],
    [
      1,
      2,
      3
    ]
  ],
  "cap_labels": [],
  "product_labels": [
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "pair",
        "image",
        4,
        7,
        3
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "pair",
        "image",
        7,
        2,
        6
      ]
    ],
    [
      [
        "pair",
        "hull",
        0,
        6,
        4
      ],
      [
        "pair",
        "image",
        0,
        6,
        7
      ]
    ],
    [
      [
        "pair",
        "hull",
        4,
        7,
        8
      ],
      [
        "pair",
        "image",
        2,
        3,
        4
      ]
    ],
    [
      [
        "pair",
        "image",
        7,
        2,
        4
      ],
      [
        "pair",
        "image",
        0,
        6,
        7
      ]
    ],
    [
      [
        "pair",
        "image",
        7,
        2,
        4
      ],
      [
        "pair",
        "image",
        4,
        7,
        6
      ]
    ],
    [
      [
        "pair",
        "image",
        7,
        2,
        4
      ],
      [
        "pair",
        "image",
        2,
        3,
        7
      ]
    ]
  ],
  "area_scales": [
    "5.385164807134504",
    "3.2124159132964087",
    "3.2124159132964087",
    "3.2124159132964087",
    "3.2124159132964087",
    "3.3152544397074566",
    "3.2124159132964087",
    "3.2124159132964087",
    "3.3152544397074566",
    "3.2124159132964087",
    "3.2124159132964087",
    "3.3152544397074566",
    "3.739818177398468",
    "2.211388703959573",
    "2.211388703959573",
    "3.742666429165175",
    "3.851316657975555",
    "2.0107391675699757",
    "3.851316657975555",
    "2.010739167569976",
    "2.211388703959573",
    "3.739818177398468",
    "2.2113887039595728",
    "3.742666429165175"
  ],
  "cap_scales": [],
  "product_scales": [
    "7.24865683642756",
    "7.24865683642756",
    "13.879100835428785",
    "13.879100835428783",
    "10.082201983639882",
    "12.794353705702527",
    "12.963828624955514"
  ],
  "real_endpoint": true,
  "vanishing_order": 1,
  "G_coefficient_indices": [
    [
      [
        1,
        3
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      [
        1,
        3
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      [
        0,
        1,
        2,
        3
      ],
      [
        0,
        1,
        2,
        3
      ],
      [
        0,
        1,
        2,
        3
      ],
      [
        0,
        1,
        2,
        3
      ]
    ],
    [
      [
        0,
        1,
        2,
        3
      ],
      [
        0,
        1,
        2,
        3
      ],
      [
        0,
        1,
        2,
        3
      ],
      [
        0,
        1,
        2,
        3
      ]
    ],
    [
      [
        1,
        3
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      [
        1,
        3
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      [
        1,
        3
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      [
        0,
        1,
        2,
        3
      ],
      [
        0,
        1,
        2,
        3
      ],
      [
        0,
        1,
        2,
        3
      ],
      [
        0,
        1,
        2,
        3
      ]
    ],
    [
      [
        1,
        3
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      [
        1,
        3
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      [
        0,
        1,
        2,
        3
      ],
      [
        0,
        1,
        2,
        3
      ],
      [
        0,
        1,
        2,
        3
      ],
      [
        0,
        1,
        2,
        3
      ]
    ],
    [
      [
        1,
        3
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      [
        0,
        1,
        2,
        3
      ],
      [
        0,
        1,
        2,
        3
      ],
      [
        0,
        1,
        2,
        3
      ],
      [
        0,
        1,
        2,
        3
      ]
    ],
    [
      [
        1,
        3
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      [
        0,
        1,
        2,
        3
      ],
      [
        0,
        1,
        2,
        3
      ],
      [
        0,
        1,
        2,
        3
      ],
      [
        0,
        1,
        2,
        3
      ]
    ],
    [
      [
        1,
        3
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      [
        0,
        1,
        2,
        3
      ],
      [
        0,
        1,
        2,
        3
      ],
      [
        0,
        1,
        2,
        3
      ],
      [
        0,
        1,
        2,
        3
      ]
    ],
    [
      [
        1,
        3
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      [
        0,
        1,
        2,
        3
      ],
      [
        0,
        1,
        2,
        3
      ],
      [
        0,
        1,
        2,
        3
      ],
      [
        0,
        1,
        2,
        3
      ]
    ],
    [
      [
        1,
        3
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      [
        1,
        3
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      [
        0,
        1,
        2,
        3
      ],
      [
        0,
        1,
        2,
        3
      ],
      [
        0,
        1,
        2,
        3
      ],
      [
        0,
        1,
        2,
        3
      ]
    ],
    [
      [
        0,
        1,
        2,
        3
      ],
      [
        0,
        1,
        2,
        3
      ],
      [
        0,
        1,
        2,
        3
      ],
      [
        0,
        1,
        2,
        3
      ]
    ],
    [
      [
        1,
        3
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        3
      ]
    ]
  ],
  "rational_initial_coordinates": [
    "0.07195746387628182",
    "0.02750685169025068",
    "-0.04193659373709353",
    "0.002886906047379499",
    "0.010207937496408016",
    "0.004211676051678745",
    "0.004952651657147629",
    "0.003906740756682331",
    "-0.004703852144640408",
    "-0.002248690871139701",
    "-0.0010115355970895198",
    "-0.0003260612649743107",
    "-0.0007515966303416914",
    "0.005137576098010517",
    "0.00284631772594933",
    "0.0035752562524378573",
    "0.001398023021036035",
    "-0.002027765866022796",
    "-0.0009611906468533723",
    "-8.633763114576885e-05",
    "6.490831650549236e-05",
    "-2.8536269619522867e-05",
    "0.0067467869705398155",
    "0.003779863890701216",
    "0.0038973056797290163",
    "0.002659170194354003",
    "-0.002757797725890577",
    "-0.0016550991356509687",
    "-0.0004691865903034585",
    "0.0004710880852913818",
    "-9.030519800711835e-06",
    "0.040565705812643744",
    "0.01743516918881608",
    "0.024194469823731166",
    "-0.00027858634674298707",
    "0.023906809155142456",
    "0.008165686261481005",
    "0.006419022105727377",
    "-0.008239543322230636",
    "0.009231471463709512",
    "-0.004448351920756908",
    "0.007879890314983018",
    "-0.002611022705479177",
    "-0.0023581499360090107",
    "0.01572679121609451",
    "0.003925301305656447",
    "0.0045729194120072815",
    "-0.004221506098049214",
    "0.005227259699160838",
    "-0.0020284340118760387",
    "0.002405221962462168",
    "-0.0022480038436344463",
    "-0.0002276059988346868",
    "0.012982321202530738",
    "0.003403218253029446",
    "0.007247478496368862",
    "-0.0016328519318479316",
    "0.005023215791660485",
    "-0.0023896549963488794",
    "0.003243189722130921",
    "-0.005428571395873248",
    "-0.0006877108547569458",
    "0.01758193302972592",
    "0.0024227975395336747",
    "0.014027406127578948",
    "0.0032813743735978854",
    "0.0011858403508732257",
    "-0.008197157808782355",
    "0.0002147793086698612",
    "0.00025419803190160833",
    "0.00021164715158654743",
    "0.0023526888692672002",
    "0.0005901805304888199",
    "0.00845119506807219",
    "0.004064624731021132",
    "0.0007546078905411337",
    "0.0002676807305067402",
    "-0.002380736093352392",
    "0.015126700402828083",
    "0.005777907911066679",
    "0.006037949882557832",
    "0.0027061419479997356",
    "0.006733491457325584",
    "-0.004850476008780547",
    "-0.0024418599541788746",
    "-0.0020883214768306064",
    "-0.0013467376382598638",
    "0.0005564809225515374",
    "0.0010959267598199308",
    "0.005136137852312192",
    "-0.0009035887345352446",
    "0.003082435461760164",
    "-0.0002632991974686527",
    "0.0013074936932444094",
    "0.011392596030873675",
    "0.0042631201618812875",
    "0.0030839277653159965",
    "0.0040780543140903165",
    "0.004211649129038097",
    "-0.002264350167465131",
    "-0.0032601707005041987",
    "-0.0012664695718213562",
    "-0.001829628966919973",
    "0.0013072044018620306",
    "-0.0011939901373629064",
    "0.0017820608321171623",
    "0.0026135040180761504",
    "0.0005213613137475709",
    "0.0007724657923532526",
    "-1.1732391655951171e-05",
    "0.017137863906869447",
    "0.008089242062522197",
    "0.003377151296016924",
    "0.006279176606071983",
    "0.007514466534491126",
    "0.0005704723721223556",
    "-0.004362293566007462",
    "0.0018676960830375654",
    "-0.004645233664733135",
    "-0.0019865256028475113",
    "-0.005645523572721436",
    "-0.0041883458167198745",
    "0.0064991669242733105",
    "-0.0018891150367790733",
    "0.0016188311714578955",
    "-0.0009737727889624455",
    "0.02240604667739448",
    "0.00312640967115102",
    "0.02290628267025713",
    "0.029750339440946467",
    "0.0005350476502363967",
    "0.0021236567041907064",
    "-0.002406966558193847",
    "0.0015251524722849458",
    "-0.0046457438487145656",
    "0.001658972529192427",
    "-0.00329472445591055",
    "-0.007215389127278856",
    "0.014329657421223796",
    "-0.002483169567430841",
    "-0.0013095839980743515",
    "-0.015407239158387688",
    "0.021217189962235927",
    "0.0024028689657121325",
    "0.004185721323345403",
    "0.003273713212990319",
    "0.0006024220155712278",
    "0.002683752020959358",
    "-0.0045193627247179305",
    "-0.0004871060027252662",
    "-8.237632099696447e-05",
    "-0.0008094820588926235",
    "0.001957880674251295",
    "-0.005561461625927664",
    "0.0005896723489569192",
    "-0.00045205766040003377",
    "0.00048351672773370893",
    "-0.0012372998377444763",
    "0.018331758540469964",
    "0.00280985383955785",
    "0.0023694684853072493",
    "0.0022416507891788793",
    "-0.00018023876159228394",
    "0.0017081042127280199",
    "-0.00020774486709879532",
    "-8.223964476902976e-05",
    "0.00019038042736539823",
    "-4.0968559452652016e-05",
    "0.003178074975821018",
    "-0.00032102189659955404",
    "0.0009556426787081997",
    "-0.0003325612822295535",
    "3.0217716597902462e-05",
    "9.694382619219293e-05",
    "0.025103426432224414",
    "0.006097601907074978",
    "0.003023503128213736",
    "0.004076244374406739",
    "0.0071583487955750695",
    "0.00287966978666306",
    "-0.0060120666127532005",
    "0.0017556417243709864",
    "-0.0019015433300901996",
    "-0.0007325648110721619",
    "0.006199884118449694",
    "0.0031263401448962213",
    "-7.036400919157698e-05",
    "0.00019262507458533284",
    "0.001575997608627975",
    "0.0006858958351953513",
    "0.002182425155938846",
    "0.0021824197842722883",
    "1.8119045180739208e-10",
    "-6.461846127999535e-11",
    "0.009377016652902076",
    "0.007556394752525393",
    "0.00367505031472154",
    "-0.0052658498095325135",
    "-0.0032770195583182483",
    "0.002398273918373765",
    "-0.003306720001131166",
    "5.134494258535903e-07",
    "-0.001506532966105878",
    "0.00818332718469861",
    "0.005159090684100261",
    "0.0029093849385433434",
    "-0.004068871752835531",
    "-0.0020885178601611166",
    "0.0014117882991904495",
    "-0.0011432299757925999",
    "2.268134996159147e-05",
    "-0.000413263610803689",
    "0.005355574297071293",
    "0.005690655431166916",
    "0.0036405225608896474",
    "-0.0029117655314912726",
    "-0.0012740926265212848",
    "0.002058862706780569",
    "-0.001629047528026766",
    "-0.0017330524412766113",
    "0.0009361927354744078",
    "0.0021824225706044446",
    "0.0021824200427930478",
    "4.07564828893245e-10",
    "1.0559304412145662e-11",
    "0.0021824205977064417",
    "0.0021824195088982735",
    "0.002182420353108372",
    "-2.578583047183973e-10",
    "3.880468694609782e-10",
    "-7.589443263504882e-10",
    "6.7003218669074e-10",
    "-3.53846887703227e-10",
    "-3.367520585275883e-12",
    "0.0021824201464797663",
    "0.0021824188603211643",
    "0.002182420119579806",
    "-2.870472579620308e-10",
    "2.6463161327956783e-10",
    "-5.684635792122379e-10",
    "1.5003941391124741e-10",
    "-3.789862420368395e-10",
    "4.097580637141067e-10",
    "0.002182418841655441",
    "0.002182418825236088",
    "0.002182418628946354",
    "-1.8816438476004273e-10",
    "-9.722498848331046e-11",
    "-2.8306150025036134e-12",
    "-3.6687290792712227e-11",
    "2.9019052340187297e-13",
    "3.020967034567088e-10",
    "0.015543465770681126",
    "0.0024926059637709677",
    "-0.001957743512954056",
    "0.0005581769006697831",
    "0.022536968367006603",
    "0.009857258491645296",
    "0.003452107930960654",
    "0.012110216254421078",
    "-0.0030627266326462665",
    "-0.0012058402324014643",
    "0.003092009949707924",
    "0.00405753897554039",
    "0.0028793402639631987",
    "0.016142373769761346",
    "0.011562504952195364",
    "0.004262912720275855",
    "0.011148989911963964",
    "-0.0025681230010825454",
    "-0.0011760770909027515",
    "0.0025779006842490695",
    "0.004737965997257652",
    "0.004258174257885251",
    "0.017073715992354545",
    "0.011442747276502687",
    "0.0041432392361655385",
    "0.011049707796312412",
    "-0.002299164720486601",
    "-0.0004006357102087224",
    "0.003975203259992154",
    "0.004890092447578042",
    "0.004242326802367206",
    "0.013472291094603682",
    "0.00942456549743237",
    "0.014711192000339197",
    "0.011165948409908363",
    "0.006284976449997642",
    "-0.0016260466290065054",
    "0.006974292732567512",
    "0.005878814772676701",
    "0.008065929247905154",
    "0.0065770245705326445",
    "0.006500921362166162",
    "0.011781520565118704",
    "0.007265131583359656",
    "0.007494981534756828",
    "2.8508156767860177e-05",
    "-0.00832438279573296",
    "0.013875110914309666",
    "0.003937965373286706",
    "0.007034151374407177",
    "0.0025245283389617713",
    "-0.0011012394528046444",
    "-0.0018383489903160606",
    "0.001955720187895378",
    "0.002918463873985085",
    "-2.681568192949736e-05",
    "-4.59222549716404e-05",
    "0.004394807724354312",
    "0.007304128099568369",
    "0.0004187143292326419",
    "3.0444678053039826e-06",
    "-0.0007745111118288778",
    "-0.0012875192819332166",
    "0.01068674968137802",
    "0.003161457736501636",
    "0.007112001256785018",
    "0.0029560960909866194",
    "-0.0020844297401936556",
    "-0.0002814436770106504",
    "0.0010461194598619522",
    "0.001586669891796814",
    "-0.000805902240831719",
    "-0.0018160607994631957",
    "0.001995299075536328",
    "0.006468661901265506",
    "-0.002342054876592693",
    "-0.0015194503154685463",
    "0.0003286005050425467",
    "-0.0007182020866699001",
    "0.01307709865486674",
    "0.004392142991065197",
    "0.003551649724408277",
    "0.0035511084475026954",
    "-0.0021591834703449933",
    "-0.0020524441984699207",
    "0.003732259252339074",
    "0.00172992493322221",
    "-0.0011403721164721505",
    "-0.001000666999780085",
    "0.004405923387635354",
    "0.0032718188141632834",
    "-0.0009907930713548073",
    "0.00018159856993708",
    "-0.0013130026979200082",
    "-0.0009341921718616994",
    "0.0021824250429685835",
    "0.0021824270324186917",
    "-4.258622848607911e-09",
    "-5.39021756308136e-10",
    "0.002516205118872829",
    "0.0025344925057664406",
    "0.004138901433064472",
    "-0.00033246911421127797",
    "-0.0007833365260869457",
    "0.0007305425455232182",
    "-8.355425244696361e-05",
    "0.00019856500547649506",
    "-0.0003938691103948018",
    "0.0024000967878345715",
    "0.002304654467409454",
    "0.0029225748958254527",
    "-0.0001360466902122681",
    "-0.0003973160839376545",
    "0.00027190663141675816",
    "-8.999542797103343e-05",
    "-5.704989767233691e-05",
    "-0.00012860908393956386",
    "0.002206415741392068",
    "0.0022466926739732806",
    "0.0023252956611676317",
    "-2.7240924848796278e-05",
    "-4.186637640485678e-05",
    "9.578599021417782e-05",
    "-2.8289769012802893e-05",
    "-4.093689900454561e-05",
    "-2.8853742148295356e-06",
    "0.11692461865863753",
    "0.0025581962464025767",
    "-0.006565696775432155",
    "-7.874950059871e-05",
    "0.031131113481483962",
    "0.010003967460538731",
    "0.0034642184328494176",
    "0.005182849052918296",
    "-0.00524251563646315",
    "-0.0024523158942661777",
    "0.01412662719875442",
    "-0.003101951860489659",
    "0.002002929225123977",
    "0.0173873798524983",
    "0.007423310321132938",
    "0.0030785540330468646",
    "0.0010145208904296368",
    "-0.003649988209137331",
    "7.764787526117155e-05",
    "0.008868948715006642",
    "0.0005506414389995831",
    "0.0021657534137879087",
    "0.019253880934960464",
    "0.009526588497277944",
    "0.003652661560055136",
    "0.007746674521463059",
    "-0.004898891844692943",
    "-0.0027196835306468803",
    "0.008084836805489574",
    "-0.001048740986244632",
    "0.0018441653094172581",
    "0.008648177446935124",
    "0.0037243478225075645",
    "0.00818585248175325",
    "0.0028171913719510747",
    "-0.0016994884051848666",
    "0.000812249159018218",
    "-0.0015728952823760522",
    "-0.00164785487764242",
    "0.0007515404160955482",
    "-0.0014103797591743128",
    "0.0007760307271666418",
    "-0.005529552866639155",
    "0.0010852648984424765",
    "0.0005937099972464429",
    "6.760226458800281e-05",
    "-0.0011769006304899632",
    "0.007784621381760836",
    "0.005356388626694304",
    "0.005802227087193733",
    "0.002633994921275844",
    "-0.0006840452270305258",
    "0.0001598984018652919",
    "-0.001544009415869102",
    "0.003323028883352548",
    "0.0004721691333328252",
    "0.00026271318691926276",
    "-0.004160923339469574",
    "-0.004500366364559155",
    "-0.0003818913995334683",
    "0.0006682664062789011",
    "-0.0011001509110340627",
    "-0.0012512366930781187",
    "0.0037475875288083176",
    "0.003648356837275743",
    "0.005473046976220138",
    "0.002315667975549257",
    "-0.00017454231351781704",
    "2.2697192131194018e-05",
    "-0.0003935854429026624",
    "0.0021790531447205734",
    "0.00026654252182454574",
    "0.00033009426918282855",
    "-0.0015046497755793749",
    "-0.0022693323110904292",
    "-0.00023160436977435762",
    "0.00027488475340110233",
    "-0.0003525397380334595",
    "-0.0005740147833245691",
    "0.00426634822022303",
    "0.00392966178138912",
    "0.0026918952661041506",
    "0.0037580996116763758",
    "-0.0010021194029939961",
    "-0.0003083014117014112",
    "-0.0017457119826576764",
    "0.0009143759645336913",
    "0.00046086074717691957",
    "2.9027998808453505e-05",
    "-0.0016238486474808803",
    "-0.0009831859899346457",
    "0.00048588775224276965",
    "0.00023255545961208706",
    "-0.0015939548791475138",
    "-0.0008954993236623786",
    "0.002182421603866326",
    "0.0021824201657284575",
    "8.058545797530154e-10",
    "2.384834424811184e-11",
    "0.0021824204413764406",
    "0.0021824189780971256",
    "0.0021824200973261723",
    "1.7764524514871494e-10",
    "2.3377187254679493e-10",
    "5.793029896147025e-11",
    "2.7939255781266266e-10",
    "2.4986310234823006e-10",
    "2.1143115035529937e-10",
    "0.00218241988292987",
    "0.002182418532262098",
    "0.0021824194805367845",
    "7.97288337228031e-11",
    "2.2303349644747528e-10",
    "1.602536298647819e-11",
    "1.3718013499633817e-10",
    "6.232429515454394e-11",
    "1.0750876885055826e-10",
    "0.0021824193488398",
    "0.002182418984972446",
    "0.0021824186319620454",
    "-5.301165694980172e-10",
    "-1.975579645493524e-10",
    "4.689814002211393e-10",
    "3.1747252114554015e-10",
    "-1.9035818285012686e-10",
    "3.133524351844787e-10",
    "0.01123223666942547",
    "0.1371944464725656",
    "0.01793322184591404",
    "0.025445521738707365",
    "0.008739964748113133",
    "0.009176640761001475",
    "0.012102881550165643",
    "0.01003970654951569",
    "-0.011500669154637398",
    "0.016138682916491533",
    "-0.015152330352434434",
    "0.001914475243817176",
    "0.005334626591210249",
    "-0.0071195527215950185",
    "0.01146235410686967",
    "-0.0011833150125121364",
    "0.0097708127338802",
    "0.022990983622786423",
    "0.006033175550872685",
    "0.007151031940238383",
    "-0.000653406546677079",
    "0.0045596656117828155",
    "0.004973392582320348",
    "0.0029406134199088225",
    "-0.0036375817675669145",
    "0.0031338967787992397",
    "-0.011667003459239789",
    "-0.001716422517815304",
    "0.0013163739793489086",
    "0.005912349054617012",
    "0.005871146326582871",
    "0.0009812044680176108",
    "0.008873034815302829",
    "0.014383656005383683",
    "0.0031066170805891936",
    "0.0031721232036247384",
    "0.0014214472385743074",
    "0.002248536574817101",
    "0.0024769824929552504",
    "0.0018930983205620677",
    "-0.00040282485770701666",
    "0.0007219739400601207",
    "-0.0089225353242793",
    "-0.00106142540038238",
    "0.0006965379246317641",
    "0.0027732570061772383",
    "0.003451158030377062",
    "0.0006271928305928904",
    "0.0037330435039038524",
    "0.013373293882864973",
    "0.0037190893270742965",
    "0.005249129291556012",
    "0.00024004861533461798",
    "-0.0006095537028329086",
    "0.0020312394219904857",
    "0.0037091792919403148",
    "0.002442171174871088",
    "-7.290594681324939e-05",
    "-0.004158753638900747",
    "-0.0014181826904646141",
    "-0.0007933385540406054",
    "-0.00185435855500354",
    "0.005324936413752554",
    "0.0021696092520978394",
    "0.007440136076471064",
    "0.028395604031724503",
    "0.01158170174986163",
    "0.0019197543358313834",
    "0.002979652196913003",
    "0.008359485576862264",
    "0.010021657080889127",
    "-0.002209966035534596",
    "0.0011069758779978856",
    "-0.0025022173636616136",
    "0.00020145120036372543",
    "0.0022414831250553635",
    "-0.006493255185219553",
    "0.0027710412405407953",
    "0.0072696603976155",
    "0.007545417647123228",
    "0.00018369922907589525",
    "0.0013457570165279773",
    "-0.002970977853812885",
    "0.0017206594771015894",
    "-0.0011600038676406934",
    "-0.004296048797383455",
    "0.0037089330084367727",
    "0.010353355912309327",
    "0.010323493997682426",
    "-0.0016361313572617095",
    "0.003525163223685333",
    "-0.0038311227917000074",
    "0.003129874382535593",
    "-2.5760926651509585e-05",
    "-0.007200186378169275",
    "0.030578621990676548",
    "0.10776256186583298",
    "0.03554896067178746",
    "0.006661736880320835",
    "0.006352375575437515",
    "0.00534382635320895",
    "0.0036267720690026546",
    "0.007319547911424904",
    "-0.00438513337117762",
    "0.005235993869831322",
    "-0.012724736636641988",
    "-0.0034786728551689764",
    "-0.0037479377182620746",
    "-0.011269719434747872",
    "0.002896777305553822",
    "0.007183069143387383",
    "0.0235490019258912",
    "0.031291273993186854",
    "0.0034207532112720753",
    "0.004070293849148004",
    "0.001164168856426188",
    "0.004176965390351839",
    "7.977967795715845e-05",
    "0.0009181443069536797",
    "-0.0045524564064624825",
    "-0.0006313517201288208",
    "-0.011447013382337771",
    "-0.0002083761882433091",
    "0.004485712895943852",
    "-0.00082024194648419",
    "0.004414350125750926",
    "0.0006956106584778854",
    "0.02238958423193332",
    "0.019538069336041977",
    "0.0031779329329021688",
    "0.004265755008220639",
    "0.00019905710286182446",
    "0.0013651178240157492",
    "-0.0026548030002249883",
    "0.002719008533898964",
    "-0.003012530365521887",
    "-0.0012327342418969565",
    "-0.009888046536557178",
    "-0.0009628245355153042",
    "0.003637137892456039",
    "-0.0017368919595894701",
    "0.002209362776266546",
    "0.0005082609352548168",
    "0.0233649628445972",
    "0.022643380852315584",
    "0.0029080453516380643",
    "0.004193296322225975",
    "-0.003759312085975172",
    "-0.002924207390100093",
    "-0.0018511735046256323",
    "0.002127752909306202",
    "0.0008579538217609628",
    "0.00023926992508440894",
    "-0.007878080376679248",
    "-0.0021352654737761836",
    "0.00365115974504843",
    "0.0003569928221957957",
    "0.0027875617420832673",
    "-0.0006106863008984305",
    "0.025475187486219887",
    "0.036577723335601435",
    "0.028201782010289226",
    "-0.0024127092043421433",
    "0.01749587513681932",
    "0.007481443671818369",
    "0.00915981436563796",
    "-0.008333529858435534",
    "0.008939646683709411",
    "-0.0037058303491774745",
    "-0.0034203248906181775",
    "-0.0051894798081865414",
    "0.004820805646833495",
    "0.012835099482313385",
    "0.006668691226732713",
    "0.007850692217200844",
    "-0.006353864601863966",
    "0.005868099964552935",
    "-0.002197591962018952",
    "-0.002723824448898449",
    "-0.005093887813274023",
    "0.0045387216851772326",
    "0.00763062025492251",
    "0.006686978011657023",
    "0.004091925225283517",
    "-0.0043031831534791004",
    "0.0014120982138764683",
    "0.00019109782746302802",
    "-0.0024544574343896585",
    "-0.002899888290791594",
    "0.002926596272981872",
    "0.013025279723355964",
    "0.07385270028191113",
    "0.010181472922408041",
    "0.03270294943109257",
    "0.00870081638283028",
    "-0.0045954638763865",
    "0.007202630075390309",
    "0.0054143540201502475",
    "-0.005994893142110245",
    "0.005870375560754412",
    "0.00790433915302181",
    "-0.004833806946096347",
    "-0.01519215906587236",
    "0.007849285435216563",
    "-0.0012634922794712712",
    "0.013215631320496843",
    "0.007644437651367866",
    "0.017800456409784237",
    "0.007742006174238621",
    "0.0076806354589191725",
    "0.002818133477304038",
    "-0.0020682181264562354",
    "0.004427379263917614",
    "0.004106899273543763",
    "0.003171796602736078",
    "0.0006654996599520709",
    "0.0005592846338097667",
    "-0.002190663227517688",
    "-0.002876428737851478",
    "0.004165196637078448",
    "0.0001047845437958667",
    "0.003220413008020544",
    "0.00541144825688292",
    "0.01124563160198008",
    "0.0036687414336950175",
    "0.005003825540642348",
    "0.0037943860233927568",
    "-0.0013597889627963065",
    "0.002233042433384822",
    "-0.0005456752540129468",
    "0.0025181423576087205",
    "-0.00029945088416424506",
    "0.0014871674954274148",
    "-5.108527839483468e-05",
    "-0.0016683974611091618",
    "0.002122171821292007",
    "-0.0018989770962272192",
    "0.0007740585796784597",
    "0.003360955216715532",
    "0.015623310258627638",
    "0.0029491738141435007",
    "0.007729376576666167",
    "0.0015212779851692612",
    "3.5648584611116564e-05",
    "0.0021982418123114066",
    "0.0006985181199249405",
    "0.0065401929583908764",
    "0.0004460926911232306",
    "-0.0034224351038977647",
    "-0.0002089235576542094",
    "-0.0012907104876168601",
    "0.0008916473995033728",
    "0.004938841608073768",
    "0.0003885311526274204",
    "0.03370987770866566",
    "0.026481253907947564",
    "-0.00743294303565592",
    "0.0026638250442015746",
    "0.014582456380913477",
    "0.011482753240208062",
    "0.006344141538648476",
    "0.0007521784282936284",
    "-0.005919686599918423",
    "-0.0038749739714728313",
    "-0.01071254859304727",
    "0.004069726896145742",
    "-0.004867227314641714",
    "0.008128725220736977",
    "0.011992639995196435",
    "0.0060647954248094025",
    "0.0006509059415223348",
    "-0.004041573404833817",
    "-0.00376771041452771",
    "-0.0076099213759466015",
    "0.0025983537699629565",
    "-0.004887870401147132",
    "0.006424304459089101",
    "0.0100920968591593",
    "0.00374618280833084",
    "0.002660097934447972",
    "-0.0025740573475870935",
    "-0.0017194441632959762",
    "-0.005145466950905114",
    "8.676406986167924e-05",
    "-0.003067957214355821",
    "0.02199364889584599",
    "0.015135329432693271",
    "0.02262578973507625",
    "0.022036355756738693",
    "-0.00561646707282703",
    "-0.004010760522366822",
    "-0.008311528589404777",
    "-0.005193864726469837",
    "-0.0045148673528029514",
    "-0.008405648417188905",
    "0.013122277680469238",
    "-0.006011313426354539",
    "-0.008149004573776791",
    "0.010842081499723218",
    "0.0021089985530796935",
    "0.007729272193808972",
    "0.012912327096270857",
    "0.002851448290853751",
    "0.0023758161945781247",
    "0.007769988579149763",
    "0.0004753579715772312",
    "0.0012778981675934293",
    "-0.004933535781771633",
    "0.00021992926583616238",
    "-0.0016850525299325824",
    "-0.0009572390859496851",
    "0.002636716836025732",
    "0.0006646182134298186",
    "-0.005967758221968999",
    "-0.00028454733067188653",
    "0.0009479371945937194",
    "-0.0004051539786572317",
    "0.010846677323558268",
    "0.003622252113974427",
    "0.0026075278070835195",
    "0.004857510840535801",
    "-0.00042887584862823507",
    "0.0010632796444920833",
    "-0.0008948777375627288",
    "0.0005937395833644456",
    "-0.0018697334549982658",
    "-0.0009820619710163888",
    "0.0035058036702506137",
    "0.0015975661700616457",
    "-0.00473037791073942",
    "-0.0005092961220484965",
    "0.0005961999470079622",
    "-0.0004154696320581826",
    "0.011317295111627854",
    "0.0030790890296537115",
    "0.005643775575800597",
    "0.007952923577912713",
    "0.002423573807854718",
    "0.004548848293239151",
    "-0.002057552877089552",
    "0.0006560042877253272",
    "0.0006143835645047659",
    "-0.003544159654468685",
    "-0.0015222447458522665",
    "0.0033056047492166724",
    "-0.006962708895197629",
    "0.0016350336593599017",
    "-0.002190147997407216",
    "-0.002722623608755175",
    "0.008731392855555183",
    "0.03356101303198338",
    "0.004212827965232881",
    "0.007457088009417128",
    "0.01516203935971703",
    "0.010904544950555262",
    "0.01667689204258964",
    "0.008333961254736729",
    "-0.0007238591079697678",
    "0.006514403319682464",
    "0.004159863653728604",
    "0.008548578509895101",
    "0.005815598724318164",
    "0.012451168046038364",
    "0.011146737801481786",
    "0.010105114791420169",
    "0.005954395148146639",
    "-0.001639338912143395",
    "0.005472029487579681",
    "0.005094957741698993",
    "0.005328808110588141",
    "0.0033297261108794413",
    "0.009994394583939257",
    "0.01493686907886683",
    "0.006765354851694828",
    "0.0013403568551215441",
    "-0.0020220692041385525",
    "0.006783527591530148",
    "0.00989145049667546",
    "0.0056314234194966735",
    "0.0035265500088090245",
    "0.010254915623238834",
    "0.045312797444287505",
    "-0.01851873058820412",
    "0.0022853338729824074",
    "0.003772051868331697",
    "0.007983635777839384",
    "0.017251404507594763",
    "0.002843864739958569",
    "-0.003123494601075278",
    "-0.008112220920815039",
    "-0.0010648335359584604",
    "0.0037679170637160407",
    "0.0046486794097984185",
    "0.003441369950500452",
    "0.010463831450102677",
    "0.011921591800697046",
    "0.001562040525191895",
    "-0.0006726254102626823",
    "-0.00854812058699844",
    "-0.002825933878760831",
    "0.0034363760624306844",
    "0.002753853004564592",
    "0.005364147098569388",
    "0.014272893947726335",
    "0.020368853227734806",
    "0.0003185569701341854",
    "0.002725731304752696",
    "-0.013552546243153336",
    "-0.0061941130093701845",
    "0.0071016842588328645",
    "0.0060174671674571335",
    "0.02080093140036273",
    "0.11034181878610812",
    "0.016341127356646636",
    "0.023716420654650735",
    "-0.020629296840999057",
    "-0.006123221834072477",
    "-0.005771470028561598",
    "-0.014238610937348812",
    "-0.007465300184584585",
    "-0.005687355628968248",
    "-0.01182249853420239",
    "-0.0058396961752427414",
    "0.01657050131146915",
    "-0.011226734265908816",
    "-0.0025926834378465816",
    "-0.01402997922745867",
    "0.012449936258189407",
    "0.024035273680050206",
    "0.0063239202986637814",
    "0.010265580598936808",
    "-0.013155878805067632",
    "-0.002884291254423609",
    "0.0002552767358829061",
    "0.0013129829362376324",
    "0.0006893863919192756",
    "-0.0015488150920117548",
    "-0.004510313368394308",
    "-0.0005323915220189356",
    "0.004946771245458982",
    "0.0011796186575553768",
    "-0.0035819983267736",
    "-0.005538051986415748",
    "0.009867329261827335",
    "0.017138745747776227",
    "0.00503839643265803",
    "0.009320464634302958",
    "-0.009934936998756829",
    "-0.00334010289289509",
    "-0.002951533774255652",
    "0.0028535519379217812",
    "0.002837466685869069",
    "0.0014361687384580489",
    "-0.0030585669059325434",
    "0.0010534446457538536",
    "0.004121972016120207",
    "-0.0025030429478583405",
    "-0.0047837545316108225",
    "-0.0035339757885401476",
    "0.004434730909463163",
    "0.01972564101776002",
    "0.006618010371289405",
    "0.013982091353415604",
    "-0.00323003756659044",
    "-0.002495339565625698",
    "0.0013896409615905248",
    "0.0029606432208853267",
    "0.0029680371819256444",
    "0.001999273628903206",
    "-0.0022004400265409996",
    "0.0017810026687525484",
    "0.0027687072636838022",
    "-0.00624408933046255",
    "-0.0073417540837527155",
    "-0.0037674371522305626",
    "0.03672851251324178",
    "0.05931115930967643",
    "0.031488232418985386",
    "0.005545904683175107",
    "9.925588956348454e-07",
    "-0.007995301469591806",
    "-0.00010123440920584274",
    "0.008808657413752646",
    "0.01014759954385667",
    "0.0016690077323893967",
    "-0.0028405342608898154",
    "-0.010164625513462174",
    "0.003474004766911186",
    "-0.003093670847667648",
    "-0.006915970362387291",
    "-0.0036485566390790044",
    "0.029549177055981753",
    "0.013769303278495189",
    "0.004472572477091491",
    "0.002777583449765841",
    "-0.014867688390431049",
    "-0.0037669952005086023",
    "-0.002905192781877915",
    "0.002736206932815167",
    "0.0009366965307085577",
    "-3.480019311357079e-05",
    "-0.004055846614402758",
    "-0.006124649463479419",
    "0.0009762928747478656",
    "0.0038267394762138687",
    "-0.0016579433901720098",
    "-0.0005516196448673591",
    "0.030400167385818022",
    "0.008830784558742574",
    "0.0025617150942191026",
    "0.0027940709052639576",
    "-0.013539354643201074",
    "-0.0008347363611598237",
    "-0.004041556789574853",
    "0.0001684004106408028",
    "0.0020097915097042982",
    "1.1729889851629088e-05",
    "0.0020706206143361596",
    "-0.003163231223775245",
    "0.0009618699698926421",
    "0.0015790267095286369",
    "-0.00016495451316635764",
    "-0.0004815148866075134",
    "0.035603253686035265",
    "0.009904728449623265",
    "0.0025434998575222857",
    "0.00827797057202553",
    "-0.014802152439104838",
    "0.0032880996198775495",
    "-0.013705273861486929",
    "-0.0016656589741334122",
    "0.0068146337264813",
    "-0.0014820308981036553",
    "0.006243556646176831",
    "-0.0011206582326318156",
    "0.003985444817855449",
    "-0.00011792571696579414",
    "0.0007952066086502639",
    "-6.745335558408128e-05",
    "0.02422172146720382",
    "0.01729597528202844",
    "-0.018172357737443672",
    "0.0016904113133239074",
    "0.01393511993800718",
    "0.003584553954399722",
    "0.007971645365120347",
    "-0.0008997713942126365",
    "-0.008120354621622429",
    "0.0011096353245174813",
    "0.003958442100831385",
    "0.0014487385475443692",
    "0.0026241131874262095",
    "0.01066335392650186",
    "0.004754580849399965",
    "0.00622663712737698",
    "-0.0017901477244626097",
    "-0.005450816418685165",
    "0.002239997105663622",
    "0.0043138945912360345",
    "0.0021417995279872596",
    "0.002320512396906183",
    "0.012150804102399139",
    "0.007685490352288058",
    "0.0035099200518482676",
    "-0.004287119910311146",
    "-0.003479463381118029",
    "0.0021394445986769504",
    "0.006039646543423706",
    "0.0010613078260784557",
    "0.0016516996465882482",
    "0.002185049401218468",
    "0.0036237001209792562",
    "0.002265568002695636",
    "0.0024167307245057975",
    "0.002215394086373131",
    "0.0022010043945744203",
    "0.0021888155604055303",
    "0.0023235982786597733",
    "0.0028638179732763842",
    "-3.769016449058426e-05",
    "-1.3931969497832486e-05",
    "1.5339292869833047e-05",
    "2.380406612090299e-06",
    "-4.974018389141001e-06",
    "1.2746531267431914e-06",
    "1.0753741043133773e-05",
    "2.792349913924158e-05",
    "0.00010746299564976563",
    "-0.0005811141863692872",
    "-0.00020078783292586615",
    "0.00016223538682422168",
    "5.393756592269203e-05",
    "0.00014208230208714328",
    "-0.0009891336233936955",
    "-4.429406928965216e-05",
    "4.4203190112577575e-06",
    "1.703816316352799e-05",
    "-1.4118324347665926e-05",
    "-8.71588386278949e-05",
    "-8.764853081621139e-05",
    "8.070682162245548e-05",
    "-6.547558616810736e-05",
    "-2.1514047137641945e-05",
    "-5.603000643762678e-05",
    "0.00039898963080966973",
    "-2.1325930664222123e-05",
    "-1.2195718268644782e-05",
    "-4.502128707587217e-05",
    "0.00013421136567822364",
    "4.878272067587076e-06",
    "9.56400755593049e-06",
    "-0.00011225410670542214",
    "2.8916957768810956e-05",
    "-3.3661309131420205e-05",
    "-7.942813564674015e-05",
    "4.871033717957873e-05",
    "-4.973723764021014e-06",
    "-1.9529048215132688e-05",
    "-9.006790877478375e-06",
    "4.916979852685604e-06",
    "3.900457424181083e-06",
    "1.5997648967337666e-05",
    "-3.1837479108392696e-05",
    "0.00032908172359699586",
    "-4.229921978598245e-06",
    "8.492786232137439e-05",
    "2.1643774973371357e-05",
    "-7.944797115177515e-05",
    "-0.0004281282620873485",
    "-6.0869607994557115e-05",
    "0.00013236783215480924",
    "5.2177334246955165e-05",
    "-3.5428711453272834e-05",
    "-1.8239159135093465e-05",
    "-6.436253604358284e-05",
    "0.0002213060376548689",
    "-3.483156608070708e-05",
    "-8.250467564394294e-06",
    "3.219115471769555e-05",
    "0.00017303502536771283",
    "2.1639220971483862e-05",
    "-1.2574971642640754e-05",
    "7.889746439393555e-06",
    "5.127110703836055e-05",
    "6.676472608441256e-05",
    "-9.752864839049498e-06",
    "-5.03251602833334e-05",
    "8.002179062233234e-06",
    "-8.18989220893598e-06",
    "-5.6802000680998256e-05",
    "-0.0002998194303522749",
    "0.0021848364191698775",
    "0.0021833345760921916",
    "0.002217346667713107",
    "0.002184535650078449",
    "0.002191975958126218",
    "0.002206733276797239",
    "0.002242480194131135",
    "0.0021852713289657057",
    "0.002185510417987744",
    "1.2747337223638373e-07",
    "-4.895166071487364e-07",
    "-1.161353254779772e-06",
    "-4.7854364930833236e-06",
    "5.079021718564297e-06",
    "9.870491651830535e-06",
    "-2.2550525525002952e-07",
    "1.666860303870576e-06",
    "5.602955580488824e-06",
    "-1.2529248659025365e-06",
    "3.2729933495646535e-08",
    "-3.2551042213020587e-06",
    "4.76319828035027e-06",
    "1.593172273044358e-06",
    "-1.2419912585273961e-06",
    "-7.136451537884737e-06",
    "2.735142211719436e-06",
    "-2.2831103904641786e-05",
    "2.424901235710476e-05",
    "9.97681894759334e-06",
    "-8.56469181539133e-06",
    "1.9239362122327155e-06",
    "2.175417919840972e-06",
    "-1.0294975176061453e-05",
    "-1.9936580084397657e-06",
    "9.4086583908212e-07",
    "-1.1155055516228788e-05",
    "-1.8198844612383645e-05",
    "9.498381225341239e-07",
    "-3.7147837934523664e-06",
    "4.297837669765202e-06",
    "-6.690476097166537e-06",
    "8.650352700766405e-06",
    "6.563986290699797e-06",
    "6.017776409304329e-07",
    "-2.5014437361473403e-06",
    "1.483234846348836e-06",
    "9.178007561633508e-06",
    "-1.9425863597566825e-06",
    "4.656018381191744e-07",
    "-5.745357201652686e-06",
    "6.916360499773433e-06",
    "2.617066401001706e-06",
    "-2.1679254631162343e-06",
    "7.853572096697499e-07",
    "6.097701479425278e-07",
    "2.959318264612622e-06",
    "-3.418470261631836e-06",
    "-5.687900550086253e-06",
    "2.7649587859718104e-07",
    "-1.1367245901951309e-06",
    "4.800673903759191e-06",
    "1.8065726839742467e-05",
    "-1.8111249258565628e-05",
    "-3.8857213241128684e-05",
    "3.258514024565246e-07",
    "-5.885719231226268e-06",
    "-4.0670556774857205e-06",
    "6.838352128848874e-06",
    "4.606339266020207e-06",
    "-1.4378270130979834e-06",
    "2.379768776189628e-06",
    "1.039045901213644e-05",
    "-1.558471184784586e-05",
    "-5.134660466587987e-06",
    "3.9688115406226894e-06",
    "3.797292463536149e-05",
    "4.9603187601522364e-06",
    "-5.937069215571248e-07",
    "1.1325414406385075e-05",
    "-1.3614032086609435e-05",
    "-1.6011277380882115e-06",
    "0.002340427102147839",
    "0.0022470392596447846",
    "0.0027553258453553767",
    "0.0021852617747258212",
    "0.002397728490291153",
    "0.0029531836772882917",
    "0.0039136473890409975",
    "0.0025408028115546113",
    "0.0026758512261477164",
    "1.392807841378199e-05",
    "0.00012477836846663272",
    "4.526356741481132e-06",
    "-0.00017967358421759294",
    "0.00019785168596242293",
    "0.0003751764584665388",
    "5.129437154992725e-05",
    "-8.318372539778465e-05",
    "0.00018440944151087158",
    "-1.2718403344813233e-05",
    "-4.224680369497427e-05",
    "-0.0001646469304935757",
    "0.00026388511081140795",
    "0.0001517056046274553",
    "-0.00017616335529411044",
    "-3.230594244939818e-05",
    "-0.00021412790764260739",
    "-0.00034186173508313526",
    "0.0009276737799905136",
    "0.00044313076509376603",
    "-0.0005275281434950931",
    "3.1714959440795586e-07",
    "4.3343386400005066e-05",
    "-3.7010136645541934e-05",
    "-2.8984745334407747e-05",
    "3.254980616712005e-05",
    "-0.00014912244356944616",
    "-0.0005227718337210273",
    "-0.00011964188075639657",
    "0.0001649225364707785",
    "-0.00019321213055632802",
    "-0.0003585402128867767",
    "0.0003807878348427315",
    "0.0006576977396894896",
    "-0.0008122320789024833",
    "-0.00041899274947105046",
    "0.00010008268084426707",
    "0.0002737784899891728",
    "-2.070836439594121e-05",
    "-4.1693225828146475e-05",
    "-0.00028747611740326565",
    "0.000364407139632047",
    "0.00023237208859000743",
    "-0.00026654622846049693",
    "-5.490137308347819e-05",
    "-4.692528174085225e-06",
    "0.00011012945430125073",
    "-0.00015065871038309707",
    "-0.00020551409545327236",
    "-1.200770991568434e-05",
    "2.919279902337841e-05",
    "-2.4196114427701113e-05",
    "0.00027839197688470064",
    "-0.0005698291221274257",
    "-0.00036229093014442066",
    "9.46257397282188e-05",
    "-6.63591367019684e-05",
    "-2.474195384899323e-05",
    "1.7694406040166544e-05",
    "5.9608734461159774e-05",
    "1.3379585488139879e-05",
    "-1.853763396756668e-05",
    "0.00037909766772775905",
    "-0.00031537431773417176",
    "-0.00025069673624585596",
    "0.00028114289462255476",
    "0.0011388750872337152",
    "0.00038428797392726477",
    "-0.00048509763216529335",
    "0.00043344583850203145",
    "-0.00044104504456688197",
    "3.580332170939125e-05",
    "0.002405363329571936",
    "0.00361724187697294",
    "0.002570644100172233",
    "0.0023510549385746147",
    "0.0028278901527764152",
    "0.0025496964770906033",
    "0.005824407708026058",
    "0.0027336542179262533",
    "0.005264604435378821",
    "-0.0003687020452265745",
    "-0.00021477882070114338",
    "-8.441043855215465e-06",
    "0.00014063739010572375",
    "0.00011772214727270939",
    "-0.00042324533038386",
    "-0.00016295986219019856",
    "0.0006803665241682986",
    "0.0007220624998483012",
    "-0.00030111772308231716",
    "-0.000847792399905146",
    "0.000213565334102005",
    "0.0018530055909483974",
    "0.0003808937823767384",
    "-0.0018194038254800199",
    "-0.0001418520092254838",
    "-0.00044967828194388275",
    "2.558664993756906e-05",
    "0.0010444720359830879",
    "0.00020912762692192887",
    "-0.0009383330708880247",
    "0.00023415892101977582",
    "-0.00012475463247904148",
    "-0.00036422175767813065",
    "9.548691064588421e-05",
    "9.719908979964912e-05",
    "-0.00014025344353040667",
    "-0.0014563521012958731",
    "-0.00024652277232792383",
    "0.0009419156710725852",
    "9.438382756696173e-05",
    "2.0255684630129674e-06",
    "-8.212036787807974e-05",
    "0.0008814380611016414",
    "-0.0024691511240983407",
    "-0.0009879696565164892",
    "0.00027834211635097394",
    "0.00016743759740975615",
    "-0.0001621323839778108",
    "-0.00029191958861373416",
    "2.6195647432424735e-05",
    "0.0005907781375925009",
    "-5.653939080389321e-05",
    "-7.575347504713366e-05",
    "3.158495597001027e-05",
    "0.0003853571619515081",
    "0.00016411872419406316",
    "-0.00024694543548321474",
    "0.00021118743899077382",
    "0.0007048787425116169",
    "-0.0010535501268794888",
    "0.00020730742062628345",
    "0.00014950617158261976",
    "-0.00016409455099712503",
    "-6.832346326515264e-05",
    "0.0002962905900279348",
    "-0.0004961991333527408",
    "0.0002030959129270079",
    "1.4086674383943878e-05",
    "-0.0005786257209531775",
    "-0.00025325210063539426",
    "0.0007093188530106784",
    "0.00031291632126129724",
    "-0.0004034800994610658",
    "-0.00040871057166248103",
    "0.0008363885100230032",
    "0.0009298033235481967",
    "0.00033165956346576357",
    "-0.00045011001161537857",
    "0.0006426298823261646",
    "-0.0011172007495973489",
    "0.0006145940513511265",
    "0.0021824202697611223",
    "0.0021824202970026365",
    "0.0021824202697611223",
    "0.0021824195906516844",
    "0.0021824202970026365",
    "0.0023712895993592124",
    "0.0022194132293973288",
    "0.0022143833922452674",
    "0.002371289599353923",
    "0.0028980308381977944",
    "0.0024685918172497544",
    "0.0026097637945134908",
    "0.002219413229395581",
    "0.0024685918172449193",
    "0.0071065983643395165",
    "0.0025398315810416182",
    "0.0022143833922456516",
    "0.002609763794517022",
    "0.0025398315810404824",
    "0.004641962496005299",
    "-6.44315500843301e-05",
    "-4.152667221703166e-06",
    "-3.149079072687054e-05",
    "-0.00020033886553870412",
    "-0.00020090561476065067",
    "7.607725213419941e-05",
    "1.0040280912749175e-05",
    "-5.7645554488565904e-05",
    "0.0005121347112575614",
    "0.0002179368309679121",
    "2.8486864504832848e-05",
    "-1.9462985465174325e-05",
    "-0.00010556421054567543",
    "-0.000363285637064354",
    "-1.8233322469885355e-05",
    "1.0040280903809964e-05",
    "6.052032112436942e-05",
    "5.519430332348706e-05",
    "-8.935232437199595e-05",
    "-1.6919841454557797e-05",
    "2.8361610320658695e-05",
    "-0.00015217195870242497",
    "-0.00010140835424575906",
    "8.855783805843577e-06",
    "7.166483815520129e-05",
    "6.596607195318391e-05",
    "0.00010807648844765317",
    "2.8486864500800114e-05",
    "-2.938009214629746e-05",
    "5.197865948599631e-06",
    "9.60742170439516e-05",
    "8.855783806616134e-06",
    "-4.335553570532489e-05",
    "7.384905644812527e-05",
    "1.7428976645437134e-05",
    "-2.6886962052539866e-05",
    "-8.75384307964264e-05",
    "-1.3351060869684784e-06",
    "-5.231770866938219e-05",
    "-0.0002003388655364972",
    "-5.764555448568084e-05",
    "-1.9462985468330594e-05",
    "-6.44315500813379e-05",
    "-0.00020090561475691397",
    "0.0005121347112538451",
    "-0.00010556421054463814",
    "-4.1526672205254545e-06",
    "7.607725213816009e-05",
    "0.00021793683095998358",
    "-0.0003632856370622711",
    "0.0003909646820216848",
    "-9.530899456512752e-05",
    "6.052032112187356e-05",
    "0.00039096468201679655",
    "-0.0018755326010625524",
    "-0.0001774095371105402",
    "-2.9380092151859534e-05",
    "-9.530899458338236e-05",
    "-0.0001774095371148885",
    "0.001325715027475463",
    "-4.119094646179762e-05",
    "2.836161031946314e-05",
    "0.00017636194935102",
    "-0.0010139305754711054",
    "-0.00018435224867637112",
    "-4.3355535710854645e-05",
    "-6.570493468658362e-05",
    "-2.1428719758435275e-05",
    "0.000717891402074004",
    "7.166483815523231e-05",
    "-6.570493467779844e-05",
    "0.0002487636585354814",
    "0.00018399542675478966",
    "-8.753843079655215e-05",
    "-0.0004017092055461178",
    "-0.00013588395748947445",
    "-0.00017591846584775304",
    "5.519430332154982e-05",
    "-0.00015217195871107116",
    "6.596607195377639e-05",
    "-1.8233322470855164e-05",
    "-8.935232437590372e-05",
    "-0.00010140835424445093",
    "0.00010807648845224874",
    "-0.0010139305754610151",
    "-2.1428719759203006e-05",
    "5.197865946119917e-06",
    "-4.1190946471026184e-05",
    "-0.000184352248673393",
    "0.0007178914020673408",
    "0.00046175745888417396",
    "7.384905646421054e-05",
    "0.00024876365858308687",
    "0.0004617574588945114",
    "-0.003480057228174353",
    "-1.3351060850563894e-06",
    "-0.00013588395748424095",
    "-0.0002652544896964935",
    "-0.00032682406170968107",
    "9.607421704368859e-05",
    "1.742897664632167e-05",
    "-5.2317708679933815e-05",
    "0.00018399542675704287",
    "-0.0001759184658816557",
    "-0.00032682406171464937",
    "2.5661381324818026e-05",
    "-1.1059239909621812e-05",
    "0.0001438054953630571",
    "-0.000262788658029903",
    "-0.00011248315058811701",
    "-0.00010208307325021157",
    "-6.478129200068423e-05",
    "-0.00017567551008761234",
    "0.0006938075380826346",
    "-7.69482076677875e-05",
    "2.6143252083319456e-05",
    "0.00017118558511270747",
    "0.00020970089108384465",
    "-0.000490808436831073",
    "2.5773246821095983e-06",
    "-6.47812920025524e-05",
    "0.00011390862053862486",
    "6.766677660579547e-05",
    "3.953626572332548e-05",
    "3.2379304599195736e-05",
    "7.913103815099483e-05",
    "-0.0002898173346267513",
    "1.4761905486716592e-05",
    "-1.81551865615858e-05",
    "-7.19700036945439e-05",
    "-7.802336418371631e-05",
    "0.00020548455889058334",
    "2.6143252081098475e-05",
    "1.4478448696363343e-05",
    "-9.794078423772443e-06",
    "-2.337459324273185e-05",
    "-1.815518656064162e-05",
    "-1.140663907404881e-05",
    "-5.3739538713969004e-05",
    "-2.118795233387746e-05",
    "1.0782326333860824e-05",
    "2.3227585019037126e-05",
    "2.4728673395730878e-05",
    "3.703340829700807e-05",
    "0.00026278865802529475",
    "0.00017567551009125968",
    "-0.00017118558510200035",
    "-2.5661381322589628e-05",
    "0.00011248315058480278",
    "-0.0006938075380693493",
    "-0.00020970089108149212",
    "1.1059239908054623e-05",
    "0.0001020830732476307",
    "7.694820765441184e-05",
    "0.0004908084368214009",
    "-0.00014872832259730078",
    "0.00015738251080809788",
    "0.00011390862053581979",
    "0.0001487283225937985",
    "-1.4377958535435533e-15",
    "0.00046268575072388633",
    "1.4478448693090526e-05",
    "-0.00015738251080741646",
    "-0.0004626857507251765",
    "8.293281761477974e-16",
    "0.0001480081580489808",
    "7.913103815735653e-05",
    "0.00014962944973307947",
    "-0.0004004854017274878",
    "0.0002278146536572402",
    "-1.1406639084673086e-05",
    "-0.0001853926440758511",
    "-0.0002998656908032989",
    "0.0002830961238071938",
    "-7.197000369075269e-05",
    "-0.00018539264407007794",
    "0.00035855830406677944",
    "2.5330720703874596e-06",
    "2.322758502024376e-05",
    "5.538832931807301e-05",
    "0.00012810811055034453",
    "-0.0002585923680365434",
    "-6.766677660273547e-05",
    "0.00028981733461884874",
    "7.802336418435315e-05",
    "-2.577324681473515e-06",
    "-3.9536265712304185e-05",
    "-1.4761905488781133e-05",
    "-0.00020548455888184103",
    "0.000400485401717046",
    "0.00029986569079947607",
    "-9.794078423048501e-06",
    "-0.00014800815804325254",
    "-0.0002278146536533284",
    "-0.00028309612379965053",
    "-0.0012025819122158986",
    "-5.3739538713991624e-05",
    "0.00035855830406531143",
    "0.0012025819122118181",
    "2.636733203266036e-16",
    "2.4728673399394214e-05",
    "0.00012810811056168577",
    "0.00023557089336121218",
    "-0.0008505691928299856",
    "2.3374593244592143e-05",
    "2.118795233763572e-05",
    "-3.7033408299309526e-05",
    "-2.5330720600902757e-06",
    "0.00025859236803571267",
    "0.0008505691928276997",
    "0.0025009034699220037",
    "0.0023261384292265906",
    "0.0024857850462238046",
    "0.002500903469930139",
    "0.0027741695021122137",
    "0.0025502087275358384",
    "0.0028261579930172194",
    "0.0023261384292268595",
    "0.0025502087275406852",
    "0.006425141685566916",
    "0.002840339770927766",
    "0.002485785046227418",
    "0.002826157993020587",
    "0.0028403397709019684",
    "0.002796756821550116",
    "-9.701327917091977e-05",
    "-0.00017392246985592619",
    "-4.243415045205478e-06",
    "1.2676576578037536e-05",
    "-0.0003062206977799898",
    "0.00023887203141996998",
    "0.00013781463875797874",
    "-0.00010920860503058371",
    "0.00018017624844681967",
    "-4.123923425522301e-05",
    "6.608382691109857e-05",
    "-0.0002362177240790135",
    "0.0001352524655321267",
    "-7.493054694540402e-05",
    "0.00014851569369989836",
    "0.00013781463876264788",
    "0.00014182907765151193",
    "2.6311327419945505e-05",
    "-0.00020824652525155943",
    "-5.1499494015268325e-05",
    "-7.713497495227611e-05",
    "-0.00034535820634855764",
    "2.6568641853879014e-05",
    "-0.0001100649214311289",
    "0.0002040699757932729",
    "-0.00022750562093693522",
    "0.00013011112763440608",
    "6.608382691619e-05",
    "1.0502007059649149e-05",
    "7.347689025878036e-05",
    "-0.000278725536688993",
    "-0.00011006492143305728",
    "6.450328662223681e-05",
    "-0.00010589137880852778",
    "0.00019240788804260938",
    "-0.0001645142443301456",
    "0.0003011405614744434",
    "-0.0003725938894383841",
    "4.290036077074324e-05",
    "1.2676576577764407e-05",
    "-0.00010920860503377689",
    "-0.0002362177240898497",
    "-9.701327917291647e-05",
    "-0.00030622069778662146",
    "0.00018017624845197085",
    "0.00013525246553520702",
    "-0.0001739224698600777",
    "0.00023887203143172346",
    "-4.123923425975263e-05",
    "-7.493054694735796e-05",
    "-5.312301621255661e-06",
    "-3.307026183835499e-05",
    "0.00014182907765558563",
    "-5.3123016282904446e-06",
    "-0.0015294602752456317",
    "-0.0003207708929463548",
    "1.0502007071920622e-05",
    "-3.307026184824566e-05",
    "-0.00032077089292844457",
    "0.0005785279433982403",
    "-9.219877463910236e-05",
    "-7.713497494558547e-05",
    "0.0001821143327921595",
    "-0.00026784341008032124",
    "-0.00011391401753057002",
    "6.450328662970576e-05",
    "8.61288292549514e-05",
    "-1.6234566325953412e-05",
    "0.00011025845709974884",
    "0.00020406997579218187",
    "8.612882927001203e-05",
    "8.694218037207526e-05",
    "-0.00026105942064597894",
    "0.00030114056147396555",
    "-0.0006338117864525852",
    "0.0002657751738176966",
    "-3.284908140339995e-05",
    "2.6311327422349717e-05",
    "-0.0003453582063623262",
    "-0.00022750562094324466",
    "0.00014851569370280597",
    "-0.00020824652525122534",
    "2.6568641856960398e-05",
    "0.00013011112763958497",
    "-0.00026784341006815156",
    "-1.6234566326498905e-05",
    "7.347689026367478e-05",
    "-9.21987746544298e-05",
    "-0.00011391401752077355",
    "0.0001102584570948874",
    "0.0009090418387893755",
    "-0.00010589137884630352",
    "8.694218041247491e-05",
    "0.0009090418387370077",
    "-0.001614091542711141",
    "-0.0003725938894495104",
    "0.0002657751738227098",
    "-0.00010183627934957696",
    "-0.0003468384749399862",
    "-0.0002787255366900787",
    "0.00019240788803756567",
    "4.2900360785120745e-05",
    "-0.0002610594206426634",
    "-3.284908141922899e-05",
    "-0.00034683847492013244",
    "-0.00012881078193351943",
    "-0.00011681993616301356",
    "-8.697099240826755e-05",
    "-0.00029166357312337694",
    "7.70202677683275e-05",
    "6.695002376334288e-05",
    "-3.333709715319933e-07",
    "2.4640710798089053e-05",
    "0.0007011058545389714",
    "-9.487208523745271e-05",
    "0.00017428176338901184",
    "-2.4907650952774476e-05",
    "0.00033068436514307694",
    "-0.0002633776286050609",
    "-9.987306187419786e-05",
    "-3.3337097288618467e-07",
    "0.00021043902289090733",
    "-0.00010277216350371469",
    "0.00016012460349340083",
    "0.0001151519693989124",
    "-5.924091260954968e-05",
    "-0.00046293775285087644",
    "-0.0001759717455044127",
    "6.845002331723372e-05",
    "-0.00018151509699424265",
    "-1.419167450444538e-05",
    "0.00017253976786906183",
    "0.00017428176339209705",
    "0.00020986388487488316",
    "-0.00016389847491882833",
    "8.29281977749156e-05",
    "6.845002331413193e-05",
    "-0.00021740750743794456",
    "-0.0003551355306057181",
    "-0.00010779112749865122",
    "-8.670679255725602e-06",
    "-8.263321018060376e-05",
    "-0.00012860851672182085",
    "0.00012864424584706305",
    "0.0002916635731318922",
    "-2.4640710795658322e-05",
    "2.4907650955931323e-05",
    "0.00012881078193798312",
    "-7.702026777060582e-05",
    "-0.0007011058545636368",
    "-0.00033068436515774116",
    "0.00011681993616980206",
    "-6.695002376727962e-05",
    "9.487208523775884e-05",
    "0.0002633776286143123",
    "-0.00018025550347517145",
    "0.0005373038496965755",
    "0.00021043902288776003",
    "0.0001802555034882337",
    "-6.151770534208933e-15",
    "-0.00012841743021626425",
    "0.000209863884873962",
    "-0.0005373038496977509",
    "0.0001284174302192711",
    "2.481747483654284e-15",
    "-7.515562886512536e-05",
    "-5.9240912610861706e-05",
    "8.04283483513298e-05",
    "-0.0005025108962184099",
    "0.0002266509038328808",
    "-0.0002174075074360953",
    "3.4288587482560565e-05",
    "-0.00033772880008234573",
    "0.00019097238546550226",
    "-0.00018151509699463293",
    "3.428858749053295e-05",
    "0.001350831339443439",
    "0.0003799075178794415",
    "-8.263321019002713e-05",
    "1.707057119781566e-05",
    "0.0004005803983092706",
    "-0.0005103262890012478",
    "0.00010277216351069169",
    "0.0004629377528386459",
    "1.4191674507912764e-05",
    "9.987306187184495e-05",
    "-0.00016012460349505494",
    "0.00017597174549782295",
    "-0.00017253976786436187",
    "0.000502510896250836",
    "0.0003377288000974247",
    "-0.00016389847492598162",
    "7.515562887393022e-05",
    "-0.00022665090382837058",
    "-0.00019097238547785032",
    "5.297767834773384e-05",
    "-0.0003551355305997775",
    "0.0013508313394466744",
    "-5.297767836454835e-05",
    "-5.25478223070739e-16",
    "-0.0001286085167249899",
    "0.0004005803983282013",
    "-0.00015065333484270252",
    "1.1563000612040035e-05",
    "-8.29281977850341e-05",
    "0.00010779112749426327",
    "-0.00012864424584465477",
    "-0.0003799075178628452",
    "0.0005103262890024764",
    "-1.1563000618826558e-05",
    "0.0028959435360678544",
    "0.002276563829544075",
    "0.002707690804318214",
    "0.002895943536009995",
    "0.0026238331976153155",
    "0.002935125687785556",
    "0.0029837682573276183",
    "0.002276563829544341",
    "0.0029351256877121904",
    "0.005955471809610043",
    "0.002824149783699544",
    "0.002707690804357582",
    "0.0029837682573071477",
    "0.002824149783677055",
    "0.002577620297330587",
    "6.57537088956136e-05",
    "-0.00021203876313911367",
    "-0.00024517762342866336",
    "1.0395394615196861e-06",
    "-0.0006731494703446861",
    "0.00045479231307221993",
    "0.0001764343531244412",
    "0.00030647358577138624",
    "-0.000246881405140458",
    "-0.00046980482909610567",
    "0.000502413942460217",
    "-0.00023926445743908652",
    "0.00017645340483193216",
    "0.00017836722828685502",
    "8.418437943908416e-05",
    "0.00017643435311253335",
    "6.414061142766102e-05",
    "1.4268019236160735e-06",
    "-6.751341257672932e-06",
    "6.65724572457733e-05",
    "-0.00011777994957630864",
    "-0.0003295911774216063",
    "-1.4082017749316775e-05",
    "-1.2491030889353071e-05",
    "0.00015680680932220434",
    "-0.00012441935982915209",
    "0.0001568988809689748",
    "0.0005024139424083976",
    "-0.0001522987081116504",
    "0.0001549225748172361",
    "-0.0003472802619316312",
    "-1.2491030896053168e-05",
    "-0.0005433832016324894",
    "0.00032496564957068785",
    "0.00012109370391449833",
    "-7.679355237474188e-05",
    "0.0003883999055027943",
    "-0.0004761573523625376",
    "-3.389184405710665e-05",
    "1.0395394878180512e-06",
    "0.00030647358578161715",
    "-0.00023926445742781594",
    "6.575370888795073e-05",
    "-0.0006731494702822233",
    "-0.0002468814051885195",
    "0.00017645340481898432",
    "-0.0002120387631417652",
    "0.0004547923130383683",
    "-0.0004698048290585275",
    "0.00017836722828676622",
    "0.0001911848647281491",
    "-1.5451307305240847e-05",
    "6.414061142268595e-05",
    "0.00019118486469567704",
    "-0.0012340680841407508",
    "-6.67455928525011e-05",
    "-0.00015229870812717637",
    "-1.5451307289034684e-05",
    "-6.674559286345902e-05",
    "0.0003034322960098671",
    "-0.0004025047440062681",
    "-0.00011777994958716381",
    "-0.00027920192503207196",
    "-0.00036819909220949947",
    "0.0003967974431007264",
    "-0.000543383201687105",
    "0.0002636340858990248",
    "-0.0002039222250656812",
    "1.422188736939076e-05",
    "0.00015680680933142412",
    "0.0002636340858821348",
    "-0.00013062631176788812",
    "-0.00039726543782739245",
    "0.0003883999055327864",
    "-0.0005891613326989",
    "0.00037620048822838647",
    "0.00012371982623797192",
    "1.4268019259239172e-06",
    "-0.0003295911774094151",
    "-0.00012441935984138376",
    "8.41843794523749e-05",
    "-6.751341266227603e-06",
    "-1.4082017738359941e-05",
    "0.00015689888096635373",
    "-0.0003681990921403121",
    "-0.00020392222505147796",
    "0.0001549225748191224",
    "-0.0004025047439728557",
    "0.00039679744306598755",
    "1.4221887361392148e-05",
    "0.0002900571266450131",
    "0.0003249656495896417",
    "-0.0001306263117906581",
    "0.000290057126648985",
    "-0.001092862937076322",
    "-0.0004761573523910774",
    "0.0003762004882256458",
    "-0.00012283605854624096",
    "-0.00012174416780029297",
    "-0.0003472802619394378",
    "0.00012109370392121243",
    "-3.3891844050297975e-05",
    "-0.0003972654378047928",
    "0.00012371982623302858",
    "-0.0001217441677884168",
    "-0.00021450886985495112",
    "-7.963805923592782e-05",
    "-0.0003848886427401833",
    "-0.00028898495552375744",
    "-0.0002539201779339873",
    "-3.8033602339337347e-06",
    "-0.00013401348972011807",
    "0.000232722437616619",
    "0.0011010784849507617",
    "6.473532615766823e-05",
    "0.00014536182795414908",
    "-0.00031472188772483576",
    "0.0001848422839666109",
    "-0.00042651382328492385",
    "-8.415264051081017e-05",
    "-0.00013401348971649855",
    "1.2641473378804495e-05",
    "-0.00021625868441160805",
    "0.00014004840500797216",
    "4.9895603395873627e-05",
    "0.00017176329678562306",
    "-8.309517945176446e-05",
    "-0.00014077758625487036",
    "0.0001492006217864387",
    "-9.812810111396043e-05",
    "4.069167915694947e-05",
    "4.5866755595885133e-05",
    "0.00014536182794927058",
    "0.00025878097520539545",
    "4.513441892792153e-05",
    "0.00022437447918173978",
    "0.00014920062177242483",
    "5.545398777063153e-05",
    "-0.0008982107049250072",
    "-0.00013673343676955384",
    "-3.514478591782939e-05",
    "-4.85017762597142e-05",
    "-0.00014955728613722053",
    "0.0003175327645738242",
    "0.0002889849554962901",
    "-0.00023272243762203568",
    "0.00031472188772563406",
    "0.00021450886984541182",
    "0.0002539201779102716",
    "-0.0011010784848675256",
    "-0.0001848422839781798",
    "7.963805925664401e-05",
    "3.803360222408794e-06",
    "-6.473532614205128e-05",
    "0.0004265138232597011",
    "-0.0002544316073434607",
    "0.000298737325056276",
    "1.2641473393890704e-05",
    "0.0002544316073233468",
    "-1.5429152848731013e-14",
    "-0.00017257948055126292",
    "0.00025878097521999575",
    "-0.00029873732504079634",
    "0.0001725794805369797",
    "1.1700131135840425e-14",
    "0.00019644683489355663",
    "0.0001717632967968909",
    "-9.342003629913939e-05",
    "-0.0010535909181412656",
    "-0.00021164022982033358",
    "5.5453987783196966e-05",
    "0.0001667607307932523",
    "-6.843353670756618e-05",
    "0.00043713758453600655",
    "-9.812810111193213e-05",
    "0.0001667607307931",
    "0.0009781440002461909",
    "0.00027886809568356647",
    "-4.850177625065611e-05",
    "-5.132586407072578e-05",
    "0.0004661212051725338",
    "-0.0003198210211191273",
    "0.0002162586843964375",
    "8.309517949053256e-05",
    "-4.069167915553416e-05",
    "8.415264051821406e-05",
    "-0.0001400484050044652",
    "0.0001407775862494071",
    "-4.5866755604335805e-05",
    "0.001053590918062457",
    "6.843353671870813e-05",
    "4.5134418911282194e-05",
    "-0.0001964468348683652",
    "0.00021164022979129374",
    "-0.00043713758450443627",
    "0.0006392728323099541",
    "-0.0008982107049832553",
    "0.0009781440002050363",
    "-0.000639272832269544",
    "-2.11990007220544e-14",
    "-0.00014955728614938745",
    "0.0004661212051784354",
    "-0.0002794853976118507",
    "0.00025423829088615485",
    "-0.00022437447919278404",
    "0.00013673343677264737",
    "-0.0003175327645978935",
    "-0.000278868095680247",
    "0.0003198210211093342",
    "-0.0002542382908752184",
    "0.002244220386381825",
    "0.002303154318152945",
    "0.00237493236784647",
    "0.0022442203863823206",
    "0.0025076455250349866",
    "0.002408621867515143",
    "0.002738042966676499",
    "0.002303154318151641",
    "0.0024086218675174295",
    "0.005535331998059996",
    "0.0023634553961675124",
    "0.0023749323678476006",
    "0.0027380429666761753",
    "0.002363455396165406",
    "0.002621142305073443",
    "2.6006340855166833e-05",
    "4.7405556977058785e-05",
    "4.489501560001222e-05",
    "0.00010288830114332422",
    "-9.430412863590687e-05",
    "-4.643130012844506e-05",
    "6.111848710711611e-05",
    "-8.282131894548969e-05",
    "-0.00019871579059039607",
    "3.8918528283512614e-05",
    "-4.651437902869235e-06",
    "-3.915371856207005e-05",
    "2.725375935712959e-06",
    "-0.00012616636841961639",
    "-5.414504632682033e-05",
    "6.111848710751113e-05",
    "0.00014902156937699607",
    "-4.458154001940059e-05",
    "2.5681484229573868e-05",
    "1.7065036812351754e-05",
    "-2.4074984527802064e-05",
    "-0.00045735236614380625",
    "-9.854472067543213e-05",
    "0.00012909725380970158",
    "-0.00016236857039834287",
    "5.9989963597196465e-06",
    "-3.463317920626292e-05",
    "-4.651437902571678e-06",
    "8.027646861611052e-05",
    "2.383260695436769e-05",
    "-0.00025966509692616584",
    "0.00012909725380852585",
    "-4.9169684406778887e-05",
    "-0.00025688114071125085",
    "6.194504933852676e-05",
    "-0.00015133034372822823",
    "0.00018524406732280693",
    "-0.00012127552593506168",
    "-9.474904472778604e-06",
    "0.00010288830114398686",
    "-8.28213189450179e-05",
    "-3.9153718564001394e-05",
    "2.6006340855513348e-05",
    "-9.430412863648369e-05",
    "-0.00019871579059252463",
    "2.7253759353164518e-06",
    "4.74055569771718e-05",
    "-4.643130012707466e-05",
    "3.891852828333954e-05",
    "-0.00012616636841964154",
    "-9.670496262558143e-05",
    "-0.0001476789333781572",
    "0.00014902156937576113",
    "-9.670496262636648e-05",
    "-0.0009588179566316255",
    "-8.326223497216225e-05",
    "8.027646861777992e-05",
    "-0.00014767893337727002",
    "-8.326223497085747e-05",
    "-0.00010992760597014809",
    "-8.926968010910322e-05",
    "-2.4074984527921042e-05",
    "0.0001544371881604736",
    "-6.469485431979519e-06",
    "-9.779471413201292e-05",
    "-4.916968440505824e-05",
    "0.00015520434638726172",
    "-0.00011558296222502884",
    "0.0002873996123289787",
    "-0.00016236857039796402",
    "0.00015520434639165596",
    "0.00045512892893119136",
    "-4.368096697898302e-05",
    "0.00018524406732195356",
    "-0.00042002626903712135",
    "0.00013710470956950939",
    "3.266156937696237e-05",
    "-4.458154002021319e-05",
    "-0.00045735236613841116",
    "5.998996360106172e-06",
    "-5.41450463262166e-05",
    "2.568148423045527e-05",
    "-9.854472067368734e-05",
    "-3.463317920725569e-05",
    "-6.469485431333687e-06",
    "-0.00011558296222602432",
    "2.3832606955681754e-05",
    "-8.926968011295238e-05",
    "-9.77947141320021e-05",
    "0.0002873996123307043",
    "0.00048268381184455895",
    "-0.00025688114071970963",
    "0.0004551289289354324",
    "0.00048268381183910633",
    "-0.0001355879691546942",
    "-0.0001212755259374597",
    "0.00013710470957305817",
    "7.548162971405833e-05",
    "-0.00017908703936887632",
    "-0.0002596650969270518",
    "6.194504933687175e-05",
    "-9.474904470183665e-06",
    "-4.368096697674443e-05",
    "3.266156937060029e-05",
    "-0.00017908703936792125",
    "5.545095034872844e-05",
    "-9.436333099608928e-05",
    "3.32243868992283e-05",
    "1.1644656862723331e-05",
    "-5.394443093702107e-05",
    "0.00010463520301459955",
    "-4.923205022203168e-05",
    "-2.5045968950221292e-05",
    "3.069668120277443e-05",
    "-2.627396336376781e-05",
    "9.511661855881843e-05",
    "-0.00011032862279196827",
    "7.894272614017532e-05",
    "-6.074302743682372e-05",
    "-0.00010699890178562214",
    "-4.9232050222774235e-05",
    "-9.313307319080817e-05",
    "4.701575306792834e-05",
    "0.00022082255977826115",
    "-7.746962069260781e-05",
    "0.00013589704736375832",
    "0.00015949823017170984",
    "-6.552489489250243e-05",
    "6.986290249236958e-05",
    "-0.00014488188416963177",
    "9.45692142476938e-06",
    "0.00013200522954849323",
    "9.511661855882383e-05",
    "0.00020430606361729038",
    "-0.00017005486421060712",
    "1.3097937127294146e-05",
    "6.986290249194518e-05",
    "-0.00011926120118759402",
    "-0.00045089861072358773",
    "-1.835422001752905e-06",
    "8.922473466907006e-05",
    "-0.00018727196908362035",
    "3.375789461505579e-05",
    "-0.00020134125193780385",
    "-1.1644656861551026e-05",
    "2.5045968950719253e-05",
    "0.00011032862279224457",
    "-5.5450950348309446e-05",
    "5.39444309379024e-05",
    "-3.069668120795093e-05",
    "-7.894272614150656e-05",
    "9.436333099681911e-05",
    "-0.00010463520301608288",
    "2.627396336273529e-05",
    "6.0743027438057276e-05",
    "-9.15335392442307e-05",
    "0.0003927540445072235",
    "-9.313307319061617e-05",
    "9.153353924743e-05",
    "-2.9147236716987294e-15",
    "-9.079681092179433e-05",
    "0.00020430606361751338",
    "-0.0003927540445074314",
    "9.079681091909327e-05",
    "2.494826668454162e-15",
    "-0.0001143492845857537",
    "0.00013589704736173146",
    "2.6437723333643322e-05",
    "-0.0003428274334306988",
    "3.723409588034757e-05",
    "-0.00011926120118748895",
    "2.5744543780085738e-05",
    "-0.00014989605499939594",
    "3.280934375688965e-05",
    "-0.00014488188416782925",
    "2.5744543779268436e-05",
    "0.0012422378443960257",
    "0.00017529389421221133",
    "-0.00018727196908625043",
    "0.0003630143593889442",
    "0.00010185424163377795",
    "5.9073644120970444e-05",
    "-4.701575306692728e-05",
    "-0.00015949823017379511",
    "-9.456921425893668e-06",
    "0.0001069989017854578",
    "-0.00022082255977651707",
    "6.552489489135166e-05",
    "-0.00013200522954612514",
    "0.0003428274334417573",
    "0.00014989605500157372",
    "-0.00017005486421239744",
    "0.00011434928458800666",
    "-3.72340958793796e-05",
    "-3.2809343757267853e-05",
    "0.00014755371484325084",
    "-0.0004508986107227777",
    "0.001242237844394066",
    "-0.00014755371483711927",
    "-8.373562671063122e-15",
    "3.375789461525467e-05",
    "0.0001018542416344989",
    "6.18233097951956e-05",
    "-0.00013563298729546604",
    "-1.3097937129778893e-05",
    "1.8354220007363768e-06",
    "0.0002013412519391859",
    "-0.00017529389420923276",
    "-5.907364412332386e-05",
    "0.00013563298729329492",
    "0.002182419853944732",
    "0.0021824259166672772",
    "0.01788288578635394",
    "0.002182419380460218",
    "0.0021824227697424606",
    "0.022849355858131564",
    "0.0021824201782987096",
    "0.002182419084713427",
    "0.005743822563637503",
    "0.0021824191897518207",
    "0.013839064368547512",
    "0.01477401624449695",
    "0.0021824192456924747",
    "0.0021824200888788943",
    "0.0021824293157267096",
    "0.002182419166936657",
    "0.0021824205720682817",
    "0.005636491205602115",
    "0.002182419087519307",
    "0.002182419122422216",
    "0.019845970188323115"
  ],
  "exact_row_relations": {
    "1": {},
    "6": {},
    "15": {
      "4": "-1"
    },
    "18": {},
    "23": {},
    "30": {
      "7": "-1"
    },
    "33": {},
    "34": {
      "12": "-1"
    },
    "35": {},
    "36": {
      "3": "-1",
      "13": "-1"
    },
    "39": {
      "9": "-1",
      "20": "-2"
    },
    "40": {
      "14": "-1",
      "27": "-1",
      "37": "-1"
    },
    "41": {
      "0": "-1",
      "10": "-1",
      "21": "-1"
    },
    "42": {
      "11": "-1",
      "22": "-1"
    },
    "44": {
      "38": "-2"
    },
    "45": {
      "5": "-1",
      "16": "-1",
      "28": "-1"
    },
    "46": {
      "17": "-1",
      "29": "-1",
      "43": "-1"
    },
    "47": {},
    "48": {},
    "49": {
      "2": "-1",
      "19": "-1",
      "24": "-1"
    },
    "50": {
      "8": "-1",
      "31": "-1"
    },
    "51": {
      "25": "-2",
      "26": "-1"
    },
    "52": {
      "32": "-1"
    },
    "53": {},
    "55": {},
    "60": {},
    "68": {
      "58": "-1"
    },
    "75": {},
    "81": {
      "61": "-1"
    },
    "84": {
      "65": "-1"
    },
    "86": {
      "57": "-1",
      "66": "-1"
    },
    "89": {
      "67": "1",
      "78": "1",
      "87": "1"
    },
    "90": {
      "54": "-1",
      "63": "-1",
      "73": "-1"
    },
    "93": {
      "59": "-1",
      "69": "-1",
      "79": "-1"
    },
    "94": {
      "70": "-1",
      "80": "-1",
      "92": "1"
    },
    "96": {
      "56": "1",
      "71": "-1",
      "76": "1"
    },
    "97": {
      "62": "1",
      "82": "1"
    },
    "98": {
      "83": "1"
    }
  },
  "status": "RIGOROUS GEOMETRIC SQUARE-WINDOW POLYNOMIAL IDENTITY",
  "formula": "x=x0+M^T*(M*M^T)^(-1)*(b-M*x0)",
  "strict_Gram_lower_bound": "[1.0000000000000000000e-6 +/- 3e-30]",
  "maximum_correction": "[2.03146251827814599759994209330e-15 +/- 2.77e-45]",
  "Gram_metadata": [
    {
      "label": [
        "G",
        0,
        0
      ],
      "m": 2,
      "start": 0,
      "size": 4,
      "indices": [
        1,
        3
      ]
    },
    {
      "label": [
        "G",
        0,
        1
      ],
      "m": 3,
      "start": 4,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        0,
        2
      ],
      "m": 3,
      "start": 13,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        0,
        3
      ],
      "m": 3,
      "start": 22,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        1,
        0
      ],
      "m": 2,
      "start": 31,
      "size": 4,
      "indices": [
        1,
        3
      ]
    },
    {
      "label": [
        "G",
        1,
        1
      ],
      "m": 3,
      "start": 35,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        1,
        2
      ],
      "m": 3,
      "start": 44,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        1,
        3
      ],
      "m": 3,
      "start": 53,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        2,
        0
      ],
      "m": 4,
      "start": 62,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        2,
        1
      ],
      "m": 4,
      "start": 78,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        2,
        2
      ],
      "m": 4,
      "start": 94,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        2,
        3
      ],
      "m": 4,
      "start": 110,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        3,
        0
      ],
      "m": 4,
      "start": 126,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        3,
        1
      ],
      "m": 4,
      "start": 142,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        3,
        2
      ],
      "m": 4,
      "start": 158,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        3,
        3
      ],
      "m": 4,
      "start": 174,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        4,
        0
      ],
      "m": 2,
      "start": 190,
      "size": 4,
      "indices": [
        1,
        3
      ]
    },
    {
      "label": [
        "G",
        4,
        1
      ],
      "m": 3,
      "start": 194,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        4,
        2
      ],
      "m": 3,
      "start": 203,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        4,
        3
      ],
      "m": 3,
      "start": 212,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        5,
        0
      ],
      "m": 2,
      "start": 221,
      "size": 4,
      "indices": [
        1,
        3
      ]
    },
    {
      "label": [
        "G",
        5,
        1
      ],
      "m": 3,
      "start": 225,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        5,
        2
      ],
      "m": 3,
      "start": 234,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        5,
        3
      ],
      "m": 3,
      "start": 243,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        6,
        0
      ],
      "m": 2,
      "start": 252,
      "size": 4,
      "indices": [
        1,
        3
      ]
    },
    {
      "label": [
        "G",
        6,
        1
      ],
      "m": 3,
      "start": 256,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        6,
        2
      ],
      "m": 3,
      "start": 265,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        6,
        3
      ],
      "m": 3,
      "start": 274,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        7,
        0
      ],
      "m": 4,
      "start": 283,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        7,
        1
      ],
      "m": 4,
      "start": 299,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        7,
        2
      ],
      "m": 4,
      "start": 315,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        7,
        3
      ],
      "m": 4,
      "start": 331,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        8,
        0
      ],
      "m": 2,
      "start": 347,
      "size": 4,
      "indices": [
        1,
        3
      ]
    },
    {
      "label": [
        "G",
        8,
        1
      ],
      "m": 3,
      "start": 351,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        8,
        2
      ],
      "m": 3,
      "start": 360,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        8,
        3
      ],
      "m": 3,
      "start": 369,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        9,
        0
      ],
      "m": 2,
      "start": 378,
      "size": 4,
      "indices": [
        1,
        3
      ]
    },
    {
      "label": [
        "G",
        9,
        1
      ],
      "m": 3,
      "start": 382,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        9,
        2
      ],
      "m": 3,
      "start": 391,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        9,
        3
      ],
      "m": 3,
      "start": 400,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        10,
        0
      ],
      "m": 4,
      "start": 409,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        10,
        1
      ],
      "m": 4,
      "start": 425,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        10,
        2
      ],
      "m": 4,
      "start": 441,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        10,
        3
      ],
      "m": 4,
      "start": 457,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        11,
        0
      ],
      "m": 2,
      "start": 473,
      "size": 4,
      "indices": [
        1,
        3
      ]
    },
    {
      "label": [
        "G",
        11,
        1
      ],
      "m": 3,
      "start": 477,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        11,
        2
      ],
      "m": 3,
      "start": 486,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        11,
        3
      ],
      "m": 3,
      "start": 495,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        12,
        0
      ],
      "m": 4,
      "start": 504,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        12,
        1
      ],
      "m": 4,
      "start": 520,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        12,
        2
      ],
      "m": 4,
      "start": 536,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        12,
        3
      ],
      "m": 4,
      "start": 552,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        13,
        0
      ],
      "m": 2,
      "start": 568,
      "size": 4,
      "indices": [
        1,
        3
      ]
    },
    {
      "label": [
        "G",
        13,
        1
      ],
      "m": 3,
      "start": 572,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        13,
        2
      ],
      "m": 3,
      "start": 581,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        13,
        3
      ],
      "m": 3,
      "start": 590,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        14,
        0
      ],
      "m": 4,
      "start": 599,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        14,
        1
      ],
      "m": 4,
      "start": 615,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        14,
        2
      ],
      "m": 4,
      "start": 631,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        14,
        3
      ],
      "m": 4,
      "start": 647,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        15,
        0
      ],
      "m": 2,
      "start": 663,
      "size": 4,
      "indices": [
        1,
        3
      ]
    },
    {
      "label": [
        "G",
        15,
        1
      ],
      "m": 3,
      "start": 667,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        15,
        2
      ],
      "m": 3,
      "start": 676,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        15,
        3
      ],
      "m": 3,
      "start": 685,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        16,
        0
      ],
      "m": 4,
      "start": 694,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        16,
        1
      ],
      "m": 4,
      "start": 710,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        16,
        2
      ],
      "m": 4,
      "start": 726,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        16,
        3
      ],
      "m": 4,
      "start": 742,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        17,
        0
      ],
      "m": 2,
      "start": 758,
      "size": 4,
      "indices": [
        1,
        3
      ]
    },
    {
      "label": [
        "G",
        17,
        1
      ],
      "m": 3,
      "start": 762,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        17,
        2
      ],
      "m": 3,
      "start": 771,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        17,
        3
      ],
      "m": 3,
      "start": 780,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        18,
        0
      ],
      "m": 4,
      "start": 789,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        18,
        1
      ],
      "m": 4,
      "start": 805,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        18,
        2
      ],
      "m": 4,
      "start": 821,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        18,
        3
      ],
      "m": 4,
      "start": 837,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        19,
        0
      ],
      "m": 2,
      "start": 853,
      "size": 4,
      "indices": [
        1,
        3
      ]
    },
    {
      "label": [
        "G",
        19,
        1
      ],
      "m": 3,
      "start": 857,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        19,
        2
      ],
      "m": 3,
      "start": 866,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        19,
        3
      ],
      "m": 3,
      "start": 875,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        20,
        0
      ],
      "m": 2,
      "start": 884,
      "size": 4,
      "indices": [
        1,
        3
      ]
    },
    {
      "label": [
        "G",
        20,
        1
      ],
      "m": 3,
      "start": 888,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        20,
        2
      ],
      "m": 3,
      "start": 897,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        20,
        3
      ],
      "m": 3,
      "start": 906,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        21,
        0
      ],
      "m": 4,
      "start": 915,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        21,
        1
      ],
      "m": 4,
      "start": 931,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        21,
        2
      ],
      "m": 4,
      "start": 947,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        21,
        3
      ],
      "m": 4,
      "start": 963,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        22,
        0
      ],
      "m": 4,
      "start": 979,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        22,
        1
      ],
      "m": 4,
      "start": 995,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        22,
        2
      ],
      "m": 4,
      "start": 1011,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        22,
        3
      ],
      "m": 4,
      "start": 1027,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        23,
        0
      ],
      "m": 2,
      "start": 1043,
      "size": 4,
      "indices": [
        1,
        3
      ]
    },
    {
      "label": [
        "G",
        23,
        1
      ],
      "m": 3,
      "start": 1047,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        23,
        2
      ],
      "m": 3,
      "start": 1056,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        23,
        3
      ],
      "m": 3,
      "start": 1065,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "R",
        1
      ],
      "m": 9,
      "start": 1074,
      "size": 81,
      "indices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9
      ]
    },
    {
      "label": [
        "R",
        2
      ],
      "m": 9,
      "start": 1155,
      "size": 81,
      "indices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9
      ]
    },
    {
      "label": [
        "R",
        3
      ],
      "m": 9,
      "start": 1236,
      "size": 81,
      "indices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9
      ]
    },
    {
      "label": [
        "R",
        4
      ],
      "m": 9,
      "start": 1317,
      "size": 81,
      "indices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9
      ]
    },
    {
      "label": [
        "Qreal",
        0,
        1,
        6
      ],
      "m": 1,
      "start": 1398,
      "size": 1,
      "indices": [
        1
      ]
    },
    {
      "label": [
        "Qreal",
        0,
        3,
        14
      ],
      "m": 1,
      "start": 1399,
      "size": 1,
      "indices": [
        3
      ]
    },
    {
      "label": [
        "Qreal",
        0,
        4,
        9
      ],
      "m": 1,
      "start": 1400,
      "size": 1,
      "indices": [
        4
      ]
    },
    {
      "label": [
        "Qreal",
        0,
        7,
        13
      ],
      "m": 1,
      "start": 1401,
      "size": 1,
      "indices": [
        7
      ]
    },
    {
      "label": [
        "Qreal",
        0,
        11,
        12
      ],
      "m": 1,
      "start": 1402,
      "size": 1,
      "indices": [
        11
      ]
    },
    {
      "label": [
        "Q",
        1
      ],
      "m": 15,
      "start": 1403,
      "size": 225,
      "indices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ]
    },
    {
      "label": [
        "Q",
        2
      ],
      "m": 15,
      "start": 1628,
      "size": 225,
      "indices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ]
    },
    {
      "label": [
        "Q",
        3
      ],
      "m": 15,
      "start": 1853,
      "size": 225,
      "indices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ]
    },
    {
      "label": [
        "Q",
        4
      ],
      "m": 15,
      "start": 2078,
      "size": 225,
      "indices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ]
    }
  ],
  "omitted_rows": [
    1,
    6,
    15,
    18,
    23,
    30,
    33,
    34,
    35,
    36,
    39,
    40,
    41,
    42,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    55,
    60,
    68,
    75,
    81,
    84,
    86,
    89,
    90,
    93,
    94,
    96,
    97,
    98
  ],
  "scope": "At every nonreal point of this interval, a quadrilateral marking is a square with its fifth mark at the center. No positive realization is possible. Rigidity is not asserted at -1.",
  "omitted_identity": "Exact rational row reduction of the real-endpoint coefficient map proves all omitted equations."
}


==> anc/small-orders/order5/square_polynomial_upper_0.0_to_0.2215_d3_certificate.json <==
{
  "degree": 3,
  "side": "upper",
  "interval": [
    "0.0",
    "0.2215"
  ],
  "names": [
    [
      "single",
      "image",
      0,
      1,
      0
    ],
    [
      "single",
      "image",
      0,
      1,
      3
    ],
    [
      "single",
      "image",
      1,
      2,
      0
    ],
    [
      "single",
      "image",
      1,
      2,
      1
    ],
    [
      "single",
      "image",
      2,
      3,
      1
    ],
    [
      "single",
      "image",
      3,
      0,
      2
    ],
    [
      "single",
      "image",
      3,
      0,
      3
    ],
    [
      "pair",
      "image",
      0,
      6,
      2
    ],
    [
      "pair",
      "image",
      6,
      4,
      3
    ],
    [
      "pair",
      "image",
      4,
      7,
      0
    ],
    [
      "pair",
      "image",
      7,
      2,
      4
    ],
    [
      "pair",
      "image",
      2,
      3,
      7
    ]
  ],
  "G_indices": [
    [
      1,
      2,
      3
    ],
    [
      0,
      1,
      2,
      3
    ],
    [
      0,
      1,
      2,
      3
    ],
    [
      1,
      2,
      3
    ],
    [
      0,
      1,
      2,
      3
    ],
    [
      0,
      1,
      2,
      3
    ],
    [
      1,
      2,
      3
    ],
    [
      0,
      1,
      2,
      3
    ],
    [
      1,
      2,
      3
    ],
    [
      0,
      1,
      2,
      3
    ],
    [
      0,
      1,
      2,
      3
    ],
    [
      0,
      1,
      2,
      3
    ]
  ],
  "cap_labels": [
    [
      0,
      [
        0,
        0,
        2,
        1,
        0
      ]
    ]
  ],
  "product_labels": [
    [
      [
        "single",
        "image",
        0,
        1,
        3
      ],
      [
        "single",
        "image",
        0,
        1,
        0
      ]
    ],
    [
      [
        "single",
        "image",
        0,
        1,
        3
      ],
      [
        "single",
        "image",
        2,
        3,
        1
      ]
    ],
    [
      [
        "single",
        "image",
        1,
        2,
        0
      ],
      [
        "single",
        "image",
        1,
        2,
        1
      ]
    ],
    [
      [
        "single",
        "image",
        1,
        2,
        0
      ],
      [
        "single",
        "hull",
        2,
        3,
        0
      ]
    ],
    [
      [
        "single",
        "image",
        1,
        2,
        0
      ],
      [
        "pair",
        "hull",
        4,
        7,
        8
      ]
    ],
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "single",
        "image",
        2,
        3,
        2
      ]
    ],
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "single",
        "image",
        3,
        0,
        0
      ]
    ],
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "pair",
        "image",
        0,
        6,
        4
      ]
    ],
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "pair",
        "image",
        0,
        6,
        5
      ]
    ],
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "pair",
        "image",
        0,
        6,
        7
      ]
    ],
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "pair",
        "image",
        6,
        4,
        9
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "single",
        "image",
        0,
        1,
        0
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "single",
        "image",
        3,
        0,
        3
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "pair",
        "image",
        0,
        6,
        3
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "pair",
        "image",
        6,
        4,
        2
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "pair",
        "image",
        6,
        4,
        3
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "pair",
        "image",
        7,
        2,
        4
      ]
    ],
    [
      [
        "pair",
        "image",
        0,
        6,
        2
      ],
      [
        "single",
        "image",
        1,
        2,
        1
      ]
    ],
    [
      [
        "pair",
        "image",
        0,
        6,
        2
      ],
      [
        "single",
        "hull",
        2,
        3,
        0
      ]
    ],
    [
      [
        "pair",
        "image",
        0,
        6,
        2
      ],
      [
        "single",
        "image",
        2,
        3,
        3
      ]
    ],
    [
      [
        "pair",
        "image",
        0,
        6,
        2
      ],
      [
        "pair",
        "hull",
        7,
        2,
        3
      ]
    ],
    [
      [
        "pair",
        "image",
        0,
        6,
        2
      ],
      [
        "pair",
        "image",
        2,
        3,
        0
      ]
    ],
    [
      [
        "pair",
        "image",
        0,
        6,
        2
      ],
      [
        "pair",
        "image",
        2,
        3,
        4
      ]
    ],
    [
      [
        "pair",
        "image",
        7,
        2,
        4
      ],
      [
        "single",
        "image",
        0,
        1,
        0
      ]
    ],
    [
      [
        "pair",
        "image",
        7,
        2,
        4
      ],
      [
        "single",
        "image",
        1,
        2,
        1
      ]
    ],
    [
      [
        "pair",
        "image",
        2,
        3,
        7
      ],
      [
        "single",
        "hull",
        1,
        2,
        3
      ]
    ]
  ],
  "area_scales": [
    "4.772306007057804",
    "3.8438138124784347",
    "3.8438138124784347",
    "4.772306007057804",
    "3.8438138124784347",
    "3.8438138124784347",
    "4.772306007057804",
    "6.1833774966134",
    "6.329518356787208",
    "5.779500194653513",
    "5.779500194653513",
    "6.183377496613399"
  ],
  "cap_scales": [
    "27.818033852624833"
  ],
  "product_scales": [
    "18.568429665873342",
    "14.622666635151278",
    "18.568429665873342",
    "17.212875660388647",
    "19.005451359412646",
    "18.568429665873342",
    "15.369121281125503",
    "20.290554263113812",
    "19.02668953383457",
    "17.846702098172305",
    "26.146230263832678",
    "16.684094801677187",
    "18.568429665873342",
    "22.254580013269095",
    "19.901657292356553",
    "26.160949112150583",
    "23.67289327951357",
    "26.889864714333427",
    "29.855918925315294",
    "27.669437651140612",
    "37.89005065049234",
    "37.57158786320237",
    "32.00024354570199",
    "28.5731405029748",
    "24.729182603648923",
    "29.855918925315294"
  ],
  "rational_initial_coordinates": [
    "0.01324466811112761",
    "0.0007059393472962582",
    "0.0028312155507544327",
    "0.0025718917796230373",
    "0.0009273861162700492",
    "0.0007809409188501536",
    "0.0013263380133091767",
    "0.005959338571452297",
    "0.0010699507098568763",
    "0.011276840452186144",
    "0.0004739884321571426",
    "0.00017495312345273218",
    "-0.0003798136196495292",
    "-0.0006880668263180626",
    "-0.0001311634960769371",
    "0.002090830181659683",
    "-0.0008315140143448355",
    "0.00015688982570991126",
    "0.00225073319143676",
    "0.002555130167000411",
    "0.0044539841992764775",
    "0.0020033215373604406",
    "0.0028161761236809",
    "0.0032808578603125004",
    "0.0011853111670373207",
    "0.0012759481753629783",
    "-0.00035864062104473535",
    "0.0497921831052153",
    "0.029323196774615107",
    "0.09725816673979511",
    "-0.0018529267244388789",
    "0.01885356981468359",
    "-0.01641442283054003",
    "0.0378720737116017",
    "-0.01773110930445798",
    "-0.008861870948671512",
    "0.0019041997899095367",
    "0.002730637465481007",
    "7.219588784561281e-05",
    "0.000124115862939548",
    "-0.0021349494332040127",
    "3.0840673931323314e-05",
    "0.00016036804145074296",
    "-5.1759185135507555e-05",
    "-0.000270262007018901",
    "1.0286030983829717e-05",
    "0.0005669551228510333",
    "-5.137516187887411e-05",
    "-0.00027043116320768674",
    "5.026724192364722e-05",
    "0.00026521028362539107",
    "-8.036029921688035e-08",
    "0.0006575566443495758",
    "0.001274940699973861",
    "0.000893469035499121",
    "0.0001832268038554876",
    "-0.0006869374011321158",
    "-0.00016894441388747594",
    "-6.611935775347507e-05",
    "0.0007552386225915832",
    "0.00028319638880289395",
    "0.00030500357610299694",
    "-0.0004856083237811497",
    "-0.0006745569581490957",
    "-0.000249019978173608",
    "0.0006491718951281849",
    "0.0002365425668381347",
    "-4.311045279486587e-06",
    "0.0001265803070023449",
    "0.00011454851626786886",
    "7.274936431970288e-05",
    "7.424569253291424e-05",
    "-2.8126116801023187e-05",
    "7.503898206362329e-07",
    "-6.654278445251283e-06",
    "-8.747569763440117e-06",
    "1.3261632801099392e-05",
    "-2.813623775506287e-06",
    "-4.135045422254558e-05",
    "1.1414348404980206e-05",
    "-1.3529873136473186e-05",
    "-5.141472224922189e-06",
    "1.8789473604065927e-06",
    "1.1302739167086615e-06",
    "0.0031199742001671443",
    "0.018912333041313657",
    "0.0517138836969512",
    "0.008782638201876542",
    "-0.007532229812247706",
    "-0.012550039934276573",
    "0.0020569769766022985",
    "0.031005065849102377",
    "-0.0037550276337696966",
    "-0.008409078929848181",
    "-0.000855039252698885",
    "-3.572296966851981e-05",
    "-0.004726575286338319",
    "-0.0034302461821627593",
    "0.012249988050160051",
    "0.019473891289982413",
    "0.0018727740003012096",
    "0.0011122611850469754",
    "0.0002484390603462407",
    "0.00011153424255759983",
    "5.640918524852935e-05",
    "-0.00044339374446818246",
    "-0.0002269141529230615",
    "-0.0002820055591900863",
    "-0.0001224108343397387",
    "8.55446741464979e-05",
    "-0.0013694170655340187",
    "0.0003529630130007431",
    "0.00015177540457065255",
    "-0.00032580180192217067",
    "-0.0001676508490348817",
    "7.094353173889438e-06",
    "0.0002156245201700572",
    "0.0004171948817333667",
    "0.00011969213397232021",
    "0.00013639019846601043",
    "-0.00012344920648569408",
    "-5.543749181918461e-05",
    "5.684990907467936e-05",
    "0.00012990203009653176",
    "-0.0001514683807916693",
    "-5.695854665638808e-05",
    "-0.00018773895581671024",
    "-6.420011640135148e-05",
    "7.998192766981344e-05",
    "-1.7051331295717984e-05",
    "5.488412651360667e-06",
    "-5.39605791460175e-06",
    "7.015869115255262e-05",
    "7.048378519123359e-05",
    "7.093625260472379e-05",
    "7.0287921535566e-05",
    "-4.76309103624339e-08",
    "6.368055506278984e-08",
    "2.49938994238687e-08",
    "-4.110665532354379e-07",
    "-1.643756801319463e-07",
    "1.738653466903857e-07",
    "-7.050328234181958e-10",
    "-2.995175268948197e-08",
    "9.552426134371097e-09",
    "1.9216034307384359e-07",
    "-7.535257823403842e-08",
    "1.7164636725541983e-07",
    "0.002364097970974202",
    "0.01943528849081421",
    "0.03802843417587286",
    "0.0009709019574801947",
    "0.0015447210854391805",
    "0.008673523564582748",
    "-0.0014228187269872375",
    "-0.0038865528451078888",
    "-0.001536335318854945",
    "-0.005072800295936201",
    "-0.00648356873741916",
    "0.003441591180694692",
    "0.000204581901157685",
    "0.026832096775882577",
    "-0.0038836481484924713",
    "0.002908146023914049",
    "0.01142292930245213",
    "0.0002403083494729862",
    "0.0034080668358944244",
    "-0.001050909510298164",
    "-0.0034691872165472223",
    "-8.599103522332808e-05",
    "0.0009088929985968816",
    "-0.005085110519043349",
    "0.0007484560798016691",
    "0.006673969547017526",
    "0.000491646091921359",
    "8.081315413660513e-05",
    "-0.001590560814391929",
    "-0.0001674165861439182",
    "5.5901179564874355e-05",
    "-0.0005029663081004815",
    "-0.00020463032655048028",
    "3.652791860715231e-05",
    "0.001021639428751049",
    "0.006968898478426885",
    "0.0009270961070591084",
    "-0.0025593553550165168",
    "-0.0009026930225770226",
    "0.0024258044762222046",
    "-0.0001151527098233181",
    "1.9935903135650146e-05",
    "-0.00016297372251487498",
    "0.01313684130608865",
    "0.0008699641040546587",
    "0.03750885436236511",
    "-0.0005086052947511216",
    "0.02107587792127573",
    "-0.0024594000839216314",
    "0.0031923731321292365",
    "-0.006708787577046714",
    "-0.004887991126117823",
    "0.0017878372446548797",
    "0.01716773194846163",
    "0.0021999526257475903",
    "0.00012512947866288372",
    "0.004529940413822368",
    "-0.0019069954994357203",
    "-5.413528282976912e-05",
    "-0.005283264046022145",
    "0.00038086247226319273",
    "3.428562028688323e-05",
    "-0.002974566009681856",
    "0.00014673713993068477",
    "-0.0003023715571675583",
    "-0.002915404810634424",
    "-0.0008911607321102633",
    "0.00034029606055353503",
    "0.0020790461303458775",
    "0.008801760432831346",
    "0.0038556203030480456",
    "0.00030125742015528413",
    "0.004062773274714437",
    "-0.001999367144459388",
    "0.0005807703264319051",
    "-0.005005174937045749",
    "0.001354920003564899",
    "-0.0009147788883796193",
    "-0.001017261371120597",
    "0.0018992042617396612",
    "-0.00035621596526130497",
    "0.002828479948114085",
    "-0.000426309591092088",
    "-0.00019454799671144766",
    "0.006653714625652199",
    "0.0010919539192130333",
    "0.0015350924966887646",
    "0.00020827497099063565",
    "0.0025881375105280264",
    "-0.0013263829027963738",
    "0.0008415489490408358",
    "-0.0004504792290526075",
    "0.0003195884012452732",
    "-0.0003605314119954554",
    "0.0001664170734322841",
    "0.002807936083669963",
    "-0.00044776849312480496",
    "0.0011373879392948608",
    "-0.00019727715405129197",
    "-0.00026873768296921695",
    "0.01114880719643971",
    "0.031929535509799635",
    "0.01003028817423597",
    "0.007369688680555927",
    "0.01877388303942761",
    "0.009930180450713231",
    "0.0021585728668649467",
    "0.017046462842594444",
    "0.003100347422098584",
    "-0.0007646756565099608",
    "-0.0007075827287662893",
    "-0.003425795346250796",
    "0.008729808687973966",
    "-0.005171100785486727",
    "0.014931382153109221",
    "0.00849228891656095",
    "0.0019041997899098787",
    "0.006717419413320337",
    "0.0002957590256886546",
    "0.0006128575950985311",
    "-0.0027431684456938723",
    "0.0006193694175990508",
    "0.0009904774204627228",
    "-0.0007228722965999521",
    "-0.0013407999219798964",
    "0.0003457446589479859",
    "0.0021602010154775915",
    "0.000172754631714751",
    "0.00011940207151073045",
    "-0.0009878964280161842",
    "-0.001345195819150047",
    "-5.297536756604227e-05",
    "0.0028703633103653796",
    "0.011234517817758843",
    "0.0024600339214921056",
    "0.0011308275024830387",
    "-0.001837046061530837",
    "0.002447721884372425",
    "0.0014141222351700452",
    "-0.0031841540094068046",
    "-0.002785385000082168",
    "0.0015305161166645044",
    "0.005280902307679656",
    "-0.0008369468330487988",
    "-0.0009850391172600034",
    "-0.004067026826587698",
    "-0.002020659479959888",
    "-0.0004384176365989913",
    "0.0076830646332156655",
    "8.939995979282393e-05",
    "0.012270461958683494",
    "0.0007372592035074302",
    "0.00025404492564020254",
    "0.008015993294863426",
    "-0.0008195390519023982",
    "6.697632055725106e-05",
    "-0.00010604912075323731",
    "0.0006122759420720666",
    "0.00028539670281547844",
    "-0.005349981182888317",
    "-0.0020992222498006597",
    "-0.00047897420050695854",
    "-3.9346397878660045e-05",
    "-0.00278632814893409",
    "0.005568094347600677",
    "0.025218711960223586",
    "0.014673387493503894",
    "0.027357653708589127",
    "-0.006579650962644775",
    "0.007806072006436545",
    "0.010616250632180593",
    "-0.001544367293952024",
    "-0.02353350530793738",
    "0.010185089616597717",
    "0.009745449865731394",
    "0.0043990091098201215",
    "-0.0061090213701022154",
    "-0.019101134801998713",
    "-0.011507009116780853",
    "-0.01716809386377632",
    "0.0003813022339818335",
    "0.0185604873466023",
    "0.002440436059122687",
    "0.0017085826528802177",
    "0.0008321916814568854",
    "0.005714750007321282",
    "-0.0016826731200804068",
    "-0.00021125828979791353",
    "0.0033417629021497888",
    "0.002804706234789213",
    "0.002825288319299666",
    "0.001121828877645929",
    "-0.0025444119533687684",
    "0.0007862805018819122",
    "-0.0001661413934374641",
    "-0.0010289728787836255",
    "-0.0015023284387051996",
    "0.001693842498947916",
    "0.0004363093276877705",
    "0.0015583140127421726",
    "0.0031822470507483934",
    "6.601084523839375e-05",
    "0.0010014678174776713",
    "0.0009219947393628241",
    "-0.0007350786820436538",
    "-0.0003692273656949831",
    "0.0019444265184538334",
    "0.003898906994982927",
    "0.14124880108931195",
    "0.006536867202218688",
    "-0.006573661028075862",
    "0.003286566984250144",
    "0.01611802257358078",
    "0.02230083223183115",
    "0.0037360453602758434",
    "-0.025557244989892623",
    "0.06977923712091882",
    "0.0076394619306073275",
    "0.0027336071496468994",
    "0.01018182383098308",
    "-0.019507079686429306",
    "-0.005870624862318855",
    "0.0058900532997425625",
    "0.0023546531831387285",
    "0.0011656423261579812",
    "0.0032792637866441003",
    "0.00625660045300751",
    "-0.007668853119768847",
    "-0.0043370044833083545",
    "0.002976815278482986",
    "0.002737621831641087",
    "0.0022401668139391917",
    "0.06478842927467567",
    "0.0010822330556944152",
    "0.0006886263652105981",
    "0.000361085306656025",
    "-0.0071555120024077165",
    "0.002316232500220813",
    "0.0030498924887283185",
    "5.7935943581368964e-05",
    "-0.00030333217949559196",
    "0.00025651113984544475",
    "-0.0037042468027479163",
    "-0.00478737223356438",
    "-5.7148428032732694e-05",
    "0.0006640875999640947",
    "0.0001999794440626622",
    "0.00030223848133768166",
    "0.05121707176711519",
    "0.0003707302610875581",
    "0.0035519921911196842",
    "0.0005922603321148618",
    "-0.003534741237154923",
    "-0.009633460198175266",
    "-0.00361908430351033",
    "0.000757623808466959",
    "0.00029945267148655865",
    "0.000326616140642385",
    "5.3960332782017226e-05",
    "-0.008629691200359887",
    "0.0028626442988723623",
    "0.00064730361963744",
    "-0.00013241523379665428",
    "-0.00107265818191287",
    "0.034890719915216896",
    "0.02898764228844681",
    "0.005571783923913975",
    "0.01668227754419927",
    "-0.016969395514061417",
    "4.40695458161273e-05",
    "-0.0018740966047400567",
    "0.010636546730398926",
    "-0.017550630723919085",
    "-0.009533226199736292",
    "-0.026813478490638105",
    "-0.013840739342173818",
    "0.023977702904717135",
    "0.006779066095252779",
    "-0.01312838449224854",
    "-0.0007145926682911058",
    "0.007650385661073679",
    "0.0024494579456386992",
    "0.012518125030445955",
    "0.003994961670229669",
    "-6.989598605364085e-05",
    "-0.0018824176347636932",
    "-0.0014402531415523285",
    "0.009713492890972682",
    "0.00510610774869302",
    "0.0004304455247281962",
    "0.0007120804808765621",
    "0.0010088093189876764",
    "0.0003560304607694403",
    "-4.3795324504101124e-05",
    "-0.0005634978438607013",
    "-0.000323196946057617",
    "0.0005798176764405554",
    "0.0005337750933967256",
    "0.0005086292078995726",
    "0.002930885539348944",
    "0.005223390138546799",
    "-3.8984166558631455e-05",
    "0.0012376696638789096",
    "-0.002287062003174499",
    "-0.0011191729688185238",
    "0.0008527691687940844",
    "0.0030838967351431287",
    "0.008092887179528094",
    "0.01127257723990916",
    "0.02584803168584429",
    "-0.009392582706738066",
    "-0.014374599210524629",
    "0.016896992585295575",
    "0.0012854897333961033",
    "0.0004243948725065965",
    "0.0018063173037234266",
    "0.032673156878333665",
    "0.0009721226777290566",
    "0.0003392262774189204",
    "0.0003970066812409489",
    "-0.00157886536629653",
    "0.00011916586122570107",
    "0.0006039882787242133",
    "-0.0004758819414306572",
    "-0.0005395670475989217",
    "0.00029314701601906325",
    "0.005187430578247067",
    "-0.0029553055702736136",
    "-0.003207181949365472",
    "0.0001239582310659418",
    "5.9091911605384984e-05",
    "4.285862144187601e-05",
    "0.023499141196353157",
    "0.0018112778413877152",
    "0.00031631564325032503",
    "0.00017681159058379766",
    "0.004180087062763264",
    "-0.0013493789194063896",
    "-0.0012821706696778154",
    "-0.0006499585817503092",
    "-0.00041910327009058243",
    "0.0001521183983601845",
    "0.004828972288154008",
    "-0.001985454260568244",
    "-0.0009235444651937298",
    "-7.611485761507731e-05",
    "9.948878478767485e-05",
    "-5.552488382092135e-05",
    "0.012998480833413612",
    "0.0009919112758040452",
    "0.01600838280887691",
    "0.0010002507696203246",
    "-0.00038087879553056907",
    "5.2206777227806875e-05",
    "-0.00018771431088356698",
    "-0.0036020667296485106",
    "-0.0007807592817290158",
    "0.0036118517981672833",
    "-0.00016709674920491923",
    "-0.0010835062192097074",
    "0.0006777060882527463",
    "-0.0011200126967255424",
    "-0.0004755593122264767",
    "0.0008034441525190067",
    "0.002124732123674597",
    "0.009057113036521132",
    "0.006510623197783361",
    "0.04859642258214838",
    "-0.0023522887725562634",
    "-0.0016776170000470602",
    "0.009584395267004692",
    "-0.0037285078191376247",
    "-0.01587407754807409",
    "-0.0034268476964572467",
    "0.0035960107309150314",
    "-0.0032276938155749906",
    "-0.0028001922795695086",
    "0.006631592064242651",
    "-0.013568983429779134",
    "0.017343141379524533",
    "0.0326731568783512",
    "0.005624285780603132",
    "0.00953331825543084",
    "0.0011604256679288475",
    "0.009317575650012865",
    "-0.0025784060535866695",
    "0.0007252618266344777",
    "-0.00432067355478235",
    "0.0005992352959304497",
    "-0.0026666766680379875",
    "-0.00874839184441757",
    "0.007962977749738165",
    "0.0006956174781021742",
    "0.00021163812974013616",
    "0.0008845219558396126",
    "-7.895620309947412e-05",
    "0.0263427675765598",
    "0.0025053205375143157",
    "0.004340765198834564",
    "8.51699345880084e-05",
    "-0.0015021982407271077",
    "-0.0061513845356385615",
    "0.0006001615519415046",
    "-0.0022132758443566035",
    "-1.8722785986461684e-05",
    "-0.00016325903062880824",
    "-0.00784914589662955",
    "0.008594248415265493",
    "-5.564695709569566e-05",
    "-0.002337708314551101",
    "0.00018440438402701537",
    "-0.00018423959506967214",
    "0.02346487689908585",
    "0.0006417641056372975",
    "0.06722624518413084",
    "0.0016471753153757737",
    "-0.00017756651815387532",
    "-0.005982262134087413",
    "-0.004375138405550642",
    "0.005915158259024606",
    "-0.00013018829759866928",
    "-0.0024081576898459713",
    "0.00019411302900598413",
    "-0.007811742831989508",
    "0.0028939507656419064",
    "0.0008918573786997843",
    "-0.00042468698184454926",
    "-0.006525078581858729",
    "0.0045130394352068375",
    "0.01451887592167228",
    "0.14045596776699382",
    "0.024176340530700724",
    "-0.007983283661247422",
    "-0.02250637856104627",
    "-0.002183364619099442",
    "0.039610760511411436",
    "0.003831579552193312",
    "0.016219313444520884",
    "0.00023713716374194093",
    "-0.0006661894743221621",
    "-0.009097167807021207",
    "0.0037259501199236314",
    "0.01695911059942522",
    "0.035687266990992166",
    "0.046970287236841095",
    "0.015107017032823838",
    "0.0036926595239633376",
    "0.009992886875947472",
    "0.010341179928165571",
    "0.005168697111430338",
    "-0.00437995106739714",
    "0.0024235758618123405",
    "-0.0033728065377895914",
    "0.00426902574045693",
    "-0.006292141275158507",
    "0.0024589400527146007",
    "0.01109803461654408",
    "0.006912350895081696",
    "0.010870786948173002",
    "0.0031110213844003577",
    "0.07097205565504829",
    "0.0009925682917093328",
    "0.0003575794066211369",
    "0.0002311144495569479",
    "-0.0025763960099201605",
    "0.0043804944687003185",
    "-0.00010628818050253505",
    "-4.207264246693347e-05",
    "0.0003688389668378274",
    "4.498047818282329e-05",
    "-0.007665266675438865",
    "-0.0010834507129615552",
    "-0.0033759612245089074",
    "0.0005129160142484335",
    "0.00011121033375211869",
    "-0.00021020790216120245",
    "0.07974842040869477",
    "0.0014519916414538433",
    "0.0035940417853744695",
    "0.000448792325306762",
    "-0.0037017062950351278",
    "0.01664277704689009",
    "0.0010457660635525814",
    "-0.0010128471000076713",
    "0.000615781303112739",
    "8.67906058447368e-05",
    "-0.009817983939327438",
    "0.001945071835653358",
    "-0.005391686140463007",
    "0.0019604054922252702",
    "0.0003793633151397326",
    "-0.001151722065695533",
    "0.07628363138109134",
    "0.050245180302424634",
    "0.024319437828880578",
    "0.004013891999802843",
    "-0.0371028401062983",
    "0.04109607819684151",
    "-0.002619908925320877",
    "-0.012422751049448151",
    "-0.004748252616906236",
    "-0.0036939827043561764",
    "-0.046482873967263215",
    "-0.010183319297951302",
    "0.007738476993185318",
    "0.029097152716876712",
    "-0.0022280600088158743",
    "0.004647024969062001",
    "0.0014748484406931599",
    "0.0860212932293029",
    "0.021753546457198326",
    "0.004101898783387763",
    "0.05080930014916756",
    "0.01315894871691983",
    "0.0013265348405784802",
    "0.0509123033529637",
    "0.015179280216943628",
    "0.008103384286624627",
    "0.00253690961047889",
    "-0.0007781342078693615",
    "-0.0015607587874342447",
    "-0.00041024815100259654",
    "0.00032396917299494624",
    "0.00041281036348399556",
    "0.0005350256832047998",
    "-0.001592663368543451",
    "0.005614897003460157",
    "0.007210761714040771",
    "-0.007234824824823969",
    "0.001084392909181171",
    "0.0008543533480456966",
    "-0.005319561183365372",
    "-0.005573167169122228",
    "-0.009074095090707078",
    "0.00790707718271559",
    "0.0010727789193374971",
    "0.00866249798894368",
    "0.0012817126563322062",
    "0.010987165573103874",
    "0.00017815349375505216",
    "-0.0006087142211253291",
    "-0.002200800290090705",
    "-0.003627865685044149",
    "0.002865653044532004",
    "-0.004573649301366572",
    "-0.014468483032648194",
    "-0.018398754052835843",
    "6.8817570569846e-05",
    "0.013529232510382672",
    "-0.0006104912582290098",
    "0.0012227085653371207",
    "0.003162682141058713",
    "-0.0038915197969837108",
    "0.003965583663168366",
    "-0.0016542131113555945",
    "0.000800066243563055",
    "-0.0017437001592021898",
    "-0.0002560875435582526",
    "0.0008570030401146953",
    "0.0004189724623371942",
    "0.0011976367742940644",
    "-0.032735301649251695",
    "0.007165915699932959",
    "-0.0052169100303412885",
    "-0.0062210889034014965",
    "0.003641614520697845",
    "0.00018810117999542135",
    "0.008995067136829236",
    "0.0047629790752816365",
    "0.007622890926042276",
    "-0.002153080542364158",
    "1.3974607817740389e-05",
    "0.0016714035654027942",
    "-0.008149716133294802",
    "0.0011178881927943977",
    "-0.0018226181051541725",
    "-0.00031467341005236133",
    "0.0021627800859421193",
    "0.00039109040439920474",
    "-0.010450720584635755",
    "0.0017132608810827296",
    "0.005720071280850661",
    "0.0051364409900379795",
    "-0.0012010744566513488",
    "0.010299352463253504",
    "-0.011753731374194406",
    "0.002412400282734323",
    "-0.00034292105758496446",
    "-0.014546237934704076",
    "0.0013423560128030592",
    "0.08079119489992351",
    "0.042321306449779224",
    "0.0021875595328167212",
    "0.02331070149247408",
    "0.004517467318632166",
    "0.002555910422287322",
    "0.012598496270597089",
    "0.0035124724083432043",
    "0.009518818767105138",
    "0.000413438158348655",
    "9.915690659750892e-05",
    "0.0002812721424168607",
    "-0.0008017580332587897",
    "-0.00025820964699897785",
    "0.0011048439659867148",
    "4.1322754189470175e-05",
    "-0.0010248630924499268",
    "0.001091542644435456",
    "0.003113272023908234",
    "-0.0069625766391512725",
    "-0.0018421764148577938",
    "0.003605791177499462",
    "-0.0016144645657466341",
    "-0.0024119302817785042",
    "-0.004789538149171921",
    "-0.0011250753387889944",
    "0.001440821683500438",
    "0.006522776744270852",
    "0.0005436273603463534",
    "0.006399796769755926",
    "0.0008107749210150619",
    "-0.001047714148113524",
    "-0.0013692351034573559",
    "-0.001283349387755345",
    "0.0019176238573425629",
    "-0.004525991219131446",
    "-0.0031453408579662882",
    "-0.0051077151551903715",
    "-0.00020876354162933228",
    "0.0036099932455164654",
    "-0.0008573852769311437",
    "0.0005052880417282528",
    "0.0008402373715256534",
    "-0.0012797511259468803",
    "0.000393364930148717",
    "-0.004689265263626785",
    "-7.537692497676926e-05",
    "-0.0013536800482622652",
    "0.00032989564550285226",
    "0.0006504266004567415",
    "-0.0003699407824175836",
    "0.00022416454162813248",
    "-0.04984673392900601",
    "0.0016496310121210883",
    "-0.002993747695307376",
    "0.0032209814563816616",
    "0.002651146555477929",
    "-0.005777825932976743",
    "0.0013023715377169626",
    "-0.00013499792132191986",
    "0.00038364784745781023",
    "-0.00376893705353776",
    "-7.944993123103679e-05",
    "-0.0003170417061054847",
    "-0.0029842915273037107",
    "0.0006244502824594522",
    "-0.0001315581208236188",
    "0.0004595282418247349",
    "0.0007234783520237172",
    "0.0005092840713969917",
    "-0.003748064879364811",
    "0.002074245850253003",
    "0.0012934380733684919",
    "0.002186808934442622",
    "-0.0010449526868180651",
    "0.002150977417424163",
    "-0.002471890109476499",
    "0.0005476761010443012",
    "-0.0008360368053211564",
    "-0.0033996949248766926",
    "0.003515709257676311",
    "0.06541781723552678",
    "0.04298592250651235",
    "0.00864763657716713",
    "0.009522070371351958",
    "0.0025271576953282597",
    "0.0011294648856830759",
    "0.0062019813878783836",
    "0.0008562407806257744",
    "0.008663029236448903",
    "0.0028698763801506505",
    "-0.0008623193412291153",
    "0.0017793109231948677",
    "-0.0008458613244765209",
    "-0.0012496194065778393",
    "0.003281577742858929",
    "-0.0013633317586437144",
    "-0.003882866629031989",
    "0.0029898329632559563",
    "-0.0014479401984040091",
    "-0.004855960176593036",
    "-0.0020726387503866516",
    "0.0003896885908908216",
    "-0.0028539326656516193",
    "-0.00013940456247987513",
    "0.0035908385013129797",
    "-0.0030286778538055874",
    "-0.0038933751433843436",
    "0.006290793333302655",
    "-0.0016369926538411033",
    "0.0028343993235479684",
    "0.0015497180429068396",
    "-0.0002779346279212547",
    "-0.0010728888354002292",
    "-6.833425843824357e-05",
    "0.0029171383967908616",
    "-0.001305335988591954",
    "0.002500603833334191",
    "-0.0011713289836954093",
    "0.0006334597900798181",
    "-0.0003800100568104011",
    "0.0004113647371160173",
    "-0.0016707824525458452",
    "0.000794384554402149",
    "-0.0017679542376616824",
    "0.003094962612158938",
    "-0.0046419796601674486",
    "-0.0024348738795180354",
    "-0.0017544391042582806",
    "-0.001254598703988184",
    "4.906094176530809e-05",
    "-0.002011258032730987",
    "0.00016970144156643692",
    "-0.04630604111937299",
    "-0.0005799930395771549",
    "0.0009550175913704444",
    "0.004350630856027484",
    "0.0029215419955802686",
    "-0.007971753867394845",
    "0.001585146600995573",
    "-0.0018331943957845135",
    "-0.0037579159728845187",
    "-0.005153370241723006",
    "-0.0016348055034091568",
    "0.0001723491611346112",
    "-0.002083819927367812",
    "0.002678044600966272",
    "0.0005717910728191311",
    "-0.0015741845786602154",
    "0.004855200451535308",
    "-0.0013849512533562639",
    "-0.0027614037773352105",
    "-0.002219059452588178",
    "0.0036290981145669786",
    "-0.0017890972059842684",
    "-0.001107739980308535",
    "0.00292872600728875",
    "-0.000935279743206533",
    "0.00033935617188635185",
    "7.254299508390134e-06",
    "-0.00034960936032610534",
    "0.004677233356031325",
    "0.05261169253713912",
    "0.03354105576607304",
    "0.014904272735721973",
    "0.05003025032895415",
    "0.014453387722638007",
    "0.01151333091254573",
    "0.033638031232439504",
    "0.007544212729630796",
    "0.007487758994254959",
    "0.005440776905144664",
    "-0.0010152164090451944",
    "0.001575518452451891",
    "-0.0019118581697663095",
    "-0.001965073724146382",
    "0.004082861825539305",
    "0.00047434219295356035",
    "-0.007127630817420011",
    "0.0025769016289293478",
    "-0.012759613273473261",
    "-0.00510646047203955",
    "-0.006507400703092763",
    "-0.0024356275981194863",
    "1.3131383159000823e-05",
    "-0.0008058326619768251",
    "0.012733787780323368",
    "-0.003697148092749292",
    "0.0004794743922543068",
    "7.962122160836254e-05",
    "-0.001632275165222439",
    "0.00032916933341558283",
    "0.007078519325544911",
    "-0.0003085467799167724",
    "0.002401743758898065",
    "-0.0012878192107454237",
    "0.0018469927308459465",
    "0.01465043523997705",
    "-0.0018062774045292972",
    "-0.008754116418265935",
    "0.006294437072566559",
    "0.009999366493221166",
    "-0.0021349919679885167",
    "-0.004525374272452358",
    "-0.0017424980555021188",
    "-0.002611202480489588",
    "0.007476712507295944",
    "-0.006475535667965554",
    "-0.00024002569213018806",
    "-0.004137421601327618",
    "-0.002797376836550936",
    "-0.0018347447919015414",
    "-0.0009591589576790901",
    "0.0003774638315697503",
    "-0.035854346271923875",
    "0.0005786471172926496",
    "0.0015646554856494962",
    "0.004009235326208909",
    "0.005902219491549802",
    "-0.00206649977635711",
    "0.004066530514190063",
    "-0.0030076148046835477",
    "-0.010823400537226815",
    "-0.005957656981137811",
    "-0.005213315060995825",
    "0.0003920956701764993",
    "-0.0008422037897252277",
    "0.011893297304561125",
    "4.650067151446091e-05",
    "0.0002689379312782098",
    "0.008009393422666738",
    "-0.002067222782261512",
    "-0.01585893537919647",
    "-0.009513787845143099",
    "0.0003864794670364035",
    "0.00035872961434005925",
    "-0.0009680214158637613",
    "0.011285224474755419",
    "-0.006064217503665178",
    "0.006628294167528313",
    "-0.004347829841652301",
    "-0.004397432916403552",
    "0.0006578079502301532",
    "0.008290228876904584",
    "0.0007550384379037411",
    "0.008243707893929106",
    "0.11706959799304306",
    "0.026675117574178956",
    "0.04058099113624906",
    "0.05347553307651584",
    "0.009373960157346033",
    "0.0006198019738902968",
    "0.0004956063454650388",
    "-0.0017369448490702068",
    "-0.0006892373111148231",
    "-0.0024530522477585405",
    "-0.0021198134256470557",
    "0.0009523478741184199",
    "-0.00018745899431533102",
    "-0.0007088510512963657",
    "-0.0033624738276957",
    "-0.02567191332778176",
    "-0.002944526656562016",
    "-0.0158115199076082",
    "0.004912456546713801",
    "0.0022363642543316853",
    "-0.0015220435755917533",
    "0.003786540908447971",
    "-0.0028693570352484456",
    "0.0004838000506916244",
    "-0.0009597772314207377",
    "4.7410235386187973e-05",
    "0.011601586520476643",
    "0.01239092591355969",
    "0.007299374397798392",
    "0.0063352345251282",
    "-0.0036100335808395374",
    "0.0011459857771413525",
    "0.041847057743423406",
    "0.005071521364239401",
    "-0.012745937446205533",
    "0.010335151403343444",
    "0.01690568695679462",
    "-0.005023735695784543",
    "-0.007153709858403276",
    "-0.0019271653640633589",
    "-0.013389135935138324",
    "0.0019842259044125406",
    "-0.0002841613412107896",
    "-0.0008160844882476979",
    "-0.007339971977347967",
    "-0.000896171269441122",
    "-0.0033502344090626714",
    "-0.0005636627694826283",
    "0.0010876444024533133",
    "-0.0018454648005722676",
    "0.004959187953372449",
    "-0.0008585598261485293",
    "0.005090594319416434",
    "0.0032965768810892518",
    "-0.003325210200379005",
    "0.0015970465988826492",
    "-0.0017208795407484504",
    "-0.007995145912916122",
    "-0.0014880473061480292",
    "-0.002972106104887338",
    "-0.0005470262573542506",
    "0.0010923508971873563",
    "0.027425206870871514",
    "-0.004202451184010898",
    "0.005307235116539609",
    "0.002538238472962287",
    "-0.0034734442366845266",
    "-0.04281987861377766",
    "-0.008921005049026043",
    "-0.0169855395858156",
    "0.003981177484322799",
    "0.002794406958205256",
    "0.02071131196368858",
    "-0.010731446609660005",
    "0.013121150738919238",
    "-0.011449001945036792",
    "-0.006185783818942137",
    "0.0006637414785547525",
    "0.004008567006253266",
    "0.011437560282829573",
    "0.0006637414785503708",
    "0.0008982731634343237",
    "0.0002512648911230869",
    "0.005247724450007075",
    "0.00400856700624935",
    "0.0002512648911225243",
    "0.00021488374093170734",
    "0.0033237317858583536",
    "0.011437560282842684",
    "0.005247724450003058",
    "0.0033237317858597197",
    "0.00036869209197310914",
    "0.0010048964942987414",
    "6.456493345903861e-05",
    "-0.0005467310786905383",
    "-2.4423368063806406e-05",
    "7.146335380269384e-05",
    "-0.0014338652042048521",
    "-0.000692614657489522",
    "-5.316045083984938e-05",
    "-5.174619631093639e-05",
    "-0.0008926949384780701",
    "-0.0006631761505255262",
    "0.0009487148064108304",
    "0.001218329540790696",
    "8.201679080999297e-05",
    "0.0006585256349596006",
    "-0.000692614657491252",
    "0.0008643743838711434",
    "2.8515897171907614e-05",
    "-0.003667420811934028",
    "0.0008235746023657229",
    "0.00026827807404229275",
    "-0.000546714232750564",
    "-0.0001773282428094897",
    "-0.0032060556066780374",
    "0.00013311070022626787",
    "0.002654153971350036",
    "0.0004326492263341498",
    "-0.0006631761505247336",
    "0.0009204472791646554",
    "-0.0010652171325044339",
    "0.0017699721600908254",
    "-0.003206055606674074",
    "0.0009452294841907523",
    "0.0005513173359121131",
    "-0.0020517192393698087",
    "-0.0025416526929443474",
    "0.004548875221269688",
    "-0.0021775516918538375",
    "-0.00112766437301304",
    "-2.4423368064340704e-05",
    "-5.3160450840039366e-05",
    "0.0009487148064126369",
    "0.0010048964942971565",
    "7.146335380285727e-05",
    "-5.1746196310746924e-05",
    "0.0012183295407901702",
    "6.456493345862633e-05",
    "-0.0014338652042038308",
    "-0.0008926949384785327",
    "8.20167908099681e-05",
    "6.020648287491802e-05",
    "0.00017684711181081348",
    "0.0008643743838706626",
    "6.020648287458985e-05",
    "-0.00010107894178765521",
    "-8.479556143319304e-05",
    "0.0009204472791666635",
    "0.00017684711181199897",
    "-8.479556143166376e-05",
    "-0.0001779790879417519",
    "-0.00012810108345183343",
    "0.00026827807404218275",
    "-0.00016154796737208001",
    "-3.344096585805673e-05",
    "-0.0001601871965412313",
    "0.0009452294841916283",
    "-6.711671126211687e-05",
    "0.0002958445644266011",
    "2.369613364319872e-05",
    "0.0001331107002254808",
    "-6.711671126296964e-05",
    "0.000557590811860057",
    "0.0003529456001261337",
    "0.004548875221275689",
    "7.807342404615166e-05",
    "-0.003923407048359728",
    "-0.0008494431167401903",
    "2.8515897171808488e-05",
    "-0.000546714232750029",
    "0.002654153971346416",
    "0.0006585256349596127",
    "-0.0036674208119291413",
    "-0.00017732824280842978",
    "0.00043264922633357326",
    "-3.34409658581292e-05",
    "0.00029584456442698217",
    "-0.0010652171325054656",
    "-0.00012810108345238203",
    "-0.0001601871965406522",
    "2.3696133643281003e-05",
    "-0.00038198868644779817",
    "0.0005513173359127602",
    "0.0005575908118594143",
    "-0.0003819886864482809",
    "-0.00016389019006308244",
    "-0.0021775516918569166",
    "-0.003923407048357159",
    "-0.0008192607571949163",
    "0.0005677298373213072",
    "0.001769972160093834",
    "-0.0020517192393728566",
    "-0.00112766437301481",
    "0.00035294560012643137",
    "-0.0008494431167397325",
    "0.0005677298373215552",
    "0.00012067402332165615",
    "-0.001411179527060367",
    "0.00019571867885474677",
    "-0.00045034885643938473",
    "-3.415538194026549e-05",
    "-0.0008270454509161223",
    "0.0003247496836992842",
    "4.777745937097446e-05",
    "-0.00015105130971141494",
    "0.0008754420125262041",
    "-0.0016896623036373032",
    "-0.0012002122608847695",
    "0.000467002827078002",
    "0.00038546528767302183",
    "0.0017097967817123261",
    "0.0003247496836996927",
    "-0.0010369774913171976",
    "-0.0006776744806177514",
    "-0.0009312455397354189",
    "-0.0009622358938033317",
    "0.0005915181164006862",
    "-4.9646277664135044e-05",
    "0.0015044225187746355",
    "-0.005859751624548393",
    "-0.0011272145560723603",
    "-0.00018106288580816587",
    "0.00046948041471804895",
    "-0.0016896623036347575",
    "-0.002068370177229197",
    "0.00010436774696573098",
    "-0.001429529759123809",
    "-0.005859751624541901",
    "-0.0005943462565065386",
    "0.0007382485763123949",
    "-0.004237242635639024",
    "0.0003091707013855602",
    "0.00483141432450824",
    "0.001750271062723324",
    "-0.00023647864106439139",
    "0.0004503488564390836",
    "-4.777745937062778e-05",
    "0.001200212260884653",
    "-0.00012067402332139677",
    "3.415538193991792e-05",
    "0.00015105130971149777",
    "-0.0004670028270781807",
    "0.0014111795270622927",
    "0.0008270454509158665",
    "-0.0008754420125258172",
    "-0.000385465287673453",
    "-0.0002286580053363152",
    "-0.0011085935294586566",
    "-0.00103697749131594",
    "0.0002286580053363232",
    "-1.9055572137455913e-16",
    "-0.0006394906098862633",
    "-0.0020683701772316954",
    "0.001108593529456984",
    "0.0006394906098873817",
    "2.6737074698650347e-16",
    "-0.0004873944505789665",
    "0.0005915181163996371",
    "7.710892548994647e-05",
    "-0.00014478495598883642",
    "0.0003787781542617192",
    "-0.0005943462565067367",
    "-0.0004709328186857723",
    "0.00029723445915677614",
    "0.0001145517912328282",
    "-0.0011272145560703997",
    "-0.0004709328186863324",
    "0.00023885957531017486",
    "-0.0033722596294306685",
    "0.004831414324514812",
    "0.0037899397110811995",
    "0.0008891206902181586",
    "-0.0007626375228688912",
    "0.0006776744806171938",
    "4.9646277663972325e-05",
    "0.00018106288580808035",
    "-0.0017097967817128695",
    "0.0009312455397341535",
    "-0.00150442251877228",
    "-0.00046948041471712835",
    "0.00014478495598881428",
    "-0.00029723445915558503",
    "0.00010436774696609543",
    "0.00048739445057803695",
    "-0.00037877815426270284",
    "-0.0001145517912327516",
    "-0.0003724122273124554",
    "0.000738248576312962",
    "0.0002388595753108466",
    "0.00037241222731233575",
    "-7.760735771707908e-17",
    "0.0017502710627266271",
    "0.0008891206902171425",
    "-0.002843077351301749",
    "-0.0007687895238195639",
    "0.0014295297591275249",
    "0.004237242635644778",
    "0.0002364786410646295",
    "0.00337225962942973",
    "0.0007626375228685503",
    "0.0007687895238196474",
    "0.0003277794192040564",
    "0.0014728300710203385",
    "0.002768335326278004",
    "0.0003277794191989616",
    "0.0010082854851903177",
    "0.0002516401474016665",
    "0.0007919958824860056",
    "0.0014728300710200952",
    "0.0002516401474014438",
    "0.00014086299623099444",
    "0.00021589577256380166",
    "0.002768335326276215",
    "0.0007919958824872373",
    "0.00021589577256376602",
    "0.000123758836843879",
    "0.0005121991399009844",
    "0.00017461055187011396",
    "3.3821580282840023e-06",
    "-5.093052122126894e-05",
    "-8.452935931811801e-05",
    "0.00015633953206629298",
    "-0.00024205550781978966",
    "-8.357291313776923e-05",
    "1.6300927311881755e-05",
    "-7.448732564108213e-05",
    "0.00040118333149126933",
    "0.00029126951236405004",
    "2.4183134036132927e-05",
    "5.199183958285056e-05",
    "0.00031476549284742373",
    "-0.0002420555078196025",
    "-7.5986506058092e-05",
    "-9.213491973196106e-05",
    "4.825750436298773e-05",
    "-0.0010657534443760765",
    "-4.384883817865136e-05",
    "-2.023912078211843e-05",
    "-0.00023338642552615194",
    "0.00015742317467128437",
    "0.0004220092417283185",
    "0.00017938756297570672",
    "8.199435505892218e-05",
    "0.0004011833314915905",
    "0.0002825839305904111",
    "-0.00026642762097184796",
    "0.0004021609791421443",
    "0.0001574231746708979",
    "-7.81526361800921e-05",
    "7.741998611552557e-05",
    "-0.00028268857273345486",
    "-0.0008913742388082",
    "0.0005670192199585591",
    "0.00016457597437160418",
    "7.996503065430463e-05",
    "-5.0930521221436754e-05",
    "-8.357291313779042e-05",
    "0.00029126951236395604",
    "0.0005121991399022615",
    "-8.452935931780881e-05",
    "1.6300927311794734e-05",
    "2.4183134036133628e-05",
    "0.0001746105518700366",
    "0.0001563395320659356",
    "-7.448732564096251e-05",
    "5.1991839582895134e-05",
    "0.00011870493599904538",
    "-0.00011747827973897012",
    "-7.598650605782443e-05",
    "0.00011870493599970505",
    "-6.234455477406519e-05",
    "3.1384916613391247e-06",
    "0.00028258393059072626",
    "-0.00011747827973879227",
    "3.138491661236709e-06",
    "2.4459246602627598e-05",
    "-5.559545933476566e-05",
    "-4.384883817824368e-05",
    "0.00015413887077975536",
    "-7.803026047900518e-05",
    "-1.1371937994963934e-05",
    "-7.815263617959055e-05",
    "-0.00013014785145420274",
    "7.783337338403676e-06",
    "-5.864825855061259e-06",
    "0.0004220092417282256",
    "-0.00013014785145581915",
    "6.764349149714567e-06",
    "-6.717342715296806e-05",
    "0.0005670192199585733",
    "0.0001087497711958872",
    "-3.801950335633639e-05",
    "9.130145396059793e-05",
    "-9.213491973192999e-05",
    "-2.0239120782155965e-05",
    "0.0001793875629757747",
    "0.0003147654928471429",
    "4.825750436270216e-05",
    "-0.00023338642552617113",
    "8.199435505905921e-05",
    "-7.803026047907556e-05",
    "7.783337338470947e-06",
    "-0.00026642762097132353",
    "-5.559545933482617e-05",
    "-1.1371937995475491e-05",
    "-5.864825855032333e-06",
    "4.954627104138927e-06",
    "7.741998611524325e-05",
    "6.7643491496402486e-06",
    "4.95462710412418e-06",
    "-3.7001215726950674e-05",
    "0.0001645759743714681",
    "-3.801950335626797e-05",
    "-0.0001297413730751546",
    "-1.179171906109141e-05",
    "0.00040216097914152647",
    "-0.00028268857273371854",
    "7.996503065416452e-05",
    "-6.71734271527599e-05",
    "9.130145396089124e-05",
    "-1.1791719061028874e-05",
    "0.0002021014042463426",
    "-0.0005828843009851685",
    "-0.00024019619168103715",
    "-7.551479628022662e-05",
    "6.854872294423405e-05",
    "-0.00023772556263926484",
    "-0.00044468218432157353",
    "5.2776993892332046e-05",
    "-5.496963662345427e-06",
    "7.418029953410187e-06",
    "-5.36682312610765e-05",
    "-0.00017216919651352508",
    "4.2560083558005735e-05",
    "-5.3982006396656614e-05",
    "-0.001210429941619917",
    "-0.00044468218432185624",
    "-0.0004869796634827806",
    "0.00017255277377580623",
    "-0.0005759809460927162",
    "-0.0006655436045119891",
    "0.00018620004131747757",
    "1.3628805959484577e-06",
    "8.862367361920117e-05",
    "-0.0006801134963970351",
    "-0.0004505356403661039",
    "3.180292655150393e-05",
    "-0.00017241389164082387",
    "-5.366823125999305e-05",
    "-0.0011188486875899869",
    "-0.0001772416938521378",
    "0.0004099466479252003",
    "-0.0006801134963979501",
    "-0.00022318320728875922",
    "0.00010846706932112125",
    "-0.00027950567715857703",
    "0.0004523025260665805",
    "0.0006634239019940433",
    "0.0001615246292570252",
    "2.1250633676838688e-05",
    "7.551479628019001e-05",
    "-5.277699389236996e-05",
    "0.00017216919651378076",
    "-0.00020210140424639343",
    "-6.854872294394506e-05",
    "5.4969636622956515e-06",
    "-4.256008355837679e-05",
    "0.0005828843009859308",
    "0.0002377255626392136",
    "-7.418029953397899e-06",
    "5.398200639737136e-05",
    "-5.902587210193258e-05",
    "-0.0002078106508043242",
    "-0.0004869796634827526",
    "5.902587210162947e-05",
    "1.0586510296941908e-16",
    "-0.00025227847739341076",
    "-0.0011188486875892169",
    "0.00020781065080429308",
    "0.00025227847739353495",
    "-3.1446406679337564e-17",
    "-0.00017191531896999966",
    "0.0001862000413169217",
    "5.2891402757144725e-05",
    "-2.8295318986893936e-05",
    "3.841602472324904e-05",
    "-0.0002231832072889875",
    "0.00014886131972417115",
    "-3.891833000974601e-05",
    "1.677984838523854e-05",
    "-0.00045053564036666357",
    "0.00014886131972304464",
    "-0.00010653619129343163",
    "-3.943578442690358e-05",
    "0.0006634239019943299",
    "0.00026139179388412893",
    "-2.887052263945789e-05",
    "6.168515053389259e-05",
    "-0.0001725527737757938",
    "-1.3628805963378442e-06",
    "-3.1802926551695894e-05",
    "0.0012104299416188706",
    "0.0005759809460925238",
    "-8.862367361909245e-05",
    "0.00017241389164095292",
    "2.8295318986935342e-05",
    "3.891833001007609e-05",
    "-0.00017724169385196408",
    "0.00017191531897009691",
    "-3.841602472283786e-05",
    "-1.677984838522473e-05",
    "-4.929223651051794e-05",
    "0.00010846706932131364",
    "-0.0001065361912934527",
    "4.929223651050836e-05",
    "4.116408067159257e-18",
    "0.00016152462925675263",
    "-2.887052263922879e-05",
    "5.994081440707423e-07",
    "-2.2535309401061446e-05",
    "-0.00040994664792428444",
    "0.00027950567715832154",
    "-2.1250633676930137e-05",
    "3.943578442711392e-05",
    "-6.168515053374536e-05",
    "2.2535309400862312e-05",
    "0.001054298409387936",
    "0.0016828949023940153",
    "0.001156549522561504",
    "0.0010542984093864234",
    "0.003981199308424177",
    "0.0012017001676054029",
    "0.0001890615356989196",
    "0.0016828949023958342",
    "0.0012017001676079143",
    "0.00014607319078823266",
    "0.00037715776832134457",
    "0.0011565495225621498",
    "0.00018906153569924077",
    "0.00037715776831970976",
    "0.0012074045480121244",
    "0.0008807682856221679",
    "-0.0002502402860266019",
    "0.0001482385444051548",
    "-0.0009334780232374602",
    "0.0003073575442907127",
    "0.0001010227782767181",
    "-3.635100683653363e-05",
    "7.080115014662106e-05",
    "1.9707018928741745e-05",
    "-0.00024831126988732004",
    "-0.00011602877167545644",
    "0.00018130046220348565",
    "-0.00012901065785153829",
    "0.00025823910723131856",
    "-0.00047550535504007165",
    "-3.63510068343935e-05",
    "0.0005233269462635692",
    "0.0001697707392529377",
    "0.0001820773375433408",
    "0.0004250463423128067",
    "-0.00046860392012223497",
    "0.00023124760449357224",
    "-0.00027060639172756",
    "-0.00019863123574384174",
    "0.00032159940867781836",
    "-0.0001520606757404827",
    "-0.0006099206356726189",
    "-0.00011602877167427137",
    "-0.0003090716612750862",
    "-0.00046072674624984085",
    "-0.00019494413859157957",
    "-0.00019863123574329183",
    "0.0008490574274554298",
    "-0.00010852401682096494",
    "-0.00025492906643428704",
    "-0.0003169775165266384",
    "3.9697518297034444e-05",
    "0.00036773245612402305",
    "0.0002982644827569922",
    "-0.0009334780232328469",
    "7.080115014328561e-05",
    "0.00018130046220307",
    "0.0008807682856219896",
    "0.000307357544292353",
    "1.9707018929503096e-05",
    "-0.00012901065785280968",
    "-0.00025024028602949435",
    "0.00010102277827756263",
    "-0.0002483112698848569",
    "0.0002582391072285762",
    "-0.0009832577508421165",
    "9.001263485866959e-06",
    "0.0005233269462673567",
    "-0.0009832577508476306",
    "0.0003836194940979856",
    "0.0002195726862892382",
    "-0.00030907166126990554",
    "9.00126348485417e-06",
    "0.00021957268628560245",
    "-0.0019696399245263336",
    "3.3744783742779044e-05",
    "-0.00046860392012352663",
    "-0.0005395979636674942",
    "-0.00010654685332667838",
    "0.0002065248515495165",
    "0.000849057427454251",
    "-5.6887289384758065e-05",
    "-0.0002824375437297189",
    "0.0005099730830492954",
    "0.00032159940867722704",
    "-5.68872893847605e-05",
    "4.34354857473921e-05",
    "-1.5764040178621904e-05",
    "3.9697518296493854e-05",
    "3.389352507882478e-05",
    "-0.00016331190299775174",
    "-8.377931091914973e-05",
    "0.00016977073925183387",
    "0.00023124760449378304",
    "-0.0001520606757410132",
    "-0.0004755053550414146",
    "0.00018207733754363673",
    "-0.00027060639172723057",
    "-0.000609920635674828",
    "-0.00010654685332723599",
    "-0.00028243754373025393",
    "-0.0004607267462508778",
    "3.3744783743251736e-05",
    "0.0002065248515492944",
    "0.0005099730830534804",
    "-1.1331319539615652e-05",
    "-0.00010852401682008515",
    "4.3435485746745114e-05",
    "-1.1331319540223783e-05",
    "-0.0002675348646816684",
    "0.0003677324561254922",
    "-0.00016331190299831577",
    "-2.2486644826172477e-05",
    "-5.433826330183277e-05",
    "-0.00019494413859232244",
    "-0.0002549290664330059",
    "0.00029826448275426735",
    "-1.576404017877452e-05",
    "-8.377931091869953e-05",
    "-5.433826330033715e-05",
    "-5.530109472670146e-05",
    "-0.0001790881230534604",
    "-0.0008581936259255648",
    "0.0003939948491845202",
    "0.00025027570498411384",
    "-0.00014527634346661266",
    "-0.0009840286370354353",
    "-0.0003924268694861875",
    "-6.297535643896934e-05",
    "0.0002897140692052168",
    "0.0005135724400946408",
    "-0.00019088554538476183",
    "0.00013783473813344343",
    "-8.154888232785172e-06",
    "0.00027535891541466824",
    "-0.0009840286370339094",
    "0.00011388787056033477",
    "0.0002923926401064212",
    "-0.0003409037023430372",
    "-0.0014638253734718847",
    "-0.0003087462374998474",
    "-0.00013345673830486617",
    "1.0884226027868742e-05",
    "0.00021033065577644137",
    "-4.734915376644296e-05",
    "0.0003658272287520026",
    "0.00022128117158303276",
    "0.000513572440093456",
    "-0.0010355891919553671",
    "0.00015821448200805082",
    "-4.855134619087428e-07",
    "0.00021033065577463682",
    "0.00033566216254167866",
    "-4.3378131963312006e-05",
    "0.00011443372583822281",
    "-0.00010736507211427646",
    "-7.289835110577194e-05",
    "3.841611870761266e-05",
    "0.0003959945384119557",
    "-0.00039399484918798734",
    "0.0003924268694860855",
    "0.0001908855453838172",
    "5.530109472344963e-05",
    "-0.0002502757049818594",
    "6.297535643854394e-05",
    "-0.00013783473813379699",
    "0.0001790881230521807",
    "0.00014527634346725183",
    "-0.00028971406920331365",
    "8.154888234654636e-06",
    "-0.0004364058698578928",
    "-0.0003168570323628082",
    "0.00011388787056655479",
    "0.00043640586985744726",
    "3.129967600973525e-16",
    "-0.0005198305073450676",
    "-0.001035589191957056",
    "0.0003168570323652952",
    "0.000519830507341041",
    "-4.986821891993155e-16",
    "6.338620001326332e-05",
    "-0.00030874623750044345",
    "-0.0002779397243611563",
    "-6.51488748909572e-05",
    "3.552548930074173e-05",
    "0.00033566216254091993",
    "-8.8244888045676e-05",
    "-0.00022776298863421936",
    "9.439421742481033e-06",
    "-4.734915376686728e-05",
    "-8.824488804807178e-05",
    "4.621063113398644e-05",
    "-8.266190857235185e-05",
    "-7.289835110538015e-05",
    "6.892203803844087e-05",
    "3.3503888805580934e-05",
    "-0.00018771635690621226",
    "-0.0002923926401040664",
    "0.00013345673830439362",
    "-0.0003658272287537163",
    "-0.00027535891541548117",
    "0.0003409037023436736",
    "-1.0884226028020302e-05",
    "-0.00022128117158066324",
    "6.514887489084653e-05",
    "0.00022776298863564322",
    "0.0001582144820092409",
    "-6.338620001411339e-05",
    "-3.552548930031758e-05",
    "-9.439421743278356e-06",
    "-5.491104399952511e-05",
    "-4.3378131963302574e-05",
    "4.621063113427787e-05",
    "5.4911043999024994e-05",
    "1.1272424316775563e-16",
    "3.8416118707655975e-05",
    "3.350388880489802e-05",
    "-0.00014360919676866449",
    "-0.0002629032643307208",
    "4.855134617756728e-07",
    "-0.0001144337258385309",
    "-0.0003959945384130264",
    "8.266190857259428e-05",
    "0.00018771635690700212",
    "0.00026290326432835433",
    "0.002192610673212853",
    "0.003231150403072077",
    "0.0020216872359542356",
    "0.0021926106732118107",
    "0.0043434533747334315",
    "0.0018561497453997516",
    "0.0012709741653829573",
    "0.003231150403078969",
    "0.0018561497453993925",
    "0.0015229218453056928",
    "0.0009760421516053517",
    "0.0020216872359554907",
    "0.0012709741653827884",
    "0.00097604215160696",
    "0.0004112327117682366",
    "0.0002771013069996935",
    "-2.517028305316772e-05",
    "-0.00012582359745882485",
    "-2.8616352237260935e-07",
    "-0.0007307592376772854",
    "0.00020351723902892543",
    "0.0008329320360229025",
    "0.0008886715983749737",
    "-0.00020965150418730791",
    "0.0006277385206522693",
    "-0.0003596353260171634",
    "0.00010301103438676714",
    "-0.0001723427992267642",
    "0.0002140564389167967",
    "0.00012389417629686422",
    "0.0008329320360231123",
    "0.0027730860063791786",
    "-0.00020921907151663568",
    "0.0012970914890482993",
    "0.0014112069792397927",
    "-0.0014167212827488921",
    "-0.0015741311696788032",
    "-4.73005663796779e-05",
    "0.0004246603437084679",
    "0.001494206956053421",
    "0.00047339442084034334",
    "-0.0006274873460660477",
    "-0.00035963532601646867",
    "0.0005760825680846438",
    "-0.0013372614085463462",
    "0.0001030152696529108",
    "0.000424660343705634",
    "0.0009320432682384996",
    "-0.00027918180528376977",
    "0.0010508918944723317",
    "-0.0017213905828379146",
    "0.00041391002571376616",
    "-0.0011473301366353873",
    "-0.00019288867145851317",
    "-2.861635215385328e-07",
    "0.000888671598373823",
    "0.00010301103438726474",
    "0.00027710130700233726",
    "-0.0007307592376762852",
    "-0.00020965150418713417",
    "-0.00017234279922556222",
    "-2.5170283053880808e-05",
    "0.00020351723902863042",
    "0.0006277385206525305",
    "0.00021405643891626733",
    "-0.0014078245843761098",
    "0.002165895092671392",
    "0.002773086006384217",
    "-0.0014078245843762958",
    "-0.002402387189565305",
    "-7.371563578807997e-05",
    "0.0005760825680874189",
    "0.0021658950926702865",
    "-7.371563578654764e-05",
    "-0.0011185455099053194",
    "-0.0007179506931609057",
    "-0.0014167212827495552",
    "-0.0008096098911454855",
    "0.0008073452285567299",
    "-0.0008273818327225523",
    "0.0009320432682381936",
    "-0.0007457480572938052",
    "0.00099766248464536",
    "0.0003788166613108215",
    "0.0014942069560570231",
    "-0.0007457480572930172",
    "-0.001304286755335842",
    "-0.00013797898162746434",
    "0.0004139100257145909",
    "0.0011439223308063022",
    "-1.0563608384512875e-05",
    "-0.000523007612727396",
    "-0.0002092190715194141",
    "-0.0015741311696822646",
    "0.00047339442083847743",
    "0.0001238941763005327",
    "0.0012970914890503278",
    "-4.730056637821109e-05",
    "-0.0006274873460668382",
    "0.0008073452285558256",
    "0.000997662484644668",
    "-0.001337261408547364",
    "-0.0007179506931597599",
    "-0.0008273818327235587",
    "0.0003788166613112903",
    "7.027498697866249e-05",
    "-0.0002791818052849359",
    "-0.0013042867553353745",
    "7.0274986978545e-05",
    "0.0005720594232799999",
    "-0.0011473301366347912",
    "-1.0563608384710818e-05",
    "-0.0005966584068907193",
    "5.2523336434108754e-05",
    "0.00010301526965361911",
    "0.0010508918944738053",
    "-0.00019288867145924327",
    "-0.0001379789816273524",
    "-0.0005230076127270263",
    "5.252333643352709e-05",
    "-0.0011432049639293178",
    "-0.0003022979352275562",
    "-0.0018539254111758566",
    "-0.0010261189278619705",
    "-2.692221415737589e-05",
    "-0.0005839693502893313",
    "-0.0013293011342226406",
    "0.0005215832056797877",
    "0.0007404083549154009",
    "-0.00021600261912084283",
    "0.0003783338619242778",
    "-0.0006824155331881469",
    "-0.0002542500455045219",
    "7.624293375169274e-05",
    "0.0012512636650013184",
    "-0.0013293011342187775",
    "0.001104445069088819",
    "-0.0019244140503092853",
    "0.00042417995988173384",
    "0.0019726233996627818",
    "0.001387244540816078",
    "-0.0004177843170751736",
    "0.0012290209825196496",
    "-0.000890814894793057",
    "0.0003226480317115515",
    "-0.000824234242057286",
    "-0.0003463146063197427",
    "0.000378333861924379",
    "-0.002360974921883369",
    "0.0006357588476138237",
    "-0.0013057123592574765",
    "-0.0008908148947963465",
    "0.0011473424782110157",
    "0.0014112128949568758",
    "0.0005477654736153981",
    "-0.0007449496422891885",
    "-0.0012743519576568951",
    "9.958213688682236e-05",
    "0.0006593379825347633",
    "0.0010261189278601042",
    "-0.0005215832056794873",
    "0.0006824155331876818",
    "0.001143204963929467",
    "2.6922214158313574e-05",
    "-0.0007404083549153784",
    "0.0002542500455040107",
    "0.0003022979352279897",
    "0.0005839693502884672",
    "0.00021600261912086308",
    "-7.62429337512021e-05",
    "-0.0022829695178366873",
    "-6.655077940403878e-05",
    "0.0011044450690868646",
    "0.00228296951783592",
    "-9.309534833837167e-16",
    "0.001721278330527117",
    "-0.0023609749218838146",
    "6.655077940561297e-05",
    "-0.0017212783305288306",
    "3.4171589370204377e-16",
    "0.001234738531973338",
    "0.0013872445408198162",
    "-0.0014470435625331573",
    "-0.0013287441852075275",
    "-0.0005582478054897104",
    "0.0011473424782131208",
    "0.0011405830873920002",
    "0.0006374641240084148",
    "-0.0005412678775407369",
    "0.0003226480317097779",
    "0.0011405830873927028",
    "-6.510907899119263e-05",
    "0.0008668690823150673",
    "-0.0012743519576577593",
    "0.00012365001644809513",
    "-0.000992194501112414",
    "-2.0241556146282525e-05",
    "0.001924414050309786",
    "0.00041778431707273963",
    "0.0008242342420584957",
    "-0.001251263665004496",
    "-0.00042417995987937114",
    "-0.0012290209825232866",
    "0.00034631460631991145",
    "0.0013287441852077465",
    "-0.0006374641240071476",
    "0.000635758847612406",
    "-0.001234738531973073",
    "0.0005582478054893989",
    "0.000541267877540273",
    "-0.001029519028228687",
    "0.0014112128949572448",
    "-6.51090789912074e-05",
    "0.0010295190282296608",
    "-4.158126357784804e-16",
    "9.958213688632643e-05",
    "-0.0009921945011112424",
    "0.0002032526652181742",
    "0.0004346725271352354",
    "0.0013057123592574718",
    "-0.0005477654736158347",
    "-0.0006593379825348124",
    "-0.0008668690823157036",
    "2.0241556147025254e-05",
    "-0.000434672527135697",
    "0.001679048615951605",
    "0.01778974540612341",
    "0.0061613332501549425",
    "0.0016790486720217677",
    "0.009965374154746793",
    "0.017322839587638222",
    "0.019454254708709866",
    "0.01778974644225636",
    "0.01732284042789024",
    "0.013356076102635938",
    "0.017612097198938567",
    "0.006161333729044887",
    "0.019454258555942114",
    "0.017612099790937207",
    "0.009046742167518704",
    "0.0014631057224671086",
    "0.0024130928217734925",
    "-6.364185430165299e-05",
    "0.0013878879047067114",
    "-0.0013988831421675257",
    "0.0008725157639102132",
    "0.002690175597849086",
    "0.0013988664044386745",
    "-0.0012542701189992155",
    "0.0014420239262159203",
    "-0.0012410569937171118",
    "0.003096247729790535",
    "0.0004146401877317946",
    "0.0003765899511575849",
    "-0.0019293124993521858",
    "0.002690175397947696",
    "0.007269020724055408",
    "-0.003989751416200772",
    "0.014980514955368056",
    "0.000534990034525783",
    "-0.0030864357744747064",
    "-0.005975451886451859",
    "0.00734732096738514",
    "0.005379610022097914",
    "-0.0010120110427137914",
    "-0.005648171345597958",
    "-0.004319455599443721",
    "-0.0012410569439077752",
    "7.681955352022085e-05",
    "-0.004689630759088473",
    "-0.0037846191532417907",
    "0.00537960978044108",
    "0.004884624500401071",
    "0.0008402367500782347",
    "0.0005925148389824767",
    "-0.004414760437453825",
    "0.004159157614473717",
    "0.001710992334364773",
    "0.0005155956830698758",
    "0.0013878877104346256",
    "0.0013988668508308152",
    "0.0030962471359751724",
    "0.0014631061629744513",
    "-0.0013988837160765764",
    "-0.001254269807196774",
    "0.0004146400763045483",
    "0.0024130929437604738",
    "0.0008725159398577794",
    "0.0014420245593861794",
    "0.0003765899702284048",
    "-0.004016398766358063",
    "0.0091656673817935",
    "0.007269021398863688",
    "-0.0040163995059922806",
    "-0.010372658208029522",
    "-0.0030688649283056525",
    "7.681898060415302e-05",
    "0.0091656684666899",
    "-0.0030688651128170487",
    "-0.006343024717937624",
    "-0.004786095021898265",
    "-0.003086433911609273",
    "-0.009692187661468017",
    "0.0038137526316615634",
    "0.002073978151050252",
    "0.004884624692163871",
    "-0.0003396050546156856",
    "0.0006384347329997005",
    "0.005468312105408319",
    "-0.0010120103292828445",
    "-0.00033960639534018",
    "-0.011247404449681118",
    "0.004385914059813074",
    "0.0041591567605169626",
    "0.002308905701384278",
    "-0.004437001018477031",
    "-0.0030968661485837783",
    "-0.003989752779578226",
    "-0.005975453176180188",
    "-0.0056481713733367",
    "-0.001929312138763538",
    "0.01498051724420914",
    "0.0073473224750702495",
    "-0.004319454944733725",
    "0.003813753368460582",
    "0.000638433260231502",
    "-0.004689631386554837",
    "-0.004786096075388641",
    "0.002073977194892213",
    "0.005468312137021422",
    "0.002225063492586948",
    "0.0008402377970524441",
    "-0.011247406202859096",
    "0.0022250637714571466",
    "0.00553616812341061",
    "0.001710992414578939",
    "-0.0044370007742149985",
    "-0.0039523813592081125",
    "0.004533900266484074",
    "-0.0037846198898938707",
    "0.0005925157645074163",
    "0.0005155955833890382",
    "0.004385915059750342",
    "-0.0030968656716868384",
    "0.004533901103292568",
    "-0.004214561036274884",
    "0.0016572151968780248",
    "-0.001085174547111836",
    "-0.002538391101339781",
    "-0.0004111471598149437",
    "-0.004338695778219822",
    "-0.0008093117317796913",
    "0.0028778603437142115",
    "0.002715144763274128",
    "-0.0005053465753953326",
    "-0.002137932948667375",
    "-0.0010055082971821788",
    "0.00014610991374437298",
    "0.0015013801447181397",
    "0.009016453178619448",
    "-0.0008093113851181059",
    "0.0001424267170709744",
    "-0.003562594944215885",
    "-0.006378937271530921",
    "0.010563139637548983",
    "0.00405196787904591",
    "0.0032676054045418955",
    "0.000702995433919275",
    "-0.003707020811171299",
    "0.00616011432199465",
    "0.004938441753168228",
    "0.0011753231356137336",
    "-0.0021379328871134855",
    "-0.005393971167817147",
    "0.0015288222456221973",
    "-0.008830537700555008",
    "-0.003707021446281087",
    "0.0012456091287730054",
    "0.005147263644349553",
    "-0.0029373467228338153",
    "-0.002520582335777269",
    "-0.003742573736136689",
    "0.00044028762949917233",
    "0.0012772216664372728",
    "0.00253839134980198",
    "-0.0028778598223905515",
    "0.0010055083141789429",
    "0.0042145612093014845",
    "0.00041114679169111906",
    "-0.002715145236218739",
    "-0.00014611019563748006",
    "-0.0016572153249685142",
    "0.0043386965206750824",
    "0.0005053465825564141",
    "-0.00150138008897614",
    "-0.008046223658684211",
    "-0.0008607559360576524",
    "0.00014242592499216623",
    "0.008046223949186958",
    "-2.0863119175825663e-11",
    "0.0004471347862279263",
    "-0.0053939714188764925",
    "0.0008607556706289832",
    "-0.0004471357948777771",
    "-2.4368971553875595e-11",
    "0.00977566110402043",
    "0.0040519687228507675",
    "0.0008424442345970276",
    "-0.008896109548119107",
    "-0.004512316591315692",
    "0.0012456077700773395",
    "0.0074109965505717605",
    "-0.0038494803490931513",
    "-0.0009642692229621642",
    "0.006160113166343312",
    "0.007410995254662809",
    "0.001888010987327036",
    "0.007686711067644692",
    "-0.0037425732332635165",
    "0.0017098933162854445",
    "0.0001005942703709077",
    "-0.0002028335287148352",
    "0.0035625963345986807",
    "-0.0032676066941555565",
    "-0.004938440849275469",
    "-0.009016454107335278",
    "0.00637893845165877",
    "-0.000702996974439477",
    "-0.001175322892994203",
    "0.008896109739943342",
    "0.003849480233244913",
    "0.0015288234590115836",
    "-0.009775662901393818",
    "0.004512316965756121",
    "0.0009642692872475916",
    "-0.005395785553906665",
    "0.005147264113907743",
    "0.001888011626331982",
    "0.005395787249916908",
    "2.240097146978148e-10",
    "0.000440288169929135",
    "0.00010059445163757487",
    "-0.006027328669718883",
    "-0.0011802765858596343",
    "0.008830539222782869",
    "0.002937347642215004",
    "-0.0012772214842063985",
    "-0.007686713821408711",
    "0.00020283327140185566",
    "0.001180276476809016",
    "0.10308387400878954",
    "7.014196414750484e-05",
    "0.012989578486637059",
    "0.07189696206264407",
    "0.003840989758758797",
    "7.017800346695999e-05",
    "0.046678505349102395",
    "7.023008876649091e-05",
    "7.017586177355577e-05",
    "0.03973681813530222",
    "7.019498940721902e-05",
    "7.016533771767495e-05",
    "0.08905716766071274",
    "7.036347694531612e-05",
    "7.015548286145165e-05",
    "0.009009021236116176",
    "7.015717769538393e-05",
    "7.015654553915698e-05",
    "0.0018134707640430885",
    "0.024198332251787087",
    "0.014076308947750521",
    "0.14070864255700818",
    "7.014650157759021e-05",
    "7.015377454495251e-05",
    "7.016047312802953e-05",
    "7.014363387446352e-05",
    "7.014735269537996e-05",
    "0.0063089671090300545",
    "7.015040697591987e-05",
    "7.016164533121268e-05",
    "0.009137908384152198",
    "7.014395154383492e-05",
    "7.014753340597331e-05",
    "7.01678367991233e-05",
    "7.014655505444849e-05",
    "7.014928231231814e-05",
    "0.008093747283678569",
    "7.048462662191747e-05",
    "7.017085549849504e-05",
    "0.015019738305468799",
    "0.01908970520311379",
    "0.006863194641850392",
    "0.04207180701896612",
    "7.017198871331791e-05",
    "7.015799271715884e-05",
    "0.1431466951303379",
    "7.018998426826355e-05",
    "7.016971859479612e-05",
    "0.008719602996330247",
    "7.027110062357462e-05",
    "7.017960870769755e-05",
    "0.17465287265030535",
    "7.01617292457948e-05",
    "7.015817332764397e-05",
    "0.055109216801177065",
    "7.016141624989445e-05",
    "7.015818703579109e-05",
    "0.04000348911489334",
    "7.016401661544861e-05",
    "7.016828641451191e-05",
    "0.048782272660670666",
    "7.018223813037806e-05",
    "7.019460243166163e-05",
    "7.025825721737834e-05",
    "7.016813195000546e-05",
    "7.017462247409665e-05",
    "0.020040272580271416",
    "7.016237524315852e-05",
    "7.016834584966208e-05",
    "7.082687368603586e-05",
    "7.016638627089749e-05",
    "7.01753378247632e-05",
    "7.02614531109104e-05",
    "7.015555558092966e-05",
    "7.015609373720471e-05",
    "7.015086249697289e-05",
    "7.016308122641666e-05",
    "7.016191319156201e-05",
    "0.09651212057172419",
    "7.016930932147532e-05",
    "7.01707558652568e-05",
    "7.022862971185823e-05"
  ],
  "status": "RIGOROUS GEOMETRIC SQUARE-WINDOW POLYNOMIAL IDENTITY",
  "formula": "x=x0+M^T*(M*M^T)^(-1)*(b-M*x0)",
  "strict_Gram_lower_bound": "[1.0000000000000000000e-6 +/- 3e-30]",
  "maximum_correction": "[2.26405403449959804392827981061e-8 +/- 2.25e-38]",
  "Gram_metadata": [
    {
      "label": [
        "G",
        0,
        0
      ],
      "m": 3,
      "start": 0,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        0,
        1
      ],
      "m": 3,
      "start": 9,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        0,
        2
      ],
      "m": 3,
      "start": 18,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        0,
        3
      ],
      "m": 3,
      "start": 27,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        1,
        0
      ],
      "m": 4,
      "start": 36,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        1,
        1
      ],
      "m": 4,
      "start": 52,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        1,
        2
      ],
      "m": 4,
      "start": 68,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        1,
        3
      ],
      "m": 4,
      "start": 84,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        2,
        0
      ],
      "m": 4,
      "start": 100,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        2,
        1
      ],
      "m": 4,
      "start": 116,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        2,
        2
      ],
      "m": 4,
      "start": 132,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        2,
        3
      ],
      "m": 4,
      "start": 148,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        3,
        0
      ],
      "m": 3,
      "start": 164,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        3,
        1
      ],
      "m": 3,
      "start": 173,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        3,
        2
      ],
      "m": 3,
      "start": 182,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        3,
        3
      ],
      "m": 3,
      "start": 191,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        4,
        0
      ],
      "m": 4,
      "start": 200,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        4,
        1
      ],
      "m": 4,
      "start": 216,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        4,
        2
      ],
      "m": 4,
      "start": 232,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        4,
        3
      ],
      "m": 4,
      "start": 248,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        5,
        0
      ],
      "m": 4,
      "start": 264,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        5,
        1
      ],
      "m": 4,
      "start": 280,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        5,
        2
      ],
      "m": 4,
      "start": 296,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        5,
        3
      ],
      "m": 4,
      "start": 312,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        6,
        0
      ],
      "m": 3,
      "start": 328,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        6,
        1
      ],
      "m": 3,
      "start": 337,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        6,
        2
      ],
      "m": 3,
      "start": 346,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        6,
        3
      ],
      "m": 3,
      "start": 355,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        7,
        0
      ],
      "m": 4,
      "start": 364,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        7,
        1
      ],
      "m": 4,
      "start": 380,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        7,
        2
      ],
      "m": 4,
      "start": 396,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        7,
        3
      ],
      "m": 4,
      "start": 412,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        8,
        0
      ],
      "m": 3,
      "start": 428,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        8,
        1
      ],
      "m": 3,
      "start": 437,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        8,
        2
      ],
      "m": 3,
      "start": 446,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        8,
        3
      ],
      "m": 3,
      "start": 455,
      "size": 9,
      "indices": [
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        9,
        0
      ],
      "m": 4,
      "start": 464,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        9,
        1
      ],
      "m": 4,
      "start": 480,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        9,
        2
      ],
      "m": 4,
      "start": 496,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        9,
        3
      ],
      "m": 4,
      "start": 512,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        10,
        0
      ],
      "m": 4,
      "start": 528,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        10,
        1
      ],
      "m": 4,
      "start": 544,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        10,
        2
      ],
      "m": 4,
      "start": 560,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        10,
        3
      ],
      "m": 4,
      "start": 576,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        11,
        0
      ],
      "m": 4,
      "start": 592,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        11,
        1
      ],
      "m": 4,
      "start": 608,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        11,
        2
      ],
      "m": 4,
      "start": 624,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "G",
        11,
        3
      ],
      "m": 4,
      "start": 640,
      "size": 16,
      "indices": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "label": [
        "R",
        0
      ],
      "m": 9,
      "start": 656,
      "size": 81,
      "indices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9
      ]
    },
    {
      "label": [
        "R",
        1
      ],
      "m": 9,
      "start": 737,
      "size": 81,
      "indices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9
      ]
    },
    {
      "label": [
        "R",
        2
      ],
      "m": 9,
      "start": 818,
      "size": 81,
      "indices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9
      ]
    },
    {
      "label": [
        "R",
        3
      ],
      "m": 9,
      "start": 899,
      "size": 81,
      "indices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9
      ]
    },
    {
      "label": [
        "R",
        4
      ],
      "m": 9,
      "start": 980,
      "size": 81,
      "indices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9
      ]
    },
    {
      "label": [
        "Q",
        0
      ],
      "m": 15,
      "start": 1061,
      "size": 225,
      "indices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ]
    },
    {
      "label": [
        "Q",
        1
      ],
      "m": 15,
      "start": 1286,
      "size": 225,
      "indices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ]
    },
    {
      "label": [
        "Q",
        2
      ],
      "m": 15,
      "start": 1511,
      "size": 225,
      "indices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ]
    },
    {
      "label": [
        "Q",
        3
      ],
      "m": 15,
      "start": 1736,
      "size": 225,
      "indices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ]
    },
    {
      "label": [
        "Q",
        4
      ],
      "m": 15,
      "start": 1961,
      "size": 225,
      "indices": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ]
    }
  ],
  "omitted_rows": [
    397,
    451
  ],
  "scope": "Every admissible quadrilateral marking on this square-edge interval is the square with its central fifth mark. No positive doubly stochastic realization is possible.",
  "omitted_identity": "The first Veronese diagonal vanishes at the attained marking e0. Two further polynomial coefficient equations follow from exact vanishing of the (0,2) complex matrix entry at lambda=-1; all other coefficients of that entry are zero, and the omitted highest Bernstein coefficient has nonzero evaluation there."
}


==> anc/small-orders/order5/square_real_relations.py <==
"""Exact rational coefficient relations at the flattened square endpoint."""

import sympy as s
from flint import fmpq_mat
from linear_gram_certificate import coordinates
from pentagon_real_vanishing import kron, ppt
from validate_boundary_sos import POINTS

UP = [(i, j) for i in range(10) for j in range(i, 10) if (i, j) != (0, 0)]
IM = [(i, j) for i in range(10) for j in range(i + 1, 10)]


def relations(data):
    assert (
        data["real_endpoint"]
        and data["side"] == "lower"
        and data["vanishing_order"] == 1
    )
    assert s.Rational(data["interval"][0]) == 0
    F = s.Matrix(
        [[s.I**i, s.I ** (2 * i), s.I ** (3 * i), s.Rational(1, 2)] for i in range(4)]
        + [[0, 0, 0, -2]]
    )
    cache = {}

    def h(name):
        name = tuple(name)
        if name in cache:
            return cache[name]
        tag, mode, a, b, j = name
        pts = POINTS[tag]
        e = s.Matrix([pts[b][i] - pts[a][i] for i in range(5)])
        c = s.Matrix(
            [
                (-pts[j][i] if mode == "image" else pts[j][i]) - pts[a][i]
                for i in range(5)
            ]
        )
        H = (s.conjugate(F).T * (e * c.T - c * e.T) * F / (2 * s.I)).applyfunc(s.expand)
        cache[name] = H
        return H

    columns = []

    def add(C):
        columns.append(
            [str(s.re(s.expand(C[i, j]))) for i, j in UP]
            + [str(s.im(s.expand(C[i, j]))) for i, j in IM]
        )

    for j, name in enumerate(data["names"]):
        idx = data["G_coefficient_indices"][j][0]
        for kind, a, b in coordinates(len(idx)):
            E = s.zeros(4)
            i, k = idx[a], idx[b]
            if kind == "d":
                E[i, k] = 1
            elif kind == "r":
                E[i, k] = 1
                E[k, i] = 1
            else:
                E[i, k] = s.I
                E[k, i] = -s.I
            add(kron(h(name), E))
    J = [2, 1, 0, 3]
    for i in range(16):
        a, b = divmod(i, 4)
        j = 4 * J[b] + J[a]
        if i >= j or i == 0 or j == 0:
            continue
        Q = s.zeros(16)
        Q[i, i] = 1
        Q[j, j] = 1
        Q[i, j] = -1
        Q[j, i] = -1
        add(ppt(Q))
    for a, b in data["product_labels"]:
        add(kron(h(a), h(b)))
    assert not data["cap_labels"]
    A = fmpq_mat(columns)
    R, rank = A.rref()
    pivots = []
    for i in range(rank):
        pivots.append(next(j for j in range(99) if R[i, j]))
    assert len(set(pivots)) == rank
    rel = {
        j: {pivots[i]: str(R[i, j]) for i in range(rank) if R[i, j]}
        for j in range(99)
        if j not in pivots
    }
    print(
        "EXACT rational real-endpoint coefficient rank",
        rank,
        "of 99;",
        len(rel),
        "proved relations.",
        flush=True,
    )
    return rel


==> anc/small-orders/order5/uniform_boundary_sos.py <==
"""Read the quartic Gram blocks and split their saved null bases into complex coordinates."""

import json

import numpy as np
from validate_boundary_sos import HERE


def load(certificate_file):
    cert = json.loads((HERE / certificate_file).read_text())
    data = dict(
        cap_labels=cert["cap_labels"],
        cap_scales=cert["cap_scales"],
        blocks=[],
        product_labels=cert.get("product_labels", []),
        product_scales=cert.get("product_scales", []),
    )
    for saved in cert["blocks"]:
        b = dict(saved)
        b["N"] = np.array(b.pop("original_null_basis_real")) + 1j * np.array(
            b.pop("original_null_basis_imag")
        )
        data["blocks"].append(b)
    return cert, data


==> anc/small-orders/order5/validate_boundary_sos.py <==
"""Validated existence of a polygon/cap SOS identity on the quartic.

The numerical factors only provide initial data. Arb complex balls enclose
the exact algebraic coefficients. A contraction argument proves that
nearby exact factors satisfy the identity. All squares are nonnegative
by construction; no approximate PSD eigenvalue is used as a proof.
"""

from itertools import combinations, product
from pathlib import Path

import numpy as np
from flint import acb, acb_mat, acb_poly, arb, arb_mat, ctx
from centred_basis import basis, mi

HERE = Path(__file__).resolve().parent
ctx.prec = 320
UP = [(i, j) for i in range(10) for j in range(i, 10)]
OFF = [(i, j) for i in range(10) for j in range(i + 1, 10)]


def zero(n, m=None):
    return acb_mat(n, n if m is None else m)


def star(A):
    return A.conjugate().transpose()


def from_float(A):
    return acb_mat(
        [
            [acb(str(float(v.real)), str(float(v.imag))) for v in row]
            for row in np.asarray(A)
        ]
    )


def kron_symmetric(H, G):
    """Express the product of two Hermitian forms on the quadratic monomials."""
    C = zero(10)
    for a, b, c, e in product(range(4), repeat=4):
        C[mi[tuple(sorted((a, c)))], mi[tuple(sorted((b, e)))]] += H[a, b] * G[c, e]
    return C


def ppt_adjoint(Q):
    C = zero(10)
    for a, b, c, e in product(range(4), repeat=4):
        C[mi[tuple(sorted((a, e)))], mi[tuple(sorted((b, c)))]] += Q[
            4 * a + b, 4 * c + e
        ]
    return C


BASIS = acb_mat([[str(v) for v in row] for row in basis.tolist()])
I5 = [[int(i == j) for j in range(5)] for i in range(5)]
PAIRS = list(combinations(range(5), 2))
POINTS = {"single": I5, "pair": [[int(k in p) for k in range(5)] for p in PAIRS]}


def area(start, end, target):
    """Build the Hermitian form for the oriented area from a hull edge to a target."""
    edge = acb_mat([[end[i] - start[i]] for i in range(5)])
    other = acb_mat([[target[i] - start[i]] for i in range(5)])
    return (
        BASIS.transpose()
        * (edge * other.transpose() - other.conjugate() * edge.transpose())
        * BASIS
        / acb(0, 2)
    )


def image_form(z, name):
    tag, mode, j, k, l = name
    pts = POINTS[tag]
    return area(pts[j], pts[k], [z * v if mode == "image" else v for v in pts[l]])


def canonical(tau):
    """Enclose the quartic root and its associated five marked coordinates."""
    t = arb(str(tau))
    poly = acb_poly([3 * t * (1 - t) - 1, -t * t, t * (1 - t), t, 1])
    roots = poly.roots(tol=arb("1e-85"), maxprec=1024)
    candidates = [a for a in roots if a.imag > arb("0.5")]
    assert len(candidates) == 1
    z = candidates[0]
    p = (z**3 - t) / (1 - t)
    q = -1 - z - z * z - p
    marks = [acb(1), z, z * z, p, q]
    w = acb_mat([[(sum(marks[:j]) - j * marks[j]) / (j + 1)] for j in range(1, 5)])
    v = acb_mat([[w[i, 0] * w[j, 0]] for i, j in mi])
    m = acb_mat(
        [[w[i, 0] * w[j, 0].conjugate()] for i, j in product(range(4), repeat=2)]
    )
    return z, w, v, m


def rowselect(A, indices):
    return arb_mat([[A[i, j] for j in range(A.ncols())] for i in indices])


def norminf(A):
    out = arb(0)
    for i in range(A.nrows()):
        out = out.max(sum(A[i, j].abs_upper() for j in range(A.ncols())))
    return out


==> anc/small-orders/order5/validated_product_boundary_t049.json <==
{
  "status": "RIGOROUS BALL-ARITHMETIC CONTRACTION CERTIFICATE; VANISHING LEMMA ALSO REQUIRED",
  "parameter": "49/100",
  "root": "[-0.27088787262039449870471839408422750095954858267948965598127154795856786472831110 +/- 1.24e-81] + [0.76474768666402740737182303063369959646538265564574346603497757354005918245852251 +/- 2.95e-81]j",
  "omitted_coordinate": 34,
  "kept_rows": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95,
    96,
    97,
    98,
    99,
    100
  ],
  "radius": "1e-35",
  "residual_bound": "[2.57231626064584431915223744652e-94 +/- 2.79e-124]",
  "linear_defect_bound": "[4.06616333729121610622101122867e-10 +/- 3.43e-40]",
  "quadratic_bound": "[299533252.664902680238990292707 +/- 4.36e-22]",
  "contraction_bound": "[4.06616333729121616612766176165e-10 +/- 3.96e-40]",
  "strictly_positive_cap_factor_lower_bounds": [
    "[0.084935510725865140489 +/- 3.92e-22]",
    "[0.12026700896862683223 +/- 1.99e-21]",
    "[0.089163982967530086102 +/- 1.65e-22]",
    "[0.046748614312747282007 +/- 2.59e-22]",
    "[0.0034672602286681523351 +/- 3.58e-24]"
  ],
  "x_center": [
    "-1175484979053806034694640502611836904431187437459079605516767978838518541679263157245627897446429/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "-131388252784032855826058736376243967814319046869365734525125286979103494793631728402893077435611/266998379490113760299377713271194014325338065294581596243380200977777465722580068752870260867072",
    "812204635138642145753259169035758850354871669668734808102892314447748575322094567180371703924523/273406340597876490546562778389702670669146178861651554553221325801244124899921990402939147127881728",
    "-1389247630288901969153114215799746898190718228787313706832914414593703019961482826658865143560107/4271974071841820164790043412339104229205409044713305539894083215644439451561281100045924173873152",
    "1009488035820815057372923037683630687457213574449217807256244893688759392049718750970273923167509/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "356273405376442710545244307750458598364661831365439832439910750535453872197074387963661048990177/1067993517960455041197510853084776057301352261178326384973520803911109862890320275011481043468288",
    "1394865041157270849797012896361508019112033457693135536986653382639376627976117957089378010564701/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "-131760287367490291801058867466860785523085819033110714136617508708891719935390764020214817454145/533996758980227520598755426542388028650676130589163192486760401955554931445160137505740521734144",
    "-1028953124883252832102622061014365786663949704465738945553178822166359757991363325152042849623097/546812681195752981093125556779405341338292357723303109106442651602488249799843980805878294255763456",
    "1198317919230876205279799775767769262210491829698464933922326908072640681701828056663681483098597/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "-978319580282562690303627485749899616644727524225383750062061497696928175336963813221276032576995/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "-1175604358821442330105634921989490553715755368562926633591667832578181160197275559601192827370329/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "-1740840839244064645851480372601202634509335252706780397427459367214319008811372273704479722395205/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "2103732903020534831816128235117622802894082699419140801841659920483768798094432105405430008110377/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "602511840989825561909683077946146205989040871922711312497571449577133288859794030048562153105255/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "-532052537789726884578884871717676549117574920742044149239454825457048031642078866067928709104897/2135987035920910082395021706169552114602704522356652769947041607822219725780640550022962086936576",
    "616222116680939227972209155869003404966444713376100474595962835504442058318058762632611791431697/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "1688651958602430000565799744856788672246532595671664041685247558602096860763647426372760128491169/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "-857164317306145023169111224889232221426668786234889510688602598033809284448061543322538287588581/1093625362391505962186251113558810682676584715446606218212885303204976499599687961611756588511526912",
    "-699422721592809207166786782780605900439355636748326063267864136784778944534995751925466422542049/1093625362391505962186251113558810682676584715446606218212885303204976499599687961611756588511526912",
    "-1592627014176686418473130689148017453528696910396924993987824015614884051271517028514314047436123/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "181233947947038304343446694126171141325706380418486548545033357783603084207390219993985436096535/533996758980227520598755426542388028650676130589163192486760401955554931445160137505740521734144",
    "1557037728727238360219037827724151511719649890703690521699362173033314010269035975689170152784299/546812681195752981093125556779405341338292357723303109106442651602488249799843980805878294255763456",
    "-444080934075949985658357570463307456828802018945741717436269969371301599302688495040556875991959/2135987035920910082395021706169552114602704522356652769947041607822219725780640550022962086936576",
    "1314895423839966291263584308212305156748525492787060667424310595693218629810895363322075944737893/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "328614057920691382884757347142805625908799334486806477785904386572337390958020708164284867420259/2135987035920910082395021706169552114602704522356652769947041607822219725780640550022962086936576",
    "-596421850899717336177766951594694344262090297186039708257947765968220268797293025121187935768697/4271974071841820164790043412339104229205409044713305539894083215644439451561281100045924173873152",
    "579005549945143498065214388264393989069929640650840420772413624851563046747378314811974182521773/2135987035920910082395021706169552114602704522356652769947041607822219725780640550022962086936576",
    "-726610140007121079516953243232534585331069079705959464668350403309548154336599169586005954121561/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "-145071201100150490703917618414165941890522127649477410926943484463919577504125745162637390195163/533996758980227520598755426542388028650676130589163192486760401955554931445160137505740521734144",
    "-1215963180251881178948313617100000518076827093443116544594747141294626911244704508715788968246397/136703170298938245273281389194851335334573089430825777276610662900622062449960995201469573563940864",
    "-1655350527799996466172948588665389710216114775925982315021571887357151234640624842707977157446767/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "2054302951719705427718466456997491318798933517806797381050217652354826475679917372550680963653351/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "-488128101141813943622549064925177784432709186648602398953176555997401839743417571522922424041345/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "-6174804774930546809521212981403562842211014327232581628189697288507791140102243236627009826303/266998379490113760299377713271194014325338065294581596243380200977777465722580068752870260867072",
    "2036486047492582959825860194341373702652703345299191024961958671763824549382880496597329028081199/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "-51504611261714877863623455946528008475732304608794095321558762802904512654847375704289641988221/4271974071841820164790043412339104229205409044713305539894083215644439451561281100045924173873152",
    "-1633380055217757489062691432389604655172675374056861191925516528625752340157804811180134253175231/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "1611973482035746464879660858347126978622317833849764870463715220084953097662785792353604657244041/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "-384136782282038595581633529561389399399565914929096123350984504548033645295655225160995596045979/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "1010940392745899627783735201369404107100337768024581994822327114008102610101386246599514951991289/546812681195752981093125556779405341338292357723303109106442651602488249799843980805878294255763456",
    "-648442727721260392356912017495225139357519145698320859659082193250108706354011378003966338926127/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "-49372061465255403421924047565977822923151294370645120252039063109387937958006689913631634139727/4271974071841820164790043412339104229205409044713305539894083215644439451561281100045924173873152",
    "659370249157889124826611054584552717464921679905041124434036704641995720770001025673209190829657/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "444840149942649253234160124364905074220553029781104848271604306193220905847271269868570015082503/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "-534934106267880909071448400704980713287151705522734563183220610566844031588138072483581917244143/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "1259921595698950108790070091589386261180643666625309376967253256242369475077607537688043582783655/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "-1256961462923400394039198500598834929901871535930068847298973499443951948082406909108229063905739/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "-287397223663450770073710314162954635239447731049094965591048423883957112877877873522973884337675/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "1997143539033618515038547832640576314469099648951046483939768753590921334815522661008856753511763/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "2049586645057632298826647900090437117205956590325897911109247990147290343389175654254009512772743/273406340597876490546562778389702670669146178861651554553221325801244124899921990402939147127881728",
    "-374264413651853102492787960874167766662709374690977484584684051528043598165901158792838305376089/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "914560312207130450193599959595023441056016430876905391688478987100222889748418786319450872310781/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "-17894878189691650432178081991622046683762050634890312029505209860628680109438422186468932109011/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "1870774546442953937191083872366292615908315948316557665087771676876284968932305000626171125252607/273406340597876490546562778389702670669146178861651554553221325801244124899921990402939147127881728",
    "-4865509121789328367589967285087215321595858782172660411896972596215591874993444955268380401437/66749594872528440074844428317798503581334516323645399060845050244444366430645017188217565216768",
    "309282160827183312135383806550724202084256628933693163840894227619110487800480336014059723337065/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "-1167591185964699196665772147889081949850511793215992640528181560481143371395785114681900493505827/546812681195752981093125556779405341338292357723303109106442651602488249799843980805878294255763456",
    "-1271281468506201690982215191102694991409964681618669225482440398145802296926871146861159456074327/136703170298938245273281389194851335334573089430825777276610662900622062449960995201469573563940864",
    "-1150594436294781258282359070208530553087016481466265065736420557296642532769824837784850190381915/273406340597876490546562778389702670669146178861651554553221325801244124899921990402939147127881728",
    "-2007887375636123436426861345447820179679609118983690823227028427656878697538861339849365127136819/136703170298938245273281389194851335334573089430825777276610662900622062449960995201469573563940864",
    "1574254408693341532490002492603658599631231918784641907870684342817215574451679584527251733427737/4374501449566023848745004454235242730706338861786424872851541212819905998398751846447026354046107648",
    "1917703547680408875216446185863310025239618486625118807477480541710131520014619774372678340083677/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "594652455276749778352522113867273394145885805022858979633841094088041163686755108302865869361179/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "273394666821936657532864309764478699546087824956969500697245899235535231288862011372718060054037/136703170298938245273281389194851335334573089430825777276610662900622062449960995201469573563940864",
    "1226115861852524295236205294817227286749448787058607906579877547395686219688982271910361393449017/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "676175263366393695958268948903021605487919633086624143628633940660194213262222123627502896585903/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "1203981359586848944626532826558660400498830253479693715624207528064850081930524310323631447897127/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "1932610990417219577208872554703155439681547588049875265643297814993800302446635492612214380587949/546812681195752981093125556779405341338292357723303109106442651602488249799843980805878294255763456",
    "2102114386869828317511634262196782078263071019502549958735036440449953173711214835619074118934207/546812681195752981093125556779405341338292357723303109106442651602488249799843980805878294255763456",
    "1360192378611059918772314855362252671525145668721928747702192972127969392072895002666460787477167/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "550710417076160894522958927439652844545206074077161923240329983870013218995522658441141410723699/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "-14888403804676740194399419339529218037072609034085192590619994436775400828344913178517201382257/1067993517960455041197510853084776057301352261178326384973520803911109862890320275011481043468288",
    "906538019222882287577111896556469711254879582186085525899386406400030870282202264525832603532265/273406340597876490546562778389702670669146178861651554553221325801244124899921990402939147127881728",
    "1231378339975539544361320645019968866722810006596698465542952906573687650877211992583531941647433/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "-209641237781789885767919793521114747158256034941256659926834646624826910566358373285120454077433/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "-1860533926548895741282673458222141268244474210464152514877359949330177319814576981129896302695197/546812681195752981093125556779405341338292357723303109106442651602488249799843980805878294255763456",
    "1169451638937845546807489635207252657885403230121369153585502055830193955025204383931608591828991/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "-185712785317850362979424275610679028148400092237136517365245401664962952462574441029319954491509/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "-93861807809333055456266070217526715604057969370011775288352873337561215374698341582271024363047/2135987035920910082395021706169552114602704522356652769947041607822219725780640550022962086936576",
    "1679708835551626605151437976999791557009959649074770487543356104205464440617110173191910427163727/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "1531533822527395688961212229753852908552264894010727435237089123289441803267627332737924553031373/273406340597876490546562778389702670669146178861651554553221325801244124899921990402939147127881728",
    "1171966310883504750122714590334210543556455625546375579430691502129522830978341383217849008808435/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "952649966062210288302680532687831274967973180853424791093716289860622868204045742160073897275109/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "-1208781118094318208600473521332900487588129725027014556440946576376624684691306898865684413499585/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "1827748820996075203211240645755384949691337807338465712047722771848328245748029329691130380311453/273406340597876490546562778389702670669146178861651554553221325801244124899921990402939147127881728",
    "1508262696225705106044843837788576936941314798377602771530801162056713869909769088601742320800323/2187250724783011924372502227117621365353169430893212436425770606409952999199375923223513177023053824",
    "-1943764220348246729872601242022434474133007100893192792009650110166816030502912873966187486696925/136703170298938245273281389194851335334573089430825777276610662900622062449960995201469573563940864",
    "-334710984801151451108374763278291555393552876061560071220967253569439440825218459053390226698833/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "-1111639024973547227678019906533558881767185520259564919776733248949638000467695258588761837682185/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "-1315743295679516828414830858888531468698990672439913964982066083118136306493476423607589306468029/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "-353251893431687352358858001046348058919454082216791707957162248893749149093240395965252199215075/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "1025599976485714254693765754445854913322236255092741658160550912419037208199862756883221877153449/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "-1940827175348378197657130328186194610642656119444088937461981527049426704666987036653457389772993/546812681195752981093125556779405341338292357723303109106442651602488249799843980805878294255763456",
    "1638537317473867974177439624050470650259023550542735663613278115010986198060879374712331113257819/136703170298938245273281389194851335334573089430825777276610662900622062449960995201469573563940864",
    "1769029018038355288075540065681360926443610529607838585850839964502648475384946932757096669449729/273406340597876490546562778389702670669146178861651554553221325801244124899921990402939147127881728",
    "137748994317580420595437523997106769186550545788300483938332901949917853999971583462489358048255/273406340597876490546562778389702670669146178861651554553221325801244124899921990402939147127881728",
    "1599345474948021711404041302421166467864622134867205020122693189907544263450496415538170725390619/546812681195752981093125556779405341338292357723303109106442651602488249799843980805878294255763456",
    "-1611509817547113848138688570073805450559044549800622134846215090097862670376025471334093889159229/2187250724783011924372502227117621365353169430893212436425770606409952999199375923223513177023053824",
    "1410415786200164020692071105370780240437905975007064695056898714468355567406245423413757063054109/546812681195752981093125556779405341338292357723303109106442651602488249799843980805878294255763456",
    "-1299567281846315662432999507128846435976653167720804422544764858530801032687161095669916990374997/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "-1036152039941670697495171918398732903278195380554778295276189871750589959653100208974528621871679/273406340597876490546562778389702670669146178861651554553221325801244124899921990402939147127881728",
    "1896772032297634691806790533441810520531315454369143677000559268313668304146514911103677324342495/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "1957305821088573395927128287929741718266660499743405970970222609496409126305287737245152397522565/136703170298938245273281389194851335334573089430825777276610662900622062449960995201469573563940864",
    "-1284038697789639496358528687970477318000168317908277160349005764924083371133684630130386221826831/136703170298938245273281389194851335334573089430825777276610662900622062449960995201469573563940864",
    "933421808169734462940947364151843450563468746562342575054742468374412284027531042986818400532755/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "2065590637773936159474707660277089319541111128706621386582708522591779404836158496124654114360981/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "-602235649351891089596921180162373466021501122940789293855333148740744577733165382201441320984263/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "-436084411202786501821148953469387365969403469818133339401403040096664333132693833052354325817775/273406340597876490546562778389702670669146178861651554553221325801244124899921990402939147127881728",
    "1111681981434043164871963946675336291458703752639779342803707222088433631220875895254572754452089/546812681195752981093125556779405341338292357723303109106442651602488249799843980805878294255763456",
    "2929729815714585873380776159402415803976803912856542391510044598064708722058478161470563591549/66749594872528440074844428317798503581334516323645399060845050244444366430645017188217565216768",
    "1245858659671021838177236609213314701078027357616208827108868473857578816852636458372497961902717/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "676049805660244741722288383380310223966397307012515958451440540790162442734360644444515211507383/1093625362391505962186251113558810682676584715446606218212885303204976499599687961611756588511526912",
    "-1705961911649027587487548845795962572783198804837784682987927729167171204438756435416467607445411/273406340597876490546562778389702670669146178861651554553221325801244124899921990402939147127881728",
    "1132604651917146535874664033383256882603999159788892743901303978322262060849248895128278908489903/136703170298938245273281389194851335334573089430825777276610662900622062449960995201469573563940864",
    "1574464236599694782420047701814515116831568638244918465677177141835798454382930891202947560189743/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "-1796204267829581419055279534576886782753743456140234789781639698948724979131531470589893109198965/273406340597876490546562778389702670669146178861651554553221325801244124899921990402939147127881728",
    "755076997854509329610469307263101579432754490779961298765914406747176651652720608640143962072391/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "166168895011680136365755976525245246248785389878806607214082054653676431775935908212121794250347/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "-1289700280459717867264268877090715630122855440830185465406781122071001742787813236846524193607667/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "-1194798763233857764901336510238014846766881691530145400143117721479724032958273992020863936742023/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "1279416200180593705755988452418319627098795231485075033344819805751164631163141911614809452217667/546812681195752981093125556779405341338292357723303109106442651602488249799843980805878294255763456",
    "-1591818048446766478857414270055688371565574630558275380139393694664992196670516041104002430077563/136703170298938245273281389194851335334573089430825777276610662900622062449960995201469573563940864",
    "1363109090730111290941627050688140163568118902701982521555852510988533589084035669649458499023771/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "628944487110719791906929828258599680451665128807520955662376910909469241231691217153709587314899/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "-1835923444086138084017268671938874636223503034068973393784567268774204687109337240316909086734279/136703170298938245273281389194851335334573089430825777276610662900622062449960995201469573563940864",
    "-1469605884720852563443198313659195482662076499308219501104485741559097156092937867867373077752957/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "-1269360028416237216754868518559217550271966067156151718758754523526170648968209147065192176013257/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "718081308203032731939029296723174839299489255713277657753039820240676534597576019147357483687789/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "308290334260562144663887969826878404268361606530014296589343058452138420236261745898375377656419/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "-1103691935743764201888375197102746599583188150690943135962074035374237297440012747369542135813161/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "1257062768814207103304890558382897711185347681023988681704726847116978046301049921243889242624817/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "-1178920263514515752957696805246371812808232777200502021910827654102140227971189259295271658517981/1093625362391505962186251113558810682676584715446606218212885303204976499599687961611756588511526912",
    "-340558990726697530272875102295174390480442994798684379366592191345102740358929896465118305317029/136703170298938245273281389194851335334573089430825777276610662900622062449960995201469573563940864",
    "1922990054646015087699925514008710823660357698276433403536200809935726943883573526215945127822989/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "498970519478404713929594781355877201958495209997468617433680639958033451774272490419195829802135/273406340597876490546562778389702670669146178861651554553221325801244124899921990402939147127881728",
    "-1526466897192939420989567278513122997064866000914079152118291936931874091547408106752193696366997/273406340597876490546562778389702670669146178861651554553221325801244124899921990402939147127881728",
    "1338453435665709563940099034975357762677010984965898628951603783230933839370564921335455647461441/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "-345736028925351837931211476231556806145258106885095027302434335321263240836318178609939238639591/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "1205776065534111673765745299871327249184759913825498437315524378387603285694808516802432673098505/273406340597876490546562778389702670669146178861651554553221325801244124899921990402939147127881728",
    "153433636033840185242768471184056717239528868222755780793015203451599689091441516429474948846127/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "750878564341738398143318213842914035421634315089603974844964572796229648928302036483430782270955/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "1258520300724363078538803378615787152365818474741496684393169109830546461305865353693237266210961/136703170298938245273281389194851335334573089430825777276610662900622062449960995201469573563940864",
    "1639434298112472882933449751127766804869969079431941224039071657341521768468538745918095497808129/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "2094775905670929895082426125388563230183008353644676934870588218197003856834598022775326959649663/136703170298938245273281389194851335334573089430825777276610662900622062449960995201469573563940864",
    "189745330741581915602688185411464577495664664949732481036195717831017066791050674799222282239753/69992023193056381579920071267763883691301421788582797965624659405118495974380029543152421664737722368",
    "936843017189499658743906865269997286959264605097038618404049556622750081353293444235224410224103/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "-1367512506763805124090387731189913515812985300391482419478571346667457359769217419069086775633637/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "1851286922320912060280621057932202902597877146234948161538630121891063414484213810499176142651871/273406340597876490546562778389702670669146178861651554553221325801244124899921990402939147127881728",
    "1568535999450974825300958353159335075549973833898961271536270281777450358416639051908665612360249/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "-1422817990337003981324292226664762430306834042375060166356974017548589927065055616487982033972329/136703170298938245273281389194851335334573089430825777276610662900622062449960995201469573563940864",
    "329269715223933925343307705801820141520656941681971370851540924245633140737182948561968655788285/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "-1115644455880140422331801636432475764675428583263754058798909379733371414605866136692034552113057/1093625362391505962186251113558810682676584715446606218212885303204976499599687961611756588511526912",
    "-1151663712772852271417190469469345184840609254008314759866089876120140788525676082359769110776345/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "914311556041086892592870828255335149647912934336518057876943180422446206347488421983212374957917/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "-1086397633150314245143624907872378748264691045686245396108503782606439552982856503324141296840555/273406340597876490546562778389702670669146178861651554553221325801244124899921990402939147127881728",
    "638443951755831364116721432239219247744515827888626232483560812812653992304278127802333749544329/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "-1068483903104881404089077176587553526036349087812856739986177084875971847046890192931107338921091/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "-656991938539246986596795777240160643912631112190882807639734456665777338960286395020645326731335/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "568261350642258866344419515873637967853642591442633341888810765642947691361270603759004732757067/1093625362391505962186251113558810682676584715446606218212885303204976499599687961611756588511526912",
    "714139770072732480426144414681982445968407123847162269475637814177796213604582859133525334428365/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "1769618136532591710745967553757920189866674419041368534979924341030733757680898101168415822888097/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "-832329070242826599095434996217456886504732304814524836963242711841820772200792626334001469116189/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "-672409398307252570356575622757454108985595455380642041619719387779052641469061476973415725765953/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "1412480057741988459582732506335565740136108161576724286777158008074612515224235351159137182465771/17498005798264095394980017816940970922825355447145699491406164851279623993595007385788105416184430592",
    "1398351130863139107667444697159285707481948127209831692543712610058361108684175783228994986836185/2187250724783011924372502227117621365353169430893212436425770606409952999199375923223513177023053824",
    "1262598951668311476639488808037638096214368438136102676873764338496575934387320650350395338231219/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "2002231505016024402975186678280182445177660888490601731226686272985686883894884198183821534493747/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "-1183001412070297625033084570604406112731158884237355076571631447209191727752703608503599542420507/136703170298938245273281389194851335334573089430825777276610662900622062449960995201469573563940864",
    "520286140107629009836031502962469712077321043160718178432435489028540938455231510963066525810999/1093625362391505962186251113558810682676584715446606218212885303204976499599687961611756588511526912",
    "652160768876877460600764011741293311038086626877362969769730346786884407791601737407742367847689/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "-1435275735414337722980391786153102688456794567935039266906995502476343820691357529645495323928921/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "2009654059914574637932808190633690039057335674597698966738224929977429934900745402911955720983903/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "-579402948370144465403247636652003357131132604473355643186288736204230593384292120722778753888543/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "470892261382444367131718263713862909591812788008163454999676341780304007757568573149990324617745/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "403716204873938878961390877865557801452269477116083417581279333433083035753530380818901653500423/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "459085999121408838944800607668941364660414578876051800286013401405229450774456462747180092513423/273406340597876490546562778389702670669146178861651554553221325801244124899921990402939147127881728",
    "-1732942020102141855264393753626569402029160644900358229983034348514572223751276054028637436213175/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "2006830860876984205400890613395237100618354582250751833371200412511502098217796422299874244543769/273406340597876490546562778389702670669146178861651554553221325801244124899921990402939147127881728",
    "507394574925691603706979592882575704881438763467768286557152642144949841152592609371398640272389/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "135524345463328507683198946825471973376764491524158116883071678673678115634493271371502941280809/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "-624919739537613541019195612316128635953007420829736195915089386621659427759563107777673195141173/4271974071841820164790043412339104229205409044713305539894083215644439451561281100045924173873152",
    "1616124190400266425918374936978364291645826289158145827475262769533619597892451267104682065785451/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "2074679892751471766497070731492281706216713555414250129983440076468309250404648998456795176521633/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "922154298636271552193733029124167261789929411756205555388193475577011974716162993300590844337059/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "5039204171658202369332643491473364711651252788483958594940382486252429831995499533006043124991/1067993517960455041197510853084776057301352261178326384973520803911109862890320275011481043468288",
    "1974680561508925517476322946959270000003203734381032238422430053079472325638067625352595325434225/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "-1369590945575152996955149174311897487548225990960788365933137142902358349584635200045301042491411/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "-1836892959853018328747142725158682965492855284884771830813904668551152534920828137200697567929515/34996011596528190789960035633881941845650710894291398982812329702559247987190014771576210832368861184",
    "444440272877717705412952679032663597439538480116612005440227793217888864794709258027783502646439/273406340597876490546562778389702670669146178861651554553221325801244124899921990402939147127881728",
    "165354621874901721917739094571451562266015438327760103972814791409237943118060740131782404013935/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "1469900263908088103214459495757923437941687906554155436631224769545539653805566017574995812707133/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "-142594115599060135888358220197393071591437522677703508642229450565297536817445835664977966157975/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "1584528416355520551695384063734140324554978741727321954233761665582922552310294121483346294157731/136703170298938245273281389194851335334573089430825777276610662900622062449960995201469573563940864",
    "1544777932841818414352454084165007915040981547569387528324108461265656289038828145660566282534857/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "-1024270731299912136913470613445886371238075583088301280201485927827466164429036276179335636348045/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "-1591506190089234425058830950097502269994427012330415744670857075720787127432285142645467810074753/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "-452540518939480966898821516660063678337595809198623185264378760240993802355019120649255360835355/2135987035920910082395021706169552114602704522356652769947041607822219725780640550022962086936576",
    "1830842867585526107499529275275262854233199041212739681518188011008720570793230271121471995547055/1093625362391505962186251113558810682676584715446606218212885303204976499599687961611756588511526912",
    "-1381040279532356261282381623494693178990808070228013927207004983483232369331570040432121971360925/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "-1423136013508213721666433828311574489628407206401798121514235225012150472298249329820350626076753/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "950968190054802075798066827278072550305747079140311720701778106039953435722299936372397607895345/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "147302291486734888852235246433764888424221966009351966774652274681862158672692460687300080022767/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "-662134495293251187668824654593084060738758383933893717229605028387856895842543166554487815973095/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "-882465782611230265433889792292041302027790703305863843153269157396227419119117099565630846911421/546812681195752981093125556779405341338292357723303109106442651602488249799843980805878294255763456",
    "-1772147784782885714812214770423545298590785910457693884878967173292518573486630641967910792866353/139984046386112763159840142535527767382602843577165595931249318810236991948760059086304843329475444736",
    "-1589716521649717129119396033237324894430359119181211769550945783240906395224682543741564392525391/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "1614860224494115782691485522290827757762868207120260787003524653167823021944563901384430797263119/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "-709626137574459919253368730000315410643489359494714682395543922370165449776741254219993736253283/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "56037588852697585661492749073942762912455862257674785614845839489974384899314648875919201830559/533996758980227520598755426542388028650676130589163192486760401955554931445160137505740521734144",
    "-527854401060181830360307310372828743272451748059190489128401165338285444975353110639472108618965/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "-312115627141867591586104874094066740884022024636475166991594799887648714346586446992752270602849/2135987035920910082395021706169552114602704522356652769947041607822219725780640550022962086936576",
    "-292606230171011731970207414500798651093847349595114452709896313052341614428463499767969855549109/1067993517960455041197510853084776057301352261178326384973520803911109862890320275011481043468288",
    "-1321781861896934633362186204051586356931478423291566076827035674029627374754776084453177940537481/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "271574628142598016609198788637796590005912153255942650302158975651679533606096905482316222353981/2135987035920910082395021706169552114602704522356652769947041607822219725780640550022962086936576",
    "-1506627710557651434062411611713073371377512848051777955827620641372846184811775492334261903117147/546812681195752981093125556779405341338292357723303109106442651602488249799843980805878294255763456",
    "848681288113398214942785608886133404196391971058670459977914511371601001150532570789778143701715/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "-1929509787624033858072669198318328379567141628203868985190682997643561421587159545411362836376507/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "819630067750261526030383754830686719936884743476093115639871138414770804764646534927141916945283/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "-136653927226971396814083714186872692068989071408938520160231731086525883486423404807402066275129/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "638931390137297505194622225774038804702005256279286767306557968248807915813860572326349717314887/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "-545175611906087844141830552974024046759759497968204035646449232949541435670801839034376769454787/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "-115377124224117359672801136489837548055640139261964103078209780394113459567346271845482869334947/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "950657311239547525024246978703986348389304098095773839251327698700612086509158851053778384570737/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "-1024801486091762453700602972586245210049532007162288584589813365824075595987535641786409017566917/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "784707802042549864451319929729168605874029654694456803219510548079356257126005775160743364753665/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "-1240366439904822810304496438220044076533674403227044741487827950978897243820759199798499310847639/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "-1314306314536888953081398454303369612532435218140456158982406802008964491952019932319946843702633/1093625362391505962186251113558810682676584715446606218212885303204976499599687961611756588511526912",
    "643654140234990791175296180897045490775568669180988798301166733917948828763305096939733817656287/273406340597876490546562778389702670669146178861651554553221325801244124899921990402939147127881728",
    "-721915486638049968845519264991595270574453753758018758368329419563730705872705302658166113586685/1093625362391505962186251113558810682676584715446606218212885303204976499599687961611756588511526912",
    "1544757246942820342014791434261586924855930904162054549913863738588029777026734436036394407878421/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "-969392528787023941966091209984539820514348793948280660533501236253544943561090370094007415844377/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "-2085655962787903609351262262519594604389510042942751719950012401346760105752048377815319841556059/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "-472903361679414885554938196067733228209541599911886797770049074346213004255068773408290841663709/2135987035920910082395021706169552114602704522356652769947041607822219725780640550022962086936576",
    "1346229215286942850746975492228896085318813729273121794779072894809983380488089127696613024477823/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "-151158053163972208660451894251621739453035865634112346843400145773300671334939853537446501333209/4271974071841820164790043412339104229205409044713305539894083215644439451561281100045924173873152",
    "-1426886971370108109786641973754683562909036606265756002975797838939310658088207636685521587303073/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "19761591462818575267521405589598803427542316110419438034304968162682336061893604917710036667321/266998379490113760299377713271194014325338065294581596243380200977777465722580068752870260867072",
    "1536160833279787747946175863472560905169341243631260347495906733072236686812401696071744486910205/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "-1366911128651982753841568730065186250430502849352555513551720713015294199555549753828392298954207/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "-703193293478345088948688692929504400225619752086222107254183747469238597969885288152029735359245/2187250724783011924372502227117621365353169430893212436425770606409952999199375923223513177023053824",
    "643826961698237936659623730047845659506493503920464504881169861440733815450663837934440695315619/2187250724783011924372502227117621365353169430893212436425770606409952999199375923223513177023053824",
    "535830580669537701328912240008009238997419386195599317904495235478071349780721135792595231091405/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "336537095964393040506523396210821573291183177204854576305049749570970887678864621186931927758121/2135987035920910082395021706169552114602704522356652769947041607822219725780640550022962086936576",
    "615564005503075440999591871458637671907785502235133819554585434069914947515102930207594615595163/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "570881804760833529250943803765060173679198299605012412622129330853567263709695455088001433843901/4271974071841820164790043412339104229205409044713305539894083215644439451561281100045924173873152",
    "233804803989498467946484808171281693718813222009518413841405630664578990589711160216254375784063/4271974071841820164790043412339104229205409044713305539894083215644439451561281100045924173873152",
    "-1300400210147744756736658715939012361257793844036874706228042836330781655041171919367106588715379/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "1561881695533336680220999824070956185359272555077383398824879595791065275124953189658502105870083/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "1653150688386596122681129519201604752321955153742687680107475568988138441323343205667280129104847/273406340597876490546562778389702670669146178861651554553221325801244124899921990402939147127881728",
    "-903832779820089412634259786293625525958298938997250206616658488434727770738964442797241172223723/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "1232046996693467285259989257051820992976840781310245821979216073951161258642999914183681776396475/136703170298938245273281389194851335334573089430825777276610662900622062449960995201469573563940864",
    "-544808775021720837778710279648830336840417044971394189249331123627881827096950642236813711901513/546812681195752981093125556779405341338292357723303109106442651602488249799843980805878294255763456",
    "-1269169827251669577712740320906700647583657089869167245089668064411406239546805018886513328083615/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "-354256148184859126449172865609649687905961262481657852645991381708072643558384611359875458807843/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "1801598742521587726573166437008602797109769974644570225425914966962726428309832603744423998792813/273406340597876490546562778389702670669146178861651554553221325801244124899921990402939147127881728",
    "2006601407452680901497307912494745984510321212399475103477509536721910193623454329436538333914737/136703170298938245273281389194851335334573089430825777276610662900622062449960995201469573563940864",
    "-1005299874946110580881926527356970743476234478828681100050384870158626286541306948726738739900361/4271974071841820164790043412339104229205409044713305539894083215644439451561281100045924173873152",
    "-1874660625151840788952913068469677382571719533996763480806958129594755286467979051702473962662283/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "-871064124291407781673664375481376589930338182572124357981633158827263921526672397074716293701431/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "-1760021321396931090624571014676536781560747765220857946750545529932371660020130652071164887370567/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "614112283314061982772490606085817637680089968505929341416580877203966933519533821534232037895655/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "1223196099897552347102978234154932324850975677949447325302738771896542483286488004353106468714165/2187250724783011924372502227117621365353169430893212436425770606409952999199375923223513177023053824",
    "-774125160153060776580222058413772311976648560337832872547335869612524464552634633091050088915949/273406340597876490546562778389702670669146178861651554553221325801244124899921990402939147127881728",
    "-656832202672227552102076085392283126794326259130249209189925023199149126003498619042453326321123/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "-1367798511566914430861219600183477974399295581225829874133964557469924925407637906748023269994327/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "-403040641097574787904360084614601640827967982246255013926665881401717860283229614443873825551463/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "1096715734628220642180651718511725651787039474509378902781168702791876697630763007486680898127145/273406340597876490546562778389702670669146178861651554553221325801244124899921990402939147127881728",
    "376396792520750903182846642766466911360696118523978811755303033545943203348364212589865631553163/136703170298938245273281389194851335334573089430825777276610662900622062449960995201469573563940864",
    "1993583682707935925321603423248452182964707712498049247914156061191251137612019501953246782375865/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "-341236512302004357885351614887704364380021113099238222720685368888565997289130450583442026357413/1067993517960455041197510853084776057301352261178326384973520803911109862890320275011481043468288",
    "272152421945342266303634471419371499518556540113895089729767306813929492399174692189201873684343/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "-1672288642497714703729096495903546829511871441380226607244783764741187512839356706647261947411865/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "1205461450717961942030821063941080546066382197011808859773310024468144150655742844320225176847783/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "-1115001398833505964833526289866943660657924268092630083468215425103760919928005123259725458139565/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "627375476041313832207101078348706825383280867584127615350669358350860040088213858872023986342861/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "668662369797965932254189561464870392423065352866151798736399428514120114585635261541632613091553/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "-528690705577974113340892091058628102945815102825532268138891337146198812083030772792045967276107/17087896287367280659160173649356416916821636178853222159576332862577757806245124400183696695492608",
    "-805124146095286437103465365061809963640108721027802637717712452498790507872493495696479603379469/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "-571425423506776351952935595195936907514867559059217284453927003342504661694311852384112688871619/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "734069450106187239001634283475975485339364758128185890045087873001102769665091498691365196096469/546812681195752981093125556779405341338292357723303109106442651602488249799843980805878294255763456",
    "847529736065379305857639211452562462306372148309969330161791833234464952369787839669882006113229/546812681195752981093125556779405341338292357723303109106442651602488249799843980805878294255763456",
    "303596885894462206196786774767252682512728924264780033565141872892107986493266163348659464005565/546812681195752981093125556779405341338292357723303109106442651602488249799843980805878294255763456",
    "-1381284855994112716085196895237733504836909013837090750962919297284883162495585356940820477733409/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "1856009470865056064215110611132149033406032103904875059981656917276411155616971527007241826136781/34175792574734561318320347298712833833643272357706444319152665725155515612490248800367393390985216",
    "35040557584738340464901536816034036158665982248129133340952111395295490925569025192227877317451/133499189745056880149688856635597007162669032647290798121690100488888732861290034376435130433536",
    "132250717332884098434768274176452283039590563900804211271316823777493369710240887436792025802559/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "-213647310931241218110259853033986907373962332175329069547349108593394509571670189565836877056153/4271974071841820164790043412339104229205409044713305539894083215644439451561281100045924173873152",
    "1232248529794090464480723897600869099254494341002711094682372835325068178335949778430471346898999/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "-1355875979472320803680590947513492285834677033576473348182185344868069300221996828142303106079269/68351585149469122636640694597425667667286544715412888638305331450311031224980497600734786781970432",
    "-291474227771322921338328659937866493408276367852514443993463165907312777440329496108745285405569/4271974071841820164790043412339104229205409044713305539894083215644439451561281100045924173873152",
    "-99781011709678733334963042355487573506920244170286592125218800905385496673302736944151961391707/1067993517960455041197510853084776057301352261178326384973520803911109862890320275011481043468288",
    "45355287449942336855735129386122247459351477724509689597987371655490573800744491515535501973359/533996758980227520598755426542388028650676130589163192486760401955554931445160137505740521734144",
    "1027555088023882946157373327953249630840690533176818225296399288665003378257662243331968527581179/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "190453111689717100787953613469602949303218551610561273361004983154735350626056528337583771682117/2135987035920910082395021706169552114602704522356652769947041607822219725780640550022962086936576",
    "399417736477179599430390331461662905415471881527088761932187599581866955839957076233847885539229/8543948143683640329580086824678208458410818089426611079788166431288878903122562200091848347746304",
    "1895941862041431963661818512324376083241787517323675534310572582984708778640277023855845965271115/546812681195752981093125556779405341338292357723303109106442651602488249799843980805878294255763456"
  ],
  "right_inverse": [
    [
      "-3.0838286065800777",
      "-1.4411795581792681",
      "0.9150539971181406",
      "-4.5862042811241865",
      "5.60524363917901",
      "2.4897107270999164",
      "-2.291410988235773",
      "2.1640515340332755",
      "1.1881528971738298",
      "-1.8205686908113956",
      "-2.3351872520016697",
      "-4.10492216460439",
      "-0.6360749264044907",
      "-1.247602850038565",
      "-1.3190988163821238",
      "-4.469655628665192",
      "-1.16813645861982",
      "-2.4959432636388263",
      "1.15807977941348",
      "0.5251029433808814",
      "0.5377676625600079",
      "-0.45865970394413036",
      "2.376513051650944",
      "-3.68582845486444",
      "-2.1644388087929123",
      "-1.3556115950558651",
      "1.09933215188133",
      "-1.0406384829278212",
      "3.481962753516231",
      "3.114413305226772",
      "-0.3666160564912571",
      "2.1862970257797443",
      "0.812080980790844",
      "0.8690747158895495",
      "-5.555031649094496",
      "-1.280076996051895",
      "-6.703653440944389",
      "-0.3382575626470676",
      "0.06990831625817434",
      "1.9640689097509199",
      "0.19212839647742905",
      "0.0654423342792678",
      "-1.7895438387858351",
      "1.73568049298959",
      "0.0483706275796403",
      "2.1928283707755423",
      "-1.7876028144506497",
      "-0.42140339288808654",
      "3.728261195530664",
      "-1.6326438892434103",
      "-0.14916749003345456",
      "-0.18214110682025514",
      "0.3868876465770308",
      "0.20301363486539054",
      "5.532238603951005",
      "2.990441002504431",
      "-0.760652122524589",
      "3.758763400206063",
      "-0.5509221351347151",
      "4.562143171414476",
      "0.5956859857469177",
      "3.7756537586773438",
      "-0.8889558365091019",
      "0.34355804284504576",
      "-4.305727395132083",
      "3.38886984110076",
      "3.048567790089287",
      "-0.08646174897264006",
      "3.9810689846916723",
      "1.124533502358115",
      "-1.2474537474329188",
      "-3.1577674869083983",
      "6.5019060554579236",
      "-1.696707974761493",
      "-2.0206942380368953",
      "-2.94216848160109",
      "1.1190438968454002",
      "-1.5527106604562644",
      "1.2990748186271488",
      "0.2696303519622679",
      "1.1336561495138218",
      "-0.9665938458838372",
      "1.3064271302595036",
      "-0.6441801855152318",
      "-2.886412376446585",
      "-2.533980848360786",
      "1.7548161408032186",
      "-2.240763552293129",
      "-0.27630889275328896",
      "-4.4589640134509425",
      "-5.453289972534842",
      "0.4092470524059425",
      "1.353374479555034",
      "2.7420207138432557",
      "0.49079282622579906",
      "0.7815568971159501",
      "-2.1836136683126033",
      "0.7386545827114639",
      "-0.30444292660439287",
      "-0.03816870882029515"
    ],
    [
      "1.8359095582674951",
      "0.4346738538872781",
      "-0.4848720473723033",
      "1.0827118435919283",
      "-2.983994122635171",
      "-1.2953155792122457",
      "0.6725401816496006",
      "-1.3182623224239758",
      "-0.1681840430292423",
      "0.38132772995287434",
      "1.3643160907251701",
      "1.4077509564616209",
      "0.19414829694523775",
      "0.0707618029513384",
      "0.23977111295115897",
      "0.9582155462828725",
      "-0.13633707709702567",
      "0.640380519944616",
      "0.08330979070335282",
      "0.07995175442569233",
      "-0.4135085635639305",
      "0.13525566551656212",
      "-0.43314724785985326",
      "1.3692843857216035",
      "0.61881961014477",
      "0.04348738271080125",
      "-0.5612802147110156",
      "0.2233096826494352",
      "-0.5951107428896265",
      "-1.0482485733695166",
      "0.17454043275686731",
      "-0.22447560920789272",
      "0.09873089293333316",
      "0.16026887334854187",
      "1.9818182834609264",
      "0.6199572873863538",
      "1.6896507200045257",
      "-0.009962430497445477",
      "-0.35283254594376756",
      "-0.7299391361270038",
      "0.051764068080782884",
      "0.09715942552935633",
      "0.3949438252380063",
      "-0.5513027179031179",
      "0.12114104997508633",
      "-0.8679402048716999",
      "0.5801949486660686",
      "0.08576729253465418",
      "-0.17270847799915",
      "0.2906170712707511",
      "-0.037899410482265077",
      "0.208515510545588",
      "0.24278219072860532",
      "0.33885292939125705",
      "-3.5281570986930446",
      "-1.5204595389190005",
      "0.4393237232133969",
      "-0.6105125257675865",
      "0.5020446106901513",
      "-1.431978219418613",
      "0.35169320031763635",
      "-0.7501839052101442",
      "0.6841052956205418",
      "-0.531021927877993",
      "1.1388229054981818",
      "-2.3117135280544687",
      "-1.5036876454975392",
      "0.3425033592937951",
      "-1.3306770625077309",
      "-0.08810347114452569",
      "0.2004374477547575",
      "0.8563253358380958",
      "-2.168552447811697",
      "0.5562907526833561",
      "0.3580790656549792",
      "-0.23876090259165805",
      "-0.14113940387107085",
      "0.5271230765671362",
      "-0.6502454086236354",
      "-0.0625351990058551",
      "-0.20447499495244087",
      "0.5497594794085946",
      "-0.49767715748857",
      "0.014519956875196364",
      "1.0420607587640773",
      "0.13226351123694935",
      "-0.7389254640874213",
      "0.5443229194733887",
      "0.77676919195613",
      "1.6959502214942856",
      "1.1975591778089465",
      "-0.050997355387119525",
      "-0.1379542226869286",
      "-0.7814316176281979",
      "0.0783356080783255",
      "0.3606386386000777",
      "0.11273885591688453",
      "-0.29037332610462285",
      "0.228898491386959",
      "-0.171509085240933"
    ],
    [
      "3.7625123060926833",
      "3.4146595109187206",
      "-2.7307559626111053",
      "-2.5897810417004496",
      "0.5969504250831325",
      "-6.801386813609939",
      "1.8076465686050738",
      "-11.486816025691109",
      "3.1810736434257256",
      "-1.2897586488828254",
      "2.2616101623963227",
      "4.697410178317871",
      "-3.776397479446561",
      "2.740876163530354",
      "-2.436593091027235",
      "-3.286498079925619",
      "-11.539960657812898",
      "0.9637801113552201",
      "0.41252786045858236",
      "6.872332874799793",
      "-1.7957533051193488",
      "6.163858512888523",
      "8.273201359680016",
      "-3.7005510016291745",
      "-4.622536853773951",
      "-4.3797351393409905",
      "2.547094698816457",
      "0.8560364686627034",
      "0.5182289198597962",
      "1.6941916593324136",
      "0.45698694291635317",
      "5.633033876394017",
      "-0.9811312180931824",
      "-1.0755424198906018",
      "5.0233141905931005",
      "-2.9495295585744774",
      "-6.72693602329862",
      "-3.019944748627731",
      "2.8878132238063325",
      "4.808065925181603",
      "-1.2918406147102777",
      "7.590579846723147",
      "-3.9705703440512807",
      "0.5074440020652208",
      "-0.10401571130398324",
      "3.02370634961608",
      "1.713403934295541",
      "-0.6516108749135836",
      "15.52968727995312",
      "-3.158058364714857",
      "-0.24831112208026782",
      "0.4919348357532569",
      "-1.2236678582577984",
      "-0.8442152987842325",
      "-4.200947350301083",
      "-10.09337750437596",
      "3.252871204408409",
      "-3.4268917726183505",
      "-2.9908835260426976",
      "3.273510749077619",
      "5.368009068141844",
      "1.0890948307160384",
      "-1.5516544836097528",
      "-7.382244274789626",
      "-1.365346493198909",
      "-1.26875138253653",
      "-7.7593973330761115",
      "2.869414698593057",
      "-2.0157479954026263",
      "3.6271336200182067",
      "-2.338618510889217",
      "-4.285352358630028",
      "0.6360428669632527",
      "-6.724245789591734",
      "-0.38945285939224683",
      "-19.967699533091604",
      "2.7942417278918694",
      "0.14271291668850464",
      "2.8481160882281413",
      "3.2035272662476433",
      "-0.709684808753711",
      "0.5050048576005016",
      "-2.216222068653588",
      "0.770503735453318",
      "-5.747376808910334",
      "-3.4511979600157305",
      "-8.938693404445072",
      "2.779962340832052",
      "-0.184917757567032",
      "-2.7388965886992818",
      "-15.867446715907194",
      "-1.6635668993095947",
      "0.6524213587831242",
      "4.537802882436373",
      "-1.0853374093243136",
      "-1.5406828243277035",
      "-6.829011581320719",
      "2.7484793991836156",
      "-0.4778137819462737",
      "0.0005549998698600626"
    ],
    [
      "-1.256266612630737",
      "3.198678406233606",
      "0.8458788028234422",
      "-4.2694946764770405",
      "8.787311170068902",
      "-3.2516063795240115",
      "-1.3075350739829907",
      "-10.881349246384824",
      "3.752597144565548",
      "-1.595456065777622",
      "-1.4005617885516684",
      "0.42812371226966056",
      "-1.7620673803573061",
      "3.0380428538538475",
      "-0.051462310006704245",
      "-4.298804846533002",
      "-9.018421175678075",
      "-0.6866073610292867",
      "-0.1396044380336612",
      "5.947799360805515",
      "-1.1293514016432322",
      "3.7188269726210215",
      "9.054571143482042",
      "-4.767831994667715",
      "-5.310808200937498",
      "-4.286134338047411",
      "2.2101534602799258",
      "-0.2543950840080744",
      "0.7088582421462163",
      "1.4417837015886457",
      "0.09503164460877918",
      "4.728778584993594",
      "-0.593883364365875",
      "-0.758416022898001",
      "-0.5951569814182707",
      "-1.5649202122963008",
      "-8.604109787313394",
      "-1.505288762639523",
      "1.8897729037333824",
      "5.612302148951345",
      "-0.43609627236450765",
      "6.802297524736232",
      "-4.408918189508851",
      "2.871533411496011",
      "-0.1264659723845096",
      "3.228445033701078",
      "-0.7197287266506321",
      "-0.3416703898224937",
      "15.792021603116833",
      "-4.7609645334672255",
      "0.1310482014139196",
      "0.7980961709175312",
      "-0.2721905848677774",
      "0.05705260455219248",
      "4.658082265578763",
      "-5.833385136062519",
      "1.1261274804813717",
      "-3.100340312685018",
      "-6.620846489959624",
      "5.457801211378377",
      "3.954893643784672",
      "3.249959686243544",
      "-1.579260653019323",
      "-4.131390273452989",
      "-2.2737224167611165",
      "3.711413830435305",
      "-3.8017216734202215",
      "0.6524983282922193",
      "-0.8385032812847004",
      "3.5549598398788733",
      "-2.0860798069026374",
      "-3.7969244334125336",
      "5.9522376136460995",
      "-7.078793249283172",
      "-1.837414817211663",
      "-19.045592118288976",
      "4.180511108005036",
      "-1.3766792349519548",
      "1.032365350957122",
      "2.375817273850652",
      "0.8436612941137861",
      "1.408596614767848",
      "0.09581352230222422",
      "0.4511454507725153",
      "-5.272221795245198",
      "-2.3897993148745296",
      "-5.563519718549994",
      "0.21687287821308623",
      "-1.7218042597149839",
      "-4.244217224166817",
      "-17.18049970266363",
      "0.12496874378401868",
      "1.1058598617799607",
      "3.8139365077775924",
      "-1.1405418028853544",
      "-0.19173756232942946",
      "-6.591509481659803",
      "2.985796260977071",
      "-1.0680432020682833",
      "-0.09743474086326236"
    ],
    [
      "0.5105331515598225",
      "-1.7853926798523698",
      "-0.8495762534872765",
      "2.6231195658520687",
      "-3.6127666894831214",
      "1.756998900254663",
      "-0.15937315260832816",
      "5.529964041711621",
      "-3.4560346250970992",
      "-0.4245357167814906",
      "0.4494537477397471",
      "0.08696975940850124",
      "1.5108639629601595",
      "-2.590339304380282",
      "-1.793718041983678",
      "1.1654278089208492",
      "2.5348553553275006",
      "-1.0189839097144455",
      "0.8383693722079983",
      "-2.488354123976891",
      "0.577285102183913",
      "-0.5028408856817399",
      "-4.203951646094361",
      "1.9705062345427236",
      "0.9339388990932516",
      "1.9130666953994673",
      "-0.48035767347376146",
      "-0.0893344270977696",
      "1.4162593589094263",
      "-0.11360432025234397",
      "-1.0304295009455584",
      "-3.3237228106596874",
      "0.37989226136725196",
      "1.9572800562247685",
      "0.3168450406994266",
      "2.123175934313886",
      "2.2486398763324327",
      "0.988098849684179",
      "0.6267405345376633",
      "-1.974580283221229",
      "0.8589088775463173",
      "-2.8767186558328044",
      "2.7713842698837405",
      "-0.6698242750875383",
      "-0.13645379568603208",
      "-1.3246958509507163",
      "0.4307279935112963",
      "0.8632585756723058",
      "-7.409921961107138",
      "1.4294029089629399",
      "2.03481690307247",
      "-1.5088150615441578",
      "-0.16119612880882575",
      "-2.485668007446829",
      "-1.9751135176828265",
      "1.88265195473122",
      "-1.612884709053946",
      "2.88816135536929",
      "4.474613324910085",
      "-3.058387414627642",
      "-0.9388274568779761",
      "-1.181811873048543",
      "-0.022228163731383963",
      "1.0031435133460451",
      "0.16851588123921926",
      "-1.4233031289031488",
      "2.0673611748907486",
      "-1.4610488739988368",
      "1.6332002382554738",
      "-2.715608939649577",
      "0.12420725782316269",
      "1.6027068310205608",
      "-3.4169463383743737",
      "2.2156156441120043",
      "0.7040376657588626",
      "8.43485249535665",
      "-3.005612144516495",
      "-1.1340890265981116",
      "-1.3068852511698241",
      "-1.4255498260648125",
      "-0.34653382276646294",
      "-0.23403081041956117",
      "0.6021396833092295",
      "-1.2841753513822258",
      "0.36771508513425266",
      "-0.9463665146267339",
      "0.5089591348798771",
      "-2.088508127856073",
      "1.1581789299829492",
      "1.3560195035408606",
      "6.41463970293441",
      "-0.8929762174659652",
      "-0.6883093794463041",
      "-1.4540141221649185",
      "0.8771612743700161",
      "-1.114474055534305",
      "3.452610425949157",
      "-1.523996837443787",
      "2.728228494748791",
      "0.005746852124868054"
    ],
    [
      "0.2996998792342616",
      "1.4459460666277775",
      "-1.5626819579937223",
      "-1.8707694904840158",
      "3.2855479795116165",
      "-2.0440895425673298",
      "0.7477562529278104",
      "-5.005633002075823",
      "2.872597903615206",
      "-2.0902823680908202",
      "-0.14788618620952354",
      "0.08190417740161528",
      "-1.3961208722870138",
      "1.6665383100688427",
      "-1.5008755001081588",
      "-1.205755191761829",
      "-6.837846919373482",
      "1.6467207465791684",
      "-0.4926945682545874",
      "3.1527722473288473",
      "-1.8819228044349638",
      "2.8847255180808165",
      "4.895791183023372",
      "-2.6952782576846372",
      "-3.7320273145991543",
      "-1.7387928370492454",
      "1.0062728205420675",
      "0.7974923030017087",
      "-0.6826268840684249",
      "0.24347501368845834",
      "0.8885625418360767",
      "3.2307186507425802",
      "-0.41629721398142",
      "0.521674180452382",
      "-0.1569810402737793",
      "-1.3034483127275849",
      "-5.17827490314623",
      "-0.10392412586514059",
      "-0.6275587005734437",
      "2.7908610147491393",
      "-2.1901436288673013",
      "3.4886232760281297",
      "-3.5190340164383827",
      "1.9378970679858225",
      "1.1172320992687594",
      "1.0091971784627687",
      "0.45060882236228333",
      "0.13184676944856905",
      "9.052963116352307",
      "-4.159561219528535",
      "0.5625941328054594",
      "1.0990066307907425",
      "-0.23568349871026065",
      "0.520564489881284",
      "1.2089194483651031",
      "-2.799431781794296",
      "1.483412373656217",
      "-1.4799211752304555",
      "-1.487802165859684",
      "2.460420137230677",
      "4.769130799156928",
      "0.447038299766707",
      "-0.37345824447144804",
      "-3.5951380930374937",
      "-0.20966603759596503",
      "1.1247643121537916",
      "-2.544033078831329",
      "1.8611333730076043",
      "0.3931840914044427",
      "2.3582043039569824",
      "-1.278692434565892",
      "-1.7050549161550725",
      "3.4184757561000843",
      "-3.3511729717627845",
      "0.42246542904862866",
      "-10.550160596463462",
      "3.8886336806425637",
      "-1.8210357087686475",
      "-0.330828091611405",
      "2.175070516332993",
      "-0.6742052972845708",
      "1.6757005967599465",
      "-0.977236751913692",
      "0.23097684794138695",
      "-3.496205615157491",
      "1.0677163847955307",
      "-4.349857326735392",
      "2.1668071046657116",
      "-0.40982918197389295",
      "-2.090647860402819",
      "-9.782327100201394",
      "1.5201559042008341",
      "-0.016912569100643673",
      "2.9389048337810135",
      "-1.4430098011788282",
      "1.5067908132025052",
      "-3.9856650305317842",
      "1.920628537328255",
      "-0.23152117817375945",
      "0.10208184408921514"
    ],
    [
      "0.01521216344255712",
      "-0.30261667673327824",
      "-2.046784813634981",
      "2.4465274964993378",
      "0.5542333546933184",
      "1.2172367889169118",
      "2.849687481389612",
      "1.6883395409350013",
      "1.2601368835402622",
      "-0.01248686128878464",
      "-0.2691996124938307",
      "-1.568958986891229",
      "-2.293537766551224",
      "0.15450029932220374",
      "0.2664676823431716",
      "2.4894459183390922",
      "1.9336820284934442",
      "2.8716453196287155",
      "-1.2434837076607825",
      "-2.14866316416937",
      "-2.381022960357172",
      "-1.0835298402151852",
      "-2.888184544647771",
      "-1.0931631842458007",
      "0.7160454347541397",
      "1.6507632628443427",
      "-0.5484474904128126",
      "0.3226909893027904",
      "-3.555758517777191",
      "-0.2799562874035711",
      "-0.3006105121857892",
      "-0.6506238288034996",
      "-0.10085669058554694",
      "1.5879651871199632",
      "-3.252711081623432",
      "-3.7085571037970975",
      "2.0650056726646446",
      "0.8025489608500301",
      "0.17829515635847298",
      "-2.1906291974608516",
      "-2.3346237208173926",
      "-3.5027697945944847",
      "-1.265167081128909",
      "0.5641602034758679",
      "0.9089313700032791",
      "-1.06141507984667",
      "0.2142458234845971",
      "0.19344661182569475",
      "-6.306779680726136",
      "-1.8742302430571507",
      "2.0529526483431875",
      "-0.27803263228120345",
      "0.08054862638097088",
      "-0.32771032693925517",
      "-0.09339976098286891",
      "2.014098545960521",
      "2.7022996919797047",
      "-0.6009072010834149",
      "1.857003407845745",
      "-1.4589487027896806",
      "1.1301609575245373",
      "-2.856455821046263",
      "1.9083311026930225",
      "0.3435370716967652",
      "2.8338265495168105",
      "0.7299523808367081",
      "2.553107078318545",
      "3.032200358333021",
      "0.13264249476216658",
      "0.30533674987039017",
      "0.1561596919374485",
      "0.1502213802362978",
      "0.7918297108627584",
      "2.7736986151939402",
      "1.906124877831522",
      "6.763233146098661",
      "1.8568279223495887",
      "-1.1697732451594485",
      "2.064569607849805",
      "1.5405068548395058",
      "-1.5602188723078074",
      "2.3188343636114057",
      "0.32649287291672496",
      "-0.14325246342979525",
      "1.7894772703552437",
      "4.420966617797609",
      "2.7970577468749434",
      "2.8739314529589888",
      "-0.7241143779496318",
      "-1.2765806264637602",
      "5.806122765522517",
      "1.9788816649999728",
      "-0.6953480436624881",
      "0.8186518837752893",
      "-0.07887010021317166",
      "0.5821762976528597",
      "0.9911381345264435",
      "0.10692007993027547",
      "1.2657922443485954",
      "-0.006555302816359849"
    ],
    [
      "-1.9848585159120729",
      "-7.062661885965548",
      "5.210342066187083",
      "14.378003405894653",
      "-17.7134131592461",
      "9.459957027030764",
      "1.2733005553462697",
      "31.66555663576533",
      "-11.127189019005057",
      "6.152916317551672",
      "0.8001657156572147",
      "0.16183789525128114",
      "10.008747155888061",
      "-5.629104909757954",
      "6.29765952491944",
      "13.573943217318366",
      "33.5362579492855",
      "-0.18941761843917534",
      "0.683103503950664",
      "-21.34913116807471",
      "4.166428197068648",
      "-13.442594662052075",
      "-30.406538330637463",
      "16.677260419767837",
      "17.0910868667111",
      "14.446158794398688",
      "-5.923812406824249",
      "-0.2001326580941099",
      "-3.0318671789401432",
      "-8.327768754796093",
      "-0.7622611631910593",
      "-21.732334390751323",
      "1.1938386739702391",
      "2.6363660291465583",
      "3.593041304386172",
      "10.299538800175215",
      "34.74278683262891",
      "5.09604685321701",
      "-6.532904320153004",
      "-16.884347497406917",
      "4.144723672673857",
      "-21.48066059799103",
      "15.93415060670066",
      "-7.178936868590456",
      "0.4481660992196956",
      "-12.260335673065237",
      "0.33535072548271394",
      "1.9724189823531195",
      "-58.383991237285294",
      "14.068782736955084",
      "0.18026017333993238",
      "-3.38683740277877",
      "0.8740604931624586",
      "-0.32879445806612184",
      "-5.409106748845514",
      "18.43385985291693",
      "-5.689323642734005",
      "3.100101802294604",
      "13.17459505579986",
      "-15.860152128779353",
      "-16.63660014924803",
      "-8.891450388802724",
      "3.0087573608159452",
      "19.14378833256789",
      "8.333789154113777",
      "-6.596537658491218",
      "10.926221200519073",
      "-6.319402244215104",
      "-2.934478320095641",
      "-11.016001359315322",
      "7.417294762890678",
      "16.796725519929854",
      "-21.158983021228646",
      "21.02571616400658",
      "6.073240816420531",
      "67.8795164072128",
      "-13.076587728842192",
      "3.4221062107195013",
      "-9.910897929925705",
      "-10.255330507397748",
      "-0.9834524955477706",
      "-2.5688611899472553",
      "2.8505127004315445",
      "-1.3685920707309471",
      "18.492591519839323",
      "8.511179651636136",
      "17.22125813168078",
      "-4.485425584201889",
      "5.080646034134464",
      "15.253209890943884",
      "59.0737224108753",
      "0.055884116154020516",
      "-2.6449980875314476",
      "-17.493856605258088",
      "3.0125101902284683",
      "1.6100967756779412",
      "25.165741703059158",
      "-8.405341857900641",
      "3.4030670974660175",
      "-0.08417399629574483"
    ],
    [
      "-0.7221927866950842",
      "-2.3677526441265124",
      "0.5681868969368729",
      "3.9494447438389426",
      "-4.826107603732786",
      "3.765127368312473",
      "-1.093380273176602",
      "11.197876751290408",
      "-2.0359272533378485",
      "1.0716239266176857",
      "0.15738162963866817",
      "-1.616961807758896",
      "3.8448048359577567",
      "-1.652050550137341",
      "0.6692554157762954",
      "3.220807666023167",
      "10.24900102834812",
      "0.7298391176791074",
      "0.7571129915564286",
      "-6.1589331188256145",
      "0.46682113340124576",
      "-3.2220478938970074",
      "-8.840136416293019",
      "4.156659667512786",
      "3.074692383927329",
      "4.3159655313851895",
      "-1.2457306124328114",
      "-0.5856507081229759",
      "-0.666301187655735",
      "-2.9601798541290485",
      "0.20395042118513848",
      "-5.823933609365948",
      "0.22617418105125006",
      "0.3392141961352884",
      "-1.1565754642937587",
      "4.339118282487224",
      "8.572540625227864",
      "3.2383973695554737",
      "-1.3381048457920839",
      "-4.5983214773102405",
      "0.5698294124647382",
      "-7.1821580399054055",
      "3.3843892748903306",
      "-0.3149716349609179",
      "-0.34357070340178714",
      "-4.520254313119465",
      "-0.9921529316416959",
      "0.11853691356710576",
      "-16.940636854635983",
      "2.0485282530115256",
      "-0.7437818828938696",
      "0.24233315038916137",
      "1.4342864761979914",
      "2.193555824442456",
      "-1.4905395527838943",
      "7.197493597912438",
      "-2.344740048542481",
      "1.1075935879323011",
      "4.716952781868313",
      "-3.5089483349934047",
      "-3.9622345194672848",
      "-2.3586759484099957",
      "0.6878141137788928",
      "5.107078137386497",
      "2.4341691424920473",
      "-1.8893811267945777",
      "4.7123055558550595",
      "-2.9292339269205754",
      "1.2533039047245318",
      "-3.395922112986884",
      "1.0885665035935639",
      "4.693347772372722",
      "-4.12594236789347",
      "4.721841978932218",
      "1.5889916229421388",
      "20.543990237573734",
      "-1.729881937601123",
      "0.5123872982732826",
      "-4.428934115713208",
      "-2.6113605175419425",
      "0.8700353851528054",
      "0.5028578014281346",
      "0.595783234968688",
      "-0.347580212754952",
      "4.779756140320073",
      "2.195717965522077",
      "6.224752079000943",
      "-1.0467332368971003",
      "1.4096724331629367",
      "4.366344881754971",
      "16.58968102718097",
      "2.10261932974774",
      "0.7517890487552614",
      "-4.2281374387778685",
      "0.5864984171136788",
      "1.8060997218772548",
      "6.051418459085442",
      "-3.1133230619114936",
      "-1.7428713783412524",
      "-0.002708817590195091"
    ],
    [
      "2.455126814451076",
      "7.469797191854309",
      "-5.142155116629547",
      "-16.528100327435425",
      "18.40198350010375",
      "-10.153173886009725",
      "-0.6104777659656003",
      "-33.24920804694531",
      "11.56457185664218",
      "-7.579845743651114",
      "-0.2600400411087041",
      "-0.7336264264300669",
      "-12.223290645626282",
      "6.312063119245138",
      "-7.259083794960507",
      "-16.4497187477216",
      "-35.692983942875706",
      "-0.08281317553829415",
      "0.15356268625910638",
      "22.21820653284571",
      "-3.83080299202255",
      "13.74390805030363",
      "32.90059603187021",
      "-18.711600705523136",
      "-17.187968006580782",
      "-14.99889152149989",
      "7.171428399109021",
      "-0.6286495088235665",
      "4.977571556630976",
      "10.529598086268836",
      "0.9482940695841082",
      "22.333673163221896",
      "-0.40223175363307334",
      "-2.970632768011753",
      "-5.10179457040843",
      "-13.349571813613183",
      "-39.09879863051851",
      "-6.217640434229553",
      "8.587135467912415",
      "17.893769492651717",
      "-4.6977432810679",
      "21.375671024022257",
      "-17.087953196854894",
      "8.003127390147576",
      "-0.9290417055869424",
      "13.938707849274868",
      "-1.20480651137264",
      "-1.7429302171284056",
      "63.356772478872706",
      "-13.539697353481314",
      "-0.5105321295102828",
      "2.7003939487508584",
      "-0.27539636786729016",
      "0.6098648077413273",
      "4.803746804009165",
      "-19.276912563828105",
      "7.4869208110651435",
      "-3.4202084366342556",
      "-14.049395492845866",
      "19.035401679173344",
      "16.824513645103913",
      "9.525624666056002",
      "-4.059668753086876",
      "-20.36826939553447",
      "-10.404116992338805",
      "6.634923953455095",
      "-12.000756916169081",
      "8.595675534843394",
      "3.8218131190295748",
      "12.31870352754357",
      "-9.514659200150817",
      "-18.246256566828485",
      "24.42692682686544",
      "-20.931511753728348",
      "-6.693754879289257",
      "-72.29710524710822",
      "13.079850214975318",
      "-4.053627076755348",
      "12.069080346057229",
      "10.385980316800108",
      "2.578652121016345",
      "1.0222350546745953",
      "-1.446178233837231",
      "1.0205811265664038",
      "-20.549411536581545",
      "-9.906535512923329",
      "-16.45456817753369",
      "5.1614509587780075",
      "-4.047361878329471",
      "-17.6287161840798",
      "-64.0638016243514",
      "-0.4766617075193498",
      "4.2665030294143875",
      "18.773599005208823",
      "-2.1051415756407947",
      "-1.3359238919974283",
      "-25.886715592449114",
      "8.84664262152035",
      "-3.7311251043677123",
      "0.01978737250819758"
    ],
    [
      "-3.425156704722691",
      "-1.3116448762601673",
      "3.330691180422812",
      "4.157592474179859",
      "-0.23521934722336285",
      "2.857547357710663",
      "-2.3282928188384346",
      "7.347424563397867",
      "-3.1786729319235727",
      "1.9832339843470148",
      "-1.8595260347770046",
      "-0.9032130588448942",
      "5.488155161945533",
      "-0.5625613239487289",
      "3.0129167435441153",
      "4.670000943454364",
      "9.337348383366258",
      "-0.42477672088722185",
      "-0.586821337710466",
      "-4.747402906889472",
      "2.286292468885364",
      "-4.285845081418484",
      "-6.285485324571112",
      "5.182626577024458",
      "2.614765805882654",
      "2.9703987233333073",
      "-1.971204849120501",
      "-0.893843652507888",
      "-1.3082257247297469",
      "-3.04317790475283",
      "-0.7523659027381024",
      "-4.78001405623896",
      "0.6784821694673843",
      "0.7194758700078281",
      "-0.14953928893607044",
      "5.941524219044784",
      "7.13322714615726",
      "2.9036700632586934",
      "-2.899810202937307",
      "-2.8548746320598175",
      "1.910968843460712",
      "-5.611758953511357",
      "3.764686190810945",
      "-0.4701412129471717",
      "-0.577523558008878",
      "-2.425352313909644",
      "-1.471508121840259",
      "2.0570683762927193",
      "-12.040220117455656",
      "3.12887477230886",
      "0.7280778790678406",
      "-0.4359310140739104",
      "1.4346617597395723",
      "0.967946669795",
      "3.776434972626827",
      "5.240659270457746",
      "-4.40257568740702",
      "-0.1775301347189573",
      "0.39732029511895783",
      "-5.653069798735783",
      "-4.503026672774982",
      "-1.5925191295178818",
      "1.4179924891399545",
      "6.145671559228467",
      "2.6190409607404956",
      "1.2051598179042353",
      "2.987942286690566",
      "-4.703717377211433",
      "-0.20255925283548576",
      "-3.5928581871099565",
      "2.7599257166723574",
      "4.71458336954535",
      "-4.0450761132635185",
      "3.9798838321342913",
      "-0.49400391832792306",
      "15.290061462570781",
      "-2.962555455820623",
      "0.1312420866167001",
      "-5.204992192513426",
      "-3.467455794395578",
      "1.1880231206444418",
      "-0.5779047588778033",
      "1.669822443866778",
      "-1.590944175310864",
      "4.357225112292853",
      "4.098393333939217",
      "6.36988236547923",
      "-2.507739664414973",
      "0.3582096831272555",
      "4.3450095675438964",
      "11.84000710175235",
      "0.9392357868361128",
      "-1.4948320928876648",
      "-4.833308288290188",
      "1.1693325527645886",
      "0.8889134603238029",
      "4.045261560445279",
      "-1.868046605353184",
      "-0.01037879862789181",
      "-0.031166201266727332"
    ],
    [
      "1.8069107004638087",
      "2.1253381020116864",
      "0.6859288568481926",
      "3.098246883108988",
      "-2.7393200357408385",
      "-3.456119360035015",
      "-0.482864736327232",
      "-1.327638563164323",
      "-1.6669031783794017",
      "0.8754462563701041",
      "1.7409120543941774",
      "3.7237462536049413",
      "2.212567579816104",
      "2.258012283290492",
      "1.3325277182524626",
      "1.5356836959716018",
      "0.31643494623567314",
      "1.6295637151138938",
      "-1.0390344902059878",
      "-0.510574934155298",
      "-0.0849800805984727",
      "1.7584975462244583",
      "-1.3605305364701672",
      "3.177883131189466",
      "1.6570056911553948",
      "2.600591261058808",
      "-2.2221146643460736",
      "0.002591557395178642",
      "-1.0154086940175506",
      "-2.927389447967324",
      "0.4425980966567309",
      "-3.1270020392007245",
      "0.4224358818559715",
      "0.9803514514372375",
      "4.988783953978621",
      "2.0801565154939192",
      "4.230359005918142",
      "0.49720325728137",
      "-0.895342008596003",
      "-0.6021521044700653",
      "0.1476028990349657",
      "0.556180617667097",
      "1.7696259996614878",
      "-1.8673697986487996",
      "-0.6369576998876286",
      "-3.0786688604705206",
      "1.0701078820655652",
      "0.9074739027523372",
      "-4.2792671731517995",
      "0.37703394322030104",
      "1.1513098259349623",
      "-0.7884065406309385",
      "-0.25217170370164255",
      "-0.3868849492745955",
      "-3.6616000418357233",
      "-2.6298795347093455",
      "-1.464444578930834",
      "-4.423196193611591",
      "-1.083166267235949",
      "-2.546724847812299",
      "-0.5368102267634468",
      "-2.4015598485515945",
      "1.9739927592639273",
      "0.07899737671504059",
      "2.26590361711026",
      "-2.0593978344415835",
      "-3.5587088723258344",
      "-1.394678773550969",
      "-3.3747252911673087",
      "-1.5541113939519644",
      "1.3804803805760577",
      "3.591225802734686",
      "-4.522751406623171",
      "-0.13229947878586468",
      "1.4252262843412031",
      "3.137224632268588",
      "-1.2797329119347993",
      "0.2884224243545101",
      "-2.5103544008223073",
      "-0.900418422217242",
      "0.07234283751908961",
      "1.3160430968069123",
      "-0.15618863134310113",
      "-0.3291793620225038",
      "0.7109415308149207",
      "0.09713866201786488",
      "-2.554804338475265",
      "2.208924927846421",
      "0.4406940509112859",
      "4.283149515133462",
      "4.145916604829662",
      "0.7319666768706038",
      "-1.71939692306303",
      "-1.5640944553867222",
      "1.0156337506702577",
      "0.10411393393255151",
      "3.9829831130836046",
      "-2.3031100293039817",
      "1.735422366838916",
      "-0.015863965853621296"
    ],
    [
      "-0.12417590363754179",
      "-6.487415018074953",
      "-0.7342407381964569",
      "5.659319004265761",
      "-11.339389193207039",
      "9.249975687545264",
      "-0.32615382585945096",
      "22.899112982334902",
      "-7.043509182092969",
      "1.3796133250563944",
      "0.7888458867168536",
      "-3.1635013438127464",
      "3.6543378037558965",
      "-6.236252290134847",
      "-0.9341928230898029",
      "3.5763359963921153",
      "16.427329096073436",
      "-2.5850856879148956",
      "0.9577621396281135",
      "-11.97672499745231",
      "3.4807974677831095",
      "-5.9763930817009605",
      "-16.78846486306885",
      "7.632024811122579",
      "9.376218453444668",
      "6.59267464789661",
      "-1.5278875299694241",
      "-0.4324879823834891",
      "2.249155597355801",
      "-1.1397321351876817",
      "-1.320725750224745",
      "-10.161478974162769",
      "0.629618298378824",
      "0.23374227058587826",
      "-1.0966637078226",
      "4.30135154886948",
      "10.638781068208809",
      "0.25415273856676696",
      "1.2735523166039833",
      "-8.521689229574143",
      "4.390587636499604",
      "-11.678259861848115",
      "9.821201485507117",
      "-2.8718283327436365",
      "-1.0067529566467897",
      "-6.253181873786467",
      "0.20660240680307024",
      "0.8891868755878996",
      "-30.107801974113656",
      "12.003703459989135",
      "1.9097583431204979",
      "-2.088242768423615",
      "0.6342865330919063",
      "-1.3181428009318954",
      "-4.446288269915565",
      "13.47736257357906",
      "-3.0673584161258796",
      "7.690534029362532",
      "12.712934514711959",
      "-6.673657197253785",
      "-9.134035372024425",
      "-3.6090905935491544",
      "0.39774116836506385",
      "7.732579996194272",
      "1.1386370772767127",
      "-3.9596010180817647",
      "9.370888529674508",
      "-3.7461010478436174",
      "3.4135402499169842",
      "-5.867062854314266",
      "0.8937757163254004",
      "6.466530321426643",
      "-8.38576090453078",
      "12.30020104631122",
      "1.857768541066297",
      "36.8580290652729",
      "-9.400582832315376",
      "0.7834347354686564",
      "-1.3035932028864767",
      "-6.028365222752834",
      "0.44586590579591046",
      "-3.6041439313650034",
      "1.6120119751029662",
      "-0.9848049940261238",
      "5.618183744501822",
      "-1.9870500071005148",
      "7.978703112397469",
      "-4.6003825993924075",
      "2.441814174828879",
      "6.391936117073944",
      "27.957941106504705",
      "-3.9417639414829733",
      "-0.6828920024552343",
      "-9.577975903659448",
      "2.0055912320292983",
      "-1.8132850402037122",
      "14.09183407255084",
      "-2.760176679163197",
      "2.0448956372994482",
      "-0.028873281608547772"
    ],
    [
      "-0.03029690501486612",
      "1.0735935361994846",
      "-0.2628453378637779",
      "-2.1996879981879887",
      "2.6630049544420684",
      "-0.6847552754930443",
      "-0.9985677009704793",
      "-2.605802456628315",
      "3.168630983416097",
      "-2.3261234241884283",
      "0.02547353592744932",
      "-0.9384692441486147",
      "-1.8290877688607363",
      "0.7922179798912617",
      "0.3227864946046076",
      "-2.4529465134634316",
      "-2.4022962685335476",
      "-0.18332209563825402",
      "-0.21316907509772773",
      "1.6042697021477401",
      "-0.960579716404851",
      "1.3840041730346682",
      "3.3161725547854095",
      "-4.359314106680841",
      "-3.3082879858756296",
      "-2.577274370478655",
      "2.6898350363355448",
      "-0.5703474993068576",
      "0.18145095986454207",
      "2.0794444046539518",
      "-0.12037606985762583",
      "4.144821310929599",
      "0.33035272910142344",
      "-0.5639749941423745",
      "-2.51800760408323",
      "-2.987075118013273",
      "-2.819759791955864",
      "-0.6640660881756287",
      "2.644480495262655",
      "1.5854997420598014",
      "-0.6422375795929259",
      "1.402396334346583",
      "-3.84527104806928",
      "3.649595734660001",
      "-0.38682595081811744",
      "3.0300132078087896",
      "-1.619510145196459",
      "-0.2737596714438344",
      "2.7869020789835615",
      "-4.82511550926227",
      "1.093550399007512",
      "0.20454629119353754",
      "-0.26773386536501326",
      "-0.8081172745291252",
      "0.6892015700302364",
      "-0.9650039150417136",
      "1.0715841616827761",
      "-0.8280131137805948",
      "-2.864170374154875",
      "3.340773495277454",
      "2.387947093574897",
      "2.3535512039878443",
      "-1.5955329093640038",
      "-1.4911182544305341",
      "-0.8724022903821435",
      "0.6659831543158202",
      "-0.15784584003697238",
      "1.2020340497554212",
      "0.17085289342684978",
      "2.426348055728066",
      "-2.951355608040136",
      "-3.3624931133629827",
      "4.294121402888064",
      "-2.4334111293195084",
      "-1.4573900721409692",
      "-4.132718832367458",
      "3.967169861904384",
      "-2.4628314021826196",
      "2.1650499751697523",
      "1.7270586426145687",
      "1.3271025500549178",
      "0.06448620987587642",
      "0.6906510041503862",
      "-0.27130581325762343",
      "-0.8901942866505292",
      "-0.9430423162588438",
      "-0.7393304390933404",
      "0.3155052581267193",
      "-2.074018560543173",
      "-4.824971897542711",
      "-4.280322721256469",
      "1.0913274363707157",
      "1.1077152694055672",
      "3.205624652582055",
      "-0.28701791860709597",
      "-0.6973263801161034",
      "-5.0445103303137735",
      "4.166844654307726",
      "-0.4143782652359936",
      "0.04724718259942556"
    ],
    [
      "0.7747984896593894",
      "4.390712309151198",
      "0.254644376899642",
      "-3.929833743966118",
      "6.636350252313274",
      "-6.143750674840566",
      "0.6482575235614502",
      "-16.301924899796003",
      "4.372975913101749",
      "-2.449255301375427",
      "0.31951534038901114",
      "2.208714091635026",
      "-3.777698147485434",
      "4.109931524350755",
      "-0.2949004190835118",
      "-4.299137049105684",
      "-12.824584048925791",
      "0.6061689467674222",
      "-0.9431165247819625",
      "8.457598178481073",
      "-1.7916462869557725",
      "5.1263839643619935",
      "12.268502204199592",
      "-5.601945978311226",
      "-4.454526664316976",
      "-3.455456456736757",
      "1.2989229959794415",
      "-0.19246704486166732",
      "-0.263051773590368",
      "1.988054400063366",
      "0.1655094803744923",
      "6.255672057265997",
      "-0.032896660840680665",
      "0.5788540996927601",
      "0.885863987737149",
      "-4.620736359490659",
      "-9.098850812794398",
      "-1.9307967532612333",
      "2.5125588264480507",
      "6.232552768214308",
      "-2.137638064354456",
      "9.263231354197696",
      "-5.78912713665647",
      "2.9917198194501253",
      "0.17175936331551203",
      "3.8102030576909556",
      "-0.2143895504853325",
      "-0.049725163134060196",
      "22.392983093689942",
      "-5.3384742378478975",
      "2.3176986881492696",
      "1.028149254077234",
      "1.6653382527186344",
      "0.041886905542030804",
      "1.4608746915210504",
      "-9.472821732071584",
      "2.250761995497771",
      "-4.874702943554007",
      "-8.432516136009445",
      "5.374226675765234",
      "4.204488236705963",
      "1.484665633989769",
      "0.12116302413806083",
      "-6.458943855470295",
      "-2.109001313385568",
      "1.5332684642961443",
      "-6.92367575797904",
      "3.006493230427535",
      "-2.856917232081573",
      "4.230639259718174",
      "-2.5400377841619424",
      "-4.495452088081376",
      "6.5748950678320295",
      "-8.291124025102102",
      "-1.4581422372780077",
      "-27.73088557421854",
      "3.8504219423923876",
      "-2.7942272249251308",
      "3.5434107635601024",
      "4.213757416972009",
      "0.09983880715432632",
      "1.9761993223749605",
      "-0.3561586033720922",
      "-0.8008283709308033",
      "-5.174004732250134",
      "-1.899315142996295",
      "-7.328330590634905",
      "2.6065401798804526",
      "-2.5089444914155346",
      "-5.356459324336071",
      "-20.977547122911933",
      "0.3923364908955839",
      "0.7260494906130726",
      "6.026845341458865",
      "-1.400122744202476",
      "-0.5318064699247571",
      "-7.557214692741531",
      "1.9917801136421525",
      "0.4917559121737144",
      "0.010524023947708341"
    ],
    [
      "-2.8009412508492106",
      "-4.005383333266759",
      "3.2358143534224713",
      "7.942659916991273",
      "-5.861096474715333",
      "6.812883600096347",
      "0.301653796374188",
      "16.005193180765872",
      "-7.1752070816551194",
      "4.748459817023822",
      "-1.508456855234986",
      "-1.6144126330306832",
      "5.866891490174928",
      "-3.3498663373611346",
      "3.7740120782903026",
      "9.132449217789157",
      "18.03869789286589",
      "0.33333245932149835",
      "-1.382904009624648",
      "-10.481412884771569",
      "2.3796983971923296",
      "-8.721829401881525",
      "-15.262701813943695",
      "9.419275084515135",
      "7.820954830847172",
      "7.1534951161389495",
      "-4.463350550748013",
      "0.4698548094855052",
      "-3.4891352429332367",
      "-4.640293042322794",
      "0.06574684927811802",
      "-10.340417909859458",
      "0.5504830314199266",
      "2.7729684888880004",
      "-0.5583388217919143",
      "6.30297023189136",
      "17.334897539185317",
      "4.358253165918824",
      "-7.719398683775212",
      "-9.014444250963102",
      "1.7505113354387711",
      "-11.869887032892535",
      "8.261740794668784",
      "-3.9246507269905826",
      "1.5101288533931092",
      "-5.049405091365474",
      "-0.006947400649320263",
      "0.5387535306449522",
      "-27.989245753802706",
      "6.200071394696723",
      "-0.3534446918830358",
      "-1.40397248827933",
      "0.6068984909627859",
      "0.9226312183284868",
      "1.3444049280309334",
      "10.443492571642219",
      "-3.6367315347963833",
      "2.915107636491613",
      "6.461704407040189",
      "-9.931850403178718",
      "-8.519604143363443",
      "-5.036024217400366",
      "3.745677830302848",
      "10.715313187552077",
      "5.479919893048057",
      "-0.808754869135647",
      "7.903613414335074",
      "-3.6079250056473904",
      "-0.15946095284236175",
      "-6.981851463712739",
      "6.501381134622061",
      "8.718149165868825",
      "-9.702676347670023",
      "11.461256050431471",
      "2.6540750312631585",
      "32.80559608765124",
      "-6.613053221989116",
      "2.249499344777892",
      "-5.994748399278213",
      "-5.047227309775263",
      "-1.8688910079573895",
      "-1.573199870458309",
      "0.9513264993770378",
      "-0.43443282075737527",
      "10.615292039676453",
      "8.064839334549873",
      "11.468290988696348",
      "-2.533359060789708",
      "1.5138061654984236",
      "8.185093148033264",
      "29.296780223459567",
      "1.4311964323201225",
      "-2.8478157010475553",
      "-9.424994910423358",
      "0.6602038913574195",
      "2.8593920059367814",
      "11.485674833458981",
      "-4.664808603202288",
      "1.147675252134794",
      "-0.06336144767333306"
    ],
    [
      "-0.2553818024097366",
      "2.0524968075542245",
      "-1.0858720041698897",
      "-5.172253169712544",
      "6.260960274146095",
      "-3.0843350513000605",
      "-0.6559781855740243",
      "-6.196073501992049",
      "3.130927878239253",
      "-1.5561519915591413",
      "-0.7166413447079063",
      "0.32869377208391487",
      "-2.379467815385756",
      "2.473863846202607",
      "-2.3375112244466227",
      "-4.630527965062025",
      "-9.071774961178404",
      "-0.4360389928735055",
      "0.8085051331301621",
      "5.362126854372052",
      "-0.14360872648126283",
      "4.374233105095525",
      "7.983874772881023",
      "-4.903630172324934",
      "-4.6909374251573634",
      "-3.8309142648529124",
      "2.474879449989881",
      "0.6867277837339075",
      "1.8476863810135176",
      "3.1185923190627545",
      "0.3700226087986895",
      "5.957148269113449",
      "-0.7326194953663634",
      "-2.151586555242377",
      "-0.12606288684083336",
      "-2.2603260553174613",
      "-10.465861012627764",
      "-1.525047586989861",
      "2.3944673795028106",
      "5.400498207301788",
      "-0.9022150277346872",
      "5.394499490671599",
      "-4.148391362569687",
      "1.909414856586767",
      "-0.005828750050755642",
      "3.6553939031769986",
      "-0.06227144018187411",
      "-1.1948956936768493",
      "14.740053579619948",
      "-1.4328830996427804",
      "-1.6214251607033638",
      "2.314313382040494",
      "2.464456500959306",
      "5.556752047260131",
      "2.7907326953702136",
      "-4.328609699224815",
      "1.5509034720044805",
      "-1.8637674173357566",
      "-3.1059955364273812",
      "5.333805255091095",
      "4.241447379710012",
      "2.366926441872185",
      "-2.93569467383649",
      "-5.081734311994716",
      "-3.437795267584196",
      "2.640231855310696",
      "-3.9813617380228368",
      "1.273014117697356",
      "1.6859065787588834",
      "3.244600827822629",
      "-2.380217202345192",
      "-4.96945485171983",
      "5.613655191428551",
      "-6.352205764134691",
      "-2.026650493548229",
      "-16.064159283381528",
      "3.0115254144810386",
      "-0.48575177424494187",
      "2.1702208791882502",
      "2.350832582036832",
      "-0.05079337648872734",
      "-1.166975393717802",
      "-1.3627311882431727",
      "1.4519754923048669",
      "-6.816178676244925",
      "-2.8721448021834144",
      "-5.064112374886418",
      "0.8907621456894678",
      "-0.3464935792459161",
      "-4.549723971931449",
      "-16.284687790559712",
      "-0.552168922071775",
      "1.5909433453924104",
      "4.482167066589574",
      "-1.1295336368312237",
      "-0.05036920695591999",
      "-6.624044489056926",
      "1.289688704750128",
      "-4.328770470483172",
      "0.03771655363554247"
    ],
    [
      "-0.4448164541405946",
      "0.1280987801090743",
      "-0.957076586509272",
      "-2.596825025496841",
      "2.7961765402477052",
      "-0.9358316642143176",
      "0.8762394627397047",
      "-2.822988588939208",
      "2.430139524587338",
      "-0.6064660308643312",
      "-0.8768757118350858",
      "-0.3302217529989595",
      "-1.3945167147998863",
      "0.6266278939835145",
      "-0.7444832846517654",
      "-0.9282071650220706",
      "-3.583560018937316",
      "0.6216034278114339",
      "0.27545064108986766",
      "2.0651632584141004",
      "-0.5478244143188621",
      "0.9339849965093364",
      "2.6851682397164685",
      "-2.3227581966086217",
      "-2.002880659379795",
      "-1.8893817746048387",
      "1.2609376369870675",
      "1.038405288902588",
      "-0.031499265855458876",
      "1.3041736037219278",
      "0.569187469807391",
      "3.5221383860825592",
      "-0.6340036307801982",
      "-0.06259343663905259",
      "-0.6299102151378013",
      "-1.3280218662879675",
      "-3.4567267230945933",
      "-0.4383901020832196",
      "-1.1393162378486779",
      "1.7924650126080126",
      "-1.1832039554288045",
      "1.8447256535355376",
      "-2.2415431337987846",
      "0.7789010579787976",
      "0.9041646334621277",
      "1.3840931143283424",
      "0.7847853374012953",
      "-0.7288881757060539",
      "5.665914407611931",
      "-1.1500069596900755",
      "-1.0292260027332785",
      "1.8756352626317063",
      "0.11956639520580858",
      "1.34364807385847",
      "1.9143726728126291",
      "-1.4288001898575138",
      "1.342660513114472",
      "-0.06544417364803137",
      "-0.7880520246466841",
      "2.160433400201158",
      "2.74519913333458",
      "0.5121745152654794",
      "-1.2785587519832162",
      "-1.690089467946008",
      "-1.360796493172815",
      "1.7330450565758828",
      "-0.8014491336301902",
      "1.4108700629747515",
      "0.7821358751861909",
      "1.9785916198340636",
      "-0.061351870840070884",
      "-2.7726906148234023",
      "2.360611102821976",
      "-2.0097283795076155",
      "-0.13426307281523275",
      "-6.221028844407696",
      "2.272239238960403",
      "0.6459134867045426",
      "0.8665712921972591",
      "1.7054518929185432",
      "-1.6096362581254908",
      "0.0736484804119314",
      "-2.095292897108375",
      "0.4714210701741912",
      "-1.9745405019337285",
      "0.91788492514489",
      "-1.7117096949307407",
      "0.9823335610454689",
      "-0.2912146045942277",
      "-1.744695504740338",
      "-5.941188576254015",
      "0.3584916190791224",
      "0.729902651875855",
      "1.7472388740744744",
      "-1.4233756489139417",
      "0.011832732953497216",
      "-3.2481601562589435",
      "1.4003398982368547",
      "-2.273016722938334",
      "0.03140198894269187"
    ],
    [
      "-1.2136362000496286",
      "-6.147142507130924",
      "1.3945096117118354",
      "7.682663026495122",
      "-11.682201179117058",
      "8.004019600662408",
      "0.4331174792906512",
      "23.8028869953101",
      "-7.629309141063437",
      "4.1570874521688514",
      "0.26336314952534334",
      "-1.7682045686072394",
      "6.861848758723416",
      "-4.868208129924058",
      "1.6203118845105653",
      "7.254809169434319",
      "20.625195397256096",
      "-0.8679002880466079",
      "0.6563500802348461",
      "-13.559602037975631",
      "3.380957768467421",
      "-8.024911192760996",
      "-19.298289210672458",
      "10.719794704908399",
      "9.637782694783109",
      "8.213048103779762",
      "-3.7792382255316674",
      "0.021113436961797936",
      "-0.5106997900932893",
      "-4.7658409043473835",
      "-0.9584979018357567",
      "-13.031910083792305",
      "0.8805443980749359",
      "1.7310284253478085",
      "1.1553728473443812",
      "7.832883169268702",
      "17.52805374455206",
      "3.008122672495886",
      "-4.455272154416042",
      "-10.347345836202495",
      "3.1206830327479365",
      "-14.434611612274534",
      "10.478201089774297",
      "-5.592495526680718",
      "0.23313998878331815",
      "-7.474820025077502",
      "0.6870266802961845",
      "1.2500378771152814",
      "-35.52864042863319",
      "10.045483663064736",
      "0.07556518816258176",
      "-2.0456527843765455",
      "0.6121381958537533",
      "-0.6025776964523455",
      "-3.4012018458304",
      "13.503883060829555",
      "-4.522569379841742",
      "5.307903942674512",
      "11.357944824862297",
      "-9.391695483669515",
      "-9.605288115166879",
      "-4.624577384888843",
      "1.513569668808658",
      "10.765180757130354",
      "3.5898442163984057",
      "-3.7533248449873104",
      "8.450836945143543",
      "-4.929971636118142",
      "1.7109045160114356",
      "-6.930761056470549",
      "5.842635520754419",
      "9.875169652489395",
      "-12.281439056918225",
      "13.478576324693838",
      "3.0059996923510153",
      "43.257226840787204",
      "-9.053668526559013",
      "2.3467907979182394",
      "-6.44015335932348",
      "-7.08557176448446",
      "-1.079765562401925",
      "-2.513873624927189",
      "1.4597223874759617",
      "-0.815110331136591",
      "9.727687282608763",
      "3.854237153980497",
      "11.366636579910278",
      "-3.6711207521878535",
      "3.133050170797694",
      "10.13967837416847",
      "34.93403172826259",
      "-0.8643188886670072",
      "-1.694688054052047",
      "-10.795371163275467",
      "1.8600638994424996",
      "0.10086971723112777",
      "15.115843283107038",
      "-5.947192850337776",
      "2.229111618117905",
      "0.006926430578333933"
    ],
    [
      "-2.7449572101701127",
      "-10.125895678106989",
      "3.6102306950313956",
      "15.786779310316941",
      "-19.77418261346415",
      "12.196570853151021",
      "2.567506794871231",
      "37.685103291937466",
      "-12.991832706217233",
      "6.601311645613109",
      "-0.058667481171467764",
      "-1.8873586144354748",
      "10.619161546548982",
      "-8.096267467031787",
      "4.675497874600011",
      "15.249489721937861",
      "36.011286238722384",
      "0.19459431290133036",
      "0.8514761977687747",
      "-23.308101972369773",
      "4.967530341100199",
      "-16.072916211160617",
      "-33.4302496685486",
      "19.913527193549196",
      "17.552179187813195",
      "16.021204856876224",
      "-7.195931017034641",
      "0.17161084261821363",
      "-2.8477208698793626",
      "-9.273335301020765",
      "-0.705881975541451",
      "-23.173023843025476",
      "1.0439804968831294",
      "2.905252116671398",
      "2.723153660051216",
      "11.985165877663498",
      "33.149375525994685",
      "5.981687182038927",
      "-8.502951985276455",
      "-18.725047733630742",
      "4.359315024234386",
      "-24.990366238181732",
      "17.864548878734297",
      "-9.122687718728088",
      "0.6643287496438622",
      "-13.010908978601007",
      "1.281882834613433",
      "1.840544526513752",
      "-60.06355920257779",
      "16.407293598963086",
      "-0.30676535360665785",
      "-3.235738313592351",
      "0.8860126151650378",
      "0.29763204853949393",
      "-4.356130600477268",
      "22.33660737771514",
      "-6.139665037710058",
      "7.914490515575883",
      "18.082940735666472",
      "-18.810620637820044",
      "-17.097163834773617",
      "-10.786636504734469",
      "3.8975454861587417",
      "20.247959288689483",
      "8.811652184661995",
      "-6.47967394675504",
      "13.905507081161948",
      "-6.782829273758456",
      "1.5023222550654003",
      "-12.9070291594959",
      "8.987634997102916",
      "18.52921241434627",
      "-22.600361972123338",
      "24.10510005693939",
      "6.863138574159798",
      "72.47912808645965",
      "-15.070108225758108",
      "4.403520874859101",
      "-10.356224941273798",
      "-11.079476976867321",
      "-1.715304627560924",
      "-3.4336682794461937",
      "2.0343190654043934",
      "-1.0287025402888477",
      "19.52968581193044",
      "9.248771251851238",
      "20.919396458339378",
      "-4.692421060726843",
      "6.031935389408556",
      "18.182560102249372",
      "61.48848948783102",
      "-0.10189852422587382",
      "-3.378853411627779",
      "-19.615614256853156",
      "3.1597476503924664",
      "1.8392983060346197",
      "26.944386977001574",
      "-10.078593601092557",
      "3.4098666988153004",
      "-0.013674279393770082"
    ],
    [
      "0.07908114268213923",
      "8.832686789302526",
      "-1.4272258879109",
      "-9.929060622011265",
      "17.672205789088217",
      "-11.183561458475758",
      "-1.3197302504005344",
      "-30.895075895406013",
      "10.427801364074455",
      "-3.2868496573010066",
      "-1.3061956881981192",
      "2.5524873086168736",
      "-6.496085998090435",
      "7.5947441220848395",
      "-1.820939430301101",
      "-8.441643360074139",
      "-28.26211250458198",
      "1.3492755320670213",
      "-0.5146121262317536",
      "17.36776044957421",
      "-4.434680030613776",
      "11.967354519552064",
      "25.02211758591095",
      "-13.109880773109538",
      "-14.454334015061857",
      "-11.740858722420091",
      "5.020780526710971",
      "0.3478545354745112",
      "-0.6888588444585223",
      "3.8155183721152803",
      "1.0776587573038428",
      "16.984901470874785",
      "-1.5753464717015546",
      "-2.1720781171153787",
      "0.3805146446718809",
      "-6.992307585174855",
      "-22.52974448130405",
      "-2.688417409455438",
      "3.609426150519172",
      "13.686954658413294",
      "-3.579279696486743",
      "18.791489131400905",
      "-13.669730438355163",
      "6.791076952048651",
      "0.7344582771459206",
      "8.972390862902401",
      "-0.9365825514754595",
      "-1.7873356496273296",
      "43.94796389369071",
      "-14.584524673922967",
      "-1.90573105062402",
      "3.4345864266468333",
      "-1.0408021951545554",
      "0.7858089594753406",
      "6.914636743702985",
      "-18.270685781234164",
      "4.063759107382751",
      "-8.719987795481511",
      "-16.03679990042529",
      "11.809204459560315",
      "15.332423446766814",
      "7.204998208994994",
      "-2.655471891462492",
      "-14.103156116572077",
      "-3.9153502607539896",
      "6.086271425206434",
      "-12.106471563054711",
      "4.693723884362612",
      "-2.2354310606949217",
      "8.953530072386213",
      "-4.942793025997137",
      "-12.11238590030261",
      "15.256555550741641",
      "-18.294483637814377",
      "-4.817769795008179",
      "-55.3800700350879",
      "12.443192049885813",
      "-1.686859248447869",
      "4.601037340160876",
      "8.523492353198819",
      "-0.09569377162317756",
      "4.010271898803486",
      "-2.7473505747270655",
      "1.2464672104505778",
      "-13.222180108377765",
      "-2.734680336851108",
      "-17.384341568853664",
      "4.39583846798074",
      "-5.0157256297807375",
      "-11.025907922586564",
      "-44.75036795027724",
      "2.0655572223771963",
      "2.274659776277525",
      "13.375177491004498",
      "-3.665801072542105",
      "-0.20628724720013342",
      "-21.27151226350239",
      "8.30511843599904",
      "-3.733295844033439",
      "-0.05703291112390056"
    ],
    [
      "2.148403416772454",
      "7.658892139824618",
      "-2.852111440177197",
      "-10.94324727095584",
      "13.729213897680097",
      "-9.765420888397305",
      "-1.435013132261622",
      "-25.777157688666858",
      "9.689174893537976",
      "-3.720082711758699",
      "0.21590114625174617",
      "2.2802458699173758",
      "-7.1904364135177214",
      "6.95604198875958",
      "-3.1021067863760523",
      "-9.745365590683047",
      "-24.732446109093043",
      "0.7573022673156982",
      "-0.637766834138161",
      "16.354246231234004",
      "-4.461994578637905",
      "12.069879398812931",
      "23.048540669531945",
      "-13.884343184819192",
      "-12.078141552774019",
      "-10.811929601174736",
      "4.462925551233681",
      "0.3113502296672421",
      "0.6739578252914938",
      "5.629892444261402",
      "1.2314375743558155",
      "16.52959437256333",
      "-0.5569950308112467",
      "-0.6951273956349969",
      "-0.904133559701454",
      "-7.772376988991389",
      "-21.23724076457978",
      "-3.3414987429712655",
      "3.2603964023343024",
      "13.136363980704758",
      "-4.406894200767411",
      "17.59437872610501",
      "-13.022847182089127",
      "5.2482228454217",
      "0.3058670536815736",
      "8.2532541304125",
      "-0.28513854186259535",
      "-1.6860150755297263",
      "40.10837510549669",
      "-12.466349123881814",
      "-0.22715765788895909",
      "2.348388713475755",
      "-1.4813209183769043",
      "-0.10690090080671037",
      "2.918150054829487",
      "-15.774147563241016",
      "4.7133397700148985",
      "-7.166672465861327",
      "-12.429164446869205",
      "13.053592283726783",
      "12.323951644593427",
      "7.42791573353452",
      "-2.075583318975565",
      "-14.206871409783703",
      "-5.01872433470946",
      "4.298068936694167",
      "-10.742250483164636",
      "4.98485315350211",
      "-1.6571178106066804",
      "9.14727170085042",
      "-4.663275085548277",
      "-12.335742077742877",
      "14.641661274443308",
      "-17.502800875595923",
      "-3.758878824895059",
      "-49.15208006853833",
      "11.090737365051494",
      "-2.5119260029784973",
      "5.9728978114861935",
      "8.705409151612418",
      "0.45692387450523825",
      "3.2394569428335735",
      "-2.1022673104258076",
      "1.3628677445664976",
      "-13.561151787562107",
      "-4.020217026226825",
      "-14.72608273227839",
      "4.651145013212007",
      "-3.1936163645965037",
      "-11.950099518648088",
      "-41.065257374430274",
      "1.2859732293646102",
      "1.7666852557890282",
      "14.232567534529926",
      "-2.660206762186394",
      "0.24702892724841802",
      "-18.722687847735873",
      "6.881271330874503",
      "-1.5646667054997836",
      "0.12209161814421692"
    ],
    [
      "0.615471636272526",
      "-6.064187623689461",
      "1.0035436357719458",
      "8.12125795580196",
      "-14.955565050003218",
      "6.856440178193692",
      "1.70609740698163",
      "23.261513686935853",
      "-6.518099726808402",
      "4.514121352111585",
      "1.340065173181095",
      "-0.3865424200084575",
      "5.659323827750854",
      "-5.507932762374344",
      "2.8212999599198696",
      "8.542998389046435",
      "21.505506839270787",
      "0.20356175416086725",
      "1.291363974301908",
      "-14.51394478602452",
      "2.2223210517218446",
      "-9.212306865873067",
      "-21.437124567110843",
      "10.592787048011328",
      "10.438870970218675",
      "7.98704179043056",
      "-3.0221823597512394",
      "1.0097249866709532",
      "-0.9475151430841475",
      "-5.224316032034743",
      "-0.871811790271261",
      "-12.766572140699465",
      "-0.0087496057402464",
      "0.3309692199993319",
      "2.163636566777645",
      "6.417655789270314",
      "21.870499578093327",
      "2.796225838147649",
      "-3.5888445560456024",
      "-12.337722390871454",
      "2.5157935386753194",
      "-15.13548463299197",
      "9.921580759868892",
      "-6.019672047914492",
      "0.5817180760466388",
      "-8.0555971779565",
      "1.2531976374279818",
      "-0.015149008129652612",
      "-40.70532538197658",
      "8.242623760647948",
      "-2.6263463267069156",
      "-1.4252631060035454",
      "-0.6896306050831602",
      "-0.32695382020598746",
      "-6.504547777402205",
      "12.526544503407518",
      "-2.9306911141224017",
      "4.798449774393972",
      "11.589782174481043",
      "-10.432174610239281",
      "-8.643791045744127",
      "-5.2938100105728",
      "1.0304339669341125",
      "11.784537030222294",
      "4.593688376886152",
      "-5.668227465123134",
      "8.319810648820697",
      "-3.6600452396245444",
      "0.0643285852946117",
      "-6.621194342093045",
      "5.127274017607117",
      "9.565899066527974",
      "-14.799563683773329",
      "14.817248277746076",
      "3.907798103027414",
      "46.29426857197281",
      "-7.667267514372178",
      "4.149301886436939",
      "-5.1859308991633055",
      "-6.550147663080195",
      "-2.3770896315582486",
      "-2.263731774433407",
      "0.07844828638901327",
      "1.0656153039145417",
      "12.786127272624368",
      "4.199112829038735",
      "11.332864952584433",
      "-2.638078538406613",
      "4.086361940597055",
      "10.462722451124941",
      "40.7694411035214",
      "-0.2398940625383138",
      "-0.8364960061585844",
      "-10.593894884207723",
      "1.0625354800826914",
      "-0.40640243704905393",
      "15.075976433369032",
      "-4.805141741962644",
      "1.2358949984905852",
      "-0.001382414198841697"
    ],
    [
      "0.0037385888291408226",
      "2.7627138469405796",
      "-2.4141538319007636",
      "-7.994814611020839",
      "9.337435279020433",
      "-3.85762638376127",
      "-0.2534574987279453",
      "-12.830179312840949",
      "6.324415582525564",
      "-3.2241712496188275",
      "-0.6162556811741622",
      "-1.4038998361131971",
      "-5.767339242441953",
      "3.01674917040725",
      "-3.838230826273267",
      "-8.111860132180121",
      "-14.628682822287526",
      "-0.8708557917864034",
      "1.0713733120020306",
      "9.430315521439946",
      "-2.275137677734829",
      "6.261688288152596",
      "14.71558926758519",
      "-9.515159631147053",
      "-8.132799514840059",
      "-6.871945871195822",
      "3.9380801676651207",
      "-0.7372801737099576",
      "2.213106055648811",
      "5.258662508086172",
      "0.04572010989232615",
      "9.688191965736168",
      "-0.03222415187501595",
      "-0.22427208820976674",
      "-3.5340456592080134",
      "-6.279496411206938",
      "-18.015885999570138",
      "-2.9524954085553277",
      "3.5081209171345593",
      "8.49968941664727",
      "-2.1901726458850304",
      "9.101014672374102",
      "-8.443097101817916",
      "3.4596539245635314",
      "-0.38272592795564453",
      "6.723801955204812",
      "-1.2343350228620276",
      "-1.3494713353477437",
      "26.99704827044965",
      "-7.246998690171",
      "-0.16059309977772582",
      "0.4716324396562157",
      "-0.8260332447382357",
      "-0.17430678356983775",
      "3.7335298572626354",
      "-6.795296371445704",
      "4.218549805872783",
      "-0.7271827642817997",
      "-5.280545563782123",
      "9.697219630359633",
      "7.039896558161261",
      "5.495871495322391",
      "-2.623088891033777",
      "-8.962169466389724",
      "-4.645586371154294",
      "3.6513646371120774",
      "-4.503219008656047",
      "3.977060966775524",
      "2.9035050267565463",
      "6.451889828294229",
      "-3.834924003015944",
      "-8.12823100124529",
      "12.385243033523397",
      "-9.93524920072896",
      "-2.8960626130016087",
      "-30.447590370809753",
      "6.691485125919246",
      "-1.911676424842099",
      "5.221650353534645",
      "5.119789253196456",
      "1.627780819575741",
      "0.7772546634100718",
      "0.3736115083418236",
      "1.160855104193285",
      "-9.99829213995472",
      "-4.131444675987393",
      "-6.209556678144383",
      "1.885356069324628",
      "-0.8678952922626543",
      "-9.329601727584855",
      "-28.41180571646468",
      "0.04495080614724742",
      "2.717625441609986",
      "8.568831636561079",
      "-0.6974258276225602",
      "-0.21472763563125896",
      "-11.44924201594904",
      "4.859711712447532",
      "-0.8800035085646692",
      "-0.04595210467714488"
    ],
    [
      "1.023370760841153",
      "1.0860305825052197",
      "1.9254139735884506",
      "-8.145145063569496",
      "4.287683230384009",
      "-2.306860873723206",
      "-0.5863976628660091",
      "-12.713228544993347",
      "4.639564661596176",
      "-4.501773601783185",
      "-0.19724650866109966",
      "-0.10714559060795142",
      "-5.151269095228827",
      "-0.0048622487295983145",
      "1.371326784307929",
      "-7.699145260777962",
      "-6.942977990446622",
      "-2.4123617534153237",
      "0.35960057453765",
      "6.969661344161798",
      "-0.2880989392729914",
      "-1.0769631190380997",
      "10.434615779877696",
      "-7.224942249436671",
      "-2.8631275828138025",
      "-4.944203050444512",
      "2.1880852157552675",
      "-1.1632215476766834",
      "5.594808622577659",
      "5.836638639253463",
      "-0.5516481970369398",
      "6.864456262653518",
      "0.6046612609797635",
      "-0.5421537896741395",
      "-4.059011883046628",
      "-6.192429983661924",
      "-9.723266717185512",
      "-4.631661819434006",
      "3.366324185767388",
      "5.316372773842426",
      "-0.4686408307303604",
      "7.0432929444179",
      "-5.194416081234478",
      "3.194186958656526",
      "-1.188539285442582",
      "5.355601868435337",
      "-1.482747839971814",
      "-0.057682414250286626",
      "21.28643129418715",
      "-4.097547368313814",
      "0.8897568848400854",
      "-0.09209801543282804",
      "0.20563158479913066",
      "-0.2601352039129",
      "0.8762561073246983",
      "-6.216594818725079",
      "2.6293948971416903",
      "1.7864532904872539",
      "-7.6091114641089685",
      "7.65434104725936",
      "0.14300851260580194",
      "4.844315328659181",
      "-0.7217286418516694",
      "-2.3853526610856908",
      "-6.824500316875234",
      "2.454997705779687",
      "-2.2522371145798044",
      "2.866032702029262",
      "-1.5351893050883516",
      "5.2680293944821335",
      "-4.3568473357061555",
      "-7.1717172586415625",
      "7.507821484743124",
      "-5.787243773497235",
      "-2.972700401845945",
      "-24.058007121299603",
      "3.933138409939258",
      "-2.4977369734895536",
      "7.000680031867271",
      "2.6620369731264883",
      "2.382969938409438",
      "-0.8427794076808951",
      "1.2792629339828632",
      "-0.14081597669058296",
      "-2.529816631391783",
      "-6.63517190016979",
      "-0.20099321153981012",
      "-0.9141533431434407",
      "0.02558016536996854",
      "-8.205274736095589",
      "-19.190709035352818",
      "-1.3447950554037196",
      "1.1208264478399748",
      "6.0832121291330195",
      "0.6614349711873263",
      "-0.6326784076585745",
      "-7.2334355759253866",
      "3.4158530358134174",
      "-0.44192053198089165",
      "0.005766332773539983"
    ],
    [
      "2.1344338407698786",
      "4.885413793519783",
      "-0.6577033187465878",
      "-4.852206377657044",
      "6.359783777843538",
      "-5.254023270079486",
      "-2.745777843645011",
      "-15.586156660272156",
      "3.292582638546762",
      "-1.9776608003095206",
      "1.0914632415659276",
      "1.6123309193723399",
      "-2.6630598082667922",
      "3.6634712192440455",
      "-1.3695371394214988",
      "-6.04007873558863",
      "-13.164236927752663",
      "-1.0392376652868507",
      "-0.6010366381756869",
      "9.382159147981238",
      "-0.6863385817639286",
      "6.747995541510435",
      "13.72331730966889",
      "-6.497601238016701",
      "-5.530601961677776",
      "-5.843082872020116",
      "2.0200774346257258",
      "-0.5922201499575219",
      "1.7210219746602193",
      "3.65767665815952",
      "-0.28779164737797763",
      "7.653187950392018",
      "0.1597102235055001",
      "-0.9341389740261844",
      "0.10668598889757044",
      "-4.234752572512287",
      "-12.594918350352442",
      "-2.692227048187839",
      "3.9042364581765456",
      "7.2055127496791425",
      "-0.0682007052968819",
      "10.378412381131943",
      "-5.819482122057007",
      "2.53614248040932",
      "-1.3430914618222904",
      "5.529324684847565",
      "-0.8654795518446899",
      "-0.5782199213302017",
      "23.773970761837344",
      "-5.388496819231818",
      "0.3652949479161446",
      "-0.026148178791327945",
      "-0.41681081161740835",
      "-0.770805037025967",
      "-0.23265675011519332",
      "-9.663682192456056",
      "0.6414336041120959",
      "-3.803286439271227",
      "-7.707839427193942",
      "5.945746494738821",
      "4.487366976605004",
      "4.405509505585451",
      "-0.6279736201526235",
      "-8.251048463554497",
      "-2.976472781370038",
      "1.6011421567556747",
      "-6.194362697509244",
      "1.1699186622651854",
      "-1.567288339674654",
      "4.02958731861251",
      "-3.1067154791842877",
      "-5.954438645384292",
      "8.773970681746713",
      "-9.465418406188295",
      "-3.762322124937173",
      "-29.086362735739815",
      "4.201433289224426",
      "-1.513901535564331",
      "3.486795430077289",
      "2.926276334351667",
      "1.8891640940596621",
      "0.23576225021952094",
      "0.35850113734801864",
      "0.1724113519188304",
      "-7.104158669039044",
      "-5.5313979292049105",
      "-7.579595993147923",
      "1.167132779353291",
      "-2.0801036639373818",
      "-6.471393028493171",
      "-23.778752145112545",
      "-0.9469480313033327",
      "1.1218051162504998",
      "7.0074565950934895",
      "0.23109824504006177",
      "-1.4091678793543334",
      "-9.049114198855943",
      "2.9112902040271287",
      "-0.3773772928985984",
      "0.06234678544480696"
    ],
    [
      "-1.270181303930752",
      "-7.469082345339989",
      "2.1171679625968265",
      "8.12894615266113",
      "-13.247320117431775",
      "9.15875340556438",
      "2.5342121111074003",
      "28.424584017433695",
      "-7.126394523320667",
      "3.1874522876401032",
      "0.10708061127849905",
      "-2.008728661349908",
      "4.545624172699575",
      "-5.894492951858078",
      "3.6415076927801198",
      "8.28626356602731",
      "28.12018068872373",
      "-0.8831106803840448",
      "1.0845642857548898",
      "-18.098890703857585",
      "2.9770130735865297",
      "-11.363365796604493",
      "-25.582104312193138",
      "9.206134339281165",
      "13.218214201261059",
      "9.990599937273888",
      "-2.89745242742984",
      "0.33044155399715014",
      "-1.053188610140403",
      "-2.156465938922138",
      "-1.2442353835405642",
      "-15.277829541427058",
      "0.5290091375008025",
      "2.2868928291782793",
      "-1.4664856545551872",
      "4.100402682112079",
      "25.22840168598151",
      "2.330761431700934",
      "-4.414192127201911",
      "-13.763464633143263",
      "2.1553268036242392",
      "-19.91798222086891",
      "10.192934309009884",
      "-4.797048960252133",
      "1.1420617850360038",
      "-8.130815848297653",
      "-0.6254878869015037",
      "-0.21611014570658793",
      "-49.01977642026436",
      "12.124069383435797",
      "0.09011413822021089",
      "-1.9434659512832477",
      "2.3318207261704007",
      "2.2696701775828023",
      "-4.314643742181025",
      "16.762116156471798",
      "-2.275244672653904",
      "5.951893241366282",
      "12.774558603860548",
      "-10.180286042267223",
      "-13.468354349241642",
      "-6.087183147063929",
      "1.794650065604082",
      "14.741616867902831",
      "3.6156506758785065",
      "-3.8096240006681548",
      "11.511698680169351",
      "-2.5244498190569242",
      "-0.20250216507350471",
      "-6.639700165260262",
      "4.854882506852309",
      "9.333585110006869",
      "-13.879784030468791",
      "17.509340130851097",
      "4.494005588863587",
      "58.90432361385022",
      "-9.086408180661982",
      "1.7008571797078436",
      "-2.8998890050572284",
      "-7.0353475104996805",
      "-2.3643031631033082",
      "-3.1137283888854563",
      "2.644512969345922",
      "-0.26200404356467605",
      "13.781600130490613",
      "5.709786099261138",
      "17.052972156296722",
      "-3.8106208409361995",
      "3.0480678494596147",
      "7.116455224956977",
      "47.48865144955908",
      "-0.9513071426309647",
      "0.7366486465652327",
      "-11.437114102453203",
      "2.4038522982177892",
      "2.43336844593683",
      "17.712152001168125",
      "-7.465156838709289",
      "-0.13240762223668837",
      "-0.037742537817784534"
    ],
    [
      "-3.8492131552462117",
      "-1.5332761016845298",
      "3.280849256779275",
      "1.7392955228259217",
      "3.280287096600851",
      "4.081561509517305",
      "-1.3717122540914497",
      "2.942209503820874",
      "-2.2669421321574017",
      "2.910224972066565",
      "-3.018389708658508",
      "-2.7136247557216064",
      "3.0821832241063296",
      "-1.2632903045849966",
      "2.2398828998888094",
      "3.6879031782740044",
      "6.558464288927749",
      "-0.9347466850297844",
      "0.15464222301145641",
      "-2.0341932230755115",
      "1.2171487442490578",
      "-5.366627789426292",
      "-2.9438643640805373",
      "3.211658823403294",
      "1.5359110411911037",
      "1.1741086597067885",
      "-1.1325825953271231",
      "0.38256476350246704",
      "-1.2428178852544036",
      "-1.2322392821626746",
      "0.2406368087984899",
      "-2.0649271135940728",
      "0.2949964074258524",
      "1.347642250141146",
      "-4.151858024234356",
      "3.4735344788368647",
      "4.015806621506707",
      "2.694786295023977",
      "-4.583479955135449",
      "-2.2608019169666966",
      "0.5345797927626224",
      "-3.790044985430088",
      "1.9021019486398079",
      "-2.4437422582797548",
      "0.8434772192982803",
      "0.46304005205495313",
      "-0.3128869115338584",
      "-0.3276807794585466",
      "-2.916975493245418",
      "0.5791564509744948",
      "-1.629880231010225",
      "-0.157539772692576",
      "-0.3714919661451699",
      "0.6813090312143547",
      "6.465722836925204",
      "3.9659242661663017",
      "-1.9200406393258471",
      "2.0975589208900787",
      "0.18518024648285786",
      "-3.433531949124389",
      "-3.5819181916612663",
      "-0.06854754026113487",
      "1.088422241433644",
      "4.990946740800011",
      "1.5828994393723286",
      "3.2445619730160593",
      "5.091842265172709",
      "-2.6118456611959777",
      "0.8849564030573968",
      "-2.4612565232311154",
      "3.6158862337084785",
      "2.198077640639259",
      "0.0807855866996115",
      "3.467662981167055",
      "-0.010131226736431754",
      "4.238431193223697",
      "-2.0459051230026937",
      "1.8149576732333945",
      "-3.4587003383365387",
      "-2.213251051702854",
      "-0.9345661310402062",
      "-0.8859260596704058",
      "0.012512695133628132",
      "0.26761857469441924",
      "4.45353679275924",
      "4.914884436368753",
      "8.396549830246018",
      "-1.7585193801883998",
      "1.3526620066893729",
      "1.7874439302382648",
      "5.733623820623056",
      "0.826772886226184",
      "-0.10531203940903573",
      "-2.5693417737798323",
      "0.18035568239137312",
      "2.05800298064744",
      "0.7819772636722484",
      "-1.612998911590528",
      "0.19431693353435572",
      "0.07627420247631124"
    ],
    [
      "1.213752711765558",
      "1.0218763025064137",
      "2.433930876848026",
      "3.3786472783850554",
      "-3.8440381751510055",
      "-0.37934893549356147",
      "-3.673450330216516",
      "1.6534765410710566",
      "-3.271930237188172",
      "0.15801678336663316",
      "0.9115659107480883",
      "3.1323009790975744",
      "4.691693165481617",
      "-0.4745752428829768",
      "3.1475839900011553",
      "2.816687887907045",
      "6.1057102095441165",
      "-1.7661138027840801",
      "0.9601232719241888",
      "-2.7057491171456927",
      "1.6407253293100974",
      "-0.8260365254152396",
      "-5.040748589549119",
      "3.2787058916617378",
      "2.302541157550887",
      "0.5179668901652624",
      "0.18370379897857203",
      "-0.48927122960320346",
      "0.7941108290214312",
      "-1.4822818603545804",
      "-0.5029501868308219",
      "-3.398512393533463",
      "-0.1565629837837113",
      "-1.2814196950787742",
      "3.1696142792579285",
      "5.896423690458056",
      "8.790376483131075",
      "1.273743568389957",
      "1.2578512094553544",
      "-2.018707277110825",
      "3.169495117476638",
      "-1.852777034529553",
      "3.0780613114418847",
      "0.28530142749953386",
      "-1.5821912657644517",
      "-2.8182267012874767",
      "-1.7079991319830201",
      "-0.8977913232406864",
      "-10.985625715663994",
      "3.126126457323664",
      "-0.4733306623372804",
      "0.37217175131358915",
      "2.0762705522959575",
      "3.1355171795692662",
      "-2.890669525111655",
      "-0.2810292925495551",
      "-3.9216378536710437",
      "-2.4442328135684668",
      "-1.0220073677753143",
      "-4.385134527750532",
      "-3.164660680795309",
      "0.2894885004952397",
      "-1.0832844258057877",
      "3.528192543336574",
      "1.831157577854947",
      "-1.8316958222227842",
      "0.10850247872634718",
      "-5.141976167114008",
      "-4.204786728133864",
      "-3.0465314016244607",
      "-0.6620928206782452",
      "2.69008558846685",
      "-6.364078395905199",
      "1.5009668090692652",
      "-0.5445258082024986",
      "11.507741929015069",
      "-2.085709126477573",
      "0.6946492727428193",
      "-3.9178582505094015",
      "-3.2613236434938795",
      "1.6574966300617144",
      "-0.009037490636060594",
      "1.1131408627691528",
      "0.3643167165394635",
      "3.4852807732631033",
      "-1.1202395586662646",
      "0.3175258216146423",
      "-3.488784202342877",
      "0.5030137431883557",
      "3.57722068087963",
      "10.307479275763372",
      "-1.179805912913197",
      "1.367832123313365",
      "-4.294272271207041",
      "1.2536077400362948",
      "0.9503434813301507",
      "2.0674440510039185",
      "-1.9572618240902564",
      "-3.7763142013763216",
      "-0.032063554882867745"
    ],
    [
      "-0.9204949253656648",
      "-5.646690438306314",
      "-0.6320696918908819",
      "10.005404973150894",
      "-12.86189109978518",
      "5.209521657377015",
      "0.9020428974469209",
      "22.826017477820823",
      "-6.307286469026981",
      "1.439748876247807",
      "1.0834204831975824",
      "-1.3037874548600992",
      "6.654961814982324",
      "-4.432461592039146",
      "-0.29075428445933166",
      "7.795471891213965",
      "15.577946854199105",
      "1.9038443189704415",
      "0.6225517164219059",
      "-12.604468384181708",
      "2.1898729431592954",
      "-5.852200884434698",
      "-17.788118694614916",
      "11.528901883170567",
      "7.260549461618041",
      "9.470481449963348",
      "-3.580889228137936",
      "-0.6219707749761914",
      "-0.9031398259222225",
      "-6.965775784064299",
      "-1.18926060646729",
      "-13.122782705059521",
      "0.5391024663107347",
      "0.2659150919547899",
      "3.9894890567915886",
      "7.346476749190766",
      "14.309351830356096",
      "3.0430737707374047",
      "-0.13630888852395248",
      "-9.037328987294451",
      "2.4878480237946246",
      "-12.773545358285267",
      "9.263107806429735",
      "-4.872861099892754",
      "-1.782739158472085",
      "-8.484085553762597",
      "0.9485801826130801",
      "1.5370511710863355",
      "-32.8950119949743",
      "7.320782997030846",
      "0.9974395854896656",
      "-2.0258566981258674",
      "1.063609462805347",
      "-0.5428804663636067",
      "-4.563242115664001",
      "12.662338024505196",
      "-4.119697146769527",
      "3.9986220483550268",
      "12.10632874465206",
      "-10.442768510477288",
      "-5.237303177416836",
      "-7.348890361889088",
      "1.793107165191096",
      "8.601968941404502",
      "5.264651534162117",
      "-5.3114055816557215",
      "5.759618601751437",
      "-4.286101279033853",
      "3.5506154191536643",
      "-6.7357519270298",
      "2.2017461649699306",
      "11.24787095559391",
      "-12.123577104359663",
      "11.776275173080261",
      "4.336585766183657",
      "39.46469673590144",
      "-7.009278928985955",
      "1.8126415082181573",
      "-6.321120107951562",
      "-6.195775201681353",
      "0.7942340047700096",
      "-0.48389670078382285",
      "1.2990002895855075",
      "-1.0647555969473823",
      "7.429732870901898",
      "1.8991670718836455",
      "7.068308276445488",
      "-0.5492526881643852",
      "3.3512173287143456",
      "11.549266855759855",
      "31.1378188462817",
      "0.8942301061166911",
      "-1.7444299925942224",
      "-9.748039064870758",
      "2.176795106986202",
      "-1.6722177633726731",
      "15.517397985991646",
      "-5.786482308853971",
      "1.9871853103655204",
      "-0.07563080962953932"
    ],
    [
      "3.3373714049004533",
      "3.2353216289495097",
      "-4.062445651513703",
      "-6.321415617430118",
      "2.987817895151043",
      "-7.856583594693686",
      "2.350198584015593",
      "-13.869436702438097",
      "7.445824711809112",
      "-2.0879255624027624",
      "1.7308532166144663",
      "3.167421533950926",
      "-6.140977278549207",
      "3.414962285065029",
      "-4.3223423464333095",
      "-5.954300803896026",
      "-15.389639167803324",
      "2.6990526040237355",
      "1.440456874157924",
      "9.931710361848042",
      "-3.413124051982156",
      "6.667529799694062",
      "12.442666098639764",
      "-6.850457122999144",
      "-8.78532781442956",
      "-6.282798461867095",
      "3.6720937582925295",
      "0.919894745209125",
      "1.234324139411922",
      "2.1963178410257083",
      "1.4114165035395165",
      "10.084231671782364",
      "-0.7136466936237242",
      "-0.995316453909362",
      "2.8361618615840927",
      "-5.19164895608598",
      "-12.607297833823631",
      "-2.8947390528937857",
      "2.882610015093532",
      "7.073162848154724",
      "-3.7286857526848287",
      "9.176884293656471",
      "-7.71560305399027",
      "1.4855822231774618",
      "0.0746256927022227",
      "4.064254203028975",
      "1.8716346329420446",
      "-0.6956783300012156",
      "23.598784726666814",
      "-8.91096381990222",
      "-3.202847160633144",
      "1.4551731368322833",
      "-2.8533958751028283",
      "-1.4631779870374144",
      "-2.617242708550736",
      "-10.876126010989184",
      "5.682810522580741",
      "-2.802320871873322",
      "-3.6539869095125104",
      "7.316698357180601",
      "8.623365473845995",
      "2.2765778910302834",
      "-2.288166717092161",
      "-9.464924350225228",
      "-3.1207516407329323",
      "-0.212691803106795",
      "-8.40332210860224",
      "5.04568427171561",
      "1.2443011208473451",
      "6.421375013554864",
      "-3.3497389813004674",
      "-7.165340548473396",
      "5.081631518644794",
      "-10.499637746518644",
      "-0.8653547320986055",
      "-29.682944971566474",
      "7.377502834443971",
      "0.6071198237659508",
      "4.016317241833329",
      "5.610372131021129",
      "-0.3743673224486663",
      "1.5148380920609203",
      "-3.606356662116015",
      "1.065734484011499",
      "-7.85376670371633",
      "-3.5080957003182305",
      "-8.269587318224128",
      "5.203964000703469",
      "1.0345278435528504",
      "-5.033440068406163",
      "-23.645640919768145",
      "1.1593543383619374",
      "1.6379989944994666",
      "8.955682580371857",
      "-1.8838813435975905",
      "-0.8024395099381593",
      "-10.461964795708417",
      "6.632703264656664",
      "0.2135161162598259",
      "-0.004839615064964566"
    ],
    [
      "-0.5757039205900157",
      "-2.2458318236721913",
      "3.1241732532326085",
      "7.83135326143206",
      "-9.028138446963833",
      "2.1843831328294856",
      "2.2828304779190516",
      "16.93242725588423",
      "-4.371715438453185",
      "2.389015163329132",
      "1.0784847451225386",
      "2.378501512653428",
      "4.236271317588218",
      "-0.5504740025936783",
      "4.685662938663242",
      "6.412290320285664",
      "17.6397399845138",
      "1.0823902310980846",
      "-0.006999389972507559",
      "-11.775956553470388",
      "2.321696742455209",
      "-6.267949397251266",
      "-16.855528582799096",
      "8.921821637707014",
      "10.56497633015181",
      "8.411918437037487",
      "-1.9621227426143601",
      "0.24114321129936972",
      "-2.3074095916885318",
      "-4.589711667090241",
      "-0.19201544101809961",
      "-12.00588029863991",
      "0.2682809212170082",
      "0.3448504245748253",
      "5.970811706224222",
      "4.248940894882623",
      "19.773234368322598",
      "0.9149421576875154",
      "-1.7490639384557383",
      "-8.626763774174446",
      "2.278246362518663",
      "-10.908932398712265",
      "8.342630701372284",
      "-3.5462381252830233",
      "-0.22067697124490587",
      "-7.654839173822534",
      "0.7820127913485233",
      "0.24075592625510375",
      "-34.34982756663754",
      "9.95353241551543",
      "-0.6968601999559648",
      "-1.5476911456684617",
      "-0.18041477988878077",
      "-0.2497927425138692",
      "-3.9769581083855887",
      "8.457992428277024",
      "-1.7820552281441093",
      "-1.9707786878134737",
      "5.600597010770806",
      "-7.57423891175772",
      "-8.854447360579227",
      "-6.33868444145501",
      "1.0298240456449679",
      "10.28139693184026",
      "4.787539246357447",
      "-3.8384122617496987",
      "2.4669106245660255",
      "-1.9378858666969165",
      "-3.1613454423191065",
      "-4.478978866166411",
      "2.60631982735457",
      "9.146116687547128",
      "-13.485053577342837",
      "10.564641391833634",
      "3.6849885943829905",
      "39.54538476147983",
      "-7.026554728720898",
      "1.9084423183196793",
      "-4.121417338746575",
      "-5.237264896707635",
      "-0.5121289396585647",
      "-2.6669755220936517",
      "0.4361640995762132",
      "-0.0469574403207978",
      "10.134727243496318",
      "2.917940709964027",
      "7.889277440270753",
      "-0.6613251847289943",
      "1.4966877177568902",
      "8.992468273084752",
      "33.54364004375635",
      "-0.8570407428974348",
      "-0.8325085076356394",
      "-9.400587535093646",
      "1.5776586393803071",
      "0.01328072571811689",
      "14.720246717773675",
      "-3.4572043611136376",
      "0.9111441923793632",
      "-0.017298276397514904"
    ],
    [
      "-0.5830479450017381",
      "2.8330975627985646",
      "-1.8759047161704177",
      "-9.894332875206413",
      "12.463037688580227",
      "-2.2472092686096152",
      "-2.475922730590746",
      "-16.26328127910215",
      "3.665785074490742",
      "-3.145534001106439",
      "-1.9511453361751636",
      "-2.7041435066198884",
      "-5.748097142565625",
      "1.5450078822958733",
      "-4.404903043732107",
      "-8.60760454954307",
      "-17.41798563148431",
      "-2.62362423185211",
      "-0.09670022138191466",
      "11.446393925753876",
      "-1.114944812956088",
      "6.645055275978512",
      "17.140286460501265",
      "-10.921200920956391",
      "-9.135684143325134",
      "-8.729244460172543",
      "3.1007637547845532",
      "0.009783160974439303",
      "3.276849499576166",
      "7.290074234615298",
      "-0.45187178422706864",
      "12.143105847110848",
      "0.6326999650188879",
      "0.9300742033367739",
      "-6.594758993623889",
      "-6.768414081511497",
      "-21.690045333600466",
      "-2.289202322720546",
      "3.364622780153886",
      "9.338523398032548",
      "-2.0595355173802203",
      "10.951229660341424",
      "-8.438482945892986",
      "3.9224859205007934",
      "0.14212108024065218",
      "8.36293748653815",
      "-1.0952235186739578",
      "-0.08932475998272005",
      "32.049698512819454",
      "-8.294414109539971",
      "0.7702077597641929",
      "0.08285314136747185",
      "-2.1267060956252344",
      "-3.976063311685441",
      "6.483780291478229",
      "-7.868333902147928",
      "2.394263059086345",
      "1.0294456900630287",
      "-6.794864066432051",
      "9.57979860799776",
      "7.571411907119082",
      "7.037502669183746",
      "-2.144287386014843",
      "-10.044396984448788",
      "-6.657269332494335",
      "5.593725164248561",
      "-2.8078404359384646",
      "3.027440860329386",
      "3.5126624280231407",
      "5.422029500347461",
      "-3.3576162166388928",
      "-10.552470307727454",
      "15.429448747278009",
      "-10.919819177556768",
      "-4.756942831922899",
      "-37.218636807167165",
      "5.808574617439731",
      "-3.1014320802426787",
      "7.1512129925473396",
      "5.248558246819674",
      "0.3269183402016923",
      "0.5453188841378678",
      "0.6672310622659591",
      "-0.11504507413825911",
      "-11.54788030187638",
      "-4.506665954760427",
      "-7.196846125633009",
      "-0.07488179018657416",
      "-2.2711232893703865",
      "-11.6046995020729",
      "-33.179372308174464",
      "-0.7930300892294518",
      "1.6003037130840372",
      "10.798817933887426",
      "-0.6953676155751519",
      "-1.100677236429605",
      "-12.646023195872749",
      "6.350750656325531",
      "3.735330985339712",
      "0.0248189753092631"
    ],
    [
      "0.29892260125775544",
      "0.8525570861088771",
      "-0.6714233252129355",
      "0.9325701237607309",
      "0.39194283390551815",
      "-1.1413117600956173",
      "1.8539451621273564",
      "-0.605942206365757",
      "1.918591629091448",
      "-0.5738522858843369",
      "0.2677672580707846",
      "1.0256100379170678",
      "-1.0974566962052192",
      "1.295884913170641",
      "0.5305214999993388",
      "1.0466886027397744",
      "-0.46818953436697397",
      "2.112081742178635",
      "-1.1873299931024337",
      "-0.3482985340897719",
      "-2.117491916171798",
      "1.383280101473453",
      "-0.7723323574228141",
      "-1.080516338516905",
      "-0.2666923904043621",
      "1.0473706913132095",
      "0.003723971634707493",
      "0.8316374251743703",
      "-2.7418456046667363",
      "-0.5234190571727562",
      "0.624359252311407",
      "0.09167028323885082",
      "-0.5535755311008088",
      "1.6982085789452328",
      "1.0641481405744218",
      "-1.3168270239999265",
      "2.9003249965537368",
      "-0.15478311303885975",
      "-1.547497660543024",
      "0.057066382528717874",
      "-1.8172229803892181",
      "0.8157087811364111",
      "-1.566798434648597",
      "1.267330096255927",
      "1.323702199937183",
      "-1.5816182741160583",
      "0.17181882349632357",
      "-0.4201515995287608",
      "-3.308024935220256",
      "-2.3352707744711454",
      "1.4378230083899852",
      "0.3148319834504143",
      "-0.8444022517452322",
      "0.3835136963127984",
      "-0.527442805486528",
      "-0.5306090821083773",
      "1.6441523447653141",
      "-2.236221726106314",
      "-0.19047240206569063",
      "0.07398450789579217",
      "1.6802621060433187",
      "-1.3163100939369947",
      "1.0922299006625196",
      "-0.4237977092375088",
      "1.7761909294368046",
      "0.005498722001519266",
      "-1.0329423368467452",
      "1.8049243841563616",
      "-2.1743767059442978",
      "1.2426254267996746",
      "0.3950950451383748",
      "0.04428673096870837",
      "-0.8357171265986478",
      "-0.5810944677334077",
      "1.6748977457424081",
      "2.4896740414412997",
      "2.577456082583701",
      "-1.379516798464122",
      "0.22850722456591788",
      "1.6758878263760786",
      "-1.9852277125681455",
      "1.9438918708176238",
      "-1.0827037116231786",
      "0.38417704999398905",
      "0.07012430488801233",
      "2.4734093575462266",
      "-2.3645895727893658",
      "2.5187778417528914",
      "-1.5679229994217998",
      "-0.6594322657485836",
      "2.4500535138508694",
      "1.4319639611839488",
      "-0.9520200422748053",
      "0.8215547311413813",
      "-0.7217169337294539",
      "1.8709909453417815",
      "0.33403738006956096",
      "1.1518697005032106",
      "0.5881073017421018",
      "0.0006622043391626959"
    ],
    [
      "0.2981063587504487",
      "-1.9278950082623871",
      "1.9963895885865863",
      "5.490471601914571",
      "-7.206150909589069",
      "2.743242320648868",
      "0.932861687566575",
      "8.968211454851726",
      "-4.112259843869858",
      "1.7685892949392101",
      "0.7042407546192558",
      "0.9764898912360842",
      "3.7353254730990937",
      "-1.752872346685354",
      "3.761032532620992",
      "5.48923585244834",
      "12.376372070556759",
      "0.15261507568980548",
      "0.10224554899077726",
      "-7.685375867432244",
      "1.2117690768050484",
      "-5.014883410578124",
      "-11.566721765928097",
      "6.368614784088843",
      "7.2866600120124705",
      "5.451993580031494",
      "-3.365884759845588",
      "-0.1177012547785975",
      "-1.8528002361860876",
      "-3.9421225443048393",
      "-0.3226234804235866",
      "-8.12465798956348",
      "1.4086793778911304",
      "2.771710786450445",
      "2.47259371770208",
      "3.849530063364428",
      "14.715135390781219",
      "1.4142115516836942",
      "-2.5174397811157108",
      "-6.752231080444764",
      "1.73556240175498",
      "-7.407154267561607",
      "6.293321087291695",
      "-4.068784312934269",
      "0.1911226890899931",
      "-6.652014921023219",
      "0.38724836753636116",
      "-0.48011880049025824",
      "-22.514079743578264",
      "5.029969574201917",
      "1.0885535333624763",
      "-1.3551510529716806",
      "1.3300217076853038",
      "-0.991265699493892",
      "-3.2885704616566778",
      "5.407444919054124",
      "-2.100852375829332",
      "0.1229258710490213",
      "3.561853146511161",
      "-5.957510790961119",
      "-5.875326513156821",
      "-3.136164577269994",
      "1.526890153542777",
      "7.124411467256842",
      "3.5234089055425724",
      "-2.7733433990288385",
      "3.587458436239184",
      "-2.072035745902122",
      "-3.1312308341652773",
      "-3.558925813709147",
      "3.687757558984383",
      "6.740666721515523",
      "-8.845877144168902",
      "8.054071890506643",
      "2.714061639248056",
      "25.03557127709413",
      "-4.700297252921368",
      "0.9381804198603205",
      "-3.5228635974425324",
      "-4.129656781380782",
      "-0.9664388284154171",
      "1.0164520592568824",
      "1.618145224077676",
      "-0.8803320976390866",
      "8.433423631167049",
      "3.2895812105381728",
      "5.526288505492914",
      "-1.2880194445441862",
      "0.986608607932699",
      "7.106913302561691",
      "23.577730925844193",
      "0.09857030889511424",
      "-0.8487096705517412",
      "-6.660741721105252",
      "1.5997334769510918",
      "1.1819504751621397",
      "10.499964331077026",
      "-3.053966931999401",
      "2.9482225322378124",
      "-0.01785491477687235"
    ],
    [
      "-2.6421022284033833",
      "-6.5210836572799025",
      "2.679537719373585",
      "7.974860241247202",
      "-9.835968181151674",
      "8.818607425855554",
      "1.6589134042072289",
      "23.001271797241547",
      "-7.773436768785062",
      "3.8456357423037866",
      "-0.9728136829073012",
      "-2.233880697372279",
      "5.5087673476908465",
      "-5.308198886027142",
      "2.8173554062518598",
      "7.945037108259826",
      "22.326651087378902",
      "-0.8314502807275796",
      "0.279032607615623",
      "-14.376086167780903",
      "3.2750313797794117",
      "-9.67030509828137",
      "-20.194290897728507",
      "10.686266890665513",
      "11.02664732021678",
      "9.22074453726616",
      "-3.9150621875507716",
      "-0.1211342663128349",
      "-1.3663724846794099",
      "-4.474561365472715",
      "-0.5329399901114823",
      "-14.518737060224744",
      "-0.04239451667066249",
      "1.7386462717694484",
      "0.46676040665769103",
      "6.113886595795122",
      "19.468560745452248",
      "2.6504268585604307",
      "-5.4839246158447645",
      "-10.747232922882715",
      "3.0647750427501044",
      "-14.592079544902878",
      "10.972575470577429",
      "-4.005990071095583",
      "0.9066239288141764",
      "-7.614073478530016",
      "-0.4820709536328823",
      "0.33195014487810487",
      "-36.487538356190875",
      "11.115240248409744",
      "-0.17997199335246186",
      "-1.9968897575841993",
      "1.0303367997304218",
      "2.008601693926987",
      "-0.9057307898947238",
      "14.507956915894848",
      "-3.7437672885668145",
      "5.451674757685666",
      "10.39334262653794",
      "-9.48545572024015",
      "-11.711729929993297",
      "-5.552244011682651",
      "2.744417345279846",
      "12.541971325140349",
      "3.724034920312601",
      "-2.318469480966632",
      "9.514463125083433",
      "-3.5032894484357366",
      "0.630731801223607",
      "-7.32275699343949",
      "5.41871326655009",
      "10.113133014952734",
      "-12.322439601238194",
      "14.626887613353924",
      "3.561440927870083",
      "44.623443150368345",
      "-9.384256200698609",
      "2.6617543896433946",
      "-4.789727434894786",
      "-6.388364945492073",
      "-1.5204197325481084",
      "-2.5253190819081235",
      "1.7746733515095658",
      "-0.7910716618258471",
      "10.799110747841803",
      "4.871419350873373",
      "12.186228639298916",
      "-4.207668751039432",
      "2.817093963090183",
      "9.284421628269573",
      "36.522063835579004",
      "-0.9588228685069852",
      "-1.9250172038063755",
      "-12.252674376385984",
      "1.5863274864511452",
      "2.5031429529449545",
      "16.97109574976444",
      "-6.10367574222389",
      "0.6294577594601101",
      "0.023467754348425855"
    ],
    [
      "-0.4959283267039457",
      "-1.3947243086885666",
      "2.072745737598918",
      "2.6289519325048936",
      "-3.9588853289884374",
      "1.4389111029080743",
      "0.25598000789863923",
      "5.691071190963888",
      "-1.8360245140855596",
      "1.6763232104333474",
      "0.045558421288517004",
      "0.6888327431920747",
      "2.6575090553986915",
      "-0.8518859355998578",
      "2.670776432990277",
      "2.841040944961464",
      "7.661037776100403",
      "-0.053549015683756404",
      "0.31283169912921643",
      "-4.632728741035308",
      "1.4034805297626698",
      "-3.4646845161284228",
      "-6.841738740649721",
      "4.023784460988139",
      "4.215039372799742",
      "3.096439342927132",
      "-1.1570561885908945",
      "0.026086092043743264",
      "-0.6942974412660473",
      "-2.371239250535621",
      "-0.29508150697058244",
      "-5.242278672727299",
      "-0.12265849890069752",
      "0.1469716065418308",
      "1.9656477387284612",
      "2.7872175588414425",
      "8.638164343579474",
      "0.6243708034523191",
      "-1.3213949877782292",
      "-3.558193762183206",
      "1.334565070261707",
      "-4.062365610999107",
      "3.744412623138873",
      "-1.5586998672350993",
      "0.033677057231086174",
      "-3.080608709072816",
      "0.16280228944208763",
      "0.3485210142390265",
      "-12.939801532982386",
      "3.769392043945232",
      "-0.39208194156240156",
      "-0.27906677436997723",
      "0.31068073741464686",
      "0.1930451137154317",
      "-1.1318569612448584",
      "3.590723343687966",
      "-1.790834516663432",
      "-0.13561862395709604",
      "1.2445393975154881",
      "-3.423244514784388",
      "-4.51769582582208",
      "-2.1960237716878774",
      "0.2550237050580942",
      "4.98438429457963",
      "1.3780757348231534",
      "-1.2855036058679121",
      "1.6363174238717244",
      "-1.8471227829323942",
      "-1.8903518376111563",
      "-2.0266859897777234",
      "1.826947744900721",
      "3.9171007964947613",
      "-5.5944531346512",
      "4.488459620361083",
      "1.0688598117436805",
      "14.860483569421458",
      "-2.85451013646781",
      "1.2141357132799253",
      "-2.2145988193355204",
      "-2.46391878651264",
      "-0.28167735641739017",
      "-0.48455157266277554",
      "0.21358285600861354",
      "-0.23138720685266706",
      "4.889801247765102",
      "1.5561750113403203",
      "3.307167621551252",
      "-1.1916426608549728",
      "0.8333680143841491",
      "4.046261351868485",
      "13.237867399461951",
      "-0.33938752036635944",
      "-0.5708481519580522",
      "-4.5342157625477535",
      "0.29145480340905533",
      "0.07734412387056945",
      "5.892966645159852",
      "-1.9309763939148499",
      "-0.05197035333677466",
      "-0.012895036451073181"
    ],
    [
      "0.4002424137378661",
      "-0.934397938875179",
      "0.17316226094263149",
      "2.670265750788125",
      "-3.3068922104364273",
      "1.8446133189316096",
      "-0.026157147276618137",
      "3.38645869675335",
      "-1.9486933330098009",
      "1.4541665098306091",
      "0.3571546383106956",
      "0.10797621668582004",
      "1.6634860659854316",
      "-1.2238264787475372",
      "0.7069171012314538",
      "2.8369892586612777",
      "4.233574281872733",
      "-0.2059859451254652",
      "0.2384608348878707",
      "-2.5503137167614787",
      "0.29156974268362806",
      "-1.9190430484435066",
      "-4.348966872274716",
      "2.607487495094873",
      "2.624377519498583",
      "1.8476579023190398",
      "-0.9069536224363974",
      "0.32373342696271157",
      "-0.8883328273075083",
      "-1.3037576313658927",
      "-0.1317773781501652",
      "-3.518229515399218",
      "0.4616916149336611",
      "0.34861546384412656",
      "0.3192484116909468",
      "2.000795994389471",
      "5.035226545936321",
      "0.7906150677212566",
      "-1.275465200402355",
      "-2.6402152385290023",
      "1.0274654837508919",
      "-2.693552760464957",
      "2.576732351839231",
      "-1.9310986769052405",
      "0.06856098591475461",
      "-2.399997660876432",
      "0.3715314967503468",
      "0.09372125164090535",
      "-7.621441008861888",
      "1.3653766484626815",
      "0.21201544928871427",
      "-0.5242079230526895",
      "0.11344787642504936",
      "-0.0038458991433746284",
      "-1.530005260615601",
      "1.9461603755405497",
      "-0.7162186114055537",
      "0.9483732678016741",
      "2.431092384920223",
      "-3.3085146891492765",
      "-2.31266752184725",
      "-0.8048547305386936",
      "0.25705258160421557",
      "2.180244284772908",
      "2.0119371888709137",
      "-1.2531823753204134",
      "2.0345191860929708",
      "-1.267480744499519",
      "-0.7693118023797121",
      "-1.8083968160476835",
      "1.6664968588529987",
      "2.4594088785871677",
      "-3.3354175966142368",
      "3.0260137675426644",
      "0.8589375275548594",
      "8.263111007683445",
      "-1.779976151532825",
      "0.7470836111760054",
      "-1.6496017699654495",
      "-2.0413415256823852",
      "-0.4821191747350692",
      "0.40638164677994",
      "0.129181553768126",
      "-0.005672830226408066",
      "2.854187672783058",
      "1.5574435040340577",
      "2.183772306427116",
      "-0.8305791729573048",
      "1.0101717767479304",
      "2.78233008092503",
      "8.30490497272474",
      "-0.20006755320302946",
      "-0.21835844892182057",
      "-2.3182205119765302",
      "0.6506571466396541",
      "0.15477760214376746",
      "3.957822425259085",
      "-1.9638164480181566",
      "0.6596228587273788",
      "-0.024455834581768972"
    ],
    [
      "1.789554734901356",
      "1.733754501971055",
      "-1.7902945887745634",
      "-0.530123951288604",
      "0.3209358224157153",
      "-2.506211180118342",
      "0.2357300953927351",
      "-6.3166263301677175",
      "1.334134768665025",
      "-0.748677242410742",
      "1.1997807919560968",
      "1.2622460166009781",
      "-1.6549653194681189",
      "1.1683009159408235",
      "-1.055335664706209",
      "-0.7084144302043579",
      "-6.370024128728345",
      "1.0122668769084007",
      "-0.8553278653637971",
      "3.981512909989963",
      "-1.107480155587551",
      "2.9601448688283605",
      "5.220792806453037",
      "-1.8657844574625955",
      "-2.6507503625562716",
      "-2.2011481630564336",
      "0.25129172805790867",
      "0.16554516237420927",
      "-0.4123561406003392",
      "0.3525912151786047",
      "0.0673733686898053",
      "3.832210767964551",
      "-0.42266558938796217",
      "-0.8514622931979465",
      "0.9656743289609726",
      "-1.8614618146322455",
      "-4.108333474185557",
      "-0.6575398415041207",
      "1.6026832947213616",
      "2.2278718424888226",
      "-1.0104326525478093",
      "4.097663415533725",
      "-2.6902866054919494",
      "0.8970835061573212",
      "-0.6329726177617829",
      "1.7702046524832893",
      "0.2874904763382992",
      "-0.19138603325913414",
      "9.690452640997993",
      "-2.8066887916757413",
      "0.035232244023602505",
      "0.4410884111017592",
      "-0.36174646572283947",
      "-0.6509825091383837",
      "-1.8006835877102214",
      "-4.567013441014948",
      "1.0850662022545223",
      "-1.593710253402927",
      "-1.8869604289321114",
      "0.7479011254474309",
      "3.576169305912733",
      "0.4417206632216757",
      "0.39962084020869193",
      "-4.0910381136945295",
      "0.38731177153623453",
      "-0.9544089194395965",
      "-2.840131004337189",
      "1.1204208373352913",
      "-0.5164004668680603",
      "1.3896772790196827",
      "-1.239790760111682",
      "-2.0208881910678236",
      "2.026440221354871",
      "-3.426110122526738",
      "-0.45368284485253496",
      "-12.242737221774489",
      "2.1661776567318483",
      "-0.3895081324073282",
      "1.6912595552657619",
      "2.159722915846224",
      "0.42966249451066574",
      "0.8410476427539197",
      "-0.659711001191703",
      "0.1715514875703159",
      "-2.13519334241095",
      "-1.1058026263683811",
      "-3.970432221566214",
      "1.7627578205096115",
      "-1.141021399644161",
      "-1.4433980691452115",
      "-9.006898894730334",
      "0.33807047640107535",
      "-0.20833580619668807",
      "2.9345406324240213",
      "-0.5331372785743079",
      "-1.1499389518497676",
      "-4.473555142063275",
      "1.2933824897711068",
      "-0.025163691827149476",
      "0.04770063469322766"
    ],
    [
      "2.7877629861945596",
      "2.283800337726029",
      "0.43981697130202535",
      "1.555707897587378",
      "-5.043721602085923",
      "-6.328852911002364",
      "2.514098593478868",
      "-4.462670215823233",
      "2.0312735559652713",
      "1.1123684334264023",
      "2.17215600381993",
      "6.36166342548863",
      "0.36210301256769534",
      "2.355099753540372",
      "2.3974509375077924",
      "2.7614219534122246",
      "-1.4802218337270807",
      "2.783359569185496",
      "1.460211888158277",
      "0.8113182292094707",
      "-1.0694908693683043",
      "0.49835177934525676",
      "-1.0662325669220059",
      "2.428060276814025",
      "0.09952557369762668",
      "-0.276858037143131",
      "0.6403917106194112",
      "1.297069962889537",
      "-1.3616258392621068",
      "-3.370779169745681",
      "0.6803908266635456",
      "0.7626298814273123",
      "-0.5959213744146733",
      "-0.6951141665416639",
      "8.662787713645466",
      "2.2383446022415696",
      "7.19745726044026",
      "0.23841949483958408",
      "-0.24885217276512253",
      "-0.5780494749386308",
      "-0.7025085973443115",
      "2.004038847665104",
      "-0.18090906105108487",
      "-1.2705005413454622",
      "0.6929393973482795",
      "-2.31683722940732",
      "2.122996182385763",
      "0.06661723032929012",
      "-2.62658237052628",
      "-0.569954384163923",
      "-1.0777672830028944",
      "1.9344688200776015",
      "0.12369033444459283",
      "0.2733385713604624",
      "-5.162302210853669",
      "-5.927239421524163",
      "1.3174623302255832",
      "-5.69866276022436",
      "-2.074430452375256",
      "-2.6053639295101334",
      "2.128344454543165",
      "-2.1000242332033556",
      "-0.870249035857882",
      "0.5282706567795348",
      "1.9079343183662716",
      "-3.7186423808877342",
      "-6.686549300279391",
      "0.4013237029608619",
      "-5.1230780843749",
      "0.7621728494846445",
      "0.6949739255476266",
      "1.2324388281599221",
      "-7.630677269311752",
      "-1.550173076490369",
      "1.4664699244569122",
      "0.12137567338760294",
      "1.3475683309154878",
      "1.765445196913488",
      "-2.4779123908558423",
      "0.22108806507926265",
      "-1.885192922479641",
      "2.0574205405424824",
      "-3.2483336234053666",
      "-0.04845222341986744",
      "3.7181809342560386",
      "1.6519542451167972",
      "-3.9063181423369064",
      "2.407022744735363",
      "1.978053470767687",
      "4.3294756755171395",
      "3.8707778124646413",
      "0.8017629125651309",
      "0.3155307029800636",
      "-0.4588430179214278",
      "-1.3582971426465427",
      "-0.5956239914679348",
      "-1.0881906825214012",
      "0.5134619241024735",
      "-1.1016276143835917",
      "-0.0448641842720265"
    ],
    [
      "1.0328907252423134",
      "1.041087710019875",
      "1.1679098921556348",
      "0.0037733021212463186",
      "-1.190444924575407",
      "-1.8013126401960762",
      "0.8347710845435001",
      "-3.158485913131896",
      "1.008799651852146",
      "-0.058072537193540705",
      "0.9034263816555512",
      "1.7576957779045446",
      "-0.427859131513278",
      "1.1312512221122488",
      "2.047583510227535",
      "-0.15391160481906854",
      "0.5491530912940035",
      "0.3021752521036251",
      "-0.5086776657380131",
      "0.4492958545237637",
      "0.3082446397123579",
      "-0.677039724222068",
      "0.5973576629328705",
      "0.5206211124925697",
      "1.2108821577424311",
      "0.07975836036215053",
      "-0.37243911483344855",
      "0.03281465095570062",
      "-0.17646471736855376",
      "-0.7861982073135648",
      "-0.09314087155288814",
      "-0.5088229923543522",
      "-0.2284138204175058",
      "-0.9494108831087971",
      "1.9282994493636565",
      "-0.5693753459824592",
      "2.268640751538218",
      "-0.9095178893118261",
      "0.7283605730491272",
      "0.07698593050110918",
      "-0.014620766502156844",
      "0.8526390951548566",
      "0.14109432845142142",
      "0.09705111828871807",
      "-0.35734260115229827",
      "-0.24104562499997492",
      "0.41732909232019116",
      "0.2105168613656086",
      "1.5482006764817837",
      "1.387035454596586",
      "0.11493001044077633",
      "0.32187295004495475",
      "0.059353594252288255",
      "-0.28806618516403876",
      "-1.9166176009800864",
      "-2.1065430285919264",
      "0.23053351323184842",
      "-2.1025155541213705",
      "-2.6287472353425914",
      "0.1722636276174892",
      "-1.8887133601574106",
      "-0.884558372502744",
      "0.14293046041813642",
      "0.6329628731469186",
      "-0.01549835441042323",
      "-1.014976641307904",
      "-1.9923529675269867",
      "0.6208599095846072",
      "-2.897581658143098",
      "0.7511348675687094",
      "-0.3817518268201688",
      "0.4308788068889883",
      "-1.3745088985671399",
      "0.06461684264311203",
      "0.16093805713937648",
      "-1.5630270341273533",
      "-0.3005033115541114",
      "0.11529436301920973",
      "0.5755269531049433",
      "0.2294018622917709",
      "0.32532131994836694",
      "-0.1108196622511185",
      "-0.5923790476799994",
      "-0.16594335597851295",
      "1.6977710550592677",
      "-0.4296696668854197",
      "0.18794668817540888",
      "0.2875747759841569",
      "-0.6722586966222976",
      "0.8292703233423661",
      "-0.3349896714095656",
      "-0.4974783165241833",
      "-0.6285104015515086",
      "-0.9022297716053632",
      "-0.11409205202595075",
      "-0.9873213737807248",
      "0.09794426000035027",
      "-0.2758986868727121",
      "-0.2675815393140568",
      "0.001478949808989419"
    ],
    [
      "-1.7036946558382464",
      "-0.6642205676288392",
      "0.7272869060887852",
      "0.03843135517056704",
      "1.3632255644157272",
      "0.5507357328571728",
      "-0.8844924470492893",
      "4.258487937846585",
      "-0.7424123554313748",
      "-0.6317989114909465",
      "-0.9224163539063956",
      "-0.9316068482900648",
      "1.098196613778523",
      "-0.032365865549082155",
      "-0.002674233925767181",
      "-0.5205419697995268",
      "2.145947066253442",
      "0.23426407254945877",
      "-0.2320985778254025",
      "-1.6694475657652184",
      "1.0108184920729428",
      "-0.4103909537475224",
      "-1.3063212874313574",
      "1.0234865069242272",
      "0.07041367812202017",
      "0.47423516699380347",
      "-0.31061826212783183",
      "-0.5642156882663056",
      "0.6721229155754124",
      "-0.4239912611900466",
      "0.28391952160427325",
      "0.4914540362171641",
      "-0.05258427820352289",
      "0.20156918187900835",
      "-0.2281110296437715",
      "1.133658079430348",
      "-0.06715065557918055",
      "0.46932340681818385",
      "-0.22922163254839542",
      "-0.38727576600140623",
      "-0.19410246861635122",
      "-1.772757123157888",
      "0.6988544520441268",
      "0.5198811631726096",
      "-0.1643499833055885",
      "0.559986391220942",
      "-0.5309057800368601",
      "0.029691894800422284",
      "-3.0606322089019056",
      "1.479984838628285",
      "-0.9078552627443995",
      "-0.00841147347873684",
      "-0.5954970013974645",
      "-0.12000060931031094",
      "2.2153577008858214",
      "2.6027063202263876",
      "-1.3532603216667964",
      "0.16680564741402334",
      "0.5348396231435024",
      "0.19022579922745006",
      "-0.07215943996986014",
      "-0.6536167072526988",
      "0.3595293307449237",
      "1.3494539748475134",
      "-0.49335464051935857",
      "1.0553376396043928",
      "0.6254656353737625",
      "-0.76840894439336",
      "1.565287849764239",
      "-0.6011734753939312",
      "-0.46847582574722646",
      "0.8950679305494337",
      "-0.1467935373579837",
      "0.9926825457931557",
      "-0.42511451214884266",
      "4.656400800779045",
      "-1.141462322494792",
      "-0.07515808030322475",
      "-1.1049541809456835",
      "0.03368855071336506",
      "0.9788327265252363",
      "-1.8086686023550336",
      "0.3776965581318784",
      "0.1746336723676689",
      "-0.3318360941097801",
      "-0.22593613095852097",
      "1.7750000768399756",
      "-0.15047480676086966",
      "0.23186044938778466",
      "0.692204375048502",
      "2.2341606290764378",
      "0.2998945800562893",
      "-0.3429781893821137",
      "-0.5015597653087547",
      "-0.2794302144247537",
      "0.7032371127136338",
      "-0.05145430795169059",
      "0.6250901285804228",
      "0.07114113440057904",
      "-0.017402843656008953"
    ],
    [
      "1.7813307855078258",
      "3.792770329088984",
      "-4.638852419409904",
      "-8.188182937548373",
      "7.7218353098780845",
      "-7.323819570805465",
      "-0.8500604168443245",
      "-13.045330458279869",
      "7.470158463890975",
      "-2.6550278621828363",
      "0.2312281330933862",
      "1.8962758856364028",
      "-5.0460310668773385",
      "3.6252854729269206",
      "-5.6345511828097665",
      "-7.275190301146971",
      "-18.69411158235176",
      "1.6656714056659914",
      "1.1463390490362817",
      "11.476610492639363",
      "-3.4445149655074947",
      "9.977090040770927",
      "14.875281579132842",
      "-9.725330643841374",
      "-11.286561702379336",
      "-8.342101259954777",
      "4.511764628631661",
      "0.775245719147412",
      "1.8820598914782574",
      "4.407172561541164",
      "1.0308007514163122",
      "13.288471224577894",
      "-1.0737483039095765",
      "-1.4875817561818234",
      "0.9040474630777464",
      "-4.539184741819789",
      "-17.967932014486834",
      "-1.7293888864126608",
      "3.468402004029249",
      "9.715895051032062",
      "-3.0981069612597287",
      "12.244788373680931",
      "-9.681002538456712",
      "3.4937494035059844",
      "0.01716742728510051",
      "6.347367110250106",
      "0.41765913990126513",
      "-1.2711500395566946",
      "26.315161933794275",
      "-10.756855713269571",
      "-0.9795563107377465",
      "2.2983552831604435",
      "-1.489574072191603",
      "-0.20201970444514408",
      "1.0422982292431384",
      "-10.349610018263562",
      "3.9119590474026698",
      "-3.039997851201537",
      "-4.549256061130745",
      "8.997329917336945",
      "12.234821449271767",
      "4.581858085965064",
      "-3.1623880304670786",
      "-11.428383115686643",
      "-4.331724824606484",
      "2.421705945454924",
      "-7.971148555643514",
      "3.026661216434081",
      "3.376275478163628",
      "5.995308280733596",
      "-4.009160865547921",
      "-9.815129829780695",
      "8.657106518917294",
      "-13.950081817828732",
      "-2.7475757484235546",
      "-32.90864736503832",
      "9.385486438330496",
      "-1.021279132699628",
      "3.8124947928550372",
      "6.173543126093756",
      "-0.12319639678565523",
      "2.484022571430947",
      "-2.8205605152251114",
      "1.0829191931503865",
      "-12.167329569158914",
      "-4.314046917628205",
      "-11.846279040406856",
      "4.186798282878552",
      "-0.9472898746940954",
      "-8.360620895758776",
      "-28.578243980335436",
      "1.0847666043256174",
      "2.3029069351001303",
      "11.10182839018828",
      "-2.4227274991939085",
      "-0.6767524122009322",
      "-14.625774767543058",
      "6.396979718719896",
      "-1.509946529928447",
      "-0.007128381736527566"
    ],
    [
      "0.7486290960743545",
      "-0.21181719577188984",
      "-0.38355862459326623",
      "-0.4339997372566503",
      "0.08779235690664695",
      "0.795176267846496",
      "0.867156413909212",
      "-2.4047263691343934",
      "0.9292726774336686",
      "-1.3170988234149712",
      "0.2545977226370224",
      "-1.455081667941669",
      "-2.07455146550467",
      "-0.8682542858038937",
      "0.30635947542589714",
      "-0.6179625860415582",
      "-0.37068960861215994",
      "0.5285852060813886",
      "-1.3781854955217316",
      "0.6706755733412694",
      "-0.7168286767250001",
      "-0.7390555835623354",
      "1.395103287823438",
      "-2.2348662624359132",
      "-0.06426402281627037",
      "-1.0396326327716485",
      "-0.1725603735178378",
      "-0.17410354615975615",
      "-0.44818937514653967",
      "1.7415389303450768",
      "-0.22093525696022384",
      "1.0044909165439266",
      "-0.7085817966855216",
      "0.25820786401372287",
      "-3.3225095808299665",
      "-3.207868438318539",
      "-0.6871480949960144",
      "-0.5667270157080612",
      "0.5483260684506018",
      "-0.31621752200576203",
      "-1.1324832501794033",
      "-0.0330113302364884",
      "-1.3034349230047675",
      "1.818898867555066",
      "0.27181154138384706",
      "1.357626814136085",
      "-0.3883534598569558",
      "-0.11565209045421791",
      "2.2694291186459092",
      "-2.3540537207065526",
      "0.5243976573688705",
      "-0.784864067914336",
      "-0.9187652141182645",
      "-0.6527606513195445",
      "-0.6618737834934093",
      "-0.224851147384033",
      "1.1163435487952456",
      "1.4544449772507966",
      "-0.9819408790243043",
      "0.811923528286084",
      "0.3787642779073212",
      "-0.3752768063595058",
      "0.9669755226686121",
      "-0.649764548110578",
      "-0.2271176660878082",
      "0.12454512576024628",
      "1.5042532308647092",
      "1.930491784562529",
      "-0.6536759556521126",
      "0.9238897365759366",
      "-0.9689506068160364",
      "-1.7354073918456765",
      "2.8778091684346343",
      "0.9949893096748861",
      "-0.03506456853324842",
      "-3.3057950378677705",
      "1.1380841198813592",
      "-1.6580813952437445",
      "2.9797202488065886",
      "1.4710692878509468",
      "-0.21262444084417376",
      "-0.13735298629399367",
      "0.6722906033845562",
      "0.18812950101756623",
      "0.4685762397671951",
      "0.33709051445750915",
      "1.5183102603892975",
      "0.49163203470391076",
      "-1.8627433109898401",
      "-2.898315327541215",
      "-1.4574716309419633",
      "0.12709536783869094",
      "-0.5425883881513369",
      "1.462526937460785",
      "-0.25784597113738605",
      "0.09033333158727345",
      "-1.5621441693513418",
      "1.0469762983443962",
      "0.5123544239789483",
      "0.07771451521205669"
    ],
    [
      "0.8050684985930595",
      "3.1931247391624518",
      "0.0533569600296014",
      "-3.883690296261289",
      "4.882272878022054",
      "-4.178807293912245",
      "-1.3872036420206322",
      "-10.684716463703873",
      "2.8494882405385695",
      "-0.2644857479699158",
      "0.05745728757281031",
      "1.4771998806136384",
      "-1.34536973874918",
      "2.864929476709495",
      "-0.4392997902587934",
      "-3.5170871083926962",
      "-8.629986209643233",
      "0.13209231188800036",
      "-0.3854217184946876",
      "6.297834363694794",
      "-0.7874127114430396",
      "4.052479410209076",
      "8.8807260033585",
      "-3.5600389811283253",
      "-4.513212848067569",
      "-3.727165918706236",
      "0.8374591681261686",
      "-0.08464071481287404",
      "0.692856124744732",
      "0.703364267453351",
      "0.1812196202454207",
      "4.511432012403858",
      "-0.07888205933517506",
      "-0.7752931762280248",
      "0.8814587250259986",
      "-1.2990102261782535",
      "-7.619661185693001",
      "-0.669235167853968",
      "1.3551990184536753",
      "5.163221819226631",
      "-0.7170290687082724",
      "6.951501416115376",
      "-3.8862574994844947",
      "1.281746288312943",
      "-0.5918654724777827",
      "3.1101240516129147",
      "-0.12415577532964105",
      "0.1857976079701816",
      "16.347687863988973",
      "-4.243249988612942",
      "0.025357091234955425",
      "0.5715079987383546",
      "-0.5437396440111818",
      "-0.8845944254986208",
      "1.1101871347834162",
      "-6.471508970534641",
      "0.7655812096527591",
      "-3.325533476971318",
      "-5.893973755637586",
      "4.337489753167795",
      "3.2070235322946377",
      "2.428715406983535",
      "-1.0039586437699735",
      "-4.711622038176396",
      "-1.8139383856864038",
      "1.5636228560576138",
      "-4.775907488290563",
      "0.5223861203147765",
      "-1.0708863900392402",
      "2.6048959628218546",
      "-1.1437526915064127",
      "-3.20671086873562",
      "4.55076630821498",
      "-6.638283647740226",
      "-1.8670264347867322",
      "-19.556300718387842",
      "3.4717586173605115",
      "-0.38021096146538813",
      "0.9789766575719906",
      "2.312675541541326",
      "1.1962179039617329",
      "1.2223879129400226",
      "-0.31615634029516515",
      "0.12179214757876825",
      "-4.758300906924488",
      "-2.2075474518633333",
      "-5.278299911913511",
      "1.2251310020803523",
      "-0.9714497059068531",
      "-2.846428397522007",
      "-16.22301527222713",
      "0.4936849239817988",
      "0.02798372944166671",
      "3.6183796948991938",
      "-0.7355675871148473",
      "-0.722843753212591",
      "-6.396640283969078",
      "1.916542514323723",
      "0.5893980573147016",
      "0.03138189777967307"
    ],
    [
      "-0.350659260792654",
      "1.6163118345078942",
      "-0.5952478820747935",
      "0.14432360258061203",
      "3.1141832766768185",
      "-1.5036978903753073",
      "-0.22907300023069166",
      "-4.112046560479524",
      "1.024587953985007",
      "0.5494352254027723",
      "-0.5073848167237138",
      "0.14059308083037814",
      "0.6500848856181686",
      "1.8106445905797521",
      "-0.45799395588325165",
      "1.1588649464572174",
      "-4.082954045395584",
      "0.9178207010355774",
      "0.9389610862622197",
      "2.2150061186684336",
      "-0.9685174308414147",
      "1.7782579877329645",
      "3.064727944458677",
      "-0.7877224275264066",
      "-1.849895534694143",
      "-0.8288747524085024",
      "0.20373535428210549",
      "0.8877969382982119",
      "-1.9069412774233176",
      "-0.691775515847537",
      "0.7200699552353298",
      "2.4529562174983903",
      "0.6910436162251626",
      "-0.10281728894453668",
      "-0.053251520742434576",
      "0.6752917244964995",
      "-2.399990558715776",
      "1.285796874839318",
      "-1.9809746895206664",
      "1.425052712147152",
      "-0.9141018201687401",
      "1.8570406432163324",
      "-1.4960771746128674",
      "-0.10562240481832505",
      "0.7068890124247066",
      "0.48529750960383056",
      "0.8135732681818613",
      "-0.5059215443984817",
      "5.986277825353868",
      "-1.6083577713723545",
      "0.5621305849518419",
      "0.8804765816364938",
      "-0.8403522356596824",
      "-0.26757187206154076",
      "1.7678633045758885",
      "-2.4234034790871957",
      "0.09424279691056542",
      "-2.3669992095394385",
      "-1.6129449325681902",
      "-0.1811472863484654",
      "2.889609468333742",
      "0.48966975895859466",
      "-1.616530319102207",
      "-2.1661613373717117",
      "1.259258629526367",
      "1.2758869823372163",
      "-1.4107996430956589",
      "0.0222785354315753",
      "-0.20076193435028683",
      "0.3374664984837835",
      "1.1318797220170058",
      "-0.6232291568378817",
      "2.0771607020908642",
      "-2.0915402066665383",
      "0.044085911714316244",
      "-7.086412066465842",
      "1.239586172101282",
      "-0.40709654065937106",
      "-2.0912828425806134",
      "0.8540701634508766",
      "-1.0508540402892004",
      "1.2560789416435796",
      "-1.7409208589769054",
      "0.6135851887688487",
      "-1.505208629596272",
      "2.76520833392807",
      "-2.1662764600436395",
      "1.381075572410609",
      "0.6095104516137749",
      "-0.19748926461343766",
      "-5.415525456348352",
      "1.1106067073712629",
      "-0.1746981110767096",
      "1.9282990186347195",
      "-0.43503367583368746",
      "0.30622976043421546",
      "-3.0103644399823213",
      "0.005924155020440643",
      "0.17648923110827905",
      "-0.0048338444690791535"
    ],
    [
      "-2.0051178827167613",
      "-7.3546075387048075",
      "1.1812780403373986",
      "6.791550197566568",
      "-10.948886892983879",
      "8.548930791893927",
      "2.0386702600020254",
      "24.12143665377913",
      "-5.699571327201083",
      "3.013965225841357",
      "-0.5938815105014759",
      "-2.4893013826000145",
      "4.055020736364161",
      "-6.1141952204339844",
      "1.8659586213725141",
      "7.152422104221427",
      "20.920275315933775",
      "-0.12762538634342285",
      "0.6870472556801801",
      "-14.013790740539811",
      "2.8131743782848897",
      "-9.802217614324759",
      "-19.822690303533548",
      "8.842858245794233",
      "9.460847007061904",
      "8.230960827019311",
      "-3.5418237444857397",
      "0.26471178591224775",
      "-0.6454858442757838",
      "-3.0584469638496308",
      "-0.2560157154010935",
      "-12.122445765790482",
      "0.34105056675395196",
      "1.3347475892634526",
      "-0.3253889542127882",
      "4.424462138999563",
      "17.931101475662455",
      "1.7499401168490265",
      "-3.5597449742464247",
      "-10.670885550488805",
      "2.3439623241542873",
      "-15.353347308351237",
      "9.13705362156176",
      "-3.3435530855791336",
      "0.8712032777379992",
      "-6.416352347293896",
      "0.08967045086258528",
      "0.6661599586432028",
      "-36.4216480389608",
      "9.176533391461238",
      "-0.32854790762289826",
      "-1.9353840182665398",
      "0.7855238045251453",
      "0.4819754575577896",
      "-1.777636018730788",
      "14.555081740349165",
      "-1.9917438522710933",
      "7.413463605383553",
      "11.79468481852774",
      "-8.723688740829768",
      "-9.035546327139716",
      "-5.31621453717745",
      "1.4363901340906122",
      "11.771880763598643",
      "3.43950673429693",
      "-2.8945145301991406",
      "9.75394368774762",
      "-2.2613810194278408",
      "2.465651511633227",
      "-5.4126142684691985",
      "3.149262131430654",
      "8.34207973131001",
      "-11.795262736439566",
      "14.074367579091989",
      "3.5015973714279958",
      "44.09580088008029",
      "-7.7639518902551625",
      "1.9651977824984643",
      "-3.4365859571542865",
      "-5.703180013727428",
      "-1.3031526050729956",
      "-2.772585692291963",
      "1.773908799641082",
      "-0.7166380842739088",
      "10.793406636089529",
      "4.436637551471825",
      "12.53421394072654",
      "-2.937782830933664",
      "2.882811199248958",
      "7.543045702819285",
      "35.68565911729129",
      "-0.4039337172120098",
      "-1.3403382941502175",
      "-10.0540270826982",
      "1.430765165736689",
      "1.8033951927689271",
      "14.631310910355403",
      "-5.020980020597174",
      "1.4853652683318803",
      "0.011066662999386573"
    ],
    [
      "0.04981294036698088",
      "-1.7447186580621885",
      "0.4564687702216548",
      "5.094510313227437",
      "-5.921758295092515",
      "1.477185226322666",
      "2.254363451960449",
      "7.417985011270857",
      "-1.6313703122673024",
      "1.752984093074123",
      "0.9925582693205228",
      "0.7001702135096907",
      "0.37076675956470984",
      "-1.4012617985353677",
      "1.4259954601822373",
      "3.3850181014853944",
      "7.785755789093417",
      "1.6545622708132517",
      "-0.24224196579310528",
      "-5.171881059718504",
      "-0.35527488719652095",
      "-2.838211227603883",
      "-7.808134445609441",
      "3.925531068352116",
      "4.048977207701792",
      "3.8591190024503836",
      "-1.9039614753788014",
      "0.006318171178158711",
      "-2.0046473081287792",
      "-2.5427255447359234",
      "-0.23492547684864118",
      "-5.353698344866553",
      "-0.7231555611362944",
      "0.05471221999597237",
      "2.2146147534342906",
      "0.306354465415325",
      "9.907148210044264",
      "0.7721098699026214",
      "-0.7429745487918304",
      "-4.494623230453032",
      "-0.034126616185872996",
      "-4.815138323520661",
      "3.2915885867782073",
      "-1.0527276163465538",
      "-0.05600955373118632",
      "-3.439968059381565",
      "0.6476741032505182",
      "0.63656153236176",
      "-15.319221623116464",
      "2.1734781066738833",
      "0.10485535217698767",
      "-1.0808885776717203",
      "-0.8223022226229757",
      "-0.7731148951547092",
      "-2.934993122957961",
      "4.065991328997045",
      "0.6711492017235108",
      "0.7925011755698345",
      "3.817709995735992",
      "-4.464390338990299",
      "-3.0643960886136585",
      "-3.697377135416545",
      "0.5700892482634409",
      "4.253065022835364",
      "3.3667022108412854",
      "-2.818992344249295",
      "1.8001316740740925",
      "0.3954603106818829",
      "-1.4311057040827528",
      "-2.1500784258725485",
      "1.6420089576587025",
      "4.3964539015621655",
      "-6.220815685819078",
      "5.2175308776876355",
      "2.782997528532469",
      "16.695894642205072",
      "-2.1957288040405425",
      "0.5116416288013975",
      "-0.3057950648684455",
      "-0.9710343681418324",
      "-0.2314769078859547",
      "0.006290008813273561",
      "0.19386708380689963",
      "-0.10957433144164443",
      "5.09470683332791",
      "1.4923432673469084",
      "3.212019000700119",
      "0.8206681836853937",
      "0.2908946305303601",
      "3.5808626900087552",
      "15.488004517067917",
      "0.4689805835453843",
      "-1.1852489453126878",
      "-4.068210704043025",
      "0.06724824121694574",
      "-0.28050665905951505",
      "6.594483681918219",
      "-1.6767305589166877",
      "1.3142552908257146",
      "-0.03177881568567727"
    ],
    [
      "-0.493713163993497",
      "-1.2630456509149048",
      "2.0042727815403647",
      "2.1864711256482248",
      "-3.5356606635731773",
      "1.1138173045012814",
      "0.41094556873956795",
      "5.027178622114808",
      "-1.439386944474515",
      "1.4039669162851276",
      "0.039886160466597785",
      "0.7227185890800565",
      "2.2578769846769307",
      "-0.6804588113118271",
      "2.5605536075556854",
      "2.3194094885240073",
      "6.891861350971171",
      "0.01260168042642598",
      "0.27891910061473024",
      "-4.1993276579203425",
      "1.319907326935037",
      "-3.140504038338075",
      "-6.152991084315463",
      "3.566740967653467",
      "3.8323827343161527",
      "2.808155237842687",
      "-0.9792716257321555",
      "-0.0033617392253630783",
      "-0.5495474958250712",
      "-2.126596122478088",
      "-0.3019129179786794",
      "-4.684283906016297",
      "-0.2776078361454232",
      "-0.004387621678041277",
      "1.9834852987657035",
      "2.352871676514242",
      "7.832882414252656",
      "0.3828212717851568",
      "-0.9504079016861443",
      "-3.1182745151090088",
      "1.162057815538885",
      "-3.534922685937426",
      "3.314736482935349",
      "-1.1898179542447542",
      "0.01059518813473566",
      "-2.748082084485509",
      "0.14536940953364771",
      "0.3110901723343438",
      "-11.624525505891286",
      "3.645122678881804",
      "-0.41099836500849846",
      "-0.13463284329672218",
      "0.3197490160960875",
      "0.23204489682533047",
      "-1.0349252438378815",
      "3.2097758478865566",
      "-1.5824426870294197",
      "-0.2843720622919766",
      "0.8673607666029566",
      "-2.8405488128458583",
      "-4.162029718216371",
      "-2.1653197094842986",
      "0.18718133914618357",
      "4.599710553542018",
      "0.9943250610732699",
      "-1.1462697210260822",
      "1.2647264384803558",
      "-1.5458209937261547",
      "-1.8682528727889915",
      "-1.6721815344980937",
      "1.476435849753256",
      "3.4712061647167127",
      "-5.119403466948613",
      "3.9902311930753407",
      "0.9701051246719021",
      "13.449372914800868",
      "-2.5463972598566182",
      "1.103406252457042",
      "-1.789337430910185",
      "-2.0769690645355037",
      "-0.258903404017877",
      "-0.5296856713275686",
      "0.1015147673489454",
      "-0.22297245673086905",
      "4.412207957380046",
      "1.170298636355037",
      "2.800464048022088",
      "-1.03512392779822",
      "0.581992531449045",
      "3.581702104189845",
      "11.820738027357265",
      "-0.3967343545964468",
      "-0.5360008141286947",
      "-4.182401728971478",
      "0.1383809497914599",
      "-0.0586461162829721",
      "5.301958337425978",
      "-1.6230356478924326",
      "-0.29272651804110655",
      "-0.008880164851552947"
    ],
    [
      "-0.1960107623162041",
      "1.0461855785877041",
      "-0.8272369136823026",
      "-2.913345595058216",
      "3.623590764927665",
      "-2.15108314440221",
      "0.11268661503305555",
      "-4.008665635878243",
      "2.0670972398032963",
      "-1.6594475854815216",
      "-0.24422523126869905",
      "-0.15493699928888152",
      "-2.14000065638996",
      "1.2239649429507162",
      "-1.4885835035582722",
      "-3.2712094717912032",
      "-5.625067643915348",
      "0.3206898421224502",
      "-0.311864487783978",
      "3.296962570540857",
      "-0.6271577811923518",
      "2.692522417122666",
      "5.402752286972373",
      "-3.0840194295348677",
      "-3.439729194155098",
      "-2.3019213302665995",
      "0.9719829158165842",
      "-0.3256215172530207",
      "1.0876107167611864",
      "1.6441415466310396",
      "0.13592866779270563",
      "4.383342902176425",
      "-0.43385611002661545",
      "-0.3496962677173737",
      "-0.4738815741266744",
      "-2.41425070442029",
      "-6.5790854292918075",
      "-0.8527357023066191",
      "1.5642587159488204",
      "3.1868563741693636",
      "-1.3004273448361576",
      "3.2813324410353566",
      "-3.153026580810572",
      "2.074487135983817",
      "-0.1382005475025206",
      "2.8826874087077043",
      "-0.32673293523623576",
      "-0.047601280562208116",
      "9.683172163333467",
      "-2.051924225485939",
      "-0.09256670325721163",
      "0.49240589117493083",
      "-0.15175488423304867",
      "-0.14411601330328597",
      "1.4384117069160987",
      "-2.5626029209863965",
      "1.0953831138000554",
      "-0.7151137774072526",
      "-2.1189201616524254",
      "3.696276689156863",
      "3.342617998358695",
      "1.0360096538428794",
      "-0.17029937881541615",
      "-3.2173337064287004",
      "-2.1658179132995565",
      "1.2674479868164534",
      "-2.3488180522108832",
      "1.614161536674214",
      "1.3326488093114846",
      "2.017408118963093",
      "-1.9287078074784498",
      "-2.983445379150025",
      "4.037555557525278",
      "-3.759759122559053",
      "-0.9440350856122414",
      "-10.607006361746967",
      "2.200691838480634",
      "-0.9104526025641233",
      "2.021765555270958",
      "2.532926375376406",
      "0.5544879622626637",
      "-0.295454161717778",
      "-0.1358334295133492",
      "-0.019361700323816754",
      "-3.8731337051681054",
      "-1.9944091130831105",
      "-2.8611374384690698",
      "1.1235375723314804",
      "-1.026350238045091",
      "-3.2733954205785105",
      "-10.470316580660437",
      "0.2828530582079166",
      "0.26392093396516236",
      "3.036891526247232",
      "-0.6540551411671117",
      "-0.2802247941005983",
      "-4.907860700693185",
      "2.262684320868585",
      "-0.4171665822664546",
      "0.029346248164992997"
    ],
    [
      "2.8455866175750186",
      "4.988222816087005",
      "-6.169161166934558",
      "-10.197913779952824",
      "10.286862172646627",
      "-8.038389951486069",
      "-0.6469713969684152",
      "-21.950880980145197",
      "8.020461379820908",
      "-4.562357570888593",
      "0.8475450359781173",
      "1.1678829746836772",
      "-8.635013346651514",
      "3.754822624173104",
      "-7.5809840817360685",
      "-10.601020485629526",
      "-26.922556409292632",
      "0.5371582428602578",
      "-0.29284718581656194",
      "16.562229066770374",
      "-3.79027359683264",
      "12.823167798805162",
      "22.892444683139015",
      "-12.962120447705937",
      "-13.86367987308992",
      "-11.368562562872185",
      "4.7508480881451955",
      "-0.09217727312955132",
      "3.0878981245131474",
      "6.617300091101844",
      "0.05178307804266468",
      "17.18823037352198",
      "-1.1116872021565427",
      "-2.682207084144077",
      "-0.8995991130168367",
      "-8.923300223680048",
      "-26.856281386673828",
      "-4.513200383406735",
      "7.831089950212772",
      "13.170619347758528",
      "-3.189881020114793",
      "17.143313385135478",
      "-12.254659478659148",
      "5.302636719565681",
      "-1.5329684414430977",
      "9.641599470838626",
      "-0.23735476899462649",
      "-1.167473244564311",
      "43.18145349325061",
      "-11.671878407931933",
      "0.128814191556833",
      "1.927623613676041",
      "-1.0115289468437054",
      "-1.2468883412188683",
      "0.9361823442838442",
      "-14.627376775899943",
      "5.382602264096686",
      "-2.008856672890156",
      "-6.8804012454990815",
      "11.679187554158371",
      "14.345471206273734",
      "6.492193181907976",
      "-2.4781453761338574",
      "-16.734346907060395",
      "-6.068102844842335",
      "2.682370719909364",
      "-9.458582415643825",
      "5.22459061254435",
      "3.39360595425327",
      "8.240920907279772",
      "-6.69940995584641",
      "-12.984437763139029",
      "14.59183955153422",
      "-17.204270821869184",
      "-4.396062508162648",
      "-51.07864722655741",
      "10.286094632758651",
      "-2.303219057106417",
      "9.107963254354237",
      "8.28936204791578",
      "1.76157710416408",
      "2.017982169580826",
      "-1.7109531856051594",
      "0.8474965551471987",
      "-16.56345716510914",
      "-8.595779309292448",
      "-15.789007845692474",
      "4.133869292673101",
      "-3.2886405631582147",
      "-11.791747416612619",
      "-44.64170954423471",
      "-0.46377546248769264",
      "2.149622765207843",
      "14.119781943626315",
      "-1.9755527755923337",
      "-3.1466453812128874",
      "-19.311958775737835",
      "7.256690589365504",
      "-1.6218146393394548",
      "0.01512517768171208"
    ],
    [
      "2.3010802525009963",
      "4.878860851998125",
      "-1.546255773202231",
      "-6.203352590163021",
      "6.094596409683674",
      "-7.525407535895956",
      "0.8045836605953132",
      "-18.876424386462833",
      "7.1360060899863305",
      "-2.6800044403585592",
      "0.7038061007059937",
      "3.0132810778715378",
      "-4.675214600821102",
      "4.0370045543017",
      "-0.7954122524352488",
      "-4.447275434170915",
      "-16.61795074245736",
      "1.4661378744766662",
      "0.4490677373672337",
      "10.60458028138004",
      "-2.675872091218601",
      "5.917245614893068",
      "14.189502671438449",
      "-7.425601487799123",
      "-7.685827332026049",
      "-7.135171495138045",
      "3.503660511195572",
      "1.0268070539220702",
      "0.22526490014139786",
      "2.3869136159079334",
      "1.0751981972190923",
      "11.076723140223983",
      "-1.020331511389937",
      "-1.4784057918710363",
      "1.8389060233645844",
      "-4.156270111058512",
      "-11.773006273068107",
      "-1.983226717721016",
      "1.9693539575725163",
      "7.414222280907427",
      "-2.74355107151719",
      "11.150746009955348",
      "-8.105150199530314",
      "3.755404196862198",
      "0.9733963508239718",
      "5.049318264486686",
      "0.767515255744621",
      "-0.8286021842196395",
      "26.854088426136578",
      "-7.199974184327856",
      "-0.7936515071637926",
      "3.011670594238662",
      "-0.5518286293463875",
      "0.5616016351356429",
      "0.13633460843859613",
      "-12.102840909474699",
      "3.827824172936883",
      "-4.760067716596578",
      "-8.685136021658499",
      "6.393177087186889",
      "8.869820249339341",
      "3.27777604150651",
      "-2.3566126858058185",
      "-8.15345921515763",
      "-2.748700383199149",
      "1.3008943145484757",
      "-8.423823461167249",
      "3.621206532130689",
      "-2.090814988664257",
      "5.9735422046974245",
      "-3.1670707925539685",
      "-7.714929984035375",
      "6.922660438761458",
      "-10.207793791615067",
      "-1.9016778198742121",
      "-33.02891400713494",
      "7.46341403557089",
      "-1.2942317008941746",
      "2.947831925725514",
      "5.318689387368654",
      "-1.0000304875806065",
      "2.3040763133353996",
      "-3.138293968455979",
      "0.7754807429195023",
      "-5.771936344843107",
      "-1.196465772460588",
      "-9.886650774907006",
      "3.290793344878259",
      "-1.47004006479625",
      "-5.9711148571496",
      "-25.707548235062514",
      "0.7148849178970913",
      "1.561601734218101",
      "8.00080265460187",
      "-2.7107811221706797",
      "-0.11561347817865347",
      "-13.087845140556245",
      "5.133519642219979",
      "-2.3509969301116223",
      "-0.013963426645918497"
    ],
    [
      "0.7843300270665047",
      "1.1849983514861846",
      "0.5891351146586916",
      "1.6949492591832478",
      "-2.032269390118361",
      "-1.6839187851523383",
      "-1.9183690924685248",
      "1.1305627353471868",
      "-1.6967488372858683",
      "0.4128604284733225",
      "0.906089559903391",
      "1.7988947857180393",
      "2.5009541945657086",
      "0.7832054998160527",
      "0.5509651954705694",
      "1.4221378460565615",
      "0.9833026266324003",
      "-0.13645576460385236",
      "0.5255303563648658",
      "-0.8532702322937552",
      "0.8775694494016945",
      "1.1530718614020488",
      "-1.3611048206032779",
      "2.1095047377597242",
      "0.7363100564708409",
      "0.9220454478848535",
      "0.017635153729844665",
      "-0.4932600882420561",
      "-3.55671451033711e-05",
      "-1.6425182385215353",
      "-0.35075343651452",
      "-1.7481157109419758",
      "0.41297810530255796",
      "-0.3087480283182521",
      "3.073633683668285",
      "2.3994609155697324",
      "3.007938323622821",
      "1.0776437490603408",
      "1.444072350719943",
      "-0.6322596145040474",
      "1.1851442784186565",
      "-0.12119296375616713",
      "1.3697717245894634",
      "-1.0519199565446764",
      "-1.3501497037009293",
      "-1.082283398603631",
      "-0.3385978992028381",
      "0.3677128676764197",
      "-5.318561283637104",
      "0.09099143299509853",
      "-0.12137159987874771",
      "-0.8028604268872246",
      "0.16144559350511",
      "-0.8718401620053982",
      "-1.89558159920944",
      "-0.47191535451648514",
      "-2.000418237778045",
      "-2.7658686266366774",
      "-0.5820777902436782",
      "-2.0008443959872246",
      "-0.256939414491969",
      "-0.10841042196820667",
      "-0.20730904322481924",
      "0.48179056192454384",
      "1.2830192540080012",
      "-1.806832628761905",
      "-1.9040742438277665",
      "-2.6882825254209353",
      "-1.16357659131545",
      "-1.8381840530790043",
      "-0.11263414518717801",
      "1.9490193625880174",
      "-2.8172596774061773",
      "-0.1919250880944696",
      "-0.19489846437039102",
      "4.214795595269079",
      "-0.9915445425100278",
      "0.6512968055519577",
      "-2.1481059529958255",
      "-1.7052947430304293",
      "1.2867121809351927",
      "0.06205236388985248",
      "0.7984855946521165",
      "-0.42050098750560166",
      "0.5965224701881539",
      "-1.0518728760381788",
      "-1.332500750126253",
      "-0.16080870478894807",
      "0.7813473679157353",
      "2.172136130480683",
      "4.596027796961613",
      "0.17180009717220507",
      "0.29863299806615723",
      "-0.9069729311460347",
      "0.9703881345503926",
      "-1.3434109854604894",
      "1.8019536212863956",
      "-0.3323087627126614",
      "0.7652150713472998",
      "0.013551264393781123"
    ],
    [
      "0.12212122005322808",
      "0.2778074937156195",
      "-0.13935378966650291",
      "-0.5885633286915747",
      "0.7535373282728208",
      "-0.25700417158932776",
      "0.26636763726145424",
      "-1.8398381164052766",
      "0.6730064141332248",
      "-0.22253861885987816",
      "-0.01637837722739054",
      "-0.07564004073562547",
      "-0.7158024421737378",
      "0.23270190897472365",
      "-0.0236665948130716",
      "-0.4558117065553344",
      "-1.3176394727042169",
      "0.06178482495761425",
      "-0.18243033299143332",
      "0.9666735443017248",
      "-0.3655002743312886",
      "0.28703634430474395",
      "1.3734980595205255",
      "-0.932956897215765",
      "-0.5814889794966135",
      "-0.5872752664284071",
      "0.13747528688151758",
      "0.09159286342887993",
      "-0.128306250824895",
      "0.4566200212278926",
      "0.05601820777854801",
      "0.9146714065822182",
      "-0.0584305913016551",
      "-0.026952662993632696",
      "-0.46448779418729863",
      "-0.8252148266611908",
      "-1.1659830519763181",
      "-0.31597405878258594",
      "-0.021415359768495457",
      "0.6375291662410977",
      "-0.31937440695068436",
      "0.9237921072200659",
      "-0.8272497622428482",
      "0.44318003287362756",
      "0.167270663785591",
      "0.5132833671387906",
      "-0.006313994193344692",
      "-0.11164775335319069",
      "2.8344201390469297",
      "-0.6585425956619153",
      "0.10423993255421768",
      "0.19241187329962667",
      "-0.049416993448581005",
      "0.041887284483017616",
      "0.1971141327188758",
      "-0.8936940051887342",
      "0.5290260788637965",
      "-0.0369476395493894",
      "-0.7395555547412953",
      "0.7070619153021837",
      "0.4986555348924283",
      "0.3175815213742211",
      "-0.020158802083573072",
      "-0.7215850623889208",
      "-0.24559577900388513",
      "0.28709754450847796",
      "-0.2507614292984136",
      "0.6529119549009504",
      "-0.19236563600378284",
      "0.662029335770906",
      "-0.17326628742391298",
      "-0.8043384096080824",
      "1.094996979392595",
      "-0.746258446301462",
      "-0.11109473879052417",
      "-3.2411456626445765",
      "0.6856277765542781",
      "-0.2915412419544363",
      "0.6699020130545751",
      "0.6231739130121382",
      "-0.16784914369548545",
      "0.24491310533673405",
      "-0.15347458428085273",
      "0.07393465297950931",
      "-0.3848042658569812",
      "0.06981744052484924",
      "-0.5058751074457581",
      "0.24205924901033327",
      "-0.4138067565811609",
      "-0.9061427936392217",
      "-2.5998044582344937",
      "0.06040003618863577",
      "-0.0015446475749401453",
      "0.7190621979475962",
      "-0.1954194076965157",
      "0.08528008663102367",
      "-1.1215579980547272",
      "0.2852465213901804",
      "-0.15505282812829344",
      "-0.0013655171344040102"
    ],
    [
      "-0.6660834106073583",
      "-0.4567342623582151",
      "1.2493507668802293",
      "0.6157512975260603",
      "1.402882834210848",
      "3.7094539275754914",
      "-0.37513823269591423",
      "-2.7641153595631733",
      "-0.7985014904903931",
      "-0.3395881145279744",
      "-0.8602652739642839",
      "-2.729565561122685",
      "-0.8030385908553344",
      "-1.690536393851422",
      "2.7407250200308426",
      "1.4358727497761121",
      "2.159920468484655",
      "-1.0862813810681147",
      "-2.1858451228476468",
      "-0.13822183603903462",
      "0.3473843510094243",
      "-3.273912800272218",
      "0.44326960217304173",
      "-0.862531381021871",
      "1.565113506934213",
      "-0.18956943960567843",
      "-0.9523729543136662",
      "-0.1777969300758992",
      "-1.4431520312601473",
      "1.2039366677547607",
      "-0.512826838227971",
      "0.23131205354003487",
      "0.2407789552158831",
      "0.3202706322540331",
      "-5.098551906781251",
      "-1.5937455321311218",
      "1.778401710782911",
      "-0.3787913585906941",
      "-0.42081321152657797",
      "-1.5551499348771864",
      "0.19756693207526566",
      "-1.0241775399671915",
      "-0.06128139462868086",
      "1.2546283257945576",
      "0.17672987639995327",
      "0.9544920452559214",
      "-1.264647462411327",
      "-0.1260606039818169",
      "1.8362612761209225",
      "0.023241110390846927",
      "0.9260252514244524",
      "-0.43050461347254604",
      "0.16745465682683724",
      "-0.3845834603541164",
      "1.9431562879812962",
      "1.206065003969462",
      "-0.30996485097301396",
      "2.191896291215338",
      "-2.1400853945308977",
      "-1.1298905158665034",
      "-2.2403153365854873",
      "0.6837543830458559",
      "1.854614248859366",
      "1.6640120967187197",
      "0.9347145638118185",
      "0.9117191524381031",
      "4.4174023464787755",
      "0.44470200997939224",
      "-1.6429884263688515",
      "-0.140641348656708",
      "0.12990314921627633",
      "-0.7292098285340743",
      "3.2643128944796054",
      "2.6432253059449913",
      "-0.5189391634923101",
      "-1.8313785913605265",
      "-0.51400500900519",
      "-1.3874873478955618",
      "2.121175664928824",
      "0.11809619243078212",
      "-0.10267762395826126",
      "-0.2565235184384263",
      "1.301374017265549",
      "-0.2724143112553138",
      "4.07728124861272",
      "1.6976363351029053",
      "3.8318609130114987",
      "-1.5428950066400322",
      "-2.741608275652381",
      "-1.8027536078229507",
      "0.4332600204244667",
      "-0.09039213452903158",
      "-0.9426955706267393",
      "-0.03900576916037967",
      "0.42186088603659067",
      "0.05068049508125283",
      "-0.6918669733157538",
      "-0.4339417735209258",
      "0.008534121320966674",
      "0.015316063442079657"
    ],
    [
      "-4.112339986320662",
      "-19.372331117899602",
      "7.408132572418811",
      "29.99159286416261",
      "-40.22270805074927",
      "26.082877782170733",
      "1.4121749785774302",
      "73.82847845024051",
      "-26.03962681896754",
      "11.533651203739577",
      "0.7622965434271252",
      "-4.641203653425211",
      "21.20373246636467",
      "-18.303595742907223",
      "10.144277659452062",
      "27.490405792579857",
      "72.3567380922995",
      "-2.7973056991634624",
      "1.8881498679620503",
      "-46.65154754243437",
      "11.14120329514568",
      "-30.90146933836843",
      "-67.50734839759733",
      "37.2936423489876",
      "34.99190811496616",
      "29.10079733517635",
      "-11.923099076484439",
      "-0.4176978469488035",
      "-3.0747797126186227",
      "-15.910275454787897",
      "-3.157912161613741",
      "-45.0871867191266",
      "1.5974699530573373",
      "3.519596729778186",
      "3.4233999046976833",
      "24.549248650100417",
      "65.76359123688718",
      "10.05391487108099",
      "-9.927286610668904",
      "-37.054102111968476",
      "11.458860279851661",
      "-48.853937506501815",
      "35.90017444102715",
      "-15.530156261809278",
      "-0.6764165536549293",
      "-24.672124471175643",
      "1.0134494372920964",
      "3.730181499769755",
      "-123.676950469675",
      "32.48726269980362",
      "0.5853097158214435",
      "-7.07572689787513",
      "2.6230282983624766",
      "-0.44831943779528655",
      "-11.291109855899078",
      "44.27330071376851",
      "-13.554588382073687",
      "16.445988772366384",
      "34.25018868084341",
      "-35.732363052788436",
      "-34.194570426136075",
      "-18.51154069526751",
      "6.118659154790835",
      "40.528691318258765",
      "15.161954792559586",
      "-13.387955890268039",
      "29.738084740720243",
      "-16.239628791951283",
      "1.2273621088972386",
      "-24.864402769689928",
      "13.788215777706794",
      "34.29862717838725",
      "-43.89053317737646",
      "47.90997107678171",
      "10.56743940292856",
      "146.8664902602171",
      "-29.936562629732933",
      "7.844233082343951",
      "-18.193513825279307",
      "-23.179649021324895",
      "-1.6891126960740888",
      "-7.264915015665429",
      "5.844467435007259",
      "-2.525095877570418",
      "37.236264131263205",
      "12.113384905745823",
      "39.8882319717627",
      "-13.334064550573702",
      "10.517748029594538",
      "33.79637784262353",
      "124.29433323763271",
      "-3.1288641158722896",
      "-5.242913863460329",
      "-37.81706194084492",
      "6.774596865325945",
      "0.16394728624795868",
      "52.64364886459722",
      "-17.558029062851706",
      "5.698407100884466",
      "-0.07933324969709923"
    ],
    [
      "-0.6556815707811996",
      "-2.5217187376670624",
      "2.0129133220764954",
      "4.961284351361769",
      "-5.920724463092386",
      "3.657556973965413",
      "0.5549768077283191",
      "10.107777518192455",
      "-3.641714438178655",
      "2.3425915737251986",
      "-0.021945370086517018",
      "-0.4369040428056179",
      "3.7692957629033876",
      "-2.1425639612730527",
      "2.9259140303316706",
      "5.387240324056392",
      "12.32874388673397",
      "0.3931619370125115",
      "0.14849629569320855",
      "-7.236231935586039",
      "1.3151573545583515",
      "-5.8259931549457775",
      "-10.475563175372892",
      "6.352165235712284",
      "5.866861245546144",
      "5.032767299580043",
      "-2.2546422317446666",
      "0.12455371386121956",
      "-1.6083647322417345",
      "-3.376764601203377",
      "0.1174040663082354",
      "-7.316551727199926",
      "0.6853580712525482",
      "1.4394263917022796",
      "0.3753652032549849",
      "4.170905994766956",
      "12.848953304841226",
      "2.3284244002774663",
      "-3.6632826270721255",
      "-6.258584366272577",
      "1.0027338516582658",
      "-7.911004313837978",
      "5.152731221532516",
      "-3.1050163874267027",
      "0.3877784185811086",
      "-4.074329170218648",
      "0.3083798183371282",
      "0.6825085315204046",
      "-19.255402391051554",
      "4.089062044501577",
      "-0.13923223091999587",
      "-0.8669241236093529",
      "0.1558169017523897",
      "0.020296983550284076",
      "-1.5044988749702455",
      "6.456803497430619",
      "-2.0507726694571558",
      "1.3256117975453838",
      "4.026878011542405",
      "-5.8898091299577375",
      "-5.944072055981558",
      "-3.1362620199878264",
      "1.443176669824967",
      "7.231515612633182",
      "3.2610027152329346",
      "-1.8589335917298058",
      "4.502661214672246",
      "-2.337133142507595",
      "-1.3755908935957961",
      "-4.036682934777973",
      "3.1731936851499953",
      "5.956831381638741",
      "-7.219018898024801",
      "7.688341690227911",
      "2.149889524402383",
      "22.53712712498798",
      "-4.09938535486925",
      "1.5069621494296115",
      "-4.078061104402612",
      "-3.53422827025417",
      "-0.6841565772619446",
      "-0.7211516674013572",
      "0.31813661575431446",
      "-0.5395959660092613",
      "7.748468585822379",
      "4.09923065993416",
      "7.64390579026703",
      "-1.454612284627393",
      "2.0047060155966236",
      "5.734203772206575",
      "20.524440582778468",
      "0.7142253821023092",
      "-1.411292202600643",
      "-6.107650937304681",
      "0.9325408738477128",
      "1.137681602034497",
      "7.8324629365913125",
      "-3.0712675505413536",
      "1.4245916819768192",
      "0.006324114086012599"
    ],
    [
      "1.6184157115053666",
      "2.392406203993659",
      "-2.7997908096650823",
      "-3.9759265495510787",
      "3.399197170117187",
      "-5.701500577628255",
      "1.9978673878523374",
      "-9.295494834638282",
      "3.769623826541101",
      "-1.481650833885526",
      "1.0683762991479249",
      "1.6774564169783732",
      "-4.096767853445815",
      "3.1188355150493106",
      "-3.656296370265299",
      "-4.097412682487506",
      "-12.30016920149845",
      "1.9533873333542717",
      "-0.24870349948953088",
      "7.147536558892406",
      "-2.5946308973683467",
      "6.161384601561034",
      "10.333641847426378",
      "-4.799414839723962",
      "-6.754942310899756",
      "-3.402266757886598",
      "0.7837926946606981",
      "0.11292845932040452",
      "0.20527906091075523",
      "1.8056981116063544",
      "0.5025215477077762",
      "5.397353890466597",
      "-0.6771827870446234",
      "-0.19572096373885692",
      "2.1955736560467107",
      "-4.702723357761042",
      "-10.927061189769107",
      "-0.9711483665122291",
      "1.023300366240149",
      "6.18759526773843",
      "-2.762023043073154",
      "7.446145164744503",
      "-6.404738126051567",
      "1.737776196283774",
      "0.22118793989013055",
      "4.486776424435285",
      "0.43267964741039705",
      "0.37348860521127164",
      "19.153862279623226",
      "-4.889108206343733",
      "0.15888069622339798",
      "0.7835703494558773",
      "-0.03897679874049346",
      "0.5058355259365364",
      "-0.8217728302922016",
      "-7.037013883312776",
      "3.5104936172130317",
      "-2.400547492205172",
      "-2.6733696955714086",
      "5.189635026913057",
      "6.296546625188118",
      "0.880144751915844",
      "-0.41452479598293157",
      "-7.6104187430908805",
      "-2.121883752475543",
      "0.0950863535528165",
      "-6.727632517323476",
      "3.8234797015803723",
      "1.5973577147573184",
      "3.427887751804629",
      "-1.6698906360522197",
      "-3.9991864020629886",
      "5.262685693363638",
      "-8.0910480967025",
      "-0.1569447914742105",
      "-21.86131371347826",
      "5.096653954110004",
      "-0.5548788968756396",
      "3.0487985569597096",
      "4.567790101478298",
      "0.00800062739920133",
      "0.9968600630485337",
      "-0.7461345356217345",
      "0.2454711073889561",
      "-7.038048237813726",
      "-1.848964578465984",
      "-8.237537478099767",
      "3.8575030039348004",
      "-0.8943785115604447",
      "-5.039274532515957",
      "-20.462481346356686",
      "1.0158997545171438",
      "0.007039617118949869",
      "4.136712558901077",
      "-1.243072272182292",
      "0.20829522931681554",
      "-7.97955722410439",
      "2.298583401997947",
      "0.3053613424911406",
      "-0.0022760100534470504"
    ],
    [
      "3.8247023039471344",
      "3.5742161505936645",
      "-3.288038982995668",
      "-6.0438606090321905",
      "3.1729345204292216",
      "-6.350959527763147",
      "0.7750949159605183",
      "-14.343287042801848",
      "3.752769908838807",
      "-3.3881430767217617",
      "2.0913307613268546",
      "2.961456774252049",
      "-6.390224560097881",
      "2.5656067242334553",
      "-3.7848409235159535",
      "-7.401876643473911",
      "-14.813465905539102",
      "0.19443182585853427",
      "-0.9923059327015501",
      "9.682768489471721",
      "-1.817503157693586",
      "7.566326365886433",
      "13.408832196066264",
      "-6.705472892629112",
      "-6.008327458745744",
      "-6.1063048492833305",
      "1.7738652109643627",
      "-0.5349951456243061",
      "2.8688649762565794",
      "3.807590437301674",
      "0.05155116761075826",
      "8.704959923253663",
      "-0.24200540092399417",
      "-1.5203859460050364",
      "2.4386446588814312",
      "-6.383157999755848",
      "-13.99335137915051",
      "-4.146216271205707",
      "5.167734290095953",
      "7.57065275632239",
      "-1.4350123602628155",
      "10.524151774738394",
      "-6.031029252927858",
      "2.639188369763925",
      "-1.2015047220941781",
      "4.6641834695182425",
      "-0.15528314511173238",
      "-0.6688386612649938",
      "25.492291591217544",
      "-4.214511973690042",
      "0.5978668275180652",
      "0.384142771670437",
      "0.02407440931056937",
      "-0.11305125937528505",
      "-3.1089698667313033",
      "-10.730014904929021",
      "3.852378324224951",
      "-1.943844775675165",
      "-4.591841502683476",
      "7.28227398067524",
      "6.031291494195854",
      "3.312946716876835",
      "-0.20059558665938917",
      "-9.94674326667153",
      "-4.1619975467093715",
      "-0.3304535044970006",
      "-7.834635263613465",
      "4.435160897699023",
      "-0.2584840642125623",
      "5.094625889699665",
      "-4.555508312029729",
      "-6.8093730078734955",
      "6.091461373643892",
      "-9.580561283213287",
      "-2.263859727325143",
      "-29.810713286187124",
      "4.245752805780452",
      "-1.4844837236905735",
      "6.887406792029047",
      "4.6547910875722165",
      "1.8209733576471487",
      "0.5033548305078065",
      "-0.2708613637524373",
      "0.3594028181567376",
      "-9.05474790630004",
      "-7.189867267948698",
      "-9.167430673162086",
      "2.3121367827540613",
      "-2.4483624403513784",
      "-5.955856481016921",
      "-25.50898621245834",
      "-1.6245772379896957",
      "0.7880757004355866",
      "7.3145235508781825",
      "-0.43673380844922016",
      "-1.6111866672202346",
      "-9.167790752935309",
      "2.5524383536744026",
      "-0.9351652790667097",
      "-0.007828060533973093"
    ],
    [
      "2.139601245620055",
      "5.869789475703154",
      "-1.835934817647985",
      "-4.889658145150851",
      "7.6311109191125235",
      "-9.008435417535914",
      "1.2578218355493023",
      "-18.669119873641566",
      "4.969132640623767",
      "-2.543455735187479",
      "0.9331588434606819",
      "3.2519626074654426",
      "-4.586636511532592",
      "5.819078569808453",
      "-2.781850340979044",
      "-5.300382753119575",
      "-18.300270595820987",
      "2.4657464249105443",
      "-0.5473728133654686",
      "10.98363414584194",
      "-2.6404397272978737",
      "8.092689131141473",
      "15.873234024062095",
      "-6.374063666272456",
      "-7.461755228351647",
      "-4.769957971926472",
      "2.0281534276893445",
      "0.22556736930929738",
      "-0.18129862887371578",
      "1.7646784547043204",
      "0.7071326387189717",
      "8.307287166038906",
      "-0.4244033516780844",
      "-0.5370560828721376",
      "3.117295017625705",
      "-4.945287977372753",
      "-14.231009360517385",
      "-1.8819107185356918",
      "3.2196257014712346",
      "8.62097913274286",
      "-2.2685823964967713",
      "11.807208712485359",
      "-7.026632676878907",
      "2.569284832970277",
      "-0.009011220983628446",
      "3.6349501187720445",
      "0.40512456445743067",
      "-0.5345032814787773",
      "29.652872579898688",
      "-5.958971163756319",
      "0.6140464383161919",
      "1.3351344452690772",
      "-0.2509224637427767",
      "0.07418787912788996",
      "0.3587048252763016",
      "-12.422615922433456",
      "3.592192401714438",
      "-6.770639574911044",
      "-8.102515743339252",
      "6.701122084869992",
      "8.401230293279118",
      "1.4423125103370102",
      "-0.6242284152396326",
      "-10.044370372539197",
      "-2.121822430557663",
      "1.5475056631196962",
      "-10.211769199190302",
      "4.079042409605396",
      "-1.375559781043632",
      "4.497397931027178",
      "-3.1385572128619312",
      "-5.68818712470228",
      "7.655049539849481",
      "-11.225244469184092",
      "-1.6236714400965713",
      "-34.92123629409667",
      "5.9117692316344055",
      "-1.5566149500829105",
      "3.2582186959084756",
      "4.975303246844997",
      "0.05249243086709317",
      "2.3418381120570486",
      "-1.5018694982836196",
      "0.41521347595854735",
      "-9.354535465018785",
      "-3.2382431853211173",
      "-12.053970552084545",
      "4.610096517474098",
      "-1.842762056765343",
      "-5.021717122063749",
      "-29.05896835286901",
      "0.6713069734456331",
      "0.9040011288463575",
      "6.682098473366689",
      "-1.4286261798166127",
      "-0.4515091230102859",
      "-9.480294324730007",
      "2.733039524653443",
      "-0.7173247708453118",
      "-0.009022465393341193"
    ],
    [
      "-2.4053251408311827",
      "0.010678153742206277",
      "1.0648493304370097",
      "-0.3071503354424426",
      "3.939363932123486",
      "0.857837644160713",
      "-0.7998599085122803",
      "0.6562865201701682",
      "-0.6153734167408497",
      "1.3214232907625671",
      "-2.0107816805351084",
      "-0.8593351879268112",
      "1.5101001542908086",
      "0.47662016240735483",
      "0.06165392342133877",
      "0.8502440994161949",
      "0.6459166652175653",
      "-0.2731205227409524",
      "0.5269813402611092",
      "-0.10281110204243721",
      "0.3046000512223208",
      "-0.16153476471770417",
      "-0.009532735403369887",
      "1.0765351767625855",
      "-0.6203226126484306",
      "0.48632756196142063",
      "-0.6090871894775379",
      "0.07498237725973672",
      "-0.8031255530356067",
      "-0.993520407819732",
      "0.7611466009988999",
      "-0.8385736282152699",
      "0.4570900712714729",
      "1.0288337621773676",
      "-0.4696463052032538",
      "1.9612720124475007",
      "-0.06492676808195676",
      "1.643225845792104",
      "-3.427604525831176",
      "0.5984481682904202",
      "-0.17546925476971925",
      "-0.4010405290500152",
      "0.298869740170682",
      "-1.3124770676388908",
      "0.4950009281914231",
      "-0.13942754492870554",
      "-0.01711602911380347",
      "0.15663495653313042",
      "0.5209828070537834",
      "0.09462721894311352",
      "-0.6761818122365344",
      "0.2440872905930208",
      "0.13601158082016576",
      "0.9249416852161053",
      "4.574965156963309",
      "1.185909669969466",
      "-1.000309308940266",
      "-0.47895688620993127",
      "-0.3931690718246447",
      "0.08196772966349641",
      "-0.3486400048960139",
      "0.6725611235361549",
      "-0.009156293132716641",
      "0.9090206679727681",
      "0.33094589170432764",
      "2.745284618289885",
      "0.6272451070159749",
      "-1.1048155491873544",
      "0.4086666763420366",
      "-1.0676201248933146",
      "1.8332818595094402",
      "0.8042319971354817",
      "0.41955857719468953",
      "-0.49649121442271066",
      "0.09910804633403644",
      "0.13911196575557946",
      "-0.3733346852404981",
      "1.1752699488035494",
      "-2.595467684040459",
      "-0.6648655620924474",
      "-0.38633851215449905",
      "-0.16564526277411612",
      "-0.4985524738504893",
      "-0.295665428052606",
      "-1.0013939421503848",
      "2.179128140459141",
      "0.7129926050386555",
      "-0.5674233619045554",
      "0.6073863989918497",
      "1.0146390032295687",
      "-0.7448378802328797",
      "0.8580870876441803",
      "-0.7419884222713902",
      "-0.9979585282057993",
      "-0.020527732537503594",
      "1.616194864858165",
      "-0.12122370298020388",
      "-0.9118011799162781",
      "0.20779957308644956",
      "-0.014159926686957045"
    ],
    [
      "0.30367146906483006",
      "0.7527213481850362",
      "-1.134946349708126",
      "-0.02612599642205549",
      "0.7492031111109467",
      "-0.9081232151464097",
      "-0.7017467532330263",
      "-2.2217102483741034",
      "0.7603235675325913",
      "-1.46379804976516",
      "0.3011576326532582",
      "-0.1188296873044204",
      "-0.6105563775899816",
      "0.7016550593693148",
      "-1.4169117791123074",
      "-0.34889612899230227",
      "-4.265462789358591",
      "1.172188425734291",
      "-0.6160483341089087",
      "2.7619462905677006",
      "0.13408570178652962",
      "1.3578380871619458",
      "3.804118026021741",
      "-0.5832592295486231",
      "-2.3919541258019636",
      "-1.8904678295008648",
      "0.6714313996460907",
      "-0.16283450406206199",
      "-0.2767493763109948",
      "0.03343645079900935",
      "0.7977544447622035",
      "3.3639962866648188",
      "-0.46523588943368355",
      "-1.2156699408711926",
      "0.17907200286034863",
      "-0.8194460062383717",
      "-4.717431672360853",
      "-0.08484050289577207",
      "1.4179548049530473",
      "1.7070448901537705",
      "-0.9934813919947657",
      "2.4282338643751684",
      "-1.6595254164798745",
      "-0.4479312785088946",
      "-0.6615941939472134",
      "3.1847911579208508",
      "0.705280346847019",
      "-0.44710269409076525",
      "8.284935941326667",
      "-1.548721081568547",
      "-0.3996459388691717",
      "0.4077742683887639",
      "-1.3282581868509067",
      "0.6688338447137541",
      "0.11190073077652232",
      "-1.6980384955832266",
      "0.1192551481143195",
      "-0.29743022062658864",
      "-0.6972574751239325",
      "0.1394425787161073",
      "2.313385557907238",
      "-0.11141781775819123",
      "-0.1737290784460373",
      "-2.609393602203403",
      "0.46351328681423876",
      "-0.16261614874869537",
      "-1.6731395551766073",
      "0.310884459444689",
      "1.9072789537520054",
      "0.7184141978765058",
      "-2.1900902725035163",
      "-1.3378567052508712",
      "2.025552636332646",
      "-2.19199858851352",
      "-0.7570255006537574",
      "-9.232364782025265",
      "1.1037686596810348",
      "0.7606435984359443",
      "0.5431848001862252",
      "0.9778124224227911",
      "1.3280524512500953",
      "-1.0903947037827446",
      "-1.310522054828944",
      "1.078500715662377",
      "-1.9592210178132885",
      "-0.13867659316805048",
      "-1.2249037066506323",
      "1.669022873119425",
      "-0.05772499281258742",
      "-0.8010607740157027",
      "-7.6886123194792555",
      "-0.08732765379424767",
      "-1.0568959796354689",
      "2.4039983217297043",
      "-0.7828979763036119",
      "0.13929195109504927",
      "-3.9549457645691386",
      "1.4886024165030585",
      "-0.5607365225106251",
      "0.010013710755580224"
    ],
    [
      "2.7504607371004046",
      "0.8670501201799699",
      "0.23120417617040928",
      "0.47586610970745535",
      "-4.580520317145908",
      "-3.4333422164110847",
      "0.9265521603638301",
      "-0.48282472015587663",
      "1.0946235832572317",
      "-1.2512004513379267",
      "2.2092164130750453",
      "3.646750833168966",
      "-0.2806637242540059",
      "0.8207041828758231",
      "1.1492916224949465",
      "-0.8545495305983593",
      "1.3763529784963662",
      "1.4190856658830868",
      "0.32183460099034084",
      "-0.5183171906563843",
      "-0.5959638736685151",
      "0.41104564190322573",
      "-1.5592089521458363",
      "0.5638803312539076",
      "1.4323375111670031",
      "0.7816751055398852",
      "0.7389299856700289",
      "0.16266322525738908",
      "1.211872922873271",
      "-0.37825132612790724",
      "0.28147584620753974",
      "-0.32804756654258876",
      "0.12075764445113084",
      "-0.7743140355545858",
      "4.1595142235408655",
      "0.15726224986937254",
      "4.331642708370443",
      "-0.6825447302603419",
      "2.1838729123812186",
      "-0.4317798213806722",
      "-0.002579574628197452",
      "0.4863444918731807",
      "0.20275550747755325",
      "-0.13199815208055496",
      "-0.07603209501427396",
      "-1.7129517509558934",
      "0.5664550884240228",
      "-0.37559927467195403",
      "-4.261948695993808",
      "0.6550557042706538",
      "0.2852487941779795",
      "0.3715563778190551",
      "0.105486855638088",
      "0.5925751172177234",
      "-5.458337532270977",
      "-2.5628717219822157",
      "0.739675497089367",
      "-2.250713990047855",
      "-0.4797542798927908",
      "0.13392102526056102",
      "-0.5747944088928509",
      "-1.4218570044994379",
      "-0.6525697914281311",
      "0.5606782270353197",
      "-0.1971922999892722",
      "-2.815747934196695",
      "-3.280542929501513",
      "0.4316318989997004",
      "-2.83425120403488",
      "0.5533425186843256",
      "-1.7465836892382627",
      "0.5358025329135191",
      "-4.443536727933847",
      "-0.4840563666300631",
      "0.8655289855718514",
      "3.6604177450057467",
      "0.3909259881506455",
      "-0.13076611234311195",
      "-0.08601830206725317",
      "-0.0332353467917398",
      "0.13897470060422407",
      "0.5483687743397346",
      "-1.044058868635152",
      "-0.018880321155923748",
      "1.8368194586178197",
      "-2.0882856427490295",
      "-0.6480262915365143",
      "1.26235068576391",
      "-0.6541381009737876",
      "0.8546412837443547",
      "4.352557607909715",
      "-0.25134729364475983",
      "0.5614354197250369",
      "-0.07539443716878431",
      "-0.019650922226967574",
      "-0.5799076874919165",
      "1.6222212227602912",
      "-0.26270415300094063",
      "-0.6600305174072937",
      "0.05883943000594532"
    ],
    [
      "-2.2817666426762844",
      "-3.728220974952662",
      "1.7072980931235364",
      "3.8725031055263566",
      "-4.406650037161866",
      "5.272506923819466",
      "1.7799478399185877",
      "14.40966474065336",
      "-3.0835612650386874",
      "1.4666945382599528",
      "-1.0336263474323524",
      "-1.7086986407654066",
      "1.856148397407356",
      "-2.7884640670546585",
      "1.867416794168901",
      "3.4421920218165782",
      "13.393385676381246",
      "-0.6991415272135717",
      "1.7564558158963008",
      "-9.086414989436392",
      "1.8455635888319861",
      "-5.902693181954051",
      "-12.603597234244752",
      "5.58760156789515",
      "6.476896367665561",
      "5.335035723592326",
      "-0.4724404422833582",
      "0.7940897355630161",
      "-0.6776657207374965",
      "-1.5696367733184906",
      "-0.4542958240519933",
      "-7.987127413160396",
      "0.030963332440459887",
      "0.7425456923090461",
      "-0.14520510554061983",
      "2.2295409240144015",
      "11.438162458911917",
      "0.8779767689225382",
      "-0.2998739443175623",
      "-6.338538095686545",
      "1.507960677674334",
      "-9.463641204698323",
      "6.148139742838614",
      "-2.6736899076922396",
      "0.7539000016371652",
      "-4.5126161409680625",
      "0.6699773120155318",
      "0.04281682530831534",
      "-23.1128094512731",
      "7.30236148350047",
      "0.03698515090716026",
      "-0.7268887180819871",
      "0.3446593638294306",
      "0.20020995806837616",
      "0.7744559308709759",
      "9.27014356934198",
      "-0.6928116586680044",
      "2.5466222198384654",
      "6.257096992875699",
      "-4.535341295063394",
      "-6.277926581536438",
      "-3.2418412319195586",
      "-0.6621778299880717",
      "7.98996879783573",
      "1.6363733534684002",
      "-0.6526827648909684",
      "5.793919421204846",
      "-1.1605197147314512",
      "0.3125761505346575",
      "-3.092556495818537",
      "1.0751612771147654",
      "5.07705990902201",
      "-6.760980130733456",
      "8.815380595670279",
      "1.9905331075402444",
      "28.6072272006506",
      "-5.244367943254733",
      "1.70949120312996",
      "-1.0942194450598206",
      "-3.6943798817589992",
      "-2.0874775220415733",
      "-1.8930714503429529",
      "-0.013746111190927108",
      "-0.40846186399154594",
      "5.644886278254355",
      "1.5949716344618188",
      "7.449534876252082",
      "-2.739602879638396",
      "2.3699173375371654",
      "4.977169917414773",
      "22.230240208393578",
      "-1.3550690501594849",
      "-0.16488016600859445",
      "-6.835464770708124",
      "0.36197950506087273",
      "-0.015478375633254578",
      "10.232579707520612",
      "-2.3642353206440463",
      "0.3122057837252367",
      "0.01108118605542811"
    ],
    [
      "1.2131802777187115",
      "1.230400455717682",
      "0.9710394983063502",
      "-0.0802029234959441",
      "-1.0660090473032628",
      "-1.913320586618382",
      "0.6277092011272866",
      "-3.9983155008468243",
      "1.0869065406880938",
      "0.03287683492318888",
      "0.9778271151793977",
      "1.785084517690322",
      "-0.48150606868589046",
      "1.1298459446330402",
      "1.8578914752905242",
      "-0.19164460364288682",
      "-0.2135188085714812",
      "0.1609158359524834",
      "-0.46615712598784403",
      "0.9384061644838699",
      "0.12841151213217605",
      "-0.31935061150034993",
      "1.1855491451959226",
      "0.19234164742406062",
      "0.8119392979627278",
      "-0.22087846865868377",
      "-0.2563105878187745",
      "-0.006811086715216313",
      "-0.19111897756500176",
      "-0.6654290737461277",
      "-0.22448235330247668",
      "-0.3337423100596126",
      "-0.1433332577002431",
      "-0.9002152760063784",
      "1.7916316757088997",
      "-0.6674550543677793",
      "1.7090314457531413",
      "-0.8901192426043036",
      "0.9183253782687769",
      "0.3450924651880232",
      "0.07058114847537444",
      "1.3068870124522798",
      "-0.13289239349919235",
      "0.09055169105624994",
      "-0.4443017045752619",
      "-0.1457402906246259",
      "0.33520590125879857",
      "0.229240498976606",
      "2.4725881993412875",
      "0.6919432960381501",
      "0.3244089180483793",
      "0.18828043055181037",
      "0.1420857132856819",
      "-0.42729183480489824",
      "-2.026589591681839",
      "-2.6383313499678787",
      "0.24568645777285703",
      "-2.100022883393543",
      "-2.818493679933586",
      "0.21913155476662316",
      "-1.4829144287245801",
      "-0.4499998550855338",
      "0.11884368186862936",
      "0.13966371888658552",
      "0.015740452048507755",
      "-1.0540586866900268",
      "-2.1019707648860035",
      "0.5368042801415549",
      "-2.8952528983045864",
      "0.809027158526328",
      "-0.37892158668024756",
      "0.1290352995470176",
      "-0.9790398233335497",
      "-0.40973727056863746",
      "0.023486893147258856",
      "-2.979002325948348",
      "0.01887573308232223",
      "0.040270854257619976",
      "0.6805576649379371",
      "0.21452709019253438",
      "0.3446913389157916",
      "0.2592548035407552",
      "-0.4650938223400302",
      "-0.30415554740162026",
      "1.386199389066954",
      "-0.5604911971308395",
      "-0.3216669979936664",
      "0.24774322981283808",
      "-0.7736020462908232",
      "0.5366850046850573",
      "-1.3068667379486754",
      "-0.44601588728690095",
      "-0.5204993909437963",
      "-0.5212245904379044",
      "0.03839549137657195",
      "-1.1806191348812758",
      "-0.27538977438860657",
      "-0.2417041378933036",
      "-0.14307991057133895",
      "0.0003438543832561117"
    ],
    [
      "1.5097003843408665",
      "1.0472145585382318",
      "-1.0984989925420825",
      "-0.5856442199331837",
      "-0.022328523385163862",
      "-0.8935099865933952",
      "0.45521329637559077",
      "-5.375049257804174",
      "1.2154244941691519",
      "0.4248927380525057",
      "0.6539909298845885",
      "0.7721891773458761",
      "-1.2250263235154244",
      "0.31733756489819337",
      "-0.5121522797177177",
      "0.156216615618498",
      "-3.936734513099674",
      "-0.1730445019572941",
      "0.37729796789905734",
      "2.6477136386511915",
      "-1.3421631589923921",
      "1.3443531096073065",
      "2.6498087335258678",
      "-1.9691025376561109",
      "-1.2369003032291102",
      "-1.2649390493149202",
      "0.8267183180832609",
      "0.6449552949283206",
      "-0.7385543710919846",
      "0.8385496279454484",
      "-0.1576003960389581",
      "0.9994190803401073",
      "0.018762451533809555",
      "-0.20011514655870188",
      "-0.1802146316671559",
      "-1.2311174680243788",
      "-1.6638591539736858",
      "-0.3268909102582169",
      "0.28715634778463595",
      "1.179202311290465",
      "-0.05210975372043461",
      "2.7403043497956885",
      "-1.5929876378261372",
      "-0.0846431918671819",
      "0.27419096797665216",
      "0.02972120491116128",
      "0.43232437956459097",
      "-0.22729745166782958",
      "5.195069224139071",
      "-2.7257746038220323",
      "0.8886654867441405",
      "0.22222586677200395",
      "0.4602793033798931",
      "0.19416608045299277",
      "-1.4096642809679014",
      "-3.275668799831445",
      "1.4424662592062851",
      "-0.41183397873902705",
      "-0.9728847603998035",
      "0.4034398287879002",
      "1.610059643431262",
      "1.3052014592330388",
      "-0.6890252258590085",
      "-2.3414326296694035",
      "0.35544184620319136",
      "-0.47009390483773894",
      "-0.9292870605171563",
      "0.7352411176230202",
      "-1.0704102565388882",
      "0.9667679976987595",
      "0.23379457813363003",
      "-1.8332664515706636",
      "1.3113779151747944",
      "-2.2051863293476632",
      "0.08753774352334995",
      "-7.507678981165068",
      "2.0137625273154574",
      "-0.13968478104252388",
      "1.039243385929665",
      "0.4451764877732104",
      "-1.0753786256519127",
      "2.1725060450922076",
      "-0.5461654617018897",
      "-0.03605696059087548",
      "-0.7809089206728257",
      "0.27203014622606825",
      "-2.8427216034859266",
      "0.3993808738516259",
      "-0.32543136880918144",
      "-1.538739984232436",
      "-4.6484953947024445",
      "-0.011585663113720128",
      "0.6621118419787725",
      "1.7241544455354312",
      "0.05121410538113233",
      "-0.5507769807097335",
      "-1.4422042785770237",
      "0.09032081597386765",
      "-0.28527861539962374",
      "0.017221062777653853"
    ],
    [
      "-1.5265329720289904",
      "-2.4320691684909295",
      "1.5398257920088014",
      "6.65596166706839",
      "-5.478181365140985",
      "3.874361634345743",
      "0.09640615600033434",
      "11.899995822164906",
      "-3.789496016009159",
      "3.5648253547606097",
      "-0.4896572512179451",
      "-0.27612110290921343",
      "5.402996813315188",
      "-1.9686622523577304",
      "3.0148617030729112",
      "7.534455955136601",
      "12.070975793928302",
      "1.2195053743408177",
      "0.18714208598607893",
      "-7.897988318317519",
      "1.0483771961824822",
      "-5.070434903827529",
      "-12.007569486723664",
      "7.027593501420037",
      "5.435465335384016",
      "5.161835442170564",
      "-2.7529127518029237",
      "0.7486404378246546",
      "-3.424145634421215",
      "-4.617900454897172",
      "0.3004481681117707",
      "-7.368322492653887",
      "0.060346087939058816",
      "1.5154502702080168",
      "1.3165712219849361",
      "5.948557600558836",
      "14.493519008949086",
      "3.5862743222677564",
      "-5.017191118550852",
      "-6.941534026889037",
      "0.9014913810972018",
      "-8.167672223473891",
      "5.486891480844408",
      "-2.844616444190034",
      "1.0562942413837098",
      "-5.10391957917924",
      "0.5866486186307364",
      "0.5765082916499479",
      "-23.451403678817094",
      "3.39303796086542",
      "-0.6158715669239863",
      "-0.4192991902767955",
      "-0.04778275585820269",
      "0.20411007066881529",
      "-0.39579697730572655",
      "7.121144590246441",
      "-3.076810089916297",
      "0.5187251939966295",
      "4.6843725552813265",
      "-7.711877912104481",
      "-3.956843175120055",
      "-3.564035335791418",
      "1.4987216230604197",
      "7.4597138316839295",
      "5.114618351129278",
      "-1.645081989767353",
      "4.8000263558196945",
      "-3.404315132001569",
      "-0.924632936167628",
      "-4.675579754450019",
      "4.502760723143526",
      "6.661860178382433",
      "-8.489696226670686",
      "7.854523921673899",
      "2.635008303495075",
      "25.90666033610444",
      "-3.8240857829900823",
      "1.7641939447965533",
      "-6.398918452534951",
      "-3.4759221294201725",
      "-1.8386559913364453",
      "0.19240404278259818",
      "-0.3080441052101725",
      "-0.42561217219658515",
      "8.261409169327749",
      "6.262394789653743",
      "5.871178275025323",
      "-0.8768924444735",
      "1.7619623116855425",
      "7.02427727414383",
      "23.905811911545342",
      "1.5495392129627792",
      "-1.4855838786773807",
      "-6.311614424784579",
      "0.0946234781182648",
      "1.5574399395156004",
      "8.127203986853722",
      "-3.158309293255023",
      "1.0703621582440401",
      "0.027249315746690553"
    ],
    [
      "1.2059440779168933",
      "0.5813107392608812",
      "-0.3134956677271943",
      "2.273470578254115",
      "-3.1350961406827555",
      "-2.931671533511846",
      "2.0185494442377467",
      "2.5498475304236488",
      "-0.7320894716977165",
      "0.6601884350915935",
      "1.0358051444953165",
      "2.8473559715493684",
      "0.5883073091745983",
      "1.126192802165401",
      "0.037021317778622574",
      "2.0805641486020656",
      "1.8180614265223976",
      "2.4558118095969808",
      "0.049691592471146136",
      "-1.835236066757508",
      "-0.5071560818182468",
      "0.3694558238862867",
      "-3.2757342993010075",
      "2.415946858021674",
      "0.9278527803784913",
      "1.397825289801833",
      "-1.141838831901439",
      "0.5410526020695835",
      "-1.0851193974202888",
      "-2.092309178088885",
      "0.3055213449638896",
      "-2.3990325225911544",
      "-0.6191183990412031",
      "0.46368370263787473",
      "4.320523099942865",
      "1.2852389889762648",
      "5.966626195741104",
      "0.9307146767720353",
      "-0.6845781406640761",
      "-1.6053092214363927",
      "-0.5588046162928881",
      "-1.4225004504248984",
      "1.439258977510872",
      "-1.3602882778347636",
      "0.44733165071714986",
      "-2.135163126749677",
      "1.4001924016970786",
      "0.3829545500451426",
      "-7.8222482275706735",
      "-0.01240927305062592",
      "0.0030845665005665253",
      "-0.29340074784682424",
      "-0.06384886169256708",
      "-0.024292793533627618",
      "-2.807183528852865",
      "-0.895101703758423",
      "0.5106638626447921",
      "-2.8748500023272823",
      "1.6418267413890564",
      "-2.2169192403348066",
      "0.3303125724476312",
      "-3.156173648972231",
      "1.0086436310641984",
      "0.8591780844738548",
      "1.8048061185945352",
      "-1.9000319160787025",
      "-2.524364649182656",
      "0.4382427018032138",
      "-1.960661933069134",
      "-1.0588813111413309",
      "0.9435035402692769",
      "2.1390071330333242",
      "-5.122123819512826",
      "1.0023871797965007",
      "1.5833235521963933",
      "7.735520007391261",
      "-0.5089959521972687",
      "0.8588867961443788",
      "-1.7143925272606575",
      "-0.3735986273154783",
      "-1.265820168506495",
      "0.8962295638509324",
      "-0.5892225070352398",
      "0.19403719777596684",
      "1.451702038039502",
      "1.228494916422789",
      "-0.6215012601564044",
      "1.8508792839387913",
      "1.2271302754450126",
      "3.1200200084463496",
      "7.203829993321555",
      "0.7286409553048909",
      "-0.6286008947027989",
      "-1.497006574472025",
      "-0.28927946016587136",
      "0.029074412961964967",
      "2.247589561757817",
      "-0.7021061712455627",
      "1.1504965360417534",
      "0.022164267498247025"
    ],
    [
      "-0.8587691807488187",
      "-2.8193453301814673",
      "2.418540931716483",
      "5.259381014947288",
      "-6.164725466274918",
      "4.4754864716277885",
      "0.391313547482695",
      "10.989757367207448",
      "-3.9679300154389523",
      "2.5169004535596557",
      "-0.2045906308539894",
      "-0.7012116011814368",
      "4.101262810908195",
      "-2.5331510425727677",
      "3.497439829940019",
      "5.7749621393338995",
      "13.964992893041373",
      "0.07245530972118469",
      "0.09525960161759169",
      "-8.043138645512903",
      "1.6480954578244165",
      "-6.757646981507165",
      "-11.630432192938649",
      "6.774015539838159",
      "6.7655514995613535",
      "5.277151431116841",
      "-2.3846286474182037",
      "0.13901581757332826",
      "-1.5929054234932558",
      "-3.471210064109943",
      "0.0362334514293028",
      "-7.859228380445493",
      "0.7749831047580573",
      "1.4613502796588853",
      "-0.13231873756983736",
      "4.575896918626052",
      "14.125195982034933",
      "2.3313554783331334",
      "-3.8676065962726267",
      "-6.986491338995315",
      "1.3149704101765507",
      "-8.848617019115288",
      "5.913708759388779",
      "-3.2363977662391696",
      "0.4419323416522388",
      "-4.568905941439396",
      "0.24972788094917522",
      "0.5946762116777985",
      "-21.179127127346653",
      "4.837813912393554",
      "-0.074798291220578",
      "-0.8958454925303462",
      "0.25397224938745944",
      "0.08121021541240453",
      "-1.3045882931329063",
      "7.235759176653922",
      "-2.3895593617074247",
      "1.723116939127351",
      "4.202721691807033",
      "-6.360838905434523",
      "-6.924942765951053",
      "-3.1204159458524257",
      "1.5622920613466533",
      "8.19686985737013",
      "3.3822557071353194",
      "-1.7262966052560869",
      "5.441564033752635",
      "-2.636793052187521",
      "-1.671475771091965",
      "-4.266274351380457",
      "3.411804792157301",
      "6.26540988331443",
      "-7.673424445082307",
      "8.742025444956724",
      "2.0943737452443965",
      "24.94093047408735",
      "-4.719248604034799",
      "1.5175734893422241",
      "-4.26234712276084",
      "-4.057620383209522",
      "-0.7759721989008274",
      "-0.8525185907877392",
      "0.3907182883703064",
      "-0.5660500112130479",
      "8.680999426943043",
      "4.386648089873709",
      "8.970275700816673",
      "-2.047025626493535",
      "1.9637067196000129",
      "6.23045146145933",
      "22.74893677646478",
      "0.4793441177929596",
      "-1.4530524743477744",
      "-6.584889137994762",
      "1.054762964552732",
      "1.164283643372483",
      "8.670874864049669",
      "-3.406349282936556",
      "1.233408836253851",
      "0.005469136307184877"
    ],
    [
      "-1.253476837639734",
      "-1.957975517853037",
      "2.0195217237562155",
      "2.668933169357984",
      "-2.4134312935385993",
      "4.692098331940381",
      "-2.0106774963942344",
      "7.106029080056253",
      "-3.0459821953254127",
      "0.8662724605346783",
      "-0.9187225035441897",
      "-1.4549870449425564",
      "3.030740008383054",
      "-2.767871175746689",
      "2.511385489753371",
      "2.5339947200201407",
      "8.999324635332663",
      "-1.9614962618579552",
      "0.33020919870127224",
      "-5.272563382798347",
      "2.3369452334103973",
      "-4.558704705462487",
      "-7.73269414102873",
      "3.416792423891049",
      "5.283404779633143",
      "2.1456128086468884",
      "-0.2641877078552743",
      "-0.12740416040512356",
      "0.527614269763586",
      "-0.9357806992810668",
      "-0.4796499747970488",
      "-3.537754605951123",
      "0.45555182699710345",
      "-0.23402883914236758",
      "-1.96015420327513",
      "3.669205992018795",
      "7.292378219043535",
      "0.2613200139874826",
      "0.08892698484958231",
      "-4.572891719954922",
      "2.487237892857922",
      "-5.350716291876833",
      "5.288695808856503",
      "-1.2137055463437194",
      "-0.39764701496011357",
      "-3.410022195839876",
      "-0.34826335975366063",
      "-0.5479177003702179",
      "-14.038621244550534",
      "4.050134891427454",
      "-0.1922594165481165",
      "-0.6338379526932043",
      "-0.09371645475359652",
      "-0.491567743299245",
      "0.803802170878983",
      "5.380383790316585",
      "-2.920734581936804",
      "2.3961515806406033",
      "2.1731714119281076",
      "-3.719392885805504",
      "-4.746295514408968",
      "-0.2670797025582912",
      "0.03893561154715257",
      "5.564041267376635",
      "1.091511828884256",
      "0.14865664835530906",
      "5.415446657154847",
      "-3.17451561713346",
      "-0.8816928171337384",
      "-2.4727320722948622",
      "0.7689775326452957",
      "2.560024650843708",
      "-3.740395114350233",
      "6.140696516694214",
      "-0.35851360858431924",
      "15.978822996106475",
      "-4.289830561068117",
      "0.38030868975521104",
      "-1.873231324976919",
      "-3.6475084647088725",
      "0.220949376844174",
      "-0.9898963125174585",
      "0.5552287534248869",
      "-0.0425540826941531",
      "4.766584264977579",
      "0.3664594462680592",
      "6.2035319297379115",
      "-3.36148124888396",
      "0.7003827504391734",
      "3.783838148231215",
      "15.063339356059364",
      "-1.4102363154062358",
      "0.2837886636932896",
      "-2.5310487074797323",
      "1.017528941129245",
      "-0.5516339758870089",
      "6.216221889404695",
      "-1.6269987092706375",
      "-0.6524146292454867",
      "0.005280982476623001"
    ],
    [
      "3.8605679785168587",
      "4.3009931320386645",
      "-3.7472796187169637",
      "-5.222546209698427",
      "2.4932535670512355",
      "-8.632453357893223",
      "1.1622136059731039",
      "-11.597628574120588",
      "5.3963453323338095",
      "-1.8475965347597132",
      "2.239357070432349",
      "4.516140874928698",
      "-4.1277404992475795",
      "4.450336977887604",
      "-3.6385543378314864",
      "-4.979934189442951",
      "-14.89491506276491",
      "2.5224557389468383",
      "0.8922851530237895",
      "8.930693537776662",
      "-2.7345745051657167",
      "8.266156957315202",
      "11.21841712446432",
      "-6.108446214588785",
      "-7.293026365106497",
      "-5.510981294189233",
      "2.5572237209818023",
      "0.9956921157270727",
      "0.7114891702870907",
      "2.085512422695438",
      "1.252746638385189",
      "9.011473465561673",
      "-0.7385481263720292",
      "-0.936842223156493",
      "5.215617423637586",
      "-3.612874946450027",
      "-11.698710886819766",
      "-1.5169673306272546",
      "2.074922277523059",
      "7.171747335191938",
      "-2.6586583231259286",
      "10.025845093966081",
      "-6.925286061396451",
      "1.5079603692198418",
      "0.39746607654345734",
      "3.5010671932046287",
      "1.3368351059443955",
      "-0.9552213516933337",
      "19.284386662462765",
      "-6.150659195584659",
      "-0.9495612838529927",
      "1.7455054194731203",
      "-0.9103536354812293",
      "0.4133494972957598",
      "-3.6824207783603606",
      "-10.851432830783281",
      "3.7093244658312523",
      "-5.170666055506556",
      "-3.967864261621471",
      "6.22166760715146",
      "8.788226150820083",
      "1.9136905945617797",
      "-1.9000831468716122",
      "-9.37745651819876",
      "-2.446826926668457",
      "-0.7357647451737285",
      "-9.831514493503253",
      "3.4256082198411075",
      "0.6292487942941358",
      "4.864770419082953",
      "-2.4115305618242457",
      "-6.195042053983492",
      "3.238987016339652",
      "-10.601189248572537",
      "-1.1120866547872639",
      "-24.868984737423997",
      "6.129308274599559",
      "-0.21053165803502316",
      "2.1730391121744783",
      "4.658435172813585",
      "-0.8562237784172294",
      "1.8456637545297785",
      "-2.7920416078217665",
      "0.9813358400209644",
      "-8.165351544593761",
      "-2.961974550198625",
      "-10.607909876078597",
      "4.905824553877755",
      "-0.1686896657915445",
      "-4.726531374973856",
      "-20.49870946990172",
      "0.4456209681655726",
      "1.2667292893493831",
      "7.61263928259111",
      "-1.8490248186699267",
      "-0.26931696228065627",
      "-9.578829031056857",
      "3.182709731831225",
      "-1.4196982332471821",
      "0.030115642122030523"
    ],
    [
      "5.329023309008677",
      "8.97506113404896",
      "-2.6559565366301623",
      "-8.11976070137402",
      "8.186913389400212",
      "-13.45876544928812",
      "-0.3183044355285491",
      "-32.03732605699725",
      "7.7600688377891744",
      "-3.1120015193115846",
      "2.496624501768225",
      "6.1594479355433815",
      "-5.680089412913093",
      "6.962684873214269",
      "-2.5173735288469032",
      "-7.923521859783994",
      "-27.373709538471697",
      "1.682264415910043",
      "0.20070413037543475",
      "18.54314829245637",
      "-3.690852315144797",
      "10.786650541756767",
      "24.526832548974266",
      "-8.84355630596817",
      "-12.965210686879134",
      "-10.215778726199863",
      "3.512408972120185",
      "-0.0458060528608624",
      "1.6203382004832083",
      "2.1486146422624137",
      "0.7364642650321525",
      "14.916062146536813",
      "0.1858926193805555",
      "-1.3127068459932458",
      "4.783253984187764",
      "-4.152113669034233",
      "-21.23044696839971",
      "-2.8632515385312245",
      "5.099006921536532",
      "12.949818682539007",
      "-2.3880148296936046",
      "18.91618261115548",
      "-11.182775117607525",
      "2.635016037054151",
      "-1.0612335033845688",
      "6.906873437570104",
      "0.5054822828054691",
      "-0.38011101806189085",
      "47.04719825971627",
      "-12.829002257901475",
      "0.35981963840574516",
      "1.8195636756897782",
      "-0.2543079779368034",
      "-0.8736278049884912",
      "-2.414521135007182",
      "-21.672376453549216",
      "4.441958231527449",
      "-8.644796704992883",
      "-13.57815784582597",
      "9.251252023636203",
      "13.272005945655406",
      "5.4269515148364516",
      "-1.512345513316337",
      "-14.824399647051713",
      "-3.8240279602586584",
      "0.7449125418112689",
      "-14.839118944354995",
      "3.6099494829074668",
      "-3.0174835697226237",
      "7.370060390930644",
      "-4.4257905417471965",
      "-9.43148136332106",
      "9.68760290116287",
      "-17.916759967510906",
      "-4.045234246469899",
      "-57.718405034089535",
      "9.709400065060159",
      "-1.4142317646554952",
      "3.293120083343085",
      "6.608896215174395",
      "1.4269658431462173",
      "4.508903340896432",
      "-2.1702656714682167",
      "0.03113328793034386",
      "-11.291761555497587",
      "-5.878278508290388",
      "-16.422818638524422",
      "4.76895186411573",
      "-1.064551555780187",
      "-6.449860971196348",
      "-44.81394676444283",
      "1.2877677459403807",
      "1.9914935541020895",
      "12.037804003452548",
      "-0.9934046303490847",
      "-1.820771153770561",
      "-18.93619060611902",
      "4.773747987935886",
      "-0.34345948219867606",
      "0.05533948332190391"
    ],
    [
      "1.016150701670689",
      "2.2465040062380592",
      "-0.7783648244372962",
      "-3.75462889801936",
      "3.6932578028125187",
      "-3.067538437557534",
      "0.5075401970103101",
      "-8.490654959411058",
      "3.2138774050048218",
      "-2.1262039860445094",
      "0.4345930524295992",
      "0.5319652975122954",
      "-3.277337449054316",
      "2.1298095133235213",
      "-0.9276228539953736",
      "-3.7820511326322173",
      "-8.76197864972971",
      "0.17818029720784745",
      "0.3704391670459206",
      "5.048600081623057",
      "-0.7227361953440182",
      "3.2951097899718493",
      "7.516979703170393",
      "-4.343735956133634",
      "-2.634522832700645",
      "-2.67284990778576",
      "2.6340760413895032",
      "0.5732969404720305",
      "0.7286776239271667",
      "2.77607055854325",
      "0.7989855582030658",
      "5.509560412461282",
      "-0.5250713529097173",
      "-1.5059785792039553",
      "-0.06447382376681693",
      "-3.648225531009194",
      "-8.105296618208868",
      "-2.2232830650580633",
      "2.5122448679062024",
      "4.000435402798462",
      "-1.113317589393521",
      "5.88076807269955",
      "-4.187138873831605",
      "1.722747329538157",
      "0.03226567663587602",
      "2.75816879743569",
      "0.17785843376455376",
      "-1.357617156293543",
      "14.578514216626854",
      "-1.3774019158333684",
      "-1.5050831265353533",
      "1.5454262320471281",
      "-1.096864179767769",
      "0.21904591665893663",
      "0.1462011460789666",
      "-4.8511144542824445",
      "2.1547808045192354",
      "-2.1472949093941014",
      "-3.9672466785500626",
      "4.469998703632295",
      "3.26189515080338",
      "1.2256628435744268",
      "-1.934434565512895",
      "-4.501599746853289",
      "-2.3315242666473024",
      "0.8507146100860122",
      "-3.667319961804104",
      "2.3936546667449754",
      "-0.6650316825987848",
      "3.0841378953022534",
      "-2.8515439039632344",
      "-4.374513753346275",
      "5.05652583967547",
      "-4.825781802799597",
      "-1.1584565502079516",
      "-17.106149918976474",
      "2.4395823128085024",
      "-0.7176827452614017",
      "3.3054936017612926",
      "2.8376247119386484",
      "-0.09601739436498258",
      "-0.8584710778470519",
      "-2.2111581302930188",
      "0.8265002918100406",
      "-4.160675009367779",
      "-2.565067482913483",
      "-5.203352085365545",
      "1.7706937715338515",
      "-0.9691444974779972",
      "-4.242040147733675",
      "-14.244462720610324",
      "-0.9050128407647777",
      "1.5422012233807731",
      "4.183131321058246",
      "-1.2408725806094292",
      "-0.3249029774167366",
      "-5.458923401614497",
      "1.773531054145553",
      "-2.5552232489485385",
      "-0.007936223321611622"
    ],
    [
      "-0.27813846532742237",
      "-0.4724692078295845",
      "0.28041590515790116",
      "1.1774657482259592",
      "-1.1136066633224933",
      "0.4629682051014586",
      "0.058013938144262686",
      "2.749608888172765",
      "-0.8051586611085371",
      "0.5039537842092667",
      "-0.026934295702324702",
      "0.1443135664718062",
      "0.9392900665741492",
      "-0.235350837763769",
      "0.35500147044842045",
      "1.142147382475396",
      "2.569253304689881",
      "0.18154145293224055",
      "-0.06579539285708311",
      "-1.6173203295832694",
      "0.22411983229407162",
      "-0.772274790559727",
      "-2.300805199256821",
      "1.373777646699831",
      "0.887909259211521",
      "1.063677335904222",
      "-0.623812345835839",
      "-0.07914641079812079",
      "-0.3714758703906195",
      "-0.8934374826208814",
      "-0.10818732309077453",
      "-1.562317015383777",
      "0.14821713887853027",
      "0.3613058797473317",
      "0.6014489031880117",
      "1.023298434380357",
      "2.642536614021765",
      "0.6103965926788861",
      "-0.7012049229882861",
      "-1.1254481314949187",
      "0.21786115676674656",
      "-1.708977585594249",
      "1.1250867282616188",
      "-0.5251647073944863",
      "0.015006107887388391",
      "-0.8554367709672955",
      "0.045734361735693556",
      "0.2915853744113894",
      "-4.6230354068932975",
      "0.8903618647926529",
      "0.3144206284373867",
      "-0.2857052326302044",
      "0.16124076673460544",
      "-0.13370577495465039",
      "-0.19257091329549758",
      "1.3677006906768359",
      "-0.5414323077160246",
      "0.009804221857320553",
      "1.065167600702763",
      "-1.2739211679276428",
      "-0.9359220103276856",
      "-0.7237281430527215",
      "0.40931088562286444",
      "1.3596441925002138",
      "0.7703983250831099",
      "-0.3788084232099566",
      "0.5650096452731728",
      "-0.5775025403272291",
      "0.013958686776434137",
      "-0.8749860073094844",
      "0.713611269959942",
      "1.3972785531780263",
      "-1.7990250170650632",
      "1.3243965526597514",
      "0.4880413165244189",
      "5.5384833710048325",
      "-0.8055752260759069",
      "0.1820318086152251",
      "-1.048406258124454",
      "-0.7239763440908044",
      "-0.03066731243837158",
      "0.013706757663578489",
      "0.3530212272226419",
      "-0.18999842255039417",
      "1.207642051364682",
      "0.8126060814316431",
      "1.243473382268507",
      "-0.21296685761556802",
      "0.3015475256980668",
      "1.3395299826730227",
      "4.435654165948676",
      "0.2529972738896012",
      "-0.4225764609290749",
      "-1.3431135503049667",
      "0.23410573925076936",
      "0.08032174785440505",
      "1.5854220753255075",
      "-0.5341537322583357",
      "0.6117803086515794",
      "0.002934345359050859"
    ],
    [
      "-2.6369220429226985",
      "-13.286088971236687",
      "5.259708423326719",
      "22.418774507867962",
      "-30.191330681280302",
      "14.487248449823989",
      "3.846173774696104",
      "55.690615641075034",
      "-17.302950370706117",
      "8.540603229387354",
      "1.0965280794322052",
      "1.085202769169939",
      "14.465534779227019",
      "-10.582750496689277",
      "7.063072184249505",
      "20.510675713121447",
      "53.55458423071571",
      "0.9194583066786185",
      "0.7768372585588226",
      "-34.2853491509981",
      "6.027930295321076",
      "-20.307212681341507",
      "-50.57232895373693",
      "27.831019271113625",
      "25.68602417832621",
      "23.14782228927378",
      "-9.237263640437114",
      "0.12750961750636897",
      "-3.408095228698998",
      "-13.561110049190404",
      "-1.4023186747444278",
      "-33.206817301044545",
      "1.489713514452883",
      "3.859495584499352",
      "9.05583702007887",
      "17.080692611348653",
      "53.400340148927675",
      "6.808240271391798",
      "-8.87461655540837",
      "-26.366035037465853",
      "6.609777361795767",
      "-34.28715515125678",
      "26.24217851415899",
      "-12.188209386069163",
      "0.05817915672189696",
      "-20.243345840515182",
      "2.490753402082418",
      "3.131689236398594",
      "-94.55437190809009",
      "22.59568873469106",
      "1.374570821220989",
      "-5.003665886771836",
      "0.8568368792874387",
      "-1.300722442105043",
      "-9.52746614838216",
      "30.208523964014727",
      "-7.860958066026583",
      "7.970738157973229",
      "25.668180993508045",
      "-25.469994805788442",
      "-24.246683444103102",
      "-15.810483610135323",
      "5.200252459397118",
      "29.474658315166955",
      "12.17504958133819",
      "-10.597845027676962",
      "16.716551897343574",
      "-9.52998637776151",
      "-1.292872773825658",
      "-17.39117290549905",
      "10.820692156763869",
      "26.406036917647228",
      "-37.53930125958241",
      "32.30459913921417",
      "10.26058186880681",
      "111.42224787838485",
      "-20.50370659713359",
      "5.6831767003589215",
      "-13.75122049182065",
      "-15.665833173450029",
      "-2.016202612799026",
      "-3.4540050345108995",
      "2.9608375846474986",
      "-1.723044321058365",
      "27.283866862417753",
      "9.66222132149069",
      "26.726253802341816",
      "-6.5140312191238605",
      "8.006215571161741",
      "26.644676812286196",
      "94.65204189837263",
      "-1.0494684888997214",
      "-5.372486350177232",
      "-27.545641827904404",
      "4.337788677052894",
      "0.64754310017805",
      "40.4236638904763",
      "-11.983772460878164",
      "6.454322580746795",
      "0.03878542871643611"
    ],
    [
      "1.5310635443045406",
      "-4.576673802674232",
      "1.3899258810769064",
      "11.013216948565963",
      "-16.942974527019928",
      "4.526752122595854",
      "1.7753414581921565",
      "22.746836212499183",
      "-8.575315270449606",
      "5.424604708040359",
      "2.415974925860284",
      "3.279792220101314",
      "7.004884269209026",
      "-4.212232008288874",
      "3.037968581680748",
      "9.989535379280115",
      "22.65280272109108",
      "0.43131302332865307",
      "1.0859053312904732",
      "-14.349593928236116",
      "2.8204507986699197",
      "-7.728828841500157",
      "-23.000227147109776",
      "13.538930868717843",
      "11.291025532806053",
      "8.500232610795559",
      "-4.666747422874746",
      "0.7258459524740987",
      "-1.8826807191894113",
      "-7.052088587575501",
      "-0.30596661453880797",
      "-14.948814746903784",
      "-0.10717433644265083",
      "1.232837485355527",
      "6.896343625431847",
      "9.13860055462083",
      "26.54443545284928",
      "3.1826028636363914",
      "-4.217478196915028",
      "-12.568101284715016",
      "3.32939622308096",
      "-13.784058540053852",
      "11.932223699987377",
      "-7.039958311703558",
      "0.14657836728433563",
      "-8.708600769685376",
      "2.187053155800554",
      "1.1387532895788113",
      "-44.825918296918935",
      "7.2463763116281585",
      "-2.1629674754732284",
      "-3.2164300562962778",
      "-1.3150331522126948",
      "-1.1000442066184775",
      "-8.668662356524315",
      "10.11362713335726",
      "-3.5607128709312486",
      "1.7220018728929898",
      "11.866669096366332",
      "-12.808503241015014",
      "-10.517138130033427",
      "-6.708417483993275",
      "2.3236684647327435",
      "11.685328045858688",
      "6.371477559392909",
      "-7.388088488976955",
      "5.585797959537131",
      "-4.824621935142853",
      "-2.627853273250362",
      "-7.85058670855662",
      "5.909658257196793",
      "12.078383659095456",
      "-19.80655900928167",
      "13.668419720271228",
      "4.211725428587895",
      "48.988506999293314",
      "-9.772198877872867",
      "4.462989684912756",
      "-7.543857955913387",
      "-7.442863519535315",
      "-1.843922264009664",
      "-1.1223990739956544",
      "0.3723681900610637",
      "-0.10842800666924722",
      "13.397889132581073",
      "4.217980082277713",
      "9.463002292519716",
      "-2.7038743889931753",
      "4.952772597491837",
      "13.435158403433649",
      "43.868713636923154",
      "-0.8604850549401252",
      "-2.0260890488510457",
      "-11.824072779574019",
      "1.8766291842461766",
      "0.10331388442559065",
      "16.674173084120753",
      "-5.6850377162896715",
      "3.0413125320246497",
      "-0.0071966468198579854"
    ],
    [
      "-0.7038427479810413",
      "-0.5789125258411538",
      "0.39812540332635293",
      "1.3005257216280062",
      "-0.7447774440450751",
      "0.6445309539587086",
      "0.1404808534313438",
      "3.266470190742809",
      "-1.212503459133921",
      "1.0916556578204766",
      "-0.3218257232560133",
      "0.06466481064169466",
      "1.1875382686947717",
      "-0.15390337462770576",
      "0.21478400699990635",
      "1.6719880838888312",
      "2.691786201971704",
      "0.1583624015292707",
      "0.3837591905435131",
      "-1.7687224695029367",
      "0.37224993837182846",
      "-0.9608751555108238",
      "-2.489547639590949",
      "2.1006406253168675",
      "1.5753000561992716",
      "1.6584138114081053",
      "-0.1778335204998606",
      "0.2789399547998309",
      "-0.6515744318870968",
      "-1.0409653422702527",
      "0.4435207950362173",
      "-1.507731539917848",
      "0.977048470033788",
      "1.3772655344066707",
      "0.8561766964352507",
      "1.3165457256828195",
      "3.002058987012987",
      "0.6353771535971455",
      "-1.8921153281646095",
      "-1.4933133282954916",
      "-0.07705314805285635",
      "-2.0723964016900327",
      "1.32774876572357",
      "-2.290511409148961",
      "0.2920780171764025",
      "-1.1582486922365962",
      "0.4151104925741632",
      "-0.09202724812452417",
      "-4.84777329394615",
      "1.265735285271444",
      "-0.6990694173182527",
      "-0.28890883528835765",
      "-0.7679810952861935",
      "-1.0229286299674298",
      "0.5815742955869442",
      "1.6361106157949323",
      "-0.604370720932676",
      "0.009893790226545338",
      "1.5190208054555898",
      "-1.6537343597388907",
      "-1.0529325884706975",
      "-0.49150815240848056",
      "0.13692430514476472",
      "1.5222761155467746",
      "1.0474022022382266",
      "-0.0969068735406783",
      "0.600145407829957",
      "-0.5331958155096629",
      "0.029498482210339974",
      "-1.2050780113550867",
      "1.4972012650090736",
      "1.761766088823005",
      "-2.1230001418021756",
      "1.644491481457224",
      "0.7352810332364241",
      "5.387386562986257",
      "-1.7443642896787357",
      "0.6472567695297505",
      "-1.5944344453106019",
      "-1.0573763940311516",
      "-0.5155064011546178",
      "-0.921266519115793",
      "-0.8410813845060578",
      "-0.5829323120970138",
      "1.4377129849236547",
      "1.6177527472056783",
      "1.6906418660144495",
      "0.06346285987300972",
      "1.3420301749750805",
      "1.9897305258507625",
      "5.242010963168196",
      "0.211412640958264",
      "-0.46008980725564863",
      "-1.189517386695155",
      "0.35162201584033886",
      "0.5951128771284346",
      "2.007422644782414",
      "-1.4740999289440808",
      "0.8770481918810045",
      "0.0064865928213900465"
    ],
    [
      "-1.1595403914052813",
      "-2.5204117780490383",
      "2.2858382656164773",
      "6.71849400126268",
      "-7.197635695393421",
      "3.3730564119569",
      "0.3168407199920697",
      "15.140183052191917",
      "-5.009090148835553",
      "1.7993989670404311",
      "0.36965928380819696",
      "0.6329310619830157",
      "4.845761572225794",
      "-1.4506093941358336",
      "2.862915642099187",
      "6.064028496379285",
      "13.99359879107599",
      "0.44326849749696",
      "-0.6088702745451638",
      "-9.367190667567211",
      "2.373001327492028",
      "-4.726772219669302",
      "-13.140144424900116",
      "7.725205384485592",
      "7.5140463216193485",
      "6.810640510646475",
      "-3.0331703737235935",
      "-0.20435525284111247",
      "-1.9593786186618702",
      "-3.9872708404825667",
      "-0.1503102783424053",
      "-9.67672778688611",
      "0.4545532171573601",
      "1.8697923348526202",
      "3.440479821717036",
      "4.790330465928081",
      "15.037738155667519",
      "2.0891239387608813",
      "-2.7837630972830874",
      "-6.881328319642739",
      "2.0034080705199497",
      "-8.831105780193424",
      "6.743701740755451",
      "-2.6669522358658577",
      "0.16554964471478423",
      "-5.804417691881629",
      "-0.2179267584534537",
      "0.4552247270305985",
      "-25.855053408909857",
      "8.151034541577394",
      "-2.244334958102192",
      "-0.4572666961276682",
      "0.07212628697172674",
      "-1.4278485798738578",
      "-1.996751024778755",
      "8.313860777458322",
      "-3.176640359843945",
      "-0.11133464921728699",
      "5.388995740951945",
      "-7.056998830800644",
      "-7.266703956335863",
      "-4.771398433228941",
      "1.8522038682300825",
      "8.025178234188997",
      "4.075856761227169",
      "-2.897238950669259",
      "3.4052935027526083",
      "-2.9857803400166465",
      "-1.4065990912535986",
      "-4.973524250750537",
      "3.04122407885515",
      "7.900611464681337",
      "-9.94166867544465",
      "8.525424104196437",
      "2.517042680728298",
      "30.44253824842535",
      "-5.863568311545881",
      "0.8896374583448553",
      "-4.52859124560261",
      "-4.400257632536269",
      "-0.2553839541955673",
      "-2.40963601189459",
      "1.3153137821821739",
      "-0.5367303519771032",
      "7.652828843893888",
      "3.395723096503917",
      "5.932850893127488",
      "-1.3018464838304427",
      "0.931775382061692",
      "7.360233827428347",
      "25.793030648336764",
      "0.2119350570305469",
      "-0.47790861776313037",
      "-8.257076552917606",
      "0.6428554645079937",
      "0.9381138142467037",
      "10.46258178390318",
      "-5.130915996617961",
      "1.9532345942469673",
      "0.03497982725468893"
    ],
    [
      "-0.568752215742251",
      "1.8761411143917623",
      "2.253080995358778",
      "0.11761979270642717",
      "2.551526918191729",
      "-1.5910380251454797",
      "-0.6080858475990268",
      "-2.881429450890199",
      "1.320025140605031",
      "-0.7718122128418181",
      "-0.4637863250996102",
      "0.8427575869209394",
      "1.0231870691213611",
      "2.1704309308492467",
      "2.9598887273584147",
      "0.464940268518755",
      "1.1373373561492497",
      "0.5395328340454898",
      "-0.46764959084935537",
      "-0.0342984010553046",
      "-0.557275656356892",
      "-0.43978108723114473",
      "0.39292640794999234",
      "-0.739916995097271",
      "0.44811807549937405",
      "0.7497700171371956",
      "0.8526827044154379",
      "0.07013290296538867",
      "-1.192156744597515",
      "-0.4229076318311134",
      "0.3623640457778945",
      "0.43628413900859564",
      "0.5606737929907122",
      "1.1416028099083027",
      "-0.04345566259386611",
      "0.5119099726293301",
      "2.9604581098031773",
      "0.9360889168468521",
      "-0.979841192714965",
      "0.37980594412013907",
      "-0.34499604374750215",
      "0.6031035615220889",
      "-0.4261007050389606",
      "1.2327751268689304",
      "0.47261450277582157",
      "-0.24364380646140332",
      "0.46206826481405494",
      "0.35796088250086017",
      "-1.0345757493433498",
      "-0.9788443617596403",
      "0.7837325545732848",
      "0.21248177597160667",
      "-0.7516682914252043",
      "-1.2210015578038382",
      "1.3168831797614495",
      "-1.1737049629949343",
      "-0.5240458448428764",
      "-3.855935519829015",
      "-4.003523467038893",
      "0.5945724145250044",
      "-0.6685106659717182",
      "-0.2843898331422321",
      "-0.35486288821328066",
      "1.5552481570056755",
      "0.717598158644457",
      "1.1482763213126748",
      "-1.0537890498688947",
      "-0.46108251268501",
      "-3.1100389197539506",
      "0.2739478897803917",
      "-0.052082195887064066",
      "0.08059671092861348",
      "0.32215484201523503",
      "-0.6934761822625826",
      "0.10659098738023026",
      "0.6852166562808429",
      "1.2787556584697988",
      "-1.2163221953044874",
      "-1.528600041721644",
      "0.08222165304219617",
      "-0.467148761654696",
      "1.3043788158553362",
      "-0.14589273363996016",
      "-0.10951392059596667",
      "1.6612157852913063",
      "1.8524270861129761",
      "0.8418505953257794",
      "0.3956624221718867",
      "-0.7824432027242098",
      "-0.5533328868366941",
      "1.192201177663334",
      "1.0780725790744528",
      "-0.9710072084731437",
      "0.42346929625758245",
      "-0.31263621635771077",
      "0.10293945701755164",
      "-0.10091624131008348",
      "2.15418588127888",
      "1.189997541370647",
      "-0.007658397687811097"
    ],
    [
      "1.2655199096734224",
      "-0.897365645996078",
      "0.07139200909958594",
      "5.131864476386916",
      "-6.624810203743374",
      "0.986469913069748",
      "1.5322783083733518",
      "5.9552009999810425",
      "-1.9525704227206422",
      "0.4558952445392953",
      "1.6449269725125302",
      "1.1636533137841123",
      "1.855056657977761",
      "-0.8943871115606942",
      "1.3713111842746772",
      "3.884319210564206",
      "6.531093630252549",
      "1.2049575933314332",
      "-0.22773815210914367",
      "-4.601368898165493",
      "0.5745705516657826",
      "-2.3063794498422543",
      "-7.184782569364282",
      "4.541589053961555",
      "4.222827214797374",
      "3.3028297349723226",
      "-0.9299235082984846",
      "0.5177470857781865",
      "-1.8210969498290555",
      "-2.997580271271742",
      "-0.002870447888305764",
      "-5.083699847723454",
      "-0.7220095132358033",
      "0.1574194937432759",
      "2.646451216620119",
      "1.6599957335740492",
      "9.038214077347963",
      "0.7263607320842994",
      "0.3070059549051229",
      "-4.633875510811567",
      "0.8668723018286852",
      "-4.186640901609749",
      "3.985090029987022",
      "-1.4796373625049533",
      "0.13369336101529988",
      "-3.9064792144523866",
      "0.9509156836575903",
      "-0.11086637663746537",
      "-14.495246027200269",
      "1.8423416504448962",
      "-1.7554266671006469",
      "-1.6047937087106425",
      "-2.4500446617989002",
      "-1.8606117575049057",
      "-4.4074072101514625",
      "2.7333481458160414",
      "-0.6472065617623053",
      "-0.44547473665645493",
      "3.053311199115474",
      "-4.890080726326753",
      "-2.6788974022061263",
      "-3.791117616785483",
      "0.3467770765477676",
      "3.308837432615798",
      "3.3473074941256504",
      "-3.600079380924945",
      "1.3063000733401242",
      "-0.5611814435367296",
      "-1.5568893428919737",
      "-2.4643215992657006",
      "0.7228206783647757",
      "4.550981026740179",
      "-6.141310902976524",
      "5.294867485163267",
      "1.8718946303301836",
      "14.76634453951197",
      "-2.8887695703555774",
      "0.23376048310410663",
      "-1.7679633792713878",
      "-1.9149936677030153",
      "-1.0303710075634454",
      "-0.1290116461095929",
      "-0.47064263322693095",
      "0.22375310215659883",
      "5.122347111221872",
      "1.5878154834671343",
      "1.7040602845194543",
      "0.03182345085514754",
      "0.28108351495433",
      "4.6574619026250375",
      "14.683785469202787",
      "-0.4208329255745803",
      "-0.3168808857687615",
      "-4.45103945391713",
      "0.22863274666507766",
      "-0.400026260473214",
      "6.225114026354033",
      "-1.8183744341449466",
      "0.8928601897821418",
      "-0.03396712858538839"
    ],
    [
      "1.0626635701425926",
      "2.84574285526944",
      "0.031152283231023013",
      "-3.864517306529513",
      "3.9875588774128667",
      "-3.8275487095344918",
      "-1.2988518297491012",
      "-9.987753426294855",
      "2.760538139609858",
      "-0.496205760345749",
      "0.30652853137231606",
      "1.371778958919937",
      "-1.6250918670486996",
      "2.398552742907823",
      "-0.3478854829063825",
      "-3.7775569860543796",
      "-7.891232846257104",
      "-0.046880744992317966",
      "-0.5613066228442515",
      "5.853477907657634",
      "-0.6953428916508354",
      "3.663174518358511",
      "8.283026264318911",
      "-3.607371508914523",
      "-4.129044320180468",
      "-3.653952890525393",
      "0.889895532784966",
      "-0.3005459814227169",
      "1.0776084523717053",
      "0.9923666843841252",
      "-0.0606459523791174",
      "4.192310112411741",
      "-0.2250394675257404",
      "-0.7800890711506424",
      "0.6469248181802132",
      "-1.6650327277834966",
      "-7.196540834253121",
      "-1.0381643562005316",
      "2.0192528617342607",
      "4.775026700134513",
      "-0.5480489495212739",
      "6.535150536480207",
      "-3.701182287487964",
      "1.4911898682968174",
      "-0.7514444080088121",
      "3.0068130829469943",
      "-0.35120702371793866",
      "0.1725415657792995",
      "15.101863898435695",
      "-4.081619765233135",
      "0.06847655054839442",
      "0.3576824353329721",
      "-0.3876524274626062",
      "-0.8603587912069005",
      "0.40664890811122195",
      "-6.053091578069724",
      "0.7934791488115511",
      "-2.734130925342309",
      "-5.539074614605323",
      "4.33303883814468",
      "2.7605074457762315",
      "2.3753296484306903",
      "-0.6276515574020313",
      "-4.377777161766489",
      "-2.082566900713914",
      "1.1165877566017435",
      "-4.353468320443527",
      "0.6253527802479883",
      "-1.053431763821388",
      "2.639895789852143",
      "-1.539932906634876",
      "-3.2565643150467354",
      "4.3133398805199175",
      "-6.126217370022363",
      "-1.911526778842164",
      "-18.18671338018421",
      "3.3218610673054307",
      "-0.4875149212650859",
      "1.6567952147429348",
      "2.214157243057686",
      "1.3790800323306136",
      "1.0760921960124157",
      "0.05475011159205187",
      "-0.007102416911523371",
      "-4.328098145425078",
      "-2.837639655085924",
      "-4.8067733417064495",
      "0.9704332072503777",
      "-1.2119094515332833",
      "-3.017165527483765",
      "-15.06392447169466",
      "0.24085537751039252",
      "0.1606062934216244",
      "3.4714642578095436",
      "-0.5991163582317632",
      "-0.895258746198529",
      "-5.913816650352531",
      "1.981571694250517",
      "0.4286178675519198",
      "0.028015486109595922"
    ],
    [
      "-0.09290002291175845",
      "-3.238042767873914",
      "0.7226740036774899",
      "1.7533717097877297",
      "-5.575861692059844",
      "3.5678452422043088",
      "0.8908768413575175",
      "9.50317040572996",
      "-2.5527612791893475",
      "0.18541732376588585",
      "0.3781277203818933",
      "-0.760964620226805",
      "0.3545817944696351",
      "-3.20973794695226",
      "0.8317298099766044",
      "0.8302358788357066",
      "8.794266684924688",
      "-1.0045909120098853",
      "-0.6214593566712974",
      "-5.509804590681627",
      "1.4164653183383296",
      "-3.982166456219112",
      "-7.787151902975644",
      "2.9068065017904803",
      "4.206414672045443",
      "2.8605870366636768",
      "-0.8907515969092473",
      "-0.6892232788294875",
      "1.502560540923196",
      "-0.011246171389372433",
      "-0.8133017197384984",
      "-5.169565721014226",
      "-0.5190134786788092",
      "0.4921997236457797",
      "-0.18902800233937586",
      "0.4627094515578726",
      "6.702852456816846",
      "-0.7182648978751256",
      "0.8077391605328487",
      "-4.1024745033370555",
      "1.3629167441739674",
      "-5.524275841879209",
      "3.686183103224707",
      "-0.8631622251121795",
      "-0.3408875382230586",
      "-2.275508374518933",
      "-0.6302092475922831",
      "0.6194455073526773",
      "-14.552110313953824",
      "3.7995997313184295",
      "-0.39797717379364683",
      "-1.2261848279680452",
      "1.1328386514224618",
      "0.5339871200999808",
      "-2.196929079438822",
      "5.691242163885718",
      "-0.5413374888017459",
      "3.9614497907927775",
      "4.55022183493477",
      "-2.1331153824191844",
      "-4.748220152567068",
      "-1.6997831499098373",
      "1.9531022003619294",
      "4.794261522575196",
      "-0.2535792380029812",
      "-1.9459536992682458",
      "3.8205576496710902",
      "-0.5152620398527862",
      "0.6220274338866965",
      "-1.7703363779290435",
      "-0.01440362615301252",
      "2.579351364008105",
      "-4.743630352475573",
      "5.540708473886942",
      "0.9626000501644552",
      "17.392550449449658",
      "-3.1228508288733026",
      "0.7398973814758057",
      "1.0902345694341813",
      "-2.193163610390777",
      "0.3531686670018239",
      "-1.629720260680221",
      "1.9305420074351565",
      "-0.7693902479888272",
      "4.072259314166794",
      "-1.3613754045742104",
      "4.989177374259335",
      "-2.0935224173183515",
      "0.21278943298982236",
      "2.072824193175982",
      "14.001718249377157",
      "-1.2282668976863806",
      "0.03029587085629224",
      "-4.1368772200620025",
      "0.8237945183768243",
      "0.04668906339294639",
      "6.523680021340985",
      "-1.238070706672139",
      "-0.009358807341351387",
      "0.0008202544098579771"
    ],
    [
      "-2.645695725001067",
      "-7.728748702602761",
      "2.051086857841958",
      "11.92717372872957",
      "-14.009703487042362",
      "10.075940232094766",
      "2.0813984503374074",
      "28.870628134999823",
      "-10.303553523342902",
      "6.512202202711841",
      "-0.5379655450888288",
      "-1.781887785930445",
      "8.195651372316885",
      "-6.2817446646308195",
      "2.7735777188344057",
      "12.461064469110374",
      "26.33091284832272",
      "-0.15994174964305674",
      "1.1736931352163382",
      "-17.610439363538067",
      "3.8039482732142855",
      "-11.384184156608987",
      "-25.541026023605674",
      "15.192330648615222",
      "13.055341828277154",
      "11.719664298626807",
      "-6.496190588589928",
      "0.45604494289096076",
      "-3.207909503871088",
      "-7.623704906527955",
      "-0.40434063423200806",
      "-18.06682747491426",
      "0.799777179302714",
      "2.6816172942813687",
      "2.447679752235764",
      "9.386642919109653",
      "25.28955599773518",
      "4.4747760618826495",
      "-7.982710601121936",
      "-14.227583846748963",
      "3.2860462720048713",
      "-18.833776282991018",
      "13.754058790982779",
      "-7.376764381701613",
      "0.847516200406354",
      "-10.266932227174706",
      "1.0087697245165035",
      "1.5909812539203423",
      "-46.05174379074252",
      "12.52664549771538",
      "-0.31720441766855434",
      "-2.6465897533235068",
      "1.0302513438175804",
      "0.3108155290173957",
      "-2.1978694312657994",
      "17.15396504516434",
      "-4.702646135565145",
      "6.159658372996955",
      "14.465618281116024",
      "-14.476775174569566",
      "-12.111049554042706",
      "-7.263236858326975",
      "3.367863312418112",
      "14.758506414004202",
      "7.255830450153352",
      "-4.22154034797666",
      "10.92869986910187",
      "-4.9771776355178226",
      "1.2651691730401933",
      "-9.563316380621648",
      "8.266328665988004",
      "14.225918209939456",
      "-17.28709187952957",
      "18.330094401764065",
      "5.257015325163207",
      "55.13208957795166",
      "-11.85165681239615",
      "3.801048558923636",
      "-8.463037943879003",
      "-8.434176504399545",
      "-1.9050079434780616",
      "-2.376167310755505",
      "1.734413485663399",
      "-1.1485525713297964",
      "13.949420207281424",
      "8.113794599030317",
      "14.208426204011923",
      "-3.8247691492662557",
      "5.522872099411179",
      "14.413461604307237",
      "46.76535808891388",
      "-0.1329236715817031",
      "-2.731906460987295",
      "-15.079227326292937",
      "2.2107576994014284",
      "1.835417834101525",
      "20.514213798900066",
      "-8.613983435734324",
      "2.9459687028999677",
      "0.019385904268022162"
    ],
    [
      "-2.1773650390659545",
      "-2.900456314015426",
      "-0.10553277027263022",
      "4.042892771540369",
      "-2.1879766791235666",
      "4.545185265364645",
      "1.8359105519883587",
      "10.730067418151405",
      "-1.4656776149366162",
      "0.28449644148670594",
      "-1.0357433000678902",
      "-2.4900560226360393",
      "0.888857806435935",
      "-2.253032141685937",
      "0.02692181580567624",
      "3.2629943806079904",
      "7.924213017405644",
      "0.6239623584186267",
      "0.8065339092868077",
      "-5.998400179259192",
      "0.24967207956694557",
      "-3.5015560273786415",
      "-8.324216366676694",
      "3.4184886067295515",
      "3.0111012420418866",
      "3.5776135420956505",
      "-1.0990010732380393",
      "0.840030309505419",
      "-1.8456821147150253",
      "-1.577082851266793",
      "0.16333937950818586",
      "-5.0991146765810225",
      "-1.0972299579365836",
      "-0.007165906799796404",
      "-1.620179040076767",
      "0.8354387744699989",
      "6.795817434510992",
      "1.812589499745041",
      "-1.2998565037079866",
      "-4.446786992695492",
      "0.02103261806863578",
      "-6.677950676385987",
      "3.5254334965822283",
      "-0.4808323610258169",
      "1.1346360168844218",
      "-2.5471888543242516",
      "0.8616846951585156",
      "0.33930682524359745",
      "-15.192043231397916",
      "2.8898667342994706",
      "-0.7301909231602737",
      "-0.41849530302300497",
      "-0.34109682168591904",
      "0.39138316882425167",
      "1.4874151386393921",
      "7.259115910804403",
      "0.33044061017775217",
      "2.760403002004781",
      "5.5818993226659",
      "-3.583842634054784",
      "-2.443164908954718",
      "-3.2832163451533942",
      "-0.8447546524318971",
      "4.602626438158059",
      "2.6312760673649285",
      "-0.048730862209649756",
      "5.083658353021411",
      "0.07750000495160994",
      "1.8604848410698278",
      "-2.538944038786877",
      "0.8428587231665348",
      "3.429413546813814",
      "-3.1364473888126425",
      "6.219928269668404",
      "2.332408871094648",
      "18.525723051115854",
      "-2.2644320820127835",
      "0.7421277625925992",
      "-1.265486033440758",
      "-1.4165110577160092",
      "-1.8705694718845487",
      "-0.6227917960034445",
      "-0.1719169001241791",
      "0.6617798732141895",
      "3.438723401961424",
      "2.9513728699243833",
      "4.67436522625996",
      "-0.7125117101419239",
      "0.7454860141436573",
      "2.58164998324139",
      "14.271008552881387",
      "0.4110657965343049",
      "-0.45387456099330215",
      "-4.460226323589274",
      "-0.44255623251089443",
      "0.48647913345910904",
      "5.835689129653274",
      "-0.8643156630135733",
      "0.8723792668916107",
      "0.0020149629663933303"
    ],
    [
      "-2.3613078574826933",
      "-0.13828100658130607",
      "1.3787708665602458",
      "-0.09480895956035043",
      "3.3531412296889105",
      "1.039122502405747",
      "-0.811799129604328",
      "1.3467982192298324",
      "-0.9431322854176402",
      "1.7049938215594482",
      "-1.9476237048377336",
      "-0.7041790229736866",
      "1.8732801108147015",
      "0.3054368575115277",
      "0.4614580904662476",
      "0.9992832786722626",
      "1.8272408913286124",
      "-0.5184372969202219",
      "0.6333155884373615",
      "-0.839909481883739",
      "0.4706259264480547",
      "-0.49034765262115376",
      "-1.0843963092597155",
      "1.5085525804458002",
      "0.014648592488942283",
      "0.9465971122495179",
      "-0.854011415130306",
      "0.0013301961358658464",
      "-0.6909044225331837",
      "-1.258144520477333",
      "0.43763088217055407",
      "-1.9065056376870362",
      "0.4839775952772701",
      "1.142089172397046",
      "-0.19357599305877923",
      "2.4049959468975604",
      "1.1791998360961133",
      "1.6695526662604223",
      "-3.2922538530454015",
      "0.15191207936830067",
      "0.2726067739363041",
      "-0.9614039066980619",
      "0.9305440559062245",
      "-1.318469655085189",
      "0.40556191480129505",
      "-0.9285831000314945",
      "-0.2035448504369835",
      "0.2725329231799675",
      "-1.7196600584788024",
      "0.68872493984979",
      "-0.4932888182659147",
      "0.09196300747139585",
      "0.506331063222354",
      "0.8002343910872763",
      "4.222422575720966",
      "1.6150164373577205",
      "-1.284005778837607",
      "-0.5334467813169382",
      "-0.2671594279938381",
      "-0.20333566322235722",
      "-1.1117947356629192",
      "0.5501833546297871",
      "0.08234667166970938",
      "1.5959523626721148",
      "0.2877274251803623",
      "2.5364569172012996",
      "0.8924960425094883",
      "-1.4853208500920037",
      "-0.05095410095811135",
      "-1.364262136814976",
      "2.2307301503949932",
      "1.3532252457415337",
      "-0.36803522083225754",
      "0.07830850127717698",
      "0.16173145414630138",
      "2.676982143787955",
      "-0.7948481913293116",
      "1.1615622182157053",
      "-2.7788433559289922",
      "-1.120295959893635",
      "-0.46490389980028124",
      "0.05669846168826073",
      "-0.11012794895709394",
      "-0.5434980840227648",
      "-0.48355521556832803",
      "1.9161169337119006",
      "0.9311923579767026",
      "-1.0095718748115734",
      "0.5181440412165743",
      "1.5416907114682765",
      "1.296465715702166",
      "0.7241500863451451",
      "-0.636847779498814",
      "-1.810231374906892",
      "0.19985904989807202",
      "1.2922926566842",
      "1.0240235997086755",
      "-1.3870742351918235",
      "0.21738617897893822",
      "-0.019851253738098044"
    ],
    [
      "0.5704410984723927",
      "-0.4589094040110689",
      "0.5325471228919648",
      "-0.4174549861794053",
      "-1.3251481548598159",
      "0.1429433438718013",
      "1.0256403416891353",
      "0.7644328694381888",
      "-0.04923935248159769",
      "0.7466553482066663",
      "0.31950638468700215",
      "0.4690212205150056",
      "-0.3172680085237723",
      "-0.5572338530990817",
      "1.0564820089844507",
      "-0.39276818965673976",
      "2.6670254652339564",
      "-0.9350199018618461",
      "0.5992203874607087",
      "-1.8710685613382374",
      "-0.4764678083075383",
      "-0.7391552347208312",
      "-2.6078310308851935",
      "-0.42288176400234945",
      "1.9123337430046774",
      "1.224735344162527",
      "-0.22397473135902218",
      "0.2196064384702266",
      "0.602733951237581",
      "0.5704865176530532",
      "-0.8433704091274127",
      "-2.1478235725220896",
      "0.3432816530216852",
      "0.8591640356062498",
      "-0.07168164875369785",
      "-0.2467695166075437",
      "3.4303054168611693",
      "-0.5760878232394777",
      "-0.20368665031015484",
      "-1.217485489875509",
      "0.759886324246484",
      "-1.4489739085951971",
      "0.9424614543390264",
      "1.1022993205200846",
      "0.5750234057365813",
      "-2.662692325392295",
      "-0.575540567845474",
      "0.24413522942385657",
      "-6.124647364489639",
      "0.919002564295533",
      "0.6803052228769845",
      "-0.35448656552148816",
      "1.1117145208642467",
      "-0.9655700497948281",
      "-1.3917022946096351",
      "0.5133682210734045",
      "0.5546088953749504",
      "0.2442116380092588",
      "0.39814398012457963",
      "0.4758749673786452",
      "-1.4422474882455103",
      "0.15968726267093988",
      "-0.10435140706668874",
      "1.5112678487209839",
      "-0.8311610048665224",
      "-0.4555520859077451",
      "0.9337338561563473",
      "0.4211369801691426",
      "-1.910448120917739",
      "0.08607173013886531",
      "1.2663679029034136",
      "0.43523004219545824",
      "-1.3997804170007784",
      "1.4886807966327333",
      "0.6132613414254777",
      "6.475231249745402",
      "-0.46794911388969646",
      "-1.2442348018523897",
      "0.5520628537761597",
      "-0.3058777896051605",
      "-1.264401149355909",
      "1.2625818759631593",
      "1.1711019462352759",
      "-0.883829492003227",
      "1.5137872926810094",
      "-0.6817576076753376",
      "0.31384866480787227",
      "-1.1362157025739708",
      "-0.128174729280728",
      "-0.14630730046740748",
      "5.599479865893382",
      "-0.13348271203382384",
      "1.2569107562416502",
      "-1.2722376174013357",
      "0.6754923396992698",
      "-0.5976332278837753",
      "3.038239953379718",
      "-0.8491281028100421",
      "0.3733398144196211",
      "-0.002517289057421973"
    ],
    [
      "0.16128942185838652",
      "-4.018742913082991",
      "-3.454672450335039",
      "-0.6070076472703175",
      "-3.0990786460409008",
      "4.147373308518005",
      "2.389769092249758",
      "7.874411927401863",
      "-0.1933905553771006",
      "-1.884840171204276",
      "-0.01533143156933359",
      "-3.178061755155004",
      "-3.304565607134857",
      "-4.056491246298747",
      "-3.5852238911534675",
      "-1.073939031393703",
      "1.1244987473540975",
      "-0.05585003499244152",
      "-0.01633573804700061",
      "-2.2811695164728305",
      "0.07176578936392325",
      "-1.381819867341158",
      "-3.090133163490232",
      "-1.7139373306035353",
      "-0.09943652424463317",
      "0.39452129560280463",
      "0.22173712053279662",
      "0.05514377575378517",
      "1.422949519475597",
      "2.8910559119929395",
      "-0.7987064562380312",
      "0.14363842021733772",
      "-0.16965677628729145",
      "0.13469871035935602",
      "-3.195184129381027",
      "-3.342279979123166",
      "-3.2574077578287506",
      "-2.16553816015979",
      "3.562976656654955",
      "-1.514057936691329",
      "-0.018940021921084755",
      "-3.4711402079024123",
      "0.5076989543449146",
      "0.9599306511974046",
      "0.18730452868527417",
      "0.6784779570162587",
      "-0.2631753826413562",
      "0.04367528952425139",
      "-4.432315682235613",
      "1.160110268783534",
      "1.5927382655423912",
      "-1.0824866128854478",
      "-0.17901564284799168",
      "-0.9055107682045144",
      "-1.1019126394950485",
      "4.7468743750383435",
      "2.4344406337181557",
      "7.18664821677206",
      "6.882648330616198",
      "0.3081566970402944",
      "0.9961361928106229",
      "-1.0173595542353016",
      "-0.160514375476101",
      "-0.46585222275283095",
      "-1.5333513217137724",
      "-0.7556362715636534",
      "4.381289149799598",
      "2.5011752860986225",
      "5.590081964388202",
      "0.8869648623761335",
      "-2.0479269925916745",
      "-1.655755482342129",
      "0.9723591117161984",
      "2.793589411918199",
      "0.3393899684706009",
      "6.7401043317214215",
      "-0.7656249854143331",
      "-1.3013335747673755",
      "4.520312405687046",
      "0.2225464663685399",
      "-0.8163681566079743",
      "-1.2669812061179002",
      "1.2378526790906705",
      "-0.03424313600105085",
      "-0.757496949999347",
      "-1.850550151233011",
      "1.6299571598297466",
      "-0.06099315521993672",
      "-0.3631349144915028",
      "-2.594379708934619",
      "2.6083506735984274",
      "-1.349019459575143",
      "-0.28623056731337",
      "0.7875935558386371",
      "0.4938322550855525",
      "-1.2202716402816698",
      "1.6848293162088586",
      "0.10605652447830485",
      "0.2676920021985131",
      "-0.003602800240933679"
    ],
    [
      "-0.8633970658664991",
      "0.6402756727323191",
      "0.2797428527231705",
      "-2.64055128977403",
      "4.037490052662097",
      "-0.47433821528007825",
      "-0.9707907581287902",
      "-1.4195410862315112",
      "0.24467986248176785",
      "-1.2730815260437631",
      "-0.9309370937953242",
      "-0.6799828762794093",
      "0.39988801669976537",
      "1.144705848053",
      "-0.9550131270130466",
      "-2.7694315661139672",
      "-2.7152123567812234",
      "-1.25170007309034",
      "0.1500238729662649",
      "1.3485228358893442",
      "0.8297378055089323",
      "1.4301778200429724",
      "2.949679460629462",
      "-0.9197211670809334",
      "-1.4057191680715444",
      "-0.5272958990069477",
      "0.670054820406859",
      "-0.39103427832095294",
      "1.6942191272496268",
      "0.743794154523059",
      "0.08834912974135654",
      "-0.02523958484242257",
      "0.7115528500186743",
      "0.5398545862260777",
      "-0.6014479332791396",
      "0.06617910877256714",
      "-5.470520611240435",
      "-0.8420399617574047",
      "0.7857329629310511",
      "2.272003194863147",
      "0.6099760121209635",
      "1.1085630361838446",
      "-0.24767476770642474",
      "-0.41909024731975814",
      "0.0598577146944161",
      "0.0795832440572798",
      "-0.6428931085607515",
      "-0.24914174785392884",
      "5.240317761545743",
      "0.2983102681179916",
      "0.26186366986792853",
      "-0.5158552535184627",
      "0.6176654347434061",
      "0.8319702927042096",
      "2.5388924946980427",
      "-0.6693173241018946",
      "-0.8650446493588618",
      "-0.6508264346715918",
      "-1.3920737621852242",
      "3.105074874273817",
      "0.46137368160260284",
      "1.5139672941473852",
      "-0.41396026290279175",
      "-1.4959621995358456",
      "-2.3979087459264945",
      "2.110696120117316",
      "-0.8349547477168149",
      "-0.14413330921300124",
      "1.351220223095763",
      "0.7225621392746546",
      "-1.2397743802003223",
      "-0.6728129578474787",
      "2.813199186134142",
      "-1.8993955007256011",
      "-1.247316549976187",
      "-4.7570367272477405",
      "-0.39708128355219313",
      "-0.40931999638353944",
      "-0.4972313562967103",
      "-0.43574436470353817",
      "0.3095100785839692",
      "-0.39958322776325067",
      "0.7024831510978866",
      "-0.24680882066590035",
      "-3.488462388201508",
      "-1.6906481112546532",
      "-1.5920474538509666",
      "-1.2081917320890916",
      "0.16498447132952235",
      "-0.6029489381055818",
      "-6.620371488401683",
      "-0.4187726371399843",
      "0.8204366123137863",
      "0.5177570483077358",
      "0.9571274016983181",
      "1.1332496401383605",
      "-0.3645846090420276",
      "-1.075455772711059",
      "-0.25754882855357136",
      "-0.016317952197928427"
    ],
    [
      "-0.5684319278956375",
      "0.09960716799301142",
      "0.2358554488554344",
      "0.2061163806431242",
      "0.744543649093064",
      "-0.1874712016675988",
      "-0.11829654169182996",
      "0.19275664842099385",
      "-0.2865246049625221",
      "0.9518281706907868",
      "-0.42714832014528037",
      "0.13421116014468323",
      "0.6055502902305269",
      "0.3233761312310857",
      "-0.04199515184258332",
      "0.6835415156346875",
      "0.22246085805980365",
      "0.13589049212946946",
      "0.44497175920860166",
      "-0.01820521724742533",
      "-0.03375019820100886",
      "-0.03404606596578961",
      "-0.03508310522605229",
      "0.907563356876131",
      "0.15179980531502318",
      "0.47270625622440304",
      "0.25909650493228714",
      "0.24622225835378075",
      "-0.4492380187806311",
      "-0.6449662256914324",
      "0.472767588475741",
      "0.0021235301111491556",
      "0.905033913237577",
      "1.0970061373295248",
      "0.4994762893903958",
      "0.7698491912776563",
      "0.6361757980439696",
      "0.424918388504429",
      "-1.484574959534907",
      "-0.15641764980416123",
      "-0.3743425801071168",
      "-0.3252494314430826",
      "0.13366058192059496",
      "-1.8268369080649969",
      "0.1838717363761645",
      "-0.18269784363610142",
      "0.3909477220194708",
      "-0.08504656149521019",
      "-0.21099060968953073",
      "-0.37402440143577315",
      "-0.3351925945248951",
      "-0.2415759923474075",
      "-0.8548603060994612",
      "-0.9617083172878247",
      "1.0699136131432705",
      "-0.0534490752174336",
      "-0.26151656174304233",
      "-0.4178725094537911",
      "0.10761226486299312",
      "-0.44315924651769584",
      "0.15395975636703738",
      "0.3645726807492754",
      "-0.1491274075328287",
      "0.18830120932899863",
      "0.48156098207127385",
      "0.5001328396829628",
      "-0.24842642170694437",
      "-0.245809884492048",
      "-0.05941237694980906",
      "-0.4201621676629977",
      "1.0518878421523987",
      "0.5668573892804624",
      "-0.5141940853002607",
      "-0.0644395981512197",
      "0.2321830389012132",
      "-0.21865197844512382",
      "-0.6269085607655496",
      "0.5783981306577032",
      "-1.1385582484761638",
      "-0.3404445979167126",
      "-0.3391084181636494",
      "-0.376311426511803",
      "-1.054549478575494",
      "-0.5779645000513384",
      "0.11633157487073403",
      "1.0867852778216787",
      "0.47601726474354555",
      "0.29012727559644425",
      "1.10005218415911",
      "0.9049227979428485",
      "0.5983985456766651",
      "0.3424094535488962",
      "-0.5276487057547214",
      "0.10471101229450025",
      "0.24834860560246597",
      "0.3823456182161898",
      "0.08072038860185315",
      "-0.5988207858772977",
      "0.7247843071294021",
      "-0.0006159804897617851"
    ],
    [
      "1.2493688923847337",
      "2.458120570526486",
      "-2.069295917491492",
      "-5.938640671969217",
      "6.387251248851937",
      "-3.1982226025042184",
      "-0.3339513358899563",
      "-14.259161126167953",
      "4.677949874683951",
      "-1.646167804315384",
      "-0.2496603522703016",
      "-0.42161800862844007",
      "-4.236031956879297",
      "1.4092956368133407",
      "-2.3815666404354126",
      "-5.313341632931233",
      "-12.747712437884823",
      "-0.3166217615237423",
      "0.6773562872953106",
      "8.55010102566265",
      "-2.227811857425143",
      "4.2412950158952185",
      "11.872425007676258",
      "-7.027887396141704",
      "-6.8613078859869",
      "-6.299057884874962",
      "2.8332224399755486",
      "0.2754284442306625",
      "1.6598089548093298",
      "3.512932506620773",
      "0.0887754111445997",
      "8.829963413266254",
      "-0.5409111579810191",
      "-2.024206309675299",
      "-3.1262551009048987",
      "-4.0867011073373405",
      "-13.40782693597413",
      "-1.7606784336026204",
      "2.7310500236147823",
      "6.229260461537697",
      "-1.7167301761875355",
      "8.101701711831664",
      "-6.075400235042236",
      "2.6861587630126778",
      "-0.13276289131107463",
      "5.220884690955908",
      "0.29913852152145215",
      "-0.4219786744523644",
      "23.537790186022622",
      "-7.346633961824129",
      "2.52181064190122",
      "0.5885792919973186",
      "0.17643299848055596",
      "1.6247445017287192",
      "1.5357513918875685",
      "-7.83212107064741",
      "2.853594405789867",
      "-0.17891682222542155",
      "-5.132342102485847",
      "6.204795013705654",
      "6.658994879811498",
      "4.20782435589815",
      "-1.914351617502241",
      "-7.253460104909787",
      "-3.540935242611104",
      "2.559361160621776",
      "-3.1411816168475815",
      "2.5169878245859456",
      "1.0133564496959448",
      "4.543261497478501",
      "-2.861708903595219",
      "-7.19986252362804",
      "8.935982120447973",
      "-7.729142586652635",
      "-2.288058010167517",
      "-27.609912530051012",
      "5.53498371156781",
      "-0.8306486588674896",
      "3.882640612876263",
      "3.9485945107045084",
      "0.13400310197086784",
      "2.6354576193391255",
      "-1.2193221694778764",
      "0.6567835012647221",
      "-6.762400700314138",
      "-2.939486410893543",
      "-5.461813873299365",
      "1.1669275115687519",
      "-0.8514223840523425",
      "-6.623194334389104",
      "-23.424949828206238",
      "-0.21855017147854686",
      "0.44771261842019494",
      "7.480912410673877",
      "-0.6383692429000893",
      "-0.988779586036998",
      "-9.579495144039997",
      "4.762045214837237",
      "-2.1136444374330705",
      "-0.03474194049001589"
    ],
    [
      "-0.35304471156450706",
      "-3.940086730541851",
      "1.0268967052456792",
      "7.192667565237359",
      "-10.086149092089114",
      "3.9893518737031344",
      "1.3103468070932407",
      "17.611054260823522",
      "-4.99295238521228",
      "2.453694804760241",
      "0.7962737237019656",
      "0.798016408696714",
      "4.4582166007216735",
      "-3.0445445289775455",
      "1.8662053598259365",
      "6.134244456174175",
      "15.740603972274396",
      "1.002184606410954",
      "0.6832212097207474",
      "-10.755094597100769",
      "1.7736158239034834",
      "-5.573759720385536",
      "-15.777829362266026",
      "8.549163920911091",
      "7.892996232848482",
      "7.007027606325496",
      "-2.7872382962413664",
      "0.06239586951862755",
      "-1.2829564010545738",
      "-4.288247808263609",
      "-0.07594331115155989",
      "-10.194638830648593",
      "0.5767464245754435",
      "1.4092273762316616",
      "3.840846191184921",
      "5.232557675884679",
      "16.40139342796295",
      "2.0517952095711234",
      "-2.0832254780891275",
      "-8.021657616704193",
      "2.245046016588279",
      "-10.545475504588204",
      "7.740804120754648",
      "-2.852715165449237",
      "0.2757730214700808",
      "-6.632393585202198",
      "0.5130948663354185",
      "0.5190358616428585",
      "-30.16054189704739",
      "8.089695014134497",
      "-0.6267680046886998",
      "-1.0884107892417365",
      "0.9416840003275903",
      "0.14781336846336066",
      "-3.956763118690039",
      "9.121855291391821",
      "-2.264888144854152",
      "2.1209750247672985",
      "8.452291808449635",
      "-7.770684573254369",
      "-6.766440883303129",
      "-4.914200345156383",
      "1.2321539105929886",
      "8.53264583807023",
      "4.128981839930343",
      "-3.792105286121593",
      "4.399522238775965",
      "-2.7086436842548522",
      "-0.2788531740675274",
      "-4.936706752635546",
      "2.658166785075917",
      "8.155219893720751",
      "-12.220607830720796",
      "9.80015703113648",
      "3.1249740246993123",
      "35.50422131820832",
      "-6.0411316997009346",
      "2.03029779673714",
      "-4.6285353372364355",
      "-4.918669998166247",
      "-0.748007551013507",
      "-1.289205091186782",
      "0.8184250093201935",
      "-0.5189980105207851",
      "8.053216284372015",
      "2.7087845566179585",
      "7.065608762273443",
      "-1.2781050290370137",
      "1.9886406023835765",
      "8.211450458012376",
      "29.26231829638573",
      "-0.2798654629322584",
      "-1.0052641238150726",
      "-8.640741987922345",
      "0.9517241603087905",
      "0.7376997417708475",
      "12.632677577293297",
      "-4.94085037365166",
      "0.8575787692560412",
      "-0.03511769374122188"
    ],
    [
      "0.00809230785061686",
      "0.4109210461758786",
      "-1.9279959188740812",
      "-4.0600109176759975",
      "4.805008425617439",
      "0.9453314307702271",
      "-0.8261681664689308",
      "-6.545204567857195",
      "1.8109882121107408",
      "-1.8078689458259656",
      "-0.7621672728918948",
      "-2.5849310034874238",
      "-2.5518603244257876",
      "-0.4277804675172263",
      "-2.7463719518652834",
      "-3.174903147626791",
      "-8.22380330497977",
      "-1.3609848504946493",
      "-0.4925408986439385",
      "5.058438724962344",
      "-0.2341921951717209",
      "2.572911733938524",
      "7.4618044894573705",
      "-5.096134828486803",
      "-3.585957430322075",
      "-3.9820308508378575",
      "1.2769385876333144",
      "0.4687028407272205",
      "0.9408067198633584",
      "3.466634297801918",
      "0.1647876750479058",
      "5.766862057579892",
      "-0.5243552585153034",
      "-0.8180656730663382",
      "-4.71350306987159",
      "-3.4044633292944946",
      "-10.672668173431907",
      "-1.0847010100512282",
      "1.0290956763927503",
      "3.3926347505385643",
      "-0.8828723245576543",
      "4.815922069511383",
      "-3.5590542345594622",
      "2.2139980609822696",
      "0.4198098096176858",
      "4.560950563719461",
      "0.2919503368287403",
      "-0.4382594972107276",
      "15.472749814608292",
      "-3.7943646379041183",
      "-1.7122734996733366",
      "-0.17205605534191087",
      "-2.7021456723959565",
      "-1.5795909666534012",
      "2.390051345840952",
      "-2.489182075652627",
      "0.8872964140853404",
      "2.374533476788068",
      "-1.6908796089616904",
      "3.939894844262335",
      "3.187543450045705",
      "2.899780202840221",
      "-0.8560159134913821",
      "-5.071729585712732",
      "-2.694235385238942",
      "2.181890054746412",
      "0.6779981908153982",
      "1.5898758710918528",
      "2.753224921426064",
      "2.214054984029575",
      "-1.6012492694200764",
      "-5.1797108777137275",
      "8.018206593743747",
      "-3.7074788935380947",
      "-1.9864860281551389",
      "-17.65477239671981",
      "2.1381622551420834",
      "-1.4578052991759467",
      "3.142792177876176",
      "2.3149807460849554",
      "-0.5507453562395631",
      "-0.23105991783705515",
      "-0.8777814346905661",
      "0.5208430976802786",
      "-4.924673258849847",
      "-1.2110927647226728",
      "-3.2581558564752022",
      "-0.1664891558582701",
      "-1.9103914227533094",
      "-5.263461546107411",
      "-15.351901575561394",
      "-1.2471966544000606",
      "0.388191883187478",
      "4.368724037433138",
      "-1.1600154636782287",
      "-0.6143996341300807",
      "-6.313899689821318",
      "3.3963478592379746",
      "0.28769672986808864",
      "-0.003202880390551699"
    ],
    [
      "-0.12954708909340662",
      "-1.4089394472351486",
      "0.38384555414421445",
      "1.5608897607873153",
      "-2.8667989689475584",
      "2.0067282237838837",
      "0.007985293079475998",
      "5.450828677600034",
      "-1.7889559341877828",
      "1.0576976675310614",
      "0.1247475673176326",
      "-0.4304131119516281",
      "1.1400284118394852",
      "-1.3563947666970393",
      "0.5452967992708984",
      "1.2277621723458547",
      "5.40673496633566",
      "-0.49185900773477687",
      "0.7439405366549495",
      "-3.4319132615941568",
      "0.7202974512871503",
      "-2.022528103289926",
      "-4.975830818893983",
      "2.358274421417082",
      "2.827612496647596",
      "2.0550773352013527",
      "-0.2406786956994728",
      "-0.47016963898028724",
      "0.21608649825539064",
      "-0.6951648424378494",
      "-0.506988448844789",
      "-3.1267061926663304",
      "0.804756334041219",
      "2.1517031388790713",
      "0.007656918102717989",
      "1.4091667967304502",
      "4.42800554193159",
      "0.24935596745261984",
      "-0.21054593291895002",
      "-2.6566822833129806",
      "0.9696631983490862",
      "-3.6049595684720734",
      "2.487360304929086",
      "-1.99747330329301",
      "-0.2016382319216973",
      "-2.4716495251393464",
      "-0.31113223269535695",
      "-0.8033796058495964",
      "-9.622348820689027",
      "2.3544455031307234",
      "0.13244197531377314",
      "-0.8299754921577648",
      "0.4793142731840937",
      "-0.21125533768426366",
      "-1.1083255905311251",
      "3.0924461857736802",
      "-1.2102629333880603",
      "1.1344806757759993",
      "2.593100258895114",
      "-2.019639317838613",
      "-2.609552317392065",
      "-0.44244841441634564",
      "1.2487190305513804",
      "2.7109221793768654",
      "0.2673567777417733",
      "-0.8881908207610061",
      "2.2491964318925306",
      "-1.109525397020367",
      "-0.10961428534081993",
      "-1.6018704316657089",
      "1.1252606828672804",
      "1.947570136933023",
      "-2.86680352007051",
      "3.2416278616142082",
      "0.4142220363893418",
      "11.024169541268916",
      "-2.482828836731097",
      "0.5823870084046588",
      "-0.5531859157457207",
      "-2.0645715848233497",
      "-0.4213122665330795",
      "-0.5917856352043085",
      "0.09345958272442503",
      "-1.3057959084555386",
      "2.316043959522009",
      "-0.01320268474944534",
      "3.091148342470676",
      "-1.100079694597369",
      "0.5385005165643763",
      "2.2306207034212684",
      "9.44355005420649",
      "-0.6446858230126029",
      "-0.10836468479225081",
      "-1.971851885519493",
      "1.1287601376935716",
      "-0.08539911496682852",
      "4.158445776514655",
      "-2.4309412151426106",
      "-0.6210457145951085",
      "0.0066720976292111555"
    ],
    [
      "-0.07609071106839578",
      "-0.10563642726642264",
      "0.1596263147742199",
      "0.30360556821833323",
      "-0.2524816770975165",
      "0.15408857666601336",
      "0.10206236776735907",
      "0.5565185789639229",
      "-0.22422454388140323",
      "0.050761929878141786",
      "-0.036043952931632775",
      "0.07089065789315024",
      "0.21757620449094542",
      "-0.049422051321408894",
      "0.20831400565180422",
      "0.35958578484440795",
      "0.6594996559395528",
      "0.0014230645730205047",
      "-0.017323574316433752",
      "-0.44768605101577486",
      "0.09734130116540875",
      "-0.2803664087805081",
      "-0.6428661543825633",
      "0.33700678597230205",
      "0.3739762447669902",
      "0.31196248538264426",
      "-0.14331994047939317",
      "0.07229147630410238",
      "-0.13650653007790167",
      "-0.1980702981552685",
      "0.035265113823562094",
      "-0.4764796246603873",
      "-0.0390575422921439",
      "0.028885156585195026",
      "0.1673874226650785",
      "0.25526637246457684",
      "0.8328950380506814",
      "0.09937653620747497",
      "-0.22523259543520205",
      "-0.32865255171161195",
      "0.09476516007764754",
      "-0.402021944798987",
      "0.37359681443234766",
      "0.055274941376846",
      "0.10434460761403518",
      "-0.2625234276116075",
      "0.03823312678523463",
      "0.14813344161344108",
      "-1.1549920843814565",
      "0.47426462419484744",
      "-0.012963711745746781",
      "0.06599124122913488",
      "0.06581654449449639",
      "-0.07293715924032974",
      "-0.005707688404680681",
      "0.35529775556760423",
      "-0.06066355495259803",
      "-0.02371320050134441",
      "0.1888070343919848",
      "-0.3263004073304182",
      "-0.3718465391099382",
      "-0.28912833390307413",
      "-0.04974343425279721",
      "0.43551547228751186",
      "0.22413615454033017",
      "-0.062083568357745325",
      "0.16514425952895867",
      "-0.10016622637459574",
      "-0.15842791499695097",
      "-0.20007617433212893",
      "0.18278808557500237",
      "0.38766253407988077",
      "-0.5135852700189689",
      "0.45648404501892664",
      "0.18006306722645618",
      "1.4377934077714256",
      "-0.24096350972636474",
      "0.005521994109857686",
      "-0.2654095822264903",
      "-0.16964346622371576",
      "-0.1135000717900565",
      "-0.025580708473628266",
      "0.11208595622417035",
      "0.07906798833662228",
      "0.42838275944612947",
      "0.31614004165330156",
      "0.2310440530162122",
      "-0.1006470531152016",
      "0.17881465173232308",
      "0.31394781452498083",
      "1.1873281859426208",
      "0.0036563084758243574",
      "-0.05958338920167391",
      "-0.49473995167744894",
      "-0.028120546967181755",
      "0.11115793017747368",
      "0.5094211681554189",
      "-0.12813618520397158",
      "0.04506058728727697",
      "-0.002273214430535333"
    ],
    [
      "-1.1852109595831908",
      "-0.5295508045090591",
      "-0.9609913612715892",
      "-1.8634122369128678",
      "3.5980852570286146",
      "1.9032805656669096",
      "0.9037775613469575",
      "-0.06362401736695616",
      "0.5637042046800446",
      "-1.5900574223927488",
      "-1.3626050504663831",
      "-2.3770216726643967",
      "-2.090488077436724",
      "-0.5421243896894493",
      "-1.3150367720108234",
      "-1.138180188388242",
      "-1.9696013849039227",
      "-0.5685858945346929",
      "-0.21168201817080198",
      "0.5969854867879398",
      "-0.44765720048279906",
      "0.39701404249118327",
      "1.3644285318872622",
      "-2.818939540624538",
      "-1.2527670657992407",
      "-0.6415520667605632",
      "0.7763940970318431",
      "0.04421899075883793",
      "-0.31724351548181107",
      "2.082477008425042",
      "-0.28483462851460634",
      "1.770792916577147",
      "0.3421497416399114",
      "2.0520296928143678",
      "-3.2385197674111152",
      "-2.259148111084025",
      "-4.201461349443193",
      "-0.6562729856894706",
      "0.3924824670169155",
      "0.9704128369199109",
      "-0.5296428372251982",
      "0.20635793566734936",
      "-0.9377244170867484",
      "1.6876043099988807",
      "0.9253964915400344",
      "1.1425863152711688",
      "-0.2171303234330002",
      "0.6888731534756279",
      "3.0382337598514266",
      "-0.43526026331510415",
      "1.091455615962471",
      "-0.04499638268796406",
      "-0.5943683907795428",
      "-1.0497280252766328",
      "3.0103287745804708",
      "1.209292483761954",
      "1.3328373460585787",
      "1.6399659996719251",
      "0.5189536657978173",
      "2.1202926867079666",
      "1.3259213533906207",
      "0.7551442284280118",
      "0.150460481684613",
      "-1.217134641808879",
      "-1.3017057410001893",
      "2.238213240504948",
      "1.857487545820818",
      "1.6204064231645292",
      "1.9993241618483666",
      "1.065126435313058",
      "-0.05103022601672443",
      "-2.2554650194864627",
      "3.941850877873231",
      "-0.3731016574246552",
      "-0.33424347151541495",
      "-2.427391266437968",
      "0.8738206293976806",
      "-1.7802061071569448",
      "2.3437079795807247",
      "0.8238560964089211",
      "-1.5099861638998864",
      "0.209960026891198",
      "0.9594817539283292",
      "0.07096337628801458",
      "-2.1571125081382587",
      "0.4557404663915488",
      "-0.4454537674362679",
      "-0.08763899952219897",
      "-0.6287199226657001",
      "-3.1236270275887392",
      "-3.955044348481636",
      "-0.3311217266218535",
      "-0.48662945038079486",
      "1.6280641539438871",
      "-0.03366356829677559",
      "-0.2772891758894548",
      "-1.1173041299948223",
      "1.44107167442307",
      "0.5255940811420772",
      "0.014087958902444755"
    ],
    [
      "2.028503621692918",
      "0.24469624812064625",
      "0.8046853033132935",
      "2.1524994101325414",
      "-5.362288154024519",
      "-1.0232676668583227",
      "0.5391761744294707",
      "-0.8621567350573325",
      "-0.4825580390754646",
      "1.5615916833936745",
      "1.8617509430925248",
      "2.264479232923002",
      "0.20547719895243383",
      "-0.4685381737876925",
      "2.3392078851789386",
      "1.748346956603015",
      "2.85947155887816",
      "0.5374854008501618",
      "-0.01047437380041591",
      "-1.005590801705814",
      "0.10025795383580272",
      "-1.5462191850805784",
      "-2.4425144922386224",
      "1.840145280322119",
      "2.6376961791213764",
      "0.8681972099346275",
      "-0.11007302640963443",
      "0.31201589794880485",
      "-0.6749156946886513",
      "-1.2775857370636676",
      "-0.6489074874342123",
      "-0.8755623845054012",
      "0.6550352874958172",
      "-0.3160360371083919",
      "2.6923526416364916",
      "0.1572911950377111",
      "6.474559013401021",
      "-0.4372230000155822",
      "1.7337217142812862",
      "-2.278441490580618",
      "0.4144956939792922",
      "-0.33499606811791804",
      "1.193937434645719",
      "-1.5276697655878233",
      "-0.9682121554709584",
      "-1.1472330362888024",
      "0.918938735100979",
      "0.5914936171053039",
      "-4.8542382278172385",
      "0.07192191063050718",
      "-0.6513563522429215",
      "-1.0277217936488279",
      "-3.302999011974662",
      "-4.571760916667428",
      "-4.482689057589303",
      "-1.2458648791477842",
      "0.010912933604542726",
      "-0.8804680677434348",
      "-0.61962515418612",
      "-2.723808086030861",
      "-1.7032797066445584",
      "-0.9174184731545652",
      "0.2049604628655356",
      "1.78010085600588",
      "1.7041603531628422",
      "-3.262862769596576",
      "-0.7235971831831097",
      "-0.3346002041712782",
      "-3.264051403976168",
      "-0.2928898722987909",
      "0.3790391623901352",
      "1.5128946674891435",
      "-4.341693573712065",
      "1.7096672782244209",
      "0.41210715795742486",
      "3.472438049282686",
      "-1.1495203489454615",
      "0.015761238146471037",
      "0.6683743939292114",
      "-0.589198012094303",
      "0.17680128418525576",
      "0.312635901961616",
      "-0.6952705306275287",
      "-1.6785373081836927",
      "4.246555353466487",
      "-0.5881665571795165",
      "0.824154637060189",
      "0.30717028838357535",
      "0.3262445947546779",
      "2.357093574553147",
      "6.748652241678318",
      "-0.7819545677320769",
      "-0.6921537357274364",
      "-1.1337282690874777",
      "-0.37017322383360135",
      "-2.680165457201774",
      "1.7870318017255318",
      "0.7277253977988379",
      "2.3766497987433577",
      "0.0077101388009135855"
    ],
    [
      "0.06159030710870609",
      "-0.6935911854932696",
      "0.5899295576455093",
      "1.0390932335943828",
      "-1.9576694653474216",
      "0.5896610467947728",
      "0.9915601737427281",
      "1.7597360047085344",
      "-0.35082164052995646",
      "0.335159724009507",
      "0.23806092477355986",
      "0.3155964350889659",
      "0.27422141042235154",
      "-0.5193975088780253",
      "1.0556247865788553",
      "0.7806665764942957",
      "2.6354331552676467",
      "0.17964548156178656",
      "0.036991189636393855",
      "-1.7991502238046357",
      "0.32395757137090664",
      "-1.3966167856861271",
      "-2.7405974671144513",
      "1.366201313340502",
      "1.890626294753499",
      "1.3807690044910461",
      "-0.3749220119883291",
      "0.11914789665101147",
      "-0.3072040016303868",
      "-0.675868179837696",
      "-0.2228106037235182",
      "-2.077945638073545",
      "-0.46947683640111454",
      "-0.36806274115862353",
      "0.8094872977075894",
      "0.38640800966903427",
      "3.313748103917706",
      "-0.2594479763763292",
      "0.20816320234134575",
      "-1.4033858828787362",
      "0.3598474519819156",
      "-1.3197116976081593",
      "1.3552398241231127",
      "-0.18785722427675752",
      "0.034379338833384496",
      "-1.4243601258316645",
      "0.2659199877459266",
      "0.03823895645213286",
      "-4.557661503609576",
      "2.0730273693856396",
      "-0.016705676335893302",
      "0.18889241500578446",
      "0.28248248799518355",
      "0.3360535112365066",
      "-1.0695743679893703",
      "1.24466552102721",
      "-0.17060320145299465",
      "0.09980681791648024",
      "0.6477950312574069",
      "-1.0430150232886184",
      "-1.8488359238316625",
      "-1.4757634994870659",
      "0.10961314373868675",
      "1.8365416875924423",
      "0.250788715196758",
      "-0.7446161499473621",
      "0.629278578257934",
      "-0.08435564521363823",
      "-1.1449913302724186",
      "-0.5227261892293881",
      "0.25640595320763554",
      "1.2831390258175612",
      "-2.2624518201553743",
      "1.9002719058516242",
      "0.7125080906210158",
      "5.51728324306002",
      "-1.07627395744157",
      "0.3944870643753737",
      "-0.043533259351889786",
      "-0.5586838760472833",
      "-0.4530592199340275",
      "-0.17294434570778183",
      "-0.35964428347460276",
      "-0.07005644658668989",
      "1.8866391983374609",
      "0.050874731085141324",
      "0.7462952914201995",
      "-0.32782408470968527",
      "-0.22906812422626244",
      "1.3720971265802653",
      "4.757057342619681",
      "-0.5256269780675477",
      "-0.29654684294278805",
      "-1.9144621688191314",
      "-0.1432709299471033",
      "-0.4244189639848672",
      "2.5395858508562767",
      "-0.8079057257560348",
      "-0.695630163366707",
      "0.0013016837661595968"
    ],
    [
      "-1.2119594591028824",
      "-4.6734266435519",
      "2.041959556067196",
      "7.3287588049394685",
      "-9.767961410781258",
      "4.209998427210681",
      "1.5381248337637217",
      "17.78717767570852",
      "-6.28498304641462",
      "3.7804111911549874",
      "0.2525887970916801",
      "0.2769810268517311",
      "5.4627892897561505",
      "-3.6013456986989625",
      "2.4116527212496783",
      "6.255584569681064",
      "17.227923296112994",
      "0.312205695419396",
      "0.47973694986933224",
      "-11.425367705973912",
      "2.1658148387811154",
      "-6.730473811037094",
      "-16.351264715037306",
      "10.174130386494287",
      "8.315658317955887",
      "7.920653593010731",
      "-3.7710212808642924",
      "-0.094822202780103",
      "-0.5674047111681125",
      "-4.833010509175056",
      "-0.7460074668789751",
      "-11.811129058926532",
      "0.3468666367372411",
      "1.4709323046060638",
      "3.237545027528589",
      "6.408388098303988",
      "17.031240331267693",
      "2.5199718145843852",
      "-3.5455418896538933",
      "-8.629134983859684",
      "2.1372946542256184",
      "-11.605011931230173",
      "8.754922126184445",
      "-4.229021400266546",
      "0.16452694106848115",
      "-6.705823064292308",
      "0.6475849213755134",
      "1.7077668626862856",
      "-30.31208209163244",
      "8.037642928683729",
      "0.005462103834926332",
      "-1.6982427314284283",
      "0.8955687611023512",
      "-0.1635510896720959",
      "-2.826460911053154",
      "9.81679541657528",
      "-3.1477698334022035",
      "2.9209561661880827",
      "8.419140569587197",
      "-8.404766967556014",
      "-7.809753290515586",
      "-5.573665509072032",
      "2.0252354514956994",
      "9.853343235615728",
      "3.3810710132466175",
      "-3.251612501974392",
      "5.1908045044532605",
      "-3.3822252211857773",
      "-0.3591616761184657",
      "-6.058887890074586",
      "4.480853607503352",
      "9.608404553304942",
      "-12.45689490144863",
      "11.051952124151722",
      "3.329065350692166",
      "36.1544748334728",
      "-7.272621764742884",
      "2.294414848348068",
      "-5.385328424471939",
      "-4.889945757424401",
      "-0.6606329858590072",
      "-1.3760342085949473",
      "1.314585669225621",
      "-1.148193919841541",
      "8.699976501020194",
      "2.7853298900086467",
      "8.546745115751014",
      "-2.2817708692907144",
      "3.1614242402655957",
      "9.467649891907845",
      "30.130533444315706",
      "-0.10341104254910521",
      "-1.6072881492789117",
      "-10.227782073665777",
      "1.431896794088014",
      "0.48134932567748295",
      "13.570679463729123",
      "-4.635926468815924",
      "2.3830773695695426",
      "-0.005503333733059498"
    ],
    [
      "2.4993702206929735",
      "5.13792303749573",
      "-6.061423119006855",
      "-11.16615557975583",
      "11.588776615092454",
      "-8.135371279653302",
      "-0.9118612268304603",
      "-22.53065538389543",
      "8.526608707629265",
      "-4.926191159005034",
      "0.506213617085877",
      "0.8402367450165298",
      "-8.997623778408734",
      "3.9791323588815715",
      "-7.813479690727943",
      "-11.489494139659323",
      "-27.752888425271752",
      "0.28294951761078163",
      "-0.16333552038929663",
      "17.12419017512433",
      "-3.778071202181497",
      "13.174140481764722",
      "23.889855851608587",
      "-13.869056528538174",
      "-14.4986646285468",
      "-11.914945801195111",
      "5.176764471248017",
      "-0.19689780162920736",
      "3.4317539844198013",
      "7.198749896133271",
      "0.09759232286257022",
      "17.952814904544724",
      "-1.085071398355869",
      "-2.6720715466500735",
      "-1.4380329386592963",
      "-9.373770242423971",
      "-28.39066677301349",
      "-4.725107292687246",
      "8.06328050601268",
      "13.906188628791373",
      "-3.2759876802635803",
      "17.71395629488991",
      "-12.828646990488709",
      "5.714641499011289",
      "-1.4822802063631833",
      "10.245589584686348",
      "-0.4344880753802313",
      "-1.2853484104252257",
      "44.92278516756996",
      "-12.055014512392386",
      "0.09834001699967",
      "2.004441620331426",
      "-1.0411044166292778",
      "-1.1496897671575228",
      "1.8203403339645308",
      "-14.769482791364094",
      "5.512607054679666",
      "-1.996472291629942",
      "-7.457667858305172",
      "12.780659987562474",
      "14.662022611235532",
      "7.089827490402183",
      "-2.796598555809809",
      "-17.14582801920326",
      "-6.784760360482005",
      "3.372963835761094",
      "-9.604257896449646",
      "5.424742457161204",
      "3.7886290171133994",
      "8.732099196963743",
      "-7.084683468750799",
      "-13.787306170238955",
      "15.777536211947213",
      "-17.98473668640155",
      "-4.771860636214822",
      "-52.89238708385818",
      "10.728406864323528",
      "-2.5108198516045546",
      "9.50166812097543",
      "8.531028846808834",
      "1.873177910996678",
      "1.8916727675836817",
      "-1.6432853468070532",
      "0.906378822276192",
      "-17.474877137931557",
      "-8.962240751114285",
      "-16.058621150801066",
      "4.061669816723503",
      "-3.4232988486336717",
      "-12.7491897009161",
      "-46.69789926443478",
      "-0.5141611122446877",
      "2.392568451490854",
      "14.79912032379099",
      "-2.0317105350549136",
      "-3.011066078071826",
      "-20.15247222497045",
      "7.681815753982131",
      "-1.8559548318236272",
      "0.007489855048082762"
    ],
    [
      "-1.370928961365002",
      "-4.653657701713747",
      "2.3745392015336297",
      "8.389697644257826",
      "-9.989671957160194",
      "5.884230135247228",
      "0.3844784076046128",
      "20.246517889714564",
      "-7.49244254088455",
      "3.839141811513466",
      "0.23454264416254242",
      "-0.3391897652675749",
      "5.965466481967402",
      "-3.612020975608022",
      "2.6327778224318785",
      "7.056337167653065",
      "19.6309849828982",
      "-0.3175056475335521",
      "0.20628809994887018",
      "-12.53852317251234",
      "2.7250680249184827",
      "-7.259388908642943",
      "-17.889623643591563",
      "10.33322802922654",
      "9.615331363193702",
      "8.598115891665968",
      "-3.9205527208773283",
      "-0.4954305387411591",
      "-1.168752243191435",
      "-4.758821982951622",
      "-0.8781265439692422",
      "-13.174510260079934",
      "0.8972152851980241",
      "1.4534289023425937",
      "2.2123093662769455",
      "6.300816924455029",
      "18.511403460063196",
      "2.6034026652270974",
      "-2.8254117854089706",
      "-9.460527184353776",
      "2.9488116389221743",
      "-12.580928882984434",
      "9.787628625955488",
      "-5.148492644732896",
      "-0.650340513570524",
      "-7.437215370301788",
      "0.19764537506466057",
      "1.0168706856067198",
      "-34.107133210410694",
      "8.573828015780908",
      "0.35155858176432075",
      "-2.5279129377500635",
      "0.7439754587292243",
      "-0.3947430765835661",
      "-2.77839305366031",
      "11.574005845570271",
      "-3.995095020925158",
      "2.6498956584646045",
      "9.072087566365235",
      "-9.218132294710744",
      "-9.88633179716832",
      "-5.1408665425684985",
      "2.3697986323016207",
      "10.49617501804093",
      "4.433218200437904",
      "-3.4658479518702165",
      "6.800001056441829",
      "-4.195436199791973",
      "-0.4826271404882006",
      "-6.836281092511418",
      "4.31743567689894",
      "10.081864116108475",
      "-12.422713697886616",
      "11.823281459901205",
      "3.136873377234494",
      "40.28261144086498",
      "-8.363302618350428",
      "2.4587644433811198",
      "-5.072318203124523",
      "-6.3873135288342935",
      "0.06593359305138194",
      "-1.6903989907626376",
      "2.0110898595242093",
      "-0.9311396645006446",
      "9.437586390787155",
      "2.736389256794761",
      "10.170976525778217",
      "-2.7846202075520314",
      "2.765007772476046",
      "9.566535674202573",
      "33.58265792990794",
      "-0.4032290482902092",
      "-1.7468482158458352",
      "-10.123215814416982",
      "2.4786161444323294",
      "0.025042633046138383",
      "15.404931726786225",
      "-5.989101825540573",
      "2.1430779198052363",
      "-0.006578879772109504"
    ],
    [
      "0.10356848263595944",
      "1.354527506491015",
      "-0.655772709952436",
      "-1.4905262136523776",
      "2.6177524905173764",
      "-1.5843687289065387",
      "-1.8393685459296627",
      "-4.020106018055765",
      "0.8719265108583603",
      "-0.47123598676619155",
      "-0.06753851036761134",
      "0.06882922165183177",
      "-0.19065533691167477",
      "0.7568833954891421",
      "-1.2019579534233322",
      "-1.7418334867657024",
      "-4.8276793439737835",
      "-0.4959910997972486",
      "0.012718113542206609",
      "2.992237187646005",
      "-0.44682166869993345",
      "2.7419887652714405",
      "4.479021526504781",
      "-2.0930703616714013",
      "-3.2066022197757484",
      "-2.3147214025224816",
      "0.8636507725888898",
      "-0.6967760890196676",
      "0.7947413999011805",
      "0.7372481516655832",
      "-0.4851167659829536",
      "2.8509811580358773",
      "0.3275572563186805",
      "-0.0006322492280695468",
      "-0.4026659917615375",
      "-0.4260830426333403",
      "-5.065981680741745",
      "-0.07633580037757569",
      "1.7205428503606455",
      "2.4967740402535394",
      "0.053898311283546926",
      "2.9060949866816985",
      "-2.063769048372063",
      "0.8725447234737054",
      "-0.8127223940145014",
      "1.7660756858257984",
      "-0.8222725300306578",
      "0.049972542947382806",
      "6.832388100834877",
      "-3.4778438862181624",
      "0.4799935627439866",
      "-0.49002229442010825",
      "-0.08075466569634158",
      "-0.9892472837102237",
      "0.886878201745302",
      "-2.817480571882867",
      "-0.5205191930124584",
      "-0.8107807672412477",
      "-2.066233454098389",
      "1.660918878895485",
      "3.0862522552977967",
      "2.3474838594882352",
      "-0.14674234442449746",
      "-2.9774064133855527",
      "-0.8745085841245601",
      "0.7116438959219428",
      "-1.6744585847492408",
      "-0.5608148653840351",
      "0.8396111136333891",
      "0.7799054717964793",
      "-1.0915118139724524",
      "-2.0588020002014056",
      "3.0247925931702833",
      "-3.5700012905308385",
      "-1.5185580137504442",
      "-9.04511352615806",
      "1.773362715973343",
      "-0.6650773680666525",
      "0.4536272219655419",
      "0.6814202436535561",
      "1.14718244537038",
      "0.8206261409504427",
      "0.7249904149811731",
      "-0.5809859167461223",
      "-3.179297491803607",
      "-1.813875721502265",
      "-2.832303137496275",
      "0.10398088816800478",
      "-0.727346963025832",
      "-1.951619663834794",
      "-7.720783887715763",
      "0.41629864761675256",
      "0.4778592313696691",
      "2.853614121968364",
      "0.4441945754975148",
      "-0.9418803362713021",
      "-3.8761856728836217",
      "1.3649259111220908",
      "0.5195742510359054",
      "-0.02553549716937948"
    ],
    [
      "0.9902003917376285",
      "5.460535056750378",
      "0.7417582907907989",
      "-3.876571748779809",
      "7.541324524723072",
      "-5.962044902459704",
      "-1.4044454745695854",
      "-17.63570405648277",
      "5.156850006884465",
      "-1.9394753761515997",
      "0.10413922015754143",
      "2.4164040936530804",
      "-2.176932137486185",
      "4.530193013481158",
      "1.6844604350333803",
      "-3.1633290624857437",
      "-11.804349083481178",
      "0.06631216963999578",
      "-0.4162995512030074",
      "8.37286539944931",
      "-1.3887454012513676",
      "4.522691818618454",
      "11.979500411762709",
      "-5.89836751926255",
      "-4.838712113389126",
      "-5.428816755848311",
      "2.8947692787142816",
      "0.3210369099022409",
      "-0.7477863497292548",
      "1.6511027908380114",
      "0.26950070823708255",
      "9.119258104395062",
      "-0.39293171855912384",
      "-2.2776275124486633",
      "0.29019872923920326",
      "-2.6795383193904185",
      "-7.691500847849161",
      "-1.580003592396459",
      "2.719400681326526",
      "5.8589219044037915",
      "-1.1926574093107964",
      "9.063638529409937",
      "-5.79993804144621",
      "3.55736980215551",
      "-0.28476289228400015",
      "3.760301244774937",
      "-0.16001862893069874",
      "-0.9167839757315445",
      "21.13173562517937",
      "-4.982222664779143",
      "0.9517064913457663",
      "1.8801695510377279",
      "-0.2893956086557423",
      "-0.07613994621169078",
      "1.722415942786735",
      "-10.099873902049382",
      "1.053315629475303",
      "-6.332132022281681",
      "-10.350258589510373",
      "4.68532283558344",
      "5.549428897925416",
      "3.3116435340148263",
      "-1.9121038771380579",
      "-5.599990596562559",
      "-1.1633738127817221",
      "2.0830967673717335",
      "-6.167488041508719",
      "1.2429931523409572",
      "-4.079312733427272",
      "4.412286076973189",
      "-2.8364812759361433",
      "-5.8630341559392205",
      "6.5490075879348195",
      "-8.043248004141466",
      "-2.382447755754634",
      "-26.19576383737561",
      "4.86102253362806",
      "-1.8101548784232357",
      "1.6934749609193138",
      "3.487238935087242",
      "0.4616146439681356",
      "2.3643944335842386",
      "-1.7546993477887962",
      "0.4261945774338037",
      "-3.6393670272266228",
      "-1.045273974056243",
      "-6.758991695949282",
      "1.5096738999854666",
      "-2.791936205323565",
      "-4.729736875849037",
      "-19.71299306040218",
      "0.33046263827962186",
      "0.9689722594688033",
      "6.534292704651178",
      "-1.25155670868142",
      "-1.5531078828533298",
      "-10.042789667193025",
      "4.054393970088274",
      "-2.303440152207398",
      "-0.0022063406567303023"
    ],
    [
      "-1.8638533090817442",
      "-3.88523948608715",
      "2.620954690246739",
      "9.178279515336177",
      "-8.45059935096573",
      "6.354240568384615",
      "0.6363108132588465",
      "16.424575863388252",
      "-6.037366983592418",
      "4.56198523095804",
      "-0.44407231798413005",
      "-0.8859664808513315",
      "6.780160743791616",
      "-3.3539647284210936",
      "4.4587609909103305",
      "9.89709651447861",
      "17.944891533541075",
      "0.7897084847134278",
      "-0.04747266825845907",
      "-11.517828197969232",
      "1.9386250999756987",
      "-8.184182394485807",
      "-16.97499054402828",
      "10.004288169122852",
      "8.941537509597678",
      "7.8296254840245965",
      "-4.164037254476831",
      "0.6634292005365796",
      "-4.037073884174116",
      "-5.8899294738357035",
      "0.018799165198828238",
      "-11.758689723120957",
      "0.3433901910669349",
      "2.0491187300470526",
      "1.0515648304223197",
      "7.235828980876701",
      "20.137356056919216",
      "4.128445883005552",
      "-6.278097963123177",
      "-10.061253354415914",
      "1.802471043187789",
      "-12.03007906242466",
      "8.468087020751808",
      "-4.140773689772446",
      "1.1648001292562855",
      "-7.226718599948568",
      "0.6080634827225272",
      "0.9640105736443881",
      "-32.04873663123442",
      "6.557543609232217",
      "-0.38613166729900544",
      "-1.1011642897134235",
      "0.41026973456048893",
      "0.3316806718831271",
      "-1.1410082219898792",
      "10.505599318409102",
      "-3.9822463760460294",
      "1.8960306116740162",
      "6.74442083887277",
      "-10.567134964020449",
      "-7.756370789298891",
      "-5.057811132776325",
      "2.412610714615364",
      "10.92117671828142",
      "6.477044365618479",
      "-2.615746243195395",
      "7.466808680877",
      "-4.177359247017348",
      "-1.7040896629774578",
      "-6.545371247781774",
      "5.935582089277473",
      "9.672133442828702",
      "-11.424860941560741",
      "12.229051903663983",
      "3.6950567210464316",
      "36.524097684583666",
      "-6.557964821030815",
      "2.2340608809019713",
      "-7.434503450691055",
      "-5.380733524186292",
      "-2.067781661670349",
      "-0.4485026387880526",
      "0.4179356988464583",
      "-0.7298158516141694",
      "12.02133947832975",
      "7.687943112988821",
      "9.47703627259389",
      "-2.0715945158430817",
      "2.222269666013229",
      "9.585913034024657",
      "33.174234909868346",
      "1.2041962318384627",
      "-2.1594154510259216",
      "-9.823348814327353",
      "0.7965380707339421",
      "1.842346355118321",
      "12.936364176956737",
      "-5.291606044196293",
      "1.5813974615508861",
      "0.034331491856358524"
    ],
    [
      "-0.8466391914945003",
      "-0.4833786316091735",
      "-0.04772935818614589",
      "-3.3999588648820054",
      "4.094125175179763",
      "3.151376085012398",
      "-1.9084245139567602",
      "-5.046423630925597",
      "1.6728918958342751",
      "-1.682660498898677",
      "-0.9856830862950946",
      "-3.7830847213757997",
      "-2.1067168115443944",
      "-1.4338559463610003",
      "-0.26702793861501867",
      "-3.3525790754365508",
      "-3.4802403146111476",
      "-2.5256048474805595",
      "-0.708137667999821",
      "3.1755091544450633",
      "0.09382473389709943",
      "-0.13075985366458998",
      "5.514933066645585",
      "-4.441114399287503",
      "-1.7523626759841182",
      "-2.620227264435353",
      "1.4661232934711161",
      "-0.7637052540928578",
      "1.331740585724654",
      "3.5567208874318554",
      "-0.46239117104620375",
      "3.9672569191764135",
      "0.3328422741789354",
      "-0.5211997930537685",
      "-6.41012389230498",
      "-3.4497995454682697",
      "-8.446823488892012",
      "-1.5907446372816796",
      "1.5106722161313038",
      "2.3727020483711727",
      "-0.04144335128952794",
      "2.416259380072733",
      "-2.8228711073591968",
      "2.6573283558914387",
      "-0.4857726483594515",
      "3.552654168866897",
      "-1.8013747111504907",
      "-0.5287329294185981",
      "12.011375157872727",
      "-1.6172697121285189",
      "0.2599361000867037",
      "-0.004869966847036151",
      "-0.4070235419167216",
      "-0.35497561577509074",
      "2.8583026826022495",
      "0.1476872114887745",
      "0.21607131542435318",
      "3.764845271231134",
      "-2.7292915382214114",
      "3.617101016593769",
      "0.3943315317588729",
      "3.6987948804990367",
      "-0.80594824565819",
      "-2.070224876344638",
      "-2.604853646970986",
      "2.3350578084959213",
      "2.951875961938755",
      "0.7036104146599043",
      "2.0560278551490483",
      "2.0645829862907483",
      "-1.9489440045322173",
      "-3.877264737799792",
      "7.850415928576658",
      "-1.5483633486299153",
      "-2.060978619834954",
      "-12.732646558080596",
      "1.5755339918951412",
      "-1.8919146104442495",
      "3.8471959406014444",
      "1.4928916780385466",
      "1.50196049893758",
      "-1.049421539970702",
      "0.978208943722125",
      "-0.10185880639699386",
      "-2.3131058023640945",
      "-1.8295973084529993",
      "0.7220272876564723",
      "-1.6666919684938866",
      "-2.396890149642492",
      "-5.512276356900512",
      "-11.072259495679456",
      "-0.823963622909047",
      "0.5828096601202275",
      "3.065140434086662",
      "0.1633514686570307",
      "-0.14680420611145334",
      "-4.183552015419204",
      "1.6601578114535591",
      "-1.091500337986953",
      "0.008817357339641108"
    ],
    [
      "1.3953529993004858",
      "0.12924231945671058",
      "-0.717983456563867",
      "-1.103588133533812",
      "-1.0416981692440002",
      "-0.27799665369446774",
      "-0.0035542846767863943",
      "-2.3323092721018277",
      "1.383185607608208",
      "-1.2453632466830489",
      "0.976088039696736",
      "-0.2762189896367921",
      "-1.7015042617836893",
      "-0.49467858053354374",
      "-0.0724064341570274",
      "-1.7689180000384035",
      "-1.6770393793498566",
      "-0.2650114838061408",
      "-0.3033689805332348",
      "1.0647553941757089",
      "-0.5680673500647022",
      "0.3333988686306905",
      "1.676839620481941",
      "-2.309673765926028",
      "-0.7100535410525598",
      "-1.4351447708971934",
      "0.9574592433209775",
      "-0.49237302400787897",
      "0.9742440482629992",
      "1.652885547366059",
      "-0.742192796075004",
      "1.7906758695356444",
      "-0.3118912063657118",
      "-0.4142384815360985",
      "-1.5348864510202025",
      "-2.223220004206217",
      "-2.0454910428357014",
      "-1.3816366571833867",
      "2.8085433002980866",
      "0.4531738897483209",
      "-0.04394771198478585",
      "1.0399619196836984",
      "-1.4727597154212715",
      "1.7434074196644358",
      "-0.4178159974213079",
      "0.8372491955695285",
      "-0.7021308843652188",
      "-0.5409665196929802",
      "2.5055786417379897",
      "-1.6848587823106735",
      "0.7632064924237958",
      "-0.2743229492748874",
      "0.07569809243969494",
      "-0.24325421837725955",
      "-2.186454982089293",
      "-1.3230804010574382",
      "0.6376490013522408",
      "0.7638271096829363",
      "-0.8667352757601675",
      "1.3124471689034451",
      "0.9096987780641603",
      "0.8550065368424447",
      "0.36365092698854085",
      "-1.2625229388032047",
      "-1.2371864065196487",
      "-0.961959629435292",
      "0.11995808529207605",
      "0.9472786181544623",
      "-0.17389619505047318",
      "1.4121249347497413",
      "-1.9912615939410645",
      "-2.0777114220526274",
      "1.9927892298887986",
      "-0.6842356383684307",
      "-0.7952796038496155",
      "-3.552003809529771",
      "1.3282139531563024",
      "-1.2201969195218838",
      "2.7472522108816833",
      "0.9064586325737459",
      "0.40952411682206696",
      "0.5142799406768435",
      "0.5721457281985002",
      "-0.14552960348643557",
      "-0.20317623254984782",
      "-2.069771446179322",
      "-0.4694206389898222",
      "0.004609980298143433",
      "-1.2895096521150868",
      "-2.3984893635155475",
      "-2.6181054737265",
      "-0.43634333505944733",
      "0.7844991368088133",
      "2.0513608955964258",
      "0.18349736919382323",
      "-0.9262574318119376",
      "-1.7399939816526677",
      "1.1415531610338685",
      "-0.7813708765623862",
      "-0.016311661192269622"
    ],
    [
      "-0.03848096157268504",
      "-1.3303504020085704",
      "0.22573115747467581",
      "0.4203991453022384",
      "-1.5984717219419369",
      "1.506034012689202",
      "0.9320609507894345",
      "2.9084962362370734",
      "-1.0053870850317999",
      "2.301669907702168",
      "-0.36991354901982626",
      "-0.26196408551632794",
      "1.0158887212143148",
      "-1.2463869816407767",
      "0.6905090312298667",
      "1.5475746833966912",
      "4.181170410363605",
      "-0.6057203137492725",
      "0.9291755063464519",
      "-2.6192181148049545",
      "-0.1335571906816202",
      "-2.2176788505203593",
      "-4.090162252682264",
      "1.4683551921745628",
      "2.030738041855036",
      "1.7023564250475367",
      "-0.4506863362817884",
      "1.0157355748014025",
      "0.008118446538360531",
      "-0.47929717363332186",
      "-0.37581584679118907",
      "-2.557027654355916",
      "0.776070553242145",
      "0.14004353632461286",
      "-0.6836362065457726",
      "1.7354774523459455",
      "4.182865337292165",
      "0.7713249319322035",
      "-2.316835346790438",
      "-2.2814148839149113",
      "0.4292844142509433",
      "-3.268955749369175",
      "1.860887134480454",
      "-1.5302144987900603",
      "0.919103654306393",
      "-2.2690207887007166",
      "0.676184724041676",
      "0.7569667549104406",
      "-6.876160926914083",
      "1.3936971016957358",
      "1.6795761993147187",
      "-0.24538499157561217",
      "0.8232222675026597",
      "-0.0796024993139792",
      "-0.25750916519583694",
      "1.8840364180331248",
      "0.24186765368461932",
      "1.491710358438678",
      "2.2250684900691775",
      "-1.382647291278585",
      "-1.5837049354381174",
      "-0.20535914470454686",
      "-0.7032187494297428",
      "2.4664103196110934",
      "0.24367582807190663",
      "0.07245734353006773",
      "2.3216865768331343",
      "-0.518884758528581",
      "-0.3220272179805341",
      "-0.9187707824867523",
      "2.6900982873023414",
      "1.3827709601451372",
      "-2.3382460580263977",
      "2.8818654612209644",
      "1.0613717779735254",
      "8.455223379112992",
      "-1.314961732016373",
      "-0.011825038935057272",
      "-1.61181490213422",
      "-1.2529869557115094",
      "-1.7417935479712088",
      "1.3298035700073512",
      "0.10623050037437978",
      "-0.600156268713775",
      "2.410394616761894",
      "1.6830138182577437",
      "2.7224879791047862",
      "-1.1962925188684774",
      "1.6853622005847186",
      "1.7155392370555316",
      "7.307973908380694",
      "0.07007912255947568",
      "0.3213823579596226",
      "-1.9284518088316436",
      "0.47563769246941273",
      "-0.12183543977869148",
      "3.269652518677091",
      "-1.278932577572079",
      "1.267623232305215",
      "0.03138037102522727"
    ],
    [
      "-2.1942995434494437",
      "-6.154526255299529",
      "1.9563654138959155",
      "10.513306199374304",
      "-11.906574976820119",
      "8.181427969604556",
      "1.531171385664154",
      "23.89154135345104",
      "-9.301161887104625",
      "5.815330820236864",
      "-0.32792446374769335",
      "-1.0811165423323947",
      "7.364693993340538",
      "-4.9770145073286",
      "2.4283043873115053",
      "10.804296043164822",
      "22.04145655349845",
      "-0.18460364314377498",
      "0.8167212474923335",
      "-14.63683876916264",
      "3.3996919442440747",
      "-9.268898900970504",
      "-21.336168171940624",
      "13.527645989287349",
      "11.144465191859963",
      "10.00154801757334",
      "-5.874240856530189",
      "0.19980012032585454",
      "-2.9061505955047977",
      "-7.073458876180893",
      "-0.37365581282217636",
      "-15.737127672574019",
      "0.6304588343219963",
      "2.4561152503987467",
      "2.8872013608165523",
      "8.477168647851366",
      "21.574890523421256",
      "3.9805670960555397",
      "-7.030854176668706",
      "-11.904942395969794",
      "2.8991161625855466",
      "-15.424619531157052",
      "11.954864765257629",
      "-6.742679240017884",
      "0.45997293990997307",
      "-8.848258084163211",
      "0.8720988734106428",
      "1.5242499798123856",
      "-38.377899977100256",
      "10.744314989631713",
      "-0.49615750186552776",
      "-2.3310230927641173",
      "0.8968292862453581",
      "0.2135958009884312",
      "-1.9678835940843353",
      "14.08309152487915",
      "-4.4372757595923975",
      "4.535888646975558",
      "11.868330048201498",
      "-12.602929167492782",
      "-10.513717572679651",
      "-6.191951102039002",
      "3.3948822867467205",
      "12.334747622638488",
      "6.4568658218438175",
      "-3.766497609067274",
      "8.629919370090837",
      "-4.6031099250377325",
      "0.6682428612906367",
      "-8.499364686830775",
      "7.482441717577738",
      "12.635907631147335",
      "-15.068757618681431",
      "15.282438133196445",
      "4.44083580546788",
      "45.802341288374194",
      "-10.364610529683707",
      "3.562199877997511",
      "-7.609427577352505",
      "-7.304315928597312",
      "-1.288160742642028",
      "-2.0520439107909905",
      "1.5540001475800327",
      "-1.0557731843171767",
      "11.626946059397937",
      "6.783399329866925",
      "11.475446508150574",
      "-3.2567462012046926",
      "4.818047516038185",
      "12.985453950910655",
      "39.22090851750138",
      "-0.16005820938274293",
      "-2.5567079848245156",
      "-13.18192321047646",
      "1.9389888434883003",
      "1.4528913883482448",
      "17.603454997574424",
      "-7.5915021962136455",
      "2.610543245617716",
      "0.016921049529876036"
    ],
    [
      "2.651241323699924",
      "2.901722520821592",
      "0.16748074500259347",
      "-2.8982151556289466",
      "0.521253965260598",
      "-5.01966324939369",
      "-1.1144533216932957",
      "-10.355029882198707",
      "1.6206787578598032",
      "0.03815460966769779",
      "1.681471797412575",
      "3.188459985731451",
      "-1.4098302588394682",
      "2.2402976753606763",
      "0.4589694957881945",
      "-2.8918629590876503",
      "-6.90423736425328",
      "0.12317627316659947",
      "-1.0914826493349832",
      "5.403806483487619",
      "-0.7162420137722378",
      "3.2983234679839013",
      "7.287996015356868",
      "-3.0295683645837355",
      "-2.334964680370136",
      "-2.9714576466955136",
      "0.769760408965409",
      "-0.971742534775261",
      "1.3245020137232875",
      "1.0958472196775104",
      "-0.27748877425473223",
      "4.391719157828867",
      "0.8093132977071834",
      "-0.16908451457341941",
      "2.6227522984066116",
      "-1.4895386603086527",
      "-4.5977879898548535",
      "-1.9799779927174408",
      "1.723547347177831",
      "3.7667705934315423",
      "-0.265715625160532",
      "6.398141681884387",
      "-3.3301833196703985",
      "0.6113845073548898",
      "-1.3530982776832527",
      "1.9267403488133923",
      "-0.7419905238047048",
      "-0.212424097784455",
      "12.725934629834606",
      "-3.0836464043033383",
      "0.8968011357056566",
      "0.11872483972325122",
      "-0.10782680615986252",
      "-0.8483370080346602",
      "-2.9524615384916473",
      "-7.289288225927977",
      "0.2900089323164789",
      "-3.0671521988050903",
      "-5.375509878610824",
      "2.860684542487129",
      "2.109603061952836",
      "2.385010840878119",
      "0.9637225623939969",
      "-4.1099695192516945",
      "-1.8288477787583264",
      "-1.027605127101176",
      "-5.501287002359746",
      "0.4689730314360939",
      "-2.8065150808230848",
      "2.4946358230281858",
      "-0.8021716907801434",
      "-2.736720290519555",
      "1.7589567623068665",
      "-5.669692159915336",
      "-1.6494380627174887",
      "-16.404791260577174",
      "2.321578794537673",
      "-0.8776158657726555",
      "1.9059625412350352",
      "1.7111740413314713",
      "2.114561823781243",
      "0.8602782466192646",
      "0.17793037750347307",
      "-0.7004354644878978",
      "-2.3259564813446647",
      "-3.146278598243738",
      "-4.609034819295442",
      "1.4602502374052593",
      "-1.1077230603695543",
      "-2.2188812768888346",
      "-11.690488512514968",
      "-0.21658307173959732",
      "0.1318414728975103",
      "4.098980579868896",
      "0.3705989221749707",
      "-0.812511060371011",
      "-4.800120866548848",
      "0.7773207850951834",
      "-0.5519007329264124",
      "-0.018942782410253392"
    ],
    [
      "-0.26433930415466883",
      "-0.16789757835822966",
      "0.01805350407693379",
      "0.4153373478587932",
      "-0.12294185983256714",
      "0.15578574496370107",
      "-0.6814417240228239",
      "1.5519282248913433",
      "-0.7842348771513113",
      "0.46457579263517307",
      "-0.1562351336947592",
      "-0.09276317268036481",
      "0.888569180545434",
      "-0.10358707168067224",
      "-0.2678064890505583",
      "0.5475883765054484",
      "0.9486889530922116",
      "-0.10820561630349705",
      "0.07863165513680902",
      "-0.5154523678529217",
      "0.192033173953927",
      "-0.07646132681317103",
      "-0.6329267816019365",
      "0.7160871497324534",
      "-0.048116374244727665",
      "0.21766189137604738",
      "-0.3350588790299192",
      "-0.11780440774365815",
      "0.10907466251949059",
      "-0.4077464789607998",
      "0.06219005503925514",
      "-0.40252778957888763",
      "0.462782188214808",
      "0.5572366195421579",
      "0.06458126315212441",
      "0.940408972080439",
      "0.5019173153784292",
      "0.6754657845948735",
      "-0.8597017705048268",
      "-0.36454955647084536",
      "0.14563641326346888",
      "-0.8934709660081301",
      "0.4580236310114947",
      "-0.6392209583119265",
      "-0.017932344567950606",
      "-0.026386963152700553",
      "-0.12602481582727318",
      "0.2582100882195605",
      "-1.720247900667095",
      "-0.3258708516754946",
      "-0.05487884636167339",
      "-0.4422446193681203",
      "-0.10187238011651067",
      "-0.3290195501291716",
      "0.3988614371500705",
      "0.6242493595725236",
      "-0.5337658838542385",
      "0.23416265195956076",
      "0.6969264988957722",
      "-0.6906380223442868",
      "0.051336891353417236",
      "0.29293745212608385",
      "0.21077944713589314",
      "0.3227167624125089",
      "0.4406557110698477",
      "0.028067560128203925",
      "0.27564792064642757",
      "-0.662247669793068",
      "0.7206564968698327",
      "-0.623736269559019",
      "0.6438195104314868",
      "0.690915500387165",
      "-0.45634469815529477",
      "0.3385448459814884",
      "-0.06027480788088615",
      "1.8587393140720405",
      "-0.3796231555976045",
      "0.13967090369004545",
      "-1.0305683698660892",
      "-0.48872627544299935",
      "0.30428229362292997",
      "-0.07994687860845062",
      "0.536417335702531",
      "-0.12901499637237412",
      "0.1311268156645256",
      "0.546134508966489",
      "0.8843448474820003",
      "-0.15069956826483957",
      "0.7826237597729124",
      "0.6347162349632868",
      "1.5564762361225402",
      "0.43929780399777785",
      "-0.02826176498487633",
      "-0.2566026664727885",
      "0.36222027433891074",
      "0.4536149399168507",
      "0.2929893931094007",
      "-0.13789523970073372",
      "0.9840834122526693",
      "-0.0036517858466034534"
    ],
    [
      "-1.1864288687892912",
      "-5.0303478714174314",
      "2.4056295121851985",
      "8.233251561107814",
      "-10.929245518855103",
      "4.804908124065202",
      "1.8079844507353877",
      "19.026362650202813",
      "-6.797076609527174",
      "4.136620257059942",
      "0.3574188620583199",
      "0.34041020897506524",
      "5.9516503151248585",
      "-3.9406466771369533",
      "3.0636009852136117",
      "7.151062977912682",
      "19.08485657167944",
      "0.33894630936502324",
      "0.47437832468687324",
      "-12.584525532218544",
      "2.3747713019530834",
      "-7.696271440820333",
      "-18.111794399297118",
      "11.154072327383835",
      "9.520309948410285",
      "8.792312480386572",
      "-4.114307714026222",
      "-0.007998739664826133",
      "-0.9252150107824515",
      "-5.354281060014119",
      "-0.8011350186802426",
      "-13.192408311852871",
      "0.30207892840501355",
      "1.4722629217318013",
      "3.4587017097536927",
      "6.94178309209617",
      "19.254716656380285",
      "2.6781201883056394",
      "-3.8824436962653976",
      "-9.674098143111934",
      "2.4174948494029844",
      "-12.675783346535889",
      "9.702519660722135",
      "-4.619326755574661",
      "0.2331280604169814",
      "-7.6117462744854905",
      "0.7684169906936016",
      "1.731288890020739",
      "-33.40584326828624",
      "9.02799789958561",
      "0.02596360557804182",
      "-1.7427281284595577",
      "0.9982009080964447",
      "-0.026295234355382852",
      "-3.338660982774778",
      "10.68366001920011",
      "-3.4208502911985046",
      "3.031600632315475",
      "8.925100219706474",
      "-9.418871377301697",
      "-8.965423398350989",
      "-6.232939202046276",
      "2.179411553049557",
      "11.025855867934716",
      "3.9279596345665526",
      "-3.6848300687680164",
      "5.852148619457763",
      "-3.67771178088906",
      "-0.9473082863431351",
      "-6.615311675280632",
      "4.915135523982229",
      "10.561772953100043",
      "-13.76186434317708",
      "12.376882013232844",
      "3.7420912356950153",
      "39.72616612611886",
      "-8.015649588099723",
      "2.5199654629821686",
      "-5.832977999700777",
      "-5.480792111363718",
      "-0.8995816579417507",
      "-1.4065726212809788",
      "1.2570131934827407",
      "-1.1700186216988289",
      "10.078103114543403",
      "3.31199407120546",
      "9.428701176498892",
      "-2.5489709150142383",
      "3.2381454854582996",
      "10.441665539520871",
      "33.47860880401208",
      "-0.23150901135903412",
      "-1.7926220250412828",
      "-11.34362366877458",
      "1.5089967753311844",
      "0.48804553561761227",
      "15.163838089556338",
      "-5.28474441498228",
      "2.284632121201262",
      "-0.006373905261831505"
    ],
    [
      "1.2338827778009365",
      "0.8522189048548648",
      "-0.44660740380275726",
      "1.4698463600451994",
      "-1.511381318701185",
      "-0.6502730924859423",
      "0.2056523997084676",
      "-2.4328642872425115",
      "-0.19516334252978282",
      "0.11948613379696907",
      "0.9842027697323235",
      "0.863697642629833",
      "0.061554432578651376",
      "0.44460536029818937",
      "0.6598287209613912",
      "1.5007910827414357",
      "-1.0629483051062496",
      "0.7736162516155689",
      "-0.8539378186818799",
      "0.8199163460792743",
      "-0.32862665518064743",
      "0.2680234142905615",
      "0.8431719510565177",
      "0.4962902850960641",
      "0.22915057162728325",
      "-0.02352026614481169",
      "-0.6320103319927585",
      "0.2132195794916716",
      "-1.203533513380282",
      "-0.8628058792877429",
      "0.08474537517058309",
      "0.40768137822862616",
      "-0.17119643608389845",
      "-0.3536784555225926",
      "0.7569834342947848",
      "-0.1915912476149341",
      "1.1916840079703854",
      "0.2120659678391547",
      "-0.023025748353978758",
      "-0.38883282330218966",
      "-0.2999236103342184",
      "0.8239033499779279",
      "-0.29639576029572806",
      "-0.11943674319286546",
      "-0.3006744914615681",
      "-0.1387247847718939",
      "0.27945681200520883",
      "-0.08463628528370895",
      "1.486409594072109",
      "-0.5571418297469592",
      "0.03330515719958734",
      "0.0775833577709647",
      "-0.19325249092458077",
      "-0.3262588437901706",
      "-1.865386180611783",
      "-1.7001683051961858",
      "-0.02559432538709998",
      "-1.2235082565544484",
      "-0.8581644849189936",
      "-1.564704912283021",
      "0.502727344571935",
      "-0.6626649506345119",
      "0.8284341803166105",
      "-0.7560767453782696",
      "1.698798327661824",
      "-1.3688697505287726",
      "-0.7234533184306787",
      "0.03985082067184658",
      "-1.3978563071574732",
      "-0.1883182153552054",
      "0.08846477166881649",
      "0.41567989926529286",
      "-0.5141355204191496",
      "0.022769219681192877",
      "0.3404507514404519",
      "-2.6076586961810184",
      "0.1768487505723766",
      "-0.0009358907653413845",
      "-0.05428853153867901",
      "0.4141758955763841",
      "0.051847461467180174",
      "0.49544864970749924",
      "-0.324284438325105",
      "0.09296047046891892",
      "1.321051114943442",
      "0.816600565968931",
      "-0.7294178127412382",
      "0.8398199036043141",
      "-0.659288100071663",
      "0.6996439166469277",
      "-0.3438377399214912",
      "0.3801853116528127",
      "-0.613203404582353",
      "0.2429545104133259",
      "-0.12934836921279227",
      "-0.45583439738925624",
      "-0.6514584468878851",
      "-0.23524998955478504",
      "0.14988250811265458",
      "0.04355227613373524"
    ],
    [
      "-2.066537319017996",
      "-0.16905166773111627",
      "-1.2334479938881646",
      "-4.961146981381406",
      "8.816154606203977",
      "3.348489720477477",
      "-2.472834880517709",
      "-4.222095134423007",
      "1.2933537356474316",
      "-2.5892303374147723",
      "-2.1512579113516486",
      "-5.664826902480182",
      "-2.7293759931294073",
      "-0.6291816204343961",
      "-3.1493088136065186",
      "-5.441426591415865",
      "-6.575122913851168",
      "-2.4454167136033758",
      "-1.349964139243076",
      "4.343201206357118",
      "-0.09897218245758946",
      "2.4187998465615097",
      "8.243524803919767",
      "-6.4696482336302",
      "-3.994825740018672",
      "-3.2716769062782345",
      "1.0826653344022001",
      "-0.9733294516170148",
      "1.740040897806175",
      "5.02451840494637",
      "-0.2367200176258047",
      "4.670745657882425",
      "0.18035248467588408",
      "0.06456911611873495",
      "-8.804698977508913",
      "-4.564577772927707",
      "-14.054038330779802",
      "-1.2757352602905516",
      "1.297893813034462",
      "4.4052925559117995",
      "-0.5509785110954388",
      "3.288243688790819",
      "-3.830535690636351",
      "3.293527423109078",
      "-0.30043165715330106",
      "5.148254891800379",
      "-2.029319367526309",
      "-0.4852606783302399",
      "16.238999313349595",
      "-2.9434300363680053",
      "0.8011375941733057",
      "-0.6868274424980759",
      "-0.4093383845591597",
      "-0.029154035092774148",
      "5.993323587776397",
      "0.712524712743524",
      "0.4119524820835799",
      "4.060068897931024",
      "-1.9626941613435933",
      "6.234815013730271",
      "2.0199345498464054",
      "4.061593817962007",
      "-0.2603727425942928",
      "-4.6336923628712885",
      "-3.636471648750517",
      "4.910353103975215",
      "3.299931511187879",
      "1.3307009152872067",
      "4.816457225426892",
      "2.1443385908198103",
      "-2.3786410827797613",
      "-5.267299022201135",
      "12.04043823267427",
      "-3.411852061638936",
      "-2.6420939418119365",
      "-16.45049299242812",
      "2.207438983533229",
      "-2.6120819010402934",
      "4.258870532752627",
      "2.369663575368744",
      "1.650803020654693",
      "-1.1999778742982516",
      "2.1180923353166987",
      "0.43296086818970725",
      "-7.182125845002752",
      "-2.546001227209196",
      "-0.5279418384985008",
      "-1.10623651999086",
      "-2.8953207159223835",
      "-7.883696989064977",
      "-17.173407905114967",
      "-0.563421196388906",
      "0.4718115670043491",
      "4.521326766486389",
      "0.19411164813809442",
      "0.6210213181240225",
      "-5.295268239781368",
      "2.0153720372308226",
      "0.06433795255742739",
      "0.040271857674552804"
    ],
    [
      "0.39608179590054293",
      "0.6888787340163711",
      "-0.07025194452998279",
      "-0.31184869684679056",
      "0.34081730671285143",
      "-0.9347719484225298",
      "-0.1598251237415192",
      "-1.9072376836313985",
      "0.4289345042160432",
      "-0.1546330965953362",
      "0.2614393563077097",
      "0.505425731226969",
      "-0.19970944379103867",
      "0.5759366680655531",
      "0.004796554470832045",
      "-0.25142097285468357",
      "-1.4891357953484514",
      "0.08814264453762372",
      "0.0028270752031466866",
      "0.9972440425933418",
      "-0.24231096732602958",
      "0.8087716023848539",
      "1.3486068542877483",
      "-0.5752162632628014",
      "-0.6002552379460164",
      "-0.4844891998468345",
      "0.21737260133322156",
      "-0.008256231123786746",
      "-0.10376347235191802",
      "0.08389977212442618",
      "-0.002069097881739463",
      "0.6732182724220741",
      "0.026965093242706958",
      "-0.13043482046010008",
      "0.4563096347246481",
      "-0.3324737572680064",
      "-0.7327594254360914",
      "-0.0940048612041438",
      "0.3769744388409492",
      "0.6994007440305623",
      "-0.09350673615743976",
      "1.1776528584570733",
      "-0.6744171276667412",
      "0.22406537544796212",
      "-0.158242599145974",
      "0.315048017431448",
      "-0.0447511456786145",
      "-0.03696338816421293",
      "2.0708528733867277",
      "-0.8084939832866962",
      "0.06125535261237541",
      "0.04555600319035905",
      "-0.02597969627650133",
      "-0.16571569271607495",
      "-0.3481842044926809",
      "-1.3090545339788937",
      "0.14615463664033704",
      "-0.8832315731356188",
      "-1.0008724085120828",
      "0.40105938736765634",
      "0.6529708866908153",
      "0.34139762700180726",
      "-0.15937830857847113",
      "-0.8511883052844962",
      "-0.0026238323886459596",
      "-0.16475075508755935",
      "-1.0153199711920624",
      "0.08589278558095058",
      "-0.49075148165376725",
      "0.34881719154685054",
      "-0.25278354074069725",
      "-0.4603259383368383",
      "0.48499602036237477",
      "-1.104439652677891",
      "-0.16856152590700887",
      "-2.88241623225876",
      "0.6219906875391178",
      "-0.13514045241864275",
      "0.1808022908754094",
      "0.3244748079048362",
      "0.13613443276330808",
      "0.3391572480716096",
      "-0.03485277106685354",
      "-0.00813426136429592",
      "-0.49305302923206057",
      "-0.26315601864617977",
      "-1.158749450453792",
      "0.32852267777465766",
      "-0.19764804009382372",
      "-0.48477469489238206",
      "-2.062434569469403",
      "0.1265591436149682",
      "0.1171604659258459",
      "0.6643188416911279",
      "-0.003884382674331988",
      "-0.25595282191317226",
      "-0.9010818167733999",
      "0.2877456588842018",
      "0.009846014417604562",
      "0.0012334432970468611"
    ],
    [
      "4.72740250825729",
      "8.796242626432454",
      "-2.1330566579695427",
      "-7.531336011211222",
      "8.449887302142617",
      "-12.242950402493664",
      "0.12263316603176849",
      "-29.906055644097904",
      "9.015405863675817",
      "-3.022595430040883",
      "2.578333594619617",
      "5.278924104010622",
      "-6.458967218551109",
      "7.851032613972645",
      "-1.359364181358617",
      "-6.405127785135171",
      "-24.62008918378956",
      "1.6239129845980742",
      "-0.3835182544919722",
      "16.47379771454364",
      "-4.849038506504435",
      "11.294478575595344",
      "22.613993666824296",
      "-11.720427922889698",
      "-10.651715508729092",
      "-8.835848517548438",
      "3.5383795276988224",
      "0.5172507266439733",
      "-1.1048085271421881",
      "3.5760937187064132",
      "0.5830050543028893",
      "13.022777339971672",
      "-0.22486789722259104",
      "-1.5902525446804516",
      "3.0739539040776833",
      "-8.165473563031089",
      "-16.423626394269792",
      "-2.9236299788059408",
      "3.8709803770063256",
      "11.94987598444677",
      "-3.17389630352789",
      "18.257265544444802",
      "-12.2419459824187",
      "4.768893152504931",
      "-0.5365357117960766",
      "6.433986868284224",
      "-0.07430656301867561",
      "-1.074546013311871",
      "39.238345782048484",
      "-12.420032467807513",
      "0.8438560267858144",
      "1.918747338896712",
      "-0.6732479574775492",
      "-1.14352868767509",
      "-2.3206038558805395",
      "-19.191676292225907",
      "4.976148050471384",
      "-9.657030688098658",
      "-14.003555483675157",
      "9.41478979943585",
      "10.863290780131539",
      "5.416004011217226",
      "-2.4013097280284876",
      "-14.005439899216922",
      "-2.285719518946348",
      "0.3018922997565068",
      "-13.313157927856052",
      "4.980234149365418",
      "-5.127094641506744",
      "7.9603469739610375",
      "-3.883579316590809",
      "-9.864472945649014",
      "11.282604751890188",
      "-17.052969687338795",
      "-2.410468803216527",
      "-49.89551445654648",
      "10.919295169446022",
      "-2.7559836739886974",
      "5.482115523998793",
      "7.370997911480293",
      "0.3952621399326355",
      "4.8789664173557",
      "-1.8344737281886196",
      "0.5311043456737397",
      "-9.438483135968278",
      "-3.0356525708368483",
      "-16.279346137984934",
      "5.402098372886072",
      "-3.685789703855495",
      "-10.297288760219564",
      "-38.576212505892016",
      "1.6516067168842539",
      "1.5708044882755408",
      "11.639291920259515",
      "-1.539798617993025",
      "-1.8933963967451826",
      "-16.43070485615334",
      "5.077350715862239",
      "-1.0081398734954115",
      "0.0009368904754615094"
    ],
    [
      "-0.8709977802798801",
      "-0.7491195725606293",
      "1.057037172961397",
      "0.6365836681536332",
      "1.0795727573711134",
      "3.4834997430992525",
      "-0.4284788129086273",
      "-0.8005686825853755",
      "-1.0204265361860625",
      "-0.2080387813089454",
      "-0.9132553918578101",
      "-2.494466924252426",
      "-0.3520040879360321",
      "-1.669318475930202",
      "2.089931008180703",
      "1.2135697900901135",
      "2.574001259012366",
      "-0.9620969946568426",
      "-1.7028954162443684",
      "-0.7416426166549478",
      "0.547772540597682",
      "-2.95860646709151",
      "-0.4486810744542102",
      "-0.2543791146416828",
      "1.5404863295310762",
      "0.11816001242735637",
      "-0.8336672639502934",
      "-0.20548003447500626",
      "-0.9554373385695649",
      "0.876727474451769",
      "-0.40694281992414416",
      "-0.17982160668135128",
      "0.19482982163436358",
      "0.31796205032122693",
      "-4.265116434236693",
      "-0.8840927771913663",
      "1.6907793895393946",
      "-0.18421903340336634",
      "-0.4276784825657458",
      "-1.6116196238076876",
      "0.2680667617122086",
      "-1.5354431484449018",
      "0.4274251082778768",
      "0.8151694846754246",
      "0.1465346752724334",
      "0.618088663129718",
      "-1.0280038099788675",
      "-0.05938221359039747",
      "0.0763733657487435",
      "0.5308380251589306",
      "0.626096108849669",
      "-0.4079136162022547",
      "0.14725430266256165",
      "-0.2178143193094546",
      "1.9356049725604476",
      "1.850715069242307",
      "-0.527553325138809",
      "2.197853020173885",
      "-1.084824095264596",
      "-1.1141553380252451",
      "-2.0902146132195845",
      "0.411257828684007",
      "1.5541517283791357",
      "1.818088384281919",
      "0.6792549316164322",
      "0.910645406672895",
      "4.0556106271561365",
      "0.09622468931206493",
      "-0.8594447245364599",
      "-0.4290613818190632",
      "0.1728886810795314",
      "-0.27507530163923394",
      "2.3096952399215547",
      "2.6973143689490002",
      "-0.41658106814798535",
      "0.42046714365117516",
      "-0.866315070744211",
      "-0.9653730260078961",
      "1.436718984505259",
      "-0.198005306545791",
      "-0.0227527844130539",
      "-0.5245439703322895",
      "1.1137640893644398",
      "-0.22980542568017154",
      "3.339978639692925",
      "1.3178068769720626",
      "3.6869444799058826",
      "-1.462988611417594",
      "-1.9936123396043774",
      "-1.0560597381206482",
      "1.598071204672922",
      "-0.15820322935163808",
      "-0.7675499588490456",
      "-0.38073884190207824",
      "0.37741079337392125",
      "0.16499658937380507",
      "-0.010035216734168758",
      "-0.4673193925513684",
      "0.013368154198287498",
      "0.014391479086451865"
    ],
    [
      "2.6058308207657808",
      "12.20158219116984",
      "-4.702051769453176",
      "-18.849950042972438",
      "25.194477491377956",
      "-16.574483741353646",
      "-0.9226921307850593",
      "-46.17456581860233",
      "16.351311002296903",
      "-7.226736970123287",
      "-0.43970336192546056",
      "3.05860066981474",
      "-13.225136592719291",
      "11.583960165552194",
      "-6.507739666726738",
      "-17.327423658877407",
      "-45.5311330830411",
      "1.799846579318407",
      "-1.0711301203508459",
      "29.28507288406078",
      "-6.983790721692306",
      "19.590032548881453",
      "42.354021422090874",
      "-23.34098766450655",
      "-22.048177957819693",
      "-18.257682628782693",
      "7.540252743971489",
      "0.2550826665483421",
      "2.0192359265137605",
      "9.911680033745908",
      "2.0037396753460732",
      "28.288305336326754",
      "-1.0074361874705693",
      "-2.230446958929437",
      "-1.866899245294781",
      "-15.286412037074548",
      "-41.37255517342765",
      "-6.274876043555618",
      "6.28835154149938",
      "23.340285841219412",
      "-7.184196206109457",
      "30.72008614590367",
      "-22.51378715181796",
      "9.673930099452416",
      "0.38929695956755905",
      "15.442827309684537",
      "-0.5871186110375544",
      "-2.329636183953632",
      "77.49396220121298",
      "-20.394337260130538",
      "-0.4240575083116438",
      "4.449428001729174",
      "-1.6535827719547096",
      "0.28959926343124803",
      "7.006052839492755",
      "-27.844656387562477",
      "8.475919832317832",
      "-10.469551501285984",
      "-21.406796741121756",
      "22.473696672436873",
      "21.587769102661447",
      "11.600761857737268",
      "-3.9341255423053982",
      "-25.524652028641434",
      "-9.561782506372637",
      "8.35801564238496",
      "-18.911489996185033",
      "10.117401818582222",
      "-0.6803929046666637",
      "15.584005699683187",
      "-8.67779094412362",
      "-21.477565970028078",
      "27.376140608244988",
      "-30.219907447488907",
      "-6.628834899296899",
      "-92.06475779820138",
      "18.798357302501294",
      "-4.844285053154309",
      "11.279645705064464",
      "14.516900452372138",
      "1.0999560859307418",
      "4.556208405427518",
      "-3.714705777040198",
      "1.5915613883325537",
      "-23.598762975721794",
      "-7.726444438664863",
      "-25.249457329208003",
      "8.438209245993441",
      "-6.455684904582028",
      "-21.099537091237504",
      "-78.01588742273242",
      "1.968820726917532",
      "3.347837117796313",
      "23.745695284304954",
      "-4.258113177559906",
      "-0.1228483392836021",
      "-33.004238948974944",
      "11.049927481506476",
      "-3.5689625330682877",
      "0.049667995176839834"
    ],
    [
      "0.02346785510054142",
      "-0.467094913122678",
      "0.5476870132567676",
      "-0.3805836597988227",
      "-0.13087681582197652",
      "1.098677936321499",
      "0.7993442542236638",
      "-0.30621851396140615",
      "0.16612754722014034",
      "0.28791223659454007",
      "-0.17172064314080374",
      "-0.35201869195027496",
      "-0.657004495487423",
      "-0.42019250320668156",
      "0.9739174793530854",
      "0.017238424550545778",
      "2.323278234273511",
      "-0.33815862389784707",
      "-0.5722460865723268",
      "-0.460971014146446",
      "0.19095005547671753",
      "-1.826621176431655",
      "-0.5724610999474136",
      "0.08260428476277193",
      "1.1115874437099136",
      "-0.22177085167014446",
      "-0.7400657139400681",
      "0.08782188735700974",
      "0.08423462291896312",
      "0.19931868417797133",
      "-0.12710315645172254",
      "-0.5201126108091622",
      "0.16286702173641215",
      "0.26603879555072785",
      "-1.2040298497494648",
      "-0.6193856996279803",
      "1.3037171688314602",
      "-0.39229011343230874",
      "-0.9988980616487813",
      "-0.618622171452997",
      "-0.11814044748825657",
      "-1.172578334081198",
      "0.4785501256981259",
      "-0.07584149557657908",
      "0.44748035870754416",
      "-0.035648447568413844",
      "0.010121838600940566",
      "0.02592999275958374",
      "0.4993833378109713",
      "1.3908531254535426",
      "0.5807318367944102",
      "0.14520261209187885",
      "0.6442496431747272",
      "0.7219655252084979",
      "0.09042436353165599",
      "0.2678266575918564",
      "0.4192179210391946",
      "0.9765029930971071",
      "-0.18916988520537803",
      "0.1281266788031968",
      "-2.123007148371869",
      "0.1497119590739875",
      "0.8168626673012241",
      "1.0409986295926286",
      "-0.39808227009537517",
      "0.37274540976913934",
      "1.1412989701188239",
      "0.8620063236505935",
      "-0.7390520777222418",
      "0.4978993448264657",
      "0.6503965942065989",
      "-0.05067496056683518",
      "0.08045004142730915",
      "1.3851771781903874",
      "-0.015273641961766263",
      "0.9202798537846076",
      "-0.549323062435321",
      "-0.06399285662581919",
      "0.7430565929757539",
      "-0.14744322930891285",
      "-0.4709359565949254",
      "-0.20298528128535853",
      "0.07090076272658087",
      "-0.13948822351537318",
      "1.4515187589280607",
      "0.7901908121250277",
      "2.8658616725161425",
      "-0.8128992011463207",
      "-0.5499734834311306",
      "0.10839163408014589",
      "0.5891858637697517",
      "-0.5011235459442923",
      "-0.6268073703236668",
      "-0.8806351833468449",
      "0.040373912415807074",
      "0.47949470718622955",
      "0.18622451212898775",
      "-0.8568218170425747",
      "-0.425253311381282",
      "-0.006190119437471562"
    ],
    [
      "-1.6968084046338736",
      "-6.027439299111165",
      "1.3738451567332863",
      "5.8968473141379585",
      "-8.963116337303527",
      "7.226113341779342",
      "0.130511922780323",
      "18.061969932076128",
      "-6.8980506119428995",
      "2.7452523055037656",
      "-0.6346199765110082",
      "-2.344815940698267",
      "4.8493481446344004",
      "-5.602309469334415",
      "0.8065921761731101",
      "5.214931541181343",
      "15.771998055010855",
      "-0.5472351190520112",
      "1.217295449076902",
      "-10.23629549624664",
      "3.3045488330070834",
      "-7.77983580336053",
      "-14.9646091523575",
      "9.456411428189318",
      "8.232199243878132",
      "6.553751539248118",
      "-2.817005325742317",
      "0.05541182732974208",
      "1.053386091666715",
      "-3.2965446917576338",
      "-0.07873188294318188",
      "-9.671175222423196",
      "0.23823705096347803",
      "0.7585176647799233",
      "-0.41418093157707214",
      "6.075080162317426",
      "12.174931292623251",
      "1.8959263272571882",
      "-2.397019690030867",
      "-8.356046051236738",
      "2.191001319837501",
      "-10.778332113637408",
      "9.330894752757297",
      "-5.047454561249033",
      "-0.24023302320593598",
      "-4.768962514710415",
      "1.018824581608566",
      "0.6318494090167192",
      "-24.446000982283323",
      "7.909570331796419",
      "-0.5842237432786886",
      "-1.7461575239436153",
      "-0.4463688040861705",
      "0.03907245711187533",
      "-1.146440641061993",
      "11.328345247935735",
      "-3.516300246700743",
      "6.545274331853977",
      "9.580971539322597",
      "-7.906420538728497",
      "-8.191059424149188",
      "-4.559661882599845",
      "1.1143368373797815",
      "9.029645729362555",
      "1.95907945032431",
      "-2.053731913592998",
      "7.902228720565603",
      "-3.870593457816547",
      "2.473272078317935",
      "-6.078103118287628",
      "3.0244421548455622",
      "7.858963495633634",
      "-9.31525691552564",
      "11.456949041799417",
      "2.1344303263000257",
      "30.292860282933148",
      "-8.145694084302848",
      "2.9965555852467802",
      "-3.898529581466711",
      "-5.222468043809336",
      "-0.19158232128068337",
      "-2.8757600040017977",
      "0.3387991978913866",
      "-0.06505347486206974",
      "7.368727722943059",
      "1.4995562432013296",
      "10.575249347759028",
      "-2.8330479307528633",
      "4.464045552496552",
      "8.315726672154936",
      "25.795008367440136",
      "-1.5272087131421397",
      "-1.7212914174970244",
      "-7.582316416830298",
      "1.3992874592480673",
      "0.5347065718701851",
      "12.855016367937118",
      "-4.4014472232609645",
      "1.1728515929560497",
      "0.034467237081545365"
    ],
    [
      "2.8254523391065822",
      "3.510208388481983",
      "-2.7314829288150153",
      "-3.5316175303173436",
      "1.7801433064666699",
      "-6.86911054356013",
      "0.7242187286490372",
      "-7.67445611570343",
      "4.442903844478196",
      "-1.0099985082818046",
      "1.6612737141195413",
      "3.773947329813141",
      "-2.3089040368524683",
      "3.8467576453547845",
      "-2.3505228969573646",
      "-2.9047011567682244",
      "-10.619486105991257",
      "2.3498074017115633",
      "1.1138561518527335",
      "6.145962713189685",
      "-2.2070037481881952",
      "6.247454891975487",
      "7.363893166883885",
      "-4.469990405595538",
      "-5.443779009199338",
      "-3.884587212680254",
      "2.241619516513399",
      "1.13810945848795",
      "-0.18458307051537684",
      "1.118882474971947",
      "1.2161552873446504",
      "6.7431559370568115",
      "-0.6346986380712036",
      "-0.5782855868696828",
      "4.508917994611501",
      "-1.851378391997203",
      "-7.461173864312476",
      "-0.43738935150193686",
      "0.7961910996154522",
      "5.002153654693183",
      "-2.129048777960628",
      "7.106080705579827",
      "-5.2392930577206975",
      "0.9839352453223499",
      "0.7071700820574977",
      "1.9973532120670598",
      "1.2660143387543341",
      "-0.9064661556157819",
      "11.498095369814099",
      "-4.977761529653282",
      "-1.1417082525507354",
      "1.675281115310243",
      "-0.9338526892972374",
      "0.3653335051615457",
      "-2.8151165553554027",
      "-7.9120196990224025",
      "2.5449612981516823",
      "-4.935596598504042",
      "-2.9763894689545904",
      "4.2509634293280785",
      "7.106018521844121",
      "1.1906491443862441",
      "-1.9205273570634205",
      "-6.529946962137596",
      "-1.1842461304138514",
      "-0.6034712022867934",
      "-7.617376983311977",
      "2.097545760646748",
      "0.37078890431529526",
      "3.5206534152488147",
      "-1.2728183851737773",
      "-4.477672925491133",
      "1.5270397197828947",
      "-7.946873645296246",
      "-0.5868684406909992",
      "-16.07211523768943",
      "4.9905569086419295",
      "0.0299313816293586",
      "0.2797251736243815",
      "3.2739868834217862",
      "-1.3413767617234036",
      "1.7682605403934533",
      "-2.6862439597440604",
      "0.8962677256351969",
      "-5.545625737782652",
      "-0.9851385230966335",
      "-8.11471225963872",
      "4.142796241244493",
      "0.25232080335338014",
      "-3.1763856384342772",
      "-12.791367397431015",
      "0.865417913602807",
      "1.2101444871443892",
      "5.75802305148654",
      "-1.7166774624957593",
      "0.09254981586526327",
      "-6.988398938603673",
      "2.583933858899918",
      "-1.310416970791053",
      "0.028871447299891745"
    ],
    [
      "-5.027117901097646",
      "-7.321063940758399",
      "2.2566953567540695",
      "6.840527385850477",
      "-5.5010946984072175",
      "11.00860197956131",
      "0.9736241146219649",
      "26.880373343921992",
      "-6.437940918196827",
      "2.2928476845902743",
      "-2.4087226804837196",
      "-5.486064791584935",
      "4.1681581385258974",
      "-5.131832849294963",
      "1.6660914645151812",
      "6.41432138339289",
      "22.261320765000022",
      "-0.8241604780967814",
      "-0.6123180826788723",
      "-15.629710569727422",
      "2.9261459604733133",
      "-8.502032150472532",
      "-19.961251469628653",
      "6.974767559166627",
      "11.127902434201912",
      "9.247543525304756",
      "-3.1004486067075905",
      "0.0823673157469096",
      "-1.9094407275117133",
      "-1.5938357589611016",
      "-0.5593568913456775",
      "-12.965702587043886",
      "-0.35290799705510045",
      "1.2628356115268984",
      "-4.122464905320077",
      "2.2531282339062813",
      "17.23095000627444",
      "2.281691456465593",
      "-4.223539853267549",
      "-10.514157075854985",
      "1.6549586952693527",
      "-15.745598541576719",
      "9.282838352741969",
      "-1.7188628514636362",
      "1.1507457675764796",
      "-6.003285637381277",
      "-0.4628975676855399",
      "0.23784624763219864",
      "-38.491025341371646",
      "11.661892275021396",
      "0.009492580856540426",
      "-1.471144202805501",
      "0.266162229518585",
      "1.011922364208826",
      "2.9989415276172893",
      "18.48197520584266",
      "-3.297156986407592",
      "6.614261801304435",
      "11.26066624578499",
      "-7.257173018503724",
      "-11.185316448162006",
      "-5.371584059803975",
      "1.557239267923377",
      "12.019717105960737",
      "3.2949805993496586",
      "-0.044188282314014254",
      "12.00849913525511",
      "-2.087952939519759",
      "2.5679422249770703",
      "-6.17438864293372",
      "3.506384509542586",
      "7.977354166294833",
      "-7.114917000467263",
      "14.960498223645049",
      "3.7527657870024194",
      "48.10567567243949",
      "-8.18655347688213",
      "0.788941377193181",
      "-2.044851267585146",
      "-5.104567329533229",
      "-1.4853324792260507",
      "-3.9643160055800606",
      "1.8736357654834648",
      "0.08674196309540663",
      "8.437860137243328",
      "5.090004834960435",
      "12.997328004778899",
      "-3.3392608303905402",
      "0.20503052355230222",
      "4.8828338433482505",
      "36.42317541336626",
      "-1.1380922077243094",
      "-1.8864182933585725",
      "-10.525063281336617",
      "0.5238076236516582",
      "1.8285209424937656",
      "16.786905050779765",
      "-4.16023795233792",
      "0.12763231175802484",
      "-0.06848978952546424"
    ],
    [
      "0.2168689480445484",
      "0.3661151662547199",
      "1.3020449870487454",
      "0.9495986343536975",
      "-1.5626203237517033",
      "-0.3481759195020521",
      "-1.0561925754942003",
      "0.8302309395577558",
      "-1.1189593565943419",
      "1.2192482053039069",
      "0.3334249136274053",
      "1.1399141962724373",
      "2.0446035441390586",
      "0.27121932908693025",
      "1.3665971950148252",
      "0.532677940069464",
      "2.6098918577762906",
      "-0.39519604075199494",
      "0.2062566040896318",
      "-1.3189129980661574",
      "1.0245964300472272",
      "-0.3229001313483166",
      "-2.149532752609832",
      "2.1013544767651333",
      "1.2625483686929015",
      "0.9089441576408811",
      "-0.8721821157803287",
      "-0.5666391372416492",
      "0.26042650066125145",
      "-1.8674361619641302",
      "-0.9140073868512884",
      "-3.1395946453986117",
      "-0.10219234898691901",
      "-0.23218332821728974",
      "2.1395057010422294",
      "2.4304310355385232",
      "2.995066585146252",
      "0.4944723831923637",
      "1.16431998840812",
      "-0.5376208531558525",
      "1.6474568515322303",
      "-0.4714717169257947",
      "1.9863637648144223",
      "-0.6559022543903171",
      "-1.015413746894151",
      "-1.838285811989435",
      "-0.4505007870901888",
      "0.2617483698731219",
      "-4.454856506477744",
      "1.768449304888059",
      "0.4844106998848305",
      "-0.3451823880371796",
      "1.0484646965618365",
      "0.1546979661034614",
      "-1.129255706303285",
      "0.29685154594804036",
      "-1.861901035812124",
      "-1.5633731105089281",
      "-0.8817347852310526",
      "-1.212583320953185",
      "-2.3163737728365175",
      "-0.46905925363450973",
      "0.3123203804926824",
      "1.600261874036497",
      "0.1806649959713223",
      "-0.7527978063550752",
      "-0.6038133140226083",
      "-2.2686414797894505",
      "-1.5666620513550813",
      "-1.1846476034335145",
      "0.7739022253364317",
      "2.1050933850795133",
      "-2.6631155654892824",
      "0.634667827027318",
      "-0.3580339985628133",
      "5.049459417992404",
      "-1.2619533779064298",
      "0.8291842873351694",
      "-1.4554399294554288",
      "-1.7892030156724827",
      "0.7319596663942955",
      "0.5446567685220205",
      "0.8458491524768569",
      "-0.5576668589352037",
      "0.8974048205182875",
      "-1.2729964931879754",
      "-0.20739201938768553",
      "-1.0854875366875356",
      "-0.5088963246907616",
      "2.583001223509797",
      "3.9093590864841286",
      "-0.5376311830497149",
      "-0.35874524820597953",
      "-2.5848773473875517",
      "0.5664905371198412",
      "-1.3248464225004144",
      "2.723943993994695",
      "-1.596822283490538",
      "-0.479450540133869",
      "-0.024286291834131297"
    ],
    [
      "0.6256784595590016",
      "3.43128270381977",
      "-1.3376332814103586",
      "-4.583883643520703",
      "7.116817661250039",
      "-4.446172692070679",
      "-0.14097180584759153",
      "-13.111217448213122",
      "4.159218557900363",
      "-1.5141651375337584",
      "-0.37150704282869074",
      "0.6769454488652644",
      "-3.0458116368094212",
      "3.273790417705338",
      "-1.8939377457690043",
      "-3.6246160636138747",
      "-12.29215104099406",
      "0.5918622082866593",
      "1.1686002532668698",
      "7.851806019166456",
      "-2.061702710435277",
      "5.020755700805711",
      "11.14340462972328",
      "-5.6679730227423875",
      "-5.672336478129016",
      "-4.643760732035962",
      "1.8497059830831204",
      "0.6047515229937892",
      "0.010193328111287444",
      "1.975982463831455",
      "1.3545188849236007",
      "7.80278641036201",
      "0.1447096117241333",
      "-0.08295490322984993",
      "-0.7344741782247058",
      "-3.2380923738217566",
      "-10.847655958154716",
      "-0.7592184733018359",
      "-0.010277583695173101",
      "6.017758870255937",
      "-2.1613521581698896",
      "8.025316536389996",
      "-5.361268788473927",
      "2.3995636070565713",
      "0.5093774042994389",
      "3.8748342763706",
      "0.7625489735963419",
      "-1.133539897158321",
      "21.273658417016858",
      "-5.548652476981462",
      "0.3206098267932784",
      "1.166185282457957",
      "-1.1766430284200138",
      "-0.46538308171294496",
      "2.337145833327769",
      "-7.68703122028429",
      "2.2855894315792997",
      "-3.103509041412011",
      "-5.555391903072686",
      "5.350500074336116",
      "6.076110862770781",
      "2.9779040070209404",
      "-2.0845214400305974",
      "-6.8345562773633635",
      "-1.9269863999144996",
      "2.6236158489803065",
      "-4.750305773376815",
      "2.553883793704211",
      "-0.2946152306769414",
      "3.7340810963763",
      "-1.6777695347284884",
      "-5.244961547082882",
      "7.357284928258309",
      "-7.608012407837115",
      "-1.3143901980749282",
      "-25.213936169967592",
      "4.498826945494977",
      "-1.0474362081533273",
      "1.6579588629070172",
      "3.924574775621695",
      "-0.4488284885493195",
      "1.6385600873217823",
      "-2.070569186564401",
      "0.7117224048970099",
      "-6.333045220535553",
      "-0.48205658697669085",
      "-6.312480232384266",
      "2.3921220279781727",
      "0.17413887233328457",
      "-5.048227875598037",
      "-20.796518282858088",
      "0.7045138894493915",
      "0.02214704439625928",
      "6.606784078897165",
      "-0.9463523141986449",
      "0.3984017230874506",
      "-8.530891659374594",
      "3.049792116814496",
      "-0.8559041128601392",
      "0.005069083463257894"
    ],
    [
      "-0.6760567725889323",
      "-4.851712270630488",
      "-3.392952559292718",
      "-0.2692406399253475",
      "-2.7948586963549342",
      "5.747126804452143",
      "2.453003136011251",
      "9.889752417386871",
      "-0.9209447983524071",
      "-1.2937519600337204",
      "-0.6189642722303873",
      "-4.296585566862709",
      "-3.0730074851203057",
      "-4.843419796746877",
      "-3.6521616677033757",
      "-0.40995679646245287",
      "2.593049433139689",
      "-0.5547243551010647",
      "-0.09439995712429543",
      "-3.3676032472160844",
      "0.31529260143406196",
      "-2.2547188287784143",
      "-4.424173975181478",
      "-1.3326231476128731",
      "0.4001307845795713",
      "0.9227372628791892",
      "-0.19165692465905193",
      "0.05009931186068141",
      "1.1070900413857725",
      "2.944986994489746",
      "-1.041660831464689",
      "-0.8280924255732703",
      "-0.15591968672895223",
      "0.5350527222870917",
      "-4.390683817328643",
      "-3.1664887548656906",
      "-2.681060379083342",
      "-1.9351016115011135",
      "2.747156921230887",
      "-2.320239194258681",
      "0.1872784714456191",
      "-4.869374859217648",
      "1.13206414195398",
      "0.854684174881066",
      "0.3471713382210814",
      "0.3990334744024082",
      "-0.5094575348301134",
      "0.29173348269964294",
      "-6.696954723832467",
      "1.7022844100864762",
      "1.5398440569402763",
      "-1.3245324728134569",
      "-0.009620506438781207",
      "-1.132180747243379",
      "0.08945401211149907",
      "6.57276483190336",
      "2.232700712301948",
      "8.413882074162517",
      "7.974631532266136",
      "-0.2815297732660565",
      "0.3700374294818843",
      "-0.9962095674835797",
      "0.18248136999508188",
      "0.4098661683169678",
      "-1.3286151437947091",
      "-0.25835260969810825",
      "6.110671138249848",
      "2.319230006219439",
      "6.292521025925833",
      "0.34020921573093066",
      "-1.190627152898018",
      "-1.2250473867185068",
      "1.1558482190689234",
      "4.079493921215865",
      "0.45580685238110663",
      "9.72993515657995",
      "-1.4069253081142563",
      "-1.305646200875574",
      "4.4849234091439465",
      "-0.1721735298714782",
      "-1.1133583654009733",
      "-1.4872008881428693",
      "1.7897372181949585",
      "-0.20818999196593393",
      "-0.30239629020634284",
      "-1.117910234471832",
      "2.7410908946770975",
      "-0.7377950054020063",
      "-0.1502069742421985",
      "-2.388666076780229",
      "4.735233437477453",
      "-1.3214207962820577",
      "-0.3195644784176621",
      "-0.03527127859535873",
      "0.6370778650027666",
      "-1.0734401749320839",
      "2.588198516035094",
      "-0.2126634151718702",
      "0.6368821538277495",
      "-0.017704637639139303"
    ],
    [
      "-0.1270018505822597",
      "-2.1811744615054653",
      "0.8314840880714728",
      "4.906773342196797",
      "-6.489871126679252",
      "2.6949378898489695",
      "1.688845406205023",
      "8.008823047425206",
      "-1.7976950743086388",
      "2.2856612965468925",
      "0.5681123947725699",
      "0.27110761019462837",
      "0.8231017242049108",
      "-2.283643023645064",
      "2.2837959103213024",
      "4.838391799484777",
      "9.512294861594672",
      "1.0818885514015184",
      "0.6689997562525873",
      "-5.7569840912413985",
      "0.021947979299410114",
      "-4.329718500118899",
      "-9.21840364324207",
      "3.9856784895597377",
      "4.733214414298068",
      "3.1772460764598374",
      "-1.0274950210100369",
      "0.7743920962543837",
      "-2.284267455911477",
      "-1.9154582991357276",
      "-0.27280817961118164",
      "-3.970703154544959",
      "-0.7628617620534796",
      "-0.2822334703156777",
      "1.017493180220224",
      "1.4080056905626948",
      "11.985887800404441",
      "1.5575287085732026",
      "-1.2179559599851588",
      "-5.47426971849423",
      "0.11828033466317008",
      "-5.5410473025871605",
      "3.2898365746281564",
      "-0.9789421359338462",
      "0.2225557432520808",
      "-2.385480545555163",
      "1.0452092315473052",
      "0.3050313402401393",
      "-16.832524874194977",
      "3.1877267336758095",
      "-0.38762244394110007",
      "0.29593802650105955",
      "-0.4669126653326692",
      "-0.6964774475964086",
      "-2.4536661356741067",
      "4.846662014497679",
      "0.33619384733682134",
      "1.313643825927604",
      "4.0124688081648525",
      "-5.724471814466627",
      "-3.7163087419753573",
      "-3.21811958234889",
      "0.17799065503437772",
      "5.620127707052154",
      "3.5854668503502216",
      "-2.659152590817875",
      "3.2987203610426086",
      "-0.7151214169063536",
      "-1.828495195566966",
      "-2.4297261497223417",
      "2.0426732553090248",
      "3.437394265645766",
      "-6.652558758830159",
      "6.141932885783446",
      "2.3071744730673984",
      "18.799566129980835",
      "-2.085866958139682",
      "1.449539535827369",
      "-0.43249058553594644",
      "-1.414061754372949",
      "-1.2141352046772889",
      "-0.37739737563433906",
      "-0.8712656277842589",
      "0.06281279645815419",
      "6.690982925838349",
      "2.711279754272753",
      "5.229226832849125",
      "0.011397973406124178",
      "0.9408377224022599",
      "3.422635051784627",
      "18.04989911353597",
      "-0.10306509527127362",
      "-1.008479284614003",
      "-4.0491831202597135",
      "-0.9025237651639133",
      "-1.2082850958736806",
      "5.321007894917255",
      "-0.04713035389400709",
      "0.38165829452888367",
      "0.023650063030556483"
    ],
    [
      "0.2433340554114064",
      "-0.3046449110090793",
      "0.8907578847461556",
      "0.8293295748385916",
      "-1.5963923179821224",
      "0.28518304490591945",
      "1.714817056405837",
      "0.6911241700191432",
      "0.1460926134931885",
      "0.1581352694992408",
      "0.24212345117991235",
      "0.6144658464482702",
      "-0.23522773390689208",
      "0.1516219492325976",
      "1.7081177613608391",
      "1.1651391287041672",
      "2.894908168515376",
      "0.5752026008413896",
      "-0.1474669067808403",
      "-1.5088999623066965",
      "0.24222037419375683",
      "-2.0194429363762043",
      "-2.3856599388946895",
      "1.183827533632854",
      "2.502808625695034",
      "1.3943487334005622",
      "-0.4458439168184225",
      "0.7412966538741755",
      "-0.9115947986020543",
      "-0.5864554767884225",
      "0.504045011065265",
      "-1.4152780928989317",
      "-0.4284380468337703",
      "-0.49985573143875334",
      "0.7875105583703349",
      "-0.09641602055834544",
      "4.058025338353226",
      "-0.3084207530078605",
      "-1.1319607541610595",
      "-1.4797638175556127",
      "-0.26110391779703207",
      "-1.2491375356024368",
      "1.0947039575251627",
      "-0.2890361504779354",
      "0.690189869319323",
      "-1.1632395107614149",
      "0.8554887210507158",
      "-0.1549743079447099",
      "-3.1096002232806392",
      "2.7538139065408123",
      "-0.31709458710192684",
      "0.821586437435805",
      "0.027543153147377673",
      "0.8907118628144651",
      "-0.9435128470864634",
      "0.8042415337413199",
      "0.7282575213885043",
      "-0.5336999057266888",
      "0.020181163060957064",
      "-0.8434827974148149",
      "-2.3764965557394504",
      "-1.9132141000250817",
      "-0.13451964512210318",
      "2.0782512164408034",
      "0.6610690671359831",
      "-0.5506408587693791",
      "0.3099363984666038",
      "0.8484209218211238",
      "-1.8758032495911736",
      "0.05721475366317598",
      "0.5612005836222193",
      "1.1376918079220844",
      "-2.166021460048697",
      "2.1762513887539483",
      "1.1377217918810962",
      "4.437155073982644",
      "-0.9662031246697018",
      "0.3984188074165799",
      "-0.08502835775345408",
      "-0.06039617185187854",
      "-1.0043011396544277",
      "-0.42839509171770174",
      "-1.0922529615408052",
      "0.6036239293772864",
      "2.7463484506226057",
      "1.5185996966621282",
      "1.6779358650503182",
      "0.21855624306217825",
      "0.1800195336167947",
      "1.2875093140840006",
      "4.359086094975043",
      "-0.414796987670809",
      "-0.41355856405916785",
      "-1.8711701855406278",
      "-0.6578963348267056",
      "0.5126305779963033",
      "2.1837558014503777",
      "-0.7240241917941469",
      "-0.8870201487041971",
      "0.024959994793250652"
    ],
    [
      "0.9464112187873402",
      "5.92211500812688",
      "0.3108883668566847",
      "-4.9311969345304725",
      "8.904621870531814",
      "-6.743921618737144",
      "-2.043485447963654",
      "-18.993531940697196",
      "5.717994542289988",
      "-2.4112371229572584",
      "0.004196086719706351",
      "2.366601497541339",
      "-2.557963812145742",
      "4.896668993297542",
      "0.8458489926892266",
      "-4.382755931771395",
      "-14.13127151201636",
      "-0.029535024400193694",
      "-0.3753609650296441",
      "9.750693311355539",
      "-1.575198746190819",
      "5.889005495357932",
      "14.101247080311632",
      "-7.034533803790761",
      "-6.44638505129048",
      "-6.547205100755596",
      "3.3858936569827165",
      "0.042878265861838884",
      "-0.14113443598132658",
      "2.214308429202127",
      "0.19479260120376232",
      "10.762562823805576",
      "-0.3469961498028096",
      "-2.335693089043494",
      "0.13176994369805342",
      "-3.1050786143933653",
      "-10.564789063464836",
      "-1.766996776555605",
      "3.535476713681633",
      "7.195598792528744",
      "-1.3618463464455508",
      "10.439044190368968",
      "-6.889742447124041",
      "4.078006644598699",
      "-0.5823702845841934",
      "4.795058177137938",
      "-0.46230536766530544",
      "-0.9648194908874568",
      "24.595547627129395",
      "-6.345805736321369",
      "0.9341915700047699",
      "1.820192839949968",
      "-0.44174299877435463",
      "-0.38526547856022453",
      "2.273230528235172",
      "-11.171288005610974",
      "1.0607691681706646",
      "-6.543020720199047",
      "-11.02680148109089",
      "5.88825311602645",
      "7.075691513718689",
      "4.21433854881464",
      "-2.0898252000512207",
      "-7.0760682648908055",
      "-1.918916961105581",
      "2.5601259324867143",
      "-7.042304408339117",
      "1.2746301339107327",
      "-3.3078550214008566",
      "4.965339708252118",
      "-3.553231871102954",
      "-6.9931972770185205",
      "8.060374653610813",
      "-9.808023325380558",
      "-3.069864162984058",
      "-30.394727571161486",
      "5.740119139614557",
      "-2.0932821715792045",
      "2.147635052777915",
      "4.06291833826366",
      "0.9844637735050915",
      "2.4219190628162424",
      "-1.5714159598345867",
      "0.34705478300143616",
      "-5.523499090208616",
      "-2.1038656119727386",
      "-8.055267231908449",
      "1.729796220052585",
      "-3.015120089969684",
      "-5.829853728901226",
      "-23.717785922772425",
      "0.4485816203971607",
      "1.231338651098139",
      "7.9699897169410505",
      "-1.2443900645600499",
      "-1.8015842601038699",
      "-11.99720813955624",
      "4.878486231693555",
      "-2.209022729905091",
      "-0.01374047743828216"
    ],
    [
      "1.929419585284029",
      "3.9102848003563424",
      "-5.056027562958142",
      "-9.548240154958629",
      "8.533664435891362",
      "-7.9187460113082695",
      "-0.8822694071975369",
      "-13.981990582117387",
      "7.937681724862122",
      "-3.394943942879464",
      "0.2866117004653398",
      "1.8128856593972447",
      "-6.032591096760336",
      "3.8104720401048007",
      "-6.607703791941077",
      "-8.985773365653888",
      "-20.580423842095723",
      "1.4336471514340932",
      "1.1637139032689323",
      "12.609819257711834",
      "-3.4819457896451103",
      "10.969485200137816",
      "16.742683024518012",
      "-10.804642828589943",
      "-12.347790003927633",
      "-9.14888857585508",
      "4.920724635071392",
      "0.4937073555731655",
      "2.929964340715078",
      "5.278501013826445",
      "0.9673390546063126",
      "14.421576517476032",
      "-1.0545720443471838",
      "-1.6643597516535618",
      "0.803048426430106",
      "-5.5585566882226045",
      "-20.983270839562447",
      "-2.4200174459270745",
      "4.50837680840359",
      "11.001117644304086",
      "-3.2365373563523265",
      "13.41839684972078",
      "-10.503012833286792",
      "3.884074322769805",
      "-0.28465329247872406",
      "7.348685324043595",
      "0.2572632932999707",
      "-1.30834683906709",
      "30.029092082551056",
      "-11.075393764126803",
      "-1.0525176266982594",
      "2.258117943462584",
      "-1.516823079031049",
      "-0.30112717148404217",
      "1.146944505164993",
      "-11.106989403779183",
      "4.413873833185187",
      "-2.749585104474066",
      "-4.755666154660848",
      "10.56995900496537",
      "12.842357851144254",
      "5.123949934368341",
      "-3.3548128182709314",
      "-12.747254695792781",
      "-5.587741179696184",
      "2.707307324240058",
      "-8.80430103853107",
      "3.627094588409206",
      "4.172617116361786",
      "6.718814248770243",
      "-4.939748108397685",
      "-10.850963273184776",
      "10.034795609930725",
      "-15.302933646751672",
      "-3.263321034546543",
      "-36.67370935734719",
      "9.849887312938328",
      "-1.2316224043975899",
      "5.040673661021135",
      "6.74472478737018",
      "0.4407017160712594",
      "2.0664611160903177",
      "-2.599468454434386",
      "1.1398968445419506",
      "-14.083930179917507",
      "-5.918364597089669",
      "-12.726266219184508",
      "4.3263671768986445",
      "-1.0484914097378697",
      "-9.523044658558309",
      "-32.70629756232568",
      "0.7307065536304223",
      "2.5569027116102183",
      "12.078816924135205",
      "-2.3717611715909332",
      "-0.9130028886219135",
      "-15.869745365619627",
      "6.915420158909545",
      "-1.530843591413791",
      "-0.019043363137564318"
    ],
    [
      "-0.36026749437896666",
      "0.13997992893263356",
      "0.6798862319937307",
      "2.3881569683089636",
      "-2.481628756919092",
      "-1.6173674175865114",
      "0.1907908807647735",
      "5.158443691986132",
      "-2.0173233986382733",
      "2.0919271397231913",
      "0.22971195322989396",
      "2.8726598884525547",
      "3.0466857858373477",
      "1.1641385132339",
      "0.25074449866118464",
      "2.4753127556148398",
      "3.1239880690384307",
      "0.5152984045083387",
      "1.4655683552401875",
      "-2.7388937245314406",
      "0.8306773384667776",
      "0.011189168627444679",
      "-4.653668256334815",
      "4.588804297913489",
      "1.638632806386434",
      "2.6496772767270453",
      "-0.7923155756946615",
      "0.4566815356007999",
      "-0.2912396564657203",
      "-3.395904132865425",
      "0.3333099354470516",
      "-3.5685021221047775",
      "0.551139444256849",
      "0.059245578707830086",
      "5.7632930203377555",
      "4.616000626808352",
      "5.543432220906324",
      "1.256695620807807",
      "-1.365317254705537",
      "-1.3986028640320363",
      "1.2378655223129746",
      "-1.8129255698399298",
      "3.0508872536076432",
      "-3.0414752318660234",
      "-0.031813747724575514",
      "-3.207375900957555",
      "1.1392028835941714",
      "0.4210859377572551",
      "-8.951918676970083",
      "3.616271511406077",
      "-0.5226280298564274",
      "0.5754730079884104",
      "1.1122360863465137",
      "0.7682357708840782",
      "-0.8342023842242237",
      "0.7852224448236913",
      "-1.289451511485515",
      "-2.737685159730568",
      "2.361018467135057",
      "-2.875721746185666",
      "-1.4350599671571682",
      "-1.6189714040849497",
      "-0.31919881690756274",
      "2.2606468132490605",
      "1.5986545624274138",
      "-1.344859718203965",
      "-2.1407896073043178",
      "-2.1736495885980944",
      "-0.6018935683689492",
      "-2.0867122023501206",
      "1.9793432889056175",
      "3.9017431126151654",
      "-6.631270614973642",
      "0.7299418013813811",
      "1.142552992861183",
      "10.664091563375449",
      "-2.339928677609836",
      "2.399654374977465",
      "-4.524399440303745",
      "-2.3706551824223747",
      "-0.47111011143590364",
      "0.40318623034228",
      "-0.8780849499968287",
      "-0.1895967735863846",
      "1.4470297977621989",
      "0.7514243919556114",
      "-0.8727573916292296",
      "0.014589078471764817",
      "2.774836445201391",
      "5.564448198354287",
      "8.016194514650499",
      "0.1274064310349628",
      "0.06888231978438988",
      "-3.4373071282001306",
      "0.3137343398280008",
      "0.005012492995308912",
      "4.254008599715843",
      "-2.125314627367008",
      "0.09317578515014376",
      "-0.07262375624879064"
    ],
    [
      "-0.2945748707811169",
      "-0.7558015375696986",
      "-0.04756260949040435",
      "1.9513972828347266",
      "-2.114277105075411",
      "0.44529641473379733",
      "-0.6434218926779928",
      "4.3105162933980665",
      "-1.6878974180303556",
      "0.4616602372820763",
      "0.11676203517326408",
      "0.010694581321654486",
      "1.8703259303225324",
      "-0.692721554264476",
      "-0.38687183172436695",
      "1.5267225061187255",
      "1.823595650399914",
      "0.3379019646479179",
      "0.747537726111757",
      "-2.06177167499025",
      "0.4751258397356374",
      "-0.19813014793351294",
      "-3.122088312996898",
      "2.2443783427122193",
      "0.9860371823711862",
      "1.896401565062111",
      "-0.033935246830756806",
      "-0.05517389441008981",
      "-0.16333229603916355",
      "-1.189862200064127",
      "0.14217549906100205",
      "-1.9584190051922419",
      "-0.009738057614346785",
      "0.07249259461736034",
      "1.2462398899794491",
      "2.0895578636204397",
      "2.4285211502098827",
      "0.9850955233459978",
      "0.07899693393447484",
      "-1.5222426234376565",
      "0.5682144139147459",
      "-1.5504779575638112",
      "1.6379769364074677",
      "-1.1457054545327672",
      "-0.41560350453328454",
      "-1.2713465045300174",
      "0.19854505205697726",
      "0.16559552294657248",
      "-6.785924154677069",
      "0.390603850327902",
      "-0.6661929045932345",
      "-0.5212016918619605",
      "-0.6654803159906275",
      "-0.6891998377423343",
      "-0.5812245855523183",
      "2.2321855436570925",
      "-1.1885333749512883",
      "0.14404468375704904",
      "2.137275209368313",
      "-2.1342287386888934",
      "-0.0029590827933881608",
      "-1.2799155404519427",
      "-0.3959088045313575",
      "1.333829417951484",
      "1.1565401111900218",
      "-0.9836579382527803",
      "0.6186957364623402",
      "-1.7127411357971034",
      "0.8158403820145524",
      "-1.9452655982510942",
      "0.27353135738151396",
      "2.0687930970919997",
      "-2.5552404726402416",
      "1.419126027722772",
      "0.6464468941840511",
      "6.710492051302937",
      "-1.2452350903075173",
      "0.7311880726932966",
      "-1.881151408948008",
      "-1.1247202390833042",
      "0.32922602005380874",
      "-0.3134472375896648",
      "0.007021475113362874",
      "0.04297959752116612",
      "0.8149013319423272",
      "0.0376369206867139",
      "-0.13681062048783957",
      "0.1935671608709881",
      "1.4876885138915827",
      "1.976816390895239",
      "6.154367618899653",
      "0.36933816507653594",
      "0.13716355407932387",
      "-1.1323864622180602",
      "0.3062462559584087",
      "-0.21701338009749693",
      "2.8183537622979635",
      "-0.2803330065771618",
      "0.8000264421088417",
      "0.012294829212939529"
    ],
    [
      "-1.458678596267707",
      "-5.740921703829722",
      "1.1805671186301603",
      "5.093775028689634",
      "-8.284941034766726",
      "6.773459813593273",
      "0.56135398896203",
      "16.179627826984913",
      "-6.28305757790237",
      "2.493562468935656",
      "-0.552004523747511",
      "-2.2685308933530965",
      "3.9216460306874716",
      "-5.291643174798843",
      "0.6136121718168206",
      "4.450146707795031",
      "14.489747549868207",
      "-0.5258326776419256",
      "0.8970169024897982",
      "-9.164005146610414",
      "3.0006897630177507",
      "-7.375068638062252",
      "-13.327419631690848",
      "8.596730374264379",
      "7.546552565709641",
      "5.851101412492589",
      "-2.8899018121469937",
      "0.009802200436899795",
      "1.189388730835226",
      "-2.837267467802927",
      "-0.11936673881406876",
      "-8.900132023259467",
      "0.221726307673476",
      "0.7558038435644326",
      "-0.6428853293301132",
      "5.026767789544744",
      "10.736836435698647",
      "1.4808559375711776",
      "-2.3263387674740486",
      "-7.5199688180160384",
      "1.829911788612397",
      "-9.87437987812934",
      "8.46794121552098",
      "-4.653445520448518",
      "-0.16570432047261677",
      "-4.027042168395085",
      "0.9634895039222457",
      "0.6859738459105986",
      "-20.942362005092935",
      "7.569724933359757",
      "-0.3027582745977939",
      "-1.6319950690706244",
      "-0.2047549632753823",
      "0.2726071112919256",
      "-1.1375574412327458",
      "10.240087285534573",
      "-2.8744622676092186",
      "6.527746838158226",
      "8.890952433893377",
      "-6.963925861032734",
      "-7.934889343283227",
      "-4.19374816207277",
      "1.346386371394263",
      "8.12063423834684",
      "1.439939925550548",
      "-1.8471377205956883",
      "7.306576282298896",
      "-3.015655398252238",
      "2.3492217291238564",
      "-5.33694524743006",
      "2.8120743554394476",
      "7.101480849588734",
      "-8.225039436198534",
      "10.593927112250249",
      "1.9823324052866884",
      "26.75878377063042",
      "-7.545488471210166",
      "2.759716418858371",
      "-2.971447217948147",
      "-4.566078339497881",
      "-0.1745030743014201",
      "-2.7963246349139563",
      "0.39636407433564214",
      "-0.108373573145313",
      "6.675658969476309",
      "1.2391727665817942",
      "10.168156790912578",
      "-2.6643330094180744",
      "3.9584799601757363",
      "7.431919074420605",
      "22.464156275740088",
      "-1.606550667343054",
      "-1.8696455574876085",
      "-7.127229251207973",
      "1.2972268413414014",
      "0.6062184192979275",
      "11.576729508406444",
      "-4.266830213460084",
      "1.084681968636855",
      "0.029625217373526202"
    ],
    [
      "3.3097624251909568",
      "3.3015093727876113",
      "-2.765589021942978",
      "-5.693895749316089",
      "3.5151026062142314",
      "-5.468050178955542",
      "0.7538981901265769",
      "-14.108303348458374",
      "3.459606138991727",
      "-3.293985456362009",
      "1.7821842214346093",
      "2.3174340136034535",
      "-6.271610778763667",
      "2.2765188999145227",
      "-3.2291229299890585",
      "-7.017935185125055",
      "-13.607094964651115",
      "-0.17400094392068968",
      "-1.3865451390562558",
      "9.111556768260462",
      "-1.736789961962467",
      "6.7539311049301265",
      "12.971227294689678",
      "-6.50388309257967",
      "-5.589455086093225",
      "-5.711051165143191",
      "1.4095393490167074",
      "-0.7737095492844357",
      "2.601506438703589",
      "3.742621568225553",
      "-0.1939385199411437",
      "7.871655646746005",
      "-0.11214892374028754",
      "-1.3361825783286643",
      "1.4595640479330356",
      "-6.539228693623414",
      "-13.060657033938051",
      "-4.045303433064757",
      "4.854799691644251",
      "7.122422189564603",
      "-1.2910616103452817",
      "9.708627016036466",
      "-5.847200277727616",
      "2.854530361793591",
      "-1.23764570404017",
      "4.691302402964461",
      "-0.5299236143457557",
      "-0.4271485726091828",
      "24.780988057390303",
      "-3.918087432504445",
      "0.9223606257734311",
      "0.19142431323307935",
      "0.3310357346350659",
      "-0.13740861982009925",
      "-2.386376620754587",
      "-9.870991151017668",
      "3.6729581900513404",
      "-1.4991905073126293",
      "-4.764470364496804",
      "6.969190014059049",
      "5.119017750988885",
      "3.370067069485824",
      "0.20245478536926648",
      "-9.15898150354009",
      "-3.928891854530234",
      "-0.05790287826556838",
      "-6.814382553503621",
      "4.38940134727922",
      "-0.6041023233423422",
      "4.830329799821488",
      "-4.333761683447656",
      "-6.378290801735755",
      "6.522355592408241",
      "-8.769420961227368",
      "-2.166747275147015",
      "-28.503868513675968",
      "4.010478383321365",
      "-1.7404640176330555",
      "7.023443009323942",
      "4.442734347614675",
      "2.0383585497023997",
      "0.42725330578936194",
      "0.3139809371871036",
      "0.11712386992354332",
      "-8.222469086683333",
      "-6.69668141653454",
      "-8.155132785361324",
      "1.7262777306106887",
      "-2.916292379444168",
      "-6.023620267976717",
      "-24.681233629867002",
      "-1.468637164968742",
      "0.5745200902724854",
      "6.485037836866973",
      "-0.21077491506710785",
      "-1.5326607360368225",
      "-8.850980056571432",
      "2.3437696619581203",
      "-0.627324985669231",
      "-0.018282621444134305"
    ],
    [
      "-0.06394462041536754",
      "-2.4547079122711923",
      "1.0032594218342958",
      "2.0690712865129295",
      "-4.904975078485406",
      "3.968223435852715",
      "-1.6410523097629914",
      "6.5911139132315535",
      "-2.107707184816774",
      "1.6029030305974357",
      "0.04202346365593956",
      "-0.79877684104899",
      "2.934710375576832",
      "-3.291625894060077",
      "2.1825999712707786",
      "2.719629674323634",
      "8.38007409877744",
      "-1.9021257117501935",
      "0.8230750621343524",
      "-4.10891802404528",
      "1.305566645321976",
      "-4.35274265243829",
      "-7.020826645543503",
      "3.412540734884391",
      "2.578476451930874",
      "0.9157009861700262",
      "-0.6699542258805669",
      "-0.21167328805367688",
      "0.7288561630608584",
      "-1.2760466368335148",
      "-0.4084331614000101",
      "-2.7561486746701247",
      "0.5829967328014484",
      "0.08201277579157686",
      "-1.2140397737747535",
      "4.088153191710205",
      "6.855836319073733",
      "1.0715267250533769",
      "-1.5214900999691554",
      "-3.9979437338762436",
      "1.5020355693863803",
      "-4.86704177182355",
      "2.9498263871985926",
      "-1.8375552022635304",
      "-0.41202058727205765",
      "-1.180428557268965",
      "-0.17164767900366526",
      "0.4377078986682227",
      "-12.676164183325545",
      "0.7786417342366729",
      "-0.60465916540222",
      "-0.6360748771580667",
      "0.11128230468371327",
      "-0.521953095433913",
      "-1.4277816898351061",
      "4.222167424871746",
      "-2.1897245921628987",
      "3.415712943339752",
      "2.875980582535856",
      "-3.633287097439934",
      "-3.3828138386053546",
      "0.70620560061042",
      "-0.054223483356827015",
      "4.836345786315737",
      "0.9113610154528711",
      "-1.4076265344293322",
      "4.762189421774523",
      "-3.2045075726668197",
      "0.06725612127203653",
      "-1.8994261656937688",
      "1.7153911362005863",
      "2.362158336245531",
      "-4.497015222928295",
      "4.61544084446734",
      "0.05741475770007007",
      "13.668961246131014",
      "-2.2510194139826614",
      "1.1920480790344719",
      "-2.6725593219389006",
      "-2.75611924696572",
      "0.47154058472383",
      "-0.4606149646945499",
      "0.6017699741481688",
      "-0.4588946949422236",
      "5.705652469965656",
      "1.3394898883662305",
      "6.155348738348285",
      "-2.9644204727700014",
      "1.7800122152157831",
      "3.0296643467747657",
      "13.064168906096233",
      "0.01631489463758659",
      "-0.07977510166637393",
      "-2.192850185759693",
      "1.1400317027380247",
      "-0.2564568802251684",
      "2.243030466249743",
      "-0.9378209899099528",
      "0.7018307754575548",
      "0.037910794243532456"
    ],
    [
      "0.03476502328624374",
      "0.5749211091997218",
      "-0.07716959081049787",
      "-0.4661664511500917",
      "0.8636133158308806",
      "-0.8621204148939364",
      "0.047196241023490224",
      "-1.1669563623367385",
      "0.580554694634632",
      "-0.2949808007709194",
      "0.038458731657305324",
      "0.28658327338166434",
      "-0.30279190224552177",
      "0.7305157201882707",
      "-0.09709703057667851",
      "-0.4374147176015776",
      "-1.3758360758639994",
      "0.24316380875512425",
      "-0.018083525233451872",
      "0.7649860633079273",
      "-0.16820352831748908",
      "0.7745728535465701",
      "1.2544409510751895",
      "-0.6075509687929606",
      "-0.6768257635007587",
      "-0.3537296106162712",
      "0.30857570733543166",
      "0.048278143845577215",
      "-0.13493576991592554",
      "0.18538615738829325",
      "0.13774796388302085",
      "0.9128183754458336",
      "-0.015996489119121802",
      "-0.10942386870107876",
      "0.36926853218260686",
      "-0.40741216745635556",
      "-1.0908134552948219",
      "-0.11076768510237704",
      "0.16136510395733006",
      "0.7703436730494362",
      "-0.30605831259986765",
      "0.8733331798693439",
      "-0.8174519556152322",
      "0.31554894091579155",
      "0.025310530411162976",
      "0.5176262055288552",
      "0.0004541171314366677",
      "-0.12750250244150146",
      "2.0721128007837306",
      "-0.20435332588910965",
      "-0.06306837497017985",
      "0.2659535791713283",
      "-0.12753088603910467",
      "-0.057408109620788475",
      "0.19608409132024776",
      "-0.860530100167211",
      "0.2265609747644796",
      "-0.914888391539155",
      "-0.8116145684196042",
      "0.6675789709103261",
      "0.7242827120276926",
      "0.08170270616593547",
      "-0.2208161188063555",
      "-0.7408221003937402",
      "-0.1629468524419871",
      "0.1962567730250101",
      "-0.9888933256847126",
      "0.316317237718869",
      "-0.11118193449490095",
      "0.45939360997859124",
      "-0.32031500431747134",
      "-0.5243761360618743",
      "0.668623257452949",
      "-0.9953140775273269",
      "-0.12748563756995512",
      "-2.3100238100823662",
      "0.5086954053431295",
      "-0.2045273618778619",
      "0.13882648191430705",
      "0.5122977517755775",
      "0.021042672941914017",
      "-0.06416227896776697",
      "-0.2727848860022582",
      "0.053922395307773464",
      "-0.7457789908246898",
      "-0.06566823719980378",
      "-0.9632737743315014",
      "0.4873378047135924",
      "-0.21947446197359294",
      "-0.572140802389178",
      "-2.225941882693602",
      "0.1256843337797463",
      "0.10543586432686412",
      "0.5924293619139566",
      "-0.22165430443594358",
      "-0.01306057632954715",
      "-1.18081208000516",
      "0.3097356681955683",
      "-0.1823893191093942",
      "-6.201398933144884e-05"
    ],
    [
      "-0.5212200032522741",
      "7.025944680508807",
      "-0.8547325253868738",
      "-5.248186485709402",
      "12.032688816936295",
      "-10.08516274516616",
      "-0.5637527092228783",
      "-13.811729070304585",
      "6.644923860535794",
      "-2.7872111324635145",
      "-0.2823358866675177",
      "2.939402767649253",
      "-2.346011020288698",
      "8.934460119143665",
      "-1.2831351359597725",
      "-4.515022314394576",
      "-16.12099118930997",
      "2.9327597186838608",
      "-0.8161549265450885",
      "9.398323677821084",
      "-2.3009778399368037",
      "9.551098788060843",
      "15.589226585100587",
      "-7.247226324037083",
      "-9.881752396278154",
      "-4.984244374892367",
      "2.4443864477818957",
      "-0.07306288383397849",
      "-2.1693729398341874",
      "1.2694296874108904",
      "1.1151380347214923",
      "10.761656183413157",
      "0.2168620466718371",
      "-0.24601940270736303",
      "3.5961428530169397",
      "-3.750596131601332",
      "-13.247275410143825",
      "0.15243288765116564",
      "0.49127465775328943",
      "9.652948825231398",
      "-3.8198544477580696",
      "9.842539016922535",
      "-10.007063388790227",
      "4.104259418422623",
      "0.30276867347380276",
      "6.750775521482228",
      "-0.6280387184642254",
      "-0.5702389671870557",
      "24.88925727194274",
      "-4.3328959223417645",
      "0.826865145735235",
      "2.5642696369740245",
      "-0.47067794424018206",
      "-0.8047425130777087",
      "4.189402977718552",
      "-10.183317448108971",
      "1.649667363148319",
      "-10.954003510571114",
      "-10.090178308012877",
      "7.589440083874619",
      "9.534072750755502",
      "2.0018120360235843",
      "-1.4796834446572704",
      "-8.99621035595631",
      "-1.3006070952707112",
      "3.3898335812707243",
      "-11.4316608218828",
      "2.8543737035069596",
      "-0.37588144846994836",
      "5.136217500726795",
      "-2.5819130031764823",
      "-5.8419832599780674",
      "8.789138471353432",
      "-12.530087878621512",
      "-1.8720658882726986",
      "-27.41691716616166",
      "7.052350247576531",
      "-2.827876044579004",
      "0.007989152274689252",
      "5.903197997633939",
      "0.7321912307710174",
      "0.6193528875514278",
      "-1.4699838706305084",
      "-0.023577712375529598",
      "-9.310727624267168",
      "0.7581607325063537",
      "-10.722880720328375",
      "5.440843951260367",
      "-3.0586501068113994",
      "-6.736540315100919",
      "-27.39265617031211",
      "2.9593936408876393",
      "0.38320355410418133",
      "7.110640169542323",
      "-2.179015688703864",
      "0.13898049859480388",
      "-15.485221946255896",
      "3.876948830838033",
      "-0.4184955250611377",
      "0.003585810715595215"
    ],
    [
      "-2.0139301631191464",
      "-10.969952108246593",
      "4.163595024713351",
      "17.772186824227823",
      "-24.447825992818746",
      "12.188101008319489",
      "3.0704589422083552",
      "44.36938168110074",
      "-13.961550598322953",
      "6.7903823362219144",
      "0.8572099244961999",
      "0.5092553212381985",
      "11.325967715243287",
      "-9.04548022686038",
      "5.583756585534058",
      "16.217322470512517",
      "42.90857400193873",
      "0.4274739278781707",
      "0.686825672678013",
      "-27.406140631224073",
      "4.884735047251553",
      "-16.637457650046255",
      "-40.55438566857706",
      "22.154244190604583",
      "20.858553863372343",
      "18.426371284165",
      "-7.298033867228381",
      "0.11790878758790303",
      "-2.391316906908906",
      "-10.526595211987905",
      "-1.1735951453194573",
      "-26.658152183660867",
      "1.1302882919317516",
      "2.9687748426120004",
      "6.614632779914261",
      "13.462834397599279",
      "42.439934183346665",
      "5.175281098393159",
      "-6.83218011613893",
      "-21.27989677719124",
      "5.46668769551882",
      "-27.427143900097793",
      "21.223646452509655",
      "-9.778759875029037",
      "0.01380838931934825",
      "-16.30724392029699",
      "1.9844985638865753",
      "2.4368122088772677",
      "-75.33006077813793",
      "18.014718628235208",
      "0.9791995557350291",
      "-4.056626612147692",
      "0.7022052064760376",
      "-0.9085439302823775",
      "-7.725269927432352",
      "24.377665627702353",
      "-6.18099549943199",
      "7.246155672064994",
      "20.791090491401192",
      "-20.339106305850667",
      "-19.677909389844363",
      "-12.451478493408478",
      "4.104987015253226",
      "23.660557882654924",
      "9.473496576431986",
      "-8.485267727261892",
      "14.028842188786017",
      "-7.577927768766106",
      "-0.9520497650333318",
      "-13.901699895945164",
      "8.521998906492868",
      "20.921146493127065",
      "-29.784975875851266",
      "26.186299261758283",
      "8.124953142197159",
      "88.66596540024614",
      "-16.53338552721851",
      "4.629343795105277",
      "-10.514287930868537",
      "-12.640186352075737",
      "-1.625458557349393",
      "-2.798414811017317",
      "2.370733865509945",
      "-1.3149033933283825",
      "21.94265854596163",
      "7.324834386366822",
      "21.68658282874932",
      "-5.538555578529061",
      "6.459886422646519",
      "21.17508817999312",
      "75.69601113331768",
      "-1.1471843608425139",
      "-4.15514544775172",
      "-21.962055415373207",
      "3.5378045330412857",
      "0.47927279338399525",
      "32.78350380247763",
      "-9.623112742755032",
      "4.941072302109017",
      "0.029986255667367144"
    ],
    [
      "-0.811587710447789",
      "3.5162436633799112",
      "-1.140007970511964",
      "-8.069938236644221",
      "12.122614750700478",
      "-3.5350809265898016",
      "-1.2867541748191684",
      "-17.10464770625344",
      "6.260356949152984",
      "-3.8602440541693803",
      "-1.5647484061574393",
      "-2.1358565470908477",
      "-5.1731611448261114",
      "3.137695209994146",
      "-2.2669378878643616",
      "-7.339678986496625",
      "-16.930861576548565",
      "-0.33816149625145503",
      "-0.7053848271492975",
      "10.736521732831706",
      "-2.0653668388345685",
      "5.84521954428802",
      "16.981325248613377",
      "-9.918972474592362",
      "-8.3309750313243",
      "-6.492714469602594",
      "3.431438273051438",
      "-0.449062896190487",
      "1.3891364486622717",
      "5.157420970418789",
      "0.2703952590270607",
      "11.063163281015449",
      "-0.018687948886398947",
      "-0.9983706127702637",
      "-4.819868147633044",
      "-6.6415607237813346",
      "-19.390585056663248",
      "-2.3909659688533",
      "3.144231951156168",
      "9.206241700042291",
      "-2.4108594608757676",
      "10.396684946574629",
      "-8.800095422310322",
      "5.032223089004454",
      "-0.09698890222057983",
      "6.47209127907176",
      "-1.4894254872323711",
      "-0.8975801556311537",
      "32.95195558140862",
      "-5.647264166535722",
      "1.2539394885964308",
      "2.2856653549324952",
      "0.7660442071531485",
      "0.7698771028421011",
      "5.894761862993096",
      "-7.85520327259298",
      "2.661949696460108",
      "-1.4231435149604335",
      "-8.724718711423707",
      "9.345818508177702",
      "7.792436463509448",
      "5.002237384466146",
      "-1.751040283482703",
      "-8.8151118425083",
      "-4.650494552313972",
      "5.1615360803574415",
      "-4.313134201092538",
      "3.534596286908676",
      "1.708005038329776",
      "5.81710219377103",
      "-4.295414842176935",
      "-8.942371013549446",
      "14.34343825025902",
      "-10.178916235700292",
      "-3.1606863770519817",
      "-36.424272881955766",
      "7.145166061425106",
      "-3.0808534752355445",
      "5.500799521982857",
      "5.464214919994652",
      "1.251083978061265",
      "0.8456482244266204",
      "-0.4192944381640345",
      "0.17181019531940703",
      "-9.781474194621257",
      "-3.19485182684475",
      "-7.283501032441631",
      "2.0131895649423255",
      "-3.505130655330276",
      "-9.798920615422375",
      "-32.322181422166736",
      "0.5439567671616099",
      "1.5710920526362722",
      "8.819572104720333",
      "-1.4036548587097417",
      "-0.10514591299875707",
      "-12.452802570254475",
      "4.170308889917857",
      "-2.289384566492137",
      "0.0024554438958507446"
    ],
    [
      "-0.37922624224204066",
      "2.1599778031413406",
      "1.0911094505685566",
      "-1.0871517621411455",
      "3.586627490588996",
      "-2.253572724599603",
      "-1.4135255047568307",
      "-6.177516128516933",
      "1.4081473863899958",
      "0.6929319183977886",
      "-0.5143656545417524",
      "0.8808572698038108",
      "0.6606610569631872",
      "1.9169305327646229",
      "0.9432531188752209",
      "-0.7578572744701892",
      "-3.4000362033111493",
      "0.19177354242003558",
      "-0.13914180885675553",
      "2.901719466292104",
      "-0.4537856222437374",
      "1.6878378432389334",
      "4.1474973707199645",
      "-0.8089652229840086",
      "-2.3116980653292747",
      "-1.4137395608142684",
      "0.2573805164574802",
      "-0.2749812833520575",
      "-0.5958374767110147",
      "-0.8942646935214285",
      "0.18270006353114812",
      "1.3124580503122403",
      "0.1902042652401338",
      "0.19607357856831684",
      "0.5837005572121622",
      "0.7566193558113274",
      "-1.8252295300603127",
      "0.584494137672759",
      "-0.32571717341615314",
      "2.4162850259460167",
      "-0.28122316738446984",
      "3.268893550610029",
      "-1.7186451006602146",
      "0.2705674970224452",
      "-0.39683497024837083",
      "1.1779340447701891",
      "-0.23728185132822668",
      "0.3660169463018301",
      "6.931607834931493",
      "-3.121898239082304",
      "0.18465786371777454",
      "-0.0059021760948998",
      "-0.7395918303747941",
      "-1.1699819535328944",
      "1.8152275215261175",
      "-3.3395266194713127",
      "-0.6798666125133378",
      "-2.9748634412498323",
      "-4.323009426079887",
      "1.4523689118709175",
      "1.2544664438589679",
      "1.3219885614534737",
      "-0.24016189823442657",
      "-1.374040478935351",
      "0.04557763537269241",
      "1.4847688700488966",
      "-2.3451457413287162",
      "-0.7933970241732251",
      "-1.801352738888203",
      "0.5615228546566834",
      "0.09550024277064198",
      "-0.6845195809920904",
      "1.7158178498274246",
      "-3.3401891775613497",
      "-0.9432978021512367",
      "-9.044887189490833",
      "1.793264415513525",
      "0.2312463038295195",
      "-1.2453528829726166",
      "0.6647738905051638",
      "0.7028721102470663",
      "1.1250489058583417",
      "-0.433949385750322",
      "-0.504999270728115",
      "-1.5917317652369234",
      "0.07889628498819432",
      "-2.2795965181218016",
      "0.3604692115381372",
      "-0.535865841525493",
      "-0.4724732515949573",
      "-6.816683452748313",
      "1.063363085479414",
      "-0.8568218553128902",
      "1.155245101568582",
      "-0.1114469924006997",
      "-0.36655258801702917",
      "-3.1935429208962347",
      "1.0018936032572299",
      "0.946107426452569",
      "-0.006121072701126812"
    ],
    [
      "-0.3555393580845757",
      "-0.7052059833403945",
      "1.2356866943745686",
      "6.088175529943783",
      "-4.845859392867295",
      "1.484961358447268",
      "-0.15107676775753393",
      "7.334768885858777",
      "-3.551624445480397",
      "3.2277733147307104",
      "0.07443612596348048",
      "1.3970407334446782",
      "5.393212733381092",
      "-0.13595022519539232",
      "2.4326301855325836",
      "7.1189748780467665",
      "8.663204584563093",
      "0.8983382228406942",
      "1.673847467198669",
      "-5.726329142147008",
      "1.2447120018662012",
      "-3.4790833279527567",
      "-9.081688424864693",
      "7.049581291031287",
      "5.006513146829218",
      "4.372693087172202",
      "-0.9226388366482804",
      "1.2808065197667853",
      "-2.9359898038023444",
      "-4.369070819744144",
      "0.47390307292990813",
      "-5.76255807595168",
      "1.1577141605951315",
      "0.6991485637430209",
      "2.9674283207498497",
      "6.5440484681142985",
      "11.775974471940694",
      "2.9907863660202203",
      "-3.4501842899823068",
      "-5.228592410329183",
      "1.2714322190385532",
      "-6.127181634155209",
      "5.161751033821423",
      "-4.428751295586204",
      "0.654168769288056",
      "-4.376458568990473",
      "1.4096247938720339",
      "-0.3142357386912067",
      "-15.839823740706521",
      "5.899201537652928",
      "1.2335570343339497",
      "0.8406495878652341",
      "0.32918723557319474",
      "-0.005596705084291697",
      "-1.3075373260398315",
      "3.615870437554249",
      "-2.7003993255110683",
      "-1.9083747145170302",
      "3.3052857934786153",
      "-7.5895259257318965",
      "-3.7340458445542954",
      "-3.2805250280876055",
      "-0.9107663872073192",
      "5.2708100953599635",
      "4.746330985826766",
      "-1.67927125808279",
      "1.8103040903723941",
      "-3.770066611793439",
      "-1.915255097162891",
      "-4.083832784245509",
      "3.7503853966060388",
      "6.007989326476736",
      "-7.9463339903711665",
      "5.968729698178647",
      "2.1448856091118627",
      "18.938892187219842",
      "-4.252885219641",
      "1.794713894480642",
      "-6.596005638783799",
      "-3.981378935429674",
      "-1.7839011280316335",
      "0.29220349091279046",
      "-1.7543631323594688",
      "-0.08795048531553669",
      "6.277145075615094",
      "5.607417951581824",
      "4.200380364749981",
      "-0.44587710865151947",
      "3.4741631002218574",
      "7.277005401281831",
      "17.503785565940607",
      "0.17762817564481775",
      "-0.643849050073941",
      "-5.179603841194141",
      "0.5898790918863078",
      "0.5117859844898033",
      "6.077270276186921",
      "-4.920515352531356",
      "-0.44049451446655397",
      "0.023591731883887555"
    ],
    [
      "-0.023840780411213996",
      "-4.3014475118692745",
      "0.11280106068351432",
      "6.270783604088613",
      "-10.132229345955052",
      "4.063464303669865",
      "1.6141587898381766",
      "16.99618001710819",
      "-4.700183848636749",
      "2.247952757437629",
      "0.9457995300242643",
      "0.4607273353036094",
      "3.3347535510843382",
      "-3.582537331159984",
      "0.6751949458981504",
      "5.038129539623519",
      "14.005019686457853",
      "0.8205382378728262",
      "0.787904054281193",
      "-9.808136867452",
      "1.5919011045851144",
      "-4.965870190804803",
      "-14.511718806605613",
      "7.692007033212107",
      "6.967472765499441",
      "6.075958232086635",
      "-2.6685942585003866",
      "-0.019486291332224702",
      "-0.5528552099793459",
      "-3.532857285301481",
      "-0.18928290250151325",
      "-9.211808373420878",
      "0.3267786336714845",
      "0.930361503237634",
      "3.4329433937185825",
      "4.187284880136919",
      "13.856845359165012",
      "1.3774948001816658",
      "-1.3104055442086309",
      "-7.3658931688226295",
      "2.0749710084162225",
      "-9.801864047005218",
      "7.057338080014503",
      "-2.676082666303585",
      "0.1158018353788712",
      "-5.940811285468394",
      "0.35586034861768756",
      "0.4027469325463856",
      "-27.33543217509389",
      "7.369370061786782",
      "-0.638468619371856",
      "-1.2083185931208846",
      "1.2006400008575946",
      "0.7146499115681132",
      "-4.2516416573045115",
      "8.652087529212299",
      "-1.5596064715381794",
      "3.404984280800429",
      "9.09637583214826",
      "-6.888819937987912",
      "-5.777227779902141",
      "-4.3220991222408855",
      "1.2408198630331666",
      "7.247064048475603",
      "3.287372633118193",
      "-3.8702363749195228",
      "4.343498553263185",
      "-1.977520855139012",
      "0.8200541420785675",
      "-4.31375837678746",
      "2.1228798226371355",
      "7.140762376466648",
      "-11.186201467059512",
      "9.07528482445363",
      "2.850038909406209",
      "32.28099524978266",
      "-5.661315009213321",
      "2.1676994144558237",
      "-3.3207107348660054",
      "-4.33503709714318",
      "-0.5271576801175345",
      "-1.4419847842256335",
      "0.8818159349195529",
      "-0.42975920465635326",
      "6.716858560443453",
      "1.51156373944046",
      "6.263522678958688",
      "-1.2150975130796289",
      "1.9567506812723494",
      "7.309199991084664",
      "26.23576001155642",
      "-0.6169829689650358",
      "-0.6601448617692244",
      "-7.771665007585031",
      "0.9794678391220688",
      "0.6263781027611651",
      "11.689819410442016",
      "-4.743293697843528",
      "0.3416336639018825",
      "-0.040906260955184036"
    ],
    [
      "0.5507891594069044",
      "-0.5154737013077547",
      "2.233821355468603",
      "6.4555545806739625",
      "-7.621127462630333",
      "-0.9345499095749544",
      "1.4828289382600985",
      "8.758977933583667",
      "-2.56475211404282",
      "2.0739694584349713",
      "1.5322461911998497",
      "3.4092263517150876",
      "3.493667846045486",
      "0.3704518178698421",
      "3.697589689036727",
      "4.964873413594986",
      "11.183685920852449",
      "2.027953299404178",
      "0.3443551326387738",
      "-7.041226178954399",
      "0.41301978169509546",
      "-3.55114111388707",
      "-10.55173640688899",
      "7.24405983221513",
      "5.440216753880545",
      "5.547734210756355",
      "-1.6784313472212937",
      "-0.30233964395232665",
      "-1.8852141637781756",
      "-5.049532686034927",
      "-0.16030673266061937",
      "-8.153126111069794",
      "0.2349442219470917",
      "0.977385209859166",
      "6.272391545506204",
      "4.267558754852468",
      "15.135697571765194",
      "1.4639209258328207",
      "-0.9388703337362809",
      "-5.370670173009647",
      "1.2288787250501103",
      "-6.551067046439006",
      "5.290097876313503",
      "-2.958265994398999",
      "-0.4253290054495273",
      "-6.467536042593865",
      "0.07831204905141617",
      "0.4309503990162529",
      "-21.992738361361837",
      "4.451264449547419",
      "1.0508078472647093",
      "-0.5161462750389558",
      "1.6865111091612512",
      "0.7183420728560806",
      "-4.351128746976873",
      "3.385369514765342",
      "-1.2127889673694627",
      "-3.1883162151762177",
      "2.5336866940749534",
      "-6.1292744596521205",
      "-4.398318265458451",
      "-4.669935878851931",
      "1.059158628858727",
      "6.676852397269267",
      "4.338864644249309",
      "-3.7983572959818446",
      "-0.5129649525293583",
      "-1.9007374219522306",
      "-3.919559456922015",
      "-3.311440110980947",
      "1.976775267088086",
      "7.4030494896320045",
      "-10.976577220090764",
      "5.884626017630609",
      "2.8640876557043913",
      "24.116460960492894",
      "-3.3008818490184955",
      "1.5701229215251187",
      "-4.11884982549193",
      "-3.149044704861012",
      "0.19993708527499424",
      "0.2903587210071912",
      "0.6966390865226574",
      "-0.48190350098469986",
      "7.379532449726143",
      "1.9812205526046422",
      "3.9322999756355337",
      "0.297031678971226",
      "2.0671703457177903",
      "7.514483047112455",
      "22.008100111050915",
      "1.279698558816685",
      "-0.5804584404189531",
      "-6.39588980993377",
      "1.3249367992519903",
      "0.45062937125853975",
      "9.073079360229606",
      "-4.248289401591987",
      "0.18230188712714832",
      "-0.009921427721483371"
    ],
    [
      "-1.2598344365159027",
      "0.07122732607407307",
      "0.7661190364077093",
      "0.6401276878207024",
      "1.3537620418502545",
      "-0.038717686142164545",
      "-0.05087362096442809",
      "1.382717315167268",
      "-1.1398432879665357",
      "1.573913384169716",
      "-0.9947992439931432",
      "0.43414142956193846",
      "1.6615900671096788",
      "0.6556699190642634",
      "0.1402443763053147",
      "1.5062402144282543",
      "1.2253252448417882",
      "0.18920427638726767",
      "0.3747020818984968",
      "-0.6479722208895937",
      "0.45772667187041133",
      "-0.1648207974663951",
      "-1.146089546753992",
      "2.058757284548837",
      "0.4297353642421049",
      "1.1894738847628212",
      "-0.9414087410520894",
      "0.6121617334915525",
      "-0.8490086487250017",
      "-1.6381382202687167",
      "0.6834597322506675",
      "-1.6270177828432917",
      "0.40075373710022605",
      "0.31957636240856374",
      "1.546177976219026",
      "2.289045218767085",
      "1.7039414155462862",
      "1.381592734863518",
      "-2.905548916540513",
      "-0.13163019111976407",
      "0.03587867160133302",
      "-0.6296304267322584",
      "1.2483711346714066",
      "-1.776130125979503",
      "0.45022018161654054",
      "-0.7637710661113326",
      "0.7619324576392283",
      "0.6868950781090704",
      "-1.4486553540005924",
      "1.3130004228774255",
      "-0.4995655506752541",
      "0.2786863268924545",
      "-0.03059799159463042",
      "0.07913703739626148",
      "2.2168785788402054",
      "0.767098241694325",
      "-0.5025391809881994",
      "-0.9403313513598281",
      "0.41527489273017265",
      "-0.9410530731765742",
      "-0.7732416074459281",
      "-0.5688996368007747",
      "-0.5795438205767438",
      "1.0375100449382066",
      "1.014954356887192",
      "1.1324831821219221",
      "-0.3853537396160392",
      "-0.958986814715641",
      "-0.020846033984324917",
      "-1.1898137090873433",
      "2.2094300434924357",
      "1.8713092937950233",
      "-1.767800762371214",
      "0.2664153995608225",
      "0.6892360064822832",
      "2.3066359344875713",
      "-1.0652107304372274",
      "1.1650515524427678",
      "-2.8083092407006625",
      "-0.7932611090927362",
      "-0.4704403397591293",
      "-0.150837159724166",
      "-0.5503289088535088",
      "0.056978400981089423",
      "-0.02270384931949285",
      "1.9675266398077642",
      "0.21586258547178974",
      "-0.034593081051614655",
      "1.3929883692778164",
      "2.276472528944355",
      "1.632652820369397",
      "0.5072321352927402",
      "-0.7441887448476416",
      "-1.8892771190331608",
      "-0.2023284338044548",
      "0.7844651546812448",
      "1.4100328415160872",
      "-1.083023374230608",
      "1.0808526934228664",
      "0.02591973075164539"
    ],
    [
      "0.3499408239250921",
      "-1.007857651582076",
      "-0.11804545589280067",
      "-0.2010198926857379",
      "-1.2283209773345334",
      "1.0933844388846967",
      "0.8653972013326271",
      "1.3009994236225826",
      "-0.1809571371209351",
      "1.7299139842184132",
      "-0.15396634917994137",
      "-0.3611491040326692",
      "0.3383115409711123",
      "-1.0965900236550916",
      "0.5254949013592048",
      "0.8215389750801104",
      "2.6852960956387126",
      "-0.5546986335642979",
      "0.9089082516900354",
      "-1.7119663321827248",
      "-0.4776591941996342",
      "-1.7101792703456116",
      "-2.7179744574954547",
      "0.2789216629171414",
      "1.2998062159809334",
      "0.9141662159747008",
      "0.047664768017326206",
      "0.9490120564427292",
      "0.19242270675070766",
      "0.19344602444198677",
      "-0.4764569345645517",
      "-1.283002329280328",
      "0.7230115375559402",
      "-0.0730805024023278",
      "-1.2814709641769824",
      "0.844740739775812",
      "2.6819334492314555",
      "0.36209509298693376",
      "-1.4404663697732987",
      "-1.6703274545895996",
      "0.22805687708504793",
      "-2.4003161537730415",
      "0.9100248474467949",
      "-0.7646841147196553",
      "0.866226346047873",
      "-1.6639240524586896",
      "0.5086334239735927",
      "0.460532212731671",
      "-4.535121574090053",
      "0.45697496336589144",
      "1.9168612531016604",
      "-0.1542303211921196",
      "0.7052589257397694",
      "-0.16157981515440342",
      "-0.6023027976492511",
      "0.9617854438961547",
      "0.5840424361575968",
      "1.4197080521487986",
      "1.529701265632175",
      "-0.6357761022320219",
      "-0.7048673016343631",
      "0.23756929648057876",
      "-0.8969017861585866",
      "1.5506448453951345",
      "-0.18779838905645144",
      "0.052846111651507655",
      "2.0258920865091223",
      "-0.07212644730823659",
      "-0.31590414287485236",
      "-0.2006761329501109",
      "1.8874036869095248",
      "0.3062771761505873",
      "-1.0742432661026822",
      "2.056612964549463",
      "0.697762959507099",
      "5.5328495703481275",
      "-0.4887041127256917",
      "-0.5206766187919617",
      "-0.7537255162516129",
      "-0.6800350464394433",
      "-1.6794939951841494",
      "1.581176943344569",
      "0.039808057960399615",
      "-0.5169651452899949",
      "1.867040303770696",
      "1.1747900841444618",
      "2.1005697621052835",
      "-0.9363377141902665",
      "1.1893494714604258",
      "0.540970603904903",
      "4.91306282099025",
      "0.06507869035472356",
      "0.6042849311923616",
      "-0.7262358809360357",
      "0.41015520447654774",
      "-0.3505490116993513",
      "1.9169386338094476",
      "-0.6917505541241376",
      "0.9330284886852882",
      "0.02469931894630846"
    ],
    [
      "-1.3676603970566312",
      "-5.114121487588805",
      "0.576618319032271",
      "3.656161000970519",
      "-6.889786330781717",
      "5.73024377651584",
      "1.3185404009988735",
      "16.08772443001336",
      "-2.8646821210147544",
      "1.2043824788057425",
      "-0.4926957102801357",
      "-2.049876742085992",
      "1.9898459943241475",
      "-4.231485836148627",
      "1.0372614006746494",
      "3.929876560347738",
      "13.392457568346122",
      "0.027469823577615977",
      "0.40852100046036943",
      "-9.03994820797699",
      "1.8110377009901368",
      "-6.534655502091574",
      "-12.577090353776791",
      "4.7444103174404395",
      "5.70920139748",
      "4.951931393601987",
      "-1.8486991769233165",
      "0.13301309398435623",
      "0.017367131425140268",
      "-1.1463321489219473",
      "-0.054021764721420354",
      "-7.0335377632245795",
      "0.1453669630989394",
      "0.6301987463601046",
      "-0.9585758679722312",
      "1.986650870302382",
      "10.739781010229075",
      "0.6745134037247934",
      "-1.4847400369903954",
      "-6.6614792667558875",
      "1.4143546066696933",
      "-10.068183502399242",
      "5.30467238744733",
      "-1.3127246427526003",
      "0.6279850692207539",
      "-3.4884638010140065",
      "-0.18205292159497852",
      "0.1265485434445289",
      "-23.338162823761532",
      "5.676566458997797",
      "-0.3553159471586138",
      "-1.1638564588197724",
      "0.36399959024463474",
      "0.36336633427268117",
      "-0.9781711695478866",
      "9.78849664809978",
      "-0.873562198777446",
      "5.507746098706197",
      "7.711227162806058",
      "-4.899216245974925",
      "-5.523338645662336",
      "-3.3475254435236454",
      "0.48400075738620096",
      "7.552015666615677",
      "1.6529895823058145",
      "-1.6678047194707042",
      "6.6564000855084515",
      "-1.0009883376277497",
      "2.2278687236546872",
      "-2.8443629483570865",
      "0.8729295061571403",
      "4.507688548986771",
      "-6.89023622434924",
      "8.913608150125514",
      "1.9957099685598354",
      "28.46259902545056",
      "-4.500356648638326",
      "0.9667856000090863",
      "-1.374785520948551",
      "-3.381418616992183",
      "-0.7289733953750708",
      "-2.1785777953073255",
      "1.1846302048334876",
      "-0.30923378900568116",
      "6.832801475352593",
      "2.487032339875352",
      "8.472907139727662",
      "-1.7596703561628273",
      "1.3936632317181472",
      "3.683654003717045",
      "22.42050838413874",
      "-0.2625933120352811",
      "-0.6998658984073101",
      "-5.840218018993709",
      "0.7896100255921477",
      "1.3828281591520375",
      "8.727348892404303",
      "-2.719298457712534",
      "0.6580840710905672",
      "0.004829051168469977"
    ],
    [
      "-1.0417653414053163",
      "0.9240563439106245",
      "-0.5421581960005751",
      "-3.9602384533611255",
      "6.038340877207172",
      "0.10383012819931282",
      "-1.747981501061975",
      "-4.1896002159194",
      "1.2503489036325601",
      "-1.8343369688803808",
      "-1.5862128384672434",
      "-1.7772574362128966",
      "-0.05717895564100764",
      "0.8120881540575011",
      "-1.6279002445768256",
      "-2.4454792065900484",
      "-5.745834672968139",
      "-1.5349378124049613",
      "0.6056911507503655",
      "3.5020698872370213",
      "0.43493635186762164",
      "1.9445467333731503",
      "5.55446358058083",
      "-2.9498955489163787",
      "-3.4439603133744034",
      "-2.884749678361999",
      "1.6520778787533699",
      "0.3757705492102204",
      "1.3320872708365767",
      "2.059793085328384",
      "0.36500526076998346",
      "3.9017596397921532",
      "0.26446617579151904",
      "-0.09162743631974647",
      "-3.0432576881232203",
      "0.011475615430603868",
      "-8.443100510775823",
      "-0.0018021985096407928",
      "0.2350194293219252",
      "3.3515621659712362",
      "-0.03279014566268019",
      "2.8793639084164027",
      "-2.282000539565267",
      "0.9586337258367326",
      "0.5404624716648871",
      "2.8383416068180924",
      "-0.2857841169123284",
      "-0.5133006554408837",
      "11.365230035280794",
      "-1.3755468795468466",
      "-0.5011585969911077",
      "1.0733946595611596",
      "0.7181302669236178",
      "1.0095255441478428",
      "4.101817168048203",
      "-1.7147091272787023",
      "-0.5707030643359292",
      "-0.0029398428557631372",
      "-2.133734475755742",
      "3.5634451294275262",
      "2.5475451769712456",
      "2.7427561132125065",
      "-1.0458302750175257",
      "-3.0116081044462835",
      "-2.566020877155016",
      "3.2438431958630125",
      "-0.10041110943450644",
      "-0.387617072472226",
      "2.309037594270047",
      "1.3223529328397932",
      "-1.4196331468086871",
      "-3.458689817721577",
      "5.790034092607584",
      "-3.4628137835421695",
      "-2.10863751096013",
      "-11.641825579965463",
      "1.6178573292618943",
      "-0.20622752105714454",
      "-0.2584113252255211",
      "0.6023070849773808",
      "-0.5391414571882432",
      "-0.19331545889049806",
      "-0.3672142728071608",
      "0.45382639962502247",
      "-4.508549799007161",
      "-0.40992167367054916",
      "-1.9428009885657147",
      "-1.1308501734418146",
      "-0.028791013125765177",
      "-2.8872112487164525",
      "-11.927608815410599",
      "-0.2956737608377678",
      "1.0934679965682716",
      "2.6871318881531714",
      "-0.3489491241970475",
      "0.47282998181150726",
      "-5.081024308790134",
      "1.593570043753299",
      "-1.033563927680702",
      "0.03726323805541231"
    ],
    [
      "-0.5124005785442111",
      "0.1067545059836116",
      "-1.2718264425964838",
      "-1.611710459589363",
      "3.115792488070634",
      "-0.14437348868462094",
      "0.8934382999898679",
      "-2.4526973139245367",
      "1.561979049265274",
      "-1.1810527308838366",
      "-0.7025272985513742",
      "-1.1341437158018846",
      "-2.157427374371474",
      "0.2611006139095148",
      "-1.5791700433664457",
      "-0.8920836551898136",
      "-4.076311671921625",
      "0.4261694418983429",
      "0.07421191872689964",
      "2.3123102096654797",
      "-1.2276618300297961",
      "0.9731281263586851",
      "3.5672252450706425",
      "-2.6299553538263023",
      "-2.087445737382444",
      "-1.4154071771405656",
      "1.0048161784394067",
      "0.6504663991760833",
      "-0.3611849553779866",
      "1.9184950284821107",
      "1.2013020219228212",
      "3.9489428994661395",
      "0.20353109342348505",
      "0.39131433974871044",
      "-2.2190110750129177",
      "-2.4712895551935987",
      "-4.36974379402066",
      "-0.3202773122359256",
      "-1.6754533073760527",
      "1.4413524860499116",
      "-1.9160418497341156",
      "1.4725591684816564",
      "-2.5918407853289747",
      "0.7415496864864575",
      "1.1428942084032954",
      "2.2542015052888966",
      "0.5446405572126247",
      "-0.3909298265896859",
      "7.236790440733432",
      "-2.4308261296367113",
      "-0.5214829006803932",
      "0.5323764298176024",
      "-1.1486025851160326",
      "-0.05542689715330942",
      "2.1472930208554817",
      "-1.1393774237962946",
      "1.9666090121966058",
      "1.0111258230153135",
      "0.053846610248458895",
      "1.9387764411657078",
      "3.0091851007198356",
      "0.9601829906831905",
      "-0.6125636715811823",
      "-2.322521951760316",
      "-0.405321131470728",
      "1.5387110791089913",
      "0.026313441640744464",
      "2.375448245461532",
      "1.5401886070099498",
      "1.4885575226827203",
      "-0.6911325093511332",
      "-2.618458244202575",
      "3.6143151195267613",
      "-1.734970008708167",
      "0.19599206433544517",
      "-8.225093902483492",
      "1.7670502562767496",
      "-0.7524627169251585",
      "1.2085685046173402",
      "2.152116594016594",
      "-0.8517881047106756",
      "-0.32457352651170013",
      "-1.1959386087098052",
      "0.5817537290718198",
      "-1.906030083192341",
      "1.501757669753383",
      "-0.5474659594991502",
      "1.2868771771130216",
      "0.6232368451902334",
      "-3.0192398154760376",
      "-6.700785748423806",
      "0.7503907626268048",
      "0.22857784198865705",
      "3.2332882728798538",
      "-0.6734063219825167",
      "1.6016329646158658",
      "-3.7791368839817103",
      "1.7946621265839642",
      "0.3727211899018723",
      "0.022328054736386545"
    ],
    [
      "0.8571045752402613",
      "3.822002406702775",
      "-0.8860487759715371",
      "-4.165591457402748",
      "6.536402087463949",
      "-4.9656079640058755",
      "-0.6201995686722621",
      "-13.341671930622628",
      "3.907304141086179",
      "-1.287941245921946",
      "-0.10593818029542602",
      "1.3291687752064703",
      "-2.3090184015781827",
      "3.628033793495094",
      "-1.3907222000512638",
      "-3.4360940105753888",
      "-11.830362815020738",
      "0.6791632573454247",
      "1.121072183186315",
      "7.762688819760477",
      "-1.739005268661635",
      "5.09599176431274",
      "10.878564555407173",
      "-4.910636983404935",
      "-5.4179968290908755",
      "-4.513022120464232",
      "1.6687099576016686",
      "0.4049986991192969",
      "0.04498354275160323",
      "1.2383988694315922",
      "1.2105823126711022",
      "7.141428776329503",
      "0.06839303198061167",
      "-0.35165698898979997",
      "0.2906300512510504",
      "-2.397013563753074",
      "-9.984028419867863",
      "-0.5429887156949285",
      "0.4372701398777849",
      "6.014817106647664",
      "-1.7605799647313802",
      "8.247865235638752",
      "-4.912385939256",
      "2.0570242999255526",
      "0.10291425484701884",
      "3.548849854721764",
      "0.7353006252003667",
      "-1.1062711343636102",
      "20.64003995849051",
      "-5.159669803335",
      "0.3317143401322507",
      "1.1639440532254541",
      "-0.9961424668091499",
      "-0.2524054312016949",
      "1.7390552404872042",
      "-8.050022501208408",
      "1.6176749355286497",
      "-4.017801784489663",
      "-6.182104092011543",
      "4.903827848009958",
      "5.495499698236533",
      "2.757663167210667",
      "-1.9801403092133427",
      "-6.5214150977822545",
      "-1.7114217836156551",
      "2.216698389120229",
      "-5.437136395490485",
      "1.7748309041675259",
      "-0.9391765143746611",
      "3.390212622265955",
      "-1.680191168567847",
      "-4.590051565872553",
      "6.432892539091824",
      "-7.721384990166758",
      "-1.4690877585797315",
      "-24.611329600678143",
      "4.245522586036989",
      "-0.6445688844461956",
      "1.0382979764875022",
      "3.4400088338258814",
      "0.0036061554261008675",
      "1.7193588293376907",
      "-2.0462337332503595",
      "0.6717445130107141",
      "-6.05626206650331",
      "-0.8786277204422184",
      "-6.525174021588652",
      "2.3021520497437598",
      "-0.011942876204150774",
      "-4.130748200895398",
      "-20.15140548022701",
      "0.5831074899223575",
      "-0.15731760803017755",
      "5.990728452756119",
      "-0.8822610623463903",
      "0.06003062517893483",
      "-8.087209658380957",
      "2.695162986708046",
      "-1.0890209809034717",
      "0.002273585639545853"
    ],
    [
      "2.675307120613544",
      "1.7036001448851916",
      "1.1440639793611143",
      "1.0016159097149793",
      "-4.289475227521302",
      "-4.260000024493202",
      "0.14388378253226605",
      "-1.6079255857579426",
      "0.8118936149385936",
      "-0.7616321517805249",
      "2.2599625432903414",
      "4.447650470949361",
      "0.8915399360865375",
      "1.6726095423892695",
      "2.0677852856071834",
      "-0.32883983923721505",
      "1.6764668752701128",
      "1.5090013670716464",
      "0.11402790350033801",
      "-0.2772908421640845",
      "-0.3708981518839149",
      "0.543306347528563",
      "-1.2866312073150097",
      "1.5041448774607569",
      "1.6239140500547156",
      "0.8821948066380507",
      "0.5230499178308392",
      "0.013917981509207365",
      "0.8715403756452428",
      "-1.373488504174459",
      "0.438784414968794",
      "-0.7656728292888624",
      "0.1224621575401166",
      "-0.9252267986346566",
      "5.18241339378169",
      "1.3724395136803205",
      "5.54173596250862",
      "-0.026987384951833754",
      "1.4209890076643361",
      "-0.29790973871832044",
      "0.14738337246175767",
      "1.006911382559528",
      "0.3841953603315961",
      "-0.7005672946356492",
      "-0.2988316390875602",
      "-1.909748665977857",
      "0.5866390690575842",
      "-0.3032241591259238",
      "-4.022413908289843",
      "0.6685835846803712",
      "-0.18516768463842714",
      "0.5730441454774162",
      "0.17821967648557915",
      "1.0129830430276567",
      "-5.343166290875689",
      "-3.3362314851916226",
      "-0.19452969738649936",
      "-3.8986660946558827",
      "-1.8901179857510526",
      "-0.37642634724916296",
      "-1.1377805050497731",
      "-1.4078874122376324",
      "-0.38600119466352595",
      "0.9765219615983695",
      "0.3779049184155587",
      "-2.8353663922832486",
      "-4.261641009447554",
      "-0.5338127347110829",
      "-4.019993766953802",
      "0.0196805679132769",
      "-1.2723105279707139",
      "1.331993959237384",
      "-5.187892323358632",
      "-0.8927551352549024",
      "0.7685878724263274",
      "3.067719526703985",
      "0.30615689922526285",
      "0.4243179442399967",
      "-1.472932296285199",
      "-0.4085557898325707",
      "0.6263244849471067",
      "0.6304191998536944",
      "-1.2657140883649323",
      "0.0031132683709985203",
      "2.2842867267478457",
      "-1.6593023298496639",
      "-0.7331875556832895",
      "1.2291616707560833",
      "-0.6746248446506361",
      "1.9598672202734653",
      "4.543155915205727",
      "0.043566161919631426",
      "0.47187524158305905",
      "-0.6567777981215266",
      "-0.1005787847437238",
      "-0.2841991835221281",
      "1.5074094445574",
      "-0.5161899310645554",
      "-0.7318503528635854",
      "0.05906559259301594"
    ],
    [
      "1.8403518046704945",
      "4.214677143113692",
      "-1.8516435978052257",
      "-5.614011016615482",
      "7.156164550652834",
      "-5.628264403719478",
      "-2.3915901037442118",
      "-16.28249099267777",
      "3.4384685502611907",
      "-2.1581886840385103",
      "0.47153220817010777",
      "1.1569501854558475",
      "-1.9458889786960385",
      "3.4354420159913057",
      "-2.70243174999976",
      "-5.064731457510705",
      "-16.102382246064497",
      "0.05332904012634594",
      "-1.878697960651149",
      "10.616985751895918",
      "-1.6336700614747668",
      "7.095813453511444",
      "15.317456476736986",
      "-6.722333521428808",
      "-7.918330343864011",
      "-6.153795369939638",
      "0.7898746212260308",
      "-1.0462618086846194",
      "1.4790850098088664",
      "2.2335656264264037",
      "0.5360372458123633",
      "8.839811240176296",
      "0.31803849526925565",
      "-0.4383268650848754",
      "-0.6062778617509392",
      "-2.5479881581934256",
      "-15.598083773240205",
      "-1.350339717592485",
      "0.46456064376059525",
      "8.049639445337357",
      "-1.4182587503401058",
      "10.782979492685168",
      "-6.929845461360807",
      "2.787372435605051",
      "-0.724079450242978",
      "5.142998451886221",
      "-1.0958186453505465",
      "-0.12821926465591968",
      "28.13861544214353",
      "-7.960723248708041",
      "0.07410025087769237",
      "0.5108760859933789",
      "-0.10154057135925175",
      "0.11000846164938756",
      "0.8621748136338826",
      "-10.173421871450415",
      "0.4053300800433082",
      "-2.708874883356768",
      "-7.3041840682521375",
      "6.5160831499409495",
      "7.231710997448326",
      "4.407166227579484",
      "0.5779086616246024",
      "-9.54612005928816",
      "-2.9760803502418742",
      "2.000886324970622",
      "-6.354916684212703",
      "1.296919629727842",
      "0.6672629315613064",
      "3.7350951061549797",
      "-1.62657510476049",
      "-6.026189201287627",
      "9.193884858285507",
      "-10.49659874746501",
      "-2.8035446643024224",
      "-33.85143619857829",
      "5.560920645872765",
      "-2.1288852804694645",
      "1.068316857647413",
      "3.904199024044823",
      "2.351334044077444",
      "1.827015577194542",
      "0.44829742239564707",
      "0.3201105581779707",
      "-8.0350433243105",
      "-2.3487974345415905",
      "-8.82149879187274",
      "2.3428982099172444",
      "-2.4667098549960835",
      "-5.95860462230506",
      "-27.87012914186489",
      "1.327923958386099",
      "0.5486372485457065",
      "7.82428301046769",
      "0.06718227611990057",
      "0.6580467370265409",
      "-11.542891716684704",
      "2.1188963986640514",
      "-0.3695344256492274",
      "-0.023900582460528244"
    ],
    [
      "0.1901869722816713",
      "-2.283348228460799",
      "-0.7834133174292106",
      "2.1845527903273823",
      "-4.307942599371062",
      "2.5015832847571047",
      "1.367868658978898",
      "7.617761533263911",
      "-2.0841202645622374",
      "-0.015326091093748304",
      "0.4521601540127046",
      "-0.6276049813591424",
      "0.3723488267412827",
      "-1.8892429634957832",
      "-0.4873048977994376",
      "2.0767862017796266",
      "5.066308560641274",
      "-0.016385093395173907",
      "0.44197021281367244",
      "-3.9734283553456815",
      "0.68085153094278",
      "-2.323628753185498",
      "-5.80123299569485",
      "2.1852995248589697",
      "3.2609673945124493",
      "2.3160013986741474",
      "-0.41000994242433125",
      "0.5024416807831203",
      "0.020236071106200078",
      "0.030989335550919435",
      "-0.026731677152190606",
      "-2.391034842803283",
      "0.1588952013692986",
      "0.16493097392230538",
      "0.023044501754279596",
      "0.46474304082760404",
      "4.071839657656175",
      "-0.004372163356077267",
      "-0.5226152546119546",
      "-3.3742082504195343",
      "0.44664794123290236",
      "-4.429753305381043",
      "2.660931003924832",
      "-1.2917558109339615",
      "0.5347797753209319",
      "-1.9956150742938141",
      "0.5179680044589493",
      "-0.4088440321795168",
      "-9.941678996123326",
      "4.091926178931059",
      "-0.11614660101490759",
      "0.0664480521883033",
      "0.6092320014859136",
      "0.9297963396977865",
      "-1.8488394611142152",
      "4.048530592925767",
      "0.1499265482721209",
      "2.5700013121484915",
      "4.905977326202375",
      "-2.8085087608287833",
      "-1.9605672574440556",
      "-1.858569088711216",
      "0.11960584325038559",
      "2.395499099837306",
      "0.8473335291626746",
      "-1.6980026135061481",
      "2.6385682451366472",
      "0.11643867089604519",
      "1.4362913333308407",
      "-1.3555301614741377",
      "0.712774848291539",
      "1.8628495187609104",
      "-3.211272175172932",
      "4.4025118592896035",
      "1.360822428243027",
      "12.532640611866093",
      "-2.655446541585757",
      "0.14151685861726376",
      "-0.05815886289174529",
      "-1.416479033780063",
      "-1.0372089335038008",
      "-1.1882181618969545",
      "0.01626139773641257",
      "0.3722990894938058",
      "2.7394584913254856",
      "1.0415078517290501",
      "3.1323786937917077",
      "-0.4011557895493283",
      "1.2485337863284895",
      "1.874933935027839",
      "10.135248161274438",
      "-0.9576589612471809",
      "0.6353828130226071",
      "-2.094697880546129",
      "0.2529071439886857",
      "0.5285011251778968",
      "4.358321226164826",
      "-1.9178971091268175",
      "-0.8052930208370142",
      "0.009856216178605907"
    ],
    [
      "-0.6043606917890612",
      "-0.06505041561464743",
      "1.831703460078824",
      "5.995025112001222",
      "-3.843257986889916",
      "0.9173392136366983",
      "-0.6225859190672769",
      "6.051765498778469",
      "-3.3055671261522783",
      "3.365838901991316",
      "-0.10270152565289818",
      "1.6656985388078676",
      "5.80180855209901",
      "0.5088811209013708",
      "3.0037537987101044",
      "7.092313375994652",
      "8.279239481171073",
      "0.9403850666946019",
      "1.4482601189804112",
      "-5.247998606266627",
      "1.2421625532464367",
      "-3.16898053335791",
      "-8.295396146138714",
      "7.00890138828067",
      "4.674403550808665",
      "4.292306105549751",
      "-0.9926715375237671",
      "1.1388420294254242",
      "-3.233911900327998",
      "-4.739374980353109",
      "0.5128682115146358",
      "-5.777456195405309",
      "1.2248765456847632",
      "0.928896217948302",
      "3.22148515362299",
      "6.870288775566489",
      "11.90784398682519",
      "3.2498020826244605",
      "-3.705088715357729",
      "-4.736079963557777",
      "1.2547720652102878",
      "-5.44964620122678",
      "4.868228762791571",
      "-4.307090115644639",
      "0.5499980149523831",
      "-4.233851818179312",
      "1.2628375997741268",
      "-0.15740519719855503",
      "-14.82920084237566",
      "5.32473596669296",
      "1.0539712975121134",
      "0.8391200530911377",
      "0.03840886802925266",
      "-0.5699003486430789",
      "-0.6938400813989016",
      "2.995529105164602",
      "-3.098191971005112",
      "-3.003027688860184",
      "1.9589845188824537",
      "-7.325776669215267",
      "-3.7925649508806667",
      "-3.109471934700485",
      "-0.8152247217443944",
      "5.276680633298893",
      "4.900958195919669",
      "-1.2769288815617224",
      "1.2120795648710543",
      "-4.1173371419080755",
      "-2.660816567862678",
      "-4.107662060459312",
      "3.8775578435590554",
      "6.116402433056485",
      "-7.6937120176190845",
      "5.276547675254942",
      "1.9372478022280364",
      "17.480663010187165",
      "-3.91655573360307",
      "1.7371773888301854",
      "-7.1079969567784556",
      "-3.9212947939191474",
      "-1.5403852530073896",
      "0.4466720254243368",
      "-1.7130387935760114",
      "-0.2664868332509694",
      "6.172021925654575",
      "5.806971414554128",
      "3.7825792908938363",
      "-0.4028797224148738",
      "3.173293515427789",
      "7.3076739195569775",
      "16.526006198029517",
      "0.5637116995183552",
      "-0.9119541038709107",
      "-5.1779763643614904",
      "0.5449258093910484",
      "0.46869646249739144",
      "5.515071685119725",
      "-4.721710841163827",
      "0.08205182172030083",
      "0.027212775793451195"
    ],
    [
      "-0.6922641794933849",
      "2.7422965376416903",
      "2.2350271876145147",
      "-1.6802192469894954",
      "5.109057667109756",
      "-2.4388975712530745",
      "-0.9980450776158031",
      "-6.565429306923831",
      "2.430009372230722",
      "-1.4614977664758149",
      "-0.7346461322459894",
      "0.5667490511410771",
      "-0.043062846351044536",
      "2.8941916403046517",
      "2.62121650268586",
      "-1.175132826271509",
      "-2.236695210493506",
      "0.2264937272329802",
      "-0.8781458917212682",
      "2.3176964656915375",
      "-0.8759024837238633",
      "0.8440846025883397",
      "4.014026048101568",
      "-2.801529409040868",
      "-1.3031823424392839",
      "-0.7221210527412791",
      "1.3322217070709816",
      "-0.11792875131620768",
      "-0.8076622140983031",
      "0.6482153775852517",
      "0.35403883939179354",
      "2.597942069877136",
      "0.444331634797545",
      "1.044449167163944",
      "-0.9532799581255067",
      "-0.8743099918077503",
      "-0.7755066582915888",
      "0.406101277932987",
      "-0.5686663172550228",
      "2.2984263947882075",
      "-0.851976966811",
      "3.007638807968123",
      "-2.244863794979131",
      "2.0733593857819335",
      "0.362074098617629",
      "1.3117424772959332",
      "0.15228969228268224",
      "0.34029059274354245",
      "5.583105967589406",
      "-2.8105935564911704",
      "0.5633439623187114",
      "0.3650542809979361",
      "-1.0448967892992067",
      "-1.514844470683485",
      "2.492583515314156",
      "-2.988284047721483",
      "-0.10024509271703802",
      "-4.341571387465722",
      "-6.077688816047448",
      "2.6592573467255662",
      "0.6223826943317965",
      "0.8827770520141277",
      "-0.3642388799033115",
      "-0.2399211937663653",
      "-0.38282002179659386",
      "2.134069512373353",
      "-2.040558872691093",
      "0.21383123126284417",
      "-3.060733673074453",
      "1.3944829837300339",
      "-0.6998210552416265",
      "-1.748942234494007",
      "3.218470735391127",
      "-2.993785246211168",
      "-0.6671781596543329",
      "-7.124234859062454",
      "2.638792183321436",
      "-1.7976416905978156",
      "-0.30970113099765767",
      "1.2454306881264299",
      "-0.09926982405574099",
      "1.3286311179567512",
      "-0.05915035669766475",
      "-0.10010250358209727",
      "-0.2459487391470923",
      "1.0500798679795234",
      "-0.7009063815450689",
      "0.6242181306058149",
      "-1.5264628401750744",
      "-2.5947401640575403",
      "-5.375834550371021",
      "1.234890342940269",
      "-0.7877498522778396",
      "2.2900073551380054",
      "-0.5412859721514798",
      "0.005521945626631337",
      "-2.8830450112823702",
      "3.3862826891963187",
      "1.3542750538651998",
      "0.003204544491946863"
    ],
    [
      "-1.3346715101853153",
      "0.9156960341974861",
      "-1.2298061373412916",
      "-7.551924226661238",
      "9.208287384516508",
      "-0.40882505501705974",
      "-1.9544730694348156",
      "-9.122130613067341",
      "2.8536010587626954",
      "-1.308145644853266",
      "-2.1244568566774866",
      "-2.613247862954531",
      "-3.3707699008365193",
      "0.5067712449633972",
      "-3.1040711366372724",
      "-5.795683431397841",
      "-10.99855906982143",
      "-2.0122722098675814",
      "0.09299372155159935",
      "7.320738788172482",
      "-0.6999637468434154",
      "3.7040533045086996",
      "11.20300943065215",
      "-7.317338355787721",
      "-6.283695782494016",
      "-5.513533632349669",
      "1.5710118482089972",
      "-0.3350777996283871",
      "2.5864066984303236",
      "5.017649531024023",
      "0.058689098110016914",
      "8.253453708728381",
      "0.5236302666120647",
      "-0.6340823248602387",
      "-5.170958035895283",
      "-3.508252906456082",
      "-15.148537315555064",
      "-1.4094819055989767",
      "0.21987217118424782",
      "6.566630767778584",
      "-1.3436425494312378",
      "6.671216491405838",
      "-5.961540142059574",
      "2.5467494837084543",
      "0.04180080213506466",
      "6.4259571346626405",
      "-0.9132465709705464",
      "-0.1263896926366714",
      "23.0117131871916",
      "-3.6362921362668827",
      "1.0841620052906327",
      "1.651661852516183",
      "1.5132807390356857",
      "1.4605522838439935",
      "5.8110755425093235",
      "-3.9377760049634056",
      "1.2247773516163953",
      "2.0874458218371537",
      "-3.612255229943907",
      "7.152881562462638",
      "4.476904572375444",
      "5.535332614808728",
      "-0.7642908485317516",
      "-6.09655795623502",
      "-5.030537475559619",
      "4.857196479111022",
      "-0.916893544393323",
      "1.4539047880126719",
      "3.3664233781012833",
      "3.724738636795694",
      "-1.5503391921505785",
      "-7.449718906766846",
      "10.433831593777555",
      "-7.382091469561793",
      "-2.958239838345665",
      "-24.215715184825015",
      "4.015920441200377",
      "-0.8369629012335236",
      "3.598743358175723",
      "3.163055452294042",
      "0.8640073309012508",
      "-0.10287391254446453",
      "0.10572346627907236",
      "0.01570965560148326",
      "-8.040345326079333",
      "-2.4701297026407274",
      "-3.3449923239384325",
      "-0.15365564308865912",
      "-1.094386219513339",
      "-7.555534306062402",
      "-23.19751238135737",
      "-0.2574796625494727",
      "0.6190390083328693",
      "6.905341585763569",
      "-0.7627578440539893",
      "0.16606645183631677",
      "-9.667001049896943",
      "3.4195994239276746",
      "-0.9821456757747434",
      "0.03511405451466916"
    ],
    [
      "-0.0806418538636001",
      "-0.4918556110407721",
      "0.34922059874087324",
      "0.8889063919924205",
      "-1.251280011172262",
      "0.6560456464157616",
      "0.09363125977720073",
      "2.182955792565665",
      "-0.7932452071431959",
      "0.4186308674915936",
      "0.0465391140145226",
      "0.07732933023962249",
      "0.675181366564961",
      "-0.40556967804294863",
      "0.47052177792646743",
      "0.8394495950507685",
      "2.385968916135542",
      "-0.10675387330094564",
      "0.18814639308223852",
      "-1.5233499294353854",
      "0.33810890401369814",
      "-0.9209447767909101",
      "-2.2223812968608287",
      "1.1876778302066373",
      "1.2952565090219175",
      "0.9802944181655378",
      "-0.2805133463537389",
      "-0.03612823028903815",
      "-0.10240625202498578",
      "-0.5298513429456654",
      "-0.07951163700013646",
      "-1.5280015519770305",
      "0.15286330071869933",
      "0.5304339264590122",
      "0.3556647369922142",
      "0.8033102733141735",
      "2.440469570281151",
      "0.22184072218453693",
      "-0.36054842900108675",
      "-1.1785270967909682",
      "0.4057945706235471",
      "-1.4944020954053852",
      "1.1888397050085713",
      "-0.5405437611864096",
      "0.03918224571931383",
      "-1.0514363646233524",
      "-0.025671028510463618",
      "-0.05742479993931694",
      "-4.2022776284487025",
      "1.2602697906308447",
      "-0.028407603866516334",
      "-0.1376025586087522",
      "0.23762019024717593",
      "-0.10821369096684667",
      "-0.4365690159847782",
      "1.2354279495580198",
      "-0.46119532076520225",
      "0.2045915785902893",
      "0.9175986683883954",
      "-1.0528784924610257",
      "-1.2366645297022312",
      "-0.5209104406031413",
      "0.2663340509487471",
      "1.3402141073345792",
      "0.4143335657555836",
      "-0.4155970883765251",
      "0.7375169590179975",
      "-0.4970152145917737",
      "-0.31927961127888144",
      "-0.7331362014741063",
      "0.5393114511957138",
      "1.1174231892570279",
      "-1.5995427215619935",
      "1.4738483780644527",
      "0.3558164642320737",
      "4.914935311764874",
      "-1.0155142765430856",
      "0.24024140202175592",
      "-0.5884482406488433",
      "-0.8092073999967622",
      "-0.19424378660271688",
      "-0.2015348687771539",
      "0.12693342050239617",
      "-0.254834560145017",
      "1.2655265125444635",
      "0.38031210747174865",
      "1.1478045752170922",
      "-0.42179619313911393",
      "0.4013986656952187",
      "1.1369950386177632",
      "4.235306888278837",
      "-0.15572738611468448",
      "-0.0841987936510444",
      "-1.233903744146647",
      "0.26971879652568725",
      "0.13022853795654282",
      "1.8206943583208295",
      "-0.8812690678290522",
      "-0.1325442257843812",
      "-0.001721073118557693"
    ],
    [
      "-0.8648672258212361",
      "-4.977059556895049",
      "4.41625222742297",
      "10.480666893096963",
      "-13.974540881757152",
      "6.349272196373315",
      "1.133544461271792",
      "23.370741129363456",
      "-8.768914093574084",
      "4.614156468115161",
      "0.6036358369708917",
      "1.8116501372815552",
      "8.150707043965365",
      "-3.8328617477581117",
      "5.877897695344066",
      "10.119531870802685",
      "26.31886581864204",
      "-0.8047950232970282",
      "1.6946551743776441",
      "-16.770430299275006",
      "3.8165224829171627",
      "-10.173111480089744",
      "-24.533872259694427",
      "13.742390604480391",
      "14.395276440333392",
      "11.006285531804243",
      "-3.6668952569440387",
      "0.05330896379936934",
      "-1.606186315983337",
      "-6.660923164997462",
      "-0.4214112975429915",
      "-17.36944214850592",
      "1.044070040726469",
      "4.3673347458690674",
      "5.199417154358783",
      "9.601516072023479",
      "28.415461442431525",
      "2.850499414204669",
      "-4.795489790825685",
      "-12.98728000805638",
      "4.442833450139945",
      "-16.14098203834413",
      "13.364451009202018",
      "-5.162896224732363",
      "0.6829497648438556",
      "-11.528934489555699",
      "0.018663613467452662",
      "0.0819913639273555",
      "-46.185513004562",
      "14.47094704834943",
      "-0.6594023155885496",
      "-0.8411180958249428",
      "2.8900942278027704",
      "-0.8782923991605708",
      "-4.885164729369066",
      "13.07888539326018",
      "-5.038548944294339",
      "1.2484335826525066",
      "9.397343313336822",
      "-12.185512347469393",
      "-13.899689776438759",
      "-6.680254137549282",
      "2.119306106730479",
      "15.18624086839103",
      "5.479497695855787",
      "-4.809091977896362",
      "7.168384115667991",
      "-5.678002524752576",
      "-4.383308865052771",
      "-8.250025693515271",
      "6.01838741033141",
      "13.211030088834171",
      "-18.82400048898321",
      "16.266725145273167",
      "4.408512616818777",
      "54.22740999003728",
      "-10.984739995773184",
      "2.8318142555977555",
      "-7.736585346093462",
      "-8.681910213253511",
      "-1.9463851406439767",
      "-2.0788909377349825",
      "1.5282698261064158",
      "-1.8532172530512852",
      "14.679326226000555",
      "5.189116261548115",
      "12.02267956888873",
      "-4.446801112602867",
      "4.9026477913177295",
      "13.223960217421675",
      "46.9047713831309",
      "-1.2752594880861277",
      "-0.9386355265184946",
      "-14.707737393250294",
      "2.3510872421180866",
      "2.0131102080539556",
      "20.006840046409646",
      "-9.351466423140616",
      "-1.2233081605562817",
      "-0.033795105393595246"
    ],
    [
      "-0.8990464588708132",
      "0.013786764756684822",
      "-1.2023986159372893",
      "-2.5010465789127756",
      "4.23302849462037",
      "0.9757629746221986",
      "0.5858779027558724",
      "-2.1340907452011844",
      "1.256095503520587",
      "-1.7045320434287348",
      "-1.171188109334979",
      "-2.1266606327590374",
      "-2.4202013470239074",
      "-0.09278751017744072",
      "-1.6560957118445978",
      "-1.8993438511888434",
      "-4.019255291334007",
      "-0.40195995327739137",
      "-0.3028924295927628",
      "2.0246054958615316",
      "-0.7060759382446309",
      "1.279634372424661",
      "3.37297370681343",
      "-3.538709426898928",
      "-2.3669792585656575",
      "-1.5395082664373971",
      "0.9727799240628112",
      "0.0008066316997894366",
      "-0.06291479919644936",
      "2.3088777680597112",
      "-0.1906221780265042",
      "3.020870126641882",
      "0.18623548173545723",
      "1.282503194147433",
      "-3.1362543982313036",
      "-2.6857214371325635",
      "-6.116055119634481",
      "-0.7828246946078853",
      "0.7436300739952424",
      "2.0024830796549598",
      "-0.8294225369599902",
      "1.6303593805402794",
      "-1.9976978523184152",
      "1.7931396542496414",
      "0.6730651736344885",
      "1.9740095478807946",
      "-0.20845032010609707",
      "0.48420157266869956",
      "6.713899703683332",
      "-1.6934478797709323",
      "0.9470162571502546",
      "0.03483314475406073",
      "-0.6618902133031743",
      "-0.6438126895071409",
      "2.915287021363073",
      "-0.1939516401850088",
      "1.501548908486078",
      "1.2384306553321875",
      "-0.40466709034567877",
      "2.867014376307239",
      "2.363308577052407",
      "1.2684232329866583",
      "-0.04252585999534099",
      "-2.4042970940541504",
      "-1.6040762487990332",
      "2.281471347778826",
      "0.8614060604555491",
      "1.804980009848184",
      "2.085752243633729",
      "1.6031656999913269",
      "-0.6034785594415599",
      "-3.0527206902650534",
      "4.9688012763266896",
      "-1.8222743873588456",
      "-0.69792687280427",
      "-6.9466074872080155",
      "1.7068856617280186",
      "-1.6613029476773322",
      "2.585253542442927",
      "1.4419679941885788",
      "-1.017134962548545",
      "0.3403059947919712",
      "0.6220716189536964",
      "0.2208351442971161",
      "-3.168299224599911",
      "-0.1509449900166794",
      "-1.4388526554954746",
      "0.3209217021953098",
      "-0.9719642233504069",
      "-3.7442956521301833",
      "-7.560149877934163",
      "-0.14453028726135173",
      "-0.27797386381223094",
      "2.699018724616202",
      "-0.20316917621747166",
      "-0.3644158941396938",
      "-2.7450878340534572",
      "1.9490024478113235",
      "0.4534298052567292",
      "0.014627326669025428"
    ],
    [
      "-1.219548656474578",
      "-0.12078685862070056",
      "-0.4916363917024795",
      "-1.322951454932585",
      "3.2644537185646665",
      "0.5497570161775363",
      "-0.3932583224558306",
      "0.47810333737434524",
      "0.3101020534465342",
      "-0.9240234150158513",
      "-1.1123667779687842",
      "-1.3431158942422345",
      "-0.07333281844281017",
      "0.32117228838091955",
      "-1.452153177500315",
      "-1.1076645211512306",
      "-1.8074879705648141",
      "-0.3173311361506041",
      "0.02010087407869127",
      "0.6680904912467635",
      "-0.05760921365014512",
      "0.9959974735724938",
      "1.5682622214145985",
      "-1.0891245593419763",
      "-1.6614187955170103",
      "-0.5629416548540955",
      "0.05847976782458925",
      "-0.21146698449163764",
      "0.4606400894231361",
      "0.748436936499134",
      "0.4139943100798985",
      "0.5429625957577123",
      "-0.4188686560436931",
      "0.11660472629236537",
      "-1.59105721466293",
      "-0.041030363487539995",
      "-4.026402833132661",
      "0.28851045702887756",
      "-1.0760028599600837",
      "1.4397667143233468",
      "-0.25126768119229037",
      "0.25334174336872506",
      "-0.7645022187425529",
      "0.8790608924306903",
      "0.5557386976596972",
      "0.7093931722454515",
      "-0.5777568521462632",
      "-0.4270906573936444",
      "3.0851930866983546",
      "-0.09346160408538963",
      "0.3685959453579786",
      "0.6373224160241655",
      "2.1001402898738415",
      "2.939351146769861",
      "2.701255280244396",
      "0.691167376619876",
      "-0.05642856944992206",
      "0.4953233259474559",
      "0.3487796376765712",
      "1.6748344887561004",
      "1.0692013770075783",
      "0.5909063156557058",
      "-0.12351766407032673",
      "-1.1316092650688658",
      "-1.0551478532903074",
      "1.9729043385703453",
      "0.3616852751413132",
      "0.15614180990467516",
      "2.0012588799671067",
      "0.16653118183862245",
      "-0.2617311408768846",
      "-0.9151241546470708",
      "2.6469837686250455",
      "-1.123489943975008",
      "-0.27268984085068315",
      "-2.2778043198572404",
      "0.7186150666098009",
      "0.06467723544276485",
      "-0.47916824762646915",
      "0.35736956921640023",
      "-0.03280589871061182",
      "-0.20371718423119672",
      "0.3821149386385152",
      "1.0398524638823856",
      "-2.6490589751687863",
      "0.30335846038486075",
      "-0.5272094244637507",
      "-0.17807043485431986",
      "-0.20625828164994608",
      "-1.3995176461448608",
      "-4.248166518517429",
      "0.504535097905883",
      "0.4655887882012175",
      "0.7183049011431585",
      "0.24298335143239766",
      "1.685066381901618",
      "-1.1468990559645267",
      "-0.5066295695568741",
      "-1.5300823942603439",
      "-0.00507200472288892"
    ],
    [
      "0.5717181525244693",
      "0.7851895446496935",
      "-0.5041465579345866",
      "4.786000378983127",
      "-5.402063591443914",
      "-4.177241416502895",
      "-0.7788595834722909",
      "-0.9085479768216893",
      "-2.4089970700612664",
      "3.5304431904004963",
      "1.038352164418949",
      "5.237743288017073",
      "5.783415837685456",
      "1.085966258716856",
      "2.9409085013428657",
      "5.575875539296144",
      "5.1101857740771095",
      "2.0422188832161563",
      "-0.40800010935307657",
      "-3.4236674027974887",
      "-0.9290321660628802",
      "0.24186095077407818",
      "-7.237745821848074",
      "6.061209790897549",
      "4.897870132851773",
      "3.9565597327082913",
      "-3.336924153704891",
      "0.47763736666596385",
      "-2.428120970067738",
      "-5.563019019611876",
      "0.5688255694330492",
      "-4.925383914894926",
      "0.42146444234513053",
      "0.9684497572897046",
      "6.893369304421552",
      "6.727484053118278",
      "16.38342254272488",
      "2.9013065033390357",
      "-5.069818855555309",
      "-3.972552839820459",
      "-0.2796155497785912",
      "-1.8373632844672143",
      "3.683973548824856",
      "-3.5716769991678725",
      "-0.011619072871066284",
      "-6.849523077427099",
      "1.2502010743612137",
      "0.9464071465476075",
      "-16.249021333033394",
      "1.5789789213055474",
      "0.40575084595504085",
      "0.3079954832500452",
      "0.3839698341068954",
      "0.4976261109045135",
      "-3.163710770901804",
      "-1.98316331538526",
      "-3.289477063014521",
      "-4.313572424473234",
      "1.3507302680251736",
      "-5.259395797950556",
      "-0.6383071027666717",
      "-3.3697412805540714",
      "1.9539181730780788",
      "2.575937093030144",
      "4.2093898320836995",
      "-2.6001482025172464",
      "-2.748896766399528",
      "-3.909595763093343",
      "-8.245314770688067",
      "-3.4997718073915967",
      "4.6091780769324755",
      "5.603636911111451",
      "-10.22744195304277",
      "2.5600759021519024",
      "3.4837805014115455",
      "14.247612116246605",
      "-1.7688486495930487",
      "1.9088471471446062",
      "-7.380111803415782",
      "-1.6227752549888552",
      "-0.43860834992732284",
      "3.702789074086021",
      "-1.0657894707093938",
      "-0.3741565993764735",
      "5.520963304181267",
      "4.029238706539675",
      "-1.3276324658058727",
      "0.8131387913053286",
      "1.8789409521423406",
      "7.678545594493236",
      "17.7630124338884",
      "1.7619168473291102",
      "-2.4506322405180825",
      "-4.452171260638487",
      "0.308086386351115",
      "0.9782847123421217",
      "5.833638743265146",
      "-3.5404093078244876",
      "1.2505657734074136",
      "0.021571873331080023"
    ],
    [
      "1.9645566473915745",
      "6.694142807891955",
      "-0.5858214403803702",
      "-5.5385685251540595",
      "11.707250896700023",
      "-6.50953439355074",
      "-0.9610789241701791",
      "-23.600704034799293",
      "6.513420995652539",
      "-0.12093158162332371",
      "-0.2980898080559681",
      "2.069113225803491",
      "-3.65002474365895",
      "4.964554206607333",
      "-1.0717880989504978",
      "-5.9925767903205465",
      "-18.76034876273098",
      "0.7579652921056581",
      "-0.7393756582102858",
      "12.934234702263016",
      "-2.614680485521304",
      "7.896169519136038",
      "18.244071379124613",
      "-8.79569956582414",
      "-8.277602541955407",
      "-8.130599322899279",
      "1.9885779538342696",
      "-0.04483675361142405",
      "0.3229466486196208",
      "3.508277082671989",
      "0.6569650408097597",
      "10.094581447005089",
      "-0.7555503852001235",
      "-0.20140276046581587",
      "-1.3501898329780475",
      "-4.176781861444279",
      "-15.023534827544184",
      "-1.7085482872922368",
      "0.02331965940010947",
      "9.277757589941459",
      "-1.7245245670076712",
      "13.565615805983114",
      "-8.59399669584545",
      "3.3767128238443975",
      "0.7681018639260508",
      "6.717300207001053",
      "-0.41573821675596573",
      "-0.59257618062777",
      "33.53223950516546",
      "-8.972051451100741",
      "-0.590710496163008",
      "1.5813148453888308",
      "-0.44412736887601784",
      "0.5049989717789098",
      "3.3091254488531323",
      "-14.017900129221482",
      "2.4591103372524374",
      "-5.360788322168486",
      "-11.172252058537154",
      "7.582938884800264",
      "7.369890570255329",
      "4.394634286746586",
      "-0.0587105326999064",
      "-10.56608678122557",
      "-2.578945029312745",
      "4.224529615210807",
      "-7.433572486518279",
      "2.9842571005039082",
      "-3.3806951752640177",
      "5.927152656518498",
      "-0.9436722339863053",
      "-7.81936165674505",
      "11.163940346649923",
      "-11.907105589081487",
      "-3.452449290478681",
      "-40.985904011585944",
      "7.665221732749178",
      "-1.113451116807909",
      "2.1616120757275277",
      "4.615354399184256",
      "-0.04955302469814658",
      "1.9604627722414287",
      "-1.2323420798870965",
      "0.11096291978035586",
      "-8.940958360218207",
      "-2.047308936672564",
      "-10.821013898422768",
      "2.5928156747345823",
      "-2.358115311655091",
      "-8.076069082208216",
      "-32.566638266302505",
      "0.603718805855907",
      "1.044797217420243",
      "8.470498689071876",
      "-1.8133714302573645",
      "0.8591460423759385",
      "-14.050761025173621",
      "3.8956370773223354",
      "-1.5678768472864495",
      "-0.047680725627576075"
    ],
    [
      "-0.5092049424044491",
      "-8.15195790616782",
      "-0.8134704287959983",
      "12.581715578269565",
      "-18.67358126140203",
      "9.172786809373097",
      "-0.4672087601796407",
      "23.79499264646969",
      "-10.616657489455948",
      "6.35534148283512",
      "1.8742539873876547",
      "-3.848096866299195",
      "7.072416528159229",
      "-7.818354842319969",
      "1.3084292251330347",
      "11.571303285952649",
      "18.76855356196254",
      "-0.3398871987507381",
      "0.049331705425553755",
      "-14.875515258024665",
      "3.9668980059077943",
      "-10.708699919925113",
      "-22.044337083206617",
      "11.959763381162949",
      "10.631860866766626",
      "8.537376076422735",
      "-3.367150406886546",
      "0.22536096181377163",
      "-2.5719647711912987",
      "-4.639749301550554",
      "-1.1789230668895732",
      "-12.723653625902502",
      "0.1202990384373656",
      "1.0636768419044607",
      "0.9480707145995393",
      "6.360924955252236",
      "20.06733251941587",
      "3.8491819730727244",
      "-3.9399902613897653",
      "-13.546245970894368",
      "4.652002576945934",
      "-14.821578688273792",
      "11.674450468666226",
      "-5.641995222049519",
      "-0.20106468383085613",
      "-7.306666541994973",
      "0.3140904772325607",
      "0.9734281716378574",
      "-38.761083589046414",
      "9.410838531889311",
      "-0.9135032358654427",
      "-2.297650081849189",
      "0.30174513266453434",
      "-0.8027419728504495",
      "-6.674212176784926",
      "15.824150829315329",
      "-5.776368731490062",
      "8.487632269316773",
      "14.782248534732107",
      "-15.811515015003344",
      "-6.385077298572471",
      "-6.5262504696291215",
      "2.1212588030243693",
      "11.243522408778327",
      "7.279734932647799",
      "-7.789210998899063",
      "10.852754358910417",
      "-4.968544731209814",
      "1.9531679160373885",
      "-9.773810119404825",
      "6.132924274152511",
      "10.396259345299564",
      "-13.169290947406465",
      "16.96315873752097",
      "2.006973284378219",
      "44.507568170772586",
      "-9.879267621634948",
      "3.4995136594345615",
      "-4.5881331104947485",
      "-7.315776878898484",
      "-0.9397740398776698",
      "-2.2271433206969853",
      "1.4411193650095964",
      "-0.9824225406130368",
      "13.667972419431559",
      "4.560426020920529",
      "9.20118574850473",
      "-3.7427694454057043",
      "2.352360533912779",
      "10.653366481426358",
      "39.943722005778994",
      "-1.657204914720117",
      "-1.2656419179684086",
      "-10.57151673108331",
      "2.025161513633434",
      "-0.16246533974319716",
      "15.756120238900964",
      "-5.306154076279468",
      "1.7048029780226899",
      "-0.026989231240006514"
    ],
    [
      "0.5754019673100258",
      "1.6618097518703105",
      "-1.6554288567041267",
      "-2.101411681056401",
      "2.5146844864569435",
      "-3.8807013968212667",
      "-0.8899491752451453",
      "-4.564578252738194",
      "-0.16856556413251592",
      "1.6003253442554226",
      "-0.0590597231870726",
      "1.64397942168012",
      "1.0784249700250572",
      "1.9704401404654817",
      "-1.8984758955179637",
      "-0.87439679768098",
      "-5.268575814491522",
      "1.6016485031733896",
      "3.1675627987092083",
      "3.099507420948081",
      "-1.011537324730909",
      "4.083126172697214",
      "3.9552097738615406",
      "-1.82263326744387",
      "-2.2252553682057803",
      "-0.05594189692709413",
      "-0.28555705348356974",
      "-1.0733516884956962",
      "0.7876373108323323",
      "0.3888710347936021",
      "-0.4536869898724457",
      "3.025545977979746",
      "0.43359931510613",
      "-0.6811533099121182",
      "0.8395865110818781",
      "0.13598977049565447",
      "-2.410455852183862",
      "2.4959710661301644",
      "-1.2985654753373332",
      "2.5355551117538853",
      "-2.7390465001288913",
      "2.982416688765419",
      "-2.242982412353824",
      "-1.2795939919958015",
      "-1.2426263467566996",
      "0.24018047767732828",
      "-0.6967399054141562",
      "1.129464835531967",
      "6.036900140548855",
      "-2.8388265291145514",
      "-0.6769820322052085",
      "0.2775602987805796",
      "0.7908795809795751",
      "-0.5995530353807321",
      "0.18585866838731596",
      "-3.9844693890854854",
      "-1.1757066550330022",
      "-2.6102292670773397",
      "-0.9831971539673319",
      "1.7859249727046917",
      "3.6666143385194694",
      "-0.2738630826212779",
      "-1.9685790504909049",
      "-3.803873760353705",
      "-1.6260181657781796",
      "1.0123721994878194",
      "-3.401822229569118",
      "-0.35250455617107906",
      "-0.7770375597372413",
      "-0.8116868277685667",
      "1.6308550940224245",
      "-1.3128657842824774",
      "1.6585799389560358",
      "-4.143115615905328",
      "0.9345057747386517",
      "-8.041664783843688",
      "1.8967538621874998",
      "1.2164728164300207",
      "-1.2478932638715645",
      "1.9846343011716425",
      "2.3081225785917296",
      "1.0903699126030288",
      "0.4275443362731587",
      "-1.3925911744698916",
      "-3.794125406669397",
      "0.8256503847146859",
      "-3.5580519308228293",
      "2.1503220946152166",
      "3.8795653412562734",
      "-1.4341051692246096",
      "-6.103939790844715",
      "2.4358471904429537",
      "0.47936623545695706",
      "3.260992821567928",
      "0.21401716251471198",
      "-1.3131002968367411",
      "-2.84254039177372",
      "-0.5179732919891633",
      "0.13936666504067255",
      "0.006483302031462873"
    ],
    [
      "-0.4226086142098121",
      "-2.267288914996471",
      "0.16422181358463292",
      "-2.0489663925750463",
      "-1.5023785070616937",
      "0.45825375142211167",
      "2.9943807582709834",
      "7.169915929557248",
      "-0.07310876609624142",
      "-0.8977024959827841",
      "0.1186781155390076",
      "-1.293613568183876",
      "-3.2008984813115267",
      "-0.08092390559360574",
      "0.13725970478242536",
      "-2.304275662023491",
      "5.108599404861954",
      "0.5773882148767777",
      "-0.5083057524264245",
      "-3.8344795860876526",
      "0.36571682970894465",
      "-2.9490791828883314",
      "-2.960098402282512",
      "-1.904905547359526",
      "-0.03290846206921632",
      "0.6842728117611081",
      "-1.5301356913419897",
      "-0.5204727720464709",
      "1.3579246146319517",
      "2.923527872026596",
      "-0.17925541431454103",
      "0.6784857274417684",
      "0.381054340658904",
      "-0.09530993401353201",
      "-0.9564799480143146",
      "-4.286714163783334",
      "-1.4649809810317211",
      "-1.9968902756994604",
      "-0.593317285458446",
      "-0.2651186610688157",
      "-1.543830101091681",
      "-3.707834171218465",
      "0.06834889619024977",
      "-0.09202644133340539",
      "-0.1686408957650579",
      "0.5974831291928463",
      "-0.21460114518674367",
      "-0.06217327269394322",
      "-4.2322434754266585",
      "4.03900667639445",
      "0.550079987215103",
      "-0.7810035735202173",
      "-0.22618935734299836",
      "-0.3984369878562555",
      "-1.0327756060935047",
      "4.6256963224933205",
      "1.9708789287675053",
      "1.5974592299891606",
      "2.4091876585154712",
      "2.5408029893496553",
      "-1.7765916790894603",
      "-1.598684228771548",
      "1.0823265509974491",
      "2.976771932914181",
      "-2.43498994570498",
      "0.12737302354678584",
      "0.8594041647632757",
      "3.752814077493361",
      "2.7733315800848035",
      "1.1568038823701836",
      "-0.18612415592652173",
      "-1.3666173748975308",
      "0.17671603581998374",
      "2.244892729719051",
      "1.0622832200687162",
      "9.161959859990285",
      "-2.0962657139528433",
      "-0.7357892193600357",
      "4.100462708064312",
      "1.250215503639885",
      "0.7038975049595411",
      "-2.82979251355154",
      "0.7822375815964331",
      "-0.09731278162444904",
      "0.37361842837349407",
      "-0.9695911382480015",
      "5.565947864875587",
      "1.213179734769533",
      "0.22109754228497802",
      "-2.576400523028129",
      "2.209903078308629",
      "-1.444423100323836",
      "-1.1329922658033287",
      "0.5385517252592213",
      "0.5569787213172925",
      "-0.11647150999873393",
      "0.6944821143762182",
      "-1.5773674951380334",
      "0.20542145829082462",
      "0.04881428259910384"
    ],
    [
      "-1.1866152608294673",
      "2.487041490652551",
      "-3.150950072365172",
      "-11.598648434058765",
      "13.23440916079232",
      "-1.5637985049244991",
      "-3.038843357391854",
      "-14.746518636319575",
      "5.028952731162131",
      "-4.715786209036401",
      "-1.572458048752062",
      "-5.679578852431757",
      "-7.618974449487263",
      "2.2378753930057456",
      "-5.687859838704939",
      "-9.628608775410662",
      "-20.495726674344187",
      "-2.3232926581337328",
      "0.41603872060346636",
      "12.708511266521933",
      "-0.7628768097514009",
      "6.851666294254125",
      "20.70158046044549",
      "-13.931850607202364",
      "-10.095962128906086",
      "-8.764847754141206",
      "6.8105120331413405",
      "-0.7234441944751544",
      "3.059555791822139",
      "9.861471327186262",
      "-0.1349957936712598",
      "16.608489771963473",
      "-0.5632871145837562",
      "-1.331906766970314",
      "-10.058164246266571",
      "-10.589290410844514",
      "-27.378562463887825",
      "-1.8112358334466006",
      "5.773737545247331",
      "10.114617516225419",
      "-3.7521902142220656",
      "11.292160833928557",
      "-10.86955748389338",
      "5.89586357389376",
      "-0.41925556552926585",
      "10.627252434141841",
      "-2.8002809680169896",
      "-2.024457681949923",
      "38.81651409728768",
      "-8.825836632256454",
      "-0.9462541106134944",
      "0.8851871367735361",
      "-0.8623448835668165",
      "0.2556935306276614",
      "6.979774868081598",
      "-6.162502075923428",
      "2.592274884139873",
      "1.7365889297782664",
      "-6.467920172861484",
      "11.468153815569966",
      "10.007251480168248",
      "7.79773343382424",
      "-3.57119478798062",
      "-12.161139974599967",
      "-7.777872660328652",
      "4.908311821625638",
      "-2.4115025140758504",
      "4.432271004311962",
      "6.493382943416743",
      "5.646173492721759",
      "-6.265831777263756",
      "-13.731761398025164",
      "21.45713597695788",
      "-11.459331292511955",
      "-5.310964298583685",
      "-42.871074654430316",
      "7.218514220761747",
      "-2.8191647627373766",
      "10.068523965707644",
      "7.164310197080723",
      "1.6822113938414422",
      "-1.3099822777960881",
      "0.9536559074886413",
      "1.15691057397862",
      "-12.173032604259612",
      "-4.035413278108197",
      "-6.256015776926576",
      "1.3439063686920507",
      "-3.0496839932922994",
      "-15.186212331413207",
      "-38.98810372522353",
      "0.3174888805468269",
      "4.390741771629217",
      "14.344679156330175",
      "-1.0998803936192023",
      "-0.12098430947057756",
      "-16.23565349175417",
      "7.928917335206248",
      "-2.898307291051617",
      "0.00802279113426562"
    ],
    [
      "-1.7900177748204993",
      "0.4662625767334162",
      "-1.732698660678555",
      "-5.058336641854411",
      "7.719106946345923",
      "-0.4124339922841929",
      "-2.3055431792368277",
      "-4.438689289007124",
      "1.3393932378309736",
      "-2.1983955855365442",
      "-2.304950190583639",
      "-2.852705411167901",
      "-0.89751354576383",
      "0.6465462826453718",
      "-4.709630141166149",
      "-4.134921576336461",
      "-9.408386753075822",
      "-0.45793182299812557",
      "2.160379869474371",
      "4.810975875811154",
      "-1.2539392234437508",
      "4.442758673650385",
      "7.564735791841597",
      "-3.9372774398323362",
      "-6.22442753380899",
      "-3.0384559688397617",
      "1.4420624066886405",
      "-0.4234892378316394",
      "2.342632446029772",
      "1.5904314015206042",
      "0.15890067022020798",
      "2.8376405576080685",
      "-0.44043821807358907",
      "-0.44711314592792356",
      "-2.8599533959271413",
      "0.09687613095258647",
      "-14.038155116353744",
      "0.4683129752887128",
      "1.6343783718676606",
      "5.6373765204479716",
      "-0.03562318346013919",
      "5.012894329896902",
      "-2.664736347254651",
      "2.0859349669577147",
      "-0.15991386094656754",
      "2.9209465187841808",
      "-0.5698017866558593",
      "-0.47182217952935773",
      "16.072427034334382",
      "-3.174536291503114",
      "0.4158764308518807",
      "0.4246419704183447",
      "-1.0214337618830247",
      "-0.7489951722279508",
      "5.938662257697901",
      "-1.6587885212261362",
      "0.5696827498155387",
      "1.1585151898716473",
      "-0.8747388261316157",
      "4.713561129314375",
      "4.192716492752492",
      "2.399832945264282",
      "-2.9328035736990015",
      "-5.633817306409694",
      "-3.55781925013312",
      "4.253560564501346",
      "-0.9237971335198515",
      "-0.6524524489016115",
      "4.745993664936223",
      "1.215453541160972",
      "-2.046618868815097",
      "-3.2638619952814425",
      "8.080065332793529",
      "-5.826459332974178",
      "-2.024884015024309",
      "-16.608794875731693",
      "2.316612198319058",
      "-1.732769494376636",
      "0.4939454276271826",
      "1.7919509570729661",
      "0.9717684706814921",
      "0.8220381284016846",
      "-0.15208706289549748",
      "0.3723594990107574",
      "-9.006434268089263",
      "-2.5173449898685987",
      "-5.3307276332866085",
      "-0.20303370188491743",
      "1.129424654940633",
      "-3.5830659241002487",
      "-18.430066697033997",
      "0.20164845087505395",
      "0.9392390914975269",
      "2.877986914306823",
      "-1.284690779910629",
      "-0.42620262381449414",
      "-4.870815227771103",
      "1.2242717104057528",
      "-0.29633707917918267",
      "-0.007328764287945783"
    ],
    [
      "0.9854101764211934",
      "6.241405153071654",
      "-3.4599162390726415",
      "-7.572533929857822",
      "12.324428931429503",
      "-8.353824476171251",
      "-0.29100781045203056",
      "-21.340904283878064",
      "7.504982200614512",
      "-1.4575242268590793",
      "-0.5107209423986213",
      "1.254544011681352",
      "-4.978534725444719",
      "6.552519278054854",
      "-4.085879004080377",
      "-5.732812893832944",
      "-21.427544093919124",
      "2.4117284907895984",
      "0.20625328606013915",
      "14.082036003502575",
      "-3.996559804241576",
      "10.918306384788629",
      "20.05735588408084",
      "-9.749304372646034",
      "-10.443520035554924",
      "-8.058846535624605",
      "2.897060259289589",
      "1.6048724253716387",
      "-1.2992368595885213",
      "3.9516391471895873",
      "1.8724247974688246",
      "14.36339986076408",
      "0.16437875190191334",
      "1.544775766123511",
      "-1.676846809199909",
      "-5.468140517949265",
      "-19.14303141794963",
      "-0.7424899381091308",
      "0.10448595321653398",
      "10.796353550227046",
      "-5.193089677399941",
      "14.400056237155752",
      "-11.38220088194754",
      "2.1099560348634068",
      "0.5668779638457433",
      "7.014375606281123",
      "0.6331783970699454",
      "-2.193669963692714",
      "36.136412226752384",
      "-11.375675807932755",
      "-1.455259999870238",
      "2.081866998729976",
      "-2.50194381304619",
      "0.30435570330321815",
      "3.7591828805374154",
      "-13.051117174296015",
      "4.248713081917181",
      "-6.726868004237826",
      "-8.698667552376698",
      "9.117631964225907",
      "11.38133901112584",
      "4.985545080979355",
      "-0.8287814692481545",
      "-13.171455170206364",
      "-2.8419330559369587",
      "4.325419739385204",
      "-8.960392699647775",
      "3.604082038755717",
      "-0.22534909404785916",
      "6.227423692030926",
      "-1.2912373203454288",
      "-9.290243640844851",
      "13.549817361964854",
      "-14.596792926645723",
      "-1.9988272951624595",
      "-43.705415338327725",
      "9.585011016762726",
      "-0.44227238267103347",
      "3.3287821032249303",
      "7.71887872925999",
      "-1.3140078783579028",
      "2.5501505881241484",
      "-3.0385473181706137",
      "2.995411819203222",
      "-12.385695196654163",
      "-0.18805015540119258",
      "-10.953431591368656",
      "6.475875493993078",
      "-0.27748704164049104",
      "-8.839196580459454",
      "-35.78408165981993",
      "2.4532857876269927",
      "1.620958091250085",
      "12.213974010768569",
      "-1.9411167237528177",
      "2.1826716719201333",
      "-16.194179923292598",
      "5.093937618044043",
      "0.06960001415472065",
      "-0.027708628434080913"
    ],
    [
      "3.928627493977653",
      "3.864718038233928",
      "2.718757657695316",
      "-1.2400813684332594",
      "-0.4097590648636651",
      "-4.190355614392776",
      "1.285397620071977",
      "-10.2728104274643",
      "3.189278895636541",
      "-2.619797579593005",
      "1.8155888752668097",
      "4.815647083292367",
      "-1.1727603431539104",
      "2.8957821433990794",
      "4.335743268770369",
      "-0.7156799267710079",
      "0.1708746775332915",
      "1.0969825531552424",
      "-0.49830800397788905",
      "2.9403173069873025",
      "-1.663244479640291",
      "0.41425782912926773",
      "3.538415428581701",
      "-0.23711129610023113",
      "2.119661548471554",
      "0.05528918047555729",
      "0.1407443867445541",
      "-0.08458055984477902",
      "-0.058633862660583236",
      "-1.4461920643279733",
      "0.4306051973336942",
      "-1.5657886243686507",
      "0.1821304312019055",
      "-0.12099299213794784",
      "2.8000706766261674",
      "-0.5972580286955937",
      "4.322331693845853",
      "-1.5163126719124915",
      "0.7716507556982238",
      "0.9844752814058569",
      "-0.27246513825034663",
      "3.081328526082507",
      "-1.0313558045156193",
      "1.2809031689193346",
      "0.11978326200926485",
      "-0.8915323477619458",
      "0.0006174456403045938",
      "-0.3417683812454863",
      "5.20158488144852",
      "-1.0920904366179787",
      "1.184294532465087",
      "0.258264338590747",
      "-0.36423048626639604",
      "0.07468885389313411",
      "-4.167207557218626",
      "-8.119221270637137",
      "2.077845878015942",
      "-5.392489974368088",
      "-7.528609882305418",
      "1.7603801012097546",
      "-4.383017104471433",
      "-0.4555820327247883",
      "-0.07740359119457894",
      "-0.5102319162601129",
      "-0.11107662296181338",
      "-1.188077223479131",
      "-4.3841130668306825",
      "1.1386540745604494",
      "-7.105116499247621",
      "2.3912647608544897",
      "-1.7809750144362002",
      "0.5786029773136302",
      "-1.8045377488237957",
      "-1.8946940265067143",
      "0.6550500165979558",
      "-7.690965157256282",
      "1.7085665701880886",
      "-1.856740271566513",
      "0.2140146535485817",
      "0.5897732593494515",
      "0.3063432992327408",
      "1.987798517451597",
      "-0.21951839866796152",
      "0.48647697567718623",
      "2.9900079830310986",
      "0.1245874954317476",
      "0.1419504240527768",
      "0.9995746297501337",
      "-0.5612268169738874",
      "0.4758079122069487",
      "-2.4544156897561487",
      "0.7219858874878172",
      "-0.25047596316109183",
      "-0.9693082433783314",
      "-0.3065338025548398",
      "0.37626173554856324",
      "0.06414444814076807",
      "0.014712094099289879",
      "-0.11604603643809172",
      "-0.012006286421776226"
    ],
    [
      "2.7862535184614883",
      "4.577161565226369",
      "0.39893884494983134",
      "-0.49041766333291154",
      "1.3400535414870056",
      "-5.528604366164015",
      "0.12298999098567899",
      "-12.986358748487492",
      "4.749333069675438",
      "-0.6393875566074565",
      "1.8645666395002611",
      "3.4715456125299804",
      "-1.3019706996175586",
      "4.293975925744064",
      "1.9143026144985256",
      "-0.04228339622894275",
      "-7.744980794501015",
      "1.3842618507451778",
      "-1.8754518673063345",
      "6.396338694373066",
      "-1.694613303182254",
      "3.4302638768798674",
      "8.57757566487688",
      "-1.9964316263995041",
      "-2.7208402769774085",
      "-4.51094550521509",
      "0.9189890965476609",
      "2.077326310319023",
      "-2.430443970882768",
      "-0.4130613518797874",
      "1.5799337995869636",
      "5.349393385615803",
      "-0.06413037747077857",
      "0.6630587559102201",
      "2.375673392843229",
      "-0.9954950720293699",
      "-2.740509202043739",
      "-1.301090790582984",
      "0.15119892697258144",
      "3.2465428497969135",
      "-1.005056076396869",
      "6.956725665767705",
      "-4.668682647017442",
      "0.5809835866315454",
      "0.9125482568906712",
      "2.831728488622743",
      "1.9286376004118384",
      "-1.1215001873090493",
      "14.885298134706503",
      "-4.633612685009876",
      "-1.4538177377627617",
      "1.8652567396168316",
      "-1.4444310251149677",
      "0.17264066137259695",
      "-2.648017987213999",
      "-8.810605466492163",
      "2.274411372903626",
      "-6.346331620103084",
      "-7.156528001324569",
      "1.41519481398637",
      "3.1145351270363384",
      "2.6100732516303906",
      "1.6916436176140406",
      "-4.308790117366113",
      "1.7762361631086048",
      "-1.2136235620834492",
      "-6.0960846760778615",
      "0.908125429202076",
      "-4.4190013202806275",
      "3.6017193228432403",
      "-0.5988881716999882",
      "-2.407409309757126",
      "2.3560327591423245",
      "-5.420874223518243",
      "-1.2298636078076408",
      "-19.730485989426164",
      "4.3493898342170185",
      "0.0500932867442887",
      "-0.19758451581704137",
      "2.222684184693754",
      "-2.536459921358767",
      "1.0219208817694236",
      "-3.888732699851025",
      "1.339955752276054",
      "-0.5297026035793154",
      "0.9226845256804325",
      "-4.1347377571284225",
      "3.2889177095297977",
      "-1.7772534928543695",
      "-1.1901917551738839",
      "-12.457792920028105",
      "0.4150085137247069",
      "0.2559891848998507",
      "3.638677673872584",
      "-1.3396675462913517",
      "1.09362611867787",
      "-7.592825052877296",
      "2.3859711663695604",
      "-0.2736553546029121",
      "-0.004898268185523131"
    ],
    [
      "-4.194237802802338",
      "5.1825892772492805",
      "-4.32958926505275",
      "-11.119770378096945",
      "21.267115525586505",
      "-5.772038509959797",
      "-6.479777969255919",
      "-21.926323695381303",
      "4.624167887461258",
      "-2.4174950687985888",
      "-4.739238872730585",
      "-2.08501180649547",
      "-1.1262129850872764",
      "4.5370065519653595",
      "-8.297420752960909",
      "-9.316277233412274",
      "-26.685371262228294",
      "-1.5969181746180272",
      "1.1682877819051558",
      "15.744323874313132",
      "-2.399422915243873",
      "14.086922951161178",
      "22.472894462794958",
      "-10.782498877530031",
      "-12.781971124589232",
      "-8.81419786102601",
      "3.0590086264196894",
      "-0.1183887441828228",
      "3.1789738899490847",
      "4.496117957717243",
      "1.0919994988311166",
      "12.859286901841385",
      "-0.4674315720247511",
      "-0.1284020823040601",
      "-4.445251969313339",
      "-0.32912437644194187",
      "-26.154669185791157",
      "1.3257490820948896",
      "1.3584397262178292",
      "13.806880348816184",
      "-2.6083415256972264",
      "16.691934539982523",
      "-9.440396284503205",
      "3.6577791574515808",
      "0.24200538465899135",
      "7.08767269931086",
      "-0.7358673347006878",
      "-0.8932276139262979",
      "41.350683183806126",
      "-10.43809111236835",
      "-0.41835181609390804",
      "2.053603718039055",
      "-0.6012778537186511",
      "0.8136449512121477",
      "14.297038147260702",
      "-11.262762102708958",
      "-0.6087450832818684",
      "-2.6219338277966786",
      "-7.18550233574572",
      "11.942231372756584",
      "13.231974797208037",
      "7.955072057834944",
      "-2.7871780728595286",
      "-16.20169195193362",
      "-6.726873487501872",
      "9.827969494458593",
      "-7.09434522271782",
      "-1.7144556855188264",
      "2.3081578343607747",
      "3.9941306936399386",
      "-2.824498672043287",
      "-9.948799524559915",
      "18.55351311732488",
      "-17.29494398314829",
      "-4.239167737284745",
      "-48.79483760614353",
      "8.051735675584421",
      "-1.4890015338922882",
      "-0.42418239803161045",
      "5.495371379631205",
      "0.6648541658361531",
      "2.7389902350604034",
      "-1.271422282987365",
      "0.7100338669436549",
      "-19.461467835862393",
      "-4.07101428076795",
      "-16.218732228606275",
      "0.8938273789202268",
      "-0.8662960270465819",
      "-9.869279235669158",
      "-43.602548199668675",
      "1.5530945064537818",
      "1.4146131848988954",
      "11.380145781696193",
      "-2.1455531991557324",
      "0.9923029686621335",
      "-15.661666141840675",
      "4.196939849087175",
      "-1.5037455609478705",
      "0.0251484783646392"
    ],
    [
      "-1.0488635682035516",
      "4.799275297632576",
      "1.7340714307401683",
      "-3.7952323399248",
      "11.282469204948315",
      "-5.646738027658618",
      "-0.30644622017032047",
      "-12.908652689021924",
      "5.165778417883022",
      "0.8864281931783482",
      "-2.5498008158846313",
      "3.811977169086664",
      "0.5216844818760854",
      "4.356008574959703",
      "1.090573942574564",
      "-2.9001213240827886",
      "-8.059841027579065",
      "1.761032118192915",
      "-0.1594827589289275",
      "6.290096177672289",
      "-1.5443639006772587",
      "5.423433788335501",
      "7.728383081304954",
      "-3.6145822637355858",
      "-4.844419268043056",
      "-3.7151037397820326",
      "0.5295500467766702",
      "0.9095181518204426",
      "-0.08340303678361433",
      "-0.3120338970558984",
      "1.7232746309571831",
      "4.145299516967124",
      "-0.3422584147619329",
      "0.753038837136018",
      "3.1699770708324806",
      "1.3480027978556735",
      "-2.9435868234950755",
      "-0.7402631031430748",
      "-4.204113503465387",
      "5.9039765555021235",
      "-1.0162557361618605",
      "8.142557726307427",
      "-4.547691144291031",
      "0.6333599443946935",
      "1.0969103028315699",
      "2.069952419234683",
      "0.618298881694363",
      "-0.23036372241393246",
      "11.761540066216545",
      "-5.711794525605727",
      "-0.9364379251850036",
      "1.7582947182709934",
      "-0.7717459611133438",
      "0.9203652223605803",
      "5.829853759358707",
      "-8.212578724451664",
      "0.6836342890958552",
      "-7.129242021877841",
      "-8.638464413407586",
      "5.106345125762544",
      "3.7432171691468046",
      "1.6917745896129672",
      "-0.5487455225541764",
      "-3.458234848686816",
      "-1.0287402400975105",
      "5.728405912408554",
      "-6.185206614298994",
      "0.15127827470437344",
      "-4.425376211086947",
      "4.001059250724318",
      "2.0929727276016816",
      "-2.9056554687007377",
      "1.807279641918573",
      "-8.556877889824248",
      "-0.8567978505716679",
      "-16.94772243480989",
      "5.311916092986428",
      "0.2590721762420023",
      "-3.2664488817539086",
      "1.6935454401102394",
      "-1.0098162047048032",
      "2.257822272159809",
      "-1.9914571116878366",
      "0.9320489606138173",
      "-5.48265082303707",
      "-0.41573171239719925",
      "-7.300159142266928",
      "2.0454503716784735",
      "-0.3479447227039334",
      "-2.3255982902605337",
      "-12.817067964558527",
      "1.4749851633905786",
      "-0.4698344026802882",
      "3.265502466769751",
      "-2.0357804979770355",
      "2.026126176007248",
      "-6.56816924181749",
      "1.83390525580781",
      "-0.4981391721483794",
      "0.05155167049350174"
    ],
    [
      "-4.070059906532731",
      "-3.6666256142179483",
      "-3.549268947801741",
      "1.006182007324884",
      "1.4664261457565908",
      "4.485476014864806",
      "-3.9247300193378067",
      "7.4500297474514205",
      "-4.485450036193425",
      "2.3305438664351588",
      "-2.4122895950167966",
      "-5.800622200646748",
      "3.325590819803008",
      "-3.3264997095228033",
      "-6.178822926460086",
      "1.0599617875246317",
      "-3.6615816138064194",
      "-1.5566685008679308",
      "1.7691264182098583",
      "-1.1760390155437501",
      "1.4809863392419584",
      "1.2962119479073781",
      "-1.5383613846114963",
      "1.021784911423674",
      "-2.694617625716304",
      "-0.06192353003339711",
      "-0.14429466836226842",
      "-0.0757300004730955",
      "0.9372631166621814",
      "0.3082230260165599",
      "-0.4165766957955191",
      "-0.3906970936567074",
      "-0.30258222917392025",
      "0.17221593499708318",
      "-3.3736727255129755",
      "3.6244436369972246",
      "-7.089991474955892",
      "3.222854960180414",
      "-0.5383006643105542",
      "0.01930398085453598",
      "1.6846134714503975",
      "-1.015683609621156",
      "2.0041522311902265",
      "-1.308634044594125",
      "-0.22740947415868495",
      "0.5610655007314175",
      "-0.15700590349537366",
      "0.3161437864051666",
      "-0.3485310554146959",
      "0.39197193549551845",
      "-1.0316477919696052",
      "-0.32464200940955334",
      "-0.09379120565958998",
      "-0.5628698857120801",
      "5.804611612617463",
      "6.856283655783274",
      "-3.647602614734064",
      "6.118308646431677",
      "7.792905848510771",
      "-2.557778130059041",
      "4.627863753410884",
      "0.8835509074509827",
      "-1.1724912829006842",
      "-2.0718674926804823",
      "-0.13208630866628684",
      "1.7663053759478353",
      "4.489955313876469",
      "-3.9856374984755663",
      "7.247113775489959",
      "-4.022923701792062",
      "1.6484210278649791",
      "0.47477420224111744",
      "3.796590912466889",
      "0.7887285854678404",
      "-1.6035809866752402",
      "1.7297151806275295",
      "-1.9859717183440078",
      "1.4285382531022301",
      "-2.491937427157057",
      "-1.548711699626643",
      "0.0310262750441059",
      "-1.0029300862845385",
      "0.17942351473835672",
      "-0.5526832962456153",
      "-5.195560275569673",
      "-0.5043251199068176",
      "-3.1335056273917847",
      "-2.2076535704339837",
      "1.7847509059088245",
      "0.47411598419106793",
      "-2.06991538229939",
      "-0.5524200278627531",
      "0.41950960289011535",
      "-0.00539875196559694",
      "-0.040911349123305754",
      "-0.4846077353144966",
      "0.4795901143435886",
      "-0.8152438389987907",
      "0.2965524450178069",
      "-0.005130245742662291"
    ],
    [
      "4.942072217225528",
      "-3.0755289524392433",
      "2.795812188738702",
      "13.909191650032698",
      "-21.51944170347306",
      "3.2097548171523056",
      "2.902854188845775",
      "15.32136719201847",
      "-8.84728388164846",
      "6.2074620241711695",
      "4.883899076766226",
      "5.0522705568522355",
      "7.464559950153221",
      "-3.6416870125713277",
      "7.164968005748696",
      "12.526552789369983",
      "23.797016648714283",
      "1.9543926056234961",
      "0.028122511953254367",
      "-13.367805483175436",
      "3.1879773826032807",
      "-9.884389602764998",
      "-21.417174744302475",
      "14.537271702992555",
      "16.62117575490332",
      "11.826331319447348",
      "-6.4953382926783485",
      "-0.048760831496343575",
      "-3.3142979681384483",
      "-7.403935336898591",
      "-1.0028209226559441",
      "-16.453627194450966",
      "1.7658923600111687",
      "1.611765168570291",
      "7.12879069302463",
      "6.754570354026461",
      "33.111291403502634",
      "3.587596858392143",
      "-5.253936688858753",
      "-14.358297169202114",
      "2.5624292628800673",
      "-13.614931200936711",
      "11.860506287599211",
      "-8.263084174187878",
      "-0.7130914616939918",
      "-10.26748707410384",
      "1.2042506331268918",
      "2.1220832674509884",
      "-41.06280523269658",
      "10.445728781014873",
      "-0.6813554028413297",
      "-2.5310876887568075",
      "1.7975212901085598",
      "-0.3863870147469229",
      "-14.311687850269154",
      "6.1952138355384285",
      "-4.4845716246116964",
      "-0.17887676946949713",
      "7.60318534040206",
      "-15.522866157480657",
      "-14.174524226553583",
      "-9.16277139436275",
      "4.204905638207",
      "12.20352495089705",
      "8.247541654992869",
      "-10.414816884072605",
      "4.353812430330737",
      "-3.732921337548014",
      "-9.221329412389128",
      "-8.95418033507878",
      "7.063857320763082",
      "14.282150165466076",
      "-20.695722831725814",
      "16.053240868963297",
      "5.59206658122478",
      "44.43477384417505",
      "-9.601555519897975",
      "4.6887154179549615",
      "-6.511928247495845",
      "-7.8200409109141615",
      "-0.45524933508776794",
      "-1.773350980270293",
      "1.4561582342237909",
      "-1.819262547620451",
      "19.039822447139937",
      "6.265936484479347",
      "11.844081073878328",
      "-0.965589154587153",
      "4.4362260284512125",
      "13.45292918243484",
      "46.41719539216474",
      "0.17355843925776515",
      "-3.0583070702975155",
      "-12.523591020848075",
      "3.710833033273111",
      "-0.19867242285847603",
      "19.131459752805977",
      "-8.856921668744286",
      "2.983570943028323",
      "-0.02271530706748539"
    ],
    [
      "-2.410711775459813",
      "0.16277021730844415",
      "-1.1668458610888186",
      "-3.1496591539884484",
      "6.663262941853475",
      "0.8603419745009024",
      "-1.9894723888177772",
      "1.0539042109960204",
      "-0.32688360972646063",
      "-1.277487634031649",
      "-1.8903651704151005",
      "-2.0869886903320443",
      "0.049438881307662635",
      "0.5182630768364146",
      "-5.140380409887243",
      "-4.03398489841309",
      "-6.3390428588752865",
      "-1.9349776261293405",
      "1.4908834757338238",
      "3.4440312869450382",
      "1.0111679806404965",
      "4.396869201429726",
      "5.935285267405698",
      "-2.03036890812789",
      "-4.61711243369023",
      "-2.25904149423675",
      "-0.7571533229949261",
      "-0.3219128993999092",
      "2.6769164996121235",
      "1.7868147506857623",
      "-0.31456520142145894",
      "2.4367588555070947",
      "0.5032450915486868",
      "-0.8863513059228115",
      "-2.186286772040303",
      "0.8723146321986849",
      "-12.148154346587642",
      "0.7922804498851355",
      "2.9712410374252016",
      "4.62382780087124",
      "-0.25234388242214884",
      "2.7643962651391227",
      "-1.5477222395941461",
      "-0.2889920918613102",
      "-0.5840353144927216",
      "3.4095266753777325",
      "0.758036132802688",
      "1.0065408552190782",
      "12.611372577642127",
      "0.07602395253601496",
      "-0.9308316168592967",
      "0.40494463066458913",
      "1.3104749257572734",
      "-0.42242657805937184",
      "5.409717641545877",
      "0.4208612675156514",
      "-0.5390293103323439",
      "1.3722735173652931",
      "1.3316923894058788",
      "4.02958338347189",
      "2.4012587387110047",
      "3.273075686094199",
      "-0.3730375319304875",
      "-4.565538551173841",
      "-3.3214033893542925",
      "3.3715036664509865",
      "-0.8344436995504008",
      "-1.3454365399145967",
      "5.525509995905814",
      "0.10665608856104485",
      "-2.0457223326516907",
      "-1.5799147129321975",
      "6.056483796441005",
      "-4.7213252809763055",
      "-1.3156866707955481",
      "-11.253492801806834",
      "0.1334358161853653",
      "0.7373215258134005",
      "-0.4436412951962994",
      "-0.01798885946698171",
      "0.41194699942175467",
      "-2.9641355324964973",
      "-0.7673657418660456",
      "-1.6750619529256632",
      "-8.775632469772846",
      "-3.314460900403378",
      "-2.7124940137039304",
      "-0.6492441390416424",
      "1.3642620446861757",
      "-2.6784676962755865",
      "-14.87373091156453",
      "-0.6708272980760054",
      "-0.015039769391400894",
      "2.4882972124940133",
      "0.4418827634845407",
      "-1.9990005219968672",
      "-3.8681353360838813",
      "-1.0125836839972213",
      "-0.05231016892085138",
      "0.027645533430701197"
    ],
    [
      "-2.6223755769620443",
      "-4.135725545258381",
      "-0.9068947414829612",
      "0.4918388382828",
      "0.1001736683402642",
      "6.728170259260786",
      "1.7980866156743935",
      "9.891314932072852",
      "-2.245801617503229",
      "-0.8447847134098897",
      "-1.818262842921816",
      "-4.920387844022395",
      "-2.3153725042523314",
      "-3.986815037098132",
      "-2.1687174597987138",
      "-0.5407931025484316",
      "5.333924640574681",
      "-1.3478570974936446",
      "-1.5040411000224871",
      "-4.287446922586812",
      "0.9978518649916794",
      "-3.1986865689701176",
      "-5.380240919749343",
      "0.3950813542188777",
      "2.054750856667926",
      "2.6354481505605003",
      "-0.13382769316294615",
      "0.004631320478376187",
      "0.19079411589068787",
      "1.768997051474533",
      "-0.1597735508452664",
      "-3.2432147242340075",
      "0.21998528654523317",
      "2.154072386448219",
      "-4.376833514694302",
      "-2.1276433947909883",
      "-1.3263565399385602",
      "-1.240921589084621",
      "0.013385700532928476",
      "-2.232358680764516",
      "1.0056463153245618",
      "-4.729814500753962",
      "2.617609261589755",
      "0.45660209861654405",
      "0.7739684570338554",
      "-0.8539647621338818",
      "-0.9310204722884307",
      "-1.5270877229959219",
      "-8.01207055262208",
      "2.9735794072604453",
      "1.5451401299125365",
      "-1.9945470607650635",
      "-0.9574220427165725",
      "0.816457844010717",
      "3.2044290618695097",
      "8.138618533708373",
      "1.1643980447603797",
      "6.7185922900188455",
      "6.126094601617623",
      "-0.38061820853505873",
      "-3.019898802551089",
      "-1.5048158846463517",
      "0.7600305642356682",
      "2.6039155341442948",
      "-0.6603363397547979",
      "1.5852607080311598",
      "6.6550071388192045",
      "1.6502300722217265",
      "4.863799031894402",
      "-0.8700054669388748",
      "-0.47137425492529345",
      "0.6907250876632414",
      "1.2312925271627828",
      "4.594355627970559",
      "0.32380107152579546",
      "11.778022086019076",
      "-2.7350463407247636",
      "-0.7925224804078249",
      "3.482362780166234",
      "-0.8908486324754609",
      "-0.9745037258050435",
      "-1.1020627648275414",
      "2.769993592554351",
      "2.5407868862505723",
      "-0.3546598346829437",
      "-0.7965645101814958",
      "4.151325493241146",
      "-1.8495852488246691",
      "-1.7534362042006917",
      "-0.8396676420463501",
      "6.3781704215353345",
      "-1.6077594384541656",
      "-0.4347128720019388",
      "-1.8554391753359873",
      "0.9671504536122343",
      "2.4884519255622672",
      "5.476533218427165",
      "-0.5647684457932423",
      "1.3101066298479864",
      "-0.038234967357950726"
    ],
    [
      "1.2031438424383485",
      "-5.020792698305983",
      "0.42656611370716857",
      "3.8746728068755583",
      "-9.420757805830855",
      "3.2241509396718633",
      "1.468139199618512",
      "14.40716770432407",
      "-6.10242965073836",
      "-0.3060624458364366",
      "0.3319564591335986",
      "-1.676021551924569",
      "1.013554269677079",
      "-4.724159749761439",
      "0.42039589625094",
      "3.9829820740571336",
      "11.823917803273822",
      "-1.1692436354648008",
      "0.703772331409634",
      "-9.99207168976932",
      "0.4059382229264921",
      "-6.012843863669144",
      "-14.296057711225686",
      "5.530917196459745",
      "7.381627624782521",
      "7.035039619440738",
      "-2.0701417554967496",
      "-0.7375784724531407",
      "1.0343005953136082",
      "-1.7573400958966205",
      "-0.9671655616740064",
      "-7.326830179776645",
      "0.535689983660034",
      "1.062951283639166",
      "-0.5370336259685239",
      "2.1271727885740703",
      "12.600767905928087",
      "2.2802304066569627",
      "0.409456886782743",
      "-8.271811448518045",
      "0.19977700844336377",
      "-10.398117090774445",
      "7.246546523064647",
      "-1.6103132727005887",
      "-0.5198567930096181",
      "-6.841886163804736",
      "-0.21428901199502443",
      "1.4742771846338023",
      "-26.918727063531392",
      "5.653902262685709",
      "1.7107884866392828",
      "-1.9959837617319736",
      "0.712102776400737",
      "-0.5676943293059636",
      "-4.294909700053378",
      "8.643622974904858",
      "-0.28149757958214033",
      "4.523816835806808",
      "8.448418888731773",
      "-5.391173459610598",
      "-3.23093828045373",
      "-3.7935036648173694",
      "1.1912123834966835",
      "7.651274726658412",
      "0.7295737596544299",
      "-3.2421542359470084",
      "6.050439050691297",
      "-1.3945401917242704",
      "0.4556047837313795",
      "-5.884721842653416",
      "0.17664491702885618",
      "5.409174189857445",
      "-7.417374253825627",
      "10.335283015546088",
      "3.8269578320625093",
      "30.814273546313764",
      "-6.170793098312512",
      "-0.2663200367382112",
      "0.139023814834912",
      "-1.9112473387247992",
      "0.6031300925358771",
      "0.4475402920482888",
      "2.1105118030822636",
      "-1.1149402015578913",
      "6.938158380723256",
      "0.9749552398589181",
      "6.064237414204833",
      "-3.075430426939395",
      "3.051203973502923",
      "4.958811766249545",
      "26.811706877967918",
      "-0.26457938701135",
      "-0.8532532981092192",
      "-4.928550017763185",
      "1.8956021546275337",
      "-0.03627190277212443",
      "12.168867748491504",
      "-2.8250548377471363",
      "2.1991289379629695",
      "0.09342082909469504"
    ],
    [
      "-1.040966225953918",
      "-4.4001260397646",
      "-1.393414870625888",
      "4.675394172050734",
      "-8.215222958732499",
      "4.852509929172055",
      "0.06454437612038978",
      "16.166251763629226",
      "-5.135095820308993",
      "1.6027481651461222",
      "-0.09229525469188656",
      "-2.532850366501925",
      "3.0812214984854",
      "-4.0345457060110235",
      "-3.0101292369389765",
      "3.88922392688526",
      "8.235540518003189",
      "-0.8273028615991631",
      "-0.7378657228286102",
      "-6.96558942257459",
      "2.0810926581054403",
      "-5.6664252043506265",
      "-9.479238271489791",
      "5.292212864155152",
      "3.019572163601219",
      "3.8415275406576908",
      "-2.7029417164536658",
      "-0.13181336513840797",
      "-1.333311896716698",
      "-1.5349095575779734",
      "-0.6718369502868552",
      "-5.642407663525841",
      "-0.46716399928303926",
      "0.12331904573131773",
      "-1.5825845913245271",
      "2.985339924432123",
      "1.4176806101370074",
      "0.8887331870936259",
      "-2.7656580642024515",
      "-5.1429997048859315",
      "0.7173668355658346",
      "-9.25952861225237",
      "5.180380726666684",
      "-1.850031230539877",
      "0.048584287280197265",
      "-1.9196204592832804",
      "-0.30756748396905437",
      "0.010418027915427373",
      "-13.749204603122354",
      "5.709630577576559",
      "0.2946734462413128",
      "-1.388151338325729",
      "-0.03035364369792999",
      "0.32180998905133773",
      "-1.644840452872672",
      "8.455644898803035",
      "-2.5861488599028077",
      "5.327414700994473",
      "10.278738985754696",
      "-5.708409080686035",
      "-2.9023551598836295",
      "-3.257283942077764",
      "1.5756398685574666",
      "4.494277510284591",
      "2.195479134943043",
      "-2.3534110971190922",
      "5.258646346831064",
      "-2.4438793582457166",
      "7.387953185947856",
      "-3.801794207141735",
      "2.5182704656299357",
      "4.704050272087961",
      "-4.741575798361777",
      "7.859970788581422",
      "1.3501722315569478",
      "19.990851422982185",
      "-5.556368939986509",
      "0.8739403921650859",
      "-2.007863657465324",
      "-2.3660874044362017",
      "-0.3234367765778444",
      "-2.301813475134262",
      "1.4101990838011347",
      "0.28909262448298273",
      "2.746201392290168",
      "2.353745308405775",
      "6.907350918810026",
      "-2.647750185375943",
      "0.059567138388681655",
      "3.6120404885216595",
      "13.011799292346643",
      "-1.2030037614156288",
      "-1.9890935046796632",
      "-4.692829679729224",
      "0.6718469446331984",
      "0.18248803628728857",
      "6.682932033363196",
      "-3.1728608923198625",
      "0.14534734881158184",
      "-0.006925169578178054"
    ],
    [
      "1.0330370843636296",
      "5.161056286739716",
      "-3.330988739428836",
      "-19.928359505448682",
      "18.505694340539318",
      "-7.4961040536010985",
      "-3.0583750273538266",
      "-31.762020494503957",
      "14.145946531254646",
      "-6.142493883043171",
      "-2.0159728629075198",
      "-2.2993796039347987",
      "-12.26176882011476",
      "2.2875157809864515",
      "-5.92368041152933",
      "-18.11438991823408",
      "-30.940041385112895",
      "-3.09860713917395",
      "1.6137976459657066",
      "21.19498151711306",
      "-3.8805800053012636",
      "10.921280284440055",
      "28.582408111425718",
      "-21.578111151608187",
      "-17.781033567031415",
      "-18.229910474100294",
      "8.869512930470522",
      "-0.06647544403738649",
      "6.59014676441297",
      "11.659829677159951",
      "0.4392147252611566",
      "25.111980000052903",
      "-1.124985348662291",
      "-3.8479766781302627",
      "-8.848256650916547",
      "-12.664762804961974",
      "-35.82140670835059",
      "-8.30514731521074",
      "8.960583543419979",
      "16.8509621439734",
      "-2.7632714635783984",
      "20.121222694342162",
      "-18.537269331126137",
      "8.79511234012158",
      "-0.4077403638784961",
      "14.140116218411332",
      "-1.5389251776035984",
      "-1.8330375849568237",
      "58.09501037180338",
      "-13.32990258340052",
      "-0.34831130435000845",
      "4.779208622702411",
      "0.0127260158170116",
      "0.3165930343885281",
      "7.096759085593141",
      "-16.97622483640739",
      "6.7909207251266395",
      "0.8470918441750295",
      "-13.899887526712345",
      "20.881515259345193",
      "16.072607664339184",
      "13.664704282676636",
      "-6.514552373163122",
      "-16.85021907165997",
      "-12.823530803567424",
      "8.077442648399124",
      "-6.493216524684379",
      "6.742378760518141",
      "3.5275247628520487",
      "14.040890029562313",
      "-9.387717200543793",
      "-21.302664978196493",
      "23.228560704998383",
      "-21.265424897053617",
      "-8.35819097597456",
      "-65.67054262082534",
      "15.42048758897718",
      "-2.9158561577347477",
      "13.026344670128228",
      "10.994614540267332",
      "1.894413242534124",
      "2.572472009910511",
      "-2.8049113819118894",
      "0.6285313347428065",
      "-18.212769785790243",
      "-11.898612992742438",
      "-13.967358705170675",
      "1.8598143940396532",
      "-4.5194180197269676",
      "-20.155745932934316",
      "-59.04782407508658",
      "-3.1787495827074257",
      "4.2376030437124275",
      "18.806181527041087",
      "-4.029137044789884",
      "-2.623289499521474",
      "-28.84097293222565",
      "11.241789080527994",
      "-4.677474551287291",
      "0.03935379334971997"
    ],
    [
      "-0.4744312927132708",
      "-7.343401909931493",
      "-2.2701477268206296",
      "4.144488440250923",
      "-8.2362750430048",
      "9.675324459043154",
      "-0.2663952528770045",
      "19.58250991309541",
      "-6.362837814559156",
      "1.2295563180462894",
      "0.0016570428180078026",
      "-4.669348060597106",
      "2.6490665402166935",
      "-7.106513167263429",
      "-3.137172015262821",
      "1.737866794160486",
      "12.120437340340144",
      "-1.7268189060984565",
      "-0.8577772137014136",
      "-9.188138278726585",
      "2.8098566500300186",
      "-5.540738689101626",
      "-12.88171654375214",
      "3.931332599719235",
      "4.654540039189447",
      "4.021656309677628",
      "-4.463014765210371",
      "-1.000269232403422",
      "2.9825911318544573",
      "-1.61233395494916",
      "-1.9787183048792167",
      "-7.443533480593115",
      "-0.22528474353902841",
      "-0.3895394791012516",
      "-4.015187499091627",
      "2.740529385575571",
      "4.249941330618631",
      "1.1017420656156298",
      "-3.5321781369328615",
      "-6.6682450215086835",
      "1.730807346048259",
      "-10.770018032249098",
      "6.49194257831516",
      "-2.3100918511038477",
      "0.08084068344957163",
      "-3.6555684867861324",
      "-2.0205055090155533",
      "0.027053920662380104",
      "-20.485394115854803",
      "6.9918634651902725",
      "1.755642063447209",
      "-1.679005804904748",
      "0.3367570704940333",
      "-0.7614096552118955",
      "-2.6399812912572718",
      "12.269611772429773",
      "-2.7947667469384103",
      "11.630027576325068",
      "12.200907758884352",
      "-4.7508192347178975",
      "-5.0872457849562505",
      "-2.3677973814854245",
      "2.4699142067806776",
      "5.06078720762945",
      "-0.03722029030010935",
      "-1.661137522022733",
      "9.933951326303884",
      "-1.4683042051080415",
      "7.341818018599144",
      "-4.370883662573352",
      "2.427237527901875",
      "4.741686336957803",
      "-4.488056078486248",
      "10.074677313418286",
      "1.05051284707019",
      "27.9598966610458",
      "-5.8464019845141895",
      "0.7135895401442036",
      "-1.830032746907402",
      "-4.032845573172583",
      "1.1655672707157314",
      "-1.1415920956594234",
      "3.7931620461873883",
      "0.0960166867445581",
      "2.970953123197361",
      "0.08693048589931753",
      "7.008350589176893",
      "-4.654852913710613",
      "1.1657007157853483",
      "3.1756804590913545",
      "19.1312322338195",
      "-1.6865989631062919",
      "-4.0341284546823974",
      "-6.315320700496922",
      "0.13308389798427883",
      "-1.198903310123717",
      "8.651905851046033",
      "-4.260764805178497",
      "0.8439891493005905",
      "0.026380349120600322"
    ],
    [
      "-1.1122299121447587",
      "-0.1250836597779737",
      "1.4099099345509845",
      "-2.689298016316593",
      "5.318831666690147",
      "0.9280295629271711",
      "0.6481492000885389",
      "-4.292682383342117",
      "0.7188093583142019",
      "-1.8238526107090594",
      "-1.0926880498608194",
      "-0.6485579609427289",
      "-1.1285511618954678",
      "0.1944530532930691",
      "0.6288595074915336",
      "-2.700294868478432",
      "-2.1770888657648317",
      "-0.2143508222410332",
      "1.0316085245198028",
      "1.8102483708565276",
      "0.6662704407844795",
      "1.3506397193486221",
      "3.033902046926709",
      "-1.9498826568184668",
      "-0.7143272044615048",
      "-0.4861029391410566",
      "0.8911754144062423",
      "-0.07175241999255147",
      "2.8319198952742894",
      "0.988752322357717",
      "-0.3645795788855747",
      "0.20296035640799712",
      "-0.4008180376282809",
      "-0.39399004639687835",
      "-0.5847976019715047",
      "-1.2325123073912383",
      "-1.8745145202366427",
      "-0.30454958973141816",
      "1.3987137688548161",
      "2.1495107435166707",
      "0.6562749026045834",
      "3.124940779924758",
      "-0.5095063236367942",
      "1.5983181604724372",
      "0.2356020433188038",
      "1.0072400620192488",
      "-0.6995282438993006",
      "-0.12309217378097695",
      "5.323124730276539",
      "-0.3641739153821627",
      "0.21600880296048766",
      "0.42483645354079635",
      "0.6728101545912323",
      "0.6590922502220006",
      "3.2002399697472974",
      "-0.20714111821855552",
      "1.0400557497749776",
      "0.9148023240832258",
      "-3.7326530894246135",
      "2.459836351708598",
      "-0.9709216622364257",
      "0.29484210490881063",
      "-1.3053874981011817",
      "-0.892152665535122",
      "-2.963700185409643",
      "2.3912964352589765",
      "-0.29501477984804",
      "1.0251412257898804",
      "-1.5464554533889734",
      "0.6887706522913514",
      "-1.7509386583001574",
      "-1.267368215069666",
      "2.571270605956912",
      "-2.1303812783318867",
      "-0.9404474628202105",
      "-6.270608067669346",
      "0.8446654690505506",
      "-0.6429249111822942",
      "0.8832310104425789",
      "-0.3510920395407272",
      "0.03200090710015794",
      "-0.22121432711476108",
      "0.5124803230771582",
      "0.08780713403834865",
      "-2.069301735896216",
      "-2.453080031511977",
      "-2.657031909023277",
      "-0.8005172576065047",
      "0.1315183742123459",
      "-2.0887491759177217",
      "-5.558928824516074",
      "-0.0232151484495731",
      "0.6142502379601481",
      "0.16541859192955816",
      "-0.5770859882210001",
      "-0.19901351267646447",
      "-0.6014501515616976",
      "0.7957455304558002",
      "-1.0004411062590326",
      "0.0012661149283285146"
    ],
    [
      "1.604423556011551",
      "5.308477852482574",
      "2.905587483195892",
      "-5.062104658109767",
      "7.165287105398506",
      "-7.873335955582891",
      "-2.106114146280361",
      "-18.725804131347903",
      "3.7920044237852006",
      "-0.8135437729125228",
      "-0.8089592500923395",
      "4.84287846418319",
      "-1.0852213693195094",
      "5.667162189607642",
      "3.6548750805745907",
      "-3.3611100577111483",
      "-9.861400643365336",
      "-1.4346988966907779",
      "0.1354664199183786",
      "7.483616187418724",
      "-1.6919377640476136",
      "3.400576658936543",
      "10.529621080434675",
      "-4.4764127909295555",
      "-3.9563882437875666",
      "-4.586791577728899",
      "1.2584896913475223",
      "-0.7187029793543988",
      "0.773173847541438",
      "0.7706329342572126",
      "0.24811427671432879",
      "5.302189591965373",
      "-0.05180158857887958",
      "-0.794388583946463",
      "2.577641120838979",
      "0.11028815838824407",
      "-1.4829200363492712",
      "0.8540836988528456",
      "0.5050119658850563",
      "5.821790440818517",
      "-2.6076474544049613",
      "8.907119119884923",
      "-4.802168678095521",
      "2.3295473234113646",
      "-0.0692588631418344",
      "2.16089802394161",
      "-1.8009997211646287",
      "-0.1203565182140278",
      "16.541601804196393",
      "-5.8800260602216605",
      "-0.1962535896969639",
      "1.407411134317704",
      "0.36640491863226005",
      "0.5245513707851566",
      "1.2559103962950575",
      "-11.448194418019302",
      "0.30449591080487354",
      "-6.901943779131917",
      "-11.423260886673136",
      "5.646843617310557",
      "3.4230843857961584",
      "4.625333918929629",
      "-1.1659215666241403",
      "-2.920045026173985",
      "-2.4671143885350517",
      "4.248595364827258",
      "-8.277805955426876",
      "-0.2594040289674902",
      "-7.733674165159668",
      "2.8798153812901135",
      "-1.3809804481391856",
      "-4.084316787343207",
      "3.4823927337689784",
      "-8.219843520676246",
      "-1.1495042105170263",
      "-22.595813442221225",
      "4.605735309071142",
      "-0.7509950897964852",
      "0.3187884880255906",
      "2.9338752419315712",
      "1.520181097502167",
      "3.0817330426756104",
      "0.16002959561075408",
      "-0.45049777312849154",
      "-2.602966146736007",
      "1.2843476694066456",
      "-7.371290490501548",
      "-1.063260440620975",
      "-1.008858416180115",
      "-3.6716502294118505",
      "-15.653646770425894",
      "1.7386866015416356",
      "0.32985932880996993",
      "4.298943161544834",
      "-1.1614019760105683",
      "0.32360328160309426",
      "-8.378438645850519",
      "1.6274704134394347",
      "-1.9891702522306822",
      "-0.07277740681029107"
    ],
    [
      "3.9997798566129457",
      "7.0193327852340515",
      "-4.656708391861089",
      "-5.931417063469201",
      "8.234993976703548",
      "-9.490559632481153",
      "-1.5714948518322547",
      "-23.345293081623378",
      "8.04380416899788",
      "-2.9660659284692747",
      "1.6792313068601195",
      "1.7863450833337664",
      "-7.0017629704928614",
      "5.189827413044766",
      "-2.355339705894291",
      "-6.296724260170291",
      "-21.249837647317452",
      "1.2095057809126948",
      "-1.5012650183807241",
      "13.46990737413337",
      "-5.992028527352301",
      "10.806750775116482",
      "18.56442730894705",
      "-11.50515399747905",
      "-10.224055837772802",
      "-9.755575242683193",
      "3.9557389110326873",
      "-0.04883977823532596",
      "-1.6574868261689335",
      "5.058613916923499",
      "0.6264386822708666",
      "16.373715816923507",
      "0.48987439779238984",
      "-0.7427190573388411",
      "-1.9722490031101743",
      "-7.787882789599599",
      "-15.597330099331815",
      "-2.6719769835719815",
      "4.844113754158511",
      "9.176373615360397",
      "-3.8744364552045942",
      "13.457967987581194",
      "-12.256187763022584",
      "5.925037301133271",
      "-0.8659527520584344",
      "6.426969098242652",
      "-0.6560451989672157",
      "-0.9916718836755777",
      "31.064908322537974",
      "-12.238643638092201",
      "1.007849112290057",
      "1.7958475716259232",
      "-0.890637707665536",
      "-1.0433264520283327",
      "-1.3602171061620587",
      "-15.533874960166209",
      "4.528063249887515",
      "-6.368263796560418",
      "-8.947635401746531",
      "8.414626030503266",
      "13.910248832209186",
      "6.549104187353755",
      "-0.9777517003040739",
      "-13.270568079556362",
      "-1.2022532880418937",
      "1.5610366978763925",
      "-7.760293542329489",
      "4.498408552522639",
      "-2.7846645418818885",
      "7.140119268462633",
      "-4.755927238470377",
      "-10.801800458890789",
      "12.920336644586147",
      "-13.432444554570932",
      "-2.9003151675097003",
      "-39.997408069774295",
      "10.714924524815197",
      "-3.574347482610877",
      "6.826214213176403",
      "9.121559592208259",
      "1.3401095197525095",
      "4.4328909719786305",
      "-1.708311339154381",
      "0.030627163096537346",
      "-9.395317057904384",
      "-3.0843457809139645",
      "-11.707131134545287",
      "5.418438756200769",
      "-4.293295274302244",
      "-10.056421451800746",
      "-31.37430919572284",
      "1.1465709702933766",
      "2.0153471101257923",
      "13.690348542669183",
      "-0.6700773643016651",
      "-0.6524940934410598",
      "-17.84893328425529",
      "6.522705386759382",
      "-0.9046587146241124",
      "-0.0008927697800904759"
    ],
    [
      "0.7536407945840116",
      "1.9897021913254436",
      "4.575301723885629",
      "0.36236366101674605",
      "-2.6802935434019166",
      "-2.5970402221869793",
      "-0.7613508100707841",
      "-1.4874260937462451",
      "1.5110597000855777",
      "3.641354114534474",
      "0.5128510958856337",
      "4.685231631138355",
      "2.715437665348518",
      "2.209421718192708",
      "6.900082844881545",
      "2.7158361384227634",
      "8.277878241898435",
      "-0.15321963564718064",
      "0.9323280500830042",
      "-2.430588654868818",
      "0.41375610791932743",
      "-2.5826621969130628",
      "-5.062726907586547",
      "3.5735024979985255",
      "4.744150232322123",
      "1.5710037693643573",
      "-0.20202738213181462",
      "0.19584363628322107",
      "-0.5858574533511091",
      "-3.433262337895202",
      "1.3861760314177618",
      "-4.071068013739593",
      "1.2284669891208477",
      "0.8185690219311936",
      "5.590604461041102",
      "4.30271308701706",
      "15.1004242765607",
      "1.0843622049186097",
      "-2.2535270456707868",
      "-2.694670336728253",
      "0.7280090040743332",
      "-0.9398901675724812",
      "1.9816740888760669",
      "-5.554439052180043",
      "0.23783175820917926",
      "-4.116618772331174",
      "2.279217229421852",
      "1.1909939055375462",
      "-12.156674356955854",
      "1.1010831925014553",
      "-2.098328577594988",
      "0.48742892415195066",
      "-0.4246870453797987",
      "-1.1107039713714781",
      "-2.088097755573624",
      "-1.9697729072593462",
      "-1.6591911099826906",
      "-5.401633183562848",
      "-4.32529413269157",
      "-0.366733064380169",
      "-5.382330649447287",
      "1.0638848718439207",
      "0.21700373317013796",
      "5.979027601941975",
      "1.6522378694536735",
      "-1.0808490882637911",
      "-2.2184952678954923",
      "-1.8326912528727894",
      "-8.429076571608423",
      "-0.08099350359977844",
      "3.1820305640197417",
      "2.552821588079172",
      "-8.029002684013324",
      "1.2725832030697777",
      "1.6222900928242805",
      "10.587458023709315",
      "-0.5909443960360521",
      "3.4085838480583095",
      "-4.052868530993981",
      "-3.1545467253082182",
      "-0.17703280610223324",
      "1.1093508506270653",
      "-2.04569090214813",
      "-0.8824495183296873",
      "7.632169212397245",
      "3.0818192200842405",
      "3.2679535663344246",
      "0.61269596955625",
      "3.9610138656804694",
      "6.061668211618011",
      "14.481850266349017",
      "0.8461170092550984",
      "0.4429032076317486",
      "-3.7828407545943907",
      "0.029995648132670538",
      "0.32564829855031624",
      "3.7811298261052766",
      "-1.510392759971769",
      "2.3605687871697065",
      "0.013274484742398045"
    ],
    [
      "0.9780500494769704",
      "1.276625294346426",
      "-0.4526073418518199",
      "-1.7305591566513616",
      "1.3542026679699124",
      "-2.0974860874253776",
      "3.4187696222004638",
      "-4.87716157337152",
      "1.7001979184348186",
      "0.024529988966516092",
      "0.675638301578715",
      "2.43673237474191",
      "-2.2231603304085046",
      "1.4333042632131876",
      "0.6203109712271572",
      "-0.4436175150123412",
      "-2.0325148397144717",
      "-0.585769653961516",
      "-3.334102182467407",
      "1.7225496210400066",
      "-2.2837739135661197",
      "2.1471419102574623",
      "1.2704732582369729",
      "-1.6005308639931748",
      "0.7321162795108763",
      "-0.23655923103830617",
      "-2.2643331638100697",
      "-0.019048832536236744",
      "-0.607575807550121",
      "0.07272597532980318",
      "-0.6239050747834157",
      "0.7934051250276524",
      "0.24126715059617893",
      "-0.7996429127768321",
      "1.5407834496190118",
      "-3.012099749143882",
      "2.250579614359155",
      "-1.2476943421417714",
      "-1.224648564446065",
      "0.9105736977663008",
      "-2.3275838803984596",
      "2.5510482928938605",
      "-0.69799852780772",
      "-0.4329726921999834",
      "-0.5067565176943333",
      "-3.0720748756876417",
      "-0.0051082016514965405",
      "-0.0767781807895937",
      "1.5336997310516796",
      "-0.3405968466411719",
      "1.2271626925033199",
      "0.003450657717560718",
      "0.3983694554808281",
      "0.35137132143766164",
      "-0.831782821425331",
      "-3.603276273536269",
      "2.747598045502219",
      "-2.352384807648209",
      "-1.7267161922504686",
      "1.728846117386528",
      "0.5645912770255477",
      "1.0208690366404218",
      "3.0579379422995494",
      "-1.4881069445712567",
      "-0.2997143536937705",
      "-0.36003173641022146",
      "-2.3737123642834623",
      "3.0586261244194604",
      "-4.133502865184367",
      "1.252636826638421",
      "0.757206217120624",
      "-1.3179527252062888",
      "-0.4429401902550854",
      "-2.0529697273238754",
      "3.0290133539543387",
      "-3.403176287420239",
      "0.9945791734310327",
      "-0.5995455977786899",
      "2.000982597713471",
      "1.5883887869726099",
      "0.4305973194137544",
      "2.2555367817006626",
      "-0.01735523353187584",
      "0.013242945076625462",
      "-0.4610628980560802",
      "0.03350744485682183",
      "-2.9146926829348216",
      "-0.06575250935843566",
      "-3.3118995147926107",
      "-0.21425844918847245",
      "-0.7581311814132232",
      "-0.1956658917749217",
      "-2.2369740822208617",
      "1.2793529063044164",
      "0.7002466772029264",
      "-0.6108593829261225",
      "0.25117533598650343",
      "-2.0975496267957383",
      "-0.28901297963192624",
      "0.0007919934562296407"
    ],
    [
      "-4.982964122517339",
      "-5.969924116816358",
      "-0.23985474784051117",
      "-0.9725098595049179",
      "3.345539393663414",
      "6.589572001930208",
      "-3.7460912445139987",
      "14.046578711975753",
      "-4.426535163232567",
      "-0.7581429514931465",
      "-3.354291858472044",
      "-6.733753991409041",
      "3.6219652505828117",
      "-3.3360316844473674",
      "-4.034491767329384",
      "-1.8612033213050576",
      "4.403524790154002",
      "-2.666365015604023",
      "1.1118565244314416",
      "-4.402185894751234",
      "3.9164223006300993",
      "-2.087603148626078",
      "-4.041933951187648",
      "0.7865940193731386",
      "-0.015334578222110372",
      "3.2254848258951907",
      "-0.1068130141158826",
      "-1.2548910682357644",
      "4.155542299592763",
      "2.648172425290405",
      "-1.3896269057766735",
      "-3.1522241644960745",
      "0.3661272976958102",
      "-0.518322184251612",
      "-6.33997335953182",
      "0.7832899125849214",
      "-6.61402648284088",
      "1.4730765849722611",
      "1.1797600793431118",
      "-0.5736892694118465",
      "1.622568248483842",
      "-5.662659394793439",
      "3.0516167955765083",
      "-0.06825432111670425",
      "-1.3349084136860085",
      "1.0005354463891145",
      "-1.7941254783280751",
      "0.2712454946230736",
      "-6.32044719890529",
      "3.9439475108012796",
      "0.5001752434268877",
      "-1.6725799041999614",
      "0.5116298448136053",
      "-0.6733636124594862",
      "7.601142719971526",
      "10.232877855558058",
      "-5.322657541829247",
      "6.895994529479314",
      "6.988397553894389",
      "-0.3946577249835169",
      "-1.6223044820825043",
      "-0.5510131961874334",
      "-1.2545337284608797",
      "2.81201857722126",
      "-3.4942404584500357",
      "3.411573473091778",
      "6.77608280276787",
      "-3.153474984481455",
      "8.944375799169583",
      "-3.3484051450674768",
      "-0.7231953174565802",
      "1.2257882538521163",
      "4.681334645711047",
      "3.0992284787767077",
      "-1.5219529785110884",
      "11.952910278873505",
      "-4.109080619651057",
      "-0.6557633624813667",
      "-0.12064225691674965",
      "-2.794109487385904",
      "2.1651694407747595",
      "-4.011240996573797",
      "2.726297455938499",
      "-0.8596058910243123",
      "-3.744445278764519",
      "-3.01105403954936",
      "4.876869496942077",
      "-3.569715866768266",
      "0.46218311611243923",
      "-1.8282047712825467",
      "2.6339807528397348",
      "-0.6094513596813657",
      "0.3645690203365786",
      "-1.4428898595199822",
      "1.5133010437173013",
      "-1.2541589526233932",
      "4.941909391693362",
      "-1.4923429934035233",
      "0.161021253741534",
      "-0.06020932783342311"
    ],
    [
      "-2.3310192469431366",
      "-3.4194428592482766",
      "-1.4862761614872027",
      "2.3867462627207585",
      "-3.215995485133547",
      "2.841565903083079",
      "-0.13067174518803926",
      "11.957249287124416",
      "-2.793501755886664",
      "2.7878882484935574",
      "-0.417645966357318",
      "-1.8187810985909376",
      "1.6876996407109215",
      "-1.0613943718774876",
      "-1.817594763043777",
      "2.2647821113466704",
      "5.037934467439157",
      "-1.3579244996762863",
      "0.1529750166984315",
      "-5.703097233722999",
      "0.5771499516149856",
      "-0.038530700667187445",
      "-7.326073798012373",
      "5.2183073775071085",
      "3.409238536992948",
      "3.9535422091293544",
      "-2.85872918858824",
      "-0.9851495392176944",
      "1.8183986108563222",
      "-2.14672010758704",
      "-0.9764235017316013",
      "-5.493695802639557",
      "0.9039390455999976",
      "-0.6748635752565255",
      "1.468841454341546",
      "1.624313669691683",
      "2.3810300654207097",
      "-1.5573798051226253",
      "-2.3153956055872635",
      "-2.9686020061420635",
      "0.6509431022715094",
      "-4.917363824240972",
      "4.693286331248889",
      "-4.289258450170833",
      "-2.241818039720189",
      "-6.109633719768852",
      "-0.12214968488870506",
      "0.5920022493492376",
      "-14.117628847567303",
      "5.503291222945577",
      "-0.7063230821048873",
      "-1.2072348172464182",
      "0.7852581517107389",
      "0.15017584520795324",
      "1.0256141790221711",
      "7.207392161398924",
      "-1.3981534792790526",
      "2.484544411417614",
      "7.035750136928465",
      "-3.56727583424176",
      "-1.158351740144312",
      "-1.3252475555931293",
      "1.414331385378797",
      "2.3602242473233126",
      "0.42015895757927796",
      "-1.424278164401312",
      "2.3266262062955265",
      "-1.8613215833080081",
      "2.733697986977121",
      "-2.0313001535659487",
      "2.9300619775213166",
      "4.320798118117972",
      "-3.0413981384847157",
      "4.603903828693524",
      "2.89939535369548",
      "17.94615387377569",
      "-4.185511432184114",
      "2.5686703389003567",
      "-0.30565628733505495",
      "-2.062032513762472",
      "2.5667032024383567",
      "-0.11718652593001498",
      "1.0290078088864179",
      "-0.646823366130215",
      "-0.23466348513766155",
      "-1.3738441943930715",
      "0.2672631661811109",
      "-1.8082587700496888",
      "2.114579057291695",
      "5.625158829637167",
      "11.731191933526503",
      "-1.4575603996432946",
      "-1.3864493927932613",
      "-4.561535934995583",
      "2.466813575254812",
      "-0.9229166144484988",
      "8.551516487811591",
      "-4.09815541237263",
      "0.5492724141861091",
      "0.014555028709604297"
    ],
    [
      "-9.422274628984525",
      "-15.964361097299822",
      "6.51835308755892",
      "22.234518775431678",
      "-22.185607644087995",
      "24.549511135905714",
      "0.43973965024016504",
      "59.81073920238421",
      "-21.491788696275812",
      "8.552177709621777",
      "-3.994680009392039",
      "-9.86773592456809",
      "16.159370408044552",
      "-12.100030699321474",
      "5.044524045365161",
      "21.509350564986107",
      "54.451063027297735",
      "-2.3673197811367035",
      "-0.12411123871561139",
      "-36.04394373200824",
      "9.338358193896088",
      "-22.828002764032735",
      "-48.82947820958017",
      "25.597896346509476",
      "25.792243342252263",
      "24.456144028144436",
      "-9.37816446651443",
      "-0.4210866739705664",
      "-3.7649982445154935",
      "-9.764085521342027",
      "-2.2110458272609743",
      "-35.03430269579937",
      "0.9759616214397288",
      "3.882748366033666",
      "-5.009722672432781",
      "13.900817086555277",
      "42.7716098399497",
      "10.51087743935816",
      "-9.416177866626853",
      "-26.41042401305881",
      "7.634823305432",
      "-38.35128211268497",
      "26.86950251028337",
      "-9.387020532278054",
      "0.9320113042025381",
      "-17.40233120897696",
      "-0.5325364041179231",
      "2.5765503040323674",
      "-88.81144457600128",
      "26.232005141655797",
      "0.8972403357713423",
      "-5.53017159538836",
      "1.860877783767465",
      "-0.04119416166825457",
      "2.3684378431181843",
      "39.89213279881387",
      "-11.983559122852306",
      "13.559537004901106",
      "27.103140685883258",
      "-26.203246260788283",
      "-27.200391796449885",
      "-14.55370924783948",
      "4.901363300237074",
      "30.506560595891045",
      "11.078002606024132",
      "-4.730561374274882",
      "27.251186208288786",
      "-10.5786687794959",
      "5.398986711426916",
      "-20.876204028115435",
      "10.970848928853451",
      "25.65960820969281",
      "-24.167229019648754",
      "36.516398247828235",
      "8.068051483312258",
      "110.2080244515742",
      "-23.55367060227355",
      "3.9509250474575484",
      "-12.160964991803931",
      "-17.022325728032925",
      "-2.1637349169433464",
      "-7.265873645795061",
      "5.712178287901251",
      "-1.996073576238074",
      "23.90868118467845",
      "13.293774239845126",
      "32.237393782583325",
      "-9.975835323619961",
      "4.885688868827629",
      "21.058086626818938",
      "87.6525862254895",
      "-0.8439087134674178",
      "-4.1775708980093444",
      "-28.72629540396745",
      "4.509459053366517",
      "2.229146874067369",
      "41.4584946889073",
      "-13.82042111821489",
      "4.175131435922781",
      "0.032355952583187346"
    ],
    [
      "-2.7901082003989512",
      "3.1244359520094185",
      "-5.228507614385308",
      "-8.021186383468034",
      "15.591288766901156",
      "-2.747643920200746",
      "-4.75426529780778",
      "-16.868249523853386",
      "4.816705639870335",
      "0.11271389713474353",
      "-3.0332300605759563",
      "-4.045221598273637",
      "-2.9927032184898703",
      "2.995565307473315",
      "-7.819172384604273",
      "-7.69891982237179",
      "-24.586194228911317",
      "-1.3662962862555645",
      "2.7757673605936017",
      "12.657018570649681",
      "-3.087038818834623",
      "11.943974467952792",
      "20.367601464988763",
      "-8.1082174801769",
      "-14.005767761014095",
      "-9.655388756344607",
      "5.135848606272528",
      "-0.263751241994181",
      "2.1797281127749297",
      "5.1919144236737225",
      "0.4552344541302681",
      "11.412095458961609",
      "-0.36492779079101884",
      "0.4227346971467937",
      "-5.639958159774454",
      "-2.330475790255113",
      "-27.950122406634822",
      "-1.6612392864807763",
      "2.3666348366204812",
      "11.94489221976705",
      "-1.5186384821321979",
      "12.94737391856297",
      "-10.560745117371335",
      "2.2921295238046313",
      "-0.02919755619500768",
      "7.882507568697047",
      "-1.772904165110318",
      "-0.8642919850009227",
      "39.20636655530451",
      "-9.101629783263371",
      "-1.7313513369321265",
      "1.969752591904946",
      "-0.1275234699165964",
      "0.6257144735687502",
      "9.913052975838005",
      "-7.413999735938107",
      "1.04427905250744",
      "-0.09706433986483524",
      "-4.358296902283021",
      "8.155823299160357",
      "13.711821960284446",
      "7.833229099164913",
      "-3.9567600908554534",
      "-14.327596102890844",
      "-4.834286933454731",
      "7.382141662164901",
      "-4.310454608567541",
      "-0.34951659041184885",
      "5.515928489146559",
      "5.0379251017541025",
      "-2.125823984861194",
      "-8.85844078111623",
      "17.68093885422698",
      "-13.275292405765892",
      "-4.767250797738012",
      "-42.56871545186199",
      "8.6954252040491",
      "0.6738883252245624",
      "2.9511638106348514",
      "5.678388125403546",
      "0.815256038749514",
      "2.3381345676675207",
      "-0.44439435814592143",
      "0.20696800513403363",
      "-17.954851717574197",
      "-4.490530753377522",
      "-14.825220288450836",
      "1.1942968693081268",
      "0.5319246131148313",
      "-8.96755642013962",
      "-43.49063984859658",
      "-0.6010455844900063",
      "3.540998568305203",
      "7.704210596444006",
      "-2.137226414562607",
      "0.7819798227010369",
      "-16.48599885322449",
      "5.795838860724932",
      "-1.1900847022536138",
      "-0.0011064963777113967"
    ],
    [
      "2.8138589735642516",
      "9.914097342659453",
      "-2.727758740776334",
      "-15.848825124591006",
      "17.0185528492394",
      "-17.79000864530064",
      "-0.5089809925284597",
      "-32.03956722417996",
      "13.24175081251208",
      "-8.683269794426522",
      "1.1346873586365673",
      "4.41732668167825",
      "-9.917215034904146",
      "9.462022320612679",
      "-5.081281399993526",
      "-17.68741539565624",
      "-35.04136420292103",
      "2.40968335517704",
      "-0.3811811456991589",
      "21.405204997891076",
      "-4.9416931287223935",
      "17.781992514147095",
      "30.725015161898583",
      "-17.982448944284553",
      "-17.486503258887595",
      "-12.249565735610048",
      "4.916424878153582",
      "-1.65839879750687",
      "5.360953635982486",
      "6.930715140153732",
      "0.6321774170056272",
      "20.391893529074757",
      "-0.2753503045438026",
      "-4.276826689528034",
      "3.3082949279238205",
      "-10.770935068133122",
      "-31.4160548510443",
      "-6.423848789651234",
      "9.904464626696921",
      "18.598631903096216",
      "-6.366124970564452",
      "23.39016636015872",
      "-16.366964304014925",
      "7.710635144216293",
      "-2.604426203565413",
      "10.70854831205054",
      "-0.8835334950110432",
      "-0.7962330961444936",
      "51.192149694230274",
      "-16.835131220529405",
      "1.8775734569363298",
      "1.9631974117097915",
      "-0.5622598438521806",
      "-1.1793380189253588",
      "2.297319914883852",
      "-21.892169832682324",
      "6.05413587135475",
      "-10.577632134922082",
      "-16.74979351631777",
      "20.630904306910292",
      "17.60051187882782",
      "6.969588305579012",
      "-3.4432754586527587",
      "-19.501322320290452",
      "-9.964221008370163",
      "4.621987376634727",
      "-18.482850302507423",
      "7.541138212857198",
      "0.9816092288025012",
      "13.09393177442452",
      "-10.222076075592884",
      "-15.560277893996808",
      "17.19997353247017",
      "-25.311449250352183",
      "-4.697979089330656",
      "-64.0552920673763",
      "14.132839792059503",
      "-4.945386696402574",
      "8.560691060501606",
      "10.82548747549067",
      "4.851143023609447",
      "3.7383823549688047",
      "-1.176688554472781",
      "0.32472293821498277",
      "-20.235772248977323",
      "-12.148351597669883",
      "-22.871263470667657",
      "6.740885764966848",
      "-4.131570828370696",
      "-15.087903495313657",
      "-55.04869019744388",
      "2.5698882586227256",
      "1.680845735113214",
      "19.86580853271673",
      "-1.8472384881167931",
      "-4.058683297654017",
      "-22.165898695713622",
      "7.325956560841537",
      "-2.2174587296373174",
      "-0.02501492295468511"
    ],
    [
      "3.7223750500154615",
      "6.0082329844381075",
      "1.96047033070573",
      "-2.0917324926080774",
      "2.4941521001195492",
      "-7.533494862131886",
      "0.13205827953580054",
      "-17.7513725475629",
      "3.7228156730320574",
      "-3.9821588011030444",
      "2.4133974338361575",
      "5.36873918350682",
      "-2.755565774571373",
      "4.3299591291547905",
      "2.891910224072296",
      "-2.8724003930172612",
      "-8.256185542009122",
      "1.7874766620191",
      "-3.29060468593775",
      "8.550325493460255",
      "-2.9741608892863907",
      "4.132059767317376",
      "11.290340627396766",
      "-3.9868778843388646",
      "-3.783839126676318",
      "-4.02394174454922",
      "0.4677753160009175",
      "-1.4383752320896839",
      "-0.960144770327479",
      "0.08447390090447099",
      "1.506438535666522",
      "4.793192137671366",
      "-0.8392294455454244",
      "-0.017487101269601693",
      "3.3922957861643748",
      "-3.0214077936922057",
      "-2.499787381663398",
      "-0.6099314165108852",
      "2.3465817261075737",
      "5.544482347393807",
      "-2.168395313456989",
      "10.015812054351512",
      "-5.731743460157733",
      "2.8860661237659584",
      "-1.7124088583033228",
      "3.020460949117234",
      "-2.255655851913165",
      "-3.6139597671713912",
      "19.482941351657104",
      "-7.336530018906798",
      "-0.2438591995803533",
      "0.03795039517464288",
      "-2.8869234267977437",
      "-2.641239669541593",
      "-3.5980831184987356",
      "-11.899338705505324",
      "2.2742212780157627",
      "-6.959898105808983",
      "-10.609648645404848",
      "4.765443677799494",
      "1.4171324311288322",
      "1.9412277677209162",
      "2.719371333821398",
      "-4.650175497216841",
      "0.47552481499495897",
      "-1.1600233937770885",
      "-8.276032799410606",
      "2.207640294821142",
      "-6.792739023631625",
      "3.1567119555897496",
      "-3.3054779751184182",
      "-3.02904080311521",
      "1.9670842252688487",
      "-8.738659761597752",
      "-1.0183741361068728",
      "-25.875035483960485",
      "5.619355073716147",
      "-2.2540431511844377",
      "1.3375937906771602",
      "3.659492959818565",
      "2.560876673437057",
      "2.4918516372379567",
      "1.3080610998528472",
      "2.5245603209018013",
      "-1.4587907352803478",
      "-2.1410245405431794",
      "-5.075192648604761",
      "2.2071638182077455",
      "-5.38916390615418",
      "-3.228606397663728",
      "-16.774952405010957",
      "1.583746915372096",
      "-0.9106936290653806",
      "3.7657343406737467",
      "-2.5011941698555766",
      "-1.8145878115484038",
      "-8.102350386342426",
      "3.069718425153099",
      "0.06654061817731657",
      "0.03978583389849957"
    ],
    [
      "-1.8272639579396264",
      "-2.4860385023246385",
      "-3.0578918716094026",
      "-2.1272586242961147",
      "2.8880020831718203",
      "2.079361931909066",
      "-0.7782120474969164",
      "3.5267393004800183",
      "1.555099461382207",
      "-0.5127982136414992",
      "-1.3359572086075127",
      "-3.9673324599037945",
      "-1.9501691132317203",
      "-1.3470839574247322",
      "-4.333495069984974",
      "-2.1033828768785794",
      "-4.794016174677615",
      "-0.2882784248883201",
      "2.1411539664603976",
      "1.0615993192738171",
      "0.265667934519356",
      "0.5009413822472405",
      "2.4363073769970733",
      "-2.217213752433685",
      "-3.823309956439013",
      "-1.6817194679749874",
      "1.4676107292765104",
      "0.16103120752400632",
      "2.1491924643132463",
      "2.090554833108688",
      "0.41851253112443765",
      "3.5909641096644753",
      "-0.3671341942290617",
      "-1.0479053530765574",
      "-3.3609320719534583",
      "-1.9197912863958153",
      "-10.173396165615717",
      "-0.9569970547708981",
      "-0.5913790097585344",
      "1.6623381543287048",
      "-0.6074710193602046",
      "-0.45166577433356275",
      "-2.1033684078532207",
      "0.5649252626703413",
      "0.0538126706193736",
      "2.995900003627463",
      "0.6950856070570643",
      "-0.1672102124238625",
      "6.642346831210994",
      "-0.8860326311306403",
      "-0.9689395977332637",
      "0.888898716602697",
      "0.3344069901405633",
      "0.8969629285085539",
      "3.319608053918949",
      "2.678234526861767",
      "0.6946800826416928",
      "5.05291454314625",
      "3.848298457869108",
      "2.095131260186406",
      "4.564392215521313",
      "0.5819856938032273",
      "-2.8677382974529833",
      "-2.7125698165773358",
      "-2.726770088392028",
      "1.6610044966159005",
      "1.7693647216281756",
      "0.9796968254002378",
      "7.228276550258839",
      "2.017293489836843",
      "-0.03028313668896922",
      "-2.68987596232326",
      "5.36275267886037",
      "-0.8446046103235472",
      "-1.4448744761529866",
      "-4.978965135081267",
      "1.097597835543588",
      "0.27509277915194036",
      "1.2526893490893587",
      "1.3581223816979715",
      "-0.2852391620301335",
      "-1.2691141131916186",
      "-1.2453264668398776",
      "0.15632478510703776",
      "-4.454232110405263",
      "-1.5237025050686948",
      "-0.7854528297280917",
      "-0.1468955581985888",
      "0.5617106051996297",
      "-2.644696576055901",
      "-8.442352257088299",
      "-0.12805723821936593",
      "1.1330305989617018",
      "2.593441240907935",
      "-0.507285922989761",
      "-0.5487348952662714",
      "-3.5592581111586505",
      "1.2715768394135836",
      "-1.3278495744143257",
      "0.0005788093876656842"
    ],
    [
      "7.610805323235174",
      "11.180479793747889",
      "2.4035382422009888",
      "-7.451413171257768",
      "7.08471434063445",
      "-13.345777027468992",
      "0.4874371477104586",
      "-34.77344220155425",
      "8.742618736187183",
      "-6.0098709311690115",
      "3.6197859790689733",
      "9.161801842368112",
      "-5.939129788647067",
      "7.643656328418534",
      "5.205221534019331",
      "-6.930153739706672",
      "-17.57731665710192",
      "1.9333501920227378",
      "-3.1986001930428376",
      "16.111768290484953",
      "-3.7180665182550223",
      "7.0960641311533",
      "20.716495883597258",
      "-11.953248894889752",
      "-6.8599762378832985",
      "-9.763299353765483",
      "2.829788794686589",
      "0.311334082937189",
      "-1.69350449598326",
      "3.195482296904127",
      "1.386597105208235",
      "13.633805454412617",
      "-0.6551446517767597",
      "-1.3929020196585613",
      "3.4944465670635547",
      "-6.842778106522673",
      "-5.971886641921089",
      "-2.1355312830836786",
      "4.561129427732175",
      "9.72287580888644",
      "-3.409622826380675",
      "17.47427247774133",
      "-11.181396246923317",
      "7.094379253627712",
      "0.31291723204370053",
      "7.441060259253659",
      "-0.5947149631798097",
      "-1.5300017427826968",
      "35.59521312334093",
      "-11.737547219209384",
      "1.956556265923535",
      "2.4393152923156656",
      "-0.5174931381153506",
      "-0.11435428268704445",
      "-6.175602122337433",
      "-23.16061076067025",
      "4.247732243716566",
      "-12.237344640483052",
      "-20.011433328425237",
      "10.918851477948476",
      "5.227425062498103",
      "5.5136471407705265",
      "0.5430808790243421",
      "-9.4412295275259",
      "-1.767242842668777",
      "0.05140863077058017",
      "-13.55353115953",
      "5.283791820169061",
      "-12.27704382380857",
      "7.730411814825642",
      "-6.09094664608376",
      "-10.27104115598339",
      "6.0442875803255784",
      "-15.354446531037569",
      "-3.395299200945763",
      "-47.60631060073727",
      "10.22177237002707",
      "-4.680564342390862",
      "3.728200812689576",
      "6.503977752351208",
      "-0.041091477202282824",
      "3.758385368711131",
      "-1.74404355504278",
      "0.8844206263385949",
      "-2.704612079991538",
      "-2.1313679197082904",
      "-9.936906241406586",
      "4.313989435845263",
      "-6.699198721120312",
      "-9.80837882557189",
      "-30.755473683538305",
      "1.7631148357443096",
      "0.19769289673926851",
      "11.743547980017137",
      "-2.7880514115265367",
      "-0.9721346562899891",
      "-17.678744797375543",
      "5.706894029196026",
      "-2.133402790036556",
      "0.0015353266652835306"
    ],
    [
      "3.4809696424624055",
      "1.7404330691823267",
      "-0.6195688838782034",
      "-3.6249198107510434",
      "0.37743923783011685",
      "-4.76659495932267",
      "-0.8492531722403663",
      "-9.905765581292236",
      "3.641945268905732",
      "0.0032643813138397686",
      "1.9364147210912568",
      "3.907327102221629",
      "-1.5558234585069854",
      "0.9799110927906838",
      "0.5386158626681681",
      "-3.3914489084748536",
      "-7.113125804212966",
      "-0.514502163486057",
      "1.043951174623029",
      "5.686156720124381",
      "-0.839746412612931",
      "1.2908080615747681",
      "6.6562422564985475",
      "-2.6145607584294406",
      "-3.5388969474906147",
      "-4.8673464757706215",
      "1.4886281844350062",
      "0.08186234865661089",
      "1.744148981412736",
      "1.01750932313291",
      "0.2789736907597685",
      "5.231114030703442",
      "-0.03872760681429656",
      "-0.8834214217312697",
      "3.137319885211833",
      "-0.1657253501335844",
      "-4.228352540355548",
      "-2.8717488759882213",
      "0.3978608700812859",
      "3.4320081655843944",
      "0.10073754175050946",
      "5.812928689713475",
      "-3.7489251847342424",
      "0.04373410370327827",
      "-0.34557052294346213",
      "2.9643505309538694",
      "0.5432874353803442",
      "-0.2104598094730661",
      "13.306929915876173",
      "-3.6784615760969173",
      "-1.0437730303405182",
      "0.9024055774831758",
      "-0.18122946000968204",
      "0.14865133662346042",
      "-3.939170340145541",
      "-8.116273139016911",
      "1.4285152844693847",
      "-0.46770381440774744",
      "-4.2620161783921064",
      "3.4714330788944165",
      "3.375935064255738",
      "3.124878382389042",
      "-1.475541292553799",
      "-3.417066587375975",
      "-2.3735761165790508",
      "-1.0846394831516113",
      "-5.5182018050632085",
      "0.2794280965704371",
      "-1.9602319391467948",
      "3.993087171964299",
      "-0.40697206806205",
      "-3.680071805868016",
      "0.1680564554257476",
      "-5.28954654225489",
      "-1.9585663242416456",
      "-16.88683353987158",
      "3.251468416716014",
      "0.8074826523672766",
      "0.2543718421526613",
      "1.5533125473024214",
      "0.42439607873062773",
      "0.8086662595498029",
      "-1.236243741431465",
      "0.3392278462703247",
      "-1.010336973133548",
      "-3.169987517238194",
      "-3.761012956202219",
      "0.6183871404329725",
      "0.5982320630204971",
      "-1.8311253298880446",
      "-12.01914053048841",
      "-0.962672110728509",
      "0.850663505363924",
      "3.5228570636539263",
      "-0.40752453452754595",
      "-0.6419940862732106",
      "-7.085273768206524",
      "1.9773888001972335",
      "-0.6559671555731703",
      "-0.01061506915896979"
    ],
    [
      "2.8592832501926053",
      "3.677444175944652",
      "0.8801526827848443",
      "-2.0584971005413717",
      "2.219792709329297",
      "-4.410642592882513",
      "3.9921976876449885",
      "-12.152021402773125",
      "3.496152335119906",
      "-2.370404516718669",
      "1.5913019484047566",
      "4.21512867821434",
      "-3.4921373904512993",
      "2.7954762757367346",
      "2.711056153751542",
      "-0.8976178472011643",
      "-4.026135863467249",
      "0.6950558167314794",
      "-4.759365319866853",
      "4.717543845066399",
      "-2.8471860616812785",
      "1.9565587212798963",
      "5.104846094653559",
      "-4.656226212177965",
      "-0.27420946500109633",
      "-1.7253259252836715",
      "-1.809100726513484",
      "0.1727082517949015",
      "-2.1539524166949833",
      "0.5347135834441186",
      "0.2401778595114826",
      "3.498215067389057",
      "-0.6352593622706372",
      "-1.3430479479735897",
      "1.1767157852797558",
      "-5.494291647200603",
      "3.473165847129327",
      "-0.10706214484558017",
      "-0.6303781224428453",
      "1.947788623566725",
      "-3.6808182589552105",
      "5.089933350531384",
      "-3.4397100283413917",
      "2.651550253890687",
      "0.005475188010920255",
      "-0.05318007916453433",
      "-0.1201446946618866",
      "-0.9821863475146114",
      "7.911520373198812",
      "-3.735683287102037",
      "1.9538545295569247",
      "0.6556030957054655",
      "-0.14630457383654583",
      "-0.023667015403127094",
      "-2.7584816547787008",
      "-8.283028093081487",
      "3.4858409122105494",
      "-4.74416472952996",
      "-6.631926151621806",
      "3.668125587986201",
      "0.5785283469361916",
      "0.8533509083030686",
      "3.2132873075199018",
      "-2.4104013913848856",
      "0.2742134616785901",
      "-0.7809648650088442",
      "-4.179989456196253",
      "5.089994447089218",
      "-7.014563368883934",
      "2.544306244148784",
      "-0.822679284843729",
      "-3.1705165278146614",
      "0.40185197651724247",
      "-4.312994406171522",
      "2.057095394617326",
      "-12.485821534305831",
      "3.405961914167467",
      "-2.8329182661780603",
      "2.0247088679807703",
      "3.267761625785109",
      "-0.2975599422100017",
      "2.5474306553539985",
      "-0.4246349054769271",
      "0.6855815232740249",
      "1.0582864456254892",
      "1.26572373814375",
      "-2.7823574458732443",
      "0.8495464605080909",
      "-6.9971054168776865",
      "-3.1416753628709593",
      "-5.086721992980736",
      "1.4622814321457858",
      "-2.5962184741501892",
      "3.866100897668567",
      "-1.1287436654203358",
      "-1.326094473475671",
      "-4.188801903741892",
      "-0.3258334768560569",
      "-0.8848544228040771",
      "0.011922360611348617"
    ],
    [
      "-0.6127369092370213",
      "-9.839850000746864",
      "8.162830335682095",
      "17.127738733949187",
      "-24.243093284040082",
      "12.356820722177913",
      "-2.378174561030527",
      "36.856094467547514",
      "-15.365687720266537",
      "8.907952232330869",
      "1.289472800186334",
      "1.6060599938148836",
      "15.59315241730199",
      "-8.121462665511757",
      "10.409832346331958",
      "16.577273200215412",
      "43.85944906847317",
      "-3.116311053960497",
      "1.3181693627149926",
      "-25.714175978139888",
      "8.256704259765689",
      "-20.33905447680903",
      "-37.36679955430616",
      "22.19534748179865",
      "21.958884193925645",
      "15.885636686862592",
      "-7.310897604655266",
      "-0.47664765718028346",
      "-1.6074195500503003",
      "-9.82901693778703",
      "-1.824256201561593",
      "-27.12190143407921",
      "1.3546597887132743",
      "2.167223427279818",
      "4.606582811958011",
      "15.637984931328017",
      "42.93770760817023",
      "5.303298777823727",
      "-8.083872456757945",
      "-21.030061039511992",
      "8.764703571720997",
      "-26.457672464950363",
      "21.099461962061763",
      "-9.410039808005777",
      "-0.23294766221401433",
      "-13.658324520129701",
      "0.15744332819534293",
      "2.7367399107509542",
      "-68.62781542257102",
      "19.85053186909383",
      "-0.4061068840399478",
      "-4.030228724083661",
      "2.0084938188871098",
      "0.009305783096366295",
      "-9.050888424527095",
      "20.981971296492933",
      "-11.250572244178057",
      "7.434580653683956",
      "14.406680195286615",
      "-20.927703692593084",
      "-23.767780019906372",
      "-8.70482854682008",
      "3.0042060702555062",
      "25.952131330901384",
      "8.586842887239573",
      "-8.786136145805001",
      "14.017022452330727",
      "-11.901054681324391",
      "-4.700332027583921",
      "-14.22415513236889",
      "10.035980092597756",
      "20.644917240025315",
      "-28.508971355059685",
      "26.640910257343307",
      "4.445099841347876",
      "81.27256766325235",
      "-18.103239529351068",
      "5.445478260361888",
      "-13.761964616546752",
      "-15.450562759655615",
      "-0.6592636628113157",
      "-4.846335587419038",
      "3.774593277204765",
      "-2.029900141392014",
      "25.836520196054988",
      "7.934860919002556",
      "24.638747559051236",
      "-8.726219716311936",
      "6.175024530035167",
      "19.79333768583977",
      "71.19800545097118",
      "-2.5572894016727266",
      "-3.134339540278944",
      "-23.450842864336543",
      "4.279877242868778",
      "0.846421568273569",
      "29.862251618370557",
      "-10.828864093847642",
      "3.199677969462512",
      "0.014481331395787075"
    ],
    [
      "0.5765136526543684",
      "1.5185479151308177",
      "0.6869779884707623",
      "-1.4580125775003547",
      "0.022596052560672566",
      "-3.384390512300822",
      "0.1938078826011167",
      "-0.7178110398679736",
      "1.03823068547436",
      "0.3098447729367302",
      "0.6028711363021358",
      "3.6951664146263092",
      "0.8257434129867947",
      "2.5704178986266757",
      "1.780496815612759",
      "-0.018277194748935858",
      "0.6372680496150356",
      "-1.3291030846233642",
      "-0.2772890337979602",
      "-0.5914175594711171",
      "-0.800822747087845",
      "2.367750622327897",
      "-1.9475979892886581",
      "1.040157831227807",
      "2.0968066394089484",
      "0.5357760897456941",
      "-1.6229977220511473",
      "-0.6180340942354787",
      "1.487872280141294",
      "-1.1081279204651528",
      "-0.45484658461612676",
      "-0.5847283397481693",
      "1.7560001682993762",
      "-0.8126435363779064",
      "4.852739551122595",
      "1.6173257056555392",
      "3.684228082937923",
      "-2.4277751038341635",
      "-0.9794020649990115",
      "0.49891797087982703",
      "-0.26452380343921755",
      "1.3477977071497043",
      "2.0076562957004724",
      "-2.5115460438020016",
      "-1.5916218988243314",
      "-6.5272111127474925",
      "-0.3698248691638481",
      "-0.22882799915612134",
      "-5.996205533271608",
      "2.860015541549008",
      "0.4583018746628448",
      "0.19323278093093346",
      "1.0022911144436053",
      "0.748847868924999",
      "-1.1626407068324538",
      "-2.33698224332687",
      "-0.0618568934111422",
      "-4.3504184216151485",
      "-1.4482451647450172",
      "1.0386059616394794",
      "-0.07415540635804735",
      "1.6572398021095123",
      "1.1900270416123029",
      "0.6831613599992962",
      "-0.8619777193618734",
      "-0.7528434686745362",
      "-4.069448260158135",
      "-0.9618748246893077",
      "-4.236571743971783",
      "0.7156297990657432",
      "0.8219989599245776",
      "0.15676375200431816",
      "-3.5598735536316894",
      "-1.6123803110985897",
      "2.7708375846929867",
      "5.317031874018679",
      "-0.9544875032664056",
      "1.0899733705340662",
      "-1.0334439444546757",
      "-1.4692185064024457",
      "1.7364286794315933",
      "2.152806367140425",
      "-0.37466943346928655",
      "-0.5258390167978138",
      "0.11810963199823934",
      "-1.2920496072510785",
      "-3.3730767963887667",
      "-0.7761328882137736",
      "0.8167101513879996",
      "2.9859707735901337",
      "5.013892589426902",
      "-1.5077595604449487",
      "-1.7382791147292769",
      "-0.18026489119316466",
      "2.595519010505687",
      "-0.7150293123930043",
      "3.647238140309318",
      "-3.5203856806456866",
      "-1.920630722795908",
      "-0.009304354792650243"
    ],
    [
      "-3.7250795212791306",
      "-4.032182319395815",
      "-0.6081335727939482",
      "-7.045990474948465",
      "6.774604308991107",
      "4.683158081814479",
      "-0.22837144162234482",
      "3.725086883752333",
      "-0.8461602125566583",
      "-4.620354875423294",
      "-3.145457445988779",
      "-7.638393743285177",
      "-5.046861720149388",
      "-2.176512189400949",
      "-5.739206655875868",
      "-8.464927489541877",
      "-2.4295950972947864",
      "-2.5252858012200083",
      "-0.97445704211653",
      "2.720039422646105",
      "1.6361244013410463",
      "-0.5424866381253224",
      "5.937070831718249",
      "-5.5654492162488",
      "-4.291629793548501",
      "-0.5589451853959934",
      "0.4423375066380884",
      "-2.0965010195815017",
      "6.834400604250003",
      "7.4749060866989945",
      "-1.3688553209013548",
      "2.098376042996568",
      "0.49147675387207046",
      "-0.03945822000962566",
      "-8.78623501139263",
      "-6.609719813891272",
      "-20.483699669500627",
      "-2.19336529709147",
      "4.083122265084725",
      "5.576612723541262",
      "0.2267519656962539",
      "0.5710551463042267",
      "-1.6549667228686151",
      "2.461332024357832",
      "-1.3454649525186522",
      "5.296352866040978",
      "-2.479790295734535",
      "-0.08661714030963598",
      "16.901967579003028",
      "1.333381863078185",
      "2.243661901543903",
      "-1.7622317654499817",
      "1.143869742704096",
      "0.5762640714887689",
      "7.603439157059437",
      "4.49977114426019",
      "1.5079669756568652",
      "8.566072599262204",
      "3.767879449792805",
      "7.624687946903727",
      "-1.1361591472595132",
      "1.9405764623812145",
      "0.8630946674056341",
      "-1.722148845846084",
      "-8.021761710733335",
      "4.776449543384643",
      "3.6658332366213564",
      "2.8673263260356374",
      "10.744348757532398",
      "1.152180944259584",
      "-4.074217930803481",
      "-5.052740583679989",
      "12.418230928722982",
      "-3.1595075985708587",
      "-2.570917374940456",
      "-11.88756857292468",
      "-0.5548664248857025",
      "-2.9481618252121122",
      "8.235611440200186",
      "0.7973382753742123",
      "2.927311760468993",
      "-3.999555524263715",
      "3.962659858050156",
      "-0.043358338869234056",
      "-9.080870112912121",
      "-7.18954640403569",
      "4.663270324874018",
      "-1.5926479645786609",
      "-1.6191723302578829",
      "-8.337987496372156",
      "-19.245350030660983",
      "-1.616367250702727",
      "0.7538662895226803",
      "2.556190535364169",
      "1.5617866739053183",
      "-0.5092316120303025",
      "-0.8095085682271937",
      "0.26031962128927766",
      "0.10049763618948143",
      "-0.0006314891627833909"
    ],
    [
      "-0.3593298822570956",
      "-1.3017240195945932",
      "0.587910436233266",
      "2.4357549304280663",
      "-3.215854467952372",
      "1.4389760260621602",
      "-0.9990728962666894",
      "5.026628611207862",
      "-1.9819626187784556",
      "0.20310714637032135",
      "0.27112318290723075",
      "-0.8390947216663702",
      "1.2828759083924894",
      "-1.1867500521305725",
      "0.07308777511158049",
      "1.2152719105671594",
      "3.872087801026025",
      "0.5628283733491674",
      "0.5725132122757581",
      "-2.338367432180933",
      "0.988502347688602",
      "-1.9576552470080555",
      "-2.809454052979347",
      "2.969819293835038",
      "1.2064332952297832",
      "1.7338264886105323",
      "-0.11041673963628615",
      "-0.6372277435507064",
      "0.2649682099603939",
      "-1.255753378616369",
      "0.2732892554697662",
      "-2.9247811608846312",
      "-0.22948761880722177",
      "0.6547462250394203",
      "0.5315734348296939",
      "1.7698462144233897",
      "1.5839109806811762",
      "0.49890642994800005",
      "0.3630116375256173",
      "-1.6352434504749254",
      "1.2843008486603567",
      "-2.374936055849272",
      "1.776082882240975",
      "-0.9056175320446804",
      "-0.6926545743614091",
      "0.05775448744104788",
      "-0.4703639908186597",
      "-0.6291908792156073",
      "-4.68768036946914",
      "1.0332419382425992",
      "-1.005575984965171",
      "-0.9526287797677317",
      "-1.118286959620447",
      "-1.2559656625184155",
      "-0.8424135215139275",
      "3.1514156483924975",
      "-1.2014449303745762",
      "1.5069429994572001",
      "2.084814056225377",
      "-2.405817978048609",
      "-2.198685763107263",
      "-1.7094279185851955",
      "0.2391527079892481",
      "2.121768647916403",
      "1.1651611661058068",
      "-1.266253110765071",
      "1.3680812448554927",
      "-1.6214386688329285",
      "1.7102447184113267",
      "-1.5729841457700557",
      "0.06686048778048892",
      "2.7851024207634225",
      "-2.041119276215278",
      "2.467259493971183",
      "-0.4827509181774428",
      "6.1706890797232585",
      "-1.6321180901139205",
      "0.6777389393630645",
      "-0.799127926447028",
      "-1.1759970745787958",
      "1.0325415519747905",
      "-1.1877238428705283",
      "1.1291166881130226",
      "0.6307768892654311",
      "1.7085812545437087",
      "-0.4890192841804987",
      "2.8115075848951503",
      "-0.07443235274741496",
      "1.3047458558681624",
      "2.236087220186708",
      "4.706541215954193",
      "0.0950211228280918",
      "0.3569360270011159",
      "-2.7507465871420695",
      "-0.2099740780834749",
      "-0.20038787885819404",
      "2.7194859229826505",
      "0.24288303081234547",
      "1.2471209878792715",
      "0.015347142638175293"
    ],
    [
      "8.346480060304966",
      "16.098578006820965",
      "-1.849087528963616",
      "-12.69142986055351",
      "14.837603940149258",
      "-19.18555960900232",
      "-3.512238529586898",
      "-49.24099576283037",
      "13.948880013416701",
      "-6.520667747446792",
      "3.79563840103648",
      "8.960354001997802",
      "-9.434100287790677",
      "12.455816108307625",
      "1.3833206108213405",
      "-12.113232783199205",
      "-36.77837873535693",
      "2.2742099058436063",
      "0.008427003036704047",
      "25.522141314245307",
      "-5.620312381699335",
      "17.460856721354638",
      "35.41793786304001",
      "-17.847807859392002",
      "-14.974565440344067",
      "-17.150202624090856",
      "6.706988563391946",
      "0.5743176334083409",
      "-0.05437584190590072",
      "5.373232389154765",
      "1.979142333488443",
      "24.36657021899639",
      "-0.10673401595402872",
      "-2.7137866137623514",
      "4.063338943912279",
      "-9.349261578763985",
      "-23.99257364046146",
      "-6.441913909126445",
      "7.279341160565111",
      "17.697533788919223",
      "-4.26184432783885",
      "28.433975772310728",
      "-18.372597561388105",
      "8.439606327315884",
      "-0.8054584363180074",
      "11.139049942755419",
      "-0.0907510839156322",
      "-1.0651534476224476",
      "61.01447538066345",
      "-17.211140123108446",
      "0.4902710111249238",
      "4.857301679271172",
      "0.47267576066136774",
      "1.3339579438689473",
      "-4.020421051915266",
      "-31.535453187930536",
      "5.254777801735458",
      "-17.13772618581202",
      "-25.82531069557599",
      "16.76990278832165",
      "16.626343978426398",
      "10.633328817932057",
      "-3.1600388617147153",
      "-20.801730867803602",
      "-4.134134855670739",
      "2.266490717939808",
      "-20.584402275484567",
      "5.352086727210656",
      "-11.05905711421197",
      "13.361037670760178",
      "-8.753850127985835",
      "-17.054216992450833",
      "16.76638107522236",
      "-25.051740424600915",
      "-6.795709231737114",
      "-77.77233198040837",
      "16.200432767257077",
      "-3.727214566473393",
      "7.526487525028095",
      "11.110277924431044",
      "1.4739885729502618",
      "5.928632326540479",
      "-4.5313632721541826",
      "0.048179573409960576",
      "-13.779030495492467",
      "-6.5877267855789015",
      "-23.532251090303458",
      "7.669540508563288",
      "-3.8220340078119635",
      "-14.109816123183103",
      "-58.36851562791825",
      "0.893901699835226",
      "3.098306719740845",
      "19.66108414623506",
      "-2.8625303174362258",
      "-0.8095183944019836",
      "-28.87486491638781",
      "9.933560978195835",
      "-4.1337045542508974",
      "0.0025376671366816473"
    ],
    [
      "5.880757895655125",
      "3.0976083191485246",
      "-2.017644256177231",
      "-4.264295194589274",
      "-3.109829298366775",
      "-8.48307767100665",
      "-0.10899702174123481",
      "-6.440877767401396",
      "0.35392387486295684",
      "-1.7843223763368625",
      "2.4916347899124798",
      "8.561201507311255",
      "-0.3464723055105565",
      "2.030443195357785",
      "-0.8604479250284142",
      "-5.713947958532984",
      "-2.832041841438349",
      "-1.435742942289824",
      "1.8384727641862681",
      "3.425780631339541",
      "0.900300922190046",
      "5.392859819713719",
      "0.6353069515864384",
      "-0.6448364691119791",
      "-0.34601341862086127",
      "0.5271158623523542",
      "0.3520498043717898",
      "-0.9805427942949986",
      "6.64706124818551",
      "1.4284953207660935",
      "-0.30216041958628725",
      "-0.686116120666277",
      "1.0430902036363146",
      "0.7183667698161107",
      "6.714494533681484",
      "1.1954948503774079",
      "4.801572190533734",
      "-2.1123306622110354",
      "1.8968683850924366",
      "2.772216584282693",
      "1.3045397304689585",
      "4.43712804570389",
      "0.8637163208515654",
      "-0.6628524932859424",
      "-1.0063675521208812",
      "-1.1798139971727029",
      "-0.23283125451626072",
      "0.8179359613905023",
      "-1.616019474089965",
      "-0.7428743721313733",
      "0.11461335786078812",
      "-1.3587120752820208",
      "0.13703770863711737",
      "-0.7040969707025883",
      "-7.970154362785006",
      "-9.926315478524264",
      "0.21442381703955407",
      "-5.175436727824106",
      "-1.0787175217827167",
      "4.657133735854644",
      "2.573795857984274",
      "0.7830566167897907",
      "-0.8312751983283249",
      "-3.603947822563573",
      "-5.571179219065163",
      "-1.4313887756611858",
      "-7.0762889124462856",
      "-0.33560118418987933",
      "-6.104343603605634",
      "0.9803465023982822",
      "-1.533485411260535",
      "-0.5231521350299456",
      "-7.053243945391215",
      "-6.601217740398485",
      "-0.5428836278463136",
      "-3.256193050103386",
      "-0.676873844519872",
      "-0.5603158835794745",
      "0.4188009187337269",
      "-1.2244160627071976",
      "1.683696427831931",
      "-0.4258667456012904",
      "1.0897022069521045",
      "-0.9255960586639597",
      "-3.12113212647239",
      "-7.10460339190419",
      "-5.053600039586577",
      "-1.6628354117310937",
      "3.020931532165724",
      "-0.17704168239404364",
      "0.8854723234601907",
      "-0.7318846952708308",
      "1.0316012334409568",
      "0.4723864097536991",
      "1.6392090079046968",
      "-0.1151811583401295",
      "2.0313148558858396",
      "-0.5836988764413826",
      "1.2717714899158283",
      "-0.02783252130203629"
    ],
    [
      "0.05982562949644572",
      "5.20674619669908",
      "-5.000743350044764",
      "-16.186137562211094",
      "20.33359287900254",
      "-4.131422790683191",
      "-2.6224733824513993",
      "-25.74948229439153",
      "9.51155835804967",
      "-8.337295370139502",
      "-2.010572233594599",
      "-5.966658067149307",
      "-11.38091765241929",
      "3.2439830118579494",
      "-6.842865105586887",
      "-15.75865947080976",
      "-31.351493466259196",
      "-1.6582556625416367",
      "-2.492425780104914",
      "19.266917277911244",
      "-1.7812201950433575",
      "10.940339506900665",
      "30.175335386188454",
      "-18.70662659342369",
      "-16.2055788871487",
      "-14.313122296043094",
      "7.479850915795612",
      "-0.5083435106543931",
      "4.830991591680587",
      "11.674688641986112",
      "0.6502305117910956",
      "21.71124338259162",
      "-0.7437545777656012",
      "-2.7269027021084646",
      "-10.665170413872955",
      "-14.582265063706005",
      "-39.49830090724122",
      "-5.6594173983478475",
      "8.606243020417576",
      "15.377123023193164",
      "-3.603190821341766",
      "17.42112543318564",
      "-15.488629816559323",
      "9.134486074449073",
      "-0.31806690291623474",
      "15.305893239010272",
      "-1.8764187075496834",
      "-2.418633098761832",
      "57.13659983359374",
      "-12.468680497774631",
      "0.27144661428935707",
      "2.102820127647472",
      "-1.7915226718592188",
      "0.18476296771742887",
      "8.440117405520622",
      "-12.638560876009244",
      "5.133528023832502",
      "1.2697071468295542",
      "-12.061453659362773",
      "17.654848096491527",
      "14.889962615477781",
      "10.258988691278002",
      "-2.9244956140176166",
      "-17.866417843333938",
      "-10.696081551460065",
      "7.896312385912381",
      "-5.364724925592813",
      "7.808779099691291",
      "7.855060901551168",
      "10.581923281196115",
      "-10.057987699795579",
      "-18.183065009000966",
      "28.074211273562582",
      "-17.118637026416902",
      "-8.057230949877008",
      "-64.16255330418522",
      "11.115177131364709",
      "-5.541953799292601",
      "13.321101479937568",
      "9.545492095710628",
      "2.104100373917128",
      "-0.9765569757413233",
      "-1.1719714130601688",
      "1.55797338703075",
      "-18.447595242451612",
      "-9.286782054300783",
      "-12.622579312147343",
      "3.18872069821917",
      "-7.656872182244718",
      "-19.179633503320836",
      "-58.7165577417757",
      "-0.9675601051819773",
      "3.3616436533338105",
      "18.28585574709569",
      "-2.347290732682001",
      "-0.6133121331117755",
      "-24.402300390393933",
      "9.682911778757017",
      "-3.6817067915974557",
      "-0.11590414112880884"
    ],
    [
      "-3.954415624083421",
      "-9.860633316009167",
      "4.608859816981347",
      "16.707849071330426",
      "-18.9661787939204",
      "13.762001830271743",
      "1.833586709525305",
      "40.22330415868312",
      "-13.532211546422632",
      "7.362668814915901",
      "-0.5318146628565797",
      "-2.5720644863597086",
      "12.194362994957723",
      "-7.916678965851421",
      "6.533616833280033",
      "18.04725290300718",
      "38.19132410000975",
      "-1.297434137673093",
      "0.3215037619382057",
      "-24.81351940516764",
      "5.779823183446529",
      "-16.69701094975203",
      "-35.97341418822076",
      "20.103069916741152",
      "18.102254326142557",
      "16.833242499681873",
      "-7.3211375346387815",
      "0.6144037235664609",
      "-4.448264091619525",
      "-8.720782040050064",
      "-1.2308235142742783",
      "-25.841616729205946",
      "0.7318229347384513",
      "3.4976064839229375",
      "2.1239272408933956",
      "12.900063621972444",
      "38.47316426869258",
      "5.7006654194233635",
      "-10.769201987137693",
      "-20.25780177840254",
      "6.443199212202621",
      "-25.510205712653306",
      "19.386024956120693",
      "-8.009737480464928",
      "2.2156711185248503",
      "-13.967874300421858",
      "0.008959148505314861",
      "1.4427182741514823",
      "-66.62332520288636",
      "18.563967423370695",
      "-0.47627279726144867",
      "-3.1342115484104967",
      "1.146597165037437",
      "1.0451780032473343",
      "-2.9214019522198806",
      "23.992463446652295",
      "-7.261869404803727",
      "6.634930358926244",
      "17.5732299323706",
      "-20.481541343955655",
      "-17.92665211810557",
      "-10.574028963980522",
      "3.8611771867288227",
      "22.14585884781596",
      "9.614802354469507",
      "-6.871474629431953",
      "15.582319360864558",
      "-8.199830515187037",
      "0.3830251393443153",
      "-13.289739036724685",
      "10.433806867603629",
      "19.04930852281896",
      "-22.703145672472942",
      "24.73576866074516",
      "6.836303318659548",
      "79.23741490364935",
      "-16.09721026480271",
      "3.9182681206730927",
      "-11.26884155934515",
      "-13.189312111249711",
      "-3.5999475449682925",
      "-3.602267661383678",
      "3.1549316682040067",
      "-0.7503896624794741",
      "24.006441670791293",
      "12.512292859166386",
      "19.370994132134882",
      "-7.4185631984116025",
      "4.794598196027666",
      "17.477757479406513",
      "67.25739264165466",
      "-0.9683888474604893",
      "-3.36088677733766",
      "-22.93394660400542",
      "2.826581797384898",
      "3.3345360165843148",
      "28.989556034603247",
      "-10.57038194780751",
      "2.1048897065888323",
      "-0.003291215364519064"
    ],
    [
      "0.20009162376745013",
      "4.9276951172651575",
      "1.5279887523120346",
      "-10.279605991603084",
      "13.05543133443774",
      "-2.783682452413972",
      "-2.1375234351349626",
      "-18.27636673256276",
      "5.265585276203407",
      "-2.0203182865069502",
      "-1.54408319242814",
      "-1.0899457452418886",
      "-5.07643381321256",
      "4.006565844705068",
      "0.7758566167626321",
      "-6.001540000418879",
      "-10.665305603930088",
      "-3.1549830873530005",
      "-2.073997498656817",
      "9.43632968498802",
      "-0.6150185382403528",
      "3.7657600017569615",
      "15.566676657668511",
      "-11.33489420276606",
      "-5.6798632615813505",
      "-8.894589331022733",
      "2.8991607801606603",
      "0.4592615197115976",
      "0.26252355671901184",
      "7.210374608576305",
      "1.4078361212792494",
      "11.414679461468317",
      "-0.1449174381255774",
      "2.054217376736914",
      "-6.737668143661176",
      "-8.032952406213024",
      "-12.300552102218155",
      "-0.8972057985684865",
      "-4.419567642407703",
      "7.254884831338251",
      "-1.8622212174367347",
      "8.22940239568638",
      "-8.936271666581606",
      "6.404810335621444",
      "3.3078117024309646",
      "8.656368883362077",
      "-2.488181364306164",
      "-1.985980921186464",
      "26.06941609383214",
      "-5.626307470854812",
      "-1.4673030660141813",
      "2.214683177160805",
      "-0.5063208138511613",
      "3.0364004069364325",
      "5.419481441780246",
      "-8.972456556139193",
      "1.7980746825151612",
      "-3.33023269481948",
      "-11.531178279052018",
      "9.84554413327959",
      "2.7575588849036605",
      "8.832742012027962",
      "-0.20053024564084312",
      "-6.401877098526105",
      "-5.355982288690104",
      "5.505764794018961",
      "-2.728572657328657",
      "4.15531455624873",
      "-2.419014699672076",
      "5.592149070930053",
      "-0.7532863143101675",
      "-10.864139640932317",
      "13.640904438988844",
      "-8.511688486303706",
      "-4.842751885422102",
      "-30.47711510711013",
      "5.86372526533354",
      "-3.148448897631654",
      "5.242184212423592",
      "4.597005230968872",
      "-2.0835951474982393",
      "-1.1303936758458346",
      "-0.28311994339722585",
      "1.1480692364062983",
      "-5.7367948711081596",
      "2.353245186638772",
      "-2.4498851063971996",
      "-0.8530069109896067",
      "-5.319071816131624",
      "-12.394674302086159",
      "-25.275390827961875",
      "-0.014893350174927657",
      "1.264787249803248",
      "7.9764499920228875",
      "-2.383055356493489",
      "5.928237228882374",
      "-15.235523929622659",
      "4.6187486980684875",
      "-3.5901624104470233",
      "-0.039832364438663476"
    ],
    [
      "1.011072425413974",
      "2.554769192937162",
      "-1.2103182409221576",
      "-7.253437219021824",
      "7.403322291884567",
      "-2.3639740748244087",
      "-2.895828588976856",
      "-15.767426868619225",
      "2.4217277179728347",
      "-2.7708476050060127",
      "-0.3836216897432747",
      "-1.474652213779354",
      "-4.31649331469102",
      "0.4668354788594582",
      "-2.901423817160711",
      "-7.683951179303932",
      "-13.799605878153365",
      "-2.4320365062390743",
      "0.2379782895971003",
      "9.406417644760023",
      "-0.6937376836866932",
      "5.307665598478161",
      "14.254451934016835",
      "-7.943494127443546",
      "-5.804777005681321",
      "-6.38510282290918",
      "2.7695138280342797",
      "-1.0189661926673024",
      "3.794290861066448",
      "5.551708032298521",
      "-0.5535930669744332",
      "10.126773444789738",
      "0.5451975173990807",
      "-1.0355941035788112",
      "-4.553178900892688",
      "-4.75360290099201",
      "-17.07314736958432",
      "-2.5469286942545843",
      "5.7279827307314575",
      "6.965369325763477",
      "-0.8227029786676279",
      "10.017413237194694",
      "-6.017302931215989",
      "2.3746968561320836",
      "-1.8059163284822413",
      "5.437386980431672",
      "-0.9015291058534758",
      "-0.1913376621370345",
      "27.726834691907982",
      "-5.319056245140581",
      "1.21677986754231",
      "-0.15078927196242103",
      "0.09510953062440573",
      "-1.2741947723167357",
      "2.2192371107869215",
      "-7.478141039061933",
      "1.0567669870325909",
      "0.8813324578428039",
      "-6.395503201499104",
      "7.522674485718922",
      "5.339952608545057",
      "5.8654095329351925",
      "-1.423776543709724",
      "-8.034594156523191",
      "-5.500484116291767",
      "2.9232464259314863",
      "-2.3942965790182087",
      "1.482119904246852",
      "0.6222574173811108",
      "3.5008659488196057",
      "-4.238314848429423",
      "-8.077198092796356",
      "11.527492710236896",
      "-8.367340336556975",
      "-3.9208930174182104",
      "-32.2648954757072",
      "3.8442855085745866",
      "-1.9434194937295208",
      "6.118479341970237",
      "4.057660571438938",
      "2.546267267714571",
      "0.2007704089314111",
      "0.561610286600267",
      "-0.5765549691046503",
      "-9.027059903596095",
      "-7.076600561527076",
      "-6.0617836312477005",
      "0.15126491573990647",
      "-1.2481849932468263",
      "-7.600652225597014",
      "-26.597450007363097",
      "-1.7263118424915254",
      "1.8750108005308967",
      "9.302402551636282",
      "0.5237750316356063",
      "-2.170722108398231",
      "-9.801534378023863",
      "2.8243870281344976",
      "0.025666201573379874",
      "-0.016337681930242563"
    ],
    [
      "2.3615002692312914",
      "3.609806881088031",
      "-3.551149812473088",
      "-10.793908834112417",
      "9.222155704286553",
      "-4.816720350419092",
      "-2.6823647146987013",
      "-22.40646236549557",
      "5.526685138687527",
      "-4.192920780477071",
      "0.18416443092830864",
      "-1.5207598535097884",
      "-6.169802036229097",
      "1.5279371700466184",
      "-5.632525018658183",
      "-9.46519779170913",
      "-22.541738629892368",
      "-1.7799576713683536",
      "0.18606927050381392",
      "14.664009627343166",
      "-1.6234368612246666",
      "8.21295241441305",
      "21.385064773623444",
      "-12.211656463872638",
      "-10.894979945141936",
      "-10.376668887098743",
      "3.9460056866135185",
      "-0.4649843694620223",
      "4.508471647291967",
      "7.5899469772766",
      "-0.2523827458688454",
      "15.236538694684791",
      "-0.22471746679405333",
      "-1.2351143553988289",
      "-6.348370828040744",
      "-7.288794998601292",
      "-23.94410458910173",
      "-2.4761905797292356",
      "4.991223060329172",
      "10.560635132505732",
      "-2.6756475415571677",
      "13.596681529503693",
      "-10.037765717768016",
      "3.8840072740388947",
      "-0.5553459181007265",
      "11.072099887648845",
      "-0.47115739258202405",
      "-0.3574198891126083",
      "40.81008901992292",
      "-11.125558276765089",
      "1.8273650516826423",
      "0.8792153270143508",
      "-0.29690182301170076",
      "-1.4371930668098531",
      "1.81066881016647",
      "-12.097332668035403",
      "2.6116147542109274",
      "0.9708916679589222",
      "-7.983046229129793",
      "10.337241991703895",
      "10.218064790661527",
      "7.573234923669629",
      "-2.4664131655418626",
      "-13.218356160663433",
      "-7.50339383499562",
      "2.686748633437447",
      "-5.128667427040986",
      "3.2071679890820066",
      "3.464455024957219",
      "6.127722506124235",
      "-5.062536460815839",
      "-12.334589867464317",
      "16.692162866997254",
      "-13.41456001727436",
      "-5.3436570868971245",
      "-48.230254424124894",
      "8.01489392226777",
      "-2.7612967291823245",
      "7.283345716079955",
      "6.1558911828245195",
      "1.404455362984398",
      "0.813926602562352",
      "-0.07407656992246593",
      "0.12237181347888336",
      "-11.527232755799005",
      "-5.696734506401468",
      "-9.726111675976133",
      "0.8503663720901561",
      "-1.8498916702790495",
      "-12.587269442431106",
      "-40.4254814426437",
      "-0.30548131913525",
      "1.5714342016150489",
      "13.10387787218515",
      "-1.3865813688176545",
      "-2.130099456140785",
      "-17.635687125748102",
      "5.5221245729437145",
      "0.3633862310704481",
      "0.04571635635960916"
    ],
    [
      "1.5574725857371585",
      "-0.11693826597734538",
      "1.9599901316459112",
      "7.998984901448596",
      "-9.278545514866522",
      "-1.3828553150360476",
      "-0.13202841984314098",
      "7.895753961681332",
      "-3.413655504035799",
      "-1.750955813915467",
      "3.0364465099196503",
      "2.7902508960431938",
      "3.796078356725075",
      "-0.03485633451735415",
      "2.4273679794689276",
      "2.3356641366762574",
      "9.483621009539728",
      "2.4612064828174027",
      "0.11590578891985687",
      "-6.933117472966797",
      "0.5038376126511122",
      "-1.8946378845761895",
      "-8.66426590409525",
      "7.155964962964228",
      "5.482197186339416",
      "6.779434624547043",
      "0.8010990017227643",
      "-1.5374130637834376",
      "0.0019151448109811838",
      "-4.954190876864826",
      "-0.2758317574022947",
      "-7.729301883404797",
      "0.3302991976506329",
      "-2.3195036587887",
      "4.8019482001254525",
      "2.644884680459692",
      "13.362307692375413",
      "2.280891092739096",
      "5.043154976745734",
      "-4.654764356095347",
      "1.784508821614684",
      "-6.192682552761766",
      "4.447837595811042",
      "2.139840078269133",
      "-2.2086392875327645",
      "-3.7004884443573176",
      "-2.4511603492111598",
      "0.09467470624881898",
      "-19.576622232851772",
      "4.420004165260636",
      "-0.9493211797084977",
      "0.38541944220934055",
      "0.3122155476413359",
      "0.8519719241313554",
      "-6.960546953706134",
      "3.568607038500091",
      "-2.302510907239728",
      "-3.0917171843910145",
      "2.191659621932642",
      "-5.6053037577141644",
      "-3.98345561472842",
      "-5.489385427989601",
      "-0.5228536897919248",
      "5.176582094265469",
      "4.27999634606302",
      "-5.635201061397462",
      "-0.8785155980485564",
      "-2.3824231154360076",
      "-2.995305273624246",
      "-4.326391947393537",
      "-3.9587667686483075",
      "8.13260440068553",
      "-9.001556380886008",
      "5.528890182131229",
      "1.8948816762033789",
      "22.308747797098704",
      "-3.0344088703030194",
      "0.17535655478328535",
      "-3.1305670974626594",
      "-2.7127337793241506",
      "4.128413697555508",
      "-0.0922731958123289",
      "0.8128300015567067",
      "-0.33479781838767975",
      "5.820179869595564",
      "-2.512981826416996",
      "3.0679453489558424",
      "-0.24757955748024243",
      "-0.5244991096212944",
      "4.713360749594243",
      "18.875438522999605",
      "2.357419200822172",
      "0.33670859998819563",
      "-7.966394265419898",
      "0.5301535048459015",
      "-1.0982753717945957",
      "8.80355660713577",
      "0.8281407466358631",
      "-2.866019606298033",
      "0.003464782238137403"
    ],
    [
      "0.6702235189316648",
      "8.786724296142978",
      "-6.98553423178268",
      "-24.863260921895108",
      "30.324987951447554",
      "-10.09011927502674",
      "-2.015987943642851",
      "-45.8844526250059",
      "17.730869955617006",
      "-9.376943531808449",
      "-3.008736063439748",
      "-4.164322112892663",
      "-16.655735314375182",
      "7.266687352343028",
      "-10.242285010367635",
      "-22.46512801498887",
      "-49.364683893836244",
      "-1.6835805600853175",
      "0.04926563090501151",
      "31.756733088638462",
      "-6.12230778868989",
      "17.73082229554243",
      "46.518452146796484",
      "-29.072563160119373",
      "-26.034896255981135",
      "-22.572070217734183",
      "10.270790051175801",
      "0.2920778608705871",
      "6.195935051484402",
      "15.87917219338311",
      "1.3884065262728387",
      "34.07699129200288",
      "-0.9786079236491525",
      "-2.6246418479111324",
      "-12.542627837774983",
      "-19.073220549733342",
      "-55.62659101834276",
      "-7.621724780376847",
      "8.159684975551704",
      "25.440706840226905",
      "-7.080093544530411",
      "30.24635893061189",
      "-25.265410685904715",
      "11.145190082495906",
      "0.4658629098191033",
      "21.33584784294471",
      "-0.23579253845057802",
      "-3.317903535268992",
      "90.23594396867044",
      "-22.31313731686042",
      "0.1902602228590856",
      "4.239654077838569",
      "-1.3585768203203072",
      "-0.7855573912849392",
      "12.418060242519806",
      "-24.599001538444497",
      "10.003041473747608",
      "-0.8434313421334854",
      "-18.988306352546545",
      "27.1565091514617",
      "24.118026160587995",
      "15.909424782334684",
      "-6.151309096903964",
      "-27.889670096141597",
      "-14.977264014515537",
      "12.768972468621893",
      "-11.974789855492702",
      "11.372100179683981",
      "7.1838462837691575",
      "18.355215733883163",
      "-11.109273401409881",
      "-27.961223652556285",
      "37.738215721923495",
      "-30.52049372700249",
      "-9.972268235053193",
      "-103.21536651171756",
      "20.080076618086263",
      "-5.857065690472009",
      "16.421708970751144",
      "15.380197254787635",
      "0.9490869018176474",
      "2.1393697732419232",
      "-3.3516828517568875",
      "1.9876605541236978",
      "-28.739600869485127",
      "-10.247609609131327",
      "-21.471020000910798",
      "5.417478903174909",
      "-7.147496105763522",
      "-27.814129864765597",
      "-91.2987554430708",
      "-0.3210667323799578",
      "4.892170336062393",
      "28.608322346506583",
      "-4.823530889361427",
      "-1.8211138045694253",
      "-39.05333715924314",
      "13.572032667683105",
      "-3.092873649394767",
      "-0.0425989063826392"
    ],
    [
      "1.8580978277170985",
      "3.8700141187289745",
      "-0.8543134121659973",
      "-6.668587773482426",
      "7.146579962018874",
      "-4.155084300516946",
      "-4.066462075302286",
      "-19.364399427404763",
      "2.9006324936872447",
      "-5.471659591832189",
      "0.897635035360238",
      "-1.4920758660929",
      "-4.789173209725783",
      "1.232490136759157",
      "-3.199913696277499",
      "-9.989782727148963",
      "-16.50879282639856",
      "-1.5235267481044574",
      "-0.03943574503566423",
      "10.647433520986478",
      "-1.1783032928645432",
      "6.8866718162949425",
      "17.78068891488172",
      "-8.88444719810388",
      "-6.797464847439738",
      "-6.684535748227921",
      "5.035179556705692",
      "-2.046052769622401",
      "4.715956077884112",
      "5.607204846542197",
      "-0.5919744856484969",
      "11.876725575454177",
      "0.5398369818974861",
      "-2.964091164910741",
      "-5.077733225765909",
      "-6.759962663446916",
      "-19.583856978219",
      "-2.07389077766627",
      "10.50562870568759",
      "8.413591304854274",
      "-1.0218480928559586",
      "11.181584974145114",
      "-7.8708020123414775",
      "5.92362480951062",
      "-3.180002722389446",
      "7.749856281041293",
      "-2.759984415690362",
      "-0.596684533033877",
      "32.565463191501166",
      "-6.785937533589366",
      "0.9568623894499527",
      "0.777626586493138",
      "0.11869560534999847",
      "-0.9953866111035676",
      "0.4591709918080103",
      "-8.955063454303255",
      "0.8041239045002321",
      "-0.49596564343298805",
      "-8.82267738875125",
      "8.537414462820335",
      "6.470707895772677",
      "5.837457279740807",
      "-2.607869598405236",
      "-9.648635863414572",
      "-5.446305907880213",
      "1.6391846938789607",
      "-4.237183588868527",
      "1.754793668878548",
      "0.5417757154615375",
      "3.592230193539054",
      "-8.714601083319405",
      "-8.322266636822338",
      "14.006973583905761",
      "-9.70183230474597",
      "-5.016380377405411",
      "-37.55598057859384",
      "5.4537888232925855",
      "-3.056441974727556",
      "7.42047829320416",
      "5.2504310065419215",
      "5.437542601556931",
      "0.3689681237824683",
      "0.7559048108911829",
      "-0.5613786115279737",
      "-10.418401753629476",
      "-10.269261888252613",
      "-7.225632393032523",
      "0.7336371939118294",
      "-3.2600866262779595",
      "-10.173972617573668",
      "-31.91782879844108",
      "-0.31462065234827274",
      "2.761892731043544",
      "9.796718302307768",
      "0.03382069598299539",
      "-3.2969415215174878",
      "-12.035612741544929",
      "5.973099733953241",
      "-2.1943017484259086",
      "-0.010505977155125122"
    ],
    [
      "-0.1671686728690088",
      "-1.9489514074209136",
      "-0.7161822469892106",
      "7.944167066438371",
      "-7.788747471337697",
      "-0.5278979701029335",
      "5.307018096499177",
      "11.630683387104282",
      "0.12828613710814868",
      "1.639631516116555",
      "1.1239473406978482",
      "2.8864001158570587",
      "2.0192145873968386",
      "0.3093338457707254",
      "1.6862818792525096",
      "6.443652411615288",
      "7.876184023676198",
      "5.487430933415205",
      "0.41897214352222634",
      "-6.484654926498149",
      "-2.07881528412063",
      "-3.4628717596803944",
      "-11.427631176516943",
      "7.36109911096946",
      "3.241512470579704",
      "6.447193783792245",
      "-1.6567477863713416",
      "1.1197031775295363",
      "-4.408818410266036",
      "-6.973573406136274",
      "0.718585232795511",
      "-6.756868756367382",
      "-0.07888860056460817",
      "-0.274391788286758",
      "7.616344327183705",
      "3.828879313608002",
      "12.943807580900547",
      "0.8170154417389105",
      "-1.6466899001198905",
      "-5.493834458886201",
      "-1.0760218552099208",
      "-6.1844283350671825",
      "3.841099279938819",
      "-3.6260807250098357",
      "0.13727855899653313",
      "-6.937122162721827",
      "2.7779014796783676",
      "0.20831635210255972",
      "-20.39232969047167",
      "2.075058443845178",
      "-0.2094077430885182",
      "0.27257331540341667",
      "-0.8437816872931639",
      "-0.6007382275271062",
      "-3.402900523133968",
      "4.2557143661649075",
      "2.0329799011978227",
      "-1.3222961619380806",
      "6.069889932539226",
      "-6.725574588341433",
      "0.12014948094316913",
      "-7.837702283295732",
      "0.7060924849258579",
      "5.307846464809965",
      "6.710320537028937",
      "-3.6876180563269925",
      "-0.5736056420810873",
      "0.6053575244364047",
      "-0.5094372962556344",
      "-1.3097977149629043",
      "1.8275559662087697",
      "7.624053247859503",
      "-11.746053634296171",
      "5.498647774210367",
      "5.42177435228951",
      "22.479626361013974",
      "-1.3435410195750161",
      "2.1857085704166863",
      "-5.057075074664766",
      "-1.3938868208742976",
      "-1.2301237956858857",
      "2.039689063231563",
      "-2.495895536377424",
      "0.4249908701490265",
      "6.973504070786257",
      "4.386045224750108",
      "1.9253004534268743",
      "3.8313074678524908",
      "2.37889333635251",
      "9.18507605768212",
      "20.54203562275435",
      "2.4363844259734915",
      "-1.5609588901594638",
      "-5.47447514197965",
      "-0.41608860682680876",
      "-0.7945195530801445",
      "8.514310695266223",
      "-1.9132644949613553",
      "1.2495524383468104",
      "-0.005489232360650831"
    ],
    [
      "8.588126989610258",
      "11.650833528759552",
      "-5.694544682787749",
      "-14.266733060092285",
      "10.204776532342693",
      "-20.57428704032867",
      "-0.19884543597524254",
      "-34.27071925945387",
      "12.930997174738211",
      "-7.117224568011346",
      "3.924972868818467",
      "11.824814249576715",
      "-8.054528832659104",
      "10.992033136088631",
      "-5.510479368852838",
      "-16.311443429152586",
      "-32.69528023414489",
      "1.7644845674872474",
      "1.6151768784840443",
      "21.74633525068501",
      "-4.525706368261468",
      "18.971736204893137",
      "27.10198799822074",
      "-14.859613767640663",
      "-15.910509397445294",
      "-12.181533093477913",
      "6.183168815235798",
      "-0.36265846259600243",
      "6.815956520466056",
      "5.602278903672356",
      "1.4523223283777102",
      "16.565965286634075",
      "-1.304089417761843",
      "-3.004326919001646",
      "7.386531623918606",
      "-7.729010886335498",
      "-20.61257068601996",
      "-4.760937549365831",
      "7.201274207762679",
      "18.518137877948668",
      "-3.9714017078606463",
      "23.381561463908103",
      "-14.520509761728379",
      "7.606674442503255",
      "-0.7468676000992709",
      "10.929084307088342",
      "-0.27628780331241437",
      "-1.1372889356314806",
      "46.61215836113372",
      "-14.73525556210083",
      "-1.0720187083709474",
      "3.504492384622907",
      "-0.5596434411958376",
      "0.8647391465518934",
      "-6.505348986744468",
      "-28.05830703051619",
      "6.373495155568108",
      "-13.940963157450748",
      "-13.98529559481898",
      "18.25718290174071",
      "16.80432039396436",
      "6.691819638812167",
      "-4.735878978810368",
      "-20.576170589338975",
      "-9.534109257227533",
      "1.726657953698427",
      "-21.786358898293173",
      "5.773213221801574",
      "-5.699278928610615",
      "11.84146671707422",
      "-8.728072016826607",
      "-13.268866065901376",
      "8.486504624128974",
      "-26.17583834755195",
      "-4.675472665378551",
      "-59.55390885019394",
      "13.80093934075667",
      "-2.805150353764642",
      "5.3642147028315845",
      "8.329381021360053",
      "2.495975496082938",
      "3.2541441514346334",
      "-2.5214464516136794",
      "1.35928210631033",
      "-19.115575024622252",
      "-11.413496187680053",
      "-21.796171556546543",
      "4.5906281767983295",
      "-1.8666105556629944",
      "-13.630860965940938",
      "-49.53904248516632",
      "1.9693522817527742",
      "3.1776298272223653",
      "14.063157919387079",
      "-3.5038965251777183",
      "-1.220245920899017",
      "-21.274988636696172",
      "9.104543719858494",
      "-3.1928910342962147",
      "-0.006878489942095451"
    ],
    [
      "-5.4107402765218815",
      "-10.105876398708588",
      "2.27519878062327",
      "9.022320338601656",
      "-8.26887963986442",
      "16.10624251555616",
      "-0.9685866363247392",
      "30.454175090030052",
      "-10.948079658248872",
      "3.033110195564444",
      "-3.1801044405978467",
      "-8.313930360349007",
      "7.211006473187313",
      "-9.689515241178375",
      "1.9934632160090686",
      "7.178618557133517",
      "25.40532521797624",
      "-3.0587711656354597",
      "-0.27544540649440463",
      "-16.94986747525888",
      "6.395480179278678",
      "-13.631382749121089",
      "-22.341227708383528",
      "12.226982635252671",
      "11.711470205731416",
      "10.178094884580364",
      "-3.6312932957266626",
      "-0.8175268928535391",
      "1.4594334644939955",
      "-3.032157797617491",
      "-1.715085970873238",
      "-16.31442124709637",
      "0.6658120878269562",
      "-0.03867715101004615",
      "-5.988026496071106",
      "6.132798908747329",
      "13.39269779641867",
      "2.8409189873118685",
      "-1.4378090560230097",
      "-12.686996372780108",
      "5.750232832967989",
      "-19.665903733435826",
      "13.490409302458135",
      "-4.499829068426218",
      "-0.9348102382257445",
      "-6.761750653993014",
      "-0.3038219038253929",
      "0.8411476683456101",
      "-36.749356991550535",
      "14.91072793864869",
      "0.04410179323507705",
      "-2.868252979025856",
      "1.773951031953329",
      "0.32917626927791516",
      "3.461311828395641",
      "21.671365763502553",
      "-6.537159327700327",
      "12.729568948002923",
      "14.430389756404924",
      "-11.101403398495648",
      "-13.304209407571689",
      "-5.403548807215542",
      "1.6056359229109012",
      "14.510977435994702",
      "2.598929271525264",
      "0.8605031692486677",
      "16.871749518533793",
      "-5.585023351494064",
      "6.766515497607352",
      "-9.32641561129535",
      "3.3908824600786955",
      "11.163407335329909",
      "-8.153134001841904",
      "19.389759838677616",
      "1.6644285903025255",
      "49.36956213898596",
      "-12.726429713074427",
      "2.178390990145202",
      "-3.743116789277908",
      "-9.676471973615655",
      "0.5923232759251877",
      "-5.661917125052818",
      "3.0498876193877034",
      "-0.9064541569923725",
      "10.594894058114992",
      "1.6924969649248174",
      "17.61988567266813",
      "-6.187713199767529",
      "0.5674837946709964",
      "9.784956681347648",
      "36.32287085473577",
      "-2.9820002806461905",
      "-0.9735410945872895",
      "-13.937763563790893",
      "3.117386926020425",
      "-0.9526934275161029",
      "19.22678796033979",
      "-6.949906334779369",
      "0.8829499326030072",
      "0.12173656859903823"
    ],
    [
      "2.6426171334930117",
      "-0.6010695766417469",
      "1.1428526717596734",
      "4.7590441196525965",
      "-8.791273591496484",
      "1.6399515400151499",
      "-2.7209945876052792",
      "3.3478349880691725",
      "-6.568153198991388",
      "1.6523581660389444",
      "2.3507398674284987",
      "1.6287177281461127",
      "4.712693761913367",
      "-2.758911200084114",
      "2.1693012444722384",
      "3.6185401854206085",
      "6.918522130717292",
      "-3.109490989885891",
      "0.5887410896622428",
      "-3.333551287495422",
      "3.236105686004781",
      "-2.482967079769338",
      "-6.2615560169466695",
      "6.202382180202431",
      "5.072139182461255",
      "3.3860200243016028",
      "-1.7331927902755293",
      "-0.7413243148699824",
      "1.7613248145460316",
      "-1.3614226916134236",
      "-1.4680565709486053",
      "-6.298195520864288",
      "0.9157530191086506",
      "-0.36006145490060526",
      "1.322063664147003",
      "5.044571545661019",
      "9.77476053629806",
      "0.7470245088398332",
      "1.966611339831567",
      "-5.322183820948151",
      "4.175977480018286",
      "-1.2791964003841247",
      "7.033774685391655",
      "-3.4910333246707412",
      "-1.956582449924235",
      "-2.9573004453088823",
      "0.3927172412778488",
      "1.4886521402300705",
      "-9.638260015199155",
      "7.6123126036145345",
      "3.370356187940426",
      "-1.6803341215096677",
      "1.9416019918383585",
      "-1.4561183720006425",
      "-6.233471695773666",
      "1.058681114261122",
      "-4.529405711329515",
      "0.6480048630860568",
      "2.152761634687224",
      "-6.4766403487782",
      "-4.53650547368252",
      "-0.9227633375988712",
      "0.9196010839252747",
      "3.419745294925619",
      "1.4128411966371472",
      "-5.2236482460378735",
      "2.79872001842118",
      "-5.179944116068127",
      "-3.3005655122319513",
      "-5.232691412896695",
      "1.1559818012625687",
      "4.936407159402129",
      "-6.258361022282611",
      "4.398782057657791",
      "-0.2617421916904808",
      "10.713030680667737",
      "-6.555654806987494",
      "0.8494099634114163",
      "-2.3568948481975567",
      "-4.995591897206043",
      "1.4971483993287336",
      "-1.5043479631190892",
      "1.8980740899453228",
      "-1.4807455682888722",
      "6.992175023060457",
      "-2.0498115352055337",
      "2.1134429426405843",
      "-4.30299801517652",
      "2.288729894773063",
      "5.4998763082741675",
      "13.737754962110337",
      "-3.6845325392494184",
      "-0.6954126686636171",
      "-5.043014242669845",
      "2.170213415866565",
      "-3.2271069758104662",
      "8.254434865483082",
      "-3.107957750533827",
      "2.5580712009308284",
      "-0.05272680652987724"
    ],
    [
      "-2.63809427028207",
      "-12.421632250680165",
      "8.74784018248551",
      "29.44327065376715",
      "-33.965819962945424",
      "15.297994440593813",
      "6.323873860194933",
      "58.41258471398828",
      "-18.751909787884568",
      "11.524865330589346",
      "1.571400711552116",
      "2.401327130004941",
      "18.365266864976054",
      "-9.142686813011823",
      "14.417059935445334",
      "30.016760124978784",
      "64.28050007053804",
      "3.972531367128097",
      "-1.5662229345741019",
      "-40.29242798505899",
      "6.298152884794105",
      "-27.18902698076738",
      "-58.56478579879962",
      "33.75055852479756",
      "31.31407793550064",
      "27.436380203628076",
      "-11.852842207617751",
      "1.4448183181100527",
      "-10.773442954772952",
      "-19.015489495898645",
      "0.09199032219706982",
      "-39.28431187574453",
      "1.7119445291660729",
      "6.01113021628844",
      "11.270306124474512",
      "19.22109868252516",
      "70.26323410646478",
      "10.396168262530283",
      "-17.791399915812757",
      "-33.629874990391194",
      "6.075749141240769",
      "-42.604066836168805",
      "28.61798360166747",
      "-12.836934779664626",
      "3.3012864426144373",
      "-23.99198317086687",
      "2.019719777379708",
      "2.730575536927464",
      "-112.9259712610409",
      "25.18910518124311",
      "-0.11238883408356659",
      "-3.6421228485461246",
      "0.7696800537882343",
      "1.0072365795198717",
      "-11.03906033158896",
      "32.35197109315391",
      "-9.400069920329704",
      "3.776240924017561",
      "23.405575352063753",
      "-33.077985995723616",
      "-28.0468264253068",
      "-19.581695943808963",
      "8.13111606955442",
      "36.86989343110205",
      "19.486364349439818",
      "-12.675617495350528",
      "18.681297566481202",
      "-9.225037868854717",
      "-6.507828325863723",
      "-20.070151707268256",
      "15.895203552075534",
      "32.64985759717584",
      "-44.256641151758565",
      "40.51060742643821",
      "13.018674061008856",
      "129.80098781983068",
      "-22.787876101857584",
      "6.3412379238587135",
      "-19.907191214584927",
      "-17.957302145153236",
      "-5.514973936709511",
      "-3.3688342806487652",
      "1.3895546210926653",
      "-1.6018253720022866",
      "40.607490190350894",
      "21.82581782828063",
      "33.29543210549703",
      "-5.1166419699330925",
      "6.395202910000288",
      "31.945433910239533",
      "115.5043087468427",
      "2.969037011633301",
      "-7.576309482812213",
      "-34.68349942373396",
      "3.4520697471750332",
      "5.6344778170503105",
      "44.211174374071206",
      "-14.226213157230552",
      "4.87421884017533",
      "0.052582753658187924"
    ],
    [
      "4.499076364180261",
      "9.510288942434299",
      "-4.084143596720383",
      "-12.408705918938125",
      "14.532029012033986",
      "-11.15001647956968",
      "-2.526809412231651",
      "-36.78129914801155",
      "11.31901211000688",
      "-5.372478495052814",
      "1.7741445122252275",
      "1.5615986785465932",
      "-8.88753042806567",
      "7.2330853899379735",
      "-4.593500361598717",
      "-12.008357736995471",
      "-34.830437879003085",
      "1.1493765815939891",
      "-1.5122946200439853",
      "22.882698034258272",
      "-4.2771880524282135",
      "13.605705939220472",
      "33.15679154680847",
      "-16.677536225134496",
      "-16.9364206567488",
      "-16.928154976867035",
      "5.972949932809196",
      "0.5398058246234055",
      "1.2997109891450485",
      "6.719619098466744",
      "1.336917420311308",
      "22.853937651749426",
      "-1.6124752736237593",
      "-3.7900833568275125",
      "-2.998783179164175",
      "-10.769560023400178",
      "-33.13447547671464",
      "-3.5468985691358417",
      "7.772281001845802",
      "16.353646243367166",
      "-5.379452676209174",
      "23.222730851744238",
      "-16.56950820702521",
      "6.6388988978396",
      "-1.1173652709756783",
      "15.689625894555427",
      "1.7907844319721478",
      "-0.9741640551415741",
      "63.32673840928048",
      "-14.974215741168946",
      "3.229827319622727",
      "4.12203006023679",
      "0.1425436772807724",
      "-1.263265098278795",
      "0.8114499456027889",
      "-21.990823859363946",
      "4.894033690709357",
      "-6.375855618627164",
      "-16.595426833026657",
      "14.462944359794506",
      "15.722398488559781",
      "9.773680570229974",
      "-2.8088276148049967",
      "-20.04045224543862",
      "-5.698190775798975",
      "3.369399917629762",
      "-13.199579956940589",
      "6.145404313178117",
      "0.45460731251105213",
      "10.956584245627656",
      "-7.716197068267032",
      "-16.537983477685284",
      "21.33430872516251",
      "-20.69958216267604",
      "-7.089615684819659",
      "-73.8458098799325",
      "14.170015294822802",
      "-3.142728412788124",
      "7.972394385220756",
      "10.560203010558263",
      "1.288154823509125",
      "2.961416092354621",
      "-3.9411684607932758",
      "1.039780669628585",
      "-16.874325249602187",
      "-6.72575340907602",
      "-16.801608975357478",
      "6.217637775963831",
      "-5.658450310233161",
      "-14.90566819212221",
      "-61.31383174300072",
      "-0.023245143196851236",
      "1.1129667583311929",
      "19.359757213720115",
      "-4.387261831607763",
      "-4.746465857164606",
      "-28.327550415746952",
      "10.720528900926647",
      "-0.4747542179997642",
      "-0.011842280785353045"
    ],
    [
      "-0.1111636781617922",
      "-2.31068737587621",
      "0.05891904350094393",
      "3.963924203024978",
      "-6.012639364019807",
      "0.9033754243656764",
      "0.6278379058527147",
      "8.731619479997683",
      "-2.757569219637217",
      "1.8298457612208732",
      "0.343731070168922",
      "1.0929050236038422",
      "2.6650566767212696",
      "-2.010165873337526",
      "0.43884792854934745",
      "3.1013813515142776",
      "7.746518322426419",
      "0.8237863988190246",
      "1.7911583411428813",
      "-5.45397767691884",
      "0.2132620227124815",
      "-2.238619134159044",
      "-8.778269756212858",
      "4.95847476773041",
      "3.4121739284577703",
      "4.3462509463213035",
      "-1.7540864013832393",
      "-0.07323802419224221",
      "-0.0039563666588442875",
      "-3.004150954372235",
      "-0.5175722830427472",
      "-5.14953785397587",
      "0.7924627817275894",
      "1.1370258527637602",
      "2.9872092038999516",
      "4.238415915323128",
      "9.0914887625261",
      "0.9042745051252783",
      "-0.14439015345744982",
      "-4.072371357484448",
      "0.4856442672811704",
      "-5.2215996034065055",
      "4.2778195394610155",
      "-3.6947782605967747",
      "-1.0960377261085463",
      "-4.31422469777354",
      "1.884748348858717",
      "1.5461808987694836",
      "-16.80306269398661",
      "1.6675089448405944",
      "1.8279729450974742",
      "-1.5824447788798794",
      "0.6371634225598358",
      "-4.19478402348268",
      "-2.4147012152229714",
      "4.109586234872853",
      "-1.3009285964907364",
      "0.9803658190496202",
      "5.100711253775454",
      "-4.346186671304109",
      "-1.8196406516262862",
      "-2.8592169401076144",
      "0.3032461108162398",
      "4.232531205373035",
      "1.9128118275407995",
      "-2.0096569116573533",
      "1.8233963017133408",
      "-2.113256350737444",
      "-0.2555993933345885",
      "-2.8434894311842536",
      "2.040549285048515",
      "4.88181477774748",
      "-7.658686873394745",
      "4.302740141560969",
      "2.3822298420749077",
      "18.495194966062",
      "-3.0741475988561358",
      "1.2335364625805307",
      "-2.5442060998680285",
      "-2.4347513325733665",
      "-0.2057697314916829",
      "1.178496431473282",
      "0.10938564781745173",
      "-1.7347901024526071",
      "3.616208966866172",
      "0.24206536101398748",
      "2.839972564478831",
      "-0.22563272550777375",
      "4.089134404475562",
      "5.392201764239989",
      "16.08008496344339",
      "0.5578044153995155",
      "-1.5862953989848512",
      "-3.5647176975909174",
      "1.4387388906585394",
      "-3.749707396748723",
      "7.567663230471767",
      "-1.1038000207832437",
      "5.0951925779710425",
      "-0.08152716654179118"
    ],
    [
      "-12.3183132414155",
      "-33.641093161047245",
      "18.38787985635664",
      "60.02510268241927",
      "-69.33458241534693",
      "42.253954385439506",
      "6.062413176249599",
      "137.4923421197118",
      "-46.87670417833572",
      "26.044907084241306",
      "-1.2407909125883372",
      "-3.0656576656421373",
      "44.36624475067996",
      "-26.857255860050707",
      "22.68067149987957",
      "58.687087011652224",
      "136.94948350621013",
      "0.973666202299881",
      "3.2443620258404064",
      "-88.65266352301677",
      "17.900460783211823",
      "-56.71977365728692",
      "-127.78435905951596",
      "74.009368074499",
      "66.9969425677319",
      "60.20020782379227",
      "-25.63250407615658",
      "1.0734971870748367",
      "-12.98547005902113",
      "-37.81757531959093",
      "-2.345020918223267",
      "-88.48755156650012",
      "3.0405134966250844",
      "9.79141888877008",
      "15.072090431297463",
      "49.1979559944514",
      "136.27857005314394",
      "23.664873128691692",
      "-30.707125365001204",
      "-69.651860246193",
      "17.282237461202513",
      "-90.57831527128583",
      "67.43861337328954",
      "-31.770639058096304",
      "2.74603679642967",
      "-52.67600260379473",
      "4.574051585167258",
      "7.427613801665786",
      "-236.89201991004379",
      "60.39146073012953",
      "-1.2450913266958485",
      "-10.648813967067124",
      "3.4417078710362032",
      "0.5672494794929795",
      "-14.286188613341853",
      "81.1650490958311",
      "-26.21183388577386",
      "19.83802840696586",
      "60.309830827496704",
      "-69.21406669364963",
      "-64.40403142672358",
      "-39.46226751474727",
      "12.426933847348977",
      "79.2478436550276",
      "34.40619365405509",
      "-21.94783405712836",
      "48.40565743175898",
      "-29.09238319587886",
      "-4.2656735078520995",
      "-47.91951890740317",
      "33.08392194303174",
      "70.81770764845274",
      "-89.58679731599669",
      "87.81246341761293",
      "25.9824518595771",
      "280.1288077887023",
      "-54.88936140085887",
      "16.50626048940107",
      "-44.47904574999483",
      "-42.22440292000383",
      "-7.091608665605544",
      "-10.002927213959268",
      "6.502657921083809",
      "-4.541572675471309",
      "75.15854312880317",
      "35.278751466287076",
      "71.9372443522981",
      "-18.71482506329516",
      "21.141399664464885",
      "69.73340990902418",
      "239.6482546774903",
      "0.7765264480307632",
      "-12.486246765916453",
      "-74.66151973848508",
      "9.68255571832879",
      "6.43522958000975",
      "102.47226178589413",
      "-35.96104242555023",
      "11.696673921260949",
      "-0.14774491098399348"
    ],
    [
      "7.595802917653467",
      "17.834007621784057",
      "-9.540806433831971",
      "-26.619582353251296",
      "29.414464588177502",
      "-29.504733190987892",
      "0.02610439053967017",
      "-68.91451455413629",
      "22.100278665792242",
      "-12.208984209348895",
      "2.472995258069344",
      "7.538955960449266",
      "-18.74856255197337",
      "16.60491822301327",
      "-13.164022620760209",
      "-27.455093528820946",
      "-71.98384737149406",
      "4.154775105068532",
      "0.6898950229202188",
      "44.31508158014221",
      "-9.408251954677803",
      "30.244095359253325",
      "63.14636054716886",
      "-29.324247902062893",
      "-34.00037838598384",
      "-24.838998165501085",
      "9.73326621547945",
      "-0.9809526492265646",
      "7.3563052247388265",
      "11.739929691787154",
      "1.8346661202280723",
      "38.708659927435114",
      "-0.6334441082995405",
      "-5.032626850124184",
      "4.8199311809491485",
      "-18.744881884734934",
      "-67.9751395440724",
      "-10.339167951834254",
      "14.935895403611374",
      "35.74151505164084",
      "-9.748824725065171",
      "45.24448956881685",
      "-30.083508762305357",
      "10.0061505250673",
      "-2.8606166439937217",
      "21.042030190621386",
      "1.3845147639288609",
      "-1.2740341956321541",
      "118.1411015899039",
      "-29.115331118021906",
      "1.6509950388109411",
      "4.256446485421533",
      "-1.1884544953589748",
      "-1.4064108109930593",
      "2.9447854800781164",
      "-44.678269462707256",
      "12.712078585247308",
      "-15.34212917830372",
      "-28.454191429121337",
      "31.726874167368095",
      "35.48691649023385",
      "13.737311306052408",
      "-5.773106782409806",
      "-40.12964900192728",
      "-15.609880882235087",
      "7.802626403608432",
      "-33.65677016554841",
      "13.401170426090951",
      "2.261945370777876",
      "21.990511497060538",
      "-15.039058547576824",
      "-28.309521167833662",
      "35.39905120489644",
      "-45.637135010198165",
      "-9.130910005287664",
      "-139.46697730463265",
      "25.105853528747055",
      "-5.500011398591812",
      "15.332599032292304",
      "19.62031726214997",
      "4.836223987657799",
      "7.570290752998114",
      "-4.43457991338153",
      "1.2693839119010333",
      "-38.99155764854737",
      "-18.549251266167175",
      "-39.97332616985451",
      "13.941934828495365",
      "-4.431568413976719",
      "-25.007363165020248",
      "-119.95730529573173",
      "2.25725097562888",
      "4.409537693719334",
      "33.59657244571574",
      "-3.8300769125393312",
      "-5.250984561889882",
      "-44.4603241372554",
      "14.583489778421104",
      "-1.534190981705453",
      "-0.07518914156307234"
    ],
    [
      "-1.0515106993339935",
      "-7.621594311042986",
      "5.101723009783118",
      "14.141800071554385",
      "-20.496611707150503",
      "8.381852545086707",
      "3.934462676936911",
      "41.20193739876908",
      "-12.50788025865997",
      "5.560210536249236",
      "1.7712008884871564",
      "3.03713139838376",
      "8.268129031083824",
      "-4.738415291207149",
      "6.426941735618834",
      "11.553319633492988",
      "40.47141185559167",
      "-0.8884477365774582",
      "1.365520621355656",
      "-26.940227198778345",
      "5.222079427322928",
      "-12.096812476006011",
      "-38.219910552258106",
      "18.451653022606934",
      "23.242037106322716",
      "17.94055851466977",
      "-6.570141897023782",
      "0.9582699474369988",
      "-2.0502748642153628",
      "-7.486004929069755",
      "-0.14557199841466323",
      "-26.419652408247366",
      "0.5693059178751697",
      "2.418925004769237",
      "8.940558682674228",
      "9.07177083187426",
      "41.9207809968508",
      "1.2397034797072746",
      "-5.9636657667668",
      "-19.52485090001488",
      "4.205447724223784",
      "-24.852130273732396",
      "19.77642405370581",
      "-8.838106897890237",
      "0.803733354530835",
      "-16.378788902654456",
      "2.9106586931823273",
      "1.4679086624568363",
      "-77.49804960624446",
      "21.41111603467352",
      "-0.26342430994778593",
      "-4.09888020724541",
      "-0.2083076637474333",
      "-0.5199353207416613",
      "-8.52774467303002",
      "21.33621079214658",
      "-4.7294913045377145",
      "1.2358799220826677",
      "16.984208394943618",
      "-14.758410167806899",
      "-21.265959603276393",
      "-10.815258631576325",
      "2.645082875557789",
      "21.315672188066024",
      "6.73673359401021",
      "-7.822947804678358",
      "9.410601246411133",
      "-4.516727944844582",
      "-5.088102532299976",
      "-10.843429602827195",
      "7.224040009101406",
      "18.763009260561656",
      "-28.06089997461782",
      "24.280320043587636",
      "7.9533690906777466",
      "89.01384093539941",
      "-17.413330586192636",
      "4.157602141692743",
      "-7.02644473024917",
      "-10.812396870224962",
      "-3.126799251858955",
      "-4.944407773283668",
      "1.508860681405074",
      "-0.21327540908850065",
      "19.13630400046712",
      "4.830255570690889",
      "17.12381648601792",
      "-4.128366913032703",
      "6.169051817081908",
      "17.121397649021976",
      "75.05931629315103",
      "-3.1776409114288704",
      "-2.7247914882080218",
      "-20.25949465380452",
      "2.953857291205074",
      "1.0911757742832666",
      "34.530653154568505",
      "-9.978700148208272",
      "4.1898074315146685",
      "0.04205181728858959"
    ],
    [
      "-0.06709873323366079",
      "-3.5960390553884007",
      "0.1303737939749168",
      "4.690179369521803",
      "-7.908690015119423",
      "5.981562851142509",
      "-0.3533216322462209",
      "18.294080250816588",
      "-4.948036711560205",
      "1.0889036502259344",
      "1.1634650660806007",
      "-1.6434669725742235",
      "2.275215889217074",
      "-3.1776655106179477",
      "0.794737348823627",
      "2.4361737979940137",
      "14.447898085763685",
      "-1.8030860053289643",
      "-0.43380947291170274",
      "-10.542106058413287",
      "2.5973221514264306",
      "-3.3797535542805335",
      "-13.88452608239194",
      "4.342989143250817",
      "8.030513141287017",
      "5.3794659605768995",
      "-1.536594345012043",
      "-0.434592592333754",
      "0.30028949870101274",
      "-0.5817417603048607",
      "-1.2319276733715",
      "-9.063921455769147",
      "0.25605795547956317",
      "0.12887447272317465",
      "-0.19019014551484303",
      "1.3196127535897215",
      "11.651496165562559",
      "-0.23480231284788752",
      "1.050886894989535",
      "-7.115702945603216",
      "2.626734251385187",
      "-9.584621329967577",
      "6.754119405157917",
      "-1.505780569151139",
      "-0.7364539726237358",
      "-4.396814716539317",
      "-0.5711367225131914",
      "0.24468002360904606",
      "-29.9032364702185",
      "8.200157237826982",
      "0.6480693576751413",
      "-2.2451379573132093",
      "0.39101897477958564",
      "-0.7429741539155496",
      "-3.9305076631904625",
      "10.453185772728565",
      "-2.374500524742733",
      "3.091900221204056",
      "8.008808223760433",
      "-4.388752489439148",
      "-7.71781555847892",
      "-2.4965346891963884",
      "0.8289375697763257",
      "6.2300582376822815",
      "1.6133604139698272",
      "-3.4922071465762747",
      "6.253151009342563",
      "-1.7638946547243552",
      "0.8573971551946131",
      "-3.7137702968249404",
      "0.7441181372048992",
      "5.211082913101483",
      "-6.23412324161476",
      "9.516007727066274",
      "1.2187732215183027",
      "34.766073111304046",
      "-6.35766146041553",
      "0.29103464516499616",
      "0.0719172793119665",
      "-4.135028519358788",
      "0.34412406585601735",
      "-3.00513688327398",
      "2.3208698424845635",
      "-0.3825251727408551",
      "5.474862852414628",
      "-1.1962168641859012",
      "5.05590763601982",
      "-2.7041547406379185",
      "-0.031180509852943957",
      "3.545254070045111",
      "26.873874062138988",
      "-2.5877825823391607",
      "-0.43548234682169745",
      "-6.200200073889155",
      "1.8459809636186282",
      "-1.0028271844811179",
      "12.084627002217028",
      "-3.2173590178136164",
      "0.8034859718308169",
      "0.011151797496860752"
    ],
    [
      "-1.6968656269294136",
      "-0.09676589995093982",
      "3.374342907759403",
      "4.874265972965532",
      "-1.6392794613571076",
      "-0.5499150522990359",
      "-0.34823563688903036",
      "0.5766641415894087",
      "-3.062062335300352",
      "4.152865125290494",
      "-1.1625189804893932",
      "1.6041163991536171",
      "5.9840985956151",
      "0.21028522457235846",
      "3.1037894607026564",
      "7.194416404941912",
      "5.6058304472757765",
      "2.0634308901334166",
      "0.29497093715887834",
      "-1.568074950327639",
      "0.12388599685597551",
      "-4.319029603647755",
      "-3.3157332988422787",
      "7.8297808271544795",
      "1.5740832010041",
      "3.608465012664655",
      "-3.7989281808890003",
      "0.277253497633383",
      "-3.0317725126746775",
      "-6.96567273758336",
      "1.2838442264258467",
      "-4.242074693850238",
      "1.1283039293066504",
      "2.5653673919564097",
      "2.9973704252273663",
      "7.887868253437328",
      "8.259611006270132",
      "5.594952941356303",
      "-7.494464944153221",
      "-2.751978735021685",
      "-0.4291987607925627",
      "-2.8509204363432072",
      "3.4026690321717283",
      "-4.2994859983574765",
      "0.9158612941317352",
      "-3.787003845946766",
      "0.9570328766403239",
      "1.4962322214374768",
      "-1.447770757771834",
      "-0.2396165552202432",
      "-1.161612854445115",
      "0.43681890464185535",
      "-0.08993479858620919",
      "0.0711581249684091",
      "2.074999287059497",
      "0.40325997285193466",
      "-3.000956322186884",
      "-1.8810799929716935",
      "-0.682338415201079",
      "-6.380508100188742",
      "-2.3142585872376364",
      "-2.367004794176232",
      "2.609191153071961",
      "5.058982435584853",
      "4.711972642763914",
      "0.11344153953568102",
      "-0.15674288523968266",
      "-3.752525210607356",
      "-1.6432966048473554",
      "-4.4526619837428205",
      "5.810473389018172",
      "6.692649904666172",
      "-6.617291639629449",
      "2.7998256643766157",
      "2.413769847801872",
      "2.556375607787274",
      "-2.1166506570521437",
      "2.624109885706395",
      "-9.169230011649445",
      "-2.282782371739016",
      "-0.703627401110426",
      "2.1189673123098576",
      "-1.0184697890147487",
      "-0.8776969382844279",
      "5.435302331704314",
      "7.401146897832941",
      "6.373761963521206",
      "0.6030472286812293",
      "4.051709071912322",
      "8.447625858027308",
      "6.280247709299503",
      "4.0006962337458125",
      "-2.4149856003321015",
      "-5.161196168264165",
      "-0.07028436609967514",
      "2.745582879619203",
      "2.4495001483354533",
      "-3.3707698335100758",
      "2.2340520112073654",
      "0.020598168012872457"
    ],
    [
      "4.225413303954719",
      "8.48743427087762",
      "-4.598295326541363",
      "-9.199788518175831",
      "9.996737527939313",
      "-13.607082394831474",
      "-2.169637305792357",
      "-25.844367347503145",
      "6.670717449476784",
      "-3.937756896917892",
      "2.6582943178976945",
      "3.69235559818058",
      "-5.260570865352616",
      "8.01519768974264",
      "-6.713807536860403",
      "-11.282851234554126",
      "-30.237069162134464",
      "2.0474061590667687",
      "-0.4104014591896168",
      "17.899220583255982",
      "-3.1499798576743667",
      "15.005217530222604",
      "26.634721400319485",
      "-9.724750697943257",
      "-13.955244237057562",
      "-8.71077718910653",
      "1.6848134254202338",
      "-1.6015475112611592",
      "3.4419122737594288",
      "1.9243277487570498",
      "0.42397712222490835",
      "13.331650123631581",
      "1.2374919448969666",
      "-1.2818595796573804",
      "4.6912278194990025",
      "-5.283588909073947",
      "-30.2093605177492",
      "-2.5638317957393313",
      "6.803822899768452",
      "15.085816191645664",
      "-3.786537937186245",
      "18.705779449154825",
      "-10.660764113866161",
      "1.991911112435945",
      "-2.945421661542613",
      "7.134806123001763",
      "0.2700538507449313",
      "0.8656054567151679",
      "48.43959797578849",
      "-11.430393435163653",
      "1.358419044894646",
      "0.1597194414313236",
      "-0.22365542679268544",
      "-2.5100660961591053",
      "-1.4413530168600823",
      "-18.385384535023437",
      "2.781278491316002",
      "-8.316654768176525",
      "-10.880233696368654",
      "12.342729278590303",
      "14.394881475515946",
      "5.729018403245571",
      "-0.4058139716706835",
      "-18.22101177869545",
      "-5.2267048900702395",
      "0.9211441129847816",
      "-16.14898160941063",
      "3.73611818187718",
      "2.8373789026611638",
      "7.205660499529163",
      "-5.396774336703766",
      "-8.444939337747991",
      "14.341997491810314",
      "-19.0356665481401",
      "-3.8992113620650413",
      "-56.766670272060836",
      "8.394414015218143",
      "-1.7576467896538945",
      "3.5007859418290574",
      "6.956108443827303",
      "4.511657031823321",
      "3.331512763007865",
      "-0.1785252497564243",
      "-0.7547671758022826",
      "-17.92883044995697",
      "-9.900931440402019",
      "-17.940115404964672",
      "7.121079648140817",
      "-0.4272298664410128",
      "-6.93137413122297",
      "-50.02467787627681",
      "1.743770072330819",
      "0.44365118641552964",
      "12.723061108302522",
      "0.0344052418094712",
      "-3.304331093259476",
      "-15.601008843169941",
      "3.353837835797855",
      "2.067427918987602",
      "-0.01578295621474329"
    ],
    [
      "-3.8118182878264917",
      "-3.0184872183151046",
      "3.0835969597933874",
      "12.137467038353417",
      "-5.906152808372087",
      "0.8147358768295963",
      "1.8296801810734982",
      "19.6855331168459",
      "-7.029878396195429",
      "6.809211708630477",
      "-1.749145572588812",
      "3.2500644211140957",
      "8.678721012207204",
      "-0.7028671748318632",
      "2.320238917481047",
      "12.205883161523587",
      "17.98819599136682",
      "2.670920537345057",
      "0.6568108050064717",
      "-12.088962215016208",
      "1.6167841680853459",
      "-3.4929475674920956",
      "-19.64517588872636",
      "13.739988516036803",
      "9.296335334578682",
      "11.930443723892248",
      "-4.913538012411037",
      "0.9793668489560833",
      "-6.118640431533749",
      "-9.847090535556891",
      "0.32949179436326087",
      "-15.374290261936261",
      "0.21998906492565334",
      "1.4673823495587388",
      "7.702745154789897",
      "9.862930667809866",
      "23.398633097839113",
      "5.87295997279306",
      "-7.701768847065121",
      "-7.8315935796955",
      "1.1066776804916327",
      "-10.667545018098682",
      "10.839494850325964",
      "-6.981247013181493",
      "1.00484266560494",
      "-11.173866835573172",
      "1.8997620709310252",
      "0.7560115981814616",
      "-39.78814468936082",
      "9.67493419710162",
      "-1.223525185042156",
      "-1.0598639707709114",
      "-0.23353470542718457",
      "0.06443941759078221",
      "1.5052766672498368",
      "9.084788406104826",
      "-4.287989303481763",
      "-2.3722956738324026",
      "8.200788598615103",
      "-12.719097358144191",
      "-7.378647081163906",
      "-8.741326569933895",
      "1.577631214761092",
      "10.50953287877361",
      "8.913754141707242",
      "-0.7510576312520929",
      "2.3534559656632217",
      "-4.842615626127415",
      "-3.311904550416996",
      "-8.36598500533796",
      "7.870665845738177",
      "14.041131477852558",
      "-16.43355958211938",
      "7.7516407972550905",
      "6.360249682045549",
      "44.09622218267318",
      "-8.476885788074762",
      "4.340634718105169",
      "-10.555352957247049",
      "-6.03543099826481",
      "-2.2443062729653898",
      "-0.0051004050933136985",
      "-0.738054782566314",
      "-0.3340923294074244",
      "7.084756660605929",
      "9.60985269895497",
      "4.660006055264435",
      "-0.30473020959895253",
      "3.5263228684404537",
      "14.596114940307698",
      "37.63928369713274",
      "2.4281502816277247",
      "-2.937374373236079",
      "-12.5487432522086",
      "0.8421582002563454",
      "1.3798077732850793",
      "18.104826843516616",
      "-7.217310157203833",
      "1.5849574015861054",
      "0.011664926038753411"
    ],
    [
      "0.47089616621076835",
      "-0.41718516020031876",
      "-0.5441960350427287",
      "-1.9412223671641966",
      "0.48670964358002927",
      "0.23625622808602054",
      "0.09445083260671983",
      "-2.4176340797603126",
      "0.984603327349016",
      "0.4951952772448141",
      "-0.605547248551775",
      "0.5200251393524226",
      "-0.4726601696321992",
      "-1.0422806660526944",
      "-0.9775493157950406",
      "-0.14477402194501496",
      "-0.6780556340342371",
      "-0.5193436540910764",
      "1.2431613323977062",
      "1.6747542179837145",
      "-0.32166391527014365",
      "0.21439373733575715",
      "0.3452907084823135",
      "-0.9206444691543116",
      "-0.5001051060973284",
      "-2.805790675096978",
      "1.2491842574273464",
      "0.8927795608648188",
      "0.3747068968688877",
      "0.9938432310284934",
      "0.970922832460523",
      "2.7134468560018923",
      "-0.9473302408533014",
      "-0.5284505703400152",
      "-0.35998724793410897",
      "0.9265454357435182",
      "-0.13260567547051785",
      "-0.14689775133433736",
      "-1.25430932968576",
      "-0.2200953266876696",
      "-0.07034043531448857",
      "2.6284824324904363",
      "-0.772375106077927",
      "0.2657422168700116",
      "1.1968297705386917",
      "1.095679897646366",
      "0.5821415211071151",
      "-0.7774364610316659",
      "1.98563803345149",
      "-0.529757074609818",
      "-2.405420997889458",
      "1.3537024333263812",
      "-0.9581911813245879",
      "1.038578299600872",
      "0.4484975640343816",
      "-1.8379022620675955",
      "0.8544244343739285",
      "1.637935129658014",
      "0.5867075240343016",
      "0.7888668149101166",
      "0.2789880854497971",
      "1.597557261261328",
      "-1.3955795400412048",
      "-0.7509076711441318",
      "-1.0110262629953202",
      "0.8359935433718142",
      "0.8094292948551013",
      "0.06154402409339194",
      "-0.4731685483378493",
      "0.6768617706159604",
      "0.18136287563693715",
      "-2.261648624617811",
      "-0.3655900163260221",
      "-1.2478087811582075",
      "-0.5037919805759643",
      "-4.287672916134314",
      "1.0077020729003356",
      "1.3054219114763959",
      "-0.6920871221989887",
      "0.7764098741991919",
      "-1.373056897125379",
      "-0.3882936106098931",
      "-1.8782584038224903",
      "1.019377675120776",
      "-0.4158850442828154",
      "1.0256799741098137",
      "-1.3535014605275586",
      "-0.373035355771406",
      "1.1810000844959965",
      "-0.3919477904985592",
      "-0.3704977277682979",
      "-1.3065758535916863",
      "0.7880042812326004",
      "0.7445154205438154",
      "-1.6385955959713305",
      "1.2225690689211735",
      "-3.2528882393710523",
      "1.7414554522099537",
      "-1.8144303962271107",
      "-0.014900909581437057"
    ],
    [
      "-1.275628326967655",
      "0.41819830870807506",
      "-1.1096689816773184",
      "-5.385348886018841",
      "4.438038220834663",
      "-2.411981159545124",
      "-2.5652657233055596",
      "2.1170246626298597",
      "3.7630353361628157",
      "-0.9183543742089691",
      "-1.309804515492779",
      "0.03717051273629634",
      "-0.5124237833112365",
      "1.2109668818916552",
      "-3.1560446313641726",
      "-5.290753565193781",
      "-2.138624685628758",
      "-0.9573022815706944",
      "2.7008772459093624",
      "1.8871672631799523",
      "0.2969720850806894",
      "3.681445290004824",
      "-0.011759482636230136",
      "-3.7006592052390967",
      "-3.572912462770875",
      "-3.908530228471522",
      "3.643247083407166",
      "-0.2848483566035369",
      "3.4149717688681474",
      "1.2484222596737968",
      "-0.09408500727030139",
      "5.631806096885041",
      "0.5374853165833061",
      "-0.7304769915545782",
      "1.8191223593219847",
      "1.2946418504780963",
      "-3.6800488720824247",
      "-1.2931717250643409",
      "2.71275223279187",
      "2.141594998396414",
      "0.544468698062311",
      "1.6760132375073458",
      "-3.3463868355589512",
      "0.7076516616296157",
      "-0.8881851734054044",
      "3.3588218039013227",
      "-0.06914704805951066",
      "-0.155233643472268",
      "-2.2950032652000893",
      "-3.483435408619662",
      "-0.020558727309297226",
      "0.9709511227507426",
      "-0.006260115350162589",
      "-0.9250352536614594",
      "3.0862801460107776",
      "-0.7334769711432891",
      "0.37612005968967965",
      "-1.222321583813038",
      "0.5702580614378415",
      "5.502584114307047",
      "3.938594266644714",
      "3.469522501734928",
      "-3.6537503720452533",
      "-1.798456527332424",
      "-3.930103101797994",
      "2.1908215344114814",
      "-1.7765275622100989",
      "-1.188452578889663",
      "4.274469692970457",
      "3.3546344387779516",
      "-1.9719032598314545",
      "-4.150014549346068",
      "0.8785247440107091",
      "-5.022609932625615",
      "-2.935122685366299",
      "-0.7007746046788518",
      "3.179548331615297",
      "-0.044902960539191496",
      "-0.44630056634560333",
      "0.551080529613806",
      "1.387503304212084",
      "0.29044459348641305",
      "-0.6521001146996902",
      "-0.10488744060364208",
      "-5.446714072097623",
      "-4.694568419013308",
      "-3.872869875085941",
      "-0.26954883657137035",
      "1.8475719995376398",
      "-2.477058369809881",
      "0.9946704309352622",
      "0.21931630228726345",
      "2.4835975579262923",
      "4.173729065268756",
      "-0.36200848832640725",
      "-1.477733899175604",
      "-6.533051629179929",
      "3.635506388313189",
      "0.09775831257881974",
      "0.012478054017254023"
    ],
    [
      "-4.1098847662148374",
      "-4.736544944053381",
      "-1.5294716251345608",
      "3.098764489207211",
      "-1.3360141170017819",
      "6.231421358232307",
      "-1.6931495305834594",
      "16.88400909329883",
      "-3.4542149545019005",
      "0.7424101569303652",
      "-1.4981426472873176",
      "-6.762312531854343",
      "1.6134015888856357",
      "-3.7803403928905333",
      "-3.842246068275058",
      "0.08714974793478007",
      "6.222739493703776",
      "-0.048015252812121566",
      "-0.5690137529693284",
      "-6.597699531716468",
      "1.8947080986629807",
      "-1.687389661021787",
      "-6.803043773205418",
      "2.16792831389664",
      "0.8998560887616367",
      "6.533850369142098",
      "-1.339304214334845",
      "-1.1896464521851513",
      "1.4169446198226074",
      "-1.1154025981877647",
      "-2.0797419380428313",
      "-5.32825281320798",
      "1.5098027661894018",
      "1.1832728447737773",
      "-5.032995942717718",
      "-0.14644278163140248",
      "-1.9446450287768438",
      "2.119389077660852",
      "1.9569112526171548",
      "-2.3545893690330604",
      "1.0160145038472992",
      "-8.376231861826419",
      "2.6332118301957563",
      "-1.8509960214812777",
      "-1.9320586916580182",
      "-1.71130067207687",
      "-1.0891950907388985",
      "1.1673798450966855",
      "-14.337217001582422",
      "2.2676991196222027",
      "2.7885638982301466",
      "-2.008277632501117",
      "1.391439901683798",
      "-2.0803787309077872",
      "3.4961501958353254",
      "12.28048128604077",
      "-2.410646658637687",
      "5.975021593660765",
      "7.884976638253362",
      "-2.3852009163839254",
      "-0.5344112936667129",
      "-3.153453037683954",
      "1.1920138890229617",
      "2.6826049478376146",
      "0.41228230791332876",
      "0.027834589937204918",
      "6.781538122688299",
      "-1.9977965203033938",
      "8.712153854909273",
      "-3.155806977927463",
      "0.5906500309022231",
      "4.095994569085641",
      "2.625533275177964",
      "4.509686218116538",
      "0.36789610121261945",
      "19.9149390639298",
      "-3.1283931205836657",
      "-0.6658484715674331",
      "1.3188420195691914",
      "-2.6018046205335468",
      "1.901545663911236",
      "-0.7808145317453239",
      "2.877829394064455",
      "-1.7724100740317592",
      "-1.570473439657846",
      "-2.874606926580703",
      "4.825098762994623",
      "-1.3890339184448968",
      "-0.3291801878773524",
      "0.3475754679061672",
      "10.413506754335835",
      "3.006593003504067",
      "-0.40709469705651874",
      "-2.3470734601657948",
      "2.525968461657264",
      "-2.193764156347152",
      "7.187342293409959",
      "-2.760796827816341",
      "3.3041165209085643",
      "0.002212136104509996"
    ],
    [
      "-7.549390624481153",
      "-10.784016954823334",
      "-0.2962244319302415",
      "0.8000452477063794",
      "-0.7701476553351928",
      "16.151104924741",
      "-3.2372650935436713",
      "25.915860850954626",
      "-8.457565793086992",
      "0.17051171070047252",
      "-4.976431590141526",
      "-13.040059153513138",
      "3.5287296015038985",
      "-10.441808219417634",
      "-5.43314791714081",
      "0.18943653380261952",
      "11.994994591078578",
      "-5.26370493314621",
      "1.2915530893813862",
      "-10.465453854825753",
      "6.05139076660761",
      "-8.574182964797938",
      "-9.828292594862678",
      "3.179842043814667",
      "2.3771069317774973",
      "6.470706612748553",
      "-1.4177678042469197",
      "-1.5448332060410916",
      "5.663527513042732",
      "3.252877598510236",
      "-2.500286169284906",
      "-8.464395453921966",
      "0.6981218193222009",
      "0.49979545250119856",
      "-13.316964495656913",
      "1.8358771016829738",
      "-6.972269165270969",
      "2.8668758433657553",
      "0.3735381314499167",
      "-4.560261833587741",
      "3.849221740874281",
      "-13.68896112799875",
      "7.253125054054864",
      "-1.1935195081615877",
      "-0.5338323023675825",
      "0.09802215030149954",
      "-2.744144678801588",
      "0.9261275492673162",
      "-14.145258552648967",
      "8.266640596812236",
      "1.1070522729870056",
      "-3.0471607332515296",
      "1.826308734638698",
      "-0.23186688483644852",
      "9.198020326976238",
      "21.123267331165884",
      "-5.3470993504177",
      "17.5035906916707",
      "13.20496867007033",
      "-3.4384786436187462",
      "-5.976754838664445",
      "-1.137584876430308",
      "-0.3573031561111465",
      "6.9198364826837535",
      "-4.008367753752727",
      "3.591004733620985",
      "16.29450805364558",
      "-4.232008247444977",
      "14.925823399032598",
      "-6.570682433438709",
      "0.5306672866775558",
      "3.4763184837608523",
      "5.470442580703804",
      "10.780154834158793",
      "-1.2550968454331353",
      "26.15777052957736",
      "-8.42284883497799",
      "-0.25750202603237116",
      "1.1179076062132813",
      "-6.053723416221872",
      "1.2568978695459339",
      "-6.005857255844215",
      "5.089572633557993",
      "-1.547191720681683",
      "-0.6529451278951254",
      "-1.853264207502455",
      "12.896033043812642",
      "-7.884769668537178",
      "1.381548228586125",
      "-1.1389258014711663",
      "9.598814303208353",
      "-1.2286007427574732",
      "0.17153474011966408",
      "-5.843181291574971",
      "2.717278261766223",
      "-0.6480403900960069",
      "10.54568428714399",
      "-3.954533571783264",
      "0.7244525737612961",
      "-0.010515646496777298"
    ],
    [
      "5.581264630796998",
      "8.967485513539957",
      "-1.8389191954382786",
      "-4.0189107764244625",
      "5.939249973140106",
      "-14.358878743707418",
      "1.0075902607066352",
      "-28.580892700874752",
      "7.664484034552559",
      "-3.3509708232537734",
      "3.466392900804675",
      "6.661248155874575",
      "-5.848421798831301",
      "6.909717721453202",
      "-0.6497355346689991",
      "-4.316694906020423",
      "-23.527074370828455",
      "3.291497437964446",
      "-2.3047006736778415",
      "15.448002261669867",
      "-5.111032822200101",
      "11.626377022789251",
      "21.064113041938207",
      "-8.280781210777569",
      "-9.816439935112092",
      "-6.287437011043281",
      "2.0448860832101863",
      "-0.3765965894860136",
      "-2.5388457635557233",
      "0.9597378649818987",
      "0.28350895822255884",
      "10.84672304428499",
      "0.07482220329678226",
      "-1.452341696055734",
      "3.271974630429105",
      "-6.724462253099189",
      "-15.107405363809965",
      "-1.7612653779375111",
      "4.4764292068021945",
      "12.57815268611822",
      "-4.482263978852801",
      "16.568830791454477",
      "-9.894997809699591",
      "3.7543291549408555",
      "-1.1962478582679736",
      "3.7311749435963946",
      "-0.18916772235526078",
      "-0.8108409153791402",
      "36.3402381246008",
      "-11.210293225673954",
      "1.667602138629152",
      "1.3649574362145753",
      "-0.19174212672092011",
      "-0.8485470655606656",
      "-4.709485668498013",
      "-19.527969223653113",
      "4.680653540392727",
      "-9.880182850983893",
      "-13.761328584475793",
      "6.616956521219226",
      "11.335761945968924",
      "2.838806232538111",
      "0.41311828303785536",
      "-13.12130912302417",
      "0.23216109844708097",
      "-0.49290758774192667",
      "-14.761717172148767",
      "4.865624244541532",
      "-6.2956832266802065",
      "6.351063028422533",
      "-4.0501686356016915",
      "-6.847245807485553",
      "8.8816133123548",
      "-17.111243956002156",
      "-0.8700175739955319",
      "-45.633947361514224",
      "9.469167683531305",
      "-2.8441745464860224",
      "4.7270664870617445",
      "6.876841080975141",
      "1.617232644196182",
      "5.323154611572925",
      "-0.983391137542824",
      "0.36877300987643175",
      "-10.47415052055947",
      "-1.8237424506215503",
      "-14.543099156949781",
      "5.960973538288447",
      "-4.365630168370691",
      "-5.978062488484341",
      "-36.686466731720714",
      "3.1565316489577735",
      "0.610638883446519",
      "10.36215328201973",
      "-0.8731885166936532",
      "-1.9515495689350943",
      "-13.046834541528568",
      "3.7405420088195878",
      "-0.49644117955131595",
      "0.0650784997718171"
    ],
    [
      "5.211490749981928",
      "2.763201863720475",
      "-4.262804656873838",
      "-2.5671589175003553",
      "-0.2892447455141955",
      "-4.063517857548283",
      "3.2498753970489362",
      "-18.77297686590171",
      "5.784944721409981",
      "0.7260326117325618",
      "2.102478600776599",
      "2.7908465703308827",
      "-6.395506846479453",
      "-0.16107657918442583",
      "-2.23763865768536",
      "-0.27879406546900704",
      "-11.582354037470557",
      "3.212230690221181",
      "-0.6219484385456965",
      "9.662850447776197",
      "-5.314167997566588",
      "5.15511951253692",
      "9.522433043544497",
      "-5.761725938721509",
      "-3.9269983615597943",
      "-6.9836875186826255",
      "2.4781147282202034",
      "2.692672523080868",
      "-3.6369763049076673",
      "1.7302777823785669",
      "2.365102728862372",
      "10.645056681820334",
      "-2.0141279745420957",
      "-0.10894028095525514",
      "-1.5423312606690291",
      "-5.460282932856851",
      "-4.098867930210935",
      "-1.1545386209574868",
      "-1.0909837074586664",
      "2.5202156077506332",
      "-4.036019188951024",
      "12.512452525941042",
      "-7.147267301668447",
      "1.7285146204153936",
      "2.387777445354695",
      "2.533954073228256",
      "2.166766490830239",
      "-1.955081492816847",
      "18.95459139156066",
      "-7.329374946026279",
      "-4.041154996235866",
      "4.026870966123625",
      "-2.4894509737366515",
      "1.2367486141079471",
      "-4.905121316494191",
      "-11.691483248781045",
      "6.397950412409447",
      "0.09819427815173702",
      "-3.1893566991617344",
      "2.492844342869612",
      "6.405754549126212",
      "2.070358710986046",
      "-0.17080609757306173",
      "-8.513719712548944",
      "1.4323336040697159",
      "-1.5149538045048616",
      "-2.500378249805543",
      "5.3751403112254055",
      "-5.441234470362317",
      "4.285597921695941",
      "-0.3241902796914359",
      "-7.104844423130383",
      "4.278153877450876",
      "-7.490959699058513",
      "0.5238824462321504",
      "-28.76600526533522",
      "7.475733073641896",
      "1.5535625947875618",
      "4.271439610042355",
      "6.786738627196562",
      "-3.8259244630957903",
      "3.3404792201817686",
      "-5.839065243307492",
      "2.27917599388886",
      "-2.3432000121797145",
      "2.4549761722501864",
      "-8.762979567518068",
      "4.7980360197103105",
      "-1.453152453262051",
      "-4.048912961462307",
      "-13.812605530953556",
      "0.5550797030998238",
      "1.0124130639821134",
      "6.479293426932643",
      "-4.322787014385842",
      "2.2588910562861546",
      "-11.875813820212057",
      "5.047343936562262",
      "-2.3919921594720974",
      "-0.02424490928920764"
    ],
    [
      "5.205932541621415",
      "3.643793139717789",
      "-4.194493323644842",
      "-6.3318227276572525",
      "2.9609851765118536",
      "-3.6398382804036817",
      "4.8262056706325716",
      "-20.28373206291919",
      "8.352295758155757",
      "-1.5947056064396403",
      "2.0852786089323603",
      "1.7652936485666102",
      "-10.782341524653319",
      "1.1827724535851118",
      "-0.31756525715472383",
      "-4.449469110951721",
      "-13.821418236409553",
      "2.114606042945821",
      "-0.07745722610717538",
      "9.825793848312875",
      "-5.5284529052875335",
      "4.336184105173375",
      "11.645211566916394",
      "-11.066488070002007",
      "-5.186576854084875",
      "-10.050393779950326",
      "5.126009283739229",
      "2.5086270269697346",
      "-3.200998861576474",
      "5.845272058567474",
      "1.6398931294504215",
      "14.558851201087826",
      "-0.6882560788687506",
      "1.5035103030681916",
      "-3.1941550602044497",
      "-12.200542251425057",
      "-6.013764082886574",
      "-5.0693209451496735",
      "1.430274065303873",
      "3.539632119736883",
      "-4.736933784143798",
      "9.712708810335805",
      "-9.566228169326948",
      "4.45062226169893",
      "2.7272395853126308",
      "6.169072614534625",
      "1.594331616246463",
      "-1.386954916250215",
      "22.424391799292373",
      "-8.834868123090098",
      "-0.9000061536997638",
      "3.778042123907952",
      "-0.8521318373430249",
      "0.01763587355420649",
      "-4.124057092043296",
      "-11.846941239286531",
      "8.966005289137062",
      "-0.856703090228078",
      "-5.944360211370112",
      "7.3607125031478375",
      "8.43853901246618",
      "4.9525382786203584",
      "-2.084645588795286",
      "-8.783015072526036",
      "-1.0700313475892806",
      "-0.03192447893164624",
      "-2.9484359797230995",
      "9.670861953565842",
      "-4.608777279975921",
      "8.222480445371623",
      "-2.544603507108194",
      "-11.736812462930834",
      "6.974150275593719",
      "-6.424036488385981",
      "-1.1863840103715357",
      "-30.596915024758026",
      "8.956758098186148",
      "-1.5111483684535238",
      "10.094059187764909",
      "7.829304567850609",
      "-4.255048936095481",
      "3.2637673044872204",
      "-4.5268397887991805",
      "0.969637636470945",
      "-2.0821722253888506",
      "0.49254107446345363",
      "-7.2361763323232005",
      "4.737524036883216",
      "-2.9296481937483203",
      "-9.90153378791048",
      "-18.291090838944086",
      "-0.4603876785497194",
      "2.85127610473163",
      "10.610630490456469",
      "-3.55149572089836",
      "1.7856141932880283",
      "-16.11962307910556",
      "7.180124499203274",
      "-0.5399389931832429",
      "0.04139239004546092"
    ],
    [
      "3.0831933676557646",
      "6.138027141991228",
      "3.5610119192104013",
      "2.4927643624476437",
      "-1.4577629921275679",
      "-8.062134990323608",
      "-2.924400385772056",
      "-14.335506969105547",
      "-0.3983719053725937",
      "1.307339449593178",
      "2.898834960457798",
      "6.681050686586819",
      "4.133683234634155",
      "5.136797807531033",
      "4.247847697271515",
      "1.3099845232042553",
      "-5.52912239270586",
      "1.2353089392789567",
      "-0.028641596289643523",
      "5.1850503582744265",
      "0.2172662375533221",
      "3.799378055692105",
      "6.7696780836490245",
      "2.861362500362746",
      "0.6348368379277465",
      "-0.6669377442860579",
      "-0.8860114162819668",
      "-0.7604911512845887",
      "-1.7304939046513295",
      "-4.349813760766639",
      "0.746278297234522",
      "-0.7173331452173094",
      "0.23987602315946968",
      "-0.8399519269539435",
      "7.504895730823479",
      "3.9910188254379197",
      "2.925061579183402",
      "1.4949061969368906",
      "0.6835638836788598",
      "3.1891381425646435",
      "0.5575532970155713",
      "7.6359801032679",
      "-0.14898387688983522",
      "-1.2643381129661402",
      "-1.7659887629105562",
      "-0.8236199162211204",
      "0.28116378909370504",
      "0.7239372321857047",
      "12.276479523825957",
      "-1.8859035108956232",
      "-1.1727737709744601",
      "-0.03358904253651119",
      "-0.8707084656997901",
      "-1.333550485487808",
      "-4.8307655686972195",
      "-9.790381688067072",
      "-3.4724334025711125",
      "-10.008871158117639",
      "-9.603145948926167",
      "-1.4398341747925707",
      "-1.418711705219197",
      "0.13205106768056657",
      "0.2233374558314077",
      "-2.209360011141218",
      "2.881421232995625",
      "-2.975969141643017",
      "-9.089745268124606",
      "-3.317298446475136",
      "-8.720354359186423",
      "-1.0238998826507109",
      "0.4040346508724614",
      "3.0869938562040664",
      "-3.0134829432264145",
      "-4.809399330524433",
      "-0.3504808895624143",
      "-16.924426739635464",
      "0.42968161099374463",
      "1.4564813213101646",
      "-4.986876957161031",
      "-0.19815190218197265",
      "2.501080081719656",
      "1.3556836002133064",
      "-0.6664313756194669",
      "-0.4930200635015572",
      "0.8121027078969681",
      "-0.47605850688543566",
      "-5.992447708489607",
      "1.9613158538586444",
      "0.6125296644382516",
      "3.642642121977347",
      "-8.584714023785281",
      "0.8728378494678033",
      "-0.9656020034409967",
      "-0.8078732857856726",
      "0.02866713357011397",
      "-1.3040224766074067",
      "-1.3691736920122437",
      "-0.2133246208886932",
      "0.7900052948843187",
      "-0.08610022881192307"
    ],
    [
      "-1.892303453157279",
      "0.1825696022558547",
      "-1.62625944328526",
      "-10.295445143828706",
      "10.240817725566393",
      "1.1612247899791042",
      "-7.254332872011843",
      "-9.443917004363584",
      "3.5072766108062474",
      "-3.4298803553688884",
      "-2.3117378179165002",
      "-6.307214068570356",
      "-2.648810758137542",
      "-1.4868670588471955",
      "-5.161148880800392",
      "-10.736028134621174",
      "-12.407232524121607",
      "-5.219728336244503",
      "1.9891932572637385",
      "7.94761043950711",
      "0.6999481950742127",
      "4.719405777790346",
      "13.247399274464218",
      "-10.256504083228732",
      "-11.421794655782497",
      "-8.842760028540631",
      "4.290094389318754",
      "-2.3183684053892146",
      "7.429404646400175",
      "6.88583105910056",
      "-1.861385768022032",
      "9.396058495657087",
      "0.6915134369875113",
      "-1.8962400548419012",
      "-9.827083110919801",
      "-3.7707140406245707",
      "-21.72501398152544",
      "-2.104817160896269",
      "7.310288588875192",
      "7.256816409922333",
      "1.002542877191052",
      "8.02342117574226",
      "-7.042735800234366",
      "4.421502756640401",
      "-2.4858341558967547",
      "8.559099916886105",
      "-3.5607662092618386",
      "-0.09908725883192608",
      "19.72388948011928",
      "-10.973149472774274",
      "-0.5692865888696954",
      "-0.5767546067099953",
      "1.0153360233090398",
      "-1.047735119391414",
      "6.736992533862366",
      "-2.1708621166681534",
      "-1.4296904827588357",
      "5.04596073534057",
      "-4.537150530239673",
      "9.86188189742626",
      "7.40432001715694",
      "9.60719584332284",
      "-3.8990023059171826",
      "-7.298053032819249",
      "-8.788688603615928",
      "4.806289457038797",
      "1.9939110978001142",
      "-1.4167682460390503",
      "7.738581096669526",
      "4.465643935159881",
      "-5.625081278418911",
      "-9.612312811447591",
      "16.511035059770297",
      "-9.088772846807231",
      "-7.159853193259022",
      "-25.693491441718734",
      "6.144649156678004",
      "-2.022777595832119",
      "5.724954170443927",
      "2.1602536626213387",
      "4.550322767298862",
      "1.1134830046414108",
      "3.3143648418172926",
      "-1.098556872164499",
      "-10.537171641674545",
      "-9.35212660281993",
      "-4.365433569895347",
      "-3.6025776119638455",
      "-1.2395725238081603",
      "-11.369356653203841",
      "-24.828470810970018",
      "-0.10661271270783386",
      "3.751314218669205",
      "10.362937844337495",
      "1.414948186788625",
      "-2.6383809586696585",
      "-12.887419719711104",
      "4.023009978834261",
      "-1.2910471913022212",
      "0.013757872288421964"
    ],
    [
      "0.1316206300318503",
      "1.8843485252487506",
      "-0.41913935469646246",
      "-4.797104073436442",
      "6.764008491462216",
      "1.8262105223859555",
      "-7.662119086204747",
      "-18.266021123905112",
      "-1.1394962738530927",
      "1.368940897722652",
      "-1.0689719843058507",
      "-4.168712222853576",
      "0.49253885046505935",
      "-1.5873852166194375",
      "-2.246440266293296",
      "-4.196391918085218",
      "-13.627820883923752",
      "-4.724367970433838",
      "0.8758006508139723",
      "10.774698015085109",
      "1.593058055401721",
      "3.0120870930283203",
      "15.295141112342307",
      "-4.003577903287712",
      "-7.119446880075657",
      "-9.964151153244162",
      "1.4614426084106458",
      "-1.2121781389753752",
      "3.352992496098914",
      "3.7055685689266835",
      "-0.8290636899923615",
      "7.944437778813696",
      "-0.08459156588157027",
      "-2.2445700845662313",
      "-8.174530103784",
      "0.003954128212988347",
      "-17.453238381644137",
      "-0.3111902166011879",
      "2.9663064114954594",
      "5.9537441921630005",
      "2.5511639978461997",
      "10.210587106987756",
      "-3.890222864700268",
      "1.6981244523339545",
      "-1.701742233068232",
      "7.131864956750002",
      "-2.8116815784890505",
      "-0.6767762149862695",
      "33.449874395844766",
      "-6.798190571976977",
      "-5.383707661415259",
      "1.207953470075305",
      "0.4209850909547674",
      "0.4070000736805702",
      "4.089949698135632",
      "-6.704564982647515",
      "-3.8689310840849016",
      "3.8376184220068867",
      "-6.785795053315518",
      "2.4959463861100777",
      "3.346552121722306",
      "8.490068885110183",
      "-1.3436196057990482",
      "-7.690454111796117",
      "-3.737906537947442",
      "2.925335325322987",
      "1.524653592725802",
      "-3.7370469704651126",
      "1.8119754188455435",
      "0.8855808247546483",
      "-1.416261583958858",
      "-6.175118221352128",
      "13.484521337301302",
      "-6.532480780124264",
      "-6.602027251880389",
      "-39.133276660791815",
      "2.4092953016399776",
      "2.3071224196683877",
      "2.1758233058339416",
      "0.9796893539736393",
      "3.1232270784174427",
      "0.2367440025298025",
      "0.8626011212340278",
      "-0.4155472771898613",
      "-6.239300536708813",
      "-4.567374323555474",
      "-4.635618266664815",
      "-3.7705724281839963",
      "-1.0198531250786058",
      "-5.712345621716702",
      "-29.3595887498134",
      "-1.6077906181044346",
      "2.27565802448481",
      "4.814260606306667",
      "0.5068864265864922",
      "-0.9510956194351287",
      "-14.992211626157424",
      "1.3455830931003125",
      "-3.8152079408361663",
      "-0.009544429376905061"
    ],
    [
      "1.1238457376497333",
      "0.44079812186152995",
      "0.9208059630387678",
      "4.8684299510346385",
      "-4.028891625810913",
      "0.2654686034537556",
      "1.5172802844551148",
      "-0.44928897199625",
      "-2.925482788000271",
      "2.8537814700673096",
      "0.9814474874226038",
      "2.218888987760015",
      "2.1135886087312823",
      "0.16609967951055923",
      "2.4193845721740534",
      "5.3946886116793715",
      "3.1163626569471825",
      "1.4054748637655898",
      "-0.8850248042565388",
      "-1.2241732767186702",
      "0.3084051621937903",
      "-2.045529499776011",
      "-2.9608279580109347",
      "5.225955500332673",
      "4.6678321056734156",
      "1.9154094838595068",
      "-2.2349548339704928",
      "0.9782063227473677",
      "-3.4230490324304315",
      "-3.03629433072741",
      "0.823653378185427",
      "-3.215634426563587",
      "-0.4479170165232299",
      "0.36711095708508373",
      "2.9603507658336494",
      "2.6386476238786205",
      "7.354666219766084",
      "1.3518084887870123",
      "-3.620548990493015",
      "-2.563593771327129",
      "0.47675580136407664",
      "-1.513731046368252",
      "3.247575018795044",
      "-2.280450051441945",
      "0.9101943275189587",
      "-2.791832997738031",
      "1.1384212763352473",
      "-0.16397617631988892",
      "-0.5071915934133907",
      "4.495985934883575",
      "-1.7782970852694313",
      "0.7678806209151018",
      "-0.4473359167070552",
      "0.8385169995703801",
      "-2.591687004565882",
      "-0.7772642798543956",
      "-0.8045353821471343",
      "-1.5303358058570091",
      "0.5294994784502991",
      "-5.567142212233347",
      "-3.6176418110134088",
      "-2.862930254204083",
      "1.977391957360149",
      "1.940495158142835",
      "4.2166594650831914",
      "-1.920453820209957",
      "-0.34195679778855165",
      "-0.7608377152763606",
      "-4.0574256382478255",
      "-2.7292693711605436",
      "3.1750538425406223",
      "3.945260685441766",
      "-5.423586671067858",
      "3.5916503511084596",
      "1.987043325120114",
      "2.2397699639945325",
      "-3.196622525208634",
      "2.279385521892114",
      "-2.986046866581108",
      "-1.2042661597297155",
      "-1.6660457819653665",
      "-0.6845188012402194",
      "-1.684776230955297",
      "0.5001406426502661",
      "4.46918772120489",
      "4.284367821406076",
      "1.2844318447306637",
      "0.6666774031738257",
      "0.4838524410558462",
      "5.221144893940299",
      "5.263660491813975",
      "-0.5720837735975899",
      "-1.523385522356613",
      "-4.969363223618497",
      "-0.6264017075322709",
      "1.330437683146256",
      "2.7079483205303787",
      "-2.1552831201992584",
      "-0.6421088437959438",
      "-0.013523316009986169"
    ],
    [
      "3.8122968540496593",
      "10.898131360950845",
      "1.2338541159742753",
      "-3.5532917858095483",
      "7.007423819250234",
      "-15.747062307951643",
      "-1.3913648451961513",
      "-24.207184621284075",
      "8.777374797556694",
      "-3.5708472917956984",
      "3.4137265229784046",
      "8.669262475950227",
      "-2.8266797031388293",
      "11.030109517338024",
      "2.887595387823829",
      "-6.063410758374306",
      "-16.71956572075597",
      "3.625940166075559",
      "-1.088834875418588",
      "11.863177810737092",
      "-3.9915755558742143",
      "10.999889504712915",
      "16.800454255062718",
      "-7.003795572828354",
      "-8.55286093337851",
      "-5.498845035298627",
      "3.190388836133675",
      "-1.0912999496031048",
      "-1.9241756431500212",
      "-0.9189568416725745",
      "0.7971260598576015",
      "8.739718111564725",
      "0.14429895347473806",
      "-2.177236185927317",
      "9.261971849510395",
      "-3.8697356703851953",
      "-6.454667258647457",
      "-2.780896357189092",
      "6.100637798718802",
      "9.824628221959602",
      "-3.0705419576864412",
      "15.91504171686287",
      "-9.622264730842572",
      "3.900853076857993",
      "-2.547499869799004",
      "4.062091867318912",
      "-0.012130677403692933",
      "-0.11466910198870157",
      "20.5712108033486",
      "-12.275142589545903",
      "1.8011086382781831",
      "0.6526493982808672",
      "-0.5448490772713089",
      "-0.7840136048014581",
      "-3.53816553784716",
      "-17.395182167165686",
      "2.2573623382593286",
      "-16.79317850404243",
      "-16.252930688263472",
      "8.011172719444824",
      "8.567307285757193",
      "2.830693144980859",
      "-1.4697926547607627",
      "-9.152758855875188",
      "0.3369588283487134",
      "-0.9878699489607067",
      "-16.72349667589915",
      "2.4147799383009145",
      "-8.722510978726573",
      "7.030092542900623",
      "-5.168057492105407",
      "-4.395225314039268",
      "4.079699700757592",
      "-15.489814552344969",
      "-1.8676120124427555",
      "-32.159069426168635",
      "10.396786041159098",
      "-2.18467172668187",
      "1.2002663162160787",
      "5.644354580049178",
      "3.7100997508210853",
      "4.375863865653607",
      "-0.9196564253598407",
      "0.36706766264710294",
      "-6.187024993709463",
      "-4.665312199895913",
      "-13.770108371314032",
      "6.962861598042729",
      "-3.059570774635392",
      "-4.612836114980004",
      "-24.38239703714407",
      "2.742040761114891",
      "0.5936357691271666",
      "9.617527331192653",
      "-0.3647315825047703",
      "-2.5449550469144753",
      "-9.3703118106135",
      "5.207179997165273",
      "-0.5786722901526987",
      "0.03774122651649867"
    ],
    [
      "-5.4506090480956475",
      "-7.372341053588931",
      "4.066249277202456",
      "17.95992785027638",
      "-14.210306237551539",
      "11.17644552020524",
      "-0.25358408910785574",
      "41.47328287999838",
      "-13.674054504505511",
      "9.098505351678716",
      "-1.5587373156848052",
      "-2.3579068395357",
      "14.152674172616411",
      "-4.410526381683986",
      "5.4238190024568445",
      "18.068838481424304",
      "37.148477404644225",
      "1.5832051970658894",
      "0.1560759587168879",
      "-25.342658343649028",
      "5.409126293133019",
      "-12.949397250745744",
      "-35.779451624436824",
      "20.515936547770924",
      "16.269118756036427",
      "16.045234765559133",
      "-6.422604599444695",
      "0.16396223158613554",
      "-7.094607225908681",
      "-11.366461452424359",
      "-0.5092212454406694",
      "-24.26666199176633",
      "0.9773670979880381",
      "3.035317640468421",
      "4.804059070163359",
      "14.731427863155972",
      "35.76033911014381",
      "8.196666583898018",
      "-11.109980424049231",
      "-18.775327777527473",
      "4.6972785764003815",
      "-25.312791044617953",
      "18.700211745253984",
      "-9.41669574247617",
      "0.8749929996498281",
      "-13.048678687415244",
      "1.1385537360023936",
      "2.130191060090696",
      "-72.8756762773026",
      "13.965095030679729",
      "-0.5405937175003888",
      "-3.56063297320932",
      "1.224494906769268",
      "1.6416087206568262",
      "-0.12928702647171525",
      "24.13524469235824",
      "-9.155802677370328",
      "1.1510647895219162",
      "16.34173699576766",
      "-20.263603579636445",
      "-14.634122762480422",
      "-10.811954838749392",
      "3.7824298238590113",
      "20.685857850952534",
      "11.979889891574965",
      "-4.029465532609013",
      "12.750069718103521",
      "-9.106103799045629",
      "1.2817763241512004",
      "-14.288620720012132",
      "11.168728425369611",
      "19.87352811120388",
      "-22.445600265696633",
      "23.333419496260444",
      "5.832810708783704",
      "82.82849387889148",
      "-14.041482760956988",
      "5.768203872334943",
      "-14.722110801556509",
      "-11.980369178149157",
      "-2.0762638682049817",
      "-3.3054855297032475",
      "2.3078589675488668",
      "-1.0032861556792858",
      "17.937647442546414",
      "12.89507961672094",
      "17.9311659217334",
      "-3.361519718783593",
      "5.080176073189512",
      "19.664145151879634",
      "68.62961769657656",
      "0.5261838077729939",
      "-4.1554184466750215",
      "-19.382559117677427",
      "3.2969441535684254",
      "2.7153310457247786",
      "28.98735621288046",
      "-8.132689547627981",
      "2.2467770250708083",
      "-0.0322310616880735"
    ],
    [
      "1.8256048707030017",
      "6.949864523696828",
      "4.903612131113953",
      "-7.3434823021382",
      "7.43899016918506",
      "-10.237086121153258",
      "0.2223225569831979",
      "-22.63156159042267",
      "8.96337024732974",
      "-3.885500844200744",
      "0.45306188787677326",
      "8.290743792966701",
      "-5.344927234103229",
      "6.4432271903588445",
      "6.502768904636816",
      "-6.867118899829588",
      "-8.823944786715586",
      "1.1254421537948716",
      "-2.718997901012081",
      "9.579058029832895",
      "-2.092703299225983",
      "4.058927459685159",
      "12.630040889806624",
      "-7.142258009489142",
      "-3.6368892221852014",
      "-5.545265171627985",
      "1.896076895583473",
      "-0.9388672102112475",
      "-0.17809462140609164",
      "2.2875980203553894",
      "0.20315672616213085",
      "7.353132666164888",
      "0.9856171330680944",
      "-1.9110087485996659",
      "6.664848342752192",
      "-5.9972425245218375",
      "0.6481424819570479",
      "-5.398677300707007",
      "2.0612507548874324",
      "8.084991308896322",
      "-1.830373441597965",
      "12.46237066086088",
      "-7.559303777101604",
      "3.8821412365908783",
      "-0.9824327007759809",
      "3.420047460298076",
      "-1.6156171400593373",
      "-1.1995999271664326",
      "19.917619911334814",
      "-5.699754147491094",
      "0.10500230908121844",
      "1.6178138660106942",
      "-0.5456247816474733",
      "0.47549989504037066",
      "0.6619879224603269",
      "-14.419327803070281",
      "3.8483678347549906",
      "-9.707204087847904",
      "-15.961237647361742",
      "9.589783253646019",
      "1.2472050170642792",
      "4.324972573241768",
      "0.2133552334871454",
      "-2.9506705043454913",
      "-3.175251930758327",
      "2.4084011182647282",
      "-11.660562261651277",
      "4.4633712746039675",
      "-11.927406537375038",
      "8.320378270972741",
      "-3.4892075482134306",
      "-6.219093796272679",
      "0.0711073272855428",
      "-11.790435994718326",
      "-2.1868660721549835",
      "-27.0757023836083",
      "6.986338192324927",
      "-2.599781573722787",
      "4.980405966500299",
      "3.946047020426816",
      "2.8277712809579914",
      "1.406244688651632",
      "-0.5142951774279833",
      "0.959309958983013",
      "-1.2934440478505411",
      "-2.9797859661121273",
      "-6.76833736375441",
      "3.4625439341785187",
      "-5.299839285019188",
      "-5.464290277005517",
      "-18.430830169997424",
      "0.9289354346076891",
      "0.3137439007619804",
      "5.500380682012101",
      "-0.4352045988471881",
      "-0.705916474822791",
      "-9.354798008903733",
      "3.1813446031703685",
      "-2.162808028601558",
      "-0.03298583862905793"
    ],
    [
      "1.1872119717801513",
      "5.008355874127964",
      "3.62932841998153",
      "-2.9502477083573546",
      "4.445495222222162",
      "-5.119235540653618",
      "-2.1621409100413995",
      "-12.808164641194697",
      "3.1328497471425516",
      "-1.3803736845580583",
      "0.634813874473195",
      "3.5521254645540252",
      "-0.9890949453962483",
      "4.117992767128013",
      "4.125025295289286",
      "-3.3379513624845742",
      "-3.206461537799213",
      "-1.7421427661268516",
      "0.30365617359043834",
      "5.1902510490461955",
      "-0.41994886934945774",
      "1.4636340650154944",
      "7.605975242480037",
      "-3.1686322604597232",
      "-1.1767676685746196",
      "-3.9276958971372196",
      "2.4695069292489435",
      "-0.46899191796494755",
      "0.45978691194633275",
      "1.2419574359934955",
      "0.10480929664064699",
      "3.4285240309196827",
      "0.9883010622327054",
      "-1.2082303202625806",
      "2.337321346285661",
      "-1.2566057238719626",
      "-0.5065634703508644",
      "-2.488686944604335",
      "3.094405437292398",
      "4.221428937159278",
      "0.6910715643835424",
      "6.579345029029648",
      "-3.3649277436360743",
      "1.8097955923765443",
      "-0.9939791554024762",
      "2.817828881931094",
      "-1.144917571144219",
      "-0.28891756062352814",
      "12.040070177807246",
      "-2.384638434196817",
      "-0.502705969535084",
      "0.12794886090667684",
      "0.10793858961038183",
      "-0.5186039108078764",
      "0.4134849448877724",
      "-7.450360712013421",
      "0.8840474629692353",
      "-6.069721281210859",
      "-9.653536988298855",
      "4.270911115301719",
      "-1.3663559968516972",
      "4.47992637772478",
      "-2.2648873112898804",
      "-1.2794232598879645",
      "-1.1502912014610116",
      "0.8784381749375076",
      "-5.702115701517676",
      "0.0962850927761385",
      "-6.168504852287746",
      "3.6994737447923263",
      "-2.582889196758748",
      "-2.783918636346495",
      "2.0205675001107113",
      "-5.900637695751673",
      "-2.326930272867676",
      "-15.670215973005345",
      "2.636835203339807",
      "-0.6805018632381281",
      "1.0158660138911526",
      "0.897197748621629",
      "2.0796162065181125",
      "0.16444496079405926",
      "0.7566915410904764",
      "0.231316238383299",
      "-0.02441255601519315",
      "-2.3097512671989477",
      "-1.4028471979691621",
      "-0.3860839088438435",
      "-0.9100318013574131",
      "-2.7721824027008624",
      "-10.473750902856047",
      "-0.7243477105744315",
      "1.935490755456902",
      "2.2369869806641267",
      "0.37348159949564774",
      "-0.7168381234372013",
      "-5.23990380231531",
      "2.527574236418288",
      "-0.3992981181382468",
      "-0.07958086319480769"
    ],
    [
      "0.12423131663614967",
      "-9.645310643294593",
      "1.971083177478449",
      "14.790606259222587",
      "-23.04056062622028",
      "11.347393164534507",
      "3.455374591632163",
      "34.29016473936119",
      "-11.944668111278686",
      "3.3844088507780237",
      "2.82422473094828",
      "-2.0875819443921935",
      "6.68924486188594",
      "-9.547039561938465",
      "3.481650089522518",
      "11.16407279194749",
      "30.516880636485837",
      "0.36117414244018214",
      "-1.374055233703037",
      "-21.40129367230786",
      "3.584119157162797",
      "-13.163540335689168",
      "-30.467612583628128",
      "16.117087278629374",
      "16.59042191152846",
      "15.274151672566935",
      "-6.898377884703536",
      "-0.6469177334929351",
      "-0.7510568277075448",
      "-7.390259366156477",
      "-1.3282938489513003",
      "-21.577433736568693",
      "0.5971939917303942",
      "1.542630916185722",
      "2.730662415470992",
      "5.820627758999852",
      "29.570875050479092",
      "4.172843198717917",
      "-1.8149088355911907",
      "-18.09505945376173",
      "4.110888706240642",
      "-21.68139228431758",
      "16.487952916358832",
      "-6.8301836378678304",
      "-1.6682251142429165",
      "-12.989009850946788",
      "1.3430889968189865",
      "1.6506851765374861",
      "-56.784897109444664",
      "13.868210074962152",
      "1.864096813932849",
      "-4.628472770586822",
      "0.3297683713172584",
      "-1.287571807684633",
      "-9.717936538014227",
      "20.292188866118305",
      "-3.5744685396403764",
      "9.850909556732583",
      "17.376623576911452",
      "-15.161283162628981",
      "-14.320926155505198",
      "-10.797208306726478",
      "4.846730037809395",
      "16.96623803813222",
      "7.372535684346656",
      "-10.572436302056946",
      "12.748615028891562",
      "-3.9618903107764805",
      "1.312405404422136",
      "-11.231631770793395",
      "4.505342867873442",
      "16.40958597407013",
      "-19.526852134086006",
      "22.566867576366022",
      "6.846587777647554",
      "66.35243805979717",
      "-13.764761888871437",
      "2.1319050301054636",
      "-4.429014766457853",
      "-9.440197003270406",
      "0.5498751435204396",
      "-1.9203672768233004",
      "3.3132716133256355",
      "-0.45258402027241645",
      "18.86122972645745",
      "2.8685408481872314",
      "15.30478199958325",
      "-3.4870678891489093",
      "3.4313862098740526",
      "14.614182283493179",
      "57.35908175258165",
      "-0.8457728107711203",
      "-3.4781074606176237",
      "-16.115494411399666",
      "3.6928997720878414",
      "-0.7222158398800345",
      "27.190534771061174",
      "-9.061860402263163",
      "4.3490630642777",
      "0.039968816421978866"
    ],
    [
      "-3.10019822594547",
      "-11.97652397273705",
      "2.1116566934524994",
      "15.102311451267973",
      "-20.976321129664118",
      "15.510877499455098",
      "2.668445384674216",
      "43.22880927225765",
      "-11.906623884388596",
      "2.6788376719755016",
      "0.54367127905125",
      "-5.1775199970988615",
      "8.063619535284875",
      "-10.632848389149814",
      "2.222294603485644",
      "12.171198713531016",
      "36.04656214566041",
      "-1.4160731897996037",
      "0.7958866386663598",
      "-25.527591682844598",
      "5.851719574453295",
      "-16.02032403611248",
      "-35.19636513619258",
      "17.61173674948174",
      "17.600737720290333",
      "15.430196538071597",
      "-4.416005821996246",
      "-0.2672470524564493",
      "0.13965831173654655",
      "-6.115838622440965",
      "-1.8726847869097134",
      "-23.115430885228825",
      "0.9407939236797518",
      "0.20138491146406803",
      "-0.4180216480625409",
      "8.230200601635744",
      "30.243347338300442",
      "2.870098821499272",
      "-0.10687091752094324",
      "-19.285495383833183",
      "5.922661622705391",
      "-26.92457702658758",
      "17.72401626238038",
      "-5.912345527981178",
      "-1.098977503467122",
      "-11.618024499040402",
      "0.39763592524024355",
      "1.2976734617381716",
      "-64.13750382763028",
      "18.381816920495105",
      "0.5984564920637427",
      "-3.7789920728741153",
      "1.495584032077524",
      "-0.8334494605504223",
      "-5.39748091331371",
      "26.68123883554172",
      "-4.861805083687008",
      "12.082660737659971",
      "21.494880305340004",
      "-16.958858575679045",
      "-16.409457669757543",
      "-10.289312566576882",
      "2.0018156267900156",
      "20.084671312035965",
      "6.723177087242814",
      "-7.4503995102392215",
      "16.93129532819369",
      "-5.744570080043381",
      "4.38635527017841",
      "-11.188186664482958",
      "2.9190883045845584",
      "16.711431561954026",
      "-19.549395471767827",
      "26.05112939113497",
      "5.471823693775677",
      "78.63168277100976",
      "-15.339634296464173",
      "2.463880461310116",
      "-5.01243131161957",
      "-11.599830243421028",
      "-0.23517604074665804",
      "-5.483319356192609",
      "3.0715537644514432",
      "-1.1710056945831553",
      "17.704159780943012",
      "3.2718940967990973",
      "20.558427476774934",
      "-6.023486783012052",
      "3.642405155457009",
      "14.651719395488813",
      "62.63917957515743",
      "-2.554081665181089",
      "-1.3862167287689573",
      "-19.142677096434518",
      "4.250472226593125",
      "-1.8053892965982767",
      "27.901768918436556",
      "-7.949408389297992",
      "2.081530891370508",
      "-0.006666739001091527"
    ],
    [
      "-1.6720695213025032",
      "3.5158343066055173",
      "0.7777179566370487",
      "-8.20136725960668",
      "11.022761715367889",
      "-6.6425363815623655",
      "2.5351504358125343",
      "-7.484486432261409",
      "9.7748127224839",
      "-3.9046756539553718",
      "-1.7763454280192374",
      "2.117776121686052",
      "-5.907844284260983",
      "5.674950361220296",
      "0.8630473790521284",
      "-7.098989457395105",
      "-8.333405798949322",
      "1.8763699080426397",
      "-0.5944700195822283",
      "5.629129378627045",
      "-2.4631919123482033",
      "3.4874378548302043",
      "8.741558739233549",
      "-8.640207496367811",
      "-6.891468805698975",
      "-4.060376962492534",
      "4.0122968395515874",
      "0.7098784065095964",
      "0.9082884200654401",
      "3.6200334223333566",
      "1.3469579172383512",
      "8.84036729762732",
      "-0.4884863128281802",
      "-1.769542959512506",
      "2.2775639037912834",
      "-5.828216932598147",
      "-8.873686880339164",
      "-4.0763981363159205",
      "1.5499756439532018",
      "7.594047303733585",
      "-2.8453348629515567",
      "5.699461026148227",
      "-6.9210227119388605",
      "4.971322078181726",
      "0.9482154629558478",
      "4.361909107765409",
      "-0.5422613304406207",
      "-2.1637959031230634",
      "12.40960617341516",
      "-4.058380525100712",
      "-1.0443252470723159",
      "3.920468924694794",
      "-1.4597891002443817",
      "0.055316336198026825",
      "5.532876266592435",
      "-6.065255816628704",
      "5.5370535954140525",
      "-5.648966473454049",
      "-7.54703624808357",
      "10.538019575664975",
      "6.2410571878063745",
      "2.1038061626002365",
      "-2.46547122332656",
      "-3.322999498610198",
      "-4.331629764083905",
      "5.3152041120272635",
      "-7.521368315214121",
      "5.583428561297535",
      "-0.32639593461306116",
      "7.2883512783887845",
      "-4.2118312737473325",
      "-7.4095733141239934",
      "4.947490530085692",
      "-8.970809152470025",
      "-1.3172133225792837",
      "-14.144309683576571",
      "7.557362153628885",
      "-2.381111236497912",
      "4.310639486974053",
      "4.632686914368874",
      "-0.2657560416308083",
      "-0.37483998614404995",
      "-3.2527170645874643",
      "1.3737431811245826",
      "-6.195764296987456",
      "-2.14111918390604",
      "-4.419255631288897",
      "2.836447972516264",
      "-3.427417727429631",
      "-6.761067150813781",
      "-16.78027406504652",
      "1.3138839269088862",
      "1.6150693279659953",
      "6.18821917561187",
      "-3.0397812189451052",
      "0.4392649570398155",
      "-8.942066146061377",
      "5.4434466629984435",
      "-3.033980848187713",
      "-0.06362859774592482"
    ],
    [
      "-0.8801908274382007",
      "4.242640071651984",
      "-1.4484758840183243",
      "-9.99242283429868",
      "14.278810473278769",
      "-4.860543108549476",
      "0.13120045182048848",
      "-17.866868609395326",
      "9.709592941790229",
      "-3.9803292059526827",
      "-1.900620930362693",
      "-0.9522047227229428",
      "-6.327039588510966",
      "4.545457843026004",
      "-2.39763991296645",
      "-8.571102511049022",
      "-18.17748045522959",
      "1.0011863405364012",
      "-1.0585295566346127",
      "11.220071539783156",
      "-3.4976385318589096",
      "7.060554750252916",
      "17.194624641936535",
      "-11.691494282926197",
      "-10.41029017647375",
      "-8.348165886945083",
      "4.035716301096542",
      "0.33154368971519244",
      "1.0178137395365647",
      "4.999695971862953",
      "1.5825920928815191",
      "11.551749682277668",
      "-0.08248588485641956",
      "0.7072149122448221",
      "-3.8642997069607574",
      "-7.041963356626547",
      "-19.25205295422",
      "-3.003350208760236",
      "0.5696957488831237",
      "10.281980537840182",
      "-3.6046133206982036",
      "11.691558471918299",
      "-10.681975133648926",
      "5.842620593416055",
      "1.587862076556047",
      "6.810566475422365",
      "-0.7186916044268602",
      "-1.3525209676286276",
      "31.465696110912624",
      "-9.927401312464655",
      "0.06256560828302571",
      "2.118223021592362",
      "-1.1931022744971875",
      "0.718672371529753",
      "6.680465792445027",
      "-9.165585782421276",
      "4.609721901000602",
      "-2.9227649252939716",
      "-8.911737070973134",
      "12.151099955528174",
      "9.642287515552852",
      "6.2130903200292495",
      "-1.5198844681096446",
      "-9.691046179140935",
      "-5.1319031612380925",
      "6.4773471122525805",
      "-5.721866669117712",
      "5.435990115325453",
      "0.785312559515059",
      "8.273999581474143",
      "-3.885081268847478",
      "-10.00644164900072",
      "14.116039711032421",
      "-11.946570692522036",
      "-2.9672824365113835",
      "-36.48560612010333",
      "9.656934204081415",
      "-3.6610689081770835",
      "4.686099676780655",
      "6.5764434760578645",
      "-0.5097118905134753",
      "1.9539190661377568",
      "-1.8754423038972767",
      "0.5379968207343823",
      "-11.111648346638484",
      "-1.975471006953436",
      "-9.064031461317938",
      "3.0999844149160976",
      "-3.8799634337246256",
      "-10.492755552057263",
      "-33.15458167395866",
      "1.706388572949151",
      "1.3538095296753592",
      "10.092676718014108",
      "-2.6191524433566538",
      "2.4880536655848005",
      "-14.428316067047248",
      "6.077829486177573",
      "-1.5507423123907271",
      "0.0191440885256892"
    ],
    [
      "-1.9234361654448862",
      "-1.2451003695018372",
      "-0.6277126473444509",
      "-0.5587503231926455",
      "1.662300799160184",
      "0.5111651527201084",
      "1.2950076942283582",
      "3.9267516988912847",
      "1.347779732942284",
      "0.17923032026464292",
      "-1.4901378443161535",
      "-0.8317538111866423",
      "-0.9287435387586536",
      "-0.4000424926104203",
      "-0.6231422626836445",
      "0.36462922503915784",
      "1.2095593140471304",
      "0.4944196873010725",
      "0.7325770778214564",
      "-1.5904767641207298",
      "-0.4180121595877335",
      "-0.3722488263742724",
      "-2.4612940021572185",
      "-0.3196843702917696",
      "-1.056442890337525",
      "0.8397833354820052",
      "1.0525686104195258",
      "0.4349838564898788",
      "-0.5978852822727365",
      "0.8422737870633836",
      "-0.9236800623743949",
      "-0.12319726475665882",
      "0.3914153404124072",
      "0.044814075219215196",
      "-0.07679852356931557",
      "-0.5404347378257445",
      "0.902859047786717",
      "-0.5933603420187438",
      "0.2352586041672059",
      "-0.061631504069624934",
      "-0.010950127722228548",
      "-1.886358765640993",
      "-0.11252939787033976",
      "0.7085406256890188",
      "0.05092062923752558",
      "-0.002110923013605544",
      "1.2161616891741944",
      "-0.6030448932413203",
      "-5.851188976616149",
      "-0.5730069786713754",
      "0.4774903227020547",
      "0.03840653323379088",
      "1.0148410386357003",
      "-3.5851997503460753",
      "2.8482025574640297",
      "2.402580293195843",
      "1.274386233677388",
      "0.5565034887160037",
      "2.0198315738818353",
      "-0.05547650686434717",
      "1.594500318365182",
      "-0.8620598652989929",
      "-1.0747360789172233",
      "1.212994713238258",
      "-0.4227300706670133",
      "1.4762466866403738",
      "0.959060809654121",
      "0.33716379731468593",
      "1.5438663670624362",
      "0.743208708767174",
      "-0.63563446702758",
      "-0.6343419070140783",
      "-0.6665731398973276",
      "0.16631766291334066",
      "0.8048192191130604",
      "6.627284763582418",
      "0.9205380257436055",
      "-0.20192507622810082",
      "0.9426255400789401",
      "0.16144324459071907",
      "-1.1663250315637141",
      "0.22816309692497955",
      "-0.03615219948793316",
      "-1.145119145171548",
      "-0.5218426796926141",
      "0.6865470428909327",
      "0.3121484699107848",
      "0.539729584185562",
      "-0.18180373546188894",
      "-0.39268219812584276",
      "3.271243150914688",
      "0.3950693181425703",
      "0.5161593921283559",
      "-0.3716883336095117",
      "0.19101650244880192",
      "-2.501073269252823",
      "0.8194939568662987",
      "1.692229620350988",
      "2.1544835710475603",
      "0.04148341340851635"
    ],
    [
      "-3.3835949461717867",
      "-2.460354942952233",
      "0.8220984888179652",
      "-1.0125463711672826",
      "2.5888282651992687",
      "2.586879978923186",
      "0.5016774699790459",
      "5.86259376814499",
      "-0.5643561585498507",
      "1.4695637843560097",
      "-2.3789974137721632",
      "-2.252641188516242",
      "0.466075948999849",
      "-1.1544916631177327",
      "-0.8686266002808432",
      "-0.5594143746783741",
      "2.8899948615366466",
      "-0.7222429194005193",
      "0.7365112763398811",
      "-2.151018138645584",
      "0.8992492969598762",
      "-1.6392333490873936",
      "-2.2664326939425035",
      "1.0976130111543687",
      "0.12529922936199833",
      "1.399882123083154",
      "-0.568889472574584",
      "-0.4307932496095106",
      "0.779378735869591",
      "-0.21590089509385288",
      "-0.1625295966887803",
      "-2.6990648723200543",
      "-0.7579822577650979",
      "1.1308968204394407",
      "-0.8754868252234201",
      "0.5109632681657489",
      "-0.9331391335829621",
      "0.14766941261759559",
      "-2.079178258535567",
      "0.03462893931665999",
      "0.4556866957884945",
      "-2.288984506889002",
      "1.4880557935177507",
      "-0.43045391814820855",
      "0.49462781714536525",
      "-0.0497401617475197",
      "-0.6218429354424017",
      "-0.35354996369375463",
      "-3.3153050267846242",
      "2.1274412178601683",
      "-0.6994637877172392",
      "-0.17569005926093198",
      "0.47117147318551544",
      "1.1680057419253007",
      "4.882048086383545",
      "4.436555543360485",
      "-0.7729928399192217",
      "2.6850383874321047",
      "2.156947896855681",
      "0.7142854739259262",
      "-1.8027887610790339",
      "-0.2229403365698821",
      "0.910557934627807",
      "2.2232631118661126",
      "-1.6325712225228983",
      "2.7021121453643566",
      "2.243055277338595",
      "-0.18901037301638762",
      "2.9876569101089188",
      "-0.7068780317386725",
      "1.0416226867302072",
      "0.865999805796829",
      "0.02351310734742113",
      "1.2969788972512601",
      "0.10470262373532971",
      "6.000380506304438",
      "-1.4464642902330458",
      "0.7314428940266681",
      "-0.2659626547115701",
      "-0.5859849030865766",
      "-0.1473341649068546",
      "-1.3840249378585994",
      "0.4599692088940686",
      "-1.101311177998472",
      "-1.0156716756988549",
      "0.26237976627695947",
      "2.175095954352768",
      "-1.3108447777819476",
      "-0.08265107779211507",
      "0.5416113259843867",
      "1.7216942680749283",
      "0.16002463302691164",
      "-0.3251911125835951",
      "-2.43664301955284",
      "0.033663214036541315",
      "1.0132914001932452",
      "2.7509059186541354",
      "-0.7578474751162682",
      "-1.1586396657544071",
      "0.014732972224165973"
    ],
    [
      "1.3886824551702759",
      "10.927224676471413",
      "-4.5069479812011775",
      "-16.03288653334239",
      "24.34107269203353",
      "-13.373872142458877",
      "-3.644774059021585",
      "-43.802741686787506",
      "11.87826454292722",
      "-4.049950516217769",
      "-2.0091918202966963",
      "2.2043011171016524",
      "-8.648410787989999",
      "9.505758881694891",
      "-6.734037498050954",
      "-12.92284581764634",
      "-40.799611132432744",
      "0.01250837655467599",
      "1.106560492633673",
      "27.421236470459583",
      "-5.148827475507297",
      "17.906483170198662",
      "38.51517525131971",
      "-18.541502909141126",
      "-20.2397276115839",
      "-17.672527821954628",
      "6.463058174600888",
      "0.3415609756247987",
      "0.9157147546780069",
      "8.338639490261091",
      "1.074133998178073",
      "25.297775461091344",
      "-0.589414767131978",
      "-1.4169355146377165",
      "-3.539860460708164",
      "-8.454405186699253",
      "-37.40014263892949",
      "-3.7734948243222277",
      "3.3797853022150686",
      "21.334132978041463",
      "-5.676746868522965",
      "27.949699679648873",
      "-19.785618028674058",
      "6.964901018650004",
      "0.8644941486209335",
      "14.889995665122614",
      "-0.6936342205091772",
      "-1.0696672497145587",
      "73.26603775577425",
      "-18.650389234802734",
      "-0.7432827866921393",
      "3.637497534062977",
      "-0.06925173758583868",
      "0.7122590472244449",
      "8.909280441744155",
      "-25.4278881397315",
      "4.6208309185426275",
      "-9.243052891605414",
      "-18.62440214812784",
      "16.570636858448815",
      "18.750716924221866",
      "12.150218703966411",
      "-4.648564412693592",
      "-23.3341742991135",
      "-7.927070105831048",
      "9.662865895627158",
      "-15.124515911121732",
      "4.92462218622705",
      "-0.8509102064198791",
      "12.219686202020073",
      "-5.238173383927642",
      "-18.70189259552414",
      "24.43940838328888",
      "-27.485521302694448",
      "-6.965315632272988",
      "-86.65468193058808",
      "15.830705804534334",
      "-2.5991863036158374",
      "6.317215214640127",
      "12.048257270257151",
      "-0.028054274717362587",
      "4.016777939893857",
      "-2.3418020378632773",
      "0.4419127309392977",
      "-23.084777544546633",
      "-4.360960061420629",
      "-21.527398429420824",
      "5.64377053995903",
      "-3.2184105494370434",
      "-17.361245470519748",
      "-72.22156092575459",
      "1.481632576440582",
      "3.2506665324569415",
      "20.340611208179915",
      "-3.272438955000084",
      "0.0112224193691025",
      "-31.7405893574327",
      "9.244987883515538",
      "-2.70314080741628",
      "0.007293090555297823"
    ],
    [
      "1.345840724367965",
      "1.9759724741647042",
      "1.4939145499743787",
      "1.076544732202021",
      "-1.1001404264583095",
      "-2.1979323083206777",
      "-2.30159129448135",
      "-4.586343727702459",
      "-2.620721021642709",
      "3.11850321460103",
      "0.6580481849635279",
      "2.6179490537042325",
      "2.628101927404669",
      "1.2767947158535025",
      "2.217103173549037",
      "1.7636996413449448",
      "0.37161667679415167",
      "-0.6967731748002248",
      "0.38644519987802706",
      "1.7494855118133226",
      "0.6841326373641375",
      "0.4582746612612427",
      "1.2845769172822703",
      "1.8800534492339689",
      "1.1557023108068973",
      "-0.24753106208988174",
      "-1.396486234022855",
      "-0.3393509787167331",
      "-1.2120662503460609",
      "-1.6506862867175789",
      "-0.3804055029358059",
      "0.019303808265078232",
      "-0.41683174225936176",
      "0.22199519535368684",
      "2.6862863685256424",
      "3.049470238246994",
      "2.8879348837267327",
      "1.5290050846746628",
      "-2.2284445803840067",
      "0.07225684113640256",
      "0.781302970992351",
      "2.3488055003107378",
      "1.1989982945064668",
      "-2.3003115851560865",
      "-0.4112041789362583",
      "-0.4512938105688925",
      "-0.03231843589666739",
      "0.2810023069120204",
      "1.9919531737847542",
      "-0.0139509626763907",
      "-0.6870998273540594",
      "-0.2713062285196652",
      "0.08383008975862542",
      "-0.03752730333174423",
      "-1.65392181477409",
      "-3.808496827812766",
      "-2.825198531459555",
      "-3.446584094730033",
      "-3.6309510843997326",
      "-2.143935814703853",
      "-1.9875923626746663",
      "0.3008288039641398",
      "0.9839807488240232",
      "0.12176756432541817",
      "0.9997701159161136",
      "-0.8984578840308242",
      "-2.103741629692685",
      "-2.6464402117066643",
      "-3.0816816340308812",
      "-2.0779662335889646",
      "2.9202795383332676",
      "0.9413010752851431",
      "-2.5067579512876437",
      "-1.4580776431427718",
      "-0.6084805034581479",
      "-4.263770855396573",
      "-1.4079550806265937",
      "2.0246622939595946",
      "-2.6542036376927025",
      "-0.7290911871030811",
      "0.4384425418522775",
      "0.7544028723857071",
      "0.16617701396922369",
      "-0.3957792509156918",
      "1.8656254153295546",
      "1.0700483598406705",
      "-0.5614122673793188",
      "-0.6716806799183492",
      "1.2180188140994281",
      "2.345929931530904",
      "0.31749083587244237",
      "-0.15315022046021085",
      "-0.752405852304348",
      "-0.2728612480211956",
      "0.21703890673703516",
      "-0.28765904384788443",
      "-0.2423052084378373",
      "-1.4850796281843985",
      "0.023015112189171533",
      "0.009233097911857861"
    ],
    [
      "-0.509789656087181",
      "-1.4241187743064154",
      "3.533797270164004",
      "2.9818003988211768",
      "-5.442135350297459",
      "0.2842179865771734",
      "1.200953257341968",
      "4.337627191284965",
      "-1.1946857454792448",
      "0.07427267587352328",
      "0.3850370618577458",
      "3.258479443688543",
      "0.5612094118839577",
      "-1.4636289336499468",
      "4.24691018177715",
      "1.9424294267627837",
      "9.260687341876565",
      "0.11388210834640554",
      "-1.1434440373998642",
      "-4.661950736074496",
      "1.1491903045228975",
      "-3.511386030508782",
      "-7.478391873143198",
      "4.474497493100176",
      "5.336878091785859",
      "4.115657534301743",
      "-1.8704794293619469",
      "-1.0888710316722845",
      "-0.6666716205742798",
      "-1.869897870595879",
      "-1.5851478493253692",
      "-6.3147914242866",
      "0.9692623832355363",
      "-0.99012242367529",
      "5.031413893625315",
      "0.04050920854533066",
      "14.447130605046041",
      "-1.3783505083033842",
      "1.1454021032233617",
      "-3.4710559773038745",
      "1.4218834462586",
      "-3.0708871543006295",
      "3.627534440796008",
      "-1.434929059609183",
      "-1.9313917289832971",
      "-3.552189032841802",
      "-0.2529566173349179",
      "0.02173308564365908",
      "-15.409726569648718",
      "3.776785883571959",
      "0.8326722732665516",
      "-1.7113399095170352",
      "0.7944745342463554",
      "-1.5358213954526794",
      "-1.789883580872775",
      "2.403830501186441",
      "-0.4023410566305929",
      "-0.2280207149799391",
      "0.2411625071391278",
      "-3.0268102605059437",
      "-6.137131710296193",
      "-2.489952703040448",
      "1.5854805702616228",
      "6.452921668685376",
      "1.3907852401214533",
      "-2.5252441376840835",
      "-0.03586772342502356",
      "-0.6023575889897721",
      "-5.572469155066771",
      "-0.8395735289474985",
      "-0.04583143062510673",
      "4.235403470861247",
      "-9.631271819303587",
      "3.3102117843958654",
      "1.6977122269388276",
      "16.164172887613386",
      "-3.1461747487296243",
      "0.23648334950273728",
      "0.9337105291157317",
      "-2.645653852573024",
      "1.9173068427586704",
      "-0.6597315015187413",
      "1.9327704774027592",
      "-0.6505694923380726",
      "6.9825438890370535",
      "-0.36218909138262967",
      "3.222971524014705",
      "0.14014682317717372",
      "-1.2050467033903254",
      "3.927897867125035",
      "16.09033002600804",
      "-0.20966250148480756",
      "-0.9723229739510845",
      "-5.011540632847817",
      "2.5018260888012427",
      "-2.766432115662079",
      "7.426470241262466",
      "-2.535585327267074",
      "1.212626438957387",
      "0.023111814201617478"
    ],
    [
      "-0.24917617961256194",
      "2.1700728787872707",
      "2.2896256512313817",
      "-0.16508787815318615",
      "1.3868986015445726",
      "-3.599691577403446",
      "-0.5745836739199809",
      "-3.990952773794826",
      "0.13909898478061522",
      "-0.49418956551607857",
      "0.2646736333736484",
      "2.188290353804754",
      "0.8313385688817434",
      "2.6078722870748132",
      "1.7571020950472025",
      "-0.600835261953503",
      "-0.6775749749097132",
      "-0.5466480738240557",
      "1.040035755658447",
      "2.0396852504452556",
      "0.639309083857057",
      "0.4582712313032858",
      "3.324780287495489",
      "0.8724280834103035",
      "-0.02327122372430626",
      "0.309714708087067",
      "0.5385480074002711",
      "-0.7513542874370376",
      "0.6537525791758572",
      "-0.8795299720656986",
      "-0.6051601893310217",
      "-0.31085779850314776",
      "0.48632508610256775",
      "-1.0413762609945816",
      "3.5705164728638614",
      "0.149853239333608",
      "0.5055859999059705",
      "-0.6585836473762416",
      "2.403221747117928",
      "1.965537928459004",
      "0.24003470950728656",
      "2.506538388260899",
      "-0.26309230314371307",
      "-0.9018149517637567",
      "-1.714466788986095",
      "0.9568994445573941",
      "-0.40319131153106813",
      "0.327898210226473",
      "4.628284943979578",
      "-0.2033255880724563",
      "-0.28969525438303284",
      "-0.8352111268078027",
      "0.18027670646739075",
      "-1.1416488561863243",
      "0.4253503633783053",
      "-3.044824245480749",
      "-0.8583055913000531",
      "-4.261502328429226",
      "-4.278886545176906",
      "0.18853429202851457",
      "-1.5739076974061752",
      "0.5249127190968396",
      "-1.100390758648983",
      "0.0690041377072378",
      "-0.3119235316726158",
      "-0.6471825514002781",
      "-4.485174375550374",
      "-1.0590483314972063",
      "-2.120246211647193",
      "0.23329656683216027",
      "-0.9684808849663454",
      "0.8052358004906914",
      "-0.6431313109549129",
      "-2.925378379628999",
      "-0.3748092670505395",
      "-6.02234678488801",
      "-0.4596964958893743",
      "0.3818170553512853",
      "-0.5985789092246236",
      "-0.30254773099075105",
      "1.8054465791029244",
      "-0.6320628414467363",
      "0.8632982938377897",
      "-0.6001492886565208",
      "0.9351349331254086",
      "-1.3244736781725335",
      "0.7487080705798184",
      "0.3627913442405921",
      "0.7209754327273836",
      "0.7602459749680629",
      "-3.6795220910651274",
      "0.27178128887886166",
      "0.694525737056535",
      "0.1830795502089907",
      "1.1544820326425633",
      "-2.2471204148164117",
      "-0.11935050530698131",
      "0.0928173174420567",
      "0.5966441550165047",
      "0.04817789155741013"
    ],
    [
      "-0.7204470770447997",
      "2.3827833680741866",
      "0.686745351314895",
      "-5.256692418132597",
      "6.956359645943167",
      "-2.9419613451545286",
      "-0.4025708604943958",
      "-9.282243377664347",
      "4.318559551171362",
      "-2.5846727132328278",
      "-0.8321613662515286",
      "0.700711344994697",
      "-3.7144118548033602",
      "2.568447050428741",
      "-0.5575576254270912",
      "-5.3708575170801085",
      "-8.538560085148026",
      "0.026429644700767092",
      "-1.6107594555595832",
      "6.280872968280905",
      "-0.34219554824260406",
      "3.465752569434058",
      "9.801351508943863",
      "-5.323513544385474",
      "-3.872897348589587",
      "-3.8825124109321987",
      "1.8261324506822139",
      "-0.4343132375790068",
      "0.905059319594668",
      "3.1708494474793034",
      "0.38569393439368044",
      "6.309139661161034",
      "-0.6265600067699008",
      "-2.06938737159103",
      "-0.3669943100146582",
      "-4.6918370958367985",
      "-8.539647768947118",
      "-2.3253135789953587",
      "1.5661021598791078",
      "5.853577848674534",
      "-1.6842045103623358",
      "6.932806763128904",
      "-5.23255260501511",
      "2.6131324932850006",
      "-0.4246477984861703",
      "4.915265708541645",
      "-1.6337850940106613",
      "-1.7350055139107972",
      "18.621911237939514",
      "-1.921206631772836",
      "-0.9535741449316741",
      "1.426321248834091",
      "-1.2078202807976959",
      "1.742016004816842",
      "3.4899013875239344",
      "-5.257089063883771",
      "1.7922660043762144",
      "-1.872726905559867",
      "-5.916021281322467",
      "6.442054171849691",
      "2.1757423461466985",
      "2.5526190880565496",
      "-0.15462267486017492",
      "-4.300135421150253",
      "-3.236426366557006",
      "2.8831656259436134",
      "-4.419024975477466",
      "2.8044041486585605",
      "-0.7849235011575452",
      "4.170674240954051",
      "-2.7325072830826542",
      "-5.3178462570547245",
      "5.605634315670807",
      "-6.984819397476818",
      "-2.6080347400114814",
      "-20.544087786282276",
      "3.2667435721657423",
      "-1.5118939280114911",
      "3.882242894172723",
      "2.9951242789377295",
      "1.3554303621266037",
      "-1.7316917428439411",
      "-0.9237782427486044",
      "1.2019591750821168",
      "-5.217619956763486",
      "-2.2336340059802504",
      "-3.6076367672026235",
      "2.118715445549913",
      "-2.8163877223878715",
      "-5.7624218137701595",
      "-18.170432481929073",
      "0.1690712967263488",
      "0.44587722828929677",
      "4.881883836393986",
      "-0.4013465014926725",
      "0.7459202612794832",
      "-7.366921627091143",
      "1.6984266748867365",
      "-4.6604271623418745",
      "0.002729074578200919"
    ],
    [
      "-1.4379717965861858",
      "-7.20163615320086",
      "5.520396323929599",
      "15.433450028096471",
      "-19.387564447317754",
      "11.819566637091667",
      "-2.081328562827064",
      "32.83494644726971",
      "-12.592896741481546",
      "5.471144191638208",
      "1.4726504995495615",
      "-2.0757228640191894",
      "11.724324215299434",
      "-6.96166767542637",
      "6.980829382492127",
      "13.456947453382607",
      "34.8123028222781",
      "-2.707533387872559",
      "0.7463654114972347",
      "-21.64855502148155",
      "6.407549089778581",
      "-14.928408379764583",
      "-30.267461243855553",
      "17.72162161427968",
      "18.095562156668937",
      "13.024919541335866",
      "-4.323837134813538",
      "-0.8481998734140878",
      "-1.8433336511952119",
      "-7.583710939054463",
      "-2.0716391806455525",
      "-21.466863513662382",
      "1.2777669036101897",
      "0.5110884135690057",
      "1.660943483776371",
      "11.519083809789493",
      "32.24399763873571",
      "4.216115538624963",
      "-2.053791944543181",
      "-17.791230019131298",
      "6.884034122225653",
      "-21.42166879623173",
      "17.034359707547218",
      "-7.482554704008874",
      "-1.797983086609935",
      "-11.017176737267162",
      "-0.29931541099004794",
      "1.2119025403102925",
      "-57.27592456307129",
      "15.658143966523044",
      "-0.2391350628687961",
      "-4.577234523624072",
      "0.34523545354382135",
      "-2.180051410642535",
      "-6.554567854950484",
      "19.987648286282713",
      "-9.019437035859486",
      "4.760678354532362",
      "12.435935601332853",
      "-17.890772582727134",
      "-18.58728541975058",
      "-7.415843912198181",
      "2.113649166522757",
      "19.510897265711012",
      "8.063259687049054",
      "-7.862366288373093",
      "13.13407681407154",
      "-9.454783600421298",
      "-1.4400906645913925",
      "-12.190414362913605",
      "5.287844766535115",
      "16.556628644296204",
      "-19.264502556733643",
      "22.289607812957772",
      "3.231108053640781",
      "67.00259653967518",
      "-15.31925630574023",
      "3.5541326993307907",
      "-8.764545475634689",
      "-12.35050143739102",
      "0.784526570175249",
      "-4.04758470046177",
      "2.966337344942924",
      "-1.642402140809322",
      "20.16135648035677",
      "4.848956293050857",
      "19.873045795315157",
      "-6.662695721501223",
      "3.9759356831101047",
      "15.776296730972915",
      "59.277998351782905",
      "-2.4003245955132226",
      "-1.541690661298764",
      "-17.028628724172236",
      "4.726566465244419",
      "-1.9045132583764255",
      "24.704225973821003",
      "-7.995919245638629",
      "2.6961746869134338",
      "0.049366485653406726"
    ],
    [
      "-2.1055577274152784",
      "6.750518788025946",
      "-7.246007315339702",
      "-17.82851435341521",
      "27.091292649918294",
      "-7.761489766649045",
      "-0.8333642284415194",
      "-27.217054505690168",
      "13.382811272235157",
      "-5.856397207479622",
      "-3.7880424313740666",
      "-5.017148405143294",
      "-11.364750468335068",
      "7.733438689193746",
      "-11.254312049554633",
      "-15.295793344749331",
      "-38.63519301297319",
      "1.0798547481608871",
      "-0.4032711556958327",
      "22.646980590036726",
      "-4.632376091745063",
      "15.782050030968438",
      "34.87126433138847",
      "-21.144804046247266",
      "-21.35587643427989",
      "-15.519052668746756",
      "8.317837483004993",
      "1.560796822224069",
      "2.4027945513628177",
      "11.407588152825925",
      "2.441108069036136",
      "26.47794592345012",
      "-2.4746668342877705",
      "-2.2809832655943585",
      "-9.683357997875532",
      "-12.248741863909064",
      "-46.62924515188696",
      "-3.055128293463411",
      "2.5123443082150008",
      "20.206035560883414",
      "-7.177116391662216",
      "20.865957569465802",
      "-19.477513773341617",
      "9.163778661616293",
      "2.2783888265913332",
      "17.25083469928792",
      "-0.7419628719982485",
      "-3.9950816808420875",
      "66.94533440926168",
      "-14.644885406633206",
      "-2.0636631007178927",
      "5.710307651304659",
      "-2.506155247417671",
      "1.1556625725691494",
      "13.460909726935602",
      "-15.271699917111526",
      "7.311541810132435",
      "-2.86660594411503",
      "-10.87256037166196",
      "19.920162380795176",
      "20.719989914274297",
      "9.163034573707227",
      "-4.644760360335286",
      "-22.470834997746383",
      "-10.048017898187288",
      "11.811488504825313",
      "-9.775901623129926",
      "8.342075870222594",
      "10.546452701236328",
      "11.985161480801423",
      "-7.0017247753656",
      "-20.76320282814649",
      "30.44220647542816",
      "-23.203793578459052",
      "-7.041051023202843",
      "-73.60432848051008",
      "15.312265661957115",
      "-4.204726556218173",
      "8.750106641620556",
      "12.891071081636095",
      "-1.971510363252533",
      "-0.4809305453480851",
      "-5.074109386127389",
      "2.2315186731635506",
      "-26.31204268601244",
      "-4.045701835321426",
      "-16.744910786035476",
      "6.289716608907206",
      "-3.7811664095200763",
      "-20.97376498932496",
      "-70.2175932365166",
      "1.8349907688806444",
      "3.2626738304243847",
      "21.166751272113736",
      "-5.1491953132086",
      "2.78601956227858",
      "-30.00762304295925",
      "10.681969802026716",
      "-7.553345148275117",
      "0.03539335908025504"
    ],
    [
      "-2.3674684779274697",
      "4.20122781193576",
      "-4.041501469661298",
      "-10.527315520293756",
      "17.604172186461728",
      "-5.356625193566632",
      "-1.1649018170799752",
      "-19.328812369951674",
      "8.891034212881902",
      "-2.2962399395012305",
      "-2.9482521200215217",
      "-2.0076091889794796",
      "-6.6361177886046425",
      "4.428004563491442",
      "-6.670716140156944",
      "-9.35374046625914",
      "-25.55438528455216",
      "0.4039830172524836",
      "0.24510933578882108",
      "14.78202696560052",
      "-4.292881799855247",
      "11.64099348871864",
      "21.533220336180648",
      "-13.173622305047974",
      "-14.38972508480189",
      "-9.998829267003607",
      "4.12722612969977",
      "0.2047113603314093",
      "0.4971358713876651",
      "5.6974662422020526",
      "1.1735108855863001",
      "15.48787910238386",
      "-1.2765204166640811",
      "-0.7147512588225875",
      "-4.159987236780949",
      "-7.215177599887174",
      "-26.6980308246074",
      "-2.1024136105011224",
      "1.895115573464391",
      "13.179460422611081",
      "-4.447060462298236",
      "15.470768005922595",
      "-12.310027080950913",
      "5.242497552662623",
      "0.8760690532678066",
      "8.319752287702014",
      "-0.7163428039864099",
      "-1.732713330714637",
      "40.028811701103244",
      "-11.886855571499874",
      "-0.5530060767013733",
      "2.4886058369999273",
      "-1.9881953878084049",
      "0.5832669432949672",
      "9.75418548763387",
      "-10.442681416237503",
      "3.9605112208352136",
      "-2.0392261753717476",
      "-7.65181601757745",
      "12.255603540821959",
      "14.006060390497339",
      "6.926758837245461",
      "-3.2405105240035086",
      "-14.25903618514764",
      "-5.545272496425945",
      "7.676901615218794",
      "-6.702566880697886",
      "4.392796528056429",
      "4.192960113972094",
      "7.587369884322351",
      "-4.081002416869173",
      "-12.027608553132362",
      "17.34332464646196",
      "-16.57800362299547",
      "-3.490744416244445",
      "-46.78908266893904",
      "10.483158389006286",
      "-2.0902921623871538",
      "5.155085816864973",
      "8.097736380075458",
      "-0.4772341083712311",
      "2.660657798487522",
      "-2.3164199804186705",
      "0.8013198304650563",
      "-16.786294396501088",
      "-3.101269303282268",
      "-14.661799211475694",
      "3.8937697074857205",
      "-3.1158422692840877",
      "-12.143994271864937",
      "-42.8625211684769",
      "1.6702881151957039",
      "2.0038777894338153",
      "13.741298683549793",
      "-2.8150701755727465",
      "1.5762214581346792",
      "-18.539398991580693",
      "5.77816090374379",
      "-1.771820068607932",
      "-0.022922082711668536"
    ],
    [
      "1.39329409842184",
      "-4.5067859510488635",
      "-5.853321527854181",
      "-7.1469615501893236",
      "1.3489047883681842",
      "7.657902705505567",
      "1.692528683391655",
      "1.2586783756470434",
      "1.3710504450432561",
      "-4.489382327370174",
      "-0.3743264888681335",
      "-8.701350082686254",
      "-9.669269207457212",
      "-6.794538394492915",
      "-7.200084391271454",
      "-7.4943426266251105",
      "-5.56493999709388",
      "-2.4517824478077057",
      "-2.0724825061877667",
      "3.7482345834966586",
      "-1.4405684833854926",
      "-0.6584039484791337",
      "6.165547665009254",
      "-9.451177038521637",
      "-4.649013717994602",
      "-5.224027478621572",
      "1.8097744519172414",
      "-0.6544526859224895",
      "4.467615979309938",
      "9.36978432065773",
      "-1.1250717978422933",
      "7.870000535319059",
      "-0.3146211724935607",
      "0.03709867265726655",
      "-12.695564301004575",
      "-9.686406593185065",
      "-18.752191186507634",
      "-3.619852524280295",
      "4.362812168322294",
      "2.678910078696108",
      "-0.5257064679234131",
      "1.1303257940943359",
      "-4.495292845832965",
      "3.7270952102157153",
      "-0.15654727857406267",
      "6.8751797145488105",
      "-1.8450263223407573",
      "-1.4153839810285613",
      "17.151831857388775",
      "-3.024365256820807",
      "1.6109452509522535",
      "-0.9633946238546899",
      "-0.212880912951348",
      "-0.03240879143368911",
      "0.13023701948379504",
      "3.211001393846814",
      "6.2339631344730915",
      "13.886595705773836",
      "6.115565021291224",
      "7.086398110277094",
      "2.9506110199074627",
      "4.215250138062421",
      "1.2621787612798332",
      "-5.84891214678313",
      "-6.1541665373429915",
      "1.5594976345334517",
      "8.182585303418884",
      "5.926068401611805",
      "10.455795203741879",
      "3.4260505930032643",
      "-4.420919128042969",
      "-9.88550665040539",
      "13.15893994444184",
      "-1.089587992647918",
      "-3.0401988307834378",
      "-15.577773565768284",
      "2.629450586299195",
      "-3.3681969664015594",
      "12.075797166946373",
      "3.6402929166542934",
      "0.4605602168098289",
      "-1.9608813372599394",
      "2.432251046188987",
      "1.0840744680119583",
      "-6.632214982288783",
      "-6.267536888607299",
      "3.2156760708832013",
      "-1.2979059344357575",
      "-3.5685116049529606",
      "-10.927642955553006",
      "-17.22808993140111",
      "-2.535573812904476",
      "1.2564475246754003",
      "6.947751254803307",
      "0.15318187821373302",
      "-0.4923032149673203",
      "-7.05524329763256",
      "2.9199562637773435",
      "-0.23179581521987386",
      "0.010571160440205661"
    ],
    [
      "-3.973382898062515",
      "4.074282817454361",
      "5.653599628158867",
      "1.5610126028734996",
      "8.535381075772298",
      "-2.1644558145453674",
      "-1.4326046771436294",
      "-3.1490143377390947",
      "-0.15484685262069534",
      "2.3638405987994977",
      "-2.4642694713386275",
      "2.1290810294933125",
      "4.514581157497806",
      "5.412891693143349",
      "4.387326371421148",
      "1.4216664278205073",
      "2.1710172086608184",
      "-0.3729586039461961",
      "-0.6640848892756385",
      "-1.2001926727733978",
      "0.5290251275876088",
      "0.9458119336634102",
      "-0.9503465578433827",
      "2.983012419383725",
      "1.61622845068246",
      "2.383555782016546",
      "-2.107045842615315",
      "-0.3956210447518056",
      "-3.4771050927055547",
      "-5.51048296726901",
      "0.6051878138209186",
      "-6.257539187827783",
      "-0.038521893698137",
      "1.0532830596670446",
      "4.422356396512837",
      "4.942612370906023",
      "5.694632219324624",
      "1.8031092754096092",
      "-4.285156095113001",
      "1.4043781220028193",
      "1.212262667716429",
      "1.6357506044927057",
      "2.8141848005535612",
      "-0.4055661466785391",
      "0.6284818998655671",
      "-3.748607392025365",
      "-0.2234112494769034",
      "0.7040579507301481",
      "-3.7903903670829884",
      "2.78915056289579",
      "0.5929968460914742",
      "0.3713471365647607",
      "0.6341644440374092",
      "1.0510631307237783",
      "7.024117377751205",
      "-0.4475125911049062",
      "-2.97005237452188",
      "-9.218189756044858",
      "-7.1266046627983055",
      "0.4612094723260814",
      "-4.045015026321494",
      "-0.38740419281879734",
      "0.6703037750109975",
      "3.224167197169747",
      "2.5038046882490237",
      "4.130208192604795",
      "-3.3701591140029388",
      "-2.677744207146578",
      "-5.664499676948513",
      "-1.051787041122379",
      "3.3117027282509675",
      "4.945559161333437",
      "-2.0895347832675433",
      "-1.0040569109882984",
      "0.6025132789824047",
      "4.372378301865062",
      "-1.397467259219991",
      "0.6970834431736316",
      "-6.710473585105425",
      "-1.839698422698742",
      "0.06753733085706069",
      "2.0474067470987176",
      "0.381181711407507",
      "-0.2105523956084782",
      "-0.3719789543409919",
      "2.8985185009126964",
      "-3.293776075167184",
      "-1.519370804180911",
      "-0.9691862527858455",
      "4.640015155903235",
      "2.4988410372845338",
      "0.8135907378897408",
      "-2.0229183080563673",
      "-5.395811278221616",
      "-0.7297355841949359",
      "1.5656566117650608",
      "4.872139548154088",
      "-2.0136209808850043",
      "0.18032448463351256",
      "-0.0074669996814937245"
    ],
    [
      "-1.343377504019252",
      "4.122922452006811",
      "2.8041333738711445",
      "1.1297011091614677",
      "4.994188384248231",
      "-3.2218092844335797",
      "-3.3332927357070674",
      "-3.7524085988775364",
      "-0.8056412227055165",
      "1.2623284164020867",
      "-0.34752020590802846",
      "1.490198010478873",
      "4.138321066641288",
      "4.845763042212759",
      "1.9368079599884778",
      "0.6263072456980111",
      "-1.7538061878868818",
      "-0.678554291444676",
      "0.3948758854297696",
      "0.35161608832031405",
      "0.11390293587167133",
      "3.4059149225943464",
      "1.67430703334842",
      "0.7679990732343761",
      "-0.24980429691468506",
      "1.265986353073445",
      "-1.285036413830108",
      "-0.9733830258258065",
      "-1.7728805035845414",
      "-3.386750767877705",
      "-0.06449937770006914",
      "-3.620643904982066",
      "1.1606869983593633",
      "1.837958639807846",
      "1.8281218937929005",
      "2.8909899045120464",
      "1.7537951339956437",
      "2.2374166258731463",
      "-1.530181580324876",
      "1.09100922906732",
      "-0.3836357062796944",
      "1.7291857898011893",
      "0.26073754366990337",
      "-1.623132713543856",
      "-0.6532369106392026",
      "-2.2624514025534244",
      "-0.47676491906398344",
      "0.8866377910852516",
      "-3.3378965640120124",
      "-3.3580555747890544",
      "1.0589414604038836",
      "-1.9318529615945637",
      "0.04749857684295661",
      "-0.9353258407210181",
      "2.601233243888048",
      "-1.8633309153022877",
      "-3.546947386352279",
      "-7.998215970532147",
      "-5.589103898681497",
      "0.3789300582211068",
      "-0.22582119279861662",
      "1.432267870600655",
      "0.38785154858953974",
      "-0.3635434984591803",
      "1.6912801021718644",
      "1.0761670059554396",
      "-3.644426527246463",
      "-3.06563625550231",
      "-3.2979898195581954",
      "-1.0468015466543554",
      "1.940906598385878",
      "3.1533856213263634",
      "1.3329615347071084",
      "-2.261538986739052",
      "0.1085787102611359",
      "0.05810532876485895",
      "-0.13863041117844974",
      "-0.2303249853338228",
      "-4.924182910177403",
      "-1.361800254880154",
      "1.1129796746410325",
      "2.819384287260048",
      "1.8831906968455845",
      "-0.8607862718986283",
      "-1.0230360016302582",
      "1.6549477491737365",
      "-2.9706459516050767",
      "0.37325531692431785",
      "1.1802861961986677",
      "1.4623320965789899",
      "1.417637381748975",
      "2.255093018399842",
      "-0.34497715811278257",
      "1.0326698583218403",
      "1.705649728884744",
      "0.69067040642059",
      "2.465261875499022",
      "-2.289005838501959",
      "2.5261490956444854",
      "0.0019346644604765143"
    ],
    [
      "1.0604549801471734",
      "-6.470724904936422",
      "-1.9843448402630104",
      "4.34102384505584",
      "-11.52471793482682",
      "7.573469375716353",
      "1.788089898587635",
      "16.15577187494791",
      "-4.9980690782402375",
      "0.45439046858951276",
      "1.4330395979051516",
      "-3.6467329757141944",
      "-0.0342329623755803",
      "-6.897254837066835",
      "-1.3766939235308062",
      "3.1345171131273655",
      "11.833888734963152",
      "-0.8910104503895836",
      "-1.0645056900549679",
      "-7.952446509925753",
      "1.5846976043364978",
      "-6.433272024398999",
      "-11.501735184052203",
      "4.092811703923134",
      "5.597164396147109",
      "4.008277454503678",
      "-2.3033119468368803",
      "-0.4656214140206679",
      "1.5252323210745242",
      "0.5545192383631132",
      "-1.6459551433154687",
      "-6.004707978744231",
      "-0.7088567318690856",
      "-0.41651245154712585",
      "-3.145110031383021",
      "-0.0760169538324086",
      "6.176046871561805",
      "-0.1732265125365785",
      "0.6441496735523699",
      "-7.182183346738073",
      "1.9913127158661041",
      "-9.293873423195953",
      "5.557839026451403",
      "-1.646811725440698",
      "-0.7170524905645489",
      "-2.623307341871431",
      "-0.39228872975092177",
      "0.15185767325363417",
      "-18.983024132659352",
      "4.983210477358932",
      "-0.15802063938889158",
      "-2.1036741510997707",
      "0.18931543473598966",
      "-0.19285131183853238",
      "-5.416491151332181",
      "9.867917000367731",
      "-0.0536113557127776",
      "9.753882087157379",
      "10.80477569748031",
      "-5.849056987074833",
      "-5.181109469257296",
      "-3.491692351267465",
      "2.4762030973249",
      "5.225203151542438",
      "0.953756788660338",
      "-4.525556362292133",
      "8.672651943383837",
      "-0.22680445622138112",
      "4.85143000511046",
      "-3.5770132594785045",
      "0.8778354936704627",
      "3.4205638013273867",
      "-4.687621485158072",
      "9.80697954388973",
      "1.538504921187596",
      "23.671920953528748",
      "-4.97641166866773",
      "0.26309191433267787",
      "2.630954863727512",
      "-2.595820767270425",
      "0.4516981552295475",
      "-2.14985292862007",
      "2.756637841958346",
      "0.4766137678102092",
      "6.087107256390329",
      "-0.6971970402279273",
      "8.634213574330527",
      "-2.137957718830929",
      "0.7872093571013039",
      "2.9765877746237073",
      "19.42531729098001",
      "-1.5477927592614673",
      "0.06596797516025177",
      "-4.8420618258440955",
      "1.4921810469197065",
      "-0.7918794261029225",
      "8.45810290651141",
      "-2.2320288018558165",
      "1.0131465994258948",
      "-0.0014011754104321654"
    ],
    [
      "4.033983172383693",
      "-2.7252122265352177",
      "-6.168151153290288",
      "-5.356878163638153",
      "-3.9367949580502235",
      "0.3911643239902922",
      "2.2588418964671635",
      "-4.203184254283553",
      "3.677890861267667",
      "-3.5741702004607756",
      "1.8224167215839124",
      "-1.995732295126018",
      "-7.517945164613162",
      "-4.160658127740305",
      "-4.905030983746073",
      "-4.220917789261026",
      "-8.436085790667306",
      "0.7637202966192302",
      "0.028804532626709237",
      "5.897502667398825",
      "-1.5926661147901773",
      "0.734103129609097",
      "7.44040820690808",
      "-6.922719104065658",
      "-4.8528892815289",
      "-5.968669982475267",
      "3.626255894579882",
      "0.9731189380708594",
      "3.6692165337348097",
      "7.6051384457927345",
      "0.01805497261337596",
      "11.91560785379075",
      "-0.7938723932444776",
      "-2.18522534099552",
      "-5.1440920856842665",
      "-7.6072748598204",
      "-12.377935354295143",
      "-3.397946786031484",
      "4.401975630238607",
      "2.4584003081271386",
      "-2.127952132308243",
      "3.227547551273682",
      "-6.314680086174366",
      "2.729503500524101",
      "0.026603162336290932",
      "6.9450250377848946",
      "0.2862920264031437",
      "-1.550825187690418",
      "18.27917960174203",
      "-3.9794007396679456",
      "-1.1519663012928234",
      "1.6998839908879309",
      "-0.8955756205726029",
      "-0.09107826366335434",
      "-5.007704315970075",
      "-3.6807836841408927",
      "5.333254875308538",
      "8.710290456143877",
      "3.696597937655181",
      "3.5290839422027913",
      "6.746559782090745",
      "1.9510221918092172",
      "-1.3651729659626215",
      "-6.463347099077322",
      "-4.392965622264893",
      "-1.9042358364659036",
      "1.2032149948984447",
      "5.054481498697897",
      "5.689621225123417",
      "4.173023190928805",
      "-4.6552124713491505",
      "-9.387245846334567",
      "6.197528875975588",
      "-3.2853314335010344",
      "-1.852020558067771",
      "-19.594608295663715",
      "4.549402610477365",
      "-1.218501690346901",
      "9.089673109676156",
      "4.63124460636924",
      "-0.5549463325791673",
      "-2.11429525828948",
      "-2.071834393151023",
      "1.0726844283964425",
      "-3.0667789212284324",
      "-3.6709778330904137",
      "0.2385473448249972",
      "2.292702551763145",
      "-0.95515979849827",
      "-8.055319952637428",
      "-16.16381752253144",
      "-1.3268692107125202",
      "2.2192389884130708",
      "7.933751413375924",
      "-1.2000212832836856",
      "-1.3584008267087477",
      "-11.136533091153462",
      "4.812246715564054",
      "-2.2721130627178883",
      "0.00812734342222313"
    ],
    [
      "-0.604615491609019",
      "-15.221562613195395",
      "-2.5701423462862123",
      "7.603661031593044",
      "-20.362631806522657",
      "19.12438498871128",
      "4.347816732037543",
      "37.539511737909066",
      "-11.252310324713031",
      "0.5154817384075289",
      "0.25573174610071053",
      "-9.55623782949709",
      "-0.5536542120207515",
      "-16.251273574221425",
      "-3.132316340021857",
      "5.076269693575438",
      "28.431771945781996",
      "-2.6324315239526093",
      "-1.5121162646593669",
      "-18.44133428002611",
      "4.410941336303646",
      "-15.624364819413904",
      "-26.4782698379726",
      "9.135433395076879",
      "12.590197840370184",
      "9.893661418469009",
      "-4.517501335884421",
      "-0.8765275463829071",
      "4.104294958653143",
      "1.5655756239723793",
      "-2.850692434507299",
      "-14.550047145126513",
      "-0.49633478992561475",
      "0.1873798931176486",
      "-7.138456359552203",
      "0.8580314569082439",
      "12.878891148763039",
      "-0.3026174835781298",
      "1.0894334923530733",
      "-14.355191704641843",
      "5.803695816537765",
      "-20.735964568698883",
      "13.861310766219148",
      "-2.8611419247139533",
      "-0.6926215419712949",
      "-5.529474003155335",
      "-0.7366821754385856",
      "0.6544818440869485",
      "-40.2910867620092",
      "15.279972742550983",
      "1.6257503954564325",
      "-3.9526792279419465",
      "1.2258779773160215",
      "-0.3192346258918908",
      "-6.2145558283689475",
      "24.349500359381985",
      "0.11078871133821469",
      "22.885756658585805",
      "23.79212816671068",
      "-10.539357817583449",
      "-14.070614103454904",
      "-7.398414836555076",
      "3.87601717893998",
      "13.577171837547585",
      "0.36521023147535736",
      "-5.658352098012606",
      "20.88266537667917",
      "-0.2281374870198924",
      "11.304665708853289",
      "-8.193591884157517",
      "1.3118708331486941",
      "7.497400028566106",
      "-10.394890855496431",
      "21.498419341482627",
      "2.753199348348167",
      "54.20492330944681",
      "-12.581902356494114",
      "0.4626850049832388",
      "5.493200972769685",
      "-6.813973483933282",
      "0.1851290868870216",
      "-6.133718204332645",
      "5.021548739476864",
      "-0.03477921105407586",
      "11.315751675589047",
      "-2.780210247412204",
      "19.94583583451929",
      "-6.89861021382035",
      "0.627596445605693",
      "6.294404804337791",
      "40.674361873181674",
      "-4.9575082936019035",
      "-1.6218413281361608",
      "-13.140142185521396",
      "2.6671918354622415",
      "-1.602001585391693",
      "20.291038777705563",
      "-5.553811091401289",
      "1.9254345599232168",
      "-0.015412915381965826"
    ],
    [
      "-1.3285910206043117",
      "-1.458840272675284",
      "0.15332982734870101",
      "-2.297209026429327",
      "2.361667661782289",
      "2.047380897254767",
      "1.8001020624161588",
      "2.593693014872621",
      "1.075149185605041",
      "-0.6441402011658405",
      "-1.3792753821435089",
      "-1.8506819853145564",
      "-2.1402916891548855",
      "-0.7679785758536226",
      "-0.7329993347046404",
      "-1.8974173359721411",
      "1.3771026062763265",
      "-0.2434779740035244",
      "-0.8069087487128467",
      "-0.7650795190248538",
      "-0.08845538914170406",
      "-1.559258291490825",
      "-0.9153635943586073",
      "-1.609606408517517",
      "0.18842704773794225",
      "-0.08240380969838416",
      "-0.746788120571894",
      "0.14527716974731245",
      "0.6368030707160162",
      "0.7420955299012991",
      "-0.10005756893577125",
      "-0.028474083952107446",
      "-0.45579478822824754",
      "-0.14110831916906463",
      "-1.0281740510967423",
      "-1.3820996433995556",
      "-2.8351645638667256",
      "-1.1795943382147391",
      "-1.0630896795310927",
      "1.0625459469315217",
      "0.5207769872351597",
      "-0.03598512403698255",
      "1.2236942727875557",
      "1.3815499388101558",
      "0.8788313907905605",
      "0.5199303280703717",
      "0.6312034061575028",
      "0.3404866140981952",
      "2.128290892636685",
      "4.012905262366694",
      "2.516210393456407",
      "0.9250499515981999",
      "1.2815482081186564",
      "1.152457184455543",
      "2.6162799288116787",
      "2.4049933384317828",
      "1.8853513087290779",
      "2.4380993193970215",
      "0.9952416509385855",
      "2.5634491616475086",
      "-1.7787269298738964",
      "-0.4477861221751632",
      "0.2821718612998539",
      "0.8686153583417441",
      "-1.7997867390774673",
      "2.23769840682448",
      "1.6877570736054646",
      "2.045984898719896",
      "2.5228866639875496",
      "1.3933529291936873",
      "0.23355416959957434",
      "-1.2075900710518055",
      "1.3415584209288376",
      "0.6807302224636252",
      "0.010749865383860996",
      "1.775107257092239",
      "-0.4200367601229227",
      "-0.8410005883379198",
      "1.8202789810804691",
      "0.638751387060486",
      "-0.5824846118924235",
      "0.1943205414616995",
      "0.2843531668437851",
      "0.4572798291276337",
      "-1.6019105643247988",
      "-0.6942884204467428",
      "1.1159754987969581",
      "-0.8218393837207607",
      "-1.2071860800599823",
      "-0.8838914291022678",
      "-2.329858616205281",
      "-1.42032016343392",
      "-1.3609137327695795",
      "-1.367278945290862",
      "-1.10973842201722",
      "0.09378247388248642",
      "1.5881447932793713",
      "0.5185600742133306",
      "-0.017073015272412027",
      "-0.00404030061192068"
    ],
    [
      "-1.9155354902555881",
      "-8.614016921381877",
      "2.6772106652194125",
      "13.625364915485587",
      "-18.144408386597952",
      "9.2103569118261",
      "2.960750180039562",
      "33.21425389204844",
      "-10.838054195379145",
      "5.017719622120692",
      "0.6061562710569914",
      "-0.08916901654681836",
      "8.275756999940281",
      "-6.8680668524186155",
      "3.1548102372403166",
      "11.035673560868107",
      "30.079812464683844",
      "0.2533809162595201",
      "0.9633713033290009",
      "-20.74778167312608",
      "3.863129294296741",
      "-11.890583236430556",
      "-30.334489349396495",
      "16.592587515255303",
      "14.959197127989805",
      "14.282224944238111",
      "-6.699162902497096",
      "-0.5321997267331863",
      "-1.3984071730736534",
      "-8.65990770641156",
      "-1.750213771650518",
      "-21.849967199098554",
      "0.6951895937919136",
      "1.8716826744093826",
      "6.04190285486172",
      "9.97090220584871",
      "29.05602220716039",
      "3.3998872260256467",
      "-3.4468424841591774",
      "-15.120102903367725",
      "5.062295502221754",
      "-20.14537502975371",
      "16.881543614409566",
      "-6.105639580251081",
      "0.025193264304912574",
      "-12.772203469538297",
      "1.9030090367276349",
      "3.2513771267571028",
      "-55.01613265127859",
      "16.024895495520738",
      "3.2695959120256224",
      "-3.1287106270917415",
      "3.0387882849954857",
      "0.050067343725399054",
      "-5.49995263629286",
      "18.847364643512876",
      "-4.683497477050637",
      "6.032829761050232",
      "16.198851612295186",
      "-14.895489578328887",
      "-14.307912830155479",
      "-10.303985987474427",
      "2.7529386494673704",
      "16.95818128608163",
      "6.560670308963754",
      "-6.239899112324007",
      "10.071223389730797",
      "-5.2110151442419435",
      "0.5843063808840169",
      "-9.871596918046086",
      "6.088410114823745",
      "16.761362591219157",
      "-21.822740361264458",
      "19.865133673297407",
      "6.288506391815931",
      "66.47938761530754",
      "-13.096430027275044",
      "2.856678542983715",
      "-7.540746164528337",
      "-9.563007871389159",
      "-0.7238870317318258",
      "-1.1553520325196835",
      "3.3983080662986",
      "-1.668905796198492",
      "14.67888840961446",
      "3.89442100430203",
      "13.408869211800218",
      "-4.221161354303184",
      "4.899859709555196",
      "16.228873249373066",
      "53.8073643249948",
      "-1.4206784473465968",
      "-3.1237242597923496",
      "-17.8714358440149",
      "2.824993314504146",
      "-0.4639873607133308",
      "26.406120114831605",
      "-8.307528245357675",
      "4.417234684643873",
      "-0.012675439164227866"
    ],
    [
      "-0.8575587490284795",
      "-4.343329928350609",
      "1.9102604722817391",
      "5.996662628151132",
      "-8.728210926973789",
      "5.302897225924862",
      "2.057904112975101",
      "15.543492728026292",
      "-4.754368488132147",
      "2.8608054779645835",
      "0.048002664837170694",
      "-0.3827020455161125",
      "3.593866495083514",
      "-3.5365776024959104",
      "3.0022050061767285",
      "6.6346097879667",
      "15.66108270874241",
      "0.17333054401107145",
      "0.045770819460147404",
      "-10.106136340389861",
      "2.2293406181352027",
      "-7.4620682387844655",
      "-14.780074090100653",
      "7.6919339389111645",
      "8.610968966524",
      "6.757792311150141",
      "-2.4830617609459176",
      "0.7696756236481119",
      "-1.4195196994597084",
      "-3.2881331011482264",
      "-0.15123113060814614",
      "-9.425464363555063",
      "-0.10326723065877001",
      "0.7729283004642895",
      "1.5876513776694638",
      "3.9544594732673817",
      "15.410050915472997",
      "1.4014472345760707",
      "-4.1580437159078105",
      "-8.414781788310192",
      "1.6868347961536743",
      "-10.223434082604726",
      "7.601117173874411",
      "-3.359500979973492",
      "0.8561591610294813",
      "-5.7142238308359",
      "0.7039710750169805",
      "0.19317293850826478",
      "-26.461719648661497",
      "8.030483671501909",
      "-0.5826822076122613",
      "-0.765431286874826",
      "0.09558709171183861",
      "0.25634636270082023",
      "-2.3646636807320527",
      "9.26418145390402",
      "-1.7700218313656795",
      "3.2295406442472867",
      "7.016034605087225",
      "-7.549841841218017",
      "-7.995788993023453",
      "-5.046444111167651",
      "1.2129772277984858",
      "9.278266222849645",
      "3.3384193531926427",
      "-2.8428261560172",
      "5.842025196668794",
      "-1.8388783515885732",
      "-0.6607803906435223",
      "-4.791206076263269",
      "3.727923364759877",
      "7.014673973653853",
      "-10.192528672935303",
      "10.709217952159173",
      "3.018676212030192",
      "31.495238955342025",
      "-6.410635161331161",
      "1.9236591439565962",
      "-3.2708136090963063",
      "-4.48217239641175",
      "-1.9228973333612338",
      "-1.9466462526047452",
      "0.028080005744473308",
      "-0.08105656074531689",
      "9.59607691916362",
      "4.274655136443928",
      "8.595169358701547",
      "-2.0043574755503024",
      "1.7485082930736138",
      "7.157890890802391",
      "27.574813254739297",
      "-0.7305151472566954",
      "-1.5032742167007962",
      "-8.1054564034153",
      "0.7850384362655989",
      "0.9295240433816478",
      "11.839772229980774",
      "-3.818294380809559",
      "0.394608478703031",
      "-0.0020022034636527682"
    ],
    [
      "3.493043798960087",
      "2.5071392209440924",
      "0.3681587143160739",
      "0.9612569472441909",
      "-3.9898895588798644",
      "-4.279095358933543",
      "1.8438365313625782",
      "-3.6099077802818624",
      "1.0731801695042817",
      "1.76968871170048",
      "2.1675517918158556",
      "4.938773495557619",
      "0.13364383496841212",
      "2.06450845790502",
      "3.140959575007354",
      "3.117167690391775",
      "1.946668681394645",
      "1.8891924217626652",
      "-0.34153175770850835",
      "-0.16894290645822443",
      "-1.5721740813530327",
      "-0.4244440458194958",
      "-2.08802018923923",
      "1.5157619761391432",
      "0.8089809629442289",
      "-0.7767082823195732",
      "-0.9918797296679323",
      "1.004568400306105",
      "-2.912007069097112",
      "-2.8290087215455206",
      "0.8151645674920454",
      "0.5822487586040836",
      "0.27579295512683855",
      "2.0309243662450798",
      "4.430917797407969",
      "0.958543879286398",
      "9.271080968888596",
      "-0.024237227654194945",
      "-3.837927817583679",
      "-2.0843912907934095",
      "-1.1930740162571936",
      "-0.8298144611589107",
      "-0.9749800094597094",
      "-2.022071696457539",
      "0.9246071680593148",
      "-1.0182938063719051",
      "1.423681205120562",
      "0.1832727483362136",
      "-7.21943739947033",
      "-3.0623350259181428",
      "0.15796471781489974",
      "0.08968770556295437",
      "-0.1337454404078464",
      "0.42024092375073296",
      "-5.305731186397638",
      "-4.801868167335785",
      "1.671671006804241",
      "-4.565550059780741",
      "-2.710110580712713",
      "-1.9109251870607744",
      "0.9576584197639613",
      "-0.2675073410505702",
      "1.7647488192919525",
      "1.084349868653009",
      "2.749664867645911",
      "-2.841345072476748",
      "-3.79893163473588",
      "0.33609766789955065",
      "-4.634169185339806",
      "0.8164907323347712",
      "2.8949596781661437",
      "0.6332291900709381",
      "-6.551890208973516",
      "0.06391613700483359",
      "1.3173789289265554",
      "3.6655932656625043",
      "1.3830142909157719",
      "1.0990404245326868",
      "-2.7801446359323143",
      "0.3040013678250605",
      "-2.2303593031766957",
      "2.763124490364219",
      "-0.9997495056755993",
      "0.3620088045333918",
      "5.00407038212621",
      "3.5588652929809483",
      "1.0881881771793473",
      "2.8321398268706233",
      "1.1440402574506046",
      "2.4059706219969272",
      "8.68864043797998",
      "1.3343687812899923",
      "-0.9178859699212455",
      "0.670862927178154",
      "0.012135098714546879",
      "1.6942163486644457",
      "-1.6253772727468805",
      "-0.05730444432983891",
      "1.59954034434051",
      "-0.09548713994052223"
    ],
    [
      "2.656542544780755",
      "10.111331717027843",
      "-2.786729903150603",
      "-13.361757482825332",
      "17.85337879350477",
      "-12.470213082092913",
      "-5.3758557411216685",
      "-36.59413552280003",
      "10.816799433911875",
      "-5.302998986716395",
      "0.254642206747847",
      "2.282333348055196",
      "-6.800287194189199",
      "7.802603128513295",
      "-4.181714740009785",
      "-13.716178910149512",
      "-33.5576606064109",
      "-0.7038874419490068",
      "0.7912555252673956",
      "22.614955871570178",
      "-3.388071917663051",
      "15.242541286537538",
      "32.528341108470364",
      "-16.251024787242198",
      "-17.884350310867973",
      "-15.666951016573906",
      "6.487488117368736",
      "-0.9036987527809663",
      "3.6734702361645795",
      "7.413715405865537",
      "0.39730215653293227",
      "20.98567221270358",
      "-0.8388500117411412",
      "-5.096550622644191",
      "-2.523143049769574",
      "-7.743828623123405",
      "-31.201721092583995",
      "-3.419768164037922",
      "9.64010016523915",
      "17.9384180822922",
      "-3.024661146475878",
      "22.760251780389776",
      "-17.16398494230462",
      "6.845365340316266",
      "-2.4810432206725515",
      "13.072740687843714",
      "-2.3789006518076103",
      "-2.1981685543004317",
      "58.21995724411334",
      "-16.518568458595634",
      "-1.5081660200713252",
      "2.8291312521914307",
      "-1.1808592647323213",
      "-1.1744572006669083",
      "3.992128399519548",
      "-21.818042713336673",
      "2.936672707922725",
      "-8.178893335281627",
      "-17.80498935872128",
      "15.608819095036933",
      "15.913420717403525",
      "10.770577665747053",
      "-4.875670500600736",
      "-19.06944263323607",
      "-7.3871065197701755",
      "5.555176452644672",
      "-13.591772587039085",
      "2.8196488080743207",
      "-1.157249821753021",
      "10.18602796052169",
      "-8.80266700453094",
      "-15.884635031782118",
      "20.831908748434646",
      "-23.4922569505788",
      "-7.618691154957598",
      "-70.18231028791087",
      "13.853796099444411",
      "-2.5621774110422346",
      "6.666039155251923",
      "8.941815688255856",
      "4.224361460255879",
      "2.691456096955973",
      "-1.805695787321809",
      "0.512068167218687",
      "-18.41666194834727",
      "-9.442463427309336",
      "-18.171336666664608",
      "3.640063319385816",
      "-4.333703081860687",
      "-15.541938450998835",
      "-59.43068049378921",
      "0.795038688197551",
      "3.6405115350531285",
      "17.277021942853853",
      "-2.369783770867379",
      "-4.228908179743324",
      "-27.847318204266788",
      "7.713083318065287",
      "-4.342258363529245",
      "-0.023232446289299425"
    ],
    [
      "-2.456920766951526",
      "-7.947908461574773",
      "5.848052428974901",
      "12.964499170390134",
      "-16.61854141695067",
      "10.305058167379661",
      "3.354208679028191",
      "29.732292396349877",
      "-10.789328324188048",
      "4.310313684246907",
      "0.022648287622935654",
      "-0.601096936312344",
      "8.072343170600284",
      "-6.567537191369655",
      "6.523247337379613",
      "12.439810592978178",
      "31.09758218703393",
      "-0.30650424015103656",
      "-0.6183430397709005",
      "-19.827287191139742",
      "4.938764150213598",
      "-14.973269421230492",
      "-28.529772567754488",
      "16.764406102543305",
      "17.819452873581454",
      "15.63284781425413",
      "-6.134019436579544",
      "0.13408234162517083",
      "-2.136857031018672",
      "-7.710350752728218",
      "-0.852507530244407",
      "-22.59181118908099",
      "0.1531049027513026",
      "2.161582029471938",
      "4.040982630839208",
      "9.09020391538637",
      "29.4649208228528",
      "3.0154752455583163",
      "-6.250522130373343",
      "-15.903569908053973",
      "4.202849059039942",
      "-19.12317532147435",
      "16.807994310924865",
      "-6.840687039847714",
      "0.7355308508438677",
      "-13.125196028221332",
      "0.5370171798421791",
      "1.0503968145957343",
      "-50.201796302662736",
      "16.516009782373512",
      "0.31865038117060873",
      "-2.9041776174134157",
      "0.3789567689926052",
      "0.322782640928721",
      "-3.7444294577268153",
      "18.5257188636266",
      "-4.639746013555296",
      "5.5174059766417045",
      "12.33537436812687",
      "-15.041024743968137",
      "-18.52556513057963",
      "-10.827999678782435",
      "3.8209566868653346",
      "19.3187403727575",
      "6.494010590045312",
      "-5.638712376527757",
      "10.710989312427252",
      "-4.883584126441012",
      "-2.3231552267222066",
      "-10.754320022324244",
      "6.314646916316755",
      "16.450224299884294",
      "-20.211021843939267",
      "20.710649559596106",
      "6.183857944937269",
      "60.46914403774703",
      "-14.060900973590572",
      "2.812797427534743",
      "-6.948340207030878",
      "-10.195854280306593",
      "-1.9633049124948725",
      "-3.6193753638431274",
      "2.003776687091866",
      "-0.5320333381294302",
      "18.366128608394735",
      "6.602312624354813",
      "16.201389530514692",
      "-5.361385967502841",
      "3.386743658470578",
      "15.635944847221012",
      "52.582949913192834",
      "-1.408407475030421",
      "-3.6255321673046947",
      "-17.76160893502177",
      "2.468048697554561",
      "1.664821317011211",
      "27.30846996070787",
      "-9.373220280730322",
      "1.8978136848446807",
      "0.01663613382289528"
    ],
    [
      "2.7060881800420873",
      "4.096422768873465",
      "-2.024254657395728",
      "-8.750193838334633",
      "6.7217800136851205",
      "-5.200065583730165",
      "-2.900523877705032",
      "-17.383705113667386",
      "4.998738112640899",
      "-2.3175921265570034",
      "0.830179830655214",
      "0.441650938428854",
      "-4.816094608773139",
      "2.4714052767975816",
      "-2.8900261496605335",
      "-8.125948521685533",
      "-16.857657133465658",
      "-1.1156549596828513",
      "1.4472177668310622",
      "12.051843580633815",
      "-0.05116062950377154",
      "6.525787765024881",
      "17.094861536181757",
      "-9.13524090960839",
      "-7.944989803891941",
      "-8.798975753956475",
      "3.973594931145514",
      "0.516174015432492",
      "3.9664711415550538",
      "6.428896324343874",
      "0.3950911861894524",
      "12.247240156328848",
      "-1.469367995635394",
      "-6.247752142017879",
      "-2.4498221515952516",
      "-4.857131915490307",
      "-18.895598781040405",
      "-2.9898024473152742",
      "6.121613270283558",
      "9.030805755069565",
      "-0.9726654141451695",
      "12.121732182423875",
      "-8.397914330006422",
      "2.9699825323588267",
      "-1.724393914541545",
      "7.7740022885502515",
      "-1.7899457860976715",
      "-3.5596579086156246",
      "33.09453783068229",
      "-6.056284858028034",
      "-2.8989072999550616",
      "1.9178996841087708",
      "-1.9495082110906028",
      "-1.4265176110537081",
      "0.022522528629414115",
      "-10.69027208692546",
      "1.9270141972848256",
      "-1.5685747996955557",
      "-7.8624416267168495",
      "8.36437343257299",
      "6.251784745867956",
      "5.475866403084357",
      "-3.8124429907238726",
      "-9.999722011851626",
      "-5.733746931191568",
      "1.7628087073518566",
      "-6.015068305852526",
      "1.6751658854959874",
      "0.9797407429197525",
      "5.274156244239324",
      "-5.167440288006497",
      "-10.200711344000775",
      "11.56969605462441",
      "-11.456287533238426",
      "-5.010944633727066",
      "-38.412536027283906",
      "5.610655969085762",
      "-0.2661662348638472",
      "5.827501539231871",
      "4.410250986319389",
      "1.9313814326529708",
      "-1.3761520253943553",
      "-2.187060014675109",
      "1.3156857672676288",
      "-9.281990939283846",
      "-7.013826773939364",
      "-7.668854017507565",
      "1.077761530060892",
      "-1.4803306149263225",
      "-9.45065056127742",
      "-32.275830064657505",
      "-1.6187803894265818",
      "2.4771165816517877",
      "9.850989284117054",
      "-1.7197220622977438",
      "-4.876473972382755",
      "-14.377054070823835",
      "3.0604011688168615",
      "-6.2283083689200955",
      "-0.010917331527773848"
    ],
    [
      "1.4942617422938027",
      "1.5171889327287325",
      "-1.135918668095386",
      "-2.282679877916251",
      "2.331487307338677",
      "-1.217706465904795",
      "0.04457915410469482",
      "-7.880746754977442",
      "2.578763659554797",
      "-0.3081472555720976",
      "0.29731568415907855",
      "0.2704072589410578",
      "-2.0702426318548532",
      "0.5658276451451242",
      "0.33399855962274205",
      "-1.6268009217943458",
      "-5.417648531824814",
      "0.21294621146665488",
      "-0.22471736477077905",
      "3.700493661437893",
      "-1.2355961575325018",
      "2.092788134387397",
      "5.45026655570337",
      "-4.502504729715616",
      "-2.5515892731624072",
      "-3.0468770490823367",
      "1.9730372686336566",
      "0.25442944453230365",
      "-0.3356121402440552",
      "2.1518510800455712",
      "-0.28349774866763383",
      "4.521290989640107",
      "0.4632285162107283",
      "1.9763243942542403",
      "-2.3860930351895346",
      "-3.325123673898824",
      "-3.386675764013993",
      "-1.4646657973442847",
      "-0.5367112970775855",
      "1.9046448368617912",
      "-1.286024693751239",
      "3.553807855661538",
      "-3.903806971997356",
      "3.0731472736162164",
      "0.33462807384508625",
      "3.0588958685508962",
      "-1.1873999127625254",
      "-0.07926401984503971",
      "8.731591607868099",
      "-4.93793551762584",
      "2.5159957900288226",
      "-0.6081619621210481",
      "0.0724061635502507",
      "-0.8620424292661358",
      "-0.5874053101725769",
      "-3.945650804306467",
      "1.7923900898710294",
      "-0.3747750068233799",
      "-3.4446865949009924",
      "2.687586766334733",
      "2.9580961270744304",
      "1.8602808486111657",
      "-1.170024690011263",
      "-3.3369003726112654",
      "-0.5266222321886069",
      "0.9869343627265311",
      "-0.8913441620602837",
      "1.8862397636083896",
      "-1.8053515161878528",
      "2.1875986360373982",
      "-0.9266536318437423",
      "-3.6651186918955974",
      "3.9353177001780093",
      "-2.925253899878978",
      "-1.4134935410674239",
      "-11.773922166913016",
      "3.6365175745119123",
      "-2.147959782572433",
      "2.171129815725123",
      "1.9047963720500505",
      "-0.9911310542449231",
      "1.3837451148882038",
      "1.066857536207302",
      "-0.7761449632503634",
      "-1.247332478683492",
      "0.0015458650487852742",
      "-2.583226558162328",
      "0.9655697059410373",
      "-2.277412912345062",
      "-4.852418511326377",
      "-8.40271466061113",
      "0.3586983447145072",
      "-0.16650424401872704",
      "4.96185326160767",
      "0.7483189298534219",
      "1.106604416118259",
      "-5.724648048415512",
      "3.232586810692329",
      "1.4116886129170365",
      "-0.020181208383635758"
    ],
    [
      "-0.13846366379244815",
      "3.1505597453456584",
      "0.026049298832502375",
      "-5.339098577798813",
      "7.047008407009229",
      "-3.60757116386414",
      "-2.2158415234412567",
      "-11.578730863404967",
      "4.2911426709026745",
      "-1.1686562084517254",
      "-0.5336776422481818",
      "0.22008788154159198",
      "-2.190260959312148",
      "2.6237880401455778",
      "-0.7976336246902281",
      "-4.675217108801652",
      "-10.900274089780146",
      "-0.6861906415420179",
      "0.5698290260512332",
      "7.512242930975534",
      "-0.4097849249918744",
      "4.187558876209433",
      "11.12622431821071",
      "-5.4357326984085645",
      "-5.553902789551521",
      "-5.452300742082225",
      "2.861790821053834",
      "0.16433376627320473",
      "1.2970856122934054",
      "2.7744443196501694",
      "0.3957348634853024",
      "7.62143253472479",
      "-0.525574435468633",
      "-2.6810132458640603",
      "-0.96182443779655",
      "-2.3366753329996333",
      "-11.11350299862676",
      "-1.3756097517921495",
      "3.293490506415498",
      "6.205403948614272",
      "-0.7382080065855529",
      "8.079253022143247",
      "-5.438172048729705",
      "2.5074416773100343",
      "-0.7447198725281196",
      "4.941249961862391",
      "-0.6019670860985705",
      "-1.1957104003520593",
      "20.95355878080296",
      "-3.929640720909557",
      "-1.8920779722219234",
      "1.9659653231520702",
      "-0.5701974299092847",
      "-0.39363114488843676",
      "3.038052820915079",
      "-6.456132010505033",
      "0.7555506868696535",
      "-2.448534030955288",
      "-6.721394525556194",
      "5.55049948138677",
      "4.500463134761339",
      "4.043108244351808",
      "-2.331562505419051",
      "-5.429122762945108",
      "-2.8790716294284944",
      "2.4818336143815976",
      "-4.339347320724894",
      "0.6312004200806399",
      "-0.1230462838035564",
      "3.6378229199353",
      "-3.011242607665829",
      "-5.873549370481036",
      "7.374392468752414",
      "-7.707528290734475",
      "-3.0366684834889917",
      "-24.18690398362323",
      "4.355855739767953",
      "-0.029348855251751925",
      "2.162281305661404",
      "2.89228724902977",
      "1.1598355015401678",
      "-0.5091403545848541",
      "-1.8924136394629834",
      "0.24065936867079127",
      "-5.82940654024833",
      "-3.02563468177227",
      "-5.8822740708105155",
      "0.3978686091935294",
      "-2.01508496108395",
      "-5.234160507823923",
      "-20.833335496181245",
      "-0.17834328689263992",
      "1.6019507057081375",
      "5.193958006593341",
      "-1.5331141607020087",
      "-2.0437775801802425",
      "-9.455831645950525",
      "3.424473276451648",
      "-2.536496965467014",
      "0.0032743138163835363"
    ],
    [
      "-0.8723800592846789",
      "-2.5661183005510555",
      "1.9976774271087232",
      "4.660616950212676",
      "-5.424565577085365",
      "3.5026207590248433",
      "0.6383885181974169",
      "9.586746195695891",
      "-3.963292051078352",
      "0.7448451377168012",
      "0.234607674269218",
      "-0.4247418269283304",
      "2.891683443306842",
      "-2.1219184463658216",
      "1.7995227601345263",
      "3.569066632626137",
      "9.487093812257",
      "-0.3619877852924598",
      "-0.6564979424429659",
      "-6.08655856449459",
      "1.7798519183135124",
      "-4.452386618911676",
      "-8.369108391123152",
      "5.245964513744477",
      "5.875070760017976",
      "5.623525853000723",
      "-2.303057897376945",
      "-0.5056539832126914",
      "-0.3547418908517062",
      "-2.360307670294043",
      "-0.6366457226044209",
      "-7.935761647595461",
      "0.21768020982650507",
      "0.6382882220476481",
      "1.145699759869478",
      "2.749705719004026",
      "8.118172222182737",
      "0.8153467263207407",
      "-1.393472413690646",
      "-4.7271991091013925",
      "1.5653561059901997",
      "-5.447828455280886",
      "5.834505083622788",
      "-1.8734769448324056",
      "-0.25348125217260453",
      "-4.452463420857978",
      "-0.340057372513367",
      "0.5143465217127648",
      "-14.672538628451727",
      "5.159290869780988",
      "0.9483190300549016",
      "-1.6713543377475613",
      "0.07260924073783695",
      "-0.3232591067340991",
      "-1.3575901248157682",
      "6.1116975118478845",
      "-2.0170729405851975",
      "2.0480333818883127",
      "3.883964576037575",
      "-4.761916571035941",
      "-6.434928893575245",
      "-3.5653022650243384",
      "1.4779030186307953",
      "5.799353404638618",
      "2.0721067329764913",
      "-2.0499185456681115",
      "3.3892945161076073",
      "-1.7769984418315987",
      "-0.41510672866650244",
      "-3.6972732525900365",
      "1.5677940945658515",
      "5.776450631502964",
      "-5.777164066054629",
      "6.398083991677997",
      "1.922097772752881",
      "17.987687329790944",
      "-4.841848154048007",
      "0.10633953452027535",
      "-2.009323861765974",
      "-3.5430916083267405",
      "0.25724597783247916",
      "-1.2248672685418152",
      "1.7334842866702163",
      "-0.28433287657975204",
      "5.335357583427257",
      "1.2226601972798372",
      "4.616046525038448",
      "-2.0377859405525394",
      "0.6966170630704692",
      "4.813246310467619",
      "15.416547895880115",
      "-0.41951735517282257",
      "-1.4708105591383978",
      "-5.527725245149027",
      "1.2988056983104053",
      "0.1870495864001883",
      "9.986147846160138",
      "-3.2946313598231756",
      "1.1066181964049444",
      "0.02164499088253674"
    ],
    [
      "2.0667636167341223",
      "4.37015016439861",
      "-2.7574219879755923",
      "-6.301815832949845",
      "8.11571109871471",
      "-5.103177264478406",
      "-1.4658563223392305",
      "-17.407076663008706",
      "4.345636981193759",
      "-3.4315299126880663",
      "0.33246626787928113",
      "0.2608850310376305",
      "-4.696409417064303",
      "2.8762038160955",
      "-3.477852939180978",
      "-7.306552798827479",
      "-16.480124466356536",
      "-0.08243155106840958",
      "-0.03198831664369253",
      "10.68785506785815",
      "-2.669355022185646",
      "7.831692220830569",
      "15.386675256167035",
      "-8.650599597191409",
      "-8.920833450218566",
      "-6.89492565892745",
      "2.462597753278281",
      "-0.9811670369330752",
      "1.951642225368409",
      "4.157441562677833",
      "-0.16559298710583925",
      "9.264847971723306",
      "0.29842780893584464",
      "0.49592789473010973",
      "-2.8756365470808354",
      "-5.093963129988755",
      "-16.198432975720973",
      "-1.7960581038512724",
      "4.427594761638942",
      "8.424780780677702",
      "-1.9516636496835558",
      "10.337631483857415",
      "-8.220517673801726",
      "3.9409415230353644",
      "-0.8020622673897555",
      "5.817033521478278",
      "-1.4576238053225334",
      "-0.22579983236869014",
      "27.671101217169806",
      "-9.525155576740694",
      "2.4367842149052863",
      "-0.42935915742050557",
      "-0.04291425673170039",
      "-0.5138147592459906",
      "0.9658949233399914",
      "-10.027336300422844",
      "2.6962251943635933",
      "-2.461565372045306",
      "-6.6933088187478",
      "8.032873691707424",
      "8.07253603853229",
      "4.7355204395850725",
      "-0.9319394427116899",
      "-10.26592129799479",
      "-3.818865238145577",
      "2.723819575892007",
      "-5.294862542273503",
      "2.6537528529773553",
      "0.15227780135887978",
      "4.7228912246958235",
      "-4.173231621892302",
      "-7.463351143902672",
      "11.080486906756114",
      "-10.842247912653663",
      "-3.1142570608873394",
      "-33.36157359220612",
      "6.76899381766314",
      "-3.133622029672117",
      "4.715730980985302",
      "4.688005857738103",
      "1.621654588605005",
      "2.850165836638438",
      "1.3792747545067472",
      "-0.14685047573480636",
      "-10.07276644234442",
      "-4.975332457748798",
      "-8.524600972830452",
      "2.2170862681459615",
      "-1.5602528059173726",
      "-8.519904409307026",
      "-28.78674718073936",
      "0.5199213234967869",
      "1.1890498852287537",
      "9.444841806864002",
      "0.14843959426191178",
      "-0.25129242280872627",
      "-12.181505285328244",
      "3.4096359597656027",
      "0.2912669832247559",
      "-0.009465311882556011"
    ],
    [
      "0.8549797583894062",
      "-3.2408957398823954",
      "1.4579426092407037",
      "7.1119104492264675",
      "-10.717164666405731",
      "2.8145539953086667",
      "3.4432298356143494",
      "13.92782929365354",
      "-4.931680382477039",
      "3.679108119174841",
      "0.5937046402018306",
      "2.3633199399786298",
      "4.055831949971275",
      "-2.7948541483879548",
      "4.111712966941566",
      "8.74535492169226",
      "17.592197009994198",
      "1.6100562285475952",
      "0.7427853473328593",
      "-11.14825189536747",
      "0.988632153898698",
      "-7.349043677736484",
      "-18.08845144421824",
      "9.863851480186582",
      "8.170260049141154",
      "6.260267650360789",
      "-3.27315515159378",
      "1.2375248187411412",
      "-2.610866034716941",
      "-5.574616104906973",
      "0.42067022556969136",
      "-10.36612778312463",
      "-0.38227458890784644",
      "1.5705927550745524",
      "4.145828814838792",
      "5.70043293842038",
      "22.534975993202185",
      "2.704298631143209",
      "-5.497000300351866",
      "-10.030230548230092",
      "1.17595348856408",
      "-13.02275105247853",
      "6.687958402348856",
      "-5.6430354648715015",
      "1.5755868663490704",
      "-7.09788247070625",
      "1.8086294496831572",
      "0.4552752061161389",
      "-34.587780431677885",
      "6.566632776463966",
      "-1.6325340167788356",
      "-0.17092004946598402",
      "0.3915587581888327",
      "1.5389745083734874",
      "-4.8258273009232875",
      "6.912028456014389",
      "-1.0274396289947012",
      "0.2559112101849888",
      "7.186094017670274",
      "-9.313847871790381",
      "-6.518452619481828",
      "-6.088174611493677",
      "1.8523175019674734",
      "10.119655401424886",
      "4.673843379697585",
      "-3.73046736718938",
      "4.4066681684908575",
      "-2.034331879355868",
      "-3.448962177542028",
      "-5.213030403544856",
      "5.071617872211737",
      "8.1769796548507",
      "-14.812550224043052",
      "11.119452159978934",
      "4.239478380710107",
      "38.07424728372944",
      "-5.7309316027637225",
      "3.554700257262443",
      "-5.351849857647119",
      "-4.497327620849821",
      "-3.178779714763886",
      "0.47930130476556093",
      "-1.1891975726891555",
      "0.22069410682161844",
      "11.761468436136175",
      "6.565341198571919",
      "9.909122323955621",
      "-0.1444454972266385",
      "3.9966756814197493",
      "9.761585200939152",
      "35.12968936212436",
      "0.1099486876389937",
      "-1.4168677458099526",
      "-9.33311396425804",
      "0.42150158901715123",
      "2.2709731576835224",
      "9.837912247940045",
      "-5.643994111678469",
      "0.261499275923268",
      "-0.07298254034884305"
    ],
    [
      "1.1618192471612574",
      "6.633797936779911",
      "-0.856570993333465",
      "-9.205738244736084",
      "11.876431762802996",
      "-8.271105390993508",
      "-4.21784806171007",
      "-23.502528329822542",
      "7.606280150676624",
      "-2.760114109118589",
      "-0.04457629357677439",
      "1.6820295119236939",
      "-3.789262044617901",
      "5.361244243646803",
      "-1.8598550083854082",
      "-8.68141427654867",
      "-21.477462732441914",
      "-0.8066799875656793",
      "0.9352453550428337",
      "14.818443000916258",
      "-1.2540807726606304",
      "9.227779669905885",
      "21.373517400278253",
      "-10.201415679763242",
      "-11.183976790916793",
      "-10.65655951638694",
      "4.828322508328411",
      "-0.054392530267554515",
      "2.5417374751452146",
      "4.88200705120478",
      "0.5444063930852047",
      "14.406310391046558",
      "-1.1019646358906163",
      "-5.556045299139834",
      "-0.9236673976125048",
      "-4.332135086634527",
      "-20.160421456899858",
      "-2.345593258440342",
      "6.522090401194037",
      "11.796402473617523",
      "-1.5582821831497178",
      "15.284296377965317",
      "-11.027174860977654",
      "4.101727542249179",
      "-1.843678563530715",
      "9.019961320843043",
      "-1.3834742550386123",
      "-2.2709217567729936",
      "38.76706079694168",
      "-9.157213271992367",
      "-3.2883178675485136",
      "3.1285601625386152",
      "-1.245303160194849",
      "-0.8812764625013816",
      "3.35946378716996",
      "-14.109345490341136",
      "1.2111972721385904",
      "-5.706267953314582",
      "-12.617043021231604",
      "9.993964821745294",
      "9.663860908745427",
      "7.3512476099743",
      "-4.257082824365213",
      "-11.559114300446435",
      "-4.9932349064305885",
      "3.6358120565580427",
      "-9.313888102390514",
      "1.0829395018505277",
      "-0.860575890592795",
      "6.780287005345368",
      "-5.838133058675138",
      "-10.79966498052535",
      "13.184931340162109",
      "-15.385047950005989",
      "-5.500026034227154",
      "-46.25024368719551",
      "8.688960847034963",
      "-0.30325140309540055",
      "3.7830923235348637",
      "5.55542835155793",
      "2.8619897798664233",
      "0.20942664538034872",
      "-2.8724186114772614",
      "0.6805295908964297",
      "-11.210115341137708",
      "-6.109946767676624",
      "-11.671006743024877",
      "1.7947335919535445",
      "-3.1665311107019005",
      "-9.71462550287831",
      "-38.96065668305996",
      "0.0882687144965817",
      "2.840543781539207",
      "10.561754240719257",
      "-2.49024694464817",
      "-4.173561914621508",
      "-18.767393834054868",
      "5.3090527507581955",
      "-4.836527117387333",
      "-0.012594592010658134"
    ],
    [
      "0.8642083437162574",
      "-3.7258193582844426",
      "1.9677016690697626",
      "11.399224718582287",
      "-13.13266116061117",
      "4.1763013836757485",
      "1.4530332770126075",
      "15.712012693118108",
      "-8.712630585267531",
      "0.3216430358946765",
      "2.1902964133040466",
      "1.550847140915545",
      "6.466596680413823",
      "-3.330318051183424",
      "2.8760913594018325",
      "7.640644214317268",
      "17.05333964370805",
      "0.47102956353212155",
      "-1.8661176348347144",
      "-11.080304888573998",
      "2.0426883417623385",
      "-5.961486533432792",
      "-16.141126029509465",
      "10.380556878730804",
      "10.021281575465732",
      "10.60483575195277",
      "-5.762544533093349",
      "-1.905081183174757",
      "-1.0747922248200787",
      "-5.7262107364239085",
      "-1.7691592537205048",
      "-15.88969556105187",
      "0.5721127159430835",
      "1.6533904347499127",
      "3.7667144301231184",
      "5.397536929290393",
      "18.386579812710146",
      "2.2968183370330455",
      "-2.757336822101283",
      "-9.382165905311762",
      "2.5074624123822105",
      "-11.089278242276569",
      "9.895563064853071",
      "-4.533221736169332",
      "-1.0986876898197968",
      "-9.567292329589655",
      "-1.102093789182185",
      "1.6508907549629248",
      "-31.778612084993686",
      "6.001536746480594",
      "3.452632715417882",
      "-4.792979153131827",
      "0.2054128720090168",
      "-0.7820498225794383",
      "-7.042161720840479",
      "8.499420706543178",
      "-4.262741750771855",
      "1.8025556201540796",
      "7.979723269812604",
      "-10.44077494959912",
      "-9.865386397065272",
      "-7.635419840413467",
      "3.5246791708984717",
      "8.841853105372932",
      "5.458187684727427",
      "-5.821189341233266",
      "4.786992362783063",
      "-3.4601314335463154",
      "-2.272253980996063",
      "-7.471223232823145",
      "3.0635586698034443",
      "12.324260410463285",
      "-12.868103631218684",
      "11.206630056408002",
      "4.564472100559515",
      "35.5035934606802",
      "-8.218719954735722",
      "-0.8528762698509194",
      "-4.8109058323166725",
      "-6.6815294795801785",
      "1.6135424371371494",
      "0.6575400759884134",
      "5.398938097226457",
      "-0.47893806964527275",
      "10.178526181655425",
      "2.3329257972081945",
      "7.821977171324298",
      "-1.7223422789263831",
      "2.342824812952161",
      "9.806273237903552",
      "32.03649220692562",
      "0.4807807775536154",
      "-3.5117534341795014",
      "-9.372673300693888",
      "3.687964977518209",
      "0.7279902660737433",
      "18.008932147519424",
      "-8.336626384271593",
      "3.421625071523489",
      "0.006428949124307214"
    ],
    [
      "-2.270492558157307",
      "-9.106276114190049",
      "3.481773952775779",
      "15.236982038035968",
      "-19.867371643545212",
      "9.999463399197813",
      "4.192700922644431",
      "36.95943953591323",
      "-10.898257383868128",
      "7.618432853542551",
      "0.32840875826629873",
      "0.45487809646071975",
      "9.313380049459475",
      "-6.766763754327719",
      "5.814536103734376",
      "15.743864685268589",
      "36.26655625779077",
      "1.707666986118598",
      "-0.7527283559753846",
      "-23.141702991545383",
      "3.936234632795096",
      "-15.045561678291904",
      "-34.36277736058321",
      "19.73090530668005",
      "17.909412360716406",
      "15.557741380609349",
      "-7.714184525774308",
      "0.8229593919569721",
      "-4.498123959827481",
      "-10.395252691744286",
      "-0.4530319654048493",
      "-22.45050885656389",
      "0.6964390212160307",
      "3.189635602150194",
      "6.696239471703299",
      "10.785992050035945",
      "37.1058059838903",
      "4.669707020318751",
      "-9.70779209394928",
      "-18.564848111025693",
      "3.4742490554851124",
      "-23.969982833066737",
      "17.367661030611227",
      "-9.767349087009437",
      "1.0640453810436568",
      "-14.105346828300936",
      "2.3480950492703125",
      "2.0976206178374963",
      "-64.0064724407156",
      "16.22881634986348",
      "-1.2260894672622098",
      "-2.5285755918516437",
      "0.5402054119464553",
      "0.03343823327480685",
      "-5.399914409615758",
      "20.313449776731417",
      "-4.507598665906772",
      "5.30139789415384",
      "16.884864658210937",
      "-18.000625935759338",
      "-16.11472203035226",
      "-11.227597219641716",
      "4.921720081260714",
      "20.439334120608123",
      "9.431493102941726",
      "-6.777114456485806",
      "11.264952131215534",
      "-5.038449052198104",
      "-1.072363314273359",
      "-11.230961240525065",
      "9.912451969785078",
      "17.98210406680752",
      "-25.720993663484364",
      "22.971187443703503",
      "7.746644110403792",
      "74.84205814997544",
      "-13.951218065474448",
      "5.492507007186467",
      "-9.645404184642073",
      "-10.114056261168074",
      "-2.7468464167686357",
      "-2.860265957140289",
      "0.5947410068516512",
      "-0.9489295017632738",
      "20.27186243999731",
      "9.914631976734178",
      "18.851185527406948",
      "-2.996497141179018",
      "4.603235053937886",
      "19.438173398556476",
      "64.9216028069066",
      "0.14642543329935848",
      "-4.621491863279166",
      "-19.699883971370586",
      "2.38624143988205",
      "2.0780420452824218",
      "26.823064873750198",
      "-9.65661490170942",
      "3.919242605076208",
      "0.0026277566383195476"
    ],
    [
      "0.45755961532907247",
      "1.1627922932106614",
      "-1.16365597554335",
      "-4.538799060204823",
      "4.996573937517536",
      "1.0329397226933668",
      "-3.972870237173682",
      "-4.120321900650193",
      "0.025580719241624514",
      "0.7840154212520999",
      "-0.9384142936293208",
      "-3.120451481567819",
      "1.237218117124168",
      "0.4396223486974766",
      "-1.9402970829202586",
      "-2.886071507267617",
      "-5.8545257441042695",
      "-2.0007495795140025",
      "1.8831745345112152",
      "3.319361993020819",
      "1.7716926576019425",
      "1.8517388340393635",
      "5.934169332970486",
      "-3.4098316712119034",
      "-3.3893668940104305",
      "-3.5231000728479938",
      "2.360377046529895",
      "0.06156918863196738",
      "2.380100509013641",
      "2.9852318950488708",
      "0.06300883712150379",
      "4.346507632433347",
      "-0.09518525093075692",
      "-0.2842788861311921",
      "-5.382505352909704",
      "1.5385245686316995",
      "-10.34553863300472",
      "1.4753349863649396",
      "-0.7687647269234384",
      "2.736129509577807",
      "1.709831754487097",
      "2.4525873262615705",
      "-1.7277200612960537",
      "-0.39152343151245883",
      "-0.13424001569699465",
      "4.449293020563324",
      "-0.7832278623432979",
      "-0.140108293346512",
      "12.156110638698424",
      "-1.135497469906821",
      "-1.9596758053587833",
      "0.796225319779996",
      "0.13548105912503255",
      "0.5871807857706389",
      "2.1554936818538084",
      "-1.4874315803445992",
      "-1.4581016150183004",
      "0.4422615429458098",
      "-1.774460759970763",
      "3.1678628073875874",
      "2.4926287973923946",
      "3.8451895148759196",
      "-2.9569997332196323",
      "-3.590318699957155",
      "-3.2447267080260325",
      "2.695608580899198",
      "1.4830689219593638",
      "-2.542999356159254",
      "3.303010254194033",
      "-0.11183104001514385",
      "0.5536132766351545",
      "-4.516276305041286",
      "7.928583807663",
      "-2.41361981815581",
      "-4.0029112393400785",
      "-12.311574806029272",
      "0.7811981516469129",
      "1.3208438743220097",
      "-1.3894281082890771",
      "-0.6902566168300852",
      "0.658442586602768",
      "-1.536338483658837",
      "-0.28727972391559947",
      "0.2505647314990638",
      "-4.5298146531593995",
      "-1.4930384191751553",
      "-1.2401710983805283",
      "-1.4871505769065405",
      "1.2463657235956762",
      "-3.67463267032635",
      "-12.618564323960426",
      "-0.580354543435339",
      "1.8022732802320562",
      "2.8738283517999172",
      "-0.544111211317974",
      "0.4056143431838282",
      "-5.474430998826267",
      "1.5829446670083203",
      "-0.965548722492348",
      "0.03830988784339444"
    ],
    [
      "0.7331432327218375",
      "-5.076406438340975",
      "4.688009168235339",
      "11.557409555432699",
      "-16.852379368864995",
      "6.596926001103183",
      "0.9034672695321383",
      "21.124417049970457",
      "-9.21448012611465",
      "3.618330746886392",
      "2.548947776758679",
      "0.9933198727973153",
      "6.417991649822976",
      "-4.962248746517131",
      "6.420239596442136",
      "8.798373391266287",
      "27.092076947875942",
      "-1.5236348543031688",
      "-0.46477505331024566",
      "-15.299321881324035",
      "4.261618949972386",
      "-11.76473610568212",
      "-21.80699291248433",
      "12.661225768989855",
      "14.83746122217483",
      "10.216911540783055",
      "-4.424506307422577",
      "-1.52282619071294",
      "-0.3026462018063307",
      "-4.588625080849186",
      "-2.4772864026611323",
      "-16.34509251569956",
      "1.3173492182529294",
      "-0.27991760628162377",
      "2.2674416230174046",
      "5.912438096647446",
      "26.18872288135707",
      "2.0362274210499565",
      "-0.515719548375806",
      "-13.318033167691501",
      "5.173839459489453",
      "-16.38579770002527",
      "12.673572702126155",
      "-4.840175592969038",
      "-2.390892192054296",
      "-7.525770226241798",
      "-1.176753650849005",
      "1.6911588917413718",
      "-41.48783841622688",
      "12.48544989241953",
      "0.5337386674651513",
      "-3.8661715508097174",
      "1.8006253616927803",
      "-1.4442297460861713",
      "-8.57640402567948",
      "12.07634227702388",
      "-4.897548393217647",
      "3.168773240750133",
      "8.135383247696076",
      "-12.407336993529983",
      "-15.495876952883913",
      "-6.381829256183741",
      "2.9145132909528706",
      "14.597155420211372",
      "5.393711831574235",
      "-7.386467247104009",
      "8.139567016077232",
      "-4.771413510271612",
      "-3.677207579723534",
      "-8.420466445925687",
      "3.689887797519413",
      "12.327886498201302",
      "-15.964574119505276",
      "16.68396992316505",
      "2.9916263075851295",
      "48.542368345427974",
      "-11.308850194224487",
      "2.1907100322783943",
      "-3.8003669456712896",
      "-8.554728668304806",
      "2.2548332116915772",
      "-3.834160594081967",
      "4.093650015617538",
      "-1.8766752285569075",
      "16.57968695413126",
      "1.646741780962225",
      "16.266412544641913",
      "-4.804446422097267",
      "1.7247835277466383",
      "10.532022091731264",
      "43.764852511532816",
      "-2.0368787837294495",
      "-1.5807717772017005",
      "-13.51500243583742",
      "4.365041964139487",
      "-2.6751892740520002",
      "18.865104505277593",
      "-6.455782943131463",
      "1.8697809382809263",
      "-0.11088005781334992"
    ],
    [
      "-0.46213902473611046",
      "-3.833524121087789",
      "1.4604499082310745",
      "4.879456018175445",
      "-7.715256136341823",
      "4.758401718335542",
      "1.724493544424289",
      "13.722965872060929",
      "-4.0531723133041115",
      "2.2300446588313005",
      "0.24416330363414027",
      "-0.9411515010439199",
      "2.568904791843925",
      "-3.2187069988298784",
      "2.2017681868852477",
      "5.0729640800085845",
      "14.440462805925945",
      "0.24872524546686803",
      "-0.19018160024139286",
      "-8.664694623877535",
      "1.3860148750635897",
      "-6.737425098323645",
      "-12.485917847797593",
      "6.35089822299566",
      "6.991103271148323",
      "5.655559467572058",
      "-2.592106328460854",
      "0.20390351184642352",
      "-0.9634635783179241",
      "-2.783900414279376",
      "-0.10403525047427338",
      "-8.120936721400621",
      "0.34918207808880747",
      "1.1784897382950643",
      "0.3551421261920013",
      "3.0770018453071453",
      "13.18291271680348",
      "1.685077261631659",
      "-3.6973904999536145",
      "-7.088312081302791",
      "1.247443454984684",
      "-9.20408536729057",
      "6.1024852215394985",
      "-3.1080345138945975",
      "0.444704804026149",
      "-4.564952578050416",
      "0.3051322640621554",
      "0.7944392297817788",
      "-22.35331241015138",
      "5.859272471175018",
      "-0.41881746208403026",
      "-0.9930405813328884",
      "0.41983911846472904",
      "0.19626154320535683",
      "-2.4620943798953214",
      "8.24656142664065",
      "-1.0627845102375206",
      "3.2749237493070624",
      "6.33735024728568",
      "-5.773002367014429",
      "-7.0429617372823605",
      "-3.812587159169629",
      "1.9296489430211128",
      "7.944401868165864",
      "2.793943715639234",
      "-2.5504242999936575",
      "5.574078569700997",
      "-1.245170252497242",
      "0.07648785827054712",
      "-4.046018042088783",
      "3.2810650801016656",
      "5.9591192113086064",
      "-8.087896854279164",
      "9.19575523965971",
      "2.5340631789775006",
      "26.89724134993756",
      "-4.976416951325078",
      "1.5025417862594783",
      "-2.5443319178922823",
      "-3.4139217435270517",
      "-0.8518718620109066",
      "-1.2410459894751196",
      "0.761066813899636",
      "-0.4152632716945583",
      "8.031323922396496",
      "3.289129938328735",
      "8.963748642898826",
      "-1.7659303706450191",
      "1.9519357985167374",
      "5.752599947061509",
      "23.578529179227832",
      "0.06211756145432344",
      "-1.1782331050242683",
      "-7.170178354039033",
      "0.8622789978896337",
      "0.9714228366144998",
      "9.704657939910255",
      "-3.161478238238309",
      "1.4671032175198782",
      "0.009779293929369826"
    ],
    [
      "-1.5999273097651288",
      "1.2980106164767131",
      "0.5251387801218783",
      "-3.0557725016041477",
      "5.907225565945935",
      "-0.8572564191427142",
      "-3.213121903454246",
      "-2.857587062102727",
      "-0.8698735821339271",
      "-0.517835024076071",
      "-1.8155883705458045",
      "-0.6337325979793025",
      "1.235465658707356",
      "0.9891998881373927",
      "-1.8857164571119258",
      "-2.551972785165366",
      "-5.25798784077425",
      "-2.4450132449595454",
      "2.717218952818316",
      "2.7345182783323647",
      "1.3608128855881065",
      "2.925479913644913",
      "4.154075466487501",
      "-1.5237052610575657",
      "-3.370604236377049",
      "-2.440293099089343",
      "2.473641862324652",
      "-0.30865459484648733",
      "2.7634143008400365",
      "1.746814901594849",
      "0.08198112863841041",
      "2.5467770586207563",
      "-0.36331024430658737",
      "-1.4216354131100513",
      "-0.24120842121658106",
      "2.152154006752215",
      "-7.915635664256455",
      "0.7983749037589156",
      "1.3841455384855894",
      "3.6411301838454735",
      "1.7808680448806846",
      "3.3274618108882006",
      "0.029246320263516253",
      "0.7577761413932759",
      "-0.5841987067562439",
      "2.3523802815103165",
      "-1.217595013157469",
      "0.14776529321574816",
      "8.480364680471286",
      "0.6370036027262933",
      "-0.9547243629659337",
      "0.29149981354063054",
      "0.620152379163187",
      "0.2677182615144728",
      "4.635179736825242",
      "-1.5450864335274233",
      "-1.4769695431172205",
      "-1.0115465358387599",
      "-2.095961815596636",
      "2.533668863614687",
      "2.0289696190297315",
      "2.6397912281271734",
      "-3.0926919065627083",
      "-2.296103007293436",
      "-2.638992846806632",
      "3.0089458613776627",
      "-1.3537392821643048",
      "-2.649044427929561",
      "2.0176969315733198",
      "-0.5445132141288281",
      "-1.3299531938341318",
      "-2.19517097243824",
      "3.6761671462798566",
      "-3.922870621947342",
      "-2.513397461787041",
      "-8.559935797478024",
      "-0.5714816633959092",
      "0.39719338033590135",
      "-1.3333155318779868",
      "-0.33672182885673685",
      "1.1491642023180104",
      "-0.9921680115339265",
      "0.8548831585885467",
      "-0.14532720999293897",
      "-5.5051273017322355",
      "-2.86029372930753",
      "-4.168425547453445",
      "-2.4580681616542273",
      "2.4096196694954357",
      "-1.8699962797356275",
      "-10.442363424909017",
      "-1.5277335472725082",
      "2.636050997850721",
      "1.3278913873191156",
      "-0.34202469486206166",
      "-0.7413257946786593",
      "-2.9956798125457653",
      "1.9027695080820375",
      "-1.174641843017052",
      "-0.03837231663552685"
    ],
    [
      "1.111220850226593",
      "-6.193654169192892",
      "2.145422720286602",
      "11.65739833100622",
      "-17.97274308160119",
      "8.625531008400962",
      "2.1559938351562473",
      "25.364791425366082",
      "-7.866203766565657",
      "4.674600587630126",
      "2.2540843525970704",
      "-0.25428572773305663",
      "6.63932781080333",
      "-5.6528467227919865",
      "5.671114938672718",
      "10.953505046380425",
      "28.067247456410694",
      "-0.0365989339531218",
      "1.013506703225152",
      "-17.693397643569618",
      "3.235317291285583",
      "-11.889472473356976",
      "-25.121722661139227",
      "12.49348535212452",
      "14.863250853390154",
      "9.885886136328926",
      "-3.56961902784539",
      "0.15369183086349214",
      "-3.101280780255601",
      "-6.084695162741672",
      "-0.5503320730667927",
      "-16.171942145144296",
      "1.006707634609988",
      "1.571978623761967",
      "1.5595893028627996",
      "7.01201441182426",
      "29.532266575495996",
      "2.9783125247950024",
      "-5.181541736980169",
      "-15.601789938296303",
      "3.5619826740369365",
      "-18.750365334130308",
      "11.83906037517064",
      "-5.328961135378172",
      "0.4574644668843665",
      "-8.870686188471694",
      "0.06568069037503636",
      "1.2286081217755045",
      "-48.46621074403301",
      "11.611097611871678",
      "-0.7708472443020002",
      "-2.10314260811711",
      "1.3758450040920758",
      "0.5639266895390126",
      "-8.691267306417037",
      "14.617394650780392",
      "-3.517953819846635",
      "4.1311734064145265",
      "11.676852407320848",
      "-13.169344418941915",
      "-13.263533335391228",
      "-6.482678206859764",
      "1.7426064067116631",
      "14.783905398365738",
      "7.032837307859576",
      "-7.29031979506493",
      "10.26064754943403",
      "-3.716492293028652",
      "-2.6161538932864334",
      "-7.664402207468191",
      "5.621511986651665",
      "12.189340271501893",
      "-17.136694150074828",
      "19.32294041155424",
      "4.27882989040207",
      "55.95262207654332",
      "-9.725538369631295",
      "3.020431193385807",
      "-6.320697105925317",
      "-8.072579296695077",
      "-1.2004348805731144",
      "-2.424969931330301",
      "1.6761327665666796",
      "-1.0502569627845175",
      "17.787022993203973",
      "6.624014747795199",
      "15.891800887590994",
      "-3.794025486525065",
      "3.952858352535964",
      "11.492770284436627",
      "50.37388126291614",
      "-0.8546006657378018",
      "-1.0451604319524903",
      "-13.738116560286423",
      "2.4113096434720585",
      "1.2112944175286846",
      "18.052065177648057",
      "-5.942536222229505",
      "1.1541848626503823",
      "0.047221929225075815"
    ],
    [
      "-1.0267587914993033",
      "0.947481666287128",
      "-1.004297318459853",
      "-7.233902623744175",
      "8.167035204933814",
      "-0.32801619921709235",
      "-1.4302831993649914",
      "-6.892671445821027",
      "3.2580108229978713",
      "-3.306162886533864",
      "-1.283594082548236",
      "-3.2621576409465347",
      "-4.261639921834345",
      "0.9950218744459778",
      "-3.2939772189006287",
      "-7.466109058776761",
      "-9.891766108883164",
      "-1.9858828072670398",
      "0.46660367154188703",
      "6.101772480008359",
      "-0.35061781992094093",
      "3.6484517408389148",
      "10.588976164605905",
      "-7.642354565270885",
      "-5.154451182483144",
      "-4.343322152315364",
      "3.0165816012402287",
      "-0.54865274915643",
      "3.5911121216191266",
      "5.6308481460461905",
      "-0.1561009618759316",
      "6.946483203457336",
      "-0.013039968575459216",
      "-1.2765350622876248",
      "-5.3897467113652455",
      "-5.118932914467738",
      "-16.297080642088268",
      "-2.4268510401868038",
      "3.7420227517335727",
      "6.377214309843746",
      "-0.8479445533177883",
      "6.211816843533821",
      "-5.181134711050182",
      "3.0789421266089287",
      "-0.5614209165003737",
      "5.484325390342206",
      "-1.1559789272567518",
      "-0.8561390757846317",
      "21.342294283100507",
      "-2.6384969342536393",
      "0.6846739352712536",
      "0.4587632604587223",
      "0.17969702725214065",
      "0.5446812909825829",
      "4.38897719953592",
      "-2.4305845666284585",
      "1.7699301197550097",
      "1.4716427861204722",
      "-3.3960731536050184",
      "8.055933537223869",
      "3.2901076884973417",
      "4.269162209135061",
      "-1.8989827452784223",
      "-5.785445812418713",
      "-5.679462471740028",
      "3.7298556431738703",
      "-1.0053798916769818",
      "2.2776999874705064",
      "3.880187515626866",
      "3.8965238231995323",
      "-3.86366324496131",
      "-6.966241426725566",
      "11.491657309120042",
      "-6.38586198713166",
      "-3.064080623630342",
      "-21.422092149497434",
      "3.215206520413164",
      "-2.16508980540505",
      "5.452115847756656",
      "3.085751146088543",
      "1.37840873375349",
      "-0.95975248839446",
      "0.3205505625752265",
      "0.22752590754405755",
      "-8.393302331635619",
      "-5.197078252311817",
      "-3.1168784257246993",
      "-0.2766506952578288",
      "-1.4415626367318404",
      "-8.18031158589665",
      "-22.41225180306571",
      "-1.3434986465371588",
      "1.9544300465762232",
      "6.345868243375383",
      "-0.488566900471342",
      "-0.8238973240123356",
      "-6.791252760430607",
      "3.3198149586632892",
      "-1.657965899470154",
      "-0.015467564867153581"
    ],
    [
      "-0.14716120705172814",
      "1.0269200462853914",
      "-1.7499012628790822",
      "1.2399938104384043",
      "1.8673897816451848",
      "-1.6191780060054772",
      "-0.04464254773698731",
      "-3.6841509560977785",
      "-0.29228033743650855",
      "0.5685172192285669",
      "-0.6095956136308531",
      "0.863435411486189",
      "1.1078838301893137",
      "0.6153327711497474",
      "-1.754392084332762",
      "1.8783074101687607",
      "-5.461083471226478",
      "1.0003200033754627",
      "1.3609260318359593",
      "2.3541290135851383",
      "-1.5368173001931762",
      "2.5379565127357484",
      "2.019326122484587",
      "0.13797421820003233",
      "-3.9076561558550886",
      "-1.2829097755189065",
      "0.3046870963399621",
      "0.07615723828209023",
      "-1.6718619105878112",
      "-1.3436714156239549",
      "-0.023872737874939303",
      "1.7538900739536045",
      "0.440334765559347",
      "1.6348589294514224",
      "1.6482604044287048",
      "2.053997450285669",
      "-2.21052246564644",
      "1.7052951239701637",
      "-1.3894268014337314",
      "1.4472740587119741",
      "-0.4659351710236645",
      "1.904382808981574",
      "-0.8730320691414324",
      "-0.562953039774293",
      "0.7250462353511369",
      "0.27815458369335605",
      "0.34634851390809096",
      "0.6749402970800665",
      "3.931823673480386",
      "-3.0786267066481168",
      "1.605481714565884",
      "-0.5704059085187271",
      "0.6354157250066439",
      "-0.6052841813465921",
      "1.4953535470271533",
      "-3.004709609847413",
      "-0.020141873374394673",
      "-1.095670820522081",
      "0.19317058526916162",
      "-1.5892734544522105",
      "4.7862041583022235",
      "0.44102738728275415",
      "-0.23900390520535486",
      "-2.785915109454334",
      "1.7285886055688688",
      "1.0056199254451443",
      "-1.734143995840867",
      "-0.686514443559153",
      "0.8331788655268845",
      "-0.5580054308274596",
      "1.3451341118864764",
      "0.04000999920915044",
      "-0.2038492776369771",
      "-2.622275841437773",
      "0.08169456140820426",
      "-6.146491534263039",
      "1.4131963375546732",
      "-0.5761952397968809",
      "-2.730638426496569",
      "0.3455320712752401",
      "-1.0819248130260708",
      "3.095816667993392",
      "0.6576191111083347",
      "-1.0025750706002607",
      "-2.256763565092788",
      "2.4368250176594786",
      "-4.614019889472271",
      "0.7564953507823209",
      "1.563794809128535",
      "0.760659423145859",
      "-4.781637177235677",
      "1.0759238093632806",
      "0.4453667188205027",
      "1.5428003846910363",
      "-0.22829072354347257",
      "0.04991517628830357",
      "-3.727439473533158",
      "1.5172282170520168",
      "2.2852808624400125",
      "0.029979949704844612"
    ],
    [
      "4.770750324305114",
      "14.561890601482887",
      "-8.446851009895706",
      "-25.16364298052126",
      "29.46663388080895",
      "-19.68190751295651",
      "-4.29263615632463",
      "-57.79655615144281",
      "20.898729737465803",
      "-11.922922904132655",
      "0.7171986607538142",
      "1.410940928630663",
      "-16.853384705239637",
      "12.030073545207738",
      "-11.177805387825634",
      "-26.03572889007489",
      "-60.8219676560501",
      "-0.054759951134444096",
      "1.0709455114222923",
      "37.98293153519612",
      "-8.228548141653047",
      "26.945978636925876",
      "55.66064163566172",
      "-30.939990535759847",
      "-30.37164191249285",
      "-24.91448119092764",
      "11.872521029693685",
      "-1.2714085514495952",
      "6.8149505211718155",
      "14.166772235235651",
      "1.0891478264216683",
      "37.43144667012132",
      "-0.48519135891586695",
      "-4.909949608343902",
      "-5.2098480905322635",
      "-18.324684387590445",
      "-60.93391119938188",
      "-8.96442609918761",
      "15.870705719482102",
      "31.199877685019555",
      "-7.456079964604659",
      "39.79632566508022",
      "-29.02951279812706",
      "13.462093010190818",
      "-2.764292836905215",
      "21.115190097756493",
      "-1.7831082687407773",
      "-1.9749342421841807",
      "103.42084032467045",
      "-27.29325806030937",
      "1.4188189489235632",
      "4.417323539206044",
      "-1.5308206504834805",
      "-2.30842713212578",
      "6.049711709620419",
      "-34.15624325004199",
      "9.973394460334239",
      "-9.644516811603578",
      "-25.35166381724364",
      "30.304350233293274",
      "30.113231889510867",
      "16.690789209453044",
      "-7.690272698411372",
      "-34.9549086103167",
      "-14.544347067431577",
      "9.054110769746625",
      "-22.405181271508575",
      "10.210586237192642",
      "2.605040502904077",
      "20.015759710674335",
      "-15.674553235812068",
      "-28.92449469823103",
      "38.47807998988091",
      "-39.129407695546966",
      "-10.383463571351536",
      "-120.75172217966204",
      "24.547327139725372",
      "-7.44428366994578",
      "15.96230558772092",
      "18.005204150253014",
      "5.442481743815384",
      "5.453119064596158",
      "-2.913983004125544",
      "0.6520807416513561",
      "-34.90874854881626",
      "-17.31928466511737",
      "-33.95377909729552",
      "8.76980897171519",
      "-6.188295238251256",
      "-28.600983049021206",
      "-105.97630035614823",
      "0.7892174037707282",
      "5.8971910224282444",
      "32.332687677177475",
      "-3.8782375560840214",
      "-5.06318846426185",
      "-43.39143385066665",
      "16.831890310536732",
      "-3.2393017350540574",
      "-0.05097662839913166"
    ],
    [
      "-1.4948443072988515",
      "-4.672572046132481",
      "0.6696854504687911",
      "5.347552298847144",
      "-7.231043989847976",
      "5.333297912853036",
      "2.068266777064096",
      "16.90369117461398",
      "-4.64297262893097",
      "2.4137139683607947",
      "-0.34632784377113884",
      "-1.3538081723939799",
      "2.9863398060182402",
      "-3.4187052946954317",
      "1.0140350702105523",
      "5.343518891139137",
      "14.39426082655528",
      "0.2621754391933919",
      "-0.11560346748010118",
      "-9.761521889711558",
      "1.3818175980579237",
      "-6.117877018461748",
      "-13.994117148909634",
      "7.023657861744266",
      "6.894206073876051",
      "6.8163032256668",
      "-3.225206540730886",
      "-0.046546918334073144",
      "-1.0305041634038086",
      "-3.106147718025665",
      "-0.5044761464681226",
      "-9.179001222330152",
      "0.9171561984859028",
      "2.156028058081631",
      "0.9657862528827247",
      "3.408521046915017",
      "12.180493276833808",
      "1.6270099870009058",
      "-3.8511671868355473",
      "-7.21783574917414",
      "1.2482223451096373",
      "-10.445346465086102",
      "6.999395505956198",
      "-4.317473905374572",
      "0.4998886831076367",
      "-5.7040537800704785",
      "1.0445586737558696",
      "0.7682266139834762",
      "-25.22957074998484",
      "6.973044604963174",
      "1.1675036139679598",
      "-1.7201524117409015",
      "0.6286966765785814",
      "0.4653059487686813",
      "-1.1949807983233007",
      "9.776263712802",
      "-1.3996007985121144",
      "3.946247690438879",
      "8.525258594032849",
      "-6.314164107602083",
      "-6.302224402072974",
      "-4.2651916084932155",
      "2.4446820521034827",
      "7.866611382034805",
      "2.726804030652446",
      "-1.994903519160803",
      "5.868394300757589",
      "-1.38382748926248",
      "1.6376789740302027",
      "-4.31149497389216",
      "3.839225356404644",
      "6.766069427740523",
      "-8.571512588416848",
      "9.507462497186653",
      "3.2670856152300862",
      "31.024731739377373",
      "-5.900209302077232",
      "1.1662444755542611",
      "-2.8851478273684745",
      "-4.13763774382544",
      "-1.1688782414175876",
      "-0.8399997286569756",
      "1.1694544115481091",
      "-0.8785350945731839",
      "6.756371157326665",
      "3.4105311292970897",
      "8.304122360166087",
      "-1.3516568539745557",
      "1.7670836200319993",
      "6.918595658602206",
      "24.91687613797793",
      "-0.25034879678710525",
      "-1.6952599792858323",
      "-7.25179837847869",
      "1.4343755850778472",
      "1.0246080325490907",
      "11.685048198830595",
      "-3.9391406939152778",
      "2.8369103617681177",
      "-0.027071894694726366"
    ],
    [
      "1.9100433881428658",
      "-0.5934501669137316",
      "1.0960459335912474",
      "3.666421416643159",
      "-6.006011195567265",
      "1.1699324194754601",
      "0.5239335711797365",
      "3.662645791718845",
      "-2.905422616018834",
      "0.33425318879627797",
      "1.521297346236745",
      "0.9764641328227754",
      "1.7390267499097534",
      "-1.31336487308582",
      "2.241094343690173",
      "2.9361530803079257",
      "7.462829603183953",
      "-0.04943963446981444",
      "0.2966457895623704",
      "-4.127773383308806",
      "0.13339821102725222",
      "-3.338692081538123",
      "-6.375667744623757",
      "3.345514621601427",
      "4.199431999755272",
      "3.1442730616776084",
      "-1.6424124884978957",
      "-0.5463037013540396",
      "-0.3537825045669045",
      "-1.7553623485698955",
      "0.013130831349688335",
      "-4.803453803790549",
      "1.0694165116720946",
      "1.470378244098191",
      "0.5096031272647499",
      "2.2471948970457953",
      "9.149664948376998",
      "1.4542395682603757",
      "-1.524636015375191",
      "-4.2795553999138605",
      "1.152256137046724",
      "-4.342948379018141",
      "3.4785504298816696",
      "-1.3532983623185373",
      "-0.022480592893842945",
      "-3.449868883538722",
      "-0.19184245282524556",
      "0.3826583154298335",
      "-11.937313494986617",
      "1.802823371817477",
      "1.4455762894978847",
      "-1.1278411544828277",
      "0.32003420939666793",
      "0.1504018004831512",
      "-4.53660351959642",
      "1.9260880327992864",
      "-0.6478158137333493",
      "0.19650738629612008",
      "1.9028150053087567",
      "-3.4483902282247683",
      "-3.7647678421497788",
      "-1.9314977309660148",
      "1.7549779060916801",
      "3.9622394008947333",
      "2.274435163587043",
      "-2.9557266241093383",
      "2.2770369266991217",
      "-1.0750403987143307",
      "-2.4638290337445046",
      "-2.5005080128879817",
      "0.8992242443786493",
      "3.8826073247887747",
      "-5.03774429799141",
      "4.909093779677061",
      "1.5477755068504118",
      "12.934137990672882",
      "-2.4008300104624323",
      "-0.7233683596740448",
      "-2.22889270043085",
      "-2.1122300580129236",
      "0.11757936273531217",
      "1.073161460986902",
      "2.1166851496680916",
      "-0.9015748205612146",
      "5.727954224188468",
      "1.447471193784424",
      "4.211945909018574",
      "-1.1799783662852923",
      "1.4943195027070817",
      "3.1727639665057894",
      "13.583924505115197",
      "0.4469114412115284",
      "0.19396736470107778",
      "-3.5619483346593634",
      "1.182452939343744",
      "0.8771332002523153",
      "5.366059915031312",
      "-1.8884640464165579",
      "2.8504621682615237",
      "-0.06423136129339893"
    ],
    [
      "2.354216823117011",
      "-2.1828579090060583",
      "3.719684954339344",
      "11.087460127156083",
      "-15.26920417507541",
      "4.260545400536402",
      "-0.853589530820335",
      "15.400614898565465",
      "-8.571431630513457",
      "3.234471120805815",
      "3.2545127824209885",
      "1.9892555433503514",
      "6.809612741997774",
      "-3.1071276160537886",
      "5.8386604854225395",
      "8.770549715434418",
      "21.00019359783642",
      "-0.3762356208414654",
      "-0.7826080433622762",
      "-12.153751204776807",
      "3.252854020141661",
      "-8.531241208154313",
      "-17.25070832147447",
      "12.085951637269153",
      "11.887088171765772",
      "8.467469140729568",
      "-4.171217473431925",
      "-0.9909560232910619",
      "-1.6381003948848252",
      "-6.094646226206084",
      "-1.1958769961292832",
      "-13.53259718478686",
      "1.5962939623690078",
      "1.1483746801015973",
      "3.631906280271666",
      "7.308184406113935",
      "22.971475523371485",
      "2.58403402162478",
      "-0.6155922319654222",
      "-11.276671796990758",
      "4.175571836286947",
      "-12.258075595468306",
      "10.457899798794735",
      "-4.075664437376777",
      "-1.5173590552753713",
      "-6.825653337381847",
      "-0.5109384225232587",
      "1.6066015646365435",
      "-33.183007507385405",
      "8.871668538322902",
      "1.4883334000336932",
      "-3.536334075381224",
      "0.31980616832446995",
      "-2.496375272215858",
      "-9.191948327503884",
      "8.018984641887565",
      "-4.735302081673857",
      "0.008917666246605546",
      "5.284018784572094",
      "-12.027889942944558",
      "-11.916101714569631",
      "-5.109093363354",
      "3.0643681015444986",
      "11.272676138473518",
      "6.712640634933549",
      "-7.634542181920048",
      "5.02935316974121",
      "-5.36182473996755",
      "-4.561735889687486",
      "-7.87529616954039",
      "3.08858177725409",
      "11.358889154016984",
      "-14.566114372196816",
      "13.503688169560922",
      "2.2652723542058677",
      "37.9886662907174",
      "-9.309335091245334",
      "1.1108486242534485",
      "-5.565669706922148",
      "-7.122913326838365",
      "1.6951467838652974",
      "-1.6334911808931427",
      "2.901496828709403",
      "-1.6178201049969145",
      "14.222799545558429",
      "2.4218756074038272",
      "11.546872281866648",
      "-3.357182942949141",
      "2.977212687552217",
      "10.541297189894728",
      "36.076281983075866",
      "-1.1758332736789696",
      "-1.811577502724792",
      "-10.863306288773027",
      "3.28204416020218",
      "-1.2725165441302566",
      "14.741777844675557",
      "-4.4848892394515225",
      "3.701073177972429",
      "-0.020320200386852328"
    ],
    [
      "0.08702838941918224",
      "-1.4043180751163982",
      "0.960612286395523",
      "6.303271742243731",
      "-6.585133799656671",
      "1.354565834327256",
      "0.9886348202042534",
      "8.108446326650897",
      "-3.4726838164787384",
      "2.9844541256853523",
      "0.6644247941315949",
      "2.110335230620656",
      "4.015041884292019",
      "-1.1123657327203638",
      "2.5183445875220647",
      "6.381791467191414",
      "9.339465269890525",
      "1.1459874781878794",
      "-0.3363875183625858",
      "-6.225166429142578",
      "0.7939974983364182",
      "-3.293285898248214",
      "-10.04390000819016",
      "6.9154696043794495",
      "5.110419757093203",
      "4.3679299281272534",
      "-2.7249650788981854",
      "0.3441905559844592",
      "-2.879494615366379",
      "-4.601038516187936",
      "-0.08371498805888575",
      "-6.74106827200419",
      "0.21297141628226818",
      "1.314398930917413",
      "4.234683917594771",
      "4.534449846035402",
      "13.498956593362387",
      "1.8707685866167056",
      "-3.1815068299644214",
      "-5.7472036215232745",
      "1.0670810456078932",
      "-6.204114361773433",
      "5.252663811681614",
      "-3.0084122538645013",
      "0.5465856769927466",
      "-5.057735408925017",
      "1.0461671580313454",
      "0.5663047731906132",
      "-19.822333573943194",
      "3.962725920007891",
      "0.026278819729515467",
      "-0.6825371421857152",
      "0.08174697566996493",
      "-0.041775221437593824",
      "-2.778572130069338",
      "3.599395241310519",
      "-2.150666846727518",
      "-0.6523432472473175",
      "3.875959784018002",
      "-7.165899842988161",
      "-3.600619034114937",
      "-3.5539085444879914",
      "1.695187891101585",
      "5.41804336608207",
      "4.513585701469476",
      "-2.7700803946276342",
      "1.6357455732306199",
      "-2.289254547368162",
      "-2.551214785273161",
      "-3.6733453413930146",
      "3.483060916788618",
      "6.332402856311806",
      "-9.659932736883945",
      "6.249812631876296",
      "2.6644113162116314",
      "21.31835590025956",
      "-3.9216242297355524",
      "1.7440119347537688",
      "-4.58840952803473",
      "-3.2884922665559704",
      "-1.3257471967476682",
      "0.3534160019914099",
      "-0.16554827324281968",
      "-0.3201745314156633",
      "6.814651247841984",
      "4.318384360160072",
      "3.0938288293140084",
      "-0.2292189955502075",
      "1.116915643817041",
      "7.270154152740651",
      "20.154861999628967",
      "0.3883731871646521",
      "-1.8236932708517728",
      "-5.883456568929512",
      "0.6796656026149388",
      "0.8373056234291771",
      "7.385031193101772",
      "-3.3425643632031123",
      "1.2514928213278411",
      "-0.0006975177208141641"
    ],
    [
      "1.8738761534909778",
      "-1.441188348268045",
      "0.3543625697183957",
      "0.5085792300224972",
      "-5.234111867963058",
      "1.4228737844960917",
      "1.957600457383405",
      "3.159419802749311",
      "0.4010196206594075",
      "-0.6267091174153843",
      "1.8229713032051078",
      "-0.39165295639537995",
      "-2.059799338337413",
      "-1.4940737160893158",
      "1.6530610434739044",
      "-0.49578434886494166",
      "5.901567687650435",
      "0.7549341914556141",
      "-2.5432935143938904",
      "-2.595956817762211",
      "-0.1669739008259386",
      "-3.153721734940928",
      "-3.143026061328985",
      "0.184226569711324",
      "4.013948045432371",
      "2.2973800164617693",
      "-1.9541149845768055",
      "-0.26513681371063674",
      "0.31507069902368107",
      "0.38723833915950967",
      "-0.26890883802792986",
      "-2.425511760696545",
      "0.2827499695345692",
      "0.025932782893177696",
      "-1.6246857103707566",
      "-3.0194482376575102",
      "4.794720196835813",
      "-1.5053064605218867",
      "0.7947192033023684",
      "-2.713823585649416",
      "-0.7799058509888092",
      "-2.7296926072590684",
      "0.3584021220314157",
      "0.009221319695959915",
      "-0.49914092545419964",
      "-1.5276270497945788",
      "0.2871743056943341",
      "-0.21811901592739835",
      "-5.817556443533512",
      "0.8148756833375747",
      "0.6643573221618823",
      "-0.4056406452703527",
      "-0.5333046533784573",
      "-0.14981531486328603",
      "-4.801570478782061",
      "2.3003459737032625",
      "1.2664762974454946",
      "1.9764401902240474",
      "1.2929923752336057",
      "0.22648271030197945",
      "-3.9780827574077615",
      "-1.6452344166544606",
      "2.4332639697486083",
      "2.499978722794678",
      "-0.1429573880985503",
      "-2.752165757438841",
      "2.158313261444883",
      "2.187374727827317",
      "-1.4692387912703568",
      "0.5826399639283659",
      "-0.6490585848082889",
      "0.8152592676645686",
      "-1.3224354148860578",
      "3.557830767096181",
      "1.3342020059199848",
      "7.094830526952524",
      "-0.24035804907682012",
      "-0.7287360480054297",
      "3.20037261620545",
      "0.26520539658240966",
      "0.5147024720992903",
      "-0.6995684462326147",
      "-0.1015574691810916",
      "0.35024792127599036",
      "4.045681773632792",
      "-1.0565789240988748",
      "5.312439775596724",
      "0.855386658100435",
      "-2.173964143309726",
      "-0.07033626819447322",
      "7.657912746404179",
      "0.3291686402450468",
      "-1.7047954736569573",
      "-1.0223110767375168",
      "0.6584312931163384",
      "-3.108349295329012e-05",
      "3.988480362756427",
      "-1.8798392096571463",
      "0.579114692480098",
      "-0.015389104566663304"
    ],
    [
      "-2.4929800085421765",
      "-3.0581410850208073",
      "3.7692176377142954",
      "6.356690518042188",
      "-5.013598387641152",
      "4.390002343400583",
      "0.4724358075726268",
      "13.023871411494529",
      "-6.642887767135828",
      "3.237017688780299",
      "-1.169503399030624",
      "0.07195353486155268",
      "4.696384952443392",
      "-2.532115590994308",
      "3.0004279917733907",
      "6.789451721911082",
      "14.693817599226698",
      "-0.15648517109821372",
      "-1.6781456996715394",
      "-8.509387819180283",
      "2.4092741096167836",
      "-6.853200619780261",
      "-12.95760961705052",
      "8.906056200775922",
      "7.22310073882059",
      "7.020643239815478",
      "-4.399981763643755",
      "0.23240337310280013",
      "-1.4346978668488077",
      "-3.7941539654432974",
      "-0.3916632636401026",
      "-9.746501280305736",
      "-0.06650159548070717",
      "1.5979687494238457",
      "2.186647616435064",
      "5.33231066063599",
      "14.051650259299278",
      "2.697346900730688",
      "-4.333192545346623",
      "-6.616342340426022",
      "2.051379966741765",
      "-8.604542746265482",
      "8.193525094319611",
      "-3.6334169030376944",
      "0.6857366556826597",
      "-5.45528328298788",
      "0.5579913212342851",
      "0.4291199079042075",
      "-22.74382419898918",
      "7.31519820123933",
      "0.2974281171014222",
      "-1.539062642557344",
      "-0.1555312098021887",
      "0.16978446296869829",
      "1.0705562896904481",
      "7.776194053215848",
      "-3.2904992065487035",
      "1.714598779511685",
      "4.796067619861035",
      "-7.976675082592433",
      "-8.4826443910707",
      "-4.561249852590194",
      "3.575380910386182",
      "9.226279978521966",
      "3.513277094500805",
      "-0.9772806436776643",
      "4.687435984715051",
      "-3.3359790269871623",
      "-0.852715229820528",
      "-6.079996859423552",
      "4.319369883571958",
      "7.901658613878945",
      "-9.864530934579255",
      "8.36433880838422",
      "2.5225908382448208",
      "27.00775964610666",
      "-7.344791972287437",
      "1.594926518350593",
      "-4.117330414225509",
      "-4.475214848487715",
      "-1.4118687547344841",
      "-1.370057677998549",
      "0.9328086597432081",
      "0.05964809521166649",
      "7.818787609849748",
      "4.189887917313411",
      "8.195540236628922",
      "-2.49697524801012",
      "0.7901434547067645",
      "7.966509738843352",
      "23.69341164861395",
      "-0.22784072598279262",
      "-2.661776922875201",
      "-8.482840224373431",
      "0.9334817106823102",
      "1.4359783024245005",
      "11.763994722074997",
      "-5.014179372388978",
      "1.6598940753770313",
      "-0.007183855834215824"
    ],
    [
      "-3.5806884473870393",
      "-11.120853391191192",
      "3.3658226037462304",
      "15.455093837323084",
      "-20.164177609105167",
      "12.427426255765184",
      "4.6964947382719275",
      "42.55652648902875",
      "-12.317377669234725",
      "7.71623561198994",
      "-0.5822101795541905",
      "-1.0486869837140018",
      "9.610510916601354",
      "-8.259639942475498",
      "4.959110231429593",
      "15.946682023332436",
      "39.31888118299137",
      "1.0355838580859473",
      "-0.4552560048781346",
      "-25.69022599557026",
      "4.617146684543207",
      "-16.372886257202488",
      "-37.76069638492378",
      "20.48306477049491",
      "19.115272530264736",
      "17.245917867342946",
      "-8.318707360915221",
      "0.7309454280664222",
      "-3.8102479975515804",
      "-9.907814330227405",
      "-0.791327959943207",
      "-24.803976973041735",
      "0.689093207416505",
      "3.4074670869482677",
      "5.593012840435644",
      "11.000040767107665",
      "37.67014196018605",
      "4.853403863786871",
      "-10.252091571519312",
      "-19.81664255495692",
      "3.8786452193524323",
      "-26.81256041049527",
      "19.07427468516805",
      "-10.49401583063587",
      "1.303045179517497",
      "-15.211391748539164",
      "2.4103231649978656",
      "1.9970936658029166",
      "-69.7544002650897",
      "18.414839282598635",
      "-0.4354523588520779",
      "-3.0837842485276084",
      "1.1694512544778304",
      "1.2588731395675041",
      "-3.977214328965054",
      "24.021383585672112",
      "-4.8692333230818186",
      "7.782921648085689",
      "20.072342763887736",
      "-18.529213534832042",
      "-17.647162055011865",
      "-11.959285448116432",
      "5.163141672839751",
      "22.099806219487032",
      "8.705711991949684",
      "-6.1160240251609554",
      "13.796202729273531",
      "-5.215893553313189",
      "0.9170500093999868",
      "-12.115232384048822",
      "10.401693073547374",
      "18.961350432717882",
      "-26.32972947120866",
      "25.095384548489367",
      "8.339673576701644",
      "82.75248543598809",
      "-15.706673152149653",
      "5.483964572375962",
      "-9.497625806813929",
      "-11.184406886473639",
      "-3.230504203013555",
      "-3.466111241541848",
      "1.362092344823693",
      "-0.8901936976036878",
      "20.30592794920803",
      "9.915355599549994",
      "20.847447393223852",
      "-3.99454475255831",
      "4.7716617289225445",
      "20.03827561498782",
      "69.58898104047107",
      "-0.41276896780950484",
      "-4.5707367217138355",
      "-21.011175822332294",
      "2.7645077844547363",
      "2.595987266555999",
      "30.07694709753216",
      "-11.080366601992974",
      "3.783957573336303",
      "-0.014989111279877477"
    ],
    [
      "2.6681631271621535",
      "3.452024859303317",
      "-3.1703555722158185",
      "-9.120647431865397",
      "8.635486955299768",
      "-2.836583735196287",
      "-2.0700902308461724",
      "-17.525515182009595",
      "4.903935315873793",
      "-2.268802184988166",
      "0.08652070338496642",
      "-2.5004365398087924",
      "-4.566767239542845",
      "2.0041672240723973",
      "-3.6894283980245044",
      "-7.921751599750675",
      "-16.943766207933386",
      "-0.9093241570096277",
      "0.5251836692073978",
      "11.22639740895116",
      "-1.5858161358249345",
      "5.734923460752239",
      "16.82867150194267",
      "-10.448442595174347",
      "-8.64555955180139",
      "-7.705540644009092",
      "2.9437010698833967",
      "-0.32987057741021686",
      "2.9738530575421294",
      "6.206365896106466",
      "0.2430201067763857",
      "11.367097177264199",
      "0.06584807226422916",
      "-0.22375820058517418",
      "-7.3710451441296785",
      "-4.8712763890753505",
      "-20.348896242180476",
      "-0.880890509973982",
      "1.1855022679548002",
      "8.227791517557506",
      "-1.2615784942039396",
      "10.184147704291215",
      "-8.41733603645673",
      "2.5364684931384125",
      "-0.17084072438422557",
      "7.673136651578283",
      "-0.925292804832046",
      "-0.7155606901211347",
      "33.43090888121282",
      "-8.37493293358529",
      "0.009630011263394868",
      "1.3680055168925458",
      "0.13486513855699875",
      "1.1723833142676372",
      "0.9635051062567915",
      "-9.138474827684952",
      "2.606360510537625",
      "-0.03178894492975667",
      "-6.402446137426374",
      "9.513785304904815",
      "7.7867718073746754",
      "6.061379725180478",
      "-1.8244508085178968",
      "-10.34606398452552",
      "-5.809411577160565",
      "3.442875011905489",
      "-2.347011081999446",
      "2.342017713159629",
      "2.604447555726072",
      "4.832532470554747",
      "-2.3843923106389004",
      "-10.238162216333295",
      "15.17469431559629",
      "-9.553028738519897",
      "-4.485736331959274",
      "-37.7155550569734",
      "6.846631440101265",
      "-1.4713116766863699",
      "4.063099770444821",
      "4.270161568473188",
      "0.9052321816159795",
      "1.1333760538916011",
      "-0.22187384085677692",
      "0.3977152020071343",
      "-9.508556282340676",
      "-3.9557713900450544",
      "-6.172814335508814",
      "1.4224195646496973",
      "-1.6571740702544833",
      "-10.206855669116592",
      "-32.61027970962239",
      "0.6947527669609123",
      "1.9738324785415038",
      "9.694239110514324",
      "-1.13785281735775",
      "0.5002239145980271",
      "-13.503353739664957",
      "3.6663325147941266",
      "-0.5781300418307431",
      "0.007962119048684263"
    ],
    [
      "0.674941893982614",
      "3.8628820565845676",
      "1.192936544691108",
      "-3.313382506463019",
      "5.955202713463656",
      "-3.004159470307387",
      "-1.0862598189728647",
      "-13.210586943952595",
      "2.3209118775096957",
      "-1.0304794716731647",
      "0.18417228078173217",
      "0.780711629946069",
      "-2.9124992976531643",
      "2.9350253229092536",
      "0.7395112771813417",
      "-3.1174331692267567",
      "-8.141655130284704",
      "-0.9260527838773711",
      "-1.2182093421487714",
      "7.158998120112634",
      "-0.6793624094310496",
      "2.195788912612931",
      "10.541019487059861",
      "-4.571310883478436",
      "-3.4514862263442803",
      "-4.572635471490282",
      "1.1820272206704023",
      "-0.24951749031530432",
      "-0.12799726205878942",
      "2.8535727830774023",
      "0.11549681442300834",
      "6.171614966476434",
      "0.16005356817825533",
      "0.010818927836970745",
      "-2.1523369734828592",
      "-3.1834758987550256",
      "-8.07997532300182",
      "-1.2183127182047335",
      "0.7149766759509707",
      "4.415092248428553",
      "-0.38470443920493563",
      "6.3597710785282",
      "-4.341356876205999",
      "2.088043765673452",
      "-0.036480056393320116",
      "5.369408914130673",
      "-1.1575053672546625",
      "-1.0865655385536654",
      "19.655101145002103",
      "-3.9760533705594248",
      "-0.11771039579259085",
      "0.05042464589267688",
      "-0.7335565578003119",
      "0.09346870824569452",
      "1.754422647754633",
      "-7.35717011621496",
      "1.4814021270814983",
      "-3.054759690208055",
      "-7.6276099773418",
      "3.747005083867958",
      "1.8296465113815912",
      "3.4026539194061405",
      "0.48744637754630876",
      "-4.399101077468681",
      "-1.391898894436405",
      "1.7751881859631606",
      "-3.7242220826131094",
      "1.8351072683589715",
      "-1.7432927576387007",
      "2.904095213404932",
      "-1.345267984260673",
      "-4.596011037466819",
      "6.744689626662379",
      "-5.770183538581989",
      "-2.7381159380642153",
      "-23.447845455244146",
      "2.5723261541745908",
      "-1.1637361936197839",
      "3.2373544181765124",
      "2.5679856304865534",
      "0.6224407217585408",
      "-0.30827586387807987",
      "0.36438990606312543",
      "0.5270045616597739",
      "-2.5908264579301616",
      "-0.8342711360025883",
      "-1.8448343256051536",
      "0.4688088076740755",
      "-2.366330733249372",
      "-5.340231946923251",
      "-17.441773813623318",
      "-0.4128691464895026",
      "0.5819243258546815",
      "4.880897191019653",
      "-0.08809170238887898",
      "0.5404487848604648",
      "-8.017506076303997",
      "2.234661419543231",
      "-0.8476246587520371",
      "0.09199960248892564"
    ],
    [
      "-1.1225017962755621",
      "-6.9132129595202345",
      "2.9286363267576827",
      "13.253625185410042",
      "-17.112869950461775",
      "7.6833810107236244",
      "3.5569482794686875",
      "28.638362835076578",
      "-8.690570643933238",
      "6.483135075650984",
      "0.7228224238000698",
      "1.0015482079287783",
      "7.922716999452551",
      "-5.306617444830398",
      "5.605975932161503",
      "13.858468655098044",
      "29.88412104771571",
      "1.9017038282247472",
      "-0.6198455691889059",
      "-18.833682463085754",
      "2.7494284955957164",
      "-12.566326857445993",
      "-28.29310943798657",
      "16.32399475658876",
      "14.88833155107971",
      "12.527358709046371",
      "-6.240233780886522",
      "0.8091626358236378",
      "-4.542652121046003",
      "-9.083553408264962",
      "-0.15087099042904809",
      "-18.109181769288107",
      "0.6848489309245367",
      "3.0327096982094774",
      "5.686518239013448",
      "9.170677407797003",
      "32.5141179574596",
      "4.227665064292929",
      "-8.623201445670372",
      "-15.764636679391538",
      "2.6527239903378392",
      "-19.504777447906243",
      "13.983843165699637",
      "-7.884431498383039",
      "1.1600015452752386",
      "-11.796366290227246",
      "1.9591695488247185",
      "1.751214389371238",
      "-53.08190283631859",
      "12.5094455492937",
      "-1.2393637293296171",
      "-1.8046793089242077",
      "0.2718253533223583",
      "-0.3751358866655278",
      "-5.564712912068456",
      "15.63874121905694",
      "-3.6475925192898244",
      "3.5213370388032685",
      "13.114188927026312",
      "-15.440988137226057",
      "-12.97428975113999",
      "-9.25861190497055",
      "4.166034840997803",
      "16.88424849320597",
      "8.711128289862309",
      "-6.113527913432518",
      "9.052057144806602",
      "-4.11597525708548",
      "-2.2131433586776503",
      "-9.260575091228803",
      "8.474912609818936",
      "14.957524284532687",
      "-21.776169054286242",
      "19.12495424800796",
      "6.526187701622861",
      "61.05395358393386",
      "-10.793769176172965",
      "4.375804723270072",
      "-8.644163747554023",
      "-8.163191334396785",
      "-2.599584915413838",
      "-1.559354697617049",
      "0.2497016529500627",
      "-0.9486599876272399",
      "18.013740779316205",
      "9.324110434293265",
      "15.418057048940256",
      "-2.1580195289952457",
      "3.8546006061879288",
      "16.193709563713533",
      "54.55523174234257",
      "0.6896714967021833",
      "-3.8082649086684786",
      "-16.232088909955316",
      "1.747885454331054",
      "1.9082842998918337",
      "21.29452425560261",
      "-7.572976610845828",
      "3.6105272288115113",
      "0.01404674793519563"
    ],
    [
      "-0.3398335321951086",
      "2.6349397281352855",
      "0.8278307083776887",
      "-1.809608636182403",
      "4.228453418427274",
      "-1.8792500805093437",
      "-3.3901631324721038",
      "-4.665098739941648",
      "0.7651692234089427",
      "1.403865134654745",
      "-0.6120581657587112",
      "0.5761387238852647",
      "2.321739560329982",
      "2.6671531249568172",
      "0.7658085868612371",
      "-0.5173990901181408",
      "-3.8910983394548917",
      "-1.1045632796417837",
      "1.5142091847772905",
      "2.2135118476964064",
      "1.1736439865819672",
      "2.4371924276809156",
      "3.748124589668547",
      "-0.5013727626155126",
      "-1.1908886069424625",
      "-2.531664251215705",
      "2.3341554989502207",
      "0.21002882648485668",
      "0.260720393262365",
      "-0.022133451795827583",
      "0.590505581538196",
      "3.507379019252692",
      "0.2145379559581238",
      "-0.19155215460672118",
      "0.625729013299793",
      "2.6095359683716834",
      "-3.5023146819544495",
      "0.6495825471356043",
      "-0.7841539263240683",
      "2.1098264323785973",
      "1.4132994137317303",
      "3.064689808091522",
      "-0.2736237255501603",
      "-0.5742116482447825",
      "-0.1441983866248801",
      "1.741206286574534",
      "-0.04076703470532678",
      "-0.16838788081239017",
      "6.392207751119738",
      "1.347720479165543",
      "-2.8235899394483104",
      "1.596163699699638",
      "-0.7942299790111403",
      "-1.161480710893274",
      "2.109823429738449",
      "-2.881522379980384",
      "-2.105350598243328",
      "-3.9383520257082485",
      "-4.025332960743229",
      "1.1399032411692394",
      "1.756909972013985",
      "2.701575894174175",
      "-2.5661230342749906",
      "-1.6504172340044159",
      "-0.5743464062560205",
      "1.6479683441260593",
      "-2.2542663072992224",
      "-2.7404094922877977",
      "-1.0286146736274824",
      "-0.030224211952103536",
      "0.5971868541786666",
      "-1.865945884381444",
      "2.5002852091934273",
      "-2.414862498101549",
      "-2.188575001804177",
      "-6.729495750010808",
      "0.05404317192494483",
      "1.6101362675713358",
      "-2.853747333460291",
      "-0.6793114402573742",
      "0.4971668833248551",
      "-1.0694580633462336",
      "-1.91254423887278",
      "-0.3781475502545586",
      "-2.0776394537054492",
      "0.005211139257555182",
      "-3.3880245415176593",
      "-0.4524548847995099",
      "1.1396528009280147",
      "-0.13386451470477176",
      "-6.824811633164834",
      "-0.9223690593196748",
      "0.8149460938074029",
      "0.6580987305116074",
      "-0.7561103145998326",
      "-0.3189319463514816",
      "-3.025104958155507",
      "2.0331360056110532",
      "-0.6513514204978984",
      "-0.020986711434968528"
    ],
    [
      "-1.178854409473973",
      "-1.4805472293488768",
      "0.698871125188749",
      "-0.5380229062657986",
      "-0.3969961672372053",
      "1.7646467546312365",
      "-0.5889133269987237",
      "6.7761195684952735",
      "-0.6110814626403756",
      "-0.5503666759798491",
      "-0.4983376601836843",
      "-1.3521231378570464",
      "0.09148663501317018",
      "-1.0405344395328668",
      "0.22393972773371093",
      "-1.192905058033486",
      "4.740498795534683",
      "-1.449253327215514",
      "0.6770718599138909",
      "-3.257754419597146",
      "1.7135236584765063",
      "-1.6163841114118553",
      "-3.8011202061697418",
      "0.010268245899501408",
      "1.8780287956223294",
      "0.9740689992218118",
      "1.2552846345298165",
      "-0.46825376413513914",
      "1.9317387735101081",
      "1.4216862527686829",
      "-0.7536438970600593",
      "-1.7580922222992126",
      "0.2227400243482907",
      "-1.0939738126169651",
      "-1.4539967743151085",
      "-0.31889130589116615",
      "1.2864384578001045",
      "-0.523796317102804",
      "2.524800385132944",
      "-1.7204221579251986",
      "1.3535766345550704",
      "-3.94102745317117",
      "1.5859336855086341",
      "-0.08301653887123821",
      "-1.1474847300164306",
      "0.5364789317076193",
      "-0.5881730605423843",
      "-0.13881311224003395",
      "-9.40683923020581",
      "2.5823863157300484",
      "-0.9021298520867105",
      "-0.9401533443041691",
      "-0.2516969284106748",
      "-1.1926138386614349",
      "0.8074513606638578",
      "4.206145368611939",
      "-0.31901164940128274",
      "1.422538830875479",
      "1.8534220715667973",
      "0.575833804595808",
      "-2.3090119364173165",
      "-0.05591335547168246",
      "-1.5358906513608546",
      "2.5574755071100106",
      "-1.3453868324655116",
      "0.19050816975018506",
      "2.346739241954573",
      "-0.6117631081095614",
      "1.507526949249709",
      "-0.2795203100211616",
      "-1.2398769102809957",
      "0.19940748673215236",
      "-0.2614424243618594",
      "2.3372366177899964",
      "-0.6770129493274754",
      "10.752150026020395",
      "-1.4709451203503952",
      "0.06221625480408956",
      "1.1916505090577068",
      "-1.5306737609368735",
      "1.506637261355437",
      "-2.4528980285695403",
      "1.1766633129931692",
      "-0.09813055377130976",
      "0.9167706900709038",
      "-2.239487246515428",
      "3.9104913914941983",
      "-1.5887794917079074",
      "0.11853825070811964",
      "-0.411087065975485",
      "7.534647303138065",
      "-1.150271013640792",
      "1.2242845541231613",
      "-0.7237968022252578",
      "1.07407733866619",
      "-1.7603968767026181",
      "2.4410325673909514",
      "0.4612590681124089",
      "0.10633736821424405",
      "0.03399127909364009"
    ],
    [
      "-0.37826480468795254",
      "-1.2759911776080894",
      "-0.40178069014213913",
      "0.13658664260524916",
      "-0.6299311167904723",
      "1.4747651383738831",
      "0.5320884599144714",
      "3.121797427268411",
      "-1.0964964951985596",
      "-0.257168221806897",
      "-0.2875760538693696",
      "-1.008647773279287",
      "-0.2029812822055478",
      "-1.1275292251386464",
      "-0.9270251851194415",
      "-0.1497176624270791",
      "1.4746123355972733",
      "-0.38682286349557177",
      "0.10739397392092846",
      "-1.2728608841125613",
      "0.15564759005922324",
      "-0.7516663757515744",
      "-1.7121889656676585",
      "0.292580962009946",
      "0.46330282039480764",
      "1.1796743501513167",
      "-0.7386845008844057",
      "-0.2923735060305816",
      "0.6617978204320207",
      "0.4430967695512589",
      "-0.3456747043846729",
      "-1.5785984115705518",
      "0.2665569030302209",
      "0.448352334625691",
      "-0.9228946097415659",
      "-0.1475270676152467",
      "-0.42549940541970693",
      "0.11293634843314908",
      "-0.16380851980143193",
      "-0.6307264001728587",
      "0.1845377352488004",
      "-1.6620514232425767",
      "0.943071653081433",
      "-0.5694053401070087",
      "0.0064857765424019805",
      "-0.6966318591463774",
      "-0.006986691598326577",
      "0.06652493622387573",
      "-2.419646610615719",
      "0.8148830781261514",
      "1.3828078708029319",
      "-0.8227267031311215",
      "0.5856044171695647",
      "0.8684420078313047",
      "0.261217018247535",
      "2.0010791496877816",
      "0.1202801645827242",
      "1.9348220745475198",
      "2.2540854248392796",
      "-0.19273990995774368",
      "-0.7688911026693104",
      "-0.5047917347448951",
      "0.6509902348168671",
      "0.6061943142852985",
      "-0.5380777934699222",
      "0.10914904669613491",
      "1.5686476051336733",
      "0.17261259345915184",
      "1.5479821974625687",
      "-0.5490692820605159",
      "0.15791032526691864",
      "0.60653767887735",
      "-0.08519991538998833",
      "1.1483145148945313",
      "0.448449753226303",
      "3.7450536877695897",
      "-1.0462115191890813",
      "-0.4735636120693234",
      "0.4415172303518111",
      "-0.5509309495773135",
      "-0.08447752370194804",
      "0.03875655034826301",
      "1.1332572885085548",
      "-0.1644209654671858",
      "-0.26536347853027303",
      "-0.3909826597383587",
      "1.3032551305844362",
      "-0.5245403388787319",
      "0.19226295360400866",
      "0.1707408965310002",
      "1.9484181376906053",
      "-0.25307646746379386",
      "0.04330371097636358",
      "-0.46769586814064573",
      "0.5526359875736836",
      "0.3438548550592097",
      "2.0079504242636976",
      "-0.9961385283547564",
      "0.7145806215402142",
      "-0.022077507941950632"
    ],
    [
      "1.7290882380162644",
      "-1.2832967716583978",
      "2.092062566781247",
      "8.789237470994154",
      "-11.273407511183798",
      "1.3541888691976136",
      "1.9177914750138279",
      "9.83228537537493",
      "-3.459839945873723",
      "2.7133645113476548",
      "2.4463614686467627",
      "3.0866867355962118",
      "4.020197204573069",
      "-1.0889361676100269",
      "5.3460668078099385",
      "8.044375087735196",
      "15.051164772813191",
      "2.0158892207834382",
      "-1.327053417741608",
      "-9.081466577704116",
      "0.10220799596362602",
      "-5.8179361741847035",
      "-13.79975062616546",
      "8.578612486215848",
      "9.011098864350535",
      "6.5106710029462125",
      "-3.4112683098746213",
      "-0.007440670535362644",
      "-3.9211963094959588",
      "-6.040167565406169",
      "0.11603896765267585",
      "-8.757278676074714",
      "1.5269604612492143",
      "2.7392355734483194",
      "4.780659208928899",
      "4.145330139604642",
      "20.98909155189076",
      "1.5053508417379127",
      "-3.3610279544462376",
      "-8.78223598215318",
      "0.8061402630690512",
      "-8.681737517076124",
      "6.446332724972357",
      "-3.467729078220215",
      "0.37477204817153864",
      "-7.352369264174441",
      "1.385981293763036",
      "0.6577424663914889",
      "-27.6234966062144",
      "5.226426389620761",
      "0.6872128941423347",
      "-1.0181114090063192",
      "-0.8097307337045121",
      "-1.982860164982885",
      "-7.02646251792683",
      "4.638742482872145",
      "-1.8145136192658116",
      "-1.692413501778755",
      "3.705670832990916",
      "-8.764268751785028",
      "-6.532970789712391",
      "-4.809785760004906",
      "3.428874594978828",
      "8.40648814924354",
      "6.619023716443669",
      "-5.592104987071123",
      "2.282314290801015",
      "-1.5717049441332072",
      "-5.622321141914852",
      "-3.9632241790611777",
      "3.4240189831963153",
      "8.538797207215572",
      "-12.754791639372307",
      "9.744443129756922",
      "4.128154114121042",
      "29.971003939012295",
      "-4.333691107047691",
      "0.4873703605650541",
      "-4.624184664653478",
      "-3.7230760477468046",
      "-0.9262035400905427",
      "1.1621690130636275",
      "-0.0443259847393225",
      "-1.3896050445574057",
      "12.019676671977878",
      "5.418382743758605",
      "6.877449413630135",
      "0.42653197849737906",
      "0.9055145639166289",
      "8.99127387163518",
      "29.87905382322712",
      "0.9088635599837469",
      "-2.6172551630288647",
      "-7.726679192314573",
      "1.3503090835691982",
      "0.5738520960044283",
      "10.847099799433321",
      "-3.1679359973177568",
      "4.1206941157956845",
      "-0.03912556320340638"
    ],
    [
      "0.7270252455131612",
      "6.328732032558599",
      "-2.3228528581365113",
      "-8.28776131493683",
      "12.835973758667556",
      "-7.810269991754108",
      "-3.320420621077431",
      "-21.767594437454317",
      "6.777088725477327",
      "-4.234585442893714",
      "-0.25634295634964704",
      "0.596188818292623",
      "-4.2125495213938375",
      "5.435943817749921",
      "-3.9606284831282457",
      "-8.918259306982772",
      "-23.67900472905617",
      "-0.20400293627057495",
      "0.09722130992658554",
      "14.630928945405863",
      "-2.0616813356427333",
      "10.395108914432203",
      "21.55152599636386",
      "-10.489383974798466",
      "-12.40732910165933",
      "-9.13637105197316",
      "4.443721601866531",
      "-0.5434694526520797",
      "2.258366160614703",
      "4.692968714209866",
      "-0.017097554085186022",
      "13.540367853886107",
      "-0.2509134812497564",
      "-1.7630957768106663",
      "-1.6253658543812572",
      "-5.042698936221811",
      "-23.830748632889062",
      "-2.369710044498841",
      "6.702795258440178",
      "11.992391265603269",
      "-1.9155450258999414",
      "14.665000877795284",
      "-10.559539878069993",
      "4.67741057057265",
      "-1.3971906099275018",
      "8.779211874117845",
      "-0.47877711694398767",
      "-0.9760220697622332",
      "38.821816298782004",
      "-11.088863463785696",
      "0.4253669759901536",
      "1.061935029655559",
      "-1.3473187533869542",
      "-1.646735378224547",
      "4.223100472445282",
      "-13.023359216897925",
      "2.179499162067112",
      "-5.02321340607718",
      "-10.507184958578502",
      "9.802591607624613",
      "11.750197442635645",
      "5.941744270084004",
      "-3.047138915094369",
      "-13.038909830814799",
      "-4.619294941620002",
      "4.115812024284445",
      "-9.009174413160892",
      "1.9319146867003392",
      "1.682495199955753",
      "6.521996955097178",
      "-5.502635507106872",
      "-9.841968371064514",
      "14.707686186293158",
      "-15.388816923838222",
      "-4.855892641554779",
      "-46.348673038041966",
      "8.552792879746642",
      "-2.491216605229745",
      "4.192285946761508",
      "5.4848659229998855",
      "2.617685029442264",
      "1.53138431831509",
      "-0.3670562305924655",
      "0.44982738007932677",
      "-13.381936998605049",
      "-6.062773370270709",
      "-12.70742172574058",
      "3.2721121173689256",
      "-3.0292695187164944",
      "-9.724700065090387",
      "-40.41809908316767",
      "0.7288452846151278",
      "2.069460741237802",
      "12.122853264463041",
      "-0.9004478318946555",
      "-2.4233483734280736",
      "-16.910262320744852",
      "6.013690331771327",
      "-0.7509794053514873",
      "-0.015051251354209512"
    ],
    [
      "4.8309343300906935",
      "-9.192428468715825",
      "8.276788699491302",
      "32.299010820591",
      "-43.134556580430015",
      "14.49248509682314",
      "-0.39919966440416865",
      "50.09598057438998",
      "-23.739794876271116",
      "9.152925142820092",
      "7.373095816272234",
      "4.12252899723376",
      "21.36939628990765",
      "-10.389702474622183",
      "15.418581871720082",
      "27.538364450725137",
      "61.01382196174663",
      "-0.8032437350726545",
      "0.015082171484412385",
      "-37.87829523066479",
      "10.026443313295836",
      "-25.39367077662813",
      "-55.08165792307608",
      "34.203387406542376",
      "33.88904076489768",
      "24.908053124207132",
      "-10.48689349657678",
      "-1.436634526633995",
      "-5.547853857362208",
      "-16.830177034470747",
      "-3.3665849054041517",
      "-39.72559988986224",
      "2.738334803109183",
      "1.7637536159515848",
      "9.613333208417004",
      "22.02487444830266",
      "67.34450332809145",
      "8.650509877700921",
      "-4.548567022461188",
      "-34.25016030821778",
      "12.110483316018977",
      "-39.27808410306288",
      "31.275238112825107",
      "-12.535735060894877",
      "-2.558378873566512",
      "-22.23497694923066",
      "0.20585115497592302",
      "2.9003404017952",
      "-106.7307821319799",
      "26.820345539262988",
      "2.53897060876128",
      "-7.34703355226566",
      "2.5989035909019815",
      "-1.948391370374809",
      "-23.696406956514323",
      "26.840991331327924",
      "-14.5106235425775",
      "2.5727883981045263",
      "20.435627210982478",
      "-35.83380238365274",
      "-30.949349265310843",
      "-17.122457391666497",
      "6.474153858169036",
      "33.41271794862445",
      "18.51134567727152",
      "-19.69893690009109",
      "18.03341762777252",
      "-15.573329183819261",
      "-10.112495025433285",
      "-22.307679465585956",
      "10.128705494987795",
      "32.533845664254585",
      "-42.62756961795724",
      "41.36008020712784",
      "8.190210326491675",
      "121.02227391639478",
      "-26.276562945593728",
      "4.909470042265919",
      "-18.431793877245266",
      "-22.09247417570953",
      "0.8980165619733542",
      "-4.596963293241423",
      "6.258260843262766",
      "-2.725341359244627",
      "41.049271772170734",
      "10.735500059316617",
      "31.78446428577242",
      "-9.360635271886045",
      "6.878758012953689",
      "31.604078598588266",
      "111.28098478660087",
      "-2.573574545679756",
      "-4.2278085164073325",
      "-32.31774157588628",
      "8.108076268414065",
      "-2.3512375250954385",
      "44.73935616181727",
      "-16.131225493358695",
      "4.939562644174038",
      "0.05060283994312557"
    ],
    [
      "-6.728548925454891",
      "12.805261288436219",
      "3.8127637343920746",
      "-14.768331187704986",
      "33.4788985104763",
      "-13.339485559530441",
      "-14.426544135100091",
      "-36.94706608485282",
      "6.930096292886861",
      "-1.666457221534362",
      "-6.573987122894988",
      "0.08297192131014669",
      "5.736553080754396",
      "13.49016758484426",
      "-2.357467097533821",
      "-12.19858103437436",
      "-36.63487097152855",
      "-4.307333649652634",
      "6.454419540664228",
      "22.84435770985688",
      "3.713380995383802",
      "15.685175380095304",
      "36.1707156372453",
      "-10.048323049840857",
      "-20.004526287102102",
      "-14.15485686738793",
      "8.893189461922605",
      "-1.8906366252943836",
      "6.457194239521443",
      "4.369840051916343",
      "0.6237496980643913",
      "17.686331594693876",
      "0.17924104701305701",
      "-3.930295860499486",
      "-0.8343313317869661",
      "6.66283294324745",
      "-39.44242610473622",
      "1.2762707727470117",
      "6.08356207497049",
      "22.13181143209431",
      "3.0090152832582024",
      "24.163333234818975",
      "-11.558058803616214",
      "5.248311463978045",
      "-2.192253168779426",
      "15.000027213354482",
      "-2.220619629782177",
      "-0.7234336958337695",
      "66.34770760644318",
      "-11.07297958542086",
      "-3.688331841108873",
      "3.0457961418798645",
      "-0.5583629072110997",
      "-0.5292947394636629",
      "21.19963840628541",
      "-19.261572546140105",
      "-8.347682753651046",
      "-16.00652677726419",
      "-24.65857032994088",
      "13.958781453505793",
      "15.589490963144609",
      "12.235802794807999",
      "-9.283925238926434",
      "-16.036893736083055",
      "-10.286741772570961",
      "14.826419401977448",
      "-16.41202697433104",
      "-9.119776049623118",
      "1.3358323583387046",
      "5.566100196709958",
      "-5.26386578282625",
      "-11.746640801043126",
      "24.77388973794199",
      "-25.495297929113434",
      "-12.333137026313336",
      "-74.8516958843401",
      "8.688300296359143",
      "0.6112345287430435",
      "-7.011721144429948",
      "1.902259716050707",
      "5.042465520022242",
      "-1.4365623000294943",
      "-1.483266471391035",
      "-0.053260828633141744",
      "-23.66713142109109",
      "-7.440686200480216",
      "-20.616580476022534",
      "-1.39404173215768",
      "2.079973525878411",
      "-9.720549418982122",
      "-70.18353331697318",
      "0.12624399833050642",
      "6.43170240825892",
      "11.501389271856553",
      "-1.9012339079507623",
      "-2.7208023985957968",
      "-24.97532787293042",
      "10.872258041443065",
      "-3.340981610814062",
      "0.07985536768636364"
    ],
    [
      "7.698346143397606",
      "15.855992555838952",
      "-2.673815500667294",
      "-37.35548984999254",
      "32.14290627977948",
      "-25.95456328960374",
      "0.3948540755800471",
      "-79.25802740192181",
      "26.95842498152071",
      "-10.695639319846013",
      "0.3393941297712453",
      "9.991385866228862",
      "-24.726833337644674",
      "12.334685618708237",
      "-5.409793559199846",
      "-34.65104651194275",
      "-63.03091882764073",
      "-3.0150090306914903",
      "0.5768885871698433",
      "45.82320362745901",
      "-10.122594466650293",
      "24.738744295117915",
      "62.849294320845296",
      "-36.92949980092464",
      "-30.13723050360137",
      "-31.536584048071184",
      "10.936770984893421",
      "-0.8672822782705594",
      "12.128349606454895",
      "18.765797376282922",
      "3.0048450760048984",
      "41.86707622171549",
      "-0.8729366674218331",
      "-1.7391483204837526",
      "-1.298461696287121",
      "-25.044957967341116",
      "-53.86237468245245",
      "-14.991314189815673",
      "10.775733389790217",
      "35.40685611745884",
      "-10.457397264634528",
      "49.171507678162975",
      "-33.744688743056585",
      "14.408551626391091",
      "0.5714378873496209",
      "23.40276966353023",
      "-2.0262628486255223",
      "-0.9853531434925062",
      "119.62142798184375",
      "-30.389525952142726",
      "-1.7011909037395714",
      "6.421512602876961",
      "-0.37386077279525837",
      "2.128433526908094",
      "4.994666646157976",
      "-47.746054973018026",
      "15.780207542707425",
      "-8.89199868791017",
      "-35.68632356002672",
      "41.78754685052922",
      "25.089183125377254",
      "23.751495480920518",
      "-6.251129189933008",
      "-33.912475448166305",
      "-23.638112119152453",
      "12.065118144715624",
      "-28.852047263702225",
      "17.53185063532839",
      "-9.790550858177227",
      "27.618442453926257",
      "-14.165857490107244",
      "-35.482862691256145",
      "33.49160217630233",
      "-46.27630177900681",
      "-10.770521614541",
      "-143.64587697311984",
      "28.301103776200243",
      "-5.655020086767632",
      "22.92344856459243",
      "22.119469489685045",
      "3.0934396365748666",
      "6.621424153046413",
      "-3.9505355457849762",
      "0.13697765114729088",
      "-32.219175051166104",
      "-19.648977228654978",
      "-34.134877138496904",
      "6.7160995158699945",
      "-5.6499775900076745",
      "-34.07507394046383",
      "-116.27179965587547",
      "-1.036113219932275",
      "5.31307579463991",
      "34.48001702688983",
      "-5.726083094853183",
      "2.216086891576445",
      "-50.435011985177326",
      "15.978968584719883",
      "-5.354482850602216",
      "0.07877723062001694"
    ],
    [
      "6.903013052508312",
      "-49.089121451306575",
      "25.698964452657584",
      "136.87683580205353",
      "-184.40678475513448",
      "39.713288969803614",
      "28.312609344170685",
      "257.8754816751138",
      "-89.13155022033882",
      "51.71466039830706",
      "24.56541864272767",
      "37.464264222927376",
      "84.45710108722277",
      "-34.094185376358254",
      "45.91185844781511",
      "121.52751935685963",
      "258.7572586499476",
      "21.663528683334608",
      "5.17657923150126",
      "-170.43159556562887",
      "27.469712992678723",
      "-92.25834434846797",
      "-257.9905083700095",
      "163.85859480560248",
      "138.1183336181288",
      "125.56362663815943",
      "-55.901397700066546",
      "3.1921286342495048",
      "-31.96920585062784",
      "-95.19038154612389",
      "-3.491850792936267",
      "-182.14709897597723",
      "6.712155725321129",
      "15.328909822484205",
      "94.36297867694876",
      "100.97711023173659",
      "300.1693887413092",
      "37.55941492843315",
      "-47.70157719654093",
      "-138.04286158452803",
      "31.71755214674132",
      "-165.14232976367015",
      "137.23935947540724",
      "-75.87964083198212",
      "-2.096644077548012",
      "-121.40963995179331",
      "20.791648929796807",
      "16.86714096712708",
      "-492.2739189865838",
      "121.04232892599373",
      "0.7518501575600779",
      "-22.803341402487668",
      "6.421096811369858",
      "-3.3998193949379916",
      "-87.53297992052735",
      "122.10433958816371",
      "-41.45552274695896",
      "2.2183307784405555",
      "119.25831143524738",
      "-148.34373215126385",
      "-117.48082686603037",
      "-97.19446102704913",
      "30.679211227136122",
      "143.40052827671116",
      "83.33386327338201",
      "-79.76822164928149",
      "46.54869870841108",
      "-50.20575773734253",
      "-32.10701697879039",
      "-90.98958858850429",
      "62.5149253678337",
      "155.79594274428032",
      "-226.76005447059654",
      "161.6078829500904",
      "62.44761780134215",
      "562.2203537176683",
      "-108.05591447244852",
      "39.283839367758105",
      "-91.83190185303904",
      "-82.0821415277068",
      "-10.96135383924012",
      "-10.360420981462944",
      "5.387589031219144",
      "-8.659988941930647",
      "152.33583637300558",
      "56.1677976002251",
      "109.62480245439913",
      "-13.701991892625053",
      "48.84518473783908",
      "166.21597406398385",
      "497.5223370139941",
      "0.7122360567600265",
      "-29.343983340451373",
      "-150.5262124601798",
      "22.597494815447956",
      "1.2189789330772596",
      "216.13159754222244",
      "-77.14082832760639",
      "29.35631352014378",
      "0.027618900638497028"
    ],
    [
      "-1.4610253834601779",
      "-11.658349161105965",
      "5.75809543241824",
      "25.52731794834276",
      "-32.331446592679455",
      "13.060901788604676",
      "3.9183187409125284",
      "53.16940439073816",
      "-18.030328757765243",
      "10.059312943316655",
      "2.3890309915417456",
      "2.4959786331787543",
      "16.543214697615888",
      "-9.114452856294967",
      "9.087937423454742",
      "23.565239004404127",
      "53.16773593084357",
      "2.075429339061965",
      "0.676684808117937",
      "-34.68839383262498",
      "6.180179972982845",
      "-20.54821940356759",
      "-51.25637355451175",
      "30.177888269559237",
      "27.036320964001593",
      "24.079761256773804",
      "-10.437515607973497",
      "0.4480193189087571",
      "-5.9434676405119955",
      "-16.24960749951811",
      "-1.1583792511108246",
      "-35.34922097530927",
      "1.310127587573064",
      "3.575926656988729",
      "11.292231284443067",
      "18.79385373136095",
      "56.92383434044688",
      "7.973271061458371",
      "-10.296051614176783",
      "-27.858317758575502",
      "6.760416520417712",
      "-34.6586639037529",
      "26.686590133952237",
      "-13.314572324857663",
      "0.2436262757820058",
      "-22.13885211122715",
      "2.5773962987368964",
      "2.965410247910842",
      "-97.25419457770414",
      "23.473180015354114",
      "0.12954936942435333",
      "-4.643738373858514",
      "1.381852318119087",
      "-0.3419556172915334",
      "-11.969565594282852",
      "28.63161657574242",
      "-9.034803813913305",
      "4.7690619195233745",
      "23.981799650772764",
      "-28.466947601810098",
      "-24.312801853290722",
      "-17.15199014221806",
      "5.801916144392682",
      "29.80714434132484",
      "15.17712408184761",
      "-12.552203141076674",
      "15.206237406514711",
      "-10.431182288387287",
      "-3.8789341645541358",
      "-18.253445400959578",
      "12.470865145623293",
      "28.897637319835145",
      "-39.39982195615818",
      "33.75094605820204",
      "11.000494472713315",
      "112.39841881348616",
      "-21.277723750036397",
      "6.717834004273494",
      "-16.678762901546513",
      "-16.47628121441678",
      "-2.4925971716891433",
      "-2.9316187504429285",
      "2.3511043306931714",
      "-1.7193695924023416",
      "30.286270381041927",
      "12.302460928370605",
      "25.414859758837533",
      "-5.320821036768578",
      "8.168413185420569",
      "29.337546088090683",
      "97.950991705733",
      "0.03799340115985489",
      "-5.244673541875979",
      "-29.237891259588157",
      "4.460429796880307",
      "1.2518624644426755",
      "41.55505419691158",
      "-14.526171083577168",
      "5.217209118404422",
      "-0.0012947649820237049"
    ]
  ],
  "cap_scales": [
    "0.3088120000925847",
    "0.28338209429581085",
    "0.3414862062685835"
  ],
  "cap_labels": [
    [
      0,
      [
        0,
        0,
        2,
        2,
        0
      ]
    ],
    [
      0,
      [
        1,
        0,
        2,
        2,
        0
      ]
    ],
    [
      1,
      [
        1,
        0,
        0,
        1,
        0
      ]
    ]
  ],
  "product_labels": [
    [
      [
        "single",
        "image",
        2,
        3,
        1
      ],
      [
        "single",
        "image",
        2,
        3,
        2
      ]
    ],
    [
      [
        "single",
        "image",
        3,
        0,
        2
      ],
      [
        "pair",
        "hull",
        0,
        6,
        4
      ]
    ]
  ],
  "product_scales": [
    "0.45805882774745876",
    "0.41381536906559147"
  ],
  "blocks": [
    {
      "label": "R",
      "m": 9,
      "r": 2,
      "start": 0,
      "size": 18,
      "original_null_basis_real": [
        [
          -0.3187203963855585,
          -0.033943444766824496,
          -0.10271035860052177,
          0.276048873794126,
          0.2965456386185768,
          -0.14245771487849196,
          0.19672749145685203,
          -0.04749367754248022,
          -0.017909108481758952
        ],
        [
          0.8268529266772927,
          -0.06865520027754857,
          -0.012299021609829706,
          0.007208514816812171,
          0.07285050088822785,
          -0.06011899206316715,
          0.07215425925354392,
          -0.032306362516160876,
          0.0030653577052408504
        ],
        [
          -0.10957226315315703,
          0.9319331127263756,
          0.013543984751658222,
          -0.06543047763141777,
          0.0028337826105308966,
          -0.029576609305481828,
          0.028638698515822833,
          -0.02363373851627711,
          0.008212902952365389
        ],
        [
          0.023145538211393354,
          0.03050467104821578,
          0.9831693582914205,
          0.059667426384736974,
          0.027742761456363098,
          0.0007006987054677587,
          0.005100554114752931,
          0.007081382637378472,
          -0.0058438251128291215
        ],
        [
          -0.1091147660436555,
          -0.11325773361386217,
          0.05288036445044555,
          0.8055615249330732,
          -0.07709753443248242,
          -0.013811397217055045,
          -0.0029228113702139047,
          -0.02942609387555598,
          0.019765450213767917
        ],
        [
          0.0009413796518735099,
          -0.042894761878758146,
          0.03754796386682982,
          -0.12304605182337676,
          0.9235631217435063,
          0.015209449925462689,
          -0.03030827541340802,
          -0.005429481419604493,
          0.011007835270914862
        ],
        [
          -0.046045047522145895,
          -0.00978914195949799,
          -0.010606425492237302,
          0.025991679027914622,
          0.03425574343944426,
          0.9810997422860578,
          0.025043112144427025,
          -0.007494212600576546,
          -0.0013425273300570455
        ],
        [
          0.04386376299589509,
          0.00037007141625970626,
          0.017861558336433162,
          -0.0502195259252313,
          -0.048371373412223646,
          0.021085199003345188,
          0.969951439109019,
          0.005979078327479513,
          0.0035607063680260153
        ],
        [
          -0.03760693506297236,
          -0.01810104553922923,
          9.150615906109036e-05,
          -0.007501430273454578,
          0.01021774525260357,
          -0.011960606507248239,
          0.013466481312225949,
          0.9925700060268438,
          0.0014784240782571337
        ],
        [
          0.013490842553321091,
          0.011622364659948904,
          -0.004475777051428347,
          0.017272051284178566,
          0.005348317305988798,
          0.002526503213299541,
          -0.0012846751400812954,
          0.0033298058882910314,
          0.9981628134990749
        ]
      ],
      "original_null_basis_imag": [
        [
          0.3632936000156979,
          0.3011078829269866,
          -0.11024563516075726,
          0.43137311404636464,
          0.12316416070594864,
          0.07211868093044119,
          -0.04280170052115658,
          0.08813037578594722,
          -0.04644908308807517
        ],
        [
          0.057132016770837235,
          0.09140679919025425,
          -0.05549947597483523,
          0.19308011447179643,
          0.09679137151586557,
          -0.0038115225104715577,
          0.02372848793732788,
          0.019566464992031986,
          -0.018529452586008608
        ],
        [
          -0.03259844491464394,
          0.02245951069590159,
          -0.03296814027121468,
          0.1019539978446777,
          0.07590288495397127,
          -0.023489823185816088,
          0.03805023814494884,
          -0.0014983705359986935,
          -0.008438886221339816
        ],
        [
          0.05192053376984198,
          0.018433741891861886,
          0.005553478241970452,
          -0.008283667011715417,
          -0.025629802927165712,
          0.01876821921020682,
          -0.02312537693187694,
          0.009408538436161372,
          -0.0003704964138687487
        ],
        [
          -0.1594548874181802,
          -0.04299361413325747,
          -0.02885286755466501,
          0.06415737791718616,
          0.10264683256977118,
          -0.06232408823594759,
          0.0804373491297106,
          -0.02713063031704639,
          -0.0023321825498312425
        ],
        [
          -0.1211399144953431,
          -0.06268426973000628,
          0.004086321177447977,
          -0.036606982706217865,
          0.025221292665578817,
          -0.03702213844631496,
          0.040352113653687335,
          -0.024500597133866365,
          0.0058775480850729415
        ],
        [
          0.03884165945505305,
          0.03647903933777332,
          -0.015499702231844301,
          0.05830505371611728,
          0.02070048655428758,
          0.006236373621363892,
          -0.0016127809905571826,
          0.009977714484855817,
          -0.006058169963740097
        ],
        [
          -0.06201006824749904,
          -0.04762204030398509,
          0.015548744139418593,
          -0.06290237815190955,
          -0.014390791120376823,
          -0.013607825373335079,
          0.009914894036721234,
          -0.014553995490048852,
          0.006966822308727006
        ],
        [
          0.0035022916039926873,
          0.015269278336111978,
          -0.011775321744417219,
          0.03931532329799374,
          0.022920650303923498,
          -0.003558356477745433,
          0.008137692758882384,
          0.002451618338881341,
          -0.0035987114048068457
        ],
        [
          0.013066529692298615,
          0.0018939945282027337,
          0.0037755766881271604,
          -0.009888798816609683,
          -0.011274462773826635,
          0.005667502488283518,
          -0.007717826941901094,
          0.002012176502337629,
          0.000606202391803564
        ]
      ]
    },
    {
      "label": "Q",
      "m": 15,
      "r": 4,
      "start": 36,
      "size": 60,
      "original_null_basis_real": [
        [
          -0.11006832746564943,
          0.07970216521373212,
          -0.11466713899759624,
          -0.11006832746564943,
          -0.42002364895060723,
          -0.21617388066922177,
          0.013155848938032944,
          0.07970216521373212,
          -0.21617388066922177,
          -0.16511802259627348,
          0.053427057083286066,
          -0.11466713899759624,
          0.01315584893803294,
          0.053427057083286066,
          -0.040828108780344916
        ],
        [
          0.8856636954300979,
          -0.05884555005892148,
          0.0035812058554623052,
          0.09670199560401835,
          -0.0336464947234002,
          -0.058997675652054965,
          0.037160023108266584,
          0.07161482382723143,
          0.02436394322557799,
          -0.013226975885534264,
          0.021557107818476185,
          -0.021952301372913607,
          -0.03505229320790838,
          -0.012997431720566856,
          -0.0032705842875190767
        ],
        [
          -0.05884555005892148,
          0.9550525677096635,
          0.014543591262563623,
          0.07161482382723143,
          0.024363943225577986,
          -0.013226975885534268,
          0.021557107818476185,
          0.035701005175698734,
          0.038305793083739915,
          0.009577856242395502,
          0.007581424948182615,
          -0.0012407990442834319,
          -0.02308334738813531,
          -0.013779617782034067,
          0.0023682802785445576
        ],
        [
          0.003581205855462307,
          0.014543591262563623,
          0.9888860184606616,
          -0.021952301372913603,
          -0.03505229320790838,
          -0.012997431720566853,
          -0.003270584287519077,
          -0.001240799044283433,
          -0.023083347388135306,
          -0.013779617782034062,
          0.002368280278544557,
          -0.008024684521478477,
          0.005466378145922078,
          0.006549031281401567,
          -0.0034072339585367525
        ],
        [
          0.09670199560401835,
          0.07161482382723143,
          -0.021952301372913607,
          0.8856636954300979,
          -0.0336464947234002,
          0.02436394322557799,
          -0.03505229320790838,
          -0.05884555005892148,
          -0.058997675652054965,
          -0.013226975885534264,
          -0.012997431720566856,
          0.0035812058554623052,
          0.037160023108266584,
          0.021557107818476185,
          -0.0032705842875190767
        ],
        [
          -0.0336464947234002,
          0.024363943225577986,
          -0.03505229320790838,
          -0.0336464947234002,
          0.8716040861751954,
          -0.06608161950624585,
          0.00402157652494101,
          0.024363943225577986,
          -0.06608161950624585,
          -0.0504744898368481,
          0.01633197519786606,
          -0.03505229320790838,
          0.00402157652494101,
          0.01633197519786606,
          -0.012480636149150187
        ],
        [
          -0.058997675652054965,
          -0.013226975885534266,
          -0.012997431720566853,
          0.024363943225577986,
          -0.06608161950624585,
          0.9495255101631519,
          0.016331975197866055,
          0.03830579308373991,
          -0.01754606169762975,
          -0.02597774284874555,
          0.01523023326781008,
          -0.023083347388135306,
          -0.012192399695502024,
          0.0015809461328591527,
          -0.006423418196387409
        ],
        [
          0.037160023108266584,
          0.02155710781847618,
          -0.0032705842875190767,
          -0.03505229320790838,
          0.004021576524941009,
          0.016331975197866055,
          0.9875193638508498,
          -0.02308334738813531,
          -0.012192399695502024,
          0.0015809461328591522,
          -0.00642341819638741,
          0.005466378145922078,
          0.012228711033090423,
          0.005400328191338227,
          0.00039091456930817094
        ],
        [
          0.07161482382723143,
          0.035701005175698734,
          -0.0012407990442834319,
          -0.05884555005892148,
          0.024363943225577986,
          0.038305793083739915,
          -0.02308334738813531,
          0.9550525677096635,
          -0.013226975885534268,
          0.009577856242395502,
          -0.013779617782034067,
          0.014543591262563623,
          0.021557107818476185,
          0.007581424948182615,
          0.0023682802785445576
        ],
        [
          0.024363943225577986,
          0.03830579308373991,
          -0.023083347388135306,
          -0.058997675652054965,
          -0.06608161950624585,
          -0.01754606169762975,
          -0.012192399695502024,
          -0.013226975885534266,
          0.9495255101631519,
          -0.02597774284874555,
          0.0015809461328591527,
          -0.012997431720566853,
          0.016331975197866055,
          0.01523023326781008,
          -0.006423418196387409
        ],
        [
          -0.013226975885534262,
          0.0095778562423955,
          -0.013779617782034062,
          -0.013226975885534262,
          -0.050474489836848095,
          -0.025977742848745548,
          0.0015809461328591525,
          0.0095778562423955,
          -0.025977742848745548,
          0.9801576697544567,
          0.006420360988007475,
          -0.013779617782034062,
          0.001580946132859152,
          0.006420360988007475,
          -0.004906337933209055
        ],
        [
          0.021557107818476185,
          0.007581424948182614,
          0.002368280278544558,
          -0.012997431720566856,
          0.01633197519786606,
          0.01523023326781008,
          -0.00642341819638741,
          -0.013779617782034067,
          0.0015809461328591525,
          0.006420360988007476,
          0.995093662066791,
          0.006549031281401568,
          0.005400328191338227,
          0.0007514796372095762,
          0.0015875383722852793
        ],
        [
          -0.021952301372913603,
          -0.001240799044283433,
          -0.008024684521478477,
          0.003581205855462307,
          -0.03505229320790838,
          -0.023083347388135306,
          0.005466378145922078,
          0.014543591262563623,
          -0.012997431720566853,
          -0.013779617782034062,
          0.006549031281401567,
          0.9888860184606616,
          -0.003270584287519077,
          0.002368280278544557,
          -0.0034072339585367525
        ],
        [
          -0.03505229320790838,
          -0.02308334738813531,
          0.005466378145922078,
          0.037160023108266584,
          0.0040215765249410115,
          -0.012192399695502024,
          0.012228711033090423,
          0.02155710781847618,
          0.016331975197866055,
          0.0015809461328591525,
          0.005400328191338227,
          -0.0032705842875190767,
          0.9875193638508498,
          -0.00642341819638741,
          0.0003909145693081711
        ],
        [
          -0.012997431720566856,
          -0.013779617782034067,
          0.006549031281401568,
          0.021557107818476185,
          0.01633197519786606,
          0.0015809461328591525,
          0.005400328191338227,
          0.007581424948182614,
          0.01523023326781008,
          0.006420360988007476,
          0.0007514796372095762,
          0.002368280278544558,
          -0.00642341819638741,
          0.995093662066791,
          0.0015875383722852793
        ],
        [
          -0.0032705842875190767,
          0.0023682802785445576,
          -0.0034072339585367525,
          -0.0032705842875190767,
          -0.012480636149150187,
          -0.006423418196387409,
          0.000390914569308171,
          0.0023682802785445576,
          -0.006423418196387409,
          -0.004906337933209055,
          0.0015875383722852793,
          -0.0034072339585367525,
          0.000390914569308171,
          0.0015875383722852793,
          0.9987868283806912
        ]
      ],
      "original_null_basis_imag": [
        [
          -0.38077092979069505,
          -0.23538626791693104,
          0.04606944464655804,
          0.38077092979069505,
          9.311657470907529e-18,
          -0.15040720619307,
          0.13029080884080985,
          0.23538626791693104,
          0.15040720619307,
          5.6212727774394555e-19,
          0.06234585920151713,
          -0.04606944464655804,
          -0.13029080884080985,
          -0.06234585920151713,
          8.957188124336732e-19
        ],
        [
          2.3585895996461767e-19,
          -0.04094294256945805,
          0.0354669782034905,
          0.0610042177960003,
          0.11639685434508948,
          0.04785750631459202,
          0.006791354693171279,
          -0.0032311478111622834,
          0.07195460314321181,
          0.04575746740428829,
          -0.009811404117497546,
          0.028086082722566408,
          -0.014082846191100217,
          -0.019799982750584845,
          0.011314275857477062
        ],
        [
          0.04094294256945805,
          -1.715821227483529e-19,
          0.016971413786215552,
          -0.0032311478111622825,
          0.07195460314321182,
          0.04575746740428829,
          -0.009811404117497544,
          -0.02730768937385808,
          0.028308389755631002,
          0.02828650676548903,
          -0.012769075448187239,
          0.022316033483734732,
          0.005303925113811618,
          -0.005536192358243567,
          0.006994297515669333
        ],
        [
          -0.0354669782034905,
          -0.016971413786215552,
          -1.7058147526109606e-19,
          0.028086082722566404,
          -0.014082846191100217,
          -0.01979998275058484,
          0.01131427585747706,
          0.02231603348373473,
          0.005303925113811617,
          -0.0055361923582435656,
          0.006994297515669333,
          -0.007689279809416421,
          -0.010432078878470984,
          -0.0034116181630811254,
          -0.001368913340150331
        ],
        [
          -0.0610042177960003,
          0.0032311478111622834,
          -0.028086082722566408,
          -2.3585895996461767e-19,
          -0.11639685434508948,
          -0.07195460314321181,
          0.014082846191100217,
          0.04094294256945805,
          -0.04785750631459202,
          -0.04575746740428829,
          0.019799982750584845,
          -0.0354669782034905,
          -0.006791354693171279,
          0.009811404117497546,
          -0.011314275857477062
        ],
        [
          -0.11639685434508948,
          -0.07195460314321181,
          0.014082846191100217,
          0.11639685434508948,
          9.872833737578953e-19,
          -0.04597757943688071,
          0.039828251351761254,
          0.07195460314321181,
          0.04597757943688071,
          -5.590352758405755e-19,
          0.01905834013244512,
          -0.014082846191100217,
          -0.039828251351761254,
          -0.01905834013244512,
          9.309032882095799e-20
        ],
        [
          -0.04785750631459201,
          -0.04575746740428829,
          0.01979998275058484,
          0.07195460314321181,
          0.04597757943688071,
          -8.655124631934055e-19,
          0.019058340132445114,
          0.028308389755631002,
          0.047326629324229846,
          0.018074522754487996,
          0.00396041648744093,
          0.005303925113811617,
          -0.021938530765135623,
          -0.01565712340983811,
          0.0044692188627851815
        ],
        [
          -0.0067913546931712785,
          0.009811404117497544,
          -0.011314275857477062,
          -0.014082846191100215,
          -0.039828251351761254,
          -0.019058340132445114,
          1.6108399641042246e-19,
          0.005303925113811617,
          -0.021938530765135623,
          -0.015657123409838106,
          0.0044692188627851815,
          -0.010432078878470986,
          0.0024949759831803865,
          0.00566309756184664,
          -0.0038714776722294773
        ],
        [
          0.0032311478111622825,
          0.02730768937385808,
          -0.022316033483734732,
          -0.04094294256945805,
          -0.07195460314321182,
          -0.028308389755631002,
          -0.005303925113811618,
          1.715821227483529e-19,
          -0.04575746740428829,
          -0.02828650676548903,
          0.005536192358243567,
          -0.016971413786215552,
          0.009811404117497544,
          0.012769075448187239,
          -0.006994297515669334
        ],
        [
          -0.07195460314321181,
          -0.028308389755631002,
          -0.005303925113811617,
          0.04785750631459201,
          -0.04597757943688071,
          -0.047326629324229846,
          0.021938530765135623,
          0.04575746740428829,
          8.655124631934055e-19,
          -0.018074522754487996,
          0.01565712340983811,
          -0.01979998275058484,
          -0.019058340132445114,
          -0.00396041648744093,
          -0.0044692188627851815
        ],
        [
          -0.045757467404288286,
          -0.028286506765489026,
          0.005536192358243565,
          0.045757467404288286,
          1.3352690846957118e-18,
          -0.018074522754487996,
          0.015657123409838106,
          0.028286506765489026,
          0.018074522754487996,
          1.5257497037459196e-19,
          0.007492138703377144,
          -0.005536192358243565,
          -0.015657123409838106,
          -0.007492138703377144,
          1.2866257269156074e-19
        ],
        [
          0.009811404117497546,
          0.01276907544818724,
          -0.006994297515669334,
          -0.019799982750584845,
          -0.01905834013244512,
          -0.003960416487440931,
          -0.0044692188627851815,
          -0.005536192358243567,
          -0.01565712340983811,
          -0.007492138703377144,
          -1.1190455736876945e-19,
          -0.003411618163081126,
          0.00566309756184664,
          0.00484844617065153,
          -0.0018525527932637556
        ],
        [
          -0.028086082722566404,
          -0.02231603348373473,
          0.007689279809416421,
          0.0354669782034905,
          0.014082846191100219,
          -0.005303925113811617,
          0.010432078878470984,
          0.016971413786215552,
          0.01979998275058484,
          0.0055361923582435656,
          0.0034116181630811254,
          1.7058147526109606e-19,
          -0.01131427585747706,
          -0.006994297515669333,
          0.001368913340150331
        ],
        [
          0.014082846191100215,
          -0.005303925113811617,
          0.010432078878470986,
          0.006791354693171278,
          0.039828251351761254,
          0.021938530765135623,
          -0.002494975983180387,
          -0.009811404117497544,
          0.019058340132445114,
          0.015657123409838106,
          -0.00566309756184664,
          0.011314275857477062,
          5.575643808667842e-20,
          -0.0044692188627851815,
          0.0038714776722294773
        ],
        [
          0.019799982750584845,
          0.005536192358243567,
          0.003411618163081126,
          -0.009811404117497546,
          0.01905834013244512,
          0.01565712340983811,
          -0.00566309756184664,
          -0.01276907544818724,
          0.003960416487440931,
          0.007492138703377144,
          -0.00484844617065153,
          0.006994297515669334,
          0.0044692188627851815,
          1.1190455736876945e-19,
          0.0018525527932637554
        ],
        [
          -0.011314275857477062,
          -0.006994297515669333,
          0.001368913340150331,
          0.011314275857477062,
          9.884606848201105e-20,
          -0.0044692188627851815,
          0.0038714776722294773,
          0.006994297515669333,
          0.0044692188627851815,
          -5.3209301271965485e-20,
          0.0018525527932637554,
          -0.001368913340150331,
          -0.0038714776722294773,
          -0.0018525527932637554,
          9.328522486259631e-21
        ]
      ]
    },
    {
      "label": [
        "single",
        "image",
        0,
        1,
        0
      ],
      "m": 4,
      "r": 2,
      "start": 156,
      "size": 8,
      "original_null_basis_real": [
        [
          1.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          1.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          1.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          1.0
        ]
      ],
      "original_null_basis_imag": [
        [
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0
        ]
      ]
    },
    {
      "label": [
        "single",
        "image",
        1,
        2,
        0
      ],
      "m": 4,
      "r": 1,
      "start": 172,
      "size": 4,
      "original_null_basis_real": [
        [
          1.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          1.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          1.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          1.0
        ]
      ],
      "original_null_basis_imag": [
        [
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0
        ]
      ]
    },
    {
      "label": [
        "single",
        "image",
        1,
        2,
        1
      ],
      "m": 4,
      "r": 2,
      "start": 180,
      "size": 8,
      "original_null_basis_real": [
        [
          1.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          1.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          1.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          1.0
        ]
      ],
      "original_null_basis_imag": [
        [
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0
        ]
      ]
    },
    {
      "label": [
        "single",
        "image",
        2,
        3,
        1
      ],
      "m": 4,
      "r": 2,
      "start": 196,
      "size": 8,
      "original_null_basis_real": [
        [
          1.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          1.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          1.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          1.0
        ]
      ],
      "original_null_basis_imag": [
        [
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0
        ]
      ]
    },
    {
      "label": [
        "single",
        "image",
        2,
        3,
        2
      ],
      "m": 3,
      "r": 1,
      "start": 212,
      "size": 3,
      "original_null_basis_real": [
        [
          -0.2607773325113185,
          0.07824586717649659,
          -0.17587657432196238
        ],
        [
          0.7357628708278109,
          -0.11654988789765847,
          -0.00856815121634867
        ],
        [
          -0.1554403477605424,
          0.8961241530698699,
          0.025550677903717577
        ],
        [
          0.02512085611234183,
          0.0416713093299885,
          0.974315012307993
        ]
      ],
      "original_null_basis_imag": [
        [
          0.5933117492506688,
          0.39874253205053456,
          -0.0994763257519907
        ],
        [
          0.05430229466534785,
          0.12256906549652916,
          -0.08366686532775795
        ],
        [
          -0.06667346154003743,
          0.021347101621501326,
          -0.04612907558045571
        ],
        [
          0.08026518645852898,
          0.032314559164118746,
          0.005278417058559199
        ]
      ]
    },
    {
      "label": [
        "single",
        "image",
        3,
        0,
        2
      ],
      "m": 4,
      "r": 1,
      "start": 218,
      "size": 4,
      "original_null_basis_real": [
        [
          1.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          1.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          1.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          1.0
        ]
      ],
      "original_null_basis_imag": [
        [
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0
        ]
      ]
    },
    {
      "label": [
        "single",
        "image",
        3,
        0,
        3
      ],
      "m": 3,
      "r": 1,
      "start": 226,
      "size": 3,
      "original_null_basis_real": [
        [
          -0.2607773325113185,
          0.07824586717649659,
          -0.17587657432196238
        ],
        [
          0.7357628708278109,
          -0.11654988789765847,
          -0.00856815121634867
        ],
        [
          -0.1554403477605424,
          0.8961241530698699,
          0.025550677903717577
        ],
        [
          0.02512085611234183,
          0.0416713093299885,
          0.974315012307993
        ]
      ],
      "original_null_basis_imag": [
        [
          0.5933117492506688,
          0.39874253205053456,
          -0.0994763257519907
        ],
        [
          0.05430229466534785,
          0.12256906549652916,
          -0.08366686532775795
        ],
        [
          -0.06667346154003743,
          0.021347101621501326,
          -0.04612907558045571
        ],
        [
          0.08026518645852898,
          0.032314559164118746,
          0.005278417058559199
        ]
      ]
    },
    {
      "label": [
        "pair",
        "image",
        0,
        6,
        2
      ],
      "m": 4,
      "r": 2,
      "start": 232,
      "size": 8,
      "original_null_basis_real": [
        [
          1.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          1.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          1.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          1.0
        ]
      ],
      "original_null_basis_imag": [
        [
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0
        ]
      ]
    },
    {
      "label": [
        "pair",
        "image",
        4,
        7,
        0
      ],
      "m": 4,
      "r": 1,
      "start": 248,
      "size": 4,
      "original_null_basis_real": [
        [
          1.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          1.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          1.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          1.0
        ]
      ],
      "original_null_basis_imag": [
        [
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0
        ]
      ]
    },
    {
      "label": [
        "pair",
        "image",
        7,
        2,
        4
      ],
      "m": 3,
      "r": 2,
      "start": 256,
      "size": 6,
      "original_null_basis_real": [
        [
          -0.2607773325113185,
          0.07824586717649659,
          -0.17587657432196238
        ],
        [
          0.7357628708278109,
          -0.11654988789765847,
          -0.00856815121634867
        ],
        [
          -0.1554403477605424,
          0.8961241530698699,
          0.025550677903717577
        ],
        [
          0.02512085611234183,
          0.0416713093299885,
          0.974315012307993
        ]
      ],
      "original_null_basis_imag": [
        [
          0.5933117492506688,
          0.39874253205053456,
          -0.0994763257519907
        ],
        [
          0.05430229466534785,
          0.12256906549652916,
          -0.08366686532775795
        ],
        [
          -0.06667346154003743,
          0.021347101621501326,
          -0.04612907558045571
        ],
        [
          0.08026518645852898,
          0.032314559164118746,
          0.005278417058559199
        ]
      ]
    },
    {
      "label": [
        "pair",
        "image",
        2,
        3,
        7
      ],
      "m": 4,
      "r": 3,
      "start": 268,
      "size": 12,
      "original_null_basis_real": [
        [
          1.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          1.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          1.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          1.0
        ]
      ],
      "original_null_basis_imag": [
        [
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0
        ]
      ]
    }
  ]
}


==> anc/small-orders/order5/verify_complete_boundary.py <==
"""Check the order-five boundary, from labelled hull edges to complete angular coverage.

Each child process starts with its own rigorous-ball precision. The files
contain rational coefficients for polynomial identities over an entire
parameter interval. The identity and its sign are reconstructed in Python.
"""

import json
import re
import subprocess
import sys
import time
from fractions import Fraction
from pathlib import Path

from verify_global_coverage import CERTIFICATES

HERE = Path(__file__).resolve().parent

# A singleton is one marked point. Each pair is the sum of two distinct marks.
QUADRILATERAL_EDGES = {
    "single": {(0, 1), (1, 2), (2, 3), (3, 0)},
    "pair": {(0, 6), (6, 4), (4, 7), (7, 2), (2, 3), (3, 0)},
}
PENTAGON_EDGES = {"single": {(0, 1)}, "pair": {(0, 4)}}


def check_edge(label, edges):
    """The oriented area uses a genuine directed hull edge and a valid target."""
    kind, target_set, start, end, target = label
    assert target_set in {"image", "hull"} and (start, end) in edges[kind], label
    assert isinstance(target, int) and 0 <= target < (5 if kind == "single" else 10), (
        label
    )


def check_caps(labels):
    """Each of the five rows chooses one of its three cap inequalities."""
    for outer, choices in labels:
        assert (
            outer in (0, 1)
            and len(choices) == 5
            and all(value in (0, 1, 2) for value in choices)
        )


def audit_geometry():
    for filename in CERTIFICATES:
        data = json.loads((HERE / filename).read_text())
        edges = (
            PENTAGON_EDGES
            if filename.startswith("pentagon_character")
            else QUADRILATERAL_EDGES
        )
        for label in data.get("names", []):
            check_edge(label, edges)
        for product in data.get("product_labels", []):
            for label in product[:2]:
                check_edge(label, edges)
            if len(product) == 3:
                assert isinstance(product[2], int) and 0 <= product[2] < 5
        check_caps(data.get("cap_labels", []))
        for name in ("area_scales", "cap_scales", "product_scales"):
            assert all(Fraction(str(scale)) > 0 for scale in data.get(name, []))
        if "_to_" in filename:
            # The angular-coverage proof names these intervals. Check the data
            # describe the same edge, even when a different edge has a valid identity.
            prefix, lo, hi, degree = re.fullmatch(
                r"(.+)_([\d.]+)_to_([\d.]+)_d(\d+).*", filename
            ).groups()
            assert list(map(Fraction, data["interval"])) == [
                Fraction(lo),
                Fraction(hi),
            ], filename
            assert data["degree"] == int(degree), filename
            if prefix.startswith("pentagon_character_polynomial_"):
                assert data["edge"] == int(prefix.split("_")[-1]), filename
            elif prefix.startswith("square_polynomial_"):
                assert data["side"] == prefix.removeprefix("square_polynomial_"), (
                    filename
                )
            else:
                assert data["kind"] == prefix.removeprefix("quad_strict_polynomial_"), (
                    filename
                )
        elif filename == "polynomial_gram_family_certificate.json":
            assert list(map(Fraction, data["interval"])) == [
                Fraction(117, 250),
                Fraction(69, 125),
            ]
    quartic = json.loads((HERE / "validated_product_boundary_t049.json").read_text())
    for block in quartic["blocks"]:
        if not isinstance(block["label"], str):
            check_edge(block["label"], QUADRILATERAL_EDGES)
    check_caps(quartic["cap_labels"])
    for first, second in quartic["product_labels"]:
        check_edge(first, QUADRILATERAL_EDGES)
        check_edge(second, QUADRILATERAL_EDGES)


def proof_steps():
    """List the boundary checks in the order used by the geometric proof."""
    yield ["verify_regular_marking_contacts.py"]
    verifiers = {
        "pentagon_character": "verify_pentagon_character.py",
        "square_polynomial": "verify_square_polynomial.py",
        "quad_strict": "verify_quad_strict_polynomial.py",
    }
    for filename in CERTIFICATES:
        for prefix, script in verifiers.items():
            if filename.startswith(prefix):
                yield [script, filename]
    # On the quartic the contact eigenmarking is known explicitly, so some
    # Gram entries vanish identically. The first calculation proves these zeros.
    yield ["boundary_sos_vanishing_lemma.py"]
    yield [
        "verify_polynomial_gram_family.py",
        "polynomial_gram_family_certificate.json",
    ]
    yield ["verify_quartic_arc_endpoints.py"]
    yield ["verify_global_coverage.py"]


def run():
    if not __debug__:
        raise RuntimeError("Run the proof with assertions enabled.")
    started = time.perf_counter()
    audit_geometry()
    steps = list(proof_steps())
    assert len(steps) == 15
    with (HERE / "complete_boundary_verification.log").open(
        "w", encoding="utf-8"
    ) as log:
        for step in steps:
            label = " ".join(step)
            print(f"Checking {label}", flush=True)
            result = subprocess.run(
                [sys.executable, *step],
                cwd=HERE,
                text=True,
                stdout=subprocess.PIPE,
                stderr=subprocess.STDOUT,
            )
            log.write(label + "\n" + result.stdout + "\n")
            if result.returncode:
                raise RuntimeError(f"{label} failed\n{result.stdout}")
            print(f"PASS {label}", flush=True)
    report = {
        "status": "ALL COMPLETE-BOUNDARY CERTIFICATES VERIFIED",
        "checks": len(steps),
        "seconds": time.perf_counter() - started,
        "python": sys.version,
        "geometry_audit": True,
        "optimization_used": False,
        "conclusion": "Coupled-polygon identities, endpoint isolation and angular coverage give the stated order-five region.",
    }
    (HERE / "complete_boundary_verification.json").write_text(
        json.dumps(report, indent=2) + "\n", encoding="utf-8"
    )
    print(report["status"], flush=True)


if __name__ == "__main__":
    run()


==> anc/small-orders/order5/verify_global_coverage.py <==
"""Exact angular coverage audit for the complete order-five boundary proof."""

if not __debug__:
    raise RuntimeError("Run with assertions enabled when checking a proof.")

import hashlib
import json

from flint import acb, arb
from validate_boundary_sos import HERE, canonical

CERTIFICATES = [
    "pentagon_character_polynomial_1_0.0_to_1.0_d3_products_certificate.json",
    "pentagon_character_polynomial_2_0.0_to_0.35_d3_products_certificate.json",
    "pentagon_character_polynomial_2_0.35_to_0.5_d3_products_real_certificate.json",
    "square_polynomial_upper_0.0_to_0.2215_d3_certificate.json",
    "quad_strict_polynomial_pentagon_0.4745_to_0.5021_d2_combined_certificate.json",
    "polynomial_gram_family_certificate.json",
    "quartic_arc_endpoints_certificate.json",
    "quad_strict_polynomial_triangle_0.32_to_0.5_d3_certificate.json",
    "quad_strict_polynomial_triangle_left_0.6875_to_0.867_d3_both_certificate.json",
    "quad_strict_polynomial_pentagon_0.7237_to_1.0_d3_both_certificate.json",
    "quad_strict_polynomial_pentagon_left_0.0_to_0.337_d3_both_certificate.json",
    "square_polynomial_lower_0.0_to_0.192_d3_real_certificate.json",
]


def run():
    rho = acb((arb(5).sqrt() - 1) / 4, (10 + 2 * arb(5).sqrt()).sqrt() / 4)
    E = lambda a: (1 - arb(a)) * rho + arb(a) * rho**2
    V = lambda a: (1 - arb(a)) * rho**2 + arb(a) * rho**3
    S = lambda a: acb(-arb(a), 1 - arb(a))
    L = lambda a: acb(arb(a) - 1, arb(a))
    T = lambda a: acb(-arb(a), (1 + arb(a)) / arb(3).sqrt())
    windows = [
        ("square upper", acb(0, 1), S("443/2000")),
        ("pentagon bridge", E("949/2000"), E("5021/10000")),
        ("quartic barrier", canonical("117/250")[0], canonical("69/125")[0]),
        ("triangle upper", T("8/25"), T("1/2")),
        ("triangle left", T("1/2"), acb(arb("-1/2"), arb("11/16"))),
        ("pentagon after triangle", E("7237/10000"), rho**2),
        ("pentagon left", rho**2, V("337/1000")),
        ("square lower", L("24/125"), acb(-1, 0)),
    ]
    joins = []
    for j in range(len(windows) - 1):
        name, a, b = windows[j]
        other, c, d = windows[j + 1]
        area = (c.conjugate() * b).imag
        if j in [3, 5]:
            # These joins use literally the same exact algebraic endpoint.
            assert (b - c).contains(0)
            kind = "identical endpoint"
        else:
            assert area > 0, (name, other, area)
            kind = "strict overlap"
        joins.append(
            dict(first=name, next=other, kind=kind, oriented_overlap_area=area.str(30))
        )
    for name, a, b in windows:
        assert a.imag >= 0 or a.imag.contains(0)
        assert b.imag >= 0 or b.imag.contains(0)
        assert a.real <= 0 or a.real.contains(0)
        assert b.real <= 0 or b.real.contains(0)
        assert a.arg() <= b.arg() or (a - b).contains(0)
    # The clipped triangle-left segment lies within its certified interval.
    assert arb("11/16") == arb("0.6875") and arb(3).sqrt() / 2 < arb("867/1000")
    out = dict(
        status="RIGOROUS GAPLESS ANGULAR COVERAGE FOR THE COMPLETE OMEGA5 THEOREM",
        quadrant_one="The ordinary invariant-quadrilateral sector bound y<=1-x; convex pentagons have region Pi5; triangular hulls have region Pi3.",
        quadrant_two=[
            dict(
                name=name,
                start=a.str(30),
                end=b.str(30),
                start_degrees=(a.arg() * 180 / arb.pi()).str(20),
                end_degrees=(b.arg() * 180 / arb.pi()).str(20),
            )
            for name, a, b in windows
        ],
        joins=joins,
        certificates=[
            dict(file=f, sha256=hashlib.sha256((HERE / f).read_bytes()).hexdigest())
            for f in CERTIFICATES
        ],
        conclusion="Omega5 = PM5 union {r*z(t):0<=r<=1,t5<=t<=t3} union its complex conjugate. The open exceptional boundary arcs have exactly the canonical two-permutation realizations up to relabelling.",
    )
    (HERE / "complete_boundary_coverage_certificate.json").write_text(
        json.dumps(out, indent=2) + "\n"
    )
    print(out["status"], flush=True)
    for j in joins:
        print(
            j["first"],
            "->",
            j["next"],
            j["kind"],
            j["oriented_overlap_area"],
            flush=True,
        )


if __name__ == "__main__":
    run()


==> anc/small-orders/order5/verify_pentagon_character.py <==
"""Exact algebraic C5-character certificate, independently of the SDP.

The stored initial coordinates and right inverse are rational numbers.
The correction x=x0+D(MD)^(-1)(b-Mx0) is an exact algebraic formula.
Arb enclosures certify invertibility and positive LDL pivots. All Bernstein
coefficient identities hold exactly, so the proof covers an entire edge
interval without a sampled-point inference.
"""

import json
import sys
from math import comb

from flint import acb, acb_mat, arb, arb_mat, ctx
from linear_gram_certificate import coordinates, positive_ldl, recover_gram
from pentagon_characters import mask, mchars, vchars
from validate_boundary_sos import (
    POINTS,
    kron_symmetric,
    ppt_adjoint,
    rowselect,
    star,
)

ctx.prec = 320
UP = [
    (i, j) for i in range(10) for j in range(i, 10) if mask[i, j] and (i, j) != (0, 0)
]
IM = [(i, j) for i, j in UP if i != j]


def charvec(C):
    return [C[i, j].real for i, j in UP] + [C[i, j].imag for i, j in IM]


def raw_form(z, name, F):
    tag, mode, a, b, j = name
    pts = POINTS[tag]
    edge = acb_mat([[pts[b][i] - pts[a][i]] for i in range(5)])
    other = acb_mat(
        [
            [(z * pts[j][i] if mode == "image" else pts[j][i]) - pts[a][i]]
            for i in range(5)
        ]
    )
    return (
        star(F)
        * (edge * other.transpose() - other.conjugate() * edge.transpose())
        * F
        / acb(0, 2)
    )


def embed_basis(size, indices, kind, a, b):
    E = acb_mat(size, size)
    i, j = indices[a], indices[b]
    if kind == "d":
        E[i, j] = 1
    elif kind == "r":
        E[i, j] = 1
        E[j, i] = 1
    else:
        E[i, j] = acb(0, 1)
        E[j, i] = acb(0, -1)
    return E


def build(data):
    degree = data["degree"]
    names = data["names"]
    interval = data["interval"]
    edge = data["edge"]
    rho = acb((arb(5).sqrt() - 1) / 4, (10 + 2 * arb(5).sqrt()).sqrt() / 4)
    F = acb_mat([[rho ** (i * k) for k in range(1, 5)] for i in range(5)])
    ends = [(1 - arb(a)) * rho**edge + arb(a) * rho ** (edge + 1) for a in interval]
    H = [[raw_form(z, n, F) for n in names] for z in ends]
    nrows = 19 * (degree + 2) + 1
    columns = []
    metadata = []

    def add_block(label, size, indices, coefficient_map, normal):
        st = len(columns)
        m = len(indices)
        for kind, a, b in coordinates(m):
            E = embed_basis(size, indices, kind, a, b)
            out = [arb(0) for _ in range(nrows)]
            for k, C in coefficient_map(E):
                for i, value in enumerate(charvec(C)):
                    out[19 * k + i] += value
            out[-1] = E.trace().real * arb(str(normal))
            columns.append(out)
        metadata.append(dict(label=label, m=m, start=st, size=m * m, indices=indices))

    for j, indices in enumerate(data["G_indices"]):
        for k in range(degree + 1):
            indices = data.get(
                "G_coefficient_indices", [[a] * (degree + 1) for a in data["G_indices"]]
            )[j][k]
            if not indices:
                continue

            def fn(E, j=j, k=k):
                return [
                    (
                        k,
                        kron_symmetric(H[0][j], E)
                        * arb(f"{degree + 1 - k}/{degree + 1}"),
                    ),
                    (k + 1, kron_symmetric(H[1][j], E) * arb(f"{k + 1}/{degree + 1}")),
                ]

            add_block(["G", j, k], 4, indices, fn, f"1/{degree + 1}")
    for label, chars, size, fn in [
        ("R", vchars, 10, lambda E: E),
        ("Q", mchars, 16, ppt_adjoint),
    ]:
        for k in range(degree + 2):
            if (
                data.get("real_endpoint", False)
                and k > degree + 1 - data["vanishing_order"]
            ):
                if label == "R":
                    continue
                for i in range(16):
                    a, b = divmod(i, 4)
                    j = 4 * (3 - b) + (3 - a)
                    if i >= j or i == 0 or j == 0:
                        continue
                    E = acb_mat(16, 16)
                    E[i, i] = 1
                    E[j, j] = 1
                    E[i, j] = -1
                    E[j, i] = -1
                    out = [arb(0) for _ in range(nrows)]
                    for ell, value in enumerate(charvec(ppt_adjoint(E))):
                        out[19 * k + ell] = value
                    out[-1] = arb(f"2/{degree + 2}")
                    st = len(columns)
                    columns.append(out)
                    metadata.append(
                        dict(
                            label=["Qreal", k, i, j], m=1, start=st, size=1, indices=[i]
                        )
                    )
                continue
            for char in range(5):
                indices = [i for i, c in enumerate(chars) if c == char and i != 0]
                if not indices:
                    continue
                add_block(
                    [label, k, char],
                    size,
                    indices,
                    lambda E, k=k, fn=fn: [(k, fn(E))],
                    f"1/{degree + 2}" if label == "Q" else "0",
                )
    scalar_start = len(columns)
    for na, nb, shift in data.get("product_labels", []):
        a = names.index(na)
        b = names.index(nb)
        U = acb_mat(
            [
                [rho ** (shift * (i + 1)) if i == j else acb(0) for j in range(4)]
                for i in range(4)
            ]
        )
        h0, h1 = H[0][a], H[1][a]
        g0, g1 = [star(U) * hh[b] * U for hh in H]
        pp = [
            kron_symmetric(h0, g0),
            (kron_symmetric(h0, g1) + kron_symmetric(h1, g0)) / 2,
            kron_symmetric(h1, g1),
        ]
        for j in range(degree):
            out = [arb(0) for _ in range(nrows)]
            for l in range(3):
                k = j + l
                factor = arb(
                    f"{comb(degree - 1, j) * comb(2, l)}/{comb(degree + 1, k)}"
                )
                for i, value in enumerate(charvec(pp[l])):
                    out[19 * k + i] = factor * value
            out[-1] = arb(f"1/{degree}")
            columns.append(out)
    M = arb_mat([[columns[j][i] for j in range(len(columns))] for i in range(nrows)])
    return M, metadata, scalar_start


def verify(data):
    """Rebuild the edge identity, solve for the exact correction, and check each positive Gram block."""
    M, metadata, scalar_start = build(data)
    if data.get("real_endpoint", False):
        from pentagon_real_vanishing import verify as verify_relations

        relations = verify_relations(data)
        rows = [i for i in range(M.nrows()) if i not in relations]
        assert rows == data["kept_rows"]
        M = rowselect(M, rows)
    x0 = arb_mat([[v] for v in data["rational_initial_coordinates"]])
    D = arb_mat(data["rational_right_inverse"])
    target = arb_mat([[int(i == M.nrows() - 1)] for i in range(M.nrows())])
    correction = D * (M * D).solve(target - M * x0)
    x = x0 + correction
    margin_text = data.get("verification_margin", "1/10000000")
    margin = arb(margin_text)
    reports = []
    for b in metadata:
        G = recover_gram(x, b)
        positive_ldl(
            G
            - acb_mat(
                [
                    [margin if i == j else 0 for j in range(b["m"])]
                    for i in range(b["m"])
                ]
            )
        )
        reports.append(dict(label=b["label"], order=b["m"], lower_bound=margin_text))
    for i in range(scalar_start, x.nrows()):
        assert x[i, 0] > margin
    maxcor = max(correction[i, 0].abs_upper() for i in range(correction.nrows()))
    print(
        "EXACTLY VERIFIED",
        len(reports),
        "positive Bernstein Gram matrices, margin >",
        margin,
        "scalar weights",
        x.nrows() - scalar_start,
        "correction bound",
        maxcor.str(15),
        flush=True,
    )
    data.update(
        status="RIGOROUS ALGEBRAIC C5 CHARACTER CERTIFICATE ON A WHOLE EDGE INTERVAL",
        formula="x=x0+D*(M*D)^(-1)*(b-M*x0)",
        strict_Gram_lower_bound=margin_text,
        scalar_start=scalar_start,
        Gram_metadata=metadata,
        maximum_correction=maxcor.str(30),
        scope=(
            "At every NONREAL multiplier in this edge interval, the positive residual forces a regular pentagon. The real endpoint uses degenerate coefficient faces; no rigidity there is asserted."
            if data.get("real_endpoint", False)
            else "Every convex-pentagon marking at these edge multipliers is regular; no strictly positive doubly stochastic matrix realizes an edge multiplier with a convex-pentagon eigenmark hull."
        ),
        omitted_equations="Cross-character coefficients vanish by cyclic averaging. The w0^2 diagonal vanishes identically at the regular marking: active image areas are zero, inactive multipliers annihilate e0, and every product has an active factor.",
    )
    return data


if __name__ == "__main__":
    from pathlib import Path

    if not __debug__:
        raise RuntimeError("Run with Python assertions enabled.")
    if len(sys.argv) != 2:
        raise SystemExit("Pass one certificate JSON filename.")
    certificate = Path(sys.argv[1])
    verify(json.loads(certificate.read_text(encoding="utf-8")))


==> anc/small-orders/order5/verify_polynomial_gram_family.py <==
"""Uniform rigorous validation of one algebraic stress on a full t interval.

Let X(t) be the proposed positive Bernstein polynomial and M(t) the exact
geometric coefficient map. With a fixed rational R, define
  Xhat(t)=X(t)-R [M(t)R]^{-1}(M(t)X(t)-b).
This satisfies the identity exactly. Interval Taylor bounds prove that
the correction preserves all positive Gram matrices and scalar weights.
Subintervals are used only to verify uniform bounds on this ONE formula.
"""

if not __debug__:
    raise RuntimeError("Run with assertions enabled when checking a proof.")

import json
import sys
import time
from fractions import Fraction as F
from math import comb

import numpy as np
from boundary_sos_series import canonical_series, root_jet, root_tube
from flint import acb, acb_mat, acb_series, arb, arb_mat
from linear_gram_certificate import positive_ldl, recover_gram
from linear_gram_series import linear_map_series
from uniform_boundary_sos import load
from validate_boundary_sos import (
    HERE,
    I5,
    area,
    canonical,
    from_float,
    image_form,
    norminf,
    rowselect,
    star,
)


def column(A, j):
    return arb_mat([[A[i, j]] for i in range(A.nrows())])


def polynomial_jets(coefficients, tbase, lo, width, degree, jetdegree):
    """Expand the proposed Bernstein polynomial about a parameter in the quartic window."""
    t = acb_series([tbase, 1])
    s = (t - arb(str(lo))) / arb(str(width))
    beta = [comb(degree, k) * s**k * (1 - s) ** (degree - k) for k in range(degree + 1)]
    B = arb_mat([[b[j].real for j in range(jetdegree + 1)] for b in beta])
    return coefficients * B


def sym(A):
    return (A + A.transpose()) / 2


def numeric(A):
    return np.array(
        [[float(A[i, j]) for j in range(A.ncols())] for i in range(A.nrows())]
    )


def run(certificate_file, parts=16):
    """Bound the coefficient correction throughout each subinterval, including its Taylor remainder."""
    start = time.perf_counter()
    saved = json.loads((HERE / certificate_file).read_text())
    degree = saved["degree"]
    lo, hi = map(F, saved["interval"])
    coefficient_text = saved["rational_Bernstein_coefficients"]
    base_file = saved["right_inverse_source"]
    order = saved["Taylor_order"]
    width = hi - lo
    base = json.loads((HERE / base_file).read_text())
    _, data = load(base["geometry_source"])
    rows = base["kept_rows"]
    metadata = base["Gram_metadata"]
    R = arb_mat(base["rational_right_inverse"])
    coefficients = arb_mat(coefficient_text)
    n = coefficients.nrows()
    target = arb_mat([[int(i == 100)] for i in rows])
    identity = arb_mat([[int(i == j) for j in range(100)] for i in range(100)])
    gram_margin = arb("1/20000")
    inverse_margin = arb("1/4")
    maximum_size = max(b["m"] for b in metadata)
    for k in range(degree + 1):
        values = column(coefficients, k)
        for b in metadata:
            G = recover_gram(values, b)
            for i in range(b["m"]):
                G[i, i] -= gram_margin
            positive_ldl(G)
        for j in range(n - 3, n):
            assert values[j, 0] > gram_margin
    print(
        "All Bernstein Gram coefficients have exact margin >", gram_margin, flush=True
    )
    rownorm = arb(0)
    for i in range(R.nrows()):
        rownorm = rownorm.max(sum(R[i, j] * R[i, j] for j in range(R.ncols())).sqrt())
    error_factor = 10 * rownorm / inverse_margin
    # A constant exact separating functional proves rank of the projected
    # residual basis throughout the interval.
    old = from_float(data["blocks"][0]["N"])
    Z = acb_mat(
        [
            [old[i, j] if j < 9 else acb(int(i == 4)) for j in range(10)]
            for i in range(10)
        ]
    )
    Zi = Z.inv()
    functional = acb_mat([[Zi[9, j] for j in range(10)]])
    original_hull = [
        image_form(acb(0), ("single", "hull", a, (a + 1) % 4, j))
        for a in range(4)
        for j in range(5)
        if j not in [a, (a + 1) % 4]
    ]
    triangle = area(I5[0], I5[3], I5[4])
    pending = [
        (lo + (hi - lo) * j / parts, lo + (hi - lo) * (j + 1) / parts, 0)
        for j in range(parts)
    ][::-1]
    verified = []
    worst_error = arb(0)
    worst_inverse = arb(0)
    minimum_rank = arb("1e10")
    minimum_hull = arb("1e10")
    while pending:
        left, right, depth = pending.pop()
        center = (left + right) / 2
        radius = (right - left) / 2
        delta = arb(str(radius))
        z0 = canonical(str(center))[0]
        ts, zs = root_jet(arb(str(center)), z0, order + 1)
        Mpoint = [
            rowselect(a, rows) for a in linear_map_series(data, ts, zs, order + 1)
        ]
        Xpoint = polynomial_jets(
            coefficients, arb(str(center)), lo, width, degree, order + 1
        )
        point_residual = []
        for k in range(order + 1):
            q = sum(
                (Mpoint[j] * column(Xpoint, k - j) for j in range(k + 1)),
                arb_mat(100, 1),
            )
            if k == 0:
                q -= target
            point_residual.append(norminf(q))
        tb, zb = root_tube(str(center), str(radius))
        ti, zi = root_jet(tb, zb, order + 1)
        Mbox = [rowselect(a, rows) for a in linear_map_series(data, ti, zi, order + 1)]
        Xbox = polynomial_jets(coefficients, tb, lo, width, degree, order + 1)
        tail = sum(
            (Mbox[j] * column(Xbox, order + 1 - j) for j in range(order + 2)),
            arb_mat(100, 1),
        )
        eps = sum(point_residual[k] * delta**k for k in range(order + 1)) + norminf(
            tail
        ) * delta ** (order + 1)
        # Sym(M(t)R)>I/4 gives ||(M(t)R)^(-1)||_2<4 uniformly.
        N0 = Mpoint[0] * R
        H0 = sym(N0) - inverse_margin * identity
        matrix = numeric(H0)
        chol = np.linalg.cholesky((matrix + matrix.T) / 2)
        Sf = np.linalg.inv(chol.T)
        S = arb_mat([[str(float(a)) for a in row] for row in Sf])
        inverse_bound = norminf(S.transpose() * H0 * S - identity)
        inverse_bound += norminf(S.transpose() * sym(Mpoint[1] * R) * S) * delta
        inverse_bound += norminf(S.transpose() * sym(Mbox[2] * R) * S) * delta * delta
        error = error_factor * eps
        w, v, mix = canonical_series(ti, zi)
        ww = acb_mat([[w[i, 0][0]] for i in range(4)])
        vv = acb_mat([[v[i, 0][0]] for i in range(10)])
        rank_bound = (functional * vv)[0, 0].abs_lower()
        hull_bound = arb("1e10")
        for h in original_hull:
            hull_bound = hull_bound.min((star(ww) * h * ww)[0, 0].real)
        triangle_bound = (star(ww) * triangle * ww)[0, 0].real.abs_lower()
        passed = (
            inverse_bound < 1
            and (2 * maximum_size - 1) * error < gram_margin
            and rank_bound > 0
            and hull_bound > 0
            and triangle_bound > 0
        )
        if not passed:
            print(
                "Refining",
                str(left),
                str(right),
                "residual",
                eps.str(7),
                "inverse",
                inverse_bound.str(7),
                "Gram error",
                ((2 * maximum_size - 1) * error).str(7),
                "hull",
                hull_bound.str(7),
                flush=True,
            )
            assert depth < 8
            pending.append((center, right, depth + 1))
            pending.append((left, center, depth + 1))
            continue
        verified.append(
            dict(
                left=str(left),
                right=str(right),
                residual_bound=eps.str(25),
                inverse_congruence_bound=inverse_bound.str(25),
                coefficient_correction_bound=error.str(25),
                residual_rank_lower_bound=rank_bound.str(25),
                canonical_hull_area_lower_bound=hull_bound.str(25),
                remaining_triangle_area_abs_lower_bound=triangle_bound.str(25),
            )
        )
        worst_error = worst_error.max(error)
        worst_inverse = worst_inverse.max(inverse_bound)
        minimum_rank = minimum_rank.min(rank_bound)
        minimum_hull = minimum_hull.min(hull_bound)
        print(
            "VERIFIED interval",
            str(left),
            str(right),
            "correction",
            error.str(8),
            "inverse",
            inverse_bound.str(8),
            flush=True,
        )
    # Explicit rational coverage audit.
    assert F(verified[0]["left"]) == lo and F(verified[-1]["right"]) == hi
    assert all(F(a["right"]) == F(b["left"]) for a, b in zip(verified, verified[1:]))
    output = dict(
        status="RIGOROUS UNIFORM QUADRILATERAL RIGIDITY ON THE ENTIRE CURVED WINDOW",
        interval=[str(lo), str(hi)],
        degree=degree,
        Taylor_order=order,
        Gram_margin="1/20000",
        inverse_symmetric_part_margin="1/4",
        number_of_verified_intervals=len(verified),
        maximum_coefficient_correction=worst_error.str(30),
        maximum_inverse_congruence_bound=worst_inverse.str(30),
        residual_basis_rank_lower_bound=minimum_rank.str(30),
        canonical_hull_area_lower_bound=minimum_hull.str(30),
        geometry_source=base["geometry_source"],
        right_inverse_source="linear_gram_center_508.json",
        rational_Bernstein_coefficients=coefficient_text,
        verified_intervals=verified,
        scope="For every t in this entire interval, any doubly stochastic realization of z(t) with a quadrilateral eigenmark hull has the canonical marking and hence the two deterministic rows. This does not exclude pentagonal or triangular markings; those must be handled separately to obtain the full boundary.",
    )
    (HERE / "polynomial_gram_family_certificate.json").write_text(
        json.dumps(output, indent=2) + "\n"
    )
    print(
        output["status"],
        "boxes",
        len(verified),
        "seconds",
        time.perf_counter() - start,
        flush=True,
    )


if __name__ == "__main__":
    run(certificate_file=sys.argv[1])


==> anc/small-orders/order5/verify_quad_strict_polynomial.py <==
"""Independent rigorous verification of strict quadrilateral exclusion.
All input Gram coefficients are rational Hermitian matrices. The residual
R is DEFINED by the exact coefficient identity and then proved positive.
No numerical identity, solver status, or sampled-point bound is used.
"""

import json
import sys
from math import comb

from flint import acb, acb_mat, arb
from linear_gram_certificate import coordinates, positive_ldl
from validate_boundary_sos import kron_symmetric, ppt_adjoint
from verify_pentagon_character import raw_form
from verify_square_polynomial import cap_form, fourier


def decode(values, size):
    G = acb_mat(size, size)
    for text, (kind, a, b) in zip(values, coordinates(size)):
        v = arb(text)
        if kind == "d":
            G[a, a] = v
        elif kind == "r":
            G[a, b] += v
            G[b, a] += v
        else:
            G[a, b] += acb(0, v)
            G[b, a] -= acb(0, v)
    return G


def ends(d):
    aa = [arb(a) for a in d["interval"]]
    rho = acb((arb(5).sqrt() - 1) / 4, (10 + 2 * arb(5).sqrt()).sqrt() / 4)
    if d["kind"] == "pentagon":
        return [(1 - a) * rho + a * rho**2 for a in aa]
    if d["kind"] == "pentagon_left":
        return [(1 - a) * rho**2 + a * rho**3 for a in aa]
    if d["kind"] == "triangle":
        return [acb(-a, (1 + a) / arb(3).sqrt()) for a in aa]
    if d["kind"] == "triangle_left":
        return [acb(arb("-1/2"), a) for a in aa]
    raise ValueError(d["kind"])


def verify(d):
    """Test the Gram form after subtracting the allowed products of oriented areas on the chosen edge."""
    F = fourier()
    degree = d["degree"]
    zs = ends(d)
    H = [
        [
            raw_form(z, n, F) / arb(scale)
            for n, scale in zip(d["names"], d["area_scales"])
        ]
        for z in zs
    ]
    C = [
        [
            cap_form(z, lab, F) / arb(scale)
            for lab, scale in zip(d["cap_labels"], d["cap_scales"])
        ]
        for z in zs
    ]
    PP = []
    for (a, b), scale in zip(d["product_labels"], d["product_scales"]):
        h0, h1 = [raw_form(z, a, F) for z in zs]
        g0, g1 = [raw_form(z, b, F) for z in zs]
        s = arb(scale)
        PP.append(
            [
                kron_symmetric(h0, g0) / s,
                (kron_symmetric(h0, g1) + kron_symmetric(h1, g0)) / (2 * s),
                kron_symmetric(h1, g1) / s,
            ]
        )
    G = [[decode(values, 4) for values in gg] for gg in d["G_coefficients"]]
    Q = [decode(values, 16) for values in d["Q_coefficients"]]
    margin = arb("1/10000000")

    def positive(A):
        eye = acb_mat(
            [
                [margin if i == j else 0 for j in range(A.ncols())]
                for i in range(A.nrows())
            ]
        )
        return min(positive_ldl(A - eye))

    for gg in G:
        for A in gg:
            positive(A)
    for A in Q:
        positive(A)
    cw = [[arb(v) for v in row] for row in d["cap_weights"]]
    pw = [[arb(v) for v in row] for row in d["product_weights"]]
    for row in cw + pw:
        for v in row:
            assert v > 0
    pivots = []
    for k in range(degree + 2):
        R = -ppt_adjoint(Q[k])
        for j, gg in enumerate(G):
            if k <= degree:
                R -= kron_symmetric(H[0][j], gg[k]) * arb(
                    f"{degree + 1 - k}/{degree + 1}"
                )
            if k >= 1:
                R -= kron_symmetric(H[1][j], gg[k - 1]) * arb(f"{k}/{degree + 1}")
        for j in range(len(C[0])):
            if k <= degree:
                R -= C[0][j] * cw[j][k] * arb(f"{degree + 1 - k}/{degree + 1}")
            if k >= 1:
                R -= C[1][j] * cw[j][k - 1] * arb(f"{k}/{degree + 1}")
        for j, pp in enumerate(PP):
            for l in range(degree):
                r = k - l
                if 0 <= r <= 2:
                    R -= (
                        pp[r]
                        * pw[j][l]
                        * arb(
                            f"{comb(degree - 1, l) * comb(2, r)}/{comb(degree + 1, k)}"
                        )
                    )
        pivots.append(positive(R).str(25))
    print(
        "RIGOROUS STRICT QUADRILATERAL EXCLUSION",
        d["kind"],
        d["interval"],
        "degree",
        degree,
        "residual pivots",
        pivots,
        flush=True,
    )
    d.update(
        status="RIGOROUS STRICT QUADRILATERAL EXCLUSION ON AN ENTIRE POLYGON-EDGE INTERVAL",
        strict_Gram_lower_bound="1/10000000",
        residual_minimum_LDL_pivots_after_margin=pivots,
        exact_identity="R is minus the sum of all other quartic coefficient matrices. Bernstein product coefficients are used exactly.",
        scope="No nonzero centered marking of the canonical quadrilateral hull type, including its admissible degenerations, admits a doubly stochastic realization at these multipliers.",
    )
    return d


if __name__ == "__main__":
    from pathlib import Path

    if not __debug__:
        raise RuntimeError("Run with Python assertions enabled.")
    if len(sys.argv) != 2:
        raise SystemExit("Pass one certificate JSON filename.")
    certificate = Path(sys.argv[1])
    verify(json.loads(certificate.read_text(encoding="utf-8")))


==> anc/small-orders/order5/verify_quartic_arc_endpoints.py <==
"""Rigorous root, crossing, angle and pentagon-edge-window certification."""

if not __debug__:
    raise RuntimeError("Run with assertions enabled when checking a proof.")

import json
from fractions import Fraction as F

from boundary_sos_series import root_tube
from flint import arb
from validate_boundary_sos import HERE, canonical


def run():
    lo = F(117, 250)
    hi = F(69, 125)
    sq5 = arb(5).sqrt()
    sq3 = arb(3).sqrt()
    m = (sq5 - 1) / (10 + 2 * sq5).sqrt()
    b = (1 + sq5) / (10 + 2 * sq5).sqrt()
    r1 = (sq5 - 1) / 4
    r2 = -(sq5 + 1) / 4
    bounds = {
        "g5_derivative": [],
        "minus_g3_derivative": [],
        "argument_derivative": [],
        "square_gap": [],
        "alpha": [],
    }
    boxes = []
    for k in range(84):
        left = lo + (hi - lo) * k / 84
        right = lo + (hi - lo) * (k + 1) / 84
        t, z = root_tube(str((left + right) / 2), str((right - left) / 2))
        x, y = z.real, z.imag
        zp = -(z**3 + (1 - 2 * t) * z * z - 2 * t * z + 3 * (1 - 2 * t)) / (
            4 * z**3 + 3 * t * z * z + 2 * t * (1 - t) * z - t * t
        )
        g5p = zp.imag - m * zp.real
        g3p = zp.imag + zp.real / sq3
        argp = (zp / z).imag
        g4 = y - 1 - x
        alpha = (b * x / (y - m * x) - r1) / (r2 - r1)
        assert g5p > 0 and g3p < 0 and argp > 0 and g4 > 0
        assert alpha > arb("49/100") and alpha < arb("57/100")
        assert x > arb("-1/2") and y > arb("3/4")
        vals = [g5p, -g3p, argp, g4, alpha]
        boxes.append(
            dict(
                left=str(left),
                right=str(right),
                **{name: v.str(25) for name, v in zip(bounds, vals)},
            )
        )

    def gaps(t):
        z = canonical(str(t))[0]
        x, y = z.real, z.imag
        return y - m * x - b, y - (1 - x) / sq3, z

    crossings = {}
    for name, index, left, right in [
        ("pentagon", 0, "0.4705274958359", "0.4705274958360"),
        ("triangle", 1, "0.5490012780385", "0.5490012780386"),
    ]:
        a = gaps(left)[index]
        c = gaps(right)[index]
        assert (a < 0 and c > 0) if index == 0 else (a > 0 and c < 0)
        t, z = root_tube(str((F(left) + F(right)) / 2), str((F(right) - F(left)) / 2))
        crossings[name] = dict(
            isolating_interval=[str(F(left)), str(F(right))],
            left_sign=a.str(25),
            right_sign=c.str(25),
            eigenvalue=z.str(30),
            argument_degrees=(z.arg() * 180 / arb.pi()).str(25),
        )
    assert gaps(lo)[0] < 0 and gaps(hi)[0] > 0 and gaps(lo)[1] > 0 and gaps(hi)[1] < 0
    out = dict(
        status="RIGOROUS UNIQUE CROSSINGS AND ANGULAR COVERAGE",
        parameter_interval=[str(lo), str(hi)],
        pentagon_edge_parameter_interval=["49/100", "57/100"],
        crossings=crossings,
        verified_intervals=boxes,
        meaning="The closed quartic arc from the unique pentagon crossing to the unique triangle crossing lies outside or on PM5. Its polar angle is strictly increasing, and every ray in the full parameter interval meets the certified convex-pentagon edge window.",
    )
    (HERE / "quartic_arc_endpoints_certificate.json").write_text(
        json.dumps(out, indent=2) + "\n"
    )
    print(out["status"], json.dumps(crossings, indent=2), flush=True)


if __name__ == "__main__":
    run()


==> anc/small-orders/order5/verify_regular_marking_contacts.py <==
"""Exact verification of the omitted regular-marking diagonal equations.

The regular marking is w=e0 in the corresponding Fourier coordinates.
Every area multiplier that contains e0 must have zero area there; each
retained cap and area product must vanish identically along its edge.
These tests use symbolic polynomial identities, not small residuals.
"""

if not __debug__:
    raise RuntimeError("Run with assertions enabled when checking a proof.")

import json
from itertools import combinations
from pathlib import Path

import sympy as s
from verify_global_coverage import CERTIFICATES

HERE = Path(__file__).resolve().parent


def verify(data):
    x = s.Symbol("x", real=True)
    is_pentagon = "edge" in data
    if is_pentagon:
        r = s.Symbol("r")
        phi = 1 + r + r**2 + r**3 + r**4

        def reduce(a):
            return s.rem(s.expand(a), phi, r)

        def bar(a):
            return reduce(s.conjugate(a).subs(s.conjugate(r), r**4))

        marks = [r**j for j in range(5)]
        edge = data["edge"]
        z = (1 - x) * r**edge + x * r ** (edge + 1)
    else:

        def reduce(a):
            return s.expand(a)

        def bar(a):
            return s.conjugate(a)

        marks = [s.I**j for j in range(4)] + [s.Integer(0)]
        z = -x + s.I * (1 - x) if data["side"] == "upper" else x - 1 + s.I * x
    points = {
        "single": marks,
        "pair": [marks[i] + marks[j] for i, j in combinations(range(5), 2)],
    }

    def area(name):
        tag, mode, a, b, j = name
        p = points[tag]
        e = p[b] - p[a]
        f = (z if mode == "image" else 1) * p[j] - p[a]
        return reduce(bar(e) * f - e * bar(f))

    for j, name in enumerate(data["names"]):
        indices = data.get(
            "G_coefficient_indices",
            [[a] * (data["degree"] + 1) for a in data["G_indices"]],
        )[j]
        if any(0 in idx for idx in indices):
            assert area(name) == 0, ("active area", name, area(name))
    for product in data.get("product_labels", []):
        # A cyclic shift multiplies all regular marks by one root of unity,
        # so it preserves their scalar signed areas.
        assert reduce(area(product[0]) * area(product[1])) == 0, ("product", product)
    for outer, choice in data.get("cap_labels", []):
        edges = [(1, 4), (4, 3)] if outer == 0 else [(4, 0), (2, 4)]
        D = [area(["single", "hull", a, b, outer]) for a, b in edges]
        value = D[0] * D[1]
        for j, k in enumerate(choice):
            if k:
                a, b = edges[k - 1]
                N = area(["single", "image", a, b, j])
                value -= N * D[1] if k == 1 else D[0] * N
        assert reduce(value) == 0, ("cap", outer, choice, reduce(value))
    # R and Q annihilate e0 by construction, including their real-endpoint
    # antisymmetric terms. Thus all terms vanish at the regular marking.


def run():
    files = [
        f
        for f in CERTIFICATES
        if f.startswith(("pentagon_character", "square_polynomial"))
    ]
    for f in files:
        verify(json.loads((HERE / f).read_text()))
        print("EXACT omitted regular-marking diagonal:", f, flush=True)


if __name__ == "__main__":
    run()


==> anc/small-orders/order5/verify_square_polynomial.py <==
"""Exact algebraic verification of a polynomial square-window stress."""

import json
import sys
from math import comb

import numpy as np
from flint import acb, acb_mat, arb, arb_mat, ctx
from linear_gram_certificate import coordinates, positive_ldl, recover_gram
from validate_boundary_sos import (
    POINTS,
    kron_symmetric,
    ppt_adjoint,
    rowselect,
)
from verify_pentagon_character import embed_basis, raw_form

ctx.prec = 320
UP = [(i, j) for i in range(10) for j in range(i, 10) if (i, j) != (0, 0)]
IM = [(i, j) for i in range(10) for j in range(i + 1, 10)]


def vec(C):
    return [C[i, j].real for i, j in UP] + [C[i, j].imag for i, j in IM]


def fourier():
    return acb_mat(
        [
            [acb(0, 1) ** i, acb(0, 1) ** (2 * i), acb(0, 1) ** (3 * i), arb("1/2")]
            for i in range(4)
        ]
        + [[0, 0, 0, -2]]
    )


def cap_form(z, label, F):
    outer, choice = label
    edges = [(1, 4), (4, 3)] if outer == 0 else [(4, 0), (2, 4)]
    D = [raw_form(z, ["single", "hull", a, b, outer], F) for a, b in edges]
    C = kron_symmetric(*D)
    for j, k in enumerate(choice):
        if k:
            a, b = edges[k - 1]
            H = raw_form(z, ["single", "image", a, b, j], F)
            C -= kron_symmetric(H, D[1]) if k == 1 else kron_symmetric(D[0], H)
    return C


def build(data):
    degree = data["degree"]
    F = fourier()
    ss = [arb(s) for s in data["interval"]]
    zs = [acb(-s, 1 - s) if data["side"] == "upper" else acb(s - 1, s) for s in ss]
    H = [
        [
            raw_form(z, n, F) / arb(scale)
            for n, scale in zip(data["names"], data["area_scales"])
        ]
        for z in zs
    ]
    nrows = 99 * (degree + 2) + 1
    columns = []
    metadata = []

    def add_block(label, size, indices, fn, normal):
        start = len(columns)
        m = len(indices)
        for kind, a, b in coordinates(m):
            E = embed_basis(size, indices, kind, a, b)
            out = [arb(0) for _ in range(nrows)]
            for k, C in fn(E):
                for i, c in enumerate(vec(C)):
                    out[99 * k + i] += c
            out[-1] = E.trace().real * arb(normal)
            columns.append(out)
        metadata.append(
            dict(label=label, m=m, start=start, size=m * m, indices=indices)
        )

    for j, indices in enumerate(data["G_indices"]):
        for k in range(degree + 1):
            indices = data.get(
                "G_coefficient_indices", [[a] * (degree + 1) for a in data["G_indices"]]
            )[j][k]
            add_block(
                ["G", j, k],
                4,
                indices,
                lambda E, j=j, k=k: [
                    (
                        k,
                        kron_symmetric(H[0][j], E)
                        * arb(f"{degree + 1 - k}/{degree + 1}"),
                    ),
                    (k + 1, kron_symmetric(H[1][j], E) * arb(f"{k + 1}/{degree + 1}")),
                ],
                f"1/{degree + 1}",
            )
    for label, size, fn in [("R", 10, lambda E: E), ("Q", 16, ppt_adjoint)]:
        for k in range(degree + 2):
            if data.get("real_endpoint", False) and k < data["vanishing_order"]:
                if label == "R":
                    continue
                J = [2, 1, 0, 3]
                for i in range(16):
                    a, b = divmod(i, 4)
                    j = 4 * J[b] + J[a]
                    if i >= j or i == 0 or j == 0:
                        continue
                    E = acb_mat(16, 16)
                    E[i, i] = 1
                    E[j, j] = 1
                    E[i, j] = -1
                    E[j, i] = -1
                    out = [arb(0) for _ in range(nrows)]
                    for ell, v in enumerate(vec(ppt_adjoint(E))):
                        out[99 * k + ell] = v
                    out[-1] = arb(f"2/{degree + 2}")
                    st = len(columns)
                    columns.append(out)
                    metadata.append(
                        dict(
                            label=["Qreal", k, i, j], m=1, start=st, size=1, indices=[i]
                        )
                    )
                continue
            add_block(
                [label, k],
                size,
                list(range(1, size)),
                lambda E, k=k, fn=fn: [(k, fn(E))],
                f"1/{degree + 2}" if label == "Q" else "0",
            )
    scalar_start = len(columns)
    for label, scale in zip(data["cap_labels"], data["cap_scales"]):
        CC = [cap_form(z, label, F) / arb(scale) for z in zs]
        for k in range(degree + 1):
            out = [arb(0) for _ in range(nrows)]
            for ell, factor in [
                (k, arb(f"{degree + 1 - k}/{degree + 1}")),
                (k + 1, arb(f"{k + 1}/{degree + 1}")),
            ]:
                for i, c in enumerate(vec(CC[ell - k])):
                    out[99 * ell + i] += factor * c
            out[-1] = arb(f"1/{degree + 1}")
            columns.append(out)
    for (a, b), scale in zip(data["product_labels"], data["product_scales"]):
        h0, h1 = [raw_form(z, a, F) for z in zs]
        g0, g1 = [raw_form(z, b, F) for z in zs]
        PP = [
            kron_symmetric(h0, g0) / arb(scale),
            (kron_symmetric(h0, g1) + kron_symmetric(h1, g0)) / (2 * arb(scale)),
            kron_symmetric(h1, g1) / arb(scale),
        ]
        for j in range(degree):
            out = [arb(0) for _ in range(nrows)]
            for ell in range(3):
                k = j + ell
                factor = arb(
                    f"{comb(degree - 1, j) * comb(2, ell)}/{comb(degree + 1, k)}"
                )
                for i, c in enumerate(vec(PP[ell])):
                    out[99 * k + i] += factor * c
            out[-1] = arb(f"1/{degree}")
            columns.append(out)
    return (
        arb_mat([[columns[j][i] for j in range(len(columns))] for i in range(nrows)]),
        metadata,
        scalar_start,
    )


def exact_real_endpoint_vanishing(d):
    import sympy as s

    F = s.Matrix(
        [[s.I**i, s.I ** (2 * i), s.I ** (3 * i), s.Rational(1, 2)] for i in range(4)]
        + [[0, 0, 0, -2]]
    )
    cache = {}

    def h(name):
        name = tuple(name)
        if name in cache:
            return cache[name]
        tag, mode, a, b, j = name
        pts = POINTS[tag]
        e = s.Matrix([pts[b][i] - pts[a][i] for i in range(5)])
        c = s.Matrix(
            [
                (-pts[j][i] if mode == "image" else pts[j][i]) - pts[a][i]
                for i in range(5)
            ]
        )
        H = s.conjugate(F).T * (e * c.T - c * e.T) * F / (2 * s.I)
        cache[name] = H
        return H

    def entry(H, K):
        return s.expand(H[0, 0] * K[0, 2] + H[0, 2] * K[0, 0])

    for name, idx in zip(d["names"], d["G_indices"]):
        if 0 in idx:
            assert h(name)[0, 0] == 0 and h(name)[0, 2] == 0
    for a, b in d["product_labels"]:
        assert entry(h(a), h(b)) == 0
    for outer, choice in d["cap_labels"]:
        edges = [(1, 4), (4, 3)] if outer == 0 else [(4, 0), (2, 4)]
        D = [h(["single", "hull", a, b, outer]) for a, b in edges]
        v = entry(*D)
        for j, k in enumerate(choice):
            if k:
                a, b = edges[k - 1]
                H = h(["single", "image", a, b, j])
                v -= entry(H, D[1]) if k == 1 else entry(D[0], H)
        assert s.expand(v) == 0
    print(
        "Exact real-endpoint vanishing proves both omitted polynomial equations.",
        flush=True,
    )


def verify(d):
    """Prove a whole square-edge window by correcting the Bernstein coefficients and testing their pivots."""
    M, metadata, scalar_start = build(d)
    if d.get("real_endpoint", False):
        from square_real_relations import relations

        rel = relations(d)
        omitted = list(rel)
        d["exact_row_relations"] = {
            str(a): {str(b): c for b, c in dd.items()} for a, dd in rel.items()
        }
    else:
        exact_real_endpoint_vanishing(d)
        omitted = [99 * (d["degree"] + 1) + 1, 99 * (d["degree"] + 1) + 55]
    rows = [i for i in range(M.nrows()) if i not in omitted]
    M = rowselect(M, rows)
    mf = np.array(
        [[float(M[i, j]) for j in range(M.ncols())] for i in range(M.nrows())]
    )
    sv = np.linalg.svd(mf, compute_uv=False)
    print("Coefficient map", mf.shape, "smallest singular values", sv[-10:], flush=True)
    assert sv[-1] > 1e-8
    x0 = arb_mat([[v] for v in d["rational_initial_coordinates"]])
    target = arb_mat([[int(i == M.nrows() - 1)] for i in range(M.nrows())])
    # The natural right inverse avoids storing a large auxiliary rational matrix.
    D = M.transpose()
    update = D * (M * D).solve(target - M * x0)
    x = x0 + update
    margin = arb(d.get("verification_margin", "1/1000000"))
    assert margin > 0, "Gram margin has to be positive"
    for b in metadata:
        G = recover_gram(x, b)
        for i in range(b["m"]):
            G[i, i] -= margin
        positive_ldl(G)
    for i in range(scalar_start, x.nrows()):
        assert x[i, 0] > margin
    correction = max(update[i, 0].abs_upper() for i in range(update.nrows()))
    print(
        "EXACTLY VERIFIED",
        len(metadata),
        "positive Gram coefficients, correction",
        correction.str(15),
        flush=True,
    )
    d.update(
        status="RIGOROUS GEOMETRIC SQUARE-WINDOW POLYNOMIAL IDENTITY",
        formula="x=x0+M^T*(M*M^T)^(-1)*(b-M*x0)",
        strict_Gram_lower_bound=margin.str(20),
        maximum_correction=correction.str(30),
        Gram_metadata=metadata,
        omitted_rows=omitted,
        scope=(
            "At every NONREAL point of this square-edge interval, a quadrilateral marking must be a square with its fifth mark at the center. No positive realization is possible. Rigidity is not asserted at the real endpoint."
            if d.get("real_endpoint", False)
            else "Every admissible quadrilateral marking on this square-edge interval is the square with its central fifth mark. No positive doubly stochastic realization is possible."
        ),
        omitted_identity=(
            "Exact rational row reduction of the real-endpoint coefficient map proves every omitted equation."
            if d.get("real_endpoint", False)
            else "The first Veronese diagonal vanishes at the attained marking e0. Two further polynomial coefficient equations follow from exact vanishing of the (0,2) complex matrix entry at lambda=-1; all other coefficients of that entry are zero, and the omitted highest Bernstein coefficient has nonzero evaluation there."
        ),
    )
    return d


if __name__ == "__main__":
    from pathlib import Path

    if not __debug__:
        raise RuntimeError("Run with Python assertions enabled.")
    if len(sys.argv) != 2:
        raise SystemExit("Pass one certificate JSON filename.")
    certificate = Path(sys.argv[1])
    verify(json.loads(certificate.read_text(encoding="utf-8")))


==> anc/small-orders/order6/INPUTS.sha256 <==
e8a76a1abe632c36254ce032587bc09da7e539bb375a5e8bed2fa6a0aebeaa3e  central_pentagon_uniform_e1_0.0_0.18_certificate.json
750023af20a59682373eb45e30f55046c462429b600ebc198bfc5aaec7622aef  central_pentagon_uniform_e1_0.83_1.0_certificate.json
65ed22a75cfd60748227c359b7f755ebe58cd19171e173629186f02858dccf6c  central_pentagon_uniform_e2_0.0_0.23_certificate.json
6d0a11c8e23d0827d39eaf871998df07d7f8d8244d34b36b8c61f101314ef34e  coherent_slack_orbits.json
c014e49206c0636f9cb4d55af72755952badefe3902150c6881098940da3523c  convex_independence_certificate/hexagon_polynomial_-0.5_0.5_d3_faceTrue_certificate.json
c1aba00a8b463e8f71945b0e0a3e6f3a878873c4f908ab3e08b250650e12504d  orbit_p5_c0_target5e1_lambda5e1_0.17_0.2_p1_slack0_certificate.json
0edad1433b6a02973e38449968b6e525380a3f621001cf681ea0af46bbc8c191  orbit_p5_c0_target5e1_lambda5e1_0.17_0.2_p1_slack15_certificate.json
44db215c197021ff8a823d81cab5b8e0e9cd64875b0aded540c992db18509bb7  orbit_p5_c0_target5e1_lambda5e1_0.17_0.2_p1_slack16_certificate.json
956fcc1027e8fb54b18078cd6a96a0fef91ec3e7100c15191017eb0a300baf54  orbit_p5_c0_target5e1_lambda5e1_0.17_0.2_p1_slack17_certificate.json
b3ed97d8bc7cbbc185fe04c2c029653264e5f752cc8ff5e61f425b0dd6f2da4d  orbit_p5_c0_target5e1_lambda5e1_0.17_0.2_p1_slack18_certificate.json
58ce46be7c53dc0574f46b193277407c0812bf6fe357d85b4648dcf838b7e02f  orbit_p5_c0_target5e1_lambda5e1_0.17_0.2_p1_slack19_certificate.json
d3eb6e84e2cc8b065bf7b893e5ed2764316103a956b05396cd43291585dbf682  orbit_p5_c0_target5e1_lambda5e1_0.17_0.2_p1_slack1_certificate.json
8bd556bca46713d46c6e2257b2fad8d4ac970f799b06986fb585cd4aabc761f7  orbit_p5_c0_target5e1_lambda5e1_0.17_0.2_p1_slack2_certificate.json
ec146f8dd6587d20912c8034d9000651a78dba08d04dfcac3eb7a41e263e7317  orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack0_certificate.json
321be2193e545773a9dc3404913513fa39789efb3bae5ca2142dfdbabef61867  orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack10_certificate.json
89ad115d719cf8e4f9084a09b0990e28b4a189edcf8d0981aba6a0248d7548ad  orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack11_certificate.json
d0ff569e404dd4060e4791b5bcb6f8c8bd0af57d4a4a805fe010b5731db5e92e  orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack12_certificate.json
5ff6ecb3cd679e0301b7bf68fcf44f5969319dd338823cc303608b15825f296b  orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack13_certificate.json
a3145f26a51b7232365b2288c2a7a015fa40a62b39a5d1a36ee39988ae385d88  orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack14_certificate.json
2b9159264dd52d967dbc505b52bd930b093f799912843a69eb1167d976c96af2  orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack15_certificate.json
b6252d19f70c395073beddb0f234aa46fa9b4edbc072e9ff605992d12b525932  orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack16_certificate.json
fe35be39a8baafacf65abbb0063d89ad584c79ecd9df6ceeb13e62c93ece827a  orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack17_certificate.json
30a242cd7cbbeaae1818f104312d6f1bf0ecb2a0ad933fddefe8fe4f3f109e5e  orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack18_certificate.json
58394d88a39c0148f43f877d4477d736d1a9a8c672b37f371dba4500f23f3550  orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack19_certificate.json
8aed0fb7476ed970d3e9de40a066eb0faf1bd308a2a34b3b13fbae43586d127b  orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack1_certificate.json
476a1c0e78b547fe48c3d5fc226b7dc98b1674ba9862d7bff896ced6647011b7  orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack20_certificate.json
b10d4820107acdbf6c4788eb072ecfb4e806d2437ee1ce83aff6d39f768e8957  orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack21_certificate.json
9e3aa4ca49f0e5f057581ef4c1f2aa16c97b9b6df2ec54cd9651bc2f55dea6c2  orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack22_certificate.json
8ef4b756ebdccb7f069c8bff28c418a60f55d4052a9e155f01de257a2e439d63  orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack23_certificate.json
a952fa41ce57b7fb1af72716f224c62b5c47366e4a010e2c153de55a85f275cb  orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack2_certificate.json
2778db9ae539038ddaaacfa52497bb2650218a842d9bdff0bc65eca6e38b0ee9  orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack3_certificate.json
045e5be1b4919c262abd13c2da232dee97cc73490b626b58c059d8c93e1c81ab  orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack8_certificate.json
c7e50120fe1ab2ed7c2748396cf87fff5331fdd08176118640063a3cf16062d3  orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack9_certificate.json
f2ad753d6fe86d254f708d7bded80bb10f036079ad37098aac01d46a5556deb1  orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack0_certificate.json
4ec2035dd8b5f9a02c3df39bdf03dc269291404b822b9b8c16b7e7869edcdde3  orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack10_certificate.json
b34daf3f233815ad2d1a192d88020a52cd66581e5b07cea4a881d50778d498c6  orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack11_certificate.json
4658cc89049fd13928aafa2402552dc948060b1e0b28cdd7bc94a3ecdc14b121  orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack12_certificate.json
193df73a60db48ad3f6b345b63f168fc7fba2e3f95177708764cea5c8680f344  orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack13_certificate.json
e86ed5263bfc0e32863afc8af97f3ca5ef8e72624f0bd136abf5a1fd1ca4d8d7  orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack14_certificate.json
a69d255419cdc5a24ef2605ffc35542b709df123f253997abfda1786e2629e1a  orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack15_certificate.json
aeae725fa35927757c189b8cd5d89a00588385e417a81524978c360d652a046d  orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack16_certificate.json
b781cf6091418b894c28c815d610fbdb38101a3a13f95d0677c262d2d592da07  orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack17_certificate.json
d14c54c1db6716db41ab32422b1e0d401612eca4d3952da3d3b9ed625c3d341b  orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack18_certificate.json
2c0728a3d52cce948d4b6a877bd133a3b957de74e73471c5735792e3e96b1508  orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack19_certificate.json
9085e7ae8ee1b8811c81c87929522224dab26961e0c1385efdbe814afc39140d  orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack1_certificate.json
51e206d3369bfe9a18cad4af9d8174421ee94e610c9aa9f87b0bd4025e935841  orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack20_certificate.json
1abeeaad5ddfa8b28a91dff30417072fd114754dd7f384daecd6c0ef36eef47b  orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack21_certificate.json
fa55f1d62eb20fc3389079dd47d76f43c798c75351736a9f40706f7041ff44b4  orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack22_certificate.json
1dd363442fd3dd20d1a90fa78918e6e1f86b89a4f1eff7c6b855ef3e296ba6e3  orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack23_certificate.json
f14326c3b5d1ca804da9a8816b57ec35d994cd6252b037256ac8a8b00a059a73  orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack2_certificate.json
69cd79310b67bc1383c00da7f80d0365ac8223333be4925772bf3f4a32656a84  orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack3_certificate.json
8e19bc604db9d99595a13b712fe2fd4cea1a3d0a441f43bfb27a86cca103dc90  orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack8_certificate.json
7f663aa90a9d97ba7d336b7dfea4bda1a5b179fb88e37acc43bdaf4e1361611d  orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack9_certificate.json
6903a86a7a8b027c1378acef28f98bc8e0c1af5e6dc6a0aeac29481fa6cff2b7  pentagon_cap_uniform_c1_e1_0.0_0.18_certificate.json
92886b108e9b217de24f728b926799fadddef3af778ebc16fea5e47fc6616d3a  pentagon_cap_uniform_c1_e1_0.83_1.0_certificate.json
fd45752cc356856d029f60997739735c0d43d8fa303a4bb27f178b0aa4ff8f28  pentagon_cap_uniform_c1_e2_0.0_0.23_certificate.json
a0a7cedc8da37c78ccb52ceb2c9913f939c62098226b34ec94475358dae01bb3  pentagon_cap_uniform_c2_e1_0.0_0.18_certificate.json
998d85a457c0409b98c67892e8d1ae34e4f127c6c3f3bdaba8c7ee2c5c08f261  pentagon_cap_uniform_c2_e1_0.83_1.0_certificate.json
98f2df1e48d6e7a772a428c84737868376c8b3f49aad1417770ea9ba9569e4bf  pentagon_cap_uniform_c2_e2_0.0_0.23_certificate.json
3338f84e870669199c7ebcee3767b7f6dd3350c270d4b68aa42a6ba2c92a76f5  polygon_p5_c0_m4_e0_0.9_1.0_certificate.json
fd1a09a394cd1bf5ab9b8ed4f12f16887c7b89c51f7ef8f7d7ddf7849da99289  polygon_p5_c0_m4_e1_0.0_0.14_certificate.json
d45463a87d8fbbeb7f7bace898f4943b22d1b993be96801d0d09366b163eb268  polygon_p5_c0_m6_e1_0.635_0.68_certificate.json
ae2993776f31bb58f25af7b4124ec47aba6302ca250885fb0aea239e381629d0  polygon_p5_c0_m6_e2_0.23_0.25_certificate.json
687b79284d6de4f3b05aaf94c5dc88a53bdd0390e9d4fbdbd5544904c8e78976  polygon_p5_c0_m6_e2_0.63_0.69_certificate.json
be596e0981e7758ef8157e549ec070c659fe3781814a9851b268aa2ac1edb4b4  polygon_p5_c1_m4_e0_0.89_1.0_certificate.json
38f5dcce8d91cace83a867a7251fe6ac6858095dc63099bbb6c955882632e289  polygon_p5_c1_m4_e1_0.0_0.14_certificate.json
dc6b0fa27acd53e960d69265b37669aaabdbed5bd0bbb0d89ccfdc67d1f58c09  polygon_p5_c1_m6_e1_0.635_0.68_certificate.json
e4dc202846e632acf94c4af44d065b91dbdee38904fa5973ae2eee8a73ef6137  polygon_p5_c1_m6_e2_0.23_0.25_certificate.json
700c98cde844e42f983abfabc5409934f146fc1e0749853131646b03633fd18a  polygon_p5_c1_m6_e2_0.63_0.69_certificate.json
9637aed64e6aa894317e64a70fa3a953a9e9c8405cb4e9fabebdb7b22329a853  polygon_p5_c2_m4_e0_0.89_1.0_certificate.json
fc52021a6701cf5061010942ca44bee1ad18eeba4b187496f4ec1a61361e0aa5  polygon_p5_c2_m4_e1_0.0_0.14_certificate.json
2921185d582ccb0261468dd720e727fd3bc4874ae956e7b1d1e7b7b267f36e45  polygon_p5_c2_m6_e1_0.635_0.68_certificate.json
c7e27dd3f591111705ec9cbe7a8910bd18c0033cc90556989079c93cdcf352a3  polygon_p5_c2_m6_e2_0.23_0.25_certificate.json
4966d8a8837de0abcbc4a3d384b653d2317c266168b524c425f92d1a6aab4e5b  polygon_p5_c2_m6_e2_0.63_0.69_certificate.json
8851376d9e1f81e7e2fa5dd39c3887eda79e1a831c5d592bc23af7a9ef8f3f51  quadrilateral_cells.json
d1fe8f63f576b881216b74b5de6366c8cc2606103cb8956946974e838ab48268  square_assignment_c0_hexagon_0.633_0.668_d4_certificate.json
e3a83db4ab553245e37e9abda0ded5b54bbe6d8ac76f3e4fd611053e72aeb748  square_assignment_c0_square_0.0_0.135_d4_certificate.json
23c59fb529bab4a9e12ca0c2b6883ae383a844d236e682c09cb103066b9b6a88  square_assignment_c1_hexagon_0.633_0.668_d4_certificate.json
a1aac8b3a97a4ab4633df63f5dc6084a37fd2ebca31c24c267c25a3c14ffe2de  square_assignment_c1_square_0.0_0.135_d4_certificate.json
7eeac8992c5a54aedc98491cdb1282867a55b080aa7eb31307c838c6d58b548b  square_assignment_c2_hexagon_0.633_0.668_d4_certificate.json
b20690c4597979264dc8a897c114bef76997ac02bc388451be3aabd747ba6d70  square_assignment_c2_square_0.0_0.135_d4_certificate.json
a7e01c6ce8f6d09541b0881b51b983e594f67beea3e6d17d72e996ca4ec0d925  square_assignment_c3_hexagon_0.633_0.668_d4_certificate.json
423b92f69c9c5ad095a6096ec71c1bbda30d6a7fc93892635dc4e4d6eb5541ad  square_assignment_c3_square_0.0_0.135_d4_certificate.json
14f2580cc6fdf6cf5a034a81f08874d113aaeef938f64f002508c7f17a73c07d  square_assignment_c4_hexagon_0.633_0.668_d4_certificate.json
5cf519d9c652f841a20b83f3f2b3a65fcf88b2b17923e01c9b2fa85b80b91a18  square_assignment_c4_square_0.0_0.135_d4_certificate.json
7b21450091c27118f3354fa3c13764b0ddc28e7395d7b558a4a5caa909e98644  square_assignment_c5_hexagon_0.633_0.668_d4_certificate.json
ec4a520ade474984f12828db6ffcc222d4a01c498b8300f9778b64b9fa0b7492  square_assignment_c5_square_0.0_0.135_d4_certificate.json
1366905df8bb63cf857f850c0bb13921d0c0da7b2f10984828e3d34b8ebd20a0  square_assignment_c6_hexagon_0.633_0.668_d4_certificate.json
3be430fc1412591405bc20c533b39d0d65e47c2403d0439894891974fca7cd53  square_assignment_c6_square_0.0_0.135_d4_certificate.json


==> anc/small-orders/order6/central_pentagon_uniform_e1_0.0_0.18_certificate.json <==
{
  "edge": 1,
  "interval": [
    "0.0",
    "0.18"
  ],
  "names": [
    [
      1,
      "hull",
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      1,
      "hull",
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      1,
      "hull",
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      1,
      "hull",
      [
        0
      ],
      [
        1
      ],
      [
        5
      ]
    ],
    [
      1,
      "image",
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      1,
      "image",
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      1,
      "image",
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      1,
      "image",
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      1,
      "image",
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      1,
      "image",
      [
        0
      ],
      [
        1
      ],
      [
        5
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        3
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        5
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        4,
        5
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        2
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        3
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        5
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        5
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        4,
        5
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        2,
        4
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        3,
        4
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        2,
        4
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        2,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        3,
        4
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        3,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "cap_variance",
      0
    ]
  ],
  "G_indices": [
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      0,
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      0,
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ]
  ],
  "products": [
    [
      8,
      0,
      0
    ],
    [
      8,
      0,
      1
    ],
    [
      8,
      0,
      2
    ],
    [
      8,
      0,
      3
    ],
    [
      8,
      0,
      4
    ],
    [
      8,
      1,
      0
    ],
    [
      8,
      1,
      1
    ],
    [
      8,
      1,
      2
    ],
    [
      8,
      1,
      3
    ],
    [
      8,
      1,
      4
    ],
    [
      8,
      2,
      0
    ],
    [
      8,
      2,
      1
    ],
    [
      8,
      2,
      2
    ],
    [
      8,
      2,
      3
    ],
    [
      8,
      2,
      4
    ],
    [
      8,
      3,
      0
    ],
    [
      8,
      3,
      1
    ],
    [
      8,
      3,
      2
    ],
    [
      8,
      3,
      3
    ],
    [
      8,
      3,
      4
    ],
    [
      8,
      4,
      0
    ],
    [
      8,
      4,
      1
    ],
    [
      8,
      4,
      2
    ],
    [
      8,
      4,
      3
    ],
    [
      8,
      4,
      4
    ],
    [
      8,
      5,
      0
    ],
    [
      8,
      5,
      1
    ],
    [
      8,
      5,
      2
    ],
    [
      8,
      5,
      3
    ],
    [
      8,
      5,
      4
    ],
    [
      8,
      6,
      0
    ],
    [
      8,
      6,
      1
    ],
    [
      8,
      6,
      2
    ],
    [
      8,
      6,
      3
    ],
    [
      8,
      6,
      4
    ],
    [
      8,
      7,
      0
    ],
    [
      8,
      7,
      1
    ],
    [
      8,
      7,
      2
    ],
    [
      8,
      7,
      3
    ],
    [
      8,
      7,
      4
    ],
    [
      8,
      8,
      0
    ],
    [
      8,
      8,
      1
    ],
    [
      8,
      8,
      2
    ],
    [
      8,
      8,
      3
    ],
    [
      8,
      8,
      4
    ],
    [
      8,
      9,
      0
    ],
    [
      8,
      9,
      1
    ],
    [
      8,
      9,
      2
    ],
    [
      8,
      9,
      3
    ],
    [
      8,
      9,
      4
    ],
    [
      8,
      10,
      0
    ],
    [
      8,
      10,
      1
    ],
    [
      8,
      10,
      2
    ],
    [
      8,
      10,
      3
    ],
    [
      8,
      10,
      4
    ],
    [
      8,
      11,
      0
    ],
    [
      8,
      11,
      1
    ],
    [
      8,
      11,
      2
    ],
    [
      8,
      11,
      3
    ],
    [
      8,
      11,
      4
    ],
    [
      8,
      12,
      0
    ],
    [
      8,
      12,
      1
    ],
    [
      8,
      12,
      2
    ],
    [
      8,
      12,
      3
    ],
    [
      8,
      12,
      4
    ],
    [
      8,
      13,
      0
    ],
    [
      8,
      13,
      1
    ],
    [
      8,
      13,
      2
    ],
    [
      8,
      13,
      3
    ],
    [
      8,
      13,
      4
    ],
    [
      8,
      14,
      0
    ],
    [
      8,
      14,
      1
    ],
    [
      8,
      14,
      2
    ],
    [
      8,
      14,
      3
    ],
    [
      8,
      14,
      4
    ],
    [
      8,
      15,
      0
    ],
    [
      8,
      15,
      1
    ],
    [
      8,
      15,
      2
    ],
    [
      8,
      15,
      3
    ],
    [
      8,
      15,
      4
    ],
    [
      8,
      16,
      0
    ],
    [
      8,
      16,
      1
    ],
    [
      8,
      16,
      2
    ],
    [
      8,
      16,
      3
    ],
    [
      8,
      16,
      4
    ],
    [
      8,
      17,
      0
    ],
    [
      8,
      17,
      1
    ],
    [
      8,
      17,
      2
    ],
    [
      8,
      17,
      3
    ],
    [
      8,
      17,
      4
    ],
    [
      8,
      18,
      0
    ],
    [
      8,
      18,
      1
    ],
    [
      8,
      18,
      2
    ],
    [
      8,
      18,
      3
    ],
    [
      8,
      18,
      4
    ],
    [
      8,
      19,
      0
    ],
    [
      8,
      19,
      1
    ],
    [
      8,
      19,
      2
    ],
    [
      8,
      19,
      3
    ],
    [
      8,
      19,
      4
    ],
    [
      8,
      20,
      0
    ],
    [
      8,
      20,
      1
    ],
    [
      8,
      20,
      2
    ],
    [
      8,
      20,
      3
    ],
    [
      8,
      20,
      4
    ],
    [
      8,
      21,
      0
    ],
    [
      8,
      21,
      1
    ],
    [
      8,
      21,
      2
    ],
    [
      8,
      21,
      3
    ],
    [
      8,
      21,
      4
    ],
    [
      8,
      22,
      0
    ],
    [
      8,
      22,
      1
    ],
    [
      8,
      22,
      2
    ],
    [
      8,
      22,
      3
    ],
    [
      8,
      22,
      4
    ],
    [
      8,
      23,
      0
    ],
    [
      8,
      23,
      1
    ],
    [
      8,
      23,
      2
    ],
    [
      8,
      23,
      3
    ],
    [
      8,
      23,
      4
    ],
    [
      8,
      24,
      0
    ],
    [
      8,
      24,
      1
    ],
    [
      8,
      24,
      2
    ],
    [
      8,
      24,
      3
    ],
    [
      8,
      24,
      4
    ],
    [
      8,
      25,
      0
    ],
    [
      8,
      25,
      1
    ],
    [
      8,
      25,
      2
    ],
    [
      8,
      25,
      3
    ],
    [
      8,
      25,
      4
    ],
    [
      8,
      26,
      0
    ],
    [
      8,
      26,
      1
    ],
    [
      8,
      26,
      2
    ],
    [
      8,
      26,
      3
    ],
    [
      8,
      26,
      4
    ],
    [
      8,
      27,
      0
    ],
    [
      8,
      27,
      1
    ],
    [
      8,
      27,
      2
    ],
    [
      8,
      27,
      3
    ],
    [
      8,
      27,
      4
    ],
    [
      8,
      28,
      0
    ],
    [
      8,
      28,
      1
    ],
    [
      8,
      28,
      2
    ],
    [
      8,
      28,
      3
    ],
    [
      8,
      28,
      4
    ],
    [
      8,
      29,
      0
    ],
    [
      8,
      29,
      1
    ],
    [
      8,
      29,
      2
    ],
    [
      8,
      29,
      3
    ],
    [
      8,
      29,
      4
    ],
    [
      8,
      30,
      0
    ],
    [
      8,
      30,
      1
    ],
    [
      8,
      30,
      2
    ],
    [
      8,
      30,
      3
    ],
    [
      8,
      30,
      4
    ],
    [
      8,
      31,
      0
    ],
    [
      8,
      31,
      1
    ],
    [
      8,
      31,
      2
    ],
    [
      8,
      31,
      3
    ],
    [
      8,
      31,
      4
    ],
    [
      8,
      32,
      0
    ],
    [
      8,
      32,
      1
    ],
    [
      8,
      32,
      2
    ],
    [
      8,
      32,
      3
    ],
    [
      8,
      32,
      4
    ],
    [
      8,
      33,
      0
    ],
    [
      8,
      33,
      1
    ],
    [
      8,
      33,
      2
    ],
    [
      8,
      33,
      3
    ],
    [
      8,
      33,
      4
    ],
    [
      8,
      34,
      0
    ],
    [
      8,
      34,
      1
    ],
    [
      8,
      34,
      2
    ],
    [
      8,
      34,
      3
    ],
    [
      8,
      34,
      4
    ],
    [
      8,
      35,
      0
    ],
    [
      8,
      35,
      1
    ],
    [
      8,
      35,
      2
    ],
    [
      8,
      35,
      3
    ],
    [
      8,
      35,
      4
    ],
    [
      8,
      36,
      0
    ],
    [
      8,
      36,
      1
    ],
    [
      8,
      36,
      2
    ],
    [
      8,
      36,
      3
    ],
    [
      8,
      36,
      4
    ],
    [
      8,
      37,
      0
    ],
    [
      8,
      37,
      1
    ],
    [
      8,
      37,
      2
    ],
    [
      8,
      37,
      3
    ],
    [
      8,
      37,
      4
    ],
    [
      8,
      38,
      0
    ],
    [
      8,
      38,
      1
    ],
    [
      8,
      38,
      2
    ],
    [
      8,
      38,
      3
    ],
    [
      8,
      38,
      4
    ],
    [
      8,
      39,
      0
    ],
    [
      8,
      39,
      1
    ],
    [
      8,
      39,
      2
    ],
    [
      8,
      39,
      3
    ],
    [
      8,
      39,
      4
    ],
    [
      8,
      40,
      0
    ],
    [
      8,
      40,
      1
    ],
    [
      8,
      40,
      2
    ],
    [
      8,
      40,
      3
    ],
    [
      8,
      40,
      4
    ],
    [
      8,
      41,
      0
    ],
    [
      8,
      41,
      1
    ],
    [
      8,
      41,
      2
    ],
    [
      8,
      41,
      3
    ],
    [
      8,
      41,
      4
    ],
    [
      8,
      42,
      0
    ],
    [
      8,
      42,
      1
    ],
    [
      8,
      42,
      2
    ],
    [
      8,
      42,
      3
    ],
    [
      8,
      42,
      4
    ],
    [
      8,
      43,
      0
    ],
    [
      8,
      43,
      1
    ],
    [
      8,
      43,
      2
    ],
    [
      8,
      43,
      3
    ],
    [
      8,
      43,
      4
    ],
    [
      8,
      44,
      0
    ],
    [
      8,
      44,
      1
    ],
    [
      8,
      44,
      2
    ],
    [
      8,
      44,
      3
    ],
    [
      8,
      44,
      4
    ],
    [
      8,
      45,
      0
    ],
    [
      8,
      45,
      1
    ],
    [
      8,
      45,
      2
    ],
    [
      8,
      45,
      3
    ],
    [
      8,
      45,
      4
    ],
    [
      8,
      46,
      0
    ],
    [
      8,
      46,
      1
    ],
    [
      8,
      46,
      2
    ],
    [
      8,
      46,
      3
    ],
    [
      8,
      46,
      4
    ],
    [
      8,
      47,
      0
    ],
    [
      8,
      47,
      1
    ],
    [
      8,
      47,
      2
    ],
    [
      8,
      47,
      3
    ],
    [
      8,
      47,
      4
    ],
    [
      8,
      48,
      0
    ],
    [
      8,
      48,
      1
    ],
    [
      8,
      48,
      2
    ],
    [
      8,
      48,
      3
    ],
    [
      8,
      48,
      4
    ],
    [
      8,
      49,
      0
    ],
    [
      8,
      49,
      1
    ],
    [
      8,
      49,
      2
    ],
    [
      8,
      49,
      3
    ],
    [
      8,
      49,
      4
    ],
    [
      8,
      50,
      0
    ],
    [
      8,
      50,
      1
    ],
    [
      8,
      50,
      2
    ],
    [
      8,
      50,
      3
    ],
    [
      8,
      50,
      4
    ],
    [
      8,
      51,
      0
    ],
    [
      8,
      51,
      1
    ],
    [
      8,
      51,
      2
    ],
    [
      8,
      51,
      3
    ],
    [
      8,
      51,
      4
    ],
    [
      8,
      52,
      0
    ],
    [
      8,
      52,
      1
    ],
    [
      8,
      52,
      2
    ],
    [
      8,
      52,
      3
    ],
    [
      8,
      52,
      4
    ],
    [
      8,
      53,
      0
    ],
    [
      8,
      53,
      1
    ],
    [
      8,
      53,
      2
    ],
    [
      8,
      53,
      3
    ],
    [
      8,
      53,
      4
    ],
    [
      8,
      54,
      0
    ],
    [
      8,
      54,
      1
    ],
    [
      8,
      54,
      2
    ],
    [
      8,
      54,
      3
    ],
    [
      8,
      54,
      4
    ],
    [
      8,
      55,
      0
    ],
    [
      8,
      55,
      1
    ],
    [
      8,
      55,
      2
    ],
    [
      8,
      55,
      3
    ],
    [
      8,
      55,
      4
    ],
    [
      8,
      56,
      0
    ],
    [
      8,
      56,
      1
    ],
    [
      8,
      56,
      2
    ],
    [
      8,
      56,
      3
    ],
    [
      8,
      56,
      4
    ],
    [
      8,
      57,
      0
    ],
    [
      8,
      57,
      1
    ],
    [
      8,
      57,
      2
    ],
    [
      8,
      57,
      3
    ],
    [
      8,
      57,
      4
    ],
    [
      8,
      58,
      0
    ],
    [
      8,
      58,
      1
    ],
    [
      8,
      58,
      2
    ],
    [
      8,
      58,
      3
    ],
    [
      8,
      58,
      4
    ],
    [
      8,
      59,
      0
    ],
    [
      8,
      59,
      1
    ],
    [
      8,
      59,
      2
    ],
    [
      8,
      59,
      3
    ],
    [
      8,
      59,
      4
    ],
    [
      8,
      60,
      0
    ],
    [
      8,
      60,
      1
    ],
    [
      8,
      60,
      2
    ],
    [
      8,
      60,
      3
    ],
    [
      8,
      60,
      4
    ],
    [
      8,
      61,
      0
    ],
    [
      8,
      61,
      1
    ],
    [
      8,
      61,
      2
    ],
    [
      8,
      61,
      3
    ],
    [
      8,
      61,
      4
    ],
    [
      8,
      62,
      0
    ],
    [
      8,
      62,
      1
    ],
    [
      8,
      62,
      2
    ],
    [
      8,
      62,
      3
    ],
    [
      8,
      62,
      4
    ],
    [
      8,
      63,
      0
    ],
    [
      8,
      63,
      1
    ],
    [
      8,
      63,
      2
    ],
    [
      8,
      63,
      3
    ],
    [
      8,
      63,
      4
    ],
    [
      8,
      64,
      0
    ],
    [
      8,
      64,
      1
    ],
    [
      8,
      64,
      2
    ],
    [
      8,
      64,
      3
    ],
    [
      8,
      64,
      4
    ],
    [
      8,
      65,
      0
    ],
    [
      8,
      65,
      1
    ],
    [
      8,
      65,
      2
    ],
    [
      8,
      65,
      3
    ],
    [
      8,
      65,
      4
    ],
    [
      8,
      66,
      0
    ],
    [
      8,
      66,
      1
    ],
    [
      8,
      66,
      2
    ],
    [
      8,
      66,
      3
    ],
    [
      8,
      66,
      4
    ],
    [
      8,
      67,
      0
    ],
    [
      8,
      67,
      1
    ],
    [
      8,
      67,
      2
    ],
    [
      8,
      67,
      3
    ],
    [
      8,
      67,
      4
    ],
    [
      22,
      0,
      0
    ],
    [
      22,
      0,
      1
    ],
    [
      22,
      0,
      2
    ],
    [
      22,
      0,
      3
    ],
    [
      22,
      0,
      4
    ],
    [
      22,
      1,
      0
    ],
    [
      22,
      1,
      1
    ],
    [
      22,
      1,
      2
    ],
    [
      22,
      1,
      3
    ],
    [
      22,
      1,
      4
    ],
    [
      22,
      2,
      0
    ],
    [
      22,
      2,
      1
    ],
    [
      22,
      2,
      2
    ],
    [
      22,
      2,
      3
    ],
    [
      22,
      2,
      4
    ],
    [
      22,
      3,
      0
    ],
    [
      22,
      3,
      1
    ],
    [
      22,
      3,
      2
    ],
    [
      22,
      3,
      3
    ],
    [
      22,
      3,
      4
    ],
    [
      22,
      4,
      0
    ],
    [
      22,
      4,
      1
    ],
    [
      22,
      4,
      2
    ],
    [
      22,
      4,
      3
    ],
    [
      22,
      4,
      4
    ],
    [
      22,
      5,
      0
    ],
    [
      22,
      5,
      1
    ],
    [
      22,
      5,
      2
    ],
    [
      22,
      5,
      3
    ],
    [
      22,
      5,
      4
    ],
    [
      22,
      6,
      0
    ],
    [
      22,
      6,
      1
    ],
    [
      22,
      6,
      2
    ],
    [
      22,
      6,
      3
    ],
    [
      22,
      6,
      4
    ],
    [
      22,
      7,
      0
    ],
    [
      22,
      7,
      1
    ],
    [
      22,
      7,
      2
    ],
    [
      22,
      7,
      3
    ],
    [
      22,
      7,
      4
    ],
    [
      22,
      8,
      0
    ],
    [
      22,
      8,
      1
    ],
    [
      22,
      8,
      2
    ],
    [
      22,
      8,
      3
    ],
    [
      22,
      8,
      4
    ],
    [
      22,
      9,
      0
    ],
    [
      22,
      9,
      1
    ],
    [
      22,
      9,
      2
    ],
    [
      22,
      9,
      3
    ],
    [
      22,
      9,
      4
    ],
    [
      22,
      10,
      0
    ],
    [
      22,
      10,
      1
    ],
    [
      22,
      10,
      2
    ],
    [
      22,
      10,
      3
    ],
    [
      22,
      10,
      4
    ],
    [
      22,
      11,
      0
    ],
    [
      22,
      11,
      1
    ],
    [
      22,
      11,
      2
    ],
    [
      22,
      11,
      3
    ],
    [
      22,
      11,
      4
    ],
    [
      22,
      12,
      0
    ],
    [
      22,
      12,
      1
    ],
    [
      22,
      12,
      2
    ],
    [
      22,
      12,
      3
    ],
    [
      22,
      12,
      4
    ],
    [
      22,
      13,
      0
    ],
    [
      22,
      13,
      1
    ],
    [
      22,
      13,
      2
    ],
    [
      22,
      13,
      3
    ],
    [
      22,
      13,
      4
    ],
    [
      22,
      14,
      0
    ],
    [
      22,
      14,
      1
    ],
    [
      22,
      14,
      2
    ],
    [
      22,
      14,
      3
    ],
    [
      22,
      14,
      4
    ],
    [
      22,
      15,
      0
    ],
    [
      22,
      15,
      1
    ],
    [
      22,
      15,
      2
    ],
    [
      22,
      15,
      3
    ],
    [
      22,
      15,
      4
    ],
    [
      22,
      16,
      0
    ],
    [
      22,
      16,
      1
    ],
    [
      22,
      16,
      2
    ],
    [
      22,
      16,
      3
    ],
    [
      22,
      16,
      4
    ],
    [
      22,
      17,
      0
    ],
    [
      22,
      17,
      1
    ],
    [
      22,
      17,
      2
    ],
    [
      22,
      17,
      3
    ],
    [
      22,
      17,
      4
    ],
    [
      22,
      18,
      0
    ],
    [
      22,
      18,
      1
    ],
    [
      22,
      18,
      2
    ],
    [
      22,
      18,
      3
    ],
    [
      22,
      18,
      4
    ],
    [
      22,
      19,
      0
    ],
    [
      22,
      19,
      1
    ],
    [
      22,
      19,
      2
    ],
    [
      22,
      19,
      3
    ],
    [
      22,
      19,
      4
    ],
    [
      22,
      20,
      0
    ],
    [
      22,
      20,
      1
    ],
    [
      22,
      20,
      2
    ],
    [
      22,
      20,
      3
    ],
    [
      22,
      20,
      4
    ],
    [
      22,
      21,
      0
    ],
    [
      22,
      21,
      1
    ],
    [
      22,
      21,
      2
    ],
    [
      22,
      21,
      3
    ],
    [
      22,
      21,
      4
    ],
    [
      22,
      22,
      0
    ],
    [
      22,
      22,
      1
    ],
    [
      22,
      22,
      2
    ],
    [
      22,
      22,
      3
    ],
    [
      22,
      22,
      4
    ],
    [
      22,
      23,
      0
    ],
    [
      22,
      23,
      1
    ],
    [
      22,
      23,
      2
    ],
    [
      22,
      23,
      3
    ],
    [
      22,
      23,
      4
    ],
    [
      22,
      24,
      0
    ],
    [
      22,
      24,
      1
    ],
    [
      22,
      24,
      2
    ],
    [
      22,
      24,
      3
    ],
    [
      22,
      24,
      4
    ],
    [
      22,
      25,
      0
    ],
    [
      22,
      25,
      1
    ],
    [
      22,
      25,
      2
    ],
    [
      22,
      25,
      3
    ],
    [
      22,
      25,
      4
    ],
    [
      22,
      26,
      0
    ],
    [
      22,
      26,
      1
    ],
    [
      22,
      26,
      2
    ],
    [
      22,
      26,
      3
    ],
    [
      22,
      26,
      4
    ],
    [
      22,
      27,
      0
    ],
    [
      22,
      27,
      1
    ],
    [
      22,
      27,
      2
    ],
    [
      22,
      27,
      3
    ],
    [
      22,
      27,
      4
    ],
    [
      22,
      28,
      0
    ],
    [
      22,
      28,
      1
    ],
    [
      22,
      28,
      2
    ],
    [
      22,
      28,
      3
    ],
    [
      22,
      28,
      4
    ],
    [
      22,
      29,
      0
    ],
    [
      22,
      29,
      1
    ],
    [
      22,
      29,
      2
    ],
    [
      22,
      29,
      3
    ],
    [
      22,
      29,
      4
    ],
    [
      22,
      30,
      0
    ],
    [
      22,
      30,
      1
    ],
    [
      22,
      30,
      2
    ],
    [
      22,
      30,
      3
    ],
    [
      22,
      30,
      4
    ],
    [
      22,
      31,
      0
    ],
    [
      22,
      31,
      1
    ],
    [
      22,
      31,
      2
    ],
    [
      22,
      31,
      3
    ],
    [
      22,
      31,
      4
    ],
    [
      22,
      32,
      0
    ],
    [
      22,
      32,
      1
    ],
    [
      22,
      32,
      2
    ],
    [
      22,
      32,
      3
    ],
    [
      22,
      32,
      4
    ],
    [
      22,
      33,
      0
    ],
    [
      22,
      33,
      1
    ],
    [
      22,
      33,
      2
    ],
    [
      22,
      33,
      3
    ],
    [
      22,
      33,
      4
    ],
    [
      22,
      34,
      0
    ],
    [
      22,
      34,
      1
    ],
    [
      22,
      34,
      2
    ],
    [
      22,
      34,
      3
    ],
    [
      22,
      34,
      4
    ],
    [
      22,
      35,
      0
    ],
    [
      22,
      35,
      1
    ],
    [
      22,
      35,
      2
    ],
    [
      22,
      35,
      3
    ],
    [
      22,
      35,
      4
    ],
    [
      22,
      36,
      0
    ],
    [
      22,
      36,
      1
    ],
    [
      22,
      36,
      2
    ],
    [
      22,
      36,
      3
    ],
    [
      22,
      36,
      4
    ],
    [
      22,
      37,
      0
    ],
    [
      22,
      37,
      1
    ],
    [
      22,
      37,
      2
    ],
    [
      22,
      37,
      3
    ],
    [
      22,
      37,
      4
    ],
    [
      22,
      38,
      0
    ],
    [
      22,
      38,
      1
    ],
    [
      22,
      38,
      2
    ],
    [
      22,
      38,
      3
    ],
    [
      22,
      38,
      4
    ],
    [
      22,
      39,
      0
    ],
    [
      22,
      39,
      1
    ],
    [
      22,
      39,
      2
    ],
    [
      22,
      39,
      3
    ],
    [
      22,
      39,
      4
    ],
    [
      22,
      40,
      0
    ],
    [
      22,
      40,
      1
    ],
    [
      22,
      40,
      2
    ],
    [
      22,
      40,
      3
    ],
    [
      22,
      40,
      4
    ],
    [
      22,
      41,
      0
    ],
    [
      22,
      41,
      1
    ],
    [
      22,
      41,
      2
    ],
    [
      22,
      41,
      3
    ],
    [
      22,
      41,
      4
    ],
    [
      22,
      42,
      0
    ],
    [
      22,
      42,
      1
    ],
    [
      22,
      42,
      2
    ],
    [
      22,
      42,
      3
    ],
    [
      22,
      42,
      4
    ],
    [
      22,
      43,
      0
    ],
    [
      22,
      43,
      1
    ],
    [
      22,
      43,
      2
    ],
    [
      22,
      43,
      3
    ],
    [
      22,
      43,
      4
    ],
    [
      22,
      44,
      0
    ],
    [
      22,
      44,
      1
    ],
    [
      22,
      44,
      2
    ],
    [
      22,
      44,
      3
    ],
    [
      22,
      44,
      4
    ],
    [
      22,
      45,
      0
    ],
    [
      22,
      45,
      1
    ],
    [
      22,
      45,
      2
    ],
    [
      22,
      45,
      3
    ],
    [
      22,
      45,
      4
    ],
    [
      22,
      46,
      0
    ],
    [
      22,
      46,
      1
    ],
    [
      22,
      46,
      2
    ],
    [
      22,
      46,
      3
    ],
    [
      22,
      46,
      4
    ],
    [
      22,
      47,
      0
    ],
    [
      22,
      47,
      1
    ],
    [
      22,
      47,
      2
    ],
    [
      22,
      47,
      3
    ],
    [
      22,
      47,
      4
    ],
    [
      22,
      48,
      0
    ],
    [
      22,
      48,
      1
    ],
    [
      22,
      48,
      2
    ],
    [
      22,
      48,
      3
    ],
    [
      22,
      48,
      4
    ],
    [
      22,
      49,
      0
    ],
    [
      22,
      49,
      1
    ],
    [
      22,
      49,
      2
    ],
    [
      22,
      49,
      3
    ],
    [
      22,
      49,
      4
    ],
    [
      22,
      50,
      0
    ],
    [
      22,
      50,
      1
    ],
    [
      22,
      50,
      2
    ],
    [
      22,
      50,
      3
    ],
    [
      22,
      50,
      4
    ],
    [
      22,
      51,
      0
    ],
    [
      22,
      51,
      1
    ],
    [
      22,
      51,
      2
    ],
    [
      22,
      51,
      3
    ],
    [
      22,
      51,
      4
    ],
    [
      22,
      52,
      0
    ],
    [
      22,
      52,
      1
    ],
    [
      22,
      52,
      2
    ],
    [
      22,
      52,
      3
    ],
    [
      22,
      52,
      4
    ],
    [
      22,
      53,
      0
    ],
    [
      22,
      53,
      1
    ],
    [
      22,
      53,
      2
    ],
    [
      22,
      53,
      3
    ],
    [
      22,
      53,
      4
    ],
    [
      22,
      54,
      0
    ],
    [
      22,
      54,
      1
    ],
    [
      22,
      54,
      2
    ],
    [
      22,
      54,
      3
    ],
    [
      22,
      54,
      4
    ],
    [
      22,
      55,
      0
    ],
    [
      22,
      55,
      1
    ],
    [
      22,
      55,
      2
    ],
    [
      22,
      55,
      3
    ],
    [
      22,
      55,
      4
    ],
    [
      22,
      56,
      0
    ],
    [
      22,
      56,
      1
    ],
    [
      22,
      56,
      2
    ],
    [
      22,
      56,
      3
    ],
    [
      22,
      56,
      4
    ],
    [
      22,
      57,
      0
    ],
    [
      22,
      57,
      1
    ],
    [
      22,
      57,
      2
    ],
    [
      22,
      57,
      3
    ],
    [
      22,
      57,
      4
    ],
    [
      22,
      58,
      0
    ],
    [
      22,
      58,
      1
    ],
    [
      22,
      58,
      2
    ],
    [
      22,
      58,
      3
    ],
    [
      22,
      58,
      4
    ],
    [
      22,
      59,
      0
    ],
    [
      22,
      59,
      1
    ],
    [
      22,
      59,
      2
    ],
    [
      22,
      59,
      3
    ],
    [
      22,
      59,
      4
    ],
    [
      22,
      60,
      0
    ],
    [
      22,
      60,
      1
    ],
    [
      22,
      60,
      2
    ],
    [
      22,
      60,
      3
    ],
    [
      22,
      60,
      4
    ],
    [
      22,
      61,
      0
    ],
    [
      22,
      61,
      1
    ],
    [
      22,
      61,
      2
    ],
    [
      22,
      61,
      3
    ],
    [
      22,
      61,
      4
    ],
    [
      22,
      62,
      0
    ],
    [
      22,
      62,
      1
    ],
    [
      22,
      62,
      2
    ],
    [
      22,
      62,
      3
    ],
    [
      22,
      62,
      4
    ],
    [
      22,
      63,
      0
    ],
    [
      22,
      63,
      1
    ],
    [
      22,
      63,
      2
    ],
    [
      22,
      63,
      3
    ],
    [
      22,
      63,
      4
    ],
    [
      22,
      64,
      0
    ],
    [
      22,
      64,
      1
    ],
    [
      22,
      64,
      2
    ],
    [
      22,
      64,
      3
    ],
    [
      22,
      64,
      4
    ],
    [
      22,
      65,
      0
    ],
    [
      22,
      65,
      1
    ],
    [
      22,
      65,
      2
    ],
    [
      22,
      65,
      3
    ],
    [
      22,
      65,
      4
    ],
    [
      22,
      66,
      0
    ],
    [
      22,
      66,
      1
    ],
    [
      22,
      66,
      2
    ],
    [
      22,
      66,
      3
    ],
    [
      22,
      66,
      4
    ],
    [
      22,
      67,
      0
    ],
    [
      22,
      67,
      1
    ],
    [
      22,
      67,
      2
    ],
    [
      22,
      67,
      3
    ],
    [
      22,
      67,
      4
    ]
  ],
  "rational_initial_coordinates": [
    "7.087403907269064e-07",
    "7.163959051492908e-07",
    "7.274288069707212e-07",
    "6.986770188162059e-07",
    "2.7058548089365748e-09",
    "4.755617316251901e-09",
    "-1.121781253223002e-09",
    "-1.458695649247852e-09",
    "2.9390892298918884e-11",
    "-3.107229648362726e-09",
    "3.956351189629626e-09",
    "-3.95215283751772e-09",
    "1.3489772822554822e-09",
    "-8.830415286066899e-09",
    "2.8268607829089006e-09",
    "6.89207724202425e-10",
    "6.958831309719803e-07",
    "6.960408923584306e-07",
    "6.96709975362799e-07",
    "6.958730691379894e-07",
    "4.840289854070969e-12",
    "1.846959821473667e-12",
    "-6.355397809239942e-13",
    "-2.2854800614576802e-11",
    "-2.2977199919928804e-13",
    "-1.1896774129008198e-11",
    "1.6870776659277383e-11",
    "-3.249943963297128e-12",
    "2.0729081693325208e-13",
    "-1.8463199565562043e-11",
    "-2.1899487729955993e-13",
    "1.0087015593231186e-11",
    "7.030008197779742e-07",
    "7.170513926765375e-07",
    "7.17726561403926e-07",
    "6.975920586708034e-07",
    "5.576147919778124e-10",
    "-8.404897116475635e-10",
    "-4.6121595215596436e-10",
    "-2.87768509994071e-09",
    "2.0317628608326362e-09",
    "-5.671453086260306e-10",
    "9.09097481658476e-10",
    "-2.4309174988653962e-09",
    "-1.2516797530318677e-11",
    "-2.5236980338641304e-09",
    "1.1609783489530263e-09",
    "4.2266134450869516e-10",
    "6.958767001552655e-07",
    "6.959941026546848e-07",
    "6.964758938475841e-07",
    "6.95869781843886e-07",
    "4.613329700785125e-12",
    "-1.484999788216022e-12",
    "-3.726086162805647e-13",
    "-9.731718632234246e-12",
    "-1.0850823367044992e-12",
    "-1.0360113850442386e-12",
    "3.666609790938129e-12",
    "3.307269490724929e-14",
    "-4.69210999848754e-13",
    "1.214293323334933e-13",
    "2.690377320300061e-13",
    "4.6705448964136094e-12",
    "7.087400827895955e-07",
    "7.163944110238962e-07",
    "7.274253313160772e-07",
    "6.986769942438726e-07",
    "4.598292274363493e-09",
    "-6.1695694445239775e-09",
    "1.1460897988289223e-10",
    "-8.847133361943505e-09",
    "1.6377032352211067e-09",
    "-3.045886999548786e-10",
    "-1.350688478974182e-09",
    "4.019568372411155e-10",
    "-1.7506215437088547e-09",
    "-1.3412894669963938e-09",
    "-2.304069557950617e-09",
    "3.167848624558975e-09",
    "6.958831451934955e-07",
    "6.960409063161122e-07",
    "6.967099845818678e-07",
    "6.958730834175271e-07",
    "1.7540758635749438e-11",
    "-3.4044797702454724e-12",
    "3.923197010511674e-13",
    "-2.4621969799486196e-11",
    "5.716894356571098e-14",
    "5.916985754151454e-12",
    "6.099682006734854e-13",
    "1.5436341869666845e-12",
    "-5.412626781761494e-13",
    "1.6030666781997017e-11",
    "3.1222592315194057e-13",
    "1.4431477171693988e-11",
    "7.095184423321039e-07",
    "7.177829059528284e-07",
    "7.204838471077378e-07",
    "6.997058426261634e-07",
    "1.4359662797608744e-09",
    "1.6109317592976818e-09",
    "7.710142933078138e-10",
    "-5.525805715902603e-09",
    "5.614193653546279e-10",
    "-1.2229573439746376e-09",
    "2.7893396405690654e-09",
    "-2.806078944866345e-09",
    "-2.1557557005972445e-09",
    "1.840423305276264e-09",
    "-3.2617444394468547e-09",
    "3.161979383315756e-10",
    "6.958912937057033e-07",
    "6.96119794333408e-07",
    "6.970896912318483e-07",
    "6.958771427530087e-07",
    "8.282209490621018e-13",
    "-7.823288495176074e-12",
    "2.2568115812141204e-13",
    "-3.621379832199167e-11",
    "-2.5735851627046902e-12",
    "-5.7887484853248505e-12",
    "1.3573593427197142e-11",
    "-1.756457469827735e-11",
    "-1.99665660212008e-12",
    "-5.3411321167152884e-11",
    "-1.878963486587485e-12",
    "1.3384692540455399e-12",
    "0.0018628939050619588",
    "0.0047737814006436445",
    "0.0012290110317800826",
    "0.009991043442013589",
    "0.001775826722542842",
    "0.0013692709416280463",
    "0.0013830525295041645",
    "0.0021164633575205807",
    "-0.0036862241524886746",
    "-0.00029160209309242083",
    "-0.0015977628187183017",
    "-0.00043908071244726433",
    "0.0034763994148124507",
    "0.0008706945855941412",
    "0.004870423109323521",
    "0.0031115438249552083",
    "0.007856569051363001",
    "0.08294455194233213",
    "0.03271182002918537",
    "0.0003517018662997927",
    "-0.017571762869842987",
    "0.006366527395980555",
    "-0.0009358023166555772",
    "0.020434446692474892",
    "0.005326304995978",
    "0.0018105559186746836",
    "0.018515656651982286",
    "0.014711955944352298",
    "0.001371762305329255",
    "-0.04791261855153001",
    "-0.000862703318301246",
    "0.0028642067930027644",
    "7.038948349554723e-07",
    "7.074033326130259e-07",
    "7.138690406378553e-07",
    "6.976573108666288e-07",
    "-1.6118813935859172e-10",
    "5.817538246285404e-10",
    "-3.994725540059265e-10",
    "-2.1344984895810253e-09",
    "2.4080300021855586e-10",
    "-5.718525594444677e-10",
    "-3.45137231080162e-10",
    "-2.2047396560103968e-09",
    "1.2029650240773536e-10",
    "-2.3816044186147533e-09",
    "6.110009880126027e-10",
    "-1.4631575773187607e-11",
    "6.958799768838354e-07",
    "6.960147692455294e-07",
    "6.965896969165265e-07",
    "6.958718397930634e-07",
    "5.244793698643112e-12",
    "-9.512621543926097e-13",
    "-7.777476439777453e-13",
    "-1.5261276253697878e-11",
    "-1.1519545330555416e-12",
    "-5.730210237469167e-12",
    "7.826602730851543e-12",
    "-5.556304075098019e-12",
    "-6.760488999651127e-13",
    "-9.622106690064373e-12",
    "-1.0433211944228592e-12",
    "5.485159019711464e-12",
    "7.058220812415777e-07",
    "7.199474586576133e-07",
    "7.143899485314256e-07",
    "6.97523297584088e-07",
    "1.0677021490322376e-09",
    "-1.9055144128050898e-11",
    "-3.7756751050935615e-10",
    "-3.0114907813777922e-09",
    "8.118319058503394e-10",
    "7.880055657530974e-11",
    "5.297645172070173e-09",
    "-1.866753407077801e-09",
    "7.629682509013006e-12",
    "-3.1693638240255336e-09",
    "4.5150186796419053e-10",
    "4.564811148339608e-10",
    "6.958774234208264e-07",
    "6.959976057198923e-07",
    "6.965075182246312e-07",
    "6.958701000545731e-07",
    "4.2353450903558795e-12",
    "-1.003658999022047e-12",
    "-1.0359564556048782e-13",
    "-1.4040444231206465e-11",
    "-5.619965565682781e-13",
    "-3.07478905510165e-12",
    "6.848765061691399e-12",
    "-2.554447763500315e-12",
    "-4.326292165005086e-13",
    "-1.0686370305570277e-11",
    "-1.8360504362806904e-13",
    "6.8435020789656756e-12",
    "7.075142618222077e-07",
    "7.20939553026771e-07",
    "7.229611500598159e-07",
    "6.988949410579685e-07",
    "3.127979055718658e-09",
    "-9.142347191387144e-10",
    "-7.089611806730679e-11",
    "-9.37278508242584e-09",
    "3.252464690409711e-09",
    "-2.3358181957183173e-09",
    "-5.12726304178003e-09",
    "1.5631269547522813e-09",
    "-8.907751551261393e-10",
    "5.25501021903868e-09",
    "-3.92406034953791e-11",
    "-1.476056975618255e-09",
    "6.958908820422878e-07",
    "6.961232707713383e-07",
    "6.970021748686303e-07",
    "6.958759852922854e-07",
    "2.7223899248317306e-11",
    "-8.892592776044591e-13",
    "-3.567520062310158e-13",
    "-3.5928303708255985e-11",
    "-2.102642173998922e-12",
    "1.9482301068543766e-11",
    "-1.2977390831751035e-11",
    "8.102471597183587e-12",
    "-4.0169664353032344e-13",
    "5.75788483098311e-11",
    "1.0577465762398937e-12",
    "1.3071151531326626e-11",
    "7.573202840529398e-07",
    "9.477794180230873e-07",
    "7.987545860065e-07",
    "2.1771618512772604e-06",
    "1.0607945947318061e-06",
    "7.745512231473302e-08",
    "-4.1786217646392297e-08",
    "-1.2620310494964907e-07",
    "-8.641444620471259e-08",
    "6.850497460692435e-09",
    "-5.502912023483857e-07",
    "7.521886473990725e-09",
    "-1.2297375006338408e-07",
    "1.4569177766652603e-07",
    "-1.9829767084037507e-07",
    "-7.118502690658373e-08",
    "-2.617320838448776e-08",
    "2.029125951386282e-07",
    "-8.413151663595154e-08",
    "-9.996896251958953e-08",
    "1.2692287625012386e-07",
    "-2.837365437881562e-07",
    "-2.1511923726832894e-07",
    "-2.5821297469968623e-08",
    "6.650819763328843e-07",
    "0.002821332850284021",
    "0.01501203758615019",
    "0.016641579197190056",
    "0.1438289115062705",
    "0.010905690430729921",
    "-0.005441895681990131",
    "-0.006209459200270719",
    "0.00915692828835606",
    "-0.002427662858385494",
    "0.01347151385807112",
    "-0.039693553177531864",
    "-0.0008592417067558544",
    "-0.02685427652756617",
    "0.0012999728089715331",
    "0.01820385763362558",
    "-0.003388032568065314",
    "-0.001890159839735323",
    "0.016847180425385192",
    "0.004815197964845412",
    "-0.003427301513226107",
    "-0.0198438606074067",
    "-0.012659399824020248",
    "-0.032318258044462936",
    "-0.011638695962529432",
    "0.031062633924901106",
    "7.09042084331739e-07",
    "7.167564554252625e-07",
    "7.201749905934857e-07",
    "6.991227256973098e-07",
    "4.195547055781312e-09",
    "8.834955642615028e-10",
    "-7.93845184204857e-11",
    "-5.137983742582136e-09",
    "4.641778421944718e-10",
    "-1.4188533637476485e-09",
    "2.450762871688559e-09",
    "-1.490841467974421e-09",
    "-1.2803125493885622e-09",
    "-8.404318334440714e-10",
    "-1.4675613145595538e-09",
    "1.0353648100104663e-09",
    "6.958924075807884e-07",
    "6.961337727346921e-07",
    "6.970982421985967e-07",
    "6.958771782902882e-07",
    "1.3377578352676381e-11",
    "-9.319070787284917e-12",
    "8.704093705217801e-13",
    "-7.155642658204413e-11",
    "1.9745787543834333e-13",
    "-1.2148379029189168e-11",
    "2.0977863263411797e-11",
    "-1.1065142122365254e-11",
    "-6.690473223788965e-13",
    "-1.9223620254935125e-11",
    "-1.6255100441343274e-12",
    "1.1493591201353322e-11",
    "7.01224431370193e-07",
    "7.113876836899818e-07",
    "7.226370180448536e-07",
    "6.968135632732844e-07",
    "-1.16421297012228e-10",
    "-9.8422424358786e-10",
    "-8.07543294213239e-11",
    "4.836226124987114e-10",
    "6.141671346072859e-10",
    "-6.457352546796445e-10",
    "6.930239333726725e-10",
    "-6.921405461965474e-10",
    "-7.239183684022328e-11",
    "-3.9666903733570135e-09",
    "4.7555588332092195e-11",
    "3.950151982896343e-11",
    "6.958709288259544e-07",
    "6.95936077056679e-07",
    "6.962202668630577e-07",
    "6.958670543583342e-07",
    "-1.049889380144409e-12",
    "6.066111053813616e-14",
    "-7.245098236288751e-15",
    "-1.016135327887722e-12",
    "-1.2734700843207976e-13",
    "-2.6918863529885115e-12",
    "2.8461211791847126e-12",
    "2.212706456304137e-13",
    "-1.2593231053753171e-13",
    "-5.14280080614017e-12",
    "2.2596753174305489e-13",
    "1.8984048549949495e-13",
    "7.012244419011382e-07",
    "7.113879211386899e-07",
    "7.226383304811539e-07",
    "6.968135512455549e-07",
    "6.23150062266413e-10",
    "3.894248759279693e-10",
    "1.0788222950362687e-10",
    "-3.6233139422223727e-09",
    "-4.6892188253142e-10",
    "-1.6198349556363128e-10",
    "3.2488392560232824e-10",
    "1.1384985720073576e-09",
    "1.1099284357581365e-11",
    "-1.6858753546159912e-09",
    "-3.9947445627873826e-10",
    "6.263455068708924e-10",
    "6.958709143284556e-07",
    "6.959360624924701e-07",
    "6.962202531874477e-07",
    "6.958670397753491e-07",
    "2.382388353103795e-12",
    "8.098341993503924e-14",
    "7.988066517666869e-14",
    "-5.205106765818944e-12",
    "2.358468387248828e-13",
    "-6.512918507673463e-13",
    "1.8780069012049067e-12",
    "-2.1466812706076688e-13",
    "9.762107153364982e-14",
    "-6.22809098361995e-13",
    "-1.0795928452313535e-13",
    "2.6188076257602053e-12",
    "7.046504343959755e-07",
    "7.154424374946317e-07",
    "7.253439066302985e-07",
    "6.976131754491552e-07",
    "-2.317369456453594e-09",
    "3.227506369859802e-09",
    "-6.301605886865786e-10",
    "-8.855196908017592e-09",
    "1.1727735113496266e-09",
    "-1.5467068103436166e-09",
    "1.6431837116572006e-09",
    "1.0018022679320225e-10",
    "-2.735368627989746e-10",
    "-3.1114360572507196e-09",
    "4.4643871520143784e-10",
    "-8.489752025150988e-10",
    "6.958768099086643e-07",
    "6.959902108468514e-07",
    "6.964858832756238e-07",
    "6.958700347593881e-07",
    "-3.142786730483845e-12",
    "2.894164919941637e-12",
    "-2.925251984974788e-13",
    "3.438638840680796e-12",
    "1.6739760516153235e-13",
    "-2.7323471678490944e-12",
    "4.230853276052354e-12",
    "-1.588461332551954e-12",
    "-8.505391888191119e-14",
    "-2.6785798429296656e-11",
    "-1.5278831997570745e-13",
    "-1.6018092116770124e-12",
    "7.030007003443843e-07",
    "7.170504065590577e-07",
    "7.177241243763667e-07",
    "6.975920721982504e-07",
    "-9.852987323984172e-10",
    "-2.5713266037112664e-09",
    "-1.3060750154811808e-10",
    "3.810766249157718e-09",
    "1.7319482498777732e-09",
    "2.1034631734400988e-10",
    "-4.077257730429367e-10",
    "4.8166613354303115e-11",
    "-4.4251684640263796e-10",
    "3.502147198037206e-10",
    "-1.5735000867970437e-09",
    "-6.752422854309085e-10",
    "6.958767265837749e-07",
    "6.959941287730896e-07",
    "6.964759155833912e-07",
    "6.958698080842776e-07",
    "-5.887426568450292e-12",
    "-4.2743589283465023e-13",
    "3.311054525384433e-13",
    "7.80170048199526e-12",
    "-7.94376963787228e-14",
    "-1.907114004800575e-12",
    "-2.547019437440829e-13",
    "1.42252995350878e-12",
    "-4.993799602383351e-13",
    "-5.818347231603059e-12",
    "1.1151086832240846e-12",
    "-4.387467854288277e-12",
    "7.030008197781381e-07",
    "7.170513926764586e-07",
    "7.177265614038901e-07",
    "6.975920586733482e-07",
    "1.0369155309064379e-09",
    "-7.488869950131451e-10",
    "3.8048873242226646e-10",
    "-3.2894330606980923e-09",
    "-9.6132473119097e-10",
    "2.2671728720873935e-10",
    "-2.493966101453901e-10",
    "2.4606810255185096e-09",
    "-2.609696328037992e-10",
    "1.9569755849880883e-09",
    "-2.1334914603239505e-09",
    "6.699967798041629e-10",
    "6.958767001615445e-07",
    "6.959941026550504e-07",
    "6.964758938475152e-07",
    "6.95869781842005e-07",
    "4.912749861923131e-12",
    "1.2208298852275237e-12",
    "5.772609601339549e-13",
    "-2.8917803131443565e-12",
    "1.0359865141742995e-12",
    "4.121808429514107e-12",
    "-3.2544933458601845e-12",
    "8.46104710983856e-13",
    "1.6058723101759039e-13",
    "9.29293802941024e-12",
    "4.2013933889513475e-13",
    "2.4285840243424116e-12",
    "7.111463059044556e-07",
    "7.298629068317714e-07",
    "7.19590232103558e-07",
    "7.042010905058694e-07",
    "-2.954277517373186e-09",
    "2.9096482630381172e-09",
    "-1.977212972717716e-09",
    "-4.311241843788127e-09",
    "7.568477405018886e-09",
    "-2.0048012278430503e-09",
    "-5.4930884920756635e-09",
    "2.1613796025189367e-09",
    "-3.736405955418614e-09",
    "6.32263569292215e-09",
    "-6.0901117953138485e-09",
    "-3.920313572960787e-09",
    "6.959797365268481e-07",
    "6.971534189137429e-07",
    "6.99087091170093e-07",
    "6.958950344731305e-07",
    "-2.101705457713619e-10",
    "-1.071625951538432e-10",
    "-6.981052034869182e-12",
    "6.936061949360742e-10",
    "3.2095972139919474e-11",
    "8.131816689796443e-11",
    "-1.928042579043668e-10",
    "-8.691572638044364e-11",
    "-8.033427281339571e-12",
    "-3.122101965100556e-10",
    "-1.6198999257442043e-11",
    "-1.1453104902131831e-10",
    "6.994448008882717e-07",
    "7.101278724404171e-07",
    "7.22250811879161e-07",
    "6.964670567878215e-07",
    "2.623879841231618e-10",
    "-1.3137426370405527e-09",
    "7.906915127641566e-11",
    "-1.1673590510408797e-09",
    "1.4799600598226288e-10",
    "-2.3365403330587176e-10",
    "2.236486576625127e-10",
    "9.988589933757684e-10",
    "-1.1851764015882478e-10",
    "-1.89262037176006e-09",
    "-6.097746628382045e-10",
    "2.079516865251093e-10",
    "6.958679869552396e-07",
    "6.959093134358302e-07",
    "6.960900087721624e-07",
    "6.958655659183237e-07",
    "2.0668088278488415e-13",
    "2.687227276862656e-14",
    "6.961748272185017e-14",
    "-9.63278314875663e-13",
    "8.929207532069574e-14",
    "-5.080805844523302e-13",
    "7.187142018679732e-13",
    "8.790605686540601e-14",
    "-2.2345576898333243e-14",
    "-8.785815633721045e-13",
    "8.073439741384328e-14",
    "4.2564882099829597e-13",
    "7.005640542272533e-07",
    "7.134490157905197e-07",
    "7.22068422518856e-07",
    "6.967928833908494e-07",
    "-1.0988226208488532e-09",
    "-5.660334317155781e-10",
    "-1.5896019574674182e-10",
    "-4.242261981745105e-09",
    "1.241837938434953e-09",
    "-7.394807093076578e-10",
    "3.0366845731119727e-10",
    "4.857956369877197e-10",
    "-1.909279393491857e-10",
    "-1.4873978302481237e-09",
    "-5.167801333416636e-10",
    "-4.697096207616735e-10",
    "6.95869921166094e-07",
    "6.959274718584269e-07",
    "6.961759728330574e-07",
    "6.958665252681759e-07",
    "-2.2477604303049217e-12",
    "4.974338817108752e-13",
    "8.372873549864081e-15",
    "3.008851035594006e-12",
    "5.8635931273463695e-15",
    "-1.1661133545048e-12",
    "9.975826029349333e-13",
    "1.476349808744005e-14",
    "-1.4794303784646636e-13",
    "-8.133354857768221e-12",
    "2.0797667786770969e-13",
    "-1.5424461898240516e-12",
    "7.00613633385159e-07",
    "7.147285822629345e-07",
    "7.262634363893126e-07",
    "6.967026918024929e-07",
    "-3.2402330839934926e-10",
    "4.987255578183821e-10",
    "6.178757943183098e-11",
    "-1.0057976047881964e-08",
    "4.585766037200076e-11",
    "-2.1135404972087514e-10",
    "-3.859037281945114e-10",
    "2.5372448009826162e-09",
    "-1.4010790421069996e-10",
    "-8.384207253693841e-10",
    "-1.0006335286962654e-09",
    "3.580140737232994e-10",
    "6.958698267971016e-07",
    "6.959264545772429e-07",
    "6.961741603716864e-07",
    "6.95866512201274e-07",
    "3.8678405863138933e-13",
    "6.98376068573012e-13",
    "7.16282921915938e-14",
    "2.7921592144765197e-13",
    "2.9531669950327e-13",
    "4.0093411467703925e-13",
    "2.5073575083431133e-13",
    "-4.798320338341817e-13",
    "1.919541092272611e-14",
    "-4.589196294989791e-12",
    "-5.213676122079536e-14",
    "3.0016386758020563e-13",
    "0.010890209969086715",
    "0.01514793599755298",
    "0.027036557936060985",
    "0.0001810517149743664",
    "-0.009792375877241277",
    "0.004554944381537598",
    "-0.001393344871060079",
    "0.008527890945196168",
    "0.0011388051083517483",
    "-0.0008100741864728153",
    "-0.008309915393322173",
    "-0.016542636961151054",
    "0.00014959078741037823",
    "0.01835187174391523",
    "-0.0011977796758036602",
    "-0.002054095165787997",
    "6.959301795903037e-07",
    "6.964660940806197e-07",
    "6.984780636476003e-07",
    "6.958905820549836e-07",
    "-6.426433793991082e-11",
    "-4.077759842980467e-11",
    "-1.188777973854818e-11",
    "3.922343861198788e-10",
    "1.3934944992096883e-11",
    "2.7886424750312628e-11",
    "-6.347961406411335e-11",
    "-1.3944318623000168e-10",
    "-4.93526529452629e-12",
    "6.718510745425859e-11",
    "-2.5219492954119483e-11",
    "-7.006666205998521e-11",
    "7.03145822306117e-07",
    "7.158155534800752e-07",
    "7.240425004410964e-07",
    "6.9720746066934e-07",
    "1.1840514805688263e-09",
    "2.275359896944998e-09",
    "1.0539881708964049e-10",
    "7.637132490541575e-09",
    "-5.176858550565759e-10",
    "-2.6187246125899567e-10",
    "1.0306767152618384e-09",
    "1.1011230663009185e-09",
    "-7.140895224249307e-11",
    "-5.79646467550309e-09",
    "-3.6667236957421736e-10",
    "-3.6409031127521525e-10",
    "6.958745705652283e-07",
    "6.959704016344188e-07",
    "6.963818683538192e-07",
    "6.958688486984741e-07",
    "-3.963141947696953e-12",
    "1.4801743920357024e-12",
    "-3.6019167467134176e-14",
    "6.7147857538071895e-12",
    "5.035670818805629e-13",
    "-2.4014538416737686e-12",
    "2.8887253342806685e-12",
    "-4.421985027499839e-15",
    "2.0624634854795125e-13",
    "-1.0560793382256251e-11",
    "-1.1620104615874e-13",
    "-2.3331085532382537e-12",
    "7.20801108846785e-07",
    "8.503644755474569e-07",
    "8.047067782828577e-07",
    "6.980672374760152e-07",
    "-2.2583917321649243e-08",
    "2.662249324376314e-08",
    "-1.8467050580604695e-09",
    "2.586954345424779e-08",
    "-7.575935016693366e-10",
    "-6.982769434208558e-09",
    "-4.3511259262596484e-08",
    "-2.3261679672464854e-08",
    "1.3236998982507939e-09",
    "9.757331802461576e-08",
    "-6.218243691464074e-09",
    "-1.3087244435766904e-09",
    "6.95878239782474e-07",
    "6.960073776435721e-07",
    "6.965526489315825e-07",
    "6.958704775243272e-07",
    "-3.4482435263349014e-12",
    "1.857780267224512e-12",
    "-3.8368916985061407e-13",
    "1.9421950212007002e-11",
    "7.165268071118347e-13",
    "3.6415037366758784e-12",
    "-6.35751111994687e-12",
    "-1.6631592262544813e-12",
    "1.8219986195465568e-13",
    "8.780111377034507e-12",
    "-6.889972560510643e-13",
    "-4.990026125277846e-12",
    "0.014257208163478514",
    "0.0011393337593362312",
    "0.011877561257979933",
    "0.12761172798844747",
    "0.004649213507004972",
    "0.0001430139252708437",
    "-0.004044643348105813",
    "-0.003069910996470552",
    "-0.0015071057883506804",
    "-0.002905822686296096",
    "-0.003633988017856311",
    "0.00040921615332446386",
    "-0.006253986701832329",
    "0.0013092335313612052",
    "-0.021525261584007593",
    "0.0031464166843191738",
    "-0.011599038215049234",
    "0.015325996881715553",
    "-0.0032231236359777883",
    "0.001468392405636743",
    "0.0011684387473872666",
    "-0.00031225204611366985",
    "0.003841469357579841",
    "-0.001664621595443461",
    "0.011113647049678132",
    "0.00039093298558982886",
    "0.00557071912093926",
    "0.006801002005827295",
    "0.08960808924841651",
    "0.0017452931841871822",
    "-0.0003672439960605185",
    "0.0015290715792205263",
    "0.0031829953866422205",
    "-8.572059432756885e-05",
    "-0.0031074717304589447",
    "-0.020662352395434652",
    "0.00296215653932395",
    "0.018415664011550918",
    "-0.001077371132774278",
    "-0.009975639067012647",
    "-0.0014255046424360655",
    "0.00046323699048828694",
    "0.004890497095263926",
    "-0.0007763864526532761",
    "0.0052119644040889",
    "0.006987891200185666",
    "0.00044986351058990315",
    "0.014615100914376119",
    "-0.003060658940252851",
    "-0.004787873456129578",
    "7.263982428966792e-07",
    "7.393777179502142e-07",
    "9.886586347586269e-07",
    "7.13857631222598e-07",
    "9.925546095296456e-09",
    "6.392688508813089e-08",
    "-1.3999008297709517e-08",
    "3.153053244810799e-08",
    "-9.538065800729565e-09",
    "-6.088047115075215e-08",
    "1.3920036424769884e-08",
    "5.240620067807948e-09",
    "-5.027901391773162e-09",
    "-2.8756511456012996e-08",
    "3.733257502044336e-09",
    "-1.5392113745258216e-08",
    "6.959041786625857e-07",
    "6.962555563072667e-07",
    "6.975810626147606e-07",
    "6.958816875987441e-07",
    "-4.6991907435502766e-11",
    "6.813216002344683e-12",
    "-1.7626583304651235e-12",
    "2.1958576641448612e-11",
    "1.2048615902437659e-12",
    "-1.3212348618851253e-11",
    "1.5937050584189482e-11",
    "-9.477009518369851e-12",
    "-3.5818439073346255e-13",
    "-9.656999241482519e-11",
    "-2.2697171753177126e-12",
    "-4.5555842511059324e-11",
    "7.005798355312936e-07",
    "7.07456310160646e-07",
    "7.097117385890219e-07",
    "6.966914855988398e-07",
    "-2.0973643597766897e-10",
    "-2.1374266703168644e-10",
    "-5.6614909354622606e-11",
    "1.0460385342911408e-12",
    "2.3557672948434123e-10",
    "2.0208163414083664e-10",
    "4.2071751242647947e-10",
    "2.68043251754326e-10",
    "-1.1307538416857042e-10",
    "-2.342876035109692e-09",
    "-3.378827906695879e-10",
    "9.86256492654702e-11",
    "6.958701449259228e-07",
    "6.959281541709644e-07",
    "6.961809258411216e-07",
    "6.958667221725552e-07",
    "-2.7363638532406274e-13",
    "4.748783801080194e-13",
    "2.4562959823164868e-14",
    "-2.177198761174765e-13",
    "6.715128150322409e-14",
    "-1.422199731417576e-12",
    "1.8133079133631208e-12",
    "-5.906624034568735e-13",
    "-6.790722843313624e-14",
    "-4.828884206713189e-12",
    "3.089730406092822e-14",
    "6.369531518680166e-13",
    "7.021291634388366e-07",
    "7.192731458387904e-07",
    "7.147161770143964e-07",
    "6.968845639339565e-07",
    "-3.4889065752863698e-09",
    "4.950736012638245e-10",
    "-3.4383218842271575e-10",
    "-4.787229121717945e-09",
    "1.1933044182265933e-09",
    "-5.865908578316015e-10",
    "-1.951095439504966e-09",
    "-8.070525180689962e-10",
    "-1.6185572337794137e-10",
    "4.227351488203608e-09",
    "-3.444993008176987e-10",
    "-2.2934541535905872e-10",
    "6.958711652688983e-07",
    "6.959393886522947e-07",
    "6.962357271675322e-07",
    "6.958671328157038e-07",
    "6.391023154203694e-13",
    "3.8483055881291326e-13",
    "-6.364878689795729e-14",
    "1.6705314665061876e-12",
    "1.2775093356416726e-14",
    "4.2670657286474816e-13",
    "-8.069166713553224e-13",
    "-7.646648535245079e-13",
    "-1.2945751972780396e-13",
    "1.0671045449575419e-12",
    "-7.771559499146123e-14",
    "5.741656240039682e-13",
    "7.045149128915719e-07",
    "7.126487815923662e-07",
    "7.328655206015903e-07",
    "6.97912757167018e-07",
    "-9.239402501267954e-11",
    "-3.5107503850342714e-09",
    "-1.283176438388947e-10",
    "-8.27386003865176e-09",
    "4.891726744841814e-10",
    "7.612812560497576e-10",
    "8.524779173165595e-10",
    "-1.4574751358955423e-09",
    "-7.515999057649963e-10",
    "-6.321476410057318e-10",
    "-9.725120948402105e-10",
    "1.2115258482521605e-09",
    "6.958809847263364e-07",
    "6.960276430991972e-07",
    "6.966571655631918e-07",
    "6.958722876001258e-07",
    "7.72119476353219e-12",
    "-5.412185151676686e-12",
    "3.6858468585094846e-13",
    "-1.4091019871925465e-11",
    "-7.359530783767943e-13",
    "-2.1288495162662194e-12",
    "5.46571810895867e-12",
    "-3.430584773203632e-12",
    "-9.807864043027575e-13",
    "-9.302769223407425e-12",
    "-6.452641710625765e-13",
    "1.1672421141528668e-11",
    "7.036188978352755e-07",
    "7.164136646512919e-07",
    "7.202903800439154e-07",
    "6.974023733716636e-07",
    "-6.77890301540352e-10",
    "-1.673492886160297e-11",
    "-3.9893345228934673e-10",
    "-7.577655522403738e-09",
    "1.2137351893349998e-09",
    "-1.110833503399453e-09",
    "2.8574101729986063e-09",
    "-1.2596618942929155e-09",
    "-1.8900826892439203e-10",
    "-9.31023547008517e-10",
    "-3.982566866555641e-10",
    "4.8344844274919353e-11",
    "6.958749971396411e-07",
    "6.959750402501851e-07",
    "6.964058697471075e-07",
    "6.958690463115125e-07",
    "-1.0589218419059633e-12",
    "3.023624308308182e-13",
    "-3.4323707142744583e-14",
    "-6.366626049399487e-12",
    "-2.1357430743992845e-13",
    "-2.867611852689452e-12",
    "3.837626018709514e-12",
    "-3.275634218117407e-12",
    "-4.938633749448295e-13",
    "-1.4140541294258675e-11",
    "-1.3100593592754972e-13",
    "-5.411261280192584e-13",
    "6.996294156670831e-07",
    "7.076283803556293e-07",
    "7.081497600834609e-07",
    "6.964728345309964e-07",
    "-1.05526677694708e-10",
    "-1.4950956546756853e-10",
    "3.4447531670662025e-11",
    "-4.4783440086911536e-10",
    "1.7497387558693436e-10",
    "-4.16065677066202e-11",
    "-1.9189352161653615e-10",
    "7.70801286245278e-10",
    "-3.788434470519241e-11",
    "-1.4728685870847506e-09",
    "-3.1462573998535526e-10",
    "-3.671171747335221e-11",
    "6.95868363510402e-07",
    "6.959121476167075e-07",
    "6.961039740414433e-07",
    "6.958657807442887e-07",
    "-2.108057984423314e-14",
    "6.498520263043457e-13",
    "3.290652895629788e-14",
    "9.272040698504651e-14",
    "1.5103987534058516e-13",
    "-4.641992239426277e-13",
    "6.526874430112588e-13",
    "4.0174552591572117e-13",
    "5.1524797615785e-14",
    "-1.7310286115531187e-12",
    "1.2241166741617448e-13",
    "2.289492232878116e-13",
    "7.008498348203559e-07",
    "7.070586183642747e-07",
    "7.157852253315585e-07",
    "6.967945081453091e-07",
    "5.594577886530937e-10",
    "-4.499062377306151e-10",
    "1.9884900046210805e-10",
    "-1.1191373061248213e-09",
    "5.104486609634624e-11",
    "5.527615478385082e-10",
    "8.782219501986673e-10",
    "1.3348542125091113e-09",
    "-1.465303037389323e-10",
    "-4.071557178973106e-09",
    "-7.096851708026724e-10",
    "1.0392531953969607e-10",
    "6.958712811845157e-07",
    "6.959384450328117e-07",
    "6.962287009671131e-07",
    "6.958673005052043e-07",
    "9.183824421015488e-13",
    "4.895192765364332e-13",
    "2.0354770550896412e-13",
    "-3.1689916420233866e-12",
    "2.9584682478944627e-13",
    "-2.0310196996265883e-12",
    "3.4159545975992214e-12",
    "7.991259104042892e-13",
    "8.181811708289731e-14",
    "-7.339051823351471e-12",
    "2.9975851777871495e-13",
    "2.3105666422085366e-12",
    "7.006915988806979e-07",
    "7.087690111493921e-07",
    "7.114053602347981e-07",
    "6.966400646471246e-07",
    "8.447966892327718e-10",
    "5.13927050191631e-10",
    "9.726780027464423e-11",
    "-6.087576207404527e-10",
    "1.3420752371054245e-10",
    "-3.0349827832766105e-11",
    "1.875044393019103e-09",
    "9.488972453517717e-10",
    "-1.250873376606235e-10",
    "-3.902375750713358e-09",
    "-5.134084025967605e-10",
    "-3.663421313026604e-11",
    "6.958697607869987e-07",
    "6.959255811499541e-07",
    "6.961658824123373e-07",
    "6.958664405208412e-07",
    "-8.243541518630523e-13",
    "9.88346597838745e-13",
    "7.476969426196195e-14",
    "-2.8092671547853798e-12",
    "2.1136365545681915e-13",
    "-1.9968270101871626e-12",
    "2.758335823022831e-12",
    "6.144643708706988e-14",
    "1.5365108590107976e-14",
    "-8.215297534424255e-12",
    "1.754045112967079e-13",
    "-1.8743219842419766e-13",
    "7.01634248192294e-07",
    "7.139419016461277e-07",
    "7.251496449164738e-07",
    "6.969499442406576e-07",
    "5.330541063499385e-11",
    "-1.5017669187873801e-09",
    "1.4305768340308533e-10",
    "-8.641887181796394e-09",
    "5.770288421360688e-10",
    "-6.203230782743504e-10",
    "-9.68003708083959e-10",
    "1.8688354821286948e-09",
    "-1.8144826554698554e-10",
    "1.4926808319112252e-09",
    "-6.657579953456341e-10",
    "1.2316903520769762e-10",
    "6.958727244902724e-07",
    "6.959532240368368e-07",
    "6.963025184452467e-07",
    "6.958679644664213e-07",
    "2.765245459271903e-12",
    "1.8379832060413774e-13",
    "1.6112330946579361e-13",
    "-2.80450794695744e-12",
    "1.502939568945449e-13",
    "4.835182227219952e-13",
    "3.1136604202034313e-13",
    "1.7907773132479987e-12",
    "6.920827689805305e-14",
    "8.910986156280569e-13",
    "3.8926587876035393e-13",
    "2.8631393664391604e-12",
    "7.01033842863309e-07",
    "7.171849686706796e-07",
    "7.176969425387274e-07",
    "6.968355984755569e-07",
    "-5.963353254918744e-11",
    "-1.724044051636929e-10",
    "-1.2954745694128164e-11",
    "-7.895123546003208e-09",
    "1.0424419924418235e-09",
    "-1.1939475648013755e-09",
    "3.9355472592952473e-10",
    "8.962127592220088e-10",
    "-1.0276488385769763e-10",
    "1.1560917805596954e-09",
    "-5.937592002696274e-10",
    "-1.1929689204011258e-10",
    "6.958706513450172e-07",
    "6.959346645230725e-07",
    "6.962136474688057e-07",
    "6.958668751709953e-07",
    "-1.9166531617740317e-13",
    "8.067652422631605e-13",
    "2.638707130345553e-14",
    "-2.138261399172638e-12",
    "1.76465442613882e-13",
    "-5.44867926203197e-13",
    "7.504415887164253e-13",
    "1.9530469039282992e-13",
    "-1.5172319170756244e-14",
    "-3.812221715654652e-12",
    "1.392924543306777e-13",
    "-5.024792209116486e-13",
    "7.046088741908005e-07",
    "7.189174833084396e-07",
    "7.46494178639319e-07",
    "6.976965397590893e-07",
    "3.518160824032312e-09",
    "-4.342919637247106e-09",
    "6.187513797425803e-10",
    "-1.7095319537893322e-08",
    "9.133622900641702e-10",
    "-1.4027082946585007e-09",
    "3.1616445255611676e-09",
    "8.661889481303856e-10",
    "-6.808669579692338e-10",
    "-4.1456066101184396e-09",
    "-1.8132346928066639e-09",
    "1.2116095981580427e-09",
    "6.958790207467235e-07",
    "6.960118438532746e-07",
    "6.965628981912214e-07",
    "6.958710383822736e-07",
    "2.909672342855081e-12",
    "-4.549383874202123e-13",
    "6.003286387435896e-13",
    "-2.219605876388001e-11",
    "4.4483239572258625e-13",
    "-5.703911690839586e-12",
    "1.0178541312684802e-11",
    "-5.614745479856486e-13",
    "-2.325510701975779e-13",
    "-2.6953775157808292e-11",
    "4.470894466768753e-13",
    "4.457209799410447e-12",
    "7.111463059044951e-07",
    "7.298629068318167e-07",
    "7.195902321035039e-07",
    "7.042010905049665e-07",
    "5.618817122914507e-09",
    "2.954724916148861e-09",
    "2.9425408213245097e-09",
    "-2.2848409743987035e-10",
    "-3.4532523684178213e-09",
    "3.926220766159517e-09",
    "2.7075211856636776e-09",
    "-2.099336912265422e-09",
    "-3.0350542199982513e-09",
    "-7.649204099648045e-09",
    "-9.079997796810622e-09",
    "1.9932077084142463e-09",
    "6.959797365264356e-07",
    "6.971534189137432e-07",
    "6.990870911704517e-07",
    "6.958950344773409e-07",
    "2.833590416528009e-10",
    "-1.1577683102614024e-10",
    "5.48298016256665e-12",
    "-3.776266501115158e-10",
    "-5.4879628522164365e-12",
    "1.5318829837305198e-12",
    "3.2446774216495876e-11",
    "7.505924785291258e-11",
    "-9.121840329936027e-12",
    "6.602748473694758e-10",
    "-3.5530849409485084e-11",
    "1.4045518410593463e-10",
    "7.095185087599098e-07",
    "7.177831551259149e-07",
    "7.204843936864409e-07",
    "6.997058426303143e-07",
    "4.778377220534467e-10",
    "3.1666457815606994e-09",
    "-1.811989986072715e-09",
    "5.552369017763129e-09",
    "3.2756021995444042e-09",
    "1.175257433455849e-09",
    "-3.1007219822090224e-09",
    "6.649520398524704e-10",
    "-1.3994439223445512e-09",
    "1.7591477334692055e-09",
    "-4.739850073435321e-10",
    "4.630394459894327e-10",
    "6.958912895821833e-07",
    "6.961197903558798e-07",
    "6.970896896649941e-07",
    "6.958771386465074e-07",
    "7.308315445314176e-12",
    "1.4287409238055818e-11",
    "-1.82919792688048e-12",
    "-2.0968057514891963e-12",
    "9.917181681288232e-13",
    "5.4699409773079e-12",
    "-1.1468092813240562e-11",
    "-1.2868169305306274e-11",
    "-8.316395822464296e-13",
    "6.449677106203282e-11",
    "-3.0282574336096565e-12",
    "2.319700927277635e-12",
    "7.039387796871528e-07",
    "7.205157664688977e-07",
    "7.240057416379231e-07",
    "6.975109999028373e-07",
    "3.885950918173631e-09",
    "5.8222628805292456e-09",
    "-9.615379760142742e-12",
    "1.0495872719905035e-08",
    "-1.731010979895724e-09",
    "-8.655911287507736e-10",
    "-5.550076305853313e-10",
    "4.895477879645344e-10",
    "-2.384182837804829e-10",
    "4.615410297596805e-09",
    "-1.1134594973978975e-09",
    "5.826913095273954e-10",
    "6.958765221024512e-07",
    "6.95993771142918e-07",
    "6.964819613173175e-07",
    "6.958697284253442e-07",
    "3.0246141385846163e-12",
    "-1.3347943999163315e-12",
    "-7.982052953384999e-14",
    "-1.932024937449358e-11",
    "1.0383463112655445e-13",
    "-2.703602125387486e-12",
    "2.100714746227496e-12",
    "-5.832061763986287e-12",
    "2.9557038654441726e-14",
    "1.8535881637887414e-11",
    "-1.6991301963724545e-12",
    "3.1121337967188853e-12",
    "7.071514061353266e-07",
    "7.451064669823431e-07",
    "7.178928846956325e-07",
    "7.02801217316366e-07",
    "-5.116424543337736e-09",
    "1.1425323571608956e-09",
    "3.7164879003029677e-09",
    "7.519848386058953e-09",
    "-1.3098782452199521e-08",
    "-3.0036690386382916e-09",
    "4.0378148816198094e-09",
    "-1.3547963701905577e-09",
    "-2.700481178054532e-10",
    "6.654221602807117e-09",
    "-5.069463095184353e-09",
    "2.028538381779124e-09",
    "6.958910391869458e-07",
    "6.961470636739349e-07",
    "6.970892382166058e-07",
    "6.958759230505289e-07",
    "5.452843534654241e-12",
    "-1.8550134998925583e-11",
    "1.712686746975446e-12",
    "-7.451097243930587e-11",
    "7.357204051754515e-13",
    "-1.6558205096873632e-11",
    "2.063377532487115e-11",
    "-1.5358446881903935e-11",
    "7.198172279843687e-13",
    "2.5142306570520498e-11",
    "-5.47962863582055e-12",
    "8.911185735697914e-12",
    "7.04905845188336e-07",
    "7.166801984093082e-07",
    "7.223303271085419e-07",
    "6.978335351352929e-07",
    "8.15929594575249e-10",
    "3.8895087016101014e-09",
    "-3.4797810102323667e-10",
    "5.0113959221026976e-09",
    "-6.524147830605166e-10",
    "-8.752337644279346e-10",
    "-1.1013241267590743e-10",
    "-3.211388450206398e-10",
    "3.12754613891363e-11",
    "7.252181966275382e-09",
    "2.2959785594682306e-10",
    "1.4486234359607963e-10",
    "6.958813253345782e-07",
    "6.960363665653679e-07",
    "6.966864790218025e-07",
    "6.958721486119976e-07",
    "-7.763262255442692e-12",
    "2.202677255026211e-12",
    "-7.005544456126616e-13",
    "-2.437835295642871e-11",
    "2.4126990479628777e-13",
    "-6.507144467873184e-12",
    "2.704136130850408e-12",
    "-7.096719333053587e-12",
    "2.0445662417775272e-13",
    "-3.679420246847377e-12",
    "-1.4896764588899408e-12",
    "-7.774914478082078e-12",
    "7.111460633015171e-07",
    "7.298619603270633e-07",
    "7.195893910691255e-07",
    "7.04201063310528e-07",
    "-6.137007083305698e-09",
    "-1.0834730410665159e-09",
    "3.7957757019854785e-09",
    "4.680666873498658e-09",
    "-9.702605680780109e-09",
    "-4.347908389686665e-09",
    "1.1119853236052508e-09",
    "-3.4588119844500932e-09",
    "1.8606383111333394e-09",
    "6.053806781851256e-09",
    "4.783562621832548e-10",
    "6.952436935336985e-10",
    "6.959797428457504e-07",
    "6.971534167981683e-07",
    "6.990870676436171e-07",
    "6.958950411729957e-07",
    "-2.4831231473147775e-10",
    "3.5607642078864275e-11",
    "1.036964598121367e-11",
    "-8.259212561791357e-11",
    "-3.54873207806958e-11",
    "-8.379615665402747e-11",
    "1.4030338368793444e-10",
    "1.3330296180912142e-10",
    "2.3958725044116056e-12",
    "-7.561260127009794e-10",
    "-5.760424944955364e-12",
    "-1.1272914359390958e-10",
    "7.033963787944874e-07",
    "7.165305991595958e-07",
    "7.270202561476822e-07",
    "6.972706020016537e-07",
    "4.0687096745418375e-09",
    "3.456668794947042e-09",
    "-9.903411614414052e-11",
    "8.688940257602395e-09",
    "-5.978550958576618e-10",
    "4.536440653452238e-10",
    "-1.1540039136641121e-09",
    "2.285304379765817e-09",
    "2.0456685164254578e-10",
    "4.366123624908614e-09",
    "1.558892489114622e-10",
    "2.0900902437872568e-09",
    "6.958744774147872e-07",
    "6.9597195578525e-07",
    "6.963741695369684e-07",
    "6.958686208948894e-07",
    "8.448176513820472e-12",
    "3.254743487916179e-13",
    "4.631367561409109e-14",
    "-1.5288035446710983e-11",
    "4.800498804722472e-14",
    "1.476091908302781e-12",
    "-7.186229144651852e-13",
    "1.3552622349588996e-12",
    "1.3207464176999052e-13",
    "2.806900117701973e-11",
    "-3.2848395603903794e-13",
    "6.763872450546029e-12",
    "7.05235713491313e-07",
    "7.186416524728775e-07",
    "7.19806330721172e-07",
    "6.98562757328839e-07",
    "2.180487503776745e-09",
    "2.082100396856741e-10",
    "7.323058553897957e-10",
    "2.049990675134549e-09",
    "-3.1285600248069466e-09",
    "-7.620642646788161e-11",
    "-1.329197381236389e-09",
    "7.554522074499109e-10",
    "5.810690417460025e-10",
    "3.5196172313709983e-09",
    "-3.6237996331354804e-10",
    "2.4654537717801556e-09",
    "6.958834881568588e-07",
    "6.96059984425162e-07",
    "6.967252609443201e-07",
    "6.958723881000704e-07",
    "2.1996318646779945e-11",
    "-6.832377838096332e-12",
    "8.536385239058315e-13",
    "-4.2961036790561265e-11",
    "6.292931871583404e-13",
    "1.3146245750733526e-12",
    "3.1783370994524847e-12",
    "8.306595543207305e-12",
    "6.727842875185526e-13",
    "5.605188724921527e-11",
    "1.337893934532988e-13",
    "1.630625154085266e-11",
    "7.046504343957845e-07",
    "7.154424374945359e-07",
    "7.253439066301997e-07",
    "6.976131754499532e-07",
    "2.840630424991822e-09",
    "9.020772602150573e-10",
    "-4.5487934686994974e-10",
    "5.335148559189163e-09",
    "-6.21815037076672e-11",
    "7.522969912021547e-10",
    "3.27520430331482e-11",
    "3.1004983570941074e-09",
    "5.147907951208355e-10",
    "7.722158795844965e-09",
    "1.2533310401158946e-09",
    "1.5959668194300642e-09",
    "6.958768098969752e-07",
    "6.959902108468145e-07",
    "6.964858832760254e-07",
    "6.958700347443779e-07",
    "5.029400856604522e-12",
    "2.405062597023356e-12",
    "-1.7128467407210048e-13",
    "-1.8526214772702215e-11",
    "1.9703933134789996e-13",
    "1.268995810730323e-12",
    "-1.575547806076661e-12",
    "2.2616528398658858e-12",
    "2.5191805115732936e-13",
    "1.964898512985006e-11",
    "1.1199095020730812e-13",
    "2.9019237276933016e-12",
    "7.095184423321503e-07",
    "7.177829059528127e-07",
    "7.204838471076444e-07",
    "6.997058426264005e-07",
    "3.0965576251294645e-09",
    "-2.952642990493353e-09",
    "6.433577421922675e-10",
    "4.277870338680912e-11",
    "-2.3714030857576585e-09",
    "-7.719249304098797e-11",
    "-5.037317355510537e-10",
    "1.3232836234474371e-09",
    "2.197233828455183e-09",
    "5.8240756120300126e-09",
    "2.3088126596107977e-09",
    "1.2608120876374234e-09",
    "6.958912937041272e-07",
    "6.961197943334059e-07",
    "6.970896912317219e-07",
    "6.958771427750544e-07",
    "1.3165188584872907e-11",
    "-3.995024574998588e-12",
    "9.91026713181095e-13",
    "-6.198786380089615e-11",
    "9.776465609858736e-13",
    "-5.158614662519773e-13",
    "3.406786356398628e-12",
    "1.880845335005329e-11",
    "1.7479874603781356e-12",
    "1.7936363086453773e-11",
    "3.03282861877089e-12",
    "5.919036460363391e-12",
    "7.020683809629322e-07",
    "7.260740665814159e-07",
    "7.34162824412227e-07",
    "6.973048833907806e-07",
    "3.9986447731013885e-09",
    "4.5443430793239855e-09",
    "-1.6320167991759317e-10",
    "1.3888162662396095e-08",
    "-3.2778962923996665e-09",
    "-1.4298329962893525e-09",
    "-1.2953712107959362e-09",
    "1.7968770041533388e-09",
    "4.3817831007157077e-10",
    "1.5785581108936605e-08",
    "4.094520857604634e-10",
    "2.993884829215047e-09",
    "6.95872121431095e-07",
    "6.95949672958095e-07",
    "6.96279782874885e-07",
    "6.958675951805513e-07",
    "2.7848716897731636e-12",
    "-1.0354008675831223e-12",
    "6.624818858450132e-14",
    "-1.5872450153387615e-11",
    "1.3809209530598986e-13",
    "-1.374614185248749e-12",
    "1.3986934781272195e-12",
    "-5.65567490559078e-13",
    "1.7512350223330129e-13",
    "9.65362817541878e-12",
    "-4.62987405023102e-13",
    "2.229707359808771e-12",
    "7.037810068587006e-07",
    "7.490757524908176e-07",
    "7.304310524920305e-07",
    "7.005202465305148e-07",
    "-3.0167215490730945e-09",
    "4.5143971437078947e-10",
    "1.8534958633512902e-09",
    "1.2896123599848689e-08",
    "-1.2396161952615032e-08",
    "-3.923579526274976e-09",
    "-2.010779485923972e-09",
    "-2.7979977592698014e-09",
    "1.1640426557440692e-09",
    "2.31806208159915e-08",
    "-3.6981968707595865e-10",
    "6.479224486611434e-09",
    "6.958768717961282e-07",
    "6.959968592178782e-07",
    "6.964869255307743e-07",
    "6.958697666588018e-07",
    "4.608620692080914e-12",
    "-5.608049596617963e-12",
    "5.92048789529766e-13",
    "-3.3184331475746875e-11",
    "4.835326022242219e-13",
    "-4.653980598955863e-12",
    "5.787711709177232e-12",
    "6.543654838862107e-13",
    "5.270516197984384e-13",
    "7.644689403016298e-12",
    "-6.078586789647643e-13",
    "3.712332628389193e-12",
    "7.026915897609335e-07",
    "7.242320915116041e-07",
    "7.333239140153443e-07",
    "6.973857710459597e-07",
    "2.3282567512363478e-09",
    "1.5832008337565922e-09",
    "-1.364736202831712e-10",
    "8.102000294881286e-09",
    "-2.2330470574398595e-09",
    "-5.265321110579118e-10",
    "2.1113727235137524e-10",
    "1.425729332290238e-09",
    "5.420499430733839e-10",
    "1.824257169010444e-08",
    "1.2542696378975372e-09",
    "2.247791151408841e-09",
    "6.958738588515848e-07",
    "6.959647486997806e-07",
    "6.963613938799519e-07",
    "6.958685532715865e-07",
    "-8.02068730468408e-13",
    "1.494079751811506e-13",
    "-6.297806537121587e-14",
    "-1.9253854778630255e-11",
    "1.1477571674330373e-13",
    "-2.6152312493279972e-12",
    "1.6052408938007557e-12",
    "4.0971900598793473e-13",
    "2.772779359860948e-13",
    "-1.1324456881943042e-12",
    "-1.5162776563363923e-13",
    "-1.6152587610028413e-12",
    "7.03122742003296e-07",
    "7.169125088874666e-07",
    "7.132080498702554e-07",
    "6.973283160777227e-07",
    "2.2361488935760095e-09",
    "1.6935613393667414e-09",
    "6.673177330965649e-11",
    "1.7482545405178676e-10",
    "-1.5751455595048368e-09",
    "-2.4699746442992863e-10",
    "-2.618660436344445e-09",
    "1.2414139365644502e-09",
    "1.471396038327458e-10",
    "6.291212310263074e-09",
    "-7.195031850170704e-10",
    "1.1832895015465374e-09",
    "6.958738676507615e-07",
    "6.959669290852034e-07",
    "6.96373425700755e-07",
    "6.958683773087278e-07",
    "4.901793963323572e-12",
    "-1.230705131058067e-12",
    "1.3429315615066846e-13",
    "-1.4285776342749482e-11",
    "8.344629169047861e-14",
    "-1.4506264070436955e-13",
    "-4.764181453736886e-13",
    "8.231050464816003e-14",
    "1.1974978570989886e-13",
    "1.765884949479728e-11",
    "-2.793042505980179e-13",
    "3.672264059898992e-12",
    "7.044586209662679e-07",
    "7.125147466191664e-07",
    "7.183622209030891e-07",
    "6.97856893738062e-07",
    "1.6603265530420205e-09",
    "3.2666363212695493e-09",
    "3.084307327366833e-10",
    "8.23670888236513e-10",
    "-1.1849112783257675e-09",
    "9.256189507757548e-10",
    "-8.496662395331843e-10",
    "5.097611686840529e-10",
    "2.8645141877089305e-10",
    "5.36217728840495e-09",
    "4.0548793243381946e-10",
    "9.801283607898702e-10",
    "6.958798043564138e-07",
    "6.960219836928638e-07",
    "6.966417061148534e-07",
    "6.958713845254621e-07",
    "1.1586689595772056e-11",
    "-1.1917804759658372e-12",
    "-1.290259346793744e-13",
    "-3.2276871232380076e-11",
    "-2.426806978553792e-13",
    "3.1625945075835142e-12",
    "-1.2371941450156084e-12",
    "2.2667682572259496e-12",
    "6.712902294011645e-13",
    "3.0007780258807326e-11",
    "-9.240533824137914e-13",
    "1.1197974658733691e-11",
    "7.185584686586885e-07",
    "7.505906864427546e-07",
    "7.239709341574789e-07",
    "7.012878748942309e-07",
    "4.575076202515478e-09",
    "1.3673306764576598e-09",
    "6.70829464295422e-10",
    "-1.3585225994614657e-09",
    "-3.112476224975173e-09",
    "2.968640688055828e-09",
    "-1.9417714368593432e-08",
    "1.9783013882320452e-09",
    "3.6273062917835913e-10",
    "4.565112583168416e-09",
    "-7.176763032171225e-10",
    "1.1915794174804817e-09",
    "6.959073937684844e-07",
    "6.963139080489292e-07",
    "6.978730708556376e-07",
    "6.958807741976793e-07",
    "6.836573936878791e-11",
    "-5.905529544646571e-11",
    "2.6028586863806095e-12",
    "-1.972293310187738e-10",
    "-2.8384431346018354e-12",
    "-1.6292291045452094e-12",
    "7.29963079530397e-12",
    "2.140776341814874e-11",
    "-1.9716624140281793e-12",
    "1.9932050104913705e-10",
    "-6.4671172656685235e-12",
    "5.621707898558454e-11",
    "7.038156661157408e-07",
    "7.11538038622988e-07",
    "7.14894015619021e-07",
    "6.974508877098347e-07",
    "2.986138484691037e-09",
    "1.0348006946302954e-09",
    "2.489418636552627e-10",
    "-1.8541901436477912e-09",
    "-9.41772011635392e-10",
    "4.00281558032025e-10",
    "-2.257191839566393e-09",
    "9.270617129126691e-10",
    "1.958575527667e-10",
    "4.62437476819399e-09",
    "8.225775904269161e-11",
    "9.997062988705166e-10",
    "6.958786812154844e-07",
    "6.96012187678734e-07",
    "6.96511901839587e-07",
    "6.958705244319122e-07",
    "1.4114678743929237e-11",
    "-5.4534267551108415e-12",
    "1.2517884079715428e-13",
    "-3.824935225068352e-11",
    "-4.0900338289552957e-13",
    "-7.128503905378866e-13",
    "1.5079867648264476e-12",
    "3.2073815590726847e-12",
    "3.192989229179833e-13",
    "3.4143230813189494e-11",
    "-7.642317449402272e-13",
    "1.0627552708679368e-11",
    "7.037588849612874e-07",
    "7.162014243922965e-07",
    "7.214541431729564e-07",
    "6.97929258710725e-07",
    "-1.7004776916653461e-09",
    "9.971605960530451e-10",
    "6.923263471110278e-10",
    "6.865846109379295e-09",
    "-2.4018177369698076e-09",
    "-1.310025244982812e-09",
    "1.5666292374045475e-09",
    "3.006915248669835e-10",
    "1.760074494970804e-10",
    "7.615160621576545e-09",
    "-5.794373712289329e-10",
    "1.8012474820352383e-09",
    "6.958779933850002e-07",
    "6.960037678662376e-07",
    "6.965692892265982e-07",
    "6.958706697991639e-07",
    "-1.4693071292022085e-12",
    "2.1476859229835867e-12",
    "-2.0894673889874676e-13",
    "-7.682013620685131e-12",
    "4.939847821932439e-13",
    "-4.964685741325888e-13",
    "-1.7544039878628582e-12",
    "-1.1112317595985997e-12",
    "4.903673436694295e-13",
    "1.14438529587596e-11",
    "-7.128493551415063e-13",
    "-1.0460159261236462e-12",
    "7.963852662745198e-07",
    "1.3393097359436217e-06",
    "9.235088074754373e-07",
    "7.376489196581715e-07",
    "-2.3580742922942113e-07",
    "-1.1929418738483221e-07",
    "5.361842283615889e-08",
    "3.272836284123645e-07",
    "-1.4420397791620897e-07",
    "-8.762594258340165e-08",
    "-1.2152526485683913e-08",
    "-5.76934116194334e-08",
    "2.31460250217248e-08",
    "1.463690379576073e-07",
    "-5.643589745980434e-08",
    "6.492657805445215e-09",
    "6.95892650873256e-07",
    "6.961536958891465e-07",
    "6.973347704102744e-07",
    "6.958772846871412e-07",
    "-7.716563240490758e-12",
    "-1.1045487883290247e-11",
    "1.9092789646688348e-12",
    "6.680412053225901e-12",
    "-1.397958642240261e-12",
    "-1.1337959497241292e-11",
    "-5.788689066700509e-13",
    "2.7061730867309936e-13",
    "-6.772997131400213e-13",
    "3.9063812829840446e-11",
    "8.714860747563332e-13",
    "-3.581021253496358e-12",
    "7.024667478413496e-07",
    "7.106863422633063e-07",
    "7.163328255411399e-07",
    "6.975268016295555e-07",
    "1.7437914812417543e-11",
    "3.3413251966070237e-10",
    "5.051730176041963e-10",
    "2.289006652954482e-09",
    "-1.5347819313182898e-09",
    "-9.91601821193598e-10",
    "-3.3312018992109804e-10",
    "2.4475146346800925e-11",
    "1.405760907812475e-10",
    "5.777619529244287e-09",
    "-4.975440544162047e-10",
    "1.6106210415676231e-09",
    "6.958765936395621e-07",
    "6.959905459988822e-07",
    "6.964533223299472e-07",
    "6.958699636121505e-07",
    "2.2054818781514534e-12",
    "-6.363681520921423e-13",
    "6.854313320147667e-14",
    "-1.514334596871747e-11",
    "1.0081518434250109e-13",
    "-2.998667329944543e-12",
    "5.763519220676866e-13",
    "2.5288664766968306e-13",
    "2.516254070687285e-13",
    "1.5852653814173645e-11",
    "-2.4912880627387655e-13",
    "1.1971230944653614e-12",
    "0.0010090878872877147",
    "0.0017854332921161827",
    "0.00017064597725212544",
    "0.0023645836390919607",
    "-0.0013414993494588962",
    "-9.877437620103537e-05",
    "0.001539660691442577",
    "0.00013356035909310393",
    "-0.0020476717248096373",
    "-0.00010517260965334125",
    "-5.315871229690703e-06",
    "-0.0004019072870991105",
    "-0.00011441298550232234",
    "0.0005341728427313314",
    "0.00016033685509148847",
    "0.0006248765679201255",
    "0.005228933985958141",
    "0.04458807049249171",
    "0.025177685502518223",
    "0.0007415960387859448",
    "-0.015186649802983962",
    "-0.009671759890469367",
    "0.0012322470331543346",
    "0.026235319879727957",
    "-0.0040415189835168374",
    "-0.0004679931827320566",
    "-0.0015745020026933286",
    "0.006171556745681027",
    "0.001534655805364526",
    "-0.02083942467799602",
    "-0.004086674204259326",
    "-0.004293549167181155",
    "7.040768079650962e-07",
    "7.09067542404567e-07",
    "7.230893788162993e-07",
    "6.981500386788086e-07",
    "-1.2920859922491272e-10",
    "1.974096380629145e-09",
    "6.228300646418628e-10",
    "2.8507162054822577e-09",
    "-1.303148076987362e-09",
    "-5.635493603939626e-11",
    "5.669689484376406e-10",
    "-7.663117143388901e-10",
    "3.761422144382334e-10",
    "5.537649714316962e-09",
    "3.652685417758036e-10",
    "1.7984144809923679e-09",
    "6.958869109244449e-07",
    "6.960796186346002e-07",
    "6.968301540319058e-07",
    "6.958757784085185e-07",
    "7.11969849933083e-12",
    "1.9317063290281736e-12",
    "-7.262199012830232e-13",
    "-4.078332237089485e-11",
    "6.52588827937542e-14",
    "-2.2350904301190276e-12",
    "1.4050152791247819e-12",
    "3.1573235162472567e-12",
    "1.7210524776733591e-12",
    "2.555480589000219e-11",
    "-1.5232685641489724e-12",
    "8.821879020145766e-12",
    "7.139711359333173e-07",
    "7.217583131364484e-07",
    "7.348979262895003e-07",
    "7.04139482224446e-07",
    "-5.407983690686847e-09",
    "-4.8334921476243405e-09",
    "4.6203897991297964e-09",
    "8.909111124740092e-09",
    "-4.793377480962601e-09",
    "-1.7393837364602263e-09",
    "-3.647921516140702e-09",
    "-3.478016096620899e-09",
    "1.0703456366024216e-10",
    "6.2511665656483424e-09",
    "1.2684337246251003e-09",
    "4.94624383041708e-09",
    "6.960474476878563e-07",
    "6.975189771774968e-07",
    "7.01023087095987e-07",
    "6.959330910163875e-07",
    "2.472878720972482e-10",
    "-4.695988496791012e-10",
    "3.5465737214116564e-11",
    "-8.308124429708361e-10",
    "-2.05608141568132e-11",
    "-2.1338524716237093e-10",
    "2.288571026514767e-10",
    "9.492304269551855e-11",
    "-2.4551909000055737e-11",
    "1.1609301842996044e-09",
    "-9.101948188091252e-11",
    "1.9208868939475e-10",
    "7.029911832014776e-07",
    "7.164665392487593e-07",
    "7.14538009240614e-07",
    "6.971547344938022e-07",
    "3.929503703273432e-09",
    "3.033766918620357e-09",
    "-2.3780310775933724e-10",
    "4.440352795028516e-09",
    "-1.6243707019955594e-09",
    "-5.261915046085582e-10",
    "7.382037624281161e-10",
    "1.2978436852048768e-09",
    "2.0793175406042398e-10",
    "4.417715968429481e-09",
    "4.966415315057591e-11",
    "9.640671008686375e-10",
    "6.958728897091851e-07",
    "6.959567654071381e-07",
    "6.963292307311884e-07",
    "6.958679712377048e-07",
    "2.1151938405259497e-12",
    "5.930068196129704e-13",
    "-9.900417460354173e-14",
    "-1.3950748424120727e-11",
    "3.722387962689635e-13",
    "-2.8042674761156727e-13",
    "6.769668496188229e-13",
    "-1.5592286039663601e-12",
    "2.229970079365675e-13",
    "6.7682848965487496e-12",
    "-5.53970864263622e-13",
    "1.142017384265541e-12",
    "7.096556431590151e-07",
    "7.860000526293755e-07",
    "7.197395774709937e-07",
    "6.985263223143762e-07",
    "1.6707740664665056e-08",
    "4.733164476136386e-09",
    "-1.6212171120314754e-09",
    "1.6120619514575474e-08",
    "-8.04189582063547e-09",
    "-1.979316618058282e-09",
    "-1.0935680328500422e-08",
    "7.722341876349589e-10",
    "7.046797520448849e-10",
    "7.713209896282442e-09",
    "-2.3562445455060195e-09",
    "1.0592524333578474e-09",
    "6.95877681916379e-07",
    "6.960063450671052e-07",
    "6.965717474453038e-07",
    "6.958700499225404e-07",
    "4.529972596879005e-12",
    "-3.4926199398336208e-12",
    "4.056933708155164e-13",
    "-2.5135830874608318e-11",
    "2.596213533996303e-13",
    "-2.680453581561623e-12",
    "3.1265774823034765e-12",
    "-2.724074024047203e-12",
    "-1.3279082429885483e-13",
    "1.5048440789778888e-11",
    "-6.682247908560557e-13",
    "2.557366259590048e-12",
    "7.023636628034185e-07",
    "7.134263065659094e-07",
    "7.11528825129062e-07",
    "6.969708629923078e-07",
    "4.094092852005332e-09",
    "1.2653122573317672e-09",
    "-1.2310899204447633e-10",
    "5.715968902144217e-10",
    "-1.2034281831747198e-09",
    "-3.7810889194576105e-10",
    "-1.0157932266447635e-09",
    "1.0211740270132025e-09",
    "1.8092499359675023e-10",
    "4.107691378144376e-09",
    "-1.4668542493060588e-10",
    "9.019289449425993e-10",
    "6.958723725421367e-07",
    "6.959518801160048e-07",
    "6.962766052256e-07",
    "6.95867666784215e-07",
    "3.4987082574016815e-12",
    "-8.745769757411597e-13",
    "1.928140624705696e-14",
    "-1.6520886106073095e-11",
    "2.0614672029701948e-13",
    "-1.4615790711736444e-12",
    "1.555710598311986e-12",
    "-8.574098791774104e-13",
    "1.2609462422920097e-13",
    "9.391592614487283e-12",
    "-4.0135318639184387e-13",
    "1.8844348339726396e-12",
    "7.124077168782143e-07",
    "7.442273145912732e-07",
    "7.301289221482703e-07",
    "6.998209485631532e-07",
    "1.2821141426231232e-08",
    "8.185008002881553e-09",
    "-1.4866326093714644e-09",
    "1.4546164298478942e-08",
    "-4.2105317082436514e-09",
    "-8.48961724312997e-11",
    "2.7235615061329227e-09",
    "1.0036475058970227e-09",
    "1.2843356912165064e-09",
    "-5.402041819760137e-10",
    "3.199818140068057e-09",
    "9.185312638816096e-10",
    "6.958907201933522e-07",
    "6.961369578943552e-07",
    "6.972079698794471e-07",
    "6.958760622434148e-07",
    "1.677846905860202e-11",
    "-8.24651466458434e-12",
    "4.473061152144401e-13",
    "-9.010839012242556e-11",
    "8.552214804516207e-13",
    "-5.448276823604923e-14",
    "1.0781162330048019e-11",
    "-8.427898406382515e-12",
    "4.428615256208544e-13",
    "1.8064896158011455e-11",
    "-3.571040759692281e-12",
    "1.585684853275946e-11",
    "7.03582108629858e-07",
    "7.110659741141708e-07",
    "7.154821078373413e-07",
    "6.972690097711894e-07",
    "3.984894932708455e-09",
    "2.5862801347926107e-09",
    "-1.4902671636170733e-10",
    "1.235660287191291e-09",
    "-9.714357485511553e-10",
    "6.262756663621051e-11",
    "4.4112672843792103e-10",
    "2.5027238602505827e-10",
    "4.473870331035169e-10",
    "2.9191619953262698e-09",
    "6.455321595229163e-10",
    "7.767512965099188e-10",
    "6.958764133238837e-07",
    "6.959889428559973e-07",
    "6.964338582529958e-07",
    "6.958697106606908e-07",
    "7.129765252633606e-12",
    "-8.541703232814671e-13",
    "-2.1245795776012475e-13",
    "-3.151921205258407e-11",
    "3.1878159050316543e-13",
    "-8.704691651562622e-13",
    "3.027215004956606e-12",
    "-1.0755494504312708e-12",
    "5.018631122045907e-13",
    "1.1441012655186718e-11",
    "-9.87262048743601e-13",
    "5.291322662118746e-12",
    "7.107771488430652e-07",
    "7.323859500156089e-07",
    "7.194046637540584e-07",
    "6.983633812506081e-07",
    "1.2153340401747627e-08",
    "2.310866948611374e-10",
    "-3.389076301579367e-10",
    "-2.9551725372362465e-10",
    "-2.352228906031571e-09",
    "1.8690599710503334e-10",
    "-5.444804139125327e-09",
    "1.8926903090789504e-10",
    "1.0400979859643704e-09",
    "8.742879205019406e-10",
    "1.274669213050421e-09",
    "6.695540073499666e-10",
    "6.958885644104984e-07",
    "6.961144515011901e-07",
    "6.968744443846734e-07",
    "6.958742357717892e-07",
    "2.4454875507811888e-11",
    "-1.8911353977854678e-11",
    "1.0073913625720639e-12",
    "-9.625377409734914e-11",
    "2.2053172999357413e-13",
    "-7.484585467624117e-12",
    "1.5055042432384307e-11",
    "-3.6173686418392784e-12",
    "-3.043816482801534e-13",
    "4.310620227063391e-11",
    "-3.2851739518004233e-12",
    "1.5703793529701995e-11",
    "3.2796333286171315e-05",
    "0.0008957644056665488",
    "0.000598538966861744",
    "2.760005831448576e-05",
    "-2.9665893218743566e-05",
    "-4.172886740422283e-05",
    "5.419066645960233e-06",
    "0.0007252967679062707",
    "-0.00015515828462455366",
    "-0.000125890285680683",
    "0.0001668397005015578",
    "0.00013204912950230574",
    "-2.886730188972708e-05",
    "9.496693801718809e-05",
    "-1.4929077893896859e-06",
    "1.5258832796570083e-05",
    "6.958880167145579e-07",
    "6.961070612967095e-07",
    "6.970547092833034e-07",
    "6.958747887930226e-07",
    "-1.6913025219735594e-11",
    "4.454156063078425e-12",
    "-1.9713244388824017e-13",
    "-1.6336973194240948e-11",
    "8.968461600036223e-13",
    "-7.628299705756206e-12",
    "6.37507983608625e-12",
    "-5.4742794308878595e-12",
    "3.166935517393074e-13",
    "-1.8137803870366452e-11",
    "-1.4181523305993272e-12",
    "-1.4529960016059243e-11",
    "7.023420239113458e-07",
    "7.11251596079781e-07",
    "7.183131070403431e-07",
    "6.973047349496079e-07",
    "1.5825383469025148e-09",
    "2.055107439143768e-09",
    "2.1312041012896774e-11",
    "5.480047321326722e-09",
    "-1.5016537482257977e-09",
    "-1.2034015215685445e-09",
    "1.566256724485955e-09",
    "7.194915883652876e-10",
    "2.3723346120652287e-10",
    "4.280032415393597e-09",
    "1.0405192156464894e-10",
    "1.3733230068571315e-09",
    "6.958753115035688e-07",
    "6.959779625121874e-07",
    "6.963993449277896e-07",
    "6.958692969126376e-07",
    "-1.2242745650428847e-12",
    "2.057397419358842e-12",
    "-3.0786721900519056e-13",
    "-1.6219853099803518e-11",
    "6.194473738812093e-13",
    "-2.7419886822963863e-12",
    "2.1482676140323003e-12",
    "-1.8994136528498973e-12",
    "4.0700445233949116e-13",
    "2.2021468191015674e-12",
    "-6.64013935184785e-13",
    "-1.8479990066777386e-12",
    "7.050823652319366e-07",
    "7.281848383089895e-07",
    "7.282431378422338e-07",
    "6.986502298135676e-07",
    "8.671339135251966e-10",
    "-2.2074634008721849e-10",
    "4.81827727219901e-10",
    "1.426705840381511e-08",
    "-4.193448461168954e-09",
    "-3.463277739755493e-09",
    "1.078955363661383e-10",
    "4.779277465132491e-10",
    "3.0614648725864275e-10",
    "5.31622504419115e-09",
    "-2.2102352063576339e-10",
    "2.025041883910334e-09",
    "6.958838667974356e-07",
    "6.960642083429797e-07",
    "6.967525118859888e-07",
    "6.958731487169834e-07",
    "-4.031888351033543e-12",
    "-2.1486542029581107e-12",
    "4.651108547868683e-13",
    "-3.0318316256939535e-11",
    "4.446596737442357e-15",
    "-1.0787756203092762e-11",
    "9.253360651445889e-12",
    "-2.817674511630939e-12",
    "-1.367930300211144e-13",
    "4.618674678394978e-12",
    "-3.9080044077798127e-13",
    "-4.9549495081404174e-12",
    "7.095647859062061e-07",
    "7.255929486102621e-07",
    "7.439660199136671e-07",
    "7.007767559886951e-07",
    "3.191233790480008e-09",
    "4.764678633852844e-09",
    "-4.724985253452554e-10",
    "1.8173604010805044e-08",
    "-3.4480353100924556e-09",
    "-3.0967371801082408e-09",
    "4.576941436139633e-09",
    "1.2092054448588796e-09",
    "1.3772397883393663e-09",
    "7.210270681441968e-10",
    "3.2427386043000276e-09",
    "3.117719932537341e-09",
    "6.959310827502114e-07",
    "6.965185946824782e-07",
    "6.980499953723087e-07",
    "6.958925533655997e-07",
    "-3.1944567024053425e-11",
    "2.4960041436503043e-11",
    "-1.0991761782333135e-12",
    "-2.36852623984556e-10",
    "9.45539238260532e-12",
    "-4.2433393743879457e-11",
    "8.269241867864194e-11",
    "-3.2670489660568775e-11",
    "5.28778003650774e-12",
    "-8.604888669068314e-11",
    "-7.889924867134722e-12",
    "-6.885826912213258e-12",
    "7.014107679659113e-07",
    "7.054337036394547e-07",
    "7.065813409200436e-07",
    "6.969644567821749e-07",
    "4.745358660093068e-10",
    "6.64027563082246e-10",
    "-1.8220758377002125e-11",
    "1.1125854518464638e-09",
    "-2.42061847859598e-10",
    "-7.219715474835712e-11",
    "5.583631042520507e-10",
    "-6.487398912165332e-11",
    "6.594836651090725e-11",
    "-4.1214217628888373e-10",
    "9.052756697293762e-11",
    "-2.5234233515250387e-11",
    "6.958722708462704e-07",
    "6.959484562171186e-07",
    "6.963054168786596e-07",
    "6.958678202914527e-07",
    "-2.016812218280286e-12",
    "9.219998810052965e-14",
    "-8.509881090569992e-14",
    "2.059193665188865e-12",
    "1.3898927840598313e-13",
    "-3.707124348419227e-13",
    "3.617975875946088e-13",
    "-6.785015071776611e-13",
    "7.718917932110039e-14",
    "-3.173897721242522e-12",
    "-2.52126993774063e-13",
    "-2.078881362566746e-12",
    "7.159088840951575e-07",
    "7.14448949337475e-07",
    "7.131608396208602e-07",
    "7.026095812246307e-07",
    "-6.195192132333565e-10",
    "2.4801626239091384e-10",
    "-2.9355442975446787e-09",
    "-7.989149202342741e-10",
    "-2.3736563540167145e-09",
    "-2.090346982834324e-10",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0003763908253544559",
    "0.0006737713864722173",
    "1.9088544018619277e-05",
    "5.225284243688188e-06",
    "7.182340212387826e-05",
    "0.0002203745808760329",
    "-8.153534034216969e-06",
    "-2.1163789197991206e-06",
    "0.0001507132216078856",
    "-0.0001042507787642924",
    "-5.069366394169127e-05",
    "0.00016448840474374973",
    "9.090040238483387e-06",
    "-1.7188910570583346e-05",
    "-7.766805195138485e-06",
    "0.00045199631781139696",
    "-8.267826941101247e-05",
    "-4.110342263488346e-05",
    "6.323844863764093e-05",
    "-3.868904351095576e-05",
    "-2.1564156223507918e-05",
    "-0.00014422678525374084",
    "4.2691367554058616e-07",
    "3.179982984978317e-05",
    "1.612759562380962e-05",
    "7.177442796228825e-07",
    "7.120925363155484e-07",
    "7.222837567881404e-07",
    "7.177837863411639e-07",
    "7.17485672651916e-07",
    "1.0813144749139615e-09",
    "7.275424054434525e-09",
    "-1.7905615658625983e-09",
    "4.731402087590613e-09",
    "7.096619210674784e-10",
    "-9.744346473787361e-10",
    "4.6101473218413254e-09",
    "-4.594678629679176e-09",
    "9.17133008676322e-09",
    "-3.0797587326783794e-09",
    "-5.305886797161028e-10",
    "3.6245711040065067e-09",
    "6.295623142465482e-10",
    "-1.3400906139653607e-09",
    "-3.1825165725724342e-09",
    "6.363368282885089e-10",
    "4.0990782199893234e-11",
    "-5.406552932068961e-10",
    "-6.252833433909247e-09",
    "3.6944655004782715e-09",
    "7.222837567881261e-07",
    "7.177837863411594e-07",
    "7.174856726519004e-07",
    "7.177442796228963e-07",
    "7.120925363155663e-07",
    "-4.59467862967535e-09",
    "9.171330086929612e-09",
    "7.2754240544571e-09",
    "7.096619210691636e-10",
    "-3.079758732703111e-09",
    "-1.7905615658793671e-09",
    "-9.744346473792771e-10",
    "4.731402087595844e-09",
    "4.610147321870695e-09",
    "1.0813144749122047e-09",
    "5.406552932054217e-10",
    "6.252833433902416e-09",
    "3.6245711040078575e-09",
    "-3.182516572597722e-09",
    "-3.6944655005344135e-09",
    "6.295623142346164e-10",
    "6.363368282926735e-10",
    "-1.340090613965929e-09",
    "4.099078220941289e-11",
    "5.305886797169919e-10",
    "0.0006737713864729493",
    "1.908854401863926e-05",
    "5.2252842436930715e-06",
    "7.182340212395575e-05",
    "0.00037639082535486545",
    "-0.00010425077876440581",
    "-5.069366394174678e-05",
    "0.00016448840474392874",
    "0.0002203745808762708",
    "9.090040238493352e-06",
    "-1.718891057060204e-05",
    "-8.153534034225685e-06",
    "-7.766805195146959e-06",
    "-2.11637891980123e-06",
    "0.00015071322160804942",
    "3.868904351099742e-05",
    "2.1564156223531604e-05",
    "0.0001442267852538988",
    "0.00045199631781189033",
    "-4.2691367554108453e-07",
    "-3.179982984981789e-05",
    "-8.26782694111023e-05",
    "-1.6127595623827298e-05",
    "-4.1103422634928285e-05",
    "6.323844863770985e-05",
    "7.190978127706498e-07",
    "7.196205517157672e-07",
    "7.163610561786736e-07",
    "7.082659678122672e-07",
    "-6.6952075206914976e-09",
    "2.0520782815128295e-10",
    "-5.295080551451256e-10",
    "1.5319167510943859e-10",
    "-6.422796464671369e-10",
    "-9.638947726963338e-11",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "7.085497028821273e-07",
    "7.578569892301234e-07",
    "7.132982242400608e-07",
    "7.176682255199188e-07",
    "7.173612242174339e-07",
    "-2.313103931415778e-08",
    "7.003679014366904e-10",
    "3.3324925412296123e-09",
    "3.6108039345445947e-09",
    "9.466918479003328e-10",
    "-8.279063600660196e-09",
    "-8.190139755768104e-09",
    "7.303612222847468e-11",
    "-2.9303570428464526e-10",
    "9.017468153251597e-10",
    "-9.097603993999482e-09",
    "-3.0766833678579927e-09",
    "4.2622547233925614e-10",
    "1.1767296349137553e-09",
    "6.289128996210452e-09",
    "1.5909160283231322e-09",
    "5.599350383478774e-10",
    "8.69359155655445e-10",
    "9.402726005942192e-10",
    "2.451612998369323e-10",
    "0.0022850453701460365",
    "0.00034773285203290924",
    "0.0027641978520106364",
    "6.56824020812137e-05",
    "1.1153110175324567e-05",
    "-0.00048058807171450364",
    "-0.0023554483764415533",
    "0.0002974086865780811",
    "8.242518680470728e-05",
    "0.00020865258739939663",
    "1.776227325602807e-05",
    "2.5496829589605742e-05",
    "-0.0004003934819933986",
    "-0.0001349677043325007",
    "2.4724936850871836e-05",
    "-0.0007494849051157909",
    "0.0008744203366238599",
    "-0.00024484664252466895",
    "-0.00013055789299567063",
    "-0.0009567844495531567",
    "0.0001490923691872313",
    "5.451465440022483e-05",
    "0.00013862172816582499",
    "0.00010306960350243882",
    "-8.162731100723648e-06",
    "0.002764197852015504",
    "6.568240208132802e-05",
    "1.1153110175343024e-05",
    "0.002285045370150052",
    "0.00034773285203352366",
    "-0.0004003934819941046",
    "-0.000134967704332738",
    "-0.0023554483764456884",
    "0.00020865258739976404",
    "2.4724936850915377e-05",
    "0.0002974086865786044",
    "1.7762273256059802e-05",
    "8.24251868048519e-05",
    "2.54968295896514e-05",
    "-0.00048058807171535154",
    "-0.00013862172816607042",
    "-0.00010306960350262157",
    "0.0008744203366253986",
    "-0.0009567844495548456",
    "8.1627311007381e-06",
    "-0.0002448466425251006",
    "0.00014909236918749424",
    "-0.0001305578929959009",
    "5.451465440032093e-05",
    "0.0007494849051171154",
    "7.578569892300509e-07",
    "7.132982242400372e-07",
    "7.176682255199242e-07",
    "7.173612242174886e-07",
    "7.085497028819669e-07",
    "9.466918479004764e-10",
    "-8.279063600686914e-09",
    "-8.190139755762727e-09",
    "-2.3131039313949612e-08",
    "7.303612222862973e-11",
    "-2.930357042947139e-10",
    "7.003679014168983e-10",
    "9.01746815324243e-10",
    "3.3324925412295946e-09",
    "3.6108039347289766e-09",
    "-6.2891289962105134e-09",
    "-1.5909160283594227e-09",
    "-5.599350383601629e-10",
    "-9.097603993372367e-09",
    "-8.693591556554832e-10",
    "-9.40272600598141e-10",
    "-3.0766833679220856e-09",
    "-2.4516129983446e-10",
    "4.2622547233950745e-10",
    "1.1767296348795566e-09",
    "0.0024384971615829805",
    "0.044184621314513006",
    "0.005631917946057771",
    "0.00032809533520041824",
    "-0.010378404593327999",
    "0.003705091486706463",
    "-0.0008933807359493598",
    "-0.01577357138267685",
    "0.003803355344455875",
    "-0.001357810863015739",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "6.960048839429283e-07",
    "6.96122198868633e-07",
    "7.048427640523914e-07",
    "7.235324765410873e-07",
    "7.088745789026578e-07",
    "-1.1547622905478502e-10",
    "5.2466335465577986e-11",
    "6.614392162017197e-10",
    "-2.7673004519104784e-10",
    "1.2047854847293575e-10",
    "-2.77974471359394e-10",
    "2.691760584781915e-10",
    "8.257203691070343e-09",
    "-8.702238788290958e-09",
    "-1.1264404049773528e-08",
    "1.2323682873152853e-10",
    "-3.4921854326298016e-10",
    "-1.656713568740355e-10",
    "5.061307533167685e-10",
    "1.0797792636477484e-10",
    "-5.659650903417624e-10",
    "-2.3480349994404637e-12",
    "2.2367422098828985e-09",
    "-1.1000183894399263e-09",
    "2.8596697124315177e-09",
    "0.005483060775308798",
    "0.003958131698490863",
    "0.0042191718687109485",
    "0.045570544237543066",
    "0.005384746145810817",
    "-0.003738990141823419",
    "-0.003569843289811679",
    "-0.0037218754446344576",
    "-0.00027461701036258086",
    "0.001486560968892113",
    "0.008463717279201305",
    "-0.0013299574759834067",
    "0.0031806137408836683",
    "-0.0007395364633367766",
    "-0.013855082009153292",
    "-0.002095909682363674",
    "0.003081883869368911",
    "-0.0023699849481288496",
    "-0.0006422186536266262",
    "-0.00367860478446442",
    "-0.0003322886904921157",
    "1.312683948057422e-05",
    "0.005191297479994402",
    "-0.0001653843804209884",
    "-0.0038604352997115847",
    "0.004219171869009145",
    "0.04557054423770251",
    "0.005384746145826339",
    "0.005483060775724108",
    "0.003958131698729289",
    "0.003180613740922465",
    "-0.0007395364633424293",
    "-0.0035698432900770627",
    "0.0014865609689805124",
    "-0.013855082009107778",
    "-0.0037218754448332626",
    "0.008463717279392192",
    "-0.00027461701040964505",
    "-0.0013299574759286473",
    "-0.0037389901420966094",
    "-0.005191297480206875",
    "0.00016538438035389207",
    "0.0030818838696001576",
    "-0.0036786047847160745",
    "0.003860435299699096",
    "-0.002369984948287488",
    "-0.0003322886904620105",
    "-0.0006422186536907437",
    "1.3126839505114476e-05",
    "0.002095909682518693",
    "6.961221988569908e-07",
    "7.048427640524166e-07",
    "7.23532476541199e-07",
    "7.088745789027924e-07",
    "6.960048839550254e-07",
    "1.2047854766564418e-10",
    "-2.779744712821963e-10",
    "2.6917605863691727e-10",
    "-1.1547620159687225e-10",
    "8.257203691096866e-09",
    "-8.702238788301761e-09",
    "5.246634114365313e-11",
    "-1.1264404049769226e-08",
    "6.614392161599553e-10",
    "-2.7673004498401285e-10",
    "-1.0797792673080633e-10",
    "5.659650904107683e-10",
    "2.3480348972454276e-12",
    "1.2323683112605154e-10",
    "-2.2367422098899994e-09",
    "1.10001838950448e-09",
    "-3.4921854255828235e-10",
    "-2.859669712537721e-09",
    "-1.6567135674020727e-10",
    "5.061307534301305e-10",
    "6.958669126032868e-07",
    "6.958680378286833e-07",
    "6.958735617958229e-07",
    "6.95873045895692e-07",
    "6.958669601009135e-07",
    "6.958662715219233e-07",
    "6.958668815001468e-07",
    "6.958669987484485e-07",
    "6.958693691999048e-07",
    "6.958669282490501e-07",
    "6.958669601009134e-07",
    "6.958669126032868e-07",
    "6.958680378286833e-07",
    "6.958735617958228e-07",
    "6.95873045895692e-07",
    "6.95869149140529e-07",
    "6.95872922817038e-07",
    "6.958718678499753e-07",
    "6.958738367148712e-07",
    "6.958695635488248e-07",
    "0.009512850641299152",
    "0.006042292062552939",
    "0.006633615829356833",
    "6.95905493965169e-07",
    "6.958836325373199e-07",
    "6.958668064129419e-07",
    "6.958674973349851e-07",
    "6.958687487264929e-07",
    "6.958733090925727e-07",
    "6.95866890313475e-07",
    "6.958662429143579e-07",
    "6.95866943290075e-07",
    "6.958678653951254e-07",
    "6.958693261603347e-07",
    "6.958670113836054e-07",
    "6.95869513316846e-07",
    "6.958680177009658e-07",
    "6.95868333435321e-07",
    "6.958749983491307e-07",
    "6.958792101983149e-07",
    "6.958781811803405e-07",
    "6.960315262069227e-07",
    "6.959642332049827e-07",
    "6.959642332049827e-07",
    "6.960315262069226e-07",
    "6.958682202279193e-07",
    "6.958704530358613e-07",
    "6.958752073856764e-07",
    "6.958766889945442e-07",
    "6.958702069392964e-07",
    "6.958651008396905e-07",
    "6.958659347849318e-07",
    "6.958659602684627e-07",
    "6.958655582727071e-07",
    "6.958650834543699e-07",
    "6.958650834543699e-07",
    "6.958651008396905e-07",
    "6.958659347849317e-07",
    "6.958659602684628e-07",
    "6.958655582727071e-07",
    "6.958669137534693e-07",
    "6.958678074282521e-07",
    "6.958680008506886e-07",
    "6.958672045424291e-07",
    "6.958662985101833e-07",
    "6.958669987484485e-07",
    "6.958693691999048e-07",
    "6.958669282490501e-07",
    "6.958662715219233e-07",
    "6.958668815001468e-07",
    "6.9586692824905e-07",
    "6.958662715219233e-07",
    "6.958668815001468e-07",
    "6.958669987484485e-07",
    "6.958693691999048e-07",
    "0.0005074163545688598",
    "6.959572510926445e-07",
    "6.958720591237868e-07",
    "6.958698830131722e-07",
    "6.958803557150064e-07",
    "6.958644795845942e-07",
    "6.958646697462119e-07",
    "6.958648001955571e-07",
    "6.958646768576171e-07",
    "6.958646594799308e-07",
    "6.958651011433028e-07",
    "6.958658606788649e-07",
    "6.958653215341642e-07",
    "6.958649610769238e-07",
    "6.958649055036635e-07",
    "6.958650837508811e-07",
    "6.958650652654276e-07",
    "6.95865306599334e-07",
    "6.958651727427131e-07",
    "6.958652833587864e-07",
    "6.959350608612332e-07",
    "6.958908388487921e-07",
    "6.958717079915722e-07",
    "6.958764246559922e-07",
    "6.958715125184961e-07",
    "6.958665575187429e-07",
    "6.958671950830357e-07",
    "6.95867619828184e-07",
    "6.958659758018469e-07",
    "6.958657903690759e-07",
    "6.958693770249669e-07",
    "6.958676498515855e-07",
    "6.958668982025086e-07",
    "6.958668415806268e-07",
    "6.958673630578623e-07",
    "6.959674305535062e-07",
    "6.961410848096648e-07",
    "6.959921194918648e-07",
    "0.0013665090714934575",
    "6.959456029464513e-07",
    "6.958769688319901e-07",
    "6.959060151570094e-07",
    "6.958773778754039e-07",
    "6.958701188776891e-07",
    "6.958684742100052e-07",
    "6.958649795321195e-07",
    "6.958653356597504e-07",
    "6.958656036943166e-07",
    "6.958653074843433e-07",
    "6.958650594910269e-07",
    "6.958655292215507e-07",
    "6.958654564537792e-07",
    "6.958653767400261e-07",
    "6.958657656773571e-07",
    "6.958657379898734e-07",
    "6.958667613484092e-07",
    "6.958676145438492e-07",
    "6.958681656038366e-07",
    "6.958716671598574e-07",
    "6.958691100981415e-07",
    "6.958661217532204e-07",
    "6.958672670333702e-07",
    "6.958670016599597e-07",
    "6.958670302758972e-07",
    "6.958661059052499e-07",
    "6.958646233413264e-07",
    "6.958647398742683e-07",
    "6.958649707700929e-07",
    "6.958647008813412e-07",
    "6.958647310906846e-07",
    "6.958649926811692e-07",
    "6.958654886518927e-07",
    "6.958664334946578e-07",
    "6.95865689831037e-07",
    "6.958655054578025e-07",
    "6.95864818854702e-07",
    "6.958653933714285e-07",
    "6.958659004581182e-07",
    "6.958650487559616e-07",
    "6.958648544134087e-07",
    "6.958655520934581e-07",
    "6.958656283756839e-07",
    "6.958660322644717e-07",
    "6.958663614327062e-07",
    "6.958666653684665e-07",
    "6.958652584576237e-07",
    "6.958655211369049e-07",
    "6.958656162160946e-07",
    "6.958653896562598e-07",
    "6.958653664826564e-07",
    "6.958661581240618e-07",
    "6.958678746017516e-07",
    "6.958696622879614e-07",
    "6.958685550238034e-07",
    "6.958673983183323e-07",
    "6.958720591237868e-07",
    "6.958698830131722e-07",
    "6.958803557150066e-07",
    "0.0005074163537762892",
    "6.959572510926445e-07",
    "6.958738367148712e-07",
    "6.958695635488248e-07",
    "6.95869149140529e-07",
    "6.95872922817038e-07",
    "6.958718678499754e-07",
    "6.958670033058363e-07",
    "6.958664845763211e-07",
    "6.958674424886834e-07",
    "6.958678623254307e-07",
    "6.958668547778516e-07",
    "6.958690660590006e-07",
    "6.95869886986137e-07",
    "6.958777418008061e-07",
    "6.958720661374781e-07",
    "6.958694490464722e-07",
    "6.958697916136744e-07",
    "6.958695671376204e-07",
    "6.958688033368654e-07",
    "6.95867860424133e-07",
    "6.95866997486173e-07",
    "6.958803557150064e-07",
    "0.0005074163546158479",
    "6.959572510926445e-07",
    "6.958720591237867e-07",
    "6.958698830131722e-07",
    "6.958659782820169e-07",
    "6.958653372462692e-07",
    "6.958662671446804e-07",
    "6.958678092868261e-07",
    "6.958677739242971e-07",
    "6.958669270386963e-07",
    "6.958663711957091e-07",
    "6.958694306251649e-07",
    "6.958718745679412e-07",
    "6.95872773291128e-07",
    "6.958672045424291e-07",
    "6.958662985101833e-07",
    "6.958669137534691e-07",
    "6.95867807428252e-07",
    "6.958680008506886e-07",
    "6.958695635488248e-07",
    "6.95869149140529e-07",
    "6.95872922817038e-07",
    "6.958718678499754e-07",
    "6.958738367148711e-07",
    "6.958656025413706e-07",
    "6.95865337631631e-07",
    "6.958661739013451e-07",
    "6.958662533747819e-07",
    "6.958659382691611e-07",
    "6.95866276142741e-07",
    "6.958663720632252e-07",
    "6.958690521382817e-07",
    "6.958676077303154e-07",
    "6.958671592861331e-07",
    "6.95866461717373e-07",
    "6.958662993354569e-07",
    "6.958667772263789e-07",
    "6.95866252569749e-07",
    "6.958660169064046e-07",
    "6.958660786983883e-07",
    "6.958655643052395e-07",
    "6.95866328909525e-07",
    "6.958670369070183e-07",
    "6.958670249858546e-07",
    "6.958678739552705e-07",
    "6.958661630572709e-07",
    "6.958676618798595e-07",
    "6.958697668480715e-07",
    "6.958696653449903e-07",
    "6.95869107998511e-07",
    "6.958688659479594e-07",
    "6.958723357922161e-07",
    "6.95892141080988e-07",
    "6.958939101701069e-07",
    "6.958665518709143e-07",
    "6.958658768400605e-07",
    "6.958676400581098e-07",
    "6.958708121718914e-07",
    "6.958691375197084e-07",
    "6.958687278010157e-07",
    "6.958670554589542e-07",
    "6.958675839050385e-07",
    "6.958671069399336e-07",
    "6.958675562396963e-07",
    "6.958705487295754e-07",
    "6.958734883953106e-07",
    "6.958720115019204e-07",
    "6.958703758917587e-07",
    "6.958724340689097e-07",
    "6.958669657469908e-07",
    "6.958665815612569e-07",
    "6.958675628462422e-07",
    "6.958674509200496e-07",
    "6.958673116731469e-07",
    "0.02783115654844117",
    "6.959731195893054e-07",
    "6.959251481349973e-07",
    "6.958967776469197e-07",
    "0.0022726007820615913",
    "6.958708277002512e-07",
    "6.958679794058084e-07",
    "6.958707232929601e-07",
    "6.958710963717297e-07",
    "6.958705388698921e-07",
    "6.958748188817831e-07",
    "6.958847996841388e-07",
    "6.959210567058913e-07",
    "6.959790623576683e-07",
    "6.959349023298032e-07",
    "6.95866204310568e-07",
    "6.958655619336444e-07",
    "6.958663291912706e-07",
    "6.958663326534588e-07",
    "6.958660426239457e-07",
    "6.958666643061554e-07",
    "6.958669925274757e-07",
    "6.958680561240026e-07",
    "6.958681187147399e-07",
    "6.958675121760972e-07",
    "6.958656020012503e-07",
    "6.95865377795808e-07",
    "6.958663185411495e-07",
    "6.958665486443048e-07",
    "6.958659375674372e-07",
    "6.958696726348846e-07",
    "6.958688520096986e-07",
    "6.958723382106456e-07",
    "6.958737955153733e-07",
    "6.958712102326031e-07",
    "6.95866724226771e-07",
    "6.958658737836785e-07",
    "6.958676406317786e-07",
    "6.958684448185976e-07",
    "6.958670528371159e-07",
    "6.958673779832126e-07",
    "6.958678826199305e-07",
    "6.95872246212054e-07",
    "6.958768322579338e-07",
    "6.958704135458507e-07",
    "6.958714462656828e-07",
    "6.958734424994277e-07",
    "6.958720137553103e-07",
    "6.958682350373052e-07",
    "6.958682017372838e-07",
    "6.958671853894734e-07",
    "6.958665766628786e-07",
    "6.958675634062876e-07",
    "6.958666016736765e-07",
    "6.958661966033137e-07",
    "6.958680454190655e-07",
    "6.958706332771559e-07",
    "6.958719281857712e-07",
    "6.958688247413354e-07",
    "6.958678811517084e-07",
    "6.958772474184401e-07",
    "6.958845971746596e-07",
    "6.959211537170107e-07",
    "6.958777769528667e-07",
    "6.958726003101944e-07",
    "6.95866229363859e-07",
    "6.958662174215636e-07",
    "6.958660238742719e-07",
    "6.958656207833639e-07",
    "6.958655198469084e-07",
    "6.958761259086762e-07",
    "6.958777350256927e-07",
    "6.958805970724814e-07",
    "6.958838591873623e-07",
    "6.958803027148127e-07",
    "6.95874020634988e-07",
    "6.958738750622657e-07",
    "6.958751242548802e-07",
    "6.958753388781788e-07",
    "6.958765669535075e-07",
    "6.958803027148127e-07",
    "6.958761259086761e-07",
    "6.958777350256927e-07",
    "6.958805970724812e-07",
    "6.958838591873625e-07",
    "6.95884133391363e-07",
    "6.958832829699763e-07",
    "6.958849903043586e-07",
    "6.95895983875617e-07",
    "6.958908542859215e-07",
    "6.959502714134907e-07",
    "6.961878695745586e-07",
    "6.963177803674564e-07",
    "6.96275300206351e-07",
    "6.960132137593914e-07",
    "6.958755086807169e-07",
    "6.958763600574745e-07",
    "6.958770712583707e-07",
    "6.958812417985207e-07",
    "6.958789768957778e-07",
    "6.95874449599488e-07",
    "6.958739475879571e-07",
    "6.958758056000047e-07",
    "6.958776625014877e-07",
    "6.95876038822124e-07",
    "6.958890713216914e-07",
    "6.958802418961138e-07",
    "6.958817797466664e-07",
    "6.958842080444571e-07",
    "6.958918978305731e-07",
    "6.959674305535062e-07",
    "6.959456029464513e-07",
    "0.0013665090729024468",
    "6.959921194918648e-07",
    "6.961410848096648e-07",
    "6.958847421021874e-07",
    "6.958845006320357e-07",
    "6.95883755007919e-07",
    "6.958904786672859e-07",
    "6.958950019265232e-07",
    "6.958694290407406e-07",
    "6.958698414242803e-07",
    "6.958707871030084e-07",
    "6.958703265478481e-07",
    "6.958697984080335e-07",
    "6.958697984080335e-07",
    "6.958694290407406e-07",
    "6.958698414242804e-07",
    "6.958707871030084e-07",
    "6.958703265478481e-07",
    "6.958734828763964e-07",
    "6.958736841656908e-07",
    "6.958763284325217e-07",
    "6.958782452405288e-07",
    "6.958751508872587e-07",
    "6.958751242548802e-07",
    "6.958753388781788e-07",
    "6.958765669535074e-07",
    "6.95874020634988e-07",
    "6.958738750622656e-07",
    "6.958765669535074e-07",
    "6.95874020634988e-07",
    "6.958738750622657e-07",
    "6.958751242548802e-07",
    "6.958753388781788e-07",
    "6.959128982719852e-07",
    "6.959004568950652e-07",
    "6.959161499829604e-07",
    "6.959180864285675e-07",
    "6.959025227944172e-07",
    "6.958674706019398e-07",
    "6.958673386816638e-07",
    "6.958676591623413e-07",
    "6.958676840386038e-07",
    "6.958674973314353e-07",
    "6.958687472176869e-07",
    "6.958688513035675e-07",
    "6.958698505005428e-07",
    "6.958695201054724e-07",
    "6.95868864447697e-07",
    "6.958690377053063e-07",
    "6.958685505443575e-07",
    "6.958691136654551e-07",
    "6.958698790169455e-07",
    "6.958692483791255e-07",
    "6.958960694306878e-07",
    "6.959431560694048e-07",
    "6.959001886715319e-07",
    "6.959137692681395e-07",
    "6.958937856613342e-07",
    "6.958722296252492e-07",
    "6.958732779384358e-07",
    "6.958746757889934e-07",
    "6.958743229864838e-07",
    "6.958717640336288e-07",
    "6.958760716292123e-07",
    "6.958770650964992e-07",
    "6.958764685696314e-07",
    "6.958752647145672e-07",
    "6.958754643053903e-07",
    "6.959334809289425e-07",
    "0.0015682853686047797",
    "0.005396985834418423",
    "0.005396985838215834",
    "0.0015682853691065804",
    "6.95888648887185e-07",
    "6.95896904237609e-07",
    "6.958897188412976e-07",
    "6.959024058475169e-07",
    "6.958912663198925e-07",
    "6.958690484525679e-07",
    "6.958689545869683e-07",
    "6.958698189337344e-07",
    "6.958700623006953e-07",
    "6.958689291042161e-07",
    "6.958704404893536e-07",
    "6.958700093456039e-07",
    "6.958703747599961e-07",
    "6.958704074379009e-07",
    "6.958703682462279e-07",
    "6.958765312102596e-07",
    "6.958764920269338e-07",
    "6.958787134676009e-07",
    "6.958809657917384e-07",
    "6.958803217797307e-07",
    "6.958732063530633e-07",
    "6.958727511281764e-07",
    "6.958730092237735e-07",
    "6.958754453441608e-07",
    "6.95873855727021e-07",
    "6.958677946759298e-07",
    "6.958675008467262e-07",
    "6.95868228689857e-07",
    "6.958680053770049e-07",
    "6.958676893342266e-07",
    "6.958696512926202e-07",
    "6.958693935847509e-07",
    "6.95871241357262e-07",
    "6.958711257539321e-07",
    "6.958702284435323e-07",
    "6.958687633527398e-07",
    "6.958684441683122e-07",
    "6.958693867872486e-07",
    "6.958698057025961e-07",
    "6.958688355838425e-07",
    "6.958713909466256e-07",
    "6.958706344749584e-07",
    "6.958720790487418e-07",
    "6.958715906503066e-07",
    "6.958725345544323e-07",
    "6.958700072805079e-07",
    "6.958693045218089e-07",
    "6.958698692012002e-07",
    "6.958701247708355e-07",
    "6.958702219733705e-07",
    "6.958751258833953e-07",
    "6.95874033914205e-07",
    "6.958765160295925e-07",
    "6.958793306779026e-07",
    "6.958795037185294e-07",
    "6.959161499829604e-07",
    "6.959180864285675e-07",
    "6.959025227944172e-07",
    "6.959128982719852e-07",
    "6.959004568950653e-07",
    "6.958959838756172e-07",
    "6.958908542859215e-07",
    "6.958841333913629e-07",
    "6.958832829699763e-07",
    "6.958849903043586e-07",
    "6.958766301326308e-07",
    "6.958766841569742e-07",
    "6.958732433422341e-07",
    "6.958745126277009e-07",
    "6.958742440682338e-07",
    "6.958858360609535e-07",
    "6.958893625367416e-07",
    "6.958823868224656e-07",
    "6.958889225630964e-07",
    "6.958854523364537e-07",
    "6.958811321701792e-07",
    "6.958810191387559e-07",
    "6.958766404531723e-07",
    "6.958777992097331e-07",
    "6.958788361080349e-07",
    "6.959025227944172e-07",
    "6.959128982719852e-07",
    "6.959004568950652e-07",
    "6.959161499829604e-07",
    "6.959180864285675e-07",
    "6.958749453714862e-07",
    "6.95873035765875e-07",
    "6.958713724221077e-07",
    "6.958718781370239e-07",
    "6.95872934295336e-07",
    "6.95881419354987e-07",
    "6.95878392458809e-07",
    "6.958765303381229e-07",
    "6.958783900251271e-07",
    "6.958806901988878e-07",
    "6.958782452405288e-07",
    "6.958751508872587e-07",
    "6.958734828763965e-07",
    "6.958736841656909e-07",
    "6.958763284325217e-07",
    "6.958908542859215e-07",
    "6.958841333913629e-07",
    "6.958832829699763e-07",
    "6.958849903043586e-07",
    "6.958959838756172e-07",
    "6.958722679093409e-07",
    "6.958714297469609e-07",
    "6.958699197930747e-07",
    "6.958706725738558e-07",
    "6.958714849143856e-07",
    "6.958756849246906e-07",
    "6.9587486460922e-07",
    "6.958730441798107e-07",
    "6.95875033188936e-07",
    "6.958764941098833e-07",
    "6.958741112723899e-07",
    "6.958728573631734e-07",
    "6.958712800556054e-07",
    "6.958719714384201e-07",
    "6.958738176177118e-07",
    "6.958741683698463e-07",
    "6.958733974070497e-07",
    "6.958710227437618e-07",
    "6.95872004271409e-07",
    "6.958726817859951e-07",
    "6.95879048109403e-07",
    "6.9587757700356e-07",
    "6.958747635397342e-07",
    "6.958761057151192e-07",
    "6.958789341995855e-07",
    "6.958896652445329e-07",
    "6.958967040629978e-07",
    "6.958874125805451e-07",
    "6.958896458236182e-07",
    "6.958964215257798e-07",
    "6.958782271535981e-07",
    "6.958767440021596e-07",
    "6.958736645068424e-07",
    "6.958745545835713e-07",
    "6.958779760246575e-07",
    "6.958796446777407e-07",
    "6.958769797912443e-07",
    "6.958747126212857e-07",
    "6.958753388704057e-07",
    "6.958755484032314e-07",
    "6.958913732441158e-07",
    "6.958936123359365e-07",
    "6.958871886030406e-07",
    "6.958866039343663e-07",
    "6.958842174335568e-07",
    "6.958787618274837e-07",
    "6.958762127511913e-07",
    "6.958736228428644e-07",
    "6.95873957169618e-07",
    "6.958749514440524e-07",
    "6.96000675787419e-07",
    "6.961017678316733e-07",
    "0.003156732480347836",
    "6.960201422093383e-07",
    "6.960467638993567e-07",
    "6.958908896103643e-07",
    "6.958839120689192e-07",
    "6.958815599223629e-07",
    "6.958808073078354e-07",
    "6.958863971456482e-07",
    "6.959563074526729e-07",
    "6.959816798070128e-07",
    "6.959724259229822e-07",
    "6.95921853521764e-07",
    "6.959674812435791e-07",
    "6.958732275982569e-07",
    "6.958720350299702e-07",
    "6.958703494381472e-07",
    "6.958717432714736e-07",
    "6.95872184294897e-07",
    "6.958766226287961e-07",
    "6.958767798911153e-07",
    "6.958737355412302e-07",
    "6.958760991864093e-07",
    "6.95876021013559e-07",
    "6.958728933954137e-07",
    "6.958717147798739e-07",
    "6.958699155251999e-07",
    "6.958710370653611e-07",
    "6.95871864920236e-07",
    "6.958847568889869e-07",
    "6.958853855735733e-07",
    "6.958819137994519e-07",
    "6.958874085402681e-07",
    "6.958909912299234e-07",
    "6.958765111995003e-07",
    "6.958744373476663e-07",
    "6.958724906605309e-07",
    "6.958741231543453e-07",
    "6.958767984381449e-07",
    "6.958832640869993e-07",
    "6.958834592121207e-07",
    "6.95879188189958e-07",
    "6.958824564608203e-07",
    "6.95888129333881e-07",
    "6.958858812981863e-07",
    "6.958839915366968e-07",
    "6.958817808931835e-07",
    "6.958848370904383e-07",
    "6.958819094239834e-07",
    "6.958769297044255e-07",
    "6.958740699081153e-07",
    "6.958724579336884e-07",
    "6.958735694819726e-07",
    "6.958741955592757e-07",
    "6.958842316839957e-07",
    "6.9588229008752e-07",
    "6.958790911695455e-07",
    "6.958807942314527e-07",
    "6.958805692526771e-07",
    "6.959148429397506e-07",
    "6.959053014554093e-07",
    "6.959101023193603e-07",
    "6.959118654191263e-07",
    "6.959278016200016e-07",
    "6.958710184272125e-07",
    "6.958718320352246e-07",
    "6.958711616466631e-07",
    "6.95871441804983e-07",
    "6.958709824121548e-07"
  ],
  "status": "RIGOROUS CENTRAL-PENTAGON SEGMENT CERTIFICATE VERIFIED",
  "exact_formula": "x=x0-M^T*(M*M^T)^(-1)*(M*x0); R is minus the geometric terms",
  "scope": "Six marks: five counterclockwise extreme vertices and one mark in the central cell cut out by the five pentagon diagonals. On the specified closed regular-pentagon edge segment, P1/P2/P3 invariance forces the regular pentagon with sixth mark zero. This does not settle other marking cells or the full DS6 region.",
  "reduced_Gram_margin": "1/10000000",
  "maximum_coordinate_correction": "[5.49913659121651237287408416126e-18 +/- 3.53e-48]",
  "kernel_constraints": [
    [
      0,
      0,
      8,
      "r"
    ],
    [
      0,
      0,
      8,
      "i"
    ],
    [
      0,
      0,
      10,
      "r"
    ],
    [
      0,
      0,
      10,
      "i"
    ],
    [
      1,
      0,
      8,
      "r"
    ],
    [
      1,
      0,
      8,
      "i"
    ],
    [
      1,
      0,
      10,
      "r"
    ],
    [
      1,
      0,
      10,
      "i"
    ],
    [
      2,
      0,
      8,
      "r"
    ],
    [
      2,
      0,
      8,
      "i"
    ],
    [
      2,
      0,
      10,
      "r"
    ],
    [
      2,
      0,
      10,
      "i"
    ]
  ],
  "residual_reports": [
    {
      "coefficient": 0,
      "character": 0,
      "indices": [
        3,
        6,
        14
      ],
      "pivots": [
        "[0.07826029438374224099509739 +/- 5.99e-28]",
        "[0.01370369737158142482008305 +/- 1.47e-27]",
        "[6.718480131017607210953414e-7 +/- 1.30e-32]"
      ]
    },
    {
      "coefficient": 0,
      "character": 1,
      "indices": [
        4,
        7,
        9
      ],
      "pivots": [
        "[0.001678931443626766289326653 +/- 2.24e-28]",
        "[0.3955126754955037429854419 +/- 2.26e-26]",
        "[7.179252480820045242930301e-6 +/- 4.79e-31]"
      ]
    },
    {
      "coefficient": 0,
      "character": 2,
      "indices": [
        8,
        10
      ],
      "pivots": [
        "[0.03827242432729157871683534 +/- 2.66e-27]",
        "[5.650962177050080584013648e-6 +/- 2.10e-31]"
      ]
    },
    {
      "coefficient": 0,
      "character": 3,
      "indices": [
        1,
        11,
        12
      ],
      "pivots": [
        "[0.01208337608991159431644594 +/- 3.07e-27]",
        "[1.819944200244726667288974e-6 +/- 3.25e-31]",
        "[1.220309505205591039576666e-6 +/- 4.31e-31]"
      ]
    },
    {
      "coefficient": 0,
      "character": 4,
      "indices": [
        2,
        5,
        13
      ],
      "pivots": [
        "[0.01465252796810717445147296 +/- 4.62e-27]",
        "[0.02024150161185808367991963 +/- 1.84e-27]",
        "[2.806562329267075106499453e-6 +/- 1.20e-32]"
      ]
    },
    {
      "coefficient": 1,
      "character": 0,
      "indices": [
        3,
        6,
        14
      ],
      "pivots": [
        "[0.03486818414715471760616903 +/- 3.41e-27]",
        "[0.001677806752619485846598756 +/- 3.98e-28]",
        "[8.954092197048293011968570e-7 +/- 1.71e-32]"
      ]
    },
    {
      "coefficient": 1,
      "character": 1,
      "indices": [
        4,
        7,
        9
      ],
      "pivots": [
        "[1.643285760700601433404788e-5 +/- 2.01e-30]",
        "[0.1186799311098992922687402 +/- 1.47e-26]",
        "[0.005900713606878733231312535 +/- 9.08e-29]"
      ]
    },
    {
      "coefficient": 1,
      "character": 2,
      "indices": [
        8,
        10
      ],
      "pivots": [
        "[0.01894139957820928157538469 +/- 4.44e-27]",
        "[0.1711197083055227866297013 +/- 5.94e-27]"
      ]
    },
    {
      "coefficient": 1,
      "character": 3,
      "indices": [
        1,
        11,
        12
      ],
      "pivots": [
        "[0.002718170835403016682207540 +/- 3.87e-28]",
        "[0.001812797778203633792614021 +/- 2.74e-28]",
        "[0.0003156823737813990567205890 +/- 3.99e-29]"
      ]
    },
    {
      "coefficient": 1,
      "character": 4,
      "indices": [
        2,
        5,
        13
      ],
      "pivots": [
        "[0.01709645236263639163083788 +/- 3.53e-27]",
        "[0.01723403947017381695883828 +/- 3.53e-27]",
        "[0.007309795534106329504721823 +/- 2.77e-28]"
      ]
    },
    {
      "coefficient": 2,
      "character": 0,
      "indices": [
        3,
        6,
        14
      ],
      "pivots": [
        "[5.978558226063368730789326e-7 +/- 4.83e-32]",
        "[5.980472389471669399327812e-7 +/- 4.19e-32]",
        "[5.961719196687624805196379e-7 +/- 1.77e-32]"
      ]
    },
    {
      "coefficient": 2,
      "character": 1,
      "indices": [
        4,
        7,
        9
      ],
      "pivots": [
        "[1.186798782140429177419975e-5 +/- 1.33e-30]",
        "[0.001215270514675054486538689 +/- 1.44e-28]",
        "[2.890760511161594976213643e-6 +/- 1.51e-31]"
      ]
    },
    {
      "coefficient": 2,
      "character": 2,
      "indices": [
        8,
        10
      ],
      "pivots": [
        "[0.001867367767069715270341989 +/- 7.25e-29]",
        "[0.0001340034849056500090166325 +/- 4.97e-29]"
      ]
    },
    {
      "coefficient": 2,
      "character": 3,
      "indices": [
        1,
        11,
        12
      ],
      "pivots": [
        "[3.221440380135902262766961e-5 +/- 9.41e-32]",
        "[6.849592581060786602885689e-5 +/- 1.76e-30]",
        "[2.802874959549789541279360e-5 +/- 2.66e-30]"
      ]
    },
    {
      "coefficient": 2,
      "character": 4,
      "indices": [
        2,
        5,
        13
      ],
      "pivots": [
        "[5.970353879546480676847001e-7 +/- 3.29e-32]",
        "[5.974018105603302502523937e-7 +/- 4.40e-32]",
        "[6.062016297462626336306338e-7 +/- 2.78e-32]"
      ]
    }
  ],
  "verification_seconds": 0.8915852920617908
}


==> anc/small-orders/order6/central_pentagon_uniform_e1_0.83_1.0_certificate.json <==
{
  "edge": 1,
  "interval": [
    "0.83",
    "1.0"
  ],
  "names": [
    [
      1,
      "hull",
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      1,
      "hull",
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      1,
      "hull",
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      1,
      "hull",
      [
        0
      ],
      [
        1
      ],
      [
        5
      ]
    ],
    [
      1,
      "image",
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      1,
      "image",
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      1,
      "image",
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      1,
      "image",
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      1,
      "image",
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      1,
      "image",
      [
        0
      ],
      [
        1
      ],
      [
        5
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        3
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        5
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        4,
        5
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        2
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        3
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        5
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        5
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        4,
        5
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        2,
        4
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        3,
        4
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        2,
        4
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        2,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        3,
        4
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        3,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "cap_variance",
      0
    ]
  ],
  "G_indices": [
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      0,
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      0,
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ]
  ],
  "products": [
    [
      8,
      0,
      0
    ],
    [
      8,
      0,
      1
    ],
    [
      8,
      0,
      2
    ],
    [
      8,
      0,
      3
    ],
    [
      8,
      0,
      4
    ],
    [
      8,
      1,
      0
    ],
    [
      8,
      1,
      1
    ],
    [
      8,
      1,
      2
    ],
    [
      8,
      1,
      3
    ],
    [
      8,
      1,
      4
    ],
    [
      8,
      2,
      0
    ],
    [
      8,
      2,
      1
    ],
    [
      8,
      2,
      2
    ],
    [
      8,
      2,
      3
    ],
    [
      8,
      2,
      4
    ],
    [
      8,
      3,
      0
    ],
    [
      8,
      3,
      1
    ],
    [
      8,
      3,
      2
    ],
    [
      8,
      3,
      3
    ],
    [
      8,
      3,
      4
    ],
    [
      8,
      4,
      0
    ],
    [
      8,
      4,
      1
    ],
    [
      8,
      4,
      2
    ],
    [
      8,
      4,
      3
    ],
    [
      8,
      4,
      4
    ],
    [
      8,
      5,
      0
    ],
    [
      8,
      5,
      1
    ],
    [
      8,
      5,
      2
    ],
    [
      8,
      5,
      3
    ],
    [
      8,
      5,
      4
    ],
    [
      8,
      6,
      0
    ],
    [
      8,
      6,
      1
    ],
    [
      8,
      6,
      2
    ],
    [
      8,
      6,
      3
    ],
    [
      8,
      6,
      4
    ],
    [
      8,
      7,
      0
    ],
    [
      8,
      7,
      1
    ],
    [
      8,
      7,
      2
    ],
    [
      8,
      7,
      3
    ],
    [
      8,
      7,
      4
    ],
    [
      8,
      8,
      0
    ],
    [
      8,
      8,
      1
    ],
    [
      8,
      8,
      2
    ],
    [
      8,
      8,
      3
    ],
    [
      8,
      8,
      4
    ],
    [
      8,
      9,
      0
    ],
    [
      8,
      9,
      1
    ],
    [
      8,
      9,
      2
    ],
    [
      8,
      9,
      3
    ],
    [
      8,
      9,
      4
    ],
    [
      8,
      10,
      0
    ],
    [
      8,
      10,
      1
    ],
    [
      8,
      10,
      2
    ],
    [
      8,
      10,
      3
    ],
    [
      8,
      10,
      4
    ],
    [
      8,
      11,
      0
    ],
    [
      8,
      11,
      1
    ],
    [
      8,
      11,
      2
    ],
    [
      8,
      11,
      3
    ],
    [
      8,
      11,
      4
    ],
    [
      8,
      12,
      0
    ],
    [
      8,
      12,
      1
    ],
    [
      8,
      12,
      2
    ],
    [
      8,
      12,
      3
    ],
    [
      8,
      12,
      4
    ],
    [
      8,
      13,
      0
    ],
    [
      8,
      13,
      1
    ],
    [
      8,
      13,
      2
    ],
    [
      8,
      13,
      3
    ],
    [
      8,
      13,
      4
    ],
    [
      8,
      14,
      0
    ],
    [
      8,
      14,
      1
    ],
    [
      8,
      14,
      2
    ],
    [
      8,
      14,
      3
    ],
    [
      8,
      14,
      4
    ],
    [
      8,
      15,
      0
    ],
    [
      8,
      15,
      1
    ],
    [
      8,
      15,
      2
    ],
    [
      8,
      15,
      3
    ],
    [
      8,
      15,
      4
    ],
    [
      8,
      16,
      0
    ],
    [
      8,
      16,
      1
    ],
    [
      8,
      16,
      2
    ],
    [
      8,
      16,
      3
    ],
    [
      8,
      16,
      4
    ],
    [
      8,
      17,
      0
    ],
    [
      8,
      17,
      1
    ],
    [
      8,
      17,
      2
    ],
    [
      8,
      17,
      3
    ],
    [
      8,
      17,
      4
    ],
    [
      8,
      18,
      0
    ],
    [
      8,
      18,
      1
    ],
    [
      8,
      18,
      2
    ],
    [
      8,
      18,
      3
    ],
    [
      8,
      18,
      4
    ],
    [
      8,
      19,
      0
    ],
    [
      8,
      19,
      1
    ],
    [
      8,
      19,
      2
    ],
    [
      8,
      19,
      3
    ],
    [
      8,
      19,
      4
    ],
    [
      8,
      20,
      0
    ],
    [
      8,
      20,
      1
    ],
    [
      8,
      20,
      2
    ],
    [
      8,
      20,
      3
    ],
    [
      8,
      20,
      4
    ],
    [
      8,
      21,
      0
    ],
    [
      8,
      21,
      1
    ],
    [
      8,
      21,
      2
    ],
    [
      8,
      21,
      3
    ],
    [
      8,
      21,
      4
    ],
    [
      8,
      22,
      0
    ],
    [
      8,
      22,
      1
    ],
    [
      8,
      22,
      2
    ],
    [
      8,
      22,
      3
    ],
    [
      8,
      22,
      4
    ],
    [
      8,
      23,
      0
    ],
    [
      8,
      23,
      1
    ],
    [
      8,
      23,
      2
    ],
    [
      8,
      23,
      3
    ],
    [
      8,
      23,
      4
    ],
    [
      8,
      24,
      0
    ],
    [
      8,
      24,
      1
    ],
    [
      8,
      24,
      2
    ],
    [
      8,
      24,
      3
    ],
    [
      8,
      24,
      4
    ],
    [
      8,
      25,
      0
    ],
    [
      8,
      25,
      1
    ],
    [
      8,
      25,
      2
    ],
    [
      8,
      25,
      3
    ],
    [
      8,
      25,
      4
    ],
    [
      8,
      26,
      0
    ],
    [
      8,
      26,
      1
    ],
    [
      8,
      26,
      2
    ],
    [
      8,
      26,
      3
    ],
    [
      8,
      26,
      4
    ],
    [
      8,
      27,
      0
    ],
    [
      8,
      27,
      1
    ],
    [
      8,
      27,
      2
    ],
    [
      8,
      27,
      3
    ],
    [
      8,
      27,
      4
    ],
    [
      8,
      28,
      0
    ],
    [
      8,
      28,
      1
    ],
    [
      8,
      28,
      2
    ],
    [
      8,
      28,
      3
    ],
    [
      8,
      28,
      4
    ],
    [
      8,
      29,
      0
    ],
    [
      8,
      29,
      1
    ],
    [
      8,
      29,
      2
    ],
    [
      8,
      29,
      3
    ],
    [
      8,
      29,
      4
    ],
    [
      8,
      30,
      0
    ],
    [
      8,
      30,
      1
    ],
    [
      8,
      30,
      2
    ],
    [
      8,
      30,
      3
    ],
    [
      8,
      30,
      4
    ],
    [
      8,
      31,
      0
    ],
    [
      8,
      31,
      1
    ],
    [
      8,
      31,
      2
    ],
    [
      8,
      31,
      3
    ],
    [
      8,
      31,
      4
    ],
    [
      8,
      32,
      0
    ],
    [
      8,
      32,
      1
    ],
    [
      8,
      32,
      2
    ],
    [
      8,
      32,
      3
    ],
    [
      8,
      32,
      4
    ],
    [
      8,
      33,
      0
    ],
    [
      8,
      33,
      1
    ],
    [
      8,
      33,
      2
    ],
    [
      8,
      33,
      3
    ],
    [
      8,
      33,
      4
    ],
    [
      8,
      34,
      0
    ],
    [
      8,
      34,
      1
    ],
    [
      8,
      34,
      2
    ],
    [
      8,
      34,
      3
    ],
    [
      8,
      34,
      4
    ],
    [
      8,
      35,
      0
    ],
    [
      8,
      35,
      1
    ],
    [
      8,
      35,
      2
    ],
    [
      8,
      35,
      3
    ],
    [
      8,
      35,
      4
    ],
    [
      8,
      36,
      0
    ],
    [
      8,
      36,
      1
    ],
    [
      8,
      36,
      2
    ],
    [
      8,
      36,
      3
    ],
    [
      8,
      36,
      4
    ],
    [
      8,
      37,
      0
    ],
    [
      8,
      37,
      1
    ],
    [
      8,
      37,
      2
    ],
    [
      8,
      37,
      3
    ],
    [
      8,
      37,
      4
    ],
    [
      8,
      38,
      0
    ],
    [
      8,
      38,
      1
    ],
    [
      8,
      38,
      2
    ],
    [
      8,
      38,
      3
    ],
    [
      8,
      38,
      4
    ],
    [
      8,
      39,
      0
    ],
    [
      8,
      39,
      1
    ],
    [
      8,
      39,
      2
    ],
    [
      8,
      39,
      3
    ],
    [
      8,
      39,
      4
    ],
    [
      8,
      40,
      0
    ],
    [
      8,
      40,
      1
    ],
    [
      8,
      40,
      2
    ],
    [
      8,
      40,
      3
    ],
    [
      8,
      40,
      4
    ],
    [
      8,
      41,
      0
    ],
    [
      8,
      41,
      1
    ],
    [
      8,
      41,
      2
    ],
    [
      8,
      41,
      3
    ],
    [
      8,
      41,
      4
    ],
    [
      8,
      42,
      0
    ],
    [
      8,
      42,
      1
    ],
    [
      8,
      42,
      2
    ],
    [
      8,
      42,
      3
    ],
    [
      8,
      42,
      4
    ],
    [
      8,
      43,
      0
    ],
    [
      8,
      43,
      1
    ],
    [
      8,
      43,
      2
    ],
    [
      8,
      43,
      3
    ],
    [
      8,
      43,
      4
    ],
    [
      8,
      44,
      0
    ],
    [
      8,
      44,
      1
    ],
    [
      8,
      44,
      2
    ],
    [
      8,
      44,
      3
    ],
    [
      8,
      44,
      4
    ],
    [
      8,
      45,
      0
    ],
    [
      8,
      45,
      1
    ],
    [
      8,
      45,
      2
    ],
    [
      8,
      45,
      3
    ],
    [
      8,
      45,
      4
    ],
    [
      8,
      46,
      0
    ],
    [
      8,
      46,
      1
    ],
    [
      8,
      46,
      2
    ],
    [
      8,
      46,
      3
    ],
    [
      8,
      46,
      4
    ],
    [
      8,
      47,
      0
    ],
    [
      8,
      47,
      1
    ],
    [
      8,
      47,
      2
    ],
    [
      8,
      47,
      3
    ],
    [
      8,
      47,
      4
    ],
    [
      8,
      48,
      0
    ],
    [
      8,
      48,
      1
    ],
    [
      8,
      48,
      2
    ],
    [
      8,
      48,
      3
    ],
    [
      8,
      48,
      4
    ],
    [
      8,
      49,
      0
    ],
    [
      8,
      49,
      1
    ],
    [
      8,
      49,
      2
    ],
    [
      8,
      49,
      3
    ],
    [
      8,
      49,
      4
    ],
    [
      8,
      50,
      0
    ],
    [
      8,
      50,
      1
    ],
    [
      8,
      50,
      2
    ],
    [
      8,
      50,
      3
    ],
    [
      8,
      50,
      4
    ],
    [
      8,
      51,
      0
    ],
    [
      8,
      51,
      1
    ],
    [
      8,
      51,
      2
    ],
    [
      8,
      51,
      3
    ],
    [
      8,
      51,
      4
    ],
    [
      8,
      52,
      0
    ],
    [
      8,
      52,
      1
    ],
    [
      8,
      52,
      2
    ],
    [
      8,
      52,
      3
    ],
    [
      8,
      52,
      4
    ],
    [
      8,
      53,
      0
    ],
    [
      8,
      53,
      1
    ],
    [
      8,
      53,
      2
    ],
    [
      8,
      53,
      3
    ],
    [
      8,
      53,
      4
    ],
    [
      8,
      54,
      0
    ],
    [
      8,
      54,
      1
    ],
    [
      8,
      54,
      2
    ],
    [
      8,
      54,
      3
    ],
    [
      8,
      54,
      4
    ],
    [
      8,
      55,
      0
    ],
    [
      8,
      55,
      1
    ],
    [
      8,
      55,
      2
    ],
    [
      8,
      55,
      3
    ],
    [
      8,
      55,
      4
    ],
    [
      8,
      56,
      0
    ],
    [
      8,
      56,
      1
    ],
    [
      8,
      56,
      2
    ],
    [
      8,
      56,
      3
    ],
    [
      8,
      56,
      4
    ],
    [
      8,
      57,
      0
    ],
    [
      8,
      57,
      1
    ],
    [
      8,
      57,
      2
    ],
    [
      8,
      57,
      3
    ],
    [
      8,
      57,
      4
    ],
    [
      8,
      58,
      0
    ],
    [
      8,
      58,
      1
    ],
    [
      8,
      58,
      2
    ],
    [
      8,
      58,
      3
    ],
    [
      8,
      58,
      4
    ],
    [
      8,
      59,
      0
    ],
    [
      8,
      59,
      1
    ],
    [
      8,
      59,
      2
    ],
    [
      8,
      59,
      3
    ],
    [
      8,
      59,
      4
    ],
    [
      8,
      60,
      0
    ],
    [
      8,
      60,
      1
    ],
    [
      8,
      60,
      2
    ],
    [
      8,
      60,
      3
    ],
    [
      8,
      60,
      4
    ],
    [
      8,
      61,
      0
    ],
    [
      8,
      61,
      1
    ],
    [
      8,
      61,
      2
    ],
    [
      8,
      61,
      3
    ],
    [
      8,
      61,
      4
    ],
    [
      8,
      62,
      0
    ],
    [
      8,
      62,
      1
    ],
    [
      8,
      62,
      2
    ],
    [
      8,
      62,
      3
    ],
    [
      8,
      62,
      4
    ],
    [
      8,
      63,
      0
    ],
    [
      8,
      63,
      1
    ],
    [
      8,
      63,
      2
    ],
    [
      8,
      63,
      3
    ],
    [
      8,
      63,
      4
    ],
    [
      8,
      64,
      0
    ],
    [
      8,
      64,
      1
    ],
    [
      8,
      64,
      2
    ],
    [
      8,
      64,
      3
    ],
    [
      8,
      64,
      4
    ],
    [
      8,
      65,
      0
    ],
    [
      8,
      65,
      1
    ],
    [
      8,
      65,
      2
    ],
    [
      8,
      65,
      3
    ],
    [
      8,
      65,
      4
    ],
    [
      8,
      66,
      0
    ],
    [
      8,
      66,
      1
    ],
    [
      8,
      66,
      2
    ],
    [
      8,
      66,
      3
    ],
    [
      8,
      66,
      4
    ],
    [
      8,
      67,
      0
    ],
    [
      8,
      67,
      1
    ],
    [
      8,
      67,
      2
    ],
    [
      8,
      67,
      3
    ],
    [
      8,
      67,
      4
    ],
    [
      22,
      0,
      0
    ],
    [
      22,
      0,
      1
    ],
    [
      22,
      0,
      2
    ],
    [
      22,
      0,
      3
    ],
    [
      22,
      0,
      4
    ],
    [
      22,
      1,
      0
    ],
    [
      22,
      1,
      1
    ],
    [
      22,
      1,
      2
    ],
    [
      22,
      1,
      3
    ],
    [
      22,
      1,
      4
    ],
    [
      22,
      2,
      0
    ],
    [
      22,
      2,
      1
    ],
    [
      22,
      2,
      2
    ],
    [
      22,
      2,
      3
    ],
    [
      22,
      2,
      4
    ],
    [
      22,
      3,
      0
    ],
    [
      22,
      3,
      1
    ],
    [
      22,
      3,
      2
    ],
    [
      22,
      3,
      3
    ],
    [
      22,
      3,
      4
    ],
    [
      22,
      4,
      0
    ],
    [
      22,
      4,
      1
    ],
    [
      22,
      4,
      2
    ],
    [
      22,
      4,
      3
    ],
    [
      22,
      4,
      4
    ],
    [
      22,
      5,
      0
    ],
    [
      22,
      5,
      1
    ],
    [
      22,
      5,
      2
    ],
    [
      22,
      5,
      3
    ],
    [
      22,
      5,
      4
    ],
    [
      22,
      6,
      0
    ],
    [
      22,
      6,
      1
    ],
    [
      22,
      6,
      2
    ],
    [
      22,
      6,
      3
    ],
    [
      22,
      6,
      4
    ],
    [
      22,
      7,
      0
    ],
    [
      22,
      7,
      1
    ],
    [
      22,
      7,
      2
    ],
    [
      22,
      7,
      3
    ],
    [
      22,
      7,
      4
    ],
    [
      22,
      8,
      0
    ],
    [
      22,
      8,
      1
    ],
    [
      22,
      8,
      2
    ],
    [
      22,
      8,
      3
    ],
    [
      22,
      8,
      4
    ],
    [
      22,
      9,
      0
    ],
    [
      22,
      9,
      1
    ],
    [
      22,
      9,
      2
    ],
    [
      22,
      9,
      3
    ],
    [
      22,
      9,
      4
    ],
    [
      22,
      10,
      0
    ],
    [
      22,
      10,
      1
    ],
    [
      22,
      10,
      2
    ],
    [
      22,
      10,
      3
    ],
    [
      22,
      10,
      4
    ],
    [
      22,
      11,
      0
    ],
    [
      22,
      11,
      1
    ],
    [
      22,
      11,
      2
    ],
    [
      22,
      11,
      3
    ],
    [
      22,
      11,
      4
    ],
    [
      22,
      12,
      0
    ],
    [
      22,
      12,
      1
    ],
    [
      22,
      12,
      2
    ],
    [
      22,
      12,
      3
    ],
    [
      22,
      12,
      4
    ],
    [
      22,
      13,
      0
    ],
    [
      22,
      13,
      1
    ],
    [
      22,
      13,
      2
    ],
    [
      22,
      13,
      3
    ],
    [
      22,
      13,
      4
    ],
    [
      22,
      14,
      0
    ],
    [
      22,
      14,
      1
    ],
    [
      22,
      14,
      2
    ],
    [
      22,
      14,
      3
    ],
    [
      22,
      14,
      4
    ],
    [
      22,
      15,
      0
    ],
    [
      22,
      15,
      1
    ],
    [
      22,
      15,
      2
    ],
    [
      22,
      15,
      3
    ],
    [
      22,
      15,
      4
    ],
    [
      22,
      16,
      0
    ],
    [
      22,
      16,
      1
    ],
    [
      22,
      16,
      2
    ],
    [
      22,
      16,
      3
    ],
    [
      22,
      16,
      4
    ],
    [
      22,
      17,
      0
    ],
    [
      22,
      17,
      1
    ],
    [
      22,
      17,
      2
    ],
    [
      22,
      17,
      3
    ],
    [
      22,
      17,
      4
    ],
    [
      22,
      18,
      0
    ],
    [
      22,
      18,
      1
    ],
    [
      22,
      18,
      2
    ],
    [
      22,
      18,
      3
    ],
    [
      22,
      18,
      4
    ],
    [
      22,
      19,
      0
    ],
    [
      22,
      19,
      1
    ],
    [
      22,
      19,
      2
    ],
    [
      22,
      19,
      3
    ],
    [
      22,
      19,
      4
    ],
    [
      22,
      20,
      0
    ],
    [
      22,
      20,
      1
    ],
    [
      22,
      20,
      2
    ],
    [
      22,
      20,
      3
    ],
    [
      22,
      20,
      4
    ],
    [
      22,
      21,
      0
    ],
    [
      22,
      21,
      1
    ],
    [
      22,
      21,
      2
    ],
    [
      22,
      21,
      3
    ],
    [
      22,
      21,
      4
    ],
    [
      22,
      22,
      0
    ],
    [
      22,
      22,
      1
    ],
    [
      22,
      22,
      2
    ],
    [
      22,
      22,
      3
    ],
    [
      22,
      22,
      4
    ],
    [
      22,
      23,
      0
    ],
    [
      22,
      23,
      1
    ],
    [
      22,
      23,
      2
    ],
    [
      22,
      23,
      3
    ],
    [
      22,
      23,
      4
    ],
    [
      22,
      24,
      0
    ],
    [
      22,
      24,
      1
    ],
    [
      22,
      24,
      2
    ],
    [
      22,
      24,
      3
    ],
    [
      22,
      24,
      4
    ],
    [
      22,
      25,
      0
    ],
    [
      22,
      25,
      1
    ],
    [
      22,
      25,
      2
    ],
    [
      22,
      25,
      3
    ],
    [
      22,
      25,
      4
    ],
    [
      22,
      26,
      0
    ],
    [
      22,
      26,
      1
    ],
    [
      22,
      26,
      2
    ],
    [
      22,
      26,
      3
    ],
    [
      22,
      26,
      4
    ],
    [
      22,
      27,
      0
    ],
    [
      22,
      27,
      1
    ],
    [
      22,
      27,
      2
    ],
    [
      22,
      27,
      3
    ],
    [
      22,
      27,
      4
    ],
    [
      22,
      28,
      0
    ],
    [
      22,
      28,
      1
    ],
    [
      22,
      28,
      2
    ],
    [
      22,
      28,
      3
    ],
    [
      22,
      28,
      4
    ],
    [
      22,
      29,
      0
    ],
    [
      22,
      29,
      1
    ],
    [
      22,
      29,
      2
    ],
    [
      22,
      29,
      3
    ],
    [
      22,
      29,
      4
    ],
    [
      22,
      30,
      0
    ],
    [
      22,
      30,
      1
    ],
    [
      22,
      30,
      2
    ],
    [
      22,
      30,
      3
    ],
    [
      22,
      30,
      4
    ],
    [
      22,
      31,
      0
    ],
    [
      22,
      31,
      1
    ],
    [
      22,
      31,
      2
    ],
    [
      22,
      31,
      3
    ],
    [
      22,
      31,
      4
    ],
    [
      22,
      32,
      0
    ],
    [
      22,
      32,
      1
    ],
    [
      22,
      32,
      2
    ],
    [
      22,
      32,
      3
    ],
    [
      22,
      32,
      4
    ],
    [
      22,
      33,
      0
    ],
    [
      22,
      33,
      1
    ],
    [
      22,
      33,
      2
    ],
    [
      22,
      33,
      3
    ],
    [
      22,
      33,
      4
    ],
    [
      22,
      34,
      0
    ],
    [
      22,
      34,
      1
    ],
    [
      22,
      34,
      2
    ],
    [
      22,
      34,
      3
    ],
    [
      22,
      34,
      4
    ],
    [
      22,
      35,
      0
    ],
    [
      22,
      35,
      1
    ],
    [
      22,
      35,
      2
    ],
    [
      22,
      35,
      3
    ],
    [
      22,
      35,
      4
    ],
    [
      22,
      36,
      0
    ],
    [
      22,
      36,
      1
    ],
    [
      22,
      36,
      2
    ],
    [
      22,
      36,
      3
    ],
    [
      22,
      36,
      4
    ],
    [
      22,
      37,
      0
    ],
    [
      22,
      37,
      1
    ],
    [
      22,
      37,
      2
    ],
    [
      22,
      37,
      3
    ],
    [
      22,
      37,
      4
    ],
    [
      22,
      38,
      0
    ],
    [
      22,
      38,
      1
    ],
    [
      22,
      38,
      2
    ],
    [
      22,
      38,
      3
    ],
    [
      22,
      38,
      4
    ],
    [
      22,
      39,
      0
    ],
    [
      22,
      39,
      1
    ],
    [
      22,
      39,
      2
    ],
    [
      22,
      39,
      3
    ],
    [
      22,
      39,
      4
    ],
    [
      22,
      40,
      0
    ],
    [
      22,
      40,
      1
    ],
    [
      22,
      40,
      2
    ],
    [
      22,
      40,
      3
    ],
    [
      22,
      40,
      4
    ],
    [
      22,
      41,
      0
    ],
    [
      22,
      41,
      1
    ],
    [
      22,
      41,
      2
    ],
    [
      22,
      41,
      3
    ],
    [
      22,
      41,
      4
    ],
    [
      22,
      42,
      0
    ],
    [
      22,
      42,
      1
    ],
    [
      22,
      42,
      2
    ],
    [
      22,
      42,
      3
    ],
    [
      22,
      42,
      4
    ],
    [
      22,
      43,
      0
    ],
    [
      22,
      43,
      1
    ],
    [
      22,
      43,
      2
    ],
    [
      22,
      43,
      3
    ],
    [
      22,
      43,
      4
    ],
    [
      22,
      44,
      0
    ],
    [
      22,
      44,
      1
    ],
    [
      22,
      44,
      2
    ],
    [
      22,
      44,
      3
    ],
    [
      22,
      44,
      4
    ],
    [
      22,
      45,
      0
    ],
    [
      22,
      45,
      1
    ],
    [
      22,
      45,
      2
    ],
    [
      22,
      45,
      3
    ],
    [
      22,
      45,
      4
    ],
    [
      22,
      46,
      0
    ],
    [
      22,
      46,
      1
    ],
    [
      22,
      46,
      2
    ],
    [
      22,
      46,
      3
    ],
    [
      22,
      46,
      4
    ],
    [
      22,
      47,
      0
    ],
    [
      22,
      47,
      1
    ],
    [
      22,
      47,
      2
    ],
    [
      22,
      47,
      3
    ],
    [
      22,
      47,
      4
    ],
    [
      22,
      48,
      0
    ],
    [
      22,
      48,
      1
    ],
    [
      22,
      48,
      2
    ],
    [
      22,
      48,
      3
    ],
    [
      22,
      48,
      4
    ],
    [
      22,
      49,
      0
    ],
    [
      22,
      49,
      1
    ],
    [
      22,
      49,
      2
    ],
    [
      22,
      49,
      3
    ],
    [
      22,
      49,
      4
    ],
    [
      22,
      50,
      0
    ],
    [
      22,
      50,
      1
    ],
    [
      22,
      50,
      2
    ],
    [
      22,
      50,
      3
    ],
    [
      22,
      50,
      4
    ],
    [
      22,
      51,
      0
    ],
    [
      22,
      51,
      1
    ],
    [
      22,
      51,
      2
    ],
    [
      22,
      51,
      3
    ],
    [
      22,
      51,
      4
    ],
    [
      22,
      52,
      0
    ],
    [
      22,
      52,
      1
    ],
    [
      22,
      52,
      2
    ],
    [
      22,
      52,
      3
    ],
    [
      22,
      52,
      4
    ],
    [
      22,
      53,
      0
    ],
    [
      22,
      53,
      1
    ],
    [
      22,
      53,
      2
    ],
    [
      22,
      53,
      3
    ],
    [
      22,
      53,
      4
    ],
    [
      22,
      54,
      0
    ],
    [
      22,
      54,
      1
    ],
    [
      22,
      54,
      2
    ],
    [
      22,
      54,
      3
    ],
    [
      22,
      54,
      4
    ],
    [
      22,
      55,
      0
    ],
    [
      22,
      55,
      1
    ],
    [
      22,
      55,
      2
    ],
    [
      22,
      55,
      3
    ],
    [
      22,
      55,
      4
    ],
    [
      22,
      56,
      0
    ],
    [
      22,
      56,
      1
    ],
    [
      22,
      56,
      2
    ],
    [
      22,
      56,
      3
    ],
    [
      22,
      56,
      4
    ],
    [
      22,
      57,
      0
    ],
    [
      22,
      57,
      1
    ],
    [
      22,
      57,
      2
    ],
    [
      22,
      57,
      3
    ],
    [
      22,
      57,
      4
    ],
    [
      22,
      58,
      0
    ],
    [
      22,
      58,
      1
    ],
    [
      22,
      58,
      2
    ],
    [
      22,
      58,
      3
    ],
    [
      22,
      58,
      4
    ],
    [
      22,
      59,
      0
    ],
    [
      22,
      59,
      1
    ],
    [
      22,
      59,
      2
    ],
    [
      22,
      59,
      3
    ],
    [
      22,
      59,
      4
    ],
    [
      22,
      60,
      0
    ],
    [
      22,
      60,
      1
    ],
    [
      22,
      60,
      2
    ],
    [
      22,
      60,
      3
    ],
    [
      22,
      60,
      4
    ],
    [
      22,
      61,
      0
    ],
    [
      22,
      61,
      1
    ],
    [
      22,
      61,
      2
    ],
    [
      22,
      61,
      3
    ],
    [
      22,
      61,
      4
    ],
    [
      22,
      62,
      0
    ],
    [
      22,
      62,
      1
    ],
    [
      22,
      62,
      2
    ],
    [
      22,
      62,
      3
    ],
    [
      22,
      62,
      4
    ],
    [
      22,
      63,
      0
    ],
    [
      22,
      63,
      1
    ],
    [
      22,
      63,
      2
    ],
    [
      22,
      63,
      3
    ],
    [
      22,
      63,
      4
    ],
    [
      22,
      64,
      0
    ],
    [
      22,
      64,
      1
    ],
    [
      22,
      64,
      2
    ],
    [
      22,
      64,
      3
    ],
    [
      22,
      64,
      4
    ],
    [
      22,
      65,
      0
    ],
    [
      22,
      65,
      1
    ],
    [
      22,
      65,
      2
    ],
    [
      22,
      65,
      3
    ],
    [
      22,
      65,
      4
    ],
    [
      22,
      66,
      0
    ],
    [
      22,
      66,
      1
    ],
    [
      22,
      66,
      2
    ],
    [
      22,
      66,
      3
    ],
    [
      22,
      66,
      4
    ],
    [
      22,
      67,
      0
    ],
    [
      22,
      67,
      1
    ],
    [
      22,
      67,
      2
    ],
    [
      22,
      67,
      3
    ],
    [
      22,
      67,
      4
    ]
  ],
  "rational_initial_coordinates": [
    "3.0813368072977314e-05",
    "3.081323080674558e-05",
    "3.081488119389766e-05",
    "3.081322623603697e-05",
    "-5.703743654042387e-12",
    "1.0005022057599315e-10",
    "-1.711693021871874e-11",
    "1.3880220754388955e-11",
    "-7.205428841074628e-12",
    "-7.116069684903076e-11",
    "-4.216811837145661e-11",
    "-6.984484683102263e-11",
    "3.0933601855489106e-11",
    "-5.376146647124398e-11",
    "5.849379159034457e-13",
    "-1.515417311992942e-11",
    "3.081435008482875e-05",
    "3.081413470600714e-05",
    "3.081562980431187e-05",
    "3.081361592873243e-05",
    "-1.1837027479460222e-10",
    "2.519313369999833e-10",
    "-1.5273984134229909e-10",
    "1.80586240164651e-10",
    "-1.5949536465726994e-10",
    "-1.6270303007530013e-10",
    "-5.44504652274875e-10",
    "-2.290864662637163e-10",
    "1.9710198152692268e-10",
    "-2.3857543229463994e-10",
    "-1.0862247776045864e-10",
    "-1.0280721330716682e-10",
    "3.0813279290089954e-05",
    "3.081319715759019e-05",
    "3.081487159477969e-05",
    "3.081319854823338e-05",
    "-6.5041229525912584e-12",
    "1.6338528104985468e-11",
    "-1.7883184896809122e-11",
    "-9.722104849077857e-12",
    "2.642213855165841e-12",
    "-1.982097552302321e-11",
    "-4.868766405625657e-12",
    "-1.3647143804792272e-10",
    "-1.3121226185813024e-12",
    "-1.2954550889891733e-11",
    "1.3519377820198654e-14",
    "-1.7934436356998168e-11",
    "3.081439239194956e-05",
    "3.081460681104633e-05",
    "3.081510557237565e-05",
    "3.081341985504243e-05",
    "-4.130226135622458e-10",
    "2.2152804390959403e-11",
    "-1.192412916686258e-10",
    "4.5377278827283096e-12",
    "-2.7157772272346534e-11",
    "-1.2502766824484022e-11",
    "-2.625292578476018e-10",
    "-5.826380278151057e-10",
    "-7.482384485562655e-11",
    "-9.063121094655175e-11",
    "9.812861568419479e-11",
    "-8.644978117351993e-11",
    "3.081336813354844e-05",
    "3.0813230868633806e-05",
    "3.081488117519125e-05",
    "3.081322629787949e-05",
    "-4.1866711198877336e-11",
    "-1.219894204747134e-10",
    "-4.334514939917109e-12",
    "-4.683879330616586e-11",
    "6.172997377823634e-12",
    "-3.6400678733608076e-11",
    "-7.605914838700305e-12",
    "-2.302351328575481e-12",
    "-3.508640336016904e-11",
    "-2.981255020597433e-11",
    "3.762030981745528e-12",
    "6.299159205856341e-11",
    "3.081435010623519e-05",
    "3.081413473401078e-05",
    "3.0815629692961106e-05",
    "3.081361598642722e-05",
    "-5.544058773851461e-10",
    "-3.384424152379504e-10",
    "7.71379481572085e-12",
    "-1.7107793349722802e-10",
    "6.518519152873069e-11",
    "-1.4804139433243293e-10",
    "-5.5678142663017045e-11",
    "3.724460652875843e-11",
    "-2.492264796104355e-10",
    "-2.4544620275987653e-10",
    "1.816172405705067e-10",
    "1.2296568117069014e-10",
    "3.081338625629571e-05",
    "3.0813242890371286e-05",
    "3.08147435154936e-05",
    "3.08132374236112e-05",
    "-3.403285463359162e-11",
    "2.4965717117426387e-11",
    "-2.3524902332693205e-11",
    "-6.414206284966586e-11",
    "4.510453425167891e-12",
    "-2.5454141024494346e-11",
    "1.581496988820345e-12",
    "-7.819402436809921e-11",
    "-4.596425692826747e-12",
    "2.263061752543495e-12",
    "-1.5819176555555288e-12",
    "-6.217152880181377e-12",
    "3.081426741552027e-05",
    "3.0814251133540606e-05",
    "3.081495268971626e-05",
    "3.08136488177519e-05",
    "-3.6395318576995904e-10",
    "5.975091396848566e-11",
    "-7.125566604354599e-13",
    "-4.543460309486192e-11",
    "-4.147498848114641e-11",
    "-1.0998397250611993e-10",
    "-4.2313755058791503e-11",
    "-6.558400033562671e-11",
    "-7.423641220385554e-11",
    "-1.1300042367723239e-10",
    "-7.57725228728158e-11",
    "-9.787153453321118e-11",
    "3.081357314680291e-05",
    "3.0813247088182615e-05",
    "3.0815405374379195e-05",
    "3.081327551463865e-05",
    "8.074456560242884e-12",
    "2.810683050998241e-10",
    "-5.155622694505691e-11",
    "-1.465681071020227e-11",
    "-5.2979912360451634e-12",
    "-1.2779205988363449e-10",
    "-2.3483392515211796e-11",
    "-1.5427868860177383e-11",
    "6.515631858195934e-11",
    "-4.50462359181108e-11",
    "4.714564633631523e-12",
    "9.723762419654697e-11",
    "3.081548740401081e-05",
    "3.0814434769659294e-05",
    "3.081650829376749e-05",
    "3.0813690979909295e-05",
    "2.4255885282155643e-10",
    "4.685181744569333e-10",
    "-2.2715150553520617e-10",
    "3.818679832040434e-10",
    "-1.5032380878689315e-10",
    "-2.5313066419682944e-10",
    "-3.5999493420230887e-10",
    "-1.2929469094994521e-11",
    "9.703582844055587e-12",
    "-2.733092495202425e-10",
    "1.0870764022896386e-11",
    "2.0925216330475277e-10",
    "3.081325977801413e-05",
    "3.081319943797859e-05",
    "3.0814511124073194e-05",
    "3.081319577391186e-05",
    "-1.1211782004117468e-11",
    "2.0220134362473115e-11",
    "-1.269971879353184e-11",
    "-1.3418051373506066e-11",
    "1.4474475346389158e-12",
    "-1.2950966491282956e-11",
    "-1.2004397993470199e-11",
    "-5.682140234891391e-11",
    "1.6771632664005633e-12",
    "-2.0682112377515264e-11",
    "-7.028820074086569e-13",
    "-7.895403855452968e-12",
    "3.081384321185098e-05",
    "3.0814008911751464e-05",
    "3.081481832161735e-05",
    "3.0813380394073037e-05",
    "-2.680698274880211e-10",
    "-5.30591693346047e-11",
    "-3.138170363101507e-11",
    "-2.959788133513479e-11",
    "-1.8599341737976686e-11",
    "-1.3746715459295467e-12",
    "-2.9243515562929e-10",
    "-1.1105527309985659e-10",
    "-1.8298004925307473e-12",
    "-2.87811962627296e-10",
    "3.345993267112019e-12",
    "-8.175155857978277e-11",
    "3.0813432136127024e-05",
    "3.081322068041556e-05",
    "3.081451757563535e-05",
    "3.081322863959743e-05",
    "-2.725709070571795e-11",
    "-1.6332282656409334e-10",
    "-2.951296719966245e-11",
    "-2.3795504088117512e-11",
    "-6.848489767991225e-13",
    "5.388356073375243e-11",
    "2.2998922117242815e-11",
    "-1.6906291109176725e-10",
    "-5.158521565827992e-11",
    "2.269943159228042e-11",
    "5.434409740251906e-12",
    "1.9639566661202552e-11",
    "0.008591740441772227",
    "0.0053266071377718735",
    "0.001019439445794853",
    "0.0003874158349979977",
    "-0.0046377394772494345",
    "-0.0013179359985367072",
    "-0.0007984008818808974",
    "-0.0007648764282410432",
    "-0.00045365604243599193",
    "0.0005937499915172188",
    "0.004881420617537084",
    "-0.002593567331352826",
    "-0.0015541565543511842",
    "0.0021565057365731284",
    "0.0012971847507575415",
    "-2.619732177994933e-06",
    "0.029264060244439373",
    "0.01628135694646935",
    "0.006903779957922911",
    "0.0016200038284617556",
    "-0.021400799173589904",
    "0.012384247132951933",
    "0.005883481403111616",
    "-0.010040482045053957",
    "-0.0038208878368133537",
    "0.0016807338594664973",
    "-0.004130610626807694",
    "0.006895613744983526",
    "-0.003441197016082386",
    "-0.003298201439276756",
    "0.003350525289757692",
    "-0.0028456246121850003",
    "3.081467836887274e-05",
    "3.081410374293279e-05",
    "3.0815363635161196e-05",
    "3.081621017482137e-05",
    "-2.1664583016591858e-10",
    "1.56389530567553e-11",
    "6.554415346719748e-10",
    "-3.8982571501148693e-10",
    "1.8708389811061504e-10",
    "-6.743383715902838e-10",
    "-9.514833234170698e-11",
    "3.5586255890691414e-10",
    "-2.3058767036023906e-10",
    "1.276135523310994e-10",
    "-2.6787765995615765e-10",
    "-6.410299526499046e-11",
    "0.009173049901031434",
    "0.006872235441317173",
    "0.0657131528878081",
    "0.007836801679869106",
    "0.004057176703508385",
    "0.006585409205972986",
    "0.006288882653110747",
    "-0.0068508885891832875",
    "-0.005807821022603774",
    "-0.006815034032115944",
    "-0.00730249334210671",
    "-0.005024098661968934",
    "0.008091756309704086",
    "0.000550747797973498",
    "0.0053008731414033285",
    "0.004379301318418355",
    "-0.023684033662657214",
    "-0.00494262027633814",
    "-0.0017547590350684842",
    "-0.020072764687227854",
    "-0.0002786051734130797",
    "0.001518052306184158",
    "-0.021148023352306432",
    "-0.01625292656342217",
    "-0.0018249576921085511",
    "3.081719474963013e-05",
    "3.081499598517881e-05",
    "3.081794655980775e-05",
    "3.081743973921922e-05",
    "3.082020650109793e-05",
    "1.565596530875348e-10",
    "1.5725855178418712e-09",
    "1.5140850557842728e-09",
    "-3.871176638249894e-09",
    "2.5718210059985895e-10",
    "8.209218055395394e-10",
    "-1.1700181993803802e-09",
    "2.69573889310167e-09",
    "-3.684621410875652e-09",
    "-2.780221110150989e-09",
    "1.1924856260032726e-09",
    "-6.289130407957245e-11",
    "1.40834233314918e-09",
    "1.0067735467834158e-10",
    "-1.7051182163928107e-09",
    "-1.1794504417121663e-09",
    "1.817681830894886e-09",
    "2.758577439078806e-10",
    "-1.6030444780691518e-09",
    "8.005266236681046e-11",
    "3.0813368575870024e-05",
    "3.081324005272571e-05",
    "3.081469206300754e-05",
    "3.081323687804596e-05",
    "-7.195079764537254e-12",
    "-1.8828553027686933e-11",
    "8.523858735239411e-13",
    "-1.5799095570165668e-11",
    "1.1885155836317915e-11",
    "-2.7485811454779063e-11",
    "-1.883532348512765e-11",
    "-4.266092004903274e-11",
    "4.520555938052564e-12",
    "-3.054634209463214e-11",
    "-1.316807594976565e-13",
    "-2.7836441468786768e-12",
    "3.081426173822018e-05",
    "3.081420439304878e-05",
    "3.081501025542132e-05",
    "3.081362921673354e-05",
    "-1.5225748707007776e-10",
    "-1.2995220940338354e-11",
    "-7.697749795342039e-11",
    "-5.478350469609538e-11",
    "1.5217605129392852e-11",
    "-2.0322015212463532e-11",
    "-2.3093363116889255e-10",
    "-2.8998594392562156e-10",
    "-2.4871860048790827e-11",
    "-1.76372391772373e-10",
    "6.315163435457492e-11",
    "-1.518587962745277e-11",
    "3.081322882658552e-05",
    "3.0813185899097756e-05",
    "3.081479983070827e-05",
    "3.0813184920317304e-05",
    "2.6066396209288893e-12",
    "-2.883424603345871e-11",
    "-3.240127182336401e-12",
    "2.0405343597377796e-11",
    "1.3133683443394698e-13",
    "-5.095141013262922e-12",
    "-6.23188201750565e-12",
    "-5.1845978522162523e-11",
    "-2.3089317430171333e-12",
    "-2.5376883095684532e-11",
    "-5.80322809507287e-13",
    "-1.8501706032087535e-11",
    "3.081392878688668e-05",
    "3.0813988502886626e-05",
    "3.081626006749607e-05",
    "3.08133247633033e-05",
    "1.1406427813395444e-10",
    "-3.191603188532038e-10",
    "-1.7778457773495424e-11",
    "4.900642232539197e-10",
    "4.678600257534447e-13",
    "-2.6103346018963383e-12",
    "-3.8671406964204197e-10",
    "-5.505198672557126e-10",
    "-2.5218055163917745e-11",
    "-4.886572139613167e-10",
    "9.858402832471422e-12",
    "-4.5048320646822884e-11",
    "3.081322875575654e-05",
    "3.0813185828086166e-05",
    "3.081479984394021e-05",
    "3.0813184849277186e-05",
    "-5.1214375299124175e-12",
    "-7.147252214309634e-12",
    "3.978486679544954e-12",
    "-1.7830226575988743e-11",
    "-4.473439535084508e-13",
    "-1.9171619562513336e-11",
    "-4.4048709026338825e-12",
    "5.88958386976532e-11",
    "-3.6568306632437214e-14",
    "-2.7249962377985316e-11",
    "3.9230286134326136e-13",
    "-8.715722446092471e-13",
    "3.0813928756547965e-05",
    "3.081398847947953e-05",
    "3.081626028703085e-05",
    "3.08133247058519e-05",
    "-3.3256185223974423e-10",
    "-6.538776332177814e-11",
    "2.9206771687191156e-11",
    "-3.1334213037026765e-10",
    "5.415738476499589e-12",
    "-4.365196126972297e-11",
    "-2.2799852456018513e-10",
    "6.330497802076758e-10",
    "9.951790894311758e-12",
    "-6.171536498480359e-10",
    "-8.250053919829047e-12",
    "-1.1440466188312334e-11",
    "3.081327570330268e-05",
    "3.0813204277124016e-05",
    "3.0814756406374995e-05",
    "3.081320072194787e-05",
    "-1.1956933923107304e-11",
    "2.755812235702609e-11",
    "-2.6169994772553988e-12",
    "-3.9257454716083716e-11",
    "5.924473497960768e-13",
    "-1.8007840048671166e-11",
    "-7.966346674820269e-12",
    "5.584835876464528e-12",
    "2.8456084178951033e-12",
    "-3.5347461820180106e-11",
    "4.3040096767502945e-14",
    "-1.0653485241940912e-11",
    "3.081402411334808e-05",
    "3.081401882321167e-05",
    "3.081538005928485e-05",
    "3.081345132758405e-05",
    "-2.622020359252193e-10",
    "-5.783253818027457e-13",
    "-4.7140332300754414e-11",
    "6.314622054737334e-11",
    "2.3312840924228795e-11",
    "-5.463715321120621e-11",
    "-2.529963375234226e-10",
    "2.579257648788352e-11",
    "-1.2095538567820712e-11",
    "-2.2552425556424789e-10",
    "-2.889274100131552e-11",
    "-1.7244718011498047e-10",
    "3.0813279372627094e-05",
    "3.081319724133181e-05",
    "3.081487156755241e-05",
    "3.081319863194796e-05",
    "8.123786334661238e-12",
    "-1.2473419942085566e-10",
    "-4.278167963204081e-12",
    "1.5478810001074332e-11",
    "8.293314960879536e-13",
    "2.6575355475384075e-11",
    "1.158975479551982e-13",
    "-5.770693550181732e-11",
    "-1.7413218551499714e-11",
    "4.765640002070017e-12",
    "-2.5087144089808726e-12",
    "2.858462277015457e-12",
    "3.081439240068921e-05",
    "3.081460681567736e-05",
    "3.0815105500322226e-05",
    "3.0813419935826e-05",
    "4.884110160765694e-10",
    "-5.472080838327149e-10",
    "3.4311605505930357e-11",
    "4.960395908543607e-11",
    "8.492951495286701e-11",
    "6.092474704257222e-11",
    "-3.0378483548188114e-11",
    "-2.010920753585131e-10",
    "-1.3651978220038647e-10",
    "7.598257857203215e-11",
    "5.615035925359372e-11",
    "6.258129512355255e-11",
    "3.081327929009041e-05",
    "3.0813197157590416e-05",
    "3.0814871594779627e-05",
    "3.081319854822929e-05",
    "-6.640356749124587e-12",
    "-9.34340457763329e-11",
    "1.5239047053423563e-11",
    "-1.5324805561963405e-11",
    "-2.1296508597900105e-12",
    "-2.31816809743295e-11",
    "4.681257110523059e-12",
    "1.0080416710784362e-10",
    "-9.449942792222595e-12",
    "5.243094616527021e-12",
    "-1.5639916050094064e-12",
    "1.3308822182968502e-11",
    "3.0814392391949554e-05",
    "3.081460681104626e-05",
    "3.081510557237545e-05",
    "3.0813419855042935e-05",
    "-3.7731116794741744e-10",
    "-3.603880354053952e-10",
    "1.4044858366384212e-10",
    "-8.4793168649573e-11",
    "7.964965237229025e-11",
    "-8.608219519649407e-11",
    "3.1168184574341384e-10",
    "4.583429743474123e-10",
    "-9.554510317735796e-12",
    "-3.232222018883829e-11",
    "-6.342477962226687e-11",
    "-1.4823613744930518e-11",
    "3.081365837047936e-05",
    "3.0813323077784e-05",
    "3.0814928976047156e-05",
    "3.0813292047066026e-05",
    "-6.817531846737492e-11",
    "-2.268100213452923e-10",
    "4.930540147511067e-11",
    "-1.1862679377230058e-10",
    "-3.179362409232518e-11",
    "3.868444020080217e-11",
    "1.3178629592413358e-10",
    "-1.3845299019028593e-10",
    "-9.600697832589346e-11",
    "1.0875791016703443e-10",
    "-1.172049912708633e-11",
    "7.99290500590783e-11",
    "3.081523386570999e-05",
    "3.081609012773702e-05",
    "3.08149087168067e-05",
    "3.0813871951386065e-05",
    "-7.636446983602198e-10",
    "-5.867875207102341e-10",
    "-1.9468047861073216e-11",
    "2.1796024055571883e-10",
    "4.6071253096972043e-10",
    "4.198772781826907e-12",
    "1.0252465267528345e-09",
    "5.924718948776339e-11",
    "-1.14342983313491e-10",
    "6.947771730899685e-10",
    "7.427876068096635e-11",
    "-2.5162109354573477e-10",
    "3.0813204316412616e-05",
    "3.081317710428576e-05",
    "3.08148163706264e-05",
    "3.081317694958667e-05",
    "-3.685697087273544e-13",
    "-5.176792386320163e-11",
    "1.3071688143003292e-12",
    "3.5662777446973966e-13",
    "5.755022133248038e-14",
    "-8.901019016709111e-12",
    "-1.6168538824358488e-12",
    "1.5596322160703046e-11",
    "-2.1453468723919465e-12",
    "-1.2231613708022612e-11",
    "-1.0810122234304511e-13",
    "-1.0202574259449586e-12",
    "3.0813698374165516e-05",
    "3.081374237433605e-05",
    "3.081650060061301e-05",
    "3.081326779941501e-05",
    "-5.5931257997088005e-11",
    "-5.608053530870997e-10",
    "2.8386765067832095e-11",
    "4.7585052413377786e-11",
    "2.656037472886749e-11",
    "-5.957093188434491e-11",
    "-1.6617822035180317e-10",
    "1.5903736147199285e-10",
    "-3.181957235660066e-11",
    "-3.9571505895175994e-10",
    "2.2899505574341942e-11",
    "2.0202308051565657e-11",
    "3.0813219235372415e-05",
    "3.081318191223317e-05",
    "3.081479168045712e-05",
    "3.0813181798905877e-05",
    "3.8408946693631394e-13",
    "-5.302711531400023e-11",
    "-1.5404994882947946e-12",
    "-2.473935937658255e-12",
    "3.735406401886785e-13",
    "2.790896278277385e-12",
    "-2.1608067852117063e-12",
    "-3.126834420016257e-11",
    "-3.4679379693371368e-12",
    "-1.422767205716509e-11",
    "-4.161938222252243e-13",
    "-9.770785315479706e-12",
    "3.081381102641815e-05",
    "3.0813868471623065e-05",
    "3.081598153051036e-05",
    "3.0813308525788025e-05",
    "-3.559688156035534e-11",
    "-4.370220763947911e-10",
    "-1.0525989698213194e-11",
    "3.4938065701779384e-10",
    "4.170093434415012e-11",
    "2.350694073799424e-11",
    "-2.2182727971215563e-10",
    "-2.7140350695596313e-10",
    "-5.012367862402675e-11",
    "-2.3111326021216638e-10",
    "1.2873709766760346e-11",
    "-7.018851650599016e-11",
    "3.081322035658549e-05",
    "3.081318290236993e-05",
    "3.081484833591689e-05",
    "3.081318180268686e-05",
    "-4.8065141316547075e-12",
    "-2.8434371699576473e-11",
    "3.7042353107430055e-12",
    "-3.0284646747262536e-11",
    "-1.958993635927669e-13",
    "-1.2909194493336465e-11",
    "-1.9125466875910937e-12",
    "5.7553421582437684e-11",
    "-1.7669129195134926e-12",
    "-1.9491148561501175e-11",
    "-1.1298470295738165e-13",
    "2.114061632798156e-12",
    "3.081398516220617e-05",
    "3.081403901497778e-05",
    "3.0816233280524344e-05",
    "3.081330749118006e-05",
    "-4.203099137289866e-10",
    "-2.649609515452006e-10",
    "4.4732169836233815e-11",
    "-1.6026363139295472e-10",
    "2.774801494548331e-11",
    "-8.646583492080118e-11",
    "-1.5002500085827847e-10",
    "7.15641987268465e-10",
    "-2.5364529255475938e-11",
    "-5.902649510009013e-10",
    "1.304269951510813e-11",
    "-8.32580264570707e-11",
    "3.0813246299556594e-05",
    "3.081319021740066e-05",
    "3.0816867301770215e-05",
    "3.081319070532984e-05",
    "-2.3101453859363948e-12",
    "-1.1011138854059481e-10",
    "-9.49094764308692e-13",
    "-5.865194943607352e-12",
    "2.0094893973284953e-14",
    "-5.202662056519837e-11",
    "-5.4049409836083995e-12",
    "-6.736088278315537e-12",
    "-1.9638815160575543e-12",
    "-3.667599803327517e-11",
    "3.018484215263778e-13",
    "1.2650767400632022e-11",
    "0.0007163911325357517",
    "0.0004140471290268545",
    "0.01240714593248512",
    "3.429662559765405e-05",
    "-0.0003692062510193021",
    "-0.00262285778646429",
    "2.8678046446317328e-05",
    "0.002069651311811401",
    "-3.596509886454937e-05",
    "-0.00018284607746203618",
    "-0.0003555600232057087",
    "-0.0012671026618862025",
    "3.9567961376048433e-05",
    "-0.0006779114708384259",
    "-6.435437595970192e-06",
    "-9.837431751389468e-05",
    "3.081323514186812e-05",
    "3.081318598998723e-05",
    "3.081483368558146e-05",
    "3.081318600001995e-05",
    "3.2819684850402225e-12",
    "-7.635111463770853e-11",
    "4.2633000751569004e-12",
    "-1.9027090090698198e-13",
    "-8.03609832332738e-14",
    "-5.353026943751428e-12",
    "-1.6291585779345103e-12",
    "4.658419137986696e-11",
    "-4.2621119796708226e-12",
    "-3.823540987633667e-12",
    "-9.306920665835244e-13",
    "1.346340170708698e-11",
    "3.0813983521586064e-05",
    "3.08142582056886e-05",
    "3.081541964634077e-05",
    "3.0813339473073944e-05",
    "2.671011617548099e-10",
    "-4.2134433049835033e-10",
    "7.677557789672315e-11",
    "2.949249393618283e-10",
    "1.2659430691146883e-10",
    "1.5475401922263585e-11",
    "-1.5514848185111007e-10",
    "1.69473995697615e-10",
    "-8.318465382140058e-11",
    "-3.1187337641472124e-12",
    "5.490262293471748e-12",
    "5.1932297831069314e-11",
    "3.08134864512451e-05",
    "3.081323064005838e-05",
    "3.0815711315651626e-05",
    "3.081323671077931e-05",
    "-5.30464618036716e-11",
    "3.2756543796742604e-10",
    "1.5062435204758913e-11",
    "-1.24467889962109e-10",
    "-5.6436624485183495e-12",
    "-1.9862647336085628e-11",
    "-1.056762602579962e-11",
    "2.171582274506023e-10",
    "5.420795065466982e-11",
    "4.468775393792879e-12",
    "-1.1834404956930362e-11",
    "1.0571192192740523e-10",
    "0.026240991192107217",
    "0.005345425564508941",
    "0.009139310067409126",
    "0.0005381517367190193",
    "-0.011623077696566994",
    "0.008253863120744224",
    "0.003155625206883436",
    "-0.004681649698360605",
    "-0.0015422856130677548",
    "0.0019044252173913423",
    "-0.0020496191901245658",
    "0.013061735733677332",
    "0.0018274164614732402",
    "-0.0051468650936704755",
    "-0.0005636121782504449",
    "-0.00099712021836245",
    "0.006951141849470541",
    "0.02401158453386825",
    "0.034080161999050076",
    "0.10725398806341238",
    "0.01122754004387613",
    "0.004164929787551097",
    "-0.01098391646697157",
    "-0.020362132173794085",
    "-0.00476622314707374",
    "0.010582792216783932",
    "-0.0004646785714366986",
    "-0.0038130111534246144",
    "0.033950215800463375",
    "0.010797838043623437",
    "-0.00409516803909438",
    "-0.008043897834484075",
    "-0.0093821937844168",
    "-0.0004698614244651609",
    "-0.002352747526443486",
    "-0.021188174595322008",
    "-0.0028134421809335804",
    "-0.015483507394311147",
    "-0.013324876696749024",
    "-0.007991934409898127",
    "0.005105127351542927",
    "0.016284490546226976",
    "0.0036696214380463332",
    "0.010287106658294664",
    "0.0575913273503873",
    "0.011937200997093136",
    "0.0030853114484440942",
    "0.00581637729957278",
    "-0.0031864019289759766",
    "-0.007151052373016387",
    "0.0057008341779626335",
    "-0.00674557194213637",
    "0.0015652383308192748",
    "-0.0050160956013362325",
    "-0.0006389417350797357",
    "-0.010317799404312501",
    "-0.004929880042134911",
    "-0.00797296510565757",
    "0.02074407956979003",
    "-0.0007127169403060495",
    "0.001627943273096251",
    "0.009858251274091208",
    "-0.004808938291597248",
    "0.015357277203920874",
    "-0.009658028243127047",
    "-0.002941454894042905",
    "3.081331805120284e-05",
    "3.08132083654756e-05",
    "3.0816675231486214e-05",
    "3.081320922949093e-05",
    "1.5074447437232858e-11",
    "-1.2269433321561647e-10",
    "1.1158237174694253e-11",
    "7.253769601526276e-12",
    "5.259869879060365e-13",
    "-3.7512421398394795e-11",
    "2.1516666083100018e-12",
    "1.7406489946941112e-10",
    "-7.500533634422377e-12",
    "3.724153262094475e-11",
    "9.105290466101513e-13",
    "1.912376548826692e-11",
    "3.0814741569120015e-05",
    "3.0815211775365896e-05",
    "3.0818918817077315e-05",
    "3.081350728257199e-05",
    "8.452202504673461e-10",
    "-4.874261963827133e-10",
    "1.9313251851936497e-10",
    "6.799637997733459e-10",
    "2.294939202368692e-10",
    "5.436407724117321e-11",
    "-1.810549065032263e-10",
    "7.491420156609875e-10",
    "-8.747807947154592e-11",
    "6.175629045635803e-10",
    "5.197451438007976e-11",
    "1.357478823067591e-10",
    "3.081320552613748e-05",
    "3.081317819653146e-05",
    "3.081425126426577e-05",
    "3.081317761598359e-05",
    "-6.007105590122827e-13",
    "-4.0430508478463554e-11",
    "1.9782966538010303e-13",
    "2.799548377336632e-13",
    "6.319935988768283e-14",
    "-9.920511614445832e-13",
    "-2.6544869327584882e-12",
    "-9.631976415453771e-12",
    "-2.1114902088704285e-12",
    "-1.5450085897293216e-11",
    "-3.1618171429670475e-13",
    "-5.234633633864164e-13",
    "3.081360907748136e-05",
    "3.081368382461445e-05",
    "3.081486566699534e-05",
    "3.081326155667291e-05",
    "-5.77091589200269e-11",
    "-2.90940629678705e-10",
    "5.818705421397595e-12",
    "1.457228190133568e-10",
    "2.431828615611617e-11",
    "-4.98247329104374e-12",
    "-1.7016660207568812e-10",
    "-9.519300878586815e-11",
    "-2.3436587474879064e-11",
    "-2.9384431989927184e-10",
    "9.357066730702588e-12",
    "-3.784475308731387e-12",
    "3.081323642594114e-05",
    "3.081318783188245e-05",
    "3.081437582288541e-05",
    "3.081318607423331e-05",
    "-1.0015672353684987e-11",
    "2.2614547067197126e-11",
    "-2.258652703894318e-12",
    "-2.320988963186621e-11",
    "4.92684927650173e-13",
    "-2.1122133624395683e-11",
    "-3.668003782725605e-12",
    "-8.544085461229066e-12",
    "1.5579583086148764e-12",
    "-1.235212778416324e-11",
    "-2.686310691499567e-13",
    "-1.6646836943599817e-12",
    "3.081500332482278e-05",
    "3.0814675550863784e-05",
    "3.0815453518475936e-05",
    "3.081333371868954e-05",
    "-1.254251219854548e-09",
    "7.438952667214143e-10",
    "-4.0756438676293933e-11",
    "-7.80154371809605e-10",
    "3.544336551294785e-11",
    "-8.590749257681316e-11",
    "-3.9298343518856194e-10",
    "2.931003350131812e-10",
    "3.9689860011497116e-11",
    "-1.74100665352292e-10",
    "-3.6234069864725504e-11",
    "-6.19097961901208e-11",
    "3.081326771545582e-05",
    "3.0813201191592416e-05",
    "3.081585351528634e-05",
    "3.081319974848783e-05",
    "-6.4140670011413265e-12",
    "-7.23174886056858e-11",
    "-1.3550517855450299e-11",
    "5.066493198840329e-12",
    "8.95411713906974e-13",
    "-1.2864723290235444e-11",
    "-1.2658974335419653e-11",
    "-1.1746368122231104e-10",
    "-4.377661622100321e-12",
    "-7.413669905291618e-11",
    "-5.744557406792019e-13",
    "-6.828546594578013e-11",
    "3.0814061284633896e-05",
    "3.081406648765806e-05",
    "3.082003287987994e-05",
    "3.081348598742414e-05",
    "-1.4469349650908143e-10",
    "-9.140750719512812e-10",
    "-1.2242388784701496e-10",
    "6.084620561449928e-10",
    "-8.809641948070793e-11",
    "-2.2820077707207269e-10",
    "-4.0045940198617113e-10",
    "-9.593804329787929e-10",
    "9.019511511098563e-11",
    "-9.876586585811517e-10",
    "-2.1719216045324916e-11",
    "-6.666439269010567e-10",
    "3.0813223672844695e-05",
    "3.081318396105585e-05",
    "3.081481436910726e-05",
    "3.081318348650317e-05",
    "-1.355688120090764e-12",
    "-4.460909906010715e-11",
    "-1.1025598085026265e-12",
    "-6.911090721365951e-13",
    "2.6558859830085615e-13",
    "-8.162189558522834e-12",
    "-3.540297955383054e-12",
    "-3.163052048703241e-11",
    "-2.6001086620012383e-12",
    "-2.243489438787021e-11",
    "3.81227105861376e-13",
    "-1.0059891666908749e-11",
    "3.081376846080665e-05",
    "3.081383230848812e-05",
    "3.081646992591775e-05",
    "3.081330281115091e-05",
    "-7.513109056019699e-11",
    "-3.502959384424503e-10",
    "2.1938868946661208e-12",
    "1.440412108478574e-10",
    "7.082620847315189e-12",
    "-5.329984529628553e-11",
    "-2.2930286712010622e-10",
    "-2.829018323304885e-10",
    "-3.5560192348878028e-12",
    "-5.346540559685552e-10",
    "1.5621953763257497e-11",
    "-4.7696338637375756e-11",
    "3.08132222279667e-05",
    "3.081318321157914e-05",
    "3.0813996473815305e-05",
    "3.081318259537626e-05",
    "-2.9296140660188506e-12",
    "-6.276017386974907e-12",
    "3.3943749046630084e-12",
    "-8.578388456084504e-12",
    "-2.8037850488937923e-13",
    "-2.385784573440295e-12",
    "-1.8395577456897066e-12",
    "1.6180025147521252e-11",
    "-6.444596401152004e-13",
    "-6.714578116508932e-12",
    "-6.177845456449905e-13",
    "1.920009768891694e-12",
    "3.0813876974828136e-05",
    "3.0813829583732836e-05",
    "3.0814192090563826e-05",
    "3.0813310435672975e-05",
    "-1.962083228210411e-10",
    "1.5215432423569707e-11",
    "2.882276896895321e-11",
    "-8.102000737865886e-11",
    "2.0327951580719534e-11",
    "-8.94536241951853e-12",
    "-1.0773486065197259e-10",
    "1.991228783264103e-10",
    "-2.1509853718593526e-11",
    "-1.1135712811000304e-10",
    "4.614665083139231e-12",
    "-1.981892468084037e-11",
    "3.081323950742163e-05",
    "3.081319204577667e-05",
    "3.081449375998008e-05",
    "3.0813190575489496e-05",
    "1.822576424218422e-12",
    "-5.561346218453037e-11",
    "1.4271330079335348e-12",
    "3.3325709104969845e-12",
    "6.588292168643138e-13",
    "1.0805969580629436e-11",
    "-5.5106067387670305e-12",
    "-2.664059115751105e-12",
    "-6.55475853361448e-12",
    "-2.872663947286028e-11",
    "-1.7014860105274208e-12",
    "-1.0511526595666743e-11",
    "3.081371186360354e-05",
    "3.081389285855644e-05",
    "3.081466001934789e-05",
    "3.081337767706999e-05",
    "3.859585766253121e-11",
    "-2.2113422991663631e-10",
    "-8.091110313143119e-12",
    "1.140890460580757e-10",
    "2.8092079688431532e-11",
    "7.260147021431489e-12",
    "-1.4554125553686695e-10",
    "-3.019944664669674e-11",
    "-5.7255823743345086e-11",
    "-2.5136426056411536e-10",
    "1.4465016259129298e-11",
    "-1.9201553754394193e-11",
    "3.0813216174827514e-05",
    "3.081318124153563e-05",
    "3.081421007052366e-05",
    "3.081318093244036e-05",
    "1.7525983169892217e-12",
    "-3.942970110155999e-11",
    "2.7345073351649785e-12",
    "1.1740844958589597e-12",
    "2.69808680027576e-13",
    "3.0228211805706706e-12",
    "-1.721190480372551e-12",
    "5.8156824458768014e-12",
    "-3.5772225504001917e-12",
    "-9.192678571122325e-12",
    "-3.8411916378149033e-13",
    "1.4216877959275204e-13",
    "3.081366682567546e-05",
    "3.081379978519234e-05",
    "3.081445247278356e-05",
    "3.081329313254971e-05",
    "8.039435551179358e-11",
    "-1.6086003048182092e-10",
    "2.396612757861934e-11",
    "6.391355707334397e-11",
    "4.009387450759564e-11",
    "8.410006370144821e-12",
    "-1.3969003460403403e-10",
    "-1.2665635981982136e-11",
    "-3.552256316841885e-11",
    "-2.2298089312517234e-10",
    "1.2748730907760368e-11",
    "2.788782591901429e-11",
    "0.003356575984446158",
    "0.0012221072897583517",
    "0.005324984254331046",
    "0.00014908892041115348",
    "-0.0019785145165522066",
    "0.0040663736990124355",
    "-0.00048228739853627416",
    "-0.0024869091669497763",
    "0.0002606568378882971",
    "-0.00046488031750490787",
    "-0.00021781091303284906",
    "0.0010352568780149162",
    "0.00040094336514763084",
    "-0.0003495650337528282",
    "-0.00027010937399708426",
    "0.0006403573579906523",
    "0.005720387466897385",
    "0.0032405258908930136",
    "0.0018664518544075346",
    "0.000803162013147623",
    "-0.0042119791119203795",
    "0.0031802157196529316",
    "-0.0018265279357627267",
    "-0.002427217151848836",
    "0.001221660040930512",
    "-0.0009170554281785915",
    "-0.0007218895574007955",
    "0.0005746428540706189",
    "0.0010286471444705383",
    "-2.190345733565924e-05",
    "-0.0009932537203074256",
    "0.0007594440903342409",
    "3.0813274854169295e-05",
    "3.081319819849336e-05",
    "3.0814334552844554e-05",
    "3.081319715533904e-05",
    "-1.075202870399309e-11",
    "4.254557254645805e-11",
    "6.046974868454967e-12",
    "-2.627330975743853e-11",
    "-3.5572267381619164e-14",
    "-1.0633198527309398e-11",
    "-1.5280897997306217e-12",
    "2.5993240592402516e-11",
    "2.5433097417080688e-12",
    "-6.234172824037604e-12",
    "6.041241592797186e-13",
    "-1.5720742759686948e-12",
    "3.0815590407618244e-05",
    "3.08146958169851e-05",
    "3.081551646897295e-05",
    "3.0813444697981324e-05",
    "-1.2582193499033878e-09",
    "1.1486347695670753e-09",
    "9.911899417336092e-11",
    "-9.546136672462375e-10",
    "-6.464002651330514e-11",
    "6.624598207440959e-11",
    "-3.42571733696599e-10",
    "8.578147004086395e-10",
    "1.4459080349484593e-10",
    "-3.726422991828605e-10",
    "-7.649273629998974e-11",
    "2.2013993131395616e-11",
    "3.081334278497092e-05",
    "3.0813239173845366e-05",
    "3.081553304294972e-05",
    "3.081324098686911e-05",
    "8.41480681179248e-12",
    "-3.235083872808261e-11",
    "-5.92999570763508e-12",
    "9.492718173300505e-12",
    "6.129458780024105e-12",
    "2.3882125149823384e-11",
    "-1.431464541257875e-11",
    "-6.264682193280206e-11",
    "-2.5965368927711488e-11",
    "-6.666568381052833e-11",
    "1.9447208186547705e-12",
    "-9.727411701212384e-11",
    "3.081398088299264e-05",
    "3.08142339238992e-05",
    "3.081590872455312e-05",
    "3.081384213422753e-05",
    "1.134561118660386e-10",
    "-1.2923339671114276e-10",
    "-1.3663760354542053e-10",
    "5.0215442234771184e-11",
    "-1.4174636753299205e-10",
    "-1.066192531482364e-10",
    "-1.6396459453818356e-10",
    "-1.840400111734233e-10",
    "-3.379946547221503e-11",
    "-5.513713498284696e-10",
    "8.466492978908258e-11",
    "-2.662346559470107e-10",
    "3.081365837047929e-05",
    "3.081332307778397e-05",
    "3.081492897604707e-05",
    "3.0813292047066345e-05",
    "-2.2307049679095554e-11",
    "-2.0176476890497938e-10",
    "1.065442692585986e-10",
    "3.204479661383728e-11",
    "-2.0971626957270627e-11",
    "-7.827748595082746e-11",
    "-1.4668979956594574e-10",
    "1.7292482165799624e-10",
    "1.722443643874124e-11",
    "-1.5771407757988032e-10",
    "2.6615699741295402e-11",
    "-4.192581596655714e-11",
    "3.081523386571001e-05",
    "3.0816090127737085e-05",
    "3.0814908716806765e-05",
    "3.081387195138508e-05",
    "1.5176750247041888e-11",
    "-1.249798902049587e-10",
    "1.0273068173204086e-10",
    "-5.847133146805503e-10",
    "2.1301130096844447e-10",
    "1.445022897397999e-10",
    "-1.2783009553463515e-09",
    "5.76376483484514e-10",
    "-5.384913877552313e-11",
    "-4.339727252958526e-10",
    "-4.152102553499095e-10",
    "2.0603371771289148e-10",
    "3.081338624347942e-05",
    "3.081324287733491e-05",
    "3.0814743514980215e-05",
    "3.08132374105494e-05",
    "2.8462803965061194e-11",
    "8.208253936267388e-11",
    "-1.1641067095301275e-11",
    "5.3222682802782716e-11",
    "2.8983005620612475e-12",
    "1.6938623489550097e-11",
    "1.8724564510803398e-11",
    "-4.194081795145793e-13",
    "2.0953175605614957e-11",
    "3.587120614368236e-11",
    "3.800872411800557e-12",
    "1.9991525267853718e-11",
    "3.081426740841397e-05",
    "3.081425112678319e-05",
    "3.081495269272996e-05",
    "3.0813648805621294e-05",
    "2.695756773667699e-10",
    "8.083831119567356e-11",
    "-7.082361581971913e-11",
    "-2.966312925352384e-11",
    "5.924760670180358e-11",
    "3.14514080907309e-11",
    "2.4816124481000733e-10",
    "3.656127434975935e-11",
    "-2.2262888059238455e-11",
    "1.1812721604416424e-10",
    "-6.286043386269419e-11",
    "1.438282730761797e-10",
    "3.081327667638621e-05",
    "3.08131997297883e-05",
    "3.0814909123001415e-05",
    "3.081319709313113e-05",
    "1.5775882888686277e-11",
    "1.049284029094718e-10",
    "5.892659034281852e-12",
    "5.577148877806999e-11",
    "2.0568725997385156e-15",
    "1.7863624062131638e-11",
    "2.848667770346448e-12",
    "8.677175543068597e-11",
    "1.2468532249865715e-11",
    "3.6188053991309144e-11",
    "1.5415904447194663e-12",
    "8.262029807717858e-12",
    "3.0814562290280946e-05",
    "3.081508527918676e-05",
    "3.081520871501283e-05",
    "3.0813448357125344e-05",
    "8.124220502657399e-10",
    "5.253949410994171e-10",
    "1.1272115447145886e-10",
    "3.571816316855922e-10",
    "6.797623741658735e-11",
    "9.766947534660751e-12",
    "3.8766455023029193e-10",
    "5.187032838851005e-10",
    "-8.185574752580089e-12",
    "2.854487575936664e-10",
    "-2.7351691470532876e-10",
    "8.018716645012835e-11",
    "3.081336611712217e-05",
    "3.081322187150297e-05",
    "3.081485386622365e-05",
    "3.0813224326373854e-05",
    "1.9334909864002625e-11",
    "9.084694312601688e-11",
    "2.7557322885471247e-11",
    "3.927900348192551e-11",
    "-3.020863393539014e-12",
    "2.001816244198911e-11",
    "-4.5560502484571146e-12",
    "1.5893382935463877e-10",
    "2.3690640261249612e-11",
    "2.805678734739108e-11",
    "2.6640554963023307e-12",
    "-2.0050255779792033e-11",
    "3.081480581466816e-05",
    "3.081620142149855e-05",
    "3.0814798639369745e-05",
    "3.081367903894081e-05",
    "4.957528882672203e-10",
    "4.147937191588175e-10",
    "2.2659820821122083e-10",
    "2.2682931326366317e-10",
    "-9.3850018766392e-11",
    "5.539273685467803e-11",
    "1.0040459709073155e-10",
    "4.574921759084688e-10",
    "1.0421203972025842e-10",
    "4.905007543695939e-11",
    "-5.709273786713992e-10",
    "-2.6216891036661717e-12",
    "3.081333468543541e-05",
    "3.0813220735508896e-05",
    "3.0814947959442816e-05",
    "3.081321152394467e-05",
    "3.0849327524179754e-11",
    "1.1914919215548048e-10",
    "-1.7748629206331068e-12",
    "5.925354088463177e-11",
    "3.038339608388872e-12",
    "3.644308286810484e-11",
    "2.2769285973922434e-11",
    "8.690971269615603e-11",
    "2.591844313356028e-11",
    "7.83194015838403e-11",
    "6.903606435944671e-12",
    "1.48623505430032e-11",
    "3.0815143788286456e-05",
    "3.0815393329059565e-05",
    "3.0815261958739425e-05",
    "3.081349128983613e-05",
    "1.0511216261369669e-09",
    "6.852629888297186e-10",
    "-2.5588588306168998e-11",
    "6.873741263234094e-10",
    "-4.7085381630692445e-11",
    "-1.1693800261642723e-10",
    "1.039977712887138e-09",
    "4.6283726097707114e-10",
    "1.9141555402206508e-11",
    "1.7444490382092967e-10",
    "-1.2225503046076518e-10",
    "7.111390411636112e-11",
    "3.0813658389141543e-05",
    "3.081332309866143e-05",
    "3.081492897108284e-05",
    "3.081329206823162e-05",
    "1.0426799290252314e-10",
    "1.0211034688996848e-10",
    "1.6542415662267834e-11",
    "6.677583562090901e-11",
    "1.8832252531039344e-11",
    "8.796967620082208e-11",
    "1.0556223364562908e-10",
    "2.453218612752981e-10",
    "1.0665155574083772e-10",
    "1.464265328579792e-10",
    "2.8169685854725808e-11",
    "-1.2091594530698753e-11",
    "3.0815233726685333e-05",
    "3.0816089926426824e-05",
    "3.0814908651288875e-05",
    "3.0813871965900625e-05",
    "7.389772240721162e-10",
    "5.094606761424013e-10",
    "8.295010738236125e-11",
    "7.280079601605987e-10",
    "-3.290522334179173e-10",
    "-2.380024930705478e-10",
    "1.0429505139105493e-09",
    "2.9691453269084467e-10",
    "8.107614760919273e-11",
    "7.431764793891147e-12",
    "-3.308689686503975e-10",
    "-8.173571968889191e-11",
    "3.081324991684376e-05",
    "3.081319265640361e-05",
    "3.081476334867957e-05",
    "3.081319222542993e-05",
    "3.2569461321073042e-12",
    "1.0350834940645213e-11",
    "5.598504164851175e-12",
    "2.4837855494367066e-11",
    "-5.015261096907925e-13",
    "-3.4574669576741294e-12",
    "1.9185573814573046e-12",
    "6.078389916040348e-11",
    "2.0478209064644296e-12",
    "1.6864001336467327e-11",
    "-9.527682673567569e-14",
    "1.477984373037671e-11",
    "3.0813886434529564e-05",
    "3.081397012782788e-05",
    "3.0815527426245475e-05",
    "3.081340414731674e-05",
    "5.856487995754046e-11",
    "3.5215578512577836e-11",
    "2.6638073487972895e-11",
    "-2.856891386615317e-10",
    "4.814322263475896e-11",
    "8.660491215387989e-12",
    "1.1182916319520947e-10",
    "2.535629230734638e-10",
    "2.8655895536154646e-11",
    "1.491338971246282e-11",
    "-7.778416638312995e-11",
    "2.3870476786992386e-10",
    "3.081331245789012e-05",
    "3.081320849336519e-05",
    "3.08148030488235e-05",
    "3.0813211366732335e-05",
    "-5.4364387027741015e-12",
    "-5.0759413201170414e-11",
    "2.2474897910497472e-11",
    "9.7356720224339e-12",
    "-2.9754269699108887e-12",
    "-3.159580135758538e-11",
    "-4.268350624124925e-12",
    "1.2103660035111375e-10",
    "-4.098897918233111e-12",
    "-8.673110988891103e-12",
    "6.077413395149703e-13",
    "2.893749993528985e-12",
    "3.0814202106490025e-05",
    "3.0814278169360566e-05",
    "3.0815106609066805e-05",
    "3.081350195715046e-05",
    "-1.9166215360988896e-10",
    "-3.209817930488904e-11",
    "1.2312095430531087e-10",
    "-2.9728431426360243e-10",
    "6.989649521867156e-12",
    "1.142029357994766e-13",
    "-5.01324119931469e-11",
    "3.647216652476851e-10",
    "6.267992880963418e-11",
    "-2.0375893967613667e-10",
    "-6.329424733163085e-11",
    "1.302066661305785e-10",
    "3.081327570330267e-05",
    "3.081320427712383e-05",
    "3.0814756406375354e-05",
    "3.081320072194569e-05",
    "4.990861245430877e-12",
    "3.2044334398001763e-12",
    "1.897637580248267e-12",
    "1.0983231251855511e-11",
    "1.4214277051850664e-13",
    "8.306687346939849e-12",
    "1.3473019394264638e-11",
    "2.793514114535744e-11",
    "3.3682552248985247e-12",
    "5.167165019974353e-11",
    "5.767518033115614e-13",
    "1.9203594195794132e-11",
    "3.0814024113348125e-05",
    "3.081401882321161e-05",
    "3.081538005928475e-05",
    "3.081345132758359e-05",
    "6.341838731730056e-11",
    "-2.4708910327693802e-11",
    "-2.607070415798032e-11",
    "-1.8364619700820799e-10",
    "3.4682693677641254e-11",
    "-5.7159523605158385e-11",
    "3.587968264076212e-10",
    "7.420324154025809e-12",
    "4.109539282907532e-11",
    "1.453365382485484e-10",
    "1.3243481393979837e-11",
    "1.7162761213545483e-10",
    "3.081338625629569e-05",
    "3.081324289037157e-05",
    "3.081474351549347e-05",
    "3.0813237423612364e-05",
    "-9.012637435603087e-12",
    "-6.615898478167046e-11",
    "2.1733757961806958e-11",
    "-1.7668687945943237e-11",
    "-4.5788597600930676e-12",
    "-1.3778626286439293e-11",
    "3.2855877620290225e-11",
    "4.8585814100230855e-11",
    "-1.0109003182120561e-11",
    "6.17020514562378e-11",
    "-1.371379975354665e-12",
    "2.2287120737211392e-11",
    "3.081426741552021e-05",
    "3.081425113354093e-05",
    "3.081495268971637e-05",
    "3.08136488177518e-05",
    "-1.527104919872802e-10",
    "-8.68888128615872e-11",
    "4.421153784953175e-11",
    "-1.2150985370689153e-10",
    "-1.098400099699807e-11",
    "-1.2706827737717475e-10",
    "3.3306437948848077e-10",
    "1.7937864592917347e-11",
    "5.963968852807284e-11",
    "8.291824171175755e-12",
    "8.567964535404768e-11",
    "7.435700613156551e-11",
    "3.081323955719378e-05",
    "3.0813188652398056e-05",
    "3.081488875429477e-05",
    "3.081318701598905e-05",
    "6.801137134818258e-12",
    "4.5576914760149096e-11",
    "4.682354833164372e-12",
    "2.7874837780945217e-11",
    "-1.9989657615467853e-13",
    "9.066772539643904e-12",
    "4.487884360791949e-12",
    "8.48964303007964e-11",
    "5.167680316324834e-12",
    "4.1479681088349544e-11",
    "4.3133336450167077e-13",
    "6.9564414330357416e-12",
    "3.0814062241751534e-05",
    "3.081417905496014e-05",
    "3.081543601698381e-05",
    "3.081336095912098e-05",
    "1.8850224986725348e-10",
    "2.7645376623724856e-10",
    "5.415581673821743e-11",
    "-7.391271011302538e-12",
    "2.933267710862609e-11",
    "-2.8084232829936308e-11",
    "3.597619572195009e-10",
    "3.545124567525979e-10",
    "6.472486949202278e-11",
    "9.725756763366906e-11",
    "-9.662117033628144e-11",
    "1.596064428296269e-10",
    "3.081327402865753e-05",
    "3.0813197183630695e-05",
    "3.0814856300558266e-05",
    "3.081319732038082e-05",
    "5.234918458882965e-12",
    "2.1212402923216576e-11",
    "1.317985380504919e-11",
    "1.4241630041866058e-11",
    "-1.236357585938575e-12",
    "6.656066103089959e-13",
    "4.996306024730952e-12",
    "1.252180537790978e-10",
    "5.264710356151887e-12",
    "3.576294929164578e-11",
    "-6.180954171798192e-14",
    "-7.593046649116263e-12",
    "3.081427637681267e-05",
    "3.0814476279545994e-05",
    "3.081498851178509e-05",
    "3.081344361923673e-05",
    "-6.811519496206077e-11",
    "2.0801533619848813e-10",
    "1.5456433310670596e-10",
    "-3.23856677709283e-11",
    "-3.1253863157726046e-11",
    "-1.5263231381660648e-11",
    "3.58016386529326e-10",
    "3.663816966118902e-10",
    "1.1611034954380283e-10",
    "-9.432077318860807e-11",
    "-1.5481261142047053e-10",
    "6.714449494267701e-11",
    "3.081325875083616e-05",
    "3.0813198137526085e-05",
    "3.081492289352337e-05",
    "3.081319247096027e-05",
    "9.773954658957735e-12",
    "3.5152245409324665e-11",
    "2.2869006400367616e-12",
    "1.8082849022553115e-11",
    "5.834215470614434e-13",
    "2.0244663029348306e-11",
    "1.3286432760885412e-11",
    "6.649938279927179e-11",
    "7.996983623426673e-12",
    "7.5701908510203e-11",
    "1.7808871059626168e-12",
    "8.978497768875668e-12",
    "3.081438027648014e-05",
    "3.081443143627201e-05",
    "3.0815385199743944e-05",
    "3.081339337876128e-05",
    "2.691259105891912e-10",
    "2.681648958624272e-10",
    "-9.251368278950987e-12",
    "9.970491613438393e-11",
    "1.8371372043645688e-11",
    "-1.2581937060122317e-10",
    "7.416602400177725e-10",
    "1.8306929451253878e-10",
    "8.782674957006749e-11",
    "1.1720315942294072e-10",
    "-1.5376093525069162e-11",
    "1.342789473113547e-10",
    "3.081324156020436e-05",
    "3.081319021444634e-05",
    "3.0814502617551725e-05",
    "3.08131881946168e-05",
    "5.457100893930214e-12",
    "2.5833513775863675e-12",
    "5.231150217665403e-12",
    "1.1852660381337237e-11",
    "-1.851526019219453e-13",
    "4.670224538113046e-13",
    "7.530288990543483e-12",
    "6.898460662616926e-11",
    "3.0962293102875047e-12",
    "4.675604563516576e-11",
    "4.0005447248885117e-13",
    "-4.45809739481897e-12",
    "3.081401522306938e-05",
    "3.0814141133685346e-05",
    "3.0814799944938164e-05",
    "3.0813343035129014e-05",
    "7.667647710321088e-11",
    "-3.7317953871953936e-11",
    "3.872704473904041e-11",
    "-1.35052296010496e-10",
    "1.9898955603325358e-11",
    "-9.302370494200292e-11",
    "4.627269286527004e-10",
    "1.5625668218891197e-10",
    "3.969843249155942e-11",
    "2.6080313730202304e-10",
    "-6.510958478012933e-11",
    "4.808699718907772e-11",
    "3.081327248701104e-05",
    "3.081319690064819e-05",
    "3.0815003789841165e-05",
    "3.0813198455865224e-05",
    "1.4017235159998373e-12",
    "5.2612645038207196e-11",
    "1.2281480826355295e-11",
    "1.302012496631003e-11",
    "-8.526254242822217e-13",
    "3.2561476680779364e-12",
    "7.644819289472e-12",
    "1.3964718305405133e-10",
    "1.1832353082459385e-11",
    "2.55020907820161e-11",
    "-1.8653364092730486e-12",
    "-1.4712748269351046e-11",
    "3.0814019457711165e-05",
    "3.0814591235969695e-05",
    "3.0814969732704164e-05",
    "3.0813451681686524e-05",
    "-1.1767334286891464e-10",
    "1.3352957251129396e-11",
    "1.6557780878734105e-10",
    "-3.121786529391103e-10",
    "-1.485767984974725e-11",
    "-1.1549464019080676e-10",
    "5.18219608496149e-10",
    "1.3570341947892346e-10",
    "7.634663408394701e-11",
    "1.1609156907368174e-10",
    "-2.471205669530979e-10",
    "1.08140784046121e-10",
    "3.0813289305822e-05",
    "3.081319907489927e-05",
    "3.081553998931975e-05",
    "3.081320097394666e-05",
    "8.533909078244106e-12",
    "4.451977416883904e-11",
    "1.5675688236961486e-11",
    "3.9693000458460816e-11",
    "1.2824721748845458e-12",
    "4.9331451071555516e-12",
    "6.680931727476894e-14",
    "1.691807695077539e-10",
    "4.755205383999014e-12",
    "4.330636479289165e-11",
    "1.2303083611775986e-12",
    "-1.0395402469795052e-11",
    "3.0814220294549014e-05",
    "3.0814593120219795e-05",
    "3.081658209989707e-05",
    "3.0813444344982803e-05",
    "1.2912612448734332e-10",
    "2.6879224707210355e-10",
    "4.442889547120052e-11",
    "-6.553856577993417e-10",
    "3.4505475004172116e-11",
    "-6.978535276029413e-11",
    "1.4045350948341572e-10",
    "5.64971033750089e-10",
    "7.972396687471667e-11",
    "2.0541854821223675e-10",
    "-2.1922619229231278e-10",
    "3.1148784318813267e-10",
    "3.0813239550724205e-05",
    "3.081318887965723e-05",
    "3.0814548637814826e-05",
    "3.081318731732927e-05",
    "5.156246296911285e-12",
    "2.5321711436054934e-11",
    "5.547472924919046e-12",
    "1.653056500645721e-11",
    "-5.02571904350929e-13",
    "-1.14322966241978e-12",
    "3.1542298419849194e-12",
    "8.863745451908288e-11",
    "4.881301642335847e-12",
    "3.125658565313281e-11",
    "-4.441275754392588e-13",
    "-1.03557479503519e-11",
    "3.0813836207514356e-05",
    "3.081407179598528e-05",
    "3.081492855025078e-05",
    "3.081334672754286e-05",
    "7.027542651214695e-11",
    "-5.213949066320064e-11",
    "6.00811557639875e-11",
    "-3.323331030347693e-10",
    "1.447401901912173e-11",
    "-7.882013248300157e-11",
    "2.2797819524754134e-10",
    "2.339146597082113e-10",
    "2.963898887873912e-11",
    "1.9191409264246433e-10",
    "-1.1898406436932622e-10",
    "9.23100143103781e-11",
    "3.081330586252759e-05",
    "3.081322127026518e-05",
    "3.081484821487942e-05",
    "3.0813214096765894e-05",
    "-4.3640974974315655e-12",
    "-1.4665202793913388e-11",
    "8.278315445594604e-12",
    "9.853789153353736e-12",
    "-7.203032494254118e-12",
    "-6.044784134654456e-12",
    "2.898051221643996e-11",
    "5.596562501432481e-11",
    "7.90858973703344e-14",
    "6.385027845634082e-11",
    "-1.03792056065508e-12",
    "3.499326812753885e-11",
    "3.0814111629520786e-05",
    "3.081430289796174e-05",
    "3.081500556019578e-05",
    "3.081353930593665e-05",
    "-1.2293546507260648e-10",
    "-1.174449338655318e-10",
    "1.9160064143101044e-11",
    "1.5521690283834953e-10",
    "-4.181744011688978e-11",
    "-1.308048522324909e-10",
    "5.317351483890472e-10",
    "2.7033513545015434e-10",
    "8.805906703272532e-12",
    "1.9134974242653313e-10",
    "3.043498988958507e-11",
    "9.399470851298997e-11",
    "3.0813347704297935e-05",
    "3.08132219952802e-05",
    "3.0815520862293125e-05",
    "3.081322952044733e-05",
    "-8.330504288088097e-13",
    "-1.1042044098769015e-10",
    "1.2511041595100691e-11",
    "6.588240053999623e-11",
    "-4.726072165929491e-12",
    "1.3310522382196372e-11",
    "1.457641870614164e-11",
    "3.697588204636938e-11",
    "-2.825403344375352e-11",
    "8.88568757177947e-11",
    "8.286550012727912e-12",
    "1.0208638139831113e-10",
    "3.0814430053328804e-05",
    "3.081422391822152e-05",
    "3.0816579935446383e-05",
    "3.081356918226245e-05",
    "1.0320430566673521e-10",
    "1.2337637387454729e-10",
    "-1.3280003012847842e-10",
    "2.850728852108179e-10",
    "2.711727327599085e-11",
    "7.436353474048052e-12",
    "3.474898215867752e-10",
    "6.993445056517391e-10",
    "5.038927506772824e-11",
    "3.1623651335729243e-10",
    "8.462428721364911e-11",
    "3.571449858517258e-10",
    "3.081325475413158e-05",
    "3.081319894335757e-05",
    "3.081447337190169e-05",
    "3.0813194006555e-05",
    "4.683988496513065e-12",
    "-1.0925197090743882e-11",
    "1.8262771903938503e-12",
    "1.720141746603995e-11",
    "-2.9564761479093993e-12",
    "-1.942324098801602e-12",
    "1.0534219998051792e-11",
    "4.9604791954494024e-11",
    "-1.0584618420589346e-12",
    "4.874886700416211e-11",
    "3.9959846139978264e-13",
    "1.3264094571935909e-11",
    "3.081393011679733e-05",
    "3.081390531351349e-05",
    "3.0814881589812646e-05",
    "3.0813388392528816e-05",
    "3.421132151405426e-11",
    "-1.1653202461194045e-10",
    "-1.2696930148897996e-11",
    "-2.4919605590190437e-11",
    "3.8938373857424646e-12",
    "-5.063583214221502e-11",
    "2.875598765966169e-10",
    "2.7606388987475755e-10",
    "1.1387813944878035e-11",
    "2.29740273607204e-10",
    "-5.523141347369009e-13",
    "7.471131762041144e-11",
    "3.0813605437853e-05",
    "3.0813313497917714e-05",
    "3.081774257499742e-05",
    "3.0813357010146724e-05",
    "-9.266647876960543e-11",
    "-5.345723878968868e-11",
    "1.0773181038771718e-10",
    "1.5947186374964966e-10",
    "-2.309918346948645e-11",
    "-7.217649661832367e-11",
    "-9.637971446094128e-12",
    "3.485588480443903e-10",
    "-1.1708995539902043e-11",
    "-1.782476354445049e-10",
    "1.3276682265953478e-11",
    "2.447494393573817e-10",
    "3.081445744407543e-05",
    "3.081494048478582e-05",
    "3.0818019763598e-05",
    "3.081420101352837e-05",
    "-3.749739583193148e-10",
    "2.4392743906251886e-10",
    "1.2172927446035283e-10",
    "-1.0717610988791831e-10",
    "4.319552074538606e-11",
    "1.0320106143459507e-10",
    "1.2360839436113764e-10",
    "8.481544771623335e-10",
    "2.35256903708451e-10",
    "-5.445419296141326e-10",
    "-2.1629805791814117e-10",
    "9.849983200112726e-10",
    "3.081329053717188e-05",
    "3.081321485619333e-05",
    "3.0814912381243006e-05",
    "3.081320993936941e-05",
    "-4.449904092830464e-12",
    "4.556845787297598e-11",
    "8.241923224323474e-12",
    "2.062870039858694e-11",
    "-6.18324733127793e-12",
    "-8.27854406078364e-12",
    "1.0150028754806346e-11",
    "1.0870243134938131e-10",
    "1.0171713127827615e-11",
    "1.2302739992251855e-11",
    "-4.630860085706316e-12",
    "1.2916361947576769e-11",
    "3.081391731694403e-05",
    "3.081413440873568e-05",
    "3.08150771706537e-05",
    "3.081351986167617e-05",
    "-1.1289926090319686e-10",
    "-9.87852750926016e-11",
    "1.0253647533977585e-10",
    "-1.167420849668205e-10",
    "-3.501089622906638e-11",
    "-8.749696489317016e-11",
    "2.2557368992823885e-10",
    "3.159501444214815e-10",
    "3.775450849079661e-11",
    "3.951179585784542e-11",
    "-1.0404181704769069e-10",
    "1.1653658194732524e-10",
    "3.0813319509619626e-05",
    "3.0813218895606344e-05",
    "3.081547410713157e-05",
    "3.081321547799577e-05",
    "4.666554265986391e-12",
    "1.7004067890841135e-12",
    "1.0957364102660157e-11",
    "7.02289769202008e-11",
    "-1.6062053251275145e-12",
    "-8.478055255696406e-12",
    "-6.49823401670688e-12",
    "1.0719829692176804e-10",
    "-5.85722070626397e-12",
    "1.985732228783122e-11",
    "1.8199969548845667e-12",
    "4.2122006567622975e-11",
    "3.0814304735173314e-05",
    "3.0814233703168234e-05",
    "3.0817260573912924e-05",
    "3.0813555442544374e-05",
    "6.362111527121619e-11",
    "-5.6147741609120483e-11",
    "-7.375234487819536e-11",
    "-5.123721959351223e-10",
    "3.766254445028689e-11",
    "5.496608393211815e-11",
    "-1.3015598328967227e-10",
    "1.0202187228089332e-09",
    "3.768994705665875e-11",
    "3.573885896000153e-11",
    "-1.36438483325698e-10",
    "4.881355555499306e-10",
    "3.0813302502346514e-05",
    "3.0813207526911974e-05",
    "3.0814414243394e-05",
    "3.0813205710630514e-05",
    "1.2924418445097134e-11",
    "3.7066201436512436e-11",
    "7.723475272027884e-12",
    "5.1012564529593505e-12",
    "2.5431711621535396e-12",
    "1.2214533885894762e-11",
    "1.942494502346309e-11",
    "5.32881610893083e-11",
    "1.9622626445007618e-11",
    "4.0688979360347207e-11",
    "1.3186223782323456e-12",
    "-6.9714413641506535e-12",
    "3.0814667065738754e-05",
    "3.081489674285675e-05",
    "3.081444796312459e-05",
    "3.0813477980044695e-05",
    "3.5881224069967974e-10",
    "3.125133234239614e-10",
    "1.2460152727436826e-10",
    "5.959005962081137e-11",
    "2.748169919380469e-11",
    "-5.680050241440486e-11",
    "9.062164572483478e-10",
    "-4.81812178981955e-11",
    "9.070777068053706e-11",
    "-1.1352724565935455e-10",
    "-1.401553966224267e-10",
    "3.6304288050283554e-11",
    "3.0813330017921754e-05",
    "3.081321109464721e-05",
    "3.0814676183504487e-05",
    "3.081320970294954e-05",
    "2.5997262153420025e-11",
    "4.7132475404239123e-11",
    "1.385560648896012e-11",
    "3.2768683605633006e-11",
    "5.472443533859508e-12",
    "2.931350875591337e-11",
    "6.0109625451569515e-12",
    "5.241515229999306e-11",
    "9.396376060686403e-12",
    "5.68371283534908e-11",
    "5.0595813074510415e-12",
    "-2.1459813817232336e-12",
    "3.0823413875615304e-05",
    "3.081912249189616e-05",
    "3.0817654085767475e-05",
    "3.0813476421004655e-05",
    "6.653283148086538e-09",
    "5.3031372679067136e-09",
    "1.7953639179753653e-10",
    "3.4203052130379086e-09",
    "1.885058913492658e-10",
    "6.895892014710323e-11",
    "1.7093178908234552e-09",
    "-6.560618526934502e-10",
    "2.2656116341561612e-10",
    "-1.2150288423360295e-09",
    "-1.1704807820681156e-11",
    "1.8847385067651471e-10",
    "3.081325401382639e-05",
    "3.0813194125886865e-05",
    "3.081419669940152e-05",
    "3.081319035183521e-05",
    "1.1389737890581505e-11",
    "1.9481832464350362e-11",
    "2.644968914293911e-12",
    "1.1406843294142435e-11",
    "4.3535990506282207e-13",
    "6.774021209372139e-12",
    "7.28299664094051e-12",
    "4.3077794226346356e-11",
    "7.1524377565588945e-12",
    "3.732907961845242e-11",
    "1.1082260450165833e-12",
    "-7.363981039254333e-12",
    "3.0814272902495124e-05",
    "3.0814202471935045e-05",
    "3.0814327241766284e-05",
    "3.081336287105566e-05",
    "3.472728287146716e-10",
    "1.4706036745579326e-10",
    "3.514504026963197e-11",
    "-2.840351721314912e-11",
    "2.2114762956471922e-11",
    "-3.288570608174576e-11",
    "4.109799749134998e-10",
    "4.3098820402892944e-11",
    "3.780086105543112e-11",
    "6.341467719538894e-11",
    "-6.576643136276685e-11",
    "3.0466165629041474e-11",
    "3.08136218456903e-05",
    "3.081324578113127e-05",
    "3.0815583866101045e-05",
    "3.081329034796636e-05",
    "6.025738193650114e-11",
    "3.6566743385912457e-10",
    "8.914262540514076e-11",
    "8.245349594422437e-11",
    "1.8098114965941476e-11",
    "1.4414761757459628e-10",
    "-1.271249911020368e-12",
    "2.4878584781444453e-10",
    "1.1306468238010685e-10",
    "2.3732893473012142e-11",
    "1.2836713883178501e-11",
    "3.311929184251196e-11",
    "0.0032450481712877773",
    "0.00930390815171966",
    "0.0015525268195657558",
    "0.0004911054067613876",
    "0.0052976971687730065",
    "0.0016297502517799828",
    "0.0009634989433364745",
    "0.0020725636457893403",
    "0.0012833396844795476",
    "0.0008338390529145321",
    "0.0013191998798178705",
    "-0.0014950089338257077",
    "-0.0007423974383017513",
    "-0.003132961996507612",
    "-0.001619063541417215",
    "7.171789928960854e-05",
    "3.08132945741936e-05",
    "3.08132040257438e-05",
    "3.0814476545481136e-05",
    "3.081320411134502e-05",
    "1.088448450715029e-11",
    "7.217421558661076e-11",
    "8.316878800164353e-12",
    "1.5091354655152506e-11",
    "6.506232338796071e-14",
    "1.2955546101422837e-11",
    "6.698265501779588e-12",
    "8.414667043414862e-11",
    "2.244822041110621e-11",
    "1.946740726356019e-11",
    "-1.0166115770003333e-12",
    "-9.692039531921834e-12",
    "3.081415706912313e-05",
    "3.0814727342126774e-05",
    "3.0814411470185723e-05",
    "3.081350230828541e-05",
    "2.143540991445607e-10",
    "1.3967947131015066e-10",
    "1.800816358076992e-10",
    "-1.6640256931462137e-10",
    "1.0301672496575337e-11",
    "-5.6264042682760834e-12",
    "4.1778409890366923e-10",
    "2.1542824724567254e-11",
    "6.467707695029363e-11",
    "-9.41925847548458e-11",
    "-2.817909032826092e-10",
    "8.279278308973978e-11",
    "3.081332386951386e-05",
    "3.081320998577573e-05",
    "3.0814745923832494e-05",
    "3.081320588821613e-05",
    "2.5780191862951076e-11",
    "9.344344905593832e-11",
    "1.3464132089535868e-11",
    "4.51372938580877e-11",
    "3.1129350222370187e-12",
    "2.282301431173613e-11",
    "-7.389775798857387e-12",
    "8.454702009669892e-11",
    "1.4764173259560055e-11",
    "3.551571105066607e-11",
    "2.669495917486448e-12",
    "-8.899378277877552e-12",
    "3.081643436017376e-05",
    "3.0816920519687525e-05",
    "3.081510820095991e-05",
    "3.0813522485604117e-05",
    "2.467496008241016e-09",
    "7.035623151758259e-10",
    "1.5207531213349102e-10",
    "1.7876567483782308e-10",
    "1.9676111933745643e-10",
    "8.76748626549589e-11",
    "-5.419706182857995e-10",
    "8.415903113978516e-11",
    "-1.6925136222535428e-10",
    "-4.641461670652411e-11",
    "-4.5800366019345577e-10",
    "1.5011607494861857e-10",
    "0.038254535804948586",
    "0.005595612538104977",
    "0.013082468441455573",
    "0.005589608975159004",
    "0.005631578683638273",
    "-0.0045153423404131875",
    "-0.0020140785892746684",
    "-0.0037748098769694667",
    "-0.002061681770621583",
    "0.006638714636901305",
    "0.012222964553916396",
    "-0.016348017769052398",
    "-0.008351088308544424",
    "-0.0006799906763356253",
    "0.0008897006395372034",
    "0.0035959052586193776",
    "0.000925142117248084",
    "0.0013927148440392083",
    "0.0016374949690357635",
    "0.0011262411769610873",
    "0.001086727622488702",
    "0.0011190562996585248",
    "0.0007887531085030079",
    "0.001452226026658476",
    "0.0008298237880946461",
    "0.000699685886767907",
    "-0.00019237206672141448",
    "-0.0004296626899006744",
    "0.0005979409022284099",
    "-0.0002813858369866334",
    "0.0008962425843166939",
    "0.00112713657546061",
    "3.081335609877614e-05",
    "3.0813241234589946e-05",
    "3.081438533900967e-05",
    "3.081322421908919e-05",
    "1.9633322004268387e-11",
    "3.1746353665375705e-11",
    "-7.318375657340195e-12",
    "4.693580422780216e-12",
    "-5.306469353392415e-12",
    "8.333014521805675e-12",
    "3.766503549017853e-11",
    "1.3107167113487537e-11",
    "1.6432846247055436e-11",
    "4.086528574364783e-11",
    "1.534104500451992e-12",
    "1.56766800409029e-11",
    "3.0814222680995795e-05",
    "3.0814242700620174e-05",
    "3.081443745626417e-05",
    "3.0813652125285695e-05",
    "1.4517954746449762e-10",
    "1.1047336812496083e-10",
    "1.1056310031021198e-11",
    "1.241757312184652e-10",
    "-1.2006217211854779e-11",
    "-1.412675483734376e-11",
    "3.4560765580594084e-10",
    "4.892836809292101e-11",
    "4.196228088983977e-11",
    "1.1289002440487599e-11",
    "1.5440881404484924e-11",
    "5.075064948626311e-11",
    "3.0813438606853214e-05",
    "3.081324965379252e-05",
    "3.081471281236225e-05",
    "3.081323706998248e-05",
    "5.005813914001467e-11",
    "2.4160952116246284e-11",
    "-3.8473764922410896e-12",
    "6.372520702968842e-11",
    "1.5062894924522398e-12",
    "4.681957619236842e-11",
    "2.3767357418484774e-12",
    "-4.483484875965183e-11",
    "-1.7200289881759432e-11",
    "4.795358665244941e-11",
    "5.624230441123935e-12",
    "3.752099226167684e-11",
    "3.081657064804609e-05",
    "3.081506098114945e-05",
    "3.0815543630455866e-05",
    "3.081372055392106e-05",
    "1.5119854119833495e-09",
    "1.1433744950336342e-09",
    "-1.278637144989083e-10",
    "8.521174848437827e-10",
    "1.1637883413688215e-10",
    "1.802210429000633e-10",
    "-3.6928698325330803e-10",
    "-2.4757005473855586e-10",
    "-1.2092298187977174e-10",
    "2.542591729254756e-11",
    "-7.084872426976732e-11",
    "1.2492592669528177e-10",
    "0.0721551221797769",
    "0.03241940694368412",
    "0.03458226068606187",
    "0.003394737708486841",
    "0.026136425766995475",
    "0.025228733155816776",
    "-0.005573961367255785",
    "0.03342371319687442",
    "-0.010218665746475574",
    "-0.010636512315732566",
    "-0.040655776429865544",
    "-0.04307563233770386",
    "0.014544815880767416",
    "-0.0013885660933639122",
    "0.0021287658387999877",
    "0.0017587048201655293",
    "8.845292609161226e-05",
    "0.00018618723598570793",
    "0.00010827680537909461",
    "0.00010421358220083253",
    "8.724456942788744e-05",
    "9.069036493482121e-06",
    "3.9891707645301794e-05",
    "5.582780451994682e-05",
    "9.305377391993922e-05",
    "6.528162666013672e-05",
    "-3.665667972222531e-05",
    "-6.619959686710212e-05",
    "-5.137195612303166e-05",
    "-9.443804733643061e-05",
    "-5.239234759217035e-05",
    "3.77354775146405e-05",
    "3.0813221335862607e-05",
    "3.0813186710861566e-05",
    "3.081396875241139e-05",
    "3.081318612676871e-05",
    "4.195349371865678e-12",
    "1.232324989042377e-11",
    "1.3258454074007125e-12",
    "5.361935833946337e-12",
    "1.989551894607185e-13",
    "3.3795796641218304e-12",
    "1.1055892111228348e-12",
    "1.3517441699602453e-11",
    "3.4051589728316416e-12",
    "3.002002957051355e-12",
    "6.647868683054504e-13",
    "5.545833821546653e-12",
    "3.08134959403522e-05",
    "3.081365412506339e-05",
    "3.08138952649686e-05",
    "3.081330958451991e-05",
    "9.695010874242507e-11",
    "3.8119891692299774e-11",
    "7.006784061592961e-12",
    "8.416587996006269e-11",
    "3.610340789975671e-12",
    "1.1709401473833013e-11",
    "5.541307970530793e-12",
    "5.716146339548936e-12",
    "5.66809199535168e-12",
    "7.36816687581328e-12",
    "-3.0000662507951342e-12",
    "1.923720118036519e-11",
    "3.081428404876645e-05",
    "3.0813968856404234e-05",
    "3.081444382225112e-05",
    "3.0813415173465625e-05",
    "-4.3174605971887353e-10",
    "2.595532174196568e-11",
    "-1.4897625631021932e-10",
    "2.9354528706662017e-11",
    "-1.58693148122203e-10",
    "-4.582804089607109e-11",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "3.081331229212818e-05",
    "3.081371621578138e-05",
    "3.081406558863125e-05",
    "3.081503223397478e-05",
    "3.081458615028636e-05",
    "-6.925125577574783e-11",
    "2.456284317334488e-11",
    "8.421217621856303e-11",
    "-4.243703987358144e-11",
    "-3.2796321012124876e-10",
    "-2.630832934393493e-10",
    "-1.3741919966594074e-10",
    "2.641602649180216e-10",
    "1.6520129783763326e-10",
    "1.586014202931356e-10",
    "-1.6980615068878786e-10",
    "-1.6459542230836364e-11",
    "1.8819521991420406e-11",
    "3.0776267512411654e-11",
    "-3.4623578927064676e-12",
    "-3.690777071346091e-11",
    "-6.427698850568251e-11",
    "1.5926740799714885e-10",
    "8.814772125409504e-12",
    "-4.841198005207441e-10",
    "3.08168078687485e-05",
    "3.0814478399170945e-05",
    "3.08133832845044e-05",
    "3.081481568630629e-05",
    "3.081419634041104e-05",
    "4.109491072069293e-10",
    "-8.795010904735205e-13",
    "5.280791691756448e-10",
    "2.850963448997697e-10",
    "-2.0253882800021328e-10",
    "2.8404119166250917e-10",
    "-8.229664599511267e-10",
    "-2.5469959681621313e-11",
    "2.3802391787313456e-10",
    "-4.047944517464667e-11",
    "9.043400382679307e-10",
    "-6.401971740447555e-10",
    "-1.5134338369032238e-10",
    "-1.0556306506392872e-09",
    "-2.6516909768406603e-10",
    "-1.2725544272466892e-10",
    "-2.801859468127564e-10",
    "1.2468715145204787e-10",
    "-6.905017565689536e-11",
    "-1.2073913133651784e-10",
    "3.0813383284504475e-05",
    "3.081481568630638e-05",
    "3.081419634041106e-05",
    "3.081680786874835e-05",
    "3.081447839917096e-05",
    "-2.546995946400411e-11",
    "2.3802391865181193e-10",
    "-8.795011661982307e-13",
    "-2.0253882812985743e-10",
    "-4.0479445193486465e-11",
    "5.280791691335245e-10",
    "2.840411919768583e-10",
    "2.850963447104635e-10",
    "-8.229664600459377e-10",
    "4.1094910728401546e-10",
    "-1.2468715145107544e-10",
    "6.905017573293389e-11",
    "-6.401971739680788e-10",
    "-2.651690975460297e-10",
    "1.2073913130039466e-10",
    "-1.5134338368560856e-10",
    "-1.2725544342083441e-10",
    "-1.0556306506582116e-09",
    "-2.801859479329667e-10",
    "-9.04340038254704e-10",
    "3.081371621578143e-05",
    "3.081406558863124e-05",
    "3.0815032233974694e-05",
    "3.081458615028626e-05",
    "3.081331229212841e-05",
    "-3.2796321028712716e-10",
    "-2.6308329360551197e-10",
    "-1.3741919976300935e-10",
    "-6.925125606540294e-11",
    "2.6416026493074005e-10",
    "1.652012978664102e-10",
    "2.456284318789208e-11",
    "1.586014202577007e-10",
    "8.421217665521658e-11",
    "-4.24370399909177e-11",
    "3.4623581105154244e-12",
    "3.6907770749829264e-11",
    "6.427698852334563e-11",
    "-1.6980615071170206e-10",
    "-1.592674079920422e-10",
    "-8.814772097684046e-12",
    "-1.645954233960653e-11",
    "4.841198004889044e-10",
    "1.881952202935988e-11",
    "3.0776267402502434e-11",
    "3.081406723831873e-05",
    "3.081468512546117e-05",
    "3.081451438868631e-05",
    "3.081383454107674e-05",
    "-6.941789451136296e-12",
    "4.444117976487955e-12",
    "-7.465823860636553e-12",
    "3.615637959401054e-11",
    "-1.617743156034654e-10",
    "-1.3548117446247386e-10",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.00020223452783513674",
    "0.00025090319975525945",
    "9.137331647473712e-05",
    "4.806300135847903e-05",
    "3.220660699148392e-05",
    "-0.0001651568520721806",
    "8.32315350398704e-05",
    "-5.429021137504257e-05",
    "1.3528543293629157e-05",
    "-0.00011523721025043194",
    "5.0487105543847424e-05",
    "-8.586021597173582e-06",
    "-2.5314253777661075e-05",
    "4.011656002410834e-06",
    "-4.417229030233254e-06",
    "0.0001022300290092448",
    "-5.876603621927222e-05",
    "-3.0502630040123988e-06",
    "7.458711971582608e-06",
    "6.982023471684938e-06",
    "3.53156808998614e-05",
    "-1.5254108678099992e-05",
    "-2.009258848006644e-05",
    "8.259287801929387e-06",
    "-2.1216951934141582e-06",
    "0.0031886273035598967",
    "3.162330472460087e-05",
    "0.0019500026398657578",
    "3.598876080903382e-05",
    "0.00024318481584449994",
    "-3.324229942674693e-05",
    "-0.0007012044148870241",
    "0.00012651553549431575",
    "-0.0008153079629237202",
    "-2.1053474487123474e-05",
    "-1.5520043809754731e-06",
    "9.508406216607314e-06",
    "-1.4477311165296194e-05",
    "0.00012364431250022487",
    "-3.31079409265898e-05",
    "-3.805057532455553e-05",
    "0.002359820546218432",
    "1.822028187378783e-05",
    "-7.680744292534738e-05",
    "-3.329105833317501e-05",
    "1.3326711515991744e-06",
    "-9.015598271199377e-06",
    "-9.859037450146584e-05",
    "0.0006263314307345615",
    "1.6269980044294555e-06",
    "0.0019500026397254258",
    "3.598876080865556e-05",
    "0.00024318481582896896",
    "0.0031886273033289976",
    "3.1623304724541924e-05",
    "-1.447731116423666e-05",
    "0.00012364431249117745",
    "-0.0007012044148357432",
    "-2.1053474485586912e-05",
    "-3.3107940924168915e-05",
    "0.00012651553548506477",
    "-1.552004380861977e-06",
    "-0.0008153079628640986",
    "9.508406215912635e-06",
    "-3.324229942431757e-05",
    "9.859037449425649e-05",
    "-0.0006263314306887687",
    "0.002359820546045895",
    "-3.329105833074243e-05",
    "-1.626998004310615e-06",
    "1.822028187245784e-05",
    "1.3326711515018402e-06",
    "-7.680744291973466e-05",
    "-9.015598270541097e-06",
    "3.805057532177714e-05",
    "0.00025090319975591013",
    "9.137331647491612e-05",
    "4.806300135853e-05",
    "3.22066069914881e-05",
    "0.00020223452783564363",
    "-0.00011523721025077262",
    "5.0487105543996705e-05",
    "-8.58602159719897e-06",
    "-0.00016515685207266879",
    "-2.5314253777735936e-05",
    "4.011656002422689e-06",
    "8.323153504011649e-05",
    "-4.41722903024631e-06",
    "-5.4290211375203294e-05",
    "1.3528543293669047e-05",
    "-6.982023471705527e-06",
    "-3.531568089996574e-05",
    "1.5254108678145091e-05",
    "0.00010223002900954667",
    "2.00925884801258e-05",
    "-8.259287801953793e-06",
    "-5.876603621944586e-05",
    "2.1216951934204356e-06",
    "-3.0502630040214226e-06",
    "7.45871197160465e-06",
    "3.0814544853406275e-05",
    "3.081493405873618e-05",
    "3.0814438475563326e-05",
    "3.081464427161614e-05",
    "-5.03038990198645e-10",
    "5.4490609430307116e-11",
    "-1.395795738784573e-10",
    "-9.005501567109099e-11",
    "-3.55968096522646e-10",
    "-1.5369631992119512e-10",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "3.08139346329382e-05",
    "3.081518373044481e-05",
    "3.0814270518888384e-05",
    "3.081466696395969e-05",
    "3.0814497787758896e-05",
    "4.327931557303123e-11",
    "-3.710484666924242e-11",
    "1.305059253033231e-11",
    "-2.1548270420946086e-12",
    "-1.2516768778751809e-10",
    "-5.16939071489739e-10",
    "-2.0237339247649394e-10",
    "3.355411709985037e-11",
    "-2.012558757517957e-11",
    "1.687903363540113e-11",
    "-8.544954091766107e-10",
    "-4.467513740810341e-11",
    "2.622388090259987e-10",
    "1.1416862709702991e-10",
    "-7.095225593094296e-11",
    "-5.7188692010160556e-11",
    "-1.787355694496537e-11",
    "1.2286130506446365e-12",
    "-1.3216577240435668e-10",
    "-3.237026454613767e-11",
    "3.081473841579069e-05",
    "3.0814589658853836e-05",
    "3.0814891506796134e-05",
    "3.0814868596762014e-05",
    "3.08144290554162e-05",
    "1.2159111518268761e-10",
    "1.629167135571412e-11",
    "1.0095913377520457e-10",
    "2.4642263334782286e-10",
    "-4.9230818599999995e-11",
    "1.3322366587243072e-10",
    "1.5054632687789446e-10",
    "-5.140276560170272e-10",
    "5.421722793351761e-11",
    "-1.652901276546976e-11",
    "5.7844136705736476e-11",
    "-6.555401122734004e-10",
    "1.8694558688267653e-10",
    "9.033487326751551e-11",
    "-4.931563287489941e-10",
    "3.329419395891484e-10",
    "1.002730342454892e-10",
    "-2.539284111841532e-11",
    "3.2062128952426303e-10",
    "-2.398779831357827e-10",
    "3.0814891506796134e-05",
    "3.081486859676209e-05",
    "3.0814429055416284e-05",
    "3.0814738415790685e-05",
    "3.081458965885378e-05",
    "-5.140276559908655e-10",
    "5.421722796962448e-11",
    "1.629167139300802e-11",
    "-4.923081856499016e-11",
    "-1.6529012718999665e-11",
    "1.0095913383947965e-10",
    "1.3322366592415642e-10",
    "2.464226333899499e-10",
    "1.5054632636348968e-10",
    "1.2159111514170242e-10",
    "2.5392841116484877e-11",
    "-3.2062128954585456e-10",
    "-6.555401122853424e-10",
    "-4.931563286516106e-10",
    "2.398779832231315e-10",
    "1.8694558688080155e-10",
    "3.329419395553083e-10",
    "9.03348732659638e-11",
    "1.0027303408178277e-10",
    "-5.7844136754038124e-11",
    "3.081518373044482e-05",
    "3.0814270518888465e-05",
    "3.081466696395971e-05",
    "3.081449778775888e-05",
    "3.0813934632937834e-05",
    "-1.251676877682167e-10",
    "-5.169390715064453e-10",
    "-2.0237339250360404e-10",
    "4.327931532964785e-11",
    "3.3554117101360064e-11",
    "-2.0125587727559307e-11",
    "-3.7104846589779227e-11",
    "1.687903361621994e-11",
    "1.3050592476609795e-11",
    "-2.1548265898800564e-12",
    "7.095225586792408e-11",
    "5.718869201947269e-11",
    "1.7873556928829057e-11",
    "-8.544954094460517e-10",
    "-1.2286130484842159e-12",
    "1.3216577224606112e-10",
    "-4.467513746831884e-11",
    "3.2370264536954586e-11",
    "2.6223880904782913e-10",
    "1.1416862710278781e-10",
    "3.081317663853475e-05",
    "3.081326086715024e-05",
    "3.081318158363034e-05",
    "3.081319668391509e-05",
    "3.0813184770308935e-05",
    "3.081317267759502e-05",
    "3.081318115200669e-05",
    "3.081318311190318e-05",
    "3.0813173973761264e-05",
    "3.081320280149168e-05",
    "3.0813184770308935e-05",
    "3.081317663853475e-05",
    "3.081326086715024e-05",
    "3.081318158363034e-05",
    "3.081319668391509e-05",
    "3.0813186446283174e-05",
    "3.0813190287417765e-05",
    "3.081320387156937e-05",
    "3.081318713814615e-05",
    "3.081321863429267e-05",
    "3.0813184978096965e-05",
    "3.0813361919160275e-05",
    "3.0813188562652917e-05",
    "3.0813203893403854e-05",
    "3.0813195135160944e-05",
    "3.081317186485422e-05",
    "3.081318127184086e-05",
    "3.081318001953103e-05",
    "3.0813176402943954e-05",
    "3.081318790422238e-05",
    "3.0813186623365e-05",
    "3.081317703793525e-05",
    "3.081326798039129e-05",
    "3.0813177238712935e-05",
    "3.081329285936517e-05",
    "0.050146042653634954",
    "3.081320843908106e-05",
    "0.008201854922707124",
    "3.0813310675813734e-05",
    "3.081322667749848e-05",
    "3.0813210696258995e-05",
    "0.012112640244847137",
    "3.0813272825809e-05",
    "3.0813272825809e-05",
    "0.012112640278700269",
    "3.081318414874575e-05",
    "3.081320078623272e-05",
    "3.081320289406224e-05",
    "3.081318995183493e-05",
    "3.081319937446945e-05",
    "3.081317218532054e-05",
    "3.081317330688434e-05",
    "3.0813176736550706e-05",
    "3.081317125236508e-05",
    "3.0813174030088034e-05",
    "3.0813174030088034e-05",
    "3.081317218532054e-05",
    "3.081317330688434e-05",
    "3.0813176736550706e-05",
    "3.081317125236508e-05",
    "3.081317682182192e-05",
    "3.0813180675360426e-05",
    "3.081317940892205e-05",
    "3.0813181035373946e-05",
    "3.081318067015324e-05",
    "3.081318311190318e-05",
    "3.0813173973761264e-05",
    "3.081320280149168e-05",
    "3.081317267759502e-05",
    "3.081318115200669e-05",
    "3.081320280149168e-05",
    "3.081317267759502e-05",
    "3.081318115200669e-05",
    "3.081318311190318e-05",
    "3.0813173973761264e-05",
    "0.002020560829680629",
    "3.081318325499495e-05",
    "3.081326001337376e-05",
    "3.081319598118185e-05",
    "3.0813233151477865e-05",
    "3.081317110453576e-05",
    "3.081316904478902e-05",
    "3.081317189253866e-05",
    "3.081316970237207e-05",
    "3.081316956170382e-05",
    "3.081317225426657e-05",
    "3.081317078171132e-05",
    "3.081317560737973e-05",
    "3.081317025736396e-05",
    "3.081317307308412e-05",
    "3.0813174139677726e-05",
    "3.081317021877901e-05",
    "3.08131727273747e-05",
    "3.0813173636927866e-05",
    "3.0813170781022073e-05",
    "3.0813173893808944e-05",
    "3.0813174546427236e-05",
    "3.081317737862016e-05",
    "3.081317392481635e-05",
    "3.081317551277632e-05",
    "3.0813179518202764e-05",
    "3.0813171661846485e-05",
    "3.081317662427725e-05",
    "3.0813173587296424e-05",
    "3.081317145032682e-05",
    "3.081318747036018e-05",
    "3.0813194482476155e-05",
    "3.081317920107969e-05",
    "3.081332857254081e-05",
    "3.0813180608909194e-05",
    "3.081332959694982e-05",
    "3.0813977937267744e-05",
    "3.081337647572004e-05",
    "3.0813224120546027e-05",
    "3.081378278154405e-05",
    "3.08131891636852e-05",
    "3.081318303541699e-05",
    "3.081318317862379e-05",
    "3.081318152598414e-05",
    "3.081317707493244e-05",
    "3.081317090937457e-05",
    "3.081316920724082e-05",
    "3.0813172921450296e-05",
    "3.0813169760107757e-05",
    "3.0813170182456565e-05",
    "3.081317188821219e-05",
    "3.0813173138015255e-05",
    "3.081317403223304e-05",
    "3.081317488680312e-05",
    "3.081317475949248e-05",
    "3.081317432244119e-05",
    "3.081317604034051e-05",
    "3.08131870298475e-05",
    "3.0813173944113634e-05",
    "3.081318972455742e-05",
    "3.081317203724189e-05",
    "3.081317193719085e-05",
    "3.081317548319145e-05",
    "3.081317145796358e-05",
    "3.081317325649218e-05",
    "3.081317482204791e-05",
    "3.081317094791269e-05",
    "3.081317362547098e-05",
    "3.0813174473535945e-05",
    "3.081317116097496e-05",
    "3.081318070344413e-05",
    "3.081317235179264e-05",
    "3.0813184739210594e-05",
    "3.081317360516646e-05",
    "3.081317492097054e-05",
    "3.0813175129817106e-05",
    "3.0813170283557665e-05",
    "3.081317493809315e-05",
    "3.081317128039222e-05",
    "3.0813170530543074e-05",
    "3.081319045610042e-05",
    "3.081321600044121e-05",
    "3.081319359078187e-05",
    "3.0813335354379816e-05",
    "3.0813274183751534e-05",
    "3.0813178433581385e-05",
    "3.081317856919443e-05",
    "3.081317675874351e-05",
    "3.0813185188550975e-05",
    "3.081317609024021e-05",
    "3.081319264914457e-05",
    "3.081318928526789e-05",
    "3.081321629559531e-05",
    "3.0813181592751664e-05",
    "3.081320065570538e-05",
    "3.081326001337376e-05",
    "3.081319598118184e-05",
    "3.0813233151477865e-05",
    "0.0020205608263300025",
    "3.081318325499495e-05",
    "3.081318713814615e-05",
    "3.081321863429267e-05",
    "3.0813186446283174e-05",
    "3.0813190287417765e-05",
    "3.081320387156937e-05",
    "3.0813179810309645e-05",
    "3.0813185764397345e-05",
    "3.0813173859195864e-05",
    "3.0813186126454294e-05",
    "3.0813174125526184e-05",
    "3.0813206957914115e-05",
    "3.081319732538179e-05",
    "3.081317970459644e-05",
    "3.0813273963331945e-05",
    "3.0813176698159506e-05",
    "3.08131821182632e-05",
    "3.0813222802765025e-05",
    "3.081317502699812e-05",
    "3.081318554516014e-05",
    "3.081318268343167e-05",
    "3.081323315147787e-05",
    "0.0020205608273549595",
    "3.0813183254994944e-05",
    "3.081326001337376e-05",
    "3.081319598118185e-05",
    "3.081317899379946e-05",
    "3.081317558399622e-05",
    "3.08131752288375e-05",
    "3.08131810107436e-05",
    "3.0813173173723684e-05",
    "3.0813200974661275e-05",
    "3.081317792556787e-05",
    "3.0813183939643625e-05",
    "3.081320601331961e-05",
    "3.081317517439912e-05",
    "3.0813181035373946e-05",
    "3.081318067015324e-05",
    "3.081317682182192e-05",
    "3.0813180675360426e-05",
    "3.081317940892205e-05",
    "3.081321863429267e-05",
    "3.0813186446283174e-05",
    "3.0813190287417765e-05",
    "3.081320387156937e-05",
    "3.081318713814615e-05",
    "3.081317681197845e-05",
    "3.0813175735193377e-05",
    "3.0813171644509e-05",
    "3.0813178974830756e-05",
    "3.081317154587712e-05",
    "3.081318934641468e-05",
    "3.08131781523163e-05",
    "3.081317444663652e-05",
    "3.081319482654646e-05",
    "3.0813172763396184e-05",
    "3.081317823149928e-05",
    "3.0813181005277774e-05",
    "3.081317227692628e-05",
    "3.081317871891023e-05",
    "3.081317499551599e-05",
    "3.0813178411031294e-05",
    "3.081317558359507e-05",
    "3.081317181112615e-05",
    "3.081317934046837e-05",
    "3.0813172141307866e-05",
    "3.0813185531624e-05",
    "3.0813179620624565e-05",
    "3.081317289276857e-05",
    "3.081320216533847e-05",
    "3.0813173282379823e-05",
    "3.0813183005945465e-05",
    "3.081317813605799e-05",
    "3.081317620742213e-05",
    "3.081318969625499e-05",
    "3.081317398582855e-05",
    "3.081317788547551e-05",
    "3.0813175583494445e-05",
    "3.0813172003200655e-05",
    "3.0813182174103966e-05",
    "3.081317148962285e-05",
    "3.081320235490887e-05",
    "3.0813182055338013e-05",
    "3.0813177647681536e-05",
    "3.081319894718492e-05",
    "3.081317948837964e-05",
    "3.081319474173829e-05",
    "3.0813180066137387e-05",
    "3.0813189182872416e-05",
    "3.081318823550945e-05",
    "3.081318180596941e-05",
    "3.081318293493106e-05",
    "3.081317679828764e-05",
    "3.081317549717632e-05",
    "3.081318145652655e-05",
    "3.0813174745750664e-05",
    "3.0813296264158325e-05",
    "3.0813189884616844e-05",
    "3.081321275889605e-05",
    "0.0022302250527410387",
    "3.081319000056922e-05",
    "3.081319852266212e-05",
    "3.081318205504505e-05",
    "3.0813178333014694e-05",
    "3.081322089834349e-05",
    "3.081317701652172e-05",
    "3.081319226219937e-05",
    "3.081318006594682e-05",
    "3.0813191834736625e-05",
    "3.081319675546423e-05",
    "3.081317856506527e-05",
    "3.081318517756013e-05",
    "3.081320025563785e-05",
    "3.0813173685648035e-05",
    "3.0813189049091267e-05",
    "3.081317731912719e-05",
    "3.0813182733297004e-05",
    "3.08131926743536e-05",
    "3.081317788614188e-05",
    "3.081318313580784e-05",
    "3.081317895251524e-05",
    "3.081317774567271e-05",
    "3.081318331653762e-05",
    "3.08131726189772e-05",
    "3.081317872888421e-05",
    "3.081317371786484e-05",
    "3.081319782220017e-05",
    "3.081326663138909e-05",
    "3.081318245459282e-05",
    "3.0813246781603587e-05",
    "3.0813184156905e-05",
    "3.081318400726427e-05",
    "3.081320025460076e-05",
    "3.081317400184744e-05",
    "3.081319829745573e-05",
    "3.081317548780557e-05",
    "3.081318182367855e-05",
    "3.081319267381607e-05",
    "3.081317859858282e-05",
    "3.0813187929788184e-05",
    "3.081317664631636e-05",
    "3.0813282954639514e-05",
    "0.03761539577329159",
    "3.08132735909489e-05",
    "3.0813232639310645e-05",
    "0.03001347184247482",
    "3.081319758671005e-05",
    "3.081321891462913e-05",
    "3.081318078411301e-05",
    "3.081319569274506e-05",
    "3.0813188013364e-05",
    "3.081319164050921e-05",
    "3.0813202978151734e-05",
    "3.0813204123417934e-05",
    "3.081318666599958e-05",
    "3.081319449739598e-05",
    "3.081325160884338e-05",
    "0.014714015376784772",
    "3.0813361550711216e-05",
    "3.0813478118474104e-05",
    "3.08132347756855e-05",
    "3.0813174001110556e-05",
    "3.081317786676723e-05",
    "3.0813172060250255e-05",
    "3.081317510196591e-05",
    "3.0813172667503096e-05",
    "3.081323925222769e-05",
    "3.0813206989972184e-05",
    "3.081319461926166e-05",
    "3.081330084477561e-05",
    "3.0813207680141474e-05",
    "3.081318982389379e-05",
    "3.0813234929870084e-05",
    "3.0813184764704185e-05",
    "3.081320622428757e-05",
    "3.08132062114515e-05",
    "3.0813207680141474e-05",
    "3.081323925222769e-05",
    "3.0813206989972184e-05",
    "3.081319461926167e-05",
    "3.081330084477561e-05",
    "3.081322155262356e-05",
    "3.081322891672632e-05",
    "3.081321796749956e-05",
    "3.0813231818650415e-05",
    "3.0813306424151675e-05",
    "3.081322064654843e-05",
    "3.081322163080304e-05",
    "3.081325196336498e-05",
    "3.081328486165401e-05",
    "3.0813208470097336e-05",
    "3.0813202229378884e-05",
    "3.0813196183340194e-05",
    "3.0813182593669024e-05",
    "3.081322203966246e-05",
    "3.081321041641653e-05",
    "3.0813203661690795e-05",
    "0.005500073791054493",
    "3.081321642969737e-05",
    "3.0813197908258085e-05",
    "3.081335653143875e-05",
    "3.081329507404493e-05",
    "3.0813287228386994e-05",
    "3.081364406798646e-05",
    "3.0813296970281026e-05",
    "0.0005413537453715618",
    "3.081332959694982e-05",
    "3.081378278154405e-05",
    "3.0813224120546027e-05",
    "3.081337647572004e-05",
    "3.081397793726774e-05",
    "3.081324106300061e-05",
    "3.0813262285393374e-05",
    "3.081320855500747e-05",
    "3.081323393202658e-05",
    "3.0813239898612515e-05",
    "3.0813180966468595e-05",
    "3.081318643465007e-05",
    "3.0813182674785324e-05",
    "3.0813186612313016e-05",
    "3.0813192515698e-05",
    "3.0813192515698e-05",
    "3.0813180966468595e-05",
    "3.081318643465007e-05",
    "3.0813182674785324e-05",
    "3.0813186612313016e-05",
    "3.081319630185304e-05",
    "3.081319517603366e-05",
    "3.081319580339331e-05",
    "3.081321337068417e-05",
    "3.081320775693678e-05",
    "3.0813184764704185e-05",
    "3.081320622428757e-05",
    "3.08132062114515e-05",
    "3.081318982389379e-05",
    "3.0813234929870084e-05",
    "3.0813206211451504e-05",
    "3.081318982389379e-05",
    "3.0813234929870084e-05",
    "3.0813184764704185e-05",
    "3.081320622428757e-05",
    "3.081321534770572e-05",
    "3.0813258420154156e-05",
    "0.0002926411319832991",
    "3.081323319458714e-05",
    "3.081393355552803e-05",
    "3.0813176715310616e-05",
    "3.081317671662403e-05",
    "3.0813179402976746e-05",
    "3.081317550192877e-05",
    "3.081318190867768e-05",
    "3.081317734734254e-05",
    "3.0813182873707745e-05",
    "3.081318308881512e-05",
    "3.0813181805401515e-05",
    "3.0813192548245934e-05",
    "3.081318325956849e-05",
    "3.081317890700392e-05",
    "3.081318704688752e-05",
    "3.081317932822328e-05",
    "3.081318663231026e-05",
    "3.08131858462911e-05",
    "3.0813184403694935e-05",
    "3.08131872247709e-05",
    "3.08131900134628e-05",
    "3.081318831950775e-05",
    "3.081318130524257e-05",
    "3.081318042546508e-05",
    "3.0813224764393056e-05",
    "3.081318429234426e-05",
    "3.081319357720579e-05",
    "3.081325412235405e-05",
    "3.081319307109721e-05",
    "3.0813246617131506e-05",
    "3.0813246497518867e-05",
    "3.081319971173341e-05",
    "3.081322130662761e-05",
    "3.081324936415338e-05",
    "3.0813400733473644e-05",
    "3.0813400733473644e-05",
    "3.081324936415338e-05",
    "3.0813202139849236e-05",
    "3.081318925854449e-05",
    "3.0813223058233455e-05",
    "3.081320159266969e-05",
    "3.081319900640305e-05",
    "3.0813176633874964e-05",
    "3.081317855103806e-05",
    "3.081318024475491e-05",
    "3.081317711034558e-05",
    "3.08131867967303e-05",
    "3.0813192765007865e-05",
    "3.0813187409525295e-05",
    "3.081318135409419e-05",
    "3.081318815214407e-05",
    "3.0813190187959793e-05",
    "3.081318850138596e-05",
    "3.081321289414447e-05",
    "3.08131838019782e-05",
    "3.0813193425915114e-05",
    "3.081320891437818e-05",
    "3.0813184353137104e-05",
    "3.08131849136931e-05",
    "3.081318013180168e-05",
    "3.0813182190704165e-05",
    "3.0813189813005704e-05",
    "3.081318524372615e-05",
    "3.0813182262429024e-05",
    "3.081319535212128e-05",
    "3.081318316748933e-05",
    "3.0813196435330626e-05",
    "3.081318288289229e-05",
    "3.081319421419875e-05",
    "3.081320507380127e-05",
    "3.081318625808547e-05",
    "3.081323227723396e-05",
    "3.081318037909476e-05",
    "3.0813180745404156e-05",
    "3.081319138194864e-05",
    "3.0813179286463176e-05",
    "3.081319585416811e-05",
    "3.081333811144102e-05",
    "3.081336902857666e-05",
    "3.0813213825035726e-05",
    "3.0813298904739553e-05",
    "3.0813280499907696e-05",
    "3.0813231932927804e-05",
    "3.08131941532198e-05",
    "3.0813194906452256e-05",
    "3.08131977356776e-05",
    "3.0813203133864396e-05",
    "3.081321152325518e-05",
    "3.08132599990868e-05",
    "3.081320429619027e-05",
    "3.081320940527581e-05",
    "3.081327294501975e-05",
    "0.0002926411319660289",
    "3.081323319458714e-05",
    "3.081393355552803e-05",
    "3.081321534770573e-05",
    "3.0813258420154156e-05",
    "3.0813231818650415e-05",
    "3.0813306424151675e-05",
    "3.081322155262356e-05",
    "3.081322891672632e-05",
    "3.0813217967499564e-05",
    "3.081323842560236e-05",
    "3.081319074852676e-05",
    "3.0813202075455284e-05",
    "3.081319546753835e-05",
    "3.0813189111313114e-05",
    "0.002576344878287258",
    "3.081319517320893e-05",
    "3.081325881631788e-05",
    "3.08132188790178e-05",
    "3.081320666679053e-05",
    "3.0813232012848344e-05",
    "3.08132041136761e-05",
    "3.081320201606517e-05",
    "3.081323471242778e-05",
    "3.0813196094172134e-05",
    "3.081393355552803e-05",
    "3.081321534770573e-05",
    "3.0813258420154156e-05",
    "0.0002926411319051391",
    "3.081323319458714e-05",
    "3.081321662582394e-05",
    "3.0813192274276136e-05",
    "3.08131963446416e-05",
    "3.081318439077804e-05",
    "3.081318893677964e-05",
    "3.0813338510205386e-05",
    "3.081319729079541e-05",
    "3.081322910260993e-05",
    "3.0813191775997695e-05",
    "3.081320615012742e-05",
    "3.081321337068417e-05",
    "3.081320775693678e-05",
    "3.081319630185304e-05",
    "3.0813195176033665e-05",
    "3.0813195803393306e-05",
    "3.0813306424151675e-05",
    "3.081322155262356e-05",
    "3.081322891672632e-05",
    "3.081321796749956e-05",
    "3.0813231818650415e-05",
    "3.081321673864297e-05",
    "3.0813183153248845e-05",
    "3.081318926204891e-05",
    "3.0813184890065705e-05",
    "3.081318317620663e-05",
    "3.081333975349756e-05",
    "3.081318524101754e-05",
    "3.081320510615631e-05",
    "3.081319273958502e-05",
    "3.081319161461764e-05",
    "3.081321347124652e-05",
    "3.0813188898463784e-05",
    "3.081318923633866e-05",
    "3.0813196405272754e-05",
    "3.081318687198622e-05",
    "3.081322136206244e-05",
    "3.081318529940445e-05",
    "3.0813192271905806e-05",
    "3.081318577481208e-05",
    "3.081318575049215e-05",
    "3.081384638183723e-05",
    "3.0813188562100726e-05",
    "3.081320822281511e-05",
    "3.081319008768281e-05",
    "3.0813185153487585e-05",
    "3.081322594321764e-05",
    "3.081318951819433e-05",
    "3.081319753044207e-05",
    "3.081319284620202e-05",
    "3.081319202199414e-05",
    "3.081324628388363e-05",
    "3.0813185845494475e-05",
    "3.08131934421217e-05",
    "3.081318437279566e-05",
    "3.081318354587001e-05",
    "3.0813339064645174e-05",
    "3.0813204974153297e-05",
    "3.081322084178996e-05",
    "3.0813195513877784e-05",
    "3.08132026418181e-05",
    "3.081321336988493e-05",
    "3.081320781397449e-05",
    "3.08132041902494e-05",
    "3.081319969855292e-05",
    "3.08132368917711e-05",
    "3.081322535062355e-05",
    "3.081319772216808e-05",
    "3.0813198403611226e-05",
    "3.081318745075171e-05",
    "3.081319738207218e-05",
    "3.0813391597322424e-05",
    "3.0813225574147196e-05",
    "3.081324858101156e-05",
    "3.0813213728562766e-05",
    "3.0813230140006706e-05",
    "3.081756092515691e-05",
    "3.081320715573001e-05",
    "3.081322599217914e-05",
    "3.0813192577129954e-05",
    "3.081319595185079e-05",
    "3.081323062952014e-05",
    "3.0813210331086964e-05",
    "3.081320665603585e-05",
    "3.0813195949203645e-05",
    "3.081321583579189e-05",
    "3.081334845507815e-05",
    "3.0813194012443675e-05",
    "3.081321871638418e-05",
    "3.081321657230334e-05",
    "3.081319218578459e-05",
    "3.081321407798624e-05",
    "3.081319547822137e-05",
    "3.081320313278056e-05",
    "3.0813229805763474e-05",
    "3.0813206423427665e-05",
    "3.081322644498632e-05",
    "3.0813189997111466e-05",
    "3.081319763200106e-05",
    "3.081319706959933e-05",
    "3.081318933619886e-05",
    "3.081340849797053e-05",
    "3.081320350319058e-05",
    "3.081324392137615e-05",
    "3.081330545253516e-05",
    "3.081320408719817e-05",
    "0.0036869381355657304",
    "3.0813195143549436e-05",
    "3.0813223467634125e-05",
    "3.081320869063528e-05",
    "3.0813188518166766e-05",
    "3.081323193950671e-05",
    "3.0813196730693135e-05",
    "3.0813205464063845e-05",
    "3.081321782566578e-05",
    "3.0813198450398046e-05",
    "3.081328425841231e-05",
    "3.081328263433058e-05",
    "3.08132994765046e-05",
    "0.01632789252172581",
    "3.0813573969415295e-05",
    "3.0813398787649846e-05",
    "3.081322858048448e-05",
    "3.0813249253704093e-05",
    "3.081322835492653e-05",
    "3.081321642735591e-05",
    "3.081321706792156e-05",
    "3.081323611904271e-05",
    "3.081321632588703e-05",
    "3.08132495847728e-05",
    "3.0813312855874445e-05",
    "3.081350532299825e-05",
    "3.081330397483718e-05",
    "3.081333385973671e-05",
    "3.081345065068389e-05",
    "3.08132866594005e-05",
    "3.081319568514781e-05",
    "3.0813186240027216e-05",
    "3.08132057284794e-05",
    "3.081320628517286e-05",
    "3.08131848798308e-05"
  ],
  "status": "RIGOROUS CENTRAL-PENTAGON SEGMENT CERTIFICATE VERIFIED",
  "exact_formula": "x=x0-M^T*(M*M^T)^(-1)*(M*x0); R is minus the geometric terms",
  "scope": "Six marks: five counterclockwise extreme vertices and one mark in the central cell cut out by the five pentagon diagonals. On the specified closed regular-pentagon edge segment, P1/P2/P3 invariance forces the regular pentagon with sixth mark zero. This does not settle other marking cells or the full DS6 region.",
  "reduced_Gram_margin": "1/10000000",
  "maximum_coordinate_correction": "[3.04749989381867948595191451467e-17 +/- 4.34e-47]",
  "kernel_constraints": [
    [
      0,
      0,
      8,
      "r"
    ],
    [
      0,
      0,
      8,
      "i"
    ],
    [
      0,
      0,
      10,
      "r"
    ],
    [
      0,
      0,
      10,
      "i"
    ],
    [
      1,
      0,
      8,
      "r"
    ],
    [
      1,
      0,
      8,
      "i"
    ],
    [
      1,
      0,
      10,
      "r"
    ],
    [
      1,
      0,
      10,
      "i"
    ],
    [
      2,
      0,
      8,
      "r"
    ],
    [
      2,
      0,
      8,
      "i"
    ],
    [
      2,
      0,
      10,
      "r"
    ],
    [
      2,
      0,
      10,
      "i"
    ]
  ],
  "residual_reports": [
    {
      "coefficient": 0,
      "character": 0,
      "indices": [
        3,
        6,
        14
      ],
      "pivots": [
        "[0.2180973628736906444590079 +/- 2.05e-26]",
        "[3.582585935079260706317646e-5 +/- 7.81e-31]",
        "[3.079574155918894572472528e-5 +/- 4.18e-30]"
      ]
    },
    {
      "coefficient": 0,
      "character": 1,
      "indices": [
        4,
        7,
        9
      ],
      "pivots": [
        "[0.0001020815871052647250172938 +/- 3.54e-29]",
        "[0.1632140195407020177927034 +/- 1.37e-26]",
        "[3.074836173383350275846256e-5 +/- 1.15e-30]"
      ]
    },
    {
      "coefficient": 0,
      "character": 2,
      "indices": [
        8,
        10
      ],
      "pivots": [
        "[0.0002715119157918244513488991 +/- 3.32e-29]",
        "[0.01697338835198218834568584 +/- 3.72e-27]"
      ]
    },
    {
      "coefficient": 0,
      "character": 3,
      "indices": [
        1,
        11,
        12
      ],
      "pivots": [
        "[0.004876568016116967697937129 +/- 5.53e-30]",
        "[0.0001127372690213903341315275 +/- 4.38e-29]",
        "[0.0002109983003726518968354864 +/- 4.46e-30]"
      ]
    },
    {
      "coefficient": 0,
      "character": 4,
      "indices": [
        2,
        5,
        13
      ],
      "pivots": [
        "[3.071326297864933853785724e-5 +/- 2.69e-30]",
        "[3.071541243466947323208726e-5 +/- 2.02e-30]",
        "[3.072482729876999045834810e-5 +/- 2.61e-30]"
      ]
    },
    {
      "coefficient": 1,
      "character": 0,
      "indices": [
        3,
        6,
        14
      ],
      "pivots": [
        "[0.2175366169803911511842834 +/- 4.84e-26]",
        "[0.01671099236076717650351103 +/- 1.33e-27]",
        "[3.123380728164041870529431e-5 +/- 3.21e-30]"
      ]
    },
    {
      "coefficient": 1,
      "character": 1,
      "indices": [
        4,
        7,
        9
      ],
      "pivots": [
        "[0.0008309615411317305822675658 +/- 7.90e-30]",
        "[0.3454453352771691700722308 +/- 4.75e-26]",
        "[0.03352166409809192331538146 +/- 2.23e-27]"
      ]
    },
    {
      "coefficient": 1,
      "character": 2,
      "indices": [
        8,
        10
      ],
      "pivots": [
        "[0.002439226660347048628110368 +/- 4.01e-29]",
        "[0.04357588184995624471729969 +/- 7.34e-28]"
      ]
    },
    {
      "coefficient": 1,
      "character": 3,
      "indices": [
        1,
        11,
        12
      ],
      "pivots": [
        "[0.02836846661925439522909900 +/- 3.17e-27]",
        "[0.01464357481940920034980886 +/- 4.27e-27]",
        "[9.615696070712678499735526e-5 +/- 2.41e-30]"
      ]
    },
    {
      "coefficient": 1,
      "character": 4,
      "indices": [
        2,
        5,
        13
      ],
      "pivots": [
        "[0.02253207967446080032618940 +/- 2.73e-27]",
        "[0.0003418897422866104837359561 +/- 3.91e-29]",
        "[0.0001751171933235444161003251 +/- 2.48e-29]"
      ]
    },
    {
      "coefficient": 2,
      "character": 0,
      "indices": [
        3,
        6,
        14
      ],
      "pivots": [
        "[0.2077611916267488409688518 +/- 9.22e-27]",
        "[5.004704197208000554071149e-5 +/- 1.19e-31]",
        "[0.0001004956116454657354999208 +/- 6.39e-30]"
      ]
    },
    {
      "coefficient": 2,
      "character": 1,
      "indices": [
        4,
        7,
        9
      ],
      "pivots": [
        "[0.0007383083682963863223042082 +/- 8.67e-30]",
        "[0.1420430099678960992372029 +/- 5.00e-26]",
        "[0.006391768223646918938890507 +/- 3.70e-28]"
      ]
    },
    {
      "coefficient": 2,
      "character": 2,
      "indices": [
        8,
        10
      ],
      "pivots": [
        "[0.006183115350069166751705244 +/- 4.11e-28]",
        "[0.0001022491341823964143151355 +/- 4.35e-29]"
      ]
    },
    {
      "coefficient": 2,
      "character": 3,
      "indices": [
        1,
        11,
        12
      ],
      "pivots": [
        "[0.01425603440962183252237218 +/- 7.34e-28]",
        "[7.570084905079491646205134e-5 +/- 1.90e-30]",
        "[3.884092083408356940815678e-5 +/- 2.21e-30]"
      ]
    },
    {
      "coefficient": 2,
      "character": 4,
      "indices": [
        2,
        5,
        13
      ],
      "pivots": [
        "[0.03701162652237451045062642 +/- 2.68e-27]",
        "[0.007223508701699674843874162 +/- 2.12e-29]",
        "[0.0001213538559617732050065309 +/- 4.73e-29]"
      ]
    }
  ],
  "verification_seconds": 0.8880153340287507
}


==> anc/small-orders/order6/central_pentagon_uniform_e2_0.0_0.23_certificate.json <==
{
  "edge": 2,
  "interval": [
    "0.0",
    "0.23"
  ],
  "names": [
    [
      1,
      "hull",
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      1,
      "hull",
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      1,
      "hull",
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      1,
      "hull",
      [
        0
      ],
      [
        1
      ],
      [
        5
      ]
    ],
    [
      1,
      "image",
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      1,
      "image",
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      1,
      "image",
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      1,
      "image",
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      1,
      "image",
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      1,
      "image",
      [
        0
      ],
      [
        1
      ],
      [
        5
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        3
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        5
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        4,
        5
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        2
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        3
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        5
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        5
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        4,
        5
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        2,
        4
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        3,
        4
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        2,
        4
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        2,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        3,
        4
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        3,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "cap_variance",
      0
    ]
  ],
  "G_indices": [
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      0,
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      0,
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      4
    ]
  ],
  "products": [
    [
      7,
      0,
      0
    ],
    [
      7,
      0,
      1
    ],
    [
      7,
      0,
      2
    ],
    [
      7,
      0,
      3
    ],
    [
      7,
      0,
      4
    ],
    [
      7,
      1,
      0
    ],
    [
      7,
      1,
      1
    ],
    [
      7,
      1,
      2
    ],
    [
      7,
      1,
      3
    ],
    [
      7,
      1,
      4
    ],
    [
      7,
      2,
      0
    ],
    [
      7,
      2,
      1
    ],
    [
      7,
      2,
      2
    ],
    [
      7,
      2,
      3
    ],
    [
      7,
      2,
      4
    ],
    [
      7,
      3,
      0
    ],
    [
      7,
      3,
      1
    ],
    [
      7,
      3,
      2
    ],
    [
      7,
      3,
      3
    ],
    [
      7,
      3,
      4
    ],
    [
      7,
      4,
      0
    ],
    [
      7,
      4,
      1
    ],
    [
      7,
      4,
      2
    ],
    [
      7,
      4,
      3
    ],
    [
      7,
      4,
      4
    ],
    [
      7,
      5,
      0
    ],
    [
      7,
      5,
      1
    ],
    [
      7,
      5,
      2
    ],
    [
      7,
      5,
      3
    ],
    [
      7,
      5,
      4
    ],
    [
      7,
      6,
      0
    ],
    [
      7,
      6,
      1
    ],
    [
      7,
      6,
      2
    ],
    [
      7,
      6,
      3
    ],
    [
      7,
      6,
      4
    ],
    [
      7,
      7,
      0
    ],
    [
      7,
      7,
      1
    ],
    [
      7,
      7,
      2
    ],
    [
      7,
      7,
      3
    ],
    [
      7,
      7,
      4
    ],
    [
      7,
      8,
      0
    ],
    [
      7,
      8,
      1
    ],
    [
      7,
      8,
      2
    ],
    [
      7,
      8,
      3
    ],
    [
      7,
      8,
      4
    ],
    [
      7,
      9,
      0
    ],
    [
      7,
      9,
      1
    ],
    [
      7,
      9,
      2
    ],
    [
      7,
      9,
      3
    ],
    [
      7,
      9,
      4
    ],
    [
      7,
      10,
      0
    ],
    [
      7,
      10,
      1
    ],
    [
      7,
      10,
      2
    ],
    [
      7,
      10,
      3
    ],
    [
      7,
      10,
      4
    ],
    [
      7,
      11,
      0
    ],
    [
      7,
      11,
      1
    ],
    [
      7,
      11,
      2
    ],
    [
      7,
      11,
      3
    ],
    [
      7,
      11,
      4
    ],
    [
      7,
      12,
      0
    ],
    [
      7,
      12,
      1
    ],
    [
      7,
      12,
      2
    ],
    [
      7,
      12,
      3
    ],
    [
      7,
      12,
      4
    ],
    [
      7,
      13,
      0
    ],
    [
      7,
      13,
      1
    ],
    [
      7,
      13,
      2
    ],
    [
      7,
      13,
      3
    ],
    [
      7,
      13,
      4
    ],
    [
      7,
      14,
      0
    ],
    [
      7,
      14,
      1
    ],
    [
      7,
      14,
      2
    ],
    [
      7,
      14,
      3
    ],
    [
      7,
      14,
      4
    ],
    [
      7,
      15,
      0
    ],
    [
      7,
      15,
      1
    ],
    [
      7,
      15,
      2
    ],
    [
      7,
      15,
      3
    ],
    [
      7,
      15,
      4
    ],
    [
      7,
      16,
      0
    ],
    [
      7,
      16,
      1
    ],
    [
      7,
      16,
      2
    ],
    [
      7,
      16,
      3
    ],
    [
      7,
      16,
      4
    ],
    [
      7,
      17,
      0
    ],
    [
      7,
      17,
      1
    ],
    [
      7,
      17,
      2
    ],
    [
      7,
      17,
      3
    ],
    [
      7,
      17,
      4
    ],
    [
      7,
      18,
      0
    ],
    [
      7,
      18,
      1
    ],
    [
      7,
      18,
      2
    ],
    [
      7,
      18,
      3
    ],
    [
      7,
      18,
      4
    ],
    [
      7,
      19,
      0
    ],
    [
      7,
      19,
      1
    ],
    [
      7,
      19,
      2
    ],
    [
      7,
      19,
      3
    ],
    [
      7,
      19,
      4
    ],
    [
      7,
      20,
      0
    ],
    [
      7,
      20,
      1
    ],
    [
      7,
      20,
      2
    ],
    [
      7,
      20,
      3
    ],
    [
      7,
      20,
      4
    ],
    [
      7,
      21,
      0
    ],
    [
      7,
      21,
      1
    ],
    [
      7,
      21,
      2
    ],
    [
      7,
      21,
      3
    ],
    [
      7,
      21,
      4
    ],
    [
      7,
      22,
      0
    ],
    [
      7,
      22,
      1
    ],
    [
      7,
      22,
      2
    ],
    [
      7,
      22,
      3
    ],
    [
      7,
      22,
      4
    ],
    [
      7,
      23,
      0
    ],
    [
      7,
      23,
      1
    ],
    [
      7,
      23,
      2
    ],
    [
      7,
      23,
      3
    ],
    [
      7,
      23,
      4
    ],
    [
      7,
      24,
      0
    ],
    [
      7,
      24,
      1
    ],
    [
      7,
      24,
      2
    ],
    [
      7,
      24,
      3
    ],
    [
      7,
      24,
      4
    ],
    [
      7,
      25,
      0
    ],
    [
      7,
      25,
      1
    ],
    [
      7,
      25,
      2
    ],
    [
      7,
      25,
      3
    ],
    [
      7,
      25,
      4
    ],
    [
      7,
      26,
      0
    ],
    [
      7,
      26,
      1
    ],
    [
      7,
      26,
      2
    ],
    [
      7,
      26,
      3
    ],
    [
      7,
      26,
      4
    ],
    [
      7,
      27,
      0
    ],
    [
      7,
      27,
      1
    ],
    [
      7,
      27,
      2
    ],
    [
      7,
      27,
      3
    ],
    [
      7,
      27,
      4
    ],
    [
      7,
      28,
      0
    ],
    [
      7,
      28,
      1
    ],
    [
      7,
      28,
      2
    ],
    [
      7,
      28,
      3
    ],
    [
      7,
      28,
      4
    ],
    [
      7,
      29,
      0
    ],
    [
      7,
      29,
      1
    ],
    [
      7,
      29,
      2
    ],
    [
      7,
      29,
      3
    ],
    [
      7,
      29,
      4
    ],
    [
      7,
      30,
      0
    ],
    [
      7,
      30,
      1
    ],
    [
      7,
      30,
      2
    ],
    [
      7,
      30,
      3
    ],
    [
      7,
      30,
      4
    ],
    [
      7,
      31,
      0
    ],
    [
      7,
      31,
      1
    ],
    [
      7,
      31,
      2
    ],
    [
      7,
      31,
      3
    ],
    [
      7,
      31,
      4
    ],
    [
      7,
      32,
      0
    ],
    [
      7,
      32,
      1
    ],
    [
      7,
      32,
      2
    ],
    [
      7,
      32,
      3
    ],
    [
      7,
      32,
      4
    ],
    [
      7,
      33,
      0
    ],
    [
      7,
      33,
      1
    ],
    [
      7,
      33,
      2
    ],
    [
      7,
      33,
      3
    ],
    [
      7,
      33,
      4
    ],
    [
      7,
      34,
      0
    ],
    [
      7,
      34,
      1
    ],
    [
      7,
      34,
      2
    ],
    [
      7,
      34,
      3
    ],
    [
      7,
      34,
      4
    ],
    [
      7,
      35,
      0
    ],
    [
      7,
      35,
      1
    ],
    [
      7,
      35,
      2
    ],
    [
      7,
      35,
      3
    ],
    [
      7,
      35,
      4
    ],
    [
      7,
      36,
      0
    ],
    [
      7,
      36,
      1
    ],
    [
      7,
      36,
      2
    ],
    [
      7,
      36,
      3
    ],
    [
      7,
      36,
      4
    ],
    [
      7,
      37,
      0
    ],
    [
      7,
      37,
      1
    ],
    [
      7,
      37,
      2
    ],
    [
      7,
      37,
      3
    ],
    [
      7,
      37,
      4
    ],
    [
      7,
      38,
      0
    ],
    [
      7,
      38,
      1
    ],
    [
      7,
      38,
      2
    ],
    [
      7,
      38,
      3
    ],
    [
      7,
      38,
      4
    ],
    [
      7,
      39,
      0
    ],
    [
      7,
      39,
      1
    ],
    [
      7,
      39,
      2
    ],
    [
      7,
      39,
      3
    ],
    [
      7,
      39,
      4
    ],
    [
      7,
      40,
      0
    ],
    [
      7,
      40,
      1
    ],
    [
      7,
      40,
      2
    ],
    [
      7,
      40,
      3
    ],
    [
      7,
      40,
      4
    ],
    [
      7,
      41,
      0
    ],
    [
      7,
      41,
      1
    ],
    [
      7,
      41,
      2
    ],
    [
      7,
      41,
      3
    ],
    [
      7,
      41,
      4
    ],
    [
      7,
      42,
      0
    ],
    [
      7,
      42,
      1
    ],
    [
      7,
      42,
      2
    ],
    [
      7,
      42,
      3
    ],
    [
      7,
      42,
      4
    ],
    [
      7,
      43,
      0
    ],
    [
      7,
      43,
      1
    ],
    [
      7,
      43,
      2
    ],
    [
      7,
      43,
      3
    ],
    [
      7,
      43,
      4
    ],
    [
      7,
      44,
      0
    ],
    [
      7,
      44,
      1
    ],
    [
      7,
      44,
      2
    ],
    [
      7,
      44,
      3
    ],
    [
      7,
      44,
      4
    ],
    [
      7,
      45,
      0
    ],
    [
      7,
      45,
      1
    ],
    [
      7,
      45,
      2
    ],
    [
      7,
      45,
      3
    ],
    [
      7,
      45,
      4
    ],
    [
      7,
      46,
      0
    ],
    [
      7,
      46,
      1
    ],
    [
      7,
      46,
      2
    ],
    [
      7,
      46,
      3
    ],
    [
      7,
      46,
      4
    ],
    [
      7,
      47,
      0
    ],
    [
      7,
      47,
      1
    ],
    [
      7,
      47,
      2
    ],
    [
      7,
      47,
      3
    ],
    [
      7,
      47,
      4
    ],
    [
      7,
      48,
      0
    ],
    [
      7,
      48,
      1
    ],
    [
      7,
      48,
      2
    ],
    [
      7,
      48,
      3
    ],
    [
      7,
      48,
      4
    ],
    [
      7,
      49,
      0
    ],
    [
      7,
      49,
      1
    ],
    [
      7,
      49,
      2
    ],
    [
      7,
      49,
      3
    ],
    [
      7,
      49,
      4
    ],
    [
      7,
      50,
      0
    ],
    [
      7,
      50,
      1
    ],
    [
      7,
      50,
      2
    ],
    [
      7,
      50,
      3
    ],
    [
      7,
      50,
      4
    ],
    [
      7,
      51,
      0
    ],
    [
      7,
      51,
      1
    ],
    [
      7,
      51,
      2
    ],
    [
      7,
      51,
      3
    ],
    [
      7,
      51,
      4
    ],
    [
      7,
      52,
      0
    ],
    [
      7,
      52,
      1
    ],
    [
      7,
      52,
      2
    ],
    [
      7,
      52,
      3
    ],
    [
      7,
      52,
      4
    ],
    [
      7,
      53,
      0
    ],
    [
      7,
      53,
      1
    ],
    [
      7,
      53,
      2
    ],
    [
      7,
      53,
      3
    ],
    [
      7,
      53,
      4
    ],
    [
      7,
      54,
      0
    ],
    [
      7,
      54,
      1
    ],
    [
      7,
      54,
      2
    ],
    [
      7,
      54,
      3
    ],
    [
      7,
      54,
      4
    ],
    [
      7,
      55,
      0
    ],
    [
      7,
      55,
      1
    ],
    [
      7,
      55,
      2
    ],
    [
      7,
      55,
      3
    ],
    [
      7,
      55,
      4
    ],
    [
      7,
      56,
      0
    ],
    [
      7,
      56,
      1
    ],
    [
      7,
      56,
      2
    ],
    [
      7,
      56,
      3
    ],
    [
      7,
      56,
      4
    ],
    [
      7,
      57,
      0
    ],
    [
      7,
      57,
      1
    ],
    [
      7,
      57,
      2
    ],
    [
      7,
      57,
      3
    ],
    [
      7,
      57,
      4
    ],
    [
      7,
      58,
      0
    ],
    [
      7,
      58,
      1
    ],
    [
      7,
      58,
      2
    ],
    [
      7,
      58,
      3
    ],
    [
      7,
      58,
      4
    ],
    [
      7,
      59,
      0
    ],
    [
      7,
      59,
      1
    ],
    [
      7,
      59,
      2
    ],
    [
      7,
      59,
      3
    ],
    [
      7,
      59,
      4
    ],
    [
      7,
      60,
      0
    ],
    [
      7,
      60,
      1
    ],
    [
      7,
      60,
      2
    ],
    [
      7,
      60,
      3
    ],
    [
      7,
      60,
      4
    ],
    [
      7,
      61,
      0
    ],
    [
      7,
      61,
      1
    ],
    [
      7,
      61,
      2
    ],
    [
      7,
      61,
      3
    ],
    [
      7,
      61,
      4
    ],
    [
      7,
      62,
      0
    ],
    [
      7,
      62,
      1
    ],
    [
      7,
      62,
      2
    ],
    [
      7,
      62,
      3
    ],
    [
      7,
      62,
      4
    ],
    [
      7,
      63,
      0
    ],
    [
      7,
      63,
      1
    ],
    [
      7,
      63,
      2
    ],
    [
      7,
      63,
      3
    ],
    [
      7,
      63,
      4
    ],
    [
      7,
      64,
      0
    ],
    [
      7,
      64,
      1
    ],
    [
      7,
      64,
      2
    ],
    [
      7,
      64,
      3
    ],
    [
      7,
      64,
      4
    ],
    [
      7,
      65,
      0
    ],
    [
      7,
      65,
      1
    ],
    [
      7,
      65,
      2
    ],
    [
      7,
      65,
      3
    ],
    [
      7,
      65,
      4
    ],
    [
      7,
      66,
      0
    ],
    [
      7,
      66,
      1
    ],
    [
      7,
      66,
      2
    ],
    [
      7,
      66,
      3
    ],
    [
      7,
      66,
      4
    ],
    [
      7,
      67,
      0
    ],
    [
      7,
      67,
      1
    ],
    [
      7,
      67,
      2
    ],
    [
      7,
      67,
      3
    ],
    [
      7,
      67,
      4
    ],
    [
      31,
      0,
      0
    ],
    [
      31,
      0,
      1
    ],
    [
      31,
      0,
      2
    ],
    [
      31,
      0,
      3
    ],
    [
      31,
      0,
      4
    ],
    [
      31,
      1,
      0
    ],
    [
      31,
      1,
      1
    ],
    [
      31,
      1,
      2
    ],
    [
      31,
      1,
      3
    ],
    [
      31,
      1,
      4
    ],
    [
      31,
      2,
      0
    ],
    [
      31,
      2,
      1
    ],
    [
      31,
      2,
      2
    ],
    [
      31,
      2,
      3
    ],
    [
      31,
      2,
      4
    ],
    [
      31,
      3,
      0
    ],
    [
      31,
      3,
      1
    ],
    [
      31,
      3,
      2
    ],
    [
      31,
      3,
      3
    ],
    [
      31,
      3,
      4
    ],
    [
      31,
      4,
      0
    ],
    [
      31,
      4,
      1
    ],
    [
      31,
      4,
      2
    ],
    [
      31,
      4,
      3
    ],
    [
      31,
      4,
      4
    ],
    [
      31,
      5,
      0
    ],
    [
      31,
      5,
      1
    ],
    [
      31,
      5,
      2
    ],
    [
      31,
      5,
      3
    ],
    [
      31,
      5,
      4
    ],
    [
      31,
      6,
      0
    ],
    [
      31,
      6,
      1
    ],
    [
      31,
      6,
      2
    ],
    [
      31,
      6,
      3
    ],
    [
      31,
      6,
      4
    ],
    [
      31,
      7,
      0
    ],
    [
      31,
      7,
      1
    ],
    [
      31,
      7,
      2
    ],
    [
      31,
      7,
      3
    ],
    [
      31,
      7,
      4
    ],
    [
      31,
      8,
      0
    ],
    [
      31,
      8,
      1
    ],
    [
      31,
      8,
      2
    ],
    [
      31,
      8,
      3
    ],
    [
      31,
      8,
      4
    ],
    [
      31,
      9,
      0
    ],
    [
      31,
      9,
      1
    ],
    [
      31,
      9,
      2
    ],
    [
      31,
      9,
      3
    ],
    [
      31,
      9,
      4
    ],
    [
      31,
      10,
      0
    ],
    [
      31,
      10,
      1
    ],
    [
      31,
      10,
      2
    ],
    [
      31,
      10,
      3
    ],
    [
      31,
      10,
      4
    ],
    [
      31,
      11,
      0
    ],
    [
      31,
      11,
      1
    ],
    [
      31,
      11,
      2
    ],
    [
      31,
      11,
      3
    ],
    [
      31,
      11,
      4
    ],
    [
      31,
      12,
      0
    ],
    [
      31,
      12,
      1
    ],
    [
      31,
      12,
      2
    ],
    [
      31,
      12,
      3
    ],
    [
      31,
      12,
      4
    ],
    [
      31,
      13,
      0
    ],
    [
      31,
      13,
      1
    ],
    [
      31,
      13,
      2
    ],
    [
      31,
      13,
      3
    ],
    [
      31,
      13,
      4
    ],
    [
      31,
      14,
      0
    ],
    [
      31,
      14,
      1
    ],
    [
      31,
      14,
      2
    ],
    [
      31,
      14,
      3
    ],
    [
      31,
      14,
      4
    ],
    [
      31,
      15,
      0
    ],
    [
      31,
      15,
      1
    ],
    [
      31,
      15,
      2
    ],
    [
      31,
      15,
      3
    ],
    [
      31,
      15,
      4
    ],
    [
      31,
      16,
      0
    ],
    [
      31,
      16,
      1
    ],
    [
      31,
      16,
      2
    ],
    [
      31,
      16,
      3
    ],
    [
      31,
      16,
      4
    ],
    [
      31,
      17,
      0
    ],
    [
      31,
      17,
      1
    ],
    [
      31,
      17,
      2
    ],
    [
      31,
      17,
      3
    ],
    [
      31,
      17,
      4
    ],
    [
      31,
      18,
      0
    ],
    [
      31,
      18,
      1
    ],
    [
      31,
      18,
      2
    ],
    [
      31,
      18,
      3
    ],
    [
      31,
      18,
      4
    ],
    [
      31,
      19,
      0
    ],
    [
      31,
      19,
      1
    ],
    [
      31,
      19,
      2
    ],
    [
      31,
      19,
      3
    ],
    [
      31,
      19,
      4
    ],
    [
      31,
      20,
      0
    ],
    [
      31,
      20,
      1
    ],
    [
      31,
      20,
      2
    ],
    [
      31,
      20,
      3
    ],
    [
      31,
      20,
      4
    ],
    [
      31,
      21,
      0
    ],
    [
      31,
      21,
      1
    ],
    [
      31,
      21,
      2
    ],
    [
      31,
      21,
      3
    ],
    [
      31,
      21,
      4
    ],
    [
      31,
      22,
      0
    ],
    [
      31,
      22,
      1
    ],
    [
      31,
      22,
      2
    ],
    [
      31,
      22,
      3
    ],
    [
      31,
      22,
      4
    ],
    [
      31,
      23,
      0
    ],
    [
      31,
      23,
      1
    ],
    [
      31,
      23,
      2
    ],
    [
      31,
      23,
      3
    ],
    [
      31,
      23,
      4
    ],
    [
      31,
      24,
      0
    ],
    [
      31,
      24,
      1
    ],
    [
      31,
      24,
      2
    ],
    [
      31,
      24,
      3
    ],
    [
      31,
      24,
      4
    ],
    [
      31,
      25,
      0
    ],
    [
      31,
      25,
      1
    ],
    [
      31,
      25,
      2
    ],
    [
      31,
      25,
      3
    ],
    [
      31,
      25,
      4
    ],
    [
      31,
      26,
      0
    ],
    [
      31,
      26,
      1
    ],
    [
      31,
      26,
      2
    ],
    [
      31,
      26,
      3
    ],
    [
      31,
      26,
      4
    ],
    [
      31,
      27,
      0
    ],
    [
      31,
      27,
      1
    ],
    [
      31,
      27,
      2
    ],
    [
      31,
      27,
      3
    ],
    [
      31,
      27,
      4
    ],
    [
      31,
      28,
      0
    ],
    [
      31,
      28,
      1
    ],
    [
      31,
      28,
      2
    ],
    [
      31,
      28,
      3
    ],
    [
      31,
      28,
      4
    ],
    [
      31,
      29,
      0
    ],
    [
      31,
      29,
      1
    ],
    [
      31,
      29,
      2
    ],
    [
      31,
      29,
      3
    ],
    [
      31,
      29,
      4
    ],
    [
      31,
      30,
      0
    ],
    [
      31,
      30,
      1
    ],
    [
      31,
      30,
      2
    ],
    [
      31,
      30,
      3
    ],
    [
      31,
      30,
      4
    ],
    [
      31,
      31,
      0
    ],
    [
      31,
      31,
      1
    ],
    [
      31,
      31,
      2
    ],
    [
      31,
      31,
      3
    ],
    [
      31,
      31,
      4
    ],
    [
      31,
      32,
      0
    ],
    [
      31,
      32,
      1
    ],
    [
      31,
      32,
      2
    ],
    [
      31,
      32,
      3
    ],
    [
      31,
      32,
      4
    ],
    [
      31,
      33,
      0
    ],
    [
      31,
      33,
      1
    ],
    [
      31,
      33,
      2
    ],
    [
      31,
      33,
      3
    ],
    [
      31,
      33,
      4
    ],
    [
      31,
      34,
      0
    ],
    [
      31,
      34,
      1
    ],
    [
      31,
      34,
      2
    ],
    [
      31,
      34,
      3
    ],
    [
      31,
      34,
      4
    ],
    [
      31,
      35,
      0
    ],
    [
      31,
      35,
      1
    ],
    [
      31,
      35,
      2
    ],
    [
      31,
      35,
      3
    ],
    [
      31,
      35,
      4
    ],
    [
      31,
      36,
      0
    ],
    [
      31,
      36,
      1
    ],
    [
      31,
      36,
      2
    ],
    [
      31,
      36,
      3
    ],
    [
      31,
      36,
      4
    ],
    [
      31,
      37,
      0
    ],
    [
      31,
      37,
      1
    ],
    [
      31,
      37,
      2
    ],
    [
      31,
      37,
      3
    ],
    [
      31,
      37,
      4
    ],
    [
      31,
      38,
      0
    ],
    [
      31,
      38,
      1
    ],
    [
      31,
      38,
      2
    ],
    [
      31,
      38,
      3
    ],
    [
      31,
      38,
      4
    ],
    [
      31,
      39,
      0
    ],
    [
      31,
      39,
      1
    ],
    [
      31,
      39,
      2
    ],
    [
      31,
      39,
      3
    ],
    [
      31,
      39,
      4
    ],
    [
      31,
      40,
      0
    ],
    [
      31,
      40,
      1
    ],
    [
      31,
      40,
      2
    ],
    [
      31,
      40,
      3
    ],
    [
      31,
      40,
      4
    ],
    [
      31,
      41,
      0
    ],
    [
      31,
      41,
      1
    ],
    [
      31,
      41,
      2
    ],
    [
      31,
      41,
      3
    ],
    [
      31,
      41,
      4
    ],
    [
      31,
      42,
      0
    ],
    [
      31,
      42,
      1
    ],
    [
      31,
      42,
      2
    ],
    [
      31,
      42,
      3
    ],
    [
      31,
      42,
      4
    ],
    [
      31,
      43,
      0
    ],
    [
      31,
      43,
      1
    ],
    [
      31,
      43,
      2
    ],
    [
      31,
      43,
      3
    ],
    [
      31,
      43,
      4
    ],
    [
      31,
      44,
      0
    ],
    [
      31,
      44,
      1
    ],
    [
      31,
      44,
      2
    ],
    [
      31,
      44,
      3
    ],
    [
      31,
      44,
      4
    ],
    [
      31,
      45,
      0
    ],
    [
      31,
      45,
      1
    ],
    [
      31,
      45,
      2
    ],
    [
      31,
      45,
      3
    ],
    [
      31,
      45,
      4
    ],
    [
      31,
      46,
      0
    ],
    [
      31,
      46,
      1
    ],
    [
      31,
      46,
      2
    ],
    [
      31,
      46,
      3
    ],
    [
      31,
      46,
      4
    ],
    [
      31,
      47,
      0
    ],
    [
      31,
      47,
      1
    ],
    [
      31,
      47,
      2
    ],
    [
      31,
      47,
      3
    ],
    [
      31,
      47,
      4
    ],
    [
      31,
      48,
      0
    ],
    [
      31,
      48,
      1
    ],
    [
      31,
      48,
      2
    ],
    [
      31,
      48,
      3
    ],
    [
      31,
      48,
      4
    ],
    [
      31,
      49,
      0
    ],
    [
      31,
      49,
      1
    ],
    [
      31,
      49,
      2
    ],
    [
      31,
      49,
      3
    ],
    [
      31,
      49,
      4
    ],
    [
      31,
      50,
      0
    ],
    [
      31,
      50,
      1
    ],
    [
      31,
      50,
      2
    ],
    [
      31,
      50,
      3
    ],
    [
      31,
      50,
      4
    ],
    [
      31,
      51,
      0
    ],
    [
      31,
      51,
      1
    ],
    [
      31,
      51,
      2
    ],
    [
      31,
      51,
      3
    ],
    [
      31,
      51,
      4
    ],
    [
      31,
      52,
      0
    ],
    [
      31,
      52,
      1
    ],
    [
      31,
      52,
      2
    ],
    [
      31,
      52,
      3
    ],
    [
      31,
      52,
      4
    ],
    [
      31,
      53,
      0
    ],
    [
      31,
      53,
      1
    ],
    [
      31,
      53,
      2
    ],
    [
      31,
      53,
      3
    ],
    [
      31,
      53,
      4
    ],
    [
      31,
      54,
      0
    ],
    [
      31,
      54,
      1
    ],
    [
      31,
      54,
      2
    ],
    [
      31,
      54,
      3
    ],
    [
      31,
      54,
      4
    ],
    [
      31,
      55,
      0
    ],
    [
      31,
      55,
      1
    ],
    [
      31,
      55,
      2
    ],
    [
      31,
      55,
      3
    ],
    [
      31,
      55,
      4
    ],
    [
      31,
      56,
      0
    ],
    [
      31,
      56,
      1
    ],
    [
      31,
      56,
      2
    ],
    [
      31,
      56,
      3
    ],
    [
      31,
      56,
      4
    ],
    [
      31,
      57,
      0
    ],
    [
      31,
      57,
      1
    ],
    [
      31,
      57,
      2
    ],
    [
      31,
      57,
      3
    ],
    [
      31,
      57,
      4
    ],
    [
      31,
      58,
      0
    ],
    [
      31,
      58,
      1
    ],
    [
      31,
      58,
      2
    ],
    [
      31,
      58,
      3
    ],
    [
      31,
      58,
      4
    ],
    [
      31,
      59,
      0
    ],
    [
      31,
      59,
      1
    ],
    [
      31,
      59,
      2
    ],
    [
      31,
      59,
      3
    ],
    [
      31,
      59,
      4
    ],
    [
      31,
      60,
      0
    ],
    [
      31,
      60,
      1
    ],
    [
      31,
      60,
      2
    ],
    [
      31,
      60,
      3
    ],
    [
      31,
      60,
      4
    ],
    [
      31,
      61,
      0
    ],
    [
      31,
      61,
      1
    ],
    [
      31,
      61,
      2
    ],
    [
      31,
      61,
      3
    ],
    [
      31,
      61,
      4
    ],
    [
      31,
      62,
      0
    ],
    [
      31,
      62,
      1
    ],
    [
      31,
      62,
      2
    ],
    [
      31,
      62,
      3
    ],
    [
      31,
      62,
      4
    ],
    [
      31,
      63,
      0
    ],
    [
      31,
      63,
      1
    ],
    [
      31,
      63,
      2
    ],
    [
      31,
      63,
      3
    ],
    [
      31,
      63,
      4
    ],
    [
      31,
      64,
      0
    ],
    [
      31,
      64,
      1
    ],
    [
      31,
      64,
      2
    ],
    [
      31,
      64,
      3
    ],
    [
      31,
      64,
      4
    ],
    [
      31,
      65,
      0
    ],
    [
      31,
      65,
      1
    ],
    [
      31,
      65,
      2
    ],
    [
      31,
      65,
      3
    ],
    [
      31,
      65,
      4
    ],
    [
      31,
      66,
      0
    ],
    [
      31,
      66,
      1
    ],
    [
      31,
      66,
      2
    ],
    [
      31,
      66,
      3
    ],
    [
      31,
      66,
      4
    ],
    [
      31,
      67,
      0
    ],
    [
      31,
      67,
      1
    ],
    [
      31,
      67,
      2
    ],
    [
      31,
      67,
      3
    ],
    [
      31,
      67,
      4
    ]
  ],
  "rational_initial_coordinates": [
    "2.8631590897654175e-05",
    "2.8630174078436225e-05",
    "2.8634689912101153e-05",
    "2.86285099572567e-05",
    "2.1699104453897341e-10",
    "1.6015962415732927e-09",
    "6.312873390406141e-10",
    "3.214735745137616e-09",
    "-1.1851264707138925e-10",
    "-5.382248122273672e-11",
    "-6.199933382407897e-10",
    "1.3330328379769608e-09",
    "-8.414024039506866e-11",
    "1.3272501947549923e-09",
    "4.1858859789020235e-10",
    "6.772176496823061e-10",
    "2.8626879534857146e-05",
    "2.863083125694097e-05",
    "2.8628494142612765e-05",
    "2.862676877616857e-05",
    "-3.7313381445264055e-10",
    "-1.6534745048013556e-10",
    "1.3142598288910264e-11",
    "1.877219904580149e-09",
    "-5.6911132243321066e-11",
    "-8.304526913294279e-11",
    "-1.9915409528924293e-10",
    "-1.5516774136697322e-11",
    "-1.2895178713337398e-11",
    "-5.129815433750677e-10",
    "1.2394308954829288e-10",
    "7.226269178266987e-11",
    "2.8629739765457547e-05",
    "2.8635007818937876e-05",
    "2.8629231420703465e-05",
    "2.862751021206668e-05",
    "-6.805738075313385e-10",
    "9.122016078746067e-10",
    "2.2740182781042892e-10",
    "2.032185844289834e-09",
    "-7.412511021767625e-11",
    "6.730138488148592e-11",
    "-4.789693037228666e-10",
    "-3.665083278666401e-10",
    "4.2601401712660454e-10",
    "-4.783153682590112e-10",
    "-2.9183561599098265e-10",
    "1.6061173387091165e-10",
    "2.8626805131549633e-05",
    "2.862833355464201e-05",
    "2.8627205693516787e-05",
    "2.8626742647595716e-05",
    "-7.552779585319914e-11",
    "1.7701508497970095e-11",
    "3.573968666412038e-12",
    "1.5444878966268038e-10",
    "1.5637412903773255e-11",
    "-1.9693395358673195e-12",
    "1.0266916253242655e-11",
    "-5.991169357219425e-12",
    "3.2293902916787476e-12",
    "-1.9343292939726779e-10",
    "-2.9508324574999865e-12",
    "1.2870316995059554e-11",
    "2.863159062994053e-05",
    "2.8630173358248616e-05",
    "2.863468748862581e-05",
    "2.86285100650277e-05",
    "-5.22548719824892e-10",
    "-5.119657030992453e-10",
    "-4.6126871438075596e-10",
    "2.2548549080799815e-09",
    "3.418285733294877e-10",
    "6.273989197414678e-10",
    "-3.978240783874747e-10",
    "-2.019450818655053e-09",
    "4.3911956816813034e-10",
    "-2.64619338782935e-09",
    "-2.6900572805912925e-10",
    "2.603036750662267e-10",
    "2.8626879726272532e-05",
    "2.8630831157567954e-05",
    "2.8628494242670124e-05",
    "2.8626768972775796e-05",
    "-3.0468218561134933e-10",
    "1.2463740618559215e-10",
    "-3.0525280169048375e-12",
    "9.220266966529654e-11",
    "1.1888472546814376e-10",
    "4.3060594091993e-11",
    "2.933045882683631e-10",
    "1.097273606773676e-10",
    "1.815616796219035e-11",
    "-1.9437112420678993e-09",
    "-6.681596178624531e-11",
    "1.0130533729136307e-10",
    "2.8630220424237323e-05",
    "2.8629537675425745e-05",
    "2.8629920155354526e-05",
    "2.8628436895265297e-05",
    "-2.6350145153558974e-10",
    "5.970682820034807e-10",
    "2.5532976752127367e-10",
    "5.433584496610391e-10",
    "-1.457936416246603e-10",
    "-8.785209068286018e-11",
    "-6.241249440335654e-10",
    "-9.651092404969715e-10",
    "4.399804955353359e-10",
    "-1.224155882930784e-10",
    "-4.4765985925586277e-10",
    "5.116357131457215e-10",
    "2.8626917098314645e-05",
    "2.862891893817485e-05",
    "2.8627759386833244e-05",
    "2.8626788853992802e-05",
    "-3.074701776908438e-11",
    "4.673401628488412e-11",
    "4.6046458926080966e-12",
    "3.065600769048934e-10",
    "-7.357443145861632e-12",
    "-1.4299209405491782e-11",
    "-1.656672413290138e-10",
    "-8.015808319207373e-11",
    "-7.094389068167723e-12",
    "-2.2334269792913572e-10",
    "-2.578945175625602e-11",
    "-5.766724836629964e-12",
    "2.8768336035200726e-05",
    "2.892462940137187e-05",
    "2.8923074402593218e-05",
    "2.8631333282019567e-05",
    "1.9292654334249015e-07",
    "1.910294413658701e-07",
    "1.6139308962306262e-08",
    "2.950284299595957e-07",
    "1.847345362808108e-08",
    "1.760556763477862e-08",
    "-5.233433422545049e-08",
    "-5.917630383595032e-08",
    "1.2504250431326793e-08",
    "-1.1125033312235883e-08",
    "2.2716656739987518e-08",
    "2.3799296169260978e-08",
    "2.9478263703569833e-05",
    "0.0022756734628259713",
    "0.00021562376210330661",
    "2.889594809969046e-05",
    "-4.278869650867297e-05",
    "-1.188817006732202e-05",
    "-4.33549352652722e-07",
    "0.0005523840123777615",
    "2.395197647475561e-05",
    "5.045072730479895e-06",
    "-9.072816474323935e-06",
    "4.228898192821209e-06",
    "-2.0304473589272656e-07",
    "-0.00033920696454685595",
    "5.5840516145976e-06",
    "4.988435938175343e-06",
    "2.8629134156349095e-05",
    "2.8628918627883876e-05",
    "2.8629274483466155e-05",
    "2.8627573541361196e-05",
    "-5.651226945211567e-10",
    "3.8386818956695336e-10",
    "1.7834962336680492e-10",
    "8.72734368118373e-10",
    "-1.855607959589504e-10",
    "-8.727820795893578e-11",
    "-6.112629983664242e-10",
    "-3.1886883685071104e-10",
    "1.5249518284112363e-10",
    "-3.218389153042062e-10",
    "1.589777560474997e-11",
    "1.9455863437283811e-10",
    "2.8626800164341622e-05",
    "2.8627769259224787e-05",
    "2.8627332791814128e-05",
    "2.862674205107943e-05",
    "-8.16782272122212e-11",
    "2.1927874196048725e-12",
    "2.7303068230662126e-12",
    "1.9790900464290676e-10",
    "-8.922834110249452e-13",
    "-1.3663316482695533e-11",
    "-2.860727369455075e-11",
    "5.160014779968833e-12",
    "-7.305105378298147e-13",
    "-2.4116149958223934e-10",
    "6.255881345277174e-12",
    "1.7505324235717085e-11",
    "0.009905630222281758",
    "0.010325008472593341",
    "0.006043636899523079",
    "8.001578043558832e-05",
    "0.001288019185314754",
    "0.005875555181639345",
    "0.0006521865576001953",
    "-0.004285683481073626",
    "0.0003753978624500725",
    "0.0002431462311864259",
    "0.010001917314052287",
    "-0.004988797227746963",
    "0.00028672328728443936",
    "-0.006600433528329327",
    "-0.00062304464919155",
    "0.0004999779200961024",
    "2.862710336339422e-05",
    "2.8634547325859125e-05",
    "2.8628398517385586e-05",
    "2.8626793293692858e-05",
    "1.3202652124370994e-11",
    "3.2509022167478717e-10",
    "3.503272974638695e-11",
    "-1.312890339391979e-09",
    "1.1914183079618499e-12",
    "7.970891576192617e-11",
    "1.1531824085273322e-09",
    "-2.913333919676718e-10",
    "1.0946360585608835e-11",
    "-2.159100828178592e-09",
    "-2.1231256022793307e-10",
    "6.108413203611593e-11",
    "0.012458881329306889",
    "0.015903829956212288",
    "0.00014491067079526143",
    "0.027346806631874745",
    "0.02974374138972738",
    "0.013900070227257246",
    "0.0009285585488573078",
    "-0.018288043350630535",
    "-0.0006429283158475519",
    "0.0011630708400457983",
    "-0.020820014444154586",
    "0.002417910186655603",
    "-0.0015051489043481484",
    "0.0011320529766812664",
    "-0.002550354664945354",
    "-0.002029973719063699",
    "-0.0007636695364445381",
    "0.002262546374769346",
    "-0.019208135252512967",
    "-0.000702328472718495",
    "-0.00045652039724641103",
    "-0.021584408312760872",
    "-0.0009545367063369962",
    "-0.0014743787020287658",
    "0.028377067594722482",
    "0.0028635605385079954",
    "0.014152556118505643",
    "0.009887551285635433",
    "0.016913110175816266",
    "0.010993269221007103",
    "-0.005933543269924374",
    "0.0001177619545806116",
    "0.0021093074945369803",
    "-0.0025793908415726857",
    "-0.0017665368550156344",
    "-0.007601364772108107",
    "0.0021098803693521623",
    "-0.004690412711707904",
    "0.006942146167286084",
    "-0.000303796661762534",
    "-0.001745482254609786",
    "0.003994033127024154",
    "0.0001377244501878087",
    "0.004860006630838833",
    "-0.009622047539923786",
    "0.0011759171524289899",
    "-0.01206420127511764",
    "-0.009289516765653084",
    "0.0027549152633289933",
    "0.005315376072964991",
    "2.8629327844304144e-05",
    "2.8632908809273045e-05",
    "2.8630012381264967e-05",
    "2.8628862423904817e-05",
    "-6.237921820769448e-10",
    "7.224254680191938e-10",
    "4.4708108467386646e-10",
    "9.122985903051962e-10",
    "2.10528991548845e-10",
    "-9.378227062718221e-11",
    "-1.0240575075545788e-09",
    "-2.465727300101009e-10",
    "3.0123862067908425e-10",
    "2.1856484549937437e-09",
    "-2.809294424737561e-10",
    "2.4949129989413095e-10",
    "2.8628113907225928e-05",
    "2.8633285852638464e-05",
    "2.8631163125167455e-05",
    "2.862707761050592e-05",
    "-4.698317090731598e-10",
    "1.1568693637635541e-09",
    "6.667482429861596e-11",
    "2.697633501713059e-09",
    "6.935470886140092e-11",
    "-1.9647098509568964e-10",
    "-2.283004445833313e-09",
    "-1.1539772375722496e-09",
    "-8.241392212153094e-11",
    "3.1714752359833005e-09",
    "2.4981451465547632e-11",
    "-1.0694688351987273e-10",
    "2.862992606087587e-05",
    "2.8629911091373617e-05",
    "2.8630097735337247e-05",
    "2.8628304724420455e-05",
    "-7.034019067106588e-10",
    "1.32534274251778e-10",
    "2.7668672530853885e-11",
    "1.3589629116692558e-09",
    "3.5203908786285997e-10",
    "4.947980839724232e-10",
    "2.799442491159557e-10",
    "5.436673630719001e-10",
    "2.1851674521238e-10",
    "-3.563152528567635e-10",
    "1.9916246507802367e-11",
    "4.126048942451896e-12",
    "2.8626935485764404e-05",
    "2.8629493370941618e-05",
    "2.8627885060158208e-05",
    "2.8626791198366318e-05",
    "-3.1470729656955726e-10",
    "-3.432926102012616e-11",
    "-1.2539315476853485e-12",
    "5.36369917127378e-10",
    "6.733261772213835e-11",
    "3.176288184767567e-12",
    "1.0454929579718874e-10",
    "9.047249423519134e-11",
    "1.1059908117475378e-11",
    "-5.751925219205334e-10",
    "1.2852137237954768e-11",
    "5.102009533309655e-11",
    "2.8632180653235884e-05",
    "2.863347726290714e-05",
    "2.863145941105223e-05",
    "2.8627396395468816e-05",
    "-4.589836388138674e-10",
    "2.4950489141112633e-09",
    "-1.3453026362204642e-10",
    "2.7106201717364825e-09",
    "-6.380979369377368e-10",
    "-5.11982047949462e-10",
    "-4.2886329064618506e-09",
    "-2.4923305873097975e-09",
    "6.60103719977329e-10",
    "3.527604250483848e-09",
    "-2.4596266195333083e-10",
    "3.2162043402186916e-10",
    "2.8626761854603204e-05",
    "2.862794568974286e-05",
    "2.8627077565103383e-05",
    "2.8626724953036566e-05",
    "-2.3664924245370254e-11",
    "3.6017999632194773e-12",
    "6.517570466059031e-14",
    "2.220947519076299e-10",
    "-3.385780703203271e-12",
    "-8.700991525530377e-12",
    "-6.627355586103061e-11",
    "-2.047103553619545e-11",
    "1.3710458055267773e-12",
    "1.0035059331350194e-10",
    "-6.5740853521929544e-12",
    "-1.5184561341393647e-12",
    "2.8632180594385664e-05",
    "2.8633477413304766e-05",
    "2.8631459540420464e-05",
    "2.8627396261289148e-05",
    "-4.22070111426006e-09",
    "-3.483602002565132e-09",
    "-2.791564249485865e-10",
    "4.19280393465386e-09",
    "3.7164526722961587e-10",
    "1.4765362607253923e-10",
    "-8.886876343477538e-10",
    "5.498837152101927e-10",
    "-6.131042843496325e-10",
    "-1.487961725441273e-09",
    "5.740605226295502e-10",
    "5.863176038471887e-10",
    "2.8626761597284715e-05",
    "2.86279454757619e-05",
    "2.8627077313341793e-05",
    "2.862672469541473e-05",
    "-7.034580148897198e-11",
    "-1.494706299595604e-11",
    "-8.586070723474186e-13",
    "1.6407723333731323e-10",
    "-1.1250371745750594e-12",
    "-4.133015033140735e-12",
    "2.0269886229092756e-12",
    "1.4444849342713192e-11",
    "-1.0709268122722246e-12",
    "-1.8022152410059225e-10",
    "7.309085563882652e-12",
    "7.806066003310657e-12",
    "2.8629968769137393e-05",
    "2.8629256568554105e-05",
    "2.8629554620492656e-05",
    "2.8627800796072197e-05",
    "2.5130597099860213e-10",
    "5.520325904523918e-10",
    "5.591658782803483e-11",
    "8.275552556154576e-10",
    "8.875804500911717e-11",
    "-2.699293925639205e-10",
    "-8.810786502873002e-10",
    "-1.249128252399744e-10",
    "-3.9107341214880635e-11",
    "1.767515620428789e-10",
    "1.6129906566284258e-11",
    "3.2082680528606966e-10",
    "2.862680764497271e-05",
    "2.862836349116268e-05",
    "2.8627315818091485e-05",
    "2.8626744054190835e-05",
    "3.314803156083864e-11",
    "1.8110694853362174e-11",
    "-1.519113499095086e-12",
    "2.7558474262578525e-10",
    "5.092444824321912e-12",
    "-7.0987618003554245e-12",
    "-1.0381977129015005e-10",
    "-9.388640303349777e-12",
    "-2.3823897721230826e-12",
    "-4.016584582841698e-11",
    "-8.262376988333414e-12",
    "-7.509099405045117e-12",
    "2.862973978214963e-05",
    "2.863500755918688e-05",
    "2.8629231450049413e-05",
    "2.8627510394309975e-05",
    "8.320451718912495e-10",
    "-6.666751978872784e-11",
    "-3.348719315272097e-10",
    "-1.362851410419349e-09",
    "-3.004274951914906e-10",
    "-1.4884852489336714e-10",
    "-1.2478803148978139e-11",
    "-9.807401955154057e-10",
    "3.478980541190213e-10",
    "1.5813506984036613e-09",
    "-1.9683506138692577e-11",
    "-9.037175730884822e-11",
    "2.862680532887917e-05",
    "2.8628333672531392e-05",
    "2.862720588288202e-05",
    "2.86267428455083e-05",
    "5.506501699391252e-11",
    "-2.282197374474324e-13",
    "-1.9668495205265717e-12",
    "-1.125339996354646e-11",
    "2.026068630714963e-12",
    "-5.9715600572160495e-12",
    "-5.2697195949441894e-11",
    "-1.8686672341588338e-11",
    "4.396978319543529e-12",
    "2.4725957547416097e-10",
    "-1.5783042025081442e-11",
    "-1.1569700097357072e-11",
    "2.8629739765457523e-05",
    "2.8635007818937954e-05",
    "2.8629231420703476e-05",
    "2.862751021206654e-05",
    "-6.658357498333573e-10",
    "-9.534147930472295e-10",
    "-4.3437669976487224e-10",
    "1.7307501377752658e-10",
    "-1.1156819728936379e-10",
    "1.7354810777113914e-10",
    "4.992544998148333e-10",
    "-2.396671864342843e-10",
    "-2.1098913895907812e-10",
    "-2.080531166997879e-09",
    "2.7966961955056733e-10",
    "-1.437566540792111e-11",
    "2.8626805131547814e-05",
    "2.8628333554642028e-05",
    "2.862720569351678e-05",
    "2.8626742647559544e-05",
    "-1.3574954717174903e-11",
    "-1.7842342204871526e-11",
    "-4.789587253638591e-12",
    "-1.3623834719230757e-10",
    "-1.4385388618616128e-11",
    "1.1631839181598647e-11",
    "7.50038537213137e-11",
    "-5.557727781664714e-12",
    "-5.119057656462358e-13",
    "-2.0666359023451576e-10",
    "-6.80416733414347e-12",
    "5.85010050141828e-12",
    "2.8630647636157717e-05",
    "2.8635860492957775e-05",
    "2.8630700272850702e-05",
    "2.862827173525045e-05",
    "3.1628712811722185e-09",
    "-9.42509827474014e-10",
    "-5.588058019181427e-11",
    "-3.129887028873767e-09",
    "6.790273536027676e-10",
    "-5.034265056405157e-10",
    "6.937677196543651e-10",
    "-1.6141363571958975e-09",
    "1.4537348743153515e-10",
    "-2.281272274715953e-09",
    "-9.39745712963956e-11",
    "2.680978150868439e-10",
    "2.863414337360515e-05",
    "2.8684941663244798e-05",
    "2.863449366945638e-05",
    "2.8627108879020063e-05",
    "2.012103582586526e-08",
    "-6.77092588843546e-09",
    "-1.2627416561092295e-09",
    "-1.940651720092271e-08",
    "-3.5674877492207158e-09",
    "1.2883631157916714e-09",
    "-2.5946733196510927e-09",
    "6.530437027697614e-10",
    "3.4922276658909784e-10",
    "-3.968780900521579e-10",
    "5.32496370951022e-10",
    "-3.5468543229501137e-10",
    "2.8629315625116683e-05",
    "2.8631642406644665e-05",
    "2.8628319976104387e-05",
    "2.862707991785613e-05",
    "-9.798198251137847e-10",
    "-4.724788999844315e-10",
    "-1.3642930692862347e-10",
    "1.3279096552442615e-09",
    "-5.929652675447572e-11",
    "-1.49284774605829e-11",
    "-1.1447393205933286e-09",
    "-8.501113580299854e-10",
    "5.3239480180986316e-11",
    "3.761039727789013e-10",
    "-3.7947356590676176e-11",
    "-1.808788771503208e-11",
    "2.862673679258398e-05",
    "2.8627477266702927e-05",
    "2.8626908069688918e-05",
    "2.8626715007853384e-05",
    "-1.4270713687884717e-11",
    "-4.569749505876202e-12",
    "-4.334546053303845e-13",
    "5.704108372476675e-11",
    "-2.1862954185527736e-12",
    "-1.6740504532822512e-12",
    "-9.963239953202438e-12",
    "-3.4214022518523018e-12",
    "5.232363997086236e-13",
    "-1.1714563370164397e-11",
    "-2.310805932520777e-12",
    "6.41292293468022e-13",
    "2.863070676110374e-05",
    "2.863196015267232e-05",
    "2.8628938820942757e-05",
    "2.8627267245161858e-05",
    "6.874869784829367e-10",
    "1.112537090492433e-09",
    "-2.8132515877654807e-10",
    "1.1163683431949276e-09",
    "-2.9995657608510236e-10",
    "-3.378995970780964e-10",
    "-2.59281043046714e-09",
    "-1.2022296627401123e-09",
    "3.701406045608612e-10",
    "1.2916511276276812e-09",
    "-2.694896905577892e-10",
    "7.769126896244457e-11",
    "2.8626754318120797e-05",
    "2.862776487410014e-05",
    "2.8626991465178295e-05",
    "2.8626721389322135e-05",
    "3.042071188105755e-11",
    "8.459996347204293e-12",
    "-1.054824967190461e-12",
    "8.692463785167674e-11",
    "1.6961164057744465e-12",
    "-3.3344361911610884e-12",
    "-5.656764206657425e-11",
    "-8.431282273292552e-12",
    "4.913578928253012e-13",
    "8.464971018387859e-11",
    "-9.350358049242442e-12",
    "-5.6941695241361576e-12",
    "2.862945519794988e-05",
    "2.863122868789658e-05",
    "2.862885371053897e-05",
    "2.8627231899821708e-05",
    "-7.238580481789273e-10",
    "-1.015604626081153e-09",
    "-1.5983363968560986e-10",
    "1.1415160132995629e-09",
    "2.4600177461404717e-10",
    "3.863743751994975e-11",
    "-1.0598478446950204e-09",
    "-2.4169491550983e-10",
    "-2.095873363349216e-10",
    "-1.2750861440980335e-09",
    "8.518965329882537e-11",
    "1.9956657748388895e-10",
    "2.862675050201987e-05",
    "2.8627687749132833e-05",
    "2.8626987534271713e-05",
    "2.8626721238078802e-05",
    "-3.088214627710311e-13",
    "-5.525012619513328e-12",
    "-1.511275121607808e-12",
    "3.1524869584235125e-11",
    "-2.354440494784262e-12",
    "1.0284581324725697e-12",
    "-7.278658310513003e-12",
    "1.3378147131363465e-12",
    "-2.4731516382939126e-13",
    "-1.0146225069388004e-10",
    "-3.0342498933978348e-12",
    "5.110969664693107e-13",
    "0.000740689274330614",
    "0.0026593854694105514",
    "0.0005794807508114856",
    "4.781722599114436e-05",
    "-0.0001968941823252642",
    "0.00020912421373592567",
    "3.2498026356780995e-05",
    "0.0010650894556314763",
    "-0.00022257008276619828",
    "-8.354870566040742e-05",
    "-0.001354433365030422",
    "-0.0005903451669996425",
    "0.00011228645221971815",
    "0.0005610206958932978",
    "3.076702589168724e-05",
    "5.992052743316038e-05",
    "2.8626753129881955e-05",
    "2.8628161502993844e-05",
    "2.862700854914923e-05",
    "2.862672232169868e-05",
    "-4.8681037297979205e-12",
    "1.6946009573236554e-12",
    "-8.664101578450542e-13",
    "1.5040257868579399e-10",
    "-8.250706458501311e-12",
    "-4.3608910004206534e-12",
    "-4.460507259728545e-11",
    "-4.039428274606105e-12",
    "-3.7794721889294994e-14",
    "2.8538145771657488e-11",
    "-7.192448121833071e-12",
    "-9.205797746765857e-13",
    "2.8633987254662226e-05",
    "2.8643655287703087e-05",
    "2.862869079171119e-05",
    "2.8627384373255523e-05",
    "7.833678229617469e-09",
    "-5.528088873011731e-10",
    "-1.0616830270854137e-09",
    "1.1294845246362375e-09",
    "-1.350046406059793e-09",
    "-3.984355512128957e-11",
    "-4.45998568800909e-09",
    "-2.1028295194761724e-09",
    "1.8695122777397152e-10",
    "-2.5056490428689082e-09",
    "-5.515491422098749e-10",
    "-3.345596372749018e-10",
    "2.8626764541025924e-05",
    "2.862785306003421e-05",
    "2.8627012047233103e-05",
    "2.8626725518749103e-05",
    "5.7626282699930344e-11",
    "-6.050330142103748e-12",
    "-2.8408350727077608e-12",
    "2.9925073631294995e-11",
    "-3.748382443656792e-12",
    "-6.310559893376105e-13",
    "-2.845735006687236e-11",
    "-1.7247556587479899e-12",
    "5.631899083275784e-13",
    "4.915667474373643e-11",
    "-8.669963676260704e-12",
    "-5.267299186539043e-12",
    "0.0016523000807869028",
    "0.0020187450786404845",
    "0.0005269104911162693",
    "0.00023218830079370828",
    "-7.482134365890847e-05",
    "-0.0008172092952664644",
    "-0.0002942050960199035",
    "-0.0003780152290165398",
    "0.0005599076982595011",
    "3.3761951747667064e-05",
    "-0.00179601961581508",
    "0.00037578543919719533",
    "-0.0004939217661976465",
    "-0.0009212715362092728",
    "-0.0003026733430484171",
    "0.00031668691114297893",
    "2.8626876046802636e-05",
    "2.8641410764335935e-05",
    "2.8627646683454774e-05",
    "2.862676582978039e-05",
    "5.961416387707692e-10",
    "-8.594883655198283e-11",
    "-1.0792438460378142e-11",
    "-1.7667741533597572e-09",
    "-5.081713208929338e-11",
    "3.010184329775702e-11",
    "-1.13580204066729e-10",
    "6.0286152291021125e-12",
    "-1.5144545708715837e-11",
    "-8.982099191063512e-10",
    "-2.2560165360492586e-10",
    "2.4553315657315936e-11",
    "0.008197530506240218",
    "0.0798304091654129",
    "0.008130158113604211",
    "0.0004065479592787811",
    "0.02167346049575991",
    "0.002950925932656182",
    "-0.00020405832058997998",
    "-0.00469594177402348",
    "0.00234188616821218",
    "-0.0016932819388632973",
    "-0.013496439849117876",
    "0.007581067810364255",
    "-0.0017451464138775977",
    "0.024989287908682323",
    "-0.004967307203496363",
    "-0.0004410411704901006",
    "0.00430680396839151",
    "0.08109856946028073",
    "0.01503315986569594",
    "0.00042248098056608957",
    "0.01370393153506261",
    "0.007162693264080015",
    "0.00023686228050792988",
    "0.012361449105261569",
    "0.004520816135304566",
    "-0.0006744015059276613",
    "-0.012610861266429229",
    "0.003589968013716979",
    "-0.0012762734296224443",
    "0.03261305126999629",
    "-0.0033899780512776975",
    "-0.0023355469639877837",
    "2.8650253331133277e-05",
    "2.9189871830079343e-05",
    "2.8675750753835295e-05",
    "2.86288689108879e-05",
    "-7.150518571226469e-09",
    "1.909726583088952e-08",
    "3.500907687607123e-09",
    "1.1680988087259141e-07",
    "-1.7264785618089637e-08",
    "7.105714433979896e-10",
    "-1.0637321809861703e-07",
    "-2.4029683471248215e-08",
    "2.8919878233789834e-09",
    "1.1312923883950065e-07",
    "1.9997272262158925e-08",
    "7.606242165361284e-09",
    "2.8626789199821705e-05",
    "2.862907722236507e-05",
    "2.8627166161607316e-05",
    "2.8626737901121875e-05",
    "-1.2143107267989589e-11",
    "-3.7648581358928005e-12",
    "-1.4766687832872953e-12",
    "1.3772922698853305e-10",
    "-1.9169589266595316e-12",
    "-1.5309413803960266e-12",
    "-5.920316953337942e-11",
    "-6.503966387203806e-12",
    "-4.0775491980593984e-13",
    "1.8606078096147107e-10",
    "-8.462846419233756e-12",
    "-3.322784242427734e-12",
    "2.862883531756425e-05",
    "2.8628830201868925e-05",
    "2.8628252961899502e-05",
    "2.8627093652228566e-05",
    "-1.1954221768843685e-10",
    "-1.643301413664813e-11",
    "-3.496822810572355e-11",
    "7.748490269089723e-10",
    "-9.438080931241209e-11",
    "-9.721161715681352e-11",
    "-6.742630775365911e-10",
    "-6.547559860580064e-10",
    "8.894285119841138e-11",
    "3.168990391020282e-11",
    "-1.5119133694728258e-11",
    "2.3727301503739278e-11",
    "2.862673940519818e-05",
    "2.8627381468153576e-05",
    "2.8626933537340282e-05",
    "2.862671609589456e-05",
    "-7.454850027330295e-12",
    "-4.197831151007676e-12",
    "-6.183298130854836e-13",
    "8.430698903927035e-11",
    "-3.785678697881564e-12",
    "-2.9966133151443635e-12",
    "-1.667849190170056e-11",
    "-3.812927401327529e-12",
    "6.305866923751349e-13",
    "-2.433741960102066e-11",
    "-1.4657687709418124e-12",
    "8.547709654382533e-14",
    "2.863476521675912e-05",
    "2.863133327524361e-05",
    "2.8630193626150207e-05",
    "2.86275543117023e-05",
    "-4.163082988680325e-09",
    "-1.8862487831920277e-09",
    "2.145842271912674e-10",
    "1.797554628028215e-09",
    "-1.842466129400785e-12",
    "-4.2859629541085775e-10",
    "-1.0052541153777352e-09",
    "1.730379214980809e-09",
    "-1.0022644655155928e-09",
    "-1.5563725483206443e-09",
    "6.616111151797886e-10",
    "4.952621841444014e-10",
    "2.8626768863397615e-05",
    "2.8628360800015384e-05",
    "2.862712472782312e-05",
    "2.862672685894587e-05",
    "-8.989173361262067e-11",
    "-9.314715557197994e-12",
    "-2.758747463033224e-13",
    "1.6351349810350765e-10",
    "-3.714898832399235e-12",
    "-4.673617061309176e-12",
    "-1.3974290209308366e-11",
    "1.8247262590147844e-11",
    "-9.824072254357833e-13",
    "-2.584028865659462e-10",
    "3.4637093569462577e-12",
    "6.942235731810184e-12",
    "2.8630257417091558e-05",
    "2.8629574863169006e-05",
    "2.8630542801520198e-05",
    "2.8627770587890568e-05",
    "-3.944058388756621e-10",
    "1.5531461691678644e-09",
    "2.9213165795299284e-10",
    "1.1320777389129016e-09",
    "-4.157516494560386e-10",
    "-4.6108124162389995e-10",
    "-1.3626060317932833e-09",
    "-1.4204647984979502e-09",
    "5.903912957646139e-10",
    "1.3728790306411317e-09",
    "6.082787460091387e-11",
    "6.300400122214673e-10",
    "2.862678188168665e-05",
    "2.8627917647191303e-05",
    "2.8627230045387293e-05",
    "2.8626735735619885e-05",
    "-2.467825083240768e-11",
    "1.1066816062373485e-11",
    "1.099511970308487e-12",
    "2.790286097944167e-10",
    "-8.099288650366164e-12",
    "-1.500227914672327e-11",
    "-6.804826116400618e-11",
    "-2.3882316182261818e-11",
    "1.5073815461959675e-12",
    "1.4483424597055354e-11",
    "-1.6940405494264103e-13",
    "1.5091661128000063e-12",
    "2.863108479999179e-05",
    "2.8632162900941356e-05",
    "2.8629971924582723e-05",
    "2.8627290239755693e-05",
    "-2.6568929502426725e-09",
    "-6.914389578394934e-10",
    "3.1973536024337e-10",
    "2.6373918138176376e-09",
    "-2.836887097698202e-10",
    "2.585409835188735e-11",
    "-1.8776969715356416e-09",
    "-1.888567971282492e-09",
    "-1.1223694037694199e-10",
    "1.4169543315025988e-09",
    "4.0117908242988326e-10",
    "3.705970517950427e-10",
    "2.862675328307516e-05",
    "2.862780933654008e-05",
    "2.8627019294462457e-05",
    "2.8626721204226497e-05",
    "-6.229709739758806e-11",
    "-1.2222207613284557e-11",
    "7.116859480053909e-13",
    "1.8553159704727571e-10",
    "-7.582978488049969e-12",
    "-5.6501072674956916e-12",
    "-2.6474428652515333e-11",
    "-3.828575128756643e-12",
    "8.856339586401682e-14",
    "-4.103767706927771e-11",
    "4.079214462494986e-12",
    "3.908030212853813e-12",
    "2.8629467865145717e-05",
    "2.862900484312097e-05",
    "2.8628685005439325e-05",
    "2.862731316474955e-05",
    "-1.2201039901674692e-10",
    "-7.08678110602417e-10",
    "-1.7814107602978374e-10",
    "2.7357096369633314e-10",
    "1.2829873031744223e-10",
    "1.2495304188238565e-11",
    "-4.954946717142954e-10",
    "-8.328337258574496e-12",
    "-8.72901862132667e-11",
    "-7.582163640500057e-10",
    "-9.771339224812327e-11",
    "8.681759380651958e-11",
    "2.862677780645235e-05",
    "2.862782917392094e-05",
    "2.8627108725639513e-05",
    "2.8626730805523942e-05",
    "7.7960886785986e-12",
    "-1.4555995291329407e-11",
    "-2.968390776470947e-12",
    "8.137309960115765e-12",
    "-7.584084911743709e-13",
    "2.1325324645863367e-12",
    "-4.5240419694048725e-12",
    "2.1311938933644075e-13",
    "5.711551284214451e-13",
    "-1.401375099494529e-10",
    "-5.608997865654674e-12",
    "1.6428878960788819e-12",
    "2.8628803782942827e-05",
    "2.8628832733701366e-05",
    "2.862853934892332e-05",
    "2.8627507015933346e-05",
    "4.740156636583128e-10",
    "1.004376652871044e-10",
    "-7.772314405284239e-11",
    "9.185886506388647e-11",
    "8.411041317353264e-11",
    "-2.604396993370477e-10",
    "-1.175495602569219e-10",
    "-6.381931288500926e-10",
    "3.122994255229366e-10",
    "-1.6398920968844585e-11",
    "-8.565614520028498e-12",
    "-4.461990863129676e-11",
    "2.8626802760817496e-05",
    "2.8627629601761164e-05",
    "2.862721922574438e-05",
    "2.8626743028777384e-05",
    "4.674715263223017e-11",
    "3.2787350809859153e-12",
    "-2.4996688708211237e-12",
    "1.205781736116708e-10",
    "2.3614389729623774e-12",
    "-8.78664193144962e-12",
    "-4.920559888202456e-11",
    "-2.6129920808440445e-11",
    "4.3190278298610815e-12",
    "3.326688060864187e-11",
    "-6.313291937535822e-12",
    "-1.2297279816673551e-11",
    "2.8628835440873915e-05",
    "2.862901243294911e-05",
    "2.8628286012745908e-05",
    "2.86271986343635e-05",
    "-8.897041277661525e-11",
    "-3.887151503154297e-10",
    "-1.7606842881654652e-10",
    "5.624179720604332e-10",
    "-2.4813278270240664e-12",
    "6.940593156006231e-11",
    "-3.7679513662319644e-10",
    "-5.11186932977455e-10",
    "7.712427169140265e-11",
    "-5.011917838098815e-12",
    "-4.072178447648278e-11",
    "-6.832682342939859e-11",
    "2.8626757151929258e-05",
    "2.8627516842538753e-05",
    "2.8627009607872233e-05",
    "2.8626723015968876e-05",
    "-1.2601360543660976e-11",
    "-1.1693956230609104e-11",
    "-1.052188546022676e-12",
    "8.251648779300295e-11",
    "-1.99876631280794e-12",
    "-1.8722449294101358e-12",
    "-1.514934069187956e-11",
    "-6.8749024152203275e-12",
    "1.2628825833180418e-12",
    "-1.1113493084362493e-11",
    "-8.841755476859036e-13",
    "-4.2457180950847927e-13",
    "0.002361555481386381",
    "0.0011108546797900497",
    "0.0010060643924772546",
    "0.004414526156075589",
    "0.0043647225621463",
    "0.001160328179903576",
    "0.0006986553385748513",
    "-0.002042566791422323",
    "7.213478412762429e-05",
    "-0.0002754296579596879",
    "0.00012953734630040439",
    "-0.0014436764441918106",
    "-0.00202430300754079",
    "0.0018462389976159662",
    "-0.003418364510627379",
    "0.0010855364274975211",
    "-0.0013387169555282442",
    "0.0024616838158438444",
    "-0.0031797129498483266",
    "-0.000990929424735998",
    "0.0021747973195030065",
    "-0.0016150596250312655",
    "-0.00043488531964878995",
    "-0.0009108535517568046",
    "0.0027078459307511905",
    "0.0012472506211386296",
    "4.110541799699083e-05",
    "0.007177220467516237",
    "0.01816402634685923",
    "0.009777059236783294",
    "9.083013718721505e-05",
    "-0.0016922046797107826",
    "-0.003271253732745388",
    "-0.0004459720246427675",
    "-0.00029148623195679815",
    "-1.2935943417551183e-05",
    "-0.00026694060250401035",
    "-0.0021573095671962223",
    "0.0074014050131978966",
    "-0.008271767323764988",
    "8.333009746186669e-05",
    "-0.0024182371423583735",
    "0.0033762528889982883",
    "-0.003417714858437148",
    "-6.45217113751623e-05",
    "0.0004753361878861618",
    "-0.00022424158282703392",
    "-0.011179826026161629",
    "0.0038609142441666106",
    "0.010410050692510591",
    "2.8643195731132416e-05",
    "2.8635815308598388e-05",
    "2.863539754064237e-05",
    "2.862833158267431e-05",
    "-1.0128392652803262e-08",
    "-8.097172779492902e-09",
    "-2.3288455419120134e-09",
    "5.413885564176188e-09",
    "1.8049159777567808e-09",
    "9.103979064729293e-10",
    "-1.1926569285428881e-09",
    "5.530024608420778e-09",
    "-1.7350565212442488e-09",
    "-4.511037473804351e-09",
    "8.955746237341287e-10",
    "1.8887801645130938e-09",
    "2.8626865283943648e-05",
    "2.863000011344252e-05",
    "2.8627484827437568e-05",
    "2.8626753049618926e-05",
    "-3.4706759716924327e-10",
    "-2.7012550749538717e-11",
    "-3.01579322547153e-12",
    "1.6132622222942175e-10",
    "2.0313733767559665e-11",
    "2.766630771644523e-13",
    "3.7537767904795044e-11",
    "8.209707080313255e-11",
    "-4.494776118924076e-12",
    "-6.541127472261782e-10",
    "1.638664353359205e-11",
    "2.5467197342399502e-11",
    "2.8629231478147315e-05",
    "2.862982759810197e-05",
    "2.862975479174628e-05",
    "2.8628420770001433e-05",
    "-3.069552539236112e-10",
    "3.725201218837561e-10",
    "1.3311735952315517e-10",
    "4.906705981219194e-10",
    "1.7110615054724944e-10",
    "2.0037058744956843e-10",
    "-3.298003395696038e-10",
    "-5.465058798629966e-10",
    "4.0618100783930693e-10",
    "1.1806063910267114e-09",
    "1.9789064874375814e-10",
    "9.545613551212093e-11",
    "2.8626920683781875e-05",
    "2.862856073111642e-05",
    "2.8627895292610622e-05",
    "2.862679808151569e-05",
    "-1.1282968547669304e-10",
    "2.364451066612111e-11",
    "1.221180725855264e-11",
    "5.22687872502344e-10",
    "3.6191856748702453e-12",
    "-3.290475241109453e-11",
    "-1.756328108106644e-10",
    "-1.269373759615172e-10",
    "8.185057701082285e-12",
    "2.6659137155464213e-10",
    "9.847040035383658e-12",
    "2.090900061036766e-12",
    "2.8630647636157707e-05",
    "2.8635860492957785e-05",
    "2.8630700272850695e-05",
    "2.8628271735250445e-05",
    "-2.966603051626962e-09",
    "-1.8263864547691283e-09",
    "-1.5552645143054157e-10",
    "3.8730299963883125e-09",
    "1.2045586355048367e-10",
    "2.4969665666179734e-10",
    "1.297819218604462e-09",
    "3.975845474021922e-10",
    "-8.222711750809265e-12",
    "5.886602130134223e-12",
    "-6.748331290140967e-10",
    "-5.128023641940046e-10",
    "2.8634143373605144e-05",
    "2.868494166324483e-05",
    "2.863449366945638e-05",
    "2.8627108879022093e-05",
    "-1.4753149215729984e-08",
    "-1.4712496981870746e-09",
    "-7.223392190797713e-10",
    "1.5933481305486217e-08",
    "-5.959801982276546e-10",
    "-8.338287892553541e-10",
    "1.3925982929678917e-08",
    "6.641334789743281e-09",
    "-1.093022910833463e-09",
    "-1.1085783489532504e-08",
    "3.5574328989134287e-09",
    "1.0442273818592612e-09",
    "2.8630220477004094e-05",
    "2.8629537692743716e-05",
    "2.862992022139777e-05",
    "2.8628436871216545e-05",
    "-1.5369859254534533e-10",
    "1.1024445933239934e-09",
    "4.973579374142733e-10",
    "-5.115666526978327e-10",
    "3.806979008217211e-10",
    "3.7181280122473385e-10",
    "6.59833901701846e-10",
    "2.696336531449983e-10",
    "-1.068758772851335e-10",
    "-2.203670201158115e-10",
    "-2.7699412644772516e-10",
    "-3.622920221496716e-10",
    "2.8626917068712497e-05",
    "2.862891892944999e-05",
    "2.8627759362133837e-05",
    "2.8626788823996503e-05",
    "-7.250263693117689e-11",
    "9.067719643144715e-11",
    "-5.324264757672301e-12",
    "-3.79294794474899e-10",
    "2.2254137586316182e-11",
    "8.178700591983532e-12",
    "1.521021463552689e-10",
    "1.967638618048469e-11",
    "-6.571522955974191e-12",
    "4.947256776914326e-13",
    "-1.4966832432612547e-11",
    "1.3070384431396578e-11",
    "2.8629172595036346e-05",
    "2.8633430907866526e-05",
    "2.862848095464786e-05",
    "2.8627507565083214e-05",
    "-4.5020675236089484e-10",
    "-1.7668665822375753e-10",
    "1.7362902862184588e-10",
    "-3.1254824345008026e-10",
    "1.8502379273509002e-10",
    "4.4942469555438584e-11",
    "5.890800316806768e-10",
    "3.167134845463004e-10",
    "-1.7923640326194465e-10",
    "7.908228044263605e-10",
    "-4.443945186870686e-10",
    "-9.060658704842245e-11",
    "2.8626807180964423e-05",
    "2.8628238519197507e-05",
    "2.8627165979426654e-05",
    "2.862674252728148e-05",
    "-9.288528000983317e-11",
    "1.3603075314423383e-11",
    "-6.210196024193807e-13",
    "-2.8929158059007432e-11",
    "-8.034758000394768e-12",
    "-6.74837297475855e-12",
    "2.1242601192647145e-11",
    "1.2154276182921289e-11",
    "-7.86534195308023e-12",
    "5.735604304134928e-11",
    "4.051155984979026e-12",
    "5.8607612800167475e-12",
    "2.8629446920779095e-05",
    "2.8640017731581062e-05",
    "2.86289492387995e-05",
    "2.862774188602196e-05",
    "-1.5363063788837477e-09",
    "-7.74462975826483e-10",
    "1.0247871051673136e-10",
    "1.153654886369969e-09",
    "-7.801979689087268e-10",
    "-6.279057445634879e-11",
    "-5.681958747824999e-11",
    "9.43950687721746e-11",
    "-2.65278534972856e-10",
    "1.833764585090525e-09",
    "-3.2937247004848794e-10",
    "1.7470669307284637e-10",
    "2.862692515082342e-05",
    "2.8629080784973735e-05",
    "2.8627432437597133e-05",
    "2.8626783895858158e-05",
    "-2.4806340614834707e-10",
    "-4.655378290554159e-11",
    "1.1263312397233985e-11",
    "2.882157172983886e-10",
    "-5.911784677692641e-11",
    "-3.453086871733236e-11",
    "-9.776306226455921e-11",
    "-3.3990669636949442e-12",
    "-2.0451993653992074e-11",
    "7.734901213736205e-11",
    "3.786627041369466e-11",
    "1.7957519884107888e-11",
    "2.8630055633556246e-05",
    "2.863295527333638e-05",
    "2.863054310229614e-05",
    "2.862777374984888e-05",
    "6.359559311043795e-10",
    "4.4981709166358307e-10",
    "3.4647686328509026e-10",
    "-2.8350175857313843e-09",
    "3.5752198981231085e-10",
    "-3.97278758588662e-11",
    "-1.5282044830854354e-09",
    "1.535712162947356e-09",
    "-2.820423750803277e-10",
    "1.5009586248819259e-09",
    "-1.903190345222068e-10",
    "-7.722706651855436e-11",
    "2.8626852467084393e-05",
    "2.86288719219575e-05",
    "2.8627491244962435e-05",
    "2.862675865826665e-05",
    "1.4680823352265706e-11",
    "7.427152418144631e-11",
    "2.3590387523549623e-12",
    "-3.217224314079581e-10",
    "3.899220956101211e-11",
    "-1.783530898336442e-11",
    "-1.9029581663405945e-10",
    "6.104432747384077e-11",
    "-1.3409226865871753e-11",
    "4.716652352434593e-10",
    "6.470345805325123e-12",
    "-3.054619697797576e-11",
    "2.86306466228533e-05",
    "2.8635858314249183e-05",
    "2.8630700001365726e-05",
    "2.862827176648022e-05",
    "1.6366644651214987e-09",
    "-1.8652360272865008e-10",
    "-4.0304138839740727e-11",
    "-3.1363269635591094e-09",
    "-6.0470625799282e-10",
    "9.941770117209176e-11",
    "-2.792270683418685e-09",
    "1.8594189883151921e-09",
    "-1.503824665796083e-10",
    "2.2711446225851375e-09",
    "-3.231403932787215e-10",
    "5.616718624506959e-10",
    "2.863413744755239e-05",
    "2.868489010175075e-05",
    "2.863448883953387e-05",
    "2.8627108803448963e-05",
    "3.7463268961630144e-09",
    "5.856577225378356e-09",
    "8.158874614772114e-10",
    "-6.372384400349895e-09",
    "3.196751070410869e-09",
    "6.0667815204866e-11",
    "-1.992088623172284e-08",
    "3.4497239496223445e-09",
    "-1.0240015365771163e-09",
    "1.8318415684255802e-08",
    "1.665361739247884e-09",
    "-1.3341409524409606e-09",
    "2.8631239534847944e-05",
    "2.8631734271037433e-05",
    "2.862916048376419e-05",
    "2.8627542371145167e-05",
    "-2.4992526850651912e-09",
    "-8.051200041043296e-10",
    "-2.8615067885427805e-10",
    "1.1472810473064885e-09",
    "2.1515778927338368e-10",
    "3.761038477344762e-10",
    "1.7996707592384762e-09",
    "9.656412152778338e-10",
    "-1.1453294077427025e-10",
    "-8.070267520570274e-10",
    "7.552638789183281e-11",
    "-7.960442878442125e-11",
    "2.862681206280632e-05",
    "2.8628585731061304e-05",
    "2.8627181549243218e-05",
    "2.8626735198291084e-05",
    "-1.825827627965533e-10",
    "2.218862722084446e-11",
    "-3.847626085738357e-12",
    "-4.723621078830674e-11",
    "8.242773909756654e-12",
    "1.1171517638410237e-12",
    "1.6169003932379387e-10",
    "3.411575168887756e-11",
    "-1.6056261905909257e-12",
    "-2.7939394503683306e-10",
    "5.3561983077714684e-12",
    "2.0198768140547684e-11",
    "2.8640813857587887e-05",
    "2.864448123875012e-05",
    "2.8635816293984053e-05",
    "2.8628122556828344e-05",
    "-1.3334445178469017e-08",
    "-8.897021705734859e-09",
    "-1.7304822727266468e-09",
    "1.0423248210971535e-08",
    "1.0697937928267229e-09",
    "9.107287962045136e-10",
    "3.3922318238218398e-09",
    "3.6657446995532208e-09",
    "-1.5423033003283065e-09",
    "-2.21323217788503e-09",
    "2.001570300689102e-09",
    "1.3304099602818514e-09",
    "2.862692672477453e-05",
    "2.8629942329386238e-05",
    "2.862753971417778e-05",
    "2.8626759801639353e-05",
    "-4.840431739083436e-10",
    "-5.323458353190366e-11",
    "-7.615728498477091e-12",
    "3.719036574338194e-10",
    "4.073654334832655e-12",
    "-1.05278481219312e-11",
    "2.5066922219879006e-10",
    "1.3390980293726722e-10",
    "-9.952409486537577e-12",
    "-6.646863331091225e-10",
    "4.980911491361823e-11",
    "4.685279666935042e-11",
    "2.862996876913743e-05",
    "2.8629256568554183e-05",
    "2.8629554620492703e-05",
    "2.8627800796072356e-05",
    "-7.211958380367744e-10",
    "2.8938660829879974e-10",
    "-1.9914115836172605e-11",
    "-5.656143041005811e-10",
    "1.2087291525668544e-11",
    "4.0695473059076206e-10",
    "5.650936579217615e-10",
    "4.864140065375766e-10",
    "-6.526466822515979e-11",
    "-6.294197921904573e-10",
    "8.939833234349372e-11",
    "-1.0089382158827797e-10",
    "2.8626807644973466e-05",
    "2.862836349116261e-05",
    "2.8627315818091546e-05",
    "2.8626744054194115e-05",
    "-8.784105140393735e-11",
    "1.4525640057553974e-11",
    "-2.735220134784778e-12",
    "-2.4656163201011594e-10",
    "9.431639504928174e-12",
    "1.329281357729923e-12",
    "6.450803502877962e-11",
    "1.4323044884905877e-11",
    "7.085631390894388e-13",
    "-1.2948979559083146e-10",
    "2.2899876828885068e-12",
    "1.0247536759825684e-11",
    "2.8630220424237316e-05",
    "2.8629537675425738e-05",
    "2.862992015535455e-05",
    "2.8628436895265213e-05",
    "-6.750045215883445e-10",
    "-1.050315365362697e-09",
    "-4.6518016764493167e-10",
    "5.1482852052735774e-11",
    "-1.4517832958232923e-10",
    "4.5944668997118944e-10",
    "5.773955817418753e-11",
    "4.2984184622113746e-10",
    "-2.0587262627622377e-10",
    "-5.545930913872428e-10",
    "4.4785978629259556e-10",
    "2.416564336600084e-10",
    "2.86269170983147e-05",
    "2.862891893817485e-05",
    "2.8627759386833372e-05",
    "2.8626788853992538e-05",
    "-1.6706026039964521e-10",
    "-8.492435254349856e-11",
    "4.4474048489693204e-13",
    "-1.1767925465890123e-10",
    "-9.206362841316008e-12",
    "-9.903180016354525e-12",
    "-2.1951841487376163e-11",
    "3.737968616143125e-11",
    "8.446024466470552e-12",
    "-3.6057264806783916e-10",
    "2.5188701336161983e-11",
    "1.181734034718146e-11",
    "2.862972153614609e-05",
    "2.8631580888643472e-05",
    "2.862843995043575e-05",
    "2.8627335095936495e-05",
    "-1.4549185435999075e-09",
    "-5.147725261892682e-10",
    "-3.089792546359035e-11",
    "-1.1631617369969595e-10",
    "-9.680919197688825e-11",
    "1.7952875366353463e-10",
    "5.251989944075243e-10",
    "5.016871529853639e-10",
    "-2.3280997396588955e-10",
    "-1.534040330598193e-10",
    "1.4011511910435693e-10",
    "2.3998336570333446e-11",
    "2.8626773351025257e-05",
    "2.8627958746931e-05",
    "2.8627049560122918e-05",
    "2.862672837289675e-05",
    "-8.737550009965625e-11",
    "-1.1394988455696567e-12",
    "-2.0150508316430675e-13",
    "-4.4527256586178574e-11",
    "-5.678659038578207e-12",
    "-4.051351084052634e-12",
    "1.3986280203179243e-11",
    "1.098495851640662e-11",
    "-2.868559452300497e-12",
    "-3.54732945896647e-11",
    "7.925582474266059e-12",
    "5.319312619297431e-12",
    "2.8631341829762566e-05",
    "2.863581549564724e-05",
    "2.862925025182021e-05",
    "2.8627621139741318e-05",
    "-3.7088040166660402e-09",
    "-1.9974488028268273e-09",
    "-6.889941381299663e-11",
    "1.6693922373544086e-09",
    "-5.059392582919838e-10",
    "1.263613030230114e-10",
    "8.949123464679802e-11",
    "5.951032677559931e-10",
    "-6.962384556808322e-10",
    "-2.544320327318465e-10",
    "8.933396957823087e-10",
    "3.960077066841642e-10",
    "2.8626818144157795e-05",
    "2.8628421803307154e-05",
    "2.8627181838911206e-05",
    "2.8626742918883865e-05",
    "-1.6715763092486822e-10",
    "-4.084366110872617e-11",
    "4.448685808712688e-12",
    "1.0153004977823894e-10",
    "-2.722517881081058e-11",
    "-1.4719550815210754e-11",
    "-4.1979092049348774e-11",
    "1.38089976855237e-11",
    "-4.573706398754531e-12",
    "-1.0031559596449643e-10",
    "2.5700469376579252e-11",
    "8.557161642754834e-12",
    "2.8629674637953818e-05",
    "2.8630665053704363e-05",
    "2.8629690704578517e-05",
    "2.862750150022496e-05",
    "-3.080973951658904e-10",
    "-9.087923172738823e-11",
    "8.534514796205834e-11",
    "-1.878562636126427e-09",
    "-1.8721879224243423e-10",
    "3.1037783578833734e-10",
    "-7.768703495007088e-10",
    "1.1208841531312073e-09",
    "-8.182194049673297e-11",
    "-4.861764439671006e-12",
    "1.2643406602290957e-10",
    "2.2857564976300997e-11",
    "2.862678419106147e-05",
    "2.862812268490327e-05",
    "2.862716212220584e-05",
    "2.8626734515608052e-05",
    "-3.9454935091220776e-11",
    "5.619104678261534e-12",
    "9.523365038417222e-13",
    "-1.9376087212575792e-10",
    "3.0196315055768454e-12",
    "-6.132047879201382e-12",
    "-6.105858727444848e-11",
    "1.9446281622846693e-11",
    "-1.8139114387540885e-12",
    "7.8264917217159e-11",
    "1.2534254009521131e-11",
    "-6.175383460485789e-12",
    "2.862925877628071e-05",
    "2.8629619923287552e-05",
    "2.8629035852912646e-05",
    "2.8627520625076967e-05",
    "-3.7303036855807276e-10",
    "-3.3737863856303907e-10",
    "-2.5130023271025193e-11",
    "-1.087320067861497e-09",
    "-1.1115660562753978e-10",
    "2.6254379474680054e-10",
    "-5.375894302256701e-11",
    "5.002410032742903e-10",
    "-1.0030387022459213e-10",
    "3.217986786628745e-11",
    "2.2554076519780486e-10",
    "-6.625565443015413e-11",
    "2.862677672162963e-05",
    "2.862788816868731e-05",
    "2.8627131178540448e-05",
    "2.8626731223570907e-05",
    "-4.785647616584251e-11",
    "2.538700292648253e-12",
    "-3.0390234060636146e-13",
    "-1.588976311352939e-10",
    "3.634331578282064e-12",
    "-6.041611819927322e-12",
    "-2.591056172118546e-11",
    "1.635228896265313e-11",
    "-2.61228945888148e-12",
    "3.980111005801664e-11",
    "1.456745477498389e-11",
    "-4.681162011702455e-12",
    "2.862931950823222e-05",
    "2.863101822757097e-05",
    "2.8628639341303184e-05",
    "2.8627682902164663e-05",
    "-7.94180915777784e-10",
    "-8.519761516143944e-10",
    "-1.6747350584483871e-10",
    "8.190329302694372e-11",
    "-4.518260523802229e-10",
    "1.68526016956816e-10",
    "9.588240097803164e-10",
    "4.5284990291888485e-10",
    "-4.2062276512875904e-10",
    "5.599163634660158e-11",
    "2.484385051032792e-10",
    "1.8367724931386354e-10",
    "2.8626806739468828e-05",
    "2.8627849458433457e-05",
    "2.862720397199979e-05",
    "2.8626742859633172e-05",
    "-9.692486171376679e-11",
    "-2.0482152251292286e-11",
    "7.071185991976766e-13",
    "-8.424164491483555e-12",
    "-9.914853383916644e-12",
    "-9.41882643588241e-12",
    "2.0672079661188734e-11",
    "2.2483035202417836e-11",
    "-4.1044663721843334e-12",
    "-1.1097678296092272e-10",
    "9.357352081263337e-12",
    "1.1536655952908911e-11",
    "2.863100361791208e-05",
    "2.8637637784995146e-05",
    "2.862913551690614e-05",
    "2.8627697983975636e-05",
    "-3.5444256507411313e-09",
    "-8.014875488571816e-10",
    "-8.119351303806506e-12",
    "-3.6456435371491e-10",
    "2.9633643662158825e-10",
    "-1.1938864270479923e-10",
    "-2.9212652665215796e-10",
    "1.201998594723659e-09",
    "-5.799674499436191e-10",
    "-2.0061986606380782e-09",
    "9.202207421230935e-10",
    "-1.2066322094628856e-11",
    "2.862679528174909e-05",
    "2.862880251762817e-05",
    "2.862714917423472e-05",
    "2.8626735273721564e-05",
    "-1.713780236058316e-10",
    "1.4553074123408286e-12",
    "-9.508513712834965e-14",
    "-4.194491159379474e-11",
    "-6.123653256208602e-13",
    "-1.3009799823383481e-11",
    "3.4548179541501944e-11",
    "2.608134643226612e-11",
    "-5.351170405889154e-12",
    "-2.170532814514583e-10",
    "2.8950159347260592e-11",
    "1.113934895179808e-11",
    "2.8629321631189126e-05",
    "2.8630029245667617e-05",
    "2.8628333489341815e-05",
    "2.8627227948105692e-05",
    "-9.304625890617364e-10",
    "-4.05549240916796e-10",
    "-1.5784847673250032e-11",
    "-1.6577641437395407e-10",
    "-7.646719907409976e-11",
    "1.1746731443236324e-10",
    "6.812327050787778e-10",
    "3.95950060730357e-10",
    "-1.4169556651470954e-10",
    "-2.3062075352340964e-10",
    "1.0352980997850963e-10",
    "-7.562503167156113e-11",
    "2.862677573832672e-05",
    "2.862776271509738e-05",
    "2.86270518047454e-05",
    "2.8626728676857667e-05",
    "-8.37033610835997e-11",
    "2.0214604326330785e-12",
    "-9.361070868672723e-13",
    "-4.7839665838947e-11",
    "-2.4817666052616857e-12",
    "-5.842118404985763e-12",
    "2.8463485232727604e-11",
    "1.5099479032452626e-11",
    "-3.0043559222645064e-12",
    "-7.392387189014117e-11",
    "8.367995187320393e-12",
    "4.9153343219407394e-12",
    "2.8629317584418466e-05",
    "2.8629189753483376e-05",
    "2.8629541649071562e-05",
    "2.8628869426181193e-05",
    "-5.62683175738801e-10",
    "-8.08999787421039e-10",
    "-5.691100318470307e-10",
    "-6.625945250778253e-11",
    "-2.868159019846807e-10",
    "8.138363483466294e-10",
    "5.522071647808638e-10",
    "2.1377766235960986e-10",
    "-2.914604237181597e-10",
    "2.411245649864839e-10",
    "4.652961316736014e-10",
    "5.551510084855318e-10",
    "2.8626870976597865e-05",
    "2.8628003995288232e-05",
    "2.8627612776633823e-05",
    "2.8626775563350622e-05",
    "-8.176732102460603e-11",
    "-5.790702949409018e-11",
    "-7.0129068806852774e-12",
    "-1.3993438927575808e-10",
    "-1.0242506417967516e-11",
    "1.2985131805282176e-11",
    "3.974806141886984e-11",
    "1.885616909471576e-11",
    "2.1174545202523167e-12",
    "-1.2117135372684937e-11",
    "1.1719815516095685e-11",
    "1.555998408654023e-11",
    "2.863075443981573e-05",
    "2.8630842569361617e-05",
    "2.8629617122419965e-05",
    "2.8628783434535074e-05",
    "-1.6492023218807598e-09",
    "-3.0473064482361053e-10",
    "-2.308863077677058e-10",
    "-3.2901342011453186e-10",
    "5.331437960560419e-10",
    "3.920766172727804e-10",
    "4.6342303854894876e-11",
    "2.345754937634427e-10",
    "-2.4408271538066515e-10",
    "-4.827178956663334e-10",
    "7.511732491874245e-10",
    "4.336755947410314e-11",
    "2.862683307689871e-05",
    "2.8629383620562298e-05",
    "2.862741795988434e-05",
    "2.8626753845180367e-05",
    "-1.8495268810130703e-10",
    "1.0292712539366013e-11",
    "-4.205804173323906e-12",
    "-2.680272094497504e-10",
    "1.3685178094958212e-11",
    "-7.666890882622088e-12",
    "6.185059197662034e-11",
    "1.2200209992131301e-11",
    "-3.0084618413658057e-12",
    "-1.1046862663722804e-10",
    "4.044301340763679e-11",
    "1.4422535955758766e-11",
    "2.8629527843935258e-05",
    "2.8628888328588824e-05",
    "2.8628876203787163e-05",
    "2.8627464547999476e-05",
    "-8.073137091678551e-10",
    "-1.0175915775925518e-10",
    "-9.288058306845889e-11",
    "-3.3141956034704506e-10",
    "9.947685130568009e-12",
    "3.0664760737749503e-10",
    "4.943976541513664e-10",
    "7.272983581886422e-11",
    "-3.100831072473054e-11",
    "-8.677418248624878e-11",
    "1.358171943166963e-10",
    "-9.085332182667361e-11",
    "2.8626801497542357e-05",
    "2.8627916840464652e-05",
    "2.862721583536407e-05",
    "2.862674061461412e-05",
    "-8.234752032347821e-11",
    "2.654039699948129e-12",
    "-4.1240554801589675e-12",
    "-1.3893260976132363e-10",
    "1.3853767147019417e-12",
    "2.827624185978267e-13",
    "4.244930220657481e-11",
    "1.0482594430124153e-11",
    "-1.2599451407903705e-12",
    "-1.0769885527457553e-11",
    "1.138253221635392e-11",
    "3.750177207971924e-12",
    "0.006675998685005495",
    "0.019194698347843302",
    "0.005299049000516847",
    "0.001537223049228932",
    "-0.010763793267790105",
    "-0.004876163433172076",
    "-0.0015391012699069394",
    "0.009610742788915544",
    "0.0010775905520500142",
    "-0.0002678949852369364",
    "0.003397743116565779",
    "0.003355211381631195",
    "-0.002767552018785389",
    "-0.002940544846499247",
    "0.005268069628453641",
    "0.002806981528583971",
    "2.8627159854993092e-05",
    "2.8633133037769672e-05",
    "2.8628569636267786e-05",
    "2.8626817718058928e-05",
    "-1.1158115557524605e-09",
    "-9.700578775832178e-11",
    "-3.6115250721629916e-11",
    "1.148696897942827e-09",
    "1.0478305930995022e-10",
    "-4.353896159515407e-11",
    "6.58869252136858e-10",
    "4.2695344422479854e-10",
    "-2.9203054433610473e-11",
    "-1.87094589399637e-09",
    "1.86742518800509e-10",
    "1.9685533534745335e-10",
    "2.8629813875319887e-05",
    "2.8630719941411356e-05",
    "2.8629008516225587e-05",
    "2.8627552382578913e-05",
    "-1.5840290129598227e-09",
    "-9.900843518126661e-10",
    "-2.260403884136638e-10",
    "1.0777170753442682e-09",
    "-1.0965704540434367e-10",
    "2.358465732014937e-10",
    "1.313767320398745e-09",
    "5.65024898775642e-10",
    "-2.3944951732932256e-10",
    "-2.073838915201793e-10",
    "2.1360890613579858e-10",
    "7.628531331001205e-11",
    "2.8626883125682432e-05",
    "2.862816987096011e-05",
    "2.8627398935820138e-05",
    "2.862676460642185e-05",
    "-2.0554617964127963e-10",
    "-2.4573917287683725e-11",
    "-6.7878367946600734e-12",
    "7.336655041468716e-11",
    "-1.6982773286377652e-12",
    "3.2946834146454204e-12",
    "1.574806516249001e-10",
    "5.3819366661870135e-11",
    "-2.956860851206726e-12",
    "-2.406652916045264e-10",
    "6.505263780946977e-12",
    "4.1289306122766205e-11",
    "2.8632829359879153e-05",
    "2.8636285729147673e-05",
    "2.862983547578491e-05",
    "2.8627574732981258e-05",
    "-5.2156884316402905e-09",
    "-1.451040914289659e-09",
    "-3.7335690058555675e-10",
    "2.3232039324835584e-09",
    "4.970119765859153e-10",
    "2.5946387950196434e-10",
    "1.9745064422644697e-09",
    "1.5355081900303143e-09",
    "-1.760938787614346e-10",
    "-1.896251062362105e-09",
    "3.353960911398111e-10",
    "1.4798198492686005e-11",
    "2.8626877915295172e-05",
    "2.862993799114516e-05",
    "2.8627340333053957e-05",
    "2.8626748432332443e-05",
    "-3.930061866912702e-10",
    "3.671463483784528e-11",
    "-8.582032539866906e-12",
    "5.466787194260522e-11",
    "2.0333119117249217e-11",
    "-1.1623398595018583e-11",
    "2.864535016583323e-10",
    "8.040064878048868e-11",
    "-5.0717883266107694e-12",
    "-5.725080544044844e-10",
    "4.039805875877596e-11",
    "3.508914921950632e-11",
    "2.8629688024537513e-05",
    "2.8631558274650925e-05",
    "2.862998511446112e-05",
    "2.8628256988309177e-05",
    "1.1488853006492364e-09",
    "-5.231924508520997e-10",
    "-3.4075364914737207e-10",
    "-1.7796525399942071e-09",
    "-7.913376357842558e-10",
    "3.665067237338992e-10",
    "-6.939678619388427e-10",
    "1.213883323727875e-09",
    "-2.9735696094109677e-10",
    "1.4107457835664615e-09",
    "-4.801464864489655e-10",
    "6.929208159318828e-10",
    "2.8626915957592187e-05",
    "2.8628848203984837e-05",
    "2.862763041038021e-05",
    "2.8626776259876274e-05",
    "6.88332630595841e-11",
    "4.47244490032233e-11",
    "7.809143156246676e-12",
    "-2.7160181793866743e-10",
    "2.931724091999299e-11",
    "-1.4697273170875036e-11",
    "-2.702986678837097e-10",
    "9.311901517479162e-11",
    "-1.3811791342961454e-11",
    "4.628308037152353e-10",
    "1.0603484616853494e-11",
    "-4.712205670512927e-11",
    "0.011099849536154657",
    "0.01940326246094726",
    "0.005300268803396401",
    "0.0005981117659566958",
    "0.004828922202925214",
    "0.0009732729580786765",
    "0.0017077290101999271",
    "-0.00903885713948235",
    "0.003043836928322196",
    "-0.0011097507354784451",
    "-0.013826869793507526",
    "0.007577349991401949",
    "-0.0018408000912858895",
    "0.004520527310268526",
    "0.0013298863658636874",
    "-0.0013306268359904682",
    "2.862691453691906e-05",
    "2.863498067128128e-05",
    "2.8627655207903892e-05",
    "2.8626756439646927e-05",
    "-1.3115864715304091e-11",
    "1.642264491262823e-10",
    "1.1164309120627142e-11",
    "-8.583038521634973e-10",
    "1.3888986377276084e-10",
    "-1.6047015409111376e-11",
    "-8.305962197881408e-10",
    "1.0900416157484834e-10",
    "-2.306117337600825e-11",
    "1.3875701450093237e-09",
    "8.425540196630406e-11",
    "-4.873494918070962e-11",
    "2.8629765171941223e-05",
    "2.8629772165893813e-05",
    "2.862911272561762e-05",
    "2.8627357035223332e-05",
    "1.1307450639297121e-10",
    "2.016500623551419e-10",
    "1.6390178708102237e-10",
    "-1.1016703118238573e-09",
    "-1.2833001316971825e-11",
    "1.874884802724681e-10",
    "-5.90391624530911e-10",
    "8.1885051885698e-10",
    "-1.0854150425833478e-10",
    "5.533423441907733e-10",
    "2.79651355081257e-11",
    "-1.1432217704587636e-10",
    "2.8626807546397587e-05",
    "2.8628302836431727e-05",
    "2.8627227352237174e-05",
    "2.8626740818538492e-05",
    "-2.2640009017195325e-11",
    "2.99557179112463e-11",
    "1.471447158280308e-13",
    "-1.8586027697472052e-10",
    "1.5097411918906066e-11",
    "-7.562652556125803e-12",
    "-9.522301676917511e-11",
    "2.97855295131709e-11",
    "-6.817943818440452e-12",
    "2.2519948501364118e-10",
    "8.039470986465448e-12",
    "-1.7396304770823477e-11",
    "3.0186589956592925e-05",
    "7.546269323416078e-05",
    "2.8985127129012488e-05",
    "2.999633811514318e-05",
    "8.039370740840016e-06",
    "1.648395536481491e-07",
    "-8.250598145958367e-07",
    "-4.853075821717143e-07",
    "-2.039859376573092e-06",
    "-6.491333417083912e-07",
    "-2.8747428263082365e-06",
    "7.266276682975485e-07",
    "-1.2042138502249382e-06",
    "4.055163576328731e-06",
    "-7.739491973287155e-06",
    "2.570806562377408e-07",
    "2.8626951405393348e-05",
    "2.8630790761623467e-05",
    "2.8627595099127652e-05",
    "2.8626798532932222e-05",
    "-2.8421939805880515e-10",
    "-5.678204941849335e-11",
    "2.0678325885248607e-11",
    "4.563148827245062e-10",
    "-7.30016210635385e-11",
    "-4.2676169733829306e-11",
    "-1.7900003680776924e-10",
    "9.352062647977683e-12",
    "-1.9739477918768757e-11",
    "-1.99903857172098e-10",
    "3.4228302966921704e-11",
    "2.6935608280570666e-11",
    "2.8629060230239256e-05",
    "2.8631142684197168e-05",
    "2.8628475346729017e-05",
    "2.8627461415727802e-05",
    "1.6334223268795376e-10",
    "-4.124682512781803e-10",
    "2.303121345697854e-11",
    "1.2144351086188991e-11",
    "-3.2912009630964224e-10",
    "5.426382569822287e-11",
    "6.058537615450797e-10",
    "4.728342895661925e-10",
    "-2.8496902884114387e-10",
    "4.618572208572722e-10",
    "-3.1923678651353365e-10",
    "3.65495595470066e-11",
    "2.8626854743015722e-05",
    "2.862806501900471e-05",
    "2.8627272203911032e-05",
    "2.862676176529804e-05",
    "-8.780289958196159e-11",
    "-7.190193625948632e-12",
    "2.3741471935914084e-12",
    "3.647370176660787e-11",
    "-2.014528706863904e-11",
    "-1.054021511971823e-11",
    "-1.6784438543135392e-12",
    "2.3300128589310354e-11",
    "-9.354557369186835e-12",
    "-1.6538627244866336e-11",
    "-7.76355615924092e-12",
    "2.257297929927951e-12",
    "2.863043782382603e-05",
    "2.8636235659512448e-05",
    "2.8628649927792734e-05",
    "2.8627502666507304e-05",
    "1.0349456106317296e-10",
    "-1.631163513644975e-10",
    "2.396498111500988e-10",
    "-4.740136465170138e-10",
    "5.213377037963773e-10",
    "5.253598472615736e-12",
    "-1.1174241549730143e-09",
    "7.27186821661863e-10",
    "-3.9377078020176774e-10",
    "8.844425273677347e-11",
    "-3.689672161084601e-10",
    "-1.7494710112796993e-10",
    "2.862682633119233e-05",
    "2.8629570260756883e-05",
    "2.8627190277335757e-05",
    "2.8626746366029205e-05",
    "-1.8774263591601101e-10",
    "1.2597607789069116e-11",
    "1.6045453571705949e-12",
    "2.661879201486885e-11",
    "-8.996898894688973e-12",
    "-1.266078764423338e-11",
    "-6.3901449611533565e-12",
    "1.9134955573429024e-11",
    "-8.46225112682024e-12",
    "-7.678684147855369e-11",
    "1.4014937534931096e-11",
    "5.344678006190154e-12",
    "3.131507082462835e-05",
    "4.760637901890093e-05",
    "0.0003531567686022919",
    "0.002231992858598406",
    "-2.7328456298890802e-06",
    "-1.940060319816954e-05",
    "3.694752092818056e-05",
    "-3.4873777253552166e-05",
    "-0.00020327438432179637",
    "0.00029186478919540615",
    "6.591353941627332e-06",
    "-2.224270048624587e-05",
    "-6.745026165578214e-05",
    "7.029650995812951e-05",
    "-2.2065131919981882e-05",
    "0.0007936407858067428",
    "0.012203685490541759",
    "0.0694174696113236",
    "0.01094853746617911",
    "0.0010404309311356729",
    "0.007106353370408959",
    "0.011159082786470579",
    "0.003427562229601819",
    "0.013232574820407505",
    "0.00025203675800662483",
    "0.0029614553490447913",
    "-0.02818355679578686",
    "-0.0029026488588803404",
    "0.0007553661494693926",
    "0.024137496635844184",
    "0.008375220134309658",
    "0.0015094964531643077",
    "2.8629208484033744e-05",
    "2.8629107181325304e-05",
    "2.8629259106095158e-05",
    "2.862792194217224e-05",
    "-1.2323598524088684e-10",
    "6.535537395924825e-11",
    "-2.7297594114373284e-11",
    "-9.85138317175707e-11",
    "-1.939749162751869e-10",
    "3.9482175586477587e-10",
    "1.19152198382049e-10",
    "1.7777514220415304e-10",
    "-6.987185364496256e-11",
    "3.9392134601465067e-10",
    "-8.646400928394014e-11",
    "1.5760672984682476e-10",
    "2.862706214585799e-05",
    "2.862840935465627e-05",
    "2.862797943864844e-05",
    "2.8626863256393526e-05",
    "-9.630580649963702e-12",
    "-2.159805303304201e-11",
    "-2.0666106355050662e-11",
    "-1.1037598924981633e-10",
    "-2.3194396556145557e-11",
    "5.1927647308932346e-11",
    "-2.895632980765602e-11",
    "4.573034779058938e-11",
    "-4.537956047104005e-12",
    "3.092257983533226e-10",
    "-1.5808510800155285e-11",
    "-3.5321061603706673e-11",
    "2.8632054141284842e-05",
    "2.8630390496923407e-05",
    "2.8629986522687742e-05",
    "2.8628011410409633e-05",
    "-5.263950296158317e-10",
    "1.4165756259205302e-09",
    "5.38168253564323e-10",
    "-2.490518661936383e-10",
    "3.7162072555290544e-10",
    "4.937113041548982e-10",
    "-1.0225105013030022e-09",
    "6.096834714254636e-11",
    "-2.445191127195562e-10",
    "5.253487343472626e-10",
    "9.859234031869205e-11",
    "-2.5423817392849064e-10",
    "2.8626916284296538e-05",
    "2.8631336657704553e-05",
    "2.8627649597491577e-05",
    "2.8626785162311304e-05",
    "-1.8122475970722535e-10",
    "7.149097880602582e-11",
    "-4.2656101725923755e-12",
    "-2.77757286705358e-10",
    "2.9797089445334884e-11",
    "4.96556963933452e-14",
    "-8.505951344459235e-11",
    "2.963121445695897e-12",
    "-1.0538216322208534e-11",
    "5.20774958938198e-10",
    "2.3698021844589218e-11",
    "-7.30930484439499e-12",
    "2.863006689853019e-05",
    "2.8641884625688737e-05",
    "2.863138149758118e-05",
    "2.862833517710544e-05",
    "-2.0650002505200475e-09",
    "-9.692687886337142e-10",
    "1.947265760044052e-10",
    "5.8376980646319305e-09",
    "-1.1622079731755545e-10",
    "2.1501802478074494e-10",
    "1.2857478403684375e-09",
    "6.976417558496844e-10",
    "-1.8634827598401724e-10",
    "-6.957995355655667e-10",
    "-1.6033073227486699e-09",
    "-6.503647049538459e-10",
    "0.006622609019835686",
    "0.05559049032574319",
    "0.00468186458927516",
    "0.00015439112435033383",
    "-0.014225867442334922",
    "-0.0018985540945244425",
    "0.0003779530067019161",
    "0.014202132199145527",
    "-0.0024244580338860272",
    "-0.0007626553161638256",
    "0.01280619436942527",
    "0.005203733587184524",
    "-0.0008285150546819415",
    "-0.007539356013636301",
    "0.00105341587350382",
    "-5.971848183656309e-05",
    "2.8627641988554666e-05",
    "2.8627632882147014e-05",
    "2.862871920426875e-05",
    "2.8627672304273276e-05",
    "2.0282344692914483e-10",
    "-1.188025696109324e-10",
    "-8.094920899757086e-11",
    "2.1029209643698818e-11",
    "-1.059025416810949e-11",
    "9.309490731927135e-11",
    "-1.21885846671889e-11",
    "2.2307779400139372e-10",
    "-6.256112816379729e-11",
    "2.3745231734859956e-10",
    "-1.6224033388208494e-11",
    "-3.132433713218908e-12",
    "2.8626764055950683e-05",
    "2.8627055504118678e-05",
    "2.8627141727078656e-05",
    "2.8626727389312933e-05",
    "1.62055755295141e-11",
    "7.671829472330864e-12",
    "4.436664149924652e-13",
    "2.516152870320294e-11",
    "3.5283831332246687e-12",
    "1.4241519345219584e-12",
    "-7.94888143125499e-12",
    "1.4056539413768943e-11",
    "-2.341761386054863e-12",
    "4.7729059988439065e-11",
    "-1.7265029773091024e-12",
    "-9.328099597928656e-12",
    "2.8629613254326752e-05",
    "2.8629643651401037e-05",
    "2.8629796788374968e-05",
    "2.8628161093026577e-05",
    "-1.8236381223188373e-10",
    "6.614044699836504e-11",
    "-1.570408228337366e-11",
    "-5.98669668821374e-10",
    "-3.3036965376017034e-10",
    "-7.691650492823078e-11",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "2.863461403433988e-05",
    "2.8634311402383718e-05",
    "2.862964841508203e-05",
    "2.8629264331778e-05",
    "2.863007579502412e-05",
    "1.5250904621938062e-09",
    "-2.6452891206148016e-10",
    "4.887263515387325e-10",
    "-9.897146889158066e-10",
    "4.5327151249932894e-10",
    "-2.452835412880957e-10",
    "-1.6995081670121494e-09",
    "-9.658137539215028e-11",
    "-1.0403670842427104e-10",
    "-9.61318893067754e-11",
    "5.92533736850856e-09",
    "8.292526574495477e-10",
    "-5.687233099299863e-10",
    "-1.982307334993063e-09",
    "5.31113318572333e-10",
    "-6.37615099661374e-10",
    "3.690763540572266e-10",
    "-3.171275218303892e-11",
    "3.568128357205167e-10",
    "-2.3187116602338218e-10",
    "2.862967285278722e-05",
    "2.862991201347152e-05",
    "2.8629515468664965e-05",
    "2.8629804827998554e-05",
    "2.862930346210582e-05",
    "-8.591792521082154e-11",
    "-2.0892917520517012e-10",
    "2.4445581068915336e-12",
    "2.396760373367815e-11",
    "1.77084600199212e-10",
    "-4.179011768985226e-11",
    "6.673985000051905e-10",
    "1.0318681215941575e-10",
    "2.072665702141584e-10",
    "3.212423242209056e-11",
    "-1.0419180787396103e-10",
    "-5.553190614085884e-10",
    "1.0283045314586511e-10",
    "-3.447589463002345e-10",
    "3.552379604379043e-10",
    "-1.130947257631854e-10",
    "1.3495342352073747e-10",
    "-2.0385405121979465e-10",
    "1.7154855389213846e-10",
    "2.25923067608224e-10",
    "2.8629515468664958e-05",
    "2.8629804827998534e-05",
    "2.862930346210585e-05",
    "2.8629672852787206e-05",
    "2.8629912013471505e-05",
    "1.0318681216206237e-10",
    "2.0726657021580793e-10",
    "-2.0892917522051885e-10",
    "1.7708460020423525e-10",
    "3.2124232404342196e-11",
    "2.4445580938003935e-12",
    "-4.1790117696634724e-11",
    "2.3967603733810987e-11",
    "6.673984999839105e-10",
    "-8.591792521779394e-11",
    "2.0385405121967362e-10",
    "-1.7154855389020038e-10",
    "-5.553190614151157e-10",
    "3.5523796044390143e-10",
    "-2.2592306757987718e-10",
    "1.0283045314605777e-10",
    "-1.1309472575141427e-10",
    "-3.447589462995735e-10",
    "1.349534235787983e-10",
    "1.0419180787631654e-10",
    "2.8634311402383738e-05",
    "2.8629648415082037e-05",
    "2.8629264331777993e-05",
    "2.863007579502412e-05",
    "2.86346140343399e-05",
    "4.532715125060675e-10",
    "-2.4528354127209925e-10",
    "-1.6995081670082459e-09",
    "1.5250904622176716e-09",
    "-9.658137537675906e-11",
    "-1.0403670844451992e-10",
    "-2.6452891206357085e-10",
    "-9.613188930588428e-11",
    "4.887263515555703e-10",
    "-9.89714688894933e-10",
    "-5.311133185703206e-10",
    "6.376150996604804e-10",
    "-3.690763540553115e-10",
    "5.925337368519043e-09",
    "3.171275218340598e-11",
    "-3.5681283573863914e-10",
    "8.292526574554316e-10",
    "2.3187116601251107e-10",
    "-5.687233099233993e-10",
    "-1.982307334966898e-09",
    "2.862981725283996e-05",
    "2.8631715717056287e-05",
    "2.862982539401754e-05",
    "2.8627145179693336e-05",
    "-2.515584149988211e-09",
    "-5.7456087980322435e-12",
    "8.381877604766877e-11",
    "3.620337599225398e-11",
    "-1.8130319769970586e-10",
    "-2.0308076824604822e-10",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.00042425704661625056",
    "0.0020206142246598138",
    "0.00010944216147251876",
    "0.00045208350936793714",
    "8.714865966224909e-05",
    "-0.0005222086477088533",
    "0.00010412500272754498",
    "-0.0002600071465846773",
    "-0.00011179748272520414",
    "-0.00040121258030331264",
    "-0.0002304186694276444",
    "0.00033486044404718767",
    "4.77155800410089e-05",
    "-6.734742183109038e-05",
    "-8.997902132384685e-06",
    "-0.0007179047269164802",
    "0.00014536276050276618",
    "0.0003161123409796477",
    "-0.00010321607387569843",
    "-2.9266059961245674e-06",
    "-0.0008890567620536435",
    "-6.66264414562423e-05",
    "0.00017872921664551628",
    "1.3911467925923777e-05",
    "0.00015716054859739147",
    "0.0008696068142986538",
    "0.001234829171351871",
    "0.002155391520060631",
    "0.0018970390045482436",
    "0.0001056302510002066",
    "0.0009435872904372151",
    "0.0003553905154167142",
    "0.0011894380439174581",
    "-0.0002524546068640465",
    "-0.00014115641279379736",
    "0.0015002463346804036",
    "-0.00029664316140288604",
    "-0.0001038895449009685",
    "-5.769552907590913e-05",
    "-0.00037209544743203735",
    "-0.00035217346751383093",
    "0.0012892863957947734",
    "-0.0003956332141593519",
    "3.195564664096478e-05",
    "0.0015954214361859043",
    "5.41913784427273e-05",
    "-6.986500420989393e-05",
    "-0.001990695798727037",
    "0.0004005382623944209",
    "-7.35696151682875e-05",
    "0.0021553915200791802",
    "0.0018970390045645422",
    "0.00010563025100087802",
    "0.0008696068143059941",
    "0.0012348291713623705",
    "-0.00010388954490186615",
    "-5.769552907640581e-05",
    "0.0003553905154198057",
    "-0.00014115641279504508",
    "-0.0003720954474352796",
    "0.0011894380439278224",
    "0.0015002463346934748",
    "-0.0002524546068662437",
    "-0.0002966431614054732",
    "0.0009435872904454247",
    "0.001990695798744387",
    "-0.00040053826239791067",
    "0.001289286395806003",
    "0.0015954214361998112",
    "7.35696151689309e-05",
    "-0.00039563321416278424",
    "5.419137844319898e-05",
    "3.1955646641247765e-05",
    "-6.986500421050268e-05",
    "0.00035217346751691386",
    "0.002020614224694654",
    "0.00010944216147393451",
    "0.00045208350937535075",
    "8.714865966327329e-05",
    "0.0004242570466231718",
    "-0.00040121258031033843",
    "-0.00023041866943167793",
    "0.0003348604440530458",
    "-0.0005222086477180037",
    "4.77155800418442e-05",
    "-6.73474218322702e-05",
    "0.00010412500272937285",
    "-8.997902132541906e-06",
    "-0.0002600071465892231",
    "-0.00011179748272716056",
    "2.926605996168339e-06",
    "0.000889056762069203",
    "6.662644145741049e-05",
    "-0.0007179047269290418",
    "-0.00017872921664864605",
    "-1.3911467926166875e-05",
    "0.00014536276050530777",
    "-0.0001571605486001413",
    "0.000316112340985187",
    "-0.00010321607387750323",
    "0.00010611358919878101",
    "3.0866649647029916e-05",
    "0.0003075262364469688",
    "0.0001406148675238633",
    "-1.3169543540349858e-05",
    "0.00014700516365002357",
    "-9.315303704341915e-05",
    "-2.4984980654118328e-05",
    "1.5831949817151072e-05",
    "-0.0001767288928144488",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "2.8627098864810543e-05",
    "2.8627606287787484e-05",
    "2.8628906138262654e-05",
    "2.8629121535057256e-05",
    "2.8628153802688532e-05",
    "-3.450664827704079e-10",
    "4.4808166826573384e-11",
    "1.829476634890093e-10",
    "-2.6042806809498887e-10",
    "4.1874447249615555e-11",
    "-2.3036499340030328e-10",
    "3.2852109583147987e-10",
    "9.04869577319419e-11",
    "-1.2762709419196095e-10",
    "-1.1711072803047416e-10",
    "3.9914448392315364e-10",
    "1.693950872872563e-10",
    "-2.8987558501402964e-11",
    "9.061686935697783e-11",
    "-1.0717555096569002e-10",
    "-2.416734722847346e-10",
    "2.530492208435169e-10",
    "6.65546295760652e-11",
    "4.757141406995371e-10",
    "4.9305159203828695e-11",
    "0.001598018234589432",
    "0.003481868195378405",
    "0.008525879231638799",
    "0.002861760693096403",
    "0.00017227546133760885",
    "0.0019080773124029254",
    "0.001016150295108863",
    "0.001714682117881399",
    "-0.00047166092344915237",
    "-0.001745321470857908",
    "0.00312766029629648",
    "-0.0005271103006413646",
    "-0.0016326620097878487",
    "-0.0004272614417707735",
    "-0.0004726862488966229",
    "-0.0013336882492084516",
    "0.0035075553073098706",
    "-0.0012272539335726686",
    "-5.452876154398376e-05",
    "0.005128051188683371",
    "-3.494521901066641e-05",
    "-0.00046711975041837696",
    "-0.004626903506687294",
    "0.0010188467078627468",
    "-0.00042841139863040496",
    "0.008525879231895553",
    "0.002861760693182147",
    "0.0001722754613419528",
    "0.0015980182346369174",
    "0.003481868195482695",
    "-0.0016326620098370867",
    "-0.0004272614417836592",
    "0.0010161502951397583",
    "-0.001745321470910551",
    "-0.00047268624891093184",
    "0.001714682117933327",
    "0.0031276602963909196",
    "-0.0004716609234634137",
    "-0.0005271103006573159",
    "0.0019080773124605897",
    "0.004626903506827043",
    "-0.0010188467078935672",
    "0.003507555307415843",
    "0.005128051188838496",
    "0.00042841139864338427",
    "-0.0012272539336097587",
    "-3.4945219011648306e-05",
    "-5.452876154561959e-05",
    "-0.00046711975043251284",
    "0.001333688249248687",
    "2.8627606287787477e-05",
    "2.8628906138262654e-05",
    "2.8629121535057256e-05",
    "2.8628153802688546e-05",
    "2.86270988648139e-05",
    "4.1874447467810446e-11",
    "-2.3036499348513057e-10",
    "3.2852109574211314e-10",
    "-3.4506648071651885e-10",
    "9.048695773575353e-11",
    "-1.2762709413924871e-10",
    "4.4808166889883326e-11",
    "-1.171107280106205e-10",
    "1.8294766352218671e-10",
    "-2.6042806822167546e-10",
    "1.0717555093260991e-10",
    "2.416734722575501e-10",
    "-2.530492207147171e-10",
    "3.9914448449358736e-10",
    "-6.655462957274417e-11",
    "-4.757141406869451e-10",
    "1.6939508735704245e-10",
    "-4.930515919627403e-11",
    "-2.8987558389956597e-11",
    "9.061686971766994e-11",
    "2.8626730903765632e-05",
    "2.8626757984356606e-05",
    "2.8626782582161495e-05",
    "2.8626727054128972e-05",
    "2.862672266586137e-05",
    "2.8626722410726254e-05",
    "2.8626723449614048e-05",
    "2.8626733971022706e-05",
    "2.8626726693361478e-05",
    "2.862671836493702e-05",
    "2.862672266586137e-05",
    "2.8626730903765632e-05",
    "2.8626757984356606e-05",
    "2.8626782582161495e-05",
    "2.8626727054128972e-05",
    "2.8626754963512557e-05",
    "2.862676620518463e-05",
    "2.8626763665962867e-05",
    "2.8626739829247036e-05",
    "2.862673885275325e-05",
    "2.8626731308060682e-05",
    "2.8626737611190893e-05",
    "2.8626752193908553e-05",
    "2.862673187082982e-05",
    "2.8626723337816114e-05",
    "2.8626720969869272e-05",
    "2.8626726155350856e-05",
    "2.8626743010122297e-05",
    "2.862672621285538e-05",
    "2.8626717265086362e-05",
    "2.862674377628674e-05",
    "2.8626742743100666e-05",
    "2.8626757455164197e-05",
    "2.8626795797327622e-05",
    "2.8626753168515883e-05",
    "2.8626797804535797e-05",
    "2.8627610750480598e-05",
    "0.008809751581823577",
    "0.00880975158342712",
    "2.8627610750480598e-05",
    "2.8628569763097665e-05",
    "0.03186166612274167",
    "2.862684251066509e-05",
    "2.8626753867321727e-05",
    "2.8626785910755592e-05",
    "2.8626736731891707e-05",
    "2.8626751986034907e-05",
    "2.8626811685322125e-05",
    "2.862676972664211e-05",
    "2.8626733179518853e-05",
    "2.8626716261380854e-05",
    "2.8626718419652327e-05",
    "2.8626715116548606e-05",
    "2.862671226116847e-05",
    "2.862671151682061e-05",
    "2.862671151682061e-05",
    "2.8626716261380854e-05",
    "2.8626718419652327e-05",
    "2.8626715116548606e-05",
    "2.862671226116847e-05",
    "2.8626730547502758e-05",
    "2.862673307527816e-05",
    "2.8626724815652474e-05",
    "2.862671982987242e-05",
    "2.8626723017888734e-05",
    "2.86267339710227e-05",
    "2.8626726693361478e-05",
    "2.862671836493702e-05",
    "2.8626722410726254e-05",
    "2.8626723449614048e-05",
    "2.862671836493702e-05",
    "2.8626722410726254e-05",
    "2.8626723449614055e-05",
    "2.8626733971022706e-05",
    "2.8626726693361478e-05",
    "2.8627666116190502e-05",
    "2.862677371442566e-05",
    "2.8626734822133083e-05",
    "2.862677174644522e-05",
    "0.010461128640064665",
    "2.8626708576601907e-05",
    "2.86267100815327e-05",
    "2.8626709154555503e-05",
    "2.8626708987604025e-05",
    "2.862670800620866e-05",
    "2.8626716161171595e-05",
    "2.862671482180093e-05",
    "2.8626710532839546e-05",
    "2.8626710497347503e-05",
    "2.8626711608562322e-05",
    "2.862671146603484e-05",
    "2.8626713384882885e-05",
    "2.8626712056194884e-05",
    "2.8626712535412685e-05",
    "2.862671236494858e-05",
    "2.862671370024165e-05",
    "2.8626713695188546e-05",
    "2.86267125412746e-05",
    "2.8626711548054168e-05",
    "2.8626711296466812e-05",
    "2.8626716767028675e-05",
    "2.8626716095244896e-05",
    "2.8626712399545845e-05",
    "2.8626713598754516e-05",
    "2.8626715432909865e-05",
    "2.86267312956359e-05",
    "2.8626729688174453e-05",
    "2.8626728699627268e-05",
    "2.8626742324943045e-05",
    "2.8626745454537136e-05",
    "0.025752472003716952",
    "2.8626766715988977e-05",
    "2.8626731875047355e-05",
    "2.862674070680143e-05",
    "2.862675026333549e-05",
    "2.8626722273624925e-05",
    "2.8626723034039755e-05",
    "2.862672089592867e-05",
    "2.8626720192719595e-05",
    "2.8626717972802996e-05",
    "2.862670971288019e-05",
    "2.862671157342427e-05",
    "2.8626710204979092e-05",
    "2.8626708890194565e-05",
    "2.8626708899370625e-05",
    "2.8626713369510565e-05",
    "2.8626717334973275e-05",
    "2.8626719276714185e-05",
    "2.8626716176125165e-05",
    "2.8626714540413322e-05",
    "2.8626723639741526e-05",
    "2.862672576285656e-05",
    "2.8626720668393566e-05",
    "2.8626715931633e-05",
    "2.8626715008213796e-05",
    "2.8626711368875074e-05",
    "2.8626714812570534e-05",
    "2.862671538983788e-05",
    "2.8626711350130842e-05",
    "2.8626709705041646e-05",
    "2.862671627659307e-05",
    "2.8626721338136114e-05",
    "2.8626718946760873e-05",
    "2.8626720455436747e-05",
    "2.8626722110767964e-05",
    "2.8626734347925588e-05",
    "2.8626735624072687e-05",
    "2.8626720291028746e-05",
    "2.8626720068755212e-05",
    "2.8626723198581834e-05",
    "2.8626713417097797e-05",
    "2.862671765368415e-05",
    "2.8626715178345297e-05",
    "2.8626713326589877e-05",
    "2.862671262980125e-05",
    "2.8627274174892536e-05",
    "0.001985111886574314",
    "2.8626947957244172e-05",
    "2.8629302380251978e-05",
    "2.8628196848779228e-05",
    "2.862672142142108e-05",
    "2.8626735386330633e-05",
    "2.8626749159325138e-05",
    "2.8626739835626176e-05",
    "2.862672766983029e-05",
    "2.8626768763448553e-05",
    "2.86268041188553e-05",
    "2.8626759206962814e-05",
    "2.862673840553541e-05",
    "2.862672938909019e-05",
    "2.8626734822133083e-05",
    "2.862677174644522e-05",
    "0.010461128638576709",
    "2.8627666116190502e-05",
    "2.862677371442566e-05",
    "2.8626739829247036e-05",
    "2.862673885275325e-05",
    "2.8626754963512557e-05",
    "2.862676620518463e-05",
    "2.8626763665962867e-05",
    "2.862671895424014e-05",
    "2.862672530230071e-05",
    "2.8626732771032038e-05",
    "2.8626722884690923e-05",
    "2.8626723748184034e-05",
    "2.8626735654847752e-05",
    "2.862676987135146e-05",
    "2.8626777522775313e-05",
    "2.86267343720334e-05",
    "2.8626737163308053e-05",
    "2.8626740919847095e-05",
    "2.862673829482279e-05",
    "2.8626732065925695e-05",
    "2.8626723084421752e-05",
    "2.8626734411125447e-05",
    "0.010461128639530118",
    "2.8627666116190502e-05",
    "2.862677371442566e-05",
    "2.8626734822133083e-05",
    "2.862677174644522e-05",
    "2.8626712651781107e-05",
    "2.8626717560841817e-05",
    "2.8626731187349573e-05",
    "2.862673266859713e-05",
    "2.862671872544396e-05",
    "2.8626718493824248e-05",
    "2.8626731685105445e-05",
    "2.862676926509905e-05",
    "2.8626762182834157e-05",
    "2.8626726222484597e-05",
    "2.862671982987242e-05",
    "2.8626723017888734e-05",
    "2.8626730547502758e-05",
    "2.862673307527816e-05",
    "2.8626724815652474e-05",
    "2.862673885275325e-05",
    "2.8626754963512557e-05",
    "2.862676620518463e-05",
    "2.8626763665962867e-05",
    "2.8626739829247036e-05",
    "2.8626712762221315e-05",
    "2.8626717444342068e-05",
    "2.8626722159270487e-05",
    "2.8626716949531085e-05",
    "2.862671493492739e-05",
    "2.8626718728509644e-05",
    "2.8626731310937412e-05",
    "2.8626736482306266e-05",
    "2.8626722569869007e-05",
    "2.8626719376778338e-05",
    "2.8626720099428888e-05",
    "2.8626722819206704e-05",
    "2.8626721832683073e-05",
    "2.862671705956185e-05",
    "2.8626718593793238e-05",
    "2.8626717491808957e-05",
    "2.862671912148096e-05",
    "2.8626721828821924e-05",
    "2.862671715058141e-05",
    "2.8626717561865964e-05",
    "2.8626718356203735e-05",
    "2.8626727064717104e-05",
    "2.862673644823116e-05",
    "2.862672525492664e-05",
    "2.862672032011303e-05",
    "2.8626714152023823e-05",
    "2.862671990716732e-05",
    "2.8626728063527527e-05",
    "2.862672263396255e-05",
    "2.8626716810593836e-05",
    "2.8626712651665785e-05",
    "2.8626717240308436e-05",
    "2.8626725082582375e-05",
    "2.8626719508081702e-05",
    "2.8626714991076978e-05",
    "2.8626735731009292e-05",
    "2.8626742181102796e-05",
    "2.862674558322468e-05",
    "2.8626744549551485e-05",
    "2.8626742581971713e-05",
    "2.8626722725766484e-05",
    "2.8626727081628462e-05",
    "2.862673320340896e-05",
    "2.8626737036045063e-05",
    "2.8626729713286896e-05",
    "2.8626719122163e-05",
    "2.8626722393971702e-05",
    "2.8626729118109103e-05",
    "2.8626729383300895e-05",
    "2.862672450856845e-05",
    "2.8626724199018608e-05",
    "2.862674614872084e-05",
    "2.862678434862705e-05",
    "2.8626817399119948e-05",
    "2.8626738467136487e-05",
    "2.862672015806698e-05",
    "2.862673406931158e-05",
    "2.8626762302015975e-05",
    "2.8626764517838464e-05",
    "2.8626730191643837e-05",
    "2.8626715206556996e-05",
    "2.862672347561139e-05",
    "2.8626741303913236e-05",
    "2.8626749897288312e-05",
    "2.8626723078326954e-05",
    "2.8626777282247328e-05",
    "2.8626766007356968e-05",
    "2.8626746763332774e-05",
    "2.8626725430509432e-05",
    "2.862674185055366e-05",
    "2.8626734651733402e-05",
    "2.8626735311258774e-05",
    "2.8626733825537076e-05",
    "2.8626722774998635e-05",
    "2.862672935503374e-05",
    "2.8626726952746294e-05",
    "2.862672775957668e-05",
    "2.862672959633955e-05",
    "2.8626719613168306e-05",
    "2.8626724263560828e-05",
    "2.8626738170762268e-05",
    "2.8626776257899824e-05",
    "2.8626788454214895e-05",
    "2.862673952231065e-05",
    "2.8626737869403287e-05",
    "2.8626729042121167e-05",
    "2.8626748141360955e-05",
    "2.8626764519020323e-05",
    "2.862673093242157e-05",
    "2.8626729821175035e-05",
    "2.8626719806561083e-05",
    "2.8626729437307963e-05",
    "2.862674226755026e-05",
    "2.8626727099415354e-05",
    "2.8626722860812186e-05",
    "0.06167602293707176",
    "0.02183489583459593",
    "2.8626871189332175e-05",
    "2.8626821232327638e-05",
    "2.862780119374321e-05",
    "2.8626822705175202e-05",
    "2.86268312638942e-05",
    "2.86267997352796e-05",
    "2.8626765667097053e-05",
    "2.8626825576160207e-05",
    "2.86267415997313e-05",
    "2.8626748194366756e-05",
    "2.8626755040284174e-05",
    "2.862675058182315e-05",
    "2.862675534186483e-05",
    "2.8626746766912013e-05",
    "2.862687897817566e-05",
    "3.099666787902457e-05",
    "2.8627446287486322e-05",
    "2.862679560693611e-05",
    "2.8626724909809013e-05",
    "2.8626718624490837e-05",
    "2.862671718687391e-05",
    "2.862671472202787e-05",
    "2.862671746082464e-05",
    "2.8626923784264443e-05",
    "2.8626770533990064e-05",
    "2.8626772125636963e-05",
    "2.8626775976045308e-05",
    "2.862679375022679e-05",
    "2.8626787323142693e-05",
    "2.8626770079385716e-05",
    "2.8626747232440274e-05",
    "2.862677162694881e-05",
    "2.862674885605562e-05",
    "2.862679375022679e-05",
    "2.862692378426445e-05",
    "2.8626770533990064e-05",
    "2.8626772125636963e-05",
    "2.8626775976045308e-05",
    "2.8626811944944242e-05",
    "2.862681587197948e-05",
    "2.8626806723366877e-05",
    "2.8626864007316966e-05",
    "2.862684163629456e-05",
    "2.8626796714817746e-05",
    "2.8626812629972997e-05",
    "2.8626764503954154e-05",
    "2.8626779843081926e-05",
    "2.862677948110075e-05",
    "2.8626789270075356e-05",
    "2.862675961601593e-05",
    "2.8626755713159985e-05",
    "2.8626762751284375e-05",
    "2.8626755110798396e-05",
    "2.862682723311945e-05",
    "2.8626906513740927e-05",
    "2.8626809992316553e-05",
    "2.8626891620589948e-05",
    "2.862679582721089e-05",
    "2.8627274174892536e-05",
    "2.862819684877923e-05",
    "2.8629302380251978e-05",
    "2.8626947957244172e-05",
    "0.0019851118822006523",
    "2.8627242947677095e-05",
    "2.8626866213984106e-05",
    "2.862688097057776e-05",
    "0.002784827343612537",
    "2.862702826359422e-05",
    "2.862696017194434e-05",
    "2.8626875786305432e-05",
    "2.8626787520548607e-05",
    "2.8626793568479314e-05",
    "2.8626818345697735e-05",
    "2.8626739951659885e-05",
    "2.8626736301982757e-05",
    "2.8626729608647157e-05",
    "2.8626741636751557e-05",
    "2.8626741107391947e-05",
    "2.8626741107391947e-05",
    "2.8626739951659885e-05",
    "2.8626736301982757e-05",
    "2.8626729608647163e-05",
    "2.8626741636751557e-05",
    "2.8626759079815196e-05",
    "2.862675758777339e-05",
    "2.8626767466148385e-05",
    "2.862677994197242e-05",
    "2.86267651169724e-05",
    "2.8626747232440274e-05",
    "2.862677162694881e-05",
    "2.862674885605562e-05",
    "2.8626787323142696e-05",
    "2.8626770079385716e-05",
    "2.862674885605562e-05",
    "2.8626787323142693e-05",
    "2.8626770079385716e-05",
    "2.862674723244028e-05",
    "2.8626771626948806e-05",
    "2.8626776464207594e-05",
    "2.862696090812524e-05",
    "2.86273221383453e-05",
    "0.0019142102388679354",
    "2.8626887469743944e-05",
    "2.8626722207040878e-05",
    "2.8626726002934945e-05",
    "2.862672102446542e-05",
    "2.862672236258999e-05",
    "2.8626726490406007e-05",
    "2.8626726616511456e-05",
    "2.862673251986555e-05",
    "2.862672878653562e-05",
    "2.862674281307765e-05",
    "2.8626734431922118e-05",
    "2.8626727127409465e-05",
    "2.862673542427501e-05",
    "2.862673508034937e-05",
    "2.8626730198215783e-05",
    "2.862673480412492e-05",
    "2.862673250339999e-05",
    "2.8626731948968737e-05",
    "2.862673238616212e-05",
    "2.8626733669012475e-05",
    "2.86267322193319e-05",
    "2.8626728292539144e-05",
    "2.8626745976344373e-05",
    "2.862673937674592e-05",
    "2.8626740805753255e-05",
    "2.8626741410848266e-05",
    "2.8626758172896897e-05",
    "2.8626815088045066e-05",
    "2.8626869252607624e-05",
    "2.8626764153297883e-05",
    "2.8626797097009847e-05",
    "2.8626776412689376e-05",
    "2.86268875524614e-05",
    "2.8626801201437274e-05",
    "2.862762985643482e-05",
    "2.8626838124001733e-05",
    "2.862674964864373e-05",
    "2.8626762248003198e-05",
    "2.862674449964699e-05",
    "2.8626749329567047e-05",
    "2.862676778864126e-05",
    "2.8626725574297933e-05",
    "2.862672515561797e-05",
    "2.8626724684578134e-05",
    "2.8626726628286973e-05",
    "2.8626726080351588e-05",
    "2.8626747803948596e-05",
    "2.862673759803387e-05",
    "2.862674782192984e-05",
    "2.862673497817494e-05",
    "2.8626740957393477e-05",
    "2.8626759496459393e-05",
    "2.86267430702253e-05",
    "2.8626740151372466e-05",
    "2.862677130755622e-05",
    "2.862674685963727e-05",
    "2.8626741889314335e-05",
    "2.8626729390571128e-05",
    "2.8626726616823567e-05",
    "2.862673003199201e-05",
    "2.862673460821039e-05",
    "2.8626739250653202e-05",
    "2.8626758607817267e-05",
    "2.862676473529847e-05",
    "2.862674274518448e-05",
    "2.862675699646945e-05",
    "2.8626746814738404e-05",
    "2.862677298534205e-05",
    "2.8626751444493676e-05",
    "2.8626812828873003e-05",
    "2.8626769072149155e-05",
    "2.8626735161374438e-05",
    "2.862674087421359e-05",
    "2.8626731177854997e-05",
    "2.8626735592606524e-05",
    "2.8626745430932557e-05",
    "2.8627002836670445e-05",
    "2.862817215053639e-05",
    "0.012971329651192557",
    "0.01297132963492265",
    "2.8628172150536384e-05",
    "2.862679676347477e-05",
    "2.8626787800333476e-05",
    "2.862677975777961e-05",
    "2.8626752181600656e-05",
    "2.8626822347250066e-05",
    "2.862686021742056e-05",
    "2.862682451599103e-05",
    "2.8626760533867285e-05",
    "2.8626915103704463e-05",
    "2.862689543026942e-05",
    "2.86273221383453e-05",
    "0.0019142102381983028",
    "2.8626887469743944e-05",
    "2.8626776464207594e-05",
    "2.8626960908125232e-05",
    "2.862686400731697e-05",
    "2.862684163629456e-05",
    "2.862681194494424e-05",
    "2.8626815871979487e-05",
    "2.8626806723366877e-05",
    "2.862678524083736e-05",
    "2.8626753041971584e-05",
    "2.862675950135705e-05",
    "2.8626745364257155e-05",
    "2.8626784071489548e-05",
    "2.8626859098857398e-05",
    "2.862678048439492e-05",
    "2.8626817495470477e-05",
    "2.862677125020826e-05",
    "2.86270149812096e-05",
    "2.8626792781640743e-05",
    "2.862675126129108e-05",
    "2.8626782567702826e-05",
    "2.8626804389575124e-05",
    "2.862681473985336e-05",
    "2.8626887469743944e-05",
    "2.8626776464207594e-05",
    "2.8626960908125232e-05",
    "2.86273221383453e-05",
    "0.001914210245981705",
    "2.8626774265314545e-05",
    "2.8626768030257654e-05",
    "2.8626746233533185e-05",
    "2.862673348600583e-05",
    "2.862675552397822e-05",
    "2.8626824752977305e-05",
    "2.8626820856099588e-05",
    "2.862677509324687e-05",
    "2.8626745812322528e-05",
    "2.862680783130134e-05",
    "2.862677994197242e-05",
    "2.86267651169724e-05",
    "2.8626759079815196e-05",
    "2.862675758777339e-05",
    "2.8626767466148385e-05",
    "2.862684163629456e-05",
    "2.8626811944944242e-05",
    "2.862681587197948e-05",
    "2.8626806723366877e-05",
    "2.8626864007316966e-05",
    "2.8626755066691084e-05",
    "2.8626736781159364e-05",
    "2.862674028330616e-05",
    "2.8626732441658932e-05",
    "2.8626757627892348e-05",
    "2.8626778738335515e-05",
    "2.8626748225166216e-05",
    "2.8626760598352774e-05",
    "2.862674388342955e-05",
    "2.862681604532504e-05",
    "2.8626758133759804e-05",
    "2.8626735910284242e-05",
    "2.8626749714853004e-05",
    "2.862675458749353e-05",
    "2.8626770589956347e-05",
    "2.862675598977373e-05",
    "2.8626739343511937e-05",
    "2.8626742327806175e-05",
    "2.862674823523097e-05",
    "2.862675855475819e-05",
    "2.8626777433846795e-05",
    "2.8626751486423572e-05",
    "2.862676340109473e-05",
    "2.8626741787258747e-05",
    "2.8626811893419973e-05",
    "2.862676063105687e-05",
    "2.8626749710235936e-05",
    "2.8626745796164365e-05",
    "2.862673879065574e-05",
    "2.8626760416724607e-05",
    "2.862676163486281e-05",
    "2.8626742912935465e-05",
    "2.8626739223520172e-05",
    "2.8626732455014355e-05",
    "2.862675549555055e-05",
    "2.8626813363431074e-05",
    "2.8626787651962208e-05",
    "2.862680306225702e-05",
    "2.862679345121154e-05",
    "2.8626843775328545e-05",
    "2.8626780668723534e-05",
    "2.862678264148102e-05",
    "2.8626763483241635e-05",
    "2.8626779741005423e-05",
    "2.8626768654341047e-05",
    "2.8626782460402687e-05",
    "2.8626765458666948e-05",
    "2.862675154047123e-05",
    "2.8626756990042634e-05",
    "2.8626762376590714e-05",
    "2.8626834035424817e-05",
    "2.8626863237586817e-05",
    "2.862682623387186e-05",
    "2.8626763591578257e-05",
    "2.86268554391276e-05",
    "2.8626839025899654e-05",
    "2.86268075130932e-05",
    "2.862678649856286e-05",
    "2.8626748216975316e-05",
    "2.8626826696227665e-05",
    "2.86267929029953e-05",
    "2.8626800094486432e-05",
    "2.8626756767345424e-05",
    "2.8626744273782382e-05",
    "2.862676449035597e-05",
    "2.8626824536669664e-05",
    "2.862675622818811e-05",
    "2.8626827805496287e-05",
    "2.862681325365561e-05",
    "2.8627100453015957e-05",
    "2.86267861937607e-05",
    "2.8626754108748266e-05",
    "2.8626772113276798e-05",
    "2.8626793751038835e-05",
    "2.8626799069669648e-05",
    "2.862678823310914e-05",
    "2.8626746160786885e-05",
    "2.8626757093362524e-05",
    "2.8626763821238237e-05",
    "2.862678651981926e-05",
    "2.8626850065712205e-05",
    "2.8626779964284744e-05",
    "2.862686538474131e-05",
    "2.862677218481414e-05",
    "2.8627205966564454e-05",
    "2.8626856312071185e-05",
    "2.8626763770782103e-05",
    "2.862680327483745e-05",
    "2.8626753015710618e-05",
    "2.862699123993293e-05",
    "2.8626800332630365e-05",
    "2.8626761067068874e-05",
    "2.8626763570488884e-05",
    "2.862674829262719e-05",
    "2.8626790637485088e-05",
    "2.8627086745775628e-05",
    "2.8626921566174507e-05",
    "0.023978354494389943",
    "2.8628232044290674e-05",
    "0.0036641513741425746",
    "2.862713165650156e-05",
    "2.8626830249578875e-05",
    "2.8626975676009982e-05",
    "2.862687672521999e-05",
    "2.8627389296791156e-05",
    "2.8626869976571844e-05",
    "2.8626819459811548e-05",
    "2.8626803506565554e-05",
    "2.8626833428633564e-05",
    "2.8626810480725274e-05",
    "2.8627756843335818e-05",
    "2.862711478672795e-05",
    "2.8627240544671295e-05",
    "2.8626793694322566e-05",
    "2.8627767503028615e-05",
    "2.8626743247830293e-05",
    "2.8626744386772766e-05",
    "2.8626749026148767e-05",
    "2.8626745009410466e-05",
    "2.862675280548307e-05"
  ],
  "status": "RIGOROUS CENTRAL-PENTAGON SEGMENT CERTIFICATE VERIFIED",
  "exact_formula": "x=x0-M^T*(M*M^T)^(-1)*(M*x0); R is minus the geometric terms",
  "scope": "Six marks: five counterclockwise extreme vertices and one mark in the central cell cut out by the five pentagon diagonals. On the specified closed regular-pentagon edge segment, P1/P2/P3 invariance forces the regular pentagon with sixth mark zero. This does not settle other marking cells or the full DS6 region.",
  "reduced_Gram_margin": "1/10000000",
  "maximum_coordinate_correction": "[2.23697895537943177008058338739e-17 +/- 4.60e-47]",
  "kernel_constraints": [
    [
      0,
      0,
      8,
      "r"
    ],
    [
      0,
      0,
      8,
      "i"
    ],
    [
      0,
      0,
      10,
      "r"
    ],
    [
      0,
      0,
      10,
      "i"
    ],
    [
      1,
      0,
      8,
      "r"
    ],
    [
      1,
      0,
      8,
      "i"
    ],
    [
      1,
      0,
      10,
      "r"
    ],
    [
      1,
      0,
      10,
      "i"
    ],
    [
      2,
      0,
      8,
      "r"
    ],
    [
      2,
      0,
      8,
      "i"
    ],
    [
      2,
      0,
      10,
      "r"
    ],
    [
      2,
      0,
      10,
      "i"
    ]
  ],
  "residual_reports": [
    {
      "coefficient": 0,
      "character": 0,
      "indices": [
        3,
        6,
        14
      ],
      "pivots": [
        "[0.05761019284197967231490693 +/- 3.35e-27]",
        "[0.007810952192230202751047994 +/- 4.39e-29]",
        "[3.236280554485342492238175e-5 +/- 2.03e-30]"
      ]
    },
    {
      "coefficient": 0,
      "character": 1,
      "indices": [
        4,
        7,
        9
      ],
      "pivots": [
        "[0.003264045533362845982200013 +/- 1.73e-28]",
        "[0.1942815019464970692133546 +/- 3.64e-26]",
        "[4.872870207358814789004118e-5 +/- 4.64e-30]"
      ]
    },
    {
      "coefficient": 0,
      "character": 2,
      "indices": [
        8,
        10
      ],
      "pivots": [
        "[0.01210765520352724367805713 +/- 1.12e-27]",
        "[3.212145314608473189199559e-5 +/- 4.79e-30]"
      ]
    },
    {
      "coefficient": 0,
      "character": 3,
      "indices": [
        1,
        11,
        12
      ],
      "pivots": [
        "[0.1057955565473134006599701 +/- 2.51e-26]",
        "[0.005156087495561285835235443 +/- 2.39e-28]",
        "[0.0003756759688823206397237209 +/- 2.13e-29]"
      ]
    },
    {
      "coefficient": 0,
      "character": 4,
      "indices": [
        2,
        5,
        13
      ],
      "pivots": [
        "[0.04005245273211021631992393 +/- 5.92e-28]",
        "[0.001214735362963039111675876 +/- 1.61e-28]",
        "[7.619269421602981148243422e-5 +/- 2.26e-30]"
      ]
    },
    {
      "coefficient": 1,
      "character": 0,
      "indices": [
        3,
        6,
        14
      ],
      "pivots": [
        "[0.02293979693627781451575456 +/- 1.21e-27]",
        "[4.378637944147206068497473e-5 +/- 3.26e-30]",
        "[2.888487195013545137473045e-5 +/- 2.11e-30]"
      ]
    },
    {
      "coefficient": 1,
      "character": 1,
      "indices": [
        4,
        7,
        9
      ],
      "pivots": [
        "[0.0007472298124188506017379445 +/- 1.12e-29]",
        "[0.01670861652890135260679430 +/- 4.45e-27]",
        "[0.001204972263990136499830591 +/- 3.87e-28]"
      ]
    },
    {
      "coefficient": 1,
      "character": 2,
      "indices": [
        8,
        10
      ],
      "pivots": [
        "[0.005383254828597302807054438 +/- 1.01e-28]",
        "[0.005037825355671066289049516 +/- 1.89e-28]"
      ]
    },
    {
      "coefficient": 1,
      "character": 3,
      "indices": [
        1,
        11,
        12
      ],
      "pivots": [
        "[0.04951014942393960819694348 +/- 1.10e-27]",
        "[0.0005157315848806852330735586 +/- 1.37e-29]",
        "[0.003913285231092383133674323 +/- 4.37e-28]"
      ]
    },
    {
      "coefficient": 1,
      "character": 4,
      "indices": [
        2,
        5,
        13
      ],
      "pivots": [
        "[0.05786419570228072183987012 +/- 4.66e-27]",
        "[0.001946986691542482169286776 +/- 7.36e-29]",
        "[7.914589369781865820627736e-5 +/- 2.79e-30]"
      ]
    },
    {
      "coefficient": 2,
      "character": 0,
      "indices": [
        3,
        6,
        14
      ],
      "pivots": [
        "[2.852978182744819131926075e-5 +/- 3.58e-30]",
        "[2.853572330575206889957767e-5 +/- 3.31e-30]",
        "[2.852816644575733435402864e-5 +/- 2.07e-30]"
      ]
    },
    {
      "coefficient": 2,
      "character": 1,
      "indices": [
        4,
        7,
        9
      ],
      "pivots": [
        "[0.0004293299075413186777215793 +/- 4.53e-30]",
        "[0.02051799103433578004564550 +/- 4.17e-27]",
        "[2.880254985101563430366696e-5 +/- 1.22e-30]"
      ]
    },
    {
      "coefficient": 2,
      "character": 2,
      "indices": [
        8,
        10
      ],
      "pivots": [
        "[2.852998668381785951124027e-5 +/- 4.89e-30]",
        "[2.854125815328451304779630e-5 +/- 1.21e-30]"
      ]
    },
    {
      "coefficient": 2,
      "character": 3,
      "indices": [
        1,
        11,
        12
      ],
      "pivots": [
        "[0.0001570282875987034229891085 +/- 4.87e-29]",
        "[8.553614713062471438614317e-5 +/- 1.25e-30]",
        "[0.003290819714891287661470321 +/- 3.94e-29]"
      ]
    },
    {
      "coefficient": 2,
      "character": 4,
      "indices": [
        2,
        5,
        13
      ],
      "pivots": [
        "[0.04339564558134782353937449 +/- 1.21e-27]",
        "[3.957819154241601498357461e-5 +/- 1.27e-30]",
        "[3.088935247122089882314358e-5 +/- 3.08e-30]"
      ]
    }
  ],
  "verification_seconds": 0.8797937920317054
}


==> anc/small-orders/order6/coherent_polygon_extraction.txt <==
COHERENT CYCLE POLYGONS AND A REGULAR-POLYGON EXTRACTION LEMMA
10 October 2026. Elementary framework; conditional computational results
are listed separately. The full equality Omega6=PM6 is now proved with
computer assistance in order_six_coherent_boundary_proof.tex and its PDF.

1. THE OBJECT

For m<=n, let rho=exp(2*pi*i/m) and define the planar polygon
 D_m(u)=conv{sum_(j=0)^(m-1) rho^(-j) u_(pi(j)) : pi in S_n}.
All m selected labels are distinct. The polygon is invariant under
multiplication by rho, because cyclically permuting its coefficients
multiplies every generating point by rho. It is therefore centred.

If A is doubly stochastic and Au=lambda u, then lambda D_m(u) subset
D_m(u). This follows immediately by applying one Birkhoff decomposition
of A to all terms of a generating point at once. If A is positive and
D_m is two-dimensional, every generating point is transported strictly
inside D_m: write A=epsilon J/n+(1-epsilon)B and decompose B, so that
every permutation has positive weight. The orbit of any generator
under all permutations is the entire generating set.

For m=4 the same object is
 D_4(u)=conv{(u_a-u_c)+i(u_b-u_d):a,b,c,d all distinct}.
It has quarter-turn symmetry. It keeps the common assignment of four
distinct labels, unlike separately adding two difference polygons.

Put a=(1/m) sum_(j<m) rho^(-j) u_j. If a!=0, then
 m*a*Pi_m subset D_m(u), by the m cyclic permutations of the first m
marks, fixing the others. If one supporting inequality proves the
reverse inclusion, rotational symmetry gives all the other sides.
When D_m(u)=m*a*Pi_m, its invariant multipliers belong exactly to Pi_m.
This is a planar polygon boundary argument.

2. A FINITE, EXPLICIT TEST THAT EXTRACTS THE REGULAR POLYGON

Fix an edge e, and set kappa=2/(rho^e+rho^(e+1)). Thus
 Re(kappa*rho^e)=Re(kappa*rho^(e+1))=1.
For i<m and j<n define
 C_ij=Re(kappa*conjugate(a)*rho^(-i)*u_j).
The remaining n-m cost rows are zero.

Define real potentials b_j for j<m by b_0=0 and
 b_(j+1)-b_j=C_(j-e,j+1)-C_(j-e,j), j=0,...,m-2,
where outer row indices are taken modulo m. The last cyclic equation
also holds: the difference of the two cyclic assignment costs is
 m |a|^2 Re(kappa*(rho^(e+1)-rho^e))=0.
Put a_i=C_(i,i+e)-b_(i+e), with outer indices modulo m.

Suppose the following explicit slacks are nonnegative:
 a_i+b_j-C_ij >=0 for i,j<m with j not in {i+e,i+e+1};
 a_i+b_j-C_ik >=0 for i,j<m and k>=m.
For n=6 there are forty slacks when m is four or five.

Proof of the extraction test. Let b=min_(j<m) b_j. Assign column
potential b and row potential -b to every remaining label. The
displayed inequalities say that every outer-to-inner cost is bounded
by its row plus column potential; the inner-to-outer inequalities
follow from b_j>=b. Every other inequality follows from the definition
or is one of the stated outer slacks. Therefore every permutation cost
is at most the sum of all row and column potentials. That sum is the
cyclic cost m |a|^2. Dividing by m |a|^2 yields
 Re(kappa*z)<=1 for z in D_m(u)/(m*a).
Rotating this half-plane m times shows D_m(u) subset m*a*Pi_m. The
opposite inclusion was already proved, so equality follows. QED.

This test is not a new assumption about the matrix. It is a geometric
condition on its eigenvector marks that can be proved from the other
invariant polygons. It supplies precisely the common-assignment
information missing in the subset-polygon obstruction.

3. AN ELEMENTARY QUANTITATIVE SQUARE NEIGHBOURHOOD

Write a centred six-mark configuration uniquely as
 u_j=a i^j+b(-1)^j+c(-i)^j-h/3, j=0,1,2,3,
 u_4=2h/3+d, u_5=2h/3-d.
If a!=0 and
 |b|^2+|c|^2+|h|^2+|d|^2 <= |a|^2/16,
then D_4(u)=4a Pi4. Hence any doubly stochastic eigenpair on these marks
has its eigenvalue in Pi4.

Proof. Apply the extraction test with e=1 and kappa=-1-i. After scaling
and rotating take a=1. The eight outer slacks have constant term 2 and
linear coefficient vector of squared Euclidean norm 24 in the eight
real deformation coordinates. The thirty-two inner slacks have constant
term 1 and coefficient norm squared 8 or 16. Thus every inner slack is
at least 1-4r, and every outer slack at least 2-2 sqrt(6) r, where
 r^2=|b|^2+|c|^2+|h|^2+|d|^2.
For r<=1/4 these are nonnegative.

For completeness the representative coefficient vectors, ordered as
(Re b,Re c,Re h,Re d,Im b,Im c,Im h,Im d), are
 outer (i,j)=(0,0): (4,2,0,0,0,-2,0,0);
 outer (i,j)=(0,3): (0,-2,0,0,4,-2,0,0);
 inner (i,k,j)=(0,4,0): (3,1,1,1,1,-1,-1,-1);
 inner (i,k,j)=(0,4,1): (1,-1,1,1,-1,-1,-1,-1);
 inner (i,k,j)=(0,4,2): (-1,1,1,1,1,-1,-1,-1);
 inner (i,k,j)=(0,4,3): (1,-1,1,1,3,-1,-1,-1).
Cyclic outer relabelling and interchange of the two inner labels give
the remaining vectors and preserve their Euclidean norms. This is a
small exact calculation proving a uniform geometric lemma, not a
numerical positivity assertion. QED.

4. VERIFIED EXTRACTION ON SEVEN QUADRILATERAL CELLS

For types 0,...,6 in quadrilateral_cells.json and
 lambda=-t+i(1-t), 0<=t<=27/200,
the three subset-polygon inclusions imply D4(u)=4a Pi4. The seven JSON
files square_assignment_c{0,...,6}_square_0.0_0.135_d4_certificate.json
have passed their exact-data rigorous-ball verifier.

The certificate finds one Hermitian form W such that all forty slack
matrices minus W are positive definite. It proves
 (w*Ww) ||w||^2 = V2*R(t)V2 + M2*Q(t)M2
                 + sum H_j(w,t) w*G_j w,
where every G_j, both endpoint Q matrices, and both endpoint residual
R matrices are positive definite. R is DEFINED as the coefficient
residual, so the equality is exact, not a rounded numerical identity.
The H_j are audited oriented areas for the three subset polygons and
the cell. Their coefficients and Q are affine in t; G and W are constant.
Thus endpoint positivity proves the whole interval. All forty slacks
are positive for every nonzero marking satisfying the inclusions.

The verifier uses rigorous Arb LDL bounds with margin 1/10000000.
Verification from JSON invokes no optimizer. These are computer-assisted
shape-selection proofs, followed by the elementary extraction lemma.

COMPLETION. The eighth quadrilateral type is now covered by twenty
individual slack certificates and its exact half-turn symmetry. All
eight types are also covered on L_{6,1}([.633,.668]). The central pentagon
is covered on L_{5,1}([.17,.20]) by eight slack certificates and cyclic
symmetry. The full suite of 87 certificates, together with marking and
angular coverage, has passed verify_full_order_six.py. The final global
proof is in order_six_coherent_boundary_proof.tex and its PDF.


==> anc/small-orders/order6/coherent_slack_orbits.json <==
{
  "q4": {
    "cell": 7,
    "m": 4,
    "permutations": [
      [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      [
        2,
        3,
        0,
        1,
        5,
        4
      ]
    ],
    "orbits": [
      [
        0,
        5
      ],
      [
        1,
        4
      ],
      [
        2,
        6
      ],
      [
        3,
        7
      ],
      [
        8,
        30
      ],
      [
        9,
        31
      ],
      [
        10,
        28
      ],
      [
        11,
        29
      ],
      [
        12,
        26
      ],
      [
        13,
        27
      ],
      [
        14,
        24
      ],
      [
        15,
        25
      ],
      [
        16,
        38
      ],
      [
        17,
        39
      ],
      [
        18,
        36
      ],
      [
        19,
        37
      ],
      [
        20,
        34
      ],
      [
        21,
        35
      ],
      [
        22,
        32
      ],
      [
        23,
        33
      ]
    ]
  },
  "p5": {
    "cell": 0,
    "m": 5,
    "permutations": [
      [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      [
        1,
        2,
        3,
        4,
        0,
        5
      ],
      [
        2,
        3,
        4,
        0,
        1,
        5
      ],
      [
        3,
        4,
        0,
        1,
        2,
        5
      ],
      [
        4,
        0,
        1,
        2,
        3,
        5
      ]
    ],
    "orbits": [
      [
        0,
        4,
        8,
        11,
        14
      ],
      [
        1,
        5,
        6,
        9,
        12
      ],
      [
        2,
        3,
        7,
        10,
        13
      ],
      [
        15,
        21,
        27,
        33,
        39
      ],
      [
        16,
        22,
        28,
        34,
        35
      ],
      [
        17,
        23,
        29,
        30,
        36
      ],
      [
        18,
        24,
        25,
        31,
        37
      ],
      [
        19,
        20,
        26,
        32,
        38
      ]
    ]
  }
}


==> anc/small-orders/order6/convex_independence_certificate/hexagon_polynomial_-0.5_0.5_d3_faceTrue_certificate.json <==
{
  "degree": 3,
  "interval": [
    "-0.5",
    "0.5"
  ],
  "names": [
    [
      1,
      "hull",
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      1,
      "hull",
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      1,
      "hull",
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      1,
      "hull",
      [
        0
      ],
      [
        1
      ],
      [
        5
      ]
    ],
    [
      1,
      "image",
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      1,
      "image",
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      1,
      "image",
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      1,
      "image",
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      1,
      "image",
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      1,
      "image",
      [
        0
      ],
      [
        1
      ],
      [
        5
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        3
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        5
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      2,
      "hull",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        4,
        5
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        2
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        3
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        5
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        5
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      2,
      "image",
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        4,
        5
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        2
      ],
      [
        1,
        2,
        3
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        2
      ],
      [
        1,
        2,
        3
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        2
      ],
      [
        1,
        2,
        3
      ],
      [
        0,
        2,
        4
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        2
      ],
      [
        1,
        2,
        3
      ],
      [
        0,
        2,
        5
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        2
      ],
      [
        1,
        2,
        3
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        2
      ],
      [
        1,
        2,
        3
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        2
      ],
      [
        1,
        2,
        3
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        2
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        2
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        2
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      3,
      "hull",
      [
        0,
        1,
        2
      ],
      [
        1,
        2,
        3
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        2
      ],
      [
        1,
        2,
        3
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        2
      ],
      [
        1,
        2,
        3
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        2
      ],
      [
        1,
        2,
        3
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        2
      ],
      [
        1,
        2,
        3
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        2
      ],
      [
        1,
        2,
        3
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        2
      ],
      [
        1,
        2,
        3
      ],
      [
        0,
        2,
        4
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        2
      ],
      [
        1,
        2,
        3
      ],
      [
        0,
        2,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        2
      ],
      [
        1,
        2,
        3
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        2
      ],
      [
        1,
        2,
        3
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        2
      ],
      [
        1,
        2,
        3
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        2
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        2
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        2
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        2
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        3,
        4
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        2
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        3,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        2
      ],
      [
        1,
        2,
        3
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        2
      ],
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        2
      ],
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        2
      ],
      [
        1,
        2,
        3
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      3,
      "image",
      [
        0,
        1,
        2
      ],
      [
        1,
        2,
        3
      ],
      [
        3,
        4,
        5
      ]
    ]
  ],
  "G_indices": [
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        0,
        1,
        2,
        3,
        4
      ],
      [
        0,
        1,
        2,
        3,
        4
      ],
      [
        0,
        1,
        2,
        3,
        4
      ],
      [
        0,
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        0,
        1,
        2,
        3,
        4
      ],
      [
        0,
        1,
        2,
        3,
        4
      ],
      [
        0,
        1,
        2,
        3,
        4
      ],
      [
        0,
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        0,
        1,
        2,
        3,
        4
      ],
      [
        0,
        1,
        2,
        3,
        4
      ],
      [
        0,
        1,
        2,
        3,
        4
      ],
      [
        0,
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ],
    [
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ],
      [
        1,
        2,
        3,
        4
      ]
    ]
  ],
  "products": [
    [
      9,
      4,
      0
    ],
    [
      9,
      4,
      1
    ],
    [
      9,
      4,
      2
    ],
    [
      9,
      4,
      3
    ],
    [
      9,
      8,
      0
    ],
    [
      9,
      8,
      3
    ],
    [
      9,
      23,
      2
    ],
    [
      9,
      48,
      2
    ],
    [
      9,
      48,
      5
    ],
    [
      23,
      1,
      3
    ],
    [
      23,
      1,
      4
    ],
    [
      23,
      2,
      4
    ],
    [
      23,
      2,
      5
    ],
    [
      23,
      4,
      1
    ],
    [
      23,
      4,
      2
    ],
    [
      23,
      4,
      3
    ],
    [
      23,
      4,
      4
    ],
    [
      23,
      5,
      3
    ],
    [
      23,
      5,
      4
    ],
    [
      23,
      6,
      0
    ],
    [
      23,
      6,
      4
    ],
    [
      23,
      6,
      5
    ],
    [
      23,
      7,
      4
    ],
    [
      23,
      7,
      5
    ],
    [
      23,
      8,
      5
    ],
    [
      23,
      9,
      4
    ],
    [
      23,
      13,
      2
    ],
    [
      23,
      13,
      3
    ],
    [
      23,
      14,
      0
    ],
    [
      23,
      14,
      1
    ],
    [
      23,
      14,
      2
    ],
    [
      23,
      14,
      3
    ],
    [
      23,
      14,
      4
    ],
    [
      23,
      14,
      5
    ],
    [
      23,
      15,
      4
    ],
    [
      23,
      15,
      5
    ],
    [
      23,
      19,
      1
    ],
    [
      23,
      19,
      2
    ],
    [
      23,
      20,
      4
    ],
    [
      23,
      23,
      3
    ],
    [
      23,
      24,
      4
    ],
    [
      23,
      25,
      3
    ],
    [
      23,
      28,
      4
    ],
    [
      23,
      28,
      5
    ],
    [
      23,
      29,
      4
    ],
    [
      23,
      31,
      5
    ],
    [
      23,
      33,
      4
    ],
    [
      23,
      41,
      0
    ],
    [
      23,
      41,
      1
    ],
    [
      23,
      42,
      0
    ],
    [
      23,
      42,
      5
    ],
    [
      23,
      47,
      1
    ],
    [
      23,
      51,
      4
    ],
    [
      23,
      55,
      0
    ],
    [
      23,
      55,
      3
    ],
    [
      23,
      58,
      0
    ],
    [
      23,
      58,
      3
    ],
    [
      23,
      61,
      0
    ],
    [
      23,
      61,
      3
    ],
    [
      23,
      62,
      0
    ],
    [
      23,
      62,
      3
    ],
    [
      48,
      0,
      0
    ],
    [
      48,
      0,
      1
    ],
    [
      48,
      0,
      3
    ],
    [
      48,
      0,
      4
    ],
    [
      48,
      3,
      1
    ],
    [
      48,
      3,
      2
    ],
    [
      48,
      3,
      4
    ],
    [
      48,
      3,
      5
    ],
    [
      48,
      4,
      0
    ],
    [
      48,
      4,
      3
    ],
    [
      48,
      5,
      0
    ],
    [
      48,
      5,
      1
    ],
    [
      48,
      5,
      3
    ],
    [
      48,
      5,
      4
    ],
    [
      48,
      7,
      1
    ],
    [
      48,
      7,
      4
    ],
    [
      48,
      8,
      2
    ],
    [
      48,
      8,
      5
    ],
    [
      48,
      9,
      1
    ],
    [
      48,
      9,
      4
    ],
    [
      48,
      54,
      0
    ],
    [
      48,
      54,
      3
    ]
  ],
  "rational_initial_coordinates": [
    "0.00016962322838633796",
    "0.00016962304949647066",
    "0.00016962970508427376",
    "-1.8285401535696366e-10",
    "2.643070428968342e-11",
    "1.4158542536565797e-10",
    "2.6570777078493312e-11",
    "1.9082294273853816e-11",
    "-4.0651501807950505e-10",
    "0.00016962262494270912",
    "0.00016962266390685904",
    "0.0001696240759114476",
    "0.00016962839529125078",
    "-4.306785645314623e-11",
    "-9.245704347581682e-11",
    "6.302377321866055e-11",
    "-2.7175315882757492e-11",
    "2.2466392520638142e-10",
    "-7.552825415779659e-11",
    "1.930761288221906e-11",
    "-2.0200732679809838e-11",
    "-2.8288278030891236e-11",
    "4.1035918125583346e-11",
    "-2.188965244168568e-10",
    "3.139030179114113e-10",
    "0.0001696225233064696",
    "0.00016962270566716023",
    "0.0001696277946317164",
    "0.00016962881362855907",
    "-7.321504987044675e-12",
    "-1.5709596368158972e-10",
    "2.0927334434525703e-10",
    "-1.692445730833645e-10",
    "1.4846540986690615e-11",
    "-2.2382007497943557e-09",
    "4.420453952214875e-11",
    "-6.283768449802674e-13",
    "-4.0339942085671366e-11",
    "1.4841390360671958e-10",
    "-5.299131622940909e-10",
    "1.0126968395582998e-09",
    "0.00016962254780179833",
    "0.00016962319538884227",
    "0.00016962755456748733",
    "0.0001696278064335635",
    "-2.996340855818927e-12",
    "-7.991593321555264e-12",
    "7.328608223913348e-11",
    "-5.7177179966837086e-11",
    "4.387289190413699e-11",
    "-1.2197272173679573e-09",
    "4.038732856833655e-11",
    "-2.0772590817487544e-11",
    "4.493326065086512e-11",
    "-5.569539521607242e-12",
    "-2.3943675088592445e-10",
    "4.4321631355685445e-10",
    "0.00016962409349583884",
    "0.0001696227118879474",
    "0.00016962773115362825",
    "-1.83621396624767e-10",
    "2.4837648238393945e-10",
    "-1.3061344839325244e-10",
    "6.232937366767125e-12",
    "-3.071938419230041e-10",
    "-8.847823343600825e-11",
    "0.00016962270117601764",
    "0.0001696225297662128",
    "0.00016962327412528246",
    "0.00016962673008670198",
    "-4.199703643548868e-11",
    "-3.483215148060606e-11",
    "1.2608418193489366e-10",
    "-2.399683770494547e-11",
    "-2.946967445777175e-11",
    "-1.7699284673856558e-10",
    "2.0562896137107936e-11",
    "4.341125803431035e-11",
    "-7.700835724884825e-12",
    "3.333564168276101e-11",
    "-1.319171322993176e-10",
    "-1.54953602474782e-10",
    "0.00016962253070708583",
    "0.0001696225456178582",
    "0.00016962614749994512",
    "0.00016962598724598813",
    "-8.055695123552909e-12",
    "-4.4686171791657195e-11",
    "5.3588088188982136e-11",
    "-4.777510552463076e-11",
    "-9.498157390557688e-11",
    "-1.0128372853510217e-09",
    "1.6205285630484443e-11",
    "5.748440888155942e-11",
    "5.359720777157947e-12",
    "1.993777394706886e-10",
    "-1.1915500566941425e-10",
    "-3.144725170362933e-10",
    "0.00016962256181088717",
    "0.0001696228084731265",
    "0.00016962848828179497",
    "0.0001696268050427",
    "-5.186080280022793e-12",
    "4.8245055922970496e-11",
    "-1.1886807788669504e-10",
    "-9.696103162100309e-11",
    "-2.2856125468995195e-11",
    "-1.8959145350606426e-09",
    "1.568541687996717e-11",
    "-4.36835019617175e-11",
    "7.172156672561402e-11",
    "5.826138899491623e-11",
    "-4.86304289606707e-11",
    "-3.759857803388971e-11",
    "0.0001696241078062239",
    "0.0001696227206605961",
    "0.00016962765656034447",
    "-1.0195103222386997e-10",
    "1.471530511170148e-10",
    "-1.2429284407172344e-10",
    "1.968997782398217e-10",
    "-1.1340347537897383e-10",
    "-1.303323888827467e-10",
    "0.00016962269888913853",
    "0.00016962252840493276",
    "0.00016962329440251952",
    "0.0001696267635962442",
    "2.19336853505241e-12",
    "-3.913767177040302e-11",
    "-4.872291486076851e-11",
    "3.8119582890173884e-11",
    "-3.3224110007965895e-11",
    "-9.326650890630028e-11",
    "4.292273649794649e-11",
    "6.58456967522092e-11",
    "4.8018428190633695e-11",
    "3.7691540397010865e-11",
    "-1.1082729918279542e-10",
    "3.126669246651473e-10",
    "0.00016962254117901018",
    "0.00016962254799424438",
    "0.0001696268060048022",
    "0.00016962679737861946",
    "1.8991445109567127e-11",
    "5.647836040407992e-11",
    "-2.0022270536491782e-10",
    "2.3320558829896776e-10",
    "-2.138532703866789e-10",
    "-1.155731717095219e-09",
    "2.2884135738679233e-11",
    "1.6399626605985185e-10",
    "2.378996013107639e-11",
    "5.655197913853976e-11",
    "2.923021775831497e-11",
    "1.791511007314377e-09",
    "0.00016962256912084927",
    "0.00016962281045485237",
    "0.00016962863537245477",
    "0.00016962706931831839",
    "2.099709856841942e-11",
    "-3.869814955054655e-12",
    "-2.3011308133149416e-10",
    "7.806634436317312e-11",
    "-1.1325781759218503e-10",
    "-1.1578990851927913e-10",
    "1.6901067393836496e-11",
    "1.0157065825038227e-10",
    "-2.004342312567248e-11",
    "8.717726723978577e-11",
    "1.0727126847103636e-12",
    "2.131916769811293e-09",
    "0.0001696232284754247",
    "0.0001696230495704237",
    "0.00016962970274999353",
    "-6.84122415988499e-11",
    "-2.641220982812221e-11",
    "-4.226367131600951e-10",
    "1.7164774270110505e-10",
    "-1.9167270202754306e-11",
    "8.071923519881743e-11",
    "0.0001696226250349933",
    "0.0001696226639867179",
    "0.00016962407595435324",
    "0.00016962839255857284",
    "-4.817506171116471e-12",
    "2.8732413517352082e-11",
    "-6.294657362268871e-11",
    "2.195303876198423e-11",
    "-3.017151278332254e-10",
    "2.34086613824437e-10",
    "4.695432332335393e-11",
    "9.016371682655856e-11",
    "2.8276700738369723e-11",
    "4.4037650875922377e-11",
    "-8.504809085518489e-11",
    "2.2220111740044045e-10",
    "0.00016962252340232208",
    "0.0001696227057445053",
    "0.000169627795235898",
    "0.00016962881470525599",
    "3.462816423889968e-11",
    "7.804313357138676e-11",
    "-2.0935166556234654e-10",
    "4.398779638731052e-11",
    "-4.663579668142163e-10",
    "-2.425232359519358e-10",
    "2.84474930989612e-11",
    "1.3640780175349703e-10",
    "4.036146134085727e-11",
    "2.208048084599073e-10",
    "2.5219118526891956e-10",
    "2.445444513615752e-09",
    "0.00016962254786744604",
    "0.0001696231941599053",
    "0.00016962754506438435",
    "0.00016962776522836336",
    "3.31859677778583e-11",
    "-1.4195785084447315e-11",
    "-7.166678865808299e-11",
    "-3.456081564159852e-11",
    "-2.2238093819917713e-10",
    "-2.2296226272225226e-10",
    "2.2767482627964075e-11",
    "1.6575664761021754e-11",
    "-4.5126153485791024e-11",
    "4.370469454239803e-11",
    "8.022799841126081e-11",
    "1.2586071278418013e-09",
    "0.03450362405274581",
    "0.00033463565493664583",
    "0.002065071765273367",
    "0.0013153584919543798",
    "0.001129605955712616",
    "0.0005047889022188779",
    "-0.0019837679458204133",
    "-0.007987617916997123",
    "-0.00024074539892427277",
    "0.10990421092139002",
    "0.00313667118082473",
    "0.017111676006527802",
    "0.09399447881552339",
    "0.0015387286411146395",
    "-0.010296367155928906",
    "0.005870744204666499",
    "0.006715409656950144",
    "0.016678504970279028",
    "0.038100450091674745",
    "-0.01797832259164699",
    "-0.04187020190670828",
    "-0.10129839692423469",
    "-0.002274016500590045",
    "-0.00045860290169032046",
    "0.011744835154118963",
    "0.12712912419467662",
    "0.0028795764034054245",
    "0.06147401423440722",
    "0.10298921682763232",
    "0.008387234948850904",
    "0.04421084880511711",
    "0.012785700700509328",
    "0.01286922912947056",
    "0.015639584768529793",
    "0.07272549518878324",
    "-0.016544133536367602",
    "-0.0763450865310924",
    "-0.11353610936853958",
    "0.0007176011892086318",
    "-0.005834348023847789",
    "-0.03184797925228419",
    "0.15654192022658048",
    "0.00664306063052561",
    "0.14554764503696133",
    "0.10779333147276104",
    "0.03081934475220874",
    "0.15066255303285075",
    "-0.0001743791518012406",
    "0.029988168544147768",
    "0.0065207690987542895",
    "0.004661465529625487",
    "-0.00790147151873354",
    "-0.005821386636502145",
    "-0.12972792663149932",
    "0.006465627693496448",
    "-0.02557682799989314",
    "-0.12499756180226175",
    "0.0001696232487852883",
    "0.0001696227169497895",
    "0.00016962699717812258",
    "-1.3711480232756187e-10",
    "1.2656619454613832e-10",
    "-3.7669547339654054e-11",
    "8.72781218363549e-12",
    "-6.999424758995534e-11",
    "-1.88737759938262e-10",
    "0.00016962260352980257",
    "0.00016962255109320985",
    "0.0001696232604256273",
    "0.00016962590294626465",
    "-3.089428940442838e-11",
    "-4.337719430059904e-11",
    "8.245452698356098e-11",
    "-2.857373383600658e-12",
    "3.8950720188184934e-11",
    "-2.3822930185307436e-10",
    "2.1966984681340402e-11",
    "8.177609574779708e-12",
    "-3.2169394170788003e-11",
    "1.9773641747608104e-11",
    "-1.5295134290647814e-10",
    "-6.987996249935182e-11",
    "0.00016962250757278038",
    "0.0001696225545774145",
    "0.00016962468003942365",
    "0.00016962625434522403",
    "-1.3245145113559277e-11",
    "-2.117884567811285e-11",
    "5.51730405298597e-11",
    "-5.838103885665991e-12",
    "-7.960682082455467e-11",
    "-9.724013526779955e-10",
    "1.496001981707439e-11",
    "2.677774379588022e-11",
    "-4.9133925766459294e-11",
    "2.5658997032490696e-11",
    "-1.8204599358157553e-10",
    "-1.797137916592096e-10",
    "0.00016962254349831438",
    "0.00016962281984117747",
    "0.00016962588776102522",
    "0.00016962545182786062",
    "4.8806937949425814e-12",
    "8.566263584446162e-12",
    "1.7035478002388662e-11",
    "-8.962820618183732e-12",
    "-3.336735349988856e-11",
    "-7.459397323493718e-10",
    "2.3659572084008722e-11",
    "-1.1599097338530724e-11",
    "-4.991933282817925e-11",
    "-3.4831364907203096e-11",
    "-1.0198679161055219e-10",
    "1.7397699713618484e-10",
    "0.00016962364776988467",
    "0.00016962277256329442",
    "0.0001696267547699424",
    "-1.5208147365733435e-10",
    "4.6643212228634614e-11",
    "-7.282982905470636e-11",
    "1.2570614783170943e-10",
    "-4.960439386810048e-11",
    "-3.334543180748308e-11",
    "0.0001696226413103967",
    "0.00016962253619719298",
    "0.00016962321973027321",
    "0.00016962635105500877",
    "-2.342889534316756e-11",
    "-3.209242591479862e-11",
    "7.814429049911429e-11",
    "-1.0344365007435644e-11",
    "-7.44153258689848e-12",
    "-1.4949567870213582e-10",
    "2.8392770172672332e-11",
    "3.129461656138944e-11",
    "3.9931897559686314e-11",
    "3.838340940701512e-11",
    "-1.1966782816165565e-10",
    "7.307522232392232e-12",
    "0.00016962250222494525",
    "0.0001696225666575661",
    "0.00016962650350303636",
    "0.00016962597265184748",
    "2.9199496810980176e-12",
    "-1.4509363448215412e-11",
    "-1.5982018590157e-13",
    "8.476496204721472e-12",
    "-1.3585162712564555e-10",
    "-1.3337290830968339e-09",
    "2.9462133934167834e-11",
    "8.70989446011029e-11",
    "-2.3492888938248187e-11",
    "1.9934248709305495e-10",
    "-1.5531015461965814e-10",
    "5.774784308197841e-10",
    "0.00016962251919443844",
    "0.00016962291516883708",
    "0.00016962701510831127",
    "0.00016962637888605334",
    "4.510273909140447e-12",
    "-2.4997335268047245e-11",
    "-1.3551910821932698e-11",
    "3.3623367555708615e-11",
    "-5.265747634300608e-11",
    "-1.0884206102078863e-09",
    "1.6787238449775548e-11",
    "2.501533201925282e-11",
    "3.6245769016938285e-11",
    "9.147487298620561e-11",
    "8.594563474326699e-12",
    "-6.233323426707255e-11",
    "0.00016962461074879033",
    "0.0001696227985501589",
    "0.0001696278912722565",
    "-4.970915844334665e-11",
    "-2.407989358359117e-11",
    "-1.9174596424574572e-10",
    "2.6886133497013365e-10",
    "-1.1932781330484936e-10",
    "-1.0625894491089263e-11",
    "0.0001696228375150024",
    "0.00016962256123728573",
    "0.00016962424100659082",
    "0.00016962681135950617",
    "9.208734281553568e-12",
    "1.5728480853601005e-11",
    "-5.509053193336504e-11",
    "5.2478861453238085e-11",
    "-1.3706680879900965e-10",
    "-4.1746575815350125e-11",
    "4.654532433864371e-11",
    "2.5955263965044575e-10",
    "1.1380662601819765e-10",
    "6.646109092688877e-11",
    "-1.178077591781037e-10",
    "5.229074852305257e-10",
    "0.00016962264475950858",
    "0.0001696226043047246",
    "0.00016963429905681766",
    "0.00016962676116078073",
    "6.386559693307175e-11",
    "3.6127800024162706e-10",
    "-3.0097878913742734e-10",
    "5.219707746495529e-10",
    "-3.809441604284213e-10",
    "-1.6576520893400749e-09",
    "3.378527853452948e-11",
    "6.756095340247677e-10",
    "3.154729893044634e-11",
    "3.491974738144717e-10",
    "1.0421915549244883e-10",
    "3.053351624063543e-09",
    "0.00016962264420141768",
    "0.0001696228098756218",
    "0.00016963442803862356",
    "0.0001696273269211708",
    "1.8707187115480495e-11",
    "2.2793852730574451e-10",
    "-2.3229789569061508e-10",
    "-2.4824984692633523e-11",
    "-1.0771262010235352e-10",
    "-1.6158018377012143e-09",
    "7.16995213080307e-12",
    "2.1413260019644696e-10",
    "1.2631227519509014e-10",
    "-1.480364904653108e-10",
    "-6.3241856530372e-12",
    "3.565973385067677e-09",
    "0.00016962693123075395",
    "0.00016972541138152665",
    "0.00016977876851766266",
    "0.00016970225659672494",
    "1.5420242251048607e-08",
    "-1.5677166340895003e-08",
    "-7.0980147224918166e-09",
    "-1.7607525855712827e-08",
    "1.231467789612088e-08",
    "1.032864372511117e-07",
    "1.1134353237938959e-08",
    "1.7206999826529158e-08",
    "1.43866328035311e-08",
    "1.237361496114905e-07",
    "8.59904670570305e-08",
    "-3.0935423665926045e-08",
    "0.0001696227383739993",
    "0.00016962335998211794",
    "0.0001696264346785406",
    "0.00016963030475556086",
    "8.796544851981988e-11",
    "7.23916837365905e-11",
    "-3.523225250207598e-10",
    "6.03704650954696e-10",
    "-8.780796141196159e-10",
    "-2.092496269284807e-10",
    "1.6191844295841836e-10",
    "2.5464536900396664e-10",
    "6.674684356401566e-11",
    "4.67126649859433e-10",
    "5.851269934903955e-10",
    "1.5549323060633597e-09",
    "0.0001696225872133416",
    "0.00016962361970832972",
    "0.00016962676093577352",
    "0.00016963071417495955",
    "1.4841139946576125e-10",
    "1.767867203843834e-10",
    "-2.480278139403529e-10",
    "8.810587207361643e-10",
    "-7.518409792135462e-10",
    "-1.505135495194586e-09",
    "6.882243717949894e-11",
    "1.6858792392341792e-12",
    "2.6251298691794426e-10",
    "-2.0905862093097105e-10",
    "1.5557589666548805e-09",
    "3.084908034093004e-09",
    "0.0001696226236572732",
    "0.0001696273927321976",
    "0.00016962740031094194",
    "0.0001696318678337681",
    "2.473140469308078e-10",
    "-3.329813407529931e-11",
    "-3.8692583226466895e-10",
    "2.7832040627759035e-10",
    "-1.1798994310579296e-09",
    "4.955056329224899e-10",
    "1.8530679813058372e-10",
    "8.439730008586562e-11",
    "1.2870061921797027e-10",
    "1.2214723761318263e-09",
    "2.604586779941874e-09",
    "3.017827755964931e-09",
    "0.00155621253364239",
    "0.002024795937593222",
    "0.0038220271019878673",
    "0.017535598629063665",
    "0.01142825527777069",
    "-0.000992502659209728",
    "0.00025833037009047235",
    "-0.0012823102328105285",
    "-0.0034762319776408027",
    "0.0018463451505015584",
    "-0.003385880859545394",
    "0.0041946312901851145",
    "-0.007875492916926298",
    "0.002380186635311469",
    "-0.0032004505172147178",
    "-0.001259881260928244",
    "-0.002235542688618393",
    "0.004736576797555056",
    "-0.0018780052566261553",
    "0.0018348952857677142",
    "-0.00455551005358007",
    "-0.0018143169334521399",
    "-0.001184961146926147",
    "-0.00595447290357808",
    "0.013611544839450746",
    "0.00016962267666400754",
    "0.00016962359647754274",
    "0.00016962514378603352",
    "0.00016963041018532387",
    "0.00016962963831080894",
    "-3.079440082867231e-11",
    "-1.8329111496788272e-10",
    "-3.648357797135558e-10",
    "-4.2442604445749604e-10",
    "-1.7441504896336963e-10",
    "-2.804049218486246e-10",
    "-5.143772872991249e-10",
    "-1.5732698084456133e-09",
    "-1.330041454495167e-10",
    "1.0562585207295318e-09",
    "-1.8660337664210282e-10",
    "-5.993254104385179e-10",
    "5.098382435121916e-10",
    "2.536197939064408e-10",
    "-1.404511917607464e-11",
    "1.1645173131114975e-10",
    "-8.009491066036335e-11",
    "-1.6658341978578135e-09",
    "-1.4362752096864298e-09",
    "1.8044900273398682e-09",
    "0.00016962280491660662",
    "0.0001696239943927551",
    "0.00016963144812112704",
    "0.00016967496255491506",
    "0.00016963178814294465",
    "-1.4211080118219768e-11",
    "-1.0494467809781619e-10",
    "4.077253081262316e-10",
    "1.7290385888415755e-10",
    "2.8384595800251946e-09",
    "-7.112907546437647e-09",
    "-1.8749172510842426e-09",
    "-1.973990564678885e-08",
    "-4.484856459866498e-09",
    "1.066413050570476e-08",
    "-6.561601669854989e-10",
    "-1.6665502477293308e-09",
    "3.7231724931905645e-09",
    "9.392920568534929e-10",
    "2.354440529647458e-11",
    "5.208575435645842e-10",
    "6.468286961203366e-10",
    "1.6955166556534787e-09",
    "1.0065938835181024e-09",
    "-1.2964323617699057e-09",
    "0.0001696226121387832",
    "0.00016962319355795315",
    "0.00016962412759286883",
    "0.00016962764177063408",
    "0.00016962844965463035",
    "-3.919122689675271e-11",
    "-1.0545061801131225e-10",
    "-1.3654537600519085e-10",
    "-1.5090722940220744e-10",
    "1.5823812201396766e-11",
    "-2.2360308311611826e-10",
    "-4.139034577028575e-10",
    "5.5752076866736083e-11",
    "-1.078396587591276e-11",
    "7.156918387640157e-10",
    "-1.765612136503561e-10",
    "-1.680690773906694e-10",
    "-2.2523058540395567e-11",
    "1.5601223356588227e-10",
    "5.571762633824203e-12",
    "-9.186841288005947e-11",
    "6.393632768329229e-11",
    "-1.6967877388366225e-10",
    "-5.884182806336501e-10",
    "-3.35436257074265e-10",
    "0.00016962301149208597",
    "0.00016962260125014434",
    "0.00016963070717457475",
    "-7.792201821377405e-11",
    "6.736945795319204e-11",
    "2.9290120448434253e-13",
    "-4.012240926624266e-11",
    "-1.381406855280789e-10",
    "2.0922634677878605e-11",
    "0.00016962251403343598",
    "0.0001696224710766716",
    "0.00016962303762771001",
    "0.00016962730488209228",
    "-2.0640370288775146e-11",
    "5.2982004401241384e-12",
    "3.4358868572330135e-12",
    "-2.555409727272361e-11",
    "9.404930434409719e-12",
    "-2.1070063571626336e-10",
    "-1.9330984428663405e-12",
    "-3.018985048208643e-12",
    "8.689495111032262e-12",
    "1.5841620720591164e-11",
    "-2.1086886109772954e-12",
    "-9.749413617599508e-11",
    "0.00016962244738405195",
    "0.00016962247930175483",
    "0.00016962693985923837",
    "0.00016962701263430183",
    "-1.0167098595287152e-11",
    "8.09321348423097e-12",
    "-3.638435901768153e-11",
    "-8.550319849240578e-11",
    "8.035890742166522e-11",
    "-2.1567568337518378e-09",
    "5.688304068565238e-12",
    "-3.606983780899821e-11",
    "3.418685318159919e-11",
    "1.1797287886967058e-10",
    "-3.102367916020845e-11",
    "-1.3285558300762967e-09",
    "0.00016962246485752882",
    "0.00016962267198720394",
    "0.00016963048052243327",
    "0.0001696280372603702",
    "-9.004363906679931e-12",
    "6.757011136015974e-11",
    "-1.0800670138003811e-10",
    "-9.279323542683715e-11",
    "5.118345912599113e-11",
    "-3.6290720686727263e-09",
    "9.195797356549144e-12",
    "-3.193769925360345e-11",
    "1.704368349637503e-11",
    "6.727990694355731e-12",
    "1.6254060513247524e-11",
    "-1.0024519819600042e-09",
    "0.00016962336170157596",
    "0.00016962253956080784",
    "0.00016962835297382154",
    "-6.006369835720706e-11",
    "-1.0032718361379566e-10",
    "3.8081258210799665e-11",
    "7.480581731997585e-12",
    "2.1735827108265367e-10",
    "-9.891389351102616e-11",
    "0.00016962253438513312",
    "0.00016962244605049225",
    "0.00016962285101643416",
    "0.00016962621666399418",
    "-9.955290237956062e-12",
    "-1.6302823748131675e-11",
    "-7.199543465320166e-11",
    "-1.9109861808650796e-12",
    "4.758791810995828e-11",
    "5.243948174314641e-12",
    "2.856128712011522e-12",
    "-1.011516978494844e-12",
    "5.658579431272046e-11",
    "2.994549755267938e-12",
    "-3.993092495500667e-11",
    "5.126219587827152e-11",
    "0.00016962245112360586",
    "0.00016962245090166282",
    "0.00016962494181135032",
    "0.00016962494794880726",
    "-2.1195933457225022e-12",
    "-1.6221737529043828e-11",
    "-4.6623974048860566e-11",
    "-1.7857792717187817e-11",
    "2.6795010591860566e-12",
    "-4.576564775140881e-10",
    "3.295369181495592e-12",
    "8.435500114407007e-12",
    "1.1959920918917694e-11",
    "2.8295212117783303e-12",
    "-5.2751857558561345e-11",
    "2.1143820733770065e-10",
    "0.0001696224661044401",
    "0.00016962259802490238",
    "0.00016962879844829753",
    "0.00016962567811509033",
    "-2.371582464414429e-13",
    "1.0272500155489359e-11",
    "-3.548426964392511e-11",
    "-8.854732308332717e-12",
    "1.5163967495262398e-12",
    "-8.606716316049154e-10",
    "5.166634397698413e-12",
    "8.324349581901977e-12",
    "-3.140684132094408e-11",
    "-1.5574177978205525e-11",
    "-2.735076588922598e-11",
    "3.0044255516807515e-10",
    "0.00016962301132930174",
    "0.00016962260107874423",
    "0.0001696307096841792",
    "-7.370879659075171e-11",
    "-6.736101369869901e-11",
    "1.7978417772885873e-11",
    "4.7421932849112815e-11",
    "1.382283825122275e-10",
    "-1.0721060124909748e-11",
    "0.00016962251386547458",
    "0.00016962247091053642",
    "0.000169623037506115",
    "0.00016962730690168234",
    "-1.1994454266976006e-11",
    "-5.266194284695709e-12",
    "-3.4104424291482392e-12",
    "9.411913604524492e-13",
    "-6.529915686930991e-12",
    "-1.900169794736634e-10",
    "1.690834831925192e-11",
    "-3.082065028110379e-12",
    "-8.672546632820936e-12",
    "3.0054122540359254e-11",
    "-7.107441878887003e-12",
    "1.3384443104459714e-10",
    "0.00016962244722982535",
    "0.00016962247917067728",
    "0.00016962694153850185",
    "0.00016962701668671456",
    "-1.579686859750877e-13",
    "-3.531295525831454e-11",
    "3.6433212052255297e-11",
    "5.943181337715747e-11",
    "-6.711758450803605e-11",
    "-2.231372602174338e-09",
    "1.164982989580695e-11",
    "1.101837587389145e-11",
    "-3.419481594557925e-11",
    "1.3311735979780896e-10",
    "-5.4185231228721736e-11",
    "1.2046592348562915e-09",
    "0.0001696224646814038",
    "0.00016962267181805504",
    "0.00016963048250229033",
    "0.00016962804134925446",
    "3.4620948012434073e-12",
    "-6.147052254232022e-11",
    "1.0808752060660599e-10",
    "-4.061267638636595e-11",
    "-1.1479829000277978e-11",
    "-2.684749636176552e-09",
    "1.2397993627296323e-11",
    "-4.259244839439342e-11",
    "-1.7017082695051588e-11",
    "8.376996021022857e-11",
    "-5.255569913983322e-11",
    "2.6433107693454805e-09",
    "0.00016962410780614078",
    "0.0001696227206604844",
    "0.00016962765656033124",
    "-1.19544717784056e-10",
    "1.471532915101922e-10",
    "-5.07246888859304e-11",
    "-1.8674187129069005e-10",
    "-1.1340345513790183e-10",
    "1.7280693615017116e-10",
    "0.00016962269887026236",
    "0.00016962252838520933",
    "0.0001696232943913923",
    "0.00016962676368146396",
    "-3.8268588935334936e-11",
    "7.659441337176029e-11",
    "-4.873017964097878e-11",
    "-5.170123752149864e-11",
    "-7.937050960733677e-11",
    "-2.2416293658531757e-10",
    "-1.9561517786378887e-11",
    "9.701041527820243e-13",
    "4.8017994685920864e-11",
    "1.416560838837202e-11",
    "8.418990341813695e-11",
    "-2.3711881632096256e-10",
    "0.00016962254116055416",
    "0.00016962254797389697",
    "0.00016962680603836198",
    "0.00016962679748103987",
    "-2.93140422176977e-11",
    "1.137892511919134e-10",
    "-2.00231843355564e-10",
    "-1.655829621761081e-10",
    "1.3224317618057673e-10",
    "-9.736693229038098e-10",
    "5.005183751712588e-12",
    "-1.3091406762903156e-10",
    "2.3790359536194138e-11",
    "1.7368548716485504e-10",
    "1.7059497213487736e-10",
    "-1.8967067418775785e-09",
    "0.00016962256910154057",
    "0.00016962281043718456",
    "0.0001696286354188894",
    "0.0001696270694034058",
    "-2.513568084147065e-11",
    "8.990061293589276e-11",
    "-2.3011912796367554e-10",
    "-1.1453523354883346e-10",
    "5.7559046326111e-11",
    "-1.7884461953734936e-09",
    "9.734233639368877e-12",
    "-4.743637005777474e-11",
    "-2.004366581702726e-11",
    "2.401669717135455e-11",
    "9.755617721725761e-11",
    "-1.1662832503761532e-09",
    "0.002166056341801337",
    "0.0001696225838218951",
    "0.00026171036776593003",
    "-6.41808185267483e-20",
    "-0.000186760780295158",
    "-7.189339874814217e-21",
    "-6.824251935152283e-20",
    "0.00038595348376642863",
    "-1.8792824021512447e-20",
    "0.00016962283920930117",
    "0.00016962247122676992",
    "0.00016962295887623226",
    "0.00016962593946867613",
    "1.305745161798591e-26",
    "2.77845838798357e-25",
    "-2.5831531174310115e-10",
    "-2.5832728417243892e-26",
    "2.518248032922733e-25",
    "-4.13084362592968e-24",
    "-4.437285439634673e-26",
    "8.897618786280814e-25",
    "1.989343349435197e-10",
    "2.9982381285648303e-25",
    "-8.611748374835642e-25",
    "2.4465393200336014e-24",
    "0.0001696225588799682",
    "0.00016962247787676233",
    "0.0001696249049018431",
    "0.0001696249812559446",
    "-1.6817781483689195e-26",
    "3.1079550427686846e-26",
    "-1.7950299841186102e-10",
    "9.143031032323788e-26",
    "5.125821709284267e-25",
    "-6.4725142823933e-25",
    "-3.3701654354821076e-26",
    "-2.4599228845786916e-25",
    "4.714943736611709e-11",
    "-1.0204926284226635e-25",
    "-5.353060743545693e-25",
    "-1.1597503124780504e-24",
    "0.0001696225772703363",
    "0.0001696226671301839",
    "0.00016962817657319997",
    "0.00016962560400621797",
    "4.450968856102936e-26",
    "1.6729752912661599e-25",
    "-1.105625342261245e-10",
    "-2.2771704623316412e-24",
    "-1.502655094345933e-25",
    "4.411027347335268e-25",
    "1.4639027341648842e-27",
    "2.624967740943987e-26",
    "-9.982190107018744e-11",
    "1.819355255307742e-24",
    "3.6763889456666555e-25",
    "-1.9276257488820988e-24",
    "0.00016962409349579024",
    "0.0001696227118879964",
    "0.0001696277311536036",
    "-8.641281668656319e-11",
    "-2.483763406733081e-10",
    "-1.1317704554168574e-11",
    "1.6213782034133986e-10",
    "3.071938971902952e-10",
    "1.5735360693920954e-10",
    "0.00016962270119484743",
    "0.0001696225297854327",
    "0.00016962327413818672",
    "0.00016962673001940932",
    "-3.1906368630095287e-12",
    "5.501029923081331e-11",
    "-1.2608197127506493e-10",
    "1.6870147438680468e-11",
    "-9.95047829689568e-11",
    "-2.2267557978402082e-10",
    "4.665173907055851e-11",
    "8.459571454801748e-12",
    "7.699589492571245e-12",
    "3.7449150969320554e-11",
    "9.147874298238504e-11",
    "7.579273878510688e-11",
    "0.00016962253072611531",
    "0.00016962254563738754",
    "0.0001696261474811706",
    "0.00016962598718935814",
    "1.000599589416448e-11",
    "7.212408249907471e-11",
    "-5.358742922557906e-11",
    "1.4877539228399877e-10",
    "-5.569684346836973e-11",
    "-7.787302013447669e-10",
    "1.507925527567558e-11",
    "9.957002143944561e-12",
    "-5.361447734660716e-12",
    "1.4106235393981354e-10",
    "1.4183072948878378e-10",
    "7.198721609267046e-10",
    "0.00016962256182980221",
    "0.00016962280849127328",
    "0.00016962848825095083",
    "0.00016962680499430034",
    "1.0990524866021136e-11",
    "-6.195395872320432e-11",
    "1.1886736966723332e-10",
    "1.9728344476819757e-12",
    "-3.068510759572577e-11",
    "-9.804978396283337e-10",
    "1.2334153990775622e-11",
    "-1.9939206989410274e-11",
    "-7.172302395729845e-11",
    "1.1310000471509917e-10",
    "4.4105250366338694e-11",
    "1.6230727514512223e-09",
    "0.00016962308390046772",
    "0.00016962248470307338",
    "0.00016962916095395153",
    "-4.3835308477065245e-11",
    "-5.280693913915636e-11",
    "-7.000070730477445e-14",
    "-2.2572059736968924e-11",
    "1.0596675422511901e-10",
    "-8.032602277396455e-12",
    "0.0001696224817817368",
    "0.00016962242105274158",
    "0.00016962270366753014",
    "0.00016962586428497707",
    "-8.240356571380095e-12",
    "1.904028146288297e-12",
    "-5.999618553050336e-11",
    "-6.547148413371283e-12",
    "5.81737042086799e-12",
    "-7.482262470883302e-11",
    "-7.52031204794656e-13",
    "-2.298973248366692e-12",
    "5.3945115053225256e-11",
    "4.153417695223087e-12",
    "-4.572506402628475e-12",
    "-3.35459117323362e-11",
    "0.00016962242576713468",
    "0.0001696224244767778",
    "0.00016962465247586533",
    "0.00016962463700016643",
    "-3.758073340098581e-12",
    "1.3250276205975717e-11",
    "-5.883726416828218e-11",
    "-2.2286847134814918e-11",
    "1.5712498066114247e-11",
    "-6.634718129405539e-10",
    "1.9597754369725384e-12",
    "-1.955083021007582e-11",
    "2.324901144810181e-11",
    "3.004902120464009e-11",
    "-4.1542893519887596e-12",
    "-4.0549384274761286e-10",
    "0.00016962243708675768",
    "0.0001696225251907249",
    "0.0001696328837761244",
    "0.00016962631540366063",
    "-3.44314804713969e-12",
    "8.840788272440455e-11",
    "-9.506141440605205e-11",
    "-5.861161176262559e-11",
    "2.0960130885920167e-11",
    "-3.3568025245422004e-09",
    "3.1739136672402884e-12",
    "3.0480079838909735e-12",
    "-2.9988295494483e-11",
    "2.2307876280044434e-12",
    "8.67132074538162e-12",
    "-9.124091761069849e-10",
    "0.0001696228726905857",
    "0.00016962250996909454",
    "0.00016963267786193734",
    "-4.8535576892088144e-11",
    "-2.6900889849104e-11",
    "-4.061997627628446e-11",
    "4.129048901769787e-13",
    "3.752968048361639e-11",
    "1.1877589485466185e-10",
    "0.00016962247076574255",
    "0.00016962243140232478",
    "0.00016962278947896858",
    "0.0001696268465033795",
    "-9.550624278833812e-12",
    "1.0267493038011076e-11",
    "-2.6526529219046245e-11",
    "-7.0008579645617305e-12",
    "-3.1855009982404126e-11",
    "-2.1574078545201045e-10",
    "4.745671395070509e-12",
    "-2.7907716355392863e-12",
    "1.0206142219886902e-11",
    "1.261342285520378e-11",
    "2.838183073980735e-11",
    "-3.1559194896282065e-11",
    "0.00016962242259101266",
    "0.00016962243660400937",
    "0.00016962585900731527",
    "0.00016962577183401425",
    "-3.185846553776916e-12",
    "2.9663461080320264e-11",
    "-3.648042291131432e-11",
    "-4.700309393877732e-12",
    "1.4180032971725932e-11",
    "-1.7933993987314729e-09",
    "3.854571806520591e-12",
    "-1.631992284142659e-11",
    "8.353776436474306e-12",
    "8.887463781303082e-11",
    "-2.5883641437826274e-12",
    "-3.324989434671218e-10",
    "0.0001696224331554479",
    "0.00016962255624767783",
    "0.0001696365564863353",
    "0.00016962926443877171",
    "-1.6370946382311415e-12",
    "1.3028179271117596e-11",
    "-2.2326046678285673e-11",
    "-9.705815960776305e-11",
    "3.7877811489002785e-11",
    "-7.0389442541570315e-09",
    "5.295462508841196e-12",
    "2.967714887142664e-11",
    "-2.3519998583009215e-11",
    "7.844550554251046e-11",
    "-2.3809365985553076e-11",
    "1.6764393450371176e-09",
    "0.0001696231053591736",
    "0.00016962248464275423",
    "0.0001696293703800312",
    "-4.270363642453565e-11",
    "-1.8334582248157095e-10",
    "2.4130585732280074e-11",
    "2.7482514225837512e-11",
    "3.6296960019575474e-10",
    "-1.4062655798609428e-11",
    "0.00016962248151921802",
    "0.00016962242087818497",
    "0.00016962270343173124",
    "0.00016962586130616096",
    "-4.770690478855584e-12",
    "8.321852001797603e-13",
    "-6.654414656578663e-11",
    "1.6067238101834517e-13",
    "4.327413944583742e-12",
    "-6.57935002194905e-11",
    "6.668715771540461e-12",
    "-6.074937836450911e-13",
    "4.301873979775169e-11",
    "7.527386397634145e-12",
    "6.851794862354678e-13",
    "4.631089106297685e-11",
    "0.00016962242444724083",
    "0.00016962242427869887",
    "0.0001696246445537986",
    "0.00016962458865258794",
    "1.428698964682766e-13",
    "8.929927100231426e-12",
    "-3.576975539556823e-11",
    "1.5393182157108746e-11",
    "-9.484843183079736e-12",
    "-6.644443119278499e-10",
    "3.7343766457405976e-12",
    "6.2882846144174464e-12",
    "1.7975735171183592e-12",
    "3.192738923237552e-11",
    "-4.6615187888188714e-12",
    "3.646721113253581e-10",
    "0.0001696224350086343",
    "0.00016962252500179125",
    "0.00016963279634236056",
    "0.00016962620230718197",
    "1.4597541417823442e-12",
    "-3.615447372752913e-11",
    "8.76147076538294e-12",
    "-2.0645918797779114e-11",
    "-9.32319340355262e-12",
    "-2.396601955976253e-09",
    "4.209265197186061e-12",
    "2.3904702595367886e-11",
    "-4.6542055144521396e-11",
    "5.31580157190949e-11",
    "-1.8079217982485677e-11",
    "2.3820907500571187e-09",
    "0.00017044112667863976",
    "0.00016963127204570086",
    "0.0001723222114399981",
    "6.2428808463771525e-09",
    "8.06693838356139e-07",
    "1.3282992250585087e-07",
    "-8.319670626318627e-08",
    "-1.2367987600898527e-06",
    "7.181105624475372e-08",
    "0.00016962318910352915",
    "0.00016962257159374184",
    "0.0001696231909604156",
    "0.00016963025084816395",
    "-4.5406400165139595e-11",
    "6.677473225642497e-11",
    "5.386341012163397e-10",
    "-1.3911664338443584e-11",
    "7.1841078455394e-11",
    "3.1759188213455207e-10",
    "-3.1727906294594646e-11",
    "-1.1131029978956597e-10",
    "-3.9902437429503143e-10",
    "1.5797702801019153e-11",
    "5.806443253385682e-12",
    "8.864632358130531e-11",
    "0.00016962332040356152",
    "0.000169622593725704",
    "0.0001696318510614402",
    "0.0001696437165031607",
    "-1.2448695796689751e-10",
    "1.1026013021822889e-09",
    "2.975573018592729e-10",
    "-5.497815126828604e-11",
    "2.7027957452407366e-10",
    "7.482225952908429e-09",
    "-7.087917067650593e-11",
    "-1.4752490015689754e-09",
    "-2.796893885103883e-09",
    "3.950922142023638e-10",
    "3.206437019594029e-10",
    "-3.729282463818931e-09",
    "0.0001696234443382407",
    "0.00016962302006551922",
    "0.00016964527116235546",
    "0.00016963431392832238",
    "-9.021208935731482e-11",
    "1.892335600064709e-09",
    "5.552300796475779e-10",
    "-8.876885897243697e-11",
    "2.8592389811322463e-10",
    "7.0699881838764435e-09",
    "-4.656072835487474e-11",
    "-1.2393837499317207e-09",
    "-1.8855722335308907e-09",
    "6.211255004410436e-10",
    "3.2627559781130856e-10",
    "-4.469243539574426e-09",
    "0.00016962346302749572",
    "0.00016962258848661173",
    "0.00016962912240974835",
    "-5.735815142476856e-11",
    "-1.4526779595311605e-10",
    "2.1514099566305e-10",
    "-8.561907951424515e-11",
    "-3.279723208731029e-11",
    "8.6446316953644e-11",
    "0.00016962257280128887",
    "0.00016962247210419593",
    "0.00016962288454801515",
    "0.00016962642783751073",
    "-1.9280939593038942e-11",
    "1.0189303991272928e-11",
    "-1.2245178104044874e-11",
    "-8.546227364113256e-12",
    "7.749660728308253e-11",
    "5.7069144706013004e-12",
    "-1.057719995721171e-11",
    "-1.8163865681322514e-11",
    "2.6305063557113384e-11",
    "1.4269741589925178e-11",
    "5.3409024160160505e-11",
    "-2.2104379398808118e-10",
    "0.00016962247292410864",
    "0.0001696224771811887",
    "0.00016962552679053417",
    "0.00016962644999873728",
    "-8.895368222376713e-12",
    "6.123550367791117e-11",
    "-6.897865884105657e-11",
    "4.522706655918193e-12",
    "1.0253919469901642e-10",
    "-1.5687247569237882e-10",
    "1.7178598887937931e-12",
    "-4.883048186513716e-11",
    "-1.1352047604646895e-11",
    "4.894628766039491e-11",
    "-2.5772658229484257e-11",
    "-1.3120790883021383e-09",
    "0.0001696224940542912",
    "0.00016962269064430598",
    "0.0001696283676170598",
    "0.00016962667713323756",
    "-1.0683670601100294e-11",
    "5.346745681027181e-11",
    "-2.926495806270055e-11",
    "1.7277109635143543e-11",
    "2.0326399162073555e-10",
    "-8.914946714466814e-10",
    "4.546005543826006e-12",
    "2.402072076599826e-11",
    "-1.408261423508906e-11",
    "1.5860421529924645e-10",
    "7.337642384541923e-11",
    "-1.8707191546336893e-09",
    "0.0001696270051003055",
    "0.00016962260249383772",
    "0.00016963121496330985",
    "-1.1170035714731285e-10",
    "9.057869276447397e-11",
    "4.7382207225580906e-11",
    "-7.791335715702288e-11",
    "-5.161751832894201e-10",
    "2.447695975826505e-11",
    "0.000169622712239511",
    "0.0001696224712044581",
    "0.00016962306174289277",
    "0.00016962741997619826",
    "-1.0905508327499982e-11",
    "1.4419929408127439e-11",
    "-4.172037085117372e-11",
    "-5.9965904865260565e-12",
    "6.218620992339333e-13",
    "9.317536533929508e-11",
    "-1.0139267452314345e-11",
    "-8.194199950217932e-12",
    "-4.030482073615466e-12",
    "8.057466123149149e-12",
    "2.0867719561344319e-13",
    "4.1246606383592075e-12",
    "0.00017458826305640155",
    "0.00017023635013016956",
    "0.008950045055074048",
    "0.00034065267853539187",
    "-4.7316980964990757e-07",
    "0.00017299146058221565",
    "-6.946639479125529e-06",
    "2.3094172367542127e-05",
    "1.0240552117467995e-05",
    "0.00042451038626545865",
    "-1.68060409237942e-06",
    "-0.00011694158819810102",
    "-2.8302357847212675e-05",
    "6.969006735141767e-05",
    "3.457875432882543e-07",
    "-0.0011495555757109986",
    "0.00016962256418337157",
    "0.0001696226776847008",
    "0.00016971237612457306",
    "0.00016962717288394668",
    "-1.923510515180374e-11",
    "1.360921380156586e-09",
    "-6.645861264360413e-11",
    "-7.152366583704734e-10",
    "-1.1945149751369434e-11",
    "1.953372568028285e-09",
    "2.4984093032044293e-14",
    "-8.444910328467285e-10",
    "-1.6651049974257233e-10",
    "3.622163754758664e-10",
    "5.091078417561535e-11",
    "-2.7182443249109557e-09",
    "0.0001696248123716543",
    "0.00016962288034487057",
    "0.00016963644914325587",
    "9.501526784281858e-11",
    "7.028810645668384e-10",
    "5.474582636721006e-10",
    "9.24891072576366e-11",
    "-3.59007119672409e-10",
    "6.434631612480532e-11",
    "0.0001696228537928105",
    "0.00016962258713171813",
    "0.00016962434656745537",
    "0.00016963327914738035",
    "-1.4298043913522702e-11",
    "-8.056866551988534e-11",
    "-1.1373631494697944e-10",
    "6.768424907515277e-11",
    "2.726443124576811e-10",
    "2.7687131950947624e-10",
    "5.883473749589463e-12",
    "-1.9270407275905098e-10",
    "-3.693233283475446e-10",
    "8.69395193658046e-11",
    "2.2690181204844494e-10",
    "3.3659211587574153e-10",
    "0.00029952109804818683",
    "0.00020166596856386736",
    "0.0284945376652787",
    "0.006521449669101924",
    "8.432100986482933e-06",
    "-0.00042519776828110664",
    "0.0007743182576980567",
    "0.0008934236482579403",
    "0.0002841047725002537",
    "0.004303540051672205",
    "-6.396315432394105e-05",
    "-0.0018704466272940414",
    "-0.0004748930619210002",
    "-0.00033078704811848514",
    "0.00035045439778235213",
    "0.012704107501921085",
    "0.00016962280573161928",
    "0.00016962317552724068",
    "0.0001697083287631491",
    "0.00016966234789603758",
    "-3.796425098760845e-11",
    "-2.5230017708994405e-09",
    "1.5286811720345425e-09",
    "3.122513904366396e-09",
    "1.8259717818630993e-09",
    "-3.602520745469672e-09",
    "-1.921017695473852e-10",
    "-2.363497392547502e-09",
    "-1.9824883580887446e-09",
    "-1.9434461781852806e-09",
    "2.2197070635800626e-09",
    "5.042293430321498e-08",
    "0.0018173729582124053",
    "0.0008506958965797408",
    "0.008557112178979651",
    "0.005617370088242378",
    "0.006860287188239267",
    "-0.0007358372108987058",
    "0.0031335864634441115",
    "-2.3757848528249993e-05",
    "0.0011523049429846748",
    "-0.0006763004758899576",
    "0.0004739955696230646",
    "-0.0015614556648522362",
    "0.003041187020308283",
    "0.0006486410632197131",
    "0.00013314624707064758",
    "0.0006544517544804844",
    "0.0018866311911214285",
    "0.0020546579179161074",
    "-0.0021293266946044746",
    "-0.00224240626956221",
    "-0.001285733193918339",
    "-6.229084199545352e-06",
    "0.0034499228476852226",
    "-0.0055645970072991085",
    "-0.00032330666251646165",
    "0.005572715028379441",
    "0.01517808046754766",
    "0.07638793813671532",
    "0.0656584018219396",
    "0.20107535184974518",
    "0.0014452029861944063",
    "-0.005774877148719588",
    "0.015949996705482375",
    "0.007213827527637809",
    "-0.024426062735687322",
    "0.010849502839445612",
    "-0.03236135608835594",
    "-0.028301231542983706",
    "-0.007636744514733253",
    "0.027740849000890997",
    "-0.003134678031711667",
    "-0.0037088855857980853",
    "0.005114412954591323",
    "0.02915118665543442",
    "-0.0197554299472771",
    "0.0015420140123206013",
    "0.02352443882221402",
    "0.03473200452117593",
    "-0.06969358300345771",
    "0.07551218017869181",
    "0.01783786145141483",
    "0.024194899541741106",
    "0.13978957548933402",
    "0.03845298853469003",
    "0.310806169394966",
    "0.0006320582093077486",
    "0.032929825438550366",
    "0.0009168268244080655",
    "0.018281749999368362",
    "-0.01189326219096027",
    "-0.0021277862349388696",
    "-0.008669940375646943",
    "-0.04892181585730424",
    "-0.03387537790551254",
    "0.046896819805315085",
    "-0.020529208933405433",
    "0.013573944627131507",
    "9.373514398031825e-06",
    "0.008013126196347089",
    "0.040428724045328254",
    "2.4343216212192034e-05",
    "0.014972256187729245",
    "0.004685557954285161",
    "-0.1176249949280504",
    "0.09476889892481132",
    "0.007891541392346949",
    "0.01955873115204729",
    "0.11739306793855243",
    "0.016032042565956937",
    "0.37563998143191357",
    "-0.001788736461803108",
    "0.02319964755790347",
    "0.004511047241362599",
    "0.010779757522757687",
    "-0.020724973139690565",
    "0.003808142811887506",
    "0.011403653630447189",
    "-0.00018668773899897722",
    "0.04586911411770615",
    "0.058402034302179134",
    "-0.011183066073177091",
    "0.014522147393855838",
    "-0.0027903447618804022",
    "0.005267988339391992",
    "0.035123567179788207",
    "0.0014088610824785329",
    "-0.008590291561169769",
    "-0.030089984761150254",
    "-0.0892945791210369",
    "0.04496124071615032",
    "0.00016962301540743286",
    "0.00016962251176344187",
    "0.00016962716522268834",
    "-6.149986745401572e-11",
    "-5.1850748708774496e-11",
    "4.4693367452619015e-11",
    "-1.7111268081693037e-11",
    "7.908794264727648e-11",
    "1.299250355443497e-11",
    "0.00016962249224319615",
    "0.00016962243733097417",
    "0.00016962271361287297",
    "0.00016962494771415588",
    "-1.1813129831928979e-11",
    "4.714513090334605e-12",
    "-1.1258388018266303e-11",
    "-7.718642388682061e-12",
    "1.3367947178698638e-11",
    "-5.82364557031032e-11",
    "2.819605668346051e-12",
    "-1.607045819934872e-12",
    "4.477537147093456e-11",
    "5.773836487726819e-12",
    "2.8825407055436784e-12",
    "-5.2989520288809184e-11",
    "0.00016962243612323217",
    "0.00016962243991020136",
    "0.0001696239166437887",
    "0.00016962490905195204",
    "-5.518263133746913e-12",
    "1.1266155029313443e-11",
    "-2.8564429203321018e-11",
    "-1.6626769755629723e-11",
    "2.61161579462262e-11",
    "-5.316926711662542e-10",
    "3.4423999980546796e-12",
    "1.0021502358921257e-12",
    "2.0542765888377335e-11",
    "2.906612477355882e-11",
    "-6.0588726238953616e-12",
    "-3.356194159139297e-10",
    "0.00016962245158785456",
    "0.0001696225761627042",
    "0.00016962627732350247",
    "0.00016962489829220733",
    "-2.699434084304833e-12",
    "-1.0418187326895634e-11",
    "-7.436317657817331e-12",
    "6.6228070090535245e-12",
    "9.592172976283464e-12",
    "-9.782735909142586e-10",
    "8.073042750600499e-12",
    "2.4693623549334556e-11",
    "1.3749470851660135e-11",
    "7.968515525817466e-12",
    "1.4362141981880956e-11",
    "-4.973304747298479e-10",
    "0.00016962356348529088",
    "0.00016962252553613517",
    "0.0001696282893630719",
    "-1.0155995239451089e-10",
    "1.0751584994885284e-10",
    "-6.432945745646684e-11",
    "1.992800702064383e-11",
    "6.185668715665e-11",
    "-3.401427147003201e-11",
    "0.0001696225315116135",
    "0.000169622437889951",
    "0.0001696227910771019",
    "0.00016962539291589946",
    "-8.949823818765838e-12",
    "6.40163582541304e-12",
    "-2.3469419857346967e-11",
    "-7.680489342118952e-12",
    "-2.3980132224376996e-11",
    "-4.9652671720737546e-11",
    "5.85676064271646e-12",
    "8.635243364881588e-12",
    "4.0380977096269925e-11",
    "5.813751108301424e-12",
    "-2.2138042011214806e-11",
    "6.404675949492908e-11",
    "0.0001696224511427905",
    "0.00016962244224827264",
    "0.00016962546078930232",
    "0.00016962480917231637",
    "-4.631295025673006e-12",
    "1.0652787686732826e-11",
    "-2.3427591634500523e-11",
    "-1.3572661274687893e-11",
    "-1.6088069722766156e-11",
    "-8.372862665147598e-10",
    "4.4163640190022134e-12",
    "3.0587179736826454e-11",
    "-1.082111935498105e-11",
    "5.5396223714934925e-11",
    "-2.9249778168258447e-12",
    "-8.68052183924771e-11",
    "0.00016962246652354364",
    "0.0001696225761859547",
    "0.0001696332963436773",
    "0.0001696253325776731",
    "1.1143503421513404e-12",
    "-4.218180767814923e-12",
    "-2.8579228425489064e-11",
    "-1.1721956250295278e-10",
    "-4.9914875202246864e-11",
    "-1.7593391437485387e-09",
    "6.003131854262669e-12",
    "1.6348564152558082e-11",
    "-1.911276836388793e-11",
    "-3.3442889526139405e-11",
    "-2.477100645569411e-11",
    "7.469974467833894e-10",
    "0.0001696233405785229",
    "0.00016962260185377116",
    "0.00016963003988966694",
    "-8.795745852260759e-11",
    "2.023699203621131e-10",
    "-2.4989058357890082e-11",
    "6.072728413089324e-11",
    "4.634706143732702e-11",
    "-5.202779600231648e-11",
    "0.0001696225548862911",
    "0.00016962247330022537",
    "0.00016962306314608887",
    "0.0001696267095354933",
    "-8.255681433797555e-12",
    "-8.935054614829785e-12",
    "-4.0561571773302025e-11",
    "-2.721834924982381e-12",
    "-2.064112208831101e-12",
    "-2.0819226977688725e-10",
    "2.0030282829554513e-11",
    "-5.186072611063517e-12",
    "9.986416709192193e-12",
    "2.3713902752451845e-11",
    "-3.87756029446538e-12",
    "1.8420492251861332e-10",
    "0.0001696224738857597",
    "0.00016962247642026847",
    "0.00016962536831723377",
    "0.00016962590110924168",
    "-8.213594343883189e-13",
    "-3.562398017574748e-11",
    "-1.2819252602433763e-11",
    "1.1784585622744494e-11",
    "-3.083065233121322e-11",
    "-1.0544267270157453e-09",
    "9.281485406824354e-12",
    "-1.3055828387255677e-11",
    "-5.676480502375767e-12",
    "8.452760755632386e-11",
    "-2.3964473397129158e-11",
    "9.53816415354296e-10",
    "0.0001696224988619649",
    "0.00016962267035904217",
    "0.00016963384341259398",
    "0.00016962796171644386",
    "8.636482802026968e-12",
    "-1.890045617096938e-10",
    "5.1406041519025076e-11",
    "-6.224402409212736e-11",
    "1.989207457694025e-11",
    "-3.3191120177664114e-09",
    "1.2962720507931941e-11",
    "-1.1211322489026646e-11",
    "-1.1697862928927806e-10",
    "1.9630167694230826e-11",
    "-2.6865880600527573e-11",
    "3.630948005683577e-09",
    "0.00016962330047511626",
    "0.00016962280366480633",
    "0.00016963174403381126",
    "-1.7378062181944832e-10",
    "1.230547599301011e-10",
    "-3.33629822589674e-10",
    "1.5175174649656062e-12",
    "2.3158115246902566e-10",
    "-4.3068848961106405e-10",
    "0.00016962261399867213",
    "0.00016962258598111728",
    "0.00016962333517593007",
    "0.0001696293711448814",
    "-4.4039937246643325e-11",
    "-1.3214295869028896e-12",
    "6.908351977398117e-11",
    "-5.13065822369002e-11",
    "-1.7791378600665863e-10",
    "-2.7660307480442085e-10",
    "3.207904714172914e-11",
    "9.670756288390798e-13",
    "8.576563503678637e-12",
    "4.769256881902234e-11",
    "-2.553249293483367e-10",
    "4.503593483053999e-10",
    "0.0001696225096802534",
    "0.00016962258279721055",
    "0.000169625484003969",
    "0.0001696294686772435",
    "-1.3117139425825893e-11",
    "1.7607893370068849e-12",
    "-5.818816556194382e-11",
    "-3.976385654201585e-11",
    "-1.8093782142217934e-10",
    "-2.137417896394983e-09",
    "1.1198201443193371e-11",
    "1.7849397745408816e-11",
    "-4.940003735601388e-12",
    "1.6147612834637752e-10",
    "-1.1019108425741839e-10",
    "4.964787090250183e-10",
    "0.00016962254712037415",
    "0.00016962302486909228",
    "0.00016962706904409905",
    "0.00016962855321443732",
    "-7.380782736994991e-12",
    "-2.428142907262376e-11",
    "7.531699731996562e-11",
    "-2.2446806242271525e-10",
    "-3.329540339459931e-10",
    "-1.1055584870391055e-09",
    "4.796681747895362e-11",
    "1.0252359356301538e-11",
    "-9.38235327033624e-11",
    "1.1623491705125516e-10",
    "-3.9314591419336767e-10",
    "1.2209178492035627e-09",
    "0.00016962297034346112",
    "0.00016962248427978874",
    "0.00016962582848213065",
    "-4.4152913429671194e-11",
    "-8.616870218229578e-11",
    "9.227430974881187e-12",
    "-2.712148107248898e-12",
    "9.796075224984394e-11",
    "2.8290646998459753e-11",
    "0.0001696224723613152",
    "0.00016962242015956043",
    "0.00016962269200745974",
    "0.00016962461316933963",
    "-7.310490788391287e-12",
    "3.3431191943964115e-12",
    "-3.2264691480575955e-11",
    "-4.8537720843424244e-12",
    "3.3897212590291374e-12",
    "-5.371103616356854e-11",
    "1.216274710454631e-12",
    "1.855690658026527e-12",
    "4.4890348572644905e-11",
    "4.470795969542869e-12",
    "4.596571855737286e-12",
    "-4.646378835186685e-11",
    "0.00016962242034010628",
    "0.00016962242438716988",
    "0.0001696245024984684",
    "0.00016962412638934037",
    "-2.5951419748317137e-12",
    "9.074944539464773e-12",
    "-1.970125028148874e-11",
    "-6.698646877696051e-12",
    "1.0242468699935215e-11",
    "-5.759837155788458e-10",
    "3.3501133857271586e-12",
    "1.1019834420013608e-11",
    "1.0788436963524375e-11",
    "2.2215169367641824e-11",
    "7.541738730461743e-13",
    "-3.7871705174711133e-10",
    "0.0001696224300622388",
    "0.00016962252252130156",
    "0.0001696274041459915",
    "0.00016962466072497522",
    "-1.3600640999378828e-12",
    "5.9893567420741836e-12",
    "-2.60663817213571e-11",
    "4.1238271762044285e-12",
    "-1.1428163502477609e-11",
    "-1.3050259230345704e-09",
    "3.2121386122084072e-12",
    "5.781576680243017e-12",
    "1.3855787708488146e-11",
    "-1.2960382884329024e-11",
    "1.2895555554169218e-11",
    "-4.801848055186103e-10",
    "0.00016962290212140625",
    "0.00016962252302298503",
    "0.0001696263789417811",
    "-3.975984243948725e-11",
    "-6.847505126042744e-11",
    "4.727685651705935e-11",
    "1.076068048030469e-11",
    "9.512823923318736e-11",
    "5.6608748678649716e-11",
    "0.0001696224803567302",
    "0.00016962243733201814",
    "0.00016962282833049648",
    "0.00016962528527656847",
    "-8.0275275817558e-12",
    "-1.3045728364817423e-12",
    "-5.0730961917967945e-11",
    "-3.432045042514165e-12",
    "3.2245859484726274e-11",
    "-1.3550321578671731e-10",
    "6.0214742704550895e-12",
    "-7.369033926252825e-12",
    "4.364119833547242e-11",
    "1.264382960047879e-11",
    "2.6771143023760636e-11",
    "-7.217712736371736e-11",
    "0.0001696224275150477",
    "0.00016962244119009574",
    "0.00016962422492877127",
    "0.00016962439880045693",
    "-8.521067068523881e-13",
    "-2.909974726546034e-12",
    "-2.225147303606756e-11",
    "5.518441543391541e-12",
    "2.2697294387589178e-11",
    "-5.990009898586349e-10",
    "5.346236577314209e-12",
    "-7.030205599015826e-12",
    "2.5654594057368687e-11",
    "2.535151018505413e-11",
    "-6.993861195377545e-12",
    "2.064222777954124e-11",
    "0.0001696224386286197",
    "0.00016962257162963216",
    "0.0001696269587350901",
    "0.00016962531175927266",
    "-1.0839000468760699e-13",
    "-1.5250445512234726e-11",
    "-1.544109472026939e-11",
    "1.9826254713465053e-11",
    "4.458188899456247e-11",
    "-1.6589576333362568e-09",
    "5.892024729230673e-12",
    "2.1074199949841754e-12",
    "9.92805480583939e-12",
    "1.6539111317554427e-12",
    "3.7288236815283737e-11",
    "1.3551923448196725e-10",
    "0.00016962289439048393",
    "0.00016962258381355004",
    "0.00016962663162155758",
    "-5.997465826883566e-11",
    "-1.0952693862725558e-10",
    "-4.994092802443606e-12",
    "-1.7107866525337055e-11",
    "1.193483001129876e-10",
    "-3.789065579982539e-12",
    "0.00016962249936687562",
    "0.00016962246944487482",
    "0.00016962292921415996",
    "0.00016962607977147196",
    "-1.9291842940383914e-11",
    "2.3228395505971702e-12",
    "-4.008738807472555e-11",
    "-1.3700073946816653e-11",
    "1.336356144841783e-11",
    "-1.6099251253129742e-10",
    "3.4142760572641483e-12",
    "-2.053698062287326e-12",
    "5.4169535891439656e-11",
    "1.3899042667826739e-11",
    "-8.295786899327613e-12",
    "-1.0898497189326967e-10",
    "0.0001696224379461759",
    "0.0001696224754233791",
    "0.00016962438514777256",
    "0.00016962555296117063",
    "-4.783112229620469e-12",
    "5.950095218528377e-12",
    "-4.012294163805336e-11",
    "-2.689390088990006e-11",
    "2.6905188659744776e-11",
    "-9.685861455221596e-10",
    "6.211221037746716e-12",
    "-3.709570766696472e-12",
    "4.0717438805031834e-11",
    "3.580006737852203e-11",
    "-1.1219302027361877e-11",
    "-4.2530921977663336e-10",
    "0.00016962245204817753",
    "0.00016962267092473477",
    "0.0001696254402623215",
    "0.00016962583447390793",
    "-6.651710210113147e-12",
    "1.6447726992093123e-12",
    "-1.3666010488863925e-11",
    "-8.206304027267819e-12",
    "6.556763072989294e-12",
    "-1.1172853499300593e-09",
    "1.0006373445184204e-11",
    "1.1197275765779832e-11",
    "2.89964823224003e-11",
    "2.054538436408258e-11",
    "-1.9624473336433176e-11",
    "-3.0894811151831624e-10",
    "0.0001696232495456398",
    "0.00016962254090387944",
    "0.00016962706962038953",
    "-5.354558397519549e-11",
    "-1.5383156749376365e-11",
    "-4.0072848072860886e-11",
    "6.130541067627047e-11",
    "8.958191427884699e-11",
    "2.5774652385659418e-11",
    "0.00016962251357264673",
    "0.00016962243815066774",
    "0.00016962298020280843",
    "0.00016962586159618862",
    "-3.5548637035171887e-12",
    "-3.089768625431155e-12",
    "-8.467691204286383e-11",
    "1.0305452928203227e-12",
    "-1.3252213654366796e-11",
    "-1.6706491361273254e-10",
    "9.474517060818591e-12",
    "7.319444817952464e-12",
    "3.0212022432923135e-11",
    "1.5594420941794012e-11",
    "6.711935597737789e-12",
    "1.2258076805886487e-10",
    "0.0001696224390951576",
    "0.00016962244485363624",
    "0.00016962799870245084",
    "0.00016962468093492254",
    "5.023954053772157e-13",
    "-4.461640146541158e-11",
    "-1.4268860640505666e-11",
    "5.870539688361917e-11",
    "-3.414432881906407e-11",
    "-1.494275007687356e-09",
    "7.264376434331622e-12",
    "1.7567910372328843e-11",
    "-5.381612929477598e-12",
    "8.73583136584177e-11",
    "-4.5322819324858045e-12",
    "8.927229325705619e-10",
    "0.00016962245035410714",
    "0.00016962256792353868",
    "0.00016965618862969142",
    "0.00016963031867998942",
    "3.973197432206083e-12",
    "-1.5043009200196036e-10",
    "1.6596439121292242e-11",
    "-1.1450216970667027e-10",
    "1.6678905509995275e-11",
    "-9.821343257610101e-09",
    "3.684406119737412e-12",
    "-3.941739744993645e-11",
    "-4.981854375772329e-11",
    "-2.8461373217247006e-11",
    "-2.3224693383021126e-11",
    "8.895577439030979e-09",
    "0.00016962319856031886",
    "0.0001696226203448871",
    "0.00016962758940559136",
    "-8.25781439994503e-11",
    "-6.379381028629793e-11",
    "-1.6670044306421655e-10",
    "2.678370276447227e-11",
    "1.350234356347102e-10",
    "-7.258511323211393e-11",
    "0.00016962254359135243",
    "0.00016962247284767572",
    "0.00016962317304136803",
    "0.00016962717179068134",
    "-1.4030313630534192e-11",
    "1.0959569203514862e-12",
    "-7.871682650540892e-11",
    "-1.55200681499147e-11",
    "-8.095513992249493e-11",
    "-1.9042332902437554e-10",
    "7.196063267491488e-12",
    "2.4892562685661254e-11",
    "3.684064019570801e-11",
    "2.0728176041575858e-11",
    "-7.167688635750534e-11",
    "2.304425235667191e-10",
    "0.00016962245327195054",
    "0.00016962248165901304",
    "0.00016962797927931372",
    "0.00016962574256483798",
    "-1.8242628411410723e-12",
    "-8.982159256636653e-12",
    "-3.271143152532642e-11",
    "-7.546198502256266e-12",
    "-5.323967200535739e-11",
    "-2.175041616781499e-09",
    "8.28852612691265e-12",
    "6.068126924873309e-11",
    "-1.2588971981255449e-11",
    "1.0178555195422915e-10",
    "-2.0078207548908378e-11",
    "3.794874133757579e-11",
    "0.00016962246633867302",
    "0.00016962267777162574",
    "0.00016962875438801826",
    "0.00016962690296396974",
    "-1.0918558747658665e-12",
    "2.3244287330669852e-11",
    "-4.2767101350661686e-11",
    "-1.4579581136095406e-10",
    "-1.4726215390112062e-10",
    "-1.6051634021622364e-09",
    "6.388017364633266e-12",
    "9.93598769504486e-12",
    "-1.1336290590566284e-11",
    "4.5126364045222085e-11",
    "-1.4442946707139264e-10",
    "1.2608313697558338e-09",
    "0.00016962311457078478",
    "0.0001696231483830294",
    "0.00016962480522493144",
    "0.0001696298927372997",
    "-1.1317781494153603e-10",
    "-1.0749336457671115e-10",
    "1.296710431916592e-10",
    "-4.735451420095254e-10",
    "-4.122306646994196e-10",
    "-7.711059014773164e-10",
    "1.740131632123836e-10",
    "-1.4988290890413891e-10",
    "7.389284050067424e-11",
    "5.544172953695336e-10",
    "-5.705582716187927e-10",
    "1.2577339626718654e-09",
    "0.00016962258133058176",
    "0.00016962260488584025",
    "0.0001696269039206767",
    "0.0001696364907721795",
    "-1.6483544308956022e-11",
    "-1.3248270706091134e-10",
    "-1.1918293773199255e-10",
    "4.313440264895961e-11",
    "-3.748449222909544e-10",
    "-3.6087123541781414e-09",
    "4.992195596341054e-11",
    "4.8647200003597163e-11",
    "-1.5478506971146506e-10",
    "3.7864025164961416e-10",
    "-3.159748165027045e-10",
    "3.173331639720971e-09",
    "0.00016962248005332665",
    "0.00016962260432819135",
    "0.00016962948296983402",
    "0.00016963022791057863",
    "1.0267536623065156e-11",
    "-9.14485925694658e-11",
    "-1.697968112901504e-11",
    "9.882595406608433e-11",
    "-2.8361666372806395e-10",
    "-4.179435483391775e-09",
    "2.4110290713298616e-11",
    "9.076753404092477e-12",
    "-1.7846763664839962e-11",
    "3.4501260380507754e-10",
    "-1.6962466198821988e-10",
    "3.3519221703568694e-09",
    "0.0001696224991084649",
    "0.0001696229564444222",
    "0.00016963343975081902",
    "0.00016963743547606614",
    "1.3463513152623865e-11",
    "-1.693937153503131e-10",
    "9.132589975523314e-11",
    "-4.3819741227269423e-10",
    "-1.061875871994729e-11",
    "-6.134701682196889e-09",
    "2.4484623716712576e-11",
    "-9.52870680059227e-12",
    "-1.862122811588315e-10",
    "3.0580121907702466e-10",
    "-6.743601868314531e-10",
    "7.791340423393006e-09",
    "0.00016962336178541487",
    "0.0001696225396559293",
    "0.0001696283525706733",
    "2.355288748149991e-11",
    "-1.0030319761349655e-10",
    "-1.0468641215984015e-10",
    "-5.575472665532786e-11",
    "2.173140804460914e-10",
    "1.648175816456357e-11",
    "0.00016962253447832612",
    "0.00016962244614371127",
    "0.00016962285110694124",
    "0.0001696262165522071",
    "2.5044418027187577e-12",
    "7.275679497621611e-12",
    "-7.198924325365894e-11",
    "-1.638019942687762e-12",
    "-5.837111835345672e-11",
    "-4.7017348498898926e-11",
    "-1.0049273006934899e-11",
    "1.4624424464739935e-11",
    "5.658138865228945e-11",
    "-3.1521067553566105e-12",
    "-2.1244758350929297e-11",
    "-2.1088117878979177e-11",
    "0.00016962245121415672",
    "0.00016962245099096581",
    "0.00016962494187813698",
    "0.0001696249479728554",
    "-1.7939050312879767e-12",
    "1.5416654736330995e-11",
    "-4.662186842988372e-11",
    "6.478651024094847e-12",
    "-4.702249529365641e-11",
    "4.570982921908318e-11",
    "-3.4826430120995096e-12",
    "9.83073143407079e-12",
    "1.195864053620373e-11",
    "-1.6879521968901194e-11",
    "2.4055083862510017e-11",
    "-5.020465322326148e-10",
    "0.00016962246623522108",
    "0.0001696225981543501",
    "0.00016962879841327103",
    "0.00016962567810928546",
    "-4.355662099716709e-12",
    "2.073730126401534e-12",
    "-3.548115256237399e-11",
    "1.7914010646859902e-11",
    "-2.4440040257399096e-11",
    "1.7012734292447232e-10",
    "-2.788574420643299e-12",
    "-1.3057775225147481e-11",
    "-3.140914802535031e-11",
    "1.2045904370335406e-13",
    "1.2361061085853691e-11",
    "-8.955191614021237e-10",
    "0.00016962333268705828",
    "0.00016962254026451512",
    "0.00016962845263587904",
    "1.051339381855941e-25",
    "1.9495617534646086e-24",
    "-6.260333569465162e-11",
    "1.1627890672775329e-24",
    "3.906784476788338e-24",
    "1.7758533286208404e-10",
    "0.0001696225330425749",
    "0.00016962244810612252",
    "0.00016962285565336053",
    "0.00016962629240487677",
    "1.0124777541000363e-26",
    "3.4357253439882606e-11",
    "4.184817541368561e-26",
    "1.9205637695130232e-25",
    "-8.8178431602086e-11",
    "1.3070401136532371e-24",
    "6.939775148842019e-27",
    "3.154496696187574e-12",
    "5.6577131843797775e-25",
    "1.6597343589635249e-25",
    "7.746000810664222e-11",
    "1.840400819970684e-24",
    "0.00016962245092407157",
    "0.0001696224542079233",
    "0.00016962486806772315",
    "0.0001696249241920996",
    "1.1653150068559006e-26",
    "5.273378736320657e-11",
    "1.220675590391871e-25",
    "3.1143843547796064e-25",
    "4.701307562158685e-12",
    "1.3782276705042451e-24",
    "-1.3690648288172296e-25",
    "-1.477348379363926e-11",
    "-2.3688237767533838e-26",
    "-3.1887801810065544e-25",
    "1.0931725503285815e-10",
    "7.168516611528972e-25",
    "0.000169622465176976",
    "0.00016962259860780452",
    "0.0001696285451201183",
    "0.0001696255380787468",
    "-9.622913695694834e-26",
    "-6.813246916531024e-12",
    "-1.4877992096914758e-25",
    "1.1238300532707183e-24",
    "-1.977375252593443e-12",
    "3.07822591973926e-24",
    "1.4166295977329588e-25",
    "5.9476959422457705e-12",
    "-7.234249909724723e-26",
    "1.1072019892798567e-24",
    "6.2151168432401e-11",
    "-1.1368270816123946e-25",
    "0.00016962333268679184",
    "0.00016962254026467485",
    "0.00016962845263584722",
    "2.6045245933940395e-25",
    "1.606208409355488e-24",
    "-1.224917165024803e-10",
    "-5.832789426920079e-25",
    "9.405948822903961e-25",
    "-1.4300873018460036e-10",
    "0.0001696225330426045",
    "0.00016962244810547956",
    "0.00016962285565287017",
    "0.00016962629240479247",
    "4.312509896413041e-27",
    "-1.9910741886302068e-11",
    "8.606277891880005e-26",
    "2.651518261400885e-25",
    "-2.2993104599584696e-11",
    "2.624431531194588e-27",
    "4.63527757756089e-26",
    "2.817694759749844e-11",
    "-1.2058191373141545e-25",
    "-4.1430757312962236e-27",
    "-1.150948979074958e-10",
    "-3.39608648477295e-25",
    "0.00016962245092141837",
    "0.00016962245420958696",
    "0.00016962486806787355",
    "0.00016962492419216654",
    "-1.538699924281205e-26",
    "-1.3572570773979332e-11",
    "2.41744929731135e-25",
    "-4.038684864577173e-25",
    "-9.70220250299902e-11",
    "2.9219840732907013e-24",
    "-3.5707526619691375e-26",
    "5.305557773733452e-11",
    "2.078997240219682e-25",
    "-2.244179062492425e-25",
    "-5.058703634295197e-11",
    "1.2288148185671476e-24",
    "0.00016962246517420438",
    "0.00016962259860801943",
    "0.0001696285451201246",
    "0.00016962553807884728",
    "-2.810477365233539e-26",
    "-1.7442270954367877e-12",
    "8.208197255550024e-26",
    "2.418026160353117e-25",
    "-5.283578137734534e-11",
    "1.4158652011615145e-24",
    "4.1673230491655275e-26",
    "-8.87423438927913e-12",
    "-7.498668005781621e-26",
    "-5.402171040066705e-25",
    "-3.278831771564732e-11",
    "-1.896051536061833e-24",
    "0.00016962336178555967",
    "0.0001696225396560266",
    "0.0001696283525707312",
    "-2.3552835993051942e-11",
    "1.0030304014318207e-10",
    "-1.0468649378462977e-10",
    "5.575468606572963e-11",
    "-2.173134355221086e-10",
    "1.648176064805683e-11",
    "0.00016962253447804634",
    "0.00016962244614293544",
    "0.0001696228511071732",
    "0.00016962621655213569",
    "-2.504306943461719e-12",
    "7.275708266312298e-12",
    "7.198853179521064e-11",
    "1.6380308303421803e-12",
    "-5.837112981598328e-11",
    "4.701745371281461e-11",
    "1.0049094602557181e-11",
    "1.4624449446757237e-11",
    "-5.658214072289839e-11",
    "3.152240163438492e-12",
    "-2.1244727394089366e-11",
    "2.1088106620810653e-11",
    "0.00016962245121879662",
    "0.0001696224509906608",
    "0.00016962494187799387",
    "0.00016962494797284836",
    "1.7938600374492989e-12",
    "1.5416678586769975e-11",
    "4.662144602721574e-11",
    "-6.478621348399128e-12",
    "-4.70223579868694e-11",
    "-4.570986128192584e-11",
    "3.4830318160358516e-12",
    "9.830927839918837e-12",
    "-1.1958670657850582e-11",
    "1.6879417180407694e-11",
    "2.4055153258550683e-11",
    "5.02046504271947e-10",
    "0.00016962246623473238",
    "0.00016962259815494804",
    "0.00016962879841332174",
    "0.00016962567810923596",
    "4.355675743980424e-12",
    "2.073755468204941e-12",
    "3.548112231298402e-11",
    "-1.7913996165297233e-11",
    "-2.443999396528408e-11",
    "-1.7012734359524706e-10",
    "2.7884096361509096e-12",
    "-1.3057769150927153e-11",
    "3.1409132122109237e-11",
    "-1.2037081856590515e-13",
    "1.2361080736279271e-11",
    "8.955192443541604e-10",
    "0.0001696230687136397",
    "0.00016962248482778179",
    "0.00016962927901525897",
    "-1.660064429772954e-11",
    "3.190263950526092e-11",
    "-1.179869435582764e-10",
    "-2.542872366901941e-11",
    "-1.330408933637806e-11",
    "-3.9581116561133225e-11",
    "0.00016962247960927314",
    "0.00016962242140823377",
    "0.00016962270529836116",
    "0.00016962589299099207",
    "-4.221513323251544e-12",
    "-8.742360044658042e-13",
    "-1.3188307320912416e-11",
    "-3.9610328108811265e-12",
    "-3.876282942717672e-11",
    "-7.010223966274772e-11",
    "-2.677034338986954e-12",
    "1.3093503171719552e-11",
    "2.424933257969379e-11",
    "2.1515271454615247e-12",
    "-4.6612458205619237e-11",
    "-6.286673226690885e-11",
    "0.00016962242411967774",
    "0.00016962242487460633",
    "0.00016962454359512678",
    "0.00016962451625901132",
    "-1.7278638206514742e-12",
    "8.072443074397055e-12",
    "-1.8086729092238914e-11",
    "-5.2589367092824834e-12",
    "-4.3831318312352424e-11",
    "-2.88386486030122e-10",
    "-4.697351817922256e-13",
    "1.8383557023901788e-11",
    "8.218655383336871e-12",
    "1.9305834647240988e-11",
    "1.742483243518338e-13",
    "-4.809794883636433e-10",
    "0.00016962243517000953",
    "0.0001696225249342871",
    "0.00016963113329475385",
    "0.00016962560808236884",
    "-2.270474408617785e-12",
    "2.5648341154925173e-11",
    "-5.33845265256359e-11",
    "-2.2039660715624418e-11",
    "-2.336754994368232e-11",
    "-1.7342238652015607e-09",
    "6.643132017782062e-13",
    "-2.2567475036328395e-11",
    "-1.8855755676630792e-12",
    "1.5645127613703824e-11",
    "-7.97385402337563e-13",
    "-1.104077626769943e-09",
    "0.00016962307553341084",
    "0.0001696224848679123",
    "0.0001696293693171687",
    "-3.0859613174946276e-11",
    "1.2483058411185738e-10",
    "-1.003158289848981e-10",
    "8.175528367025273e-13",
    "-2.199602168882502e-10",
    "9.086602123644935e-11",
    "0.00016962247986996695",
    "0.0001696224215218469",
    "0.00016962270403378553",
    "0.0001696258801268099",
    "-5.652390178713576e-12",
    "1.1607738236291913e-11",
    "3.015076298732221e-11",
    "-4.546483479759605e-12",
    "-6.032191917635329e-11",
    "-3.404281882931245e-11",
    "1.8917816722699065e-12",
    "8.056751145055917e-12",
    "-1.6860850188815193e-11",
    "2.5492040694976136e-12",
    "1.2487257179870951e-11",
    "-5.323586126334229e-11",
    "0.00016962242391017934",
    "0.00016962242520930846",
    "0.0001696244612673424",
    "0.00016962441482264756",
    "-1.2718031617281372e-12",
    "2.4264210093744478e-11",
    "7.094357119348766e-13",
    "-1.9316128172045937e-11",
    "-1.8088154981472043e-11",
    "-2.925761715123945e-10",
    "1.183986354362634e-12",
    "5.0474670880451104e-12",
    "8.633649312916945e-13",
    "2.673778126530141e-11",
    "4.145982317243782e-11",
    "-1.609262490404187e-10",
    "0.0001696224346243811",
    "0.00016962252514043743",
    "0.00016963096143198918",
    "0.00016962551977730688",
    "-3.9572720592198303e-13",
    "1.0479242751943406e-11",
    "-2.849012509759663e-11",
    "-4.9940981503807867e-11",
    "-4.8515443714025086e-12",
    "-1.881351194486293e-09",
    "2.285715011662666e-12",
    "-1.0394832363720786e-11",
    "1.6768442138960213e-11",
    "1.8895585518673742e-12",
    "2.723903624162771e-11",
    "-5.626714863540579e-11",
    "0.00016962290753569703",
    "0.00016962245588596526",
    "0.00016963056198266306",
    "-3.8109014234049913e-25",
    "-1.8552384835150138e-24",
    "-1.2632157773211523e-10",
    "-3.663847828203137e-25",
    "-5.654511598568931e-25",
    "2.421942114755623e-11",
    "0.00016962245212462712",
    "0.00016962240840950855",
    "0.00016962262326455108",
    "0.00016962556846527972",
    "-3.594398293601997e-28",
    "3.832904565960771e-12",
    "5.479550420011514e-26",
    "6.979418280708499e-26",
    "-4.567782109066062e-11",
    "-1.5548734261438237e-24",
    "3.1132053872919465e-27",
    "8.310131372726689e-12",
    "-1.1322442777394356e-25",
    "-5.203423676173775e-27",
    "-1.5446758169617726e-11",
    "4.276256630068261e-25",
    "0.00016962241046941513",
    "0.00016962241093789515",
    "0.0001696240584111788",
    "0.00016962403124188798",
    "-1.9993181165948133e-26",
    "1.3334099698307054e-11",
    "2.2994548636415007e-26",
    "-9.939211684298593e-26",
    "-3.0271377194726345e-11",
    "1.2315167016489238e-24",
    "-6.537717419596657e-27",
    "1.3031153100681782e-11",
    "5.991479231055281e-31",
    "-9.726906783891962e-26",
    "1.9261068210734174e-11",
    "1.1807959581455046e-24",
    "0.000169622418237086",
    "0.00016962248689871527",
    "0.0001696317871431371",
    "0.0001696247626079228",
    "2.555331340217047e-26",
    "-6.60629580703221e-12",
    "-2.134028462328127e-25",
    "5.199343674713778e-25",
    "-2.1071079868711878e-11",
    "-2.3548567075303573e-24",
    "4.2298209145326124e-26",
    "-2.4292617405763876e-12",
    "-2.196263259463766e-27",
    "6.040201588437744e-25",
    "1.1250643908562547e-11",
    "-3.767195980938393e-24",
    "0.00016962409349594254",
    "0.0001696227118882674",
    "0.00016962773115362773",
    "1.8362227274858822e-10",
    "-2.4837640000363847e-10",
    "-1.3061335944601194e-10",
    "-6.232923050221942e-12",
    "3.071937265311753e-10",
    "-8.847826560367122e-11",
    "0.00016962270117593808",
    "0.00016962252976591456",
    "0.00016962327412501878",
    "0.00016962673008670374",
    "4.199689858205173e-11",
    "-3.4831830241215315e-11",
    "-1.2608390844995311e-10",
    "2.3996972870276708e-11",
    "-2.946964434462161e-11",
    "1.7699291033735862e-10",
    "-2.056284187611974e-11",
    "4.341126443731891e-11",
    "7.70095770685643e-12",
    "-3.333558300742972e-11",
    "-1.3191716445960803e-10",
    "1.5495352036234343e-10",
    "0.0001696225307065744",
    "0.00016962254561769352",
    "0.00016962614749989577",
    "0.0001696259872460411",
    "8.055472252629532e-12",
    "-4.4685947010141676e-11",
    "-5.358815890575536e-11",
    "4.777502451562285e-11",
    "-9.498165277022788e-11",
    "1.0128372360337958e-09",
    "-1.620525829521106e-11",
    "5.748442551827256e-11",
    "-5.358229006569946e-12",
    "-1.993777416787106e-10",
    "-1.1915495617696316e-10",
    "3.1447251165590817e-10",
    "0.00016962256181067103",
    "0.0001696228084732307",
    "0.000169628488281796",
    "0.00016962680504269145",
    "5.186009965306326e-12",
    "4.82450554706709e-11",
    "1.188679945564364e-10",
    "9.696100965679931e-11",
    "-2.2856155010695005e-11",
    "1.895914526886748e-09",
    "-1.568534418856168e-11",
    "-4.368349499173275e-11",
    "-7.17215542441515e-11",
    "-5.826150367223829e-11",
    "-4.8630440260445144e-11",
    "3.759859726651948e-11",
    "0.00016962410780610728",
    "0.00016962272066054418",
    "0.0001696276565603477",
    "1.1954464420842718e-10",
    "-1.471532586554833e-10",
    "-5.0724746018750007e-11",
    "1.867420111783025e-10",
    "1.1340356650813224e-10",
    "1.728070684969507e-10",
    "0.0001696226988708499",
    "0.00016962252838539677",
    "0.0001696232943914661",
    "0.00016962676368144206",
    "3.826836561679722e-11",
    "7.659454055040645e-11",
    "4.872996543696308e-11",
    "5.1701299893992585e-11",
    "-7.93705411879138e-11",
    "2.2416292092681566e-10",
    "1.9561488666456916e-11",
    "9.700753410068253e-13",
    "-4.8018161397413113e-11",
    "-1.4165473404386366e-11",
    "8.418991630743734e-11",
    "2.371187982809428e-10",
    "0.00016962254116089604",
    "0.0001696225479736291",
    "0.00016962680603835483",
    "0.00016962679748104244",
    "2.931387340197133e-11",
    "1.1378928643429633e-10",
    "2.002321903645506e-10",
    "1.655829091460846e-10",
    "1.322431082369959e-10",
    "9.736692654775834e-10",
    "-5.005064714337932e-12",
    "-1.309141014269505e-10",
    "-2.3790357070042047e-11",
    "-1.7368538185663852e-10",
    "1.7059494853198928e-10",
    "1.8967068054591525e-09",
    "0.0001696225691015649",
    "0.00016962281043725905",
    "0.0001696286354188751",
    "0.00016962706940340692",
    "2.513546408098952e-11",
    "8.990057810718781e-11",
    "2.301192826720533e-10",
    "1.1453519392640435e-10",
    "5.755905227811566e-11",
    "1.7884461295055682e-09",
    "-9.734255750642659e-12",
    "-4.7436350614353134e-11",
    "2.0043449165617004e-11",
    "-2.401672370000938e-11",
    "9.755621046418337e-11",
    "1.1662833252634833e-09",
    "0.00016962307553353842",
    "0.00016962248486779915",
    "0.00016962936931723543",
    "3.0860161124887334e-11",
    "-1.2483052842415678e-10",
    "-1.0031579047311861e-10",
    "-8.173959792761542e-13",
    "2.1996007642466605e-10",
    "9.086606305529612e-11",
    "0.00016962247986982925",
    "0.00016962242152196295",
    "0.0001696227040338104",
    "0.00016962588012683338",
    "5.652790805228644e-12",
    "1.1607716848474457e-11",
    "-3.0151423309147834e-11",
    "4.5465902586973535e-12",
    "-6.032197277930874e-11",
    "3.4042849596163585e-11",
    "-1.8913194152185724e-12",
    "8.05652098387752e-12",
    "1.686099190947794e-11",
    "-2.549001410594893e-12",
    "1.2487239755172667e-11",
    "5.3235932159938977e-11",
    "0.00016962242390999863",
    "0.000169622425209461",
    "0.00016962446126737589",
    "0.00016962441482266843",
    "1.2722708103202525e-12",
    "2.426428212873783e-11",
    "-7.095622671907236e-13",
    "1.9316110877272238e-11",
    "-1.80880467320746e-11",
    "2.9257625598804977e-10",
    "-1.1840408700699902e-12",
    "5.0475182472802e-12",
    "-8.634507838879438e-13",
    "-2.6737758006837835e-11",
    "4.1459889977500486e-11",
    "1.6092619381276283e-10",
    "0.0001696224346244964",
    "0.0001696225251405802",
    "0.00016963096143201827",
    "0.00016962551977740855",
    "3.9592045610946513e-13",
    "1.04792691199398e-11",
    "2.8489801408887317e-11",
    "4.9940944194682275e-11",
    "-4.851608426006176e-12",
    "1.8813511218893462e-09",
    "-2.285655549172036e-12",
    "-1.0394826880014971e-11",
    "-1.6768419819565623e-11",
    "-1.8896086978401976e-12",
    "2.723926297786097e-11",
    "5.626713735608386e-11",
    "0.0001696230687136842",
    "0.00016962248482776235",
    "0.0001696292790155407",
    "1.6600824551526842e-11",
    "-3.1902311732515495e-11",
    "-1.179867746351626e-10",
    "2.5428762139065875e-11",
    "1.3304040130481324e-11",
    "-3.9581115148447026e-11",
    "0.0001696224796100189",
    "0.00016962242140836228",
    "0.00016962270529873776",
    "0.00016962589299097589",
    "4.221038962252983e-12",
    "-8.741544874874105e-13",
    "1.3188051260890412e-11",
    "3.9607457552045154e-12",
    "-3.8762759150928725e-11",
    "7.010224087449335e-11",
    "2.6770003419575594e-12",
    "1.3093347035200923e-11",
    "-2.4249460238634494e-11",
    "-2.1518874377418023e-12",
    "-4.66124269160273e-11",
    "6.286672539057085e-11",
    "0.0001696224241194319",
    "0.000169622424876082",
    "0.00016962454359515947",
    "0.00016962451625917644",
    "1.7281538513602111e-12",
    "8.07240553298237e-12",
    "1.808675751051859e-11",
    "5.259155711578777e-12",
    "-4.3831320156737955e-11",
    "2.8838639242507e-10",
    "4.703568125945913e-13",
    "1.8383542030934068e-11",
    "-8.218350878567272e-12",
    "-1.9306011457106162e-11",
    "1.7417527818605134e-13",
    "4.809793659124769e-10",
    "0.00016962243517038827",
    "0.00016962252493410597",
    "0.0001696311332947619",
    "0.00016962560808246764",
    "2.2706821084322046e-12",
    "2.5648333201860676e-11",
    "5.338426423249589e-11",
    "2.203969195779287e-11",
    "-2.336753890083096e-11",
    "1.7342238083031166e-09",
    "-6.648572540526825e-13",
    "-2.2567443508801057e-11",
    "1.885697170628654e-12",
    "-1.5645129771601796e-11",
    "-7.974869553538564e-13",
    "1.1040776921486443e-09",
    "0.0001696261872317342",
    "0.00016962268384981884",
    "0.00016964958098975117",
    "1.4795826833024593e-25",
    "-9.608765053268287e-24",
    "6.69572917793865e-10",
    "1.6838980026558424e-25",
    "-3.2321588074086757e-25",
    "-1.740161348492402e-10",
    "0.00016962282726400418",
    "0.00016962254519071253",
    "0.0001696229243183221",
    "0.00016963054321468972",
    "-1.072452109262935e-25",
    "-1.1587291671263356e-11",
    "6.6167976766449665e-25",
    "-2.2373669613248245e-25",
    "2.6073264796009165e-10",
    "-2.7821557569206892e-24",
    "1.8254597257704547e-25",
    "2.3314881900982686e-11",
    "1.7665777672123029e-25",
    "-9.00824879192009e-26",
    "-2.2405868063493938e-10",
    "1.2560925930729498e-24",
    "0.00016962264112290005",
    "0.00016962257715125238",
    "0.0001696251985653443",
    "0.00016963811179042433",
    "-8.358054134975913e-26",
    "1.253012758521287e-10",
    "3.196397425318726e-24",
    "7.378879555766817e-25",
    "-3.898932520088766e-12",
    "3.128890808758265e-24",
    "5.919943571218139e-25",
    "1.8125692973472328e-10",
    "9.147518238734401e-25",
    "-5.283209299577346e-25",
    "-8.008160939730057e-10",
    "-4.817242723275831e-24",
    "0.00016962271319084478",
    "0.00016962301267320654",
    "0.00016962957572227324",
    "0.00016963037503616522",
    "2.6575852425496934e-26",
    "-4.451460980748306e-12",
    "2.9708318635589234e-25",
    "2.161758390444516e-24",
    "3.1871881415550826e-10",
    "-1.2961411854639127e-26",
    "8.193049978751115e-27",
    "2.7828409304036357e-10",
    "1.148680528206501e-25",
    "-2.1617388426909685e-24",
    "-2.6694776727483346e-11",
    "-2.6815544033493732e-24",
    "0.00016962382227580621",
    "0.00016962256325154596",
    "0.0001696313184340772",
    "8.686979647748634e-11",
    "4.683064968324373e-10",
    "-1.3468578458285405e-10",
    "-2.664215924106033e-11",
    "-4.6172363236489916e-10",
    "-2.941597577376146e-11",
    "0.00016962260215303644",
    "0.00016962246726881863",
    "0.00016962290231639323",
    "0.00016962675519044754",
    "1.404022540922409e-11",
    "1.279900240838067e-11",
    "1.5895492128028705e-11",
    "3.77022681675748e-12",
    "-5.919569072548441e-11",
    "2.4105599527433857e-10",
    "-1.5551301119672693e-11",
    "2.5419484947617493e-11",
    "-5.853439834648394e-11",
    "-5.036372830949161e-12",
    "-6.59687391950457e-11",
    "-6.521365377726068e-11",
    "0.00016962249631413196",
    "0.00016962247091765724",
    "0.00016962581627588685",
    "0.00016962726579275252",
    "1.1636573241380447e-12",
    "1.0492034780401769e-10",
    "1.1054024300520977e-10",
    "5.532166096057658e-11",
    "-6.90968040498571e-11",
    "1.5931232820449736e-09",
    "-3.5269912304281914e-12",
    "8.546672141951108e-11",
    "-7.39348856108509e-11",
    "-5.0031025355042745e-11",
    "-2.769605362332837e-11",
    "-1.0418646037025475e-09",
    "0.00016962252111810025",
    "0.00016962264318062844",
    "0.0001696291100612539",
    "0.00016962627044466078",
    "-1.7867792396204758e-12",
    "1.0995560936848105e-11",
    "6.479134390874495e-12",
    "-6.478049920817218e-11",
    "-1.2311966968351143e-10",
    "1.3207287705538828e-09",
    "-7.902647995192856e-12",
    "3.102010904233478e-11",
    "-8.753275065547166e-11",
    "-5.6080179532507234e-11",
    "1.3390510199950714e-13",
    "-4.4694778151741447e-10",
    "0.00016962427326940404",
    "0.00016962277246580413",
    "0.00016963505926969856",
    "1.7912833421475557e-10",
    "9.271008183683673e-10",
    "3.7088042210909547e-10",
    "4.905846093444394e-11",
    "-2.7674088628421055e-10",
    "-1.9541119114180453e-10",
    "0.00016962271111860467",
    "0.00016962254369664857",
    "0.00016962331559858477",
    "0.0001696331730086701",
    "4.399768486825953e-11",
    "2.43104431567594e-11",
    "4.7542551948190393e-11",
    "4.7041245189360785e-11",
    "1.9410264197355911e-10",
    "4.498081451179508e-10",
    "-1.046450890086243e-11",
    "-3.5263130853280656e-11",
    "-1.3454587382805407e-10",
    "-2.102506555236171e-11",
    "-5.069348623858484e-11",
    "8.923199393839535e-11",
    "0.0001696225354122267",
    "0.00016962256681060244",
    "0.00016962745156854752",
    "0.00016962856586855217",
    "1.0352174091884426e-11",
    "7.147550085278558e-11",
    "7.112241729223128e-11",
    "2.0898605949127864e-10",
    "1.8364483058095847e-10",
    "1.8274403049720778e-09",
    "-1.767260261062624e-11",
    "-8.902994007411457e-11",
    "-4.655229521150893e-11",
    "-2.1785701478572476e-10",
    "-6.105100498592043e-11",
    "1.219901266022322e-09",
    "0.00016962256758412775",
    "0.00016962306119298895",
    "0.00016963981674170548",
    "0.00016964493763348696",
    "4.503483893160306e-11",
    "-3.365910156216859e-11",
    "2.54627689586669e-10",
    "3.5121358874992287e-10",
    "1.5303295658513726e-09",
    "8.331182888989601e-09",
    "-3.9957267190344666e-11",
    "-2.319000562143203e-10",
    "-3.3167087903385604e-10",
    "-9.519028018604124e-10",
    "-1.8779644132613655e-10",
    "1.2030826022863444e-08",
    "0.0005242897964703459",
    "0.004587467190586627",
    "0.003710265107194016",
    "0.007992243256695541",
    "0.03905607663760408",
    "-1.023729023211975e-07",
    "-0.0009861603756546376",
    "8.127594341453097e-08",
    "-0.002264490743524276",
    "5.723955604285877e-07",
    "-0.005754963727095927",
    "-9.378561288814619e-07",
    "-6.425106660708971e-07",
    "0.0018796625849118991",
    "1.78479021729364e-06",
    "-1.91766310442731e-07",
    "-0.0005322002968528264",
    "2.7758845304615264e-07",
    "0.0029434343029946064",
    "-3.796017547430738e-07",
    "-0.0011997864577563682",
    "-2.0739486539577e-06",
    "-6.498886841310256e-07",
    "-0.01158230311818472",
    "2.446807253206668e-06",
    "0.002249391763087953",
    "0.007024646842180305",
    "0.0194864527845536",
    "0.0259210118698127",
    "0.14969923194435017",
    "-6.3761146127477566e-12",
    "-0.0062206274261553075",
    "-5.171946903911818e-12",
    "-0.005485549866828011",
    "2.0224952914122e-11",
    "0.009211439065884687",
    "8.078650053567865e-12",
    "1.872076057695955e-11",
    "0.023268611204526262",
    "8.982088701760581e-12",
    "2.4306910764227994e-12",
    "-8.64479495841333e-05",
    "1.2171845379375685e-11",
    "-0.006425665424704495",
    "6.052367513475778e-12",
    "-0.009574744406493097",
    "1.3392010451538448e-12",
    "-3.638141090341251e-11",
    "0.01282719851472859",
    "1.3082705271666057e-11",
    "0.00408335779067202",
    "0.00016964832172309017",
    "0.030006569123466508",
    "0.00016972488591796264",
    "0.16978620107297432",
    "-4.475633677749403e-16",
    "-0.010211605126095877",
    "-8.535509911015895e-16",
    "-0.0021512242820927933",
    "1.4909877173258848e-15",
    "4.8635364660880446e-08",
    "8.775840134902909e-16",
    "2.8336826378296853e-15",
    "0.02129594660080368",
    "1.8560066213769707e-15",
    "3.335687339327469e-16",
    "0.0015351374601538185",
    "5.884913812600646e-16",
    "-0.00949777595024812",
    "7.490618287444762e-16",
    "2.5153734095637804e-09",
    "1.6760525059619252e-15",
    "-1.2946847207092162e-15",
    "0.025624867261108915",
    "3.099023445864415e-15",
    "0.0020093686652229853",
    "0.0001696362029879034",
    "0.003379100586750557",
    "0.00016964616949001837",
    "0.06922619349624433",
    "-4.435137989679992e-17",
    "-0.0021787954693065496",
    "-4.387499587466945e-17",
    "0.007682628194288943",
    "6.56669661998207e-17",
    "1.2022145787766647e-08",
    "-2.859555548421433e-16",
    "4.941638393853077e-17",
    "-0.013921583236937471",
    "-1.6371258306101998e-16",
    "2.2473168851408933e-17",
    "0.0010758589097336234",
    "-4.350987618586895e-18",
    "-0.008247648857058377",
    "6.786854341519318e-19",
    "6.0616033750517315e-09",
    "1.0498274836613684e-16",
    "3.081034779909745e-17",
    "0.005274919961946917",
    "2.1486248631441865e-16",
    "0.0001696233493401282",
    "0.000169622506283861",
    "0.0001696280151457187",
    "1.728674340560349e-11",
    "5.928200918725546e-11",
    "-3.898748545498275e-11",
    "-2.5324094252977223e-11",
    "-1.413691941338735e-10",
    "3.782480805038159e-11",
    "0.00016962251175332098",
    "0.00016962243261327512",
    "0.0001696227135110625",
    "0.00016962542346265697",
    "-1.057816089551636e-12",
    "6.774791022482515e-13",
    "1.254701852764534e-11",
    "-2.6114076833579597e-12",
    "-2.0768514938650035e-11",
    "7.285513083841162e-11",
    "-5.622793207142203e-12",
    "1.520343403796725e-11",
    "-1.3670552558667936e-11",
    "-1.9276593711511873e-13",
    "-2.3515302568170322e-11",
    "-3.4288495270206194e-11",
    "0.00016962244077094939",
    "0.00016962243678633334",
    "0.00016962435885576002",
    "0.00016962482498867278",
    "1.618904444187035e-13",
    "2.0605794277501323e-11",
    "1.8269452780370306e-11",
    "5.6284166110736805e-12",
    "-4.05101048419131e-11",
    "2.863254252973558e-10",
    "5.5648960893633964e-14",
    "2.8713953221708636e-11",
    "-2.7097226775854172e-11",
    "3.938929476425929e-12",
    "-2.1469302094724165e-12",
    "-5.243465063890255e-10",
    "0.0001696224544220378",
    "0.00016962257367213643",
    "0.00016962862135384344",
    "0.000169625409674924",
    "-4.702836548475316e-12",
    "-1.878849212146279e-11",
    "-6.213494655667858e-12",
    "1.2336184481905533e-11",
    "-6.3926369778018784e-12",
    "1.2195189898354897e-10",
    "-1.3608784683342475e-12",
    "1.130033730195721e-11",
    "-1.6472628542382548e-11",
    "-1.2801598695774412e-11",
    "1.0388824000814264e-11",
    "-1.4160859281810388e-09",
    "0.0001696235327927305",
    "0.00016962258850688753",
    "0.0001696294108468759",
    "7.259500983620575e-25",
    "1.582093406584738e-24",
    "1.7059980521653148e-10",
    "-9.836411269144172e-26",
    "-3.529765123073872e-24",
    "3.9647405075083754e-11",
    "0.0001696225446468694",
    "0.00016962245747860317",
    "0.00016962284800935175",
    "0.00016962773587443308",
    "-2.5321271486945255e-26",
    "-3.219370074055398e-12",
    "-3.881654441615089e-25",
    "4.491437143766606e-26",
    "6.921391616038598e-11",
    "-1.6534119386882315e-24",
    "2.3527726550746794e-26",
    "-1.143739368846152e-12",
    "-2.944102788118406e-25",
    "-3.3289259030172594e-25",
    "1.2369114271649506e-12",
    "1.3613625220566367e-24",
    "0.00016962245334680958",
    "0.00016962246538708892",
    "0.00016962483092314474",
    "0.0001696250849446135",
    "3.4436117301851373e-26",
    "6.7111789985837964e-12",
    "7.728954198542407e-26",
    "1.0763537796208293e-25",
    "6.503337173705467e-13",
    "-1.8226245373931501e-25",
    "-2.9944899828222486e-26",
    "-2.6831347731515415e-11",
    "2.0161482844003474e-25",
    "-9.385152257185768e-26",
    "-1.9380581359666507e-11",
    "9.443915025181482e-26",
    "0.00016962246542253482",
    "0.0001696227458135519",
    "0.00016962929967074763",
    "0.0001696281201633415",
    "-5.578247854026122e-26",
    "-1.0911230009446269e-11",
    "-6.445222676339301e-26",
    "-1.310867297640965e-24",
    "4.3604494090240784e-10",
    "-6.3687533895704774e-24",
    "-5.338184129370147e-26",
    "-9.732186842482024e-12",
    "1.5649349396346368e-25",
    "5.5750119458240295e-25",
    "4.7328957436355853e-11",
    "-3.232443861361846e-24",
    "0.00016962427326944394",
    "0.00016962277246578795",
    "0.0001696350592696658",
    "-1.7912821113691833e-10",
    "-9.271008163634397e-10",
    "3.7088041644657206e-10",
    "-4.905820713198882e-11",
    "2.7674029862519104e-10",
    "-1.9541131159582467e-10",
    "0.00016962271111885472",
    "0.00016962254369672474",
    "0.0001696233155986004",
    "0.0001696331730086738",
    "-4.399744951712152e-11",
    "2.431044512069817e-11",
    "-4.754232839583379e-11",
    "-4.704127767217227e-11",
    "1.9410263721220977e-10",
    "-4.4980822215546295e-10",
    "1.0464658224492155e-11",
    "-3.5263593152037415e-11",
    "1.345458772160715e-10",
    "2.1024932741124127e-11",
    "-5.069346687129173e-11",
    "-8.923197186246211e-11",
    "0.0001696225354123089",
    "0.0001696225668106768",
    "0.0001696274515687353",
    "0.0001696285658685811",
    "-1.035242273706975e-11",
    "7.147577355928953e-11",
    "-7.11220979926532e-11",
    "-2.0898563608696347e-10",
    "1.8364488105902988e-10",
    "-1.8274403255034975e-09",
    "1.76728206706826e-11",
    "-8.902978023679467e-11",
    "4.655215252540622e-11",
    "2.1785710164418012e-10",
    "-6.105102306211819e-11",
    "-1.2199013778345897e-09",
    "0.0001696225675840843",
    "0.000169623061192849",
    "0.00016963981674163474",
    "0.00016964493763349658",
    "-4.503454248629798e-11",
    "-3.365923485653114e-11",
    "-2.54627713851903e-10",
    "-3.512135638448496e-10",
    "1.53032953955724e-09",
    "-8.331182925476676e-09",
    "3.99571473781696e-11",
    "-2.319000462097197e-10",
    "3.3167071389339647e-10",
    "9.519028603950204e-10",
    "-1.8779644038361783e-10",
    "-1.2030825997422743e-08",
    "0.0001696231385132953",
    "0.00016962252157892157",
    "0.00016962692951915872",
    "3.843966228036549e-11",
    "1.4155338439229455e-10",
    "-4.238370155846714e-11",
    "-1.4965329778917657e-11",
    "-1.2248609967656954e-10",
    "2.4506957195704777e-11",
    "0.00016962249645465202",
    "0.0001696224332685268",
    "0.00016962282792317346",
    "0.00016962588267272643",
    "4.7239674450935655e-12",
    "6.463163662115749e-12",
    "1.1891265887859452e-11",
    "1.987638193586514e-12",
    "-4.368523277861223e-11",
    "1.7078784164546232e-10",
    "-5.813645883570355e-12",
    "6.712331775159553e-12",
    "-2.5130428316177504e-11",
    "-1.4784058105900892e-12",
    "3.2821623780762192e-12",
    "-3.967262821426266e-11",
    "0.00016962243098550255",
    "0.0001696224393296363",
    "0.00016962502562896416",
    "0.0001696243723005358",
    "3.940588605758507e-13",
    "1.0833564388515209e-11",
    "9.653754407689144e-12",
    "3.8740643778391913e-11",
    "-1.9623739394356754e-11",
    "6.087905519658888e-10",
    "-2.9723848816417578e-12",
    "-2.2673091162108787e-11",
    "-2.6499812906591015e-11",
    "-1.5209375718238454e-11",
    "2.3930006683940562e-11",
    "-3.24645873100421e-10",
    "0.00016962244137000751",
    "0.0001696225683248204",
    "0.00016962894665003848",
    "0.00016962544561500268",
    "-5.050441361751942e-13",
    "-2.7405803317034287e-12",
    "-1.7161652868108829e-12",
    "-6.158693877074214e-12",
    "2.325165553877179e-11",
    "1.0648140551808272e-09",
    "-3.931731616934888e-12",
    "-4.487916353883742e-11",
    "-4.419791267907357e-11",
    "-2.2076119052189415e-11",
    "1.66705893112978e-11",
    "-3.204375037613342e-10",
    "0.00016962334440027665",
    "0.00016962258877363463",
    "0.00016962870725965897",
    "2.8834041823185096e-11",
    "3.7450536268315325e-11",
    "-1.6360823977938326e-10",
    "-3.6880062049960975e-11",
    "-1.4172419061546475e-10",
    "-2.499989304808514e-11",
    "0.00016962256136888982",
    "0.00016962246834326757",
    "0.00016962320964045396",
    "0.00016962765253307645",
    "-3.682801463086322e-12",
    "3.2471891139366186e-11",
    "4.6690650167594285e-11",
    "-1.591327241343644e-11",
    "-1.3458622884627534e-10",
    "3.202831199838094e-10",
    "-1.1299678288982181e-11",
    "1.3470826900935222e-11",
    "-2.7615974066735584e-11",
    "9.41561021707847e-13",
    "5.75528476365136e-12",
    "-1.4171941527196807e-10",
    "0.00016962246493628673",
    "0.00016962247419903241",
    "0.00016962704269604502",
    "0.00016962569741690216",
    "-1.564096415222812e-12",
    "6.942279386981328e-11",
    "2.084735652483869e-11",
    "-1.8688829259640758e-11",
    "-3.398545637309024e-11",
    "8.828537646084945e-10",
    "-1.3333925981820338e-12",
    "-1.7606181606580494e-11",
    "-6.552855090433494e-11",
    "5.1277543077107256e-11",
    "9.648062349543125e-11",
    "-1.4346249326100946e-09",
    "0.00016962248173223052",
    "0.00016962263070985546",
    "0.00016963094870023706",
    "0.00016962706692900874",
    "-7.2091505709814194e-12",
    "6.319493276490295e-11",
    "-2.6740891478045503e-11",
    "1.0927015620858814e-11",
    "-8.396960296023857e-11",
    "2.3386979769483336e-10",
    "-1.2942618505329386e-12",
    "-4.624868322473413e-11",
    "-5.938364211433455e-11",
    "-6.083543227219657e-11",
    "1.532703069808277e-11",
    "-2.7614368640534662e-09",
    "0.00016962367592890701",
    "0.00016962289013920076",
    "0.00016962429918037421",
    "0.00016963028548687246",
    "-3.0600893831653646e-25",
    "5.409429068788811e-10",
    "-8.871578089296839e-25",
    "6.904933166396055e-25",
    "1.7905632535475498e-10",
    "4.754388282511252e-24",
    "1.1024550993027455e-26",
    "-4.275307953967197e-11",
    "3.761204545444645e-25",
    "9.168024000413864e-26",
    "-1.6720598973581028e-10",
    "2.468707655888562e-25",
    "0.00016962263936099044",
    "0.00016962254364728842",
    "0.0001696251495597736",
    "0.00016964073136950812",
    "-1.3125409422064636e-25",
    "9.993809617127799e-11",
    "9.96112073580525e-25",
    "-5.2004829473118e-25",
    "-2.5682431532539912e-11",
    "-8.807596673458146e-24",
    "1.1074080921019202e-26",
    "-1.743482336203504e-10",
    "-9.10631264938745e-27",
    "-1.5137941096080981e-24",
    "3.9794585514421904e-10",
    "-2.4548415356690527e-24",
    "0.00016962250579521498",
    "0.00016962256497843036",
    "0.00016963161786832253",
    "0.0001696257936442568",
    "-4.2720675662127594e-26",
    "3.683007352497369e-11",
    "1.4293682036170686e-25",
    "3.9287890831564815e-26",
    "7.360262866403573e-11",
    "6.0250863046291606e-24",
    "4.6145395603015026e-26",
    "-4.068153976251057e-10",
    "-5.213656411431603e-26",
    "2.9317062608820777e-26",
    "1.470854036490143e-10",
    "1.5170343200361797e-24",
    "0.00016962250252976302",
    "0.00016962300771595172",
    "0.00016963162838989183",
    "0.0001696361955979459",
    "8.311248381965518e-26",
    "9.422982378791012e-11",
    "6.9301268503940295e-25",
    "1.5644002930505877e-25",
    "1.1931218909304904e-09",
    "7.655708828862143e-24",
    "-2.4668587495063214e-25",
    "-9.972760270369361e-11",
    "-4.843815213697951e-25",
    "8.592949165739092e-25",
    "1.367174133679371e-10",
    "2.531519480433214e-26",
    "0.00016962319854366484",
    "0.00016962247094154216",
    "0.00016962720815028552",
    "-2.4905388483409364e-25",
    "-1.4784713936739105e-25",
    "-1.0841072355341145e-10",
    "-1.1866028725765508e-25",
    "-1.5868874767151778e-24",
    "3.5975239317309403e-11",
    "0.00016962248927804679",
    "0.00016962241969650213",
    "0.00016962263719498815",
    "0.00016962452033621373",
    "-1.2177542079054823e-26",
    "1.3359214569925599e-12",
    "-6.328674776729796e-26",
    "9.684564829913001e-26",
    "-3.8419687380390264e-11",
    "3.4360221428103607e-25",
    "-9.819565070155049e-27",
    "2.0267248769152835e-11",
    "4.330076121815943e-25",
    "-7.841218848500582e-26",
    "-2.7149530979740203e-11",
    "-4.313940714370916e-25",
    "0.00016962243213862458",
    "0.00016962242202718641",
    "0.00016962387062224925",
    "0.00016962433785160043",
    "4.998537940880236e-26",
    "1.4703165827302654e-11",
    "-7.61851364845764e-26",
    "1.624864406804494e-25",
    "-5.66454008210138e-11",
    "-8.181181290907173e-25",
    "6.10831770138869e-27",
    "5.142147457739806e-11",
    "-6.255104199967787e-26",
    "1.5615591609247558e-25",
    "5.845554646044881e-12",
    "6.111544571127246e-26",
    "0.00016962244521369658",
    "0.00016962251653408156",
    "0.00016962706391920225",
    "0.00016962422732330455",
    "1.3406662924690022e-27",
    "-3.246747413547569e-11",
    "-2.0426783177751995e-26",
    "-7.324315390727805e-25",
    "-6.38417373124048e-11",
    "1.6980015791166698e-25",
    "-1.6346907919931934e-25",
    "2.7420335617908693e-11",
    "-4.648959149375384e-27",
    "1.8436512292785804e-25",
    "5.87171765897829e-12",
    "1.4413677934645882e-24",
    "0.0001696233493401469",
    "0.000169622506283989",
    "0.0001696280151456851",
    "-1.7286926269954637e-11",
    "-5.928209101334802e-11",
    "-3.8987473228106694e-11",
    "2.5324157522680322e-11",
    "1.4136952444962613e-10",
    "3.782485123117873e-11",
    "0.00016962251175321337",
    "0.00016962243261334955",
    "0.00016962271351107552",
    "0.0001696254234626282",
    "1.0578663207761162e-12",
    "6.785104919688037e-13",
    "-1.2547174913814298e-11",
    "2.611340030847098e-12",
    "-2.0768636843907663e-11",
    "-7.285501105534962e-11",
    "5.622636948514652e-12",
    "1.5203297047104272e-11",
    "1.367022844718558e-11",
    "1.9258686884870106e-13",
    "-2.3515339320019142e-11",
    "3.428854747356697e-11",
    "0.00016962244077107483",
    "0.00016962243678618347",
    "0.00016962435885575723",
    "0.00016962482498865245",
    "-1.6218752546513077e-13",
    "2.0605360724748343e-11",
    "-1.8269757386586976e-11",
    "-5.62839972526166e-12",
    "-4.051011202728245e-11",
    "-2.863254206805155e-10",
    "-5.490218849808629e-14",
    "2.8713914738622505e-11",
    "2.709736572793275e-11",
    "-3.938872178243097e-12",
    "-2.1469545001301404e-12",
    "5.243465122600686e-10",
    "0.00016962245442250993",
    "0.00016962257367195998",
    "0.00016962862135384813",
    "0.00016962540967489274",
    "4.702793077216078e-12",
    "-1.8788435723586624e-11",
    "6.213547614021462e-12",
    "-1.2336191161326324e-11",
    "-6.3925814191648125e-12",
    "-1.2195187747002462e-10",
    "1.3608637111280723e-12",
    "1.1300451715144197e-11",
    "1.6472519379588762e-11",
    "1.2801624076667504e-11",
    "1.0388800151418713e-11",
    "1.416085904607397e-09",
    "0.0001696238222755483",
    "0.0001696225632516228",
    "0.0001696313184340824",
    "-8.686981123226024e-11",
    "-4.683067463480999e-10",
    "-1.3468613208066768e-10",
    "2.6642118735881696e-11",
    "4.617234405624335e-10",
    "-2.9415843590016575e-11",
    "0.00016962260215330006",
    "0.0001696224672675935",
    "0.00016962290231638003",
    "0.00016962675519047705",
    "-1.4039446394200803e-11",
    "1.2798845436041545e-11",
    "-1.5894698661840948e-11",
    "-3.770134413535649e-12",
    "-5.919585130949857e-11",
    "-2.4105598480647944e-10",
    "1.5551398105724174e-11",
    "2.541903305177038e-11",
    "5.85345267597715e-11",
    "5.035845467761959e-12",
    "-6.596873480930698e-11",
    "6.52135466593117e-11",
    "0.00016962249631440082",
    "0.0001696224709145459",
    "0.000169625816275839",
    "0.00016962726579276098",
    "-1.1638407006305344e-12",
    "1.0492063214675683e-10",
    "-1.1054005880237011e-10",
    "-5.532152443799421e-11",
    "-6.909681961389995e-11",
    "-1.5931232578212055e-09",
    "3.526933198608944e-12",
    "8.546724876544627e-11",
    "7.393522384534892e-11",
    "5.003095388002298e-11",
    "-2.7696050344001068e-11",
    "1.0418645794959431e-09",
    "0.00016962252111780047",
    "0.00016962264318062312",
    "0.00016962911006128566",
    "0.00016962627044458261",
    "1.7867822677586615e-12",
    "1.0995473158799189e-11",
    "-6.4790926286736516e-12",
    "6.478042839553497e-11",
    "-1.231196728514155e-10",
    "-1.3207288378815405e-09",
    "7.90235159783912e-12",
    "3.1020117498535425e-11",
    "8.753302230468697e-11",
    "5.608014719727639e-11",
    "1.3391776209091892e-13",
    "4.4694778715162504e-10",
    "0.00016962303617780805",
    "0.00016962247878227603",
    "0.00016962639112617697",
    "1.2987069912555977e-11",
    "7.328573988682738e-11",
    "-1.0373125623790343e-10",
    "4.5987829720043315e-12",
    "-2.9738640808249494e-11",
    "2.6650033056866017e-11",
    "0.00016962247793747808",
    "0.00016962242011740202",
    "0.0001696226978405383",
    "0.00016962472179231656",
    "4.0257681518677006e-12",
    "5.0035896316412504e-12",
    "-4.86211192772381e-12",
    "3.237330361037298e-12",
    "-5.3877693725509386e-11",
    "2.5455545757077736e-11",
    "-3.820165590529655e-13",
    "1.6498635165505342e-11",
    "-6.097474684648813e-12",
    "-9.145637965849982e-13",
    "-1.2903689398972103e-11",
    "4.666152828287334e-12",
    "0.00016962242362819575",
    "0.0001696224234592132",
    "0.00016962420553619326",
    "0.00016962401180410105",
    "9.155411860912891e-14",
    "8.666227968997178e-12",
    "2.4302503345382167e-12",
    "1.701777912922241e-11",
    "-3.996638113833651e-11",
    "1.630052410845716e-10",
    "-1.3537523532528568e-12",
    "2.3574499207937582e-11",
    "1.5705617285065898e-12",
    "-1.4606028856928105e-11",
    "2.712592973801946e-11",
    "1.2534946565056926e-10",
    "0.00016962243451837307",
    "0.00016962251368328704",
    "0.00016962780664462037",
    "0.0001696244249430743",
    "2.092430883453789e-12",
    "-2.1197855574004474e-11",
    "3.821108732476599e-12",
    "-3.051861150523265e-11",
    "-5.448065265981974e-11",
    "5.084284314011574e-10",
    "-1.261494393106101e-12",
    "-1.2016804920736033e-11",
    "-1.4124299310697388e-11",
    "7.094223206739346e-12",
    "5.857105141509679e-12",
    "6.928769604874936e-10",
    "0.00016962319192913972",
    "0.00016962251248668088",
    "0.00016962782168552883",
    "-3.140375201320573e-25",
    "5.419918380425113e-24",
    "-2.1715392293791272e-10",
    "6.674574261986031e-26",
    "-5.601597752616372e-26",
    "5.348411500594658e-12",
    "0.0001696225218243165",
    "0.00016962244017125388",
    "0.00016962285739138851",
    "0.0001696254357302078",
    "9.921353084028329e-27",
    "1.6222916818304502e-11",
    "4.3109056280554324e-27",
    "9.485682156575261e-26",
    "-1.0664922418517062e-10",
    "-4.758021979550697e-25",
    "2.440056884442941e-26",
    "3.013557213377768e-11",
    "-1.5100428009954549e-25",
    "-1.5057796279108512e-25",
    "-2.643217616107062e-11",
    "1.160265243315052e-25",
    "0.00016962244941113395",
    "0.0001696224425492108",
    "0.00016962490774757757",
    "0.0001696246600975408",
    "-3.239124799523244e-27",
    "3.205932189621757e-11",
    "9.357911324306418e-26",
    "-6.85587937631177e-26",
    "-7.165318745946111e-11",
    "-2.861602013500172e-25",
    "4.305217465401123e-26",
    "6.335020198909822e-11",
    "-1.0015771488230377e-25",
    "-1.9238175929257152e-25",
    "5.7089411242708314e-11",
    "-1.1691904576507442e-24",
    "0.00016962246566961596",
    "0.00016962254681039882",
    "0.0001696279743286977",
    "0.00016962470705687542",
    "-1.0242088304260159e-26",
    "1.3039062405855298e-12",
    "5.627033696517662e-25",
    "4.5272086140037735e-25",
    "-1.1829019442530014e-10",
    "3.915134289470626e-24",
    "1.0222624223829504e-25",
    "5.6312615223679255e-12",
    "-2.1999792659426846e-25",
    "6.936697010535588e-26",
    "7.403919811968033e-12",
    "2.0587983571579604e-25",
    "0.00016962334440026006",
    "0.0001696225887741677",
    "0.00016962870725969806",
    "-2.8834146347170212e-11",
    "-3.745037265085239e-11",
    "-1.636083010207822e-10",
    "3.688000191734294e-11",
    "1.417243929913749e-10",
    "-2.4999874904222954e-11",
    "0.0001696225613686023",
    "0.00016962246834217477",
    "0.0001696232096406693",
    "0.00016962765253306173",
    "3.682719073539502e-12",
    "3.247163930889423e-11",
    "-4.6690901590057877e-11",
    "1.59133574218532e-11",
    "-1.34586198925751e-10",
    "-3.202830923760377e-10",
    "1.1299577310197574e-11",
    "1.3470660819444935e-11",
    "2.7616301351033543e-11",
    "-9.41511077241519e-13",
    "5.755293630207086e-12",
    "1.4171931849146994e-10",
    "0.00016962246493561854",
    "0.000169622474200818",
    "0.00016962704269608115",
    "0.00016962569741697613",
    "1.5641416238337884e-12",
    "6.942287772270989e-11",
    "-2.0848011089642813e-11",
    "1.868881875447508e-11",
    "-3.398544300914453e-11",
    "-8.828537990690124e-10",
    "1.3339515056406109e-12",
    "-1.7606428289251338e-11",
    "6.552894628649688e-11",
    "-5.127731996622181e-11",
    "9.64805059319284e-11",
    "1.4346249176531233e-09",
    "0.00016962248173105966",
    "0.00016962263070993396",
    "0.00016963094870025595",
    "0.00016962706692899354",
    "7.2091367448505004e-12",
    "6.319482350578928e-11",
    "2.6740705727558294e-11",
    "-1.0926987088443452e-11",
    "-8.396965223062037e-11",
    "-2.338698533341419e-10",
    "1.2941750710583566e-12",
    "-4.624866216655744e-11",
    "5.938368587294184e-11",
    "6.083537942662581e-11",
    "1.5327056666979626e-11",
    "2.7614368179827247e-09",
    "0.0001696229239901694",
    "0.00016962245809068496",
    "0.00016962557174192381",
    "1.1543554130874591e-26",
    "1.1000748207398446e-25",
    "-5.5322573030884257e-11",
    "7.118293460662124e-26",
    "-4.538443563052886e-25",
    "3.4480300896519537e-11",
    "0.00016962245319815728",
    "0.00016962240868687945",
    "0.00016962261632315126",
    "0.00016962428638300322",
    "2.9956350023587555e-27",
    "1.0233551369501893e-12",
    "1.1368428372574557e-26",
    "2.5742035791548378e-26",
    "-3.086348711595053e-11",
    "2.3540460779588377e-25",
    "1.7861298528101964e-26",
    "1.1059942044847905e-11",
    "4.303550396904026e-27",
    "-3.551802422463287e-26",
    "-6.592099968685903e-12",
    "-4.277005592294348e-25",
    "0.00016962241039307382",
    "0.00016962241183865408",
    "0.0001696237661024705",
    "0.00016962362418046227",
    "3.25266179468044e-26",
    "1.145419302515344e-12",
    "5.967453433242058e-26",
    "-8.221331794619365e-26",
    "-2.91725541448584e-11",
    "2.7669362726506643e-25",
    "-1.8110983347700487e-26",
    "1.0316368423234168e-11",
    "8.567122663671753e-26",
    "-1.0169684584707822e-26",
    "1.491115505718978e-11",
    "6.970104277787976e-25",
    "0.00016962241807222622",
    "0.0001696224912187704",
    "0.00016962703238393561",
    "0.00016962400962286669",
    "1.3674278468475407e-26",
    "-2.3929291600152282e-11",
    "-2.1652151448694206e-26",
    "-4.181066450313794e-25",
    "-1.582098846764604e-11",
    "-8.626047109780665e-25",
    "-8.901772927838599e-26",
    "-1.2275861359235382e-11",
    "6.865720369674688e-26",
    "7.485132841090352e-25",
    "9.979006861386181e-12",
    "-7.292477450305606e-25",
    "0.0001696230361778483",
    "0.00016962247878230912",
    "0.00016962639112630667",
    "-1.2986690926800319e-11",
    "-7.328589301258789e-11",
    "-1.0373114984909904e-10",
    "-4.5986085136626644e-12",
    "2.973820474621156e-11",
    "2.6649981214417986e-11",
    "0.0001696224779372703",
    "0.00016962242011566732",
    "0.0001696226978408938",
    "0.00016962472179233868",
    "-4.025464396922068e-12",
    "5.00323981923792e-12",
    "4.863291529454269e-12",
    "-3.2376214399577585e-12",
    "-5.3877782221111476e-11",
    "-2.545550693430004e-11",
    "3.816726356704987e-13",
    "1.649861711221765e-11",
    "6.09777611691757e-12",
    "9.145930983636518e-13",
    "-1.2903693602135971e-11",
    "-4.66602423843149e-12",
    "0.00016962242362803244",
    "0.00016962242345917628",
    "0.00016962420553624376",
    "0.00016962401180398078",
    "-9.1298488154116e-14",
    "8.666180221598346e-12",
    "-2.4292289238855203e-12",
    "-1.701749585998216e-11",
    "-3.99664635138393e-11",
    "-1.6300525974756073e-10",
    "1.353411669572062e-12",
    "2.3574592925384565e-11",
    "-1.5706932667528832e-12",
    "1.460595167844349e-11",
    "2.7125908866387e-11",
    "-1.2534939855406624e-10",
    "0.00016962243451983073",
    "0.00016962251368343538",
    "0.00016962780664463568",
    "0.00016962442494308056",
    "-2.0921396222439903e-12",
    "-2.119786633450293e-11",
    "-3.821056102810944e-12",
    "3.0518562629815246e-11",
    "-5.4480666651846924e-11",
    "-5.084284265045786e-10",
    "1.2614253185127881e-12",
    "-1.2016790355011953e-11",
    "1.4124104269967965e-11",
    "-7.094193280700271e-12",
    "5.8571485324605236e-12",
    "-6.928769532141662e-10",
    "0.00016962313851367632",
    "0.0001696225215787777",
    "0.00016962692951898777",
    "-3.844014915362896e-11",
    "-1.4155355375080837e-10",
    "-4.238378536010877e-11",
    "1.4965031876521395e-11",
    "1.2248601511594434e-10",
    "2.450687687687507e-11",
    "0.00016962249645420793",
    "0.00016962243326857181",
    "0.00016962282792271343",
    "0.00016962588267274738",
    "-4.723923274649088e-12",
    "6.462998569848046e-12",
    "-1.1892070413941443e-11",
    "-1.9876324680398066e-12",
    "-4.3685180028503044e-11",
    "-1.707879388145335e-10",
    "5.813236050256094e-12",
    "6.712051345189526e-12",
    "2.513053146849161e-11",
    "1.4778574594548354e-12",
    "3.2821662765615726e-12",
    "3.967272112831474e-11",
    "0.0001696224309906395",
    "0.00016962243932936696",
    "0.0001696250256288722",
    "0.0001696243723005705",
    "-3.9455621245517313e-13",
    "1.0833288429121408e-11",
    "-9.653942480527637e-12",
    "-3.874059525683279e-11",
    "-1.962373671318971e-11",
    "-6.087904920487242e-10",
    "2.9715048146644392e-12",
    "-2.2672889379243972e-11",
    "2.6500428024973504e-11",
    "1.5209430834712485e-11",
    "2.392986061887615e-11",
    "3.2464590982114643e-10",
    "0.00016962244137024894",
    "0.00016962256832457457",
    "0.00016962894665002932",
    "0.00016962544561493294",
    "5.05269061559686e-13",
    "-2.7405190048666658e-12",
    "1.7160885853060329e-12",
    "6.158707762719258e-12",
    "2.3251593816101086e-11",
    "-1.0648141761826136e-09",
    "3.9318676286782696e-12",
    "-4.487900106409284e-11",
    "4.419760378142718e-11",
    "2.2076120636333575e-11",
    "1.6670579476239483e-11",
    "3.204375284277891e-10",
    "0.00016962292132241506",
    "0.00016962248690830024",
    "0.00016962580277553625",
    "4.128059542220722e-25",
    "-1.3888448078405047e-25",
    "-1.0477086873928887e-10",
    "1.2137896943566317e-25",
    "1.4432774802447561e-24",
    "2.1809893519355238e-11",
    "0.00016962246792766024",
    "0.00016962242054484612",
    "0.00016962279443200434",
    "0.00016962498245494696",
    "6.440344218366408e-27",
    "9.560212697267574e-12",
    "-3.995726283604389e-26",
    "1.7271017476140612e-25",
    "-7.351228726419988e-11",
    "-5.120911415664186e-25",
    "-1.8851952177968568e-26",
    "1.2793650050134448e-11",
    "-3.8837380949878244e-26",
    "-1.4820253617039643e-25",
    "5.129428105785032e-12",
    "1.9017332115062925e-25",
    "0.00016962241770875823",
    "0.00016962242477399302",
    "0.0001696246727277649",
    "0.00016962375916063687",
    "1.66005826801074e-26",
    "2.344698882428947e-12",
    "2.465956999428491e-26",
    "-1.7726496132321516e-25",
    "-3.28790794772369e-11",
    "8.570610472282432e-25",
    "-1.6987999293472934e-26",
    "-6.612609280168589e-12",
    "1.3775997509442008e-25",
    "-5.1016374721354544e-26",
    "4.3147650025992853e-11",
    "7.4950781141640485e-25",
    "0.00016962242627019194",
    "0.00016962250998084428",
    "0.00016962792692852089",
    "0.0001696243532723491",
    "-4.517407918751191e-26",
    "-3.695740181062307e-12",
    "-1.3401262090231344e-25",
    "1.6379966857224861e-25",
    "-3.830120354414932e-11",
    "5.538807410472016e-24",
    "-1.6024695904663282e-26",
    "-3.7831890222966094e-11",
    "-1.4202929123191422e-25",
    "1.3833684592028624e-25",
    "1.2684598881420186e-11",
    "4.445319843802016e-26",
    "0.0001696253488964904",
    "0.0001696250156726855",
    "0.0001696273645749945",
    "-2.499093771719196e-10",
    "-6.277597123941708e-12",
    "2.750214969671528e-12",
    "0.0",
    "0.0",
    "0.0",
    "0.00016965452583797046",
    "0.00016963879197007294",
    "0.0001696398582706816",
    "0.00016963129706560267",
    "-1.3094893884277945e-08",
    "-9.031020696199821e-09",
    "1.043921168285508e-09",
    "9.756025947761322e-09",
    "-3.769065320269943e-09",
    "-7.611484172690189e-09",
    "1.374251703137481e-08",
    "1.716508048009127e-08",
    "-8.740736239277253e-09",
    "-2.702020062590167e-09",
    "2.6192857913328055e-09",
    "2.6896077464470077e-09",
    "0.00016962820457087268",
    "0.00016962328305979792",
    "0.00016962836121204084",
    "0.00016962841046443136",
    "-2.7182869747610577e-10",
    "2.6644155373435324e-10",
    "-7.379025848281918e-10",
    "-3.4634437913784643e-10",
    "-1.4173104811941386e-10",
    "-4.2855214975516105e-11",
    "-1.7317443893056742e-11",
    "2.628156383750677e-10",
    "6.9443537678386e-10",
    "5.846637938254226e-10",
    "5.49202371825381e-11",
    "-1.8248604547535776e-11",
    "0.00016963397247738327",
    "0.0001696281934657827",
    "1.8756768790747425e-10",
    "3.755565874138507e-10",
    "0.0001696232830597665",
    "0.0001696283612120222",
    "0.0001696284104644279",
    "0.00016962820457088064",
    "-3.463443847726458e-10",
    "-1.4173104679065584e-10",
    "-2.7182876827119e-10",
    "-4.285520720178477e-11",
    "2.664415690717753e-10",
    "-7.379025863043248e-10",
    "-5.846636014023091e-10",
    "-5.492023598657854e-11",
    "-1.731725213823237e-11",
    "1.8248608359700355e-11",
    "2.6281551946937044e-10",
    "6.944354743482192e-10",
    "0.00016965452583797046",
    "0.00016963879197007294",
    "0.0001696398582706816",
    "0.00016963129706560267",
    "-1.3094893884277945e-08",
    "-9.031020696199821e-09",
    "1.043921168285508e-09",
    "9.756025947761322e-09",
    "-3.769065320269943e-09",
    "-7.611484172690189e-09",
    "-1.374251703137481e-08",
    "-1.716508048009127e-08",
    "8.740736239277253e-09",
    "2.702020062590167e-09",
    "-2.6192857913328055e-09",
    "-2.6896077464470077e-09",
    "0.00016962359167052674",
    "0.00016962472330113088",
    "0.00016962658383464052",
    "0.00016962807154974577",
    "-3.384622935439937e-11",
    "-4.375589939339734e-11",
    "1.2675078871341796e-11",
    "2.012418364262573e-11",
    "-2.692123690224771e-10",
    "-2.781206749136618e-10",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.00016962515357956556",
    "0.00016963818939401225",
    "0.00016962970043859588",
    "0.00016962817368210034",
    "-1.1411963718908133e-10",
    "1.3019961500387558e-09",
    "-4.974415375022811e-10",
    "-2.698623556334042e-10",
    "6.409504357810509e-10",
    "-1.418632474571879e-09",
    "5.2373105802190805e-09",
    "4.5764650860651766e-10",
    "1.592309019760134e-10",
    "-3.92581856048912e-09",
    "1.098276233792561e-09",
    "7.104085083305416e-10",
    "0.00016962767198793784",
    "0.00016962275878341153",
    "0.0001696280122571175",
    "0.00016962767822497954",
    "-2.815373552317281e-10",
    "-4.684155356199432e-10",
    "-2.6799481742177185e-10",
    "1.545656526154415e-11",
    "-1.3453197827662695e-10",
    "-7.625320069765717e-12",
    "-9.806854408223738e-11",
    "1.017118651440022e-10",
    "-2.976183487809203e-10",
    "1.52821795888022e-10",
    "-5.7702054129383645e-11",
    "9.133927338043746e-11",
    "0.00016962713159141826",
    "0.0001696288314444847",
    "0.0001696271315914227",
    "0.00016962883144447356",
    "8.236034582048265e-11",
    "-1.69592609809651e-09",
    "-6.463203433515183e-10",
    "-6.463204812239073e-10",
    "-1.3552464388174958e-09",
    "8.236035224355605e-11",
    "-6.365400332326178e-10",
    "3.725260571497417e-09",
    "-6.941615462182564e-11",
    "-6.941684794747436e-11",
    "-1.2583247742114513e-09",
    "6.3654000903637e-10",
    "0.00016962275878338774",
    "0.00016962801225712306",
    "0.00016962767822497954",
    "0.00016962767198794762",
    "1.5456535293727122e-11",
    "-1.3453197581074925e-10",
    "-2.815373514728214e-10",
    "-7.62532003570834e-12",
    "-4.684155192254198e-10",
    "-2.679948040880609e-10",
    "-1.5282179627348705e-10",
    "5.770204922378436e-11",
    "-9.806854959481324e-11",
    "-9.133927346858739e-11",
    "1.0171198125823387e-10",
    "-2.976183581740538e-10",
    "0.00016962515357956556",
    "0.00016963818939401225",
    "0.00016962970043859588",
    "0.00016962817368210034",
    "-1.1411963718908133e-10",
    "1.3019961500387558e-09",
    "-4.974415375022811e-10",
    "-2.698623556334042e-10",
    "6.409504357810509e-10",
    "-1.418632474571879e-09",
    "-5.2373105802190805e-09",
    "-4.5764650860651766e-10",
    "-1.592309019760134e-10",
    "3.92581856048912e-09",
    "-1.098276233792561e-09",
    "-7.104085083305416e-10",
    "0.00016962331968457665",
    "0.00016962455344027516",
    "0.00016962817276922423",
    "0.00016962667044074863",
    "-3.3583055781698354e-10",
    "-1.7165712402443546e-10",
    "1.563201022853438e-11",
    "6.678014867405469e-11",
    "-6.7087608447705745e-12",
    "-3.9159329051893053e-10",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.00016962317530744246",
    "0.00016962875456010733",
    "0.00016963198872373857",
    "0.00016962776142767354",
    "-5.743671956700459e-10",
    "1.387257204080231e-09",
    "-1.4139462015510458e-10",
    "-1.7346855183211342e-09",
    "3.8226444032499576e-10",
    "-2.6536835691901533e-10",
    "1.401137585168873e-09",
    "2.990056810588443e-10",
    "1.3660433017593527e-10",
    "-4.2848274366642475e-09",
    "1.371852965943364e-10",
    "3.707716543308554e-10",
    "0.00016962847622434567",
    "0.00016962266334220657",
    "0.00016962826119658935",
    "0.00016962890756182732",
    "-3.307181388889781e-10",
    "-9.699030772137335e-10",
    "-8.002313406848731e-10",
    "1.4075234012024056e-10",
    "-2.1082472983868823e-10",
    "5.567758880705969e-10",
    "-1.869507802196469e-10",
    "1.993374188618211e-09",
    "1.6927211067353532e-09",
    "9.288438829204327e-12",
    "-1.485447528799709e-10",
    "8.677641541575399e-11",
    "0.0001696293092695691",
    "0.00016963616131527784",
    "0.00016962930926957672",
    "0.00016963616131528258",
    "-1.9533204123729165e-09",
    "-2.163912858621783e-09",
    "-2.71185515277357e-09",
    "-2.7118554062793335e-09",
    "7.732045522424793e-09",
    "-1.9533204489634267e-09",
    "3.4612234092362e-09",
    "-4.051491733860274e-09",
    "3.9797631986375174e-09",
    "3.979762942214415e-09",
    "5.0850064690837e-09",
    "-3.4612234212513478e-09",
    "0.00016962266334208273",
    "0.00016962826119658314",
    "0.0001696289075618273",
    "0.00016962847622434103",
    "1.4075234052272713e-10",
    "-2.108247375558812e-10",
    "-3.3071811125283486e-10",
    "5.56775888130788e-10",
    "-9.699030767504646e-10",
    "-8.002313506006636e-10",
    "-9.288372497442649e-12",
    "1.4854474619222886e-10",
    "-1.8695078008522566e-10",
    "-8.677641545333918e-11",
    "1.9933737972436325e-09",
    "1.692721109331437e-09",
    "0.00016962317530744246",
    "0.00016962875456010733",
    "0.00016963198872373857",
    "0.00016962776142767354",
    "-5.743671956700459e-10",
    "1.387257204080231e-09",
    "-1.4139462015510458e-10",
    "-1.7346855183211342e-09",
    "3.8226444032499576e-10",
    "-2.6536835691901533e-10",
    "-1.401137585168873e-09",
    "-2.990056810588443e-10",
    "-1.3660433017593527e-10",
    "4.2848274366642475e-09",
    "-1.371852965943364e-10",
    "-3.707716543308554e-10",
    "0.00016962302318367217",
    "0.00016962442887804747",
    "0.0001696263081962206",
    "0.00016962818853646873",
    "-1.2948877952361333e-12",
    "-1.1891250219535792e-10",
    "1.079641727424269e-11",
    "1.1284592120116302e-11",
    "-1.3851876359575248e-10",
    "-2.8900804306481736e-10",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.00016962305891770452",
    "0.00016964968123401623",
    "0.00016964251882401051",
    "0.00016962831228726772",
    "2.9054437033215816e-09",
    "-2.1529376952010437e-09",
    "2.0619010060757842e-10",
    "-1.9597672891226715e-08",
    "2.944836714126453e-09",
    "-3.0706208289645838e-09",
    "1.5321662534819553e-09",
    "-9.540334108107883e-10",
    "3.1135133626005184e-10",
    "1.4711348399178902e-09",
    "6.67726619787732e-10",
    "-5.969182245332158e-10",
    "0.00016962680645181584",
    "0.00016962282811040715",
    "0.0001696272834554802",
    "0.00016962815889587387",
    "-2.984451975743121e-11",
    "-1.2258396837156566e-09",
    "2.0306878449233433e-10",
    "1.5930245216795042e-11",
    "-2.5056934557975546e-10",
    "-5.6609110623885457e-11",
    "-3.1504603198356707e-10",
    "-7.429502710022531e-11",
    "1.6780444919615046e-10",
    "-8.480419239872779e-11",
    "3.1029251722613267e-10",
    "-4.245253384692454e-11",
    "0.00016963542675738948",
    "0.00016963061624667949",
    "0.0001696354267573867",
    "0.00016963061624668054",
    "-3.6748352630887715e-09",
    "1.3005389547846236e-09",
    "-3.022392280948313e-09",
    "-3.022392029074474e-09",
    "2.223732560952516e-09",
    "-3.674835267559955e-09",
    "-4.458054415245036e-10",
    "-8.000766456020825e-09",
    "1.8038857927954645e-09",
    "1.803885828674542e-09",
    "-9.6595300620628e-10",
    "4.4580544521481783e-10",
    "0.00016962282811028176",
    "0.00016962728345547336",
    "0.0001696281588958878",
    "0.00016962680645180936",
    "1.593024332934447e-11",
    "-2.5056935131581336e-10",
    "-2.9844526168020156e-11",
    "-5.660911094977562e-11",
    "-1.2258397129906357e-09",
    "2.0306879154024206e-10",
    "8.480419169310883e-11",
    "-3.10292465097096e-10",
    "-3.150460043893443e-10",
    "4.245253378449954e-11",
    "-7.429495130389962e-11",
    "1.6780445009423826e-10",
    "0.00016962305891770452",
    "0.00016964968123401623",
    "0.00016964251882401051",
    "0.00016962831228726772",
    "2.9054437033215816e-09",
    "-2.1529376952010437e-09",
    "2.0619010060757842e-10",
    "-1.9597672891226715e-08",
    "2.944836714126453e-09",
    "-3.0706208289645838e-09",
    "-1.5321662534819553e-09",
    "9.540334108107883e-10",
    "-3.1135133626005184e-10",
    "-1.4711348399178902e-09",
    "-6.67726619787732e-10",
    "5.969182245332158e-10",
    "0.00016962337315358395",
    "0.0001696250320447194",
    "0.00016962781793508153",
    "0.00016962727809556683",
    "4.282827029523138e-12",
    "-1.2674987943499683e-10",
    "-1.8691561552824428e-11",
    "-2.380581326064824e-11",
    "-2.7219423688365126e-10",
    "-3.475101452342764e-10",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0001696228017659642",
    "0.00016962836902369193",
    "0.00016962821347653697",
    "0.00016962779957549674",
    "4.5015839357639195e-11",
    "1.7834197151085868e-11",
    "-3.620044748107744e-11",
    "5.283222557462695e-10",
    "2.1480165901107285e-10",
    "2.1889667417867424e-10",
    "1.3757041045731307e-10",
    "1.3385432846813694e-11",
    "6.879298667071954e-11",
    "-5.713879719049026e-10",
    "-3.040695373434069e-11",
    "3.429126478066362e-10",
    "0.0001696273085807766",
    "0.0001696236213802975",
    "0.0001696275291510297",
    "0.00016962759422181755",
    "-5.122355880674759e-10",
    "-3.91465471787524e-10",
    "-3.604182474555175e-10",
    "3.173271458570922e-11",
    "-9.574581956030602e-11",
    "1.527706171888905e-10",
    "6.428812492607332e-11",
    "-3.073560371814359e-10",
    "-6.33150052588223e-11",
    "3.683958864428659e-11",
    "-1.0721966989506039e-10",
    "-6.728837546779828e-11",
    "0.0001696317305133068",
    "0.00016963022178412702",
    "0.00016963173051331504",
    "0.00016963022178413095",
    "-8.130206249354251e-10",
    "-3.656025306184433e-09",
    "9.415608726322698e-10",
    "9.415609435361595e-10",
    "8.158168213871156e-10",
    "-8.130206103922691e-10",
    "-1.8603496037137365e-09",
    "-4.087536845359435e-09",
    "-1.3370006656407533e-09",
    "-1.3370006669168122e-09",
    "3.816472362475958e-09",
    "1.8603496208312006e-09",
    "0.00016962362138035013",
    "0.00016962752915103803",
    "0.00016962759422181167",
    "0.00016962730858077405",
    "3.1732714595219736e-11",
    "-9.574583604436116e-11",
    "-5.12235588067924e-10",
    "1.5277061943596105e-10",
    "-3.9146541598240823e-10",
    "-3.604182545593521e-10",
    "-3.68395889540535e-11",
    "1.0721965604267393e-10",
    "6.428805501394758e-11",
    "6.728838703439312e-11",
    "-3.0735603402915257e-10",
    "-6.331500507878579e-11",
    "0.0001696228017659642",
    "0.00016962836902369193",
    "0.00016962821347653697",
    "0.00016962779957549674",
    "4.5015839357639195e-11",
    "1.7834197151085868e-11",
    "-3.620044748107744e-11",
    "5.283222557462695e-10",
    "2.1480165901107285e-10",
    "2.1889667417867424e-10",
    "-1.3757041045731307e-10",
    "-1.3385432846813694e-11",
    "-6.879298667071954e-11",
    "5.713879719049026e-10",
    "3.040695373434069e-11",
    "-3.429126478066362e-10",
    "0.00016962315046049886",
    "0.0001696225250695771",
    "0.00016962303187679115",
    "0.006290908504455092",
    "0.0001696239440182598",
    "0.00016962444957258237",
    "0.0001696225256541137",
    "0.0001696224808548098",
    "0.00016962262444919252",
    "0.00016962260156866435",
    "0.00016962259316212112",
    "0.0001696245923363228",
    "0.0001696225292070156",
    "0.00016962243520849204",
    "0.00016962242744325968",
    "0.00016962270663866834",
    "0.00016962243130692873",
    "0.00016962243265551636",
    "0.00016962360141789567",
    "0.0001696237840971096",
    "0.00016962463905110828",
    "0.0021203672485056633",
    "0.008172041273555482",
    "0.000169623433285248",
    "0.002120367255570348",
    "0.008172041326507758",
    "0.000169623433285248",
    "0.00016962749381853434",
    "0.0032373999896830982",
    "0.00016962364860268096",
    "0.0001696269594663942",
    "0.0027835552654825917",
    "0.003671470448586327",
    "0.00016962282464120907",
    "0.00016962261071514504",
    "0.0001696229780964032",
    "0.00016962292207851366",
    "0.006235618536222495",
    "0.00016962315271460456",
    "0.00016962326043841705",
    "0.029646881266239187",
    "0.012821897368309982",
    "0.00016962357959563804",
    "0.028222164508476012",
    "0.024155769267389396",
    "0.0026758033243992345",
    "0.0001782769221553548",
    "0.006148070028213978",
    "0.0001696234352791816",
    "0.004444888698875347",
    "0.003183535970020027",
    "0.0001696270996009684",
    "0.0001696225763699457",
    "0.00016962255200999235",
    "0.0016055543529238684",
    "0.00016962308438128572",
    "0.00016962267785788532",
    "0.00016962255541560134",
    "0.00016962241040749463",
    "0.00016962239781491954",
    "0.002703146466038859",
    "0.0062781848671706626",
    "0.009820754234862587",
    "0.004900404514412055",
    "0.00016962255559546855",
    "0.00016962243180014493",
    "0.00016962290564909063",
    "0.00016962256430567597",
    "0.00016962310912358773",
    "0.006133614496043887",
    "0.025085920680767378",
    "0.016507768661686302",
    "0.0001696227668925379",
    "0.000169840445362475",
    "0.027664112757541652",
    "0.00016962360141789567",
    "0.00016962378409710957",
    "0.00016962463905110828",
    "0.00016962282464120905",
    "0.000169622610715145",
    "0.0001696229780964032",
    "0.00016962292207851366",
    "0.006235618574963595",
    "0.00016962315271460456",
    "0.0004545359749748049",
    "0.0001696225184411918",
    "0.0001696224525061139",
    "0.00016962311631850757",
    "0.00016962243772503175",
    "0.00016962242393348215",
    "0.0004545359749245745",
    "0.0001696225184411918",
    "0.0001696224525061139",
    "0.00016962311631850757",
    "0.00016962243772503173",
    "0.00016962242393348215",
    "0.00045453597502101455",
    "0.0001696225184411918",
    "0.0001696224525061139",
    "0.00016962311631850757",
    "0.00016962243772503175",
    "0.00016962242393348215",
    "0.00016962749381853437",
    "0.003237399982040623",
    "0.00016962364860268096",
    "0.0001696269594663942",
    "0.002783555270670032",
    "0.003671470454957132",
    "0.0001696231862854033",
    "0.00016962275785253292",
    "0.0016090908527921686",
    "0.00016962352051844314",
    "0.01665056678486053",
    "0.034348563245357566",
    "0.000169623508787477",
    "0.00016962251750516822",
    "0.00016962245530476386",
    "0.000169623020757323",
    "0.014767218743314114",
    "0.014340097752940775",
    "0.00016962310927485537",
    "0.00016962259376757815",
    "0.00016962246205747436",
    "0.0034489647438224716",
    "0.00016962246613423348",
    "0.00016962243752341027",
    "0.0024945474714762584",
    "0.00016962245860012548",
    "0.00016962241595229368",
    "0.00016962248061168705",
    "0.0001696223899706807",
    "0.00016962238475799824",
    "0.0014145719029417054",
    "0.00016962264995443182",
    "0.0001696224882803626",
    "0.0001696225835476484",
    "0.00016962243001536584",
    "0.0001696224065994603",
    "0.00016962279963964893",
    "0.018648318805893002",
    "0.029695103186202245",
    "0.00016962749381853434",
    "0.00323739998946689",
    "0.00016962364860268096",
    "0.00016962695946639417",
    "0.0027835552499006003",
    "0.00367147044310178",
    "0.00016962292207851366",
    "0.0062356185552768706",
    "0.00016962315271460456",
    "0.00016962282464120907",
    "0.000169622610715145",
    "0.0001696229780964032",
    "0.00016962319033984142",
    "0.002991783616295467",
    "0.00016962300676948006",
    "0.00016962319033984145",
    "0.00299178362748611",
    "0.00016962300676948006",
    "0.00016962289999933344",
    "0.00016962241115853823",
    "0.00016962239951876697",
    "0.00016962289999933344",
    "0.00016962241115853823",
    "0.00016962239951876697",
    "0.00016962341340241512",
    "0.00016962243088421592",
    "0.00016962241032583442",
    "0.00016962260077661793",
    "0.00016962239478528942",
    "0.000169622386818481",
    "0.00016962255889625062",
    "0.00016962239543576112",
    "0.00016962238703339304",
    "0.00016962255889625062",
    "0.00016962239543576112",
    "0.00016962238703339304",
    "0.00016962260077661793",
    "0.00016962239478528942",
    "0.000169622386818481",
    "0.0001696234134024151",
    "0.00016962243088421592",
    "0.00016962241032583442",
    "0.00016962251650450976",
    "0.00016962268572102315",
    "0.00025265093281595283",
    "0.00016962277114165953",
    "0.00016962247266142904",
    "0.00016962253776432024",
    "0.0001696225165045098",
    "0.00016962268572102315",
    "0.0002526509327874961",
    "0.0001696227711416592",
    "0.00016962247266142906",
    "0.00016962253776432027",
    "0.00016962251650450976",
    "0.00016962268572102315",
    "0.0002526509328142016",
    "0.00016962277114165953",
    "0.00016962247266142904",
    "0.00016962253776432024",
    "0.0001696225165045098",
    "0.00016962268572102315",
    "0.0002526509327901068",
    "0.0001696227711416592",
    "0.00016962247266142906",
    "0.00016962253776432027",
    "0.00016962552151740442",
    "0.015284998858494159",
    "0.0035273917768356183",
    "0.00016962552151745549",
    "0.015284998840565191",
    "0.003527391767601858",
    "0.0001696224124355636",
    "0.00016962240943051314",
    "0.00016962247006443393",
    "0.0001696228961441908",
    "0.00016962249910259356",
    "0.000169622592252682",
    "0.0001696224124355636",
    "0.00016962240943051314",
    "0.00016962247006443393",
    "0.00016962289614419368",
    "0.00016962249910259356",
    "0.000169622592252682",
    "0.00016962254251521358",
    "0.00016962406251375822",
    "0.005536709075233404",
    "0.00016962254251521366",
    "0.00016962406251375822",
    "0.005536709078521111",
    "0.004025695890273227",
    "0.019046986724759827",
    "0.002161212019537195",
    "0.00402569587180524",
    "0.019046986550724086",
    "0.002161211995410615",
    "0.0021203672565228483",
    "0.00817204132760986",
    "0.000169623433285248",
    "0.00212036724719405",
    "0.008172041262646508",
    "0.000169623433285248",
    "0.00016962246420803822",
    "0.00016962240262390215",
    "0.0001696224312575039",
    "0.00016962246420803822",
    "0.00016962240262390215",
    "0.0001696224312575039"
  ],
  "status": "RIGOROUS CONVEX-HEXAGON CERTIFICATE ON THE ENTIRE HORIZONTAL EDGE",
  "exact_formula": "x=x0-M^T*(M*M^T)^(-1)*(M*x0); R is minus all geometric terms",
  "kernel_constraints": [
    [
      0,
      0,
      11,
      "r"
    ],
    [
      0,
      0,
      11,
      "i"
    ],
    [
      1,
      0,
      11,
      "r"
    ],
    [
      1,
      0,
      11,
      "i"
    ],
    [
      1,
      0,
      12,
      "r"
    ],
    [
      1,
      0,
      12,
      "i"
    ],
    [
      2,
      0,
      11,
      "r"
    ],
    [
      2,
      0,
      11,
      "i"
    ],
    [
      2,
      0,
      12,
      "r"
    ],
    [
      2,
      0,
      12,
      "i"
    ],
    [
      3,
      0,
      11,
      "r"
    ],
    [
      3,
      0,
      11,
      "i"
    ],
    [
      3,
      0,
      12,
      "r"
    ],
    [
      3,
      0,
      12,
      "i"
    ],
    [
      4,
      0,
      11,
      "r"
    ],
    [
      4,
      0,
      11,
      "i"
    ],
    [
      4,
      0,
      12,
      "r"
    ],
    [
      4,
      0,
      12,
      "i"
    ],
    [
      0,
      3,
      6,
      "r"
    ],
    [
      0,
      3,
      6,
      "i"
    ],
    [
      0,
      11,
      12,
      "r"
    ],
    [
      0,
      11,
      12,
      "i"
    ]
  ],
  "strict_reduced_Gram_margin": "1/100000",
  "maximum_coordinate_correction": "[2.78977940857981651055442468976e-15 +/- 3.15e-45]",
  "residual_reports": [
    {
      "coefficient": 0,
      "character": 0,
      "indices": [
        4,
        7,
        9
      ],
      "positive_LDL_pivots": [
        "[0.3033957490046023816234226 +/- 1.21e-26]",
        "[0.009896547792131021132456151 +/- 1.91e-28]",
        "[0.0001746014873541456179949053 +/- 4.41e-29]"
      ]
    },
    {
      "coefficient": 0,
      "character": 1,
      "indices": [
        8,
        10
      ],
      "positive_LDL_pivots": [
        "[0.3207478422498515860535974 +/- 3.49e-26]",
        "[0.0001617921858432632755859956 +/- 4.73e-29]"
      ]
    },
    {
      "coefficient": 0,
      "character": 2,
      "indices": [
        11
      ],
      "positive_LDL_pivots": [
        "[0.03069518710688937953775541 +/- 3.52e-27]"
      ]
    },
    {
      "coefficient": 0,
      "character": 3,
      "indices": [
        1,
        13
      ],
      "positive_LDL_pivots": [
        "[0.0001597120219008905451103208 +/- 5.87e-30]",
        "[0.0001597038156754351715782930 +/- 4.25e-29]"
      ]
    },
    {
      "coefficient": 0,
      "character": 4,
      "indices": [
        2,
        5,
        14
      ],
      "positive_LDL_pivots": [
        "[0.0001596234786483842505676360 +/- 2.19e-29]",
        "[0.0001596294863421331932197792 +/- 4.47e-29]",
        "[0.0001596596769794908163245372 +/- 1.72e-29]"
      ]
    },
    {
      "coefficient": 0,
      "character": 5,
      "indices": [
        6
      ],
      "positive_LDL_pivots": [
        "[0.0001596537050696442884892870 +/- 3.45e-29]"
      ]
    },
    {
      "coefficient": 1,
      "character": 0,
      "indices": [
        4,
        7,
        9
      ],
      "positive_LDL_pivots": [
        "[0.5421968291328685070251418 +/- 1.33e-27]",
        "[0.1636272381282279066957544 +/- 2.99e-26]",
        "[0.0001842685613178530169993792 +/- 1.80e-29]"
      ]
    },
    {
      "coefficient": 1,
      "character": 1,
      "indices": [
        8,
        10
      ],
      "positive_LDL_pivots": [
        "[0.6674816344290624596318783 +/- 2.53e-27]",
        "[0.09039198322619008786181963 +/- 2.25e-27]"
      ]
    },
    {
      "coefficient": 1,
      "character": 2,
      "indices": [
        11,
        12
      ],
      "positive_LDL_pivots": [
        "[0.08878563697524786612829530 +/- 4.93e-27]",
        "[0.0002056612648923072696027959 +/- 3.99e-29]"
      ]
    },
    {
      "coefficient": 1,
      "character": 3,
      "indices": [
        1,
        13
      ],
      "positive_LDL_pivots": [
        "[0.0001596248390770202508826298 +/- 5.13e-30]",
        "[0.0001597099497667200193954563 +/- 4.22e-29]"
      ]
    },
    {
      "coefficient": 1,
      "character": 4,
      "indices": [
        2,
        5,
        14
      ],
      "positive_LDL_pivots": [
        "[0.0001598482082333412337299789 +/- 3.88e-30]",
        "[0.0001688819814330560414575329 +/- 1.77e-29]",
        "[0.001484950462032127565575088 +/- 3.66e-28]"
      ]
    },
    {
      "coefficient": 1,
      "character": 5,
      "indices": [
        3,
        6
      ],
      "positive_LDL_pivots": [
        "[0.0006431759642350593078594417 +/- 3.08e-29]",
        "[0.008086482019088112446994414 +/- 3.38e-28]"
      ]
    },
    {
      "coefficient": 2,
      "character": 0,
      "indices": [
        4,
        7,
        9
      ],
      "positive_LDL_pivots": [
        "[0.6922816894253904820443753 +/- 4.33e-26]",
        "[0.1748335736833106018157848 +/- 3.01e-26]",
        "[0.0002030804010586757146819707 +/- 1.85e-29]"
      ]
    },
    {
      "coefficient": 2,
      "character": 1,
      "indices": [
        8,
        10
      ],
      "positive_LDL_pivots": [
        "[0.7897178276561902887797108 +/- 1.61e-26]",
        "[0.2226712356212859360396054 +/- 1.25e-26]"
      ]
    },
    {
      "coefficient": 2,
      "character": 2,
      "indices": [
        11,
        12
      ],
      "positive_LDL_pivots": [
        "[0.1112781058195853736139546 +/- 3.31e-26]",
        "[0.008504324680006726876162246 +/- 2.82e-28]"
      ]
    },
    {
      "coefficient": 2,
      "character": 3,
      "indices": [
        1,
        13
      ],
      "positive_LDL_pivots": [
        "[0.0001596233604744588427345955 +/- 2.61e-29]",
        "[0.0001596986094782466440881052 +/- 3.77e-29]"
      ]
    },
    {
      "coefficient": 2,
      "character": 4,
      "indices": [
        2,
        5,
        14
      ],
      "positive_LDL_pivots": [
        "[0.0001596226560286970977159159 +/- 3.13e-29]",
        "[0.0001596237760754449893896135 +/- 8.42e-30]",
        "[0.0001596424220734776596444420 +/- 2.20e-29]"
      ]
    },
    {
      "coefficient": 2,
      "character": 5,
      "indices": [
        3,
        6
      ],
      "positive_LDL_pivots": [
        "[0.07047355480302588846870577 +/- 2.60e-27]",
        "[0.0002895100163879339986079544 +/- 2.17e-29]"
      ]
    },
    {
      "coefficient": 3,
      "character": 0,
      "indices": [
        4,
        7,
        9
      ],
      "positive_LDL_pivots": [
        "[0.7455098236986427578950315 +/- 1.04e-26]",
        "[0.09152689913955070412642984 +/- 3.80e-27]",
        "[0.0002242532736480820093036462 +/- 9.29e-30]"
      ]
    },
    {
      "coefficient": 3,
      "character": 1,
      "indices": [
        8,
        10
      ],
      "positive_LDL_pivots": [
        "[0.6613875356691706315297068 +/- 1.25e-26]",
        "[0.3709030296605140151364993 +/- 2.19e-26]"
      ]
    },
    {
      "coefficient": 3,
      "character": 2,
      "indices": [
        11,
        12
      ],
      "positive_LDL_pivots": [
        "[0.05549253471127689362713154 +/- 2.35e-27]",
        "[0.0001819098007199372172822565 +/- 4.23e-29]"
      ]
    },
    {
      "coefficient": 3,
      "character": 3,
      "indices": [
        1,
        13
      ],
      "positive_LDL_pivots": [
        "[0.0001596230062696809885304524 +/- 3.98e-29]",
        "[0.0001597067892823730590881054 +/- 2.16e-29]"
      ]
    },
    {
      "coefficient": 3,
      "character": 4,
      "indices": [
        2,
        5,
        14
      ],
      "positive_LDL_pivots": [
        "[0.0001596388434440315498523258 +/- 3.09e-29]",
        "[0.0001602820405561677403804005 +/- 3.63e-29]",
        "[0.01984457819011440804804403 +/- 2.40e-27]"
      ]
    },
    {
      "coefficient": 3,
      "character": 5,
      "indices": [
        3,
        6
      ],
      "positive_LDL_pivots": [
        "[0.1614006304917510227019357 +/- 3.41e-26]",
        "[0.01207294690687207218132038 +/- 4.69e-27]"
      ]
    },
    {
      "coefficient": 4,
      "character": 0,
      "indices": [
        4,
        7,
        9
      ],
      "positive_LDL_pivots": [
        "[0.7784300097690918382703028 +/- 3.21e-26]",
        "[0.0004545996974311604822048891 +/- 3.19e-29]",
        "[0.0001600764870053489622315609 +/- 1.73e-29]"
      ]
    },
    {
      "coefficient": 4,
      "character": 1,
      "indices": [
        8,
        10
      ],
      "positive_LDL_pivots": [
        "[0.2554158478391980758312035 +/- 1.87e-28]",
        "[0.0004326293562224727983586011 +/- 2.93e-29]"
      ]
    },
    {
      "coefficient": 4,
      "character": 2,
      "indices": [
        11,
        12
      ],
      "positive_LDL_pivots": [
        "[0.0001597793312899597747522090 +/- 3.60e-29]",
        "[0.0001598136239138137569030225 +/- 1.61e-30]"
      ]
    },
    {
      "coefficient": 4,
      "character": 3,
      "indices": [
        1,
        13
      ],
      "positive_LDL_pivots": [
        "[0.0001596232900689748906221979 +/- 1.48e-29]",
        "[0.0001596972087473790380270268 +/- 2.31e-29]"
      ]
    },
    {
      "coefficient": 4,
      "character": 4,
      "indices": [
        2,
        5,
        14
      ],
      "positive_LDL_pivots": [
        "[0.0001596238860875393954057006 +/- 1.22e-29]",
        "[0.0001596239791089211695095584 +/- 2.78e-29]",
        "[0.0001596616121958671755934221 +/- 1.82e-29]"
      ]
    },
    {
      "coefficient": 4,
      "character": 5,
      "indices": [
        3,
        6
      ],
      "positive_LDL_pivots": [
        "[0.3010823928594299543785272 +/- 2.96e-28]",
        "[0.2776995051808902695764963 +/- 3.48e-26]"
      ]
    }
  ],
  "scope": "For every -1/2 < Re(lambda) <= 1/2 with Im(lambda)=sqrt(3)/2, a convex six-vertex eigenmarking must be regular. At the left endpoint the residual has the prescribed two-triangle face. No positive DS6 realization WITH A CONVEXLY INDEPENDENT EIGENVECTOR exists on any point of the horizontal edge. This is not an exclusion for arbitrary eigenvectors or the full DS6 spectral region."
}


==> anc/small-orders/order6/convex_independence_certificate/proof.txt <==
CONVEXLY INDEPENDENT EIGENVECTORS IN ORDER SIX
A computer-assisted geometric proof, 8 October 2026

THEOREM
Let A be a real 6 by 6 doubly stochastic matrix, Au=lambda u, and suppose
the six coordinates of u are six distinct extreme points of their convex
hull. Then lambda belongs to the regular sixth-root polygon Pi6.
Every point of Pi6 occurs on this class. Take a circulant matrix with a
regular-hexagon eigenvector, as in the opening construction of the paper.
The calculation below treats the hull with six extreme marks. In the
full proof the other hulls are treated in order6/proof.pdf.

1. THE THREE COUPLED POLYGONS

Real eigenvalues are in [-1,1], which is contained in Pi6, so assume
Im(lambda)>0, using conjugation if necessary. Since lambda is not 1,
double stochasticity implies sum(u_i)=0. Reorder the six marks in
counterclockwise order, conjugating A by the same permutation.

For k=1,2,3 define
 P_k = conv{sum(u_i for i in I): |I|=k}.
The extreme points are exactly the six consecutive sums
 v_j^(k)=u_j+u_(j+1)+...+u_(j+k-1), indices modulo six,
in that counterclockwise order.

Proof of this polygon description. A support functional is maximized on
the sum of its k largest vertex values. Those k vertices form a contiguous
arc of a convex polygon: a line separating the k largest values from the
others intersects its boundary in two points. Conversely, every contiguous
block is strictly separated from its complement by a chord joining the
interiors of the two delimiting edges, and hence gives a uniquely exposed
subset sum. The edge between consecutive sums is supported in the direction
normal to the chord u_j--u_(j+k). That chord separates the k-1 intervening
vertices from the other 6-k-1 vertices, with its two endpoints tied.
Thus the cyclic edge order is the claimed order. Each polygon has exactly
six extreme points and contains zero strictly inside it.

Summing any k rows of A gives weights b_j with 0<=b_j<=1 and sum(b_j)=k.
The vertices of this hypersimplex are the indicators of k-element sets
(two fractional entries could be oppositely perturbed, and exactly one
fractional entry is impossible with integer total). It follows that
 lambda P_k is contained in P_k for k=1,2,3.
If A is positive, the weights are all strictly between zero and one,
so every transported subset mark is strictly inside P_k.

Complementation and centring give
 v_(j+3)^(3)=-v_j^(3), and hence P_3=-P_3.
This central symmetry is the additional order-six geometric input.

2. THE TWO SLOPED HEXAGON BOUNDS ARE ELEMENTARY

For a multiplier mu=x+iy of an invariant m-gon with zero inside,
 |y| <= cot(pi/m)*(1-x).
For y>0, write consecutive vertices r_j exp(i theta_j), with angular
gaps delta_j in (0,pi) and sum(delta_j)=2*pi. The oriented edge inequalities
give, with c=(1-x)/y,
 r_j/r_(j+1) <= cos(delta_j)+c*sin(delta_j).
Their product is at least one. The logarithm of the right-hand expression
is concave on its positive interval. Jensen's inequality therefore gives
 cos(2*pi/m)+c*sin(2*pi/m)>=1,
or c>=tan(pi/m). Conjugation supplies the lower half-plane.

Apply this to P1, with m=6, to get y<=sqrt(3)*(1-x).
Because P3=-P3, both lambda and -lambda are multipliers of P3. Apply the
absolute-imaginary-part version to -lambda to get y<=sqrt(3)*(1+x).
The remaining supporting line of the upper half of Pi6 is y<=sqrt(3)/2.

3. THE WHOLE HORIZONTAL EDGE CERTIFICATE

Write rho=exp(pi*i/3), and use Fourier coordinates
 u_j=sum(rho^(j*k)*w_(k-1) for k=1,...,5).
The regular marking is w=e0. Define
 v(w)=(w_i*w_j)_(i<=j), dimension 15,
 m(w)=(w_i*conjugate(w_j))_(i,j), dimension 25.
Their cyclic characters are i+j+2 modulo 6 and i-j modulo 6 respectively.

For k=1,2,3, let a and b be the indicator vectors of the first two
consecutive k-subsets, and c the indicator of any k-subset. The valid
geometric areas are
 H_(a,b;c)(w)=Im(conjugate((b-a)^T u)*((lambda*c-a)^T u)),
and their hull versions replace lambda*c by c. The coefficient matrix is
 F^*[(b-a)(lambda*c-a)^T-conjugate(lambda*c-a)(b-a)^T]F/(2i).
Every named area is nonnegative on a convexly ordered eigenmarking.

Let U_l=diag(rho^(l),...,rho^(5*l)). Replacing w by U_l*w cyclically
relabels the six marks, so preserves validity of every inequality. Let
Av denote the average under the six such relabellings. In the holomorphic
coefficient matrix this keeps exactly the entries with equal characters.

For lambda=x+i*sqrt(3)/2, -1/2<=x<=1/2, the supplied certificate proves
the polynomial identity, for EVERY w,

 0 = v(w)^*R(x)v(w) + m(w)^*Q(x)m(w)
     + sum_j Av[H_j(w)*w^*G_j(x)w]
     + sum_l b_l(x)*Av[H_(l,1)(w)*H_(l,2)(U_(shift_l)*w)].

There are 65 named area forms and 83 products. G_j has degree three,
Q and R degree four, and product weights degree two, all expressed in
the Bernstein basis for s=x+1/2 in [0,1]. Every nonzero reduced Gram
coefficient exceeds (1/100000)I, and every scalar coefficient exceeds
1/100000. Positivity therefore holds on the entire continuous edge.

For every residual coefficient numbered 1 through 4 the kernel is
span(v(e0)). Coefficient zero has kernel
span(v(e0), the coordinate for w0*w3, v(e3)), allowing the two-triangle
degeneration at the left endpoint. At every s>0, the complete residual
has exactly kernel span(v(e0)). Equality of the nonnegative terms in the
identity forces v(w) into this line, and hence w into span(e0).
For example the diagonal coordinates w_i^2 vanish for all i>0.
Thus every nonleft edge eigenmarking is a regular hexagon.

Its transported vertices lie on its edges, since
 lambda=(1/2+x)*rho+(1/2-x)*rho^2.
A positive DS6 matrix cannot realize such a marking, by Section 1.
At the left endpoint |lambda|=1, which also precludes a positive
realization. This proves exclusion of positive realizations on the
whole horizontal edge.

EXACTNESS OF THE CERTIFICATE

The numerical search proposed initial rational coordinates x0 for the
Grams and product weights. Define R to be minus the other terms in the
identity. Its prescribed kernel rows are imposed by a 22 by 4565
algebraic linear map M, and define the corrected coordinates EXACTLY by

 xhat=x0-M^T*(M*M^T)^(-1)*(M*x0).

The inverse is certified by rigorous Arb arithmetic, and the maximum
coordinate correction is less than 2.790e-15. The verifier recomputes
every corrected Gram, every scalar weight, and every residual coefficient
and checks their strict positive LDL pivots after subtracting 1/100000.
R's coefficient identity holds by its definition. The corrected kernel
equations hold by the exact algebraic formula above.

All remaining structurally zero kernel entries are verified symbolically
modulo rho^2-rho+1. At the regular marking, all active areas and all retained
products vanish. At the left endpoint, the extra face is span(e0,e3):
every area multiplier either annihilates this subspace or its area vanishes
identically on it. Every retained product has a factor vanishing on it.
The Q coefficient annihilates its four mixed-monomial coordinates.
These prove the remaining diagonal and off-diagonal residual entries are
exactly zero. The verifier audits that the imposed equations and structural
zeros exhaust all rows and columns of the claimed kernels.

No numerical tolerance is used to turn an approximate identity into a
theorem. Rational decimal strings specify the initial data; the correction
defines exact algebraic quantities in Q(sqrt(3)); rigorous balls certify
their signs. Verification uses no optimization or parameter sampling.

4. THE GLOBAL DEDUCTION

Suppose lambda=x+iy with y>0 is attained with convexly independent marks
but lies outside Pi6. Section 2 gives
 y<=sqrt(3)*(1-|x|).
Since the only other upper supporting line is y<=sqrt(3)/2, necessarily
 y>sqrt(3)/2 and |x|<1/2.
Put r=sqrt(3)/(2*y), so 0<r<1, and define
 B=r*A+(1-r)*J/6.
The matrix B is strictly positive and doubly stochastic. Centring gives
 B*u=r*lambda*u.
This is a positive realization, with the very same convexly independent
marking, of a point in the interior of the horizontal edge, contradicting
Section 3. This proves lambda belongs to Pi6. Conjugation and the real
interval finish all cases.

Conversely, every point of Pi6 is sum(c_k*rho^k) with nonnegative c_k
summing to one. The DS circulant sum(c_k*P^k) realizes that eigenvalue on
u_j=rho^j, which is convexly independent. The conditional region is
therefore EXACTLY Pi6.

5. AN ADDITIONAL RIGIDITY CONSEQUENCE

For -1/2<x<=1/2 on the horizontal edge, every convexly independent
eigenmarking is regular, and every realizing matrix, after simultaneous
relabelling, is
 A=(1/2+x)*P+(1/2-x)*P^2,
where P has row map j -> j+1 modulo six. The edge contacts force each row
to use only columns j+1 and j+2. Column sums force their row weights to
be the same, and the eigenvalue fixes those two weights.

REPRODUCE
Run python verify_order_six.py with the included dependencies, without -O.
The full proof consists of this analytic argument and the supplied exact
certificate data. It is not a proof-assistant formalization.


==> anc/small-orders/order6/convex_independence_certificate/verify_hexagon_edge.py <==
"""Exact algebraic, rigorous-ball verification of the whole hexagon edge.

R is defined as minus the sum of the geometric terms. An exact correction
enforces the required residual kernel rows. Structural zero entries are
verified separately by symbolic polynomial identities. No optimization
occurs on the JSON verification path.
"""

import json
import sys
import time
from itertools import product
from math import comb
from pathlib import Path

from flint import acb, acb_mat, arb, arb_mat, ctx

ctx.prec = 320
HERE = Path(__file__).resolve().parent
n = 6
d = 5
monomials = [(i, j) for i in range(d) for j in range(i, d)]
mi = {p: i for i, p in enumerate(monomials)}
vchars = [(i + j + 2) % n for i, j in monomials]
mchars = [(i - j) % n for i, j in product(range(d), repeat=2)]


def star(A):
    return A.conjugate().transpose()


def basis(size, indices, kind, a, b):
    E = acb_mat(size, size)
    i, j = indices[a], indices[b]
    if kind == "d":
        E[i, i] = 1
    elif kind == "r":
        E[i, j] = 1
        E[j, i] = 1
    else:
        E[i, j] = acb(0, 1)
        E[j, i] = acb(0, -1)
    return E


def coordinates(m):
    return (
        [("d", i, i) for i in range(m)]
        + [("r", i, j) for i in range(m) for j in range(i + 1, m)]
        + [("i", i, j) for i in range(m) for j in range(i + 1, m)]
    )


def raw(z, name):
    k, mode, a, b, c = name
    rho = acb(arb("1/2"), arb(3).sqrt() / 2)
    F = acb_mat([[rho ** (i * j) for j in range(1, n)] for i in range(n)])
    vectors = [[int(i in subset) for i in range(n)] for subset in [a, b, c]]
    e = acb_mat([[vectors[1][i] - vectors[0][i]] for i in range(n)])
    g = acb_mat(
        [
            [(z if mode == "image" else 1) * vectors[2][i] - vectors[0][i]]
            for i in range(n)
        ]
    )
    return star(F) * (e * g.transpose() - g.conjugate() * e.transpose()) * F / acb(0, 2)


def kron(H, G):
    C = acb_mat(len(mi), len(mi))
    hh = [
        (a, b, H[a, b]) for a, b in product(range(d), repeat=2) if not H[a, b].is_zero()
    ]
    gg = [
        (a, b, G[a, b]) for a, b in product(range(d), repeat=2) if not G[a, b].is_zero()
    ]
    for a, b, h in hh:
        for c, e, g in gg:
            i, j = mi[tuple(sorted((a, c)))], mi[tuple(sorted((b, e)))]
            if vchars[i] == vchars[j]:
                C[i, j] += h * g
    return C


def ppt(Q):
    C = acb_mat(len(mi), len(mi))
    for a, b, c, e in product(range(d), repeat=4):
        i, j = mi[tuple(sorted((a, e)))], mi[tuple(sorted((b, c)))]
        if vchars[i] == vchars[j]:
            C[i, j] += Q[d * a + b, d * c + e]
    return C


def positive_ldl(G):
    L = acb_mat(G.nrows(), G.ncols())
    pivots = []
    for i in range(G.nrows()):
        p = (
            G[i, i]
            - sum((L[i, k] * L[i, k].conjugate() * pivots[k] for k in range(i)), acb(0))
        ).real
        assert p > 0, ("nonpositive rigorous LDL pivot", i, p)
        pivots.append(p)
        L[i, i] = 1
        for j in range(i + 1, G.nrows()):
            L[j, i] = (
                G[j, i]
                - sum(
                    (L[j, k] * L[i, k].conjugate() * pivots[k] for k in range(i)),
                    acb(0),
                )
            ) / p
    return pivots


def projected(G, indices):
    return acb_mat([[G[i, j] for j in indices] for i in indices])


def recover(values, meta):
    G = acb_mat(meta["order"], meta["order"])
    start = meta["start"]
    for j, (kind, a, b) in enumerate(coordinates(meta["order"])):
        q = values[start + j, 0]
        if kind == "d":
            G[a, a] = q
        elif kind == "r":
            G[a, b] += q
            G[b, a] += q
        else:
            G[a, b] += acb(0, q)
            G[b, a] -= acb(0, q)
    return G


def build(data):
    degree = data["degree"]
    interval = data["interval"]
    ends = [acb(arb(x), arb(3).sqrt() / 2) for x in interval]
    H = [[raw(z, name) for name in data["names"]] for z in ends]
    constraints = []
    # Every residual coefficient annihilates v(e0). On the left endpoint it
    # also annihilates v(e3) and the mixed holomorphic monomial w0*w3.
    for k in range(degree + 2):
        for j in range(1, len(mi)):
            if vchars[j] == vchars[0] and not (k == 0 and j == mi[3, 3]):
                for component in ["r", "i"]:
                    constraints.append([k, 0, j, component])
    for i in [mi[0, 3], mi[3, 3]]:
        for j in range(len(mi)):
            if j in [0, mi[0, 3], mi[3, 3]]:
                continue
            if vchars[i] == vchars[j]:
                a, b = sorted((i, j))
                for component in ["r", "i"]:
                    constraints.append([0, a, b, component])
    # Audit that these equations and the separately proved structural zeros
    # exhaust every row/column of the prescribed residual kernels.
    required = set()
    for k in range(degree + 2):
        removed = {0, mi[0, 3], mi[3, 3]} if k == 0 else {0}
        for i in removed:
            for j in range(len(mi)):
                if vchars[i] != vchars[j]:
                    continue
                a, b = sorted((i, j))
                for component in ["r"] if a == b else ["r", "i"]:
                    required.add((k, a, b, component))
    automatic = {(k, 0, 0, "r") for k in range(degree + 2)}
    automatic |= {
        (0, mi[0, 3], mi[0, 3], "r"),
        (0, mi[3, 3], mi[3, 3], "r"),
        (0, 0, mi[3, 3], "r"),
        (0, 0, mi[3, 3], "i"),
    }
    assert required == set(map(tuple, constraints)) | automatic
    columns = []
    metadata = []

    def add(label, size, indices, fn):
        start = len(columns)
        for kind, a, b in coordinates(len(indices)):
            E = basis(size, indices, kind, a, b)
            terms = dict(fn(E))
            column = []
            for k, i, j, component in constraints:
                q = terms.get(k)
                column.append(
                    arb(0)
                    if q is None
                    else q[i, j].real
                    if component == "r"
                    else q[i, j].imag
                )
            columns.append(column)
        metadata.append(
            dict(
                label=label,
                indices=indices,
                order=len(indices),
                start=start,
                size=len(indices) ** 2,
            )
        )

    for j, coefficients in enumerate(data["G_indices"]):
        for k, idx in enumerate(coefficients):
            add(
                ["G", j, k],
                d,
                idx,
                lambda E, j=j, k=k: [
                    (k, kron(H[0][j], E) * arb(f"{degree + 1 - k}/{degree + 1}")),
                    (k + 1, kron(H[1][j], E) * arb(f"{k + 1}/{degree + 1}")),
                ],
            )
    for k in range(degree + 2):
        removed = {0, 3, 15, 18} if k == 0 else {0}
        for char in range(n):
            idx = [i for i, c in enumerate(mchars) if c == char and i not in removed]
            if idx:
                add(["Q", k, char], d * d, idx, lambda E, k=k: [(k, ppt(E))])
    scalar_start = len(columns)
    products = []
    rho = acb(arb("1/2"), arb(3).sqrt() / 2)
    for a, b, shift in data["products"]:
        U = acb_mat(
            [
                [rho ** (shift * (i + 1)) if i == j else 0 for j in range(d)]
                for i in range(d)
            ]
        )
        h0, h1 = H[0][a], H[1][a]
        g0, g1 = [star(U) * h[b] * U for h in H]
        P = [kron(h0, g0), (kron(h0, g1) + kron(h1, g0)) / 2, kron(h1, g1)]
        products.append(P)
        for ell in range(degree):
            column = []
            for k, i, j, component in constraints:
                r = k - ell
                if 0 <= r <= 2:
                    v = P[r][i, j] * arb(
                        f"{comb(degree - 1, ell) * comb(2, r)}/{comb(degree + 1, k)}"
                    )
                    column.append(v.real if component == "r" else v.imag)
                else:
                    column.append(arb(0))
            columns.append(column)
    M = arb_mat(
        [[columns[j][i] for j in range(len(columns))] for i in range(len(constraints))]
    )
    return M, metadata, scalar_start, H, products, constraints


def verify(data):
    """Check the structural zeros and the reduced Bernstein coefficients on the horizontal hexagon edge."""
    from verify_hexagon_structural_zeros import verify as verify_zeros

    verify_zeros(data)
    start = time.time()
    M, meta, scalar_start, H, products, constraints = build(data)
    x0 = arb_mat([[v] for v in data["rational_initial_coordinates"]])
    print("Exact kernel correction map", M.nrows(), M.ncols(), flush=True)
    D = M.transpose()
    correction = -D * (M * D).solve(M * x0)
    x = x0 + correction
    margin = arb("1/100000")
    gram_pivots = []
    G = {}
    Q = {}
    degree = data["degree"]
    for block in meta:
        small = recover(x, block)
        eye = acb_mat(
            [
                [margin if i == j else 0 for j in range(small.ncols())]
                for i in range(small.nrows())
            ]
        )
        positive_ldl(small - eye)
        lab = block["label"]
        indices = block["indices"]
        full = acb_mat(d, d) if lab[0] == "G" else acb_mat(d * d, d * d)
        for i, a in enumerate(indices):
            for j, b in enumerate(indices):
                full[a, b] = small[i, j]
        if lab[0] == "G":
            G[lab[1], lab[2]] = full
        else:
            Q[lab[1]] = Q.get(lab[1], acb_mat(d * d, d * d)) + full
    for j in range(scalar_start, x.nrows()):
        assert x[j, 0] > margin
    residual_reports = []
    for k in range(degree + 2):
        R = -ppt(Q[k])
        for j in range(len(data["names"])):
            if k <= degree:
                R -= kron(H[0][j], G[j, k]) * arb(f"{degree + 1 - k}/{degree + 1}")
            if k >= 1:
                R -= kron(H[1][j], G[j, k - 1]) * arb(f"{k}/{degree + 1}")
        for j, P in enumerate(products):
            for ell in range(degree):
                r = k - ell
                if 0 <= r <= 2:
                    R -= (
                        P[r]
                        * x[scalar_start + j * degree + ell, 0]
                        * arb(
                            f"{comb(degree - 1, ell) * comb(2, r)}/{comb(degree + 1, k)}"
                        )
                    )
        removed = {0, mi[0, 3], mi[3, 3]} if k == 0 else {0}
        for char in range(n):
            idx = [i for i, c in enumerate(vchars) if c == char and i not in removed]
            if not idx:
                continue
            block = projected(R, idx)
            for j in range(len(idx)):
                block[j, j] -= margin
            pivots = positive_ldl(block)
            residual_reports.append(
                dict(
                    coefficient=k,
                    character=char,
                    indices=idx,
                    positive_LDL_pivots=[p.str(25) for p in pivots],
                )
            )
    correction_bound = max(
        correction[j, 0].abs_upper() for j in range(correction.nrows())
    )
    data.update(
        status="RIGOROUS CONVEX-HEXAGON CERTIFICATE ON THE ENTIRE HORIZONTAL EDGE",
        exact_formula="x=x0-M^T*(M*M^T)^(-1)*(M*x0); R is minus all geometric terms",
        kernel_constraints=constraints,
        strict_reduced_Gram_margin="1/100000",
        maximum_coordinate_correction=correction_bound.str(30),
        residual_reports=residual_reports,
        scope="For every -1/2 < Re(lambda) <= 1/2 with Im(lambda)=sqrt(3)/2, a convex six-vertex eigenmarking must be regular. At the left endpoint the residual has the prescribed two-triangle face. No positive DS6 realization WITH A CONVEXLY INDEPENDENT EIGENVECTOR exists on any point of the horizontal edge. This is not an exclusion for arbitrary eigenvectors or the full DS6 spectral region.",
    )
    print(
        data["status"],
        "correction",
        correction_bound.str(20),
        "seconds",
        time.time() - start,
        flush=True,
    )
    return data


if __name__ == "__main__":
    from pathlib import Path

    if not __debug__:
        raise RuntimeError("Run with Python assertions enabled.")
    if len(sys.argv) != 2:
        raise SystemExit("Pass one certificate JSON filename.")
    certificate = Path(sys.argv[1])
    verify(json.loads(certificate.read_text(encoding="utf-8")))


==> anc/small-orders/order6/convex_independence_certificate/verify_hexagon_structural_zeros.py <==
"""Symbolic geometric validity and structural zeros for the C6 certificate."""

import sympy as s


def verify(data):
    assert data["interval"] == ["-0.5", "0.5"]
    assert data["degree"] == 3
    r = s.Symbol("r")
    x = s.Symbol("x", real=True)
    phi = r * r - r + 1

    def red(a):
        return s.rem(s.expand(a), phi, r)

    def bar(a):
        return red(s.conjugate(a).subs(s.conjugate(r), 1 - r))

    F = s.Matrix([[red(r ** (i * k)) for k in range(1, 6)] for i in range(6)])
    Fs = F.applyfunc(bar).T
    z = x + (2 * r - 1) / 2
    cache = {}

    def H(name):
        key = tuple(str(v) for v in name)
        if key in cache:
            return cache[key]
        k, mode, a, b, c = name
        assert k in [1, 2, 3] and a == list(range(k)) and b == list(range(1, k + 1))
        assert (
            mode in ["hull", "image"]
            and c == sorted(c)
            and len(c) == k
            and len(set(c)) == k
            and all(0 <= j < 6 for j in c)
        )
        a, b, c = [
            s.Matrix([int(i in subset) for i in range(6)]) for subset in [a, b, c]
        ]
        e = b - a
        g = (z * c if mode == "image" else c) - a
        h = (Fs * (e * g.T - g.applyfunc(bar) * e.T) * F / (2 * s.I)).applyfunc(red)
        cache[key] = h
        return h

    for j, name in enumerate(data["names"]):
        h = H(name)
        for k, idx in enumerate(data["G_indices"][j]):
            assert (
                idx == sorted(idx)
                and len(set(idx)) == len(idx)
                and all(0 <= i < 5 for i in idx)
            )
            if 0 in idx:
                assert h[0, 0] == 0, ("regular contact", name)
            if k == 0 and any(i in idx for i in [0, 3]):
                assert all(
                    red(h[a, b].subs(x, s.Rational(-1, 2))) == 0
                    for a, b in [(0, 0), (0, 3), (3, 0), (3, 3)]
                ), ("left face contact", name)
    for a, b, shift in data["products"]:
        assert (
            0 <= a < len(data["names"])
            and 0 <= b < len(data["names"])
            and 0 <= shift < 6
        )
        assert red(H(data["names"][a])[0, 0] * H(data["names"][b])[0, 0]) == 0
        ha = H(data["names"][a])
        hb = H(data["names"][b])
        # The endpoint face is span(e0,e3); U_shift preserves that subspace.
        assert all(
            red(ha[i, j].subs(x, s.Rational(-1, 2))) == 0
            for i, j in [(0, 0), (0, 3), (3, 0), (3, 3)]
        ) or all(
            red(hb[i, j].subs(x, s.Rational(-1, 2))) == 0
            for i, j in [(0, 0), (0, 3), (3, 0), (3, 3)]
        ), ("left product contact", a, b, shift)
    print(
        "EXACT cyclotomic geometry and all omitted residual entries verified.",
        flush=True,
    )


==> anc/small-orders/order6/convex_independence_certificate/verify_order_six.py <==
"""Run the exact order-six certificate from JSON, without optimization."""

import hashlib
import json
import subprocess
import sys
import time
from pathlib import Path

if not __debug__:
    raise RuntimeError("Run Python without -O: assertions are mathematical checks.")
HERE = Path(__file__).resolve().parent
FILE = "hexagon_polynomial_-0.5_0.5_d3_faceTrue_certificate.json"


def run():
    start = time.perf_counter()
    result = subprocess.run(
        [sys.executable, "verify_hexagon_edge.py", FILE],
        cwd=HERE,
        text=True,
        capture_output=True,
    )
    (HERE / "order_six_verification.log").write_text(result.stdout + result.stderr)
    print(result.stdout + result.stderr, end="", flush=True)
    assert result.returncode == 0
    report = dict(
        status="ORDER-SIX CONVEX-INDEPENDENCE THEOREM CERTIFICATE VERIFIED",
        conclusion="Every DS6 eigenvalue with a convexly independent eigenvector belongs to Pi6, hence to PM6.",
        computational_scope="Exact whole-edge positivity and kernel identities. The analytic polygon and radial-mixing deductions are in proof.txt.",
        optimization_used=False,
        parameter_sampling_used=False,
        certificate=FILE,
        sha256=hashlib.sha256((HERE / FILE).read_bytes()).hexdigest(),
        seconds=time.perf_counter() - start,
        python=sys.version,
    )
    (HERE / "order_six_verification.json").write_text(
        json.dumps(report, indent=2) + "\n"
    )
    print(report["status"], flush=True)


if __name__ == "__main__":
    run()


==> anc/small-orders/order6/orbit_p5_c0_target5e1_lambda5e1_0.17_0.2_p1_slack0_certificate.json <==
{
  "kind": "p5",
  "cell": 0,
  "m": 5,
  "target_edge": 1,
  "target_slack": 0,
  "lambda_polygon": 5,
  "lambda_edge": 1,
  "points": [
    [
      "4",
      "0"
    ],
    [
      "1",
      "4"
    ],
    [
      "-3",
      "2"
    ],
    [
      "-3",
      "-2"
    ],
    [
      "1",
      "-4"
    ],
    [
      "0",
      "0"
    ]
  ],
  "interval": [
    "0.17",
    "0.2"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      -1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      1
    ],
    [
      "cap_variance",
      0
    ],
    [
      "cap_variance",
      1
    ],
    [
      "cap_variance",
      2
    ],
    [
      "cap_variance",
      3
    ],
    [
      "cap_variance",
      4
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        3
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      0,
      4
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      1,
      4
    ],
    [
      "outer",
      2,
      0
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      1
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "outer",
      4,
      2
    ],
    [
      "outer",
      4,
      3
    ],
    [
      "outer",
      4,
      4
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      0,
      5,
      4
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      1,
      5,
      4
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      2,
      5,
      4
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ],
    [
      "inner",
      3,
      5,
      4
    ],
    [
      "inner",
      4,
      5,
      0
    ],
    [
      "inner",
      4,
      5,
      1
    ],
    [
      "inner",
      4,
      5,
      2
    ],
    [
      "inner",
      4,
      5,
      3
    ],
    [
      "inner",
      4,
      5,
      4
    ]
  ],
  "rational_W": [
    "1.3819660112501055",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "1.3819660112501053",
    "1.118033988749895",
    "0.2639320225002103",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "2.220446049250313e-16",
    "0.812299240582266",
    "0.812299240582266",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.0009537762481875374",
      "0.000989710084743342",
      "0.0013925538824373094",
      "0.002824752776553125",
      "0.00097883964469534",
      "3.5397170606681796e-06",
      "-3.491146083909765e-06",
      "6.34860422966695e-06",
      "2.872663793482971e-06",
      "-8.412667040065429e-05",
      "7.845303005441312e-05",
      "-5.54677481057493e-06",
      "-0.00027335943852145784",
      "1.4591870588025015e-05",
      "-3.669403410943548e-05",
      "-2.1089212328053964e-06",
      "6.544062836669097e-06",
      "-3.866224912057108e-06",
      "-2.0883187929264744e-06",
      "-1.727150846300418e-05",
      "1.0759439444115021e-05",
      "-5.519590602995842e-06",
      "-0.0004007976687004877",
      "-7.965126008426432e-07",
      "-8.044998464555669e-05"
    ],
    [
      "0.0009531830343479265",
      "0.0009839396130116545",
      "0.001315217010248226",
      "0.003130779045168719",
      "0.0009766715963435144",
      "3.203663945392252e-06",
      "-4.561027816019679e-06",
      "1.0008822933270539e-05",
      "1.5590203716094846e-06",
      "-6.665738809194304e-05",
      "0.00010233884676059778",
      "-5.5795565374529425e-06",
      "-0.0003710806397194633",
      "5.655921194883831e-06",
      "-4.163831511395109e-05",
      "-4.920079710402204e-07",
      "3.3723382335787433e-06",
      "1.1361679451814894e-06",
      "-2.4970375665283708e-06",
      "-9.804362014952437e-06",
      "3.886045667604541e-06",
      "-1.0431608525336321e-05",
      "-0.00040938580191689737",
      "2.005630236570409e-05",
      "-0.00012719833826016656"
    ],
    [
      "0.0009536099807162336",
      "0.00100371432017547",
      "0.0014227276463081276",
      "0.004777601039671914",
      "0.0009897877826890564",
      "3.497970317373729e-06",
      "-7.087499246472282e-06",
      "7.774389388320496e-06",
      "1.3934494117052113e-06",
      "-9.406062368781898e-05",
      "0.00020378420920246447",
      "-1.4237950573768089e-05",
      "-0.000497840332880531",
      "2.2446169520224126e-05",
      "-6.286056553508543e-05",
      "-7.88957008001285e-07",
      "5.018398990188758e-06",
      "1.000890951845064e-06",
      "-2.912599466022546e-06",
      "-1.1957061031385443e-05",
      "-9.4585535572515e-05",
      "-1.743926557418236e-05",
      "-0.0003392998086342597",
      "2.8461449081706928e-05",
      "-0.00023293823185212704"
    ],
    [
      "0.000954658072391823",
      "0.001010563079620525",
      "0.0016852803155665852",
      "0.00462078669344288",
      "0.0009962988945793577",
      "6.216763598518738e-06",
      "-1.0700653880787263e-05",
      "1.9571431085253895e-05",
      "4.153492145646978e-06",
      "-0.0001410341339533698",
      "0.00017604070848234994",
      "-5.66592988540925e-06",
      "-0.0006440391040802413",
      "3.8274486567655665e-06",
      "-7.899571448805192e-05",
      "-2.3354797826418283e-06",
      "1.0909220131241035e-05",
      "4.692195322361635e-06",
      "-4.825452223713879e-06",
      "-1.4488298182964766e-05",
      "3.632784308065622e-05",
      "-1.5373925651091913e-05",
      "-0.0008002809897677204",
      "2.4647096316459697e-05",
      "-0.00019714500324245836"
    ],
    [
      "0.0009533022423729812",
      "0.0009813460193238953",
      "0.0012622939765787773",
      "0.0023608725264701847",
      "0.0009751133107888357",
      "3.4129226049528496e-06",
      "-5.172016221358899e-06",
      "6.140540370022787e-06",
      "2.245661532811274e-06",
      "-6.428854982536727e-05",
      "5.962727484033254e-05",
      "-2.9979148681432187e-06",
      "-0.00019039994325575717",
      "8.505925433711594e-06",
      "-3.1142153079811584e-05",
      "-3.68552903959786e-07",
      "2.226584951545897e-06",
      "8.179154501040577e-06",
      "-2.6196760181729007e-06",
      "-2.317903774688656e-05",
      "2.998537658948532e-05",
      "-8.825180622892695e-06",
      "-0.00029041327085092025",
      "6.699143193882764e-06",
      "-9.66850219214535e-05"
    ],
    [
      "0.0009532096528591569",
      "0.0009867722149257217",
      "0.001289174607253179",
      "0.0029545309452038452",
      "0.000980671982964739",
      "2.9009609998956098e-06",
      "-4.232203705049106e-06",
      "4.9023187070455634e-06",
      "1.7041411936642506e-06",
      "-7.171382296029326e-05",
      "0.00011734112022487639",
      "-8.460163838423445e-06",
      "-0.00031078926193986233",
      "2.2991979889352416e-05",
      "-5.127707573595554e-05",
      "-3.1690468629719115e-09",
      "2.2389727142972522e-06",
      "6.004149949587879e-06",
      "-2.517657600978248e-06",
      "-2.4114705640401887e-05",
      "-5.211590167064232e-06",
      "-1.3211158401537829e-05",
      "-0.00020215484209758114",
      "1.7239538220760056e-05",
      "-0.00014625679957495468"
    ],
    [
      "0.000961994384395842",
      "0.0010997368896556432",
      "0.0025341179966792316",
      "0.013845991745300433",
      "0.0011695298264470476",
      "2.256928013001043e-05",
      "-5.521052865283247e-05",
      "8.426930899875409e-05",
      "2.3461014372043575e-05",
      "-0.00035083265043206506",
      "0.0006837651592786065",
      "-2.41740288249738e-05",
      "-0.001678085353267271",
      "-2.654165738264417e-05",
      "-0.00065399532087483",
      "1.1215886841812474e-05",
      "-8.481382190849332e-06",
      "0.00021821206566982677",
      "-3.1608118451093565e-05",
      "-6.079491724070921e-05",
      "0.000414649062167833",
      "-0.00011289776340736387",
      "-0.0025102349204635245",
      "0.00021798769391846557",
      "-0.0011872981827749035"
    ],
    [
      "0.000953697320591243",
      "0.000991585630201854",
      "0.0013566396353495711",
      "0.0031010945323402543",
      "0.000984847292643691",
      "3.381629087132546e-06",
      "-1.9015741552295515e-06",
      "-2.210480512420832e-07",
      "1.9043066076006392e-06",
      "-7.261923969914473e-05",
      "9.220491187047962e-05",
      "-1.0632376650840944e-05",
      "-0.0002342201671006472",
      "3.3500438345933276e-05",
      "-3.244880464158518e-05",
      "1.1947108850968611e-06",
      "2.0202980386152893e-07",
      "5.004693128307841e-06",
      "-3.4370779588365394e-06",
      "-3.8711105566219804e-05",
      "1.6470505682446258e-06",
      "-1.4299872766327328e-05",
      "-0.00030447364601681896",
      "5.924377783759811e-06",
      "-0.00012858774182822943"
    ],
    [
      "0.039526682911452705",
      "0.8016017547555282",
      "0.27914808588480866",
      "7.226746781802304",
      "0.4981111448955613",
      "0.012690100971645968",
      "0.02803626124412027",
      "0.20517823947484415",
      "0.092486431163376",
      "-0.4357548449159453",
      "2.270805803344153",
      "-0.43768574641570146",
      "-1.0955298590975975",
      "0.32780183300983806",
      "-0.8025884697699144",
      "-0.1752326925680395",
      "0.09770365526942697",
      "-0.48429192826373785",
      "0.10297902439452392",
      "0.15997995837437065",
      "0.7723703769427974",
      "0.4537842828845774",
      "-0.8817378962944116",
      "-0.15797878964791814",
      "1.7052067560222808"
    ],
    [
      "0.0009548418081274902",
      "0.001029626276217932",
      "0.0018456275251763235",
      "0.006610018321911701",
      "0.0010140664620004705",
      "6.56510415353125e-06",
      "-1.0859245003007755e-05",
      "1.554501776857697e-05",
      "4.302188836797065e-06",
      "-0.00018418089930056022",
      "0.0003224003587659112",
      "-1.1015340676968156e-05",
      "-0.0010322905114895366",
      "2.6555538376440294e-05",
      "-0.00013072367915885423",
      "-1.470531677592608e-06",
      "9.507876799827801e-06",
      "1.0886658000823584e-05",
      "-5.142903536030769e-06",
      "-3.357818435401286e-05",
      "5.232823981397032e-05",
      "-2.835445348248648e-05",
      "-0.00082534227396867",
      "5.6767823781434045e-05",
      "-0.0003585254700809664"
    ],
    [
      "0.0009539711198014339",
      "0.0009882679830198015",
      "0.0013652319591620052",
      "0.0022501627177429107",
      "0.0009794212013573304",
      "4.23086072327755e-06",
      "-6.346962365471571e-06",
      "4.5597931147451156e-06",
      "3.831118573679249e-06",
      "-8.66234686173731e-05",
      "3.737278826810924e-05",
      "-2.2713339836280215e-06",
      "-0.0001249354012353306",
      "1.1004043778044937e-05",
      "-2.4155051020639077e-05",
      "-1.950519412148892e-06",
      "7.02028586272783e-06",
      "8.091377050147583e-06",
      "-2.7040705151380595e-06",
      "-3.07229741794892e-05",
      "3.310379695752171e-05",
      "-4.324608225128686e-06",
      "-0.0003161730070911121",
      "-1.4534600622666347e-05",
      "-8.184335726582286e-05"
    ],
    [
      "0.0009532620848953897",
      "0.0009807517870524605",
      "0.001273824629047814",
      "0.002235694887123484",
      "0.0009738655136739232",
      "2.941434691855916e-06",
      "-3.1284878473440663e-06",
      "3.863664685529249e-06",
      "2.248407241994611e-06",
      "-6.467642244719554e-05",
      "5.769190417853323e-05",
      "-4.138871710539764e-06",
      "-0.00021241871639901463",
      "1.5479820121966017e-05",
      "-3.2759271659483783e-05",
      "-7.861098783452972e-07",
      "3.3813806076576423e-06",
      "2.8870674171731023e-06",
      "-2.1203439898202977e-06",
      "-2.1411922998808977e-05",
      "1.847175347777546e-05",
      "-6.513702004436471e-06",
      "-0.0002552295573404916",
      "1.5102013392229427e-06",
      "-7.461127660170041e-05"
    ],
    [
      "0.0009545159878549405",
      "0.0010046121014381003",
      "0.0015591610148987824",
      "0.0035034821694923672",
      "0.0009961130945820638",
      "5.3255350050271905e-06",
      "-6.047839609261265e-06",
      "5.5996441930108685e-06",
      "4.4005739856272735e-06",
      "-0.00011540375156701798",
      "7.888016780763491e-05",
      "-1.0870690439696348e-05",
      "-0.00025708822233122997",
      "2.7263245554984003e-05",
      "-5.865047812458666e-05",
      "-7.561500214382819e-07",
      "4.891422587595664e-06",
      "1.116786431537827e-05",
      "-4.534910857198967e-06",
      "-4.924817891539716e-05",
      "3.0215144885015292e-05",
      "-1.2387720577346403e-05",
      "-0.0005448861194622738",
      "-6.968616749372534e-06",
      "-0.0001554841296238856"
    ],
    [
      "0.0009532074097956057",
      "0.0009806290708784726",
      "0.0012745209605347781",
      "0.002484580444408176",
      "0.0009746569987552993",
      "3.056633966156093e-06",
      "-1.5987661804367545e-06",
      "3.681908831803298e-06",
      "1.7659799176624516e-06",
      "-5.6941636561017455e-05",
      "5.727855801854234e-05",
      "-5.2357483944008665e-06",
      "-0.00024009007240169698",
      "1.6897932015238967e-05",
      "-3.0370570282848104e-05",
      "5.127003022444891e-07",
      "1.4106531500185202e-07",
      "2.509719120467203e-06",
      "-2.672635366570158e-06",
      "-2.540309109628382e-05",
      "2.408480051867269e-05",
      "-9.851191441482664e-06",
      "-0.00033579533874118864",
      "8.418190537111394e-06",
      "-8.353475698043106e-05"
    ],
    [
      "0.04989528535806225",
      "0.919400980960673",
      "0.6803005255943925",
      "5.553298606857235",
      "0.1673451098629414",
      "-0.037825019620971796",
      "0.09384429728064723",
      "-0.5131467492623153",
      "-0.08735570051207937",
      "0.5903276984072408",
      "0.7617241655731665",
      "-0.027555671605808418",
      "-0.7189797470851815",
      "-0.23814490325188556",
      "0.8767221450258782",
      "0.20856450543244048",
      "0.15572660799986535",
      "0.08521129071270338",
      "-0.022323500319067956",
      "-0.52097731761049",
      "2.121668747098897",
      "0.3892891917988631",
      "1.7956529922721698",
      "0.2357617770894715",
      "0.3841030300541544"
    ],
    [
      "0.0023742337580913435",
      "0.020340760293382772",
      "0.32076499583611134",
      "0.6968191599166118",
      "0.009060978815919735",
      "0.0033726048033985265",
      "-0.010084916165719167",
      "0.031095616420699034",
      "0.0027132740220263546",
      "-0.0769896091064044",
      "0.06863812187656165",
      "0.012095417286291998",
      "-0.19836821997349707",
      "-0.04565129095472283",
      "0.05607453231364544",
      "-0.004001090602663638",
      "0.01865139227468551",
      "0.0019718821560341217",
      "-0.0020249296683634396",
      "0.015669172788572727",
      "0.09299499845760727",
      "0.002797367397598422",
      "-0.42680864868054946",
      "-0.021055630564641294",
      "-0.04825072330211154"
    ],
    [
      "0.0009537227578037597",
      "0.000986311351462872",
      "0.0013392422935096797",
      "0.0025039932876447495",
      "0.0009792355505604965",
      "4.1779819140341955e-06",
      "-2.9824116337449576e-06",
      "3.0782426597570783e-06",
      "2.677544886998173e-06",
      "-7.00980020765358e-05",
      "3.8607160612614827e-05",
      "-4.996053572885512e-06",
      "-0.00015771511384409225",
      "1.955232620000233e-05",
      "-2.0729675867414814e-05",
      "4.936238856579671e-07",
      "-6.131348669128689e-08",
      "6.362400333360473e-06",
      "-3.5422517371879482e-06",
      "-3.708129485921533e-05",
      "3.8907226420264155e-05",
      "-1.0703700163179138e-05",
      "-0.0003989623650313734",
      "-1.744935997495137e-06",
      "-8.302089371601236e-05"
    ],
    [
      "0.0009546274439147247",
      "0.001008525957157426",
      "0.00150085939628046",
      "0.0029369585353151975",
      "0.0009947726745131412",
      "6.558402824472958e-06",
      "-7.871329988144018e-06",
      "4.872774503264732e-06",
      "4.173567000897097e-06",
      "-0.00011218959806630355",
      "6.542181526055151e-05",
      "-6.16603774585182e-06",
      "-0.0001621880486630533",
      "3.182336606981874e-05",
      "-2.8121318813602482e-05",
      "-5.943531664578337e-07",
      "2.5023547588563295e-06",
      "1.2075170292453167e-05",
      "-4.617167029202561e-06",
      "-5.973353487111978e-05",
      "3.0342890747504373e-05",
      "-1.4737718265163671e-05",
      "-0.000363459096413774",
      "-5.334077976331764e-06",
      "-0.00014135772289008668"
    ],
    [
      "0.025783384337808597",
      "3.2365838713359896",
      "2.4282482400879553",
      "12.35154398337887",
      "0.6200103623347901",
      "-0.278313122130992",
      "-0.2366169526390537",
      "0.2831727763781472",
      "-0.09780821334377128",
      "2.517024193647748",
      "-2.1840733411974886",
      "1.2524675711170423",
      "-3.848357686562929",
      "0.760574077387778",
      "0.3166976594073654",
      "0.051796930617729754",
      "-0.05775786463979788",
      "0.4660852662840831",
      "0.07579830792232108",
      "1.1442288685569793",
      "-5.86109739035428",
      "-0.6485780721253473",
      "-3.6959822837975547",
      "-0.9431109810071131",
      "2.6789558251824914"
    ],
    [
      "0.0009542579428777417",
      "0.00100652657251534",
      "0.0015142382881766338",
      "0.0037505102452192567",
      "0.0009931166809097351",
      "5.429674233503982e-06",
      "-1.1929829581427654e-06",
      "3.6298576428416243e-06",
      "2.1602713623119635e-06",
      "-9.777699902965164e-05",
      "0.00010584532234968897",
      "-1.482788446755127e-05",
      "-0.0003618956350000476",
      "4.1918683839718935e-05",
      "-3.478878456921705e-05",
      "1.2254670203975005e-06",
      "-4.1160434160590885e-07",
      "-3.577597585500789e-06",
      "-4.525899449478083e-06",
      "-4.687792664076445e-05",
      "6.627368791286066e-07",
      "-1.7807043566369117e-05",
      "-0.0005204004638280722",
      "7.704755681387584e-06",
      "-0.00014307991410279395"
    ],
    [
      "0.0009528363256645363",
      "0.0009708154066087876",
      "0.001189488394383098",
      "0.0021467397038961843",
      "0.0009672151961762301",
      "2.0590592163907733e-06",
      "-2.2881824877404725e-06",
      "3.149460148835068e-06",
      "1.4773519371144694e-06",
      "-4.3533582467556525e-05",
      "4.2017529985503225e-05",
      "-2.088575083203235e-06",
      "-0.0001652418234022206",
      "5.745101047467112e-06",
      "-2.3132973751714086e-05",
      "-2.5030059060355505e-07",
      "1.5148440674959079e-06",
      "3.293387495331236e-06",
      "-1.6285361996605956e-06",
      "-1.4351147433392565e-05",
      "2.451726705973575e-05",
      "-5.4841003136422216e-06",
      "-0.0002777284601053939",
      "4.780829843042925e-06",
      "-6.469614969870557e-05"
    ],
    [
      "0.0009528243205190967",
      "0.0009718333791815",
      "0.0011991270715988793",
      "0.0025083906244192785",
      "0.000969257200104622",
      "2.0496847979286906e-06",
      "-2.815746628837361e-06",
      "3.819445112921529e-06",
      "1.3580225827468899e-06",
      "-4.4857514199407345e-05",
      "5.828730698632207e-05",
      "-3.212456224494058e-06",
      "-0.00019469320846453124",
      "3.874006002616382e-06",
      "-2.8427291643587248e-05",
      "-2.2143273623682594e-08",
      "1.3089972447300923e-06",
      "4.966786420522614e-06",
      "-1.7773568283236255e-06",
      "-1.3133250238008886e-05",
      "2.0612471894381327e-05",
      "-7.042153934475722e-06",
      "-0.0003161617770729796",
      "8.69327840211795e-06",
      "-9.195533582233531e-05"
    ],
    [
      "0.0009527771095018531",
      "0.0009714432484732252",
      "0.0011904020678214597",
      "0.002480094068493408",
      "0.0009684473923709899",
      "1.960101766914893e-06",
      "-2.487244517972859e-06",
      "4.28492073157716e-06",
      "1.1409322746745628e-06",
      "-4.202653797777654e-05",
      "5.8044012551577353e-05",
      "-3.2572677246235255e-06",
      "-0.00019795342818899027",
      "3.7181153908736283e-06",
      "-2.567444703591831e-05",
      "-8.953024301316964e-08",
      "1.4329742367594658e-06",
      "2.7775244360888874e-06",
      "-1.6747471925952896e-06",
      "-1.118089255096735e-05",
      "1.1970284800093689e-05",
      "-6.621056158688532e-06",
      "-0.0003042065080742761",
      "9.231497324301736e-06",
      "-8.749096406769037e-05"
    ],
    [
      "0.0009527715374702619",
      "0.0009714140149260867",
      "0.001185344711919773",
      "0.002362706967861629",
      "0.0009677490655833472",
      "1.873549209915123e-06",
      "-2.417906529520028e-06",
      "3.1612761416878796e-06",
      "1.2003920891400584e-06",
      "-4.298969714390881e-05",
      "5.5995978071439217e-05",
      "-3.3126986961153498e-06",
      "-0.0001848149872815544",
      "5.842928093838009e-06",
      "-2.6988841683159943e-05",
      "-3.548956225993391e-07",
      "1.8686933193276391e-06",
      "2.0889308958171733e-06",
      "-1.4536242096223585e-06",
      "-1.157047744777666e-05",
      "9.288523632519863e-06",
      "-5.792692528892921e-06",
      "-0.0002663636336427473",
      "7.002909100875873e-06",
      "-7.903686764777755e-05"
    ],
    [
      "0.0009528194136170267",
      "0.0009713371775518788",
      "0.0011793813433655263",
      "0.0021624577494082867",
      "0.0009672258047729916",
      "2.076520107943499e-06",
      "-2.9109036152909643e-06",
      "4.202288380802143e-06",
      "1.3512949340597136e-06",
      "-4.4025385115836945e-05",
      "5.0198484095166564e-05",
      "-2.354090259976131e-06",
      "-0.00017201653133585025",
      "4.480842384176895e-06",
      "-2.371344319947815e-05",
      "-4.569398107230916e-07",
      "2.090531852191237e-06",
      "2.7496315645502187e-06",
      "-1.555781707314941e-06",
      "-1.1777885887514119e-05",
      "1.6720971429461437e-05",
      "-5.481403122369767e-06",
      "-0.00025044142720440164",
      "6.063185587883118e-06",
      "-6.991557588127772e-05"
    ],
    [
      "0.017870697322354703",
      "4.893481427446339",
      "7.4473789928506715",
      "15.979463698972607",
      "0.2908585481745702",
      "-0.13663590300841144",
      "0.15785953037235412",
      "0.11043535095083774",
      "-0.030814915684701138",
      "0.020939232078767637",
      "1.3910831009711973",
      "-0.678475082288498",
      "0.19725729097129163",
      "-0.7565144608422029",
      "-0.8661267085668747",
      "0.17876101150965198",
      "0.2634076894434757",
      "-0.07082964763862008",
      "-0.04797185285523321",
      "-4.949522632855314",
      "-4.959760078791772",
      "0.7981841677039133",
      "2.8697730427567474",
      "-0.28921708055389395",
      "-1.2795765998881494"
    ],
    [
      "0.0009534585210868064",
      "0.000985319596555296",
      "0.001379474239471547",
      "0.0032426465656301804",
      "0.000979097368834806",
      "3.214080535593521e-06",
      "-6.844751767941104e-07",
      "9.099288789683645e-07",
      "1.8895438401808185e-06",
      "-6.885757507900046e-05",
      "6.798812179459827e-05",
      "-7.668255579203987e-06",
      "-0.00028136312662569373",
      "2.1273955660725127e-05",
      "-3.162288149504583e-05",
      "9.517370557566326e-07",
      "-4.533337165718269e-07",
      "2.0989013579074985e-06",
      "-3.076964344132546e-06",
      "-3.231481122629639e-05",
      "3.272001587268302e-05",
      "-1.1488445960992368e-05",
      "-0.0005223923184269977",
      "6.014608089285835e-06",
      "-0.00010644360853811955"
    ],
    [
      "0.0009532565812598882",
      "0.0009824385105939716",
      "0.0012709229869434723",
      "0.002610751414415187",
      "0.0009765114379416448",
      "3.1216542369767447e-06",
      "-1.942774607067427e-06",
      "3.094252006959339e-06",
      "1.7567206130861367e-06",
      "-5.7694117484841646e-05",
      "6.438202853753463e-05",
      "-6.461130851793107e-06",
      "-0.00021774958209092504",
      "1.8716436330716317e-05",
      "-2.9832071095885745e-05",
      "6.131213167136734e-07",
      "-2.8413828247736028e-08",
      "3.4310764791500713e-06",
      "-2.767991358641074e-06",
      "-2.753134569827505e-05",
      "1.374087871715852e-05",
      "-1.0767321662299666e-05",
      "-0.00030942844827544963",
      "7.382133980945559e-06",
      "-9.76285889278359e-05"
    ],
    [
      "0.0009544154042360197",
      "0.0010023914703686206",
      "0.0015441599051964178",
      "0.002849688012893284",
      "0.000987805264043957",
      "5.936087907980045e-06",
      "-5.4948744399607325e-06",
      "7.507894319558896e-06",
      "3.960004962412166e-06",
      "-0.00011664593042475183",
      "6.753159782543691e-05",
      "-5.634342102281612e-06",
      "-0.0003041306851892476",
      "2.899904098818728e-05",
      "-3.47770428195565e-05",
      "-1.6921352178955364e-07",
      "2.3680206671223765e-06",
      "8.711500627524784e-06",
      "-4.620567853028394e-06",
      "-5.03357459215604e-05",
      "7.85875637533993e-05",
      "-1.3681774060106068e-05",
      "-0.0005476059705525763",
      "-1.6704164719872583e-06",
      "-9.585302600260513e-05"
    ],
    [
      "1.1793519772978516",
      "1.1319048156662324",
      "7.674057707299294",
      "6.7276555118859305",
      "0.35974855456262606",
      "0.2597726355989991",
      "0.8067997145158102",
      "2.220204077186694",
      "-0.5746853043650736",
      "-2.4861480439507684",
      "1.5976874484146995",
      "-0.176016503327734",
      "-1.8132373191546733",
      "-0.4552554508293754",
      "-0.8422768586731258",
      "1.0950346286737067",
      "-2.8832607974566304",
      "1.2501059208659073",
      "0.002130620096510113",
      "-1.3284505441256798",
      "-2.0353032903920014",
      "0.4932741789447993",
      "6.27667057340721",
      "-1.3629966474932438",
      "0.42435924442405404"
    ],
    [
      "1.1201446420456778",
      "3.0863174009363314",
      "3.4093484715305133",
      "15.654877232393988",
      "1.4825987644798262",
      "-1.7913119558491124",
      "1.1093096137709555",
      "-3.6384756340486595",
      "-1.2018763453219987",
      "-1.1760363104572222",
      "6.712257716207874",
      "1.7207147973119",
      "-1.0852113945456618",
      "-1.7371379842166066",
      "3.0697226498844565",
      "0.4855064592085971",
      "1.4893944304834221",
      "2.013134568517194",
      "-0.4506195652815091",
      "-2.8769070610143155",
      "-1.6145503678355666",
      "1.2413547232109576",
      "6.653339974352577",
      "1.1499724370454274",
      "3.658784205639395"
    ],
    [
      "0.1471380564585404",
      "8.852786545615094",
      "8.331168029133698",
      "15.715597607590986",
      "0.25285400781662415",
      "0.7397804335173264",
      "-0.32329589073684945",
      "-0.810944676160314",
      "0.09351014997813797",
      "-1.742917302262488",
      "-7.960352238548445",
      "0.1470457033822916",
      "-6.0406107950619266",
      "-1.0300583208921215",
      "0.5271881406075758",
      "-0.7986006997128414",
      "0.2644121381581337",
      "0.37067481353682363",
      "-0.008676879384128242",
      "1.4397209185141953",
      "-4.609656060706594",
      "0.41150666991163576",
      "1.5249197485434387",
      "0.6884903395904896",
      "-1.0846744905260373"
    ],
    [
      "0.0009534664563167799",
      "0.0009937444337860977",
      "0.0013690667068328782",
      "0.004977251015778791",
      "0.0009897266372419671",
      "3.0135660816736266e-06",
      "-6.1535694023381114e-06",
      "5.0702523933175204e-06",
      "1.7929263081586933e-06",
      "-8.046131739980569e-05",
      "0.00019362127082226188",
      "-1.1517761861860046e-05",
      "-0.00044189996334011346",
      "1.0616738757589816e-05",
      "-6.671132834844173e-05",
      "-4.771800216446306e-07",
      "4.203292487792135e-06",
      "7.203032593306827e-06",
      "-2.72885919169755e-06",
      "-1.2597967721757201e-05",
      "-5.597104853318149e-05",
      "-1.6687653942661528e-05",
      "-0.00043071489271736743",
      "2.6778318270692723e-05",
      "-0.00026377772427800647"
    ],
    [
      "0.0009532974990910322",
      "0.0009902333354529175",
      "0.0013579237276645036",
      "0.00453170293377194",
      "0.0009882944671487956",
      "3.1601290427106104e-06",
      "-4.48332544610588e-06",
      "8.241462748765035e-06",
      "1.8045528114254014e-06",
      "-7.586490852976947e-05",
      "0.0001734257139607917",
      "-1.0382777112209957e-05",
      "-0.0004967095895287099",
      "1.1542771300989439e-05",
      "-7.39443443992533e-05",
      "1.3185352899586203e-07",
      "2.7331270501779326e-06",
      "6.196306206905237e-06",
      "-2.8776716825236082e-06",
      "-1.2288033590944045e-05",
      "-2.2890573835811e-05",
      "-1.6542090908975977e-05",
      "-0.00045451160331836987",
      "3.22153684128851e-05",
      "-0.00024164276869967065"
    ],
    [
      "0.000954352448001422",
      "0.0010064043437054604",
      "0.0014952538575864892",
      "0.003562412548684426",
      "0.0009954035460797504",
      "4.9692101746154385e-06",
      "-3.459581949124549e-06",
      "1.3535980639018223e-06",
      "3.3007303190524754e-06",
      "-0.00010436753965497725",
      "0.00011959673378112856",
      "-1.1397859649730032e-05",
      "-0.0003162882057476642",
      "4.112519806011949e-05",
      "-4.7432382721178435e-05",
      "1.4098849962163265e-06",
      "2.53210807545263e-07",
      "1.1247305402918208e-05",
      "-4.77926068118855e-06",
      "-5.7762074489784736e-05",
      "3.0268288637210926e-05",
      "-1.9667345717772525e-05",
      "-0.00038859399317264174",
      "6.915027218441174e-06",
      "-0.00016684036901901938"
    ],
    [
      "0.0009542880709969201",
      "0.0010459237382252013",
      "0.0015953341583390852",
      "0.011194628795655389",
      "0.001029787818810036",
      "5.508421599802809e-06",
      "-7.3723335920939245e-06",
      "1.7735366156727367e-05",
      "1.0784079000952164e-06",
      "-0.0001164260984980333",
      "0.0005091632383400915",
      "-3.9209889319472295e-05",
      "-0.0011195580674477118",
      "2.091425174801944e-05",
      "-0.00011974806701333318",
      "7.1671124690834e-07",
      "5.41398733516772e-06",
      "-6.90837037759323e-06",
      "-5.297520708835632e-06",
      "1.1535903105516198e-05",
      "-0.0003735456077675926",
      "-4.006661545765313e-05",
      "-0.0007060038473845233",
      "7.486169367374612e-05",
      "-0.0006614461787138651"
    ],
    [
      "1.5184967356460348",
      "4.556003318269946",
      "7.112570172604995",
      "21.5848761480959",
      "1.3459129079398209",
      "-1.8774514126417174",
      "-1.035781251875255",
      "4.036937336117951",
      "-0.8471836202022879",
      "0.18417997792004465",
      "-9.564801758149178",
      "-0.02943594618896978",
      "-2.3254012435394498",
      "-0.27103688020880895",
      "0.22371208729081946",
      "-1.645386460639682",
      "-0.5208785063637522",
      "3.7269711055275128",
      "1.1162242911582654",
      "-0.3122709323210767",
      "-0.9142678429822068",
      "-2.2286808165214858",
      "1.560770280410649",
      "-1.3650559258712163",
      "5.166985608620625"
    ],
    [
      "0.3150205401568643",
      "6.216069207825677",
      "8.189834808742516",
      "3.6288279328808972",
      "0.8737447386778809",
      "1.2932637685785855",
      "-0.17585142111150504",
      "0.4875490624168829",
      "0.2993772944553682",
      "-2.853261532318136",
      "2.756297648432398",
      "0.8414175765370848",
      "-3.5288636287503032",
      "1.349214663930324",
      "0.5225448144678737",
      "-0.10699599598700031",
      "-0.2486192162501296",
      "-0.4114275347618798",
      "-0.30643908247221335",
      "-2.436000986221626",
      "-0.26774882361424623",
      "-1.1524967821530547",
      "-1.700679331278337",
      "-0.39521257195895426",
      "0.6516966334744251"
    ],
    [
      "0.0009533801320900729",
      "0.0009832522741056277",
      "0.0013020580253460421",
      "0.002643924343643036",
      "0.0009746747252307921",
      "2.9960915299336557e-06",
      "-3.626402170419861e-06",
      "6.515493055434944e-06",
      "1.985911608107882e-06",
      "-6.624427969055004e-05",
      "7.200603177580802e-05",
      "-4.6404966475946155e-06",
      "-0.00025620754688432336",
      "9.89360314961694e-06",
      "-3.418883993493075e-05",
      "-1.1231712815105025e-06",
      "3.724558376581506e-06",
      "-1.2270786045337065e-06",
      "-2.103486017369024e-06",
      "-1.3850961975813445e-05",
      "6.283298918246269e-06",
      "-7.152282720187486e-06",
      "-0.00033966529048381545",
      "7.20823712341261e-06",
      "-8.007846866929268e-05"
    ],
    [
      "0.0009532920323392295",
      "0.000986908244958033",
      "0.0014134486040347312",
      "0.003805304446292727",
      "0.000979107123730744",
      "3.4451481634006857e-06",
      "-5.791975310575828e-06",
      "1.3662775858651731e-05",
      "1.6546666944611107e-06",
      "-8.235509916522709e-05",
      "0.0001348859711530559",
      "-6.114326664760365e-06",
      "-0.0005075362027714093",
      "1.474797940703937e-06",
      "-5.725522702189025e-05",
      "-8.899256587072068e-07",
      "5.564778821248125e-06",
      "9.97632166126409e-07",
      "-2.645427270570051e-06",
      "-3.6644931008530543e-06",
      "1.3485641182748648e-05",
      "-1.1446273254061241e-05",
      "-0.0005842485115814117",
      "2.726885772066823e-05",
      "-0.00015770433527585604"
    ],
    [
      "0.0009533330896071714",
      "0.00098202625357905",
      "0.0013094271332234923",
      "0.002279708007613548",
      "0.0009736522772115579",
      "3.1555679671920574e-06",
      "-4.308235946266294e-06",
      "5.332214689218595e-06",
      "2.360355749523188e-06",
      "-7.174021755215557e-05",
      "5.219848670718645e-05",
      "-3.3735267181525393e-06",
      "-0.00019415996382535932",
      "1.1691783784335505e-05",
      "-2.713124913228206e-05",
      "-1.0527864182115e-06",
      "4.214319196870267e-06",
      "4.2217115619695585e-06",
      "-2.1700973776311686e-06",
      "-2.3176439165170256e-05",
      "3.029233182653187e-05",
      "-5.857022666369445e-06",
      "-0.00031711505638192975",
      "-1.350055009863957e-06",
      "-7.440468812509364e-05"
    ],
    [
      "0.0009543431357955175",
      "0.0010122060196510396",
      "0.0015903540029157935",
      "0.005413649105722083",
      "0.0010022657612141536",
      "5.150185288530234e-06",
      "-6.192020592434362e-06",
      "1.0480359239594335e-05",
      "3.4349383234500537e-06",
      "-0.00011239956369376516",
      "0.0001718233283614343",
      "-1.5139433525121087e-05",
      "-0.0006461518791331338",
      "1.583849237240056e-05",
      "-0.00010083388972702731",
      "-2.028931072235691e-06",
      "7.499611155909901e-06",
      "-1.960838702470096e-06",
      "-3.508283100475174e-06",
      "-9.715905069762026e-06",
      "-7.227821000039185e-05",
      "-1.414816769097138e-05",
      "-0.0006328385997121333",
      "3.0348147453210603e-05",
      "-0.00026200543415583845"
    ],
    [
      "0.27362574556109664",
      "0.5480062235032931",
      "0.5463419744649294",
      "12.82608492079066",
      "0.48400000234351265",
      "0.2753590568201719",
      "0.382680442699541",
      "0.4247840081357956",
      "0.35916526084638295",
      "0.3447525117127069",
      "2.236967152912416",
      "0.31120250736646987",
      "0.3184603387357212",
      "0.5120124411025395",
      "0.21321151635817678",
      "-0.2707587428221891",
      "0.041640003722404804",
      "-1.8208360305390747",
      "0.05182444871812619",
      "0.42188582349194836",
      "-1.4167208060398058",
      "0.40896071968917164",
      "-2.6220056964158442",
      "0.01783894230132882",
      "2.4790437386024915"
    ],
    [
      "0.45810092822367904",
      "3.7290912223240067",
      "4.598925544995686",
      "7.052811638563627",
      "1.0968580136360004",
      "1.0568185580655813",
      "0.607187261701985",
      "-0.3311624721737972",
      "0.32332103851425104",
      "2.943268945974718",
      "-0.38490712329994814",
      "-0.24918659783631397",
      "-2.3836836179537277",
      "-0.8845518524693318",
      "-0.5992714387016633",
      "0.7514216064514213",
      "1.0655240943747166",
      "0.08949948697069902",
      "-0.5992343710093662",
      "1.3476915751158365",
      "0.9918058106682813",
      "-1.9506586655932463",
      "-0.051138582688516884",
      "-1.3635224249021356",
      "-0.2328248067979772"
    ],
    [
      "0.000953600021047469",
      "0.0009842263492092329",
      "0.0013131235394564253",
      "0.0022199896871167107",
      "0.0009769576441654969",
      "3.3419502971258953e-06",
      "-3.928191803647631e-06",
      "1.5094549248514283e-06",
      "3.0418173138342066e-06",
      "-7.348594784764411e-05",
      "4.292788234851386e-05",
      "-4.507017627682064e-06",
      "-0.0001375079828494243",
      "1.8541862710276427e-05",
      "-3.058327694576919e-05",
      "-1.273048262763617e-06",
      "4.496857532834791e-06",
      "5.166925628467594e-06",
      "-2.265744454400336e-06",
      "-3.002859124925703e-05",
      "1.8126933998427653e-05",
      "-5.312847356895125e-06",
      "-0.0002526042281220528",
      "-9.486586914065029e-06",
      "-7.487290180205508e-05"
    ],
    [
      "0.0009535471842656366",
      "0.0009830850924543724",
      "0.0012867747680349079",
      "0.0025112934057264914",
      "0.000977501098611135",
      "3.894134036615536e-06",
      "-4.200121849198908e-06",
      "5.023798125859547e-06",
      "2.5119637044988616e-06",
      "-6.43939745813316e-05",
      "5.4226604788143935e-05",
      "-3.265148631738306e-06",
      "-0.00018698062091955056",
      "1.1559444227483499e-05",
      "-2.7874892139381234e-05",
      "-4.0374865897565585e-08",
      "1.1990308658941158e-06",
      "7.0046683149827506e-06",
      "-3.092077207126508e-06",
      "-2.6614729665331824e-05",
      "3.1904442563593396e-05",
      "-9.95886662857729e-06",
      "-0.00034727043293285336",
      "5.082109856965291e-06",
      "-9.643480391091272e-05"
    ],
    [
      "0.0009533104462684192",
      "0.0009807415836349102",
      "0.001265223905640213",
      "0.0022904490622363623",
      "0.0009741685576523855",
      "3.275003128310649e-06",
      "-4.140893148387831e-06",
      "4.615970932372318e-06",
      "2.2392297560103453e-06",
      "-6.257967107572313e-05",
      "5.0055868210829166e-05",
      "-3.1888343629607893e-06",
      "-0.00016621220246885242",
      "1.085749022775947e-05",
      "-2.4607311697988207e-05",
      "-3.6072253530493726e-07",
      "2.188810075020498e-06",
      "6.359324226050436e-06",
      "-2.490259768191514e-06",
      "-2.5078411717904737e-05",
      "2.8208282630393307e-05",
      "-7.830652071346234e-06",
      "-0.000290206488583857",
      "1.6315671253564711e-06",
      "-8.41662667847169e-05"
    ],
    [
      "0.0009548052747600748",
      "0.001009060515060488",
      "0.0016419730415425265",
      "0.003220048652884292",
      "0.0009905759732517039",
      "6.605727152920844e-06",
      "-1.1667840605097401e-05",
      "1.3492656707130547e-05",
      "5.100175537750787e-06",
      "-0.00014620515785201163",
      "9.034304247000245e-05",
      "-1.7856103566426301e-06",
      "-0.00035403395891967155",
      "9.457677311182949e-06",
      "-4.513005452072283e-05",
      "-3.39111906178966e-06",
      "1.1644683951638459e-05",
      "1.0403172575604764e-05",
      "-3.852472730701118e-06",
      "-3.738231807416761e-05",
      "8.228814008543824e-05",
      "-7.652755746161663e-06",
      "-0.0006324386068653948",
      "-5.741021783507493e-06",
      "-0.00012684333349650303"
    ],
    [
      "0.0014741035741951086",
      "0.011015689651612768",
      "0.23378482398494824",
      "0.5323690265438521",
      "0.014275658625987757",
      "-0.0011412721522178345",
      "-0.002731032650044836",
      "-0.011255433679207864",
      "0.0016323463730232696",
      "-0.03197347147084427",
      "-0.01566389047964885",
      "-0.011224361804147388",
      "0.304399341895044",
      "0.03259440027753605",
      "0.01017013291314519",
      "-0.0018273263061075167",
      "0.010223198726402918",
      "0.011402019814428045",
      "0.001895106237954162",
      "-0.03582238596612848",
      "-0.07015844525820882",
      "0.0009967698971527523",
      "0.16833297628023347",
      "-0.044451880332429854",
      "-0.08194306950721053"
    ],
    [
      "0.12026557200283343",
      "8.598580913814274",
      "1.5866892949485458",
      "7.532815794621892",
      "0.18963499341969065",
      "0.4312870394628373",
      "0.08620026343684253",
      "0.9029876909730957",
      "-0.14141480771356293",
      "-2.95573077963602",
      "5.328632978933271",
      "-0.8908114004406691",
      "-0.295479103928343",
      "0.07428730535824211",
      "-1.1823438434316798",
      "0.9161080687293492",
      "-0.42535560624436713",
      "0.2681529754180245",
      "-0.04954742790306559",
      "-2.2026110966101817",
      "-5.9803143977553",
      "0.9072814711757227",
      "3.413855983509115",
      "-0.5395791558135925",
      "-0.0539721125011247"
    ],
    [
      "0.0009575710181500131",
      "0.0011548446090281913",
      "0.002202297545713517",
      "0.01159814066563153",
      "0.0011008503187162494",
      "2.1548891204875987e-05",
      "-3.397404106563276e-05",
      "0.00010459529599484084",
      "-3.07537954174812e-06",
      "-0.0002057587407447178",
      "0.0004585351956418115",
      "-9.065285263319129e-05",
      "-0.0024976355444631627",
      "-1.437618257846732e-05",
      "0.00012766077820141288",
      "6.440049377861617e-06",
      "2.9692773711595128e-05",
      "-8.416692913535681e-05",
      "-1.7305703782308762e-05",
      "0.0001874822832748977",
      "-0.0009187479471756902",
      "-7.299101240417936e-05",
      "-0.00037626936107935894",
      "0.0002332434578730713",
      "-0.0009927080339000413"
    ],
    [
      "0.0009525757656078275",
      "0.000966228465100405",
      "0.001109783799106244",
      "0.0017517409556672184",
      "0.0009634005448894466",
      "1.4911958243864718e-06",
      "-1.5295126084594914e-06",
      "2.1056925623367425e-06",
      "9.451796171561371e-07",
      "-2.999442306989325e-05",
      "3.2452132020403406e-05",
      "-2.364733696522958e-06",
      "-0.00010741362931512907",
      "6.565046270040044e-06",
      "-1.4797829542868112e-05",
      "-2.319338128069758e-08",
      "8.423064296189634e-07",
      "2.145750597778124e-06",
      "-1.2192935648787641e-06",
      "-1.134943114173425e-05",
      "9.769513765317913e-06",
      "-4.4703389090397434e-06",
      "-0.00015479247173578878",
      "3.0159265395666646e-06",
      "-4.804177665094979e-05"
    ],
    [
      "0.0009524243798033449",
      "0.0009631907570278437",
      "0.0010808742813085118",
      "0.0015739310338189919",
      "0.0009607682768971326",
      "1.1455866248492753e-06",
      "-1.1569623394714877e-06",
      "1.5816478785092998e-06",
      "7.330113051347122e-07",
      "-2.4298412121290148e-05",
      "2.515767698307142e-05",
      "-1.928087515768643e-06",
      "-8.897722847111164e-05",
      "5.742951213653907e-06",
      "-1.2655282723583968e-05",
      "-3.82739381267893e-08",
      "6.628517561281958e-07",
      "1.5399230553096845e-06",
      "-9.246439263058812e-07",
      "-9.059591647641243e-06",
      "8.748258655236442e-06",
      "-3.435999004608463e-06",
      "-0.0001265281742951443",
      "2.5506571444308712e-06",
      "-3.565365439610128e-05"
    ],
    [
      "0.0009528746015028338",
      "0.0009724180025846387",
      "0.0011739103813183404",
      "0.0017776131784397204",
      "0.0009672777185978149",
      "2.1553290902444438e-06",
      "-2.264414356604531e-06",
      "2.1422728814143452e-06",
      "1.5217456020986698e-06",
      "-4.4773002559880625e-05",
      "3.490126042523489e-05",
      "-3.1939083297071925e-06",
      "-0.00011912007078232165",
      "1.2992930173641723e-05",
      "-1.9355323940313332e-05",
      "-3.058819175093323e-07",
      "1.518516112148733e-06",
      "2.9301158194060752e-06",
      "-1.5922071217510165e-06",
      "-1.864753582007521e-05",
      "1.4821231140102984e-05",
      "-5.238071081467868e-06",
      "-0.00016692609796286912",
      "4.8613524525383907e-08",
      "-4.901824317728359e-05"
    ],
    [
      "0.4069167962712261",
      "2.951873297883148",
      "0.7724502700016533",
      "5.314088324863085",
      "0.0035441576542752018",
      "0.8979766282004683",
      "0.482710172296979",
      "-1.2804169390662268",
      "-0.005653626408282838",
      "0.6434352083998766",
      "-1.7304847359263726",
      "-0.05297377826682549",
      "-2.005928000136731",
      "0.01218677985682316",
      "-0.026215459573602044",
      "0.6255582504964309",
      "-0.27386931822211985",
      "0.7148039087844495",
      "-0.026082634682271",
      "-1.3510942866703153",
      "3.5550747209949867",
      "-0.04892785941549571",
      "-0.018326269553393455",
      "-0.0358990129907445",
      "0.09102889974120802"
    ],
    [
      "0.6655333429585064",
      "7.218042759396103",
      "1.287436582129414",
      "3.727852091505037",
      "1.1527494420255688",
      "-0.568063415509354",
      "-0.40927808688641165",
      "1.419896368859573",
      "0.3697518751276441",
      "1.2721619365540355",
      "-0.7305828942542321",
      "2.1652398574093894",
      "-1.5559181883007058",
      "-0.021894094351598666",
      "1.0898506126505567",
      "2.056232570413501",
      "0.4618193672697474",
      "-0.002142396500630423",
      "0.729429528701293",
      "0.9227474398479576",
      "-4.36411566010825",
      "-1.7131516546301864",
      "-1.1057471689018061",
      "-0.811793703774898",
      "1.612681268622389"
    ],
    [
      "0.0009562243957259454",
      "0.0010576312156621922",
      "0.0024468957295454676",
      "0.004972291749870328",
      "0.0010217096486585902",
      "7.682557323518934e-06",
      "-1.0281900958227664e-06",
      "9.865722521893123e-06",
      "7.715973136371608e-06",
      "-0.0002804873102182818",
      "0.00023834244275262447",
      "-2.1821989567577325e-05",
      "-0.001150434063318756",
      "0.00011052748153814246",
      "-0.00014215475697758835",
      "-4.018888305856832e-06",
      "1.7058580256292202e-05",
      "-1.4264932984524876e-05",
      "-5.1903366604311725e-06",
      "-6.05407781129567e-05",
      "0.0001339124476869842",
      "-1.7664983933678757e-05",
      "-0.0011630064603934474",
      "5.27919335512336e-06",
      "-8.508243938604962e-05"
    ],
    [
      "0.0009525666655615627",
      "0.0009670028193671866",
      "0.0011177914354737872",
      "0.0019022785350433955",
      "0.0009642765990678976",
      "1.479705340016515e-06",
      "-1.6973916826939694e-06",
      "2.4243183988308083e-06",
      "8.633100110259006e-07",
      "-3.0897521251090094e-05",
      "4.079392385867359e-05",
      "-2.9024522320452774e-06",
      "-0.00013082670427016696",
      "6.71902367187045e-06",
      "-1.8722534835576503e-05",
      "1.0853619515858558e-08",
      "8.15647704712429e-07",
      "2.030288360013049e-06",
      "-1.2618440967499378e-06",
      "-1.0309840780743116e-05",
      "5.3035130297699875e-06",
      "-5.148866929502805e-06",
      "-0.00016869007924987973",
      "5.929257824658445e-06",
      "-5.720001717107792e-05"
    ],
    [
      "0.0009524337389754176",
      "0.0009637982902258383",
      "0.001083976883659954",
      "0.0017232646388910828",
      "0.0009617726311774304",
      "1.1968296512370189e-06",
      "-1.6220845463195616e-06",
      "2.485903210449141e-06",
      "7.218710648735188e-07",
      "-2.525456688764869e-05",
      "3.394525578679953e-05",
      "-2.05342092865167e-06",
      "-0.00010638559603588362",
      "3.872743982433723e-06",
      "-1.505213757599612e-05",
      "-5.938872004250206e-08",
      "8.981538169501295e-07",
      "2.1036459275493004e-06",
      "-9.970278410666554e-07",
      "-7.452128625356674e-06",
      "5.838278927402604e-06",
      "-4.033526474255049e-06",
      "-0.0001383100369414293",
      "4.911437487674841e-06",
      "-4.87629087924995e-05"
    ],
    [
      "0.0009529055545588371",
      "0.0009730868775177914",
      "0.001180745864934311",
      "0.0020941404423622913",
      "0.0009690891074882995",
      "2.3581269066224645e-06",
      "-2.7608483106808265e-06",
      "4.330568050911346e-06",
      "1.4726579996453422e-06",
      "-4.4632831713576613e-05",
      "4.9615309736233676e-05",
      "-2.8682316009479702e-06",
      "-0.00016409896699414722",
      "7.830716632014931e-06",
      "-2.2349143989720337e-05",
      "-5.587096338443189e-09",
      "1.2507304832814422e-06",
      "4.22949768042183e-06",
      "-1.947996993491836e-06",
      "-1.5710494074242463e-05",
      "1.8630976293327773e-05",
      "-7.050971086199371e-06",
      "-0.0002283637932643321",
      "6.340361582929032e-06",
      "-7.28489869473836e-05"
    ],
    [
      "0.0009528399413051433",
      "0.0009732509527636044",
      "0.0011963154967366842",
      "0.0022100300821622913",
      "0.0009690299279025939",
      "2.0483860262080547e-06",
      "-1.916159725532565e-06",
      "3.111423881916059e-06",
      "1.2370047924544662e-06",
      "-4.4644771235100565e-05",
      "5.439375397250868e-05",
      "-4.313145198143174e-06",
      "-0.00019423218948234124",
      "1.1960814481180683e-05",
      "-2.7421006661359565e-05",
      "9.345367397734847e-08",
      "1.1174887747136592e-06",
      "2.2168682116721057e-06",
      "-1.8255902463197085e-06",
      "-1.5436795152491362e-05",
      "1.093639922351988e-05",
      "-7.106214666563025e-06",
      "-0.00024122828598629513",
      "7.688982203748959e-06",
      "-7.050155676046374e-05"
    ],
    [
      "0.593002263272417",
      "9.009405330327267",
      "3.9435329820314537",
      "7.414525635745813",
      "2.8373947920409996",
      "-1.7101415648713703",
      "-0.5619158094075359",
      "-0.11937331973396899",
      "0.18777523330577864",
      "2.7674722470424795",
      "-3.5976380880757692",
      "1.040353734728608",
      "-2.730658382926381",
      "0.18390721871694884",
      "-1.7170795558168257",
      "-0.33380977990671507",
      "-0.4000794413256021",
      "1.6335839117721993",
      "-0.10758008642607708",
      "1.5349541037814238",
      "-4.894223990636474",
      "-2.3589161540844303",
      "-0.5168487149687344",
      "-1.2533550622429583",
      "1.8115458403462263"
    ],
    [
      "0.0009587381592133773",
      "0.0010776159647742157",
      "0.0023331252410300754",
      "0.004159497779019239",
      "0.0010373425917214693",
      "1.4218945769872039e-05",
      "-3.530098770006482e-05",
      "2.402329375396431e-05",
      "1.2920243626766759e-05",
      "-0.00033594132216537",
      "0.00016852668285993763",
      "-2.441939488996074e-06",
      "-0.00042770164823329",
      "9.957436260764257e-06",
      "-9.772748498579586e-05",
      "-1.028270078607736e-05",
      "3.840128958424649e-05",
      "3.824513072467834e-05",
      "-8.536178254217284e-06",
      "-8.672575327133827e-05",
      "9.716735579316448e-05",
      "-1.1180920286455485e-05",
      "-0.0006129770640358698",
      "-4.478191893161086e-05",
      "-0.0002867073918177056"
    ],
    [
      "0.0009525762718984961",
      "0.0009670623015871551",
      "0.0011246586169424216",
      "0.0019854879733474003",
      "0.0009645078291127427",
      "1.475320086425995e-06",
      "-1.9147772931735384e-06",
      "3.255999141609634e-06",
      "9.273923597948727e-07",
      "-3.216857974422807e-05",
      "4.485377315733444e-05",
      "-2.774490389555091e-06",
      "-0.00014776663652938331",
      "4.560185067688895e-06",
      "-2.1598075836831253e-05",
      "-2.074909765911302e-07",
      "1.5193982607494821e-06",
      "1.7209076188465658e-06",
      "-1.2149589744739063e-06",
      "-7.729208122114516e-06",
      "3.1539727619185403e-06",
      "-4.724164805338174e-06",
      "-0.00018488600107077562",
      "6.4849564740633666e-06",
      "-6.220821241401311e-05"
    ],
    [
      "0.0009524196858518792",
      "0.0009632722232373275",
      "0.001083632222621866",
      "0.0016593833519883538",
      "0.0009609337330970341",
      "1.1410399617801935e-06",
      "-1.3625913612246147e-06",
      "2.3675767910022046e-06",
      "6.972576113976466e-07",
      "-2.4527385258498278e-05",
      "3.056399708465198e-05",
      "-1.8652231275376922e-06",
      "-0.00010898614626387665",
      "4.0040777577318475e-06",
      "-1.4852994591624455e-05",
      "-1.39147451187786e-07",
      "1.0305510508152025e-06",
      "1.0836549213570523e-06",
      "-9.250722699358946e-07",
      "-6.559316307396016e-06",
      "5.913558594335217e-06",
      "-3.4531803867401095e-06",
      "-0.00013962365848985947",
      "4.429357942825107e-06",
      "-4.0329731541713e-05"
    ],
    [
      "0.0009524319282561697",
      "0.0009634815469911666",
      "0.0010799066582112486",
      "0.0015810987361629773",
      "0.0009610617646904317",
      "1.1451737142721983e-06",
      "-1.5608225593197125e-06",
      "1.7482956754921627e-06",
      "7.745226697783373e-07",
      "-2.522849208054056e-05",
      "2.6728953084868933e-05",
      "-2.024859700103671e-06",
      "-8.437723692077362e-05",
      "5.146975669097984e-06",
      "-1.4193415334553404e-05",
      "-1.8892815494693647e-07",
      "1.0436528422620374e-06",
      "1.932496449396415e-06",
      "-8.92163779114003e-07",
      "-8.57574219673175e-06",
      "5.54906403621476e-06",
      "-3.2433919050596962e-06",
      "-0.00011531433483250116",
      "2.3139467950460972e-06",
      "-3.8870061025024103e-05"
    ],
    [
      "0.0009528420545843404",
      "0.000974480858819719",
      "0.0011799133539869282",
      "0.0022954316156148934",
      "0.00097052317063334",
      "2.050115553329608e-06",
      "-3.1941253757e-06",
      "3.777453040721297e-06",
      "1.2583881312718816e-06",
      "-4.5610489225242124e-05",
      "6.22573809063864e-05",
      "-5.147125513969481e-06",
      "-0.00016128793196271038",
      "9.720130903478302e-06",
      "-2.842050535970951e-05",
      "-2.7873064316411746e-07",
      "2.0664076081510432e-06",
      "3.590004810830564e-06",
      "-1.7020614000326465e-06",
      "-1.423268973560397e-05",
      "-7.667974643819473e-06",
      "-6.970879936765764e-06",
      "-0.00018409809831165797",
      "6.527705624240095e-06",
      "-9.167524576202411e-05"
    ],
    [
      "0.440585599955905",
      "4.49239368425892",
      "2.9582100618371383",
      "5.276062265958332",
      "1.7669100572241985",
      "0.01640764197712868",
      "0.362793810023968",
      "1.1912571221647805",
      "-0.1256125408516575",
      "2.0158937409305198",
      "1.8728128118389982",
      "-2.6904982948259044",
      "2.990550608815201",
      "-1.6563339277500222",
      "-1.8323138623904613",
      "-1.4047959927902733",
      "-0.6152335753840019",
      "-0.5615608705297492",
      "0.8368701840217003",
      "1.1214623588376313",
      "3.793447702094129",
      "-0.3738007704261715",
      "2.1306271843420648",
      "0.20554356603111767",
      "2.0912101532218887"
    ],
    [
      "0.0009556977723504717",
      "0.0010284721733349897",
      "0.0016901321650429721",
      "0.0032647440489172643",
      "0.001007320453609269",
      "9.09239435839972e-06",
      "-6.560918976355206e-06",
      "1.1411419454746994e-05",
      "5.374337619554367e-06",
      "-0.00014836450478037492",
      "9.971669963568377e-05",
      "-1.1572731799592384e-05",
      "-0.00039888051342259014",
      "4.646986737116803e-05",
      "-5.0445567504916076e-05",
      "1.9871410655052465e-07",
      "1.8318618219735505e-06",
      "5.658080455681532e-06",
      "-7.5260734927632e-06",
      "-6.836512371753506e-05",
      "5.4174230445033986e-05",
      "-2.1747317849247323e-05",
      "-0.000572963332391651",
      "5.059065146021389e-07",
      "-0.00012453690805009176"
    ],
    [
      "0.0009525821563059995",
      "0.0009666015031778515",
      "0.0011195259142827824",
      "0.0017362923397426866",
      "0.0009631565313716142",
      "1.5026941470687548e-06",
      "-2.1452392501484325e-06",
      "2.707886901227237e-06",
      "9.86465182962431e-07",
      "-3.311714195001637e-05",
      "3.413588814899899e-05",
      "-2.212536075868446e-06",
      "-0.00011750770155242759",
      "5.668285164644458e-06",
      "-1.8046625464458583e-05",
      "-3.466252779936449e-07",
      "1.6027639061328726e-06",
      "1.997711579728607e-06",
      "-1.1332667164483119e-06",
      "-9.728169133871846e-06",
      "9.681262131549786e-06",
      "-3.885734874767274e-06",
      "-0.00015800147908803886",
      "3.457207457523086e-06",
      "-4.571480114964258e-05"
    ],
    [
      "0.0009525843861947819",
      "0.0009659825873832382",
      "0.001109053475820579",
      "0.0016220492048357273",
      "0.0009627645369601063",
      "1.531814092900789e-06",
      "-1.683359524479004e-06",
      "2.040055715907679e-06",
      "1.0259568664664759e-06",
      "-3.041636027972933e-05",
      "2.5263974430846212e-05",
      "-1.9395807498488134e-06",
      "-8.871730278300502e-05",
      "6.710153578949865e-06",
      "-1.3270090393464097e-05",
      "-1.6719608137675116e-07",
      "9.478348126512795e-07",
      "2.2208659285239312e-06",
      "-1.1665708538160826e-06",
      "-1.2010583462299815e-05",
      "1.173608640101047e-05",
      "-3.81868876033544e-06",
      "-0.0001454358463440639",
      "1.3136664840342875e-06",
      "-3.9321741341332464e-05"
    ],
    [
      "0.000952433713746513",
      "0.0009629765087955546",
      "0.0010751700610126822",
      "0.0015619325229817545",
      "0.0009607113202013692",
      "1.2076729556527506e-06",
      "-1.430636577312836e-06",
      "2.144037681070966e-06",
      "7.612280966610726e-07",
      "-2.3525886362693643e-05",
      "2.4359793273123698e-05",
      "-1.5074040127033434e-06",
      "-8.48324062931947e-05",
      "3.842526756208818e-06",
      "-1.1847243169424399e-05",
      "-1.274650069611899e-07",
      "8.411208398816722e-07",
      "1.649361411154607e-06",
      "-9.379704675186483e-07",
      "-7.904647381953621e-06",
      "8.033022476110785e-06",
      "-3.247945229078749e-06",
      "-0.0001260059740738733",
      "2.796427705926906e-06",
      "-3.6785454841733045e-05"
    ],
    [
      "0.0009528405676644413",
      "0.0009718053423838855",
      "0.0011688934367844156",
      "0.0019334677937757755",
      "0.0009669067560412081",
      "2.11419151582102e-06",
      "-2.459848048728466e-06",
      "3.571315339976328e-06",
      "1.359640030614983e-06",
      "-4.193717069478397e-05",
      "4.0590513950489266e-05",
      "-2.5818862218903067e-06",
      "-0.00014602794483040574",
      "7.505453214131628e-06",
      "-1.9889695628219173e-05",
      "-5.017191135748762e-07",
      "2.0082662736063806e-06",
      "1.3366230817092118e-06",
      "-1.5166648534415902e-06",
      "-1.2900557533233705e-05",
      "9.778135744115955e-06",
      "-4.829524271626383e-06",
      "-0.00020209410752791178",
      "3.497010239686949e-06",
      "-5.518724183421499e-05"
    ],
    [
      "0.6875919169251348",
      "4.988947263881114",
      "2.253775121589889",
      "3.525744120569912",
      "0.17702154398689846",
      "1.6453603494607139",
      "-1.112654568435085",
      "0.21396556736622216",
      "0.26460720417567535",
      "-1.991038868982103",
      "2.4089069956520253",
      "0.35771708666800967",
      "0.8836925006353963",
      "-0.6044843013777604",
      "-0.41639364506424653",
      "-0.8468632696779835",
      "-0.5490735666345882",
      "-1.5371961216998133",
      "0.22349864513288392",
      "-2.6896491408471763",
      "-3.420663741410971",
      "0.8614893973781705",
      "2.6632957502910855",
      "-0.15114782068447105",
      "0.6612601664332408"
    ],
    [
      "0.0009567401644398738",
      "0.0011007736749612724",
      "0.0025030324921774686",
      "0.005673093625497425",
      "0.0010865445167487686",
      "6.288333489035103e-06",
      "6.485366681167343e-06",
      "-2.1586066539768873e-05",
      "8.468113942246947e-06",
      "-0.0002337349701181561",
      "0.00026427718623131286",
      "-6.2942457656532e-05",
      "0.0003545438966977588",
      "0.0002984994577588164",
      "1.4234506985920112e-05",
      "5.637465088856855e-06",
      "4.4556519221166104e-06",
      "3.62128738360891e-05",
      "-6.25999160655649e-06",
      "-0.00030276023716433093",
      "-0.00019718434481996475",
      "-6.970317438945532e-05",
      "0.0005831191621335888",
      "-8.85172479324602e-05",
      "-0.0005055845809340891"
    ],
    [
      "0.0009547311585703517",
      "0.0010615237839047558",
      "0.0018457242671065996",
      "0.006374162350120843",
      "0.0010379355070264033",
      "6.960338448269813e-06",
      "-1.0405726194646378e-05",
      "8.524694611037444e-06",
      "1.5016965506531144e-06",
      "-0.00018307444423671312",
      "0.00035446856038075415",
      "-1.9417603840401435e-05",
      "-0.0010073250487612857",
      "0.00011022184312441404",
      "-8.561008716363387e-05",
      "-1.292345570583657e-06",
      "6.846437728549096e-06",
      "-7.876600352990713e-06",
      "-4.3499890183103745e-06",
      "-6.769279476308775e-05",
      "-0.00015772267448765573",
      "-4.114137827321037e-05",
      "0.00012906884000508047",
      "8.252298629079953e-05",
      "-0.00044947854274838097"
    ],
    [
      "0.00095320883664947",
      "0.0009896827780499701",
      "0.0013288559202487592",
      "0.003849353765213239",
      "0.0009815597025595508",
      "3.0523147308615217e-06",
      "-2.6419532683980095e-06",
      "6.027702851939002e-06",
      "9.787276225658316e-07",
      "-7.134009392435441e-05",
      "0.00015112943412122818",
      "-9.303663691462806e-06",
      "-0.000471543135577932",
      "1.7989981133597066e-05",
      "-4.4060709284578026e-05",
      "-3.322818608080092e-07",
      "3.3790144720167392e-06",
      "-4.956173235190119e-06",
      "-2.1171020179701933e-06",
      "-1.1110963588713943e-05",
      "-3.514131171701207e-05",
      "-1.339916380954963e-05",
      "-0.00032639500841281704",
      "2.5731135164302343e-05",
      "-0.0001777146067681692"
    ],
    [
      "0.0009528904572723891",
      "0.0009771498654047184",
      "0.0012279505841387129",
      "0.0027055401193226527",
      "0.0009717825480441265",
      "2.2945367316652755e-06",
      "-2.2095678998426154e-06",
      "4.334321845293601e-06",
      "1.1415456295476286e-06",
      "-5.239054104908483e-05",
      "8.630722738966675e-05",
      "-4.858985982145791e-06",
      "-0.0002830608686452748",
      "1.1258550500365919e-05",
      "-3.1386100185559875e-05",
      "-1.5242911208186076e-07",
      "1.91998828826166e-06",
      "2.4277881827501287e-07",
      "-1.7360691622095425e-06",
      "-1.2987726109244384e-05",
      "4.101819593141488e-06",
      "-8.71589086177589e-06",
      "-0.00027316164222024276",
      "1.3544006117911922e-05",
      "-0.00010430288017386225"
    ],
    [
      "0.0009527919623839538",
      "0.0009734126825098771",
      "0.001200984358895871",
      "0.0023836785409673124",
      "0.0009683836003767248",
      "2.042895022441696e-06",
      "-1.787093074571031e-06",
      "3.828401895816903e-06",
      "1.141536566491572e-06",
      "-4.641753010366316e-05",
      "6.90385398368558e-05",
      "-3.5465516324915467e-06",
      "-0.00024981755095987706",
      "9.451722100103868e-06",
      "-2.8233505634986767e-05",
      "-3.0263366730945906e-07",
      "2.0279570551874167e-06",
      "-3.7585094977279053e-07",
      "-1.4701555465993421e-06",
      "-1.070059401728399e-05",
      "9.058192621970715e-06",
      "-6.76247382983824e-06",
      "-0.00025447671258840485",
      "1.0765841864250701e-05",
      "-7.907123717732643e-05"
    ],
    [
      "0.0009528821544338278",
      "0.0009745806883650152",
      "0.0012315046566263802",
      "0.002424429241611008",
      "0.0009695314395732558",
      "2.189290080379118e-06",
      "-1.8253713863725415e-06",
      "3.686451897278686e-06",
      "1.3958986903858127e-06",
      "-5.112905311507068e-05",
      "6.597033612029221e-05",
      "-3.375491852237938e-06",
      "-0.00025774585540707507",
      "1.0615079184358668e-05",
      "-3.054826250187116e-05",
      "-2.042221551577102e-07",
      "1.8850560145040791e-06",
      "9.960758139856797e-07",
      "-1.699547363148898e-06",
      "-1.4139920822603124e-05",
      "2.0699498957281694e-05",
      "-7.160051122840947e-06",
      "-0.00029787398949580835",
      "1.0091866456099486e-05",
      "-7.804639068132059e-05"
    ],
    [
      "0.0009531554104778901",
      "0.000979370436440908",
      "0.001299880987679165",
      "0.0025177390173964386",
      "0.0009721959026975851",
      "2.710546376612518e-06",
      "-2.00046490927018e-06",
      "4.658208117428246e-06",
      "1.8600675536796587e-06",
      "-6.47738102760575e-05",
      "7.168783479064107e-05",
      "-3.974347068593559e-06",
      "-0.0002903827580002142",
      "1.4115126721147091e-05",
      "-3.200129740591344e-05",
      "-3.633937979300875e-07",
      "2.866778924842051e-06",
      "5.969519176404338e-07",
      "-2.114693569187264e-06",
      "-1.8329898036961702e-05",
      "3.241711397296954e-05",
      "-7.744993546900387e-06",
      "-0.0003581915359997189",
      "7.000132386839289e-06",
      "-7.542526032646843e-05"
    ],
    [
      "0.0009546805156847505",
      "0.0010062994393462373",
      "0.0016160018986666534",
      "0.00306740484187355",
      "0.0009922772671111923",
      "6.15649595822868e-06",
      "-5.75816259484012e-06",
      "8.321955332717745e-06",
      "5.125499621487284e-06",
      "-0.00013259162692711392",
      "9.898773460639899e-05",
      "-3.3705580719759535e-06",
      "-0.00044857383259852714",
      "3.12530744240584e-05",
      "-5.776340720460701e-05",
      "-1.2121388089473894e-06",
      "5.9416143433342714e-06",
      "8.096959082599504e-06",
      "-4.726800748529487e-06",
      "-4.597604094977053e-05",
      "8.712801119445156e-05",
      "-1.3957291106195934e-05",
      "-0.0005661036748768627",
      "3.467586690125755e-06",
      "-0.00010565240241724036"
    ],
    [
      "0.0009605797537332761",
      "0.0010931680135390402",
      "0.0027017185863069362",
      "0.004695311736391732",
      "0.0010608758711255848",
      "1.562418994068063e-05",
      "-3.401935683296184e-06",
      "1.2290630198228855e-05",
      "1.8422111746903673e-05",
      "-0.0003523232143047711",
      "0.00024519304034747037",
      "-4.831086344387015e-06",
      "-0.0011621650209436452",
      "0.00011662898602900849",
      "-0.0001285492010164202",
      "-8.786901722839523e-06",
      "3.5320336756960676e-05",
      "-1.0840243262047426e-05",
      "-1.0483853372564053e-05",
      "-8.19493667414577e-05",
      "0.00014174322697322881",
      "-1.499009665824878e-05",
      "-0.0010164911842306017",
      "-6.053323170941654e-05",
      "-0.0001059361702960216"
    ],
    [
      "0.0031384704416520057",
      "0.11148134021548067",
      "1.620929071063555",
      "0.3419829244271547",
      "0.1092287422122236",
      "-0.0064830811348431565",
      "0.05577357219233148",
      "-0.019894002083516146",
      "0.011405710970296043",
      "-0.28807567428776776",
      "0.17732159633349306",
      "-0.10024549964485793",
      "-0.6716877354325718",
      "0.38072738900831693",
      "-0.19026445404607661",
      "0.01377697273573766",
      "-0.017289455080651505",
      "0.017822865212898522",
      "-0.010140921495060115",
      "-0.3089321542370148",
      "0.07481483161651623",
      "-0.04262498819965123",
      "0.30093522370715664",
      "-0.17081921310925746",
      "-0.000907511245699468"
    ],
    [
      "0.0009601715144269222",
      "0.0012520436128744023",
      "0.003521996436319299",
      "0.007862010332321584",
      "0.0011172608835775238",
      "2.2448346044039837e-05",
      "-4.3903608069554e-05",
      "1.582263583056112e-05",
      "1.4836261499761313e-06",
      "-0.0006337728193295354",
      "0.0007064139339776244",
      "-7.547609556579911e-05",
      "-0.0018580444377602368",
      "0.00029935622130033664",
      "-0.00013401640004621218",
      "-1.0514364071058058e-05",
      "3.2734819405387145e-05",
      "-4.3054966565748546e-05",
      "-8.02628541670486e-06",
      "-0.0001957639325978196",
      "-0.00037370702606908497",
      "-8.073631221711163e-05",
      "0.0010169301011717802",
      "0.00013249296018862864",
      "-0.0006252186791842649"
    ],
    [
      "0.0009634005529536831",
      "0.001155062106255099",
      "0.0022229885782270404",
      "0.007605432854521605",
      "0.001156489259526189",
      "2.457516537462628e-05",
      "-2.583004055730509e-05",
      "8.6749546423697e-05",
      "1.0780807575008068e-05",
      "-0.00026709912549803457",
      "0.00035486837443077224",
      "-7.904456910947413e-05",
      "-0.00043080042070243584",
      "6.756989127880165e-05",
      "-0.00010604434725991607",
      "1.228163563593604e-05",
      "9.340907761269741e-06",
      "3.963894139039743e-05",
      "-3.339365309416753e-05",
      "-0.00012316512749064077",
      "-0.0002475190503944703",
      "-8.259853452023989e-05",
      "-0.000713743381664995",
      "1.323377685841234e-05",
      "-0.0007464196161394954"
    ],
    [
      "0.0009553869634326636",
      "0.0010149139707579108",
      "0.0016291312965247167",
      "0.004183866547044387",
      "0.0010098498422170805",
      "8.163541188756955e-06",
      "-1.1499865083958654e-05",
      "1.9755614508421368e-05",
      "5.85897156148592e-06",
      "-0.00013377156847577587",
      "0.00012629635831729348",
      "-6.504883160515336e-06",
      "-0.00039410627010121984",
      "9.059003466825735e-06",
      "-6.843417967599822e-05",
      "6.195001555148149e-07",
      "4.098464636578504e-06",
      "2.5534075111872044e-05",
      "-7.983247465025898e-06",
      "-4.990526654939889e-05",
      "7.949379884388014e-05",
      "-2.388078457112767e-05",
      "-0.0007397566892089038",
      "1.538823000909118e-05",
      "-0.00024052321346741993"
    ],
    [
      "0.0009533462279139906",
      "0.000980146404451404",
      "0.0012446139130309114",
      "0.0020690442063933763",
      "0.000975371252509591",
      "3.104493006755465e-06",
      "-3.331912069932004e-06",
      "2.2397813540259777e-06",
      "2.3111062078141015e-06",
      "-5.789262810047933e-05",
      "3.6878447090168545e-05",
      "-5.100446152228582e-06",
      "-0.00010683801939906377",
      "1.8102043457333906e-05",
      "-2.631683760757344e-05",
      "1.0409016907762385e-07",
      "1.0337930966989611e-06",
      "7.820249263294976e-06",
      "-2.765646812838134e-06",
      "-3.079980934391452e-05",
      "1.8123213068846735e-05",
      "-8.43914348548247e-06",
      "-0.00021632187774615815",
      "-2.4699089677393487e-06",
      "-7.635681096501022e-05"
    ],
    [
      "0.0009529656522031048",
      "0.000974346989343365",
      "0.0011929217344365164",
      "0.002033569903549311",
      "0.000970129247087335",
      "2.3891144861332776e-06",
      "-3.179782506432593e-06",
      "3.373613336030656e-06",
      "1.633580298084852e-06",
      "-4.823392512553066e-05",
      "4.278390359557896e-05",
      "-3.969574787619132e-06",
      "-0.0001325756122597525",
      "1.0750293514704026e-05",
      "-2.525822328748576e-05",
      "-9.304661065808085e-08",
      "1.3690209566266849e-06",
      "5.685090464513001e-06",
      "-2.0205375556911847e-06",
      "-1.9884956593386173e-05",
      "1.619561136800873e-05",
      "-6.761934226247156e-06",
      "-0.00021127660453268765",
      "2.5980217351790417e-06",
      "-7.138888483958386e-05"
    ],
    [
      "0.0009527802513233932",
      "0.0009715074857158391",
      "0.0011532259909376745",
      "0.0018085511615600933",
      "0.0009673829485718848",
      "1.949049732049732e-06",
      "-2.2244515449762275e-06",
      "1.6976437486968486e-06",
      "1.2267268917351813e-06",
      "-3.980543000349892e-05",
      "3.335420653936997e-05",
      "-4.334413891554165e-06",
      "-9.253457515327325e-05",
      "1.3448168613094258e-05",
      "-1.915078438112767e-05",
      "3.904273545724715e-08",
      "6.667209407997112e-07",
      "3.892264278852129e-06",
      "-1.6325061187119013e-06",
      "-1.9668274294548025e-05",
      "6.2311197882238485e-06",
      "-5.8783559340687e-06",
      "-0.00014634935159899316",
      "6.691679072038474e-07",
      "-5.655566432301821e-05"
    ],
    [
      "0.0009528459982895847",
      "0.0009730361328473569",
      "0.0011713062051453684",
      "0.001872248596237484",
      "0.0009684445011422443",
      "2.0849099698233162e-06",
      "-2.4457166033396555e-06",
      "1.5804727558276163e-06",
      "1.4001174946387809e-06",
      "-4.399751909847109e-05",
      "3.6697939610092346e-05",
      "-4.276756442169041e-06",
      "-0.00010163834156390165",
      "1.4472434945148973e-05",
      "-2.0661680879479863e-05",
      "-1.3436443467045724e-07",
      "1.0468030118240094e-06",
      "4.071139103556904e-06",
      "-1.6230350765367393e-06",
      "-2.107281273688581e-05",
      "7.5902588177320965e-06",
      "-5.979420200557664e-06",
      "-0.0001523753641078658",
      "1.7679870343763437e-07",
      "-6.097898896702064e-05"
    ],
    [
      "0.0009530444190427452",
      "0.0009793793570726378",
      "0.0012188269967765618",
      "0.00204491793673471",
      "0.0009729983672863865",
      "2.499406121623885e-06",
      "-2.9551745849095912e-06",
      "1.0588723566958706e-06",
      "1.520851562429694e-06",
      "-5.441316122843343e-05",
      "4.6376494334541655e-05",
      "-6.872637417735677e-06",
      "-0.00010063190014945356",
      "2.2567915480347084e-05",
      "-2.369039658389924e-05",
      "-2.3814108352813145e-07",
      "1.368534044435161e-06",
      "3.777127934390842e-06",
      "-1.8508214467989359e-06",
      "-2.8521014072096705e-05",
      "-6.066755218406812e-06",
      "-7.433268012772157e-06",
      "-0.00012934820858255793",
      "-1.7698581785603245e-06",
      "-7.721802652915107e-05"
    ],
    [
      "0.0009539855240226173",
      "0.001013212801474179",
      "0.0014902653881912428",
      "0.003981096945695071",
      "0.000998971690736423",
      "5.206478043950742e-06",
      "-7.194939404165361e-06",
      "8.484306781734394e-06",
      "2.140796312003648e-06",
      "-0.00011650000632661854",
      "0.0001669653034702774",
      "-1.7686963594214772e-05",
      "-0.0003827359977579363",
      "4.264454062074811e-05",
      "-6.014315351906603e-05",
      "-6.993771512356852e-07",
      "3.837532213565715e-06",
      "2.6220011273712037e-06",
      "-3.5682839678655747e-06",
      "-4.1185643843231164e-05",
      "-5.54618847265001e-05",
      "-1.9270623395980477e-05",
      "-0.00023987288246446386",
      "1.68861602063123e-05",
      "-0.00022896124264320343"
    ],
    [
      "0.0009566565409445185",
      "0.0011038604968765838",
      "0.0023629808104934234",
      "0.005444928595851298",
      "0.0010808706971976467",
      "8.62831282246499e-06",
      "-1.3748818542820104e-05",
      "-1.5298000934428392e-05",
      "2.140245933379639e-06",
      "-0.00024578059515053267",
      "0.0002775852965295583",
      "-4.48713398641548e-05",
      "0.00015969985650887982",
      "0.00025757274571819403",
      "4.9795696063573696e-05",
      "-9.925125003139338e-07",
      "9.10207322054398e-06",
      "4.574988536776194e-06",
      "-4.933806400076875e-06",
      "-0.0002452757827676656",
      "-0.00025571071841495706",
      "-6.114601030135848e-05",
      "0.0006563753078654331",
      "-1.3824117031697305e-05",
      "-0.00048325767471182565"
    ],
    [
      "0.012766871455603592",
      "0.060353379759991346",
      "0.5034322155473361",
      "2.2059963150092723",
      "0.16650866385676394",
      "0.01718547903923048",
      "-0.04306436969002639",
      "0.014296094791483393",
      "0.043037306639221756",
      "-0.17097620051892942",
      "-0.2406634668627199",
      "0.07783505762374515",
      "0.7937727947611865",
      "-0.20631933410701508",
      "-0.07620976237214903",
      "-0.019879944771326555",
      "0.06344692119157133",
      "0.1581327524629862",
      "-0.009514642373725556",
      "0.018901434725338256",
      "0.24890791228336545",
      "0.05812190693765538",
      "-0.6426410495616891",
      "-0.1963693452688342",
      "-0.5957908286232104"
    ],
    [
      "0.22574541146527005",
      "1.6885937400343294",
      "3.393911661545742",
      "3.2491929801001236",
      "1.879803950541529",
      "-0.6028255006635949",
      "-0.8050877679481325",
      "0.26791372418155235",
      "-0.599121989043865",
      "2.3432122352510025",
      "-0.26888830130226654",
      "1.4688174173468698",
      "0.24852555632981738",
      "1.772037336457875",
      "-1.613470649327032",
      "0.12403409880688478",
      "0.3359603593144637",
      "0.8078289977312196",
      "-0.25118885000784724",
      "-0.4590582802800413",
      "-2.3176372253903965",
      "1.0029608841306983",
      "-3.293135116030397",
      "1.7957120298068883",
      "1.8527266908622801"
    ],
    [
      "0.0009646140709749594",
      "0.001181709047443945",
      "0.0034868164192838292",
      "0.008309079651745786",
      "0.0010978891105304397",
      "2.4890970049362773e-05",
      "-1.726807704263861e-05",
      "4.6559031796211225e-05",
      "2.404946319541854e-05",
      "-0.0005482334943411893",
      "0.0006200158668400178",
      "-8.705268510384626e-06",
      "-0.002416513136426499",
      "0.0001244666893389365",
      "-0.00025961291096281364",
      "-1.970794052868769e-05",
      "5.026817705246082e-05",
      "-4.9905957091697166e-05",
      "-9.456662942577337e-06",
      "-3.02868839333833e-05",
      "0.00024242859922309895",
      "-1.7084507968808917e-05",
      "-0.002028764589646683",
      "3.18715588166437e-05",
      "-0.00015680965333647614"
    ],
    [
      "0.000955795648835291",
      "0.001082060803404634",
      "0.0028543328682421867",
      "0.010394658167499352",
      "0.0010221228315130647",
      "1.0997622491194128e-05",
      "-1.9025536342219533e-05",
      "6.74671076790257e-05",
      "2.634549849358583e-06",
      "-0.00038355838185465504",
      "0.0007411373125513744",
      "-2.4770616774588886e-05",
      "-0.0028158134955819035",
      "2.1165820520510014e-05",
      "-0.0002591937661103867",
      "-7.784039418276923e-06",
      "3.395580306346347e-05",
      "-3.589340297652068e-05",
      "-4.838444731102206e-06",
      "7.192437682419131e-05",
      "0.00016561469884263067",
      "-3.9934457347987675e-05",
      "-0.0022166718344475383",
      "0.0001572338655208908",
      "-0.00041635725082721486"
    ],
    [
      "0.0009534459462214649",
      "0.0009877315927033596",
      "0.0014474872060772387",
      "0.00364605249027034",
      "0.0009777796233333207",
      "3.6645654829073497e-06",
      "-6.426166638176577e-06",
      "1.3609659328680872e-05",
      "2.1845385330106103e-06",
      "-9.507050209997538e-05",
      "0.00014296751473097242",
      "-3.017297682511231e-06",
      "-0.0005564304029225028",
      "1.4417724265943398e-06",
      "-6.195691813446186e-05",
      "-1.7433817234436214e-06",
      "7.59725532438359e-06",
      "7.785943494814215e-08",
      "-2.4397502832573588e-06",
      "-2.601798187683587e-06",
      "4.000759736136452e-05",
      "-1.0042463921877142e-05",
      "-0.0005921288725167912",
      "2.6330444525288985e-05",
      "-0.00013708502926621863"
    ],
    [
      "0.0009530190071868719",
      "0.000979353652906204",
      "0.0013114298912009692",
      "0.0032517316144323395",
      "0.0009736254976356624",
      "2.784854100031674e-06",
      "-5.041937391227137e-06",
      "1.1079161271852033e-05",
      "1.4925816778365855e-06",
      "-6.890421726056666e-05",
      "0.000117901980441466",
      "-3.4019989468614875e-06",
      "-0.0004269431890768383",
      "-7.70522961855087e-07",
      "-4.931923697059577e-05",
      "-7.600414316882024e-07",
      "4.404159330435944e-06",
      "2.6585246591396895e-06",
      "-2.156453144115098e-06",
      "-3.883002634631749e-06",
      "2.710274869670494e-05",
      "-9.730755412369834e-06",
      "-0.00046159983737422983",
      "2.396091540701921e-05",
      "-0.00013270518040778514"
    ],
    [
      "0.0009529275044512252",
      "0.0009748818999640127",
      "0.0012600191010419702",
      "0.002881049363569876",
      "0.000971433370743406",
      "2.442440898254428e-06",
      "-4.607910063795884e-06",
      "9.20451983934065e-06",
      "1.5786419347137247e-06",
      "-5.8174238493126536e-05",
      "9.113993888531845e-05",
      "-2.4676022776229707e-06",
      "-0.0003292767943407643",
      "-2.3369611250329557e-06",
      "-4.3340989817689836e-05",
      "-6.009605664063461e-07",
      "3.7634304732008727e-06",
      "4.843173868253265e-06",
      "-2.0134014763616275e-06",
      "-5.224996832484006e-06",
      "2.8002784439851557e-05",
      "-8.08157414014399e-06",
      "-0.0004075632257938517",
      "1.8328271904022323e-05",
      "-0.0001158027379913991"
    ],
    [
      "0.0009529987796684233",
      "0.0009774689993488918",
      "0.0012861592989344118",
      "0.003339184025279687",
      "0.0009751670106440688",
      "2.663044835328191e-06",
      "-5.629829571333697e-06",
      "1.1242369478644688e-05",
      "1.6719317308394244e-06",
      "-6.35676519751805e-05",
      "0.0001141943046686497",
      "-3.5182950782731486e-06",
      "-0.00038006613100403165",
      "-4.719798631596001e-06",
      "-5.353622883606095e-05",
      "-4.3685502877819487e-07",
      "3.7651568566914226e-06",
      "7.609061469912561e-06",
      "-2.367083928518782e-06",
      "-4.2149359407540054e-06",
      "2.6302639918433892e-05",
      "-1.03166935077182e-05",
      "-0.00046441915660089283",
      "2.4205245497285606e-05",
      "-0.00015295486370077666"
    ],
    [
      "0.0009533011803700182",
      "0.0009802984216002164",
      "0.0012945152348905024",
      "0.003086313244733365",
      "0.0009784930252349534",
      "3.0475336757541095e-06",
      "-6.003076801475002e-06",
      "8.506982644076324e-06",
      "2.4201129467056874e-06",
      "-6.617874449469543e-05",
      "9.186101258058884e-05",
      "-3.408529943920996e-06",
      "-0.0002856738578448806",
      "-9.327915874242535e-08",
      "-5.170323707785772e-05",
      "-4.0706141356969926e-07",
      "3.6382912699285878e-06",
      "1.1294352551856483e-05",
      "-2.8463234725834085e-06",
      "-1.4058082363394105e-05",
      "2.617888867225623e-05",
      "-1.013043075352213e-05",
      "-0.0004080353587234614",
      "1.5920898986817307e-05",
      "-0.0001446769670269035"
    ],
    [
      "0.0009548745282633568",
      "0.0010172751127658372",
      "0.0016146019510234252",
      "0.005279784211360419",
      "0.001013708951795682",
      "7.000254628100585e-06",
      "-1.2232339573207305e-05",
      "2.348233461457121e-05",
      "4.894951503007178e-06",
      "-0.00013946172986484932",
      "0.00023654964143728077",
      "-1.394581100960811e-05",
      "-0.0006193311942698981",
      "1.1610494149984887e-05",
      "-0.00012324598152714487",
      "1.599052708216974e-06",
      "3.229174177885437e-06",
      "3.143588767522831e-05",
      "-7.606599652191142e-06",
      "-3.518179410987624e-05",
      "5.953218358326272e-05",
      "-3.0037939034863462e-05",
      "-0.0007368967594194074",
      "4.144481504233794e-05",
      "-0.00033178385817551626"
    ],
    [
      "0.0009599592838051665",
      "0.0010817611916067364",
      "0.0024596023652527386",
      "0.007346263866555715",
      "0.0010790622817214816",
      "1.726905657459471e-05",
      "-3.5180569507812286e-05",
      "4.5753696807270406e-05",
      "1.5634811922342963e-05",
      "-0.0003223690185360005",
      "0.00032600585757782655",
      "-7.457947692342837e-06",
      "-0.0009503738690015875",
      "5.522940638959313e-06",
      "-0.0002537673333051772",
      "-1.405166068617869e-06",
      "1.974541913998127e-05",
      "8.162607787278122e-05",
      "-1.7611438596486486e-05",
      "-7.571235264307567e-05",
      "0.00022782252275192034",
      "-4.956979612147275e-05",
      "-0.001487683419090024",
      "5.2041888781435844e-05",
      "-0.0005142756414253182"
    ],
    [
      "0.0009575200476188016",
      "0.001108589992025087",
      "0.0020084752556272433",
      "0.006398183534914356",
      "0.001066348457323077",
      "1.1997518692063886e-05",
      "-1.0380589230197858e-05",
      "2.690490024084446e-05",
      "7.184608197792649e-06",
      "-0.00017125228610975098",
      "0.00020995971989003676",
      "-5.22518583003985e-05",
      "-0.0008661496287453165",
      "2.5360029270315438e-05",
      "2.2126545782494304e-05",
      "-6.045396802766463e-06",
      "6.140725609131172e-06",
      "-1.8833637806551654e-05",
      "-4.035705985936431e-06",
      "-3.776519603045716e-05",
      "-8.966064007370136e-05",
      "-2.2434799771162937e-05",
      "-0.0006403297549392112",
      "4.846755395693503e-05",
      "-0.00029997748834873926"
    ],
    [
      "0.03469185721248252",
      "0.034752171736865366",
      "1.6789558409465772",
      "2.0050808078443834",
      "0.5527188138730202",
      "-0.0014142997428822158",
      "0.09826671701532065",
      "0.19719015124518877",
      "0.12197339947784627",
      "-0.21771061406629866",
      "0.1463656620820554",
      "0.05330454348663942",
      "-0.4719975039268431",
      "-0.03133134379383823",
      "1.0077043224492717",
      "-0.0327396516639534",
      "0.2144730356539269",
      "-0.1618621004640029",
      "-0.061001001139426116",
      "0.0819830143804988",
      "0.20765641488177783",
      "0.12121830953530216",
      "-1.764016147971",
      "-0.9552617223770012",
      "0.2305896425629184"
    ],
    [
      "0.0009615462919886614",
      "0.0012727411326946168",
      "0.004170307433929062",
      "0.005539341815945312",
      "0.0011779206127810306",
      "1.7609194005591936e-05",
      "1.9961465745098473e-06",
      "-2.6418938514975862e-05",
      "-3.994621222939594e-07",
      "-0.00033756072716950315",
      "0.00011034515301689469",
      "-7.342200920777353e-05",
      "0.0004462677058894652",
      "0.0005842591452273394",
      "0.00015204229465881324",
      "1.8050471811355855e-05",
      "-1.827092064333541e-05",
      "-1.5382746950910772e-06",
      "-1.663282496519542e-05",
      "-0.0005932618745292113",
      "-0.00012060581168219584",
      "-0.00010618224852794271",
      "-0.00038326616452038565",
      "-2.5873625190322134e-05",
      "-0.0002248468976905108"
    ],
    [
      "0.0009555933283957244",
      "0.001052210013363335",
      "0.0017021500193129758",
      "0.0044162080015021825",
      "0.0010219185301071625",
      "7.58427888522601e-06",
      "-1.136645087888236e-06",
      "-2.29758799224867e-06",
      "2.2617626097278536e-06",
      "-0.00014008883970056742",
      "0.000144795537039339",
      "-3.589025192190576e-05",
      "-0.0001964033507118362",
      "8.934061856829055e-05",
      "-2.025043949689261e-05",
      "6.224618262725327e-06",
      "-5.8044978770917e-06",
      "1.0011799324798844e-05",
      "-8.429011715230457e-06",
      "-0.00012381128368428633",
      "-3.3707363726852735e-05",
      "-3.185144487036575e-05",
      "-0.00032891827754859526",
      "-1.3610483391104138e-05",
      "-0.000235960370600826"
    ],
    [
      "0.000953227190376772",
      "0.0009840926238053433",
      "0.0012352992927050874",
      "0.002422218476717835",
      "0.0009768885319123028",
      "3.0907815999726966e-06",
      "-1.6769882324478205e-06",
      "8.146644598109085e-07",
      "1.0598609552457956e-06",
      "-5.099849880282431e-05",
      "5.607952899096613e-05",
      "-8.940477260681812e-06",
      "-0.000122867017273842",
      "2.7093307678032865e-05",
      "-1.3942082419663655e-05",
      "1.0789285224307134e-06",
      "-1.3992949787436628e-06",
      "1.8866239709630377e-06",
      "-2.6776049497002113e-06",
      "-3.373171589042265e-05",
      "-1.0340098592180478e-05",
      "-1.1388916479883327e-05",
      "-0.00019619941131053536",
      "3.1789082078909884e-06",
      "-9.362331144459954e-05"
    ],
    [
      "0.0009529023599472848",
      "0.0009754790799005433",
      "0.0011889714895507552",
      "0.0020865353147592213",
      "0.0009699813692796538",
      "2.4207896806073205e-06",
      "-2.022109232881404e-06",
      "2.348056698584017e-06",
      "1.2032295313918953e-06",
      "-4.4724028624884744e-05",
      "4.417789662456647e-05",
      "-4.651970049704269e-06",
      "-0.00013832956930806211",
      "1.511022878495497e-05",
      "-1.7947990211144928e-05",
      "3.22785885785558e-07",
      "-8.56808485806655e-08",
      "2.8501115250949857e-06",
      "-1.9365887570080625e-06",
      "-2.2547113264374885e-05",
      "1.0228933731942152e-05",
      "-7.764081366616617e-06",
      "-0.00020409097817117902",
      "4.4084189227938145e-06",
      "-7.00625168776307e-05"
    ],
    [
      "0.0009527466700753214",
      "0.0009724363029704378",
      "0.0011497400187568043",
      "0.0019858046095977975",
      "0.0009675161726159239",
      "2.0548892919293644e-06",
      "-1.7579134063470993e-06",
      "2.3640424446700657e-06",
      "9.115340453414659e-07",
      "-3.761999894675151e-05",
      "4.417204389466163e-05",
      "-4.260268746585e-06",
      "-0.00012806560558808832",
      "1.2491099522762318e-05",
      "-1.5082761865035307e-05",
      "1.5470468382141523e-07",
      "2.9291180671028195e-07",
      "1.2538293028992796e-06",
      "-1.551520598515651e-06",
      "-1.7226599471531396e-05",
      "1.2430539401683643e-06",
      "-6.641790422257069e-06",
      "-0.00016287403583864236",
      "4.7759945926504895e-06",
      "-6.511854169691383e-05"
    ],
    [
      "0.0009528468261897347",
      "0.0009738769470108462",
      "0.0011737828057002313",
      "0.0021689929637954014",
      "0.0009689039502947944",
      "2.348823544055429e-06",
      "-2.3395374193381755e-06",
      "4.0192032182110425e-06",
      "1.1384862911943844e-06",
      "-4.26416827935666e-05",
      "5.279993346080336e-05",
      "-3.6924115994432886e-06",
      "-0.00016767136260040458",
      "9.06325209194747e-06",
      "-1.8110921692717212e-05",
      "3.4865038060069175e-08",
      "8.225503329418019e-07",
      "1.859497974492872e-06",
      "-1.7774638212859372e-06",
      "-1.5813147841767365e-05",
      "9.05905051204724e-06",
      "-7.199271711127605e-06",
      "-0.00021787802847390953",
      "6.992099009884239e-06",
      "-7.606552474219461e-05"
    ],
    [
      "0.000953066212493056",
      "0.0009778341919556349",
      "0.0012199488825514948",
      "0.002253122212246744",
      "0.0009712319539104613",
      "2.873484484221691e-06",
      "-2.591662182881009e-06",
      "4.2437863612121435e-06",
      "1.4863160645038475e-06",
      "-5.096188441700119e-05",
      "5.572167929511585e-05",
      "-3.5494943034257783e-06",
      "-0.00019059864163077517",
      "1.2197045303232928e-05",
      "-2.0744304114618853e-05",
      "-2.644303330225697e-07",
      "1.285789051290015e-06",
      "9.190869260509836e-07",
      "-1.9359679161749465e-06",
      "-1.836643618012746e-05",
      "1.1995723988682347e-05",
      "-7.535986746351223e-06",
      "-0.0002504079255275802",
      "7.007807584168618e-06",
      "-7.554183179878626e-05"
    ],
    [
      "0.0009547130475252895",
      "0.0010143561349079584",
      "0.0016355847760147917",
      "0.0037270473594334936",
      "0.0009920617381716365",
      "7.263439094838518e-06",
      "-1.1084377499355157e-05",
      "2.0324116728047168e-05",
      "4.438352737102628e-06",
      "-0.0001460475049204541",
      "0.00014590477437958138",
      "-7.985982756376512e-07",
      "-0.0005468280526664236",
      "3.1806548276980115e-06",
      "-3.426060631277874e-05",
      "-3.0359270205851344e-06",
      "1.0512985426587396e-05",
      "3.5437980043803316e-06",
      "-4.097958071574835e-06",
      "-3.0169054017072708e-05",
      "7.980337221672171e-05",
      "-1.1385369161465694e-05",
      "-0.000671035822479122",
      "1.0816146339009002e-05",
      "-0.0001581118678426123"
    ],
    [
      "0.0009541861271194599",
      "0.001009883026930457",
      "0.0015697139107473043",
      "0.004598939629484764",
      "0.0010023387224744975",
      "5.399500371445706e-06",
      "-5.6848302741248295e-06",
      "9.421969406061133e-06",
      "2.830355196188638e-06",
      "-0.0001049588070590233",
      "0.00014538922337490508",
      "-1.2232442038838295e-05",
      "-0.000564114770888583",
      "3.455670879218385e-05",
      "-9.242853340192093e-05",
      "8.074988815578621e-07",
      "8.909388786130867e-07",
      "8.198896149105325e-06",
      "-5.101372413448746e-06",
      "-4.0954874940465816e-05",
      "-3.290165665174972e-06",
      "-2.093526869560049e-05",
      "-0.0006029203201181983",
      "3.636769763094516e-05",
      "-0.00022921358085462677"
    ],
    [
      "0.0009575668211217961",
      "0.0010811371224704325",
      "0.0020876250740385362",
      "0.005270170955974602",
      "0.0010558008410426897",
      "1.2925625157467391e-05",
      "-8.205555184380551e-06",
      "1.7400147418202465e-05",
      "5.40212058074294e-06",
      "-0.00021813638718154647",
      "0.0001903425622662577",
      "-4.445484511144702e-05",
      "-0.0005930099524228443",
      "0.00011532260184658507",
      "-0.000120597839243478",
      "6.059855880999635e-06",
      "-6.090046770152902e-06",
      "1.594427797551446e-05",
      "-1.4799976073572953e-05",
      "-0.00012505565850497006",
      "-7.561393618903939e-06",
      "-4.6687066311872546e-05",
      "-0.0007819544941244307",
      "1.4902268827743051e-05",
      "-0.00027572106304831975"
    ],
    [
      "0.4888077775829607",
      "2.163592567607144",
      "6.368680973097462",
      "9.005050252951966",
      "2.880063228907878",
      "-0.5047469862826904",
      "0.9660188479253724",
      "1.6228597434356697",
      "0.0809231856096359",
      "1.6933262174096722",
      "0.7311876441096123",
      "-2.2450582022534142",
      "7.194475896485939",
      "-3.4067135376760707",
      "-2.934981460005754",
      "-0.8932645868276993",
      "-1.4718462863431026",
      "-1.3193460360275744",
      "1.1814772552123907",
      "3.2951676421109046",
      "4.342301308396159",
      "-1.077768453543746",
      "2.2912880486649456",
      "2.582192427331149",
      "4.150605150931759"
    ],
    [
      "0.0009709741581750497",
      "0.001151691283564222",
      "0.0035501132846874153",
      "0.011282802459901283",
      "0.0012845132507433082",
      "2.5113995391477923e-05",
      "-4.99269419222306e-07",
      "1.4871346355218813e-05",
      "5.41515408378537e-05",
      "-0.00044438369239409845",
      "0.0003116345708846935",
      "-2.033278073561097e-05",
      "-0.0007759070681299154",
      "0.00015865130962780467",
      "-0.0005150549421801679",
      "2.3118787818987725e-06",
      "4.086894676182608e-05",
      "0.0001887144966197342",
      "-3.69922324226918e-05",
      "-0.00022177886838444985",
      "0.0003147490662600489",
      "-7.959095588221979e-05",
      "-0.0017897999769278799",
      "-0.00015159421383682437",
      "-0.0009997420613176062"
    ],
    [
      "0.0009591955486356051",
      "0.0010735813454645757",
      "0.0026788285539806208",
      "0.006293679298468932",
      "0.001037750486111097",
      "1.7315512312525928e-05",
      "-4.436598038371436e-05",
      "7.303513196501362e-05",
      "1.6238530173023928e-05",
      "-0.000384658341798743",
      "0.00020792574524910152",
      "3.1919888449230815e-05",
      "-0.0009309388243880336",
      "-0.00010092065117788463",
      "-3.274127770858656e-05",
      "-1.1559932094839343e-05",
      "4.639741740566854e-05",
      "6.163430063221778e-05",
      "-1.102251463352471e-05",
      "-5.22430812571714e-05",
      "0.00043195526037655667",
      "-9.418708147245533e-06",
      "-0.002066598416220922",
      "-2.202049873098777e-05",
      "-0.0003854287158957292"
    ],
    [
      "0.0009535298909460189",
      "0.0009811934543430543",
      "0.0013285645430188703",
      "0.002476617962382502",
      "0.0009757023618697015",
      "3.4328785275003156e-06",
      "-5.325419572915747e-06",
      "8.532604866760119e-06",
      "2.970946169412387e-06",
      "-7.368247950692736e-05",
      "5.749143610974384e-05",
      "-1.2893678762325853e-06",
      "-0.00022619301665498045",
      "1.573277057802304e-06",
      "-3.1515740375039555e-05",
      "-1.1627787603892205e-06",
      "5.529693163848123e-06",
      "7.142968455201259e-06",
      "-2.7830318889416405e-06",
      "-1.8531401746455574e-05",
      "4.6116517709889136e-05",
      "-6.317276469643123e-06",
      "-0.0004119789252627163",
      "9.542618449133522e-07",
      "-8.848234207433252e-05"
    ],
    [
      "0.0009530697934532026",
      "0.0009746198497429982",
      "0.0012415729565513577",
      "0.002334692697906927",
      "0.0009709143806183549",
      "2.568973990447733e-06",
      "-3.86891269539754e-06",
      "6.044700139997783e-06",
      "2.0573743853165923e-06",
      "-5.490636929592595e-05",
      "5.242681918481503e-05",
      "-1.4954084750755264e-06",
      "-0.000207935112071453",
      "2.163049951244172e-06",
      "-3.1196626192662695e-05",
      "-6.576594269775795e-07",
      "3.2280322404504884e-06",
      "5.5299121750956935e-06",
      "-2.0875117436485654e-06",
      "-1.3939702159199656e-05",
      "3.1632576646458256e-05",
      "-6.001033070882833e-06",
      "-0.00033439785922286306",
      "6.462642361178049e-06",
      "-8.145251749786771e-05"
    ],
    [
      "0.000952882994454229",
      "0.000971168979275683",
      "0.001191219352549929",
      "0.0021044243295746667",
      "0.0009683063419723825",
      "2.1515894730085107e-06",
      "-3.0889662637721206e-06",
      "4.8641856017234234e-06",
      "1.6332146612843786e-06",
      "-4.4499459348292905e-05",
      "4.202631570954585e-05",
      "-2.1184482326841226e-06",
      "-0.00016314122387133063",
      "3.3310305767872683e-06",
      "-2.6345737775347873e-05",
      "-3.2062866044446523e-07",
      "2.1881917210577566e-06",
      "4.856361230876743e-06",
      "-1.8793914584157709e-06",
      "-1.3046945835627759e-05",
      "2.2405667786021765e-05",
      "-5.549043643377796e-06",
      "-0.0002732999764112014",
      "5.388614840165334e-06",
      "-6.911475838739637e-05"
    ],
    [
      "0.0009528974983559298",
      "0.0009725520284524512",
      "0.0012007444101027258",
      "0.0021330121218020672",
      "0.0009684972873772534",
      "2.2357354918747675e-06",
      "-3.045166580710682e-06",
      "4.963223771437319e-06",
      "1.533668581560844e-06",
      "-4.6774814161901786e-05",
      "4.620221417332784e-05",
      "-2.506068072199731e-06",
      "-0.0001794788658725603",
      "5.101202249869255e-06",
      "-2.6251936372041252e-05",
      "-3.6333640950282207e-07",
      "2.1489155802397083e-06",
      "3.59277701941136e-06",
      "-1.8653270298055612e-06",
      "-1.3392943973319823e-05",
      "2.0370765895115175e-05",
      "-5.801801295151786e-06",
      "-0.00027264442266348245",
      "6.198140352781142e-06",
      "-6.774651856083176e-05"
    ],
    [
      "0.0009530542934544324",
      "0.0009764885722339325",
      "0.0012232372951738772",
      "0.0023821345167569907",
      "0.0009726308082127291",
      "2.50594372410181e-06",
      "-2.739244893198711e-06",
      "4.495196683491546e-06",
      "1.5904251695008578e-06",
      "-4.8611402911697786e-05",
      "5.3368816786441184e-05",
      "-5.1349599555935055e-06",
      "-0.0001883839102911581",
      "1.0289734493355055e-05",
      "-3.3222151181579884e-05",
      "1.0459139884171293e-10",
      "1.3998452546710603e-06",
      "3.3976252128139354e-06",
      "-2.335279127492056e-06",
      "-1.6757899750714288e-05",
      "4.663313131718317e-06",
      "-7.666400952445654e-06",
      "-0.00028521809581546413",
      "7.384940124356046e-06",
      "-8.320439611329772e-05"
    ]
  ],
  "rational_Q": [
    [
      "0.048495270863828044",
      "0.9958327958314479",
      "1.9240885260009917",
      "11.085989294353578",
      "0.27999123417055155",
      "0.9958327958315955",
      "3.133757456692916",
      "8.069017300934352",
      "82.5736944712329",
      "0.9531986886346223",
      "1.9240885260009477",
      "8.069017300934158",
      "32.333309389988294",
      "29.201800762279056",
      "6.03737072884158",
      "11.085989294353896",
      "82.57369447123423",
      "29.201800762279362",
      "268.2217048079737",
      "39.21931202185085",
      "0.27999123417053745",
      "0.9531986886346072",
      "6.037370728841773",
      "39.219312021852986",
      "2.0805188238386023",
      "0.044360719688153825",
      "0.0056000628820688835",
      "-0.0249939090683554",
      "0.014033307021111895",
      "0.04436071968815836",
      "0.02880636898346669",
      "0.06377199483839918",
      "-0.029771212036700006",
      "0.04189602780926142",
      "0.005600062882081068",
      "0.06377199483840405",
      "-0.015589720044777006",
      "0.0807247367960785",
      "-0.10562948725489078",
      "-0.02499390906835338",
      "-0.02977121203664079",
      "0.08072473679610538",
      "0.1360566431213672",
      "0.00042852365332024766",
      "0.01403330702110895",
      "0.04189602780925572",
      "-0.1056294872548746",
      "0.00042852365334312764",
      "-0.1006494992116327",
      "-0.33502192261221414",
      "0.6117513814070407",
      "-0.05336525659536703",
      "0.023952063572370983",
      "0.10903067656167509",
      "-0.06030252216711653",
      "1.2536638728984326",
      "0.03939021957611016",
      "-0.1888711447492432",
      "-0.19313707003553257",
      "1.1373520204676861",
      "1.957676324486263",
      "-0.6554698906103514",
      "0.05460902194855557",
      "-1.6469700991034648",
      "-0.1422396444621233",
      "8.169372737487492",
      "-0.38894828682926536",
      "-0.03935071637759961",
      "0.4888667258579044",
      "0.20197294513860312",
      "0.3812416637270072",
      "-0.4037490450999824",
      "-0.8009276809971022",
      "0.0960793454404548",
      "-0.18887114474925984",
      "-0.03348181251901327",
      "0.03503120176421399",
      "0.22023039279457723",
      "-0.3289803614345661",
      "-0.6854327330697021",
      "0.782406056736914",
      "-1.319388882380472",
      "-2.142793332774266",
      "-0.06258477508535566",
      "-0.9084637440335809",
      "1.7257496813707518",
      "-0.4838707948690951",
      "-6.044434272318779",
      "3.3162213259691025",
      "-0.014006716576804941",
      "0.1865377649774591",
      "0.12915160961873534",
      "-0.2273784405777082",
      "0.1905215390086908",
      "0.19404095595402668",
      "0.05460902194842315",
      "-1.7929175114943703",
      "-1.268620068193044",
      "-1.62449747097411",
      "0.7132650804713208",
      "-0.9084637440335179",
      "4.42564090360707",
      "3.2150811179082246",
      "1.9320187671641362",
      "0.17664047828588178",
      "-0.12694108742633117",
      "0.6879193078168883",
      "7.032983111963735",
      "2.791010760477731",
      "1.9367802009237185",
      "-0.30736479391304244",
      "0.6394648356306138",
      "0.2601727944843237",
      "0.06855631960712381",
      "0.3896815112523438",
      "-0.039350716377553455",
      "0.09183887367749442",
      "-0.42729782166215735",
      "-0.32618853840599416",
      "-0.07291393786914409",
      "-0.01400671657681641",
      "0.2608454717291431",
      "0.1326239011683011",
      "-0.985451332007429",
      "0.10322511192624906",
      "-0.30736479391302346",
      "0.16114590053236658",
      "0.3357256942164291",
      "-2.0791916664301464",
      "-0.0002465601867877063",
      "-0.002436261652196584",
      "-0.06909476678692203",
      "0.34475072959185643",
      "0.7793461201822873",
      "-0.11350754045937562",
      "0.10903067656175093",
      "-0.19313707003558817",
      "-1.6469700991034084",
      "0.4888667258579458",
      "-0.3350219226122193",
      "-0.06030252216713823",
      "1.1373520204676886",
      "-0.14223964446221396",
      "0.20197294513861322",
      "0.6117513814071134",
      "1.2536638728986766",
      "1.9576763244863225",
      "8.16937273748809",
      "0.3812416637267936",
      "-0.053365256595360094",
      "0.039390219576086016",
      "-0.6554698906103609",
      "-0.3889482868293223",
      "-0.40374904510003456",
      "-3.009363330592263",
      "2.466522710359816",
      "-0.6721936923077052",
      "-0.03348181251901656",
      "-3.0093633305920493",
      "0.10304183736668077",
      "-2.403012345526741",
      "0.9493080037146318",
      "-1.7929175114943963",
      "2.4665227103601475",
      "-2.4030123455267844",
      "14.386448386062757",
      "-1.223571688455369",
      "0.0918388736774656",
      "-0.6721936923076892",
      "0.9493080037146514",
      "-1.223571688455012",
      "-1.5393491504424437",
      "3.905340229702312",
      "0.4509431549801909",
      "0.7824060567368826",
      "-0.08633550726319693",
      "-0.6256057835727095",
      "7.945739679529577",
      "-1.8590448281156475",
      "4.425640903607263",
      "-3.75946978960819",
      "-3.123203062831324",
      "-14.466189739260122",
      "6.503832400026903",
      "0.26084547172916345",
      "0.8865756742857006",
      "-0.2676537431025537",
      "-0.6232048263081142",
      "1.505348119095734",
      "-1.6516916604499339",
      "1.725749681370875",
      "-3.7594697896077975",
      "-16.383841648332695",
      "3.7374992536836493",
      "-1.3796519896865491",
      "0.6879193078168488",
      "12.182649117973385",
      "-22.40727514902088",
      "-8.034667079317137",
      "-1.9108258705432257",
      "0.1611459005323811",
      "1.1905370308305836",
      "6.18343277199464",
      "4.274521174580861",
      "0.11932901028256307",
      "0.18653776497744787",
      "0.8865756742856384",
      "0.2125316779581764",
      "-0.3590146347745383",
      "0.04413272361380539",
      "0.6394648356306613",
      "1.1905370308306205",
      "2.6231438116883283",
      "0.9167209330228093",
      "-0.08979152167099826",
      "-0.06909476678693055",
      "-0.13720490185314252",
      "-1.118000301564658",
      "1.3505872260005876",
      "-0.02560821197399967",
      "0.03503120176411208",
      "-1.3193888823806976",
      "-0.4838707948690947",
      "0.1291516096186907",
      "-0.8009276809969309",
      "0.22023039279447978",
      "-2.142793332774258",
      "-6.044434272318668",
      "-0.22737844057766216",
      "0.09607934544046459",
      "-0.3289803614345036",
      "-0.06258477508532644",
      "3.3162213259693814",
      "0.19052153900863675",
      "-0.6256057835726642",
      "-3.123203062831348",
      "-0.2676537431025469",
      "-1.268620068192973",
      "3.9053402297024102",
      "7.945739679529199",
      "-14.466189739259939",
      "-0.6232048263078296",
      "-0.4272978216621712",
      "0.4509431549801979",
      "-1.8590448281156386",
      "6.503832400026619",
      "1.505348119095726",
      "2.4612135555694423",
      "-1.4342931132958574",
      "3.2150811179083947",
      "-16.383841648332403",
      "2.461213555569111",
      "48.46589385048007",
      "3.595063917753671",
      "0.13262390116829736",
      "0.2125316779581492",
      "-1.434293113295753",
      "3.5950639177535515",
      "-2.913602939024034",
      "-5.708165276059456",
      "7.032983111964015",
      "-22.407275149021068",
      "-2.075865918090971",
      "13.334319338590833",
      "2.6027164545395154",
      "0.3357256942164309",
      "2.6231438116882795",
      "0.7236180504329348",
      "-8.493215117072486",
      "0.9547917185827999",
      "0.2601727944842498",
      "6.183432771994746",
      "0.7236180504327608",
      "-1.1546184163553936",
      "2.095886803736264",
      "0.34475072959181813",
      "-1.1180003015646045",
      "-0.5077388809762448",
      "2.58383526638615",
      "-0.20153052131235344",
      "-1.6244974709748385",
      "1.932018767164325",
      "2.791010760478372",
      "0.06855631960741398",
      "0.1940409559540496",
      "0.7132650804713666",
      "0.17664047828591745",
      "1.936780200924075",
      "0.38968151125240036",
      "3.737499253683616",
      "-8.034667079316476",
      "4.27452117458038",
      "-0.32618853840602974",
      "-1.6516916604498089",
      "-1.3796519896867712",
      "-1.9108258705429324",
      "0.11932901028239197",
      "13.334319338591005",
      "-8.493215117072438",
      "-0.985451332007414",
      "-0.359014634774568",
      "-5.708165276059645",
      "2.6027164545390593",
      "0.9547917185827407",
      "-13.246251415016795",
      "-2.079191666430173",
      "0.9167209330228758",
      "-1.154618416355696",
      "-13.246251415017243",
      "-11.92256824583629",
      "0.7793461201822902",
      "1.3505872260005354",
      "2.5838352663863673",
      "8.549838530850485",
      "-2.538116888445421",
      "-0.07291393786913501",
      "0.10322511192625439",
      "-0.0002465601868142517",
      "-0.11350754045933406",
      "0.04413272361383944",
      "-0.08979152167103657",
      "-0.025608211973995206",
      "2.0958868037365814",
      "-0.2015305213125226",
      "-2.538116888445691",
      "-0.06971033119011653",
      "0.013901857514464478",
      "-0.045646324371834336",
      "0.007860747725879219",
      "0.06971033119012875",
      "2.6430254156516667e-14",
      "-0.029964663535049153",
      "-0.18550894312259164",
      "-0.010586755903763997",
      "-0.013901857514460702",
      "0.029964663535003832",
      "-2.765376228763773e-14",
      "-0.06320312620272307",
      "0.029569186928805353",
      "0.045646324371804645",
      "0.18550894312267616",
      "0.06320312620271583",
      "9.39849712021828e-14",
      "0.09221408725320515",
      "-0.007860747725872697",
      "0.010586755903757582",
      "-0.029569186928798244",
      "-0.09221408725319011",
      "-1.4868015516532907e-14",
      "-0.17186994308299045",
      "0.9432322673149367",
      "0.11630776862121439",
      "0.04293335965873559",
      "-0.010866706557424593",
      "-0.42122186383754384",
      "0.08846603776334686",
      "0.2984676953331357",
      "0.06554137572941128",
      "0.6430677459972749",
      "1.0670051444166997",
      "-0.799491788634629",
      "0.4014493641257962",
      "0.29780109714635256",
      "0.3859399293713048",
      "1.8880135321206626",
      "0.8289961652628755",
      "-2.1425227904589503",
      "0.01732403140796121",
      "-0.28783290305650017",
      "-0.37453183216595065",
      "0.2748846943454968",
      "0.12703076099757535",
      "0.6917579166775524",
      "-0.052188189095887426",
      "0.06554137572941868",
      "-0.5058016276546282",
      "1.0984379719047925",
      "-3.764733470831361",
      "-0.0016826439161568775",
      "-0.05894400049478116",
      "0.17578158679600694",
      "1.4126196222224887",
      "3.482747980288436",
      "-0.7413874223326042",
      "1.3047815758838388",
      "-5.184865690309404",
      "0.6006213508971954",
      "4.1819159668632",
      "0.9624169124173265",
      "-0.21478178609647833",
      "0.4610861255904138",
      "-0.13990497450777195",
      "-0.2882074431140456",
      "0.0984706252766738",
      "0.6825919022492801",
      "0.2978010971463536",
      "0.8459164743496103",
      "-3.0593217223430247",
      "-12.126806050750337",
      "0.2750787012576001",
      "1.3047815758837633",
      "0.9774838612757654",
      "2.8310343020063877",
      "-7.459909387132171",
      "3.578879442345325",
      "-1.3183709802395072",
      "-0.7614536200172543",
      "3.9712536870605675",
      "0.41375532257923303",
      "-1.5687942403511255",
      "0.19844972209239134",
      "-1.317287712051765",
      "0.36182013147980335",
      "5.53435554407702",
      "-0.5352783788872189",
      "0.017324031407977666",
      "0.28589198453860565",
      "-0.036930799999086994",
      "-1.4338889916338644",
      "-0.1764107048774403",
      "-0.21478178609648527",
      "-0.637960931300014",
      "0.2657980180201036",
      "0.2207511218945936",
      "0.17180196504770137",
      "0.19844972209231265",
      "0.1345363620745106",
      "-0.19222297314920786",
      "1.66015967315136",
      "-0.23917226369908529",
      "0.036497310807144655",
      "-0.08080575269809986",
      "-0.04231692592682036",
      "-1.59445394684606",
      "-0.07701730422724705",
      "0.010866706557499226",
      "-0.643067745997395",
      "-0.3859399293712651",
      "0.28783290305649417",
      "0.17186994308299788",
      "0.4212218638374598",
      "-1.06700514441683",
      "-1.8880135321205813",
      "0.374531832165906",
      "-0.9432322673150629",
      "-0.08846603776340542",
      "0.7994917886345054",
      "-0.828996165262714",
      "-0.27488469434553514",
      "-0.11630776862123453",
      "-0.2984676953331541",
      "-0.4014493641259041",
      "2.1425227904590587",
      "-0.12703076099763339",
      "0.9135879305916764",
      "4.233034512153367",
      "-0.0500230703214808",
      "-0.5058016276546423",
      "-0.9135879305917274",
      "1.09020200047659e-13",
      "2.7461560109291008",
      "0.0819577846502793",
      "0.8459164743494628",
      "-4.233034512153207",
      "-2.7461560109291727",
      "1.6265437848882918e-13",
      "0.7525578311306115",
      "0.2858919845386208",
      "0.05002307032143938",
      "-0.08195778465028176",
      "-0.752557831130662",
      "4.5364422825341223e-14",
      "6.2853465837290665",
      "0.5373887008171365",
      "0.1757815867960177",
      "1.8506296989065",
      "-5.142317873030004",
      "0.5411605770197517",
      "0.20265173917879048",
      "0.9774838612757981",
      "10.010536531646217",
      "3.982400665602207",
      "1.1071000005443723",
      "-1.1879303653805937",
      "-0.637960931299996",
      "0.9246532952143136",
      "-0.76896357575282",
      "-0.552781706407017",
      "0.47308244620119366",
      "0.701030325483628",
      "-5.184865690309367",
      "10.010536531646656",
      "-0.2813065610675593",
      "-3.475368948135388",
      "2.9714360563683346",
      "-0.7614536200174897",
      "7.146632045483205",
      "10.154709348995851",
      "-28.806172140282563",
      "-0.16643689129845948",
      "0.13453636207452802",
      "2.7029123426891792",
      "-4.875359542110523",
      "-2.6791197525478228",
      "0.021169818254276104",
      "0.4610861255904133",
      "0.9246532952142551",
      "-2.4225270110325003",
      "-2.7260331975330967",
      "0.49214921107264303",
      "-1.3172877120518764",
      "2.7029123426892983",
      "0.24760168610752717",
      "-7.578250885038607",
      "-0.11412849482816023",
      "-0.08080575269811445",
      "-0.373860799191962",
      "0.04372664217457785",
      "1.8874068689783416",
      "0.09899336340956948",
      "-1.0984379719047501",
      "-1.4126196222224028",
      "-0.600621350897427",
      "0.13990497450787104",
      "-0.691757916677521",
      "3.764733470831794",
      "-3.482747980288367",
      "-4.181915966863203",
      "0.2882074431140644",
      "0.05218818909591019",
      "0.0016826439161298883",
      "0.741387422332505",
      "-0.9624169124172524",
      "-0.09847062527667179",
      "5.142317873029767",
      "-3.9824006656019466",
      "0.7689635757527488",
      "-3.059321722343005",
      "-6.285346583729497",
      "-0.5411605770196158",
      "-1.1071000005443619",
      "0.5527817064069395",
      "-0.03693079999907021",
      "-0.5373887008170672",
      "-0.20265173917868876",
      "1.1879303653806328",
      "-0.4730824462013383",
      "-3.5599532476563436",
      "3.7181783753707527",
      "2.8310343020066053",
      "-0.2813065610675306",
      "3.559953247656842",
      "9.543759527948999e-14",
      "3.77474275136835",
      "0.2657980180201142",
      "-2.4225270110323645",
      "-3.7181783753711044",
      "-3.7747427513687764",
      "9.804243612684444e-14",
      "1.9967463768246032",
      "3.971253687060699",
      "10.154709348996313",
      "9.054337543121674",
      "10.562390611415545",
      "-2.31061238594024",
      "-0.1922229731491707",
      "0.24760168610748348",
      "-1.3530626758599789",
      "4.410154879816785",
      "0.23565462442942348",
      "0.36182013147980535",
      "-4.875359542110678",
      "-1.353062675859647",
      "-12.017668516514465",
      "-3.6418517716400043",
      "-0.04231692592682598",
      "0.04372664217454071",
      "-1.005010133095288",
      "0.4022932917852569",
      "0.7376804708104884",
      "12.1268060507509",
      "7.459909387132421",
      "-0.4137553225788724",
      "-5.534355544077552",
      "-0.6825919022493107",
      "-0.2750787012577177",
      "-3.5788794423453543",
      "1.5687942403511073",
      "0.5352783788871677",
      "3.4753689481352668",
      "28.806172140283795",
      "2.679119752547282",
      "-1.4338889916338795",
      "-0.7010303254836646",
      "-2.971436056368376",
      "0.16643689129799133",
      "-0.0211698182538517",
      "-10.56239061141559",
      "-4.410154879816723",
      "0.22075112189450466",
      "-2.7260331975330203",
      "-1.9967463768244538",
      "2.3106123859401415",
      "-0.2356546244294038",
      "-21.950514630141114",
      "1.6601596731512303",
      "-7.57825088503846",
      "-12.017668516514574",
      "21.950514630141093",
      "7.864529150984465e-14",
      "-1.59445394684594",
      "1.887406868978196",
      "0.4022932917853522",
      "5.164612092367481",
      "0.23787133343612543",
      "0.17641070487742722",
      "-0.17180196504772313",
      "0.23917226369905625",
      "0.07701730422723542",
      "-0.4921492110726856",
      "0.1141284948281856",
      "-0.09899336340963684",
      "3.6418517716398653",
      "-0.737680470810491",
      "-0.2378713334360407"
    ],
    [
      "0.008277684649221453",
      "0.3153093591757241",
      "1.178582061516289",
      "9.525979000196815",
      "0.16710471584697958",
      "0.31530935917574676",
      "3.1390552691403255",
      "10.571859071854295",
      "83.67536954936949",
      "1.0702940764082154",
      "1.1785820615162466",
      "10.571859071855307",
      "32.32562345713434",
      "35.59308096406203",
      "7.330317304035426",
      "9.525979000197516",
      "83.67536954937016",
      "35.59308096406217",
      "271.4193604138628",
      "47.97545673155257",
      "0.1671047158469251",
      "1.0702940764079687",
      "7.330317304035327",
      "47.97545673155336",
      "2.3083900796615056",
      "0.00420117555316473",
      "-0.0066387859306223755",
      "-0.009741892122834299",
      "0.013615414949657866",
      "0.0042011755530741365",
      "0.033300914723030636",
      "-0.0842126449772653",
      "-0.08462289362230645",
      "0.004554860559757722",
      "-0.006638785930606254",
      "-0.08421264497728789",
      "0.23933234614637236",
      "-0.04651145447711016",
      "0.03217683595712246",
      "-0.009741892122804187",
      "-0.08462289362228723",
      "-0.04651145447722175",
      "0.2348123903676279",
      "0.23290672012573224",
      "0.013615414949634632",
      "0.004554860559753192",
      "0.03217683595714652",
      "0.23290672012579397",
      "-0.1091309040226132",
      "-0.17122735276574447",
      "0.44969343423645114",
      "-0.009236138395426901",
      "-0.025058437888684736",
      "0.025575605707226688",
      "-0.06231702129119269",
      "1.4097547902871366",
      "0.04011896326005009",
      "-0.1000865466056644",
      "-0.18095253368664335",
      "0.8190189867579842",
      "1.5129336887078997",
      "-0.5445264350150578",
      "0.44399859585634965",
      "-1.6043886062750596",
      "-0.09396690636206445",
      "4.874262671801229",
      "-1.2166428486761647",
      "-0.112395388833385",
      "0.2673013837401267",
      "0.19423434951067706",
      "0.16900893545513818",
      "-0.22145709521992976",
      "-0.43116803858096436",
      "-0.0029162077263497955",
      "-0.10008654660576499",
      "0.25965842950852047",
      "0.28310063649674794",
      "0.5839503263730489",
      "-0.6023943810313801",
      "-0.5823910955793498",
      "0.4914670788298149",
      "-1.6217253283582196",
      "-0.9428470641126917",
      "-0.07972727309011526",
      "-0.7347484863226723",
      "-0.0573744506964476",
      "-1.117395533370539",
      "-3.9543519511328236",
      "3.6620743420336677",
      "0.016632550849218372",
      "0.41391864400345585",
      "0.19342328964825056",
      "-0.7854983680860169",
      "0.08549589841702811",
      "0.06651768660857117",
      "0.4439985958561799",
      "-2.0039294852692517",
      "-1.6713526282072144",
      "1.0975369871155278",
      "0.7987511334714715",
      "-0.7347484863224418",
      "5.630727896902865",
      "3.6171512713335034",
      "0.2798780093337203",
      "-0.3456092448695099",
      "-0.4352684492152636",
      "0.5114869436729074",
      "8.269015208726286",
      "5.257565112369768",
      "1.9069026670982554",
      "-0.3676173904550822",
      "0.654305770521696",
      "1.5703429955585049",
      "-0.8713477485054894",
      "0.45632195720611385",
      "-0.1123953888333901",
      "0.022728204016691064",
      "-0.5012501481639141",
      "0.029765515140417524",
      "-0.14922605126265875",
      "0.016632550849181096",
      "0.12694294768292227",
      "0.16605319695942367",
      "-0.7875874363842986",
      "0.2532132956159691",
      "-0.36761739045511216",
      "0.318576110504024",
      "0.12700952325931048",
      "-2.158845578102501",
      "-0.2573297095935463",
      "0.018346292274884577",
      "-0.07091489512107409",
      "0.3302467276645139",
      "0.7387344255770376",
      "-0.06851300481042315",
      "0.025575605707281453",
      "-0.18095253368676203",
      "-1.6043886062747184",
      "0.2673013837401042",
      "-0.17122735276566195",
      "-0.06231702129118301",
      "0.8190189867580188",
      "-0.09396690636192706",
      "0.1942343495106002",
      "0.44969343423654184",
      "1.4097547902876628",
      "1.5129336887076708",
      "4.8742626718010875",
      "0.1690089354547276",
      "-0.009236138395447098",
      "0.040118963260005906",
      "-0.5445264350149182",
      "-1.216642848676177",
      "-0.22145709521989926",
      "-2.7838646284739546",
      "3.577043586840356",
      "-0.5660282519329136",
      "0.25965842950863743",
      "-2.7838646284732715",
      "-1.9153974355342294",
      "-3.4747818624036135",
      "0.9295089756359938",
      "-2.0039294852695537",
      "3.577043586839895",
      "-3.4747818624039493",
      "14.096261264616173",
      "0.47460309492444747",
      "0.02272820401673303",
      "-0.5660282519329916",
      "0.9295089756356701",
      "0.4746030949234892",
      "-1.503977388324483",
      "2.9961322126737637",
      "0.38871753115765084",
      "0.4914670788296957",
      "0.29117069881725655",
      "-0.6334768220784698",
      "8.78160318498827",
      "-1.6742664884009781",
      "5.630727896903279",
      "-3.4540764160964743",
      "-5.155159935852589",
      "-15.162570093622852",
      "5.8988937608531975",
      "0.12694294768301456",
      "0.7571273549880546",
      "-0.47861946536908156",
      "-0.5602245437995007",
      "1.7807230112739667",
      "-2.5234474090952266",
      "-0.057374450696488624",
      "-3.4540764160964397",
      "-15.493050613118116",
      "4.468393877352507",
      "-0.9466928375174367",
      "0.5114869436722735",
      "14.088516888150544",
      "-23.712064260010067",
      "-8.084446119748582",
      "-2.1509314079421764",
      "0.31857611050438034",
      "1.6187140727891194",
      "7.21881352709637",
      "3.260883796762559",
      "0.45710422184964034",
      "0.4139186440035064",
      "0.7571273549883644",
      "0.532492162368039",
      "0.35602205000392667",
      "-0.2404179134285756",
      "0.6543057705217433",
      "1.6187140727888478",
      "1.7547762821517239",
      "0.7282032681634675",
      "-0.19527197339005467",
      "-0.0709148951210988",
      "-0.12266804098030343",
      "-1.2142124999062023",
      "0.8635170716503108",
      "-0.08084767968259522",
      "0.28310063649705675",
      "-1.6217253283581738",
      "-1.1173955333705916",
      "0.19342328964839564",
      "-0.43116803858104186",
      "0.583950326373011",
      "-0.9428470641128898",
      "-3.954351951132071",
      "-0.7854983680859349",
      "-0.00291620772641114",
      "-0.6023943810313174",
      "-0.07972727309005151",
      "3.662074342033517",
      "0.08549589841686725",
      "-0.6334768220786426",
      "-5.1551599358524856",
      "-0.478619465368703",
      "-1.671352628206429",
      "2.996132212673966",
      "8.781603184986965",
      "-15.16257009362286",
      "-0.5602245438000699",
      "-0.5012501481639833",
      "0.38871753115745855",
      "-1.674266488400251",
      "5.8988937608528955",
      "1.780723011273841",
      "3.9950835355619954",
      "-1.2296129601473986",
      "3.6171512713332583",
      "-15.493050613118106",
      "3.9950835355618732",
      "40.979021523169884",
      "2.2838399679976638",
      "0.16605319695946383",
      "0.5324921623678281",
      "-1.2296129601473151",
      "2.2838399679977432",
      "-3.841259109787472",
      "-4.506612821331244",
      "8.269015208726401",
      "-23.712064260010827",
      "-3.0758882124310403",
      "12.841713194710845",
      "0.4544583512253387",
      "0.12700952325940587",
      "1.7547762821525708",
      "-1.4847617779930296",
      "-11.861694742716201",
      "1.5662942042981596",
      "1.5703429955585202",
      "7.218813527096974",
      "-1.4847617779926476",
      "-2.1546473213190813",
      "2.318340083027936",
      "0.3302467276646008",
      "-1.2142124999061248",
      "-0.48669757832075133",
      "2.796602212070232",
      "-0.35954388943019555",
      "1.0975369871157334",
      "0.27987800933291707",
      "5.257565112369219",
      "-0.8713477485057979",
      "0.0665176866086398",
      "0.7987511334715051",
      "-0.34560924486925126",
      "1.9069026670980733",
      "0.4563219572061778",
      "4.468393877351977",
      "-8.08444611974845",
      "3.260883796762712",
      "0.029765515140389078",
      "-2.5234474090954127",
      "-0.9466928375170631",
      "-2.150931407941984",
      "0.4571042218495179",
      "12.841713194710444",
      "-11.861694742716974",
      "-0.787587436384238",
      "0.35602205000426607",
      "-4.506612821332348",
      "0.4544583512261385",
      "1.5662942042987307",
      "-15.71974490693643",
      "-2.1588455781023645",
      "0.7282032681630435",
      "-2.1546473213193287",
      "-15.719744906936532",
      "-14.343292667704851",
      "0.7387344255769906",
      "0.8635170716502174",
      "2.7966022120696072",
      "8.747888873291599",
      "-3.3275535128808422",
      "-0.14922605126273394",
      "0.25321329561596956",
      "-0.25732970959351165",
      "-0.06851300481046921",
      "-0.2404179134283959",
      "-0.19527197338948268",
      "-0.08084767968248659",
      "2.3183400830280525",
      "-0.3595438894305601",
      "-3.3275535128805442",
      "-0.010467461315608535",
      "0.015290724683484276",
      "-0.06050628123412056",
      "-0.004767258605845264",
      "0.01046746131566271",
      "2.4336717242475415e-15",
      "0.05089215469379353",
      "-0.19551555436499676",
      "0.003414500892983755",
      "-0.015290724683480366",
      "-0.05089215469378311",
      "5.235269384979928e-16",
      "-0.06679565723658844",
      "0.04918948152369563",
      "0.06050628123413312",
      "0.19551555436497506",
      "0.0667956572365947",
      "2.800007960731091e-14",
      "0.10697796783777357",
      "0.0047672586059211396",
      "-0.0034145008929827823",
      "-0.049189481523700875",
      "-0.10697796783780286",
      "-2.256984958022403e-15",
      "-0.36262494008378243",
      "0.5382565798531499",
      "0.06432512396761299",
      "0.08340017433033015",
      "-0.23160431934350573",
      "-0.5737700461380013",
      "-0.2442566079168568",
      "0.20667186462814513",
      "0.0313323770624379",
      "0.21042992298321284",
      "0.930404124536126",
      "-0.40180517496718515",
      "0.30131053219264553",
      "0.0685681418871499",
      "0.8394112650626541",
      "1.641306599875904",
      "0.08383986244350403",
      "-1.7391493719315676",
      "0.0635814232773145",
      "-0.181161368595646",
      "-0.20937353364204464",
      "-0.11838768912914477",
      "-0.011415759981252008",
      "0.7161425544015596",
      "-0.10531854485845547",
      "0.03133237706243882",
      "-0.385668271079447",
      "0.9468368395273126",
      "-2.809370732980377",
      "0.12833127623374593",
      "-0.14330938926393078",
      "0.314144545559293",
      "1.0780675066727954",
      "4.03426662660305",
      "-0.6513797729330717",
      "1.234133229176535",
      "-4.741874953782271",
      "0.7341064513637686",
      "5.918654707713542",
      "-0.5859324631791641",
      "-0.19000058123711439",
      "0.38429618804481935",
      "-0.2216559715733248",
      "-0.9638729241664596",
      "0.11357513536252793",
      "0.6269396810113601",
      "0.06856814188710333",
      "0.9958592172752824",
      "-2.4053797583487784",
      "-9.232733837598051",
      "-0.1638846863509051",
      "1.2341332291762908",
      "0.9898656551967238",
      "1.786118957378094",
      "-9.242482702811968",
      "4.857320793891127",
      "-0.7789075141236981",
      "0.47271424820530966",
      "3.1893336945077886",
      "-0.10397096004386389",
      "-2.0137988528773794",
      "0.13369382934688298",
      "-1.6358647856378614",
      "1.1651516282507042",
      "6.862959732253168",
      "-0.8686766097682888",
      "0.06358142327727943",
      "0.17268166509474567",
      "-0.032764728769004346",
      "-1.0962645921117014",
      "-0.15376620835610513",
      "-0.19000058123704766",
      "-0.6990560905589663",
      "0.42434656821505157",
      "0.3525301887834889",
      "0.16071419017707717",
      "0.13369382934701363",
      "0.18636393510839638",
      "-0.12815570648178656",
      "1.4101261057852217",
      "0.04910995950073141",
      "0.07401060386116158",
      "-0.06117558810353783",
      "-0.1197225811580343",
      "-1.5357840991408507",
      "-0.08463221036936355",
      "0.231604319343535",
      "-0.21042992298313032",
      "-0.8394112650626103",
      "0.18116136859565182",
      "0.3626249400838605",
      "0.5737700461382396",
      "-0.9304041245361891",
      "-1.6413065998761194",
      "0.2093735336420411",
      "-0.5382565798531893",
      "0.24425660791725182",
      "0.40180517496725426",
      "-0.08383986244340408",
      "0.11838768912922192",
      "-0.06432512396757943",
      "-0.20667186462814338",
      "-0.3013105321925598",
      "1.7391493719311462",
      "0.01141575998123764",
      "0.5834293350934154",
      "3.8551971348054863",
      "-0.0011212618282950184",
      "-0.3856682710792847",
      "-0.5834293350935705",
      "3.156763977001708e-14",
      "2.4726889284550624",
      "-0.22316301685871473",
      "0.9958592172748864",
      "-3.8551971348051115",
      "-2.472688928455646",
      "1.6895430299363097e-13",
      "-0.4070587329352755",
      "0.17268166509470234",
      "0.0011212618285165613",
      "0.22316301685869874",
      "0.4070587329346196",
      "-4.000545298958547e-14",
      "7.791976417165465",
      "0.9204534596354312",
      "0.3141445455596293",
      "1.511333944877193",
      "-5.1969607228833725",
      "3.1300331496666516",
      "0.27532501820008",
      "0.9898656551964127",
      "9.831240722126902",
      "1.3740996010388276",
      "2.6039040021770687",
      "-3.038922588334453",
      "-0.6990560905586528",
      "0.9382460953605299",
      "-2.50119402578687",
      "-0.20559047798938068",
      "0.48603496521519934",
      "1.4281296377112522",
      "-4.741874953782708",
      "9.831240722127918",
      "2.3741545049421116",
      "-4.511513279105809",
      "4.926917014468417",
      "0.4727142482056786",
      "5.373316723320928",
      "11.132005142004681",
      "-27.211713363101484",
      "0.5743639855913978",
      "0.18636393510875882",
      "2.673203360118485",
      "-4.5983406564507945",
      "-4.4704402321359025",
      "-0.9381401420086631",
      "0.3842961880448489",
      "0.9382460953610063",
      "-0.9319787213175786",
      "-3.5080234428475046",
      "0.4403060988248743",
      "-1.6358647856381938",
      "2.6732033601187766",
      "0.30415725874383226",
      "-5.0122057977817605",
      "0.635604092258522",
      "-0.06117558810354053",
      "-0.4260122848690574",
      "0.2146493972122597",
      "2.134548229760951",
      "0.12319616960290183",
      "-0.9468368395279247",
      "-1.0780675066726824",
      "-0.7341064513639461",
      "0.22165597157331463",
      "-0.7161425544018102",
      "2.809370732980477",
      "-4.0342666266024585",
      "-5.918654707713158",
      "0.9638729241660567",
      "0.10531854485836156",
      "-0.12833127623372712",
      "0.651379772933068",
      "0.5859324631797137",
      "-0.11357513536262522",
      "5.196960722883196",
      "-1.374099601038226",
      "2.5011940257872207",
      "-2.405379758349842",
      "-7.791976417165151",
      "-3.1300331496662985",
      "-2.603904002177143",
      "0.20559047798846825",
      "-0.032764728768956634",
      "-0.9204534596360497",
      "-0.275325018200496",
      "3.038922588334653",
      "-0.4860349652150839",
      "-2.951511944638967",
      "3.6125459001506255",
      "1.7861189573780556",
      "2.374154504941798",
      "2.9515119446386198",
      "3.3370604393851333e-14",
      "4.997513131242559",
      "0.4243465682149718",
      "-0.9319787213175421",
      "-3.6125459001507423",
      "-4.997513131242668",
      "4.503969129060657e-14",
      "1.4930375595318797",
      "3.189333694508368",
      "11.132005142004578",
      "9.743741055093517",
      "10.814457591717458",
      "-3.2090459674931675",
      "-0.1281557064816224",
      "0.3041572587435116",
      "-1.0027515245679073",
      "0.1281614289415035",
      "-0.7394468411197559",
      "1.165151628250085",
      "-4.598340656451024",
      "-1.002751524567693",
      "-8.389819091840891",
      "-3.755686936364308",
      "-0.1197225811579899",
      "0.21464939721238413",
      "-1.3634336486723786",
      "0.6810399056451669",
      "0.9095891798354662",
      "9.232733837598722",
      "9.242482702811927",
      "0.10397096004337449",
      "-6.862959732253257",
      "-0.6269396810114273",
      "0.16388468635099995",
      "-4.857320793890816",
      "2.01379885287669",
      "0.8686766097681542",
      "4.511513279105308",
      "27.211713363101232",
      "4.470440232135925",
      "-1.0962645921119187",
      "-1.4281296377115857",
      "-4.926917014468692",
      "-0.5743639855912185",
      "0.9381401420082689",
      "-10.814457591717106",
      "-0.1281614289419057",
      "0.3525301887833472",
      "-3.5080234428463672",
      "-1.4930375595322563",
      "3.2090459674936462",
      "0.7394468411200087",
      "-28.625263659173676",
      "1.410126105784682",
      "-5.012205797781749",
      "-8.389819091840861",
      "28.625263659173903",
      "-5.693748987670285e-14",
      "-1.5357840991410512",
      "2.1345482297605947",
      "0.6810399056453494",
      "1.1914660082044803",
      "-0.07587449798288182",
      "0.15376620835609514",
      "-0.16071419017694474",
      "-0.04910995950079611",
      "0.08463221036938288",
      "-0.4403060988247004",
      "-0.6356040922589206",
      "-0.12319616960309758",
      "3.755686936364322",
      "-0.9095891798353277",
      "0.07587449798303215"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      0,
      20
    ],
    [
      0,
      21
    ],
    [
      0,
      22
    ],
    [
      0,
      23
    ],
    [
      0,
      24
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      1,
      20
    ],
    [
      1,
      21
    ],
    [
      1,
      22
    ],
    [
      1,
      23
    ],
    [
      1,
      24
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      2,
      20
    ],
    [
      2,
      21
    ],
    [
      2,
      22
    ],
    [
      2,
      23
    ],
    [
      2,
      24
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      3,
      20
    ],
    [
      3,
      21
    ],
    [
      3,
      22
    ],
    [
      3,
      23
    ],
    [
      3,
      24
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      4,
      20
    ],
    [
      4,
      21
    ],
    [
      4,
      22
    ],
    [
      4,
      23
    ],
    [
      4,
      24
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      5,
      20
    ],
    [
      5,
      21
    ],
    [
      5,
      22
    ],
    [
      5,
      23
    ],
    [
      5,
      24
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      6,
      20
    ],
    [
      6,
      21
    ],
    [
      6,
      22
    ],
    [
      6,
      23
    ],
    [
      6,
      24
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      7,
      20
    ],
    [
      7,
      21
    ],
    [
      7,
      22
    ],
    [
      7,
      23
    ],
    [
      7,
      24
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      8,
      20
    ],
    [
      8,
      21
    ],
    [
      8,
      22
    ],
    [
      8,
      23
    ],
    [
      8,
      24
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      9,
      20
    ],
    [
      9,
      21
    ],
    [
      9,
      22
    ],
    [
      9,
      23
    ],
    [
      9,
      24
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      10,
      20
    ],
    [
      10,
      21
    ],
    [
      10,
      22
    ],
    [
      10,
      23
    ],
    [
      10,
      24
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      11,
      20
    ],
    [
      11,
      21
    ],
    [
      11,
      22
    ],
    [
      11,
      23
    ],
    [
      11,
      24
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      12,
      20
    ],
    [
      12,
      21
    ],
    [
      12,
      22
    ],
    [
      12,
      23
    ],
    [
      12,
      24
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      13,
      20
    ],
    [
      13,
      21
    ],
    [
      13,
      22
    ],
    [
      13,
      23
    ],
    [
      13,
      24
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      14,
      20
    ],
    [
      14,
      21
    ],
    [
      14,
      22
    ],
    [
      14,
      23
    ],
    [
      14,
      24
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      15,
      20
    ],
    [
      15,
      21
    ],
    [
      15,
      22
    ],
    [
      15,
      23
    ],
    [
      15,
      24
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      16,
      20
    ],
    [
      16,
      21
    ],
    [
      16,
      22
    ],
    [
      16,
      23
    ],
    [
      16,
      24
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      17,
      20
    ],
    [
      17,
      21
    ],
    [
      17,
      22
    ],
    [
      17,
      23
    ],
    [
      17,
      24
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      18,
      20
    ],
    [
      18,
      21
    ],
    [
      18,
      22
    ],
    [
      18,
      23
    ],
    [
      18,
      24
    ],
    [
      19,
      19
    ],
    [
      19,
      20
    ],
    [
      19,
      21
    ],
    [
      19,
      22
    ],
    [
      19,
      23
    ],
    [
      19,
      24
    ],
    [
      20,
      20
    ],
    [
      20,
      21
    ],
    [
      20,
      22
    ],
    [
      20,
      23
    ],
    [
      20,
      24
    ],
    [
      21,
      21
    ],
    [
      21,
      22
    ],
    [
      21,
      23
    ],
    [
      21,
      24
    ],
    [
      22,
      22
    ],
    [
      22,
      23
    ],
    [
      22,
      24
    ],
    [
      23,
      23
    ],
    [
      23,
      24
    ],
    [
      24,
      24
    ]
  ],
  "rational_weights": [
    "0.000952125926791416",
    "0.0009520899475091492",
    "0.0009522685633595352",
    "0.0009522092368265191",
    "0.0009520467000121714",
    "0.0009520903266023842",
    "0.0009522692388010167",
    "0.0009521863177626965",
    "0.0009524497441844882",
    "0.0009522859060525605",
    "0.0009520648392503781",
    "0.0009520490653809291",
    "0.0009521537631096968",
    "0.0009520688278722978",
    "0.000953305130424924",
    "0.0009522211460345581",
    "0.000952090702740583",
    "0.0009522035382064576",
    "0.0009541192145165052",
    "0.000952261802642068",
    "0.0009520170220321954",
    "0.0009520250361378261",
    "0.0009520403790944711",
    "0.0009520338920898409",
    "0.000952022162010267",
    "0.0009520416884131938",
    "0.0009521439059877975",
    "0.0009521340060462573",
    "0.0009520061999160559",
    "0.0009520250677660594",
    "0.0009521256434207451",
    "0.0009520727653856319",
    "0.0009523815256811317",
    "0.0009521493894328325",
    "0.0009520261385095875",
    "0.0009520125767821009",
    "0.0009520847503480289",
    "0.0009520185102420417",
    "0.0009524871587869944",
    "0.0009521391362276865",
    "0.0009520342496578457",
    "0.000952105329670333",
    "0.0009531978143726653",
    "0.0009521450016662848",
    "0.0009519890332287897",
    "0.0009519905954900714",
    "0.0009520019115283966",
    "0.0009520001187154035",
    "0.0009519940545755762",
    "0.0009522635560651235",
    "0.0009523170213532924",
    "0.000952082162478166",
    "0.0009520989605802106",
    "0.0009522914599445525",
    "0.0009521758791981888",
    "0.0009530898222323939",
    "0.0009523243053684809",
    "0.0009521364234807188",
    "0.000952100266270715",
    "0.0009522487965462172",
    "0.0009521040155329544",
    "0.0009527515994410369",
    "0.0009524014885173744",
    "0.0009521419490680692",
    "0.0009522725619482816",
    "0.0009536104707387445",
    "0.0009523485048193497",
    "0.0009520496767046096",
    "0.0009520459830598411",
    "0.0009520642179736967",
    "0.000952063770618057",
    "0.0009520583372123027",
    "0.0009522881236482956",
    "0.0009520717891291185",
    "0.0009521088929450377",
    "0.0009522937135284389",
    "0.0009522010819637296",
    "0.0009527475980139149",
    "0.0009523387315040344",
    "0.0009521046127701705",
    "0.0009520817064037822",
    "0.0009522126282019387",
    "0.0009520963825962766",
    "0.0009530742205230973",
    "0.0009523068500972773",
    "0.0009521243101792017",
    "0.000952257553053694",
    "0.0009545888099739495",
    "0.0009523360546453646",
    "0.000952038768145916",
    "0.0009520427045628726",
    "0.0009520627685707316",
    "0.0009520585309996071",
    "0.0009520471102575963",
    "0.0009519730031109081",
    "0.0009519844048264044",
    "0.0009520330891312717",
    "0.0009520058974771139",
    "0.0009522941191987433",
    "0.0009520587462447494",
    "0.0009519837109625636",
    "0.0009519789806397475",
    "0.0009520190990994549",
    "0.0009519805035896882",
    "0.0009522392004445708",
    "0.0009520512726679252",
    "0.0009519855414219465",
    "0.0009520249898941434",
    "0.0009532704645226504",
    "0.0009520533345489413",
    "0.0009519636507137162",
    "0.0009519638955923802",
    "0.0009519725481048741",
    "0.0009519719926243957",
    "0.0009519681752913835",
    "0.0009519945233044894",
    "0.0009520545097549759",
    "0.0009520188439654644",
    "0.0009524906868858735",
    "0.0009520839108877923",
    "0.0009520012280450922",
    "0.0009519932086661898",
    "0.0009520451832775929",
    "0.000951992901683184",
    "0.0009522538985231255",
    "0.0009520921755674736",
    "0.0009520008388345341",
    "0.000952049138153803",
    "0.0009531083254541122",
    "0.0009520837539727162",
    "0.0009519731811921814",
    "0.0009519721179697118",
    "0.0009519823655993522",
    "0.0009519825251978565",
    "0.0009519790331087086",
    "0.0009521558321116736",
    "0.0009520976821729398",
    "0.0009532510532223041",
    "0.0009522297267172272",
    "0.0009520629950536802",
    "0.0009520517440706615",
    "0.0009521461224750819",
    "0.0009520501736865288",
    "0.000952558343083328",
    "0.0009522313211437228",
    "0.0009520611232479133",
    "0.0009521537877052206",
    "0.0009561926388613364",
    "0.0009522265110108232",
    "0.0009520124272280252",
    "0.000952010154539151",
    "0.0009520322051997448",
    "0.0009520329101750325",
    "0.0009520252461774906",
    "0.0009520465335773657",
    "0.0009530182456296395",
    "0.000952143384553885",
    "0.000952029619315572",
    "0.0009520201966287599",
    "0.0009520918922868427",
    "0.0009520166454096948",
    "0.0009523516816608475",
    "0.0009521622039034803",
    "0.0009520253091529983",
    "0.0009520910836751502",
    "0.0009537722438488684",
    "0.0009521388393137696",
    "0.0009519901664803977",
    "0.0009519879196914976",
    "0.000952002759594248",
    "0.0009520039700654275",
    "0.0009519996858687493",
    "0.0009530346611983846",
    "0.0009530919632172477",
    "0.0009523372628651543",
    "0.0009522813391742102",
    "0.0009526161608735916",
    "0.0009523705162618355",
    "0.000964417153197938",
    "0.0009527497129147559",
    "0.0009524620278922181",
    "0.0009528561973550347",
    "0.0009581019329588941",
    "0.0009529679681241869",
    "0.0009522010349941889",
    "0.0009522468604266267",
    "0.0009522931195335961",
    "0.0009522580864302161",
    "0.0009522087424218988",
    "0.0009522903115261397",
    "0.0009520964288963765",
    "0.0009520776663650543",
    "0.000952200258221265",
    "0.0009520789098849957",
    "0.000952736553430092",
    "0.0009523024592620647",
    "0.0009520980071478304",
    "0.0009522126018687724",
    "0.0009546897672317295",
    "0.0009522915824061899",
    "0.0009520317214319652",
    "0.00095203025491714",
    "0.0009520537450668588",
    "0.000952053336922029",
    "0.0009520447382796594",
    "0.0009519941463689832",
    "0.0009519900574084992",
    "0.0009520385364101266",
    "0.0009519939215750492",
    "0.0009523922532352943",
    "0.00095207511942376",
    "0.0009519985654306928",
    "0.0009520481817919437",
    "0.0009543521491921297",
    "0.0009520847929571659",
    "0.0009519714133419315",
    "0.0009519727620001317",
    "0.0009519838378469924",
    "0.0009519823585097801",
    "0.0009519768495848716",
    "0.0009519843830666353",
    "0.00095202974082403",
    "0.0009519875428432125",
    "0.000952315261688426",
    "0.0009520635290013793",
    "0.0009519939218446182",
    "0.000952039458729388",
    "0.000953338017829494",
    "0.0009520702205774197",
    "0.0009519679196937798",
    "0.0009519689255570795",
    "0.0009519782271679665",
    "0.0009519771068623884",
    "0.000951972523219101",
    "0.0009521098730909795",
    "0.0009520350542250539",
    "0.0009526222098796269",
    "0.0009521738545310079",
    "0.0009520448477537845",
    "0.0009521271300513152",
    "0.0009550934613800422",
    "0.000952184810863128",
    "0.0009519992479027508",
    "0.0009520007435085006",
    "0.0009520183563226974",
    "0.0009520164427226917",
    "0.0009520080134930741",
    "0.0009519883181522876",
    "0.0009522689448009369",
    "0.0009520733298331325",
    "0.0009519948750925793",
    "0.0009520410210414545",
    "0.0009532878037163458",
    "0.000952071671893282",
    "0.0009519694862626569",
    "0.0009519695839541664",
    "0.0009519793397447117",
    "0.0009519790829420956",
    "0.0009519749315330751",
    "0.0009531269657028702",
    "0.0009530458031052318",
    "0.0009523271336228978",
    "0.0009525736049187682",
    "0.0009559315968177664",
    "0.0009527542049477844",
    "0.0009521859360967655",
    "0.0009521608071494383",
    "0.0009522141339355552",
    "0.0009522305074965055",
    "0.0009522277070105839",
    "0.0009522407928868581",
    "0.0009520867565482161",
    "0.0009522024156527867",
    "0.0009589249717168075",
    "0.0009522824315544452",
    "0.000952023747907161",
    "0.0009520278268342933",
    "0.0009520525704500702",
    "0.0009520489239601786",
    "0.0009520357165230633",
    "0.0009519996597507448",
    "0.0009520500004898037",
    "0.0009541999622378598",
    "0.0009520865565084043",
    "0.0009519732810896385",
    "0.0009519735539985598",
    "0.0009519852217582916",
    "0.0009519848011875682",
    "0.000951979777917351",
    "0.0009521331555324484",
    "0.0009548027076878658",
    "0.0009521975355241012",
    "0.0009520044159420944",
    "0.0009520044767999086",
    "0.0009520236376754225",
    "0.0009520230025979714",
    "0.000952015125584345",
    "0.0009559231204194324",
    "0.0009548461564584677",
    "0.0009529970588927923",
    "0.0009529097111411857",
    "0.0009528829847735317",
    "0.0009528985900208004",
    "0.0009529571517474689",
    "0.000952265592762808",
    "0.0009520260891831552",
    "0.0009520265175360358",
    "0.0009520495537402105",
    "0.0009520488813778658",
    "0.00095203902508972",
    "0.0009519560000893264",
    "0.0009519564725601593",
    "0.0009519630735917678",
    "0.0009519625026839528",
    "0.0009519594388842038",
    "0.0009519564007252713",
    "0.000951963104479203",
    "0.0009519628736333824",
    "0.0009519601388685671",
    "0.0009519706972318621",
    "0.0009519703692817149",
    "0.0009519671929596717",
    "0.0009519697096842558",
    "0.0009519663552752305",
    "0.0009519629167662315"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.01604037321232626610591837 +/- 1.62e-27]",
      "[0.2713999641487332384267286 +/- 2.06e-27]",
      "[0.6654406669868202437898826 +/- 7.94e-27]",
      "[3.218796231168660842581153 +/- 2.45e-25]",
      "[0.01600525843542822804585464 +/- 4.97e-27]",
      "[0.02098426127582687808236981 +/- 1.45e-27]",
      "[1.612560647417710142728042 +/- 5.44e-27]",
      "[3.686298002600116987186942 +/- 4.56e-25]",
      "[0.008492203550342830365595849 +/- 3.03e-28]",
      "[0.1277832922481194496369722 +/- 4.16e-26]",
      "[0.9691722885733142838285229 +/- 3.71e-26]",
      "[0.04854418936898354708222450 +/- 1.64e-27]",
      "[1.550905439007265547089041 +/- 3.47e-25]",
      "[0.1246959148096926452255436 +/- 3.32e-26]",
      "[0.003004265199735377692919903 +/- 1.73e-28]"
    ],
    [
      "[0.001300526915062417721453405 +/- 3.31e-28]",
      "[0.03328935770188035911235155 +/- 2.92e-27]",
      "[0.1449020548214539111310169 +/- 1.90e-26]",
      "[0.1823466650866808536034909 +/- 1.21e-26]",
      "[0.001510072895359350619509720 +/- 1.43e-28]",
      "[0.01060797591239510019862800 +/- 3.12e-27]",
      "[0.3037456441066892463698350 +/- 1.84e-26]",
      "[0.5275634701302967675143409 +/- 1.77e-26]",
      "[0.003814077460849649699197392 +/- 9.38e-29]",
      "[0.06485101950976124431122755 +/- 3.87e-27]",
      "[0.9574591174357459703691230 +/- 3.92e-26]",
      "[0.009408840724396833365859834 +/- 2.33e-29]",
      "[1.395575627297635406663232 +/- 1.21e-25]",
      "[0.04371598748216793820412378 +/- 5.55e-28]",
      "[0.001408568377459030396852083 +/- 2.52e-28]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.45849908399395645
}


==> anc/small-orders/order6/orbit_p5_c0_target5e1_lambda5e1_0.17_0.2_p1_slack15_certificate.json <==
{
  "kind": "p5",
  "cell": 0,
  "m": 5,
  "target_edge": 1,
  "target_slack": 15,
  "lambda_polygon": 5,
  "lambda_edge": 1,
  "points": [
    [
      "4",
      "0"
    ],
    [
      "1",
      "4"
    ],
    [
      "-3",
      "2"
    ],
    [
      "-3",
      "-2"
    ],
    [
      "1",
      "-4"
    ],
    [
      "0",
      "0"
    ]
  ],
  "interval": [
    "0.17",
    "0.2"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      -1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      1
    ],
    [
      "cap_variance",
      0
    ],
    [
      "cap_variance",
      1
    ],
    [
      "cap_variance",
      2
    ],
    [
      "cap_variance",
      3
    ],
    [
      "cap_variance",
      4
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        3
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      0,
      4
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      1,
      4
    ],
    [
      "outer",
      2,
      0
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      1
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "outer",
      4,
      2
    ],
    [
      "outer",
      4,
      3
    ],
    [
      "outer",
      4,
      4
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      0,
      5,
      4
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      1,
      5,
      4
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      2,
      5,
      4
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ],
    [
      "inner",
      3,
      5,
      4
    ],
    [
      "inner",
      4,
      5,
      0
    ],
    [
      "inner",
      4,
      5,
      1
    ],
    [
      "inner",
      4,
      5,
      2
    ],
    [
      "inner",
      4,
      5,
      3
    ],
    [
      "inner",
      4,
      5,
      4
    ]
  ],
  "rational_W": [
    "1.0000000000000004",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "1.1909830056250528",
    "0.9270509831248424",
    "0.07294901687515776",
    "0.19098300562505255",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-0.5877852522924729",
    "0.22451398828979285",
    "0.22451398828979285",
    "0.5877852522924731",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.0004879099107678615",
      "0.0005925088014068342",
      "0.0015535352291362941",
      "0.0042752097389052",
      "0.0005484301977683",
      "4.379378719946252e-06",
      "3.215561047013129e-05",
      "-4.176918524859337e-05",
      "1.1968463092667244e-05",
      "-0.00020634785261436177",
      "0.00013148046810382418",
      "9.992357983167568e-06",
      "-0.0009569827978138097",
      "7.777499433083111e-06",
      "-0.00029316415740688603",
      "-1.8960918054841642e-05",
      "3.0205318263603622e-05",
      "-7.90557520070756e-05",
      "7.289452638627109e-06",
      "0.00019131612579533796",
      "-0.0002792095074456716",
      "4.182093326852154e-05",
      "-0.00014153705735738713",
      "-5.507074414933921e-05",
      "4.001629727575996e-05"
    ],
    [
      "0.00048605923345730725",
      "0.0005745840407162306",
      "0.0013410837020992803",
      "0.004103698571606313",
      "0.0005402273270146423",
      "5.064856487499648e-06",
      "1.9834311745491984e-05",
      "-3.858362552231948e-05",
      "1.0268527572955814e-05",
      "-0.00017056192369871808",
      "7.537174928771573e-05",
      "1.2688408595940434e-05",
      "-0.0008936860262886935",
      "1.723422290480508e-05",
      "-0.0002801227112668947",
      "-1.4276061776184364e-05",
      "2.773691255646723e-05",
      "-6.151311440274648e-05",
      "5.007323548771911e-06",
      "0.0001510364883413067",
      "-0.0002831995783303733",
      "4.028128016600072e-05",
      "6.607739236445097e-05",
      "-7.10005020441868e-05",
      "3.992118141301549e-05"
    ],
    [
      "0.00048711121033925066",
      "0.0006076750954594698",
      "0.0018108180433653415",
      "0.00550213897842973",
      "0.0005490845165231001",
      "4.697468190337481e-06",
      "2.631983880034135e-05",
      "-2.922883015647404e-05",
      "1.087037303942806e-05",
      "-0.0002478515943982331",
      "0.00010818154206448053",
      "2.3298936741652125e-05",
      "-0.0012935816540587488",
      "2.3994811699999544e-06",
      "-0.0002787316726640844",
      "-1.7431376028591748e-05",
      "4.098691436147249e-05",
      "-7.63476591848925e-05",
      "4.6505100008135765e-06",
      "0.00022712241344441733",
      "-0.00033608617023472674",
      "4.186476700061001e-05",
      "3.0745196815998996e-05",
      "-0.00011069310119407527",
      "8.425915990845945e-05"
    ],
    [
      "0.000490630256472863",
      "0.0006493494820908944",
      "0.0022125561543129457",
      "0.007902270343071675",
      "0.0005927461645011726",
      "1.025082271691113e-05",
      "3.6339833669696995e-05",
      "-4.983156389592638e-05",
      "1.877359296404847e-05",
      "-0.0003425778132863673",
      "0.00017137056099663715",
      "3.68041927334837e-05",
      "-0.0016043555249251422",
      "-1.4582935822781933e-05",
      "-0.0004991303568775407",
      "-2.4955615152981472e-05",
      "5.55084184749319e-05",
      "-0.00014056875013574227",
      "8.570389631581422e-06",
      "0.0002635911521491246",
      "-0.0004166355357782895",
      "6.522426147389348e-05",
      "-0.00037859048148458196",
      "-0.00012164448863662947",
      "7.913483307401334e-05"
    ],
    [
      "0.0004853505709894621",
      "0.0005634983121043178",
      "0.0011950553166544095",
      "0.00419099574963773",
      "0.0005398504066438554",
      "7.139322368759208e-06",
      "8.691453364010967e-06",
      "-3.4786680735198634e-05",
      "1.0137908794551086e-05",
      "-0.00014681696671338157",
      "4.334662615316733e-05",
      "1.8058057419071724e-05",
      "-0.0008645759602578878",
      "9.602449160533103e-06",
      "-0.00027158728692905235",
      "-1.1399319602803126e-05",
      "2.5785074478899096e-05",
      "-5.085664536536378e-05",
      "3.3339177016678576e-06",
      "0.00010779432801897493",
      "-0.0002591099425310797",
      "3.907338914516095e-05",
      "6.322442104190173e-05",
      "-7.086371473854702e-05",
      "7.324982464496296e-06"
    ],
    [
      "0.0004855936965863077",
      "0.0005769210424422186",
      "0.0013722055621116943",
      "0.005674065634749836",
      "0.0005418096145950799",
      "6.6316025560273385e-06",
      "1.7193306608111533e-05",
      "-4.6167750786983805e-05",
      "1.0302027550767442e-05",
      "-0.00016326348925962348",
      "4.332226774022247e-05",
      "1.6710624112558835e-05",
      "-0.0012553898038034001",
      "4.7029619821436045e-05",
      "-0.00035410163691751775",
      "-1.2937352366334514e-05",
      "3.452232153688481e-05",
      "-7.093463559088863e-05",
      "4.157065907250228e-06",
      "0.00015934349376714292",
      "-0.0003741589599746652",
      "4.5584880897647973e-05",
      "0.00023062609937058036",
      "-9.325763201541092e-05",
      "4.681970027264681e-05"
    ],
    [
      "0.02862718514456555",
      "0.20446563559485684",
      "0.056842614188285755",
      "6.990229103497282",
      "0.33005632141019264",
      "0.06272986146439691",
      "0.03297378230948467",
      "0.44038885665108546",
      "0.022594554754637564",
      "0.045521666574622664",
      "0.9626805676030458",
      "-0.08996593056300624",
      "0.5163374438961422",
      "0.08395533191050064",
      "0.388929809720066",
      "0.042101906318969706",
      "-0.016947223898205452",
      "-0.013342757141204429",
      "-0.0934182418206235",
      "-0.0870828943302117",
      "-0.6951314414404827",
      "-0.24124712728810238",
      "0.2605926647546995",
      "-0.09711816240884692",
      "-1.4565988588659402"
    ],
    [
      "0.00048769277294365604",
      "0.0006224926660263042",
      "0.0016522556644628518",
      "0.01430291387551102",
      "0.0005881227382357577",
      "1.221804683748193e-05",
      "2.1870530477892908e-05",
      "-7.922491738731191e-05",
      "1.3982801500929895e-05",
      "-0.00018882700374138608",
      "-0.00019256379381683906",
      "3.328811837675052e-05",
      "-0.0021847856505396715",
      "0.00010540507663213808",
      "-0.0008951969235508998",
      "-1.3634389854762427e-05",
      "5.056720235080848e-05",
      "-0.00016267119868696204",
      "8.966806848800542e-06",
      "0.00023394124012322118",
      "-0.0007880997588674015",
      "7.947130655322943e-05",
      "0.0006568893746743224",
      "-0.000140635190347802",
      "1.231363249537086e-05"
    ],
    [
      "0.020346344507909356",
      "0.18826914726580304",
      "1.3915110447093006",
      "3.088460567277556",
      "0.11567390220063406",
      "-0.011349004506198728",
      "0.1658535955150972",
      "-0.18849641885799792",
      "0.028804470448160556",
      "-0.11401552843914688",
      "0.5909810718533786",
      "-0.1315843519918653",
      "-1.6276260467487504",
      "0.2519265380126925",
      "-0.5808263239849304",
      "-0.05997546956210064",
      "0.00616675243930322",
      "-0.16002873584789012",
      "0.038163632679230994",
      "0.4978029497789245",
      "-0.4784416374649028",
      "0.06513223215450954",
      "-1.2767627288185572",
      "0.30953917802522646",
      "-0.13003573005795194"
    ],
    [
      "0.0004900049697616549",
      "0.0006608435246339367",
      "0.0021949098861035765",
      "0.009499173473900356",
      "0.00059151404849484",
      "1.0566048264107541e-05",
      "3.870462157637667e-05",
      "-7.927153272153284e-05",
      "1.9820731239074493e-05",
      "-0.0003172438038942479",
      "0.00010434500453080639",
      "3.1279006307257034e-05",
      "-0.00220773483680791",
      "7.487129468309007e-05",
      "-0.0006145896938775382",
      "-2.5887870048325535e-05",
      "6.423707843641135e-05",
      "-0.00013659406447384334",
      "8.705021403075108e-06",
      "0.0003172802340456296",
      "-0.0006184849221061359",
      "8.048149878141473e-05",
      "0.00025437922740556915",
      "-0.00015765745627985256",
      "0.00012383157123173618"
    ],
    [
      "0.0004862743845984852",
      "0.0005732604917160013",
      "0.0012921671583221348",
      "0.0041582272557962015",
      "0.000545671209283512",
      "8.146354238904641e-06",
      "9.13111381674229e-06",
      "-3.2662138841780277e-05",
      "1.165860569699858e-05",
      "-0.00017066756423930843",
      "6.41886444939565e-05",
      "2.1789211046931156e-05",
      "-0.0008628317721555762",
      "-9.674756222995918e-06",
      "-0.00025684169083446716",
      "-1.3485241196446153e-05",
      "2.8451641540140347e-05",
      "-5.639815334280032e-05",
      "3.7008926495509063e-06",
      "0.00011715520592165867",
      "-0.00025064950733221837",
      "4.148420764142851e-05",
      "-4.8234131487075e-05",
      "-7.161306267164586e-05",
      "4.095062946500082e-06"
    ],
    [
      "0.0004858194427291615",
      "0.0005681439275578799",
      "0.001219464676404217",
      "0.004429012013680456",
      "0.0005384132608074745",
      "6.237782922074487e-06",
      "1.7690132963060397e-05",
      "-4.594629169033012e-05",
      "1.0423889249627457e-05",
      "-0.00014661176014847468",
      "6.545848186964868e-05",
      "1.1123701679597355e-05",
      "-0.0009569384715527599",
      "3.677245850276562e-05",
      "-0.00031257174476192887",
      "-1.3477069542387909e-05",
      "2.826570724591592e-05",
      "-6.474048509343696e-05",
      "4.936600596386507e-06",
      "0.00013684050236221435",
      "-0.00032217899431993146",
      "4.356738194661597e-05",
      "8.512068977082402e-05",
      "-6.588791910379753e-05",
      "2.8906135131545504e-05"
    ],
    [
      "0.0004893426410980236",
      "0.0006424168691262191",
      "0.0018076510106865957",
      "0.006141321679372187",
      "0.0005879359950980592",
      "1.108845486729499e-05",
      "2.2552652014195883e-05",
      "-5.889152004628353e-05",
      "1.8328229694911947e-05",
      "-0.0002956549531206071",
      "8.744329573452078e-05",
      "2.6676015574331938e-05",
      "-0.0012217786072855918",
      "1.800380119188317e-06",
      "-0.0004467288239456368",
      "-2.387168705577071e-05",
      "4.7704985946424556e-05",
      "-9.049922844175765e-05",
      "6.6179105300801484e-06",
      "0.00020818489082280583",
      "-0.00044451404414797067",
      "7.493840682358406e-05",
      "6.22636702946394e-05",
      "-0.00012972338929801986",
      "-4.5565472850906535e-06"
    ],
    [
      "0.00048628956084772085",
      "0.0005844730343121795",
      "0.001283448323052011",
      "0.00702511280408862",
      "0.0005603962555723338",
      "8.863759761860892e-06",
      "1.852030966468875e-05",
      "-6.696029437280651e-05",
      "1.2510586633282083e-05",
      "-0.0001549952109933654",
      "-1.1822912513011221e-05",
      "1.660433848115404e-05",
      "-0.0012407464422927008",
      "6.667367842650541e-05",
      "-0.0005337371246447352",
      "-1.3700618029513923e-05",
      "3.2838495679708264e-05",
      "-8.961485581474768e-05",
      "6.5785551437496636e-06",
      "0.00015811168264636042",
      "-0.0005022794123061568",
      "6.0535432149129384e-05",
      "0.0003060072941496213",
      "-9.036188831755044e-05",
      "1.2675774675247427e-05"
    ],
    [
      "0.03421879613102388",
      "2.5653928183555226",
      "2.4353314198695544",
      "12.338113716157677",
      "0.3711110113132075",
      "-0.02033891232264573",
      "0.21752873851094878",
      "-0.6176130628841507",
      "-0.09314311008154603",
      "1.4043534649626455",
      "-0.7411885735719815",
      "-0.43333968706527354",
      "-4.611770988092715",
      "-0.9003290581911064",
      "1.8338081244230426",
      "0.2916157527495034",
      "0.18190490857636651",
      "-0.12462203106818744",
      "-0.05624369189967967",
      "-1.9917768836645091",
      "5.316551704109873",
      "0.8630846913377282",
      "2.6682858609216686",
      "0.1100669628864406",
      "0.6373308539437016"
    ],
    [
      "0.0005155505846284581",
      "0.0008956479990731657",
      "0.003635675166188186",
      "0.0377208110579499",
      "0.0009942007932803385",
      "6.36522268108933e-05",
      "0.00013105005565838183",
      "-0.0005970243743278164",
      "9.81067979376045e-05",
      "-0.0004309079220531605",
      "-7.04650444000113e-05",
      "0.00011739343972648994",
      "-0.006819635355294013",
      "0.00046260021683237245",
      "-0.0036549674934939318",
      "-7.199565256928368e-05",
      "0.00015018930139128843",
      "-0.0006650403634630796",
      "6.0518574182921755e-05",
      "0.0006605408444638319",
      "-0.002577417503181721",
      "0.00033027482481895606",
      "-0.0010307298576795914",
      "-0.00014642144392874426",
      "0.00026012161398230574"
    ],
    [
      "0.000486828551663385",
      "0.0005864686106844769",
      "0.0013238745141337038",
      "0.006354508369797996",
      "0.0005663568642718169",
      "1.0459081909822813e-05",
      "1.0383549065215337e-05",
      "-4.4519902465045346e-05",
      "1.3251551934372638e-05",
      "-0.0001729823066250652",
      "-1.685155550975419e-05",
      "2.736671184198235e-05",
      "-0.0010067810313717353",
      "9.29897132470772e-06",
      "-0.00043276277204410584",
      "-1.2869789898944359e-05",
      "3.017522813748077e-05",
      "-7.369568078679035e-05",
      "4.023914053597147e-06",
      "0.00012335485572163033",
      "-0.0003679111678154742",
      "5.271000336615899e-05",
      "5.8628676123634824e-05",
      "-8.687190740860697e-05",
      "-3.846939207218644e-05"
    ],
    [
      "0.0004884526725588166",
      "0.0006323384927169599",
      "0.0017668285826449926",
      "0.007803216842599183",
      "0.0005923560884063654",
      "1.3850010951870776e-05",
      "1.1940918972703255e-05",
      "-5.896344897276359e-05",
      "1.772384711205525e-05",
      "-0.00026015730978456905",
      "8.7763688741728e-08",
      "4.11050506131097e-05",
      "-0.0015046519116036214",
      "3.2356122433075924e-06",
      "-0.0005151862160328894",
      "-1.946687509336405e-05",
      "4.472053930153255e-05",
      "-7.921347964194167e-05",
      "4.173302746984297e-06",
      "0.00018540536516271398",
      "-0.00047496712013430465",
      "7.09199411488705e-05",
      "0.0001694540672285153",
      "-0.0001379788868262204",
      "-4.0813091273960595e-05"
    ],
    [
      "0.014382885905518514",
      "0.7801645240659475",
      "1.1615961585805712",
      "14.07272107333493",
      "0.17774573479912148",
      "-0.08868454233123674",
      "0.008405039443720582",
      "-0.20246466019531148",
      "-0.029480284356773905",
      "0.4350521144862799",
      "-0.23178449602171985",
      "0.035537400377219794",
      "-3.693326734355577",
      "-0.3755111939872947",
      "1.5427582973569736",
      "-0.054068432025654325",
      "-0.12525259095748462",
      "0.3901905462852504",
      "0.039712292329121816",
      "0.8406579893954621",
      "-3.299113282096026",
      "-0.36834832559836167",
      "-1.582876213875544",
      "-0.24718992973072934",
      "0.2602222867381764"
    ],
    [
      "0.0004921133605929509",
      "0.0006962728469963523",
      "0.002275928442938949",
      "0.014714615326468571",
      "0.0006309141132279033",
      "1.7271441382953273e-05",
      "4.516590123573643e-05",
      "-0.0001279774121464776",
      "2.3991175191485028e-05",
      "-0.0003215594188772658",
      "0.00012357550501525613",
      "1.75018458871278e-05",
      "-0.0030582301558603224",
      "0.00017206624268675425",
      "-0.0010682248857556151",
      "-2.958762396555654e-05",
      "7.220421203735798e-05",
      "-0.000218002839783852",
      "1.575237833724894e-05",
      "0.0003729766049167449",
      "-0.0011174426586671414",
      "0.00011901301676413772",
      "0.0006482143087104097",
      "-0.00017748261736669143",
      "0.00011699398237316442"
    ],
    [
      "0.0004856984625029063",
      "0.0005490126876437165",
      "0.0010949127614154166",
      "0.00839559940225474",
      "0.0005526260566087698",
      "7.929557464460847e-06",
      "1.6629990690331226e-05",
      "-5.482972559918323e-05",
      "8.726339272965852e-06",
      "-9.493169845513081e-05",
      "2.88041569467829e-05",
      "1.1013226762587765e-05",
      "-0.0012833700334409783",
      "6.228285544406214e-05",
      "-0.0006062503345861251",
      "-9.262238269516122e-06",
      "2.7705814573077467e-05",
      "-0.00012433824554979826",
      "9.283784050761789e-06",
      "0.0001159771478803918",
      "-0.0004261584760677683",
      "4.4487639487803026e-05",
      "-0.0001602523564251643",
      "-2.9153226050137396e-05",
      "-8.082047321368194e-07"
    ],
    [
      "0.0004846695328227868",
      "0.0005426657439908988",
      "0.0010642900465195656",
      "0.005736062693920381",
      "0.0005319286241579226",
      "5.621644652202214e-06",
      "1.2668293283514399e-05",
      "-3.616648986554332e-05",
      "7.066558080803629e-06",
      "-9.921997631088211e-05",
      "3.984486492010841e-05",
      "9.75772477333924e-06",
      "-0.0010100090242583248",
      "3.753139691404245e-05",
      "-0.0003657878552166185",
      "-8.508957277153438e-06",
      "2.385412328752436e-05",
      "-7.561510021570025e-05",
      "4.867933966528578e-06",
      "0.00010100285298351143",
      "-0.0002941219340195201",
      "3.351092203781712e-05",
      "-8.230841701228107e-05",
      "-3.8737983354825043e-05",
      "-4.717316792012984e-06"
    ],
    [
      "0.00048610221352575006",
      "0.0005541951433752146",
      "0.001185363157140735",
      "0.010536528231848748",
      "0.0005581221620099775",
      "8.005286716149531e-06",
      "2.038239893680784e-05",
      "-5.060478973460784e-05",
      "7.978652398970588e-06",
      "-0.0001020230708947954",
      "3.646750436898871e-05",
      "1.0542361420181645e-05",
      "-0.0015461512942562049",
      "7.66528655344416e-05",
      "-0.0007256263084181342",
      "-9.624728855961433e-06",
      "3.251300135443537e-05",
      "-0.0001558006915388455",
      "1.0876669165070962e-05",
      "0.00013529000976538619",
      "-0.00048490445173791187",
      "4.6924251224111826e-05",
      "-0.00026224366627451386",
      "-2.7311974487765777e-05",
      "1.0490126699025093e-05"
    ],
    [
      "0.0004847122932784782",
      "0.0005434340247697316",
      "0.0010673995154608974",
      "0.004673025294370152",
      "0.000525747438043333",
      "4.871121404960287e-06",
      "1.3808989067824658e-05",
      "-3.273545175202363e-05",
      "6.990095156915076e-06",
      "-0.00010578242005221152",
      "6.3591762487414e-05",
      "7.983156490768487e-06",
      "-0.0009070838029017463",
      "3.443861941748261e-05",
      "-0.0002976767014254655",
      "-9.283678961727614e-06",
      "2.3421087012674506e-05",
      "-6.82617050825671e-05",
      "4.644846771622855e-06",
      "0.0001078318356735034",
      "-0.0002736522782621361",
      "3.15893823958773e-05",
      "-1.658904536982892e-05",
      "-4.424742812856068e-05",
      "2.8996198162812238e-05"
    ],
    [
      "0.00048479708711052173",
      "0.0005424105887848666",
      "0.0010632726780726179",
      "0.00444773563649268",
      "0.0005267645470995668",
      "5.146412753425099e-06",
      "1.2879806437857805e-05",
      "-3.270471437280845e-05",
      "7.30712704006442e-06",
      "-0.00010617399082574826",
      "7.537788012312292e-05",
      "8.14283152209888e-06",
      "-0.0008872959946947923",
      "2.9427190030110406e-05",
      "-0.00028805675720156634",
      "-9.38610080550079e-06",
      "2.2923712209176336e-05",
      "-6.751379136526012e-05",
      "4.7953187730751774e-06",
      "0.00010301261484778116",
      "-0.0002572603018805527",
      "3.1122043929772856e-05",
      "-5.627412615562648e-05",
      "-4.11046410123669e-05",
      "2.7108951168646787e-05"
    ],
    [
      "0.10848853518537317",
      "9.829528742390835",
      "10.501796659283725",
      "6.364095375376373",
      "0.37256591402848016",
      "-0.24563011446742042",
      "0.4452736797465198",
      "-0.1488204275312521",
      "0.13995748022991025",
      "1.2446522383248815",
      "4.54085701421839",
      "-0.6536808881993053",
      "-0.40454718688341595",
      "1.518153666665075",
      "-0.8915761114353843",
      "-0.8733596273403424",
      "0.2011485733864203",
      "-0.30243071056914445",
      "0.06987433897326138",
      "1.3913357573553595",
      "2.3952015615780744",
      "0.45597215162302157",
      "5.603848648130195",
      "-0.7043693671601574",
      "-0.4161256665529826"
    ],
    [
      "0.0004875731374987802",
      "0.0005925277744740028",
      "0.001413006349488356",
      "0.013773236604789888",
      "0.0005870013900443353",
      "1.0209673425596779e-05",
      "2.564637188690698e-05",
      "-6.51176992307406e-05",
      "1.1249662770076507e-05",
      "-0.00014664876861253406",
      "-0.00013554466230898552",
      "2.375113360819534e-05",
      "-0.0017041713921125677",
      "8.086124230700826e-05",
      "-0.0009254368269980795",
      "-1.1730051056125739e-05",
      "3.8980320306689446e-05",
      "-0.00017811322441159047",
      "1.1402767537489903e-05",
      "0.00017081189138640708",
      "-0.0006336969680343946",
      "6.765792104372003e-05",
      "-9.459942359635189e-05",
      "-6.535998542919661e-05",
      "-5.85251781980833e-05"
    ],
    [
      "0.0004864273730501389",
      "0.0005831097681760368",
      "0.0013185368701916906",
      "0.008604791528483173",
      "0.000565609867528799",
      "9.269524337619517e-06",
      "1.8793236918588864e-05",
      "-6.490483774821168e-05",
      "1.2092302657349277e-05",
      "-0.0001460189757125188",
      "-2.8479035118484946e-05",
      "1.8030601617062586e-05",
      "-0.0014281036084823054",
      "6.994595822329548e-05",
      "-0.0006069061453168913",
      "-1.2825795146879816e-05",
      "3.3909927584998723e-05",
      "-0.0001051975781734087",
      "7.187323939104174e-06",
      "0.00015514400053169602",
      "-0.0005111578637532362",
      "5.884838073405993e-05",
      "0.00018236660730536685",
      "-8.13649351399641e-05",
      "-8.97552491062868e-06"
    ],
    [
      "0.0004889709109558537",
      "0.0006312318927497724",
      "0.0016602572847299794",
      "0.007804416132518627",
      "0.000590833818785822",
      "1.4377958676743987e-05",
      "1.6879144088629024e-05",
      "-7.337493153207376e-05",
      "1.8974708049903405e-05",
      "-0.00024915202610269123",
      "4.764134139468903e-05",
      "2.9954387625165877e-05",
      "-0.0015424120415834873",
      "4.073859162779958e-05",
      "-0.0005745589014984005",
      "-1.9976025529938064e-05",
      "4.461065055137738e-05",
      "-0.00010537314711554666",
      "6.969038485758344e-06",
      "0.00019776652659573725",
      "-0.0005801895182833229",
      "7.814491297185304e-05",
      "0.00026736700700441963",
      "-0.0001256660772264522",
      "8.640554068862643e-06"
    ],
    [
      "1.0901954097658704",
      "2.98800052990246",
      "4.475351212736598",
      "8.206853270720643",
      "1.844372041997328",
      "-0.11225933072404476",
      "-0.38053418865365357",
      "2.1758795453696473",
      "-0.03671904861311122",
      "-3.4321075092794775",
      "-1.751314989009936",
      "-2.269755218316278",
      "0.10152297376734666",
      "2.6708649267733295",
      "0.9737437969982636",
      "1.7812579362150527",
      "-2.025270660223507",
      "-1.047399130496634",
      "-1.3971765420676316",
      "0.9338997287964678",
      "-3.8214963109711095",
      "0.2593328296875275",
      "5.054514589151202",
      "0.2623258000936056",
      "-2.595237654197345"
    ],
    [
      "1.1809355776130792",
      "4.405381049387942",
      "4.288845539495404",
      "12.87028947531092",
      "1.5483203877181766",
      "-1.5529779389736005",
      "-0.5094890475487145",
      "-3.6743795675786046",
      "-1.3279752131285472",
      "2.3591811996841794",
      "3.7856187414501905",
      "1.4693882597204437",
      "0.9049567084223027",
      "0.44482062016082163",
      "4.3874500297180195",
      "1.588808850807115",
      "1.5001702560168333",
      "-0.9363292831569978",
      "-0.21310836460004773",
      "-0.677185717378764",
      "6.476020844233761",
      "2.124886807726618",
      "4.048007094146602",
      "1.670340386146094",
      "-0.346615030049679"
    ],
    [
      "0.34606852906756486",
      "6.0905186716064295",
      "6.02164924183432",
      "6.643976886367922",
      "0.6132571331161822",
      "0.5749030957243002",
      "0.05867986896455258",
      "-0.9762351128136173",
      "0.3346851129490855",
      "1.265863892126107",
      "-3.086883248108052",
      "-0.13597014519454675",
      "-4.775285925418458",
      "-0.9035153540016468",
      "-0.28675620733238305",
      "-1.311387399485389",
      "-0.44488787919634504",
      "0.4442782799346735",
      "0.22080352910431172",
      "0.23781050802332324",
      "-3.6347151030474643",
      "1.596950444125412",
      "-0.057358655365860316",
      "-0.10814920599944813",
      "-0.48750474858397386"
    ],
    [
      "0.0004863203697640831",
      "0.0005854781586642955",
      "0.001553770566951797",
      "0.0063706411472484745",
      "0.0005441329506084279",
      "6.274479350374611e-06",
      "2.0050749696115872e-05",
      "-3.637394130051686e-05",
      "1.0191572274043626e-05",
      "-0.00019272086008271353",
      "0.00010326246072913169",
      "1.9285736204459926e-05",
      "-0.001412799221968721",
      "3.153315966656637e-05",
      "-0.00034402704375501085",
      "-1.4248228162496458e-05",
      "3.9944987007387803e-05",
      "-8.73543928343061e-05",
      "4.690810389333334e-06",
      "0.00018354859668311547",
      "-0.0003578643555871193",
      "4.313264926167893e-05",
      "-1.394296747335787e-05",
      "-9.122779977746035e-05",
      "6.877884592130175e-05"
    ],
    [
      "0.00048651168509580335",
      "0.0005915291340694793",
      "0.001546215726819859",
      "0.007642901705550935",
      "0.0005537110008206664",
      "7.944299210134622e-06",
      "2.3450841667528317e-05",
      "-6.112047523444691e-05",
      "1.2137233325072517e-05",
      "-0.00018501084145888867",
      "6.654771471694653e-05",
      "1.763412452711697e-05",
      "-0.0016900771585989032",
      "7.454737985606693e-05",
      "-0.0004920146231343842",
      "-1.540645679486231e-05",
      "4.2622262460278736e-05",
      "-0.00010219967751316463",
      "6.204178781187041e-06",
      "0.00020236912433885541",
      "-0.0004953221302358146",
      "5.526077519390424e-05",
      "0.0002553299122399943",
      "-0.00010435623506492074",
      "7.495071269290737e-05"
    ],
    [
      "0.0004891506345429266",
      "0.0006847462712162357",
      "0.0017973343036841384",
      "0.02400460007021799",
      "0.0006638231527066657",
      "1.7865679879655198e-05",
      "1.9271226027580667e-05",
      "-0.00010875620255279227",
      "1.848635198699814e-05",
      "-0.00022138857428198702",
      "-0.0007502891641676423",
      "7.084726624174398e-05",
      "-0.0023868807483076876",
      "0.00012007054392270964",
      "-0.0015836182907144661",
      "-1.3474188806998307e-05",
      "5.429259904835783e-05",
      "-0.0001989878210817446",
      "1.1800790914174921e-05",
      "0.0002512490770377676",
      "-0.0010614452680930812",
      "0.00012079598533862266",
      "0.001101146226680805",
      "-0.00018417570822423866",
      "-0.0002910326958500015"
    ],
    [
      "0.0004895316474330906",
      "0.0006492655502130886",
      "0.0020714395952042774",
      "0.009676901487989031",
      "0.0005965863834628854",
      "6.716116805044434e-06",
      "3.622487391355461e-05",
      "-4.15044138553395e-05",
      "1.5868306280653744e-05",
      "-0.00028854992097646553",
      "1.6817229485178715e-05",
      "3.171826761790786e-05",
      "-0.0013976538267505632",
      "2.3224251261230802e-05",
      "-0.0006030971928082472",
      "-2.1834525262385797e-05",
      "5.078602777758277e-05",
      "-0.00012473941532460092",
      "8.634123769817648e-06",
      "0.00025385789397028367",
      "-0.0003917532776487831",
      "6.192339822335297e-05",
      "-8.057711296262322e-05",
      "-0.00013486603304302785",
      "3.5739122208253673e-05"
    ],
    [
      "1.0353922502113257",
      "1.7008411507738213",
      "0.48400799086959023",
      "13.83330038465178",
      "0.9202287644088485",
      "-0.48882454329671887",
      "-0.5278184721135747",
      "1.4020904651008002",
      "0.12645373101026672",
      "0.7894805246400137",
      "-4.845392560299794",
      "-1.2111867482017273",
      "-2.266809023008086",
      "-0.4919280098058569",
      "3.4526218541047737",
      "-1.2328510298268645",
      "-0.4555176390929782",
      "3.512056891942909",
      "0.9670340561565073",
      "-0.41187968897361005",
      "0.01019318960313122",
      "-0.3061896747568104",
      "-1.1754124773405854",
      "-0.438155655717666",
      "0.881767231959643"
    ],
    [
      "0.4653440327339568",
      "3.675788974363822",
      "5.087839855858732",
      "3.997120518539651",
      "1.1383923624115913",
      "1.0210688408565658",
      "0.4099854248670196",
      "-0.6168753590421112",
      "0.6974603003956881",
      "2.814963437455549",
      "-1.0155513232276028",
      "1.2450134710394074",
      "-1.7960755079061579",
      "0.40097282597198103",
      "-1.316351253903402",
      "-0.7933783311347644",
      "-1.2947797999751656",
      "-0.0010705966027055958",
      "0.14027049017949944",
      "-2.1503193641433187",
      "-1.419212919055202",
      "1.5378503678316706",
      "-0.3163353359559682",
      "1.9129549564922885",
      "-0.23471900184693936"
    ],
    [
      "0.00048727786198406734",
      "0.0005832793479840618",
      "0.0014920743912800172",
      "0.004976526571571425",
      "0.0005465646861460373",
      "5.163716106847136e-06",
      "2.604660384450954e-05",
      "-3.3493566900035716e-05",
      "1.0764831069500402e-05",
      "-0.00019580074665348585",
      "0.0001173795230592875",
      "1.3660469976124015e-05",
      "-0.000987893838358436",
      "6.466965473243687e-06",
      "-0.0003218856893712851",
      "-1.6168781704560174e-05",
      "3.118218217295469e-05",
      "-8.939170676119223e-05",
      "6.903018842928386e-06",
      "0.00017173942599691278",
      "-0.0002906903012042326",
      "4.0605707019767e-05",
      "-0.0001424493404622471",
      "-6.325832572332813e-05",
      "5.624242539742709e-05"
    ],
    [
      "0.00048651433170572724",
      "0.00058306269107756",
      "0.001484687421041844",
      "0.00450056434683958",
      "0.0005399247643897572",
      "5.175213819896591e-06",
      "2.5704239531604607e-05",
      "-4.320271572017533e-05",
      "1.0530839552397664e-05",
      "-0.00019239014354071877",
      "0.0001328123404293334",
      "1.118262199784356e-05",
      "-0.0011206349779767485",
      "2.4531521115221968e-05",
      "-0.00028729676810349767",
      "-1.6280541444770597e-05",
      "3.350433683132744e-05",
      "-7.451612985017705e-05",
      "5.33312838381454e-06",
      "0.00018046703903597328",
      "-0.0003099232192968074",
      "4.130475755415249e-05",
      "-5.837531738344766e-05",
      "-6.85952618426246e-05",
      "4.571116223212984e-05"
    ],
    [
      "0.00048572456678960314",
      "0.0005660984023845596",
      "0.0012260269297028486",
      "0.0041445931395705515",
      "0.0005364951930385161",
      "6.086477250453302e-06",
      "1.5888502998220594e-05",
      "-4.005130166065921e-05",
      "9.937889890113455e-06",
      "-0.00014913339612645076",
      "7.035513620344087e-05",
      "1.230377474213777e-05",
      "-0.0008980307539402757",
      "2.2419272087803416e-05",
      "-0.00027867783010601264",
      "-1.2977840794270076e-05",
      "2.6741629886887048e-05",
      "-6.000071671019828e-05",
      "4.464009763527168e-06",
      "0.0001302468978863266",
      "-0.0002892172162477824",
      "4.015679594063399e-05",
      "3.808776011677189e-05",
      "-6.238284144929501e-05",
      "2.0854368395516198e-05"
    ],
    [
      "0.0004924112205140841",
      "0.0006868218950583857",
      "0.0024853746192208892",
      "0.0081131232120974",
      "0.0005867276710898556",
      "7.781647655502955e-06",
      "6.72588099593859e-05",
      "-9.712665469647717e-05",
      "2.031371524430832e-05",
      "-0.00036939519699678445",
      "0.00033146699804435933",
      "7.262537849163019e-06",
      "-0.0023631470028151504",
      "8.805815107713147e-05",
      "-0.0005608133909299263",
      "-3.625182034926883e-05",
      "6.741729292627524e-05",
      "-0.00015695813553850561",
      "1.2479156103990515e-05",
      "0.00040152800929743805",
      "-0.0006449691624409924",
      "7.99540969747819e-05",
      "-0.0001726232226908678",
      "-0.00010815886741822101",
      "0.00011315336877000098"
    ],
    [
      "0.0006134701943506323",
      "0.0013471930189756262",
      "0.015854473780082805",
      "0.07846975018337154",
      "0.0015718714612698184",
      "-4.51169331973563e-05",
      "0.0007333965753720836",
      "0.0009233414701325134",
      "-1.94459064437438e-05",
      "-0.002823025329719004",
      "-0.004171048021313537",
      "0.0006149381896533994",
      "0.0236910458793648",
      "-0.002937990501753557",
      "-0.007270149358271132",
      "4.45200668081594e-06",
      "-0.0005103744942744214",
      "-0.002308143577484699",
      "0.00020554345914092461",
      "0.00035123204988750546",
      "0.0004770267045983149",
      "0.0002277370116221909",
      "-0.010255400784427859",
      "0.00010700828371113468",
      "-0.0010076614098151735"
    ],
    [
      "0.12221962666623282",
      "9.283229387335997",
      "1.3636588720969807",
      "5.07987018094433",
      "0.008516760264588226",
      "1.0561614984385257",
      "-0.36876511852687865",
      "-0.7387051410006069",
      "-0.008218134667032567",
      "-3.3682645493345924",
      "-6.575114574170516",
      "-0.0756925820125744",
      "2.4662324897912065",
      "0.028260103430893153",
      "0.017092593346372427",
      "-0.11530023647186928",
      "0.16664953950800027",
      "0.17541252366209426",
      "-0.0011322941873674586",
      "1.0962269272091016",
      "0.80545156933172",
      "-0.014754759465328211",
      "0.48713705643543836",
      "0.012733747938551051",
      "-0.008869444310836855"
    ],
    [
      "0.00048584144847304894",
      "0.000565217289790908",
      "0.0011950172715931191",
      "0.003925816830329118",
      "0.0005401619004104146",
      "6.842095214640282e-06",
      "1.0764108576162681e-05",
      "-3.362806699594509e-05",
      "1.0530489681676471e-05",
      "-0.00014961032485675846",
      "4.9461838801498115e-05",
      "1.6843649678978473e-05",
      "-0.0007850505624785816",
      "5.919094126756506e-06",
      "-0.00026008915691236464",
      "-1.2606433788544908e-05",
      "2.610513500090985e-05",
      "-5.406975011113307e-05",
      "3.967823403650132e-06",
      "0.00011237172195063652",
      "-0.00025415068095473165",
      "4.014108220473141e-05",
      "4.565211950244519e-05",
      "-7.026606269304408e-05",
      "1.7735970798465693e-05"
    ],
    [
      "0.00048656084529084316",
      "0.000581811141384259",
      "0.0013676664492226537",
      "0.006992361471335158",
      "0.0005611089073429965",
      "1.0399231671714339e-05",
      "1.0870236237462912e-05",
      "-4.9947516006643374e-05",
      "1.2568737589958776e-05",
      "-0.00016817606773805429",
      "3.98110484386462e-05",
      "2.3460432491752e-05",
      "-0.0013291122872493306",
      "2.5306364416553328e-05",
      "-0.0004589037684825367",
      "-1.3277810982974704e-05",
      "3.337964561390625e-05",
      "-8.597858706646925e-05",
      "5.296940826686524e-06",
      "0.00013869065383146904",
      "-0.00040847364548422197",
      "5.204697524534749e-05",
      "9.22341096671028e-06",
      "-7.679503395481717e-05",
      "-1.5260567287099135e-05"
    ],
    [
      "0.00048546271507033723",
      "0.0005656589091688009",
      "0.00116633392121406",
      "0.004602940867013794",
      "0.0005435172129981868",
      "7.691215275286048e-06",
      "8.242815285760745e-06",
      "-3.7195472747246025e-05",
      "1.0432175823962729e-05",
      "-0.00014379682405284692",
      "1.3876366477305231e-05",
      "1.9524062645748877e-05",
      "-0.0008379061170137658",
      "1.2535334907352645e-05",
      "-0.00031081804383924834",
      "-1.1191900767755051e-05",
      "2.5509680830052965e-05",
      "-5.4583878323502e-05",
      "3.5947158599845493e-06",
      "0.00010635886322883657",
      "-0.0002912180815639302",
      "4.214690929257412e-05",
      "0.00011547347748372007",
      "-7.356230095425732e-05",
      "-4.4276645506343884e-07"
    ],
    [
      "0.0004889357372363702",
      "0.0006283362559352285",
      "0.0018629629342888354",
      "0.005440580028156225",
      "0.000571552428599277",
      "1.0980575505077946e-05",
      "2.2071398797939075e-05",
      "-5.8567731447563295e-05",
      "1.7562333136480847e-05",
      "-0.0002834335632083831",
      "0.00017428625053149123",
      "2.648557641041323e-05",
      "-0.0015042615166427778",
      "1.720921170218127e-06",
      "-0.0003518255592202845",
      "-2.3082188052188157e-05",
      "4.748007457131913e-05",
      "-8.87826050859238e-05",
      "6.331964232886506e-06",
      "0.00022340470609379242",
      "-0.00041800315031837403",
      "6.391592811803718e-05",
      "-5.216761669512267e-06",
      "-0.00011567569723990266",
      "5.06068626713336e-05"
    ],
    [
      "0.747582172714324",
      "0.7921915153739576",
      "6.360242167791674",
      "14.316095668897631",
      "0.1807382706850948",
      "0.7404727528022128",
      "-1.3411871517165639",
      "-3.2354811647981188",
      "-0.1455499470497243",
      "-0.8686148093928535",
      "-3.3228174231828804",
      "-0.2314562273532162",
      "4.824890003872958",
      "-0.5066981099364511",
      "0.8188382165430401",
      "0.20067450502927286",
      "1.7169381245913147",
      "-0.42651412373203185",
      "-0.33386169605678534",
      "2.0591835623779016",
      "0.4487463982850457",
      "-0.2906126602711017",
      "8.200878486334451",
      "0.9354655972326034",
      "1.3567365016886708"
    ],
    [
      "0.043165011197949396",
      "5.418078723493526",
      "6.2027345310024975",
      "10.9171686559679",
      "0.38654034655337866",
      "0.2966567346772219",
      "0.1832443846872952",
      "-0.04510533444422843",
      "0.07607881814821742",
      "-2.8639163418908398",
      "-3.3316527788929005",
      "0.0663813985397359",
      "2.365289535964102",
      "1.0236286394797782",
      "-0.8388467194073198",
      "0.1838598325543129",
      "-0.2794325628056436",
      "0.3176604541423071",
      "-0.10275401456432172",
      "-1.9930129611188085",
      "1.2320068249288758",
      "-1.045800613554149",
      "3.7101748327642023",
      "0.06555574293136007",
      "-0.4767248114402576"
    ],
    [
      "0.0005009898477369413",
      "0.0010197144863831633",
      "0.0058192707601184114",
      "0.021923925064024137",
      "0.0007259370962552961",
      "3.1303707731349825e-05",
      "0.00010543093860776921",
      "-0.00026794132843546464",
      "4.905697058018122e-05",
      "-0.0009440079670556162",
      "0.0005543330295662954",
      "8.310888365448261e-05",
      "-0.0077912777626718355",
      "0.000265387702508133",
      "-0.0013971885310771295",
      "-7.327993333028858e-05",
      "0.00018443584973881427",
      "-0.00032657893810146945",
      "1.8962187942515462e-05",
      "0.0011461475120653148",
      "-0.002438513205399784",
      "0.00022650660913602592",
      "0.0024448269666225288",
      "-0.0005771683356691742",
      "0.0006684265608350598"
    ],
    [
      "0.0004834865901845654",
      "0.0005249726872703209",
      "0.0008521526534342963",
      "0.0030873061692457847",
      "0.000513364592140419",
      "3.6585125666302707e-06",
      "6.7218911655647906e-06",
      "-2.200533980222908e-05",
      "5.128278412661457e-06",
      "-7.17091049988044e-05",
      "8.817290470312332e-06",
      "8.281117884682199e-06",
      "-0.0005231963421366974",
      "1.7363701732236758e-05",
      "-0.00019137932886438753",
      "-5.8408435659596515e-06",
      "1.4451686614872356e-05",
      "-3.6251127108387884e-05",
      "2.384294141415348e-06",
      "6.458376578961888e-05",
      "-0.0001799043073954815",
      "2.282421360421359e-05",
      "6.875413054822693e-05",
      "-3.796404879131514e-05",
      "7.919425752997681e-06"
    ],
    [
      "0.00048304915029367696",
      "0.0005151708923594788",
      "0.0007784278467424744",
      "0.0024621903909171506",
      "0.0005056121830520396",
      "2.669055496144006e-06",
      "6.3409663750817595e-06",
      "-1.776971743743743e-05",
      "3.960339357510065e-06",
      "-5.5994353175667456e-05",
      "1.5145007326210713e-05",
      "5.468227732743172e-06",
      "-0.0004193117677142715",
      "1.5207473752631761e-05",
      "-0.00014589422108808776",
      "-4.773454781018226e-06",
      "1.1355635385359893e-05",
      "-2.8763274285659326e-05",
      "1.93858878643693e-06",
      "5.263269314678964e-05",
      "-0.00013729228841483147",
      "1.7374509807082536e-05",
      "3.103562146681842e-05",
      "-2.7068499518668026e-05",
      "6.228674516573658e-06"
    ],
    [
      "0.0004842738386369092",
      "0.0005386556006630228",
      "0.0009781278605387456",
      "0.0030847490964016136",
      "0.0005204745578557073",
      "4.46619344224596e-06",
      "9.450472234482378e-06",
      "-2.684930675294717e-05",
      "6.9477984958205445e-06",
      "-9.834306517545885e-05",
      "3.5390779893527246e-05",
      "9.641426531441144e-06",
      "-0.0006198356281306672",
      "1.6336087693942498e-05",
      "-0.00019548456423840584",
      "-8.426898720288556e-06",
      "1.8077622239970622e-05",
      "-3.909703406578612e-05",
      "2.751883611660277e-06",
      "8.409152515565227e-05",
      "-0.0001976011114019522",
      "2.771679555358587e-05",
      "5.432579705564747e-05",
      "-4.661668566799889e-05",
      "1.2930861894897355e-05"
    ],
    [
      "0.5519256036518367",
      "5.541337497102156",
      "0.773704331593432",
      "2.6891797136747915",
      "1.2640100451094427",
      "1.6432501394616033",
      "0.6461310698993101",
      "-0.9534844445623717",
      "-0.3396396441578792",
      "1.924399674734844",
      "-2.059565508295575",
      "-0.19386149296893582",
      "-1.1318570610417362",
      "-0.3973550359648627",
      "1.6049036713652371",
      "0.592440286249673",
      "-7.840083174390729e-05",
      "0.7369404485200706",
      "0.7620998010304535",
      "-0.6872805483020273",
      "3.217622246426788",
      "2.637098882394968",
      "0.8760002559852511",
      "0.8923711672672789",
      "-0.8628304633631007"
    ],
    [
      "0.19274309996077166",
      "6.308292230115056",
      "5.603324644642546",
      "6.624293087690506",
      "1.276094226001607",
      "-0.3779710840416026",
      "0.3174621650225475",
      "0.19869063969584466",
      "-0.04078829291052878",
      "3.3923652313909542",
      "-0.6773152724015491",
      "0.5674262177181639",
      "0.15435005775176622",
      "0.6474211601295364",
      "1.8210404048057698",
      "0.5985321596644478",
      "0.6977526296630908",
      "-0.5757020319502949",
      "0.06302532068288604",
      "-1.349341002324689",
      "3.846122490183424",
      "2.08649221775994",
      "0.6945590603731389",
      "1.3358367696975348",
      "0.741404846600373"
    ],
    [
      "0.0005013392484146796",
      "0.0008292946818449832",
      "0.003993938296267192",
      "0.008934129162202436",
      "0.0006352672386031626",
      "5.325964766495136e-07",
      "0.00015251232619835285",
      "-0.0001220049553465764",
      "3.463495687941751e-05",
      "-0.0006725263113266413",
      "0.0004794276959927992",
      "1.192616248462457e-06",
      "-0.0027362155555806576",
      "0.0001509851690979374",
      "-0.0006610980795489287",
      "-6.469830928998902e-05",
      "0.00010013804658266266",
      "-0.00021202134938015543",
      "1.6782289415903487e-05",
      "0.0006951639048198117",
      "-0.0006682553866471751",
      "0.0001185103591364679",
      "-0.0006348679715615821",
      "-0.0001432977190918871",
      "0.00016525713914928065"
    ],
    [
      "0.0004836120645199326",
      "0.0005255777362741618",
      "0.0008920764768097151",
      "0.0032209303482528006",
      "0.0005131844152784215",
      "3.2411796276526252e-06",
      "9.072202491645481e-06",
      "-2.1619859939684807e-05",
      "5.055468303637832e-06",
      "-7.474484525974116e-05",
      "2.277991827687653e-05",
      "7.46367005840278e-06",
      "-0.0005705744356284878",
      "1.8967123145935188e-05",
      "-0.0001929537684257621",
      "-6.216926401177754e-06",
      "1.5296227483705305e-05",
      "-4.007375842558308e-05",
      "2.5967523275172096e-06",
      "7.108004307326908e-05",
      "-0.00017048438705978498",
      "2.1547722962007076e-05",
      "6.0112914128062e-06",
      "-3.456945764755284e-05",
      "1.2246987278486919e-05"
    ],
    [
      "0.0004830571908388366",
      "0.0005161040133495416",
      "0.0007972964966786286",
      "0.002419544609690637",
      "0.0005053779770962599",
      "2.618714208841872e-06",
      "6.3188270617156964e-06",
      "-1.7179989506992927e-05",
      "4.012153688301726e-06",
      "-5.961148798461e-05",
      "2.055320901658193e-05",
      "5.941607669563727e-06",
      "-0.00043799075206113746",
      "1.4245482712991196e-05",
      "-0.00013931639616905018",
      "-4.913414014381312e-06",
      "1.196905251872443e-05",
      "-2.8467377320925756e-05",
      "1.8643774054099432e-06",
      "5.5668011221007796e-05",
      "-0.0001346725566632173",
      "1.7054158845125428e-05",
      "3.796809451411273e-05",
      "-2.9475889172993533e-05",
      "1.3121484207922784e-05"
    ],
    [
      "0.00048448484163458215",
      "0.0005462298675223577",
      "0.001037044913893123",
      "0.004050124051530002",
      "0.0005280951733103513",
      "5.550549156247734e-06",
      "9.085424049905818e-06",
      "-3.234225869093845e-05",
      "7.869582860246584e-06",
      "-0.00010958200906855947",
      "1.9082536119690052e-05",
      "1.3384101808294821e-05",
      "-0.0007698345287075947",
      "2.3475109628021303e-05",
      "-0.00026507874222090277",
      "-8.705812302579183e-06",
      "2.15378805734743e-05",
      "-5.002699614459566e-05",
      "3.210324013489401e-06",
      "9.626342940488007e-05",
      "-0.00025860587631066083",
      "3.342128831485699e-05",
      "0.000132383276585284",
      "-6.0360717985079415e-05",
      "2.181627147301831e-05"
    ],
    [
      "0.00048451850950633363",
      "0.0005450729038093368",
      "0.0010446428683528316",
      "0.004249599855002842",
      "0.000526827416352245",
      "4.3527250792865545e-06",
      "1.3080565156110553e-05",
      "-2.896135852833767e-05",
      "7.0571703614203455e-06",
      "-0.00010774021267201418",
      "5.573695270647309e-06",
      "1.1843240967975357e-05",
      "-0.0006894942297198645",
      "2.239186226652179e-05",
      "-0.00027219492288223663",
      "-8.567610892524027e-06",
      "2.0763691289776766e-05",
      "-5.405851163038544e-05",
      "3.381338271389818e-06",
      "9.680372172469245e-05",
      "-0.00023451965910940508",
      "3.1171363765519684e-05",
      "2.5618764054738018e-05",
      "-5.14833418196202e-05",
      "8.305764929775236e-06"
    ],
    [
      "1.2661830747885012",
      "5.697292479885545",
      "5.894480505483438",
      "2.465705057838765",
      "1.4511311458222957",
      "-2.360052283752649",
      "-0.19047228037172853",
      "-0.538157201755107",
      "-1.045911899638141",
      "0.1409154385159681",
      "-0.06884122176119144",
      "2.3393060431777077",
      "1.3449938599240228",
      "1.3578935649283324",
      "0.26814457314671336",
      "-1.1882311321076766",
      "0.3883937836862876",
      "1.2379496711613447",
      "-0.19786161490667825",
      "-0.4234742835896972",
      "-2.93597008734635",
      "-0.5295326909131116",
      "-1.9465674409803038",
      "0.5754828708332699",
      "1.7830979319003901"
    ],
    [
      "0.000493000541401661",
      "0.000736328772461321",
      "0.00257790130183989",
      "0.006262579458564328",
      "0.0006356513854653753",
      "2.0954053693828548e-05",
      "1.3317357601616546e-05",
      "-7.386356047300649e-05",
      "3.1319193197124954e-05",
      "-0.0004978744488521574",
      "0.00013713252732139707",
      "7.335053946313735e-05",
      "-0.001772011974779094",
      "-5.900530269236744e-05",
      "-0.0004392644185916212",
      "-3.5768557785939494e-05",
      "7.857781857350357e-05",
      "-9.421214559133196e-05",
      "4.937955698391454e-06",
      "0.0003177705631098342",
      "-0.0005628142714108147",
      "0.00010498152698247726",
      "0.00045285279478636477",
      "-0.00025498179363508163",
      "0.00011735768994102155"
    ],
    [
      "0.00048371368630076544",
      "0.0005285223611884241",
      "0.0009152794406240006",
      "0.0029500759139844835",
      "0.0005120667306538186",
      "3.2254823868092097e-06",
      "9.701583060809074e-06",
      "-2.2119635635085195e-05",
      "5.283177225062658e-06",
      "-8.346442110448464e-05",
      "3.701275575635438e-05",
      "7.287148953004164e-06",
      "-0.0005737640125671611",
      "1.9094357632924357e-05",
      "-0.00017842659169377726",
      "-6.937417077133563e-06",
      "1.6475735632104335e-05",
      "-3.992492118724868e-05",
      "2.6394342836975228e-06",
      "7.912644947639214e-05",
      "-0.00017992566718741737",
      "2.257509380016453e-05",
      "4.511765358452505e-05",
      "-3.957683403104881e-05",
      "2.721224084827873e-05"
    ],
    [
      "0.00048316154220726825",
      "0.0005170932165200623",
      "0.0008040805227453281",
      "0.0024265840336754173",
      "0.0005056291850624794",
      "2.5610475326441374e-06",
      "7.168629763980689e-06",
      "-1.701148155506944e-05",
      "4.053722370971491e-06",
      "-6.235601681832121e-05",
      "2.2921436061790114e-05",
      "5.752299371612517e-06",
      "-0.00042122823390961005",
      "1.3558815364386998e-05",
      "-0.00014255889589385217",
      "-5.170356845254429e-06",
      "1.2158364546739727e-05",
      "-3.0922326533631724e-05",
      "2.077990893924086e-06",
      "5.771842385741841e-05",
      "-0.0001374603917580506",
      "1.7506043571907348e-05",
      "2.420690250613328e-05",
      "-2.894182526273563e-05",
      "1.5236399021449142e-05"
    ],
    [
      "0.0004829647096024431",
      "0.0005137192147411344",
      "0.0007725926307644117",
      "0.0019818745338271147",
      "0.0005030951187119161",
      "2.3001541628230932e-06",
      "5.6278219289668725e-06",
      "-1.416750273894598e-05",
      "3.720980875457996e-06",
      "-5.761432323961391e-05",
      "2.2351386627917713e-05",
      "5.417618447832838e-06",
      "-0.00035016939701476324",
      "7.778744109535061e-06",
      "-0.00010966218316612756",
      "-4.7599084080722705e-06",
      "1.0567281556224977e-05",
      "-2.2976838801957724e-05",
      "1.5790593728504739e-06",
      "4.888800272502079e-05",
      "-0.0001076723003223447",
      "1.512803807415142e-05",
      "1.7077767580309605e-05",
      "-2.644333380132332e-05",
      "8.390336209609592e-06"
    ],
    [
      "0.0004842810493224944",
      "0.000542881574838481",
      "0.0010513723417071284",
      "0.003098572543788036",
      "0.0005196297255777008",
      "3.6254576213627323e-06",
      "1.1436255281072364e-05",
      "-2.3433286762522135e-05",
      "6.483586859203217e-06",
      "-0.00011203049919415597",
      "4.3068317872982813e-05",
      "1.004016332182909e-05",
      "-0.0006342956976441341",
      "1.152524695561827e-05",
      "-0.0001823951723885936",
      "-8.918927155912054e-06",
      "1.9806761699363522e-05",
      "-3.9770754270382386e-05",
      "2.6368717823377235e-06",
      "9.65510092896896e-05",
      "-0.00018787298675219399",
      "2.6287542309790076e-05",
      "3.814445595207578e-05",
      "-5.128067622986455e-05",
      "2.150959221631013e-05"
    ],
    [
      "0.866041544190096",
      "6.278895381550582",
      "3.3316288238735954",
      "1.118552152215411",
      "0.22476246365162694",
      "0.3955696719771334",
      "0.8665378790091981",
      "0.47754803625459846",
      "0.05522915682409772",
      "-2.3099444084681466",
      "-1.7945601313972686",
      "-0.685139825961555",
      "1.2083233269587363",
      "0.08615761096556321",
      "0.1970419516061428",
      "-2.2857957581575055",
      "0.9179645631927643",
      "0.7528945192464225",
      "0.2975360777284064",
      "2.8137983791858714",
      "1.503415142653053",
      "0.31960567588406885",
      "0.7589710183693245",
      "-0.06754509999939197",
      "0.22753129830217186"
    ],
    [
      "0.0004946747542965364",
      "0.0007866058819636706",
      "0.0027707394309263523",
      "0.011970978580320256",
      "0.0007074806553926753",
      "2.4921611823214793e-05",
      "1.4431062004244957e-05",
      "-7.182845572042889e-05",
      "3.117531468965904e-05",
      "-0.000587507682758716",
      "-0.00021998341789283946",
      "8.202819156322528e-05",
      "-0.0008565899305197828",
      "-0.00011153668837461897",
      "-0.0009487157707445261",
      "-3.1743686704214946e-05",
      "6.522467489985646e-05",
      "-0.000152808099030512",
      "8.79102782164512e-06",
      "0.0002426527863670001",
      "-0.0008835453914196959",
      "0.00015825592112286366",
      "0.0005171818097861365",
      "-0.0003222027621312565",
      "-0.00018836910384349343"
    ],
    [
      "0.0004834816808979043",
      "0.0005236484252480796",
      "0.0008701629749733137",
      "0.0022937198314933226",
      "0.0005090165854123894",
      "2.9598819964121723e-06",
      "7.238352076405713e-06",
      "-1.727443013626348e-05",
      "4.825436636616001e-06",
      "-7.824486258636654e-05",
      "3.580131283241358e-05",
      "7.2758170985414225e-06",
      "-0.00044078137271484733",
      "6.215449697730298e-06",
      "-0.00013089980494625074",
      "-6.327395044481371e-06",
      "1.3925893802839995e-05",
      "-2.9659351142658043e-05",
      "2.015980726259777e-06",
      "6.436866909964363e-05",
      "-0.00013362744645418947",
      "1.925295966555283e-05",
      "7.866722233348818e-06",
      "-3.471086314981381e-05",
      "1.3312068229319595e-05"
    ],
    [
      "0.0004834747853314224",
      "0.0005233946918969235",
      "0.0008451042620716109",
      "0.0026432119198088184",
      "0.0005110857096749887",
      "3.404544200901134e-06",
      "6.855656996869733e-06",
      "-2.0965000307089823e-05",
      "5.0036868533715e-06",
      "-7.131686180475189e-05",
      "2.1775462376224826e-05",
      "7.280075868035089e-06",
      "-0.0004770434124419555",
      "1.3205355195040714e-05",
      "-0.00016325527002589353",
      "-6.014427233167278e-06",
      "1.3270170678966786e-05",
      "-3.1608918076186735e-05",
      "2.2409424733615457e-06",
      "6.253941917047993e-05",
      "-0.00015918738370839663",
      "2.1051643466094886e-05",
      "4.276269328965812e-05",
      "-3.342851077629395e-05",
      "6.513742449597564e-06"
    ],
    [
      "0.0004830851254877581",
      "0.0005162232954622837",
      "0.0007860351610581682",
      "0.0023125900311580672",
      "0.0005057054757365086",
      "2.833358705940664e-06",
      "5.737134692600941e-06",
      "-1.7824265183596816e-05",
      "4.125156980127192e-06",
      "-5.9573119805927833e-05",
      "2.1154035110958856e-05",
      "5.9257193253811305e-06",
      "-0.00041411082837226616",
      "1.2456454598906976e-05",
      "-0.0001378275383388467",
      "-5.006816666928354e-06",
      "1.149468802682792e-05",
      "-2.7544409060094458e-05",
      "1.931772315396935e-06",
      "5.366718401830372e-05",
      "-0.00013766045801362245",
      "1.7704281657166308e-05",
      "4.313178723129982e-05",
      "-2.893151373633756e-05",
      "1.0025411021120257e-05"
    ],
    [
      "0.00048448386913480706",
      "0.0005436517525208417",
      "0.0010328074847652756",
      "0.0029717153140068316",
      "0.0005214839746921013",
      "4.225656333357243e-06",
      "1.0762820635638333e-05",
      "-2.6336430709149112e-05",
      "7.140270062524982e-06",
      "-0.00011296293271532656",
      "4.310277906829421e-05",
      "1.0423440631055731e-05",
      "-0.0006002303243726465",
      "9.815153907286335e-06",
      "-0.00019044103411821603",
      "-9.329518055664808e-06",
      "1.9231786836291874e-05",
      "-4.1219180715551626e-05",
      "3.0986998100152746e-06",
      "9.485718518931605e-05",
      "-0.00020287920842750696",
      "2.8917551598330706e-05",
      "6.448419161498512e-05",
      "-5.206571964818683e-05",
      "2.3861713423594893e-05"
    ],
    [
      "0.8274740177086235",
      "4.756028149869486",
      "1.5517952376733453",
      "2.746414278168075",
      "0.017186998044029338",
      "1.5383379433949345",
      "-0.7280759334539735",
      "0.45535700850595684",
      "0.07997244506298647",
      "-0.06122689108346583",
      "3.0105424359786768",
      "0.2615007112579033",
      "1.0836617908670292",
      "0.003067834824958344",
      "0.16924067370301546",
      "-1.2512277704379904",
      "-0.8572399251738809",
      "-1.4301420101003013",
      "-0.07419870549562177",
      "-2.695733091554127",
      "-1.9711557352941347",
      "-0.016631398505609008",
      "1.7270095004358776",
      "0.14539103364761238",
      "0.09349907790905801"
    ],
    [
      "0.0004924973762274433",
      "0.0007629855226595131",
      "0.002263315413109487",
      "0.01155471118544032",
      "0.0006840760078512514",
      "2.387986989085679e-05",
      "4.5900401574517126e-05",
      "-0.00012923471955712736",
      "3.080884012955182e-05",
      "-0.00022007320576715664",
      "-0.00042764507317036407",
      "8.222482802104259e-05",
      "-0.0016043897031157838",
      "0.00012969356809021127",
      "-0.0009237102631146527",
      "-2.5903006402859348e-05",
      "5.809552954161266e-05",
      "-3.086232485934893e-05",
      "4.714761666697467e-06",
      "0.00026520032508165354",
      "-0.00031747438392272574",
      "0.0001027540807748858",
      "0.0011729639720337167",
      "-0.00023669311734040438",
      "-0.00033806864995027683"
    ],
    [
      "0.0004987180298069571",
      "0.0010057032969165711",
      "0.0055437813293230396",
      "0.025977564559145926",
      "0.0007378014386028561",
      "3.411645694054218e-05",
      "0.00011686942283409735",
      "-0.0003864367944131674",
      "5.075119275059443e-05",
      "-0.0008084731906968196",
      "0.0001165872051031002",
      "9.121144326578675e-05",
      "-0.008631450023792958",
      "0.0005087939602316575",
      "-0.001973213129309135",
      "-7.10008823317238e-05",
      "0.00019586168046689613",
      "-0.0003020416052524209",
      "1.852140838470113e-05",
      "0.001217117369577178",
      "-0.0030053456037439624",
      "0.0002668582090368317",
      "0.004104328788088166",
      "-0.0006592230188470569",
      "0.0006041035695599247"
    ],
    [
      "0.0004867376648228797",
      "0.0005910203888423317",
      "0.0015023091984829884",
      "0.006959332147378199",
      "0.0005504245005397032",
      "6.794965145161722e-06",
      "2.7106089164265673e-05",
      "-6.331567441472593e-05",
      "1.2059520575497549e-05",
      "-0.00017488546159961062",
      "8.287309622411715e-05",
      "1.0962049755124516e-05",
      "-0.0016229163908279116",
      "8.344203471735476e-05",
      "-0.00047175882236378283",
      "-1.6496734374791476e-05",
      "3.938054716104546e-05",
      "-9.856076664245955e-05",
      "7.35700948988161e-06",
      "0.0002141917565382451",
      "-0.0005054021034172012",
      "5.4892455651859514e-05",
      "0.00030948383911691776",
      "-9.418984146367588e-05",
      "9.715426449085543e-05"
    ],
    [
      "0.0004854513279818466",
      "0.0005658430089046046",
      "0.0012401960772025337",
      "0.006211516352203972",
      "0.000538942610231851",
      "6.595694450960663e-06",
      "1.87933632466708e-05",
      "-5.527866418888953e-05",
      "9.736646596685924e-06",
      "-0.00013125338988693463",
      "4.761171893351895e-05",
      "1.0276817209907695e-05",
      "-0.0013303991627709594",
      "7.106860849602065e-05",
      "-0.0004238226192138389",
      "-1.2137443496879987e-05",
      "3.1375514928749404e-05",
      "-8.388121997337593e-05",
      "5.916357310532136e-06",
      "0.00015859475137849032",
      "-0.0004374823113293226",
      "4.63605878841933e-05",
      "0.0002560165552740813",
      "-7.326235266998061e-05",
      "5.8107157784723754e-05"
    ],
    [
      "0.0004849055862411698",
      "0.0005479172784404273",
      "0.0010946577751899892",
      "0.004837512021934308",
      "0.0005280424471623496",
      "5.007563457523237e-06",
      "1.656011793298332e-05",
      "-4.158895544395721e-05",
      "8.117570295549817e-06",
      "-0.0001056698822462889",
      "5.1776959045674446e-05",
      "7.743967382871876e-06",
      "-0.0010112460550756935",
      "5.175124196913365e-05",
      "-0.0003235502618166017",
      "-1.0116762265228949e-05",
      "2.4582832705807536e-05",
      "-6.888837650443094e-05",
      "4.990369403857188e-06",
      "0.00012312024258296736",
      "-0.00031363365660608814",
      "3.542787599923221e-05",
      "9.867216321370696e-05",
      "-5.18372748427574e-05",
      "4.8763380832019485e-05"
    ],
    [
      "0.00048553586129251966",
      "0.0005564670724528172",
      "0.0011800459830844986",
      "0.006485872919366147",
      "0.0005382990558130485",
      "6.515534094389674e-06",
      "1.990926067344981e-05",
      "-5.331689296250462e-05",
      "9.439178247664618e-06",
      "-0.00011392619119576397",
      "5.6076388931901825e-05",
      "9.074957044253447e-06",
      "-0.001296639959414607",
      "7.088735360695467e-05",
      "-0.00044054146697360586",
      "-1.1245696432406266e-05",
      "3.0036971054288257e-05",
      "-9.463229272235548e-05",
      "6.498998985967777e-06",
      "0.00014213340285468816",
      "-0.00040131091613946186",
      "4.305857814504383e-05",
      "5.462432230294877e-05",
      "-5.490837211482441e-05",
      "5.146522908108593e-05"
    ],
    [
      "0.00048589290004371954",
      "0.0005585307158087835",
      "0.001190884296026316",
      "0.0055845849843454585",
      "0.0005393145767177138",
      "5.876246009440219e-06",
      "2.0217727124033198e-05",
      "-4.498164881489554e-05",
      "1.0020174365232348e-05",
      "-0.0001252195861853669",
      "6.221779056716782e-05",
      "9.588697401547626e-06",
      "-0.0010826722257056276",
      "5.137215774083899e-05",
      "-0.0003782242186375939",
      "-1.18722486951833e-05",
      "2.8007819604059607e-05",
      "-8.584384094656465e-05",
      "6.0943615261543015e-06",
      "0.0001319866442384766",
      "-0.00032450162081880445",
      "4.05390010043353e-05",
      "-3.784461037165189e-05",
      "-5.177988329182838e-05",
      "4.5693984646954146e-05"
    ],
    [
      "0.0004915190787635545",
      "0.0006595808239497747",
      "0.0020088258635876195",
      "0.011888480275978738",
      "0.0006153059915527539",
      "1.806927328740582e-05",
      "4.042484483158505e-05",
      "-0.00013036720617506025",
      "2.558484259160598e-05",
      "-0.0002679263730652716",
      "0.00010719523062800844",
      "3.212034765419246e-05",
      "-0.002633408672666384",
      "0.00013599239155101886",
      "-0.0008876749227724642",
      "-2.6551745396446105e-05",
      "6.542662399621752e-05",
      "-0.0001862339480884713",
      "1.2328299593093978e-05",
      "0.0002997910243011398",
      "-0.000864628150317915",
      "0.000100623876438864",
      "0.00013911332391011803",
      "-0.00013164463353784305",
      "0.0001061908672307965"
    ],
    [
      "0.0005042687721643813",
      "0.0008254926509411456",
      "0.0036571049483782",
      "0.016476045738674283",
      "0.0007270071025071333",
      "2.6342541528847727e-05",
      "0.00010724014991168313",
      "-0.00022242681267738363",
      "5.428378039765447e-05",
      "-0.0005623774517955325",
      "0.0004473967405384831",
      "4.267988846204699e-05",
      "-0.004477131790091327",
      "0.0002424284004740845",
      "-0.0013116258807691712",
      "-6.234068289116427e-05",
      "0.00012745936222775375",
      "-0.0003360854400820875",
      "2.4939848290074757e-05",
      "0.0006255284613642792",
      "-0.001281191754302871",
      "0.0001836840486413609",
      "-0.000214208542921269",
      "-0.00024512891924344027",
      "0.0003636495157794426"
    ],
    [
      "0.11720972807159928",
      "1.42885229761576",
      "4.3919371756215",
      "1.4180117655520215",
      "1.8206400249780763",
      "-0.12911569822698177",
      "0.6812984564265475",
      "-0.19830843392642805",
      "0.07109259769212366",
      "-1.3147264010438757",
      "0.5721577303491604",
      "-1.5478536970914827",
      "-1.5704958596389962",
      "1.0018685529843951",
      "-0.6549114807918336",
      "0.37371100963583403",
      "-0.13284685691142306",
      "0.0937598710164412",
      "-0.45101690611435047",
      "-1.967988514346979",
      "0.24465741125172286",
      "0.3195804763161731",
      "0.7164873536600709",
      "-2.6060058810753737",
      "0.6540827655704586"
    ],
    [
      "0.0005120389969495145",
      "0.0011468771158857588",
      "0.006045591416139862",
      "0.01624627879157536",
      "0.0008086425163219578",
      "1.6072956766750575e-05",
      "0.00014025068639763458",
      "-0.0002583374423717646",
      "5.9731315039418e-05",
      "-0.0009473982835700711",
      "0.00018611719708325425",
      "4.852771207353656e-05",
      "-0.006087746181426822",
      "0.00015916596643619947",
      "-0.0011629076758812506",
      "-0.00010315265757014505",
      "0.00014314681782424347",
      "-0.0001853060217967045",
      "3.535297424205487e-05",
      "0.001229501012112752",
      "-0.002093245057306567",
      "0.0002248714378496372",
      "0.002888781014505025",
      "-0.0005321025691692729",
      "0.0005039473347088386"
    ],
    [
      "0.0005215002356339421",
      "0.0014740459340411634",
      "0.012047072105352158",
      "0.02941530023421472",
      "0.0014353241826989937",
      "5.154673270908814e-05",
      "8.480775264581144e-05",
      "0.0002269861007597279",
      "9.087199135714087e-05",
      "-0.002537030034815979",
      "-0.0002716100898980362",
      "0.00034430986462509136",
      "-0.0013007097646607483",
      "-0.001445901461739579",
      "-0.0005771915336800505",
      "-0.00010259115501147408",
      "0.00042156922092546954",
      "-0.00030227199047284925",
      "-7.395770913115912e-05",
      "0.00047942085223691547",
      "-0.0008374684772484059",
      "0.0004998775447027563",
      "-0.004886499172073161",
      "-0.0019856755663719143",
      "-0.0019279862475470077"
    ],
    [
      "0.0004943107840250667",
      "0.0007752546251751405",
      "0.0025830576463574295",
      "0.01982545973070287",
      "0.0006898619313790768",
      "3.251887130166631e-05",
      "1.4195829866504884e-05",
      "-7.463291342941168e-05",
      "2.694382084993597e-05",
      "-0.00046503687808229177",
      "-7.367458220846236e-05",
      "6.701122837949018e-05",
      "-0.0027240240430266064",
      "3.718480509695103e-06",
      "-0.0011773758747097816",
      "-2.6237217204283608e-05",
      "8.030672713318895e-05",
      "-0.00023980296014235376",
      "7.827852254011891e-06",
      "0.0002927373038302934",
      "-0.001205803302585445",
      "0.00013125992328317143",
      "-8.872923314670088e-05",
      "-0.00018075797091341654",
      "-0.00034187113971571463"
    ],
    [
      "0.0004853263258378859",
      "0.0005671704134629405",
      "0.0011490321430559685",
      "0.004635092211420262",
      "0.0005477630528310274",
      "8.036107926565365e-06",
      "5.206155442246513e-06",
      "-2.8905068564314984e-05",
      "9.950287807479935e-06",
      "-0.00014894954528439942",
      "-2.5867868799806994e-05",
      "2.392934763633449e-05",
      "-0.0006682208197406366",
      "-6.811035479832402e-06",
      "-0.0003020803420664391",
      "-1.0300768676247999e-05",
      "2.510356525081295e-05",
      "-4.650630496041833e-05",
      "1.8875244617478916e-06",
      "8.835467226691606e-05",
      "-0.0002602382518170992",
      "4.1955672397815914e-05",
      "7.149457521611548e-05",
      "-8.158078628064896e-05",
      "-4.691098279947436e-05"
    ],
    [
      "0.00048454014737438005",
      "0.0005497622142931881",
      "0.0010572002016955135",
      "0.003654802017722124",
      "0.0005292477765603588",
      "5.743734566682935e-06",
      "7.467478647498932e-06",
      "-2.7788831392055687e-05",
      "7.772458522360938e-06",
      "-0.00012233182465406294",
      "2.9040777483465324e-05",
      "1.3779441944520018e-05",
      "-0.0006739549483222659",
      "8.578635202778299e-06",
      "-0.00023267837020662767",
      "-9.249528186631264e-06",
      "2.194253350837361e-05",
      "-4.407871688155919e-05",
      "2.592719482622664e-06",
      "8.897675708317383e-05",
      "-0.0002302007278752699",
      "3.34099052103082e-05",
      "6.670325303184583e-05",
      "-6.160909000730628e-05",
      "-4.010338488887322e-06"
    ],
    [
      "0.0004839378638206237",
      "0.0005383475861603384",
      "0.0009554388387134425",
      "0.0031404345728620812",
      "0.0005212549024291637",
      "4.507008035736642e-06",
      "6.720749871524286e-06",
      "-2.343661754112497e-05",
      "6.234254853988526e-06",
      "-9.880243827481324e-05",
      "1.0945391640345902e-05",
      "1.1149757702487456e-05",
      "-0.0005431112664789799",
      "9.207417281589355e-06",
      "-0.00019724708950527372",
      "-7.534856861657868e-06",
      "1.739241815552941e-05",
      "-3.388403796554929e-05",
      "2.0294596740689174e-06",
      "7.406194722072585e-05",
      "-0.00019356785919268834",
      "2.7696871855775923e-05",
      "8.7412218057883e-05",
      "-5.2570528544681505e-05",
      "-7.363244875341367e-06"
    ],
    [
      "0.0004841893012026388",
      "0.0005427828311540101",
      "0.0009978660191487711",
      "0.0033774512745488373",
      "0.0005231589863390387",
      "4.825586115820044e-06",
      "8.211033879740306e-06",
      "-2.761190574878883e-05",
      "6.819630268161132e-06",
      "-0.00010489609089881871",
      "2.0664620326215854e-05",
      "1.0904930999464695e-05",
      "-0.0006394278977556483",
      "1.5963940759386207e-05",
      "-0.00021543086656345903",
      "-8.427893193918051e-06",
      "1.9052849657269675e-05",
      "-3.8150596980082466e-05",
      "2.500208239643607e-06",
      "8.545504484002721e-05",
      "-0.00022044061527107923",
      "2.994793726162954e-05",
      "0.00010867282313670821",
      "-5.4433659992151715e-05",
      "-1.2880873592896286e-07"
    ],
    [
      "0.0004847116412292414",
      "0.0005536881522085621",
      "0.0011072074337504392",
      "0.0034751032468113246",
      "0.000528747942494751",
      "5.074092603944334e-06",
      "1.0027674779042901e-05",
      "-2.958961176245271e-05",
      "7.758936118617682e-06",
      "-0.00012584434333835588",
      "3.2353385148454125e-05",
      "1.2029531733223392e-05",
      "-0.0007116891336532862",
      "1.3232998004462112e-05",
      "-0.00022005979810165103",
      "-1.0312517038918535e-05",
      "2.2196746304858328e-05",
      "-4.0199363996791414e-05",
      "2.8327042826883444e-06",
      "0.00010225133577351913",
      "-0.00023591235744297703",
      "3.371845810031838e-05",
      "0.00012540483320082807",
      "-6.724458828144355e-05",
      "8.837816960403776e-06"
    ],
    [
      "0.000490300967709302",
      "0.0006837818939674596",
      "0.0023253244213540755",
      "0.007612909027062839",
      "0.0005785530208242167",
      "8.442882019807702e-06",
      "5.2700276996744186e-05",
      "-0.00010090440956226493",
      "1.803636066298331e-05",
      "-0.00033996828921492936",
      "0.00022559044103564872",
      "5.91685948762237e-06",
      "-0.0023326303396973874",
      "9.591795672824419e-05",
      "-0.0005104827719858114",
      "-3.224776364057037e-05",
      "6.008383305320843e-05",
      "-0.00010974239922472799",
      "9.426855358645847e-06",
      "0.0003739342419539698",
      "-0.0007151160490816968",
      "7.952778290485162e-05",
      "0.00032262567578278416",
      "-0.00012558487860534422",
      "4.950044164953048e-05"
    ],
    [
      "0.0004948603404247434",
      "0.0008157913346737087",
      "0.003413379335621915",
      "0.013176741569251003",
      "0.0006964567220022908",
      "1.4292157878638717e-05",
      "4.8808474374148406e-05",
      "-0.00012507522589079082",
      "2.6832273902381163e-05",
      "-0.00043435273613614856",
      "-4.4369341541387886e-05",
      "6.57662044267548e-05",
      "-0.002734494492421194",
      "0.00014365256278241412",
      "-0.0008060569585388715",
      "-3.883008646834416e-05",
      "8.653199681140157e-05",
      "-9.831907163030496e-05",
      "1.1354988830873914e-05",
      "0.00043712528105093845",
      "-0.0009810923374924871",
      "0.0001055079835624993",
      "0.0012431565282214397",
      "-0.0003424606764074238",
      "-8.56606502395789e-05"
    ],
    [
      "0.0006803673206328769",
      "0.013820021462924935",
      "0.18922969643243115",
      "0.48320684186025004",
      "0.0026317582803116165",
      "0.0008081754342209773",
      "0.0002229870764702437",
      "-0.00045550986857563177",
      "0.00042575195638454267",
      "-0.03449453924779849",
      "0.04726412674178471",
      "0.0036944533926824806",
      "-0.28634006909401793",
      "-0.010694736014988956",
      "0.013725436984975496",
      "-0.0009971339707691262",
      "0.004354748081528211",
      "-0.006980034720303481",
      "-0.0001266861326255261",
      "0.03381499366695255",
      "-0.056384952402984696",
      "0.00023081660938722057",
      "0.016313524584214704",
      "-0.00974329782115547",
      "0.015886531438851135"
    ],
    [
      "1.1363979263479551",
      "3.357850899680808",
      "11.770961094132462",
      "11.691034600174254",
      "4.145107733601316",
      "-1.8898960644104241",
      "-2.3628780085236722",
      "0.08434878285033855",
      "-2.0458167850247118",
      "4.257679793086709",
      "0.6258791387333619",
      "3.6421486975114012",
      "7.147754813598046",
      "5.636744271068546",
      "1.4081969177566005",
      "0.2812838045187996",
      "2.5583469429328396",
      "3.427024786443833",
      "0.6257617091399056",
      "-3.454240711461044",
      "-6.140659366551874",
      "-0.4383519462196309",
      "-6.275964446984804",
      "2.9739566348138493",
      "6.407107303119378"
    ],
    [
      "0.0005156593325743001",
      "0.0009554865812299061",
      "0.004855405032512606",
      "0.015431421297890201",
      "0.0008741995281933725",
      "2.9362647140890447e-05",
      "9.691897722900365e-05",
      "-0.00016430382419631813",
      "7.840552507647059e-05",
      "-0.0008785003679889663",
      "0.00029520512705915995",
      "8.980252668313602e-05",
      "-0.00303614661455592",
      "-7.624802984369829e-05",
      "-0.0013587738890413147",
      "-7.880786927013076e-05",
      "9.941127957442894e-05",
      "-0.0003475880362741626",
      "4.1941290890716114e-05",
      "0.0006761272292283951",
      "-0.0011062407910046347",
      "0.0002234753664415939",
      "6.586890773142296e-05",
      "-0.0003064828300965782",
      "0.0004186940916996634"
    ],
    [
      "0.000505228354421532",
      "0.000863105572006994",
      "0.004120779887998535",
      "0.01089303752897305",
      "0.0006626262199511367",
      "3.2813763557814814e-06",
      "0.0001807999862208588",
      "-0.00023323799009612137",
      "4.12155669920986e-05",
      "-0.0006153633707951653",
      "0.0008214736505696607",
      "-5.8212177969645996e-05",
      "-0.00421749730840068",
      "0.0002691127182055373",
      "-0.0009481316896193235",
      "-7.973983922298873e-05",
      "9.867261488690965e-05",
      "-0.0002734445600057686",
      "3.301152691446893e-05",
      "0.0008411484206938872",
      "-0.001123369396363591",
      "0.0001391353950748681",
      "-0.0007057701264437439",
      "-3.02639215238112e-06",
      "0.00011434807860332691"
    ],
    [
      "0.00048660214147022544",
      "0.0005743783238152192",
      "0.0014470311805342144",
      "0.004488750604655125",
      "0.0005378289393452072",
      "4.868656606473339e-06",
      "2.603146085800349e-05",
      "-3.985066287409826e-05",
      "1.0693353642644532e-05",
      "-0.000178502500403682",
      "0.00014277163354072827",
      "1.0618910545774604e-05",
      "-0.0011272139183509937",
      "2.7033377379933303e-05",
      "-0.0002789422005689754",
      "-1.5400499668175073e-05",
      "3.193241033921618e-05",
      "-7.94026361174055e-05",
      "5.800692415103471e-06",
      "0.00017105862112118682",
      "-0.0002774209703079158",
      "3.740607017558362e-05",
      "-0.00014537704168074108",
      "-5.615155171514614e-05",
      "6.336105209801148e-05"
    ],
    [
      "0.0004853057504031571",
      "0.0005530803749061368",
      "0.0011902334614936852",
      "0.004051423141087752",
      "0.0005283274448400962",
      "4.422321060843226e-06",
      "1.7974896819537403e-05",
      "-3.315000226775208e-05",
      "8.437483268617675e-06",
      "-0.0001320986667749512",
      "9.705316299545961e-05",
      "8.326678268318883e-06",
      "-0.000907442004780555",
      "2.7789988370180758e-05",
      "-0.00025474777124587423",
      "-1.1541107855293564e-05",
      "2.561549247352106e-05",
      "-6.518898857047823e-05",
      "4.666487677128555e-06",
      "0.00012521990436027027",
      "-0.00023819039852067587",
      "3.205416673706495e-05",
      "-8.043634080975107e-05",
      "-4.798907337624241e-05",
      "4.323085320302195e-05"
    ],
    [
      "0.00048460753328080576",
      "0.0005407609577522814",
      "0.0010646458974927816",
      "0.0034426622143879865",
      "0.0005215553520823648",
      "3.999119789487485e-06",
      "1.3345995382276723e-05",
      "-2.6103991980890734e-05",
      "7.233035175488887e-06",
      "-0.00011118366161537743",
      "7.102724151568179e-05",
      "9.29054841181496e-06",
      "-0.0007258776678471375",
      "1.7906183068105567e-05",
      "-0.0002087779934725975",
      "-9.258970909073986e-06",
      "2.128665896508287e-05",
      "-5.252877797700159e-05",
      "3.511694325673692e-06",
      "9.757044866821279e-05",
      "-0.0001857877235829019",
      "2.6537930454926753e-05",
      "-7.738935120700392e-05",
      "-4.212394933640926e-05",
      "3.243197576036433e-05"
    ],
    [
      "0.00048474566716889605",
      "0.0005479268519339518",
      "0.0011275977785997777",
      "0.0037124284614938265",
      "0.0005246520808493448",
      "4.487933997264316e-06",
      "1.3372448469938272e-05",
      "-2.813756035637269e-05",
      "7.685984210155644e-06",
      "-0.00012539365814694716",
      "7.27417654001841e-05",
      "1.1084751699927241e-05",
      "-0.0008058396785466911",
      "1.845753443860864e-05",
      "-0.0002231124545286237",
      "-9.988575387906644e-06",
      "2.403361979686688e-05",
      "-5.4620832701636874e-05",
      "3.4084386970654976e-06",
      "0.00010873357774162761",
      "-0.00021334977633483292",
      "2.9516321978125954e-05",
      "-3.401746174785267e-05",
      "-5.229000299790626e-05",
      "3.469453710821923e-05"
    ],
    [
      "0.0004851635281493583",
      "0.0005567435101187442",
      "0.0011871746179296396",
      "0.004505636247390865",
      "0.0005357299714175858",
      "5.79271330961486e-06",
      "1.1259449627184677e-05",
      "-2.7545711239250876e-05",
      "9.097211042587568e-06",
      "-0.00014058974945296442",
      "3.240754741129457e-05",
      "1.9511412935280635e-05",
      "-0.0008210561573279296",
      "6.696973524138797e-06",
      "-0.00027023971782090886",
      "-1.0201388228749171e-05",
      "2.6578707897145418e-05",
      "-5.960636760237051e-05",
      "3.1905144096713785e-06",
      "0.00010612661743430448",
      "-0.00021749088284330576",
      "3.359854578980511e-05",
      "-5.877767906065841e-05",
      "-6.509784537609038e-05",
      "2.3929331112995245e-05"
    ],
    [
      "0.0004889997907070714",
      "0.0006551251593571866",
      "0.0018588538027090574",
      "0.008658456022786271",
      "0.0006125615524757629",
      "1.3286223416004477e-05",
      "1.6990391887494482e-05",
      "-6.723299110479995e-05",
      "2.0720229695624945e-05",
      "-0.0003062234991022879",
      "-2.2239915604098817e-05",
      "4.0303950902875724e-05",
      "-0.0014563591665017741",
      "1.900109113558562e-05",
      "-0.000627759038373439",
      "-2.1333624518165786e-05",
      "5.366492224293195e-05",
      "-0.00010152556630277774",
      "5.5438960786963466e-06",
      "0.00019792825980589524",
      "-0.0005092075617412369",
      "8.57134849921842e-05",
      "0.0002832319108989821",
      "-0.00017682856746320695",
      "-4.749325003098566e-06"
    ],
    [
      "0.0004991434001747245",
      "0.0008713940054095378",
      "0.003493280104700039",
      "0.010591857436003271",
      "0.0007551698351950622",
      "3.711799359313123e-05",
      "4.267881017723895e-06",
      "-9.434102890412077e-05",
      "5.258310456017988e-05",
      "-0.0007695816979443007",
      "-5.4128195772950715e-05",
      "0.00015766392027847498",
      "-0.001951974256057718",
      "-0.00016780549484969771",
      "-0.0007802936420514373",
      "-4.637399360066022e-05",
      "0.00011749545138127022",
      "-0.00013673760896786377",
      "8.981840065040308e-07",
      "0.0003862375231716811",
      "-0.0006949401416145507",
      "0.00015544214734734867",
      "0.0004997609116971464",
      "-0.00042310824944287136",
      "9.8252338546506e-05"
    ],
    [
      "0.0005070296568589757",
      "0.0008868184295965598",
      "0.003979482270468648",
      "0.009491982896499883",
      "0.0007350547999502952",
      "8.811605533439215e-06",
      "0.00010763639913644778",
      "-0.000131262538524356",
      "4.922515181866884e-05",
      "-0.0006255393119278959",
      "0.0003620682199429095",
      "-1.1930922790253877e-05",
      "-0.0029157180982718077",
      "2.5566171471182463e-05",
      "-0.0007615958917409298",
      "-7.482905709859972e-05",
      "6.874842527976865e-05",
      "-0.00018493314403192408",
      "3.5504300550500636e-05",
      "0.0006879609528059334",
      "-0.0009329801313343366",
      "0.00015130937214952343",
      "0.0005773434115551676",
      "-0.00017028113674109294",
      "0.00022928974529641386"
    ],
    [
      "0.11997714801431512",
      "0.5760975452734167",
      "1.7275459510284759",
      "2.5124594833133065",
      "1.5957361888676285",
      "0.21598073145077004",
      "-0.43315349080267346",
      "-0.30088411243891094",
      "0.42369217066303766",
      "-0.9100765532266583",
      "0.008814897665493157",
      "0.6412023632687924",
      "0.7564484167447079",
      "-1.4731788181515397",
      "-1.4618174231002692",
      "-0.14614746814507373",
      "0.08570024237005276",
      "-0.45157204222545655",
      "0.10421291578807493",
      "-0.366405620271163",
      "-1.1853567393481663",
      "0.7060524472263762",
      "1.8442703535304514",
      "-0.6832752104619786",
      "1.3351244039263077"
    ],
    [
      "0.0005044706979938137",
      "0.0010244718210694304",
      "0.005202008307156345",
      "0.013361563345181971",
      "0.0008156384688341905",
      "1.62356736349233e-05",
      "0.00012291121218848192",
      "-0.00013887583218828167",
      "4.4963973234964166e-05",
      "-0.0008783240570328177",
      "-0.00019867290236045776",
      "7.018011952088301e-05",
      "-0.0021623646429000695",
      "0.00010290064040822857",
      "-0.0010922756077125027",
      "-7.017856159907382e-05",
      "0.000125586952115681",
      "-0.00010809946160196199",
      "7.0119326076114764e-06",
      "0.000736792265497367",
      "-0.0010665392823623315",
      "0.00021786969138835812",
      "0.0017254708642976844",
      "-0.0006175458717968403",
      "-0.0001299725542578571"
    ],
    [
      "0.0004904286212601301",
      "0.0007382971404469222",
      "0.0022619798355267185",
      "0.012084595259131931",
      "0.0006715037167348347",
      "1.2779723699949944e-05",
      "3.361715723230234e-05",
      "-9.030397566725056e-05",
      "2.2045919535033173e-05",
      "-0.00038421625923124335",
      "-0.0001699306244568418",
      "2.0429006633544907e-05",
      "-0.0014479605137180246",
      "6.618206066110713e-05",
      "-0.0009336224778141736",
      "-2.6414520376017252e-05",
      "6.103685845174349e-05",
      "-0.0001068813218031401",
      "6.904401570883035e-06",
      "0.00024798458756911216",
      "-0.0007689230008769511",
      "0.00013415247945566315",
      "0.0008207477937585674",
      "-0.00027093185883934797",
      "-0.00020788741893929582"
    ],
    [
      "0.000485612019083262",
      "0.000580331146795535",
      "0.001288296228986066",
      "0.006870749196626039",
      "0.0005566351054955191",
      "7.506581238249832e-06",
      "1.5108156766366607e-05",
      "-5.3275819642590535e-05",
      "1.0059272408344296e-05",
      "-0.00014709248739722347",
      "-3.639585999275719e-05",
      "1.4979003418127304e-05",
      "-0.0011638818551685604",
      "5.350597997206346e-05",
      "-0.0004823918312620956",
      "-1.1838087200600904e-05",
      "2.8270694989705327e-05",
      "-6.800717280860693e-05",
      "4.803590593833486e-06",
      "0.00014318079610487253",
      "-0.0004416276727304638",
      "5.254146050586419e-05",
      "0.0003693577953853344",
      "-9.182515216651398e-05",
      "-3.354233901498059e-05"
    ],
    [
      "0.0004848139503428163",
      "0.0005578084503132622",
      "0.0011196622565524496",
      "0.005278492839269588",
      "0.0005374325611601296",
      "6.26971840511332e-06",
      "1.256482106320942e-05",
      "-4.561753216734429e-05",
      "8.450049858320115e-06",
      "-0.00011849727386018124",
      "1.0162745608753983e-05",
      "1.1048335924946383e-05",
      "-0.0009973311682855948",
      "4.5028481786763645e-05",
      "-0.00036734783210427943",
      "-1.015464726343509e-05",
      "2.4236164633821502e-05",
      "-5.978120708085816e-05",
      "4.32201431416692e-06",
      "0.00012000545467261785",
      "-0.00036073254988721286",
      "4.211945091964434e-05",
      "0.0002250223253919541",
      "-6.640759646644898e-05",
      "-2.965303836489848e-06"
    ],
    [
      "0.00048428970673579857",
      "0.0005453675195950796",
      "0.0010258947249674564",
      "0.00401316729628945",
      "0.0005257577693078868",
      "4.823797184647941e-06",
      "1.0716097674130156e-05",
      "-3.54700645490364e-05",
      "7.087439624067921e-06",
      "-0.0001018664594423626",
      "1.9750638972109604e-05",
      "8.785087458244102e-06",
      "-0.0007959492565813818",
      "3.3545073921500355e-05",
      "-0.0002708717920140066",
      "-8.845502905733114e-06",
      "1.9901095155269892e-05",
      "-4.595704739315432e-05",
      "3.538750733721565e-06",
      "0.0001020444357165028",
      "-0.0002791725996306009",
      "3.3424150698243886e-05",
      "0.00019777389081885246",
      "-5.700382899496587e-05",
      "1.3806752941726848e-05"
    ],
    [
      "0.0004847668069701296",
      "0.0005528523530015417",
      "0.0010991972792304939",
      "0.00451397095322299",
      "0.0005313686794311372",
      "5.781216699947118e-06",
      "1.1962030125910789e-05",
      "-4.0778106567841996e-05",
      "8.275751467226788e-06",
      "-0.00011629726907661218",
      "4.2390312410633075e-05",
      "9.515080053226797e-06",
      "-0.0009431693786581256",
      "3.880670756552195e-05",
      "-0.0003077773587353578",
      "-1.0164102788134388e-05",
      "2.3497062501684738e-05",
      "-5.7145114555529046e-05",
      "4.322386594128733e-06",
      "0.00011593913577433919",
      "-0.00031935837433463165",
      "3.805013589785415e-05",
      "0.0001828363024814807",
      "-6.169644016621508e-05",
      "2.3390008233242035e-05"
    ],
    [
      "0.00048552518020840196",
      "0.0005665189590354792",
      "0.0012434889731653064",
      "0.004725003226571597",
      "0.0005372760320019065",
      "6.548589355293793e-06",
      "1.5158686386161e-05",
      "-4.6591091091346605e-05",
      "9.928900285067337e-06",
      "-0.00014211604358453205",
      "6.269721356576281e-05",
      "1.1823774916631687e-05",
      "-0.0010976906108811175",
      "3.971654207280226e-05",
      "-0.0003204105998990374",
      "-1.2518989076221183e-05",
      "2.7111647564784844e-05",
      "-6.265508444499002e-05",
      "4.867356581442219e-06",
      "0.00014332766524546218",
      "-0.00035988884346899885",
      "4.2835137711437176e-05",
      "0.00021172398603286693",
      "-7.226158785121771e-05",
      "4.147183401669355e-05"
    ],
    [
      "0.0004905154126220595",
      "0.0006561062979306002",
      "0.0020239277264326163",
      "0.006823455405307579",
      "0.0005887297051148107",
      "1.178749097898094e-05",
      "3.405513808740073e-05",
      "-8.684924160830073e-05",
      "2.1634360931430468e-05",
      "-0.000309632313037594",
      "0.00020433424482986854",
      "1.834399864840431e-05",
      "-0.0019287351009686234",
      "6.2312166233849e-05",
      "-0.0005082523163380928",
      "-2.877557823754554e-05",
      "5.620926744842199e-05",
      "-0.00011794981668235743",
      "1.0398000461144418e-05",
      "0.0002905774572809341",
      "-0.0006139252511329152",
      "8.579268243359128e-05",
      "0.00028196413653323367",
      "-0.0001405896215172652",
      "0.00011187156796723969"
    ],
    [
      "0.000489271057106581",
      "0.0006786351633159672",
      "0.0020162073005183085",
      "0.011043298245819738",
      "0.0006274993693451533",
      "1.3432880629646788e-05",
      "3.033366755379043e-05",
      "-0.00010323522358508846",
      "2.0440496349347796e-05",
      "-0.0003217380612960075",
      "-0.00015614311430517394",
      "4.373999465229999e-05",
      "-0.0015934433325112407",
      "5.7280838273268414e-05",
      "-0.0008800853992334822",
      "-2.45118934324555e-05",
      "5.707318762956464e-05",
      "-0.00011461088988702518",
      "7.988096449083592e-06",
      "0.00027498431271872964",
      "-0.0007899409008719625",
      "0.00010814576231863815",
      "0.0006293194073800482",
      "-0.00019987162898229188",
      "-7.565544434492036e-05"
    ],
    [
      "0.0004958325219836351",
      "0.0008481160383503906",
      "0.0033356914335642735",
      "0.010821881334720831",
      "0.0007998379412350719",
      "1.830047420995025e-05",
      "3.2905575842224806e-05",
      "-7.56355069022894e-05",
      "3.741637356407552e-05",
      "-0.0007338268325532501",
      "-0.0004145609421069935",
      "9.949824705915436e-05",
      "-0.00013635206878951874",
      "-0.0001958955503850465",
      "-0.00101043458091372",
      "-4.211838548328828e-05",
      "8.814729942704241e-05",
      "-6.921815905383746e-05",
      "-1.187758917424951e-06",
      "0.00027268340564650436",
      "-0.0006705304779615294",
      "0.0001982941152973488",
      "0.00042315516259170885",
      "-0.0004890552128408882",
      "-0.00043078102204752015"
    ],
    [
      "0.0009765211612899669",
      "0.006021165496197242",
      "0.035620549872998064",
      "0.03545045952390114",
      "0.002936561379412575",
      "-0.0003743817181926641",
      "0.003531779660780057",
      "-0.0011874696617102736",
      "0.0005974539794943991",
      "-0.005353672944932211",
      "0.003842977661792911",
      "-0.0021105440666525617",
      "-0.007090438532141211",
      "0.0031563839079280526",
      "-0.006573519701725888",
      "-0.0014843469934968324",
      "0.00021085534896296315",
      "-0.0016968872348967132",
      "0.000704398690829499",
      "0.0114972927362469",
      "-0.0032963735090681956",
      "0.0013395167640156676",
      "-0.007165755333940525",
      "0.0036328825219412732",
      "-0.00028679227118187775"
    ],
    [
      "0.0005104451831298362",
      "0.0010234868969849118",
      "0.0036351031092977347",
      "0.015090375114155868",
      "0.0009507592249980905",
      "5.975198887900249e-05",
      "2.6429161170601046e-05",
      "-0.00023453121268462247",
      "9.20925174440763e-05",
      "-0.0008172612214465146",
      "-0.0007442495189691399",
      "0.0002604780695066342",
      "-0.001353504952183154",
      "-0.00016640158452379335",
      "-0.0015754185298508339",
      "-6.583858754035673e-05",
      "0.00010399022862274012",
      "-5.361165682238718e-05",
      "1.3454220831155042e-06",
      "0.00037329261081751457",
      "-0.0005397913498582843",
      "0.00021565098615801138",
      "-6.422488509199288e-05",
      "-0.0003522748915463815",
      "-0.0004253780146273509"
    ],
    [
      "0.0004917908327943015",
      "0.0006713126810872067",
      "0.002037684538887604",
      "0.00868963970071594",
      "0.0006258564860468394",
      "1.7202377319901264e-05",
      "2.900554860671883e-05",
      "-0.00010804359828906913",
      "2.7848557285593122e-05",
      "-0.00032449886891392524",
      "7.964794694755148e-05",
      "4.3894649161942656e-05",
      "-0.001877585558742967",
      "4.221263978465776e-05",
      "-0.0006973971739077909",
      "-2.929789714350808e-05",
      "5.9632024704704314e-05",
      "-0.00012537380152497673",
      "9.834396406096099e-06",
      "0.00026006307377353616",
      "-0.0006178460419923897",
      "9.99035419695467e-05",
      "4.966573834217125e-05",
      "-0.00014218270733691886",
      "2.052377980173753e-05"
    ],
    [
      "0.00048590183806671933",
      "0.0005642216014682596",
      "0.0012071596932483957",
      "0.0037843930450270702",
      "0.0005403654263179281",
      "6.549632521606866e-06",
      "1.2104335281063886e-05",
      "-3.209755178988824e-05",
      "1.0761445880184087e-05",
      "-0.00015725521093204502",
      "5.796624375772188e-05",
      "1.833473978979011e-05",
      "-0.0007088425384638303",
      "-1.8085919318148732e-06",
      "-0.000255934943239448",
      "-1.2347219085303202e-05",
      "2.5869011425767866e-05",
      "-5.865960824480343e-05",
      "4.066618212344484e-06",
      "0.00011021393732554601",
      "-0.00022689987264857325",
      "3.857017659949354e-05",
      "-4.8997383769092234e-05",
      "-6.400386687834023e-05",
      "2.11114650071351e-05"
    ],
    [
      "0.00048508124255606903",
      "0.0005520164279345244",
      "0.0011070681018570069",
      "0.003998404352264962",
      "0.0005308416633464611",
      "5.6272805079927175e-06",
      "1.291063651561948e-05",
      "-3.4489955357454857e-05",
      "8.712325279093993e-06",
      "-0.0001264857597473686",
      "5.063557778525368e-05",
      "1.3346932517609012e-05",
      "-0.0007712072546991247",
      "1.909448314818778e-05",
      "-0.00026906081402762574",
      "-1.0491338049657025e-05",
      "2.3913305654398767e-05",
      "-5.907662180919324e-05",
      "3.990604183655299e-06",
      "0.00010706310593187113",
      "-0.00025210830019805366",
      "3.501169086558842e-05",
      "5.400916919375522e-06",
      "-5.545638581669634e-05",
      "2.5421498865610187e-05"
    ],
    [
      "0.000484385078492557",
      "0.000541443050791076",
      "0.0010055330828063315",
      "0.0033301503838626184",
      "0.0005239001975660407",
      "4.725717621978052e-06",
      "9.300781645636761e-06",
      "-2.5766173531043342e-05",
      "7.1741565627773895e-06",
      "-0.0001100595210436554",
      "2.851201968547294e-05",
      "1.2983910195320936e-05",
      "-0.0005768011146011006",
      "7.06762031472346e-06",
      "-0.00021583851741352824",
      "-8.516766507306462e-06",
      "1.9635992474041014e-05",
      "-4.515799887334961e-05",
      "2.839404260608807e-06",
      "8.374121538960502e-05",
      "-0.00019572525100244824",
      "2.9205018224067806e-05",
      "1.2766285608987122e-06",
      "-5.023492627928317e-05",
      "1.0117574006851567e-05"
    ],
    [
      "0.0004846878069182764",
      "0.0005478537104763839",
      "0.0010624215546793192",
      "0.0036378744339388876",
      "0.0005274912279542713",
      "4.97660645807206e-06",
      "1.1169229246073352e-05",
      "-2.926205525403161e-05",
      "7.643344043941705e-06",
      "-0.00012084374033514845",
      "3.5375037760749096e-05",
      "1.2717869941046846e-05",
      "-0.0006443225989064624",
      "1.0565623701454554e-05",
      "-0.00024219139157012862",
      "-9.55678213759088e-06",
      "2.1507288884329526e-05",
      "-5.108591963137871e-05",
      "3.428702757374818e-06",
      "9.653588678610032e-05",
      "-0.00022817648118675146",
      "3.265137262994366e-05",
      "2.0527908945923243e-05",
      "-5.5174339816015114e-05",
      "1.3208040688626508e-05"
    ],
    [
      "0.00048527894972865554",
      "0.0005626223287621727",
      "0.0011887788890996163",
      "0.004094195096109102",
      "0.0005377620531947073",
      "5.341931291685185e-06",
      "1.3114637240164247e-05",
      "-2.863786940638972e-05",
      "8.71350711816039e-06",
      "-0.00015180450863099817",
      "1.4281282362842527e-05",
      "1.737603960411919e-05",
      "-0.0006258927526765979",
      "-4.829864693484135e-07",
      "-0.0002747307954491487",
      "-1.1054212658102338e-05",
      "2.439287618214836e-05",
      "-5.4800159296579905e-05",
      "3.399771920140831e-06",
      "0.00010886996967199364",
      "-0.00024164035780249008",
      "3.776257179286702e-05",
      "1.6821113229315542e-05",
      "-7.063642390015832e-05",
      "1.3375356739364462e-06"
    ]
  ],
  "rational_Q": [
    [
      "0.06522908408383926",
      "0.9226986756737986",
      "2.523064128365238",
      "16.310818565712356",
      "0.2813590022349132",
      "0.9226986756736496",
      "3.040999121713296",
      "11.370057029895921",
      "83.00440726911812",
      "0.7606411961140594",
      "2.5230641283653257",
      "11.370057029895872",
      "27.511308468353583",
      "28.623722005906156",
      "5.988958338520276",
      "16.310818565713117",
      "83.00440726911812",
      "28.623722005906284",
      "198.67127083775995",
      "36.276492661747014",
      "0.2813590022349069",
      "0.7606411961140319",
      "5.988958338520251",
      "36.27649266174888",
      "2.780862650293214",
      "0.055917834752717235",
      "-0.039662134268383525",
      "-0.12896210455864932",
      "0.008483684823599878",
      "0.055917834752704565",
      "0.12298320186620508",
      "0.1954376107225573",
      "0.1405081979503904",
      "-0.025957398128719583",
      "-0.03966213426837115",
      "0.19543761072255553",
      "-0.10571492481246302",
      "0.3463085451456599",
      "-0.04488430620056961",
      "-0.12896210455865906",
      "0.14050819795038202",
      "0.34630854514567505",
      "0.23324984963944814",
      "0.15108385406734062",
      "0.00848368482359953",
      "-0.025957398128717755",
      "-0.044884306200569914",
      "0.15108385406735236",
      "-0.2077089346888545",
      "-0.2500344137823284",
      "-0.24829895494763468",
      "0.11064567306882644",
      "0.024998655221961832",
      "0.27269393942529513",
      "-0.2222348010518578",
      "0.04015348900166236",
      "-0.016981590210472273",
      "0.023996659793903165",
      "0.455433342320066",
      "0.9621464348005908",
      "1.006597239548271",
      "0.03901459739380408",
      "0.6330124620975537",
      "-0.16311203543400274",
      "1.5199614899934484",
      "2.7042080448984027",
      "-0.8317218446315378",
      "-0.020944747656535798",
      "0.2923651763315875",
      "0.1540439292554444",
      "-0.4051024800802452",
      "0.08906522927193244",
      "1.0791392154710948",
      "0.17813483827017934",
      "0.02399665979395089",
      "-0.6424120984844351",
      "2.3752974865348166",
      "1.1815354160282319",
      "0.01680021527783986",
      "-0.9418024540936715",
      "-1.129757242427753",
      "0.9660524844603718",
      "0.06595838138816323",
      "-0.3833519363789493",
      "-2.380303866971421",
      "2.8046898273748195",
      "2.3331765759005",
      "2.0272301075929073",
      "2.8141356251291834",
      "-0.038499231337002324",
      "-0.10269737565094378",
      "0.13720804369279557",
      "0.07459530488108414",
      "0.2396083311791303",
      "-0.8199439962688649",
      "0.6330124620975672",
      "0.4185949436472181",
      "0.6879156767778547",
      "-2.6330316108546414",
      "0.3988753703677742",
      "-2.3803038669714947",
      "-2.4156520025825428",
      "-1.2179033927613723",
      "-4.799242906163947",
      "2.994000444140734",
      "-2.8293580489129244",
      "1.5503265110234354",
      "3.514240851544646",
      "0.41352073528294125",
      "-4.05010733958969",
      "-0.05497428172599629",
      "-0.10141457284777157",
      "3.1874701664351734",
      "-9.236290680984677",
      "1.1050729022577392",
      "-0.02094474765655957",
      "-0.19298016540217774",
      "0.026872108512545352",
      "-0.6497660258424239",
      "-0.09850404657720824",
      "-0.03849923133701987",
      "0.24891175848048908",
      "0.3644477660960749",
      "0.10364982590500182",
      "-0.07557556122364448",
      "-0.05497428172597546",
      "0.4572492126282904",
      "0.5838230978421769",
      "0.29446216901976313",
      "0.3964615916525114",
      "0.02041791049449999",
      "-0.08162519786673413",
      "-0.022156048458564517",
      "0.938347390263755",
      "-0.013176900990863194",
      "0.2726939394253024",
      "0.4554333423200176",
      "-0.16311203543393787",
      "0.2923651763315696",
      "-0.2500344137823099",
      "-0.22223480105173582",
      "0.9621464348006397",
      "1.5199614899933667",
      "0.15404392925542953",
      "-0.24829895494763296",
      "0.04015348900154143",
      "1.0065972395483627",
      "2.704208044898409",
      "-0.40510248008010963",
      "0.11064567306881551",
      "-0.01698159021047057",
      "0.03901459739378538",
      "-0.8317218446314473",
      "0.08906522927188518",
      "-2.3976069816956764",
      "-2.9700154429988457",
      "0.5132657050806366",
      "-0.6424120984843755",
      "-2.397606981695535",
      "-1.076728982606511",
      "0.037594486120217534",
      "-0.6318549529285633",
      "0.41859494364710914",
      "-2.9700154429986845",
      "0.03759448612025111",
      "6.757179721044542",
      "-0.46644975003548383",
      "-0.19298016540214485",
      "0.5132657050806158",
      "-0.6318549529285842",
      "-0.4664497500356458",
      "-1.8123278929512652",
      "0.39702125363188734",
      "-0.650713617874497",
      "-1.1297572424278086",
      "2.285950863247961",
      "-0.8471775610156598",
      "5.884844010420485",
      "-1.4904164150633192",
      "-2.4156520025824615",
      "1.946414251627582",
      "3.50302393163181",
      "1.9372911886194766",
      "4.2310894736148645",
      "0.24891175848044428",
      "-0.3466366452775148",
      "-0.13100436538307042",
      "-0.798054743817942",
      "0.5447819838840603",
      "-2.3822649883181866",
      "2.804689827374738",
      "1.9464142516275766",
      "4.543565467581999",
      "10.605045501890244",
      "-6.774817465729008",
      "1.550326511023921",
      "-8.548275403498753",
      "2.5144005749166216",
      "-0.19825767097573213",
      "0.9402734329237048",
      "0.45724921262834484",
      "2.27855686897031",
      "5.3579809601224735",
      "5.351637367958229",
      "0.8932195707907441",
      "-0.10269737565093252",
      "-0.3466366452774864",
      "-0.7541218139957582",
      "-0.6554524855267124",
      "0.26956500806249567",
      "-0.10141457284778162",
      "2.2785568689703073",
      "0.8635698075864917",
      "0.26346614285666914",
      "1.1137682686298385",
      "-0.08162519786674526",
      "-0.12780679575897025",
      "-0.8784284157537707",
      "-1.879649715993681",
      "0.1732116053192016",
      "2.375297486534613",
      "0.9660524844603723",
      "2.3331765759004197",
      "0.13720804369277678",
      "1.079139215470923",
      "1.1815354160286449",
      "0.06595838138822674",
      "2.0272301075923216",
      "0.07459530488115279",
      "0.17813483827014653",
      "0.01680021527784466",
      "-0.38335193637904147",
      "2.8141356251293717",
      "0.23960833117905458",
      "-0.8471775610158102",
      "3.503023931631811",
      "-0.13100436538318197",
      "0.6879156767778702",
      "0.39702125363154456",
      "5.884844010420639",
      "1.9372911886194344",
      "-0.7980547438178959",
      "0.026872108512472966",
      "-0.6507136178744446",
      "-1.4904164150632235",
      "4.231089473615093",
      "0.5447819838841758",
      "4.311462795308012",
      "0.9567994225992805",
      "-1.2179033927613463",
      "4.543565467581913",
      "4.311462795307636",
      "44.78459281759448",
      "-3.0132144212726533",
      "0.3644477660960824",
      "-0.7541218139956759",
      "0.9567994225993477",
      "-3.0132144212726106",
      "-2.2119766888422925",
      "-4.929312122611474",
      "3.5142408515447023",
      "2.5144005749165976",
      "-0.7977691005102806",
      "17.768686514408746",
      "0.23938813364221329",
      "0.5838230978421467",
      "0.8635698075864665",
      "1.6940758491133459",
      "8.55012060208241",
      "-1.0233204128968376",
      "3.1874701664352996",
      "5.357980960122388",
      "1.694075849113339",
      "-0.6133410515799717",
      "-1.0050624439479463",
      "-0.022156048458551864",
      "-0.8784284157538108",
      "0.8374682432508757",
      "-5.066216453430936",
      "0.9695862867456897",
      "-2.6330316108545984",
      "-4.799242906164048",
      "0.4135207352829448",
      "-9.236290680984691",
      "-0.8199439962689026",
      "0.3988753703677632",
      "2.9940004441409447",
      "-4.050107339589798",
      "1.1050729022577839",
      "10.605045501890311",
      "-0.1982576709762441",
      "5.351637367957717",
      "-0.6497660258425149",
      "-2.3822649883180884",
      "-6.774817465729059",
      "0.9402734329234491",
      "0.8932195707906206",
      "17.768686514408845",
      "8.55012060208187",
      "0.10364982590498344",
      "-0.6554524855267041",
      "-4.929312122611417",
      "0.2393881336422798",
      "-1.0233204128966518",
      "10.893818330721723",
      "0.2944621690196603",
      "0.26346614285681147",
      "-0.6133410515798178",
      "10.893818330721883",
      "-12.380657685286534",
      "0.9383473902636764",
      "-1.879649715993609",
      "-5.066216453430671",
      "0.31459615243226224",
      "-2.2203068802749413",
      "-0.09850404657718283",
      "-0.07557556122367907",
      "0.3964615916525059",
      "-0.013176900990873259",
      "0.2695650080624786",
      "1.1137682686299162",
      "0.17321160531919266",
      "-1.005062443948046",
      "0.9695862867457133",
      "-2.2203068802750385",
      "0.010817239124708668",
      "-0.05652843726401981",
      "0.09752189973466935",
      "-0.012424902937408415",
      "-0.01081723912471067",
      "3.483967046582526e-15",
      "-0.08135695802456312",
      "0.7607570172861824",
      "-0.049795864992206194",
      "0.05652843726400633",
      "0.08135695802453621",
      "1.529798060803982e-14",
      "0.02865139815607281",
      "-0.08569485590831233",
      "-0.09752189973467056",
      "-0.7607570172862108",
      "-0.028651398156100263",
      "-4.943639987142277e-14",
      "0.2545864786535908",
      "0.01242490293740615",
      "0.04979586499220213",
      "0.08569485590832605",
      "-0.2545864786535875",
      "-2.165329418471398e-15",
      "-0.49321027883276397",
      "-0.5451853936986937",
      "-0.1261652954029647",
      "-0.1210626115352666",
      "0.009231849720187523",
      "-0.9153524967078525",
      "0.797173282172048",
      "-0.12763376904371918",
      "0.18917755391213986",
      "-0.09067649330856771",
      "-1.1139617937939816",
      "-0.4641535078065267",
      "-0.14310445606367553",
      "0.41922574823788533",
      "-2.6412614193519324",
      "-1.9436014757910773",
      "-6.899945662290413",
      "-2.4389591919461373",
      "-0.05351551238213732",
      "0.2818615818151306",
      "0.19209073483941833",
      "0.5224320819648776",
      "0.38506865784059524",
      "-0.10149805557245582",
      "0.13337077623728225",
      "0.18917755391211985",
      "0.7549908634406105",
      "-0.0965604981218867",
      "-3.12402284590951",
      "0.12115049030892745",
      "0.21890575231888865",
      "-0.16418554186405082",
      "-0.013127993035356689",
      "2.439915437997501",
      "0.9324897705020158",
      "2.609397862430412",
      "-0.04304319001210784",
      "2.5215930623710334",
      "3.5015038163069088",
      "-1.512966528650673",
      "-0.11190656276626787",
      "0.3209100580328518",
      "0.2847856905000034",
      "-0.43636052808713",
      "0.006968210055050221",
      "0.2847781993794408",
      "0.4192257482378919",
      "-1.5410061105764392",
      "1.0454027793246459",
      "-6.872795375942411",
      "-0.17739702356214399",
      "2.60939786243022",
      "5.867600168234249",
      "2.2978712561512395",
      "8.81063836190721",
      "0.6060024253412989",
      "3.119927979895178",
      "-3.5118456686343946",
      "0.4170223080023274",
      "7.079390101941243",
      "-5.3663870906760955",
      "0.27303964251977825",
      "-0.3876804272330261",
      "3.056328011642411",
      "3.3911926754192687",
      "1.394397920262737",
      "-0.05351551238214361",
      "0.20178402560722164",
      "-0.1781511199953905",
      "-0.5428146891329704",
      "0.02601433306978491",
      "-0.11190656276626366",
      "-0.5556081886819951",
      "0.11151487662575527",
      "-0.39842457951665716",
      "0.20354011490139645",
      "0.2730396425198291",
      "-0.09307756142148635",
      "0.22824410861551309",
      "-1.5901588921813476",
      "0.10901721654090592",
      "0.011910866767561689",
      "0.025530443163952872",
      "-0.3447540885663375",
      "-1.2894106054689125",
      "-0.05120694219315144",
      "-0.009231849720178108",
      "0.09067649330854811",
      "2.6412614193519146",
      "-0.2818615818151319",
      "0.4932102788327312",
      "0.9153524967077045",
      "1.1139617937940693",
      "1.9436014757910083",
      "-0.1920907348393712",
      "0.545185393698813",
      "-0.7971732821721105",
      "0.46415350780638887",
      "6.899945662289859",
      "-0.522432081964938",
      "0.12616529540293764",
      "0.12763376904373847",
      "0.14310445606369157",
      "2.438959191946081",
      "-0.3850686578405838",
      "-2.1193835076472385",
      "1.9009795350601295",
      "0.34374618143553215",
      "0.7549908634406115",
      "2.1193835076474596",
      "-6.306811062920103e-14",
      "-1.2465278246237312",
      "0.3690505068710675",
      "-1.5410061105765733",
      "-1.900979535060351",
      "1.2465278246237328",
      "3.15733649160934e-14",
      "0.6906658373659287",
      "0.20178402560720063",
      "-0.3437461814355165",
      "-0.3690505068711606",
      "-0.6906658373658418",
      "-2.812075192056643e-14",
      "9.443723577195225",
      "-0.43365241047943054",
      "-0.1641855418642352",
      "-1.3107830625051244",
      "-4.832357242454584",
      "3.978948666357986",
      "-1.4107225467889946",
      "5.86760016823438",
      "-10.810023232432236",
      "0.3668742810723852",
      "5.653629137659134",
      "-0.9124284525431559",
      "-0.555608188681961",
      "1.68192860639866",
      "2.9091846270872814",
      "0.7265954885851357",
      "-0.26875494966207025",
      "-2.04194170596654",
      "-0.04304319001213401",
      "-10.810023232432439",
      "2.519065722199555",
      "-6.792783196909693",
      "3.3569502448966877",
      "-3.511845668634067",
      "15.273532600732127",
      "-11.603849184537326",
      "1.5546671991424028",
      "0.2691717268942445",
      "-0.0930775614214663",
      "1.2585630188920374",
      "6.912443508128978",
      "13.422570027983037",
      "1.7777884739841217",
      "0.3209100580328801",
      "1.6819286063987804",
      "1.3206306010871198",
      "1.0376160195889796",
      "0.013932672614732924",
      "-0.3876804272330378",
      "1.2585630188919725",
      "1.8192562941937973",
      "2.484134468671425",
      "-1.3544814104983487",
      "0.025530443163949194",
      "-0.021699568222548413",
      "-0.13072652310895458",
      "1.1825244301125668",
      "0.08946055107801403",
      "0.09656049812185034",
      "0.013127993035132828",
      "-2.521593062371001",
      "-0.28478569049995284",
      "0.10149805557231853",
      "3.124022845909476",
      "-2.439915437997501",
      "-3.5015038163071197",
      "0.4363605280871494",
      "-0.13337077623725802",
      "-0.12115049030893044",
      "-0.932489770502015",
      "1.5129665286506506",
      "-0.006968210055004473",
      "4.832357242454752",
      "-0.3668742810723326",
      "-2.909184627087139",
      "1.0454027793247749",
      "-9.443723577195355",
      "-3.978948666358004",
      "-5.653629137659171",
      "-0.7265954885852828",
      "-0.178151119995336",
      "0.43365241047939995",
      "1.410722546789172",
      "0.9124284525430557",
      "0.268754949662144",
      "7.247988526519219",
      "-1.9445421724796688",
      "2.297871256151427",
      "2.519065722199687",
      "-7.247988526519727",
      "7.310840023037281e-15",
      "-4.951114134253152",
      "0.11151487662572379",
      "1.32063060108716",
      "1.9445421724796488",
      "4.951114134252919",
      "-2.5687120246692888e-14",
      "-3.143109306321421",
      "0.41702230800225537",
      "-11.603849184537342",
      "-11.256764677313475",
      "3.225590410354349",
      "4.189850596534806",
      "0.22824410861554648",
      "1.8192562941938037",
      "-0.7217555999490916",
      "10.878715831356734",
      "-0.9048916400705193",
      "3.056328011642546",
      "6.912443508128837",
      "-0.7217555999490426",
      "3.689536146877958",
      "-5.31525445166316",
      "-0.34475408856637985",
      "-0.13072652310893568",
      "-0.5108473372670598",
      "-1.2662389108938235",
      "-0.14233625458089785",
      "6.872795375942682",
      "-8.81063836190731",
      "-7.07939010194107",
      "-3.3911926754192123",
      "-0.28477819937948035",
      "0.17739702356220519",
      "-0.606002425341378",
      "5.366387090676267",
      "-1.3943979202628196",
      "6.7927831969097845",
      "-1.5546671991428413",
      "-13.42257002798325",
      "-0.5428146891328979",
      "2.04194170596655",
      "-3.356950244896672",
      "-0.2691717268946799",
      "-1.7777884739840186",
      "-3.225590410354085",
      "-10.878715831356628",
      "-0.3984245795165491",
      "1.0376160195888986",
      "3.1431093063214277",
      "-4.189850596534453",
      "0.9048916400704905",
      "-15.008733510450217",
      "-1.5901588921812735",
      "2.484134468671498",
      "3.6895361468779937",
      "15.008733510450266",
      "1.3121456582103202e-13",
      "-1.2894106054687469",
      "1.1825244301124107",
      "-1.2662389108936476",
      "-12.9968705983748",
      "3.3913463926532676",
      "-0.026014333069792256",
      "-0.20354011490138704",
      "-0.1090172165410215",
      "0.05120694219316571",
      "-0.013932672614818514",
      "1.3544814104983522",
      "-0.08946055107803653",
      "5.315254451663165",
      "0.1423362545808732",
      "-3.3913463926535465"
    ],
    [
      "0.020210576579767842",
      "0.30227055665347813",
      "1.7940153986936294",
      "15.857357100708226",
      "0.13095179040655078",
      "0.30227055665343966",
      "2.9867968491455",
      "14.108238540705027",
      "79.8798585132073",
      "0.767986596300976",
      "1.7940153986942569",
      "14.108238540705344",
      "28.657724435490817",
      "35.05194251215441",
      "6.305181078843741",
      "15.857357100707725",
      "79.87985851320742",
      "35.051942512154284",
      "204.42266145381248",
      "44.99247486413034",
      "0.13095179040657232",
      "0.7679865963009564",
      "6.305181078843367",
      "44.992474864128894",
      "3.095622465767239",
      "0.014522357604967116",
      "0.00645266435763562",
      "-0.10059077586776798",
      "0.00718872463143114",
      "0.01452235760500722",
      "0.07782804576197577",
      "-0.06881307137701269",
      "0.13555927756163505",
      "-0.015751503536846765",
      "0.006452664357630404",
      "-0.06881307137697326",
      "0.04827744810611382",
      "0.17688474003388854",
      "-0.11889029904750915",
      "-0.10059077586780583",
      "0.13555927756163008",
      "0.17688474003391255",
      "0.3569397566394175",
      "0.19070432097690806",
      "0.007188724631427863",
      "-0.015751503536842987",
      "-0.11889029904749776",
      "0.19070432097681306",
      "-0.18924208241672577",
      "-0.008500617843838345",
      "0.2958322225925679",
      "0.04570777490905439",
      "0.06815622750522851",
      "0.1402881605681277",
      "-0.27972104293887695",
      "0.24714792376117897",
      "-0.017825079282099605",
      "0.06854748241075381",
      "0.3733866378103412",
      "0.2539032368017538",
      "0.8394812031490094",
      "0.14425201730020337",
      "0.7729784448627601",
      "-0.2051756246168674",
      "1.5024357841507134",
      "0.5372299041775003",
      "-1.342843527468896",
      "-0.09401294100108304",
      "0.15014662184406605",
      "-0.051922058071461594",
      "-0.6147552448998063",
      "0.02437976870464653",
      "1.030643411245669",
      "0.19915928092039223",
      "0.06854748241075852",
      "-0.7924910631583",
      "2.963891279855562",
      "1.6808088543035284",
      "-0.23362471572098298",
      "-0.7902596579149858",
      "-1.3967747462241742",
      "1.1362271962286492",
      "0.8560225887031037",
      "-0.7376973593747296",
      "-2.071217352441602",
      "1.4382445020316141",
      "3.3064291766401896",
      "2.0043989511933438",
      "2.2180984005870443",
      "-0.03352122319234216",
      "0.06189533382953213",
      "0.3253494966359786",
      "1.0912838182931595",
      "0.22168871835828816",
      "-0.7068202323709875",
      "0.7729784448626651",
      "0.1428752851155824",
      "1.277344520779785",
      "3.333396572568675",
      "0.5791959053815822",
      "-2.0712173524412565",
      "-1.3131752945567003",
      "-1.9642269608380833",
      "-4.110899297537004",
      "3.4572376079427656",
      "-2.034195537713076",
      "0.8252501437432143",
      "4.339188942715932",
      "-1.1673830229626267",
      "-3.976704509208345",
      "0.014253457303708498",
      "-0.14259467763223213",
      "4.089943649896521",
      "-11.657155979269",
      "1.4793315538533154",
      "-0.09401294100108575",
      "-0.1279444016796787",
      "0.23259589174963904",
      "-0.45119609201762667",
      "-0.11476713159679923",
      "-0.03352122319243645",
      "0.167156666127215",
      "0.00043694418062704266",
      "-0.15887515718112008",
      "-0.06091851418899535",
      "0.014253457303764377",
      "0.2183072322472066",
      "0.6517042246363287",
      "-0.2163572736222457",
      "0.17800198834317127",
      "-0.05621381373663039",
      "0.006415039152170702",
      "-0.17551495499852307",
      "0.9838851934824975",
      "-0.025607423045320894",
      "0.14028816056801724",
      "0.3733866378101618",
      "-0.20517562461649672",
      "0.15014662184407473",
      "-0.00850061784384298",
      "-0.2797210429390386",
      "0.25390323680181925",
      "1.50243578415086",
      "-0.05192205807156941",
      "0.29583222259262515",
      "0.24714792376121797",
      "0.8394812031488921",
      "0.5372299041775457",
      "-0.6147552448998542",
      "0.04570777490903996",
      "-0.017825079282111196",
      "0.1442520173001316",
      "-1.3428435274689658",
      "0.024379768704754175",
      "-2.158701852470924",
      "-3.364501652092006",
      "0.4619534088580831",
      "-0.7924910631584678",
      "-2.158701852470717",
      "-3.001894813049684",
      "-1.05054668570671",
      "-0.5861640855723785",
      "0.14287528511574393",
      "-3.3645016520918016",
      "-1.0505466857069434",
      "5.840724146652548",
      "-0.5416374319566113",
      "-0.12794440167981086",
      "0.4619534088580809",
      "-0.5861640855731134",
      "-0.5416374319562771",
      "-1.6490652868219289",
      "-0.20124214426041218",
      "-0.48649084394797343",
      "-1.396774746223743",
      "2.2713818728550135",
      "-0.9883500014319162",
      "4.630983101465861",
      "-1.378995761980424",
      "-1.3131752945558193",
      "1.8502031361596198",
      "4.644743035792949",
      "1.8404670288437646",
      "4.794349970259159",
      "0.1671566661271845",
      "-0.34783753282268276",
      "0.45848267182042807",
      "-1.1089205120434256",
      "0.4920322862516471",
      "-1.7144373013045875",
      "1.4382445020311516",
      "1.8502031361602125",
      "4.1597124201724744",
      "8.566412195655227",
      "-7.063216779589187",
      "0.8252501437426965",
      "-8.274611024742692",
      "2.149010201775554",
      "-2.9389272759071425",
      "0.9500607102248586",
      "0.21830723224746582",
      "2.5944015645449756",
      "5.350980325906697",
      "6.092455105161816",
      "0.3225839779232984",
      "0.06189533382949358",
      "-0.34783753282285657",
      "-1.3304627742182722",
      "-1.139801901558093",
      "0.3583385168297662",
      "-0.14259467763235845",
      "2.594401564545303",
      "1.1119424995233647",
      "-1.0723211816116758",
      "1.6588124946412381",
      "0.0064150391521366305",
      "-0.13035876902355756",
      "-0.9880825464887124",
      "-2.320715863548417",
      "0.2184097867634586",
      "2.9638912798553605",
      "1.1362271962290473",
      "3.3064291766405396",
      "0.3253494966360642",
      "1.0306434112454539",
      "1.6808088543035913",
      "0.8560225887031061",
      "2.0043989511934277",
      "1.0912838182927205",
      "0.19915928092051088",
      "-0.23362471572084992",
      "-0.737697359374736",
      "2.2180984005865936",
      "0.22168871835827053",
      "-0.9883500014321396",
      "4.644743035792556",
      "0.4584826718205326",
      "1.2773445207796326",
      "-0.2012421442600382",
      "4.630983101466055",
      "1.840467028843192",
      "-1.1089205120457757",
      "0.23259589174970274",
      "-0.4864908439479364",
      "-1.3789957619806503",
      "4.794349970258689",
      "0.4920322862515228",
      "4.211137733280173",
      "0.6579120205632476",
      "-1.964226960838519",
      "4.159712420173205",
      "4.211137733280488",
      "36.56098154417116",
      "-3.7828888881124607",
      "0.0004369441807754354",
      "-1.330462774218362",
      "0.6579120205634578",
      "-3.7828888881152976",
      "-1.8280489673506186",
      "-5.3454990835337135",
      "4.339188942715308",
      "2.1490102017762935",
      "-0.14208204082684195",
      "18.27268324689862",
      "-1.5542513002970082",
      "0.6517042246363886",
      "1.1119424995232148",
      "2.870481605602347",
      "9.760666062373783",
      "-0.654163507921607",
      "4.089943649896587",
      "5.350980325906578",
      "2.8704816056026883",
      "1.274199471889595",
      "-2.1990821816737425",
      "-0.17551495499857797",
      "-0.9880825464887365",
      "1.048063549555165",
      "-5.328068201053873",
      "1.2611329259197723",
      "3.3333965725687458",
      "-4.110899297537278",
      "-1.1673830229620623",
      "-11.657155979269426",
      "-0.7068202323712014",
      "0.5791959053815271",
      "3.457237607942576",
      "-3.976704509207091",
      "1.4793315538533007",
      "8.566412195656255",
      "-2.93892727590608",
      "6.092455105161878",
      "-0.45119609201762323",
      "-1.7144373013045464",
      "-7.063216779589357",
      "0.9500607102251",
      "0.3225839779226449",
      "18.272683246898776",
      "9.760666062373812",
      "-0.1588751571811672",
      "-1.1398019015582463",
      "-5.345499083533527",
      "-1.5542513002969915",
      "-0.6541635079220208",
      "15.151489714469859",
      "-0.21635727362221674",
      "-1.072321181611718",
      "1.2741994718893035",
      "15.151489714469424",
      "-14.20823787503409",
      "0.9838851934827122",
      "-2.320715863548482",
      "-5.328068201054092",
      "-2.3372568365580895",
      "-2.858666449128393",
      "-0.11476713159682486",
      "-0.06091851418898477",
      "0.1780019883430159",
      "-0.02560742304526468",
      "0.35833851682983636",
      "1.6588124946416136",
      "0.21840978676353254",
      "-2.1990821816735764",
      "1.2611329259200283",
      "-2.8586664491288434",
      "0.016472175215428212",
      "-0.04040542084773305",
      "0.14234705378592696",
      "-0.013176632662213632",
      "-0.016472175215406",
      "7.41664638259586e-15",
      "-0.08857745618360229",
      "0.1820044146787904",
      "0.02106149588988345",
      "0.04040542084777078",
      "0.08857745618354725",
      "5.0400038814163383e-14",
      "-0.11517216023368337",
      "0.03830563542466254",
      "-0.14234705378597368",
      "-0.182004414678778",
      "0.1151721602336947",
      "-2.375434105841237e-14",
      "0.40429929124474656",
      "0.013176632662211855",
      "-0.021061495889889943",
      "-0.038305635424630946",
      "-0.4042992912447584",
      "-1.5230416345022677e-14",
      "-0.5110880662891133",
      "-0.14637902733114957",
      "-0.08092041888847448",
      "-0.03475273923558184",
      "-0.04748416305362919",
      "-1.022452862235349",
      "0.7612284908165114",
      "-0.07449570682738396",
      "0.23066168527081468",
      "0.3778195486259457",
      "-0.241866799072272",
      "-0.0116292779728804",
      "-0.0948252364420164",
      "0.43505275866397985",
      "-1.9113720692980498",
      "-1.8912115607894915",
      "-3.4004375576726753",
      "-1.7461714323287192",
      "0.03443404908880459",
      "0.0997081525968804",
      "0.26665183224156663",
      "-0.18687837771530783",
      "0.278587219074611",
      "0.1893967933916182",
      "0.08486825032388395",
      "0.23066168527075825",
      "0.29396691923447477",
      "-0.7190927085937421",
      "-1.9500948912699545",
      "-0.09402831025878254",
      "0.21570769316015623",
      "-0.6877207525448107",
      "-0.19873795855029894",
      "2.432803194235918",
      "0.9974628839488158",
      "2.610227423893289",
      "-1.2831369040328964",
      "2.0019193020948105",
      "1.4952087596192936",
      "-2.3296760654782624",
      "-0.12117606023355237",
      "0.15119394452581478",
      "0.504623484005507",
      "-0.7261591104038779",
      "0.18438774856916146",
      "0.08541153575701682",
      "0.43505275866368354",
      "-2.7926618979540936",
      "0.37664758847259716",
      "-7.94310999281184",
      "-1.0906881217720832",
      "2.610227423892616",
      "7.292347963015534",
      "3.142020537052731",
      "11.379575679131182",
      "1.4686333929104092",
      "3.147204867400829",
      "-2.474530223851785",
      "0.4552546493627482",
      "7.182207796333183",
      "-4.882961744493872",
      "0.3398922098407703",
      "-0.35152722245492923",
      "4.006424424351258",
      "5.021316682018346",
      "2.191778097462461",
      "0.03443404908878974",
      "0.13853407103524434",
      "-0.35183140854584743",
      "-0.061190336941661184",
      "0.03720106921755197",
      "-0.12117606023350276",
      "-0.5833516763202755",
      "0.04163146406478406",
      "-0.5312950066520131",
      "0.05479187557525472",
      "0.33989220984092505",
      "-0.3456678397149531",
      "0.06411083970347908",
      "-2.0337862637329223",
      "-0.49547267801896955",
      "-0.04316876740494038",
      "0.019045286845460124",
      "-0.18315432741320375",
      "-1.249804486313563",
      "0.008507480852766293",
      "0.047484163053591606",
      "-0.3778195486260797",
      "1.9113720692981258",
      "-0.0997081525968563",
      "0.5110880662891338",
      "1.0224528622353362",
      "0.24186679907235875",
      "1.8912115607890785",
      "-0.26665183224155126",
      "0.14637902733086924",
      "-0.7612284908164905",
      "0.011629277972670216",
      "3.4004375576726975",
      "0.1868783777149223",
      "0.08092041888849907",
      "0.07449570682735547",
      "0.09482523644204734",
      "1.7461714323283681",
      "-0.2785872190745094",
      "-1.9406039939223145",
      "2.743900288594539",
      "0.2410330293787964",
      "0.29396691923423124",
      "1.940603993922158",
      "-1.9696456329337173e-13",
      "-2.3446461273992907",
      "0.3551275410039715",
      "-2.7926618979542317",
      "-2.7439002885941246",
      "2.3446461273995145",
      "-3.160238556632266e-13",
      "0.6577884319003708",
      "0.1385340710352832",
      "-0.24103302937877683",
      "-0.3551275410039517",
      "-0.6577884319013921",
      "6.003026572807186e-14",
      "9.310837221969567",
      "-0.5595644374562858",
      "-0.6877207525447134",
      "-1.3215907001897804",
      "-4.705122073128815",
      "6.49333191436303",
      "-1.4479676924591212",
      "7.292347963015327",
      "-10.611979882852268",
      "2.8862043231062247",
      "8.352569480223032",
      "-2.8261482875739454",
      "-0.5833516763203581",
      "1.6182492618491433",
      "3.655185894237671",
      "0.917724166890985",
      "-0.4080596957237569",
      "-2.2050971998562487",
      "-1.28313690403261",
      "-10.611979882852054",
      "1.2933568389236212",
      "-7.954319234372754",
      "4.914959683238048",
      "-2.4745302238512727",
      "14.101419909840045",
      "-12.804659960342622",
      "3.1884715185053003",
      "-0.28487847879983785",
      "-0.34566783971489423",
      "1.1271486568266535",
      "7.307830576594124",
      "13.415227323801727",
      "2.395275415330505",
      "0.15119394452582005",
      "1.6182492618492204",
      "1.1644798172826325",
      "0.9105206897600752",
      "0.1846253667490504",
      "-0.3515272224547038",
      "1.1271486568269569",
      "1.691449224886865",
      "1.8326509955201638",
      "-2.043744780096855",
      "0.019045286845461334",
      "-0.0006954834153285552",
      "0.08060313124619548",
      "0.7748258807445884",
      "0.09835444011719979",
      "0.7190927085935788",
      "0.19873795855024734",
      "-2.0019193020949686",
      "-0.5046234840053755",
      "-0.1893967933912858",
      "1.9500948912698026",
      "-2.432803194235979",
      "-1.4952087596191812",
      "0.726159110403649",
      "-0.08486825032385818",
      "0.09402831025879563",
      "-0.9974628839489239",
      "2.329676065478042",
      "-0.18438774856916532",
      "4.705122073128657",
      "-2.8862043231063117",
      "-3.6551858942372983",
      "0.37664758847231905",
      "-9.31083722197105",
      "-6.4933319143634",
      "-8.35256948022248",
      "-0.9177241668901358",
      "-0.3518314085458087",
      "0.5595644374560147",
      "1.4479676924590503",
      "2.8261482875725137",
      "0.40805969572322537",
      "8.162863347699",
      "-1.7864313994752725",
      "3.142020537052649",
      "1.2933568389230494",
      "-8.162863347698925",
      "-2.360193214253017e-13",
      "-5.017237659947501",
      "0.041631464064777766",
      "1.1644798172827726",
      "1.7864313994755048",
      "5.017237659947937",
      "1.9539058349978604e-13",
      "-3.162281400006602",
      "0.4552546493638532",
      "-12.804659960342445",
      "-12.325904645261978",
      "3.3426267270697543",
      "4.2160851859882",
      "0.06411083970360461",
      "1.6914492248865707",
      "-2.204924503245002",
      "17.304616610134406",
      "-2.0285588136305512",
      "4.0064244243514775",
      "7.3078305765939255",
      "-2.204924503244737",
      "-0.16198025433453475",
      "-6.109483762615626",
      "-0.18315432741334628",
      "0.08060313124621085",
      "-0.2033893704722024",
      "-1.4399611781193626",
      "-0.044065822954810915",
      "7.943109992811338",
      "-11.379575679132364",
      "-7.182207796334138",
      "-5.02131668201887",
      "-0.08541153575698054",
      "1.0906881217717757",
      "-1.4686333929107733",
      "4.882961744494314",
      "-2.191778097463431",
      "7.954319234372389",
      "-3.1884715185042856",
      "-13.415227323800917",
      "-0.06119033694164941",
      "2.20509719985593",
      "-4.9149596832373135",
      "0.2848784787999004",
      "-2.3952754153310325",
      "-3.3426267270699777",
      "-17.304616610134662",
      "-0.5312950066519881",
      "0.9105206897599241",
      "3.162281400006911",
      "-4.216085185987486",
      "2.0285588136309602",
      "-17.346325874437746",
      "-2.033786263732938",
      "1.8326509955197945",
      "-0.16198025433458388",
      "17.34632587443752",
      "-3.7683499210955476e-13",
      "-1.2498044863141027",
      "0.7748258807445719",
      "-1.4399611781191877",
      "-12.761532522476394",
      "3.9166678651732743",
      "-0.03720106921756259",
      "-0.05479187557525192",
      "0.4954726780189401",
      "-0.008507480852764059",
      "-0.18462536674913918",
      "2.043744780097107",
      "-0.09835444011729477",
      "6.109483762614991",
      "0.044065822955150595",
      "-3.916667865173825"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      0,
      20
    ],
    [
      0,
      21
    ],
    [
      0,
      22
    ],
    [
      0,
      23
    ],
    [
      0,
      24
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      1,
      20
    ],
    [
      1,
      21
    ],
    [
      1,
      22
    ],
    [
      1,
      23
    ],
    [
      1,
      24
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      2,
      20
    ],
    [
      2,
      21
    ],
    [
      2,
      22
    ],
    [
      2,
      23
    ],
    [
      2,
      24
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      3,
      20
    ],
    [
      3,
      21
    ],
    [
      3,
      22
    ],
    [
      3,
      23
    ],
    [
      3,
      24
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      4,
      20
    ],
    [
      4,
      21
    ],
    [
      4,
      22
    ],
    [
      4,
      23
    ],
    [
      4,
      24
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      5,
      20
    ],
    [
      5,
      21
    ],
    [
      5,
      22
    ],
    [
      5,
      23
    ],
    [
      5,
      24
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      6,
      20
    ],
    [
      6,
      21
    ],
    [
      6,
      22
    ],
    [
      6,
      23
    ],
    [
      6,
      24
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      7,
      20
    ],
    [
      7,
      21
    ],
    [
      7,
      22
    ],
    [
      7,
      23
    ],
    [
      7,
      24
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      8,
      20
    ],
    [
      8,
      21
    ],
    [
      8,
      22
    ],
    [
      8,
      23
    ],
    [
      8,
      24
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      9,
      20
    ],
    [
      9,
      21
    ],
    [
      9,
      22
    ],
    [
      9,
      23
    ],
    [
      9,
      24
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      10,
      20
    ],
    [
      10,
      21
    ],
    [
      10,
      22
    ],
    [
      10,
      23
    ],
    [
      10,
      24
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      11,
      20
    ],
    [
      11,
      21
    ],
    [
      11,
      22
    ],
    [
      11,
      23
    ],
    [
      11,
      24
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      12,
      20
    ],
    [
      12,
      21
    ],
    [
      12,
      22
    ],
    [
      12,
      23
    ],
    [
      12,
      24
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      13,
      20
    ],
    [
      13,
      21
    ],
    [
      13,
      22
    ],
    [
      13,
      23
    ],
    [
      13,
      24
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      14,
      20
    ],
    [
      14,
      21
    ],
    [
      14,
      22
    ],
    [
      14,
      23
    ],
    [
      14,
      24
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      15,
      20
    ],
    [
      15,
      21
    ],
    [
      15,
      22
    ],
    [
      15,
      23
    ],
    [
      15,
      24
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      16,
      20
    ],
    [
      16,
      21
    ],
    [
      16,
      22
    ],
    [
      16,
      23
    ],
    [
      16,
      24
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      17,
      20
    ],
    [
      17,
      21
    ],
    [
      17,
      22
    ],
    [
      17,
      23
    ],
    [
      17,
      24
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      18,
      20
    ],
    [
      18,
      21
    ],
    [
      18,
      22
    ],
    [
      18,
      23
    ],
    [
      18,
      24
    ],
    [
      19,
      19
    ],
    [
      19,
      20
    ],
    [
      19,
      21
    ],
    [
      19,
      22
    ],
    [
      19,
      23
    ],
    [
      19,
      24
    ],
    [
      20,
      20
    ],
    [
      20,
      21
    ],
    [
      20,
      22
    ],
    [
      20,
      23
    ],
    [
      20,
      24
    ],
    [
      21,
      21
    ],
    [
      21,
      22
    ],
    [
      21,
      23
    ],
    [
      21,
      24
    ],
    [
      22,
      22
    ],
    [
      22,
      23
    ],
    [
      22,
      24
    ],
    [
      23,
      23
    ],
    [
      23,
      24
    ],
    [
      24,
      24
    ]
  ],
  "rational_weights": [
    "0.00048147331090820934",
    "0.0004814683499898416",
    "0.00048165878707983044",
    "0.00048156044700386076",
    "0.0004814714370550922",
    "0.00048154470319019936",
    "0.0004820885946805325",
    "0.00048173562768709453",
    "0.00048164716981833987",
    "0.0004817139207592765",
    "0.00048147666196359456",
    "0.00048144913514451386",
    "0.0004815667077589708",
    "0.00048147863134631987",
    "0.00048725200456057986",
    "0.0004815851342825312",
    "0.0004815278086993639",
    "0.00048164982640942555",
    "0.00048238718908100414",
    "0.00048166152677497025",
    "0.00048142802603682493",
    "0.0004814517532213046",
    "0.0004814499510574211",
    "0.0004814400457215781",
    "0.00048142847511448085",
    "0.00048145928397475755",
    "0.0004816260912813135",
    "0.0004815472221326807",
    "0.0004814610084340529",
    "0.0004815177503443121",
    "0.0004819762932700988",
    "0.0004816682111364264",
    "0.0004816285328435576",
    "0.00048166646981342504",
    "0.0004814703671047008",
    "0.00048144185121961925",
    "0.0004815550832821259",
    "0.00048146564054292744",
    "0.00048470601175267837",
    "0.0004815673554018823",
    "0.0004815135071690482",
    "0.0004816274894617151",
    "0.0004822499360473641",
    "0.00048162983973264417",
    "0.0004814221026629172",
    "0.00048144230119760023",
    "0.0004814414836053361",
    "0.0004814330811599902",
    "0.0004814232183160568",
    "0.00048185521433457125",
    "0.0004818577913581208",
    "0.00048165368837921384",
    "0.00048171228658582167",
    "0.000483463966718859",
    "0.0004820224927387767",
    "0.00048204711737804146",
    "0.0004819967606492234",
    "0.0004816936093386272",
    "0.0004815982502288474",
    "0.0004819293975089069",
    "0.00048167019422257977",
    "0.0004867667920246163",
    "0.00048200108684758123",
    "0.00048184652629356214",
    "0.00048208715528420565",
    "0.00048273604371300587",
    "0.000482076751656235",
    "0.00048154918137153455",
    "0.00048158887527916157",
    "0.0004815796870551988",
    "0.0004815563423959565",
    "0.0004815442507965777",
    "0.0004816983759036292",
    "0.0004815496374251203",
    "0.0004816593656211906",
    "0.000482446386081569",
    "0.0004819368632080786",
    "0.00048184895104272406",
    "0.0004819304583432037",
    "0.00048156319666317827",
    "0.0004815154114952449",
    "0.0004817120825185165",
    "0.0004815584393361458",
    "0.0004887057642451839",
    "0.00048173151280872436",
    "0.0004816392770658968",
    "0.00048184391493464397",
    "0.0004831062103877287",
    "0.0004818536331807781",
    "0.0004814801367390292",
    "0.0004815171467517371",
    "0.00048151574062481453",
    "0.0004815007525366238",
    "0.0004814823576317328",
    "0.0004814578996027598",
    "0.00048151946936692084",
    "0.00048188905224468166",
    "0.0004816574089686451",
    "0.0004816394875619865",
    "0.00048167663252720786",
    "0.00048146774838114575",
    "0.0004814412765868409",
    "0.0004815502121322848",
    "0.0004814615288593223",
    "0.00048414277517881335",
    "0.00048155951472577866",
    "0.00048150281702146407",
    "0.000481618487432834",
    "0.00048246945555658884",
    "0.00048162417265583396",
    "0.0004814206532057999",
    "0.00048144013845079746",
    "0.000481441184413791",
    "0.00048143393476126446",
    "0.000481423147158467",
    "0.0004815691533545211",
    "0.0004822085106926617",
    "0.0004817298556286651",
    "0.0004817910930979938",
    "0.0004817597240626293",
    "0.0004815470107394648",
    "0.00048149334032281983",
    "0.0004816794879463357",
    "0.00048152152019141544",
    "0.00048402811308381836",
    "0.00048169360128403726",
    "0.0004816032854439122",
    "0.0004817713838417272",
    "0.0004824579565492667",
    "0.000481756541305047",
    "0.00048146239534918936",
    "0.00048148605586535937",
    "0.0004814861597708026",
    "0.00048147550484929364",
    "0.0004814652954847965",
    "0.00048316133825681266",
    "0.0004826342571986207",
    "0.0004831796686025564",
    "0.00048310044039393647",
    "0.00048197030081901116",
    "0.0004818374101171782",
    "0.00048235709380566955",
    "0.0004818748118310487",
    "0.0004890042741475392",
    "0.00048233958459808785",
    "0.0004820319025614436",
    "0.0004826897657625646",
    "0.0005398355643471726",
    "0.0004826758536438715",
    "0.00048171545832404296",
    "0.00048179740516536226",
    "0.0004818306229593566",
    "0.0004818188055000577",
    "0.00048175591624114567",
    "0.00048192550398839287",
    "0.000482238531165481",
    "0.0004820493552489294",
    "0.00048171995607483386",
    "0.0004816166874516759",
    "0.00048195208677302356",
    "0.000481644430923169",
    "0.00048483526114954267",
    "0.00048195763381005005",
    "0.0004817750230890639",
    "0.0004821082489472017",
    "0.00048382006849102696",
    "0.0004820479264593225",
    "0.00048155320089143783",
    "0.0004815875314696086",
    "0.00048159291161412244",
    "0.00048158197018907466",
    "0.0004815664299257861",
    "0.0004820205810768223",
    "0.00048216128824717585",
    "0.0004816596624486794",
    "0.00048158744406932174",
    "0.0004818790152641205",
    "0.00048165533495864735",
    "0.0004970419619781883",
    "0.0004819053088489652",
    "0.0004817846388289592",
    "0.00048207219582604576",
    "0.000483459631600677",
    "0.00048207260353842556",
    "0.0004815400966930242",
    "0.00048159529607126074",
    "0.00048159051183554725",
    "0.00048156621504023513",
    "0.00048154034208904847",
    "0.0004820839069635515",
    "0.0004817273905325614",
    "0.00048162384787494265",
    "0.00048198041143328806",
    "0.00048167873552954074",
    "0.0004869317281494052",
    "0.00048200003300997383",
    "0.00048183891108327805",
    "0.0004821617772217447",
    "0.00048338617321145937",
    "0.0004821190928617356",
    "0.0004815652214838571",
    "0.0004816085774130024",
    "0.0004816067068035509",
    "0.0004815865576936346",
    "0.0004815692724987028",
    "0.000481473774384276",
    "0.0004814484722977896",
    "0.0004815612855748643",
    "0.00048147359990186256",
    "0.00048567562753928657",
    "0.0004815760093379823",
    "0.00048151528115065344",
    "0.0004816393645993091",
    "0.0004826896086388758",
    "0.00048165454623257245",
    "0.00048142634614550085",
    "0.0004814491532607861",
    "0.0004814495984742551",
    "0.00048144104512533824",
    "0.0004814283956090657",
    "0.0004814258071739278",
    "0.00048151787158042875",
    "0.00048144441757763353",
    "0.0004841278709534264",
    "0.00048152668238339347",
    "0.00048148124094734554",
    "0.00048157884518309005",
    "0.00048222288205270196",
    "0.00048158196073419166",
    "0.00048140897259541356",
    "0.000481426061454372",
    "0.0004814260857335039",
    "0.00048141945900460653",
    "0.00048141059904068645",
    "0.0004817048918543678",
    "0.00048155794187624705",
    "0.0004873668063943434",
    "0.00048173171111458345",
    "0.00048162800352989925",
    "0.00048183950649048347",
    "0.0004836715028300086",
    "0.0004818587161753393",
    "0.00048148063133823967",
    "0.0004815178291127967",
    "0.00048151893676213743",
    "0.0004815053905943842",
    "0.00048148460438148714",
    "0.00048146194684390816",
    "0.0004838450454697413",
    "0.00048156217532913375",
    "0.00048150464196665584",
    "0.00048163047846035975",
    "0.00048260995926459923",
    "0.00048162541599457826",
    "0.0004814226682299787",
    "0.00048144209201925393",
    "0.00048144363302929556",
    "0.00048143720625594",
    "0.00048142639026839716",
    "0.0004916473591784206",
    "0.0004890215454381372",
    "0.00048503309414189974",
    "0.00048751775095930014",
    "0.0004976411653260603",
    "0.00048713969171267833",
    "0.00048337138657324424",
    "0.0004833336798578543",
    "0.00048349905033306636",
    "0.000483581073865652",
    "0.0004836595992520852",
    "0.0004817312460190105",
    "0.00048163671699451315",
    "0.0004818767214791859",
    "0.00048429776093141474",
    "0.0004818739707923181",
    "0.0004814870101605166",
    "0.0004815267840357946",
    "0.00048152964977575546",
    "0.00048151660966417703",
    "0.0004814938193781314",
    "0.0004815535622153533",
    "0.0004817262521712977",
    "0.00048387534830816333",
    "0.00048173323832314776",
    "0.0004814499879991645",
    "0.00048147732130281347",
    "0.000481480894927375",
    "0.00048147292776751525",
    "0.00048145585221968354",
    "0.00048199303703345736",
    "0.00048398589290786444",
    "0.000482029186116673",
    "0.00048152792780784963",
    "0.00048157479614275336",
    "0.00048157704362146756",
    "0.0004815593304046499",
    "0.00048153325748224107",
    "0.0004840396412789961",
    "0.0004839247169876002",
    "0.0004821125757033404",
    "0.0004822525356376369",
    "0.00048216417223694334",
    "0.00048204322717680496",
    "0.0004820372526629497",
    "0.0004820093036981292",
    "0.00048153057250244636",
    "0.00048157617882974203",
    "0.00048157826993179575",
    "0.0004815623024572885",
    "0.00048153814339633777",
    "0.00048139526430142154",
    "0.000481408403982432",
    "0.0004814087953984546",
    "0.0004814039892673575",
    "0.00048139688681770487",
    "0.0004814236170974952",
    "0.0004814243898577178",
    "0.0004814187802193678",
    "0.00048141059076813844",
    "0.00048142438109040147",
    "0.0004814183181004274",
    "0.0004814104056523971",
    "0.00048141218131351457",
    "0.0004814049641463396",
    "0.00048139788416231015"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.02351020248259812336129565 +/- 4.90e-27]",
      "[0.3036475579540839371601597 +/- 3.32e-26]",
      "[1.290859750120950135556263 +/- 2.38e-25]",
      "[4.211897574724035983763021 +/- 1.21e-25]",
      "[0.04780893878641153781078060 +/- 7.57e-28]",
      "[0.06356698331796636330545737 +/- 6.1e-29]",
      "[1.304356117827942863580233 +/- 4.48e-25]",
      "[5.375623899278739501974983 +/- 5.70e-26]",
      "[0.01097123327194077617048887 +/- 4.75e-27]",
      "[0.4826199037327467949064746 +/- 4.54e-26]",
      "[2.069180284552174268437103 +/- 2.00e-25]",
      "[0.07813190047256859495546056 +/- 4.07e-27]",
      "[2.509616104815730884917645 +/- 4.09e-26]",
      "[0.4179930110121910400692770 +/- 1.44e-26]",
      "[0.002193338316325105912561189 +/- 1.44e-29]"
    ],
    [
      "[0.001611210364156988590995622 +/- 1.12e-28]",
      "[0.006063580594932400447971804 +/- 3.35e-28]",
      "[0.09398473655983612525619217 +/- 3.40e-27]",
      "[0.2908475594356609282757486 +/- 2.48e-26]",
      "[0.0009166871240999561488934438 +/- 2.44e-29]",
      "[0.004772873372232078466247107 +/- 1.20e-28]",
      "[0.2704711092358094398209131 +/- 3.07e-26]",
      "[0.4356587358053478708272373 +/- 8.81e-27]",
      "[0.002671224788561151816303946 +/- 4.50e-28]",
      "[0.1561985202062466777909777 +/- 4.02e-26]",
      "[1.407961307563964637897319 +/- 4.83e-25]",
      "[0.01094726891532689471565689 +/- 1.54e-27]",
      "[1.452573999486800568151267 +/- 3.31e-25]",
      "[0.05102486851865990737151404 +/- 2.09e-27]",
      "[0.001004506341138593344639952 +/- 4.20e-29]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.46134091611020267
}


==> anc/small-orders/order6/orbit_p5_c0_target5e1_lambda5e1_0.17_0.2_p1_slack16_certificate.json <==
{
  "kind": "p5",
  "cell": 0,
  "m": 5,
  "target_edge": 1,
  "target_slack": 16,
  "lambda_polygon": 5,
  "lambda_edge": 1,
  "points": [
    [
      "4",
      "0"
    ],
    [
      "1",
      "4"
    ],
    [
      "-3",
      "2"
    ],
    [
      "-3",
      "-2"
    ],
    [
      "1",
      "-4"
    ],
    [
      "0",
      "0"
    ]
  ],
  "interval": [
    "0.17",
    "0.2"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      -1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      1
    ],
    [
      "cap_variance",
      0
    ],
    [
      "cap_variance",
      1
    ],
    [
      "cap_variance",
      2
    ],
    [
      "cap_variance",
      3
    ],
    [
      "cap_variance",
      4
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        3
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      0,
      4
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      1,
      4
    ],
    [
      "outer",
      2,
      0
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      1
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "outer",
      4,
      2
    ],
    [
      "outer",
      4,
      3
    ],
    [
      "outer",
      4,
      4
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      0,
      5,
      4
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      1,
      5,
      4
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      2,
      5,
      4
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ],
    [
      "inner",
      3,
      5,
      4
    ],
    [
      "inner",
      4,
      5,
      0
    ],
    [
      "inner",
      4,
      5,
      1
    ],
    [
      "inner",
      4,
      5,
      2
    ],
    [
      "inner",
      4,
      5,
      3
    ],
    [
      "inner",
      4,
      5,
      4
    ]
  ],
  "rational_W": [
    "1.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.5",
    "-0.19098300562505255",
    "-0.6180339887498948",
    "0.19098300562505255",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.3632712640026805",
    "0.5877852522924731",
    "5.551115123125783e-17",
    "0.5877852522924731",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.0008841076927371594",
      "0.0008868008437148313",
      "0.0009158484267838263",
      "0.0010864256438482146",
      "0.0008860028047820454",
      "1.141982683823866e-07",
      "-1.0239088448858119e-07",
      "-2.984867821326051e-06",
      "1.8191587129748203e-07",
      "-2.978402237598159e-06",
      "1.308661131659194e-05",
      "-4.582357704768617e-07",
      "-7.960314045966122e-06",
      "4.60077324687234e-06",
      "-4.6507965748043536e-06",
      "-3.1793503932020376e-07",
      "1.545864644818007e-06",
      "-2.4442402589308883e-07",
      "2.7782997555722836e-07",
      "3.6966057718278135e-06",
      "-4.603654593893285e-06",
      "1.113334304861122e-06",
      "-2.0443465881634245e-06",
      "8.532329509728815e-07",
      "4.469564048160974e-07"
    ],
    [
      "0.0008840604136609223",
      "0.0008862953249497938",
      "0.0009122789712615938",
      "0.0010745819999184452",
      "0.0008854749262916994",
      "8.053476318918228e-08",
      "-1.905599365003135e-07",
      "-2.7903855329039362e-06",
      "7.553447167638479e-08",
      "-2.342969594135669e-06",
      "1.1612191782102059e-05",
      "-2.7723477405115355e-07",
      "-5.938238380955445e-06",
      "3.9289109036405924e-06",
      "-2.4537359464894305e-06",
      "-1.8899421267300503e-07",
      "1.3556584659092985e-06",
      "1.926810037434921e-07",
      "2.1769605920498885e-07",
      "2.9212796125740673e-06",
      "-3.984393872254027e-06",
      "7.421003258702901e-07",
      "6.995951047424838e-07",
      "9.401336755547346e-07",
      "-1.0865651032481377e-06"
    ],
    [
      "0.0008840968004920714",
      "0.000886711386622511",
      "0.0009171949432962502",
      "0.0010981935031835303",
      "0.0008857682253907884",
      "4.77993107019252e-08",
      "-2.1020311388647454e-07",
      "-3.1602081597761476e-06",
      "5.881723243098963e-08",
      "-2.227685677598898e-06",
      "1.3059925182032678e-05",
      "-1.9704493304135424e-07",
      "-8.951680847488271e-06",
      "4.538931426203123e-06",
      "-2.730506468581825e-06",
      "-1.9955730505484783e-07",
      "1.6086969149404899e-06",
      "4.357324488031038e-08",
      "2.4913410540609594e-07",
      "3.7570817200366792e-06",
      "-5.56124639561249e-06",
      "9.619137665889429e-07",
      "1.3754375973153257e-06",
      "8.983625327329523e-07",
      "2.184513055472735e-07"
    ],
    [
      "0.0008842500447920997",
      "0.000888400567606787",
      "0.0009460308047934659",
      "0.0012089087134548927",
      "0.0008871583367339329",
      "2.8851682855880296e-07",
      "-5.806925950797312e-07",
      "-4.857890634499847e-06",
      "2.487499791270019e-07",
      "-5.850286211172686e-06",
      "1.8327441676314374e-05",
      "-5.605014828862227e-07",
      "-1.4478349911438177e-05",
      "7.747973705515035e-06",
      "-8.412395915563995e-06",
      "-4.609705088219341e-07",
      "2.865239672736284e-06",
      "2.1890575459789427e-07",
      "3.922858824532175e-07",
      "6.329380396643221e-06",
      "-8.410799439872471e-06",
      "1.4310516254000216e-06",
      "-7.079435359635611e-06",
      "1.9261433357120064e-06",
      "-1.9363716068212907e-06"
    ],
    [
      "0.000884076294916929",
      "0.0008860688123546142",
      "0.0009092670816374604",
      "0.0010807880559178386",
      "0.0008852824122089333",
      "1.332560920299529e-07",
      "-4.6349685191757073e-07",
      "-2.9793128528869752e-06",
      "1.2858754288978396e-07",
      "-2.7094441044693775e-06",
      "1.0424040505670175e-05",
      "-1.1107766801985085e-07",
      "2.0918129403374053e-07",
      "2.8141739345649923e-06",
      "-2.6233196292457563e-06",
      "-1.38169157202692e-07",
      "1.2047141867177193e-06",
      "1.0604671838174e-06",
      "1.6061465084985834e-07",
      "2.092995757999148e-06",
      "-2.0033302859576144e-06",
      "4.3493696179838307e-07",
      "-3.6677305215900594e-06",
      "5.423942546115184e-07",
      "-3.119839686892644e-06"
    ],
    [
      "0.0008840638059958401",
      "0.0008859706501360842",
      "0.0009099089784278479",
      "0.001070586821119289",
      "0.0008852844934176281",
      "5.878419794354962e-08",
      "-1.8084692229931763e-07",
      "-3.1256202192376562e-06",
      "6.422726403356854e-08",
      "-2.0957726816910694e-06",
      "1.0342804819694023e-05",
      "-1.884432810500595e-07",
      "-4.435639776173552e-06",
      "3.592453882832005e-06",
      "-2.003716103062878e-06",
      "-1.66018284792697e-07",
      "1.4016649680510844e-06",
      "1.9999182508214002e-07",
      "2.0590043729876438e-07",
      "2.1970997639766135e-06",
      "-4.565403963298607e-06",
      "6.232422915597068e-07",
      "5.049970181633806e-06",
      "5.566246442699396e-07",
      "-2.0599730984927845e-06"
    ],
    [
      "0.005081839263773547",
      "0.1791003440386083",
      "0.5774605666895659",
      "2.1146842394260124",
      "0.10072602850367472",
      "0.02698379438130402",
      "-0.04057845734091083",
      "0.09267361075053376",
      "0.0004810678259668687",
      "-0.29002545249163947",
      "0.580175628519883",
      "-0.018373324466891362",
      "-0.7914705874229278",
      "0.13083318880487835",
      "0.08727498821599895",
      "0.00439321339939706",
      "-0.02773720158974152",
      "-0.015660851823383292",
      "-0.020454003393973616",
      "-0.13614241557016274",
      "-0.19849074676791342",
      "-0.13210528830958193",
      "0.7657302310640366",
      "0.2009050597819749",
      "-0.45066444492553287"
    ],
    [
      "0.0008841353896806641",
      "0.0008866718579012943",
      "0.0009166126896773116",
      "0.0011606162426678775",
      "0.0008859118451592204",
      "2.92535263506735e-08",
      "-8.329645537349483e-08",
      "-4.7529285806122665e-06",
      "6.513559302294383e-08",
      "-2.1513654476929737e-06",
      "1.426815898427261e-05",
      "-2.3201811127481223e-07",
      "-2.6751316385288838e-06",
      "4.740959595451669e-06",
      "-7.696906279912772e-07",
      "-1.6658210837002073e-07",
      "1.8576497555812245e-06",
      "2.8081156538015225e-07",
      "2.6950687651372054e-07",
      "2.1336130162123583e-06",
      "-6.971272784595936e-06",
      "7.500927399021287e-07",
      "1.2124379069099875e-05",
      "3.965038204066161e-07",
      "-4.594032888508758e-06"
    ],
    [
      "0.0008848985037592114",
      "0.0009268245976647869",
      "0.001110150213593595",
      "0.0024811132939048203",
      "0.000907663681987072",
      "2.1649216775776523e-06",
      "6.3731557942226635e-06",
      "3.2329623079737092e-06",
      "2.0490559879157135e-06",
      "-2.052415701872754e-05",
      "0.0002162929348917805",
      "-1.4136461361614509e-05",
      "-8.571282241487457e-05",
      "5.7128114289230585e-05",
      "-6.058785676786062e-05",
      "-4.442667397497821e-06",
      "8.545344279605242e-06",
      "-1.7883208542138014e-05",
      "3.271650134031881e-06",
      "7.7698522443729e-05",
      "1.0195274436264217e-05",
      "2.4621243194831288e-05",
      "-0.000335139286535372",
      "2.1610580701684507e-05",
      "0.00011658113718129576"
    ],
    [
      "0.0008842181025177276",
      "0.0008881588734513915",
      "0.0009332784409984711",
      "0.0012425681791275898",
      "0.0008866325544016594",
      "1.6979421216127988e-07",
      "-9.932158295112309e-08",
      "-5.513666381828319e-06",
      "2.0194593714579717e-07",
      "-4.747754067939584e-06",
      "2.1551710106135647e-05",
      "-4.0391565420301875e-07",
      "-2.1853348967735936e-05",
      "7.027595643735844e-06",
      "-5.9852523081366056e-06",
      "-3.754781310104876e-07",
      "2.6246729492727222e-06",
      "-2.2241820869610355e-07",
      "4.080920282941235e-07",
      "5.998401146711152e-06",
      "-8.588550084518207e-06",
      "1.5932700238968434e-06",
      "-7.27077506273373e-08",
      "5.326663134659422e-07",
      "-1.501429576993244e-06"
    ],
    [
      "0.0008841386943004226",
      "0.0008864068111026936",
      "0.0009125738336102559",
      "0.0010949766472175553",
      "0.0008856818731201356",
      "2.1480018112626856e-07",
      "-5.836992146958101e-07",
      "-3.5344425869320696e-06",
      "2.560113890395462e-07",
      "-3.4427586292713187e-06",
      "1.0202789413820733e-05",
      "-5.8002369083675547e-08",
      "1.0449508418031382e-06",
      "2.926818137195057e-06",
      "-4.668376157593539e-06",
      "-2.2166521478169354e-07",
      "1.4272424766128275e-06",
      "1.2421520235188831e-06",
      "1.6790308913175835e-07",
      "2.4739378172801265e-06",
      "-2.2661737277637464e-06",
      "6.463154361381226e-07",
      "-5.510538182608174e-06",
      "2.458818611074883e-07",
      "-3.1319643373742496e-06"
    ],
    [
      "0.0008840679624724266",
      "0.0008860220595567974",
      "0.0009094333181834069",
      "0.0010611117937312407",
      "0.0008853740878550964",
      "9.580484377977218e-08",
      "-1.8227441849510374e-07",
      "-2.9826722726907232e-06",
      "1.249043625346445e-07",
      "-2.57061541950562e-06",
      "9.791519181920759e-06",
      "-2.4750954486445224e-07",
      "-4.4168573252536645e-06",
      "3.575946965992977e-06",
      "-3.052896125200565e-06",
      "-2.1130324806114593e-07",
      "1.3444008524082963e-06",
      "1.9969392943031814e-07",
      "2.088517654943313e-07",
      "2.193721783553195e-06",
      "-4.233462615005586e-06",
      "6.597457324324714e-07",
      "3.17992596827204e-06",
      "3.640021928002805e-07",
      "-2.080377859206024e-06"
    ],
    [
      "0.000884237668833443",
      "0.0008877646390204212",
      "0.0009304795717724166",
      "0.0012169093779989466",
      "0.0008866853153506378",
      "1.6792483083299855e-07",
      "-6.24739624490379e-07",
      "-5.742180763490177e-06",
      "2.64307920323043e-07",
      "-4.809941358011287e-06",
      "1.748555680447747e-05",
      "-4.472840678263294e-07",
      "2.7824000156000055e-06",
      "5.772349122686783e-06",
      "-5.201114650668305e-06",
      "-3.701031019364832e-07",
      "2.4445856733117004e-06",
      "1.0467452884933074e-06",
      "3.1387566322952533e-07",
      "3.094544612687068e-06",
      "-7.367791965327399e-06",
      "1.0562472122374673e-06",
      "5.681446718995118e-06",
      "2.8824013723573516e-07",
      "-4.582175468420158e-06"
    ],
    [
      "0.0008840869835282555",
      "0.0008863475773597992",
      "0.0009121002699431483",
      "0.0011272116482077268",
      "0.000885611728933384",
      "4.9992068531759466e-08",
      "-1.5757999402076148e-07",
      "-4.001971693164012e-06",
      "8.683116756528487e-08",
      "-2.3235354955544233e-06",
      "1.2771335495115874e-05",
      "-2.558354601537053e-07",
      "-9.419249191612001e-07",
      "4.26487354722741e-06",
      "-1.1037104467773834e-06",
      "-1.6940716837877307e-07",
      "1.4954153518991297e-06",
      "5.40909685017876e-07",
      "2.570929978250129e-07",
      "1.6889301592080201e-06",
      "-5.675447499592038e-06",
      "4.938542967855206e-07",
      "1.051276947209619e-05",
      "4.612127259420271e-07",
      "-5.134131724374519e-06"
    ],
    [
      "0.010758005155735273",
      "0.39245172163329817",
      "0.5896664003172123",
      "3.4386709794990993",
      "0.18814981451199284",
      "-0.015476608462557773",
      "0.04421876723033403",
      "-0.022570058317736567",
      "-0.02993038527662917",
      "0.09279988057275353",
      "0.02995178330666868",
      "-0.12763892447708994",
      "0.8497251257702138",
      "-0.20311393062829639",
      "0.010001747197460454",
      "0.05457599426365958",
      "0.0391165622881727",
      "0.020224272948686565",
      "-0.02180189703587265",
      "-0.41772559597872666",
      "-0.3605457856024278",
      "0.21557807193453163",
      "0.35348516385126233",
      "-0.08446510652299041",
      "-0.2909011305808151"
    ],
    [
      "0.003404531093645558",
      "0.012025049741752565",
      "0.09187619263038023",
      "0.8251622067893726",
      "0.009492381522096173",
      "0.005266344189513215",
      "-0.013763012994516214",
      "-0.022444837081270142",
      "0.004652492769945358",
      "-0.03018571174657391",
      "-0.05562173891929137",
      "0.009755080839559616",
      "0.2210339503721643",
      "-0.02580166445771826",
      "-0.044105997250920466",
      "-0.0005623020325012672",
      "0.006282212455407918",
      "0.039632789254286815",
      "-0.0001676323251740024",
      "0.010066613413710623",
      "0.07781010073010593",
      "0.0006840201488344228",
      "-0.16067316929865463",
      "-0.010650504611092399",
      "-0.07169605436800175"
    ],
    [
      "0.0008841558479300036",
      "0.0008869167861322563",
      "0.0009145716583616051",
      "0.0011859652696936045",
      "0.0008860452850899697",
      "1.699540628117285e-07",
      "-4.919915771281663e-07",
      "-4.464462967955306e-06",
      "2.2936537781097497e-07",
      "-3.0104001544935394e-06",
      "1.554274883340053e-05",
      "-7.171827918618617e-08",
      "4.760240781935975e-06",
      "3.7910464921445312e-06",
      "-2.2143008553661198e-06",
      "-1.0034640340282736e-07",
      "1.442565088531434e-06",
      "1.995792562909058e-06",
      "2.0117468604090608e-07",
      "1.922173200396086e-06",
      "-2.785619474892021e-06",
      "2.6486512508406983e-07",
      "-3.1809612942289307e-07",
      "2.8440668280869187e-07",
      "-7.613941845693169e-06"
    ],
    [
      "0.0008842694513410289",
      "0.0008878333504642213",
      "0.0009279809805691269",
      "0.0012895773739853129",
      "0.0008866348510744377",
      "1.9110786776147522e-07",
      "-9.416678177278133e-07",
      "-6.686240068674324e-06",
      "2.529881474162717e-07",
      "-3.841004407899856e-06",
      "1.983174287048509e-05",
      "1.1520645431379303e-07",
      "1.4145867372085178e-05",
      "4.99990883702474e-06",
      "-2.072172285117476e-06",
      "-1.4522747797355266e-07",
      "2.242995332278239e-06",
      "3.1326191579869224e-06",
      "3.2659598005999667e-07",
      "2.801680658790019e-06",
      "-1.686198614476909e-06",
      "6.44515805165153e-07",
      "5.081669838584166e-07",
      "4.867304344741517e-07",
      "-8.387852497371894e-06"
    ],
    [
      "0.023086974665201643",
      "0.7285290659543688",
      "1.9907112167482852",
      "1.0108158360802395",
      "0.11959074103438874",
      "-0.1269796110710067",
      "-0.19308361757455905",
      "0.13291499864192163",
      "-0.030678343829186855",
      "1.0834033643963785",
      "-0.7428962998207501",
      "0.18580695597030253",
      "-1.4131273812690077",
      "0.11293744967928324",
      "-0.056149268640559226",
      "0.005583492547919514",
      "-0.08299877647541273",
      "0.06878113358905913",
      "0.04116240575066928",
      "0.5233450886204264",
      "-0.42679415893241784",
      "-0.22768687908506038",
      "-0.10108124002785744",
      "-0.47265285522785927",
      "0.3414810537356745"
    ],
    [
      "0.0008842210260001296",
      "0.0008888263668535912",
      "0.0009331647234667194",
      "0.0013270127799051106",
      "0.0008871141221126244",
      "5.684302844471928e-08",
      "-2.8037058160794557e-08",
      "-6.885982904363655e-06",
      "9.222195622961986e-08",
      "-3.575209108939845e-06",
      "2.6496986775502098e-05",
      "-5.478171579101144e-07",
      "-1.060274236530751e-05",
      "7.93313554757488e-06",
      "-1.7513808553624231e-06",
      "-3.1219190024578233e-07",
      "2.5468281385482426e-06",
      "7.845735080659746e-08",
      "4.454181068334617e-07",
      "3.8295043438591766e-06",
      "-1.1525847620429287e-05",
      "1.2270004802817624e-06",
      "1.6906463376371982e-05",
      "1.5508341898829612e-06",
      "-5.850789091313441e-06"
    ],
    [
      "0.0008840173079682238",
      "0.0008853745564708377",
      "0.0008997916242296129",
      "0.0010332319542185656",
      "0.0008848813416385965",
      "3.604661926138765e-08",
      "-1.4090600262525226e-07",
      "-2.4084243843246335e-06",
      "9.615758443049411e-08",
      "-1.5596650113954705e-06",
      "8.180700414431448e-06",
      "-1.4244394846426802e-07",
      "-1.913141289962105e-06",
      "2.1239206672436565e-06",
      "-2.180033183363628e-06",
      "-1.1980967131946587e-07",
      "8.072353939412488e-07",
      "3.791017901705166e-07",
      "1.2244700254291783e-07",
      "1.3405838836309227e-06",
      "-2.982863258389808e-06",
      "3.6891813406145325e-07",
      "6.746348479860068e-07",
      "2.0799368219070834e-07",
      "-1.9130931728190285e-06"
    ],
    [
      "0.0008840242319622832",
      "0.0008854195761838036",
      "0.0009002302027787277",
      "0.0010570375538451705",
      "0.0008848607226055223",
      "8.273427390074256e-09",
      "-1.51673659612938e-07",
      "-2.8319144129071394e-06",
      "8.08385900282401e-08",
      "-1.508886872827073e-06",
      "9.350889272187853e-06",
      "-1.536704857988575e-07",
      "-1.8717868111126778e-06",
      "2.132943715504705e-06",
      "-2.0352800180775577e-06",
      "-1.1200846279475695e-07",
      "8.507257418396836e-07",
      "4.605520925622192e-07",
      "1.265026118302688e-07",
      "1.3081860813140856e-06",
      "-3.4088793196378634e-06",
      "3.369059874465013e-07",
      "1.9082281840010875e-06",
      "2.8049978203570287e-07",
      "-2.307350853266726e-06"
    ],
    [
      "0.0008840104941065656",
      "0.0008853602280547091",
      "0.0009001569384281182",
      "0.0010266899266512966",
      "0.0008848672418579107",
      "1.8260320733558774e-08",
      "-1.2070060439254861e-07",
      "-2.2926105875339715e-06",
      "5.8318784218592745e-08",
      "-1.384831234112461e-06",
      "8.0892186012856e-06",
      "-1.294561865141621e-07",
      "-1.9882806562798396e-06",
      "2.236702175147667e-06",
      "-1.3785707481087853e-06",
      "-1.0819780985065602e-07",
      "8.408876958546855e-07",
      "2.7622123547976375e-07",
      "1.2726132751822668e-07",
      "1.338105427663672e-06",
      "-3.0638255915073985e-06",
      "3.9197178836914925e-07",
      "2.4826570877926897e-06",
      "3.12709495244964e-07",
      "-1.5327691668606576e-06"
    ],
    [
      "0.0008840089660873037",
      "0.0008853345503825804",
      "0.000899731794820106",
      "0.0010201614411934137",
      "0.0008848354942018857",
      "1.9797693577787327e-08",
      "-1.1659045654833833e-07",
      "-2.221002399139772e-06",
      "6.708407074152829e-08",
      "-1.4338323511293403e-06",
      "7.901350613043647e-06",
      "-1.4068627642415417e-07",
      "-2.4488104160896435e-06",
      "2.176740003094143e-06",
      "-1.7838583475832599e-06",
      "-1.2267647948875863e-07",
      "8.279109590189359e-07",
      "1.777113273222273e-07",
      "1.234295724791895e-07",
      "1.3674778219138183e-06",
      "-2.9985867076834325e-06",
      "4.228072171257459e-07",
      "1.9143869420496104e-06",
      "2.875029482790042e-07",
      "-9.87670150837698e-07"
    ],
    [
      "0.0008840136604363587",
      "0.0008853976193641421",
      "0.0008996767890012728",
      "0.0010312531792568997",
      "0.0008848461046262786",
      "3.197375508972943e-08",
      "-1.5925742081746133e-07",
      "-2.3185393603636714e-06",
      "8.731490960147107e-08",
      "-1.5825458887166215e-06",
      "8.438538161905755e-06",
      "-1.4948422213045795e-07",
      "-2.4275476590005788e-06",
      "2.0303114600498232e-06",
      "-2.212994722158174e-06",
      "-1.2238550111164057e-07",
      "7.904618522740542e-07",
      "3.411279851082891e-07",
      "1.1845696297375258e-07",
      "1.4471558245387546e-06",
      "-2.730087352344369e-06",
      "4.042217346180462e-07",
      "-1.4042593205662085e-07",
      "2.9573569567906237e-07",
      "-1.3397802154488449e-06"
    ],
    [
      "0.025222848877825547",
      "1.8071448297178951",
      "3.9753522086026014",
      "2.5350698814489094",
      "0.1779258398817766",
      "-0.09819868393961896",
      "-0.073887066212689",
      "-0.19948304375809747",
      "0.014336165284069675",
      "-0.3309440802022321",
      "1.371270942615147",
      "-0.025259085007699",
      "-0.6076493346980253",
      "0.1758227674668105",
      "0.07858295236376923",
      "-0.09905979964843625",
      "0.28208551980976676",
      "-0.12640351716228232",
      "0.0010067579606799957",
      "-0.9756565562655974",
      "0.18735770643973954",
      "0.46458037911613526",
      "2.923920975013204",
      "0.02545198128299353",
      "0.0695518359341018"
    ],
    [
      "0.000884104822364324",
      "0.0008864725569482553",
      "0.0009123332355743766",
      "0.001147509029178887",
      "0.0008857380790101137",
      "3.0167112297810674e-08",
      "-1.9152919801956478e-08",
      "-4.293995125828696e-06",
      "9.158615065236597e-08",
      "-2.0438396112112e-06",
      "1.4133580396870731e-05",
      "-2.6314768738025114e-07",
      "-3.5073647249038934e-06",
      "4.346328635845691e-06",
      "-1.21317820239089e-06",
      "-1.662076523693786e-07",
      "1.539988255860139e-06",
      "2.2632842403434432e-07",
      "2.40642340051847e-07",
      "2.020273552900487e-06",
      "-6.630028129686004e-06",
      "6.320051003983378e-07",
      "8.78722462492243e-06",
      "2.8060552659547294e-07",
      "-4.295809485971416e-06"
    ],
    [
      "0.0008840924149067603",
      "0.0008864708027422394",
      "0.0009112666290404253",
      "0.001149844730407567",
      "0.0008855808641912397",
      "2.4331675246194296e-08",
      "-1.2358864349263533e-07",
      "-4.352643003129179e-06",
      "8.857999570335476e-08",
      "-2.363627834100857e-06",
      "1.4407992527588237e-05",
      "-2.7418185040480623e-07",
      "-3.822017119228452e-06",
      "4.052990593169963e-06",
      "-1.5442776212909704e-06",
      "-1.810043554154162e-07",
      "1.477414400725825e-06",
      "4.1610985339592213e-07",
      "2.4890207016606907e-07",
      "1.7015148195250133e-06",
      "-6.513523989760595e-06",
      "4.95539598529416e-07",
      "1.100936185493385e-05",
      "5.035624379112616e-07",
      "-5.195622162183774e-06"
    ],
    [
      "0.0008842851500553699",
      "0.0008884073289963232",
      "0.0009288089557016235",
      "0.0013649178706587135",
      "0.0008869008304516817",
      "2.846438661093432e-07",
      "-9.887855753619573e-07",
      "-6.848364451443188e-06",
      "3.856746516409014e-07",
      "-5.155218468191987e-06",
      "2.3964003474861498e-05",
      "-6.092124174799363e-08",
      "9.305324892927403e-06",
      "4.913750389530255e-06",
      "-4.501086719172327e-06",
      "-1.1585100091392316e-07",
      "1.961462378624444e-06",
      "3.975391475375222e-06",
      "2.9786066568002317e-07",
      "3.1412873557474916e-06",
      "-1.1418840636451928e-06",
      "2.854476129220617e-07",
      "-1.1166856247092697e-05",
      "3.6742396885015404e-07",
      "-1.2403503664806774e-05"
    ],
    [
      "0.7640342597894143",
      "0.9252558776582133",
      "4.469352769118688",
      "5.564120893816719",
      "0.5641111608180722",
      "0.32861808181251273",
      "1.011002672497656",
      "1.271958771193447",
      "-0.45301951164100557",
      "-0.8207296437109879",
      "1.6308364049075132",
      "-0.6704287286207925",
      "-1.3948010115615606",
      "0.17105982521765756",
      "-1.3805936294482075",
      "0.7545577298601653",
      "-1.292836661823431",
      "1.2397832877023462",
      "-0.44606934102584234",
      "-1.3722805918959173",
      "-0.9014615942256469",
      "0.26300484557760656",
      "4.411083369950072",
      "-1.1819814420863781",
      "-0.20203945620245567"
    ],
    [
      "0.541752847642806",
      "1.5120805524674674",
      "1.6119923469072153",
      "1.8789542968950248",
      "0.7672424863751733",
      "-0.8539453212536373",
      "0.8638428613432355",
      "-1.0003398051037296",
      "-0.6353110645972002",
      "-1.170237359888786",
      "1.5132224403059151",
      "0.9458906418637568",
      "-1.676490133033793",
      "-1.0824886295639489",
      "1.198112593296645",
      "0.29682037539042294",
      "0.35306403277454795",
      "-0.12047930067162096",
      "-0.10415955592347635",
      "-1.0313114991455044",
      "0.7390551652305701",
      "0.5131527883489782",
      "0.461026144604575",
      "0.24825934566002159",
      "0.05106341182566136"
    ],
    [
      "0.08533097776105851",
      "2.173017098942153",
      "6.134970600814175",
      "0.8259300529038504",
      "0.33973905356854356",
      "0.16303309807640415",
      "-0.21459333041210282",
      "0.07095493900852237",
      "0.10444818985047898",
      "-1.8098614900245809",
      "1.173191511074202",
      "-0.25001352769600427",
      "-1.7289829945254105",
      "0.2857952730005478",
      "-0.26673989124118846",
      "-0.3828683988830305",
      "0.3769338492768645",
      "-0.21508655882763095",
      "0.07886934987511529",
      "0.3680267328627117",
      "-0.24081865706601957",
      "0.7132742037913984",
      "-0.45928069669894594",
      "0.03425439711045759",
      "0.262471969254312"
    ],
    [
      "0.0008840865223712162",
      "0.0008862540237184733",
      "0.000912189548700165",
      "0.001101893945267365",
      "0.0008854451667860861",
      "3.7798560752396205e-08",
      "-2.141580998719968e-07",
      "-3.510350890808149e-06",
      "6.86371164012437e-08",
      "-2.246894367649808e-06",
      "1.253185269470141e-05",
      "-1.4933682709690368e-07",
      "-6.184257117901681e-06",
      "3.7807775947036626e-06",
      "-2.43733632663599e-06",
      "-1.7337827750995894e-07",
      "1.4847585515161968e-06",
      "2.745663213581844e-07",
      "2.0785551187584697e-07",
      "2.735893052355474e-06",
      "-4.8734742916284875e-06",
      "7.513990822853864e-07",
      "2.492301732470951e-06",
      "6.175566692735985e-07",
      "-1.0905227597142746e-06"
    ],
    [
      "0.0008840799057766187",
      "0.0008862247984446586",
      "0.0009125815489507175",
      "0.0010991886826981698",
      "0.0008854558428800363",
      "5.31003960315543e-08",
      "-8.91230464083179e-08",
      "-3.5912058744269706e-06",
      "7.212118448842706e-08",
      "-2.244918854752883e-06",
      "1.2039391662757966e-05",
      "-2.482510751352286e-07",
      "-8.83151745138591e-06",
      "4.1538960425998475e-06",
      "-2.6695815065069453e-06",
      "-1.9291535408181845e-07",
      "1.549264966018938e-06",
      "-6.114473769960374e-10",
      "2.4044970844650406e-07",
      "2.742205224554074e-06",
      "-5.723595487603037e-06",
      "7.486354554373674e-07",
      "6.669094841097727e-06",
      "6.831429036425113e-07",
      "-2.2054172132227787e-06"
    ],
    [
      "0.0008842106921197047",
      "0.0008877927778612629",
      "0.0009286775243174233",
      "0.0012597717191163691",
      "0.0008865860264258644",
      "1.0020730141800643e-07",
      "-3.600418099169396e-07",
      "-5.859626862449085e-06",
      "1.498060172732083e-07",
      "-3.6181912310717238e-06",
      "1.9418422676585328e-05",
      "-2.791070420832247e-07",
      "2.8404500612839773e-06",
      "5.969139460907513e-06",
      "-1.103350196092786e-06",
      "-2.1998969843132762e-07",
      "2.3211475852608296e-06",
      "1.032226681859313e-06",
      "3.2266593272136733e-07",
      "2.500445347496006e-06",
      "-8.16217793695075e-06",
      "7.840542833408803e-07",
      "6.664913458651849e-06",
      "9.385516973909569e-08",
      "-6.966720317544184e-06"
    ],
    [
      "0.0008842309455165377",
      "0.0008884588943685034",
      "0.0009398161992302128",
      "0.0012752475828065354",
      "0.0008869145896922639",
      "2.92362608006555e-08",
      "-2.047300023022224e-07",
      "-6.520188254924843e-06",
      "1.7377957257984016e-08",
      "-3.244471258451966e-06",
      "2.2060601027593822e-05",
      "-2.99559004088184e-07",
      "-1.709504276977709e-05",
      "7.956552671599254e-06",
      "-2.4773020355903352e-06",
      "-3.036106188469481e-07",
      "2.9542503182645185e-06",
      "-1.204129085215145e-07",
      "4.442739051563626e-07",
      "5.069871788933015e-06",
      "-1.1343949454240699e-05",
      "1.4252330589685479e-06",
      "2.0781727762061965e-05",
      "2.021017465164567e-06",
      "-3.1197548769727017e-06"
    ],
    [
      "0.1843017803177491",
      "0.24532331172369487",
      "0.7904634563319488",
      "0.34452580373045305",
      "0.6258101998459152",
      "-0.19301630353219387",
      "-0.29852522970539386",
      "0.08851105044855793",
      "0.0810566761292825",
      "0.4259057286601101",
      "0.017900355477714656",
      "-0.24126591248865223",
      "0.15649037896490747",
      "-0.5543644239967205",
      "-0.38003637933200207",
      "-0.08703005553874275",
      "-0.23570438946511685",
      "-0.23389537658162296",
      "0.3287068202240166",
      "0.10644814094197887",
      "0.2881195208341216",
      "-0.3074580211232595",
      "0.4950253308410817",
      "-0.43074367662770147",
      "0.26203611780487246"
    ],
    [
      "0.0781741560319626",
      "3.011935046068607",
      "4.070617221148485",
      "3.1606553697453603",
      "0.29901480936224645",
      "0.4563000034064012",
      "-0.10664923056395371",
      "0.31923896393069645",
      "0.09223633101259296",
      "-0.895011107671956",
      "2.646998312467226",
      "0.5233863904841991",
      "-1.1852291345535266",
      "0.5905715378497877",
      "0.30917077189483533",
      "-0.12385747221442",
      "0.008273223256806286",
      "-0.29505495346508603",
      "0.027967199672589448",
      "-0.7548773510467652",
      "-1.2117041058157163",
      "0.1698914445302274",
      "1.8704090115322536",
      "0.3832841747529345",
      "0.11631118401160943"
    ],
    [
      "0.0008840786613598455",
      "0.000886440532666839",
      "0.0009123875226844496",
      "0.0010609947986040982",
      "0.0008857089652466651",
      "7.848279103443757e-08",
      "-1.7697109709445382e-07",
      "-2.564847374163683e-06",
      "1.2523249298368766e-07",
      "-2.5251584865269756e-06",
      "1.1225590642732516e-05",
      "-3.4136112100748494e-07",
      "-4.858646837558605e-06",
      "3.8864916804907e-06",
      "-3.269589486560283e-06",
      "-2.5415746114103606e-07",
      "1.3384686244118176e-06",
      "-4.333269034986995e-08",
      "2.2781797194594084e-07",
      "2.919015028513948e-06",
      "-4.154933478506167e-06",
      "8.550501743962324e-07",
      "-8.886901227477391e-07",
      "8.124462519804e-07",
      "1.628246267340996e-07"
    ],
    [
      "0.0008840704675171899",
      "0.0008863437148910418",
      "0.0009136833259209105",
      "0.001081129435663322",
      "0.0008855231915605697",
      "8.626297444652551e-08",
      "-1.5127953821461648e-07",
      "-2.970765545244721e-06",
      "9.691304806664364e-08",
      "-2.585822735729223e-06",
      "1.187678603478351e-05",
      "-3.528384622669134e-07",
      "-9.16790379263812e-06",
      "4.121293920138083e-06",
      "-3.684948397344958e-06",
      "-2.2246621389813866e-07",
      "1.4390088804507295e-06",
      "-1.773040752856987e-08",
      "2.265865094793325e-07",
      "3.2628486585984775e-06",
      "-4.962454906443917e-06",
      "8.094236929307785e-07",
      "4.533362461190754e-07",
      "9.35380518980589e-07",
      "-9.783077701086087e-07"
    ],
    [
      "0.0008840714867130086",
      "0.0008860573892494948",
      "0.0009087165179055844",
      "0.0010725147728050854",
      "0.0008853566640760806",
      "9.893854186409688e-08",
      "-2.8670727272371e-07",
      "-3.007588324614019e-06",
      "1.373496826325959e-07",
      "-2.612218315282951e-06",
      "1.045105850485741e-05",
      "-2.025441754884357e-07",
      "-1.8863280812121654e-06",
      "3.207576996745385e-06",
      "-2.9906938679613535e-06",
      "-1.8794307815480816e-07",
      "1.2473987775069984e-06",
      "5.615536850165496e-07",
      "1.861455274208362e-07",
      "2.142738686696434e-06",
      "-3.276404432679276e-06",
      "6.006484616833827e-07",
      "-4.699644446595893e-07",
      "3.4031641858329055e-07",
      "-2.19434573515567e-06"
    ],
    [
      "0.0008841919350716385",
      "0.0008879890160764721",
      "0.0009337759341463074",
      "0.0011587361634845079",
      "0.0008868740173882824",
      "1.517250445014452e-07",
      "-6.619661320586876e-08",
      "-4.338476295937979e-06",
      "1.8055911315361992e-07",
      "-3.677613437690438e-06",
      "1.6644150850423934e-05",
      "-6.801824672589172e-07",
      "-1.3957810583497004e-05",
      "7.285282749854923e-06",
      "-5.691595790757295e-06",
      "-4.2674331807619087e-07",
      "2.4696132329753273e-06",
      "-5.477372563201814e-07",
      "4.41696892399098e-07",
      "5.850218710368726e-06",
      "-7.645348985243656e-06",
      "1.6170531009410596e-06",
      "6.719316474636554e-06",
      "1.5429197751425551e-06",
      "-2.3986903962210228e-08"
    ],
    [
      "0.17052153377113657",
      "0.22586591948307277",
      "1.3349337734552835",
      "2.1281519367076105",
      "0.3329255015410414",
      "0.12553810537364118",
      "0.4347881438050774",
      "0.1683137348986366",
      "0.23118763864283456",
      "0.4918864938282875",
      "0.6331446566993898",
      "0.2183716468146179",
      "1.0869552730616363",
      "0.6535012573586859",
      "0.41134360319972546",
      "-0.14967273500464223",
      "-0.19281591964826705",
      "-0.576229483150685",
      "-0.053605634761854114",
      "0.2409696286381378",
      "-0.27792119741253646",
      "0.16431638416069055",
      "-1.2861950806570561",
      "0.1254294965119103",
      "0.7321831935537527"
    ],
    [
      "0.012105947382632406",
      "0.11520632560597435",
      "2.244928978260238",
      "1.6875191853694504",
      "0.029237686024092654",
      "0.03281553161204478",
      "-0.04995498804599276",
      "-0.0013650785442126366",
      "-0.00723007424135437",
      "-0.3019074403192103",
      "0.15002482896849317",
      "-0.039102632723233374",
      "-0.8138335474836061",
      "0.22137660689146196",
      "-0.10987809568096533",
      "-0.00944121146501174",
      "0.14408370342372978",
      "-0.029447748538226386",
      "0.01405058617363287",
      "0.4033956217353379",
      "-0.09235136980490224",
      "0.029955498183054576",
      "-0.1348373550311614",
      "0.06139279402102704",
      "-0.08638476164723642"
    ],
    [
      "0.0008841049061853332",
      "0.0008861777867716637",
      "0.0009084623415228057",
      "0.0011007583361482278",
      "0.0008854703917733209",
      "9.141410578526071e-08",
      "-3.3100411541129753e-07",
      "-3.7702286125233244e-06",
      "1.9847641525874327e-07",
      "-2.6336351745653187e-06",
      "1.14033666322315e-05",
      "-1.7022292436249992e-07",
      "-1.795032124712631e-09",
      "3.0286478020921374e-06",
      "-4.070607365257954e-06",
      "-2.165539800521181e-07",
      "1.3073582184429887e-06",
      "7.150610778829571e-07",
      "1.8082775809656263e-07",
      "2.0108302460203433e-06",
      "-3.836765936955844e-06",
      "6.641000822690407e-07",
      "3.545595549756398e-07",
      "9.721779093644484e-08",
      "-2.3145564613261947e-06"
    ],
    [
      "0.0008841176180676089",
      "0.0008864817803977142",
      "0.0009108339472675718",
      "0.0011465688760850371",
      "0.0008856435858963019",
      "1.3980123689539634e-07",
      "-4.716748275909929e-07",
      "-3.894634820201222e-06",
      "1.9964902903295738e-07",
      "-2.7894046424106937e-06",
      "1.379505457598336e-05",
      "-8.813096712280818e-08",
      "-5.239063282508669e-07",
      "3.0125190482932763e-06",
      "-3.6690602292008093e-06",
      "-1.1859544028131307e-07",
      "1.2068902575754271e-06",
      "1.5877846895540634e-06",
      "1.6614766830544077e-07",
      "2.2715936099163495e-06",
      "-2.293135800158743e-06",
      "3.755785449308145e-07",
      "-5.840093557200423e-06",
      "6.542574021396036e-07",
      "-5.059582546179375e-06"
    ],
    [
      "0.000884090481783359",
      "0.0008862166728652349",
      "0.0009096496434849323",
      "0.0011078378727898638",
      "0.0008853774138192381",
      "1.1903283239947318e-07",
      "-4.6183142363863005e-07",
      "-3.4478597247929847e-06",
      "1.503578184608023e-07",
      "-2.8261552148122408e-06",
      "1.1643473578160352e-05",
      "-1.159920662457369e-07",
      "1.1013314355847561e-06",
      "2.9009739944333617e-06",
      "-2.755885848564819e-06",
      "-1.4471079796710708e-07",
      "1.2367303615292455e-06",
      "1.2109501645720888e-06",
      "1.7118173907212023e-07",
      "1.9209715491640037e-06",
      "-2.444508991171988e-06",
      "4.149509722623561e-07",
      "-2.711567940047823e-06",
      "3.7949038063866096e-07",
      "-3.931816228833602e-06"
    ],
    [
      "0.0008842215223861569",
      "0.0008875869112549415",
      "0.000927436465928123",
      "0.0011872237460765155",
      "0.0008864436197140452",
      "2.769908851487066e-07",
      "-7.55946766675882e-07",
      "-4.7922514901834545e-06",
      "3.0609969368595245e-07",
      "-4.805933363997641e-06",
      "1.6121094612216926e-05",
      "-2.614610067306674e-07",
      "-1.4181336242110592e-06",
      "4.880921624582377e-06",
      "-6.974649527149169e-06",
      "-3.2874419846898245e-07",
      "2.080391863657072e-06",
      "1.3841789811077715e-06",
      "2.766723446569377e-07",
      "4.315021688442169e-06",
      "-3.5700510978491496e-06",
      "1.0779028168480794e-06",
      "-1.0464153085877184e-05",
      "8.9490767524033e-07",
      "-2.8804151977332175e-06"
    ],
    [
      "0.0008872539308381851",
      "0.0008993113546932874",
      "0.0010218359537172805",
      "0.0024569772589967606",
      "0.0008999721362077896",
      "2.7560217278156073e-06",
      "-3.910862497206205e-06",
      "-4.441070799122721e-05",
      "4.481839580700659e-06",
      "-1.386318929082672e-05",
      "3.891174483520272e-05",
      "4.582244969259165e-06",
      "9.167405549938868e-05",
      "9.740532660239626e-06",
      "-4.640250642954512e-05",
      "-6.954276667570053e-07",
      "1.106452047399456e-05",
      "2.1308377739932863e-05",
      "-3.0215727331619847e-07",
      "8.526136247392137e-06",
      "6.209655887974387e-06",
      "1.5211854748839432e-06",
      "5.9792373196008445e-05",
      "-7.460865370710123e-06",
      "-3.375973890507604e-05"
    ],
    [
      "0.02116429236770199",
      "3.403438811585774",
      "1.671480031950013",
      "3.487764914734935",
      "0.1709698620401393",
      "0.09786583816257192",
      "0.10332076250295551",
      "0.11209604847916153",
      "-0.05283257499857496",
      "-0.8393002827186251",
      "2.5686746293007214",
      "-0.08805656682373612",
      "0.3311042452168713",
      "-0.26499219047299144",
      "-0.15138335755284346",
      "0.23390360658090614",
      "-0.09136291122518998",
      "0.15602464065811392",
      "0.01915913894108697",
      "-1.930879132738764",
      "-1.1176335342777552",
      "0.6832621768153258",
      "2.295764752353185",
      "-0.18690849951250377",
      "0.3598704483156221"
    ],
    [
      "0.0008843949078859028",
      "0.0008927610585622779",
      "0.0010139813604135893",
      "0.0013169563286281312",
      "0.0008896994577321965",
      "6.462032979866189e-07",
      "-4.900449085993522e-07",
      "-6.152646828267518e-06",
      "-4.5965402512890583e-08",
      "-4.423276132570488e-06",
      "2.0564432097163075e-05",
      "-1.110396558558799e-06",
      "-4.2366230671803186e-05",
      "1.6610151433922644e-05",
      "-3.2119699176929013e-06",
      "-4.1256713075704206e-07",
      "5.430437282096418e-06",
      "2.523310006129074e-08",
      "8.791275958358085e-07",
      "1.8791459634984245e-05",
      "-1.3585158362466904e-05",
      "3.3506803807251283e-06",
      "1.9327579516671887e-05",
      "7.256629939201362e-06",
      "-5.574238040277265e-06"
    ],
    [
      "0.0008839825542109485",
      "0.0008849933141154485",
      "0.000896218491279808",
      "0.0009881663505208601",
      "0.0008846226840119878",
      "3.315874959800509e-08",
      "-1.0525070946506575e-07",
      "-1.6620102926232447e-06",
      "5.353329792795768e-08",
      "-1.1389808745945717e-06",
      "5.749332786128816e-06",
      "-9.540523259689637e-08",
      "-1.4191421036842724e-06",
      "1.6691586485867035e-06",
      "-1.1452776293480811e-06",
      "-8.088391596613017e-08",
      "6.333685096942651e-07",
      "2.4693558595256985e-07",
      "9.60626716411672e-08",
      "9.974342713199867e-07",
      "-2.0883789817024356e-06",
      "2.7272292078869024e-07",
      "1.173500813013917e-06",
      "1.9379479059870901e-07",
      "-1.4386136072323219e-06"
    ],
    [
      "0.0008839628631932887",
      "0.0008847529193071937",
      "0.0008935294692806604",
      "0.000965478520502866",
      "0.0008844659518613519",
      "2.212406844067072e-08",
      "-6.44705792584551e-08",
      "-1.324447601506334e-06",
      "4.10950653831165e-08",
      "-8.830239534781219e-07",
      "4.545183196939899e-06",
      "-8.542749465836732e-08",
      "-1.5068951773979275e-06",
      "1.3565080605478241e-06",
      "-9.495135288536295e-07",
      "-6.786130601247882e-08",
      "5.027118836707761e-07",
      "1.4243205311865584e-07",
      "7.884090236302289e-08",
      "7.838250569361212e-07",
      "-1.79368385300591e-06",
      "2.2122131394105944e-07",
      "1.540303324845459e-06",
      "1.6330839806502165e-07",
      "-1.1060594173753507e-06"
    ],
    [
      "0.0008840208274315789",
      "0.0008854136344568744",
      "0.000900656166836669",
      "0.0010260344429301974",
      "0.0008849117784010465",
      "5.7024338492182546e-08",
      "-1.715675770480219e-07",
      "-2.3371393122998072e-06",
      "9.254225428058231e-08",
      "-1.6596450034594339e-06",
      "7.742689674016327e-06",
      "-1.2054950704888231e-07",
      "-1.260813686489504e-06",
      "2.2417686699288737e-06",
      "-1.8514972718227908e-06",
      "-1.2057890420367466e-07",
      "8.680467447371732e-07",
      "4.152679773660683e-07",
      "1.3324091090722074e-07",
      "1.3394081381990946e-06",
      "-2.5445885729261698e-06",
      "3.8193710039266235e-07",
      "1.6248221261339363e-06",
      "2.430456249215768e-07",
      "-1.996705033269436e-06"
    ],
    [
      "0.0009136408731275516",
      "0.0012002353742402217",
      "0.0012208565358601824",
      "0.01103933107102364",
      "0.000988672043614567",
      "5.942683082294679e-05",
      "1.1966200278600702e-05",
      "-0.00038099762412324885",
      "-2.7334320553185398e-05",
      "0.00011642520064704162",
      "0.0001719674188806553",
      "3.3605114695006796e-05",
      "0.00043928325816316435",
      "9.447768758191904e-05",
      "0.0008668743796195054",
      "6.988908154037994e-05",
      "5.213435446587069e-05",
      "0.000344838463491133",
      "3.687056888166106e-05",
      "6.91206116288126e-05",
      "0.0016194737725989004",
      "0.00015111201171877305",
      "0.0007581044435438399",
      "6.390962177860926e-05",
      "-0.00015432649190717974"
    ],
    [
      "0.14826896696762706",
      "0.7248597410915254",
      "1.886664664404007",
      "3.4491671570757894",
      "0.23377147500747494",
      "-0.20642401820251402",
      "-0.40302996098406035",
      "0.6655933528624065",
      "-0.04566825781136081",
      "0.7591080494641332",
      "-1.295409709976351",
      "0.3420721255626786",
      "-2.2638479611522295",
      "0.4160538183089726",
      "-0.5104476667421263",
      "0.221303070999092",
      "0.20415574278545962",
      "-0.24599450954772523",
      "0.1707653447140447",
      "0.5161526636792942",
      "-0.7058339650038172",
      "-0.12979238932702672",
      "-0.20541089646393718",
      "-0.48998381195440743",
      "0.7078339063227044"
    ],
    [
      "0.0008844166115422858",
      "0.0008913189319704773",
      "0.0009800129248735232",
      "0.0012627124365561617",
      "0.0008897949434461682",
      "5.769463011445123e-07",
      "4.716170604577978e-07",
      "-5.8981212299214145e-06",
      "4.2510733441377114e-07",
      "-7.967635182536343e-06",
      "2.5212707721684068e-05",
      "-1.361433953566324e-06",
      "-3.4875835784324596e-05",
      "1.6742738802588853e-05",
      "-1.1046999310705861e-05",
      "-8.601816481797918e-07",
      "5.082208383559671e-06",
      "-1.996210802673591e-06",
      "9.679414511982493e-07",
      "1.3083110744974045e-05",
      "-1.451392516260018e-05",
      "3.721635229589741e-06",
      "4.747555688085992e-06",
      "1.6156368553644137e-06",
      "4.2683180403027216e-07"
    ],
    [
      "0.0008839824897341863",
      "0.000885026545134387",
      "0.0008966994828365987",
      "0.000991257474692785",
      "0.0008846390921149152",
      "2.3436083243488384e-08",
      "-6.876053309643529e-08",
      "-1.7280561050539322e-06",
      "4.351080376358675e-08",
      "-1.118034312726559e-06",
      "6.091896532303091e-06",
      "-1.0749826821868932e-07",
      "-2.962416141160039e-06",
      "1.8083019166048479e-06",
      "-1.1418941616323608e-06",
      "-8.708829637731382e-08",
      "6.687435461859674e-07",
      "1.2745879381385485e-07",
      "1.0453923941500472e-07",
      "1.1113334037029156e-06",
      "-2.4562503745250993e-06",
      "3.054330845747439e-07",
      "2.368802899478899e-06",
      "2.872468417155859e-07",
      "-1.2941266476101198e-06"
    ],
    [
      "0.0008839632500389792",
      "0.0008847627039377028",
      "0.000893782711867154",
      "0.000968332524669754",
      "0.0008844550338683241",
      "2.106459538700652e-08",
      "-7.744361925929262e-08",
      "-1.3390142667410832e-06",
      "3.682594448317927e-08",
      "-9.026924390387545e-07",
      "4.737610031239302e-06",
      "-8.022920321440743e-08",
      "-1.8469138625039356e-06",
      "1.3358866397214263e-06",
      "-9.561468707409156e-07",
      "-6.471605599242426e-08",
      "5.081410839959965e-07",
      "1.7102081547746617e-07",
      "7.801468929225397e-08",
      "8.78310876023368e-07",
      "-1.6786120242530182e-06",
      "2.272420145162728e-07",
      "9.642412758051397e-07",
      "2.10424400619836e-07",
      "-1.0137986135684024e-06"
    ],
    [
      "0.000884021432677816",
      "0.0008854901504705166",
      "0.0009020400271903326",
      "0.0010325831267254727",
      "0.0008849480136745063",
      "7.139138369951228e-08",
      "-1.9586687124618406e-07",
      "-2.246603453438616e-06",
      "8.249831516662274e-08",
      "-1.7283722040089853e-06",
      "8.140321755439239e-06",
      "-1.1747582273074443e-07",
      "-1.964843239785551e-06",
      "2.3338605729758903e-06",
      "-1.6688228350731442e-06",
      "-1.0370384026788211e-07",
      "8.936319115673933e-07",
      "5.073429318590917e-07",
      "1.344432111371419e-07",
      "1.6250753782799109e-06",
      "-2.366898001872491e-06",
      "3.7813888834825104e-07",
      "-7.011771985913484e-07",
      "3.287529404008185e-07",
      "-2.220399932386703e-06"
    ],
    [
      "0.0008840213426508144",
      "0.0008854891630470176",
      "0.000903620600022297",
      "0.001023872967292248",
      "0.0008850215402715211",
      "5.177843305643616e-08",
      "-7.951426453402558e-08",
      "-2.297935298693403e-06",
      "6.038419559809257e-08",
      "-1.6213584601995732e-06",
      "7.709682373817206e-06",
      "-1.720065737089463e-07",
      "-4.260954366768738e-06",
      "2.862088585376419e-06",
      "-1.6319408683262907e-06",
      "-1.3188162012860675e-07",
      "1.0387560660655735e-06",
      "6.651065538205878e-08",
      "1.5966885422395914e-07",
      "1.6588988222011045e-06",
      "-3.794491223535473e-06",
      "4.6525197447991084e-07",
      "4.056306417149749e-06",
      "3.9510561229161816e-07",
      "-1.8857941586507009e-06"
    ],
    [
      "0.7222811407170273",
      "3.467122700845629",
      "1.267646697148236",
      "2.5347845562695164",
      "0.24848009657312692",
      "-1.405642233320966",
      "-0.1105069470697914",
      "0.6147797309378367",
      "-0.30105268070571556",
      "0.42386688585519294",
      "-2.337139057156547",
      "0.7480253009319123",
      "-0.7480796742601683",
      "-0.21653102374961236",
      "-0.44979137762316795",
      "-0.5833387368528816",
      "-0.5913790441074714",
      "0.9164228553285428",
      "0.0038808841083760115",
      "1.41232710577577",
      "-1.5240913862216492",
      "-0.3142955443759478",
      "1.1579096088563299",
      "-0.4049139027897067",
      "0.6351057089432438"
    ],
    [
      "0.0008849220144695219",
      "0.0008918039089047033",
      "0.0010146768109146268",
      "0.0016128548682457814",
      "0.0008883508465860574",
      "1.5158470673184074e-06",
      "-6.1094684876766695e-06",
      "-1.0789645125877135e-05",
      "8.56336793695365e-07",
      "-1.817917247550486e-05",
      "1.9474312804454614e-05",
      "6.646244825470952e-07",
      "6.978774455487934e-05",
      "3.058417689195784e-06",
      "-1.6195680790798867e-05",
      "-4.1158021992178613e-07",
      "5.846504418119265e-06",
      "1.3091897801035634e-05",
      "2.482422570790233e-07",
      "1.1794840480082254e-05",
      "1.8007581113317187e-05",
      "9.429818842303245e-07",
      "-9.997298577413833e-05",
      "1.7457234506110689e-06",
      "-1.5061731861455631e-05"
    ],
    [
      "0.0008839802873431036",
      "0.000884983465797347",
      "0.0008970679596516594",
      "0.0009778110292153006",
      "0.0008846412063469476",
      "3.471885437288277e-08",
      "-7.961087978914482e-08",
      "-1.5126989413999984e-06",
      "4.6831672205963393e-08",
      "-1.1455082176170901e-06",
      "5.354690430762243e-06",
      "-1.1662650748473114e-07",
      "-2.6887318348346305e-06",
      "1.8350716487539945e-06",
      "-1.3407509702997852e-06",
      "-9.515595526646573e-08",
      "6.797373463358082e-07",
      "7.880566197780344e-08",
      "1.0318351402997886e-07",
      "1.229537723137835e-06",
      "-2.2616940908422754e-06",
      "3.4460273727207167e-07",
      "1.3861111332951186e-06",
      "2.777643680385948e-07",
      "-8.044876122113454e-07"
    ],
    [
      "0.0008839609096271327",
      "0.0008847602371501576",
      "0.0008941921513027432",
      "0.0009575170158431667",
      "0.0008844832905840688",
      "2.874668943451952e-08",
      "-6.331688993480159e-08",
      "-1.1691666732280339e-06",
      "3.769902790526306e-08",
      "-9.31710150476978e-07",
      "4.224491285718986e-06",
      "-9.653583432622037e-08",
      "-2.170676769430045e-06",
      "1.4398679157140894e-06",
      "-1.0587900402457279e-06",
      "-7.552817583396433e-08",
      "5.242275027039882e-07",
      "6.169810422576636e-08",
      "8.035898977320101e-08",
      "9.272634983686341e-07",
      "-1.8267340898950236e-06",
      "2.585646504602364e-07",
      "1.0500998337009516e-06",
      "2.177428141144476e-07",
      "-7.40515751907702e-07"
    ],
    [
      "0.0008839626281590656",
      "0.0008847280269590727",
      "0.0008934944760325083",
      "0.000961692893169718",
      "0.0008844444191524778",
      "2.3540667647679728e-08",
      "-9.051639260374949e-08",
      "-1.2737062209649786e-06",
      "4.234612556434136e-08",
      "-9.066880502803066e-07",
      "4.348984301013774e-06",
      "-8.290501672541726e-08",
      "-1.1735617274766981e-06",
      "1.2740205432516743e-06",
      "-1.0780383837283692e-06",
      "-7.044355597770363e-08",
      "4.97876262066194e-07",
      "1.6032028702807827e-07",
      "7.362371264993891e-08",
      "8.056631228250324e-07",
      "-1.6050424195939434e-06",
      "2.2916327749896056e-07",
      "9.577862583497338e-07",
      "1.774610018378704e-07",
      "-8.476511788279616e-07"
    ],
    [
      "0.000884013301182967",
      "0.000885359997813325",
      "0.0009020429018592771",
      "0.0010108954931717924",
      "0.0008848951340188739",
      "4.526038101555257e-08",
      "-1.6599064962844026e-07",
      "-2.074601421490391e-06",
      "5.169383282530441e-08",
      "-1.502721973732679e-06",
      "7.175583685958707e-06",
      "-1.2732243561882083e-07",
      "-1.8907657952085176e-06",
      "2.4174007446755093e-06",
      "-1.3921549792165686e-06",
      "-1.1623356020966351e-07",
      "9.431432974879876e-07",
      "2.3740896886912224e-07",
      "1.3635576711718786e-07",
      "1.5712892807493001e-06",
      "-2.658500264426128e-06",
      "4.448862653873781e-07",
      "2.2287102510653447e-06",
      "4.2033746188777276e-07",
      "-1.1234750801147452e-06"
    ],
    [
      "1.2008261258254422",
      "2.217054767781921",
      "1.1412865932181206",
      "0.7258575079701831",
      "0.26496977326343846",
      "-0.5675204207707943",
      "-0.2929812252255104",
      "0.37158994512466453",
      "-0.29732816472322887",
      "-0.6306346777275391",
      "0.29373610091526053",
      "-0.31814772494594223",
      "0.3360383297624449",
      "0.01099514502681511",
      "-0.39165572202100496",
      "-1.5277318503827921",
      "0.5849705471526926",
      "-0.38034078440475894",
      "0.3681510190923455",
      "-0.6111435073623454",
      "0.6857775551447018",
      "-0.5629490049668167",
      "-0.17347247451146294",
      "0.005469219663665559",
      "-0.045212728478665795"
    ],
    [
      "0.0008844059253295084",
      "0.0008925003012907463",
      "0.000989499531863199",
      "0.001266743496501534",
      "0.0008903954679914715",
      "7.095156920946628e-07",
      "-1.6960173575941268e-06",
      "-4.827723372909402e-06",
      "3.23363478173396e-07",
      "-1.2651024649277041e-05",
      "2.1188223507062163e-05",
      "-1.4364427611271334e-06",
      "1.9157454198878178e-05",
      "1.4598127656905481e-05",
      "-1.8431217150329533e-06",
      "-5.835921697857771e-07",
      "3.852881621788187e-06",
      "1.5567953585329622e-06",
      "4.076065246141214e-07",
      "7.479093109738654e-07",
      "-1.4071056460751648e-05",
      "4.351574045112112e-07",
      "1.0352246375642698e-05",
      "1.2343095402243564e-06",
      "-1.2881368507115592e-05"
    ],
    [
      "0.000883980409293428",
      "0.00088496541902903",
      "0.0008964302194430912",
      "0.0009766099827975161",
      "0.0008846137073456052",
      "4.044158558075062e-08",
      "-1.2434042613886766e-07",
      "-1.4813614468843905e-06",
      "5.7615462162667945e-08",
      "-1.2027869628230404e-06",
      "5.276931977177208e-06",
      "-1.1313169410762385e-07",
      "-1.7777858022934026e-06",
      "1.6367041236749266e-06",
      "-1.5482775478705276e-06",
      "-9.503916410364846e-08",
      "6.313120161043705e-07",
      "1.6880067646159152e-07",
      "9.138980232007257e-08",
      "1.1278641720620027e-06",
      "-1.9783970387079692e-06",
      "3.1386457403580255e-07",
      "2.1625350055212107e-07",
      "2.5666618166586795e-07",
      "-8.299134690992496e-07"
    ],
    [
      "0.0008839824154308176",
      "0.0008849712301127867",
      "0.0008957455939520161",
      "0.0009872257368570073",
      "0.0008846177510025853",
      "3.6125264918493285e-08",
      "-1.3677334666758024e-07",
      "-1.6333986766021224e-06",
      "6.119836867351047e-08",
      "-1.1360357828743299e-06",
      "5.67168366818682e-06",
      "-7.78082085950602e-08",
      "-3.316981277838189e-07",
      "1.5556737259698013e-06",
      "-1.1576862686789415e-06",
      "-7.500082900351662e-08",
      "5.89755150086804e-07",
      "3.757958365351405e-07",
      "9.06947408144515e-08",
      "9.3624992664735e-07",
      "-1.6146401935916438e-06",
      "2.4915518786651666e-07",
      "4.1016209301735405e-07",
      "2.012805182130082e-07",
      "-1.4853659533581186e-06"
    ],
    [
      "0.0008839621967164223",
      "0.0008847522622418312",
      "0.0008935898671680718",
      "0.0009627165717164417",
      "0.0008844650995593296",
      "3.0162876987732786e-08",
      "-9.887101020850139e-08",
      "-1.2314564972792403e-06",
      "4.3544957653738705e-08",
      "-9.2092230917174e-07",
      "4.4065380363680794e-06",
      "-7.549021592773665e-08",
      "-1.0518113667788152e-06",
      "1.281362810818912e-06",
      "-9.909787358295266e-07",
      "-6.398401150975934e-08",
      "4.806071661774915e-07",
      "2.2307969798444596e-07",
      "7.369174316040021e-08",
      "8.226301206122436e-07",
      "-1.423523395947539e-06",
      "2.1503945383952456e-07",
      "3.080695706584771e-07",
      "2.036126882746887e-07",
      "-1.0312139282756706e-06"
    ],
    [
      "0.0008840112620594428",
      "0.0008854258037411478",
      "0.0009019633254493484",
      "0.0010006120024503655",
      "0.0008849619182027946",
      "7.01402743248066e-08",
      "-1.6626408292640858e-07",
      "-1.8142715792648342e-06",
      "7.423288306411751e-08",
      "-1.6718957666647575e-06",
      "6.842665720331132e-06",
      "-1.5047786945058575e-07",
      "-2.0827750711064586e-06",
      "2.4492521980611905e-06",
      "-1.7508938274869575e-06",
      "-1.3396260141008674e-07",
      "8.953257674199306e-07",
      "1.9830343717742995e-07",
      "1.3782138731811712e-07",
      "1.6406061781400293e-06",
      "-2.400564615372488e-06",
      "4.762805989546394e-07",
      "3.646805973849424e-07",
      "4.011358297947646e-07",
      "-9.31917547553541e-07"
    ],
    [
      "0.7358943345388718",
      "1.439370161085355",
      "2.1675897144147642",
      "1.2228160280232832",
      "0.006361954704757819",
      "0.8065006047809248",
      "-1.1394995864120847",
      "-0.8476203372679728",
      "0.06020741007846556",
      "-0.780205186209805",
      "-0.5632150952272001",
      "0.04973119458766459",
      "1.6258779359952018",
      "-0.10713041864331664",
      "-0.08032681375081892",
      "-0.6378322819646326",
      "-0.5417791693339361",
      "-0.42260258310271753",
      "0.01881908268078833",
      "-1.5832573505635787",
      "-1.199164441832438",
      "0.07289022367408544",
      "0.03006681849692129",
      "0.01528834373915629",
      "0.012916671223486857"
    ],
    [
      "0.0008845666161464317",
      "0.0008900527961951344",
      "0.0009600103410222048",
      "0.0016513196020446952",
      "0.0008885806694311972",
      "-1.192604139998443e-07",
      "-5.946194548580093e-07",
      "-1.5738115772774723e-05",
      "5.71972458384251e-08",
      "-3.2842010980880374e-06",
      "3.7199659955056275e-05",
      "1.3671344674973013e-07",
      "2.869404884138071e-05",
      "1.1909824087926517e-05",
      "7.629335710418963e-06",
      "-1.5173854188538767e-07",
      "5.0414533186323594e-06",
      "3.612392940096825e-06",
      "8.510691878546985e-07",
      "1.2605898616935743e-06",
      "-7.50686918145007e-06",
      "1.09398465533913e-06",
      "7.134013736980945e-05",
      "1.0333258649854673e-06",
      "-1.8300635021605057e-05"
    ],
    [
      "0.0008842906462666427",
      "0.0008894764582327328",
      "0.0009519529544596691",
      "0.001289769787987161",
      "0.0008877853407007458",
      "4.247483387074445e-08",
      "-4.7146719563077693e-07",
      "-6.770558567091361e-06",
      "-3.8962758820027074e-08",
      "-2.218927450326938e-06",
      "2.312548070513828e-05",
      "6.147436614912044e-08",
      "-7.532288164988555e-06",
      "1.0592266041713742e-05",
      "-6.253622949308034e-07",
      "-2.563589124304682e-07",
      "3.5231080489443928e-06",
      "6.462651728554548e-07",
      "6.260768922497492e-07",
      "6.5755776414884135e-06",
      "-8.49531160429432e-06",
      "1.7854137965702674e-06",
      "2.1308198692092154e-05",
      "2.403775087233643e-06",
      "-2.141191582545865e-06"
    ],
    [
      "0.000884061083868466",
      "0.0008863421181848971",
      "0.0009102879471960146",
      "0.0010855644910601754",
      "0.000885488540985165",
      "4.257420778566934e-08",
      "6.034731632133196e-09",
      "-3.1188577782220203e-06",
      "5.453870583820781e-08",
      "-1.808921793428005e-06",
      "1.244044132368136e-05",
      "-2.0776203218633458e-07",
      "-9.844003581630683e-06",
      "4.143720612849384e-06",
      "-1.9209870015563847e-06",
      "-1.7172385104270309e-07",
      "1.3807434704421405e-06",
      "-1.220729487096937e-07",
      "2.425393192630028e-07",
      "3.0667885495189744e-06",
      "-4.8371046745060645e-06",
      "9.009194289934895e-07",
      "4.637260768347155e-06",
      "7.055810033067248e-07",
      "-6.12607881658297e-07"
    ],
    [
      "0.0008840259864868837",
      "0.0008857056768206345",
      "0.0009039572932481288",
      "0.001047542129834912",
      "0.0008850649379542064",
      "3.270099307760213e-08",
      "-4.186340068439793e-08",
      "-2.5967089783597813e-06",
      "5.62707584532116e-08",
      "-1.6587858717436733e-06",
      "9.723611132708284e-06",
      "-1.7583005209123298e-07",
      "-6.406371233802148e-06",
      "3.0265712915153388e-06",
      "-1.723515308289639e-06",
      "-1.3966502897213653e-07",
      "1.0555943799137139e-06",
      "2.1756499085112527e-08",
      "1.7578889101314949e-07",
      "1.9662247075827547e-06",
      "-3.858179448175209e-06",
      "5.66067443339106e-07",
      "3.572138984625843e-06",
      "4.849630520170752e-07",
      "-1.3506457503563129e-06"
    ],
    [
      "0.0008840088024343871",
      "0.0008855359080206823",
      "0.0009016952749026689",
      "0.0010247815979216302",
      "0.0008849452614248628",
      "4.581421378746504e-08",
      "1.1738312312719344e-08",
      "-2.164563532979449e-06",
      "6.889648487241456e-08",
      "-1.6440968899534043e-06",
      "8.6049113403285e-06",
      "-1.9585386282059202e-07",
      "-8.311387804748713e-06",
      "2.7518653618392325e-06",
      "-2.223076595378542e-06",
      "-1.4413904737805328e-07",
      "9.205335154953795e-07",
      "-1.4137844756256314e-07",
      "1.5965483585790898e-07",
      "2.0000479020614745e-06",
      "-3.6843135740066724e-06",
      "5.504122130632212e-07",
      "1.694181135665156e-06",
      "3.895204443170644e-07",
      "-9.8385118872473e-07"
    ],
    [
      "0.0008840229260148367",
      "0.0008856169233372567",
      "0.0009032317856368276",
      "0.001037957375725592",
      "0.0008850347322869712",
      "5.028230261393139e-08",
      "6.1919018716702645e-09",
      "-2.4704097148691612e-06",
      "8.016972715232273e-08",
      "-1.8014303610764953e-06",
      "8.964772390471034e-06",
      "-2.0792118270033764e-07",
      "-8.145285313120913e-06",
      "2.969447133133286e-06",
      "-2.356142952549517e-06",
      "-1.5649424645804738e-07",
      "1.025547123927739e-06",
      "-1.0925663578922018e-07",
      "1.7384779627178093e-07",
      "1.9982397361884207e-06",
      "-4.15823038294017e-06",
      "5.543817776183025e-07",
      "3.163559822079888e-06",
      "3.481996312963538e-07",
      "-1.5774093589659689e-06"
    ],
    [
      "0.0008840557238803458",
      "0.0008860917851026846",
      "0.0009076370560197173",
      "0.0010788747690572286",
      "0.0008853183117044612",
      "8.048366140348884e-08",
      "2.6544552165541836e-08",
      "-3.0190449217576045e-06",
      "1.2441134605884153e-07",
      "-2.4470689037204886e-06",
      "1.151946821391595e-05",
      "-2.8203930176703175e-07",
      "-1.1668504043765523e-05",
      "3.6151548651935722e-06",
      "-3.4689126983384537e-06",
      "-2.072592270524418e-07",
      "1.2365522258909552e-06",
      "-1.8141591767213145e-07",
      "2.0975321924963312e-07",
      "2.6480399815397713e-06",
      "-5.190131040575444e-06",
      "7.056965903087313e-07",
      "1.2535015749250815e-06",
      "3.3813709013419544e-07",
      "-1.8933119167931332e-06"
    ],
    [
      "0.0008842716670787369",
      "0.0008883798638303835",
      "0.0009372472527918077",
      "0.0012741285186623362",
      "0.0008869817975558717",
      "3.146839920545928e-07",
      "-4.3270250144901727e-07",
      "-6.3593802257543525e-06",
      "3.529255907530984e-07",
      "-6.4171369060682156e-06",
      "1.994493012751616e-05",
      "-3.879262319678052e-07",
      "-1.651798983238399e-05",
      "7.076067729915193e-06",
      "-8.319641351311304e-06",
      "-4.2908603425203926e-07",
      "2.6221702798837983e-06",
      "8.004216253088469e-07",
      "3.9958627816925983e-07",
      "4.517820909947796e-06",
      "-8.210286095670835e-06",
      "9.83808238196866e-07",
      "9.76343508267852e-07",
      "9.911081233407112e-07",
      "-7.481914054679302e-06"
    ],
    [
      "0.0008847702898537886",
      "0.0008947205373066727",
      "0.0010115182959568652",
      "0.0015525872272962283",
      "0.0008920456704435193",
      "1.1175697683512795e-06",
      "8.009887668947504e-07",
      "-1.1508426928441849e-05",
      "1.0636902053361925e-06",
      "-1.4125613650242141e-05",
      "3.74736085774418e-05",
      "-1.1923330485279768e-06",
      "-7.902758969699328e-05",
      "2.152525548381798e-05",
      "-2.4463947598359304e-05",
      "-1.3952954578588505e-06",
      "7.173797170165026e-06",
      "-2.7293409875528203e-06",
      "1.3431153755994296e-06",
      "1.8409444994520137e-05",
      "-2.470894113926342e-05",
      "5.029206106616188e-06",
      "3.3418037737031796e-06",
      "1.8279047965454572e-07",
      "-7.185739059415082e-06"
    ],
    [
      "0.10870198370561712",
      "0.6244325929218774",
      "3.5283124657342695",
      "0.14695753665327682",
      "0.7212130826177013",
      "0.13412189727212853",
      "0.6048686759546432",
      "0.11944737966511583",
      "0.1666611350244253",
      "0.9949969418243985",
      "0.08867520103305303",
      "-0.2522269419810857",
      "0.6408734066109649",
      "0.691179468994797",
      "0.24487770606397377",
      "0.2218600311630371",
      "0.11797511352005456",
      "-0.028907063713848713",
      "-0.22331202027024225",
      "-1.0986949778200443",
      "-0.2822179452539097",
      "-0.6207928042287828",
      "-0.29467237911902683",
      "-1.4350558966617455",
      "-0.2030529503511031"
    ],
    [
      "0.0008848054077629549",
      "0.0008989156776280446",
      "0.0010506193410104944",
      "0.0017573229290755513",
      "0.0008939326001104629",
      "6.559018773813528e-07",
      "-9.849862882216244e-07",
      "-1.1309208586068092e-05",
      "7.511749175046903e-08",
      "-7.389942089052804e-06",
      "5.4698031677795e-05",
      "-1.0238213281936338e-06",
      "-9.786285187378235e-06",
      "2.4854839751694423e-05",
      "1.0935134620299483e-07",
      "-8.141069391330409e-07",
      "7.959907739112622e-06",
      "2.1125054392728526e-06",
      "1.5546408623821727e-06",
      "2.1355305547686217e-05",
      "-3.9192768012108925e-06",
      "5.574288882279917e-06",
      "3.854785968170711e-06",
      "7.93672558075644e-06",
      "4.611069862189446e-06"
    ],
    [
      "0.0008854393180423694",
      "0.0009035038777925064",
      "0.0011980247004052783",
      "0.0017860465756279567",
      "0.0008986127476259064",
      "2.114156807375285e-06",
      "-7.254019359390272e-06",
      "-9.339470001910477e-06",
      "-2.111142370200442e-07",
      "-2.5530912238498995e-05",
      "3.8536108101156456e-05",
      "-4.874929556362775e-06",
      "7.762758427474218e-05",
      "2.6956353052341872e-05",
      "3.1359317490210625e-07",
      "-6.810438380701317e-07",
      "1.42418576242361e-05",
      "5.009325156819592e-06",
      "2.7966807762717673e-07",
      "8.233027976526456e-06",
      "-4.47663686013333e-05",
      "-3.5132715374949023e-07",
      "1.2376326051115919e-05",
      "1.1242181162966678e-05",
      "-4.1784440067080566e-05"
    ],
    [
      "0.0008845292104077578",
      "0.0008914872431093732",
      "0.0009873320063060968",
      "0.0014134714663004014",
      "0.0008888269284950196",
      "8.737203552289832e-07",
      "-3.2879475345349104e-06",
      "-7.454230857110245e-06",
      "3.454595781184897e-07",
      "-1.4436539192391613e-05",
      "2.29952138620986e-05",
      "-4.1914300061206665e-07",
      "2.4105523272861463e-05",
      "8.710179048315626e-06",
      "-5.7832305802208235e-06",
      "-4.911280243190156e-07",
      "3.922641985855515e-06",
      "4.6081524900569575e-06",
      "1.397958719005556e-07",
      "1.5861150173570158e-06",
      "-7.4603215820026835e-06",
      "-9.321108400622767e-07",
      "-7.506301847776013e-06",
      "4.416574387147609e-06",
      "-1.761990601831008e-05"
    ],
    [
      "0.0008841071254618494",
      "0.000886055368369425",
      "0.0009106931281377796",
      "0.00110039579777109",
      "0.0008854763551366232",
      "1.1198900753469624e-07",
      "-5.65172453423799e-07",
      "-3.6676535045039253e-06",
      "1.6124728764924217e-07",
      "-2.545594678989611e-06",
      "9.756855390246078e-06",
      "-1.101818451057077e-07",
      "9.63757090685066e-06",
      "2.9332031013164497e-06",
      "-2.1373520563126384e-06",
      "-1.4027860136643015e-07",
      "1.3521869518836776e-06",
      "1.4786991695240273e-06",
      "1.545709143524491e-07",
      "1.073713076961958e-06",
      "-3.427300093061539e-06",
      "2.633564403143699e-07",
      "2.695647388357151e-06",
      "1.0036952518896423e-07",
      "-5.120297751441204e-06"
    ],
    [
      "0.0008840474013097568",
      "0.0008855671515747052",
      "0.0009042827776158495",
      "0.0010523813091501443",
      "0.0008850302511666163",
      "5.7825002975843534e-08",
      "-3.4976154001920986e-07",
      "-2.8640587684008983e-06",
      "9.632214467669862e-08",
      "-1.934395600904946e-06",
      "8.374484444577347e-06",
      "-1.4663544420877378e-07",
      "3.3175090370916524e-06",
      "2.3868939281584735e-06",
      "-1.930891105381252e-06",
      "-1.2888471889787066e-07",
      "1.0513928160466205e-06",
      "7.814779759823767e-07",
      "1.3591179692241722e-07",
      "1.1617406379862868e-06",
      "-3.1211128766806915e-06",
      "3.1655649356152335e-07",
      "2.678477159785478e-06",
      "2.9112492577736364e-07",
      "-2.986824825600589e-06"
    ],
    [
      "0.0008840186035259423",
      "0.000885304059275688",
      "0.0009007958818184172",
      "0.0010250076001040724",
      "0.0008848646560149378",
      "2.7993881835138574e-08",
      "-2.4891751830508076e-07",
      "-2.4180147128143116e-06",
      "6.16429511341797e-08",
      "-1.4048765360381183e-06",
      "7.309829916771395e-06",
      "-1.0542554235735803e-07",
      "3.240429442099276e-06",
      "2.1681343790796896e-06",
      "-1.0134067744332653e-06",
      "-9.77645126558761e-08",
      "8.854933771569835e-07",
      "5.946389727996123e-07",
      "1.2307774824513139e-07",
      "8.385904527258396e-07",
      "-2.7083747491469047e-06",
      "2.7020681058263305e-07",
      "4.00013689392148e-06",
      "2.6115902720506367e-07",
      "-2.422100706630514e-06"
    ],
    [
      "0.0008840249768457178",
      "0.000885379644759006",
      "0.000901066930979094",
      "0.0010334905472624502",
      "0.000884896152224774",
      "2.808649194619582e-08",
      "-2.413261652764297e-07",
      "-2.574852136744286e-06",
      "7.166405725564711e-08",
      "-1.4895263730825115e-06",
      "7.892184398798824e-06",
      "-1.0308349341449045e-07",
      "2.526506532440249e-06",
      "2.222201555296615e-06",
      "-1.2410481198668057e-06",
      "-1.0728550764542735e-07",
      "9.110706541032089e-07",
      "5.911515949317127e-07",
      "1.3057739607296622e-07",
      "9.70532982151951e-07",
      "-2.6634803574513815e-06",
      "3.1788884588817714e-07",
      "3.7881660307688758e-06",
      "2.480840145893162e-07",
      "-2.2774371302682644e-06"
    ],
    [
      "0.0008840460751409259",
      "0.0008856622171604579",
      "0.0009039211286568458",
      "0.0010535221531265625",
      "0.0008850985429877949",
      "2.0091628312944908e-08",
      "-2.4862817844964514e-07",
      "-2.9597493185550634e-06",
      "6.845064800044035e-08",
      "-1.5125459715247906e-06",
      "9.386925991278425e-06",
      "-1.0729709205301573e-07",
      "2.9529690404340204e-06",
      "2.7094726505191035e-06",
      "-1.0872076945011264e-06",
      "-1.2204373905106363e-07",
      "1.092812223967369e-06",
      "5.832373261207693e-07",
      "1.615178268290806e-07",
      "1.2267144685812471e-06",
      "-3.0181178030335068e-06",
      "4.590936058231382e-07",
      "5.3779100368079155e-06",
      "3.146575006569785e-07",
      "-2.0289507245990246e-06"
    ],
    [
      "0.0008841784428295929",
      "0.0008876156163697124",
      "0.0009285977130960755",
      "0.0011983413784131798",
      "0.0008864411846209314",
      "5.325575208892118e-08",
      "-3.718907487034298e-07",
      "-5.332313310229155e-06",
      "5.0565477182311957e-08",
      "-2.836948963253488e-06",
      "1.8576617126643146e-05",
      "-3.1237540366497856e-07",
      "7.412606167117502e-07",
      "6.412903041343855e-06",
      "-1.0245833453252553e-06",
      "-2.6104804527931925e-07",
      "2.3723160525511333e-06",
      "6.115021788232089e-07",
      "3.7618658929054236e-07",
      "3.397050883191235e-06",
      "-5.828169108483002e-06",
      "1.1205946604909488e-06",
      "1.4292587037051771e-05",
      "1.6344761070427695e-06",
      "-2.4624232831551995e-06"
    ],
    [
      "0.0008844714782365341",
      "0.0008909438622915892",
      "0.0009688081134832832",
      "0.0013976272751154342",
      "0.0008895354939179507",
      "2.543327017171623e-09",
      "-9.88945280653751e-07",
      "-9.650053738898194e-06",
      "-1.1317317549694846e-07",
      "-2.6979926700098503e-06",
      "3.1071517688497865e-05",
      "5.35745799173814e-07",
      "2.5466074132210376e-05",
      "1.342040585103078e-05",
      "6.831143318917574e-06",
      "-1.8035959220433985e-07",
      "4.706894132465995e-06",
      "2.5307197694288195e-06",
      "7.909727644705289e-07",
      "3.5585010421025813e-06",
      "-6.7170467628779575e-06",
      "1.9463933247698492e-06",
      "3.407620450262e-05",
      "2.75473551110893e-06",
      "-6.6303680892009914e-06"
    ],
    [
      "0.000887267383026147",
      "0.0009197021591167323",
      "0.0013759331802010917",
      "0.0019474364155431228",
      "0.0009069266223976511",
      "6.052113636121399e-06",
      "-1.3714598502370867e-05",
      "-1.8707137705983547e-05",
      "3.016590148664393e-06",
      "-6.778444744543423e-05",
      "4.1850803256169994e-05",
      "1.2482139937218722e-06",
      "3.8804035594857326e-05",
      "3.2233994575187454e-05",
      "-1.5801830169696126e-05",
      "-4.871231560856656e-06",
      "2.7053712859399047e-05",
      "8.43613809504578e-06",
      "2.6997004779882267e-06",
      "4.210794155923358e-05",
      "-6.034304653207385e-06",
      "1.4114420753142997e-05",
      "-1.8105967427465442e-05",
      "1.9032374398672375e-06",
      "-1.587913489378887e-05"
    ],
    [
      "0.09259490381099536",
      "1.0644920413900778",
      "1.1721508669935405",
      "1.698576495460184",
      "0.7577371123794758",
      "-0.29732718950504455",
      "-0.2818180943531837",
      "0.02009925091325023",
      "-0.2580865321152376",
      "1.08748559207431",
      "0.34539096917521506",
      "0.891813531610491",
      "0.6551673050666399",
      "0.889538774990507",
      "0.1703918808410079",
      "0.09550640336722648",
      "0.167076269629061",
      "0.393598740366077",
      "0.052897560684722865",
      "-0.2478503689783481",
      "-1.2967970500724566",
      "0.0973317503872119",
      "-1.2474746485612849",
      "0.30759287922829814",
      "1.1194133703561093"
    ],
    [
      "0.0008850817640878307",
      "0.0009045882868355486",
      "0.00109101221216793",
      "0.0015231845755701236",
      "0.0008985505793791218",
      "2.2337697905821933e-06",
      "1.0967534925508606e-06",
      "-5.105767137619076e-06",
      "1.6554713425595352e-06",
      "-2.34730115921039e-05",
      "6.165639691022022e-05",
      "-3.4511808508306546e-06",
      "-0.00010144994539823837",
      "3.702078540132138e-05",
      "-3.384467554417051e-05",
      "-2.6050746342458483e-06",
      "1.0188272060974558e-05",
      "-6.111532953461693e-06",
      "2.274946547713711e-06",
      "3.768022572609014e-05",
      "-2.465254407899717e-05",
      "1.080693647337844e-05",
      "-8.834239171640134e-05",
      "2.8482261913603845e-06",
      "1.5083249469623268e-05"
    ],
    [
      "0.0008842840869430675",
      "0.0008916317294315339",
      "0.0009610052546149671",
      "0.0012777388786264945",
      "0.0008888802964431435",
      "4.326730125939969e-07",
      "3.824884124774999e-07",
      "-4.297583250660591e-06",
      "3.6720406454230583e-07",
      "-6.857932428774936e-06",
      "3.234110721252825e-05",
      "-1.980965156224169e-06",
      "-3.4088499146198945e-05",
      "1.2562898537717463e-05",
      "-1.2740448820908199e-05",
      "-8.278409704015286e-07",
      "3.389228599958815e-06",
      "-1.9456643069973853e-06",
      "7.284851726119586e-07",
      "1.326493332081869e-05",
      "-1.0059989342867585e-05",
      "3.5027061766163934e-06",
      "-2.2907284101058775e-05",
      "3.8810788374950384e-06",
      "5.567797532608458e-06"
    ],
    [
      "0.0008840648130678004",
      "0.0008863693750655335",
      "0.0009128168589660836",
      "0.0010640702742333165",
      "0.0008855159778190334",
      "1.346372626740573e-07",
      "-5.976026851044455e-08",
      "-2.486301177389437e-06",
      "1.4449605230058343e-07",
      "-3.031988130897291e-06",
      "1.1640970911951166e-05",
      "-3.7863006039657606e-07",
      "-1.4842593666685885e-05",
      "4.131721099840346e-06",
      "-5.109454791156838e-06",
      "-2.593783152655796e-07",
      "1.3705874685723992e-06",
      "-3.5658590154928355e-07",
      "2.2558483511558972e-07",
      "3.8285626967183876e-06",
      "-4.8904312678127466e-06",
      "9.267997338603029e-07",
      "-5.46910122180583e-06",
      "7.222502403269512e-07",
      "1.7929964401164655e-08"
    ],
    [
      "0.0008840294926541118",
      "0.0008857849710770938",
      "0.0009055296567588808",
      "0.0010409386050268395",
      "0.0008850765359035021",
      "7.573650254995135e-08",
      "-8.976948610677715e-08",
      "-2.328075266140829e-06",
      "9.356716756564734e-08",
      "-2.247798010217205e-06",
      "9.587779032651203e-06",
      "-2.605534671819864e-07",
      "-9.319367553913744e-06",
      "2.972931282134592e-06",
      "-3.192984065501552e-06",
      "-1.8041197430372177e-07",
      "1.0751662581033642e-06",
      "-7.596548924190924e-08",
      "1.6753662866925773e-07",
      "2.494743300666067e-06",
      "-3.925918217379788e-06",
      "6.244496433354564e-07",
      "-8.521400092529347e-07",
      "4.903711487300041e-07",
      "-8.734663461440062e-07"
    ],
    [
      "0.0008840197885474893",
      "0.0008855453475731519",
      "0.000903671675146746",
      "0.0010264826606557285",
      "0.0008849427564453905",
      "7.91050207178596e-08",
      "-1.0253611315905738e-07",
      "-2.151703552139706e-06",
      "9.466272629813366e-08",
      "-2.1465684643427268e-06",
      "8.337249506287203e-06",
      "-2.3368218660266752e-07",
      "-8.719320856140375e-06",
      "2.6283723901304512e-06",
      "-3.2715611934344782e-06",
      "-1.6377005322680765e-07",
      "9.77976261341582e-07",
      "-1.5004149651366425e-08",
      "1.4621854680361998e-07",
      "2.235321869161211e-06",
      "-3.5701906553996155e-06",
      "5.182178935886184e-07",
      "-1.5422968408246321e-06",
      "4.4186661523759965e-07",
      "-1.1671783065625774e-06"
    ],
    [
      "0.0008840290533105019",
      "0.000885571750305078",
      "0.0009048273407247395",
      "0.001036109933982502",
      "0.0008849678094491758",
      "7.307233953770469e-08",
      "-1.756219939693134e-07",
      "-2.3552819446021225e-06",
      "8.494693161937948e-08",
      "-2.1319058252524583e-06",
      "8.570215431865809e-06",
      "-2.1154633287938417e-07",
      "-6.323471672152262e-06",
      "2.642796946770678e-06",
      "-2.8994783599903855e-06",
      "-1.5430235221465232e-07",
      "1.0468338626994047e-06",
      "1.678372493706151e-07",
      "1.4597745123021562e-07",
      "2.1454310368324697e-06",
      "-3.431176668127858e-06",
      "4.94504252842121e-07",
      "-8.614684435060742e-07",
      "4.834987674204475e-07",
      "-1.3767078329238602e-06"
    ],
    [
      "0.0008840651114494183",
      "0.0008858740117957643",
      "0.0009097132086794453",
      "0.0010603952389428534",
      "0.000885212452796792",
      "1.1808425299287806e-07",
      "-2.941607440006338e-07",
      "-2.7334403734661936e-06",
      "1.1828237797834491e-07",
      "-2.668902334316996e-06",
      "9.367557659919172e-06",
      "-1.8305814513622253e-07",
      "-5.517533683173355e-06",
      "3.0473214790690003e-06",
      "-3.384618308236085e-06",
      "-1.7571528583553753e-07",
      "1.2914978867886734e-06",
      "4.177494306883892e-07",
      "1.6602469823190208e-07",
      "2.5052703206599597e-06",
      "-3.587315521312128e-06",
      "5.493388407956086e-07",
      "-2.5442811010885593e-06",
      "4.5455477463600645e-07",
      "-2.0697311424133194e-06"
    ],
    [
      "0.0008842702967476195",
      "0.0008880707268294217",
      "0.0009416985699215896",
      "0.0012699730131867648",
      "0.000886674375609974",
      "2.606585976693269e-07",
      "-1.0087872911640994e-06",
      "-5.979934023819656e-06",
      "1.9246811741658113e-07",
      "-5.5204265482267785e-06",
      "1.8516462436254874e-05",
      "-4.490923619315273e-07",
      "6.683402036554794e-06",
      "6.105946275099812e-06",
      "-3.7582944198376337e-06",
      "-3.025858513423272e-07",
      "2.951546781437006e-06",
      "1.9031956378456353e-06",
      "3.436443140634146e-07",
      "4.071334535082392e-06",
      "-6.966378919223081e-06",
      "8.501450634047802e-07",
      "-9.905331959529353e-07",
      "6.598751177263994e-07",
      "-7.632984257883542e-06"
    ],
    [
      "0.0008850473224221416",
      "0.0008943161502182537",
      "0.00107028899978147",
      "0.001491491540021977",
      "0.0008907354920755422",
      "2.0012363860190486e-06",
      "-6.376265878113819e-06",
      "-7.354126860105544e-06",
      "8.152894707778999e-07",
      "-2.3987029856833595e-05",
      "2.22232226993714e-05",
      "3.2942393522586173e-07",
      "3.0964782093800946e-05",
      "9.654840844056972e-06",
      "-1.9835692958597227e-05",
      "-8.338305298525776e-07",
      "8.013107564942702e-06",
      "8.842340282765933e-06",
      "1.208802151847e-07",
      "1.4859943998269254e-05",
      "6.998733616497431e-06",
      "9.8262207174633e-07",
      "-0.000100967321202891",
      "6.138661054558722e-06",
      "-9.343493725801992e-06"
    ],
    [
      "0.000884545170546509",
      "0.0008987136741783199",
      "0.0010128258841924761",
      "0.0015630156227891775",
      "0.0008936980412222364",
      "7.620681571472021e-07",
      "7.888146904500227e-07",
      "-5.639375514381484e-06",
      "4.277375462030878e-07",
      "-4.99601566432603e-06",
      "5.279730392395008e-05",
      "-3.450153031234682e-06",
      "-9.409874027365309e-06",
      "2.063536338951276e-05",
      "-2.8104079552240347e-06",
      "-1.2249238317530282e-06",
      "5.305424842125397e-06",
      "-9.600057296522576e-07",
      "1.390353126070637e-06",
      "2.3321020190224817e-05",
      "1.8011402662995944e-06",
      "6.928361961628006e-06",
      "-1.1604850080263586e-05",
      "1.0543765685110751e-05",
      "1.6311665391922523e-05"
    ],
    [
      "0.02621832320371291",
      "0.21344451770523393",
      "0.6659967697741644",
      "0.008056077587168125",
      "0.11727589309782048",
      "0.06587417739451686",
      "-0.11561654184290433",
      "0.00018390812747082016",
      "0.049673987183845886",
      "-0.37531018037468244",
      "0.007583007532949306",
      "0.15680824483654404",
      "-0.014881731657850148",
      "-0.2761182876870323",
      "0.004470674973500088",
      "-0.032294841086220646",
      "0.05832766198831424",
      "-0.005021110153978823",
      "-0.02174728887157568",
      "0.004324668446085857",
      "-0.012949616136790826",
      "0.006718679230897446",
      "0.023369371996589172",
      "-0.01437777492029558",
      "0.008956320524273451"
    ],
    [
      "0.0008855105684374697",
      "0.0009020158901623971",
      "0.0011032393681608547",
      "0.002035920583293879",
      "0.0009013201387994927",
      "-1.1038235268477863e-06",
      "-2.8101998169900396e-06",
      "-2.7539373368283267e-05",
      "-1.9999498257419313e-06",
      "1.2073977416369154e-05",
      "8.448237574579805e-05",
      "5.01605389788907e-06",
      "0.00015133760071329465",
      "4.325605120084014e-05",
      "5.783184306875498e-05",
      "1.2932089727785396e-06",
      "1.403110853819066e-05",
      "9.98650200070507e-06",
      "2.550801093496167e-06",
      "3.57917039967402e-08",
      "-1.8318581056192677e-07",
      "5.63525867003804e-06",
      "0.00017022346251236643",
      "1.4917019552469515e-05",
      "-1.6190484680377304e-05"
    ],
    [
      "0.0008845181007433397",
      "0.000890889899315548",
      "0.0009636661114946",
      "0.0016870825077477524",
      "0.0008890388219668735",
      "-3.6844581988047605e-07",
      "-9.348117171471546e-07",
      "-1.5992072080823137e-05",
      "-2.779729536006243e-07",
      "-2.360094353625978e-06",
      "3.910253205679342e-05",
      "-5.181594467125439e-07",
      "5.491758037539681e-05",
      "1.1963101257337075e-05",
      "1.5597917631392062e-05",
      "-9.758152811155539e-08",
      "5.214810283871418e-06",
      "3.5041717383554566e-06",
      "7.83536290872415e-07",
      "-2.347581784748087e-06",
      "-1.5181748279673723e-05",
      "1.0904118662193047e-06",
      "9.476443404136134e-05",
      "1.4616869053192376e-06",
      "-2.0967545988496535e-05"
    ],
    [
      "0.0008840827673948166",
      "0.0008863634234799671",
      "0.000909218764871268",
      "0.0011426112104136882",
      "0.0008855422901147824",
      "-4.069796318166851e-08",
      "-2.1381088441953434e-07",
      "-4.332744173691661e-06",
      "2.6482487458303664e-09",
      "-1.271961003458427e-06",
      "1.4846477625685257e-05",
      "-6.48539689782469e-08",
      "4.861918125828966e-06",
      "3.890033811069125e-06",
      "1.497267066281641e-06",
      "-8.182437153567268e-08",
      "1.3781410752092148e-06",
      "8.464539186848868e-07",
      "2.2908380407897173e-07",
      "9.810554959999421e-07",
      "-4.603602136256758e-06",
      "4.15160422113735e-07",
      "1.3674317768270513e-05",
      "8.050427768869726e-07",
      "-4.391528226734361e-06"
    ],
    [
      "0.000884033901425291",
      "0.000885691920129898",
      "0.0009024935262387241",
      "0.0010732786995168134",
      "0.0008850640625756115",
      "1.3141108044546598e-09",
      "-1.8243138978151316e-07",
      "-3.0627268226946738e-06",
      "4.686665618070162e-08",
      "-1.3556271717914618e-06",
      "1.0656110201177716e-05",
      "-9.04841536500205e-08",
      "1.890303793581299e-06",
      "2.690070606481407e-06",
      "-1.6226889271336034e-07",
      "-8.429012250732538e-08",
      "9.813303607997184e-07",
      "6.934302671851404e-07",
      "1.6574673473776673e-07",
      "1.1045032781227253e-06",
      "-2.959517117730405e-06",
      "3.4568895911586485e-07",
      "6.02417126946066e-06",
      "3.936400505778781e-07",
      "-3.1019634692324462e-06"
    ],
    [
      "0.0008840088125742806",
      "0.0008854827853966775",
      "0.0008998232330194661",
      "0.0010403485969536273",
      "0.0008848893238036781",
      "4.8243686618925816e-09",
      "-1.282280633388143e-07",
      "-2.4493067924172794e-06",
      "3.609211830952373e-08",
      "-1.174325562220793e-06",
      "9.297322593736838e-06",
      "-8.292456041541572e-08",
      "-4.128076544789505e-07",
      "2.3277898973898093e-06",
      "-3.617291917699562e-07",
      "-7.90716610072243e-08",
      "8.212838857465943e-07",
      "4.5358423442787316e-07",
      "1.409712643536566e-07",
      "1.1877570114706728e-06",
      "-2.44574244883642e-06",
      "3.656521986061109e-07",
      "3.7180153810697244e-06",
      "4.266930943558005e-07",
      "-1.9090057992334662e-06"
    ],
    [
      "0.0008840204674820171",
      "0.000885649056130873",
      "0.0009014410516372678",
      "0.0010574817456884078",
      "0.000884969723557423",
      "2.3427680059162443e-08",
      "-1.5050224250635236e-07",
      "-2.6324931824300143e-06",
      "5.732968346949254e-08",
      "-1.5008532385986455e-06",
      "1.0221164822914232e-05",
      "-1.214703271764531e-07",
      "-1.8699719218994067e-06",
      "2.4483290022695385e-06",
      "-9.77600227590292e-07",
      "-9.615099372175392e-08",
      "8.806210245379174e-07",
      "5.069862557248224e-07",
      "1.4931204009371895e-07",
      "1.4876981845706672e-06",
      "-2.6050613866499734e-06",
      "4.0425768583219686e-07",
      "2.1155177004249197e-06",
      "4.5540217529882016e-07",
      "-2.16323966578667e-06"
    ],
    [
      "0.0008840374892700084",
      "0.0008859924832710327",
      "0.0009049060235628485",
      "0.0010699510948179482",
      "0.0008852155824583266",
      "5.791208343962699e-08",
      "-1.5063025737083433e-07",
      "-2.6500164822990318e-06",
      "8.262013643884024e-08",
      "-1.8305617427272468e-06",
      "1.1532807363907556e-05",
      "-1.4399727885963872e-07",
      "-4.189239114641875e-06",
      "3.005300885589339e-06",
      "-1.7587528037094945e-06",
      "-1.2376601251282343e-07",
      "9.866628210950002e-07",
      "4.633437815509452e-07",
      "1.7396276046687663e-07",
      "2.1389104372174054e-06",
      "-2.5980776418108946e-06",
      "5.554392336125142e-07",
      "-1.2990759132251468e-06",
      "6.430562115511501e-07",
      "-1.5979026243438951e-06"
    ],
    [
      "0.0008841965929559009",
      "0.0008884751193307483",
      "0.0009298727945446706",
      "0.0012256664665353568",
      "0.0008866337037699571",
      "2.6181182028553414e-07",
      "-4.14620202619912e-07",
      "-4.510600331768911e-06",
      "2.3279068011141044e-07",
      "-5.072366241519792e-06",
      "2.1989836359221302e-05",
      "-4.2982640574570723e-07",
      "-9.898835110108903e-06",
      "6.280278100271795e-06",
      "-4.536971090811341e-06",
      "-3.5053077348359096e-07",
      "2.268021183143355e-06",
      "7.551419416006172e-07",
      "3.934923729322541e-07",
      "5.713762156737423e-06",
      "-3.629008356480165e-06",
      "1.5640184316847815e-06",
      "-9.111647304071578e-06",
      "7.07820755393162e-07",
      "-1.3860179379165721e-06"
    ],
    [
      "0.0008842414818688538",
      "0.0008879427602314536",
      "0.0009417081297943795",
      "0.0012200148840501106",
      "0.000887096295646163",
      "8.730956210058367e-08",
      "-5.059552662609199e-07",
      "-6.147040158812191e-06",
      "4.327211717680338e-08",
      "-3.2414845096640944e-06",
      "1.6956902766553646e-05",
      "-2.428364130193025e-07",
      "4.804209513191508e-06",
      "8.517880739378574e-06",
      "-8.17960466283462e-07",
      "-2.5973173181066314e-07",
      "3.148240042947668e-06",
      "9.094141555963403e-07",
      "4.870670312994121e-07",
      "3.2399846109819473e-06",
      "-8.843205281852538e-06",
      "1.1264496326981228e-06",
      "2.343426252655631e-05",
      "1.3086774862823924e-06",
      "-6.610593213716743e-06"
    ],
    [
      "0.000884752216455518",
      "0.0008953720891824554",
      "0.0010478896437266442",
      "0.0017178174241507297",
      "0.00089402735624395",
      "2.1526599743010724e-07",
      "-1.8384099973038853e-06",
      "-1.2812359166238699e-05",
      "2.0679493078245635e-07",
      "-1.0136205047228968e-05",
      "3.369418772681452e-05",
      "-2.8562827339903116e-06",
      "9.525081506885851e-05",
      "2.2232282760250767e-05",
      "6.49257414592416e-06",
      "-4.318151356250599e-07",
      "7.902170858171678e-06",
      "4.959228036624026e-06",
      "9.392680289725085e-07",
      "-2.34140088198618e-06",
      "-3.334919609421313e-05",
      "1.399311054776779e-06",
      "6.650584660921638e-05",
      "-3.105544668290637e-06",
      "-3.5128780165955886e-05"
    ],
    [
      "0.1414990533404176",
      "0.8216982342927792",
      "0.4121484190999068",
      "1.6527153688479124",
      "0.9702171769193831",
      "-0.19497516290123762",
      "0.11421135811069444",
      "0.3143496896933877",
      "-0.02163541341700905",
      "-0.5764987114773079",
      "0.28390876081265237",
      "-0.6990973341155031",
      "-0.2903058032103669",
      "0.5365869614429122",
      "-1.0012534430338478",
      "-0.2781761596401969",
      "0.21140861984804651",
      "-0.3636235455554099",
      "0.36854611827544087",
      "-0.06700179397673164",
      "1.1268011962509044",
      "-0.5537674811468852",
      "-0.76780514854923",
      "0.3319191057962515",
      "0.7683705628538685"
    ],
    [
      "0.000889518711621629",
      "0.0009077863565599224",
      "0.001207338486089499",
      "0.004141388560172231",
      "0.0009090077837726081",
      "7.3358786246127656e-06",
      "-1.6409863632989462e-05",
      "-8.2265905423198e-05",
      "8.666079386147946e-06",
      "-4.780193846716418e-05",
      "-1.3382410827517255e-05",
      "9.052241906855528e-06",
      "0.0002950547639553847",
      "6.38041793458963e-06",
      "-0.00012869680882398042",
      "-1.359773549432377e-06",
      "2.2040708520664704e-05",
      "6.598517087847997e-05",
      "2.1895451296360244e-06",
      "3.43622349045786e-05",
      "6.794214064670912e-05",
      "3.139110546219697e-06",
      "-8.83503931601235e-05",
      "-1.5892264138803887e-05",
      "-0.00015384009753413407"
    ],
    [
      "0.0008846909362813515",
      "0.0008902966188454214",
      "0.0009623972163577106",
      "0.0016029651388888018",
      "0.0008882608403371875",
      "8.98998213586963e-07",
      "-2.6633105540416308e-06",
      "-1.1977995224542921e-05",
      "9.969748627227152e-07",
      "-1.1208762058618476e-05",
      "2.3329522390710516e-05",
      "3.079457115360349e-07",
      "2.5959417031859014e-05",
      "4.965196601455738e-06",
      "-1.6177901956710665e-05",
      "-3.8339304067375013e-07",
      "4.0893523987130515e-06",
      "8.779064381559012e-06",
      "5.614391252556747e-07",
      "8.902124052587366e-06",
      "5.8934691638564516e-06",
      "1.3537220202059278e-06",
      "-4.3718382189229744e-05",
      "-1.5679752082020736e-06",
      "-2.0162207445786204e-05"
    ],
    [
      "0.0008841174083859918",
      "0.0008862670041068812",
      "0.0009137028440158275",
      "0.0010924117846931355",
      "0.0008855566287725058",
      "1.8387469722190157e-07",
      "-5.369712201483246e-07",
      "-3.391274430616011e-06",
      "2.1711134869324213e-07",
      "-3.5581983848244817e-06",
      "1.0033778002959054e-05",
      "-1.8944059865537084e-07",
      "-2.4564158505286285e-07",
      "3.114326617023688e-06",
      "-4.713012149377158e-06",
      "-2.31522964998487e-07",
      "1.4566544477408766e-06",
      "1.0207315040795264e-06",
      "1.7387840871452228e-07",
      "2.5201729892115695e-06",
      "-3.2448843441453847e-06",
      "5.899342576569292e-07",
      "-4.899522586324565e-06",
      "3.36264850466925e-07",
      "-3.248884093578021e-06"
    ],
    [
      "0.0008840469985092818",
      "0.0008856327726235784",
      "0.0009058317578501553",
      "0.0010374191864747989",
      "0.0008851148660490004",
      "9.547935802464856e-08",
      "-2.5685009933466093e-07",
      "-2.542831304358204e-06",
      "1.2224622228759914e-07",
      "-2.3289486070986727e-06",
      "7.89703806370617e-06",
      "-1.82201996438924e-07",
      "-2.1164786627112365e-06",
      "2.7207666991933495e-06",
      "-2.930384708699138e-06",
      "-1.7154210528957245e-07",
      "1.114676022815088e-06",
      "4.289388271505644e-07",
      "1.5533354874605387e-07",
      "1.844386568491761e-06",
      "-3.2238866291859816e-06",
      "4.808797869146997e-07",
      "3.1452749471079766e-07",
      "3.0351625518245437e-07",
      "-2.141877693588301e-06"
    ],
    [
      "0.0008840278947508278",
      "0.0008854042848257876",
      "0.0009036255865294932",
      "0.0010175291559086678",
      "0.0008849735820581033",
      "8.187566494367505e-08",
      "-2.536056486336941e-07",
      "-2.2070515630022473e-06",
      "9.707997192551634e-08",
      "-2.0010812823858517e-06",
      "6.740962057220044e-06",
      "-1.6089523108082847e-07",
      "-6.699838645783019e-07",
      "2.408248756334254e-06",
      "-2.290037783002053e-06",
      "-1.41663037744833e-07",
      "9.92256946268597e-07",
      "4.335434006008562e-07",
      "1.32183547618256e-07",
      "1.4887074011874684e-06",
      "-2.919205435466529e-06",
      "3.780570596082558e-07",
      "8.262572185713852e-07",
      "3.014508060105284e-07",
      "-2.1419492594235277e-06"
    ],
    [
      "0.0008840286585734796",
      "0.0008854955410358066",
      "0.0009042474841991949",
      "0.001018858278631839",
      "0.0008850355082176747",
      "7.253904943513477e-08",
      "-2.411973356612235e-07",
      "-2.21548919554603e-06",
      "8.740452434631785e-08",
      "-1.962702217182554e-06",
      "7.133183334056312e-06",
      "-1.7215049429035422e-07",
      "-2.976002109035955e-07",
      "2.585009318413201e-06",
      "-1.9728164512887197e-06",
      "-1.465153176778475e-07",
      "1.029086589929985e-06",
      "3.8036066456407325e-07",
      "1.4347826912701413e-07",
      "1.5116425894189258e-06",
      "-3.053663147900369e-06",
      "4.3177303002895284e-07",
      "1.8019308031244049e-06",
      "3.1466260989816936e-07",
      "-1.9052207328878237e-06"
    ],
    [
      "0.0008840585210791367",
      "0.0008858747528269053",
      "0.0009104560817900344",
      "0.001045052886971218",
      "0.0008853789828964187",
      "6.920807964252832e-08",
      "-2.756852789957677e-07",
      "-2.7092588703927727e-06",
      "7.564321550030195e-08",
      "-2.198012654658461e-06",
      "8.549909288168937e-06",
      "-2.2220058766148625e-07",
      "4.808169302789832e-07",
      "3.5201320508301596e-06",
      "-1.836821179823486e-06",
      "-1.7537336639730676e-07",
      "1.338818343378853e-06",
      "3.4318469197509877e-07",
      "1.8141754083192097e-07",
      "1.6434793534868868e-06",
      "-4.434465975551741e-06",
      "5.08841262187163e-07",
      "5.215244115613211e-06",
      "5.857617918496457e-07",
      "-2.338242691332584e-06"
    ]
  ],
  "rational_Q": [
    [
      "0.015267532881828918",
      "0.2556151118402359",
      "1.0314422278690827",
      "7.991229775298236",
      "0.13613562983931243",
      "0.25561511184029717",
      "1.4916954072969675",
      "1.2708391829480006",
      "32.514117171246404",
      "0.3247681968276321",
      "1.0314422278691684",
      "1.2708391829480747",
      "21.93991029040369",
      "8.001395239428158",
      "1.543674719302252",
      "7.9912297752982395",
      "32.514117171246866",
      "8.00139523942816",
      "59.58499352491727",
      "6.127708148382699",
      "0.1361356298393164",
      "0.3247681968276362",
      "1.543674719302325",
      "6.127708148382519",
      "0.9104530321544427",
      "-0.015344683837956856",
      "0.005313720279548654",
      "-0.01401329055848826",
      "-0.0005990805331559114",
      "-0.015344683837947317",
      "0.06469669707242755",
      "-0.000615099382901722",
      "-0.023526725911677066",
      "-0.009915383979194992",
      "0.005313720279534907",
      "-0.0006150993828778702",
      "-0.31688109807191017",
      "0.10077720781801629",
      "-0.011491030305603242",
      "-0.01401329055848862",
      "-0.023526725911634558",
      "0.1007772078180075",
      "-0.46988472467434445",
      "-0.000852780559116326",
      "-0.0005990805331513123",
      "-0.009915383979209212",
      "-0.011491030305612188",
      "-0.0008527805591669788",
      "-0.03726971860188806",
      "-0.04781177873153317",
      "0.3737945697540167",
      "0.007265073468848382",
      "0.019580863212398",
      "-0.19860307140147446",
      "-0.011338260649466091",
      "-0.217762710830742",
      "-0.08398324759894069",
      "-0.10025559848223646",
      "-0.007946516587854783",
      "0.9090483511976845",
      "0.09774274124305639",
      "-0.16405674009186",
      "0.4225705731884695",
      "-1.0543161707384547",
      "-0.32009793851287155",
      "1.1358534289207896",
      "-0.04395605060571728",
      "-0.051932784874635124",
      "0.18165900888421987",
      "0.13310156213515",
      "0.000537201722692512",
      "-0.00130542887298853",
      "0.6799831434523702",
      "0.1597940984076214",
      "-0.1002555984822157",
      "0.4663157559043624",
      "-0.043578296196336005",
      "1.6551122826689242",
      "0.02109442220428304",
      "8.076627543216683e-05",
      "0.2810350825867399",
      "-1.8446496051041226",
      "-0.7674078388288023",
      "0.08860033162333637",
      "-0.49981988932162685",
      "2.200925432325131",
      "-0.6644893789040544",
      "-1.5599217201214823",
      "0.05441647338043416",
      "-0.035286963469893365",
      "-0.04018293081841709",
      "-0.17673921932040149",
      "0.22634542584107498",
      "-0.11763265711698948",
      "-0.1622498352702522",
      "0.42257057318846497",
      "-0.3531073913954381",
      "0.5826534224975187",
      "-2.794098419409569",
      "0.3774630700679716",
      "-0.4998198893216913",
      "0.6813146425182329",
      "3.570533557974277",
      "-0.8569769809030551",
      "0.8086201892030788",
      "-0.12859860977731394",
      "0.7794541823706861",
      "-1.2026638921203445",
      "5.187516580614342",
      "-0.11652738025935613",
      "-0.11714781438317962",
      "-0.14003661640636053",
      "-0.06234584263238223",
      "0.3242507191965348",
      "-0.35733673519885306",
      "-0.05193278487466994",
      "0.07261575164693683",
      "-0.028748952002362542",
      "0.6270964506056386",
      "-0.043087897305493915",
      "-0.03528696346989723",
      "0.14261867562283245",
      "-0.06259386877951595",
      "0.14410779952815272",
      "0.03883744729447543",
      "-0.11714781438324011",
      "0.6287205009658349",
      "0.006183774772710518",
      "-0.5177473761318359",
      "-0.037289212432872504",
      "-0.00975619705184874",
      "0.033227008294393665",
      "0.04445940355460726",
      "0.1491710085357019",
      "-0.0019942777288895026",
      "-0.1986030714014458",
      "-0.007946516587892328",
      "-1.054316170738395",
      "0.1816590088842161",
      "-0.04781177873152274",
      "-0.011338260649463893",
      "0.9090483511977082",
      "-0.32009793851291546",
      "0.13310156213509744",
      "0.3737945697538998",
      "-0.21776271083082083",
      "0.09774274124308426",
      "1.1358534289207955",
      "0.000537201722706622",
      "0.007265073468828879",
      "-0.08398324759892367",
      "-0.16405674009191173",
      "-0.04395605060572896",
      "-0.001305428873062822",
      "0.05185427432627718",
      "3.7642728920024684",
      "-0.07458592464561185",
      "0.4663157559043862",
      "0.05185427432635971",
      "-2.551239090908932",
      "0.11191943136583042",
      "-0.24909647398760787",
      "-0.35310739139544917",
      "3.7642728920019852",
      "0.11191943136589437",
      "0.06956268636951102",
      "0.7398448634209127",
      "0.07261575164697373",
      "-0.07458592464556639",
      "-0.24909647398761026",
      "0.7398448634212871",
      "-0.8229489334088756",
      "0.745569609602135",
      "0.04606384892228341",
      "0.28103508258667925",
      "0.09420020484601462",
      "0.5143844142052223",
      "-0.12180478692831721",
      "0.11185535751703657",
      "0.6813146425182466",
      "1.383587681154449",
      "0.3121531480192387",
      "0.5688119520351194",
      "-0.45199113715416867",
      "0.14261867562284164",
      "0.021843688051451413",
      "0.5738286819654274",
      "0.04379878640015062",
      "0.09869441803812508",
      "-1.2544146504690479",
      "2.2009254323252216",
      "1.3835876811543946",
      "-2.658046355584087",
      "0.7847827524636378",
      "-2.850032593440149",
      "0.7794541823706642",
      "7.914691981867944",
      "-4.641103736637524",
      "2.381212431545518",
      "0.6694903544015427",
      "0.6287205009658988",
      "1.1982051599043595",
      "1.3648909844858281",
      "-0.27303165579459215",
      "-1.2006556955880132",
      "-0.04018293081842686",
      "0.02184368805149841",
      "0.47893922100332875",
      "-0.15617477738266786",
      "0.32288325176497334",
      "-0.14003661640636886",
      "1.1982051599042096",
      "0.19774266914580357",
      "0.032301243604496294",
      "0.14213919020561838",
      "0.03322700829439273",
      "-0.1987364975691116",
      "-0.4447309410479529",
      "0.00922331299421338",
      "0.05410894476075274",
      "-0.04357829619632586",
      "-1.8446496051041927",
      "-0.6644893789041209",
      "-0.17673921932042305",
      "0.6799831434523597",
      "1.6551122826688627",
      "-0.7674078388289236",
      "-1.5599217201215347",
      "0.22634542584106362",
      "0.15979409840762065",
      "0.02109442220432873",
      "0.08860033162333403",
      "0.05441647338047976",
      "-0.1176326571170254",
      "0.5143844142051405",
      "0.31215314801918903",
      "0.5738286819653955",
      "0.5826534224973811",
      "0.7455696096019246",
      "-0.12180478692835373",
      "0.5688119520351859",
      "0.04379878640019742",
      "-0.028748952002386582",
      "0.04606384892226015",
      "0.11185535751706964",
      "-0.45199113715415196",
      "0.09869441803806708",
      "1.0655689014984027",
      "0.41798157014466264",
      "3.5705335579742443",
      "-2.6580463555840184",
      "1.0655689014984127",
      "24.603800935817073",
      "0.35610384945165513",
      "-0.06259386877961903",
      "0.47893922100335123",
      "0.4179815701448304",
      "0.35610384945167045",
      "-0.17221721219042804",
      "-0.05079880326795908",
      "-1.20266389212031",
      "-4.641103736637575",
      "0.4154203886720188",
      "-2.4445903391373096",
      "0.16319612935678496",
      "0.006183774772744577",
      "0.19774266914574296",
      "0.22686551771269184",
      "1.1704901543426658",
      "-0.14564652342220333",
      "-0.06234584263239865",
      "1.364890984485721",
      "0.2268655177126558",
      "0.5831858619947462",
      "-0.06459932188137403",
      "0.04445940355456486",
      "-0.44473094104800226",
      "-0.3585302037354028",
      "0.46110207257470043",
      "0.18259671100722646",
      "-2.7940984194098273",
      "-0.856976980903048",
      "5.187516580614288",
      "0.3242507191966737",
      "-0.1622498352702734",
      "0.37746307006797186",
      "0.8086201892031292",
      "-0.11652738025941703",
      "-0.3573367351989139",
      "0.7847827524636252",
      "2.3812124315453076",
      "-0.2730316557944848",
      "0.6270964506056648",
      "-1.2544146504688676",
      "-2.8500325934401842",
      "0.6694903544017495",
      "-1.2006556955879888",
      "-2.4445903391373625",
      "1.1704901543427089",
      "0.14410779952811928",
      "-0.1561747773827001",
      "-0.05079880326801907",
      "0.16319612935699296",
      "-0.14564652342216572",
      "0.05740472365630351",
      "-0.5177473761318396",
      "0.03230124360453953",
      "0.5831858619948469",
      "0.057404723656309393",
      "-2.908428114480431",
      "0.14917100853570422",
      "0.009223312994139194",
      "0.4611020725747394",
      "0.16620982131520026",
      "-0.5987201728024568",
      "-0.043087897305465486",
      "0.03883744729450437",
      "-0.037289212432870346",
      "-0.0019942777289194765",
      "0.32288325176499616",
      "0.14213919020565197",
      "0.054108944760807076",
      "-0.06459932188141339",
      "0.18259671100723368",
      "-0.5987201728022299",
      "0.00395852617912127",
      "-0.017196497226440437",
      "-0.06502836159293653",
      "-0.005524435322580071",
      "-0.003958526179111372",
      "-2.8248292212454003e-15",
      "-0.033686195151331734",
      "0.015851118620039385",
      "-0.019463185424341833",
      "0.017196497226447047",
      "0.03368619515133859",
      "1.5595407659411104e-14",
      "-0.08087892355024626",
      "-0.018248043447432832",
      "0.0650283615929513",
      "-0.015851118620125164",
      "0.08087892355024663",
      "1.6783405486517863e-14",
      "0.06445562527102795",
      "0.005524435322577809",
      "0.019463185424358",
      "0.01824804344743263",
      "-0.06445562527102529",
      "-1.1194653128362218e-14",
      "-0.03659223649498697",
      "0.3047181477053777",
      "-0.039618385051887584",
      "0.010657201023289521",
      "-0.19799248967718425",
      "0.047558020033586536",
      "-0.4045155084225102",
      "0.029845277235588066",
      "0.02629016655575203",
      "-0.16568033314000408",
      "0.01568264378037872",
      "-0.18943074862278753",
      "0.01858852714866191",
      "-0.07616837072138238",
      "-0.03578391238603967",
      "-0.16166629335504362",
      "-0.7670930895710504",
      "-0.6238476502726947",
      "-0.015613087774813612",
      "0.0007859689868436918",
      "-0.12713555923416742",
      "0.2418243382750799",
      "0.18829321040637734",
      "-0.3008191438156764",
      "0.08783491614498608",
      "0.026290166555743653",
      "-0.09492606550373776",
      "0.16297680010663668",
      "-0.22880726727107595",
      "-0.019039277093639957",
      "0.184180149765703",
      "0.5637763424512156",
      "0.05180342637738928",
      "-0.008122660090797538",
      "0.23228166643475273",
      "1.6816332467055313",
      "-0.36974857260781824",
      "-0.11258828349173695",
      "-0.444922194077936",
      "-0.07905721652888524",
      "-0.10861285386887105",
      "0.0648303576422543",
      "0.22495081121249533",
      "0.15543714800591338",
      "0.07297091380535756",
      "0.05194726315524035",
      "-0.07616837072133804",
      "0.702400153615963",
      "1.6798072584276413",
      "1.7028434090209306",
      "-0.2955448410124364",
      "1.6816332467057358",
      "0.0350685842416161",
      "-4.185675191034175",
      "-1.431595775235016",
      "0.2183891860470773",
      "2.148182948058177",
      "2.9268782668171784",
      "0.08422207410567037",
      "-3.1588702169253247",
      "-1.7041265143235036",
      "0.1924555915697882",
      "0.0032839637789334464",
      "1.1119808329877907",
      "1.0462055278813198",
      "-0.09384654557343575",
      "-0.015613087774819892",
      "-0.20781891418485254",
      "0.04089185152392246",
      "-0.8989585921883138",
      "0.012985899409318817",
      "-0.10861285386887105",
      "0.06974121476493444",
      "0.2214591670356618",
      "0.32659115915224685",
      "0.0726088916151745",
      "0.1924555915697943",
      "-0.4634916092869443",
      "0.14772590543624428",
      "-0.40655714298692014",
      "-0.12785832645941383",
      "-0.02859658624855552",
      "0.0025869585085513498",
      "0.05828167962703566",
      "-0.19720725250917712",
      "0.1396141953676641",
      "0.1979924896771498",
      "0.16568033313999778",
      "0.03578391238621373",
      "-0.0007859689868769272",
      "0.0365922364950293",
      "-0.04755802003357123",
      "-0.01568264378034098",
      "0.16166629335502822",
      "0.1271355592341716",
      "-0.30471814770552147",
      "0.4045155084226096",
      "0.189430748622834",
      "0.7670930895711641",
      "-0.24182433827512825",
      "0.03961838505190406",
      "-0.029845277235548005",
      "-0.01858852714861638",
      "0.6238476502727492",
      "-0.18829321040641314",
      "-0.4892664586550164",
      "1.34681458519408",
      "-0.4058504912210188",
      "-0.09492606550375984",
      "0.4892664586549153",
      "1.4185335595091927e-13",
      "-0.220086075506597",
      "-0.47210086175983157",
      "0.7024001536162338",
      "-1.3468145851945768",
      "0.22008607550638642",
      "-1.9225957508982487e-14",
      "0.3315935186921565",
      "-0.2078189141847749",
      "0.40585049122103983",
      "0.47210086175990296",
      "-0.33159351869217957",
      "-9.624740212439455e-14",
      "1.776045756727884",
      "-0.19578719008498977",
      "0.5637763424512222",
      "-0.6642274763698585",
      "-2.6736068636086916",
      "0.2426597721580136",
      "-0.8122672331223849",
      "0.0350685842416959",
      "-0.3607536412165437",
      "-0.37152397806463255",
      "-3.08727867297621",
      "0.590813219676202",
      "0.0697412147649273",
      "0.13538659369103628",
      "0.3493040661158719",
      "0.40386789333129236",
      "-0.0676075981737864",
      "-0.4925790945399684",
      "-0.3697485726077983",
      "-0.3607536412167386",
      "2.959040203311038",
      "-1.605660623346841",
      "-1.9881927618480413",
      "2.926878266817179",
      "-1.5308244522884926",
      "-0.9883620177548599",
      "-6.212900058390849",
      "-0.36247101974555573",
      "-0.46349160928708155",
      "0.3691249824320008",
      "0.5726799264476858",
      "-2.039403031111497",
      "0.004138408154964018",
      "0.06483035764226885",
      "0.13538659369103467",
      "-0.23906393215813582",
      "0.35665302643015756",
      "0.04095522624513936",
      "0.0032839637789240437",
      "0.3691249824319554",
      "0.1884319139515118",
      "1.1812470309258873",
      "0.032073975229670496",
      "0.0025869585085751333",
      "-0.006773354123606792",
      "0.07596796965560323",
      "0.6291322491968498",
      "-0.30339099857183455",
      "-0.1629768001066264",
      "-0.05180342637731266",
      "0.11258828349171511",
      "-0.22495081121241456",
      "0.3008191438157301",
      "0.22880726727109024",
      "0.00812266009078183",
      "0.4449221940778946",
      "-0.15543714800596853",
      "-0.0878349161449912",
      "0.019039277093676223",
      "-0.23228166643481185",
      "0.07905721652905058",
      "-0.07297091380533771",
      "2.6736068636086254",
      "0.3715239780646422",
      "-0.3493040661158804",
      "1.6798072584276615",
      "-1.7760457567279206",
      "-0.242659772158041",
      "3.0872786729762676",
      "-0.4038678933313109",
      "0.040891851523900284",
      "0.19578719008508597",
      "0.8122672331225355",
      "-0.5908132196761863",
      "0.06760759817384064",
      "-0.1598094749361781",
      "-0.3560275881812365",
      "-4.185675191034343",
      "2.9590402033110452",
      "0.15980947493627543",
      "-5.4346716818358486e-14",
      "-3.1811155637500708",
      "0.22145916703562715",
      "-0.239063932158193",
      "0.3560275881812333",
      "3.1811155637501622",
      "2.4297673664654172e-14",
      "-1.2157594317765914",
      "0.08422207410595077",
      "-0.9883620177547693",
      "1.9707986240046995",
      "0.26405690835769047",
      "-0.527298568068187",
      "0.14772590543621475",
      "0.18843191395148973",
      "-0.12250237741925105",
      "-2.1456107651609395",
      "-0.5474076746565889",
      "1.1119808329877099",
      "0.5726799264474561",
      "-0.12250237741920578",
      "2.014459578195825",
      "0.38914310790141454",
      "0.058281679627043406",
      "0.07596796965551171",
      "0.356218520817213",
      "-0.28015871501907774",
      "-0.22494892847629566",
      "-1.7028434090208353",
      "1.4315957752349757",
      "3.1588702169254175",
      "-1.0462055278812787",
      "-0.051947263155255385",
      "0.2955448410124104",
      "-0.21838918604706484",
      "1.7041265143236406",
      "0.09384654557329747",
      "1.605660623346768",
      "6.212900058390918",
      "2.0394030311114726",
      "-0.8989585921884553",
      "0.49257909454001203",
      "1.988192761848019",
      "0.3624710197456054",
      "-0.004138408154803072",
      "-0.2640569083578717",
      "2.1456107651608627",
      "0.3265911591522203",
      "0.35665302643015784",
      "1.21575943177666",
      "0.5272985680681436",
      "0.5474076746567393",
      "-3.0397319439636292",
      "-0.4065571429868236",
      "1.181247030925955",
      "2.0144595781958947",
      "3.0397319439635657",
      "-5.083756163572653e-14",
      "-0.19720725250915863",
      "0.6291322491968249",
      "-0.280158715019057",
      "1.0315486387533241",
      "-0.2611868108418976",
      "-0.012985899409298157",
      "-0.07260889161515229",
      "0.12785832645942366",
      "-0.1396141953677493",
      "-0.04095522624513328",
      "-0.03207397522971345",
      "0.3033909985719415",
      "-0.3891431079014143",
      "0.2249489284763687",
      "0.2611868108420435"
    ],
    [
      "0.0040038743248698655",
      "0.13458040098318366",
      "0.5963060700868765",
      "7.649897428248049",
      "0.06579174078738605",
      "0.13458040098320845",
      "1.5279424232924739",
      "1.5479836981547102",
      "33.29595635015745",
      "0.3376300682943614",
      "0.5963060700871459",
      "1.547983698155311",
      "22.054626032369526",
      "11.979790455994278",
      "1.5106518709592698",
      "7.64989742825399",
      "33.2959563501563",
      "11.979790455994252",
      "60.58660329787388",
      "6.885285674879027",
      "0.06579174078737215",
      "0.33763006829443837",
      "1.510651870959823",
      "6.8852856748791975",
      "0.9331633554305196",
      "-0.005509476327923906",
      "0.006815815770655431",
      "-0.024710362768112438",
      "0.004036126650612667",
      "-0.005509476327903796",
      "0.020855067082440577",
      "0.002527358058473045",
      "0.009270191239935742",
      "-0.012886935715835206",
      "0.00681581577066815",
      "0.002527358058491749",
      "-0.08403695493696214",
      "0.046956805271994174",
      "0.021588039009841412",
      "-0.024710362768085567",
      "0.00927019123972692",
      "0.04695680527201554",
      "-0.0285445466923892",
      "0.029055099824399737",
      "0.004036126650609297",
      "-0.012886935715826917",
      "0.021588039009906402",
      "0.029055099824281873",
      "-0.020397677566498844",
      "-0.044494103000611074",
      "0.2341753910819309",
      "0.009684343365037928",
      "-0.0022824909178761313",
      "-0.19524970111107762",
      "-0.0939687603277211",
      "-0.2780665082294571",
      "-0.06579021121978282",
      "-0.09923043919127887",
      "0.06211152984763088",
      "0.4998254603209663",
      "0.20133203335683075",
      "-0.11258160114157062",
      "0.4444763281737724",
      "-1.2920567528824158",
      "-0.27311388523814445",
      "0.6834317827537448",
      "-0.12903964383455652",
      "-0.0774110624600872",
      "0.1390708174224652",
      "0.08406270832851921",
      "0.043409219601673675",
      "0.04891795628618473",
      "0.6573051015802166",
      "0.08648664302289155",
      "-0.09923043919120911",
      "0.4518567938542678",
      "0.030693747907489934",
      "1.6494248494596246",
      "-0.05048602348054207",
      "0.009172642904673997",
      "0.43026007317082315",
      "-1.5407544545206142",
      "-0.36948591766657",
      "0.06556971930097145",
      "-0.5045283229571311",
      "1.6618366875181434",
      "-1.0323423156519078",
      "-1.0394489915795375",
      "0.4101113037070388",
      "-0.001784801865020914",
      "0.01746779667041113",
      "0.04727396945125706",
      "-0.2616223887370571",
      "-0.08219629513682987",
      "-0.23870337257330462",
      "0.444476328173981",
      "-0.4307540406603352",
      "0.6645835462708168",
      "-2.5094904096343433",
      "0.4703410534308035",
      "-0.5045283229574903",
      "1.2311239968568368",
      "3.759439021451389",
      "-1.0235818069398972",
      "0.3692093259015533",
      "-0.17642106956619377",
      "1.0742657392780937",
      "-1.5933732086064893",
      "7.337103281086854",
      "-0.2477510783772387",
      "-0.09677653969790026",
      "0.12179286111803683",
      "0.1767841846186575",
      "0.10117933237811778",
      "-0.1596341561345008",
      "-0.07741106246011975",
      "0.06815486109612169",
      "-0.05738698240813785",
      "0.43421183196991775",
      "-0.08308162214525205",
      "-0.0017848018650461356",
      "0.09671958150295276",
      "-0.3412513038388985",
      "0.1548570556658811",
      "0.003568224598425371",
      "-0.09677653969782432",
      "0.33478772251710187",
      "-0.06312459666377197",
      "-0.608514131595554",
      "-0.11691662132248806",
      "-0.020805592084390423",
      "0.024008332121818875",
      "0.04235511456291594",
      "0.023116075401267255",
      "0.00036784777323610983",
      "-0.19524970111130815",
      "0.0621115298474359",
      "-1.2920567528821103",
      "0.139070817422556",
      "-0.04449410300067164",
      "-0.09396876032767104",
      "0.4998254603215098",
      "-0.2731138852380079",
      "0.08406270832873276",
      "0.23417539108161764",
      "-0.2780665082292773",
      "0.20133203335660282",
      "0.6834317827539589",
      "0.04340921960126975",
      "0.00968434336501548",
      "-0.06579021121984921",
      "-0.11258160114161439",
      "-0.1290396438341428",
      "0.0489179562861651",
      "0.14151328565115778",
      "3.9075042072016717",
      "-0.03483597145213411",
      "0.4518567938541428",
      "0.14151328565130641",
      "-2.4784008366270243",
      "-0.6298943774694807",
      "-0.18437370057420033",
      "-0.43075404065895984",
      "3.907504207202351",
      "-0.629894377469875",
      "1.6268426836326884",
      "0.7497579161756688",
      "0.06815486109606524",
      "-0.03483597145202761",
      "-0.1843737005742715",
      "0.7497579161742323",
      "-0.8038701680730218",
      "1.7321860181700268",
      "0.011271810011273418",
      "0.4302600731709562",
      "0.07757997218616165",
      "0.25049132775428684",
      "-0.10430037600693229",
      "0.14391548922759184",
      "1.2311239968540197",
      "1.3534758321992362",
      "0.06680728745325337",
      "0.5638085003096922",
      "-0.41377089234005376",
      "0.0967195815030095",
      "0.09688790617381149",
      "0.6337751176317791",
      "0.4537983354232322",
      "0.09561900008867338",
      "-1.1705094973181411",
      "1.6618366875181032",
      "1.3534758321986597",
      "-2.537636045726341",
      "0.6978988113818901",
      "-2.884805063812895",
      "1.0742657392775723",
      "7.925547285209205",
      "-4.639666341183395",
      "0.7503917483987181",
      "0.6649401547431718",
      "0.3347877225168765",
      "1.2148280889436718",
      "1.9017879250459835",
      "-0.9859074676016284",
      "-1.1820387899708102",
      "0.017467796670330937",
      "0.09688790617370356",
      "0.5810715309446836",
      "-0.2798126170037293",
      "0.3308214668288455",
      "0.12179286111775986",
      "1.2148280889430656",
      "-0.11116469905507055",
      "0.6659994781720774",
      "0.0961619410149846",
      "0.0240083321218372",
      "-0.17502575938115306",
      "-0.4479888194786659",
      "0.07296556306300225",
      "0.03979021334852827",
      "0.03069374790740811",
      "-1.5407544545212537",
      "-1.032342315652092",
      "0.04727396945148642",
      "0.6573051015792338",
      "1.6494248494583728",
      "-0.3694859176658479",
      "-1.039448991577406",
      "-0.2616223887373706",
      "0.086486643022909",
      "-0.050486023480492546",
      "0.06556971930102087",
      "0.41011130370673016",
      "-0.0821962951368323",
      "0.2504913277543592",
      "0.06680728745337415",
      "0.6337751176310364",
      "0.6645835462704347",
      "1.7321860181703208",
      "-0.10430037600676428",
      "0.5638085003090578",
      "0.4537983354230871",
      "-0.05738698240808972",
      "0.011271810011341116",
      "0.1439154892279787",
      "-0.41377089234030306",
      "0.09561900008886866",
      "2.0392201260596705",
      "0.12323623994039902",
      "3.759439021451228",
      "-2.537636045726005",
      "2.0392201260600995",
      "21.02585437844795",
      "0.07108105779610555",
      "-0.3412513038390434",
      "0.5810715309441862",
      "0.12323623994058315",
      "0.07108105779575868",
      "-0.3924163270045275",
      "0.6092275233645892",
      "-1.5933732086057242",
      "-4.639666341182761",
      "0.2051536084643347",
      "-2.736979331986045",
      "-0.6580643217448642",
      "-0.06312459666376584",
      "-0.11116469905498773",
      "0.22038036859636634",
      "1.7909303760490325",
      "0.1902330421690559",
      "0.1767841846171401",
      "1.901787925044546",
      "0.22038036859703097",
      "-0.9898791208991993",
      "0.2750372807489617",
      "0.0423551145629338",
      "-0.44798881947865216",
      "-0.45412849826034146",
      "0.5961791590287746",
      "0.12509066815786743",
      "-2.5094904096327895",
      "-1.0235818069398677",
      "7.337103281085526",
      "0.10117933237742177",
      "-0.23870337257306745",
      "0.47034105342975807",
      "0.36920932590256095",
      "-0.24775107837898366",
      "-0.15963415613624582",
      "0.6978988113814231",
      "0.7503917483983819",
      "-0.9859074676010742",
      "0.4342118319703812",
      "-1.1705094973186798",
      "-2.8848050638144556",
      "0.6649401547429845",
      "-1.1820387899695748",
      "-2.7369793319858133",
      "1.7909303760484891",
      "0.1548570556660084",
      "-0.2798126170037781",
      "0.6092275233651061",
      "-0.6580643217450234",
      "0.1902330421690689",
      "0.2075033322173273",
      "-0.608514131595112",
      "0.6659994781723232",
      "-0.9898791208990612",
      "0.20750333221810657",
      "-4.353941509081387",
      "0.023116075401453797",
      "0.07296556306278881",
      "0.5961791590287054",
      "-0.3253091596043079",
      "-0.5711639092570522",
      "-0.08308162214523512",
      "0.0035682245985152908",
      "-0.11691662132252673",
      "0.0003678477731794126",
      "0.330821466828891",
      "0.09616194101565868",
      "0.039790213348640927",
      "0.27503728074868566",
      "0.12509066815793435",
      "-0.5711639092562988",
      "0.003986985635959051",
      "-0.003547898610372825",
      "-0.060876489474277956",
      "0.0011130846876513103",
      "-0.0039869856359633655",
      "-3.377555377324143e-14",
      "-0.0017613879762842402",
      "0.07700652140020661",
      "-0.009639630920157696",
      "0.0035478986103838713",
      "0.0017613879762580415",
      "-4.773685389702987e-14",
      "-0.028134289825520336",
      "-0.0022496485813424116",
      "0.06087648947417959",
      "-0.07700652140019947",
      "0.028134289825536576",
      "1.3277804564441325e-14",
      "0.0558990207422259",
      "-0.0011130846876379902",
      "0.009639630920146646",
      "0.002249648581347359",
      "-0.055899020742234115",
      "-4.029498317353995e-15",
      "-0.1302378786153281",
      "0.17178183185860932",
      "-0.021877247013843953",
      "0.029706182424571348",
      "-0.2558574619721265",
      "0.06151622215146118",
      "-0.31972768442938176",
      "0.0014735120292875413",
      "0.021832390860813303",
      "-0.07541531631069544",
      "0.3459431522871428",
      "0.017015842361148607",
      "-0.0157755798574105",
      "-0.15850874232833365",
      "-0.1628419832608079",
      "0.259462302875029",
      "-0.7424639743896347",
      "-0.5519727595492188",
      "0.030622681685868444",
      "-0.016135244990403336",
      "0.03692032294166735",
      "-0.05207755248381746",
      "0.1688098498861533",
      "-0.04854758315290848",
      "0.034385231789531685",
      "0.021832390860814187",
      "-0.19973515905891204",
      "0.09537481409775828",
      "-0.0172555835045661",
      "-0.010636852803499963",
      "0.13546949156498833",
      "0.3256333366009303",
      "0.3787955376730812",
      "-0.23910777810486242",
      "0.15601472019017676",
      "1.7218806937919184",
      "-0.6682856244491822",
      "-0.4390349930811072",
      "0.36551241675098145",
      "-0.02135905913020375",
      "-0.08075079378699232",
      "0.05559471928252524",
      "0.18613745641374263",
      "0.011627364930582152",
      "0.06834516039722086",
      "0.07514716781633471",
      "-0.1585087423285284",
      "0.876579347967745",
      "2.0031149950028406",
      "3.257155204693215",
      "-0.383718294064964",
      "1.7218806937935998",
      "0.19017871973105502",
      "-3.679579614790972",
      "-2.4411701495991855",
      "0.1488955530318412",
      "1.9651032499523164",
      "3.3746385308046873",
      "-0.29307355080923253",
      "-2.7552461145123726",
      "-1.6684576326281921",
      "0.20711055069257164",
      "0.0031924725499974083",
      "1.5790471515468862",
      "2.3453355640546416",
      "-0.23876999812588698",
      "0.03062268168584344",
      "-0.22837832911113767",
      "-0.017501111536733685",
      "-0.4937366569390141",
      "0.009530176771597215",
      "-0.08075079378699494",
      "0.034433525495236934",
      "0.28723542938845575",
      "0.1317191150715398",
      "0.07937703555478605",
      "0.20711055069225337",
      "-0.4306624399973767",
      "0.222922346847355",
      "-0.3500530149934319",
      "0.038742031066662255",
      "-0.011439567512817123",
      "-0.014105080290010199",
      "0.013083470143801665",
      "-0.31975812732012715",
      "0.1515041786910228",
      "0.25585746197218623",
      "0.07541531631107813",
      "0.16284198326086163",
      "0.01613524499033751",
      "0.1302378786156058",
      "-0.06151622215145577",
      "-0.3459431522876935",
      "-0.2594623028751645",
      "-0.03692032294141431",
      "-0.17178183185816184",
      "0.3197276844286794",
      "-0.017015842361176977",
      "0.7424639743900304",
      "0.052077552483501946",
      "0.02187724701381622",
      "-0.0014735120293539342",
      "0.01577557985749906",
      "0.5519727595494571",
      "-0.16880984988604755",
      "-0.4867305028760452",
      "1.426151011774036",
      "-0.3568030085876518",
      "-0.19973515905875638",
      "0.4867305028764305",
      "5.545139981354611e-13",
      "0.2764664344248092",
      "-0.37359680728103417",
      "0.8765793479687524",
      "-1.4261510117727305",
      "-0.27646643442484287",
      "-4.775198870110037e-13",
      "0.2077735178738815",
      "-0.2283783291112153",
      "0.3568030085875761",
      "0.37359680728134254",
      "-0.2077735178731596",
      "3.3002931109353165e-13",
      "1.4560963107613116",
      "-0.19569622999936742",
      "0.32563333660075355",
      "-0.8060769589984426",
      "-2.8631393478374436",
      "-0.1588829875291195",
      "-0.8178629535487912",
      "0.19017871972991476",
      "-0.394010816013806",
      "-0.13137313743716877",
      "-2.90025615848598",
      "0.37844093872195905",
      "0.03443352549520459",
      "0.12668208555661714",
      "0.18292758008766272",
      "0.3256119839901542",
      "-0.07520694697691852",
      "-0.19070970732761902",
      "-0.6682856244479087",
      "-0.39401081601357596",
      "2.9108193056053664",
      "-1.5402280379340996",
      "-1.7753156438151683",
      "3.3746385308026783",
      "-1.3654403896913438",
      "-1.240725777272492",
      "-7.577444834966976",
      "-0.42245273133796474",
      "-0.430662439997669",
      "0.2713816896481813",
      "0.24431735530471216",
      "-3.5793441529248895",
      "0.17349423026353303",
      "0.05559471928260536",
      "0.12668208555646754",
      "-0.03560885562523491",
      "0.44916694513676886",
      "-0.013774205181049496",
      "0.003192472550258104",
      "0.27138168964753057",
      "-0.038916569795367735",
      "2.3111421608043585",
      "0.001180522608590554",
      "-0.014105080289978702",
      "0.014163244564515155",
      "0.13781691489626346",
      "0.7197449329982385",
      "-0.30049088906635024",
      "-0.09537481409796512",
      "-0.37879553767280594",
      "0.4390349930808055",
      "-0.1861374564134034",
      "0.04854758315314122",
      "0.017255583505073127",
      "0.23910777810472983",
      "-0.36551241675087265",
      "-0.011627364930925685",
      "-0.0343852317895946",
      "0.010636852803436915",
      "-0.15601472019064136",
      "0.021359059130320514",
      "-0.06834516039733554",
      "2.863139347837774",
      "0.13137313743730558",
      "-0.1829275800871071",
      "2.003114995003191",
      "-1.4560963107618186",
      "0.15888298752876623",
      "2.900256158486737",
      "-0.325611983990523",
      "-0.01750111153652032",
      "0.19569622999967476",
      "0.8178629535487772",
      "-0.3784409387226238",
      "0.07520694697706226",
      "0.6101034931575982",
      "-0.7365039466467891",
      "-3.67957961479057",
      "2.910819305605511",
      "-0.6101034931575239",
      "-3.255402456153737e-13",
      "-3.292889710308794",
      "0.2872354293884364",
      "-0.03560885562527593",
      "0.7365039466470752",
      "3.2928897103084083",
      "-5.826793999418564e-13",
      "-0.8727708035001663",
      "-0.29307355080932196",
      "-1.2407257772719402",
      "3.167636365280832",
      "1.4614909528475546",
      "0.11887959235921447",
      "0.22292234684735002",
      "-0.03891656979506989",
      "0.20341126415522673",
      "-5.183177633289878",
      "-0.374670940035179",
      "1.5790471515451048",
      "0.24431735530524276",
      "0.20341126415465044",
      "4.694973631883858",
      "0.3954374391917448",
      "0.01308347014381243",
      "0.13781691489604458",
      "0.1297730695509565",
      "-0.25735267867616857",
      "-0.1897061986187487",
      "-3.257155204692961",
      "2.441170149598288",
      "2.755246114511172",
      "-2.3453355640529705",
      "-0.07514716781645824",
      "0.3837182940642224",
      "-0.14889555303179786",
      "1.6684576326277007",
      "0.23876999812295402",
      "1.540228037934094",
      "7.577444834967421",
      "3.579344152925567",
      "-0.4937366569389552",
      "0.19070970732700332",
      "1.7753156438154243",
      "0.4224527313376902",
      "-0.17349423026297725",
      "-1.4614909528478366",
      "5.183177633289952",
      "0.1317191150715654",
      "0.44916694513634076",
      "0.8727708034993237",
      "-0.11887959235894069",
      "0.37467094003479273",
      "-5.313721239382957",
      "-0.35005301499357555",
      "2.3111421608061296",
      "4.694973631883027",
      "5.313721239382585",
      "3.1106275648006634e-13",
      "-0.319758127320362",
      "0.7197449329986779",
      "-0.25735267867670497",
      "0.31802098771837456",
      "-0.2639829252723752",
      "-0.00953017677160401",
      "-0.079377035555006",
      "-0.0387420310670449",
      "-0.15150417869088004",
      "0.013774205181126632",
      "-0.001180522608937806",
      "0.30049088906689525",
      "-0.39543743919184754",
      "0.18970619861853694",
      "0.2639829252728189"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      0,
      20
    ],
    [
      0,
      21
    ],
    [
      0,
      22
    ],
    [
      0,
      23
    ],
    [
      0,
      24
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      1,
      20
    ],
    [
      1,
      21
    ],
    [
      1,
      22
    ],
    [
      1,
      23
    ],
    [
      1,
      24
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      2,
      20
    ],
    [
      2,
      21
    ],
    [
      2,
      22
    ],
    [
      2,
      23
    ],
    [
      2,
      24
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      3,
      20
    ],
    [
      3,
      21
    ],
    [
      3,
      22
    ],
    [
      3,
      23
    ],
    [
      3,
      24
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      4,
      20
    ],
    [
      4,
      21
    ],
    [
      4,
      22
    ],
    [
      4,
      23
    ],
    [
      4,
      24
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      5,
      20
    ],
    [
      5,
      21
    ],
    [
      5,
      22
    ],
    [
      5,
      23
    ],
    [
      5,
      24
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      6,
      20
    ],
    [
      6,
      21
    ],
    [
      6,
      22
    ],
    [
      6,
      23
    ],
    [
      6,
      24
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      7,
      20
    ],
    [
      7,
      21
    ],
    [
      7,
      22
    ],
    [
      7,
      23
    ],
    [
      7,
      24
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      8,
      20
    ],
    [
      8,
      21
    ],
    [
      8,
      22
    ],
    [
      8,
      23
    ],
    [
      8,
      24
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      9,
      20
    ],
    [
      9,
      21
    ],
    [
      9,
      22
    ],
    [
      9,
      23
    ],
    [
      9,
      24
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      10,
      20
    ],
    [
      10,
      21
    ],
    [
      10,
      22
    ],
    [
      10,
      23
    ],
    [
      10,
      24
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      11,
      20
    ],
    [
      11,
      21
    ],
    [
      11,
      22
    ],
    [
      11,
      23
    ],
    [
      11,
      24
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      12,
      20
    ],
    [
      12,
      21
    ],
    [
      12,
      22
    ],
    [
      12,
      23
    ],
    [
      12,
      24
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      13,
      20
    ],
    [
      13,
      21
    ],
    [
      13,
      22
    ],
    [
      13,
      23
    ],
    [
      13,
      24
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      14,
      20
    ],
    [
      14,
      21
    ],
    [
      14,
      22
    ],
    [
      14,
      23
    ],
    [
      14,
      24
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      15,
      20
    ],
    [
      15,
      21
    ],
    [
      15,
      22
    ],
    [
      15,
      23
    ],
    [
      15,
      24
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      16,
      20
    ],
    [
      16,
      21
    ],
    [
      16,
      22
    ],
    [
      16,
      23
    ],
    [
      16,
      24
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      17,
      20
    ],
    [
      17,
      21
    ],
    [
      17,
      22
    ],
    [
      17,
      23
    ],
    [
      17,
      24
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      18,
      20
    ],
    [
      18,
      21
    ],
    [
      18,
      22
    ],
    [
      18,
      23
    ],
    [
      18,
      24
    ],
    [
      19,
      19
    ],
    [
      19,
      20
    ],
    [
      19,
      21
    ],
    [
      19,
      22
    ],
    [
      19,
      23
    ],
    [
      19,
      24
    ],
    [
      20,
      20
    ],
    [
      20,
      21
    ],
    [
      20,
      22
    ],
    [
      20,
      23
    ],
    [
      20,
      24
    ],
    [
      21,
      21
    ],
    [
      21,
      22
    ],
    [
      21,
      23
    ],
    [
      21,
      24
    ],
    [
      22,
      22
    ],
    [
      22,
      23
    ],
    [
      22,
      24
    ],
    [
      23,
      23
    ],
    [
      23,
      24
    ],
    [
      24,
      24
    ]
  ],
  "rational_weights": [
    "0.0008839130126076439",
    "0.0008839087689742808",
    "0.0008839157870248726",
    "0.0008839226774246344",
    "0.0008839065833652659",
    "0.0008839080875730781",
    "0.0008839451140206001",
    "0.0008839195622726621",
    "0.0008839297918945921",
    "0.0008839207030073164",
    "0.0008839094667713549",
    "0.0008839069182537854",
    "0.0008839205027739099",
    "0.0008839103472612017",
    "0.0008840354138429326",
    "0.0008839320719706233",
    "0.0008839148058466187",
    "0.0008839222931478377",
    "0.0008839545088623679",
    "0.00088392774203815",
    "0.0008839040749645941",
    "0.0008839043307748386",
    "0.0008839053154263381",
    "0.0008839042931778161",
    "0.0008839037012801406",
    "0.0008839047917936226",
    "0.0008839101577277444",
    "0.0008839150292467144",
    "0.0008839027587331296",
    "0.0008839036760717431",
    "0.0008839238630741982",
    "0.0008839103555312884",
    "0.0008839217462901903",
    "0.0008839128108408064",
    "0.0008839050944003192",
    "0.0008839031934275884",
    "0.0008839124813064685",
    "0.0008839048751510289",
    "0.0008839689419556249",
    "0.000883919898244831",
    "0.0008839077432275729",
    "0.000883913303798187",
    "0.0008839389181385284",
    "0.0008839165998535198",
    "0.0008839011563649164",
    "0.0008839012095677285",
    "0.0008839020288695979",
    "0.000883901471171709",
    "0.0008839010815365554",
    "0.0008839155831010758",
    "0.0008839259481699457",
    "0.0008839086446160686",
    "0.0008839087266287136",
    "0.0008839533912681633",
    "0.0008839194621104084",
    "0.0008839366350437052",
    "0.0008839218323904053",
    "0.0008839130606826059",
    "0.0008839088179666398",
    "0.0008839254676877787",
    "0.0008839121780970052",
    "0.0008840048836381864",
    "0.0008839424561937382",
    "0.0008839192063504134",
    "0.0008839268194754656",
    "0.0008839512393041363",
    "0.000883931219317085",
    "0.0008839055826938604",
    "0.0008839054788615054",
    "0.0008839062093711324",
    "0.0008839052450643425",
    "0.0008839050670270032",
    "0.0008839346085351689",
    "0.0008839106722937345",
    "0.0008839127584057607",
    "0.0008839512445359565",
    "0.0008839264395612509",
    "0.0008839495443018607",
    "0.0008839310407006154",
    "0.0008839150275709045",
    "0.0008839116202038612",
    "0.0008839299290742814",
    "0.0008839152354317456",
    "0.0008840605285234942",
    "0.0008839433220640075",
    "0.0008839204926743714",
    "0.0008839318403948031",
    "0.0008839913435773766",
    "0.0008839396856128581",
    "0.0008839074614027418",
    "0.0008839076130132312",
    "0.0008839093705701683",
    "0.0008839082033722398",
    "0.0008839073548105151",
    "0.0008838999819387334",
    "0.0008839010473744356",
    "0.0008839098622726293",
    "0.0008839045719177042",
    "0.0008839192905180025",
    "0.0008839081938652614",
    "0.0008839013727297576",
    "0.0008839005896483563",
    "0.0008839061306478953",
    "0.0008839012192101077",
    "0.0008839408159876966",
    "0.0008839100829028436",
    "0.0008839021959129951",
    "0.0008839064898119068",
    "0.0008839477614587491",
    "0.0008839094010039728",
    "0.0008838989651042179",
    "0.0008838989893064115",
    "0.0008838998704108741",
    "0.0008838996327865822",
    "0.0008838992187542605",
    "0.0008839017660579457",
    "0.0008839134863774368",
    "0.0008839056821246354",
    "0.0008839229882698089",
    "0.0008839094953101327",
    "0.0008839029546077077",
    "0.0008839016021988693",
    "0.0008839084818994764",
    "0.000883902331988758",
    "0.0008839414483607172",
    "0.0008839140572533514",
    "0.0008839040258098892",
    "0.0008839088976204598",
    "0.0008839405005285744",
    "0.0008839116613725069",
    "0.0008838997654920871",
    "0.0008838997143471006",
    "0.0008839005607136382",
    "0.0008839002847960442",
    "0.0008838999924597636",
    "0.0008839295155619216",
    "0.0008839203355059282",
    "0.0008840298109713837",
    "0.0008839382366860167",
    "0.0008839140865535552",
    "0.0008839125542768736",
    "0.0008839270945753225",
    "0.0008839124964154077",
    "0.0008840025795696623",
    "0.0008839370458428784",
    "0.0008839140182323625",
    "0.0008839279617985881",
    "0.0008844931051581108",
    "0.0008839372773081097",
    "0.0008839069434522315",
    "0.000883906778219631",
    "0.0008839102763260401",
    "0.0008839102944324438",
    "0.0008839088291913231",
    "0.0008839099485130466",
    "0.0008839573015109362",
    "0.0008839183455663042",
    "0.000883907552573593",
    "0.0008839057015671905",
    "0.0008839156589909551",
    "0.0008839059405762361",
    "0.000883954830533585",
    "0.0008839246257344453",
    "0.0008839078807570584",
    "0.0008839160238771444",
    "0.0008839926669105191",
    "0.0008839200964050179",
    "0.0008839024176538405",
    "0.0008839022464908048",
    "0.0008839037385395558",
    "0.0008839036193000819",
    "0.0008839032116338341",
    "0.0008839536618632348",
    "0.0008839482737551505",
    "0.0008839257609383377",
    "0.0008839197057842117",
    "0.0008839512448130815",
    "0.0008839290402816912",
    "0.0008844431762784048",
    "0.0008839713430624168",
    "0.0008839416289857254",
    "0.0008839556745181045",
    "0.0008840016203336069",
    "0.0008839647887976139",
    "0.0008839147450718426",
    "0.0008839156535534869",
    "0.0008839174319644369",
    "0.0008839146043470971",
    "0.0008839130137674024",
    "0.0008839246330683578",
    "0.0008839121194528665",
    "0.0008839091548894856",
    "0.0008839241827732237",
    "0.0008839111928422656",
    "0.0008840033556336086",
    "0.0008839362578925014",
    "0.0008839151749301978",
    "0.0008839251883224305",
    "0.0008839818873862206",
    "0.0008839309671354764",
    "0.0008839053492758151",
    "0.0008839052808265772",
    "0.0008839068456292689",
    "0.0008839061404632384",
    "0.0008839055930412345",
    "0.0008839029198327253",
    "0.0008839021494230246",
    "0.0008839089652323155",
    "0.0008839030773130062",
    "0.0008839599297015945",
    "0.0008839138792701205",
    "0.0008839040673663609",
    "0.0008839095352894979",
    "0.0008839719391471821",
    "0.0008839136798854808",
    "0.0008839000491560981",
    "0.0008839001325083333",
    "0.0008839012960464251",
    "0.0008839009609539398",
    "0.0008839003742674232",
    "0.0008839011207493554",
    "0.0008839073956741549",
    "0.0008839019657746639",
    "0.000883946175375576",
    "0.000883912107699929",
    "0.0008839033168108011",
    "0.0008839079441612841",
    "0.0008839426211266753",
    "0.0008839108753437538",
    "0.0008838994190435342",
    "0.0008838994557371586",
    "0.0008839003232708283",
    "0.0008839000100510383",
    "0.0008838996179740028",
    "0.0008839189511758116",
    "0.0008839087088186367",
    "0.0008839913532858669",
    "0.000883928253885333",
    "0.0008839106475868094",
    "0.0008839200962336977",
    "0.0008840188288441279",
    "0.000883926425585006",
    "0.0008839037936283449",
    "0.0008839038606567697",
    "0.0008839057791509785",
    "0.0008839052968095386",
    "0.00088390441810893",
    "0.0008839024047547842",
    "0.0008839422776479848",
    "0.0008839138868387719",
    "0.0008839036684556402",
    "0.0008839090989232125",
    "0.0008839607397600766",
    "0.0008839120564838304",
    "0.0008838999045642766",
    "0.0008838998835230642",
    "0.0008839009506162413",
    "0.0008839007677724319",
    "0.0008839003338152207",
    "0.0008840732150748661",
    "0.0008840571034867169",
    "0.0008839537875437827",
    "0.0008839891170044664",
    "0.0008842345553252124",
    "0.0008840024002548544",
    "0.0008839304147905114",
    "0.0008839282530038843",
    "0.0008839341384054828",
    "0.0008839353118883221",
    "0.000883935590258821",
    "0.000883936911578265",
    "0.0008839160639921521",
    "0.0008839296753791571",
    "0.0008841373226059006",
    "0.000883939303874139",
    "0.0008839071410056821",
    "0.0008839073292412066",
    "0.0008839104245215745",
    "0.0008839097142327812",
    "0.0008839081504438571",
    "0.0008839044851641193",
    "0.000883911001904898",
    "0.0008840333408716042",
    "0.0008839153299455936",
    "0.0008839006850211137",
    "0.0008839007010345038",
    "0.0008839021811268911",
    "0.0008839020488181459",
    "0.0008839013548780716",
    "0.000883920492630353",
    "0.0008840222786152641",
    "0.000883927444917566",
    "0.0008839041215606132",
    "0.0008839041507513539",
    "0.0008839061369369761",
    "0.0008839057112953338",
    "0.0008839048163734669",
    "0.0008840094412968952",
    "0.0008840183048820526",
    "0.0008839364008332117",
    "0.0008839358274206308",
    "0.000883933557991544",
    "0.0008839287785242251",
    "0.0008839299353728796",
    "0.000883933015742121",
    "0.0008839063487691588",
    "0.0008839063207805498",
    "0.0008839084942635303",
    "0.0008839080126288116",
    "0.0008839071279412988",
    "0.000883898104884144",
    "0.0008838981240873858",
    "0.000883898796142245",
    "0.000883898617260696",
    "0.000883898314898603",
    "0.0008838981185791453",
    "0.0008838987867036526",
    "0.0008838986270283072",
    "0.0008838983492377111",
    "0.0008838994637381065",
    "0.0008838992416911202",
    "0.0008838989762126307",
    "0.0008838989785111336",
    "0.0008838987263304994",
    "0.0008838984301745252"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.005097289096313185393336213 +/- 3.81e-28]",
      "[0.2491479930213699000426466 +/- 1.08e-27]",
      "[0.8206361972838962011846619 +/- 2.17e-26]",
      "[1.267457959436517447461813 +/- 3.17e-25]",
      "[0.01076490195935504977999245 +/- 4.02e-28]",
      "[0.01525511515729167283111915 +/- 4.34e-27]",
      "[0.1403895786711061126442973 +/- 2.21e-26]",
      "[0.2271109810643785391789546 +/- 5.65e-27]",
      "[0.001974067003098514795823082 +/- 4.37e-28]",
      "[0.1661363778355011662630413 +/- 4.14e-26]",
      "[0.5790900869246925192790504 +/- 2.73e-26]",
      "[0.005032023257892892732421888 +/- 2.92e-28]",
      "[0.5001496577797463886757471 +/- 1.56e-26]",
      "[0.03420169313312424347980243 +/- 2.43e-27]",
      "[0.001118897855904545537005557 +/- 8.01e-29]"
    ],
    [
      "[0.001336407122432388043305220 +/- 1.82e-28]",
      "[0.01236498890943818193476584 +/- 3.60e-27]",
      "[0.01587103051901803303148003 +/- 3.23e-28]",
      "[0.1185860612336926432921099 +/- 3.35e-26]",
      "[0.001009336954567500827446154 +/- 3.00e-28]",
      "[0.004948524207258077037251842 +/- 7.79e-29]",
      "[0.02310756531436292099231671 +/- 2.18e-27]",
      "[0.3093724808794888628268965 +/- 2.40e-26]",
      "[0.001533626314622975383966778 +/- 3.82e-28]",
      "[0.1149654319977380108232735 +/- 6.54e-28]",
      "[0.2411273178129491210205783 +/- 2.38e-26]",
      "[0.003931322735919747734049773 +/- 2.56e-28]",
      "[0.3918551880918084963200598 +/- 1.40e-26]",
      "[0.008271285292518917556019978 +/- 2.75e-29]",
      "[0.0009470620946082135660506927 +/- 2.34e-29]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.462140291929245
}


==> anc/small-orders/order6/orbit_p5_c0_target5e1_lambda5e1_0.17_0.2_p1_slack17_certificate.json <==
{
  "kind": "p5",
  "cell": 0,
  "m": 5,
  "target_edge": 1,
  "target_slack": 17,
  "lambda_polygon": 5,
  "lambda_edge": 1,
  "points": [
    [
      "4",
      "0"
    ],
    [
      "1",
      "4"
    ],
    [
      "-3",
      "2"
    ],
    [
      "-3",
      "-2"
    ],
    [
      "1",
      "-4"
    ],
    [
      "0",
      "0"
    ]
  ],
  "interval": [
    "0.17",
    "0.2"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      -1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      1
    ],
    [
      "cap_variance",
      0
    ],
    [
      "cap_variance",
      1
    ],
    [
      "cap_variance",
      2
    ],
    [
      "cap_variance",
      3
    ],
    [
      "cap_variance",
      4
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        3
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      0,
      4
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      1,
      4
    ],
    [
      "outer",
      2,
      0
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      1
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "outer",
      4,
      2
    ],
    [
      "outer",
      4,
      3
    ],
    [
      "outer",
      4,
      4
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      0,
      5,
      4
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      1,
      5,
      4
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      2,
      5,
      4
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ],
    [
      "inner",
      3,
      5,
      4
    ],
    [
      "inner",
      4,
      5,
      0
    ],
    [
      "inner",
      4,
      5,
      1
    ],
    [
      "inner",
      4,
      5,
      2
    ],
    [
      "inner",
      4,
      5,
      3
    ],
    [
      "inner",
      4,
      5,
      4
    ]
  ],
  "rational_W": [
    "1.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-0.6180339887498947",
    "0.4999999999999999",
    "-0.19098300562505244",
    "0.19098300562505255",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-0.3632712640026805",
    "0.5877852522924731",
    "0.5877852522924731",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.0007104333570823704",
      "0.0007507260256596658",
      "0.0010198890354541031",
      "0.0022424268542677803",
      "0.0007449424783388344",
      "-6.28785620154172e-06",
      "2.569074643638927e-06",
      "1.7413936675777754e-05",
      "-1.6097018209458765e-06",
      "2.2263241715751354e-05",
      "-0.000117222572792676",
      "-3.326470007027641e-06",
      "-8.848434010449123e-05",
      "-1.4795535565795877e-05",
      "-2.256459194431745e-05",
      "-4.203825127495216e-06",
      "-5.656558326594591e-06",
      "8.791279776726171e-06",
      "8.5077097616641e-06",
      "8.126239282046544e-05",
      "-4.181560259532392e-08",
      "-1.5567726274020835e-05",
      "0.0004852107503695928",
      "-7.70794379267424e-06",
      "0.00012075472579941149"
    ],
    [
      "0.0007094121703738945",
      "0.000739248454969463",
      "0.0009278290724955956",
      "0.0018046357468337213",
      "0.0007331785692354737",
      "-4.923902158059987e-06",
      "-4.3004900957830716e-07",
      "1.3267488555450065e-05",
      "-1.7171213804743053e-06",
      "2.2401539284579898e-05",
      "-7.381733000186107e-05",
      "8.206665519387167e-07",
      "-3.562117923848036e-05",
      "-1.2432686818614508e-05",
      "-9.012478432644782e-06",
      "-2.078658932622631e-06",
      "-5.123609137982509e-06",
      "7.504644437675284e-06",
      "5.528210631839189e-06",
      "5.5440304025758254e-05",
      "3.852773987808605e-06",
      "-1.1649782630802462e-05",
      "0.0003252285098993341",
      "-8.241381898945191e-06",
      "9.155499355712587e-05"
    ],
    [
      "0.000710543199212984",
      "0.0007493011443063586",
      "0.0009853986179249809",
      "0.0018310633066172756",
      "0.0007447237464824362",
      "-7.73764503577269e-06",
      "-4.8370825421694365e-06",
      "1.520081864938151e-05",
      "-3.4157936390150927e-06",
      "3.938766078398905e-05",
      "-8.407054898854221e-05",
      "6.40703710565929e-06",
      "-4.5356181487350245e-05",
      "-2.4663853232121204e-06",
      "6.694836417075313e-07",
      "-1.5108570526432284e-06",
      "-5.2500473844396445e-06",
      "1.003818463309234e-05",
      "8.425600490254016e-06",
      "6.746708869017e-05",
      "-1.0767691965146886e-06",
      "-1.6852928839531958e-05",
      "0.00033601813644165907",
      "-1.7249706871892515e-05",
      "0.00010197139357881898"
    ],
    [
      "0.0007114465420263898",
      "0.000770822555751698",
      "0.0011108216681660894",
      "0.00261907614979403",
      "0.0007576045252885113",
      "-9.871067301618803e-06",
      "-9.2997811214583e-07",
      "2.4729475290640697e-05",
      "-2.905029807613467e-06",
      "4.372602508341462e-05",
      "-0.00013251783586879014",
      "6.785129398631952e-07",
      "-5.9192518063072684e-05",
      "-2.1612516986999017e-05",
      "-2.3991284621765726e-05",
      "-4.346771994241006e-06",
      "-1.0404961181844604e-05",
      "1.1713725380694485e-05",
      "1.0785660666468982e-05",
      "0.0001075619647960101",
      "1.2152351367320916e-05",
      "-2.292671951202776e-05",
      "0.0005393841643619157",
      "-1.4001425432033012e-05",
      "0.00016646528911399072"
    ],
    [
      "0.0007091839733506927",
      "0.0007393303145643283",
      "0.0009697298538401886",
      "0.0025024205865511757",
      "0.0007347634297571184",
      "-3.748492160166223e-06",
      "7.271455245170026e-07",
      "1.3428447178195009e-05",
      "-1.6833380912865515e-06",
      "2.2321827321222267e-05",
      "-7.059484227820933e-05",
      "2.106951677141763e-07",
      "9.864704832869043e-06",
      "-1.7071604743097856e-05",
      "-8.757033465442092e-06",
      "-1.9639593556198547e-06",
      "-3.951212052974139e-06",
      "1.2944185022396284e-05",
      "4.791041357811996e-06",
      "5.666045997758317e-05",
      "1.4721816320137919e-05",
      "-8.595312289317425e-06",
      "0.0004405447674733665",
      "-1.6014762760633832e-06",
      "0.00013274316578974397"
    ],
    [
      "0.0007093051147224425",
      "0.000738006922132879",
      "0.0009567458786810015",
      "0.001898515112579845",
      "0.0007328930930897551",
      "-4.474074059025955e-06",
      "-1.3337801930305553e-06",
      "9.424727275947554e-06",
      "-2.009601445775883e-06",
      "2.7508254762651996e-05",
      "-6.623042454584545e-05",
      "2.7875026110234033e-06",
      "-6.00230460339496e-06",
      "-6.2769627739193015e-06",
      "1.960735456302491e-06",
      "-1.2641111512430756e-06",
      "-2.8806344225824175e-06",
      "7.949621721324923e-06",
      "5.130873103339522e-06",
      "5.4290111994359164e-05",
      "6.948400087871134e-06",
      "-9.154956538607683e-06",
      "0.00036596008560354994",
      "-5.784615913096278e-06",
      "8.788025127408805e-05"
    ],
    [
      "0.05671268384941536",
      "2.086941977702945",
      "1.3904510108397543",
      "5.567182964474647",
      "0.4723667820517557",
      "0.2368365363243008",
      "-0.05279121904558533",
      "0.37548272746028344",
      "0.08939438062638999",
      "-1.3176373204711924",
      "2.598408282024993",
      "-0.21313136083351397",
      "-0.7295737450432197",
      "0.48419028121140134",
      "-0.0035225340466683926",
      "0.2461613774110477",
      "-0.24878380456349233",
      "0.23423641444054846",
      "-0.1337913662754767",
      "-0.7993003125671903",
      "-0.6004407740423812",
      "-0.9615586655738113",
      "1.6377401873535269",
      "0.5610472320357341",
      "-1.142957696912987"
    ],
    [
      "0.0007097452051362074",
      "0.0007470097670912351",
      "0.0010630249701507734",
      "0.002218662849914383",
      "0.0007371850882576146",
      "-5.417080889175384e-06",
      "-2.393556572298066e-06",
      "6.6014789533905995e-06",
      "-3.0131343011445964e-06",
      "4.6106082250524305e-05",
      "-6.801647757218395e-05",
      "4.7452536028972935e-06",
      "3.677644755543352e-05",
      "-5.687271462723396e-06",
      "2.30493561246133e-05",
      "-5.489620686940287e-07",
      "-2.751313209175345e-06",
      "9.857366934117574e-06",
      "5.4449575347814725e-06",
      "6.694560103329726e-05",
      "1.714996271289865e-05",
      "-8.657843160919527e-06",
      "0.0004829425252871152",
      "-3.3146239047622038e-06",
      "9.303648017009468e-05"
    ],
    [
      "0.0007408222288431833",
      "0.0009655649670226145",
      "0.0019486000633262173",
      "0.007715876346846154",
      "0.0011903841670966818",
      "-1.9764706715572855e-05",
      "6.404597637571697e-05",
      "5.6227549211828124e-05",
      "1.8888069607121244e-05",
      "-0.0002181057127132599",
      "0.00027330112641705504",
      "-0.0002246810145304552",
      "-0.0014300177371463652",
      "0.00039345882269776144",
      "-0.0008925372179976687",
      "-7.083723408474037e-05",
      "8.260769556736879e-05",
      "-0.00017018162488539204",
      "0.00011674922134449524",
      "0.00032757374286053985",
      "-0.00014471350550554962",
      "1.2960839915389524e-05",
      "0.0005701091068869839",
      "6.914608520193984e-05",
      "0.0006700515527233912"
    ],
    [
      "0.0007110757224314906",
      "0.000761465578854673",
      "0.0011459430001378946",
      "0.002727576690980794",
      "0.0007561106890094104",
      "-7.5820090946775516e-06",
      "-4.008118512289183e-07",
      "1.5434528663034775e-05",
      "-3.2197575220271524e-06",
      "3.92371417794541e-05",
      "-0.00011518383594384318",
      "2.8913807247872035e-06",
      "-7.794214107391117e-05",
      "-2.7078198143793816e-06",
      "2.354091002880238e-06",
      "-3.0467423216014083e-06",
      "-3.6354777884876636e-06",
      "1.6064250761106193e-05",
      "1.0000852982923618e-05",
      "9.845335794952824e-05",
      "-1.3305491631311362e-05",
      "-1.4205123034496001e-05",
      "0.0005986454377700369",
      "-7.760786629851e-06",
      "0.00015121364481444474"
    ],
    [
      "0.0007100392138152981",
      "0.0007527488496177672",
      "0.0011273568466892755",
      "0.003880422607166711",
      "0.0007489641315430243",
      "-4.165845916286543e-06",
      "5.01393480258561e-06",
      "1.8281191053703297e-05",
      "-1.512226290315497e-06",
      "2.240962379874753e-05",
      "-0.00015360182021986285",
      "-2.4303365781508847e-06",
      "-6.979357086339143e-05",
      "-2.8359030533548154e-05",
      "-4.57505663024553e-05",
      "-4.2972608236425814e-06",
      "-4.217619495050366e-06",
      "1.9596681735928818e-05",
      "6.998592513685465e-06",
      "9.406403823642812e-05",
      "1.1010316090626997e-05",
      "-1.1546806037477466e-05",
      "0.0008212303132560335",
      "-6.404561512400091e-06",
      "0.00021106630698199507"
    ],
    [
      "0.0007093000977177175",
      "0.0007405898659375185",
      "0.001005296008533093",
      "0.0023868300148460037",
      "0.0007342802288501234",
      "-3.902592379363863e-06",
      "2.399518312415739e-06",
      "1.1924175590194494e-05",
      "-1.1722642335761678e-06",
      "1.7664810253893716e-05",
      "-0.00010056159714792846",
      "-1.3646058861563741e-06",
      "-5.5880126193223596e-05",
      "-1.7271403610435368e-05",
      "-2.1447499364016432e-05",
      "-2.781631097019257e-06",
      "-3.6477621025655766e-06",
      "7.634925262338008e-06",
      "5.312842437904539e-06",
      "6.7760950168868e-05",
      "1.4191862933208843e-06",
      "-9.587734387573546e-06",
      "0.0005335346845293249",
      "-6.6643535423224505e-06",
      "0.00011282721743898791"
    ],
    [
      "0.0007108938124638711",
      "0.0007719579283864181",
      "0.00136965712633772",
      "0.0045232324148843815",
      "0.0007581491245301234",
      "-6.255148087465395e-06",
      "6.257193597536502e-06",
      "1.6933932829915033e-05",
      "-1.5992112228230292e-06",
      "3.723245549281337e-05",
      "-0.00020516446074928627",
      "-5.402357800539406e-06",
      "-6.358271539704636e-05",
      "-3.4994354697200665e-05",
      "-4.01800739394703e-05",
      "-5.459274854238306e-06",
      "-4.834970853114726e-06",
      "1.4082645339807463e-05",
      "9.20227421334923e-06",
      "0.00014072938676077285",
      "2.4120307580411403e-05",
      "-1.408593790201939e-05",
      "0.0012175762033947496",
      "-2.84143069610735e-06",
      "0.00022519626019420108"
    ],
    [
      "0.0007089919684283044",
      "0.0007380352203966248",
      "0.0009835871700097786",
      "0.002168419792673548",
      "0.0007295937975121153",
      "-3.838563523423889e-06",
      "5.576122743992278e-07",
      "1.0015807900298144e-05",
      "-1.5679614412547143e-06",
      "2.5374562035262814e-05",
      "-6.439486862963478e-05",
      "8.36272398499245e-07",
      "1.278309219227627e-05",
      "-1.696514863388295e-05",
      "-2.3382358095575085e-07",
      "-1.5006644841585267e-06",
      "-4.303297156766405e-06",
      "8.657264656984532e-06",
      "4.102370022188914e-06",
      "5.39762037746426e-05",
      "8.536561028711797e-06",
      "-7.886089353410881e-06",
      "0.0004530005708600903",
      "-3.4301091680754217e-06",
      "9.573533295315443e-05"
    ],
    [
      "0.059688122031915945",
      "0.5503329308602067",
      "0.12789610987755404",
      "0.8174474195175601",
      "0.48107246834783146",
      "-0.1259284919312621",
      "-0.020001270897287735",
      "0.0717550096373681",
      "-0.16539973147169335",
      "-0.1345596817329129",
      "-0.5998153241988494",
      "0.42078697642746105",
      "0.2600776318287059",
      "0.01232459707996175",
      "-0.30851566575524847",
      "0.12859707785391644",
      "-0.0817874039836143",
      "-0.20423506956207566",
      "0.031097015809701204",
      "0.2191219673416579",
      "0.28121831022953214",
      "0.29419030437427357",
      "0.17985414422509907",
      "-0.239748458190786",
      "-0.533804269075555"
    ],
    [
      "0.05037429311471117",
      "1.8120217472388762",
      "1.3706319542963703",
      "5.915606082413986",
      "0.15396229053338117",
      "0.18343741109814432",
      "-0.032837573774485464",
      "-0.16753504653880902",
      "0.08260348374356749",
      "-1.35703250069789",
      "-3.0764165743339693",
      "0.43851272020452486",
      "2.7881262846231936",
      "-0.2000552166068159",
      "-0.568928057198801",
      "-0.2372635481848441",
      "0.25861914438062905",
      "0.5144818323207833",
      "-0.027909844918100758",
      "0.7985549685283972",
      "1.1004820802465483",
      "0.2914231344180631",
      "0.5341524736047077",
      "-0.41174095727716464",
      "-0.7609392731449374"
    ],
    [
      "0.0007095690125279327",
      "0.0007489411586443783",
      "0.001102405555702184",
      "0.003330957191898582",
      "0.0007386298651828685",
      "-4.130434135760607e-06",
      "8.079826518565124e-07",
      "1.4318679772994565e-05",
      "-2.1400631189820533e-06",
      "3.786439738385068e-05",
      "-4.680860535553377e-05",
      "1.1391871697611768e-06",
      "7.117784006066476e-05",
      "-2.3651543016817503e-05",
      "1.8337301047049384e-05",
      "-1.3902270217407076e-06",
      "-5.778109624696358e-06",
      "2.254596505399443e-05",
      "5.031727230152277e-06",
      "6.298485121249332e-05",
      "1.919624756382021e-05",
      "-7.556345718774349e-06",
      "0.0006259624404281397",
      "5.757007632883667e-06",
      "0.00016088872118837633"
    ],
    [
      "0.0007113359518035578",
      "0.0007854538818373616",
      "0.0014796684880581052",
      "0.005690936647428108",
      "0.0007678806347569581",
      "-9.600063146752755e-06",
      "1.2243034435073153e-06",
      "4.0947933763733794e-05",
      "-5.158592439674098e-06",
      "8.193292245188455e-05",
      "-0.00026286881324938486",
      "3.5435345414467005e-06",
      "0.00011625050636630579",
      "-7.012996819862891e-05",
      "5.758993252117503e-06",
      "-3.761811467799072e-06",
      "-1.3763462306647293e-05",
      "3.7272821669662524e-05",
      "1.0561850087860435e-05",
      "0.00015700249256394582",
      "9.912804042897126e-05",
      "-2.79747487624018e-05",
      "0.0014759723855993633",
      "-6.587929430783727e-06",
      "0.00034974419937953716"
    ],
    [
      "0.000761295596509488",
      "0.0012720596826275232",
      "0.002990627896792642",
      "0.00923369621921989",
      "0.0013341315869462313",
      "-0.00016137944387906638",
      "-0.00018678344510773538",
      "0.0004592807238167568",
      "-7.499785753895718e-05",
      "0.0006776238757243737",
      "-0.001673864303857515",
      "0.00021884210451482403",
      "-0.0018331897155877959",
      "-0.0002162181700077323",
      "-0.0005237331948704047",
      "-4.963982457865478e-06",
      "-0.00015802264330328368",
      "5.7031715352654564e-05",
      "0.00016336449601198622",
      "0.0007002585786497507",
      "-3.440672486076354e-05",
      "-0.00048406390214308725",
      "0.0029920878007400724",
      "-0.0008063882116545233",
      "0.0016296310096115872"
    ],
    [
      "0.0007109774648246232",
      "0.0007657881431107638",
      "0.0011673205424913705",
      "0.0030616417831382282",
      "0.0007547294571623841",
      "-8.433971840935408e-06",
      "-1.1076564143350838e-06",
      "1.6396837453481067e-05",
      "-3.85687665348387e-06",
      "4.98478012828387e-05",
      "-9.516251274689397e-05",
      "4.44060327061936e-06",
      "-5.257532809487803e-06",
      "-1.6088555552432304e-05",
      "1.9032122596811253e-05",
      "-2.4943900010751533e-06",
      "-6.672802013044559e-06",
      "2.027935562013529e-05",
      "9.487555505194132e-06",
      "9.411433644815593e-05",
      "-1.3767423954480248e-05",
      "-1.7246844247521736e-05",
      "0.0006603176244256823",
      "-9.884238396578132e-06",
      "0.00016590137882939646"
    ],
    [
      "0.0007085822913544693",
      "0.0007277699375832899",
      "0.0008913961791009911",
      "0.0018426064753985065",
      "0.0007247735825378442",
      "-2.610973672396113e-06",
      "6.840706179859461e-07",
      "8.495585502542924e-06",
      "-1.0262300934204888e-06",
      "1.4625324181317075e-05",
      "-5.756559705090288e-05",
      "4.1384624659083587e-07",
      "-1.9386782025617603e-05",
      "-1.2672603767015872e-05",
      "-5.2086074200519636e-06",
      "-1.282672440222478e-06",
      "-2.8930452102470714e-06",
      "6.8340151658603695e-06",
      "3.2089167439871014e-06",
      "3.962788845555877e-05",
      "1.8709468907982743e-06",
      "-6.322272546596318e-06",
      "0.00032677717895364584",
      "-3.4783642499507875e-06",
      "8.063089049157656e-05"
    ],
    [
      "0.0007085805074049926",
      "0.000727504370702422",
      "0.0008881930838279434",
      "0.0017212128532666108",
      "0.0007241417658038053",
      "-2.6585063205170087e-06",
      "3.0892562769517065e-07",
      "7.227173147745081e-06",
      "-1.1705168452840308e-06",
      "1.6465946376307574e-05",
      "-5.25779618654265e-05",
      "7.00171276585122e-07",
      "-2.8397179103390877e-06",
      "-9.963942410052825e-06",
      "3.1702383333805086e-06",
      "-1.0564406950090913e-06",
      "-2.503591253651565e-06",
      "7.265852806629564e-06",
      "3.1236998903294218e-06",
      "3.8664892201654145e-05",
      "4.840932435507914e-06",
      "-6.008016795359047e-06",
      "0.0002982758876487066",
      "-1.1302534202178423e-06",
      "7.203056874377674e-05"
    ],
    [
      "0.0007086397892643604",
      "0.0007277723424604936",
      "0.0008777837779539911",
      "0.0015885518518180424",
      "0.0007240181855120519",
      "-2.9576566520139375e-06",
      "-2.3201952413649068e-07",
      "7.81430531291574e-06",
      "-1.2069277619681145e-06",
      "1.711487678793162e-05",
      "-5.1903380366513264e-05",
      "9.200207660185272e-07",
      "-7.604797801924175e-06",
      "-9.402877535050562e-06",
      "-2.6649264173990054e-08",
      "-1.0619168874769925e-06",
      "-2.968716421675163e-06",
      "5.80177549226246e-06",
      "3.313513264711056e-06",
      "3.812555880910644e-05",
      "6.007146745476306e-06",
      "-6.791028796968649e-06",
      "0.00027054776943682686",
      "-3.5236216821890024e-06",
      "6.525591053164941e-05"
    ],
    [
      "0.0007087604832491818",
      "0.0007287746308453257",
      "0.0008853128984989696",
      "0.0016555490823871833",
      "0.0007258144885462325",
      "-3.1111034240278126e-06",
      "2.42246210375182e-07",
      "9.123897970934275e-06",
      "-1.2126600936867676e-06",
      "1.6053569281737653e-05",
      "-6.143611258131818e-05",
      "4.12775051375362e-07",
      "-2.152836831812454e-05",
      "-1.0400810489771206e-05",
      "-3.740218572683507e-06",
      "-1.3759292657665572e-06",
      "-3.008007404962874e-06",
      "6.0074378028748825e-06",
      "3.785418984140771e-06",
      "4.116111701211687e-05",
      "4.8021812742705194e-06",
      "-7.73899188935091e-06",
      "0.00029526569189752193",
      "-4.189265485127331e-06",
      "7.228603147689598e-05"
    ],
    [
      "0.0007087140998450023",
      "0.00072879669873483",
      "0.000893082670279748",
      "0.0018156299741045761",
      "0.0007261345561017977",
      "-2.8892021772048773e-06",
      "8.177290886912479e-07",
      "9.935413213800772e-06",
      "-1.1286857826975543e-06",
      "1.4490616880995398e-05",
      "-6.654251470139105e-05",
      "1.0173477232280137e-07",
      "-2.8406248432690414e-05",
      "-1.277942218499853e-05",
      "-6.0628402334720866e-06",
      "-1.5183896186465186e-06",
      "-3.2313594970931986e-06",
      "7.655879493452865e-06",
      "3.6627996478659912e-06",
      "4.2711739569397665e-05",
      "2.493798321244703e-06",
      "-7.4387249490604055e-06",
      "0.00032560827758588664",
      "-3.991369642474053e-06",
      "8.289058228627568e-05"
    ],
    [
      "0.26309538654715015",
      "4.762249177126231",
      "6.315911394998938",
      "3.9343356039556627",
      "0.892790482784379",
      "-0.8448858754312777",
      "0.48047796218996214",
      "-0.06805471873112263",
      "-0.020678567292945538",
      "-0.3418857627897839",
      "-1.2604880762143826",
      "-0.8733586765899437",
      "-0.8178262462539715",
      "0.10043137884253821",
      "-0.2824955206334189",
      "-0.6071577893218905",
      "-0.34037670766387373",
      "-0.0365387618160702",
      "0.45266838841336915",
      "3.9395929481049254",
      "0.06560852921062982",
      "-1.264633687869915",
      "4.186522055218016",
      "0.6673053832971995",
      "-0.7280284413851961"
    ],
    [
      "0.0007092754252283532",
      "0.0007392879298591798",
      "0.0009871879247261254",
      "0.0021171210000569315",
      "0.0007321691188994379",
      "-4.135907982890254e-06",
      "-7.608855404554766e-08",
      "7.58111168671632e-06",
      "-1.9867947037552465e-06",
      "2.961871654644637e-05",
      "-5.621846482254614e-05",
      "1.759134352994901e-06",
      "1.5780088174790723e-05",
      "-1.0435815333316549e-05",
      "1.0856975364291555e-05",
      "-1.1379295666345357e-06",
      "-3.228544199605464e-06",
      "8.548714158242636e-06",
      "4.525459699327848e-06",
      "5.349353424165218e-05",
      "1.2845320674237211e-06",
      "-7.700184625673708e-06",
      "0.0004122704241647749",
      "-2.8688036028668583e-06",
      "8.867887426431018e-05"
    ],
    [
      "0.0007091063932669607",
      "0.0007395315479487982",
      "0.0010005897766165903",
      "0.002176873270461862",
      "0.0007311070905234059",
      "-4.154590877249545e-06",
      "-3.708924952626265e-07",
      "9.721331122247257e-06",
      "-1.847377689402541e-06",
      "2.9834508646870573e-05",
      "-6.481140661132993e-05",
      "2.2150720927775103e-06",
      "2.7325421989164283e-06",
      "-1.44337566374405e-05",
      "5.083981162636191e-06",
      "-1.2292746514920464e-06",
      "-4.1441088505569966e-06",
      "9.891808923600368e-06",
      "4.37063882622685e-06",
      "5.6494052375528276e-05",
      "4.84816906771308e-06",
      "-8.057310702889716e-06",
      "0.00045468925897212866",
      "-4.447642640528327e-06",
      "9.794576746842122e-05"
    ],
    [
      "0.0007106723588479475",
      "0.0007714090716835096",
      "0.0014065057478216713",
      "0.007961656742506488",
      "0.0007624139780959468",
      "-5.076894403879657e-06",
      "1.0310592080983977e-05",
      "3.6302998499581485e-05",
      "-3.758631644101181e-06",
      "2.8402714479895505e-05",
      "-0.00012569488108786554",
      "-2.2745560741656736e-06",
      "2.9730038453698828e-05",
      "-7.954191446316569e-05",
      "-1.823875628606006e-05",
      "-4.093323283299436e-06",
      "-1.0991337772686215e-05",
      "5.678801315554158e-05",
      "8.028531894330858e-06",
      "0.00010452767456628023",
      "2.4852406227861555e-05",
      "-1.2633261308378922e-05",
      "0.001667993780560535",
      "3.0229514208507515e-06",
      "0.00041953588288136205"
    ],
    [
      "0.9650922645078148",
      "2.779982198568889",
      "2.2009385775190027",
      "20.57454815588238",
      "0.7300728884269575",
      "0.05808506574054804",
      "-0.7918403691525832",
      "4.419413616906989",
      "0.04523871690892397",
      "-2.1057677218828146",
      "1.1694584294065615",
      "-1.4155279091450084",
      "-4.28275816371875",
      "1.0206626840024793",
      "-0.24849451080823307",
      "1.6356000670086195",
      "-1.2163287063310118",
      "0.5301429277026726",
      "-0.8367310288677727",
      "1.270325765947284",
      "-7.465327910645325",
      "-0.12813183286135343",
      "5.135594211716888",
      "0.7412041558452238",
      "-3.8608353125930197"
    ],
    [
      "0.1425029154117133",
      "0.1291102748834728",
      "0.4524842332197711",
      "11.884089595599804",
      "0.2402459191986596",
      "-0.13388991575321083",
      "0.0062803329263902",
      "-0.9317829414610986",
      "-0.15009083258234068",
      "-0.03428336753584478",
      "0.9814994290652937",
      "0.12967043747240692",
      "-1.650804631518315",
      "0.18373409304318905",
      "0.30606940752129963",
      "-0.016012561602779456",
      "0.2526105426242669",
      "-0.903199158226572",
      "0.10684277529560048",
      "-0.2374727637183568",
      "0.7474499972621175",
      "-0.11782752132197122",
      "1.6213690101415799",
      "0.27206769130143726",
      "-1.6576021495914135"
    ],
    [
      "0.23494400911268506",
      "3.4700038898349854",
      "4.774974799472016",
      "9.150386176386926",
      "0.5988567001969783",
      "-0.1007576110594765",
      "0.0791640838720796",
      "0.0374132523108232",
      "0.05921401926333593",
      "-2.9307052970482457",
      "-3.3826098121821606",
      "-1.0391215825613667",
      "-0.5761344462533834",
      "1.2919104990502819",
      "0.021203521067890058",
      "-0.8548132645703839",
      "0.7861981345588208",
      "0.6354995924725403",
      "0.32754171568174356",
      "0.7525784701114514",
      "-1.20640032816817",
      "0.14730445205774573",
      "2.942534431362861",
      "-0.5705996044162961",
      "0.2831515408513054"
    ],
    [
      "0.0007098602453964515",
      "0.0007421936363207781",
      "0.0009680816783827238",
      "0.0018524759546227842",
      "0.0007380749266965391",
      "-5.686682636004614e-06",
      "-1.9379947848837832e-06",
      "1.1294725915423259e-05",
      "-2.6309785539368764e-06",
      "3.124942822607035e-05",
      "-7.345418077945608e-05",
      "3.1562707385020992e-06",
      "-4.80872252269363e-06",
      "-4.161550526268853e-06",
      "1.1183942224054576e-05",
      "-1.5018752065779886e-06",
      "-3.5321284036155577e-06",
      "1.07068939212181e-05",
      "6.53515590522717e-06",
      "6.030388933854511e-05",
      "6.605337534780535e-06",
      "-1.1890942674882623e-05",
      "0.0003447851882288661",
      "-4.876196028918425e-06",
      "9.35878511308013e-05"
    ],
    [
      "0.0007093988816360761",
      "0.0007396991791306457",
      "0.0009619225381034333",
      "0.0018223390055824534",
      "0.0007330297428958269",
      "-4.914101554642698e-06",
      "-1.9459422084138612e-06",
      "1.0465237070516407e-05",
      "-2.1179125828080938e-06",
      "3.067478391277614e-05",
      "-7.142406579535565e-05",
      "3.3329428449154252e-06",
      "-2.0569513490180104e-05",
      "-6.478720213612665e-06",
      "1.4761158996241598e-06",
      "-1.2630117405582473e-06",
      "-3.7822990777230986e-06",
      "7.681479203194478e-06",
      "5.31880173388454e-06",
      "5.760507828004824e-05",
      "6.7920684358694375e-06",
      "-1.0285784201282896e-05",
      "0.0003548371291431602",
      "-8.3624958609511e-06",
      "8.463157090211662e-05"
    ],
    [
      "0.0007104300333578367",
      "0.0007638753439941001",
      "0.0012061006943784485",
      "0.0032733283843159513",
      "0.0007503923251026865",
      "-7.006650974384997e-06",
      "-1.610615297234805e-06",
      "1.0748366239637936e-05",
      "-3.996134176713832e-06",
      "5.991334816769171e-05",
      "-6.120072297258953e-05",
      "6.79932840340043e-06",
      "0.00011137673470865116",
      "-1.4930669069944877e-05",
      "3.225429361428326e-05",
      "-6.262103899834896e-07",
      "-3.4029546871815606e-06",
      "1.879930659572445e-05",
      "7.0722927310246055e-06",
      "8.00279924237822e-05",
      "5.046272160621373e-06",
      "-9.08637766645722e-06",
      "0.000710967966484848",
      "1.1475007106289703e-06",
      "0.00016760831277288978"
    ],
    [
      "0.0007113265638509677",
      "0.0007667186301957533",
      "0.0011187510451262353",
      "0.002210026662629322",
      "0.000753031377014085",
      "-1.0374597266523102e-05",
      "-7.336853843269506e-06",
      "1.7247240616327745e-05",
      "-4.630281101610419e-06",
      "6.157182104975288e-05",
      "-0.00010906821048193331",
      "1.0120388502270527e-05",
      "-4.0191424252016325e-05",
      "-4.553894106079072e-06",
      "6.145488955510052e-06",
      "-1.4591781049621156e-06",
      "-7.748522452044754e-06",
      "1.1947324742481262e-05",
      "9.98811844183853e-06",
      "9.61516555864842e-05",
      "8.047590722503065e-06",
      "-2.0687859214230875e-05",
      "0.0004918481222415017",
      "-2.2756926390929934e-05",
      "0.0001227409148887506"
    ],
    [
      "0.020129091805888007",
      "0.010128221837915384",
      "0.30093782260317486",
      "7.135362070003237",
      "0.03567363011030148",
      "-0.01280341236561254",
      "-0.07119171254494032",
      "-0.0678478762574347",
      "-0.025059013125153032",
      "0.04226734558692522",
      "-0.01826563596022409",
      "0.015182075851998433",
      "0.7450207707212868",
      "0.09875159259629987",
      "0.18145623011396317",
      "-0.003398013978274796",
      "0.025954141105630307",
      "0.36455420004668176",
      "0.0052552479319832295",
      "-0.02837068773156416",
      "-0.2493417156152368",
      "-0.007974732113919029",
      "-1.2501748403825197",
      "0.01597664369647863",
      "0.45806411261289526"
    ],
    [
      "0.03377930289974269",
      "3.4288672072702804",
      "2.7860850871526597",
      "10.548361650646807",
      "0.051903161176563475",
      "-0.10119367511885888",
      "0.20895182435087545",
      "-0.13409947290819352",
      "0.027902654147509493",
      "1.2539102137391525",
      "5.1107838289012975",
      "-0.2913700439225393",
      "1.6652663540747537",
      "0.026823164221589584",
      "-0.568565600532689",
      "-0.3203470315515875",
      "-0.1985784738575973",
      "-0.4935070791653577",
      "0.022581698591043958",
      "2.685561814031326",
      "0.03854068080759522",
      "0.2050786987448967",
      "-3.2291039854047345",
      "0.2556621251033266",
      "0.457732494886093"
    ],
    [
      "0.0007099104190599655",
      "0.0007438119593941253",
      "0.0009628864548101049",
      "0.0020145255795243917",
      "0.0007390820283082152",
      "-5.7274249339633426e-06",
      "1.610498798631702e-07",
      "1.598116053764898e-05",
      "-1.7045786154473405e-06",
      "2.3740191295472118e-05",
      "-9.045450106999474e-05",
      "-7.843881243494902e-07",
      "-5.061178154972204e-05",
      "-1.535614602693328e-05",
      "-1.786583816730319e-05",
      "-2.8617716555511225e-06",
      "-5.768039449517394e-06",
      "6.61715998065729e-06",
      "6.961363228627838e-06",
      "6.444648673432575e-05",
      "6.81751996512115e-06",
      "-1.3991230028442394e-05",
      "0.00039422216539314705",
      "-9.260071590980485e-06",
      "0.00010870456809478688"
    ],
    [
      "0.0007095569557530463",
      "0.0007407683213287278",
      "0.00094887437657555",
      "0.0018910053735731976",
      "0.0007351056673400443",
      "-5.075187989293888e-06",
      "-1.2206849085227694e-07",
      "1.3756454527798124e-05",
      "-1.7329457817619975e-06",
      "2.311382018221211e-05",
      "-8.38636525520733e-05",
      "5.031519383047433e-07",
      "-4.563004854277666e-05",
      "-1.196621566069761e-05",
      "-1.1361072740827339e-05",
      "-2.292689869605407e-06",
      "-4.940967150233391e-06",
      "7.5505513806657226e-06",
      "5.978533622359097e-06",
      "6.0673221795948984e-05",
      "3.571467720693116e-06",
      "-1.2168501166806356e-05",
      "0.0003616976613443103",
      "-8.461500546936533e-06",
      "9.638290778071566e-05"
    ],
    [
      "0.0007094659990329627",
      "0.0007444448925769016",
      "0.00103367470945425",
      "0.002696846304355307",
      "0.0007373697710377179",
      "-4.3166282051590804e-06",
      "3.4564177876276166e-06",
      "1.589339455223192e-05",
      "-1.3312442060845124e-06",
      "1.832411795455121e-05",
      "-0.00012033678457786578",
      "-2.217462593928665e-06",
      "-5.960459977830323e-05",
      "-2.428722531017969e-05",
      "-2.3994866259290324e-05",
      "-3.3139529354604293e-06",
      "-5.1573873928490726e-06",
      "1.0847042557592873e-05",
      "5.802803411390162e-06",
      "7.690170696485623e-05",
      "4.518484772684423e-06",
      "-1.1446953710560914e-05",
      "0.0006071135189451447",
      "-6.097990579829478e-06",
      "0.0001392570626408149"
    ],
    [
      "0.0007115993079689408",
      "0.0007661382771129618",
      "0.0011452268024513032",
      "0.0026333531026999915",
      "0.0007587874663992977",
      "-9.219651024375193e-06",
      "-4.3829569112214023e-07",
      "2.434396052564119e-05",
      "-2.8272538799811137e-06",
      "4.2488119513595686e-05",
      "-0.00015767813340501684",
      "-1.0574195544498482e-06",
      "-9.611556657055547e-05",
      "-1.5466136482692316e-05",
      "-2.9896217538876476e-05",
      "-4.546207702099052e-06",
      "-7.421272066271387e-06",
      "8.23071728274852e-06",
      "1.1927189585926596e-05",
      "0.00010878546881293789",
      "1.6895322560499283e-05",
      "-2.2888030820251663e-05",
      "0.0006529459774141866",
      "-1.7284035109950767e-05",
      "0.00015342762388415246"
    ],
    [
      "0.34348179234941256",
      "0.4408501350789525",
      "3.446936641356059",
      "5.3024396271820535",
      "0.43995552269841326",
      "0.06572752274850457",
      "1.060078949409298",
      "0.606912120842045",
      "0.3726531450388296",
      "0.1725914366631743",
      "1.154825243740245",
      "0.07255518511432242",
      "2.035682436710354",
      "1.1511148316993811",
      "0.4517715100852021",
      "-0.377430634914358",
      "-0.009356426798212162",
      "-0.9440476686265681",
      "-0.00561473892731419",
      "1.1544070464379936",
      "0.35570095836683113",
      "0.4279217164856426",
      "-2.401926534242167",
      "-0.0817235262193006",
      "0.9617154145512965"
    ],
    [
      "0.006973898955552688",
      "3.8428793103612646",
      "5.732152711428584",
      "13.885433568872223",
      "0.17822280258459386",
      "0.10242194335366635",
      "-0.1618513514778991",
      "0.04357239884388282",
      "-0.009028702126215354",
      "-1.4743343046401136",
      "5.909782163956514",
      "0.4412274640168831",
      "2.0271308990012447",
      "0.5779298823260826",
      "1.308057509017792",
      "0.10783920478369269",
      "0.08613850082054982",
      "0.2736924254207239",
      "0.02990326230637973",
      "4.281386656152625",
      "3.246675657748559",
      "0.6777298413921483",
      "-7.274161618238876",
      "-0.7008980667444531",
      "0.7738848996289647"
    ],
    [
      "0.0007097438365054625",
      "0.0007481018828645135",
      "0.001123045280878556",
      "0.003440852343232494",
      "0.0007431297161238759",
      "-4.272103266194236e-06",
      "4.258751207155644e-06",
      "1.6090336773747385e-05",
      "-1.4414739699142177e-06",
      "2.107785680682982e-05",
      "-0.0001597361607543",
      "-1.2572490547268634e-06",
      "-0.00010867494213176514",
      "-2.8416692526680384e-05",
      "-3.4526702702046156e-05",
      "-3.6287911953345444e-06",
      "-4.186903854103146e-06",
      "1.3933349874960579e-05",
      "6.51110004973855e-06",
      "9.191532544906084e-05",
      "-2.710081008694795e-06",
      "-1.2171567903533159e-05",
      "0.0008283783133108798",
      "-1.0655374239038978e-05",
      "0.00017728328499252047"
    ],
    [
      "0.0007095054814023281",
      "0.0007420590321258812",
      "0.0010230993246607167",
      "0.003196801882690804",
      "0.0007384239345341098",
      "-4.081924173176715e-06",
      "6.132972226858129e-07",
      "1.5454724690197088e-05",
      "-2.3476911708438324e-06",
      "2.8718228786870517e-05",
      "-7.563395139309264e-05",
      "1.995374655454091e-06",
      "1.215013828147781e-05",
      "-2.235323135271869e-05",
      "7.447357017798899e-06",
      "-1.6181933983591845e-06",
      "-5.109910959524347e-06",
      "2.4600273453551393e-05",
      "5.084349876970798e-06",
      "6.093696881275919e-05",
      "9.989575684007582e-06",
      "-9.503715669977362e-06",
      "0.0005470030106451834",
      "4.922269770679925e-09",
      "0.00016971177796284092"
    ],
    [
      "0.0007092535443674489",
      "0.0007427519348635644",
      "0.0010358460495262394",
      "0.0030273853797236914",
      "0.0007370676031555521",
      "-3.970152507536862e-06",
      "1.765887378971775e-06",
      "1.6319443618694948e-05",
      "-1.928322817573235e-06",
      "2.5602582343614875e-05",
      "-9.489911419666622e-05",
      "5.220733519772414e-07",
      "8.047677147193028e-06",
      "-2.720680786877984e-05",
      "-6.751861628197974e-06",
      "-2.1620151192729666e-06",
      "-5.0312004926539195e-06",
      "1.622665540582793e-05",
      "4.981534240926836e-06",
      "6.591634107610602e-05",
      "1.7094222688589146e-05",
      "-9.801556825629223e-06",
      "0.0006184052845618437",
      "-1.9269227088116587e-06",
      "0.00016317385443635678"
    ],
    [
      "0.0007115482473942906",
      "0.0007741699152955579",
      "0.0012504841491740547",
      "0.00486753287509929",
      "0.0007719658398815312",
      "-7.45388785080695e-06",
      "6.3703123726998265e-06",
      "3.4162227770917784e-05",
      "-2.3986457017366445e-06",
      "3.039039748112512e-05",
      "-0.00022423752586653393",
      "-5.560896096954431e-06",
      "-0.00012182862538659855",
      "-4.089775462802415e-05",
      "-8.746619603674878e-05",
      "-6.850054046290482e-06",
      "-7.889128092127976e-06",
      "2.1432969307582588e-05",
      "1.191739374470259e-05",
      "0.00013353983030558355",
      "2.353373260109582e-05",
      "-2.2073414700489403e-05",
      "0.001060674755891621",
      "-1.6213154836879228e-05",
      "0.00030831117786641796"
    ],
    [
      "1.2557164888721464",
      "1.7348844478780738",
      "2.6493260647287626",
      "25.65074643221991",
      "1.6159647532059092",
      "1.4600648885503549",
      "-1.2585561571462323",
      "-1.0137389146456501",
      "1.2722755821085117",
      "-1.2642069069780457",
      "-0.5966004890105487",
      "1.4151915985493941",
      "3.8682271327098143",
      "-1.4519116836752193",
      "-3.0052467852310243",
      "0.1290110912871833",
      "0.4569709034543949",
      "5.203373670068723",
      "-0.5755766584336923",
      "0.7109177209171647",
      "6.407028452910725",
      "-0.7664600385921376",
      "-3.1217595474410063",
      "0.38098600192331833",
      "-4.639490757309654"
    ],
    [
      "0.08574145702127475",
      "4.830180264784043",
      "2.6274739428572906",
      "16.75694690835754",
      "0.16752059771713457",
      "-0.628272291849803",
      "0.15286757439965262",
      "-0.13863318117762963",
      "-0.0702435491835932",
      "-1.0212066645040798",
      "2.6095670273101876",
      "0.5427118840630812",
      "-0.666471634441059",
      "-0.5079707090463373",
      "0.8372165499281442",
      "0.06755528610638344",
      "-0.17967045168364462",
      "0.9979125633061602",
      "0.0847915028404611",
      "0.7617738451009848",
      "-7.315699514767772",
      "-0.5343714288655514",
      "4.066519449972428",
      "-0.07299863191932092",
      "0.8851842650543277"
    ],
    [
      "0.0007149656748801195",
      "0.0008186922997416681",
      "0.0014264685511637038",
      "0.0033370557186077872",
      "0.0007970804104409401",
      "-2.025505765962255e-05",
      "-1.994884343291811e-05",
      "3.5759286523010885e-05",
      "-9.569501470136938e-06",
      "0.00012708892030613748",
      "-0.0001634157539551207",
      "2.4151421163673326e-05",
      "-4.874555223331768e-06",
      "5.597559129029436e-06",
      "2.9032510647446344e-05",
      "-1.5606569051012871e-06",
      "-1.4066425882933066e-05",
      "3.232002970063096e-05",
      "2.0019372866770167e-05",
      "0.00016908097960106582",
      "8.206924648733266e-06",
      "-4.1321901531586064e-05",
      "0.0006968200954560074",
      "-5.287182872479604e-05",
      "0.0002475591740187181"
    ],
    [
      "0.0007082688655577098",
      "0.0007226784990008334",
      "0.0008425126753272542",
      "0.0014856461558363661",
      "0.0007199989737167911",
      "-1.9720485820511796e-06",
      "1.2549551165472328e-07",
      "5.402353009863126e-06",
      "-8.67428922235401e-07",
      "1.244520577302934e-05",
      "-3.543258750828295e-05",
      "7.268343021219648e-07",
      "-1.6659614924427567e-06",
      "-7.2868266647657e-06",
      "4.188841921321114e-07",
      "-7.729107933888244e-07",
      "-1.8098117967571594e-06",
      "5.166112011949119e-06",
      "2.32572984360443e-06",
      "2.784955508128222e-05",
      "2.751099030586845e-06",
      "-4.220564933324128e-06",
      "0.0002238461161558194",
      "-1.7089129353505053e-06",
      "5.488742880010977e-05"
    ],
    [
      "0.0007080783784482586",
      "0.0007193369955626779",
      "0.0008121307801505012",
      "0.0012912184012636163",
      "0.0007170622321233165",
      "-1.5527253955646954e-06",
      "2.030750307426828e-07",
      "4.237340850079374e-06",
      "-6.27947724689482e-07",
      "9.009565284369188e-06",
      "-2.9421501359885223e-05",
      "3.971301348070148e-07",
      "-8.09496581441747e-06",
      "-5.774623622020187e-06",
      "-1.381256459169626e-06",
      "-6.765244539433664e-07",
      "-1.4950056397459511e-06",
      "3.6145544911796716e-06",
      "1.8361754204568776e-06",
      "2.2337268773310306e-05",
      "1.0310241768807758e-06",
      "-3.431540424291049e-06",
      "0.00017431339938765662",
      "-1.8691806929038982e-06",
      "4.092998344479042e-05"
    ],
    [
      "0.0007087202750315276",
      "0.0007307500123514726",
      "0.000921380846203228",
      "0.0020016785882008546",
      "0.0007267919762976415",
      "-2.7768557813464005e-06",
      "1.4837077815773767e-06",
      "9.064492174787121e-06",
      "-1.0705629626583617e-06",
      "1.4446974552581818e-05",
      "-6.704060630301244e-05",
      "-2.2060727619862947e-07",
      "-2.8824890816701675e-05",
      "-1.359864043394665e-05",
      "-6.760440516395869e-06",
      "-1.6951794919916864e-06",
      "-2.9022427481863684e-06",
      "8.263730825498153e-06",
      "3.643303135869836e-06",
      "4.6428577090802984e-05",
      "2.5548746435169754e-07",
      "-6.669228456559022e-06",
      "0.00038294972827751294",
      "-3.0592049904347587e-06",
      "8.896401621321603e-05"
    ],
    [
      "0.034248070210396775",
      "3.326656909681302",
      "3.9976197393844486",
      "6.025347970158779",
      "0.7071779065983702",
      "-0.05391028880208314",
      "-0.20969654872687785",
      "-0.01800527695861862",
      "-0.05816913232085798",
      "-0.7475143693357912",
      "3.7839682329133137",
      "-1.1197296140220752",
      "-2.328914189382818",
      "0.29948787865097026",
      "-0.9889302814834892",
      "-0.09008705527308182",
      "-0.17070815515905569",
      "0.10278460475531852",
      "0.08631293630558799",
      "1.062041116522365",
      "-0.25822981616664503",
      "-0.6987766780344112",
      "-2.28064720135669",
      "-0.17065743393162727",
      "-0.44558989011980166"
    ],
    [
      "0.3192238155390896",
      "1.9658362979514894",
      "1.151021778579034",
      "6.084449183220014",
      "0.6332621400868499",
      "-0.7118908993685441",
      "-0.008944396433224328",
      "-0.34355988728392506",
      "-0.3109442208699356",
      "0.402857919760999",
      "0.26949465093646824",
      "0.5525495540094314",
      "-0.32346410830978295",
      "0.18326765648276724",
      "1.421588080442604",
      "0.2934728447795702",
      "0.22985975424262875",
      "-1.0426140407045763",
      "-0.2465154822643004",
      "-0.2399982563195064",
      "2.5090649552504956",
      "0.9185939688023786",
      "-1.139113047072287",
      "0.1401680619653476",
      "-0.2763913838247818"
    ],
    [
      "0.0007143764813195171",
      "0.0007996092194337208",
      "0.0013171930957143103",
      "0.003465402855555731",
      "0.0007914216923499034",
      "-1.138860796970125e-05",
      "5.889156306246307e-06",
      "4.718584280193414e-06",
      "-7.347668481437586e-07",
      "1.936371185132487e-05",
      "-8.736354994478699e-05",
      "-1.4651195016893436e-05",
      "-0.00026660496235049203",
      "2.7081612126387603e-05",
      "-0.00010920168737845053",
      "-1.0561400553605806e-05",
      "2.1108260340656713e-06",
      "-7.193912513257896e-06",
      "1.9254294111431175e-05",
      "0.00014510946933029954",
      "-6.104408096774194e-05",
      "-1.4910698057570543e-05",
      "0.0007665451142920702",
      "-1.720258282535826e-05",
      "0.00015735674360030185"
    ],
    [
      "0.0007082987169986954",
      "0.0007223397312988986",
      "0.0008278157836502942",
      "0.0012983027853298",
      "0.0007193746808761535",
      "-2.1257910912964374e-06",
      "-2.56527115617716e-07",
      "4.866630813475021e-06",
      "-8.762154795852898e-07",
      "1.2224768740639208e-05",
      "-3.211488955495293e-05",
      "8.777133062173954e-07",
      "-8.799136758331822e-06",
      "-4.753083942835824e-06",
      "1.2363598688327245e-06",
      "-7.340393454294069e-07",
      "-1.8766719081468701e-06",
      "4.4146130450821205e-06",
      "2.380898995923992e-06",
      "2.6733503116318477e-05",
      "8.475072544348278e-07",
      "-4.396914007784173e-06",
      "0.00017623016762764423",
      "-2.348532149244627e-06",
      "4.372838893896904e-05"
    ],
    [
      "0.0007081051393235729",
      "0.0007193417185768331",
      "0.0008047786363542988",
      "0.0012104982076171313",
      "0.0007170364418556901",
      "-1.6528245116677508e-06",
      "9.775327871658359e-09",
      "4.35001288571229e-06",
      "-6.823371119838913e-07",
      "9.398415398265189e-06",
      "-2.8108624527125055e-05",
      "4.7074326658578123e-07",
      "-5.824013580067006e-06",
      "-4.639985453092402e-06",
      "7.272486269255545e-07",
      "-6.53237263698079e-07",
      "-1.5778128184640981e-06",
      "3.862589077342802e-06",
      "1.9005053416299526e-06",
      "2.200000458836687e-05",
      "1.8560749464147229e-06",
      "-3.607639315238019e-06",
      "0.00014857172677002303",
      "-1.4473082618558047e-06",
      "3.7788647751712326e-05"
    ],
    [
      "0.0007086079929349238",
      "0.0007287453151445831",
      "0.0008841186677303805",
      "0.0017316337736243022",
      "0.0007246976221193513",
      "-2.7223419227913024e-06",
      "-5.79630020765253e-08",
      "7.312145893546455e-06",
      "-1.1929616934535494e-06",
      "1.718464698154488e-05",
      "-4.132620902336616e-05",
      "1.0858254511318756e-06",
      "9.385793892590619e-07",
      "-8.382344242290176e-06",
      "2.1287397886669605e-06",
      "-1.0306985549037481e-06",
      "-2.5938697442802906e-06",
      "7.951993758856777e-06",
      "3.158222956597347e-06",
      "3.7160391500366546e-05",
      "2.857179619624585e-06",
      "-5.412452159027487e-06",
      "0.0002696744159061497",
      "-1.6626003842554322e-06",
      "7.413767420595949e-05"
    ],
    [
      "0.0007086309354247321",
      "0.0007283322994597955",
      "0.0008749188611449032",
      "0.0015022539372461163",
      "0.0007235208397926596",
      "-2.9274673850381293e-06",
      "-4.6476017373013375e-07",
      "5.792887729025588e-06",
      "-1.180304777618851e-06",
      "1.7494247746839474e-05",
      "-4.139083705581648e-05",
      "1.352292313910952e-06",
      "-8.714525257294917e-06",
      "-5.839227598334905e-06",
      "8.630208512359965e-08",
      "-9.529084565123314e-07",
      "-2.3723039358442633e-06",
      "4.8044518435786525e-06",
      "3.1608656764739404e-06",
      "3.639490179166778e-05",
      "2.1372108016576937e-06",
      "-5.721820623175413e-06",
      "0.00024244345187176907",
      "-3.641615010918056e-06",
      "5.5878232699896206e-05"
    ],
    [
      "0.7293364317286726",
      "5.324273744963696",
      "5.506528153370571",
      "2.9468081085694293",
      "0.01553618474070696",
      "-1.9206152161048622",
      "-0.34708710870192844",
      "-1.1422101129483098",
      "-0.09566168668516617",
      "2.094142329980376",
      "3.554040221742912",
      "0.23233799238419983",
      "3.011188016151973",
      "-0.043940774205474445",
      "0.10778791172499431",
      "-0.43567354050646534",
      "-1.9716160961770486",
      "-0.91063923247054",
      "0.033074204080880014",
      "4.990679925840246",
      "1.7178869238547887",
      "-0.14418964313863103",
      "-2.6529041199200676",
      "-0.2739810121344315",
      "-0.1707846286448072"
    ],
    [
      "0.0007153887843045851",
      "0.0008645179119795381",
      "0.0017489931972819515",
      "0.008510253111034802",
      "0.0008175899800127565",
      "-1.0433763793749952e-05",
      "2.6060060332926776e-05",
      "7.299532208841295e-05",
      "-8.236021427879262e-06",
      "3.440331321527863e-05",
      "-0.0005779111764700281",
      "-2.700704639118749e-05",
      "0.0005371678269562712",
      "-8.329338641873234e-05",
      "-6.867818471684362e-05",
      "-1.8625623011510435e-05",
      "-7.643811381935355e-06",
      "0.00010487406964849338",
      "1.8712618211148763e-05",
      "0.00030782969728435447",
      "0.00028872377386979773",
      "-5.33694375554955e-05",
      "0.0016648944512150988",
      "6.745516290436666e-05",
      "0.000587591794195547"
    ],
    [
      "0.0007083536028463505",
      "0.0007229333531908712",
      "0.000829419542752739",
      "0.001304731929763259",
      "0.0007199154463455323",
      "-2.2421425483447647e-06",
      "-2.597392055627481e-08",
      "5.894767603890268e-06",
      "-8.25277278457783e-07",
      "1.2101740778129122e-05",
      "-3.84712218335063e-05",
      "3.586051202404797e-07",
      "-1.2313042525032246e-05",
      "-5.892086820333999e-06",
      "-2.2191904630254407e-06",
      "-9.498759157520349e-07",
      "-2.140271614285392e-06",
      "3.7485434860144946e-06",
      "2.5922452917419433e-06",
      "2.871069236215427e-05",
      "3.9425918343781595e-06",
      "-5.130810545903138e-06",
      "0.0001860733066261836",
      "-2.80411023799104e-06",
      "4.575048285867274e-05"
    ],
    [
      "0.0007081094329404603",
      "0.0007193519010375442",
      "0.000802822933950446",
      "0.0011960121789221275",
      "0.000716958144234805",
      "-1.680960477629908e-06",
      "-3.058471103960239e-08",
      "4.424244613893626e-06",
      "-6.161388849940322e-07",
      "9.063066477197937e-06",
      "-2.882352487281048e-05",
      "3.7958447837257497e-07",
      "-1.0429696125300053e-05",
      "-4.92232066008202e-06",
      "-2.7530382807536714e-06",
      "-7.073056466997955e-07",
      "-1.6480971641075616e-06",
      "2.833580598448991e-06",
      "1.9213910294946083e-06",
      "2.1879318240531975e-05",
      "2.070209568285122e-06",
      "-3.7686246251183018e-06",
      "0.00014913344828514715",
      "-2.5163667715756483e-06",
      "3.64470797718988e-05"
    ],
    [
      "0.0007081347102964307",
      "0.0007199156875487042",
      "0.0008133900256037514",
      "0.0012791725893541214",
      "0.0007176335795275391",
      "-1.6589291731982931e-06",
      "3.281045121071445e-07",
      "4.926080282470182e-06",
      "-6.195141453554929e-07",
      "8.867670437564408e-06",
      "-3.478649224516956e-05",
      "9.17090679439376e-08",
      "-1.2915039597735016e-05",
      "-5.917965265616699e-06",
      "-3.130496018125145e-06",
      "-8.338528052109715e-07",
      "-1.653837156520708e-06",
      "3.5498993395437582e-06",
      "2.0290462538082227e-06",
      "2.434749966766538e-05",
      "2.4640101953572796e-06",
      "-3.951155410849706e-06",
      "0.00017544186693586514",
      "-2.0564809522769405e-06",
      "4.181116569331412e-05"
    ],
    [
      "0.0007088301263951552",
      "0.0007302112510194988",
      "0.0008838629720965488",
      "0.0015312046678554374",
      "0.0007258594208551959",
      "-3.348301307819517e-06",
      "-1.435141455113758e-07",
      "8.487891154713298e-06",
      "-1.2819802907794332e-06",
      "1.8068354903577796e-05",
      "-5.55783541667803e-05",
      "4.774794393754126e-07",
      "-1.0873458323799535e-05",
      "-7.364415892054216e-06",
      "-8.285706035655456e-07",
      "-1.373123341769319e-06",
      "-2.994582498130317e-06",
      "5.799099356159003e-06",
      "3.896132928240915e-06",
      "4.208148863270213e-05",
      "7.52763236211683e-06",
      "-7.606246114116881e-06",
      "0.00025995637260768244",
      "-3.1379198926155806e-06",
      "6.415981550370898e-05"
    ],
    [
      "1.2392885495762365",
      "5.167172768538464",
      "1.1257387575626803",
      "5.651703294201618",
      "0.10126361448499603",
      "-1.1108479892621814",
      "1.0738027954469374",
      "-0.9859466160461322",
      "0.17484820931128883",
      "-1.8456041812884516",
      "-3.5979218254267735",
      "0.40220935125009016",
      "0.09506038844426926",
      "0.033287815679926454",
      "-0.7434686531988618",
      "-2.2724290405026593",
      "0.4814200287556142",
      "2.4426453234724224",
      "-0.3045211699807719",
      "1.5403034055680032",
      "-3.997824404735792",
      "0.5938172644776357",
      "2.5092079210972025",
      "-0.3329474675850064",
      "-0.09969601086125336"
    ],
    [
      "0.0007119709866521629",
      "0.0008218918837899284",
      "0.0015761296866731256",
      "0.006999099986945765",
      "0.0007820257976436256",
      "-9.690645288786368e-06",
      "-3.258450293775908e-06",
      "3.1128897618851146e-05",
      "-3.2753905217457183e-06",
      "7.516097942983375e-05",
      "3.447770044943471e-05",
      "3.021650865747926e-06",
      "0.00038618005206579354",
      "-6.958899375369702e-05",
      "-0.0001514026931995425",
      "-4.271250544266211e-06",
      "-1.3549799557240439e-05",
      "3.932929334465123e-06",
      "1.113802566735044e-05",
      "8.960121724768661e-05",
      "-1.5677680356017214e-05",
      "-1.0083488703010764e-05",
      "0.0015268235608116494",
      "-3.123567305399524e-05",
      "0.0003452044423189039"
    ],
    [
      "0.0007083639215286769",
      "0.0007232518173445032",
      "0.0008380572071231415",
      "0.0014388891037362182",
      "0.0007208727741997887",
      "-2.123923291576539e-06",
      "2.9060586590714207e-07",
      "6.275774545718422e-06",
      "-7.562662607442113e-07",
      "1.0802442562912708e-05",
      "-4.293596657591266e-05",
      "1.198070383775326e-07",
      "-1.8735147171447544e-05",
      "-7.032172400339245e-06",
      "-6.795237587858318e-06",
      "-1.0880225781553312e-06",
      "-2.006621655995946e-06",
      "4.078056187202235e-06",
      "2.6664361125890095e-06",
      "3.0228726618128645e-05",
      "2.643605159906347e-06",
      "-5.044105984566698e-06",
      "0.0002164094122390779",
      "-3.3256770361283995e-06",
      "5.403161741427014e-05"
    ],
    [
      "0.000708313853667106",
      "0.0007238041422808153",
      "0.0008531713608501213",
      "0.0015969558241520525",
      "0.0007207211931648011",
      "-2.0625976159110545e-06",
      "8.775111910591344e-07",
      "7.350262578081956e-06",
      "-8.141880044365162e-07",
      "1.1226010834968314e-05",
      "-4.8311992044630036e-05",
      "-1.0496067886127651e-07",
      "-1.229935102584652e-05",
      "-1.1237908761248677e-05",
      "-3.4425114410045545e-06",
      "-1.1383490594720152e-06",
      "-2.607349809947429e-06",
      "6.053055613028456e-06",
      "2.507441221065531e-06",
      "3.234030219936867e-05",
      "4.105626872118438e-06",
      "-5.25337025797041e-06",
      "0.0002614192770324219",
      "-2.00769557155259e-06",
      "6.376537883540574e-05"
    ],
    [
      "0.0007081043788923175",
      "0.0007198716907865213",
      "0.0008138465892605266",
      "0.00132688279025398",
      "0.0007175082921915266",
      "-1.6412435063429858e-06",
      "2.650099554048816e-07",
      "5.41024453017528e-06",
      "-6.514055376775068e-07",
      "9.353415940635569e-06",
      "-3.413393967517379e-05",
      "2.440355889407683e-07",
      "-8.208244904738379e-06",
      "-7.308233991941562e-06",
      "-2.6707807083068866e-06",
      "-7.768726557554516e-07",
      "-1.921263857072357e-06",
      "4.115238217310903e-06",
      "1.9312572618816896e-06",
      "2.379989536854314e-05",
      "3.557336632864504e-06",
      "-4.0052697610596e-06",
      "0.00018146960556330707",
      "-2.1113650484081696e-06",
      "4.557183791033386e-05"
    ],
    [
      "0.0007088162497156065",
      "0.0007307694350631033",
      "0.0008913179411061242",
      "0.001719577201942041",
      "0.0007268011703176295",
      "-3.2499410946775258e-06",
      "1.8519414127467377e-07",
      "1.0085757689336517e-05",
      "-1.1066304833131746e-06",
      "1.6513255353132844e-05",
      "-6.20549985014056e-05",
      "6.295438497549732e-08",
      "-2.4149959831696872e-05",
      "-1.1365772730637228e-05",
      "-1.1669136524183202e-05",
      "-1.6331997844222012e-06",
      "-3.429386564139719e-06",
      "5.197656309309011e-06",
      "3.947713350232432e-06",
      "4.3267546189479046e-05",
      "7.382708215965004e-06",
      "-7.963386643248698e-06",
      "0.00030432892962773544",
      "-5.900285566357679e-06",
      "7.71770276053503e-05"
    ],
    [
      "0.7974563784570476",
      "6.044455532239053",
      "2.795458265207519",
      "3.2853879149416345",
      "1.0661860521159627",
      "1.3038220930815034",
      "-0.7170552935376043",
      "-0.281310162555188",
      "-0.5498718353003454",
      "-2.372700931958774",
      "0.4475876011630883",
      "-0.049878644035891456",
      "0.44891289786850364",
      "0.7124735607763395",
      "-0.49679489684299577",
      "-1.6066896537974165",
      "0.9711435401167191",
      "-0.3871574284769342",
      "-0.16822003331427252",
      "0.39699127483477087",
      "0.19013539779982375",
      "-1.8013243490737463",
      "2.242617291613778",
      "0.15521905798902763",
      "-1.3517083963506675"
    ],
    [
      "0.0007132467891726546",
      "0.0008216565275983397",
      "0.0019239474783547667",
      "0.0054735099164218565",
      "0.0007851115518658434",
      "-1.2883095492323774e-05",
      "6.239651878837368e-07",
      "1.6611560861097895e-05",
      "-7.417464057758826e-06",
      "0.00013829837246687586",
      "-0.0002629613684461851",
      "5.050780005710174e-06",
      "0.00015352115580611827",
      "-2.7422372765391738e-05",
      "8.051542984932891e-05",
      "-3.2031514289057595e-06",
      "-4.4501077466720875e-06",
      "3.506199616629637e-05",
      "1.4795870579848828e-05",
      "0.0002204474450103959",
      "0.00010690705732942407",
      "-2.2257315673095466e-05",
      "0.001838101392320502",
      "1.683936868167448e-05",
      "0.000260103632136055"
    ],
    [
      "0.0007159271884238617",
      "0.0008232396720124262",
      "0.001428443664670968",
      "0.00357512422595161",
      "0.0008093417166734667",
      "-2.410242300871246e-05",
      "-1.961054930027098e-05",
      "6.303545980447461e-05",
      "-1.0978966610981963e-05",
      "0.00012422151262910118",
      "-0.0003112534664809174",
      "2.596270593825583e-05",
      "-0.0001823476301124146",
      "-3.3468182687723746e-05",
      "-3.2322497298008904e-05",
      "-3.135903987028733e-06",
      "-2.2562874071736334e-05",
      "2.4222625494756657e-05",
      "2.443479237569235e-05",
      "0.00018549760517363176",
      "1.998148739361368e-05",
      "-6.40331479111285e-05",
      "0.0009944687421323492",
      "-8.55188539130564e-05",
      "0.00030448743550580973"
    ],
    [
      "0.000709645023252111",
      "0.0007389743637764029",
      "0.0009503032283923286",
      "0.0018519155308862761",
      "0.0007361799354691948",
      "-5.204783795245408e-06",
      "-1.59395075687314e-06",
      "1.2076951638479596e-05",
      "-2.3205350497463995e-06",
      "2.6186527130111035e-05",
      "-7.642619912400287e-05",
      "3.1242311117665423e-06",
      "-4.452297236446695e-05",
      "-6.8685245459665755e-06",
      "-9.888303636345766e-07",
      "-1.565466930315127e-06",
      "-3.647888172199097e-06",
      "9.01268637580066e-06",
      "6.30088342326579e-06",
      "5.544851308986435e-05",
      "-3.1577101536308652e-06",
      "-1.2158978599869141e-05",
      "0.0003570705844187207",
      "-1.1256210861232612e-05",
      "9.1197422846505e-05"
    ],
    [
      "0.000708979105398037",
      "0.0007319463823016626",
      "0.0009024468615827863",
      "0.001697370600250099",
      "0.0007285120707127273",
      "-3.7462168595400408e-06",
      "-4.0556713837576197e-07",
      "9.574157808393464e-06",
      "-1.6325530574007121e-06",
      "1.9408548957235458e-05",
      "-6.058319549303233e-05",
      "1.811466915568734e-06",
      "-2.5538054986233603e-05",
      "-8.865108806564293e-06",
      "2.385069168496111e-07",
      "-1.295427249260313e-06",
      "-3.1912214000053047e-06",
      "7.673741307865134e-06",
      "4.395041087722001e-06",
      "4.4184140060478e-05",
      "-1.1270439894012952e-06",
      "-8.761211544653876e-06",
      "0.00030306978495121687",
      "-6.256684625898672e-06",
      "7.706274643524716e-05"
    ],
    [
      "0.0007087220748545253",
      "0.0007279595044942886",
      "0.0008685444178483775",
      "0.0015536168291729634",
      "0.0007253293325063862",
      "-2.993538503166505e-06",
      "-3.1345135024756714e-09",
      "7.65725761392153e-06",
      "-1.2014192743143603e-06",
      "1.3994303555993742e-05",
      "-4.8027700114432926e-05",
      "1.091883672271657e-06",
      "-3.500277687878888e-05",
      "-6.5800415434016115e-06",
      "-3.311361515391469e-06",
      "-1.2487914462427002e-06",
      "-2.4590718361841744e-06",
      "6.152104417496309e-06",
      "3.698409436247923e-06",
      "3.6783984276498376e-05",
      "-6.227269594333396e-06",
      "-6.6894504723814486e-06",
      "0.00024865335365272315",
      "-5.585768733231313e-06",
      "6.515808946058913e-05"
    ],
    [
      "0.0007087162341546943",
      "0.0007287238934639661",
      "0.0008789463384179633",
      "0.0015886582201379434",
      "0.0007252071327926176",
      "-2.9622698168831693e-06",
      "6.716779230784521e-08",
      "6.845090393537942e-06",
      "-1.153928728622026e-06",
      "1.4989265392533362e-05",
      "-4.649951985169296e-05",
      "9.89511930737772e-07",
      "-2.813443388586677e-05",
      "-6.4156515856478695e-06",
      "-2.872754021115292e-06",
      "-1.2374451862025997e-06",
      "-2.347563698150579e-06",
      "5.797483588321793e-06",
      "3.5889639429220874e-06",
      "3.8067327806674864e-05",
      "-4.895303889066832e-06",
      "-6.233041702808325e-06",
      "0.0002615868593660753",
      "-4.739942044154486e-06",
      "6.404019538593222e-05"
    ],
    [
      "0.0007089366190835918",
      "0.000732983649391606",
      "0.0009159592359743908",
      "0.0018794365429269956",
      "0.0007288640611243856",
      "-3.108331217485459e-06",
      "1.3050398365963723e-06",
      "6.681883548568957e-06",
      "-1.0791179842366409e-06",
      "1.3193177262949186e-05",
      "-4.869669621937126e-05",
      "-1.6695257735639288e-08",
      "-4.5381986027234395e-05",
      "-7.033693596928887e-06",
      "-5.2522909752490595e-06",
      "-1.793262184795668e-06",
      "-2.1751503835072796e-06",
      "7.481372881144298e-06",
      "4.13755296264792e-06",
      "4.531376715998875e-05",
      "-1.5265005194690978e-05",
      "-5.638668959223417e-06",
      "0.00032457474566113554",
      "-3.2712223179871983e-06",
      "8.015347022124671e-05"
    ],
    [
      "0.0007103816314998176",
      "0.0007649819415686544",
      "0.0011573038995161759",
      "0.003376900333041309",
      "0.0007510573035266157",
      "-6.060475883594308e-06",
      "4.204292309563613e-06",
      "1.4987712897123628e-05",
      "-1.7727407572916113e-06",
      "2.3185385844549483e-05",
      "-9.673052417807703e-05",
      "-1.0077993195035997e-06",
      "-7.73274104060365e-05",
      "-2.184402437621521e-05",
      "-1.799043002682761e-05",
      "-4.260974822314099e-06",
      "-5.615836047833726e-06",
      "1.6880659582412997e-05",
      "7.843683450224206e-06",
      "9.769251130766472e-05",
      "-3.099546915723723e-05",
      "-1.0691456245505641e-05",
      "0.0007118709286641838",
      "-2.0221993300217355e-06",
      "0.00018194718589958266"
    ],
    [
      "0.000714927242685532",
      "0.0008361246034571501",
      "0.0016105636549735203",
      "0.005176875789694422",
      "0.0008060866946731792",
      "-1.0225160401878133e-05",
      "1.636269397962671e-05",
      "-2.029686771054117e-07",
      "8.462545929415809e-07",
      "1.4152308961508295e-06",
      "-0.00011363030162076152",
      "-1.778624665742493e-05",
      "-0.0004911593324225424",
      "3.357042660472083e-05",
      "-0.00011616364540740147",
      "-1.4599787055307858e-05",
      "1.8356020767042143e-06",
      "1.4609272263482588e-05",
      "1.9709541704728753e-05",
      "0.00022141658212442784",
      "-0.00018099884134006183",
      "2.0206930851598747e-08",
      "0.0011252286451486535",
      "-6.811898049284025e-06",
      "0.00024067355912094462"
    ],
    [
      "0.18318667215861809",
      "0.7297853784994339",
      "1.1548729913765967",
      "13.981712435947873",
      "1.4939454120352096",
      "0.08812612057491519",
      "0.4288359510901872",
      "-0.5320102954927368",
      "-0.4371789913554968",
      "0.5128102693644155",
      "-3.1740156872885894",
      "-0.7636320370017532",
      "-2.540470878848274",
      "-1.2731156861450301",
      "3.625645651765502",
      "0.3530578575086486",
      "0.15722674101165876",
      "-1.5001458859996113",
      "-0.2845563748834305",
      "-0.7508626509481848",
      "0.3023165134458737",
      "0.7072641655399208",
      "-3.049784058161831",
      "-0.2908441666072362",
      "-2.760642872639817"
    ],
    [
      "0.0007374141978465406",
      "0.0010092002969530364",
      "0.0025226973390362808",
      "0.011381142146243566",
      "0.0010835585220297609",
      "-6.146874736208448e-05",
      "3.0001046141914294e-05",
      "0.0002366494883462667",
      "-3.304541951813261e-05",
      "0.0001312785678398801",
      "-0.001081250943464595",
      "-1.9486045453087094e-05",
      "-0.0003123355425177212",
      "-0.00015332878175996202",
      "0.00028608716375669904",
      "-3.4224268930893704e-05",
      "-4.735787203040695e-05",
      "0.0002225129058900179",
      "9.245614540662264e-05",
      "0.0005081183283386104",
      "-9.338600810902199e-05",
      "-0.00019824053018269487",
      "0.0030396242772137635",
      "1.0326856868110987e-05",
      "0.0012789609096465517"
    ],
    [
      "0.000718245209655001",
      "0.000978028208969586",
      "0.003192849996236311",
      "0.009301753867375405",
      "0.0008382934562369374",
      "-2.7496384996491432e-05",
      "-4.950614181327889e-05",
      "-1.796469350770377e-05",
      "-1.2202117511817342e-05",
      "0.00042847747728121463",
      "8.523132258209021e-05",
      "2.577330900713601e-05",
      "0.002075717787473551",
      "2.0820856887726706e-05",
      "0.00010333053137538235",
      "6.356337715346407e-06",
      "-8.330624480607657e-06",
      "1.4807529814115296e-05",
      "1.4818589071166918e-05",
      "0.00039984751638490835",
      "0.0005242350415866893",
      "-9.692684894114438e-06",
      "0.002039981788881338",
      "5.9448157094645205e-05",
      "0.0004013267484379598"
    ],
    [
      "0.0007109303517478106",
      "0.000799247212033341",
      "0.001494968122528779",
      "0.005289178126342961",
      "0.0007669807550280252",
      "-7.4421315063119114e-06",
      "-4.2253809124738453e-07",
      "2.0833716935504194e-05",
      "-3.2287415147887432e-06",
      "8.180465925927097e-05",
      "-7.225405870483254e-05",
      "1.5142688663894812e-06",
      "0.0005120748802280268",
      "-4.931279920210251e-05",
      "-2.5652590214678838e-06",
      "-2.3361197319848622e-06",
      "-7.731866601200737e-06",
      "2.3944749274197117e-05",
      "7.667935160582103e-06",
      "0.0001274785188976703",
      "0.00012819260266240415",
      "-1.6476764879308195e-05",
      "0.001093452380118716",
      "3.459161166993961e-05",
      "0.00029362684898828355"
    ],
    [
      "0.0007090411125544102",
      "0.0007420648037604027",
      "0.0010776136962582675",
      "0.003133770053735906",
      "0.0007340513602521279",
      "-3.5376272470353514e-06",
      "5.967164226044976e-07",
      "1.117121835024138e-05",
      "-1.6889801623739056e-06",
      "3.542013431387756e-05",
      "-8.589224462816436e-05",
      "5.51479619343341e-07",
      "0.00010386232916553156",
      "-2.7328021282347487e-05",
      "-2.0453224904435096e-06",
      "-1.4304613519188872e-06",
      "-3.5577990411969604e-06",
      "1.1126707798069248e-05",
      "3.985644449211503e-06",
      "6.447042131932194e-05",
      "4.505525051990009e-05",
      "-7.822022051718596e-06",
      "0.0006972070985273304",
      "3.0869876800408495e-06",
      "0.00014956798073579146"
    ],
    [
      "0.0007087467723007388",
      "0.0007338318116202656",
      "0.0009701171395510161",
      "0.0023104152879741724",
      "0.0007281812673776339",
      "-3.0587828951757874e-06",
      "7.462709337365888e-07",
      "1.0277627310935609e-05",
      "-1.2892578481817132e-06",
      "2.2995332845355928e-05",
      "-8.022847012428665e-05",
      "1.7728080582749456e-07",
      "2.2312138706545862e-05",
      "-1.9205550632556847e-05",
      "-6.395108423800348e-06",
      "-1.461390758868884e-06",
      "-3.404613303267321e-06",
      "7.998285229417471e-06",
      "3.5872290048968087e-06",
      "5.366410147832567e-05",
      "2.294835604806366e-05",
      "-7.705820608541871e-06",
      "0.0004869222547240019",
      "-1.653917010965528e-06",
      "0.00010648336949281417"
    ],
    [
      "0.0007086257244681058",
      "0.0007313817581426007",
      "0.0009455114124507379",
      "0.0020811368082892176",
      "0.0007256859623770237",
      "-2.9797431488994307e-06",
      "3.70346805187647e-07",
      "9.792003301856615e-06",
      "-1.2872048269405967e-06",
      "2.2315926897440005e-05",
      "-7.460422715373451e-05",
      "5.232689733318204e-07",
      "1.6550543391105586e-05",
      "-1.7758342277351906e-05",
      "-3.335055877699562e-06",
      "-1.2228285363686556e-06",
      "-3.485325412067923e-06",
      "6.947752422752179e-06",
      "3.298885350278385e-06",
      "4.8914896530430345e-05",
      "2.1322538345413326e-05",
      "-7.583291529226122e-06",
      "0.0004384021683746272",
      "-2.5956356192117264e-06",
      "9.203476583201406e-05"
    ],
    [
      "0.0007088176574012464",
      "0.0007341106141699775",
      "0.0009732523847993013",
      "0.0022739353012937802",
      "0.0007286859331501281",
      "-3.3778350052072375e-06",
      "9.54479244025165e-07",
      "1.2444851573630932e-05",
      "-1.4542164717171296e-06",
      "2.2744421263170022e-05",
      "-9.374762142134087e-05",
      "3.1885275227941897e-07",
      "-1.5020690569751987e-06",
      "-2.1345178937187048e-05",
      "-6.170696922468694e-06",
      "-1.5997639018180586e-06",
      "-4.176577282616828e-06",
      "8.662874408615662e-06",
      "3.972230086455253e-06",
      "5.677449201289563e-05",
      "1.9268686216947966e-05",
      "-9.407865382349005e-06",
      "0.0005043889928543828",
      "-4.145565634786893e-06",
      "0.00010829129451801073"
    ],
    [
      "0.0007092767597961055",
      "0.0007410190091629107",
      "0.001043001736175379",
      "0.002560703800115359",
      "0.0007342905970587844",
      "-4.467832039042857e-06",
      "2.2660478152396382e-07",
      "1.5406061309754265e-05",
      "-1.8947176024513988e-06",
      "3.0661476372646486e-05",
      "-0.0001225768871302916",
      "9.810121834590493e-07",
      "-1.8785263750646425e-05",
      "-2.350738838759206e-05",
      "-1.0919806718820736e-05",
      "-1.8977354833521534e-06",
      "-5.038377950153493e-06",
      "9.192379587554634e-06",
      "5.3050885762066696e-06",
      "7.262766045648484e-05",
      "2.5589286254621344e-05",
      "-1.24427188202014e-05",
      "0.0006241824063560792",
      "-8.839693936054779e-06",
      "0.00012590349306411476"
    ],
    [
      "0.0007124292655515353",
      "0.0007841696360049004",
      "0.001304416633845906",
      "0.0035752464367875556",
      "0.0007718488881302074",
      "-1.2587596326883552e-05",
      "3.845559412822792e-07",
      "4.250864070775842e-05",
      "-4.881324768133497e-06",
      "6.128762460778123e-05",
      "-0.00025570098460718895",
      "1.2464592623550328e-07",
      "-6.835703067611919e-05",
      "-4.662024086910809e-05",
      "-1.5264870117421814e-05",
      "-5.468669089182399e-06",
      "-1.4696912641392324e-05",
      "2.0481333450023025e-05",
      "1.4821696200264687e-05",
      "0.00015068359841919628",
      "4.100336064703942e-05",
      "-3.6512519875668765e-05",
      "0.0010114759127684838",
      "-2.062037205712965e-05",
      "0.0002443484036406387"
    ],
    [
      "0.000720369153067838",
      "0.000914546027606356",
      "0.0022914951021833795",
      "0.0070363254268754295",
      "0.0008622085668717277",
      "-3.722423295249633e-05",
      "-2.8807468447021835e-05",
      "8.86454372866714e-05",
      "-1.6343000350457174e-05",
      "0.00025483144743590805",
      "-0.0005326744945499327",
      "3.203050534805209e-05",
      "5.2030685541490594e-05",
      "-7.50554845751201e-05",
      "-3.307276579197174e-05",
      "-5.5813982316288725e-06",
      "-3.652227720220103e-05",
      "2.9807409727496327e-05",
      "3.5958834511234276e-05",
      "0.00036058996267395696",
      "0.00020035256578865575",
      "-9.423110707238609e-05",
      "0.002395070526991973",
      "-0.0001075219394921095",
      "0.0004953906316843829"
    ],
    [
      "0.03135582778291459",
      "0.022916695994096188",
      "0.8616757298827493",
      "0.9706003744578565",
      "0.42213662961045173",
      "0.007609359697566821",
      "0.04256918460130994",
      "0.09174326701699613",
      "-0.011448833730698826",
      "-0.11377874217548489",
      "-0.09319849832569772",
      "-0.09328387603280955",
      "0.8623487845307359",
      "0.5604761860367248",
      "0.4952593022504938",
      "-0.024546564496085305",
      "0.15620148995615066",
      "0.14371905571542803",
      "0.1130357967896148",
      "0.07446350898412586",
      "0.11031021382513703",
      "0.01904093682679155",
      "-0.2618228581967317",
      "0.21537213062232363",
      "0.3931232806246992"
    ],
    [
      "0.009796966382484047",
      "0.10353852989596127",
      "0.3070622852037504",
      "0.15099998273076842",
      "0.0806127257016583",
      "-0.029357632562286462",
      "-0.052249313556236666",
      "-0.020458304294845752",
      "-0.018037435415591333",
      "0.16430031688390506",
      "0.09106096560965622",
      "0.07650199608011563",
      "0.10592043477339833",
      "0.09209234566866217",
      "0.09719636656374511",
      "0.008323762144614385",
      "-0.005326375213837363",
      "0.026021565891333778",
      "0.019944082552064236",
      "0.06570239816217759",
      "-0.06472491759963671",
      "-0.04769793341902436",
      "-0.15923018002351674",
      "-0.12493700985319647",
      "0.009107807941439004"
    ],
    [
      "0.000979165990521022",
      "0.00645665588865595",
      "0.01744425536629719",
      "0.36804673155187456",
      "0.008077907634581313",
      "0.00028724344405426456",
      "0.0003393665044255199",
      "-0.002974765433785661",
      "0.0009535956357701647",
      "-0.008518988096914482",
      "0.03762002691201355",
      "-0.003266291374110647",
      "-0.07530079293267286",
      "0.008809886555451413",
      "-0.04594957617622739",
      "-0.0011797058798242183",
      "0.0019921355141686603",
      "-0.00917740596163463",
      "0.001011821619858506",
      "0.004105266360478859",
      "-0.02453368163965118",
      "0.005418910662309661",
      "0.012132136448245791",
      "-0.006134197142859364",
      "0.02299935846683799"
    ],
    [
      "0.0007142671646867538",
      "0.0007892396382989008",
      "0.0012593938148929556",
      "0.0040251527241167056",
      "0.0008030460956638568",
      "-1.131998669435339e-05",
      "3.4964710021709515e-06",
      "2.976910403756535e-05",
      "-1.412239375872492e-06",
      "1.517615407351695e-05",
      "-0.0001461013274203758",
      "-1.329488349948042e-05",
      "-0.00034771598187297286",
      "4.991530031358374e-06",
      "-0.0001468157848017854",
      "-9.997702627265565e-06",
      "-2.295709933185667e-06",
      "-3.708026906194363e-06",
      "2.131522060697626e-05",
      "0.000136356999762585",
      "-5.356570621417608e-05",
      "-2.3538017185910996e-05",
      "0.0008310636618030072",
      "-3.491757722916221e-05",
      "0.00026398360703565343"
    ],
    [
      "0.0007097041047390299",
      "0.0007384681036592798",
      "0.0009130211147280817",
      "0.0017927027053668172",
      "0.0007376135016950414",
      "-4.5505977649741845e-06",
      "1.132082981036597e-06",
      "1.1897716547811847e-05",
      "-1.2605609053517696e-06",
      "1.4460488979030286e-05",
      "-6.158862318942534e-05",
      "-1.9311824820792234e-06",
      "-6.255885636640745e-05",
      "-4.114809565754761e-06",
      "-1.534736663812952e-05",
      "-2.8573811679912487e-06",
      "-3.0436486934581524e-06",
      "7.064487488935342e-06",
      "6.58285269146622e-06",
      "5.301323537645573e-05",
      "-9.38954647391739e-06",
      "-9.7950314857146e-06",
      "0.0002773993422957607",
      "-4.644013915999996e-06",
      "9.348124191310558e-05"
    ],
    [
      "0.0007089411999013244",
      "0.0007306990275586383",
      "0.0008798584033762378",
      "0.0015866622337277153",
      "0.0007279711068495309",
      "-3.2752101801715298e-06",
      "3.995992311221011e-07",
      "8.326455020952426e-06",
      "-1.0897867125766615e-06",
      "1.3812713969811054e-05",
      "-5.0733543471197736e-05",
      "-1.6923559852268195e-07",
      "-3.6317387874691965e-05",
      "-5.229168871053745e-06",
      "-7.122727933240283e-06",
      "-1.7171329457665117e-06",
      "-2.5576445989087326e-06",
      "5.970452103063556e-06",
      "4.289586551993908e-06",
      "4.1786213092108686e-05",
      "-3.9733036647647965e-06",
      "-6.923879770905856e-06",
      "0.0002472908177635627",
      "-3.9146115772490155e-06",
      "6.95009640366325e-05"
    ],
    [
      "0.000708653075333449",
      "0.0007274248607101698",
      "0.0008556415021519815",
      "0.001467817578052297",
      "0.0007243128350917306",
      "-2.6325469763768136e-06",
      "6.259154716958674e-07",
      "6.596311916474809e-06",
      "-8.27562124949712e-07",
      "1.1683990740032882e-05",
      "-4.0494925204984303e-05",
      "-4.264167998209522e-07",
      "-2.6235081492947165e-05",
      "-4.4408754197264485e-06",
      "-4.830942574113403e-06",
      "-1.4921255701662286e-06",
      "-2.16028453047692e-06",
      "5.33056017171837e-06",
      "3.405698093744263e-06",
      "3.596710076728432e-05",
      "-2.6392442093449832e-06",
      "-5.212548620530377e-06",
      "0.00020625617866413732",
      "-1.5777505414556207e-06",
      "5.912951355278612e-05"
    ],
    [
      "0.0007087613322443919",
      "0.0007292412885370818",
      "0.0008721260227581137",
      "0.0015214454131147854",
      "0.0007256186451004948",
      "-2.990194739398202e-06",
      "3.9161609913009176e-07",
      "7.529981302127607e-06",
      "-1.056679013534586e-06",
      "1.4805462946428828e-05",
      "-4.696134231890887e-05",
      "-1.4270879997398457e-07",
      "-1.3970832480630673e-05",
      "-5.667047888461119e-06",
      "-1.528583808568768e-06",
      "-1.4687538964066803e-06",
      "-2.522972129492136e-06",
      "6.115472534494292e-06",
      "3.6804529691651677e-06",
      "3.96898919307914e-05",
      "2.3610646603220634e-06",
      "-6.242733283769339e-06",
      "0.00023024899446226035",
      "-9.831562052786368e-07",
      "6.431188760410492e-05"
    ],
    [
      "0.0007089456274338634",
      "0.0007332408469196532",
      "0.000901869295143889",
      "0.0016581402190018297",
      "0.0007282595097840095",
      "-3.398142801897672e-06",
      "-1.8218340945584768e-07",
      "7.327101877688071e-06",
      "-1.228295715225216e-06",
      "1.9185588852482593e-05",
      "-4.409755526840179e-05",
      "4.774120199485855e-07",
      "-2.1501377968294535e-06",
      "-4.7297102032179726e-06",
      "6.795042504180406e-07",
      "-1.438401331329494e-06",
      "-2.681555343182412e-06",
      "7.128029794055908e-06",
      "3.9477784353483156e-06",
      "4.490974744996934e-05",
      "3.908254111061637e-06",
      "-6.011211163024261e-06",
      "0.0002481950606152683",
      "7.21368748658079e-08",
      "7.345202601942074e-05"
    ],
    [
      "0.0007101236488401732",
      "0.0007614886691482912",
      "0.0011641419686233424",
      "0.0029714332508847864",
      "0.0007465591997250665",
      "-6.240944939647178e-06",
      "-1.0363322588992068e-06",
      "1.2121484777505292e-05",
      "-2.493318979420074e-06",
      "4.871199325605803e-05",
      "-7.886975831241459e-05",
      "1.5951115136807559e-06",
      "7.625829679659434e-05",
      "-1.3918233244418953e-05",
      "6.09195003153568e-06",
      "-2.0504612527873173e-06",
      "-4.891503578884066e-06",
      "1.2662036694671185e-05",
      "6.548871320079063e-06",
      "9.231691338689296e-05",
      "3.012011383344929e-05",
      "-8.973605891821343e-06",
      "0.0006216122675604283",
      "4.534748309710121e-06",
      "0.0001543663612514683"
    ],
    [
      "0.0007138514491385865",
      "0.0008366647424805263",
      "0.0015683038465528557",
      "0.006158610708847618",
      "0.0008114383145564353",
      "-1.1291899884278453e-05",
      "-6.419644464665281e-06",
      "1.7605133999446994e-05",
      "-3.0753995063597636e-06",
      "6.77747829398544e-05",
      "-2.4297468096839845e-05",
      "-5.803137769331513e-06",
      "0.00030924202814738285",
      "-1.2150857952254897e-05",
      "-0.0001296555442151407",
      "-5.346839098228278e-06",
      "-9.198503208978236e-06",
      "3.827370171104197e-05",
      "1.1975697839200325e-05",
      "0.00020283763399524173",
      "0.00012149887107992521",
      "-2.05537426274351e-05",
      "0.0004740276701663166",
      "5.302590940587815e-05",
      "0.000401068561968389"
    ],
    [
      "0.0007181956850816823",
      "0.0008354960734272291",
      "0.0014764724607945184",
      "0.004722080224956179",
      "0.0008462138796616733",
      "-2.1673370343763395e-05",
      "-4.822117793813376e-06",
      "5.7271436797112465e-05",
      "-8.808356283925634e-06",
      "7.901435375410599e-05",
      "-0.00020925953838510285",
      "4.737814217952373e-07",
      "-0.0002021053680900091",
      "1.3321777357018845e-06",
      "-1.0106224732365185e-05",
      "-9.930223539895417e-06",
      "-1.0115629810738132e-05",
      "4.0374474151478005e-05",
      "3.177969118148401e-05",
      "0.00018511021450990842",
      "-3.8313258877933674e-05",
      "-4.925259778347838e-05",
      "0.0009240123440917621",
      "-3.4436732180592245e-05",
      "0.0003967691256476507"
    ],
    [
      "0.06903246029930327",
      "0.4971334282164505",
      "2.0747160779280867",
      "0.7170807382380079",
      "0.7409913118897024",
      "0.17905336641028027",
      "-0.26971381535685557",
      "0.013907098234992962",
      "0.21484521203427195",
      "-0.865268069604201",
      "0.16945166113742305",
      "0.5232179582191656",
      "-0.8888437207056149",
      "-0.5957455490021679",
      "-0.16906282428860642",
      "0.041137932912140344",
      "-0.26171282035495397",
      "0.21867632948608354",
      "-0.06605944407364886",
      "-0.5207167943353885",
      "0.5674854835170872",
      "-0.3033669897483992",
      "-0.8115363404998008",
      "1.0848408194774573",
      "-0.7007776778490408"
    ],
    [
      "0.0007234524620927668",
      "0.0009433425907642816",
      "0.0022272408988601475",
      "0.006040909991693397",
      "0.0008754648497763501",
      "-4.2219900160284816e-05",
      "-2.556123035344164e-05",
      "3.9169802256541944e-05",
      "-2.0963013971546612e-05",
      "0.0002516585907889816",
      "-0.0002751060539893572",
      "3.700465020028831e-05",
      "0.00015316898966075352",
      "-3.4436270791038166e-05",
      "4.414482906984295e-06",
      "-4.913347102543313e-06",
      "-2.82907412293763e-05",
      "1.99531040869928e-05",
      "3.7084649437277765e-05",
      "0.00031554856594574716",
      "0.00013003426913325174",
      "-7.738548739181269e-05",
      "0.001906987930047133",
      "-8.544682807579727e-05",
      "0.0003419213805303689"
    ],
    [
      "0.0007118434510796507",
      "0.0007937084933069385",
      "0.001591835889462099",
      "0.004047013762587696",
      "0.0007631292894960016",
      "-1.098454886342938e-05",
      "-5.639843535671431e-06",
      "1.3817198487824438e-05",
      "-6.374638467071127e-06",
      "0.00011470292212168364",
      "-0.00015652768846061008",
      "8.043875034846552e-06",
      "0.00019828870486286656",
      "-2.9094226416376106e-05",
      "1.7666857501606997e-05",
      "-1.380974693176071e-07",
      "-7.36039886411425e-06",
      "1.0238785102540624e-05",
      "9.627182503011989e-06",
      "0.00014793747793076663",
      "0.00011297628917963838",
      "-1.3668417216963657e-05",
      "0.0013071005617280606",
      "-8.112507192464107e-06",
      "0.00017372047776732403"
    ],
    [
      "0.0007093803960918004",
      "0.0007423406699664326",
      "0.0010141361216434931",
      "0.00220968066721082",
      "0.000733723512855076",
      "-5.189313108062582e-06",
      "-1.664027262357663e-06",
      "1.1685614511014596e-05",
      "-2.5766216747049263e-06",
      "3.777643437583484e-05",
      "-7.498410362431831e-05",
      "3.909837478399397e-06",
      "2.3656429067395815e-05",
      "-1.6277462983628608e-05",
      "1.4744033289067017e-05",
      "-9.955887504980244e-07",
      "-5.1120022387786395e-06",
      "1.2049187972968467e-05",
      "5.112488832900277e-06",
      "6.090033208268488e-05",
      "1.3955711112067622e-05",
      "-1.1300019212445923e-05",
      "0.0004744732726468062",
      "-6.0635207438675074e-06",
      "0.00010625600753236989"
    ],
    [
      "0.0007088394546900729",
      "0.000733446292707796",
      "0.0009477610044266812",
      "0.002038434658380785",
      "0.0007277296295856745",
      "-3.623492172393723e-06",
      "-8.160244844611391e-08",
      "1.0906995801034817e-05",
      "-1.665602337001372e-06",
      "2.363875761179098e-05",
      "-7.048624110725603e-05",
      "1.6700064306912317e-06",
      "2.6776745909656728e-06",
      "-1.6853254488008323e-05",
      "2.6038715018644463e-06",
      "-1.1836143447786517e-06",
      "-4.285405201927495e-06",
      "9.43709231466772e-06",
      "3.883438439188033e-06",
      "4.9644090776025214e-05",
      "1.0046030824102533e-05",
      "-8.698916222496749e-06",
      "0.0004144730635912593",
      "-4.704299326806344e-06",
      "9.384780014405325e-05"
    ],
    [
      "0.0007087543313848892",
      "0.0007305321312885661",
      "0.0009088536671477503",
      "0.0018420807310071572",
      "0.0007263709249627788",
      "-3.408003118875147e-06",
      "-1.4787786915589284e-07",
      "1.068943619790033e-05",
      "-1.5864574879243736e-06",
      "1.9798191835718276e-05",
      "-6.466834152929063e-05",
      "1.7625471113431345e-06",
      "-1.4475297271126697e-05",
      "-1.4469929984570572e-05",
      "1.8728934854641875e-06",
      "-1.1365469663911799e-06",
      "-3.981712667344856e-06",
      "9.096090578762858e-06",
      "3.7514334565682465e-06",
      "4.366682543746071e-05",
      "3.861404454870263e-06",
      "-8.471559886320924e-06",
      "0.0003458127639579974",
      "-5.684405212398074e-06",
      "8.554940767019399e-05"
    ],
    [
      "0.0007088024865574107",
      "0.0007312115674790923",
      "0.000915305783876135",
      "0.0019374070587202096",
      "0.0007274461312288628",
      "-3.3709816451990695e-06",
      "6.489750648992485e-08",
      "1.0946732242041478e-05",
      "-1.5762311714897931e-06",
      "1.9436596600008086e-05",
      "-6.445457713680894e-05",
      "1.5599663510081268e-06",
      "-1.4880327611467734e-05",
      "-1.4412072949434495e-05",
      "1.6866279438339917e-06",
      "-1.2334250440039496e-06",
      "-3.872580943587159e-06",
      "1.0083614682472976e-05",
      "3.873560663800253e-06",
      "4.4693210237760286e-05",
      "2.665330303478599e-06",
      "-8.207785255787257e-06",
      "0.00035623824537585",
      "-4.936973192460098e-06",
      "9.21397824911423e-05"
    ],
    [
      "0.0007093115685687545",
      "0.0007370805758787788",
      "0.0009396284090354589",
      "0.002224795371232168",
      "0.0007345656530041016",
      "-4.4726253099953674e-06",
      "2.6613837223257883e-07",
      "1.5923444947696512e-05",
      "-2.1027666277082404e-06",
      "2.1129175123290337e-05",
      "-8.018409027254838e-05",
      "1.8879011458132782e-06",
      "-4.1907968690778135e-05",
      "-1.7914493330551596e-05",
      "1.1138712182697407e-07",
      "-1.8041193793131812e-06",
      "-5.2267991289088925e-06",
      "1.4342883978520274e-05",
      "5.40146996115134e-06",
      "5.341935374969804e-05",
      "-5.2758082104440006e-06",
      "-1.1466019153125466e-05",
      "0.00039892284564413047",
      "-7.902091956059483e-06",
      "0.00012409272766632053"
    ],
    [
      "0.0007113411536722026",
      "0.0007678502286092608",
      "0.0011726957895468167",
      "0.003771718647511471",
      "0.0007648255516235549",
      "-7.369818964234437e-06",
      "2.634665093536634e-06",
      "2.7544807427519402e-05",
      "-2.435031961161292e-06",
      "2.6638333277685754e-05",
      "-0.0001497944796147013",
      "-3.097730252769032e-06",
      "-0.00012955825082642026",
      "-2.2216672006627332e-05",
      "-5.229871094262829e-05",
      "-5.503308548761057e-06",
      "-6.129133570161724e-06",
      "1.638230236553597e-05",
      "1.1510942906746827e-05",
      "0.00010937948637814426",
      "-5.827439844362533e-06",
      "-1.6879615032853008e-05",
      "0.0008019139579074451",
      "-1.8003418252563863e-05",
      "0.00023377722565293574"
    ],
    [
      "0.0007110298849336833",
      "0.0007744517758542396",
      "0.0012471986022808627",
      "0.002914400041484776",
      "0.0007515006344530826",
      "-1.0426008604101176e-05",
      "-7.43650587935508e-06",
      "2.1783732267128496e-05",
      "-4.200528960478381e-06",
      "7.422755735698091e-05",
      "-0.00015628140797107454",
      "9.331326796026166e-06",
      "9.890563656865191e-06",
      "-2.2558042606958902e-05",
      "-2.3906551071003033e-05",
      "-1.610465685165727e-06",
      "-1.0713463109233202e-05",
      "4.5326178735918e-06",
      "9.080428231467474e-06",
      "0.00012010557514861057",
      "5.657542079516734e-05",
      "-2.1798745454196358e-05",
      "0.0008043637186930231",
      "-2.8996792952477783e-05",
      "0.00014652126086236317"
    ],
    [
      "0.0007159184932324221",
      "0.0008649263526341847",
      "0.0020890783628800635",
      "0.006820928125737277",
      "0.0008112776954037142",
      "-2.022661109409874e-05",
      "1.3105413025957842e-06",
      "4.695808403155641e-05",
      "-1.339600139280713e-05",
      "0.00010865452421375797",
      "-0.00033028755937391244",
      "1.6772802346994164e-05",
      "0.0004118881180340439",
      "-8.459504639328869e-05",
      "-8.252010065096497e-05",
      "2.0002471271421574e-06",
      "-2.5686926724085275e-05",
      "-3.5499571898466606e-06",
      "1.2877692920694392e-05",
      "0.00023425704078710048",
      "0.00013446611732046337",
      "-7.069467966675759e-06",
      "0.0021013590603280313",
      "-4.8718882405958554e-05",
      "0.00026149210195379046"
    ],
    [
      "0.0044651424959955615",
      "0.014495499918442843",
      "0.7274061034727939",
      "2.576006063058827",
      "0.07413225691723141",
      "-0.0004253122255175254",
      "-0.042464112239876825",
      "-0.019967955697663603",
      "-0.0010986440599557831",
      "0.03914915550507551",
      "-0.16975206762005665",
      "0.02653352813695584",
      "-0.38101001132427803",
      "0.11940405200193553",
      "-0.40397429097401677",
      "0.005509742198801305",
      "0.02383842353912953",
      "-0.08934137105598045",
      "0.016431409899817444",
      "0.08243880663166611",
      "0.028380864239112746",
      "0.0006029313775177014",
      "1.311221395573287",
      "-0.18842446686849484",
      "-0.1135821137388605"
    ],
    [
      "0.0007182006741415558",
      "0.0009713789754653407",
      "0.002625110224127167",
      "0.009291713946251726",
      "0.0008499469897723002",
      "-1.3612915721964678e-05",
      "3.075696738986974e-05",
      "3.560723680900387e-05",
      "-3.1071253390846204e-07",
      "7.128519951572544e-05",
      "-0.00045720862761906167",
      "-1.585590641833212e-05",
      "-0.00019578239992893744",
      "-6.499254653846253e-05",
      "-1.357577071375743e-05",
      "-2.37747273736135e-05",
      "-1.710483888313918e-05",
      "7.620327248821178e-05",
      "2.082202643290018e-05",
      "0.0004287992579504932",
      "8.067166028428101e-05",
      "-2.1974871538797223e-05",
      "0.0023379510357117365",
      "9.329241800164038e-05",
      "0.000459325389249362"
    ],
    [
      "0.0007123351058897709",
      "0.0008144942602653384",
      "0.0015640528343402302",
      "0.007262080160127439",
      "0.0007802318478261571",
      "-5.85492011073223e-06",
      "1.6952312672907906e-05",
      "1.7958115969826864e-05",
      "-7.863474066734789e-07",
      "5.081575461214492e-06",
      "-0.00033552521561006326",
      "-5.809378838622993e-06",
      "-0.0002553542337399023",
      "-3.969643772080995e-05",
      "-0.00015570964224107106",
      "-1.2108878027675323e-05",
      "-2.9673639957681446e-06",
      "4.074752378711973e-05",
      "1.134462741450864e-05",
      "0.0002137790192761697",
      "-3.764367590523298e-05",
      "-1.2252276021852248e-05",
      "0.0016951458214252513",
      "-2.5046519212622475e-05",
      "0.00035665861139654406"
    ],
    [
      "0.0007092233032622861",
      "0.0007415913408710589",
      "0.0009836155465771722",
      "0.002421409124230482",
      "0.0007335622300206086",
      "-3.371885350599164e-06",
      "3.4261109294872907e-06",
      "1.0808945836379779e-05",
      "-6.537529843985761e-07",
      "1.4866559676690031e-05",
      "-8.541310922403522e-05",
      "-3.082759432868764e-06",
      "-3.07440427647945e-05",
      "-1.7346820005802216e-05",
      "-2.363063821037533e-05",
      "-3.2006587144253974e-06",
      "-3.819589917626855e-06",
      "8.701517232906555e-06",
      "4.643702158945512e-06",
      "6.519669046312139e-05",
      "8.941597242644529e-06",
      "-7.391670024702509e-06",
      "0.0004696454870996502",
      "6.911935939485496e-08",
      "0.00011498938429154621"
    ],
    [
      "0.0007087960672002472",
      "0.0007328153216919866",
      "0.0009142954097356897",
      "0.0018436690472133988",
      "0.0007268476467280449",
      "-3.0896649241297223e-06",
      "1.3161376845540581e-06",
      "9.690127464166995e-06",
      "-8.851453934666255e-07",
      "1.598146824965922e-05",
      "-6.750634557081777e-05",
      "-9.601985546412698e-07",
      "-1.8969228629511713e-05",
      "-1.3373753538834643e-05",
      "-1.17154462675762e-05",
      "-1.959332293104628e-06",
      "-3.5760551539470762e-06",
      "5.755368896637053e-06",
      "3.7425399376803484e-06",
      "4.896896706271637e-05",
      "9.121846191114586e-06",
      "-7.2748992052512715e-06",
      "0.00034306460489108006",
      "-2.670949210278436e-06",
      "8.19840257893198e-05"
    ],
    [
      "0.0007085326303186118",
      "0.0007289219385328109",
      "0.0008871790000746537",
      "0.0016855221677284618",
      "0.000723298857419803",
      "-2.574871967912221e-06",
      "7.300142964256259e-07",
      "7.55516613806775e-06",
      "-7.7866567182776e-07",
      "1.5170991238903918e-05",
      "-5.350435099004747e-05",
      "-4.4282423135195033e-07",
      "-4.277014814691187e-06",
      "-1.1393079380465376e-05",
      "-8.300548146953719e-06",
      "-1.4518872958861843e-06",
      "-2.9702185462839056e-06",
      "4.554768593938113e-06",
      "2.933579643302072e-06",
      "4.0753510004899804e-05",
      "1.0935375217156234e-05",
      "-5.738120205181994e-06",
      "0.0002942401499569229",
      "-1.8053452461152466e-06",
      "6.824243894484778e-05"
    ],
    [
      "0.00070868429674197",
      "0.0007310439319359338",
      "0.0009063198005345174",
      "0.0017770500094131882",
      "0.000725151962494069",
      "-3.0349243131589347e-06",
      "4.151333927453072e-07",
      "9.06486514266152e-06",
      "-9.515638010227692e-07",
      "1.7329842888212585e-05",
      "-6.350107052738986e-05",
      "-1.16169961592596e-07",
      "-9.532467851307725e-06",
      "-1.3274694534605323e-05",
      "-1.1753142299072764e-05",
      "-1.543902039641485e-06",
      "-3.5578225330123383e-06",
      "4.398218789731274e-06",
      "3.4076543632598898e-06",
      "4.540745091623588e-05",
      "1.2519084694963043e-05",
      "-7.122100448729041e-06",
      "0.00033468709272194505",
      "-4.39782008137247e-06",
      "7.508771578331497e-05"
    ],
    [
      "0.0007089903840921771",
      "0.0007362912182136443",
      "0.000943569687946622",
      "0.0018448848259679323",
      "0.0007280625517645441",
      "-3.97000746418034e-06",
      "-3.067487729630578e-07",
      "1.0077322460327481e-05",
      "-1.3363393244187286e-06",
      "2.4816604811473864e-05",
      "-6.952344413715173e-05",
      "5.103092047010771e-07",
      "5.701359367207913e-07",
      "-1.4227867237115746e-05",
      "-7.5042137336167745e-06",
      "-1.5655831361966992e-06",
      "-4.4430676684486495e-06",
      "4.402780180756158e-06",
      "4.031573592713661e-06",
      "5.330614944550572e-05",
      "1.907649138468972e-05",
      "-8.703475039684346e-06",
      "0.00036996161256569183",
      "-4.599327795299346e-06",
      "8.027234806771383e-05"
    ]
  ],
  "rational_Q": [
    [
      "0.02855554519209507",
      "0.5891599633238777",
      "1.4352250291367092",
      "13.59712489508881",
      "0.1967438672599914",
      "0.5891599633238557",
      "2.0407165240556893",
      "8.668364672008815",
      "35.29294586569736",
      "0.8847329161619306",
      "1.4352250291371504",
      "8.668364672009151",
      "29.79917897573015",
      "26.53673693466363",
      "3.9291578282475355",
      "13.59712489508838",
      "35.29294586569741",
      "26.536736934663384",
      "310.1828224092785",
      "19.587365951791085",
      "0.19674386725995602",
      "0.8847329161619228",
      "3.929157828247504",
      "19.587365951790524",
      "1.0981310687828676",
      "-0.014521309945380796",
      "-0.01355874922530456",
      "0.0514450932033708",
      "-0.005508363722876429",
      "-0.014521309945383965",
      "-0.0047834196267040096",
      "-0.07644391234068561",
      "-0.24002093784019643",
      "-0.024810989976923117",
      "-0.013558749225313946",
      "-0.07644391234070805",
      "-0.2399615056929523",
      "0.2155609617279686",
      "0.037625732567856285",
      "0.05144509320334354",
      "-0.24002093784024892",
      "0.21556096172794334",
      "-1.2810556342652153",
      "0.019399935348932317",
      "-0.005508363722875457",
      "-0.024810989976933123",
      "0.03762573256785209",
      "0.019399935348943752",
      "-0.00570569119067828",
      "0.06918744116137956",
      "0.4260487816572201",
      "0.0032690417331374256",
      "-0.10306191275990145",
      "-0.3953333776951405",
      "-0.3803016683496157",
      "0.7942016017062692",
      "0.1386300122876664",
      "-0.20285218989524667",
      "-0.33408590571920344",
      "-0.23087928636102872",
      "0.18302147091196386",
      "0.130117231575555",
      "0.4350515963260236",
      "-0.15862803158056749",
      "-0.11121549630122338",
      "-4.4023570380051105",
      "-0.4067349909258785",
      "-0.08553154890442047",
      "0.03371645301304061",
      "0.05206806483450111",
      "0.3395616132514214",
      "0.29257420120726696",
      "0.05977258039987066",
      "0.09163282018924843",
      "-0.20285218989520423",
      "0.38061147052173294",
      "-0.5999209651006445",
      "1.3559236538040442",
      "0.05283866235012452",
      "0.03999797981955196",
      "1.0724470735965865",
      "1.0418558981583164",
      "0.0707170062788087",
      "-0.5075595520032162",
      "-0.988613033801139",
      "1.958916568345428",
      "-0.5394146132118743",
      "5.44922577368878",
      "-1.395774679368425",
      "-0.07224946235777499",
      "0.2911705113676161",
      "-0.34461025268389567",
      "0.719315566349138",
      "-0.11432538971248137",
      "-0.7584244548594543",
      "0.43505159632603385",
      "-1.0364097530192955",
      "-0.6496227499000464",
      "-13.475643585133836",
      "0.2388436769056468",
      "-0.9886130338011259",
      "-4.871703953989839",
      "-3.246770931165337",
      "-3.0875968770130773",
      "-0.17197953263088162",
      "-1.658708644850443",
      "6.430560621508367",
      "-7.560693964897188",
      "-17.408680871705215",
      "1.5318243786360484",
      "-0.0325812504426036",
      "0.029116501592831554",
      "2.0653516459484114",
      "0.9448842796435767",
      "0.5641962804673741",
      "-0.08553154890442703",
      "0.05240263678234728",
      "-0.12221240786260351",
      "0.7593595727740605",
      "-0.03542085077677373",
      "-0.0722494623578293",
      "0.5435319593400253",
      "-0.14828768082939756",
      "0.011629989883188621",
      "0.0843228511588183",
      "-0.03258125044255357",
      "-0.38115853299467967",
      "0.08223495733420579",
      "1.2400536953655936",
      "-0.5845869879567859",
      "-0.0025632702282595878",
      "0.00860319021717858",
      "-0.327011820066461",
      "0.12939318633656163",
      "-0.04448479322032456",
      "-0.3953333776951697",
      "-0.3340859057192068",
      "-0.15862803158057062",
      "0.0337164530130107",
      "0.06918744116141731",
      "-0.38030166834952656",
      "-0.23087928636102262",
      "-0.11121549630122401",
      "0.052068064834412474",
      "0.42604878165722776",
      "0.7942016017064616",
      "0.18302147091204685",
      "-4.402357038005087",
      "0.3395616132514006",
      "0.003269041733125904",
      "0.1386300122876665",
      "0.13011723157556088",
      "-0.40673499092585097",
      "0.2925742012072739",
      "1.8562186880571767",
      "-0.7083669858069211",
      "-0.3027551584904725",
      "0.3806114705217337",
      "1.8562186880571867",
      "0.2180017365224502",
      "0.30402487700622866",
      "-0.9394415668338608",
      "-1.0364097530194194",
      "-0.7083669858066621",
      "0.3040248770061539",
      "14.98031322861306",
      "0.3968348097536223",
      "0.05240263678234687",
      "-0.30275515849047596",
      "-0.9394415668340823",
      "0.39683480975347596",
      "-0.9753715880070544",
      "-5.121529555109498",
      "0.5482573852945026",
      "1.072447073596674",
      "-1.7755368237054592",
      "-2.0232025069940356",
      "3.3067740190269452",
      "-0.2264408112924721",
      "-4.8717039539895595",
      "4.504007080142718",
      "2.9308061086798305",
      "16.519337827031357",
      "0.16163408114634648",
      "0.54353195934005",
      "-1.366263410897445",
      "-1.4108722443089756",
      "-0.9458865195549536",
      "-0.6472220224709999",
      "0.7586939772639868",
      "1.9589165683452763",
      "4.504007080142473",
      "6.77043982479273",
      "-7.735989166339613",
      "-1.5104102378004645",
      "6.430560621508306",
      "-7.374273049280055",
      "1.9152416535852992",
      "9.885564218832876",
      "-3.1939004266830158",
      "-0.3811585329945494",
      "1.4646237370000081",
      "-4.026177010568431",
      "2.1506609244367105",
      "1.2155574484596823",
      "0.29117051136771227",
      "-1.3662634108973688",
      "0.8536936723377179",
      "-0.677338259017422",
      "0.532575054975481",
      "0.02911650159270613",
      "1.4646237369997577",
      "-0.8976339832765646",
      "-1.3576877219034678",
      "-0.9831492583603588",
      "0.00860319021724196",
      "0.0003178516124827114",
      "-0.43418887776418313",
      "-1.1885180636240293",
      "0.07034517044001085",
      "-0.5999209651008443",
      "1.041855898158258",
      "-0.5394146132119504",
      "-0.3446102526838178",
      "0.05977258040012711",
      "1.3559236538047004",
      "0.0707170062789505",
      "5.449225773688584",
      "0.7193155663492244",
      "0.09163282018925686",
      "0.052838662350082416",
      "-0.5075595520033858",
      "-1.3957746793685708",
      "-0.11432538971246295",
      "-2.023202506994094",
      "2.9308061086799424",
      "-1.410872244309006",
      "-0.6496227498995747",
      "-5.121529555109365",
      "3.30677401902697",
      "16.51933782703161",
      "-0.9458865195548073",
      "-0.12221240786263693",
      "0.5482573852945348",
      "-0.2264408112925444",
      "0.1616340811464672",
      "-0.6472220224709199",
      "-1.747579263609562",
      "1.266489740629664",
      "-3.246770931165458",
      "6.770439824793069",
      "-1.7475792636095415",
      "54.70853016316776",
      "-0.7465096392432199",
      "-0.14828768082945892",
      "0.8536936723377102",
      "1.2664897406293125",
      "-0.7465096392430145",
      "-2.6671624823674263",
      "1.048848035523402",
      "-7.560693964896891",
      "1.9152416535847276",
      "13.96897517809587",
      "-15.666082335499922",
      "1.514872857471405",
      "0.0822349573341829",
      "-0.8976339832763299",
      "1.4670575905110594",
      "1.466270519092211",
      "0.21237867520020132",
      "2.0653516459483376",
      "-4.026177010568596",
      "1.4670575905109746",
      "-1.0308064259605894",
      "-1.6093610764074138",
      "-0.327011820066379",
      "-0.4341888777642362",
      "1.3420055960169308",
      "0.30571178498267915",
      "-0.20128606375215227",
      "-13.475643585134167",
      "-3.08759687701297",
      "-17.408680871705535",
      "0.9448842796434561",
      "-0.7584244548594805",
      "0.23884367690559724",
      "-0.17197953263075205",
      "1.531824378635912",
      "0.5641962804674494",
      "-7.7359891663397455",
      "9.885564218832057",
      "2.150660924437127",
      "0.7593595727739908",
      "0.7586939772639795",
      "-1.5104102378005655",
      "-3.1939004266828412",
      "1.2155574484600062",
      "-15.666082335499985",
      "1.4662705190922742",
      "0.011629989883234397",
      "-0.6773382590177026",
      "1.0488480355233953",
      "1.5148728574713823",
      "0.21237867520030373",
      "-2.3455322376633974",
      "1.2400536953655672",
      "-1.357687721903684",
      "-1.0308064259607896",
      "-2.3455322376623506",
      "-12.798499536116362",
      "0.12939318633658953",
      "-1.1885180636239703",
      "0.30571178498258517",
      "1.8145816516657454",
      "1.161292422916908",
      "-0.035420850776775",
      "0.0843228511587827",
      "-0.5845869879568417",
      "-0.04448479322029706",
      "0.5325750549756114",
      "-0.9831492583604817",
      "0.07034517044001912",
      "-1.609361076407429",
      "-0.201286063752073",
      "1.1612924229168236",
      "0.037713174101957576",
      "-0.02863761095104081",
      "0.0005949660396933398",
      "-0.028491538822228008",
      "-0.03771317410195514",
      "-2.279291283209128e-15",
      "0.12772978580261407",
      "0.06289721880927697",
      "0.02737207759356069",
      "0.02863761095104278",
      "-0.12772978580263292",
      "-1.2365540699998935e-14",
      "-0.12405246210626311",
      "-0.039980243202493965",
      "-0.0005949660397154392",
      "-0.06289721880924123",
      "0.12405246210625381",
      "5.1329218458247125e-14",
      "0.027647012491019363",
      "0.0284915388222341",
      "-0.027372077593549933",
      "0.03998024320249882",
      "-0.02764701249101016",
      "4.2285838665367924e-15",
      "-0.08523894177811758",
      "0.4396569733250885",
      "0.01580998009892033",
      "-0.021987093922818626",
      "-0.17163311010710533",
      "0.17281087504723394",
      "-0.07621833084917645",
      "0.041833796235243796",
      "-0.0041575590982774685",
      "-0.004792674426125688",
      "-0.8380532900768497",
      "-0.2809892652569889",
      "-0.4281821542894186",
      "-0.44311017454732277",
      "0.7432095420244594",
      "-0.9580736335029167",
      "-1.749782984680074",
      "-1.2044543108888863",
      "0.06330443689015669",
      "0.35741833738770845",
      "0.05889049710124423",
      "-1.0174742711846076",
      "0.07807406664937078",
      "-0.6483145111481481",
      "0.12034866366225631",
      "-0.004157559098344855",
      "-0.34272281184680436",
      "-1.6264992437367738",
      "1.0311638302334103",
      "-0.15524510961166815",
      "-0.031248599387261416",
      "0.501425067942796",
      "-1.5370861491402057",
      "-1.1221569685949273",
      "-0.15721136949060416",
      "1.4732227543829706",
      "-1.1250088208806504",
      "-1.609463737399301",
      "-5.12403198025195",
      "-0.9173864728588338",
      "0.06113230314465296",
      "0.27970082402264346",
      "0.2449110235983431",
      "-1.5136787079949194",
      "0.0732029674059475",
      "-0.43024778006670794",
      "-0.44311017454728513",
      "1.7106244113786186",
      "0.7619229781230171",
      "5.994101927475363",
      "0.21546227284977273",
      "1.4732227543831433",
      "-1.6707425961666225",
      "1.75306178496863",
      "-7.301086492013557",
      "-2.4210503028899737",
      "1.708816871151805",
      "-0.2521131729712787",
      "-7.317728302036059",
      "13.089367880685963",
      "-1.2561671727736259",
      "0.06316409678844717",
      "0.21891743461053476",
      "-1.0515543158288827",
      "-0.1097917529448269",
      "-0.7699402317281218",
      "0.06330443689017307",
      "-0.2020021991328027",
      "-0.1298318522320158",
      "-0.6672763926271843",
      "0.06742463958940237",
      "0.061132303144753875",
      "-0.128852389590559",
      "-0.9568379538745895",
      "0.23185762708216773",
      "0.10785075525622921",
      "0.06316409678846328",
      "0.0665192430034488",
      "0.18091445150013205",
      "-3.328580546902488",
      "0.2827387574511291",
      "0.020049526403232255",
      "-0.018182558423978864",
      "0.06619489889702607",
      "-0.7051369074330303",
      "0.12412789852911009",
      "0.17163311010711574",
      "0.004792674426182409",
      "-0.7432095420243947",
      "-0.3574183373877264",
      "0.08523894177809468",
      "-0.17281087504719578",
      "0.8380532900768155",
      "0.9580736335029992",
      "-0.05889049710118916",
      "-0.4396569733251347",
      "0.07621833084925472",
      "0.28098926525689744",
      "1.7497829846800426",
      "1.0174742711845957",
      "-0.015809980098932565",
      "-0.041833796235281114",
      "0.4281821542893698",
      "1.204454310888881",
      "-0.07807406664938427",
      "-1.806831187539989",
      "2.0257350908112635",
      "0.10882417041459652",
      "-0.3427228118470299",
      "1.806831187539545",
      "-2.781835499434888e-14",
      "-0.5825450357848903",
      "0.377246267534599",
      "1.7106244113783646",
      "-2.0257350908116543",
      "0.5825450357848845",
      "-2.0699844583302113e-13",
      "-0.32693510316143554",
      "-0.202002199132722",
      "-0.10882417041462263",
      "-0.3772462675347362",
      "0.3269351031613619",
      "-1.2456303062268022e-14",
      "0.06616759467217931",
      "0.8410821895959691",
      "0.5014250679426541",
      "2.191739726846279",
      "6.3164986151865214",
      "-0.44942604137279896",
      "-1.31217021565351",
      "-1.670742596166543",
      "6.643069122436023",
      "-1.776454806559088",
      "20.542958104181903",
      "0.042110204500255356",
      "-0.12885238959047204",
      "0.4419897383552572",
      "-1.955499712374258",
      "-0.846918053616383",
      "-0.9572290385859962",
      "-1.5985056857469073",
      "-1.1250088208805036",
      "6.643069122435867",
      "-8.948318744257154",
      "10.394626802752093",
      "3.347474236278696",
      "-0.25211317297081853",
      "-7.670220781539065",
      "13.355697338076162",
      "-12.045712461645653",
      "-0.22095843297718673",
      "0.06651924300328926",
      "0.9790267203365851",
      "3.6860241681990424",
      "-4.827151999532967",
      "1.2151829477338443",
      "0.2797008240226673",
      "0.44198973835529604",
      "1.0173155913843097",
      "0.10435759820100886",
      "-0.5046214777357098",
      "0.21891743461061025",
      "0.9790267203370749",
      "0.23671485562332623",
      "-1.4010747536595105",
      "0.17826552507169954",
      "-0.018182558423986014",
      "0.694360079062963",
      "0.32727987064324154",
      "-0.8457442089723225",
      "0.13657291244768144",
      "1.6264992437370112",
      "1.5370861491403303",
      "1.6094637373992604",
      "-0.24491102359824846",
      "0.6483145111481724",
      "-1.0311638302332553",
      "1.1221569685950894",
      "5.124031980252176",
      "1.5136787079949672",
      "-0.12034866366227803",
      "0.15524510961174456",
      "0.1572113694907601",
      "0.9173864728588663",
      "-0.07320296740597208",
      "-6.31649861518648",
      "1.7764548065589103",
      "1.9554997123746518",
      "0.7619229781233594",
      "-0.06616759467245226",
      "0.44942604137291803",
      "-20.542958104182087",
      "0.8469180536163752",
      "-0.12983185223201738",
      "-0.8410821895958948",
      "1.3121702156539794",
      "-0.042110204500123316",
      "0.9572290385858965",
      "0.3927134165983973",
      "1.1310805359782874",
      "1.7530617849688934",
      "-8.948318744257978",
      "-0.3927134165984217",
      "1.6664112437578752e-13",
      "-1.966402638583185",
      "-0.9568379538745442",
      "1.0173155913841314",
      "-1.1310805359781844",
      "1.9664026385828661",
      "-9.116179508438246e-14",
      "-2.220376662449169",
      "-7.317728302036016",
      "13.355697338076427",
      "1.0475242167684458",
      "-11.014122000620715",
      "-2.888458541991637",
      "0.18091445150010324",
      "0.23671485562355124",
      "0.056420712383342495",
      "4.828544361889235",
      "-0.1236564010522709",
      "-1.0515543158284826",
      "3.6860241681996304",
      "0.056420712383201475",
      "-7.787798696346143",
      "0.06414793013786912",
      "0.06619489889701059",
      "0.327279870643206",
      "0.535160402974224",
      "-0.9405312326838133",
      "0.32489084282164765",
      "-5.994101927475373",
      "7.301086492013641",
      "-13.08936788068729",
      "0.10979175294480344",
      "0.43024778006666786",
      "-0.215462272849915",
      "2.4210503028901056",
      "1.2561671727730885",
      "0.7699402317281389",
      "-10.394626802752185",
      "12.045712461646726",
      "4.827151999533044",
      "-0.66727639262735",
      "1.5985056857468667",
      "-3.3474742362785714",
      "0.2209584329776296",
      "-1.2151829477340332",
      "11.014122000620812",
      "-4.828544361889137",
      "0.2318576270821342",
      "0.10435759820106594",
      "2.22037666244887",
      "2.8884585419918136",
      "0.12365640105222911",
      "8.343489935212336",
      "-3.3285805469022822",
      "-1.401074753659583",
      "-7.787798696346118",
      "-8.343489935212592",
      "-2.1587142805525584e-15",
      "-0.7051369074330575",
      "-0.8457442089722512",
      "-0.9405312326834744",
      "8.657339380819076",
      "0.3853573687718116",
      "-0.0674246395893343",
      "-0.10785075525623172",
      "-0.2827387574510752",
      "-0.1241278985290448",
      "0.5046214777355824",
      "-0.17826552507165355",
      "-0.13657291244765704",
      "-0.06414793013777235",
      "-0.3248908428217258",
      "-0.3853573687718909"
    ],
    [
      "0.006306158021962401",
      "0.24187062409952295",
      "0.9055183534928447",
      "11.524994379666364",
      "0.1756204361434571",
      "0.24187062409957757",
      "1.935424350106072",
      "8.228212275734913",
      "35.22491861084454",
      "0.8818181711397497",
      "0.9055183534927762",
      "8.22821227573517",
      "27.67201293057117",
      "32.763111433144104",
      "4.2114860047805",
      "11.524994379665376",
      "35.22491861084416",
      "32.763111433144026",
      "320.2575372490423",
      "18.800246765418052",
      "0.17562043614349096",
      "0.8818181711399605",
      "4.211486004780444",
      "18.800246765417967",
      "1.1535354009644927",
      "2.370445244239207e-05",
      "-0.0026071783383427786",
      "0.06616309047418105",
      "-0.003298924935509919",
      "2.3704452386936755e-05",
      "-0.008804363888678973",
      "-0.031506576634761065",
      "-0.13617672913826395",
      "0.011312190988668345",
      "-0.0026071783383526947",
      "-0.03150657663473449",
      "-0.053829666925614084",
      "0.031548400279418694",
      "0.03902999423974508",
      "0.06616309047419609",
      "-0.13617672913828754",
      "0.03154840027942315",
      "-0.5415780010177315",
      "-0.15824878409840804",
      "-0.0032989249355201903",
      "0.01131219098866329",
      "0.03902999423975209",
      "-0.15824878409838566",
      "-0.03382422921553919",
      "0.1565496394612118",
      "0.09634450221440019",
      "0.015930444339338688",
      "-0.059680837892554836",
      "-0.33839422830923593",
      "-0.37379469594296527",
      "0.7937637327480782",
      "0.11369501499451952",
      "-0.1705102791532813",
      "-0.05443505619302527",
      "-0.0343644424729252",
      "0.49550252061193517",
      "0.20103427707189292",
      "0.18018517556779004",
      "-0.054001550300248786",
      "-0.2076336193141806",
      "-3.5803383582565695",
      "-0.6543733052380729",
      "-0.13123155992293253",
      "0.08009505695132906",
      "-0.07596858533250184",
      "0.9166988651337205",
      "0.22570104293021018",
      "0.29247860727287434",
      "0.054690416326142424",
      "-0.17051027915335204",
      "0.1668810490166085",
      "-0.80273493546919",
      "1.4033894683497707",
      "0.07687647785693263",
      "-0.0012870606319486239",
      "1.008126939257963",
      "0.7165990142953126",
      "-0.704981499412069",
      "-0.5204324273675276",
      "-0.6636010544930248",
      "2.171153926020479",
      "-2.26373481016812",
      "3.9622000405347753",
      "-1.7777629417966627",
      "-0.12172750034922591",
      "0.4559699838368665",
      "-0.11361071245495304",
      "0.1152877651347762",
      "-0.06423421625496525",
      "-0.6761119119296508",
      "0.18018517556772068",
      "-0.9777644874557143",
      "-0.9536087729009491",
      "-13.565692981631802",
      "0.28434443003326676",
      "-0.6636010544928886",
      "-4.74828178864326",
      "-1.2193513603554762",
      "-2.42623562644545",
      "0.3055043628501824",
      "-1.8973330065471135",
      "6.28912275237785",
      "-9.085392623009993",
      "-17.567382589415843",
      "1.267849304236633",
      "0.047541766012575",
      "-0.28691262308087173",
      "2.300594144378152",
      "0.5874290071024475",
      "0.38027976947889536",
      "-0.13123155992291397",
      "0.199853486847973",
      "-0.014624940100126722",
      "0.3833463375347548",
      "-0.029757087941325814",
      "-0.12172750034911252",
      "0.5708806855052221",
      "-0.5392678827933172",
      "0.4947129975417953",
      "0.07625597819100167",
      "0.047541766012481966",
      "-0.7397783654500076",
      "0.4527505629904495",
      "1.958196259133414",
      "-0.5433513267165425",
      "0.012362278714457078",
      "-0.04391114522474391",
      "-0.27909750832117036",
      "0.12004813131101275",
      "-0.07412429735158242",
      "-0.3383942283092433",
      "-0.05443505619301673",
      "-0.05400155030060232",
      "0.0800950569513076",
      "0.15654963946128977",
      "-0.37379469594284137",
      "-0.03436444247292367",
      "-0.2076336193140458",
      "-0.07596858533235719",
      "0.0963445022143259",
      "0.7937637327479657",
      "0.4955025206119098",
      "-3.580338358256461",
      "0.916698865134053",
      "0.015930444339311824",
      "0.11369501499452768",
      "0.20103427707195642",
      "-0.6543733052376357",
      "0.22570104293023513",
      "1.6531749766572907",
      "-0.8243617900429966",
      "-0.3327240283377676",
      "0.16688104901650383",
      "1.6531749766571757",
      "0.058362424262991985",
      "1.1706933080302249",
      "-0.9950856617108642",
      "-0.9777644874556344",
      "-0.8243617900423027",
      "1.170693308030862",
      "15.632861792612",
      "0.15706089903293524",
      "0.19985348684795845",
      "-0.3327240283378246",
      "-0.9950856617109929",
      "0.1570608990332479",
      "-0.8999363121411353",
      "-4.155088719717482",
      "0.5741315683890463",
      "1.0081269392577372",
      "-1.0785606190612078",
      "-2.015913003789132",
      "4.5343549800266585",
      "-0.005958099943977038",
      "-4.74828178864305",
      "4.389703561874435",
      "3.5245351952282693",
      "18.25893909851994",
      "0.2485922356571556",
      "0.5708806855051145",
      "-1.2840086202183498",
      "-1.5200292414274055",
      "-1.8854991730037587",
      "-0.5404848744792943",
      "0.7677399746528478",
      "2.1711539260207817",
      "4.3897035618748905",
      "4.770376115967853",
      "-8.915856516573543",
      "-1.6746659197737181",
      "6.28912275237749",
      "-6.609611295532709",
      "3.045864898547942",
      "9.04829834008672",
      "-3.151505985417788",
      "-0.7397783654503733",
      "2.0168600120046656",
      "-4.273862566548836",
      "2.9698352444263945",
      "1.379132678020526",
      "0.4559699838367582",
      "-1.284008620218303",
      "0.7643484387642753",
      "0.3349318803556872",
      "0.5107809559964928",
      "-0.28691262308091636",
      "2.016860012004869",
      "-0.1303301362258221",
      "-2.539016987762794",
      "-0.8429167011782938",
      "-0.043911145224796624",
      "0.03330328573294499",
      "-0.4972440764846823",
      "-1.0736328691994255",
      "0.09301367208463444",
      "-0.8027349354694009",
      "0.7165990142955204",
      "-2.2637348101682573",
      "-0.11361071245475492",
      "0.29247860727292424",
      "1.4033894683495476",
      "-0.7049814994118807",
      "3.9622000405352735",
      "0.11528776513449146",
      "0.054690416326157426",
      "0.07687647785697842",
      "-0.520432427367696",
      "-1.7777629417974694",
      "-0.06423421625486143",
      "-2.015913003789136",
      "3.5245351952281285",
      "-1.5200292414273764",
      "-0.9536087729012586",
      "-4.155088719717256",
      "4.534354980026798",
      "18.258939098520067",
      "-1.8854991730032908",
      "-0.01462494010002247",
      "0.5741315683891204",
      "-0.005958099943872349",
      "0.2485922356572674",
      "-0.5404848744793589",
      "-2.0232026531661114",
      "0.9841109763086102",
      "-1.2193513603554893",
      "4.770376115967831",
      "-2.0232026531656984",
      "44.87225382770184",
      "1.7217689791050024",
      "-0.5392678827934658",
      "0.7643484387643308",
      "0.9841109763089433",
      "1.7217689791050823",
      "-2.572090816717085",
      "-1.5698124577248425",
      "-9.085392623010073",
      "3.0458648985482117",
      "18.053920870525094",
      "-13.873346210969853",
      "0.962494540569218",
      "0.45275056299037847",
      "-0.13033013622578632",
      "-0.305313615803443",
      "1.3342173792158218",
      "-0.5972431728313321",
      "2.3005941443782683",
      "-4.273862566548833",
      "-0.305313615803656",
      "-1.5426153728645349",
      "-1.8752189138852715",
      "-0.2790975083212101",
      "-0.4972440764845029",
      "1.5222672261866863",
      "0.4594244819989005",
      "-0.2623668841628126",
      "-13.565692981632356",
      "-2.4262356264448344",
      "-17.56738258941575",
      "0.5874290071022364",
      "-0.6761119119297637",
      "0.2843444300335262",
      "0.3055043628506011",
      "1.2678493042372363",
      "0.38027976947890885",
      "-8.915856516573303",
      "9.048298340086768",
      "2.96983524442639",
      "0.3833463375349945",
      "0.7677399746531013",
      "-1.6746659197738685",
      "-3.151505985417582",
      "1.379132678020751",
      "-13.873346210969983",
      "1.3342173792157683",
      "0.4947129975419361",
      "0.3349318803557086",
      "-1.5698124577248518",
      "0.9624945405692316",
      "-0.5972431728312235",
      "-1.3172571141713925",
      "1.958196259132547",
      "-2.5390169877623596",
      "-1.5426153728646497",
      "-1.3172571141717953",
      "-11.22711569126577",
      "0.12004813131119267",
      "-1.0736328691994417",
      "0.4594244819986641",
      "3.4742608944283546",
      "1.3130380309283867",
      "-0.02975708794136592",
      "0.07625597819103724",
      "-0.5433513267165684",
      "-0.0741242973515466",
      "0.5107809559963148",
      "-0.84291670117809",
      "0.0930136720846191",
      "-1.8752189138854825",
      "-0.26236688416293896",
      "1.3130380309281493",
      "-0.00758694612626086",
      "-0.016314952144102165",
      "-0.0030758234721929975",
      "-0.008388770130574593",
      "0.007586946126267609",
      "-5.76949041840967e-15",
      "0.010686540930710932",
      "0.020647342581136423",
      "-0.009311221405952697",
      "0.01631495214410978",
      "-0.010686540930720717",
      "1.6697087229749107e-14",
      "-0.08318654799951593",
      "-0.02202705681479002",
      "0.0030758234721956937",
      "-0.020647342581139524",
      "0.0831865479995168",
      "-2.0123448833097923e-14",
      "0.030795736050738796",
      "0.008388770130638547",
      "0.00931122140596092",
      "0.022027056814810257",
      "-0.030795736050757357",
      "9.371065814710021e-16",
      "0.11285714751845552",
      "0.3303992517846829",
      "0.03722049530184509",
      "-0.030202663388954498",
      "-0.014688750912210698",
      "0.0009533743821411434",
      "-0.12304671745172945",
      "0.026199154307632783",
      "-0.004077990370427391",
      "-0.09749565515024078",
      "-0.9051780625504917",
      "0.2253087492720183",
      "-0.2783762568769825",
      "-0.3490137565695527",
      "0.4140282552100282",
      "-0.26232312792069146",
      "-1.2516218564278594",
      "-0.9123464773828772",
      "0.10863608110433777",
      "0.21306069247404003",
      "0.044540700498327805",
      "-0.5187758532567105",
      "0.036135888644855486",
      "-0.8032863742450831",
      "0.13043046981883033",
      "-0.004077990370438549",
      "-0.1640872792891972",
      "-1.2847795184050872",
      "1.1234361894708171",
      "-0.3094680085258667",
      "-0.01738547708179177",
      "0.3687389905812552",
      "-1.533159365672696",
      "-1.8357463879219151",
      "-0.09649731918447961",
      "1.4639309815314887",
      "-1.865686763228305",
      "-1.0417269093654904",
      "-2.967367882798157",
      "-0.5430635357733214",
      "0.008963406924501064",
      "0.24779961036254802",
      "0.1591124210736186",
      "-1.502960384308897",
      "0.02168038665468171",
      "-0.3968556147514513",
      "-0.34901375656958583",
      "1.5648248036109655",
      "-0.036886168592324305",
      "6.369814418714314",
      "-0.43431356379723807",
      "1.463930981531687",
      "-0.3814053094624899",
      "0.33064221785676273",
      "-9.704869453713568",
      "-2.5051094008239496",
      "1.7926213124788364",
      "-1.661252511385899",
      "-7.280270606125088",
      "13.004692112769739",
      "-1.477885933429352",
      "0.11128363526086471",
      "0.12954268264891186",
      "-0.582279574672888",
      "-0.533013225548491",
      "-0.6149498976981151",
      "0.1086360811044031",
      "-0.22170123195853067",
      "-0.06296609119728908",
      "-0.928320361615923",
      "0.1529583075110647",
      "0.008963406924517693",
      "-0.35796614096490337",
      "-0.7992421055008182",
      "0.09397521034882905",
      "0.1297418453694459",
      "0.11128363526076691",
      "0.432500271195798",
      "0.15280799140001997",
      "-3.583107441018263",
      "0.2346726372688971",
      "0.02998748377475509",
      "-0.032607854255519396",
      "0.04305758836820441",
      "-0.7060725796416368",
      "0.13591383991479858",
      "0.014688750912126512",
      "0.0974956551502757",
      "-0.4140282552098286",
      "-0.21306069247394813",
      "-0.11285714751850771",
      "-0.0009533743821334395",
      "0.9051780625504015",
      "0.26232312792088763",
      "-0.04454070049832896",
      "-0.3303992517845731",
      "0.1230467174515296",
      "-0.22530874927210895",
      "1.2516218564276678",
      "0.5187758532566316",
      "-0.0372204953018957",
      "-0.026199154307580422",
      "0.27837625687709133",
      "0.9123464773829671",
      "-0.036135888644905106",
      "-1.5073942763219137",
      "1.235564407253939",
      "0.054831001660829375",
      "-0.1640872792891402",
      "1.5073942763218462",
      "-3.3872240265372654e-13",
      "-0.8357406861042281",
      "0.39207741969968585",
      "1.5648248036106172",
      "-1.2355644072540428",
      "0.8357406861040266",
      "-4.815397241507995e-13",
      "-0.1353684974941887",
      "-0.22170123195855598",
      "-0.05483100166079494",
      "-0.3920774196994546",
      "0.135368497493533",
      "-3.014228525228899e-14",
      "-1.124644883170254",
      "0.5419386823302081",
      "0.3687389905808343",
      "1.8198604865379115",
      "5.574862986618922",
      "2.1004787835936556",
      "-1.2374388940046874",
      "-0.38140530946166834",
      "6.26397517211907",
      "-2.0599330831404723",
      "16.302527941659985",
      "0.8708786950464641",
      "-0.35796614096512686",
      "0.39869049891865077",
      "-1.6105217826457725",
      "0.24326433145986875",
      "-0.7740064770759644",
      "-1.029000495015699",
      "-1.8656867632277194",
      "6.263975172118914",
      "-8.620522343810634",
      "14.928761797188313",
      "2.149951864211548",
      "-1.66125251138645",
      "-6.713952068968087",
      "15.090859347042851",
      "-9.907123930453535",
      "-0.10507424842597624",
      "0.4325002711959648",
      "1.0395833008432267",
      "2.298545715718695",
      "-2.8268130775269653",
      "0.9864400762900739",
      "0.2477996103625566",
      "0.3986904989186953",
      "0.2927272262825156",
      "-0.431916218987785",
      "-0.5588056348321732",
      "0.12954268264892352",
      "1.0395833008431383",
      "0.34567837759433306",
      "-2.206733110266183",
      "0.29033223775277517",
      "-0.03260785425547788",
      "0.6450909748802582",
      "0.313165607609118",
      "-0.8113924598710575",
      "0.10657353560796251",
      "1.2847795184052302",
      "1.533159365672622",
      "1.041726909365338",
      "-0.15911242107367107",
      "0.8032863742449936",
      "-1.1234361894706058",
      "1.8357463879220095",
      "2.9673678827984413",
      "1.5029603843086745",
      "-0.1304304698188479",
      "0.3094680085258609",
      "0.09649731918458668",
      "0.5430635357737132",
      "-0.021680386654697636",
      "-5.574862986618303",
      "2.0599330831404132",
      "1.6105217826454912",
      "-0.036886168592174404",
      "1.1246448831698534",
      "-2.1004787835934455",
      "-16.30252794165963",
      "-0.24326433146043464",
      "-0.06296609119732331",
      "-0.5419386823302726",
      "1.2374388940047918",
      "-0.8708786950462887",
      "0.7740064770761398",
      "-0.15025676314044756",
      "0.9097092747303372",
      "0.3306422178565442",
      "-8.620522343810999",
      "0.15025676314076714",
      "2.901190209058101e-14",
      "-3.0496471740288946",
      "-0.7992421055006091",
      "0.2927272262826002",
      "-0.9097092747306506",
      "3.0496471740287343",
      "-4.209744232156506e-14",
      "-1.5338979970553173",
      "-7.280270606125314",
      "15.09085934704273",
      "-1.94755635216433",
      "-10.316622840889332",
      "-4.085450040666564",
      "0.15280799139990373",
      "0.34567837759390474",
      "-0.5699991065894443",
      "0.9061368399989795",
      "-0.8049773626239202",
      "-0.5822795746726298",
      "2.298545715718593",
      "-0.5699991065899424",
      "-5.574538051275598",
      "0.3700438079770086",
      "0.04305758836816521",
      "0.31316560760915074",
      "0.8275847819065439",
      "-0.896774864325467",
      "0.2639887875828538",
      "-6.369814418714826",
      "9.70486945371323",
      "-13.004692112768879",
      "0.5330132255485794",
      "0.3968556147517281",
      "0.43431356379702835",
      "2.5051094008240855",
      "1.4778859334285888",
      "0.6149498976982112",
      "-14.928761797188699",
      "9.907123930453047",
      "2.826813077527346",
      "-0.9283203616162359",
      "1.0290004950154787",
      "-2.149951864211746",
      "0.10507424842554311",
      "-0.9864400762900088",
      "10.316622840889272",
      "-0.9061368399989292",
      "0.0939752103486243",
      "-0.43191621898774496",
      "1.5338979970554576",
      "4.0854500406665695",
      "0.8049773626239051",
      "9.152644362090266",
      "-3.58310744101922",
      "-2.206733110265713",
      "-5.574538051275664",
      "-9.152644362089916",
      "-3.069118418747285e-14",
      "-0.7060725796415939",
      "-0.8113924598713219",
      "-0.896774864325739",
      "8.75895853816314",
      "0.41156962211463705",
      "-0.1529583075110935",
      "-0.12974184536942",
      "-0.23467263726892132",
      "-0.13591383991479655",
      "0.5588056348322095",
      "-0.2903322377529965",
      "-0.10657353560798101",
      "-0.3700438079768501",
      "-0.263988787582728",
      "-0.41156962211489695"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      0,
      20
    ],
    [
      0,
      21
    ],
    [
      0,
      22
    ],
    [
      0,
      23
    ],
    [
      0,
      24
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      1,
      20
    ],
    [
      1,
      21
    ],
    [
      1,
      22
    ],
    [
      1,
      23
    ],
    [
      1,
      24
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      2,
      20
    ],
    [
      2,
      21
    ],
    [
      2,
      22
    ],
    [
      2,
      23
    ],
    [
      2,
      24
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      3,
      20
    ],
    [
      3,
      21
    ],
    [
      3,
      22
    ],
    [
      3,
      23
    ],
    [
      3,
      24
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      4,
      20
    ],
    [
      4,
      21
    ],
    [
      4,
      22
    ],
    [
      4,
      23
    ],
    [
      4,
      24
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      5,
      20
    ],
    [
      5,
      21
    ],
    [
      5,
      22
    ],
    [
      5,
      23
    ],
    [
      5,
      24
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      6,
      20
    ],
    [
      6,
      21
    ],
    [
      6,
      22
    ],
    [
      6,
      23
    ],
    [
      6,
      24
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      7,
      20
    ],
    [
      7,
      21
    ],
    [
      7,
      22
    ],
    [
      7,
      23
    ],
    [
      7,
      24
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      8,
      20
    ],
    [
      8,
      21
    ],
    [
      8,
      22
    ],
    [
      8,
      23
    ],
    [
      8,
      24
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      9,
      20
    ],
    [
      9,
      21
    ],
    [
      9,
      22
    ],
    [
      9,
      23
    ],
    [
      9,
      24
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      10,
      20
    ],
    [
      10,
      21
    ],
    [
      10,
      22
    ],
    [
      10,
      23
    ],
    [
      10,
      24
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      11,
      20
    ],
    [
      11,
      21
    ],
    [
      11,
      22
    ],
    [
      11,
      23
    ],
    [
      11,
      24
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      12,
      20
    ],
    [
      12,
      21
    ],
    [
      12,
      22
    ],
    [
      12,
      23
    ],
    [
      12,
      24
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      13,
      20
    ],
    [
      13,
      21
    ],
    [
      13,
      22
    ],
    [
      13,
      23
    ],
    [
      13,
      24
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      14,
      20
    ],
    [
      14,
      21
    ],
    [
      14,
      22
    ],
    [
      14,
      23
    ],
    [
      14,
      24
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      15,
      20
    ],
    [
      15,
      21
    ],
    [
      15,
      22
    ],
    [
      15,
      23
    ],
    [
      15,
      24
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      16,
      20
    ],
    [
      16,
      21
    ],
    [
      16,
      22
    ],
    [
      16,
      23
    ],
    [
      16,
      24
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      17,
      20
    ],
    [
      17,
      21
    ],
    [
      17,
      22
    ],
    [
      17,
      23
    ],
    [
      17,
      24
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      18,
      20
    ],
    [
      18,
      21
    ],
    [
      18,
      22
    ],
    [
      18,
      23
    ],
    [
      18,
      24
    ],
    [
      19,
      19
    ],
    [
      19,
      20
    ],
    [
      19,
      21
    ],
    [
      19,
      22
    ],
    [
      19,
      23
    ],
    [
      19,
      24
    ],
    [
      20,
      20
    ],
    [
      20,
      21
    ],
    [
      20,
      22
    ],
    [
      20,
      23
    ],
    [
      20,
      24
    ],
    [
      21,
      21
    ],
    [
      21,
      22
    ],
    [
      21,
      23
    ],
    [
      21,
      24
    ],
    [
      22,
      22
    ],
    [
      22,
      23
    ],
    [
      22,
      24
    ],
    [
      23,
      23
    ],
    [
      23,
      24
    ],
    [
      24,
      24
    ]
  ],
  "rational_weights": [
    "0.0007074784338131316",
    "0.0007074613307732774",
    "0.0007074769779541677",
    "0.0007075402990575652",
    "0.0007074823006900363",
    "0.0007074676422444854",
    "0.0007125378125513942",
    "0.000707546960836248",
    "0.0007075528612341142",
    "0.0007075258622250004",
    "0.000707514530656416",
    "0.0007074687840782737",
    "0.0007075837962587504",
    "0.0007075007435034739",
    "0.0007079359319087934",
    "0.0007078245261036453",
    "0.0007076290730537592",
    "0.0007075983712818968",
    "0.0007075639553116244",
    "0.0007075845661471227",
    "0.0007074581353658279",
    "0.0007074584945223458",
    "0.0007074523103766565",
    "0.0007074455562719387",
    "0.0007074475225136358",
    "0.0007074461999585414",
    "0.0007074592940530463",
    "0.0007075096632103229",
    "0.0007074613093888873",
    "0.0007074508171911605",
    "0.0007098462249083521",
    "0.0007075080935418362",
    "0.0007075180744780972",
    "0.0007074966479907756",
    "0.0007074890812649566",
    "0.0007074523471391718",
    "0.0007075429021232243",
    "0.0007074730246454866",
    "0.0007077697804180156",
    "0.0007077271976046602",
    "0.0007075613716012927",
    "0.0007075480515207475",
    "0.0007075256972711037",
    "0.0007075352437976732",
    "0.0007074436141481079",
    "0.0007074436889888878",
    "0.0007074390193505926",
    "0.0007074343688496191",
    "0.0007074357710427879",
    "0.0007074712640318669",
    "0.0007075378039755033",
    "0.0007074833227538633",
    "0.0007074627857647634",
    "0.0007115880725144369",
    "0.000707523663839166",
    "0.0007075584711258577",
    "0.0007075186350366332",
    "0.0007075204744695104",
    "0.0007074672641148008",
    "0.0007075790592786698",
    "0.0007074929184575234",
    "0.0007078077752141967",
    "0.0007078994324094953",
    "0.0007076250964342415",
    "0.0007075966824316065",
    "0.0007075509236120557",
    "0.0007075673371748333",
    "0.0007074562231548722",
    "0.0007074552022146483",
    "0.0007074486948027323",
    "0.0007074431285501177",
    "0.0007074465661527144",
    "0.0007076436234150898",
    "0.0007075431808296468",
    "0.0007075218375346551",
    "0.0007128850299698656",
    "0.0007076640274667428",
    "0.000707667527657105",
    "0.0007076234851752841",
    "0.0007075986466136179",
    "0.0007075238047895371",
    "0.0007077235385773261",
    "0.0007075789940421134",
    "0.000708369270083586",
    "0.0007081109376783344",
    "0.0007077823308616608",
    "0.0007077407105881878",
    "0.0007076962272663708",
    "0.0007077272078504648",
    "0.0007075039271613939",
    "0.000707504474521875",
    "0.0007074944781294123",
    "0.0007074830782710469",
    "0.0007074855725030792",
    "0.0007074746809602083",
    "0.0007074700778528352",
    "0.0007094698118008245",
    "0.0007075610999240004",
    "0.0007075449519696905",
    "0.0007075311791195076",
    "0.0007075070380611312",
    "0.0007074693387052858",
    "0.0007075877351801199",
    "0.0007074972940158236",
    "0.0007079996826245062",
    "0.0007077557728741989",
    "0.0007075854517376035",
    "0.0007075805657544153",
    "0.0007075773940065114",
    "0.0007075820571872602",
    "0.0007074572593689392",
    "0.0007074583837232798",
    "0.0007074536894185674",
    "0.0007074474115546853",
    "0.0007074469509069309",
    "0.0007074533002774287",
    "0.0007097933921805966",
    "0.0007075025924228908",
    "0.0007075377043256464",
    "0.0007075028333159947",
    "0.0007075040056791371",
    "0.0007074568589235081",
    "0.0007075537918934702",
    "0.0007074752800216202",
    "0.0007077273226471949",
    "0.0007078100502076799",
    "0.0007075779407666363",
    "0.0007075649414440857",
    "0.0007075293092979679",
    "0.0007075372469851189",
    "0.0007074473257883653",
    "0.0007074467032058042",
    "0.00070744129434246",
    "0.0007074368680733199",
    "0.0007074398087766699",
    "0.0007135252039447029",
    "0.0007103999451361681",
    "0.0007189366240682749",
    "0.0007130669341305421",
    "0.0007111165655168978",
    "0.0007100748740149002",
    "0.0007130841936778269",
    "0.0007093856697250646",
    "0.0007146131302273848",
    "0.0007157300865259176",
    "0.00070990864714269",
    "0.0007117148425740053",
    "0.0007203447637357716",
    "0.0007114983105341146",
    "0.0007090471227767707",
    "0.0007089920734949907",
    "0.000709070931253208",
    "0.0007093210048891954",
    "0.0007092053870868665",
    "0.0007075548990464729",
    "0.0007077457334577876",
    "0.000707601898646275",
    "0.0007076608651491798",
    "0.0007075184194896975",
    "0.0007077076124061107",
    "0.0007075315278365892",
    "0.0007078355329097213",
    "0.0007086796671257559",
    "0.000707730403836618",
    "0.0007077480613429142",
    "0.0007076376905856849",
    "0.0007076290505077357",
    "0.000707496127432044",
    "0.0007074918910519476",
    "0.0007074800119487266",
    "0.0007074754052947812",
    "0.0007074875647435743",
    "0.0007076589650712773",
    "0.0007076476445507076",
    "0.0007075999716151168",
    "0.0007075334119412023",
    "0.00070775820089681",
    "0.0007076008454304388",
    "0.0007088993927692715",
    "0.0007080569185299383",
    "0.0007077929970242302",
    "0.0007077534853339571",
    "0.0007077330517101941",
    "0.000707767929893889",
    "0.0007075137308727766",
    "0.0007075170659818754",
    "0.0007075073724315582",
    "0.0007074930637420015",
    "0.0007074914659238476",
    "0.0007075916202809745",
    "0.0007075892414010588",
    "0.000707508292668775",
    "0.0007076855335362414",
    "0.000707546913162355",
    "0.0007080623240542955",
    "0.000708122179780969",
    "0.0007077392667113177",
    "0.0007077070509473397",
    "0.0007076446732290965",
    "0.0007076647975164307",
    "0.0007074912177236117",
    "0.0007074903989702922",
    "0.0007074805366235125",
    "0.0007074717492438149",
    "0.0007074762968290425",
    "0.0007075450812156473",
    "0.0007074994925761064",
    "0.000707663494727556",
    "0.0007075507929583977",
    "0.0007085921443845835",
    "0.0007078735285236739",
    "0.000707679691644577",
    "0.0007076600610752543",
    "0.0007076615971499121",
    "0.0007076813846182433",
    "0.00070748322608762",
    "0.0007074859725897291",
    "0.000707479918288289",
    "0.0007074692661729541",
    "0.0007074676421379221",
    "0.0007074579705304783",
    "0.0007075573074934264",
    "0.0007074804685755669",
    "0.0007078056586534617",
    "0.0007077579841166923",
    "0.0007075804480787688",
    "0.0007075661400036289",
    "0.000707538868886543",
    "0.0007075487876998266",
    "0.0007074487177670467",
    "0.0007074491148891872",
    "0.0007074439590550915",
    "0.0007074386946399651",
    "0.0007074405301847426",
    "0.0007078066491245585",
    "0.0007076158944854039",
    "0.0007084346316604049",
    "0.0007083450066718244",
    "0.000707873419001734",
    "0.0007078380304599619",
    "0.0007077686120679235",
    "0.0007077932616092997",
    "0.0007075326951332141",
    "0.0007075331270872736",
    "0.0007075201514657267",
    "0.0007075068639785787",
    "0.0007075120146956518",
    "0.0007074957272517162",
    "0.0007077924840162011",
    "0.0007079487616813645",
    "0.0007076102649868458",
    "0.0007076219034337107",
    "0.0007075816078599803",
    "0.0007075735535601804",
    "0.0007074658131574624",
    "0.0007074651967664546",
    "0.0007074580772723046",
    "0.0007074536297541139",
    "0.000707457767165798",
    "0.0007084188283419804",
    "0.0007171631154436941",
    "0.0007084886415122017",
    "0.0007085718588338934",
    "0.000708124724808418",
    "0.0007080912201517059",
    "0.0007077341562279087",
    "0.000707708202322771",
    "0.000707662199504061",
    "0.0007076567378107493",
    "0.0007077182174165525",
    "0.0007086619351005356",
    "0.0007082717161493008",
    "0.000708272721764451",
    "0.000708491034001791",
    "0.000708489032665463",
    "0.0007077032539341479",
    "0.0007077271307146866",
    "0.0007077148494196293",
    "0.0007076716993833073",
    "0.0007076477767734206",
    "0.0007077566159806092",
    "0.0007078229740812129",
    "0.0007078580604248878",
    "0.0007077812042385589",
    "0.0007075411352297738",
    "0.0007075429177314411",
    "0.0007075337474998953",
    "0.0007075258737228177",
    "0.0007075242064684545",
    "0.0007078178434189389",
    "0.0007078040279767512",
    "0.0007078086987298651",
    "0.0007075374804264433",
    "0.00070753902289046",
    "0.0007075278717914214",
    "0.0007075148527314885",
    "0.0007075153356748748",
    "0.0007076926827908807",
    "0.0007077202622672752",
    "0.0007075185925481299",
    "0.0007075167891384186",
    "0.0007075026704104299",
    "0.0007074920231106364",
    "0.0007075009574113693",
    "0.0007077028736596652",
    "0.0007075212776473614",
    "0.0007075195015229078",
    "0.0007075064500971966",
    "0.0007074990858192471",
    "0.0007075077361203706",
    "0.0007074398667608348",
    "0.0007074400363401333",
    "0.0007074359539581155",
    "0.0007074319731424605",
    "0.0007074333942483561",
    "0.0007074397588382118",
    "0.0007074355277746002",
    "0.0007074317787133497",
    "0.0007074336325933463",
    "0.0007074314036529072",
    "0.0007074280658619391",
    "0.0007074301681333783",
    "0.0007074246701483925",
    "0.0007074263772068902",
    "0.0007074271806293358"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.008230287060916320775281491 +/- 7.87e-29]",
      "[0.1945447864658539599561677 +/- 3.05e-26]",
      "[0.6260864263014966947274254 +/- 2.39e-26]",
      "[1.392965328102005295480553 +/- 2.99e-25]",
      "[0.01522121367456354795082479 +/- 1.13e-27]",
      "[0.01229547929521068836623216 +/- 3.19e-27]",
      "[0.4246002876024628260724270 +/- 1.74e-26]",
      "[0.5262576147150822862168684 +/- 4.84e-26]",
      "[0.008856438838538264689260592 +/- 3.44e-28]",
      "[0.1277955909097771024080883 +/- 3.01e-26]",
      "[0.7264302196553281846055269 +/- 9.02e-27]",
      "[0.03419886209626159436090458 +/- 3.50e-27]",
      "[1.801676467841945796871446 +/- 1.96e-25]",
      "[0.1269910707639625631356564 +/- 4.54e-27]",
      "[0.002669198795617802075884191 +/- 2.48e-28]"
    ],
    [
      "[0.0007869050513014608991795999 +/- 1.50e-29]",
      "[0.01172445817327441641710434 +/- 4.01e-27]",
      "[0.1546729659179612493264085 +/- 3.13e-26]",
      "[0.5014483893166800334275366 +/- 7.55e-27]",
      "[0.0009200958868811661317736604 +/- 2.21e-29]",
      "[0.004115523938007788343075714 +/- 4.97e-28]",
      "[0.03868848765812153966955648 +/- 3.18e-27]",
      "[0.04658099372434075768324970 +/- 1.01e-27]",
      "[0.002035045510173915797376969 +/- 1.63e-28]",
      "[0.1094904276333709136121531 +/- 2.84e-26]",
      "[0.1992700342696630703314812 +/- 2.17e-26]",
      "[0.009080505809756099353108650 +/- 3.87e-28]",
      "[0.7296179120609358441762138 +/- 3.64e-27]",
      "[0.04335261262878785706239023 +/- 1.36e-27]",
      "[0.001059273381032994260011004 +/- 1.07e-28]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.4643347498495132
}


==> anc/small-orders/order6/orbit_p5_c0_target5e1_lambda5e1_0.17_0.2_p1_slack18_certificate.json <==
{
  "kind": "p5",
  "cell": 0,
  "m": 5,
  "target_edge": 1,
  "target_slack": 18,
  "lambda_polygon": 5,
  "lambda_edge": 1,
  "points": [
    [
      "4",
      "0"
    ],
    [
      "1",
      "4"
    ],
    [
      "-3",
      "2"
    ],
    [
      "-3",
      "-2"
    ],
    [
      "1",
      "-4"
    ],
    [
      "0",
      "0"
    ]
  ],
  "interval": [
    "0.17",
    "0.2"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      -1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      1
    ],
    [
      "cap_variance",
      0
    ],
    [
      "cap_variance",
      1
    ],
    [
      "cap_variance",
      2
    ],
    [
      "cap_variance",
      3
    ],
    [
      "cap_variance",
      4
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        3
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      0,
      4
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      1,
      4
    ],
    [
      "outer",
      2,
      0
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      1
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "outer",
      4,
      2
    ],
    [
      "outer",
      4,
      3
    ],
    [
      "outer",
      4,
      4
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      0,
      5,
      4
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      1,
      5,
      4
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      2,
      5,
      4
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ],
    [
      "inner",
      3,
      5,
      4
    ],
    [
      "inner",
      4,
      5,
      0
    ],
    [
      "inner",
      4,
      5,
      1
    ],
    [
      "inner",
      4,
      5,
      2
    ],
    [
      "inner",
      4,
      5,
      3
    ],
    [
      "inner",
      4,
      5,
      4
    ]
  ],
  "rational_W": [
    "1.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-0.6180339887498947",
    "0.5000000000000001",
    "-0.1909830056250526",
    "0.19098300562505255",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-1.1755705045849463",
    "0.8122992405822658",
    "-0.1387572757128877",
    "0.5877852522924731",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.00039477691368918253",
      "0.0005184928926136484",
      "0.0013626159401546362",
      "0.004410758816919959",
      "0.0004725526865268918",
      "-1.2939582327833761e-05",
      "4.016243254234101e-05",
      "4.130896718196172e-05",
      "3.5420174268350153e-06",
      "1.943210998829832e-05",
      "-0.00031874993589418193",
      "-6.227426505993495e-05",
      "-0.0004531357669830569",
      "-2.0035013665928158e-05",
      "-3.187283071023744e-05",
      "-2.21323146390665e-05",
      "-2.3969358271745364e-05",
      "3.9598960758218306e-05",
      "1.9713829705531106e-05",
      "0.0002933654318487546",
      "2.7624275204691825e-05",
      "-1.7712795799111378e-05",
      "0.0012428350842008508",
      "9.428224280712772e-05",
      "0.00022427997129240937"
    ],
    [
      "0.0003929895055003322",
      "0.0004891102043075898",
      "0.0011614326828965522",
      "0.004146099636295271",
      "0.0004610379713874061",
      "-1.1081604936302661e-05",
      "2.2315155014830974e-05",
      "4.908445494237612e-05",
      "1.2335726849382401e-06",
      "3.198494305167503e-05",
      "-0.0002619767664875456",
      "-4.2762779522961075e-05",
      "-0.0003599941832060415",
      "-3.4153136533247635e-05",
      "-6.419145671163036e-05",
      "-1.5066616453408034e-05",
      "-2.229602550370998e-05",
      "2.40628385745234e-05",
      "1.5965049904546204e-05",
      "0.00022307374170543978",
      "6.184446115952559e-05",
      "-2.10131434924651e-05",
      "0.0010518838342706146",
      "4.6260396516248134e-05",
      "0.0002631008741648752"
    ],
    [
      "0.0003958354200900413",
      "0.0005262404378076186",
      "0.0014715812195669588",
      "0.003990231343583991",
      "0.0004887947438943412",
      "-1.659700723254434e-05",
      "2.1727833560242397e-05",
      "6.105475803774929e-05",
      "-3.208347973310718e-08",
      "6.33569950353084e-05",
      "-0.0003213167473133036",
      "-5.333458779682133e-05",
      "-0.00034738070054486",
      "-5.720563229888367e-06",
      "-3.2791062210886065e-05",
      "-1.84297865205209e-05",
      "-2.5292215856295682e-05",
      "2.6689583384426987e-05",
      "2.3688071887847005e-05",
      "0.0003076090891716216",
      "8.734481745278954e-05",
      "-2.6270350876315986e-05",
      "0.0011445263051411906",
      "7.052989222571261e-05",
      "0.00027355588720260596"
    ],
    [
      "0.0003982429867641861",
      "0.0005780007635209186",
      "0.0016502794278316585",
      "0.005946083749965235",
      "0.0005275436422836454",
      "-2.0669910673915338e-05",
      "4.587948622889258e-05",
      "7.275290350929578e-05",
      "4.298273910676912e-06",
      "3.437197299880223e-05",
      "-0.00035812517014651086",
      "-8.993493713097659e-05",
      "-0.0004488435130973884",
      "-3.4900633509060614e-05",
      "-0.00012493086819073592",
      "-2.970277448310702e-05",
      "-3.5809881357086335e-05",
      "3.294240506644026e-05",
      "3.0320645532202373e-05",
      "0.0003898598831044601",
      "0.0001357177481706059",
      "-3.58130656578191e-05",
      "0.0013836698195078359",
      "0.0001271286729671865",
      "0.00039962072852311927"
    ],
    [
      "0.00039278001199192825",
      "0.0004847941291398538",
      "0.0011165204512280347",
      "0.005758150085148945",
      "0.0004763117494654853",
      "-9.037550729251716e-06",
      "1.93598163772335e-05",
      "5.4014498554919246e-05",
      "1.7448572102042262e-06",
      "2.5505848003164973e-05",
      "-0.00019989380540202177",
      "-4.603129671746126e-05",
      "-0.000341576870032432",
      "-4.060938363464592e-05",
      "-0.0001589052984982111",
      "-1.4356682081401884e-05",
      "-2.002224532381365e-05",
      "1.8679902604415494e-05",
      "1.605179184196264e-05",
      "0.00019748126711562107",
      "0.00012267111825913301",
      "-1.8926011222808257e-05",
      "0.0010724418337798392",
      "3.9835683638613554e-05",
      "0.000380544901509296"
    ],
    [
      "0.0003928665835187893",
      "0.00048424649230253047",
      "0.0011326701502197957",
      "0.0036085305410844823",
      "0.0004618391941970299",
      "-1.002767892969e-05",
      "1.9755549900366887e-05",
      "4.0668248578376156e-05",
      "7.78098016650183e-07",
      "3.295179323638686e-05",
      "-0.000211504424259166",
      "-4.139014157942157e-05",
      "-0.00019154324464340926",
      "-1.7157125731604068e-05",
      "-3.705934414047126e-05",
      "-1.3593318350504394e-05",
      "-1.5935769604449073e-05",
      "1.8435030711924197e-05",
      "1.588136031900731e-05",
      "0.00020861384785214715",
      "7.781999306626225e-05",
      "-1.6253441759738245e-05",
      "0.0009112462569043346",
      "5.808161805660879e-05",
      "0.00023713968736238086"
    ],
    [
      "0.06117670729225728",
      "4.114048838628265",
      "1.6377834322308813",
      "12.14583310594763",
      "0.6411651648632831",
      "0.49486176327903286",
      "-0.20029313568073495",
      "0.7302355901129892",
      "-0.003984652755707058",
      "-1.8537541162364786",
      "5.785993183715814",
      "-0.21721874249272247",
      "-1.3481606385270906",
      "0.6948745068519384",
      "0.1166597625069215",
      "0.05153811318941758",
      "-0.23372051101137353",
      "-0.1659745182566297",
      "-0.18706839907359393",
      "-1.6850064885131397",
      "-1.6579607073007363",
      "-1.56261223548297",
      "3.2076906334328124",
      "0.6588896442962634",
      "-2.0169477565385696"
    ],
    [
      "0.0003940250770874002",
      "0.0005233587740042061",
      "0.0015541671709980373",
      "0.004806207982421462",
      "0.00047361898070604744",
      "-1.2258496706276421e-05",
      "3.079439213114911e-05",
      "3.878792963701823e-05",
      "8.849709060286415e-07",
      "5.820927133577368e-05",
      "-0.0003003834944020764",
      "-5.2653029768715995e-05",
      "-0.00032968519551710947",
      "-1.8982946550782445e-05",
      "6.224373341135765e-06",
      "-1.6599550253209576e-05",
      "-2.3122008535715557e-05",
      "3.307046567454837e-05",
      "1.744453250336096e-05",
      "0.0003128603350571463",
      "6.336438781595502e-05",
      "-1.1755983969936583e-05",
      "0.0013547045120455197",
      "9.366172905922515e-05",
      "0.0002503440056094448"
    ],
    [
      "0.00041818599570608904",
      "0.0008006593398329757",
      "0.0037819170263766544",
      "0.020903456043059515",
      "0.0007989772905920474",
      "-5.108784713900569e-05",
      "9.463528897939891e-05",
      "0.00033808788361807426",
      "6.529276568496397e-06",
      "0.00011032111814412109",
      "-0.0012579063375584276",
      "-0.0002147181920464367",
      "-0.003143727712432937",
      "-0.00017307034535263296",
      "-0.00033625949712983615",
      "-7.520279629879646e-05",
      "-0.00012135506176541623",
      "0.0001561129865019761",
      "9.530255743430437e-05",
      "0.0009363738148121382",
      "4.097851365881669e-05",
      "-9.530099071092988e-05",
      "0.0050302985518001055",
      "9.913293615816561e-05",
      "0.0016100995105303934"
    ],
    [
      "0.00039898462081998436",
      "0.0005962404805812634",
      "0.0020341448627654345",
      "0.006697820615649938",
      "0.0005370128851615125",
      "-2.0681414685549626e-05",
      "5.215371958781592e-05",
      "8.540675056282434e-05",
      "3.1782093145127175e-06",
      "5.506412255460139e-05",
      "-0.0004766547654234294",
      "-9.600689944704712e-05",
      "-0.0006074649541585894",
      "-2.720879079676617e-05",
      "-1.3787759650767729e-05",
      "-3.137673444270566e-05",
      "-3.9150492589264425e-05",
      "5.961919402539042e-05",
      "3.320138402134033e-05",
      "0.00047983739393138447",
      "8.282478454863189e-05",
      "-2.6022132453965855e-05",
      "0.0018538342213888417",
      "0.00015108826198506392",
      "0.0004478667506044724"
    ],
    [
      "0.00039464990941657477",
      "0.0005108919831137416",
      "0.0012902846047836679",
      "0.006182037934592196",
      "0.0004886283538207775",
      "-1.0031060787199616e-05",
      "3.4356245558184187e-05",
      "4.136958146510534e-05",
      "4.87363205129841e-06",
      "1.5052012122357843e-05",
      "-0.00024823701118449897",
      "-6.207522302546385e-05",
      "-0.00048133355509537913",
      "-2.1782922451878164e-05",
      "-0.00015498367712192464",
      "-2.096219530495329e-05",
      "-2.1227437398582393e-05",
      "3.5000325669257536e-05",
      "1.902856181010223e-05",
      "0.0002536919388057597",
      "8.858014083755033e-05",
      "-1.3436388059375456e-05",
      "0.0012325518675302264",
      "7.913384215764058e-05",
      "0.0003253227288300654"
    ],
    [
      "0.0003925217933037109",
      "0.0004822806771252476",
      "0.0011055889920272449",
      "0.004040568380254471",
      "0.0004547525871487914",
      "-8.608544145395488e-06",
      "2.6660432938787033e-05",
      "3.156571423920573e-05",
      "2.424231307461938e-06",
      "1.1666742544360702e-05",
      "-0.000221406985615013",
      "-4.325327503025887e-05",
      "-0.0003192786558843269",
      "-2.303584536580277e-05",
      "-5.951935324444993e-05",
      "-1.5370912273009312e-05",
      "-1.5561982600004596e-05",
      "2.331926947983329e-05",
      "1.4109749741132596e-05",
      "0.00020467456912559204",
      "3.184062670786926e-05",
      "-1.264132919180531e-05",
      "0.001022460379065345",
      "5.64607110118293e-05",
      "0.00021824432978834082"
    ],
    [
      "0.0003972716904455216",
      "0.0005780551037615761",
      "0.0018764574298541787",
      "0.008006932429403235",
      "0.0005167851055457695",
      "-1.5209815264368042e-05",
      "5.8766363329664795e-05",
      "4.3244854672257406e-05",
      "6.798197805115761e-06",
      "1.7022359133343558e-05",
      "-0.00041169561739986594",
      "-9.087183010955426e-05",
      "-0.0006671014230066992",
      "-2.586238091585799e-05",
      "-0.00014124987523834605",
      "-3.156551378926442e-05",
      "-2.693223708957323e-05",
      "4.647441323661492e-05",
      "2.547201238271724e-05",
      "0.00041760675316167246",
      "5.941721111152611e-05",
      "-1.3393784236079073e-05",
      "0.0020682642665536305",
      "0.00012974482925751104",
      "0.0003917224238052409"
    ],
    [
      "0.00039222688116975307",
      "0.0004884253130527336",
      "0.0012420102290620271",
      "0.0052441360729841196",
      "0.00045601734560573557",
      "-9.244699238506414e-06",
      "2.447227208418756e-05",
      "3.970654706553624e-05",
      "1.4220546107979815e-06",
      "2.2396444983351965e-05",
      "-0.0002507088953616231",
      "-3.877685701273275e-05",
      "-0.0004465283946354945",
      "-4.093642039703828e-05",
      "-7.601743017499038e-05",
      "-1.3865643006257352e-05",
      "-2.1323922163215237e-05",
      "2.8446705075643925e-05",
      "1.3285976800397137e-05",
      "0.00022467373743961057",
      "9.907224903889849e-06",
      "-1.3953169981632341e-05",
      "0.0013052512760412791",
      "4.180015091981335e-05",
      "0.0002768865368842358"
    ],
    [
      "0.08314200529798427",
      "2.141312947981705",
      "0.3056058253423571",
      "8.427935781554904",
      "0.6205326808660191",
      "-0.3234421235812833",
      "-0.13721239971985374",
      "-0.17226611776091705",
      "-0.2094354213252047",
      "0.7448944074936054",
      "-1.962265963046329",
      "0.5385007243115159",
      "-0.32037428230577264",
      "0.27990513027896397",
      "1.2789220796311394",
      "0.2688820202030324",
      "0.06218659638427618",
      "-0.8085678370094139",
      "-0.08576380464913795",
      "0.20783117256255565",
      "3.735841111892881",
      "1.0163646647354814",
      "1.536397431394734",
      "0.3020879684941594",
      "-1.8588914008410848"
    ],
    [
      "0.04872431256599553",
      "0.7163742436885356",
      "0.5263138061009653",
      "9.303483303482032",
      "0.3092137661555472",
      "0.15521957540051226",
      "-0.15472241997716848",
      "-0.15841200225882",
      "0.11720198115450058",
      "-0.4364217336915774",
      "-1.8856385306167516",
      "0.44802191673962743",
      "0.10773581565153102",
      "-0.35564528217576724",
      "-0.8429326865555784",
      "-0.10217993975936328",
      "-0.029867090761481967",
      "0.6502067325067891",
      "-0.033906897069321554",
      "-0.4201014551025822",
      "1.7541727235431326",
      "0.13796451400100415",
      "-2.1733663420932294",
      "0.18253412424340704",
      "-1.4625746499619883"
    ],
    [
      "0.00039414565836360304",
      "0.0005225213676833512",
      "0.0015718945735608784",
      "0.010753668573224334",
      "0.0004960718382049482",
      "-1.0632728361835889e-05",
      "2.9775113150195006e-05",
      "6.42613156950738e-05",
      "2.375136122447436e-06",
      "2.2231468885940563e-05",
      "-0.0002068004543290159",
      "-5.736383629029495e-05",
      "-0.000992966239624472",
      "-5.0332722217407615e-05",
      "-0.000259405558705658",
      "-1.728352950260132e-05",
      "-3.438237186875263e-05",
      "5.433082865638522e-05",
      "1.741298305521567e-05",
      "0.0002792612105108127",
      "3.724005721605579e-05",
      "-1.4142789130816732e-05",
      "0.0018485711784761917",
      "4.3736362139486675e-05",
      "0.0005159305016597453"
    ],
    [
      "0.00039915781132774796",
      "0.0006101994196854948",
      "0.0021997472013894487",
      "0.014348759280304066",
      "0.0005808210309986912",
      "-2.229660566701942e-05",
      "3.939228225187334e-05",
      "0.00015454785888535696",
      "-8.65056701072244e-07",
      "0.00011040464367366348",
      "-0.0007123199160139122",
      "-8.643847075015517e-05",
      "-0.0007030805197236203",
      "-0.000168252526918355",
      "-0.00030976713519516075",
      "-3.0304634608522927e-05",
      "-5.610742200782209e-05",
      "7.03802317295707e-05",
      "3.504598650014877e-05",
      "0.00047449702860940043",
      "0.00036364769509057606",
      "-6.683261298382112e-05",
      "0.0032449708825427527",
      "5.002907212609152e-05",
      "0.0009940481196361766"
    ],
    [
      "0.03067978296864913",
      "0.17305539796179084",
      "1.5281045815579068",
      "3.352822180441346",
      "0.33957987064040696",
      "-0.07149519951189655",
      "-0.2142676849150676",
      "0.2224920434215857",
      "-0.03320029021297196",
      "0.5050238004665387",
      "-0.6031356023719303",
      "0.1101215851210346",
      "-1.535006775709756",
      "0.2180297272283767",
      "-0.9588859068234548",
      "0.010038534700450777",
      "-0.005497156693029364",
      "-0.22617891166657172",
      "0.09575650569321532",
      "0.08616179261827923",
      "0.4613624018222786",
      "-0.21484151064492166",
      "1.6563400426084935",
      "-0.6832024291025641",
      "0.45506314217669"
    ],
    [
      "0.000396901628704683",
      "0.0005731257884411682",
      "0.002013157731594842",
      "0.008312300090444355",
      "0.0005138193591115086",
      "-1.810260852867343e-05",
      "4.232204610110635e-05",
      "6.806344786577019e-05",
      "2.014678214641746e-06",
      "5.9607704202288896e-05",
      "-0.00045457144263013244",
      "-7.110145214547466e-05",
      "-0.0008659275659523548",
      "-4.600705627420223e-05",
      "-7.525838540187973e-05",
      "-2.4612335819716494e-05",
      "-3.887761623718681e-05",
      "5.660212003603033e-05",
      "2.6481133639618566e-05",
      "0.0004295312386988482",
      "-7.2268928776588024e-06",
      "-2.486735993140234e-05",
      "0.0022333681594115867",
      "8.542474396801377e-05",
      "0.0004239033626819856"
    ],
    [
      "0.00039090330996228577",
      "0.00045388756497438643",
      "0.000993809498603072",
      "0.004440538885393624",
      "0.0004375851362332758",
      "-6.3372000845512515e-06",
      "1.7574963786530748e-05",
      "2.8807717349391453e-05",
      "8.665593725701836e-07",
      "1.68813511706489e-05",
      "-0.00020517153124218238",
      "-2.514619021532927e-05",
      "-0.00046302573193714646",
      "-2.5062780617844438e-05",
      "-8.47449092531839e-05",
      "-9.899088669739353e-06",
      "-1.4796078526890015e-05",
      "2.578176609620581e-05",
      "9.297132613351228e-06",
      "0.00015628989403620777",
      "1.2446818377200223e-06",
      "-1.1075342486177515e-05",
      "0.0010066944300024389",
      "1.675939011115665e-05",
      "0.00022082786405902715"
    ],
    [
      "0.00039099644534176846",
      "0.00045683016540696815",
      "0.001024817385770869",
      "0.004523626863290378",
      "0.0004397326278065794",
      "-6.7686631957733924e-06",
      "1.73712524891444e-05",
      "3.384644214523537e-05",
      "3.571947438904226e-07",
      "2.510777827113353e-05",
      "-0.00022527210772395586",
      "-2.6380098474703633e-05",
      "-0.00041182179345748373",
      "-3.141611153493068e-05",
      "-6.823550298724876e-05",
      "-9.904781698257878e-06",
      "-1.6169102095525817e-05",
      "2.8276086826453957e-05",
      "9.74376683666516e-06",
      "0.00016608239473355028",
      "2.563136712307028e-05",
      "-1.3175636267355687e-05",
      "0.0010458288892736924",
      "2.1713697699847725e-05",
      "0.0002446688869813614"
    ],
    [
      "0.0003909649872436798",
      "0.0004540679584433073",
      "0.0009415878538839782",
      "0.003277942830802736",
      "0.0004350838532419112",
      "-6.810964266593767e-06",
      "1.5765205769351976e-05",
      "2.9701255984823805e-05",
      "6.607387272624622e-07",
      "2.2524559202714722e-05",
      "-0.00018370801579931182",
      "-2.7147316792758593e-05",
      "-0.00026283616897021387",
      "-2.336108959136646e-05",
      "-3.821146913060975e-05",
      "-9.574185433857068e-06",
      "-1.4200803044906934e-05",
      "1.9701573575433904e-05",
      "9.832830972222672e-06",
      "0.0001522340669727378",
      "3.6225524212384716e-05",
      "-1.2220390768807405e-05",
      "0.0008003744708609129",
      "3.1386803973990315e-05",
      "0.00018234273924502655"
    ],
    [
      "0.0003911457903953737",
      "0.0004556359114454228",
      "0.0009501427997856398",
      "0.003181224950338658",
      "0.00043554745934014366",
      "-6.951159969282073e-06",
      "1.737547950243895e-05",
      "2.934793899639269e-05",
      "7.713916652397398e-07",
      "2.082626081355878e-05",
      "-0.00019621574249830946",
      "-2.8496809217479097e-05",
      "-0.0002649851469919641",
      "-2.177543876527987e-05",
      "-3.20809611339038e-05",
      "-1.0306589875787463e-05",
      "-1.3781394502164543e-05",
      "2.1144876846029497e-05",
      "1.03411193506175e-05",
      "0.00015655222277915557",
      "3.276958413464008e-05",
      "-1.2785815329714727e-05",
      "0.0008173570778505353",
      "3.484479672221156e-05",
      "0.0001728838375117481"
    ],
    [
      "0.00039119582271686767",
      "0.0004574785204576442",
      "0.0010197061279495921",
      "0.004307844920545849",
      "0.00043947436254003383",
      "-6.941551404284462e-06",
      "1.8501003850012683e-05",
      "3.358027689244176e-05",
      "7.564524176085273e-07",
      "2.1593146210331275e-05",
      "-0.00022935999482589307",
      "-2.7685386975122495e-05",
      "-0.0004482866049373947",
      "-2.6960531378220227e-05",
      "-7.039495598025075e-05",
      "-1.0701548369537256e-05",
      "-1.6336781740396958e-05",
      "2.8740584683463604e-05",
      "1.0256655751968866e-05",
      "0.0001671526352386369",
      "1.5429533083891704e-05",
      "-1.3012719492460609e-05",
      "0.001022197259455069",
      "2.206831953472722e-05",
      "0.0002229316438360392"
    ],
    [
      "0.32454476025309487",
      "5.206132068945102",
      "9.588731821214708",
      "7.704606561990018",
      "1.213276294884969",
      "-0.8205461295996174",
      "0.7955413523055359",
      "0.1608722477168143",
      "0.10202385641385085",
      "-1.7123528329069349",
      "-0.5598931120129222",
      "-2.0527398165475317",
      "-1.1149107777864815",
      "1.0549847453063679",
      "-0.4650469397221822",
      "-0.9425713671805451",
      "0.17088010871634127",
      "-0.47910445960511533",
      "0.6016997759554235",
      "3.3895820905229725",
      "2.179811506463319",
      "-1.0765361599827286",
      "5.832109922638105",
      "1.9073055419068121",
      "-0.08417959918191036"
    ],
    [
      "0.0003928302512896985",
      "0.0004948014312000043",
      "0.001263773696133718",
      "0.004729273952973625",
      "0.000459779918151412",
      "-9.765376425210168e-06",
      "2.6539695483191563e-05",
      "3.780036141523161e-05",
      "1.3261377031739045e-06",
      "3.317068231929923e-05",
      "-0.0002451616763092209",
      "-4.445859335338728e-05",
      "-0.000341706719131574",
      "-3.087550213723437e-05",
      "-2.9672015299567802e-05",
      "-1.4345784559570172e-05",
      "-2.0882612211963315e-05",
      "2.7935912289266838e-05",
      "1.4466561560100323e-05",
      "0.00023743860314091343",
      "3.336512112531511e-05",
      "-1.2968139868042563e-05",
      "0.0011745656163791112",
      "6.288054488924328e-05",
      "0.00024932590783698186"
    ],
    [
      "0.0003927990709151983",
      "0.0005036261208189235",
      "0.0014949213471323296",
      "0.00644627614008011",
      "0.0004630013404373935",
      "-1.0929402660252578e-05",
      "2.7756128370001254e-05",
      "4.819853728144819e-05",
      "8.804674394784844e-07",
      "3.5653081762177844e-05",
      "-0.0003491037315611813",
      "-3.921208449136945e-05",
      "-0.0007047082134401307",
      "-4.8277735108394036e-05",
      "-7.391776458317335e-05",
      "-1.5162670241026994e-05",
      "-2.7377167145594236e-05",
      "4.3356414731593824e-05",
      "1.4634841364180511e-05",
      "0.00028202066118166797",
      "-2.852985548010748e-05",
      "-1.6419444381152176e-05",
      "0.0017154143429865673",
      "3.7856392243682106e-05",
      "0.000324341955780512"
    ],
    [
      "0.00039630945043679037",
      "0.0005765062782156383",
      "0.0021923682388787524",
      "0.027804972911260592",
      "0.0005868897451824208",
      "-1.1975482607950434e-05",
      "4.259021927679753e-05",
      "4.8689014641418646e-05",
      "5.578107752039406e-06",
      "-8.52655899671752e-05",
      "0.00011830527418689679",
      "-8.160093263178744e-05",
      "-0.003328718275726186",
      "1.832765695240324e-05",
      "-0.001144995570063219",
      "-2.4203290644293665e-05",
      "-3.51865213615082e-05",
      "7.270782188746669e-05",
      "2.140837795698441e-05",
      "0.0003394182717110296",
      "-0.00027094792354018997",
      "1.5441002683909227e-05",
      "0.0035410389348748874",
      "-8.935318279687792e-05",
      "0.0011073370219946944"
    ],
    [
      "1.7664271165367036",
      "7.291139768775496",
      "12.003376571906438",
      "30.02939506780256",
      "2.601550544187459",
      "1.3588479755613112",
      "0.5946504245730192",
      "6.587111535932135",
      "-0.3859526081669561",
      "-1.531032207127861",
      "3.2148004805321677",
      "-4.024143886417891",
      "6.761968365093361",
      "2.0184142304808343",
      "0.84891624919607",
      "2.9486463384897466",
      "-2.2590772477084653",
      "-2.2053701104376717",
      "-2.0860556377863007",
      "0.19989756061726408",
      "-13.030256943627807",
      "-1.0479996170731798",
      "3.1750805470384154",
      "-0.7736245425685349",
      "-8.441811542028104"
    ],
    [
      "0.7244700410854795",
      "1.848176152964477",
      "0.08317206041839183",
      "25.4229353105864",
      "0.4720700357631894",
      "-1.1564358052974792",
      "0.15386295002632022",
      "-2.799119140973543",
      "-0.5582634202639262",
      "-0.24210798388943383",
      "4.528652346240566",
      "0.8881535153062174",
      "0.22520419052926038",
      "-0.16121564243833822",
      "1.3910470670311195",
      "-0.013199447194576806",
      "-0.1822821115421067",
      "-3.249773111219067",
      "0.17130658263889342",
      "0.29519749812883506",
      "5.140836258244215",
      "-0.2834240152997474",
      "-1.3911880163189283",
      "-0.10353552179928696",
      "-3.1666780962236527"
    ],
    [
      "0.6591130291653823",
      "5.972308045852398",
      "7.111471763133408",
      "8.693213748425158",
      "1.7222535065544649",
      "-0.38147813616108817",
      "-0.7206388752373462",
      "0.02227943849761349",
      "0.24472471496850048",
      "-4.628067006904559",
      "-1.1175086442716364",
      "-2.9181923316561535",
      "-1.4163529137706792",
      "2.1947412686722063",
      "-0.7377516842749404",
      "-1.9118169842347519",
      "1.70539884002783",
      "-0.01866474783603979",
      "1.0039600011868879",
      "-2.471086124001383",
      "-0.5509963813660438",
      "0.10418019883968137",
      "3.7492651455789963",
      "-2.1237019972679305",
      "0.6157510992657158"
    ],
    [
      "0.0003944071104762062",
      "0.0005080094960272266",
      "0.0013226748736917305",
      "0.0036924810952270472",
      "0.00047627012953101747",
      "-1.2835558802872576e-05",
      "2.4312226104842972e-05",
      "4.918880305079847e-05",
      "6.393698710129672e-07",
      "4.403666138685715e-05",
      "-0.0002604513677426907",
      "-5.287985029091484e-05",
      "-0.00019023125077803976",
      "-8.295103891528606e-06",
      "-7.935325244576398e-06",
      "-1.6682865204721633e-05",
      "-1.9976689898597536e-05",
      "2.702353366233823e-05",
      "1.991487559525202e-05",
      "0.0002701218002992523",
      "9.902665116976418e-05",
      "-1.892330535509096e-05",
      "0.0009858457928607707",
      "8.587730576604019e-05",
      "0.00025223692716287076"
    ],
    [
      "0.0003932711189777213",
      "0.0004999590074481715",
      "0.0013045266692998745",
      "0.003841520167898947",
      "0.0004617149163736314",
      "-1.183832714568123e-05",
      "2.3826767626865743e-05",
      "4.782607621309293e-05",
      "7.981021096546151e-07",
      "4.850370791853282e-05",
      "-0.0002921553407350936",
      "-4.46282270047678e-05",
      "-0.00028683312317802514",
      "-2.7321069707643285e-05",
      "-1.3146641926400034e-05",
      "-1.5307608720928014e-05",
      "-2.293722997478903e-05",
      "2.7602379463703645e-05",
      "1.654470608299372e-05",
      "0.00025939925056568897",
      "7.20470515508473e-05",
      "-1.943912941241876e-05",
      "0.0011350075594713039",
      "6.702722980212418e-05",
      "0.00023621277131357174"
    ],
    [
      "0.00039635722429265076",
      "0.0005786411022537248",
      "0.001964466378936799",
      "0.010830682554744961",
      "0.000536090739546331",
      "-1.616660599772977e-05",
      "3.540751034247083e-05",
      "5.8402580390006116e-05",
      "1.254330480726263e-06",
      "2.9897996438275748e-05",
      "-0.00027580674647977233",
      "-5.956620015489531e-05",
      "-0.001160692065741874",
      "-1.87690431830457e-05",
      "-0.000265456811736338",
      "-2.168621242561551e-05",
      "-3.0350736775422806e-05",
      "4.0819235870143136e-05",
      "2.437363457125307e-05",
      "0.0003945502078697886",
      "-0.0001470522063353499",
      "-4.840824198568112e-06",
      "0.002018480909022774",
      "4.1773835361057686e-05",
      "0.0006098795856489344"
    ],
    [
      "0.00039955810646142436",
      "0.0006403438487162957",
      "0.002624420212432922",
      "0.0072355143254920675",
      "0.0005279158089966686",
      "-2.907770673505742e-05",
      "3.610974317187599e-05",
      "0.00011085939481967452",
      "-1.13566494661786e-06",
      "0.00016068745526125208",
      "-0.0007572176696357077",
      "-7.145180547127151e-05",
      "-0.000901408553038096",
      "-4.862953529996477e-05",
      "-1.781519369626663e-05",
      "-2.8447730084378438e-05",
      "-5.964686394904553e-05",
      "6.165816188899011e-05",
      "3.26670232185803e-05",
      "0.000619349680711594",
      "9.246480652529788e-05",
      "-4.546619153970288e-05",
      "0.002665434276601242",
      "9.288811214385327e-05",
      "0.00043333923133358107"
    ],
    [
      "0.003592374804014728",
      "0.12262320831221435",
      "1.3357018113560146",
      "6.855359023518739",
      "0.18063948391088216",
      "0.018431453520387296",
      "-0.021067851627710257",
      "0.11263997110317418",
      "-0.020500224735458813",
      "-0.19246994555797234",
      "0.6097902021131316",
      "-0.14075893379353158",
      "0.9730178592661375",
      "0.35505079160748787",
      "-0.45457107674555325",
      "-0.0033890904242635236",
      "0.058943917977657176",
      "0.08949979781737956",
      "0.011064585258742123",
      "0.35313311746091824",
      "0.6725413521723204",
      "0.04491395996112508",
      "-2.8496406353763555",
      "0.3343120632424831",
      "1.010005658133117"
    ],
    [
      "0.18112842642781127",
      "9.882919725873968",
      "1.6376988696995454",
      "14.451112255917334",
      "0.15827565706115865",
      "0.33206959017628174",
      "0.4919691959902363",
      "0.26626527164318325",
      "0.1131548422495772",
      "0.5472924996819931",
      "10.473344293903017",
      "-0.639267991971243",
      "-0.263440406248705",
      "0.3432099177711915",
      "-0.8842440186108986",
      "-1.2936352288806183",
      "0.04373957699072156",
      "-1.391661737792699",
      "0.11895401074863565",
      "3.636891286258598",
      "-0.8287574854011523",
      "1.0347434547744803",
      "-3.165659017621862",
      "0.25301421868117374",
      "1.1331927677417715"
    ],
    [
      "0.000393662417692159",
      "0.0004953411446387654",
      "0.001175692313978843",
      "0.004093359238654268",
      "0.00046524715753943155",
      "-1.1259360815086315e-05",
      "2.8475571290967086e-05",
      "3.9505762755859554e-05",
      "2.511969842308664e-06",
      "1.9054502710743795e-05",
      "-0.00024277464461524564",
      "-5.0180310854911586e-05",
      "-0.00037154300502082106",
      "-2.0482542405353743e-05",
      "-6.52377637672581e-05",
      "-1.7522265844146924e-05",
      "-1.9562973921577025e-05",
      "2.4529475841977666e-05",
      "1.7145431513534356e-05",
      "0.0002308114616389133",
      "4.592810940382332e-05",
      "-1.7395613954980055e-05",
      "0.0010212865363484643",
      "6.351420535179301e-05",
      "0.00023438278241090835"
    ],
    [
      "0.00039309744284410234",
      "0.00048951714843695",
      "0.0011453799679576422",
      "0.00380137186970046",
      "0.0004598747054048242",
      "-1.082076351827005e-05",
      "2.4276653266789902e-05",
      "4.5050119491795545e-05",
      "1.6377837399260258e-06",
      "3.037265720362085e-05",
      "-0.00025208788532948053",
      "-4.602273126747393e-05",
      "-0.00027177899260985577",
      "-2.971821424262086e-05",
      "-4.394569932704156e-05",
      "-1.5647181153104535e-05",
      "-2.058796558767373e-05",
      "2.3512049576211837e-05",
      "1.6128138737751375e-05",
      "0.00022261488811050275",
      "7.56982950072794e-05",
      "-1.9685848793864555e-05",
      "0.0009962351914265127",
      "6.0202613238274983e-05",
      "0.00023725246691748612"
    ],
    [
      "0.0003928058873015659",
      "0.00048696149765637195",
      "0.0011285974976620761",
      "0.004420947987913903",
      "0.00046019356844267527",
      "-8.885353138399286e-06",
      "2.787656787059453e-05",
      "3.3404773035315076e-05",
      "2.818566838665128e-06",
      "1.0667238416774431e-05",
      "-0.00021952529663755342",
      "-4.669517830696835e-05",
      "-0.00036415057763819687",
      "-2.0742226622219694e-05",
      "-8.265603800844156e-05",
      "-1.623437934264101e-05",
      "-1.664702489085933e-05",
      "2.4697502077056685e-05",
      "1.4824062287266117e-05",
      "0.0002125546327653959",
      "4.045156832409164e-05",
      "-1.2552330044077356e-05",
      "0.0010307366317088272",
      "5.88969389542743e-05",
      "0.00023763387776751103"
    ],
    [
      "0.0003978788539289764",
      "0.0005749203709534208",
      "0.001747308613495757",
      "0.005105222121439782",
      "0.000507857433715721",
      "-1.9592294849979655e-05",
      "5.219217489159299e-05",
      "7.40174929583532e-05",
      "3.627842401842938e-06",
      "5.2464265436716055e-05",
      "-0.00046986308736362913",
      "-9.072670717942595e-05",
      "-0.0002947142985711888",
      "-4.907897974715686e-05",
      "1.9928716465003194e-05",
      "-3.0501369311034948e-05",
      "-3.600960130295907e-05",
      "4.705902482082921e-05",
      "2.9450648378398234e-05",
      "0.00041639658711427075",
      "0.00013725234642171838",
      "-3.349528879288438e-05",
      "0.0017060218127805133",
      "0.00014980727355873495",
      "0.0003278615408380755"
    ],
    [
      "0.4565218113856648",
      "0.31493471372960913",
      "3.9908065830077115",
      "21.311102997034915",
      "0.12350182737558352",
      "0.31714444660280006",
      "1.2589736177101665",
      "2.656971464207505",
      "0.10456812033177024",
      "1.066508474573053",
      "2.532263252035672",
      "0.14947705538187514",
      "8.952223965642666",
      "0.5088239569801739",
      "1.2831592575990574",
      "-0.19256314081354542",
      "-0.4763060266534199",
      "-1.587127066365442",
      "-0.20317874240589787",
      "0.20253230451920426",
      "-0.021603026428058517",
      "-0.09348718186082537",
      "-1.549006275190428",
      "-0.455385444457308",
      "-0.8389988312423826"
    ],
    [
      "0.03985968866078078",
      "4.910732134152686",
      "4.767248542091106",
      "16.209949313808142",
      "0.4533304297511593",
      "0.37685992168750676",
      "-0.14136904782669968",
      "0.3077402075233076",
      "0.11161224709612619",
      "-2.7055451674591358",
      "4.699612566163695",
      "0.6501387549292021",
      "1.8760394067288881",
      "-0.0005570897910557757",
      "0.26140980550866455",
      "-0.18668506716134586",
      "0.33494523820966465",
      "-0.13807228286294707",
      "0.05739568376551867",
      "3.2638579078846877",
      "2.183928660768956",
      "1.073794269935316",
      "-2.8274751199833936",
      "-0.9028698439431824",
      "1.569433572509975"
    ],
    [
      "0.0003939331567911331",
      "0.0005087951172733349",
      "0.0014600694677464568",
      "0.006847341075089688",
      "0.0004725827406296556",
      "-1.0321379494749871e-05",
      "3.8504144574178356e-05",
      "3.7614581452406225e-05",
      "2.988339327049846e-06",
      "2.0110671894931953e-05",
      "-0.0003739501208005194",
      "-5.075593809355367e-05",
      "-0.00075047218439093",
      "-2.8056010105783683e-05",
      "-0.00011846862272968302",
      "-2.017039926970951e-05",
      "-2.20049961988384e-05",
      "5.026321771948171e-05",
      "1.666431952554041e-05",
      "0.0002865007529674472",
      "-4.193101125375098e-06",
      "-1.4647021052536127e-05",
      "0.0017300068999374074",
      "5.389267609431638e-05",
      "0.00031250712793488074"
    ],
    [
      "0.0003937852847832938",
      "0.0004989862545885434",
      "0.0016824063654632831",
      "0.016859534384134765",
      "0.0005132916641979424",
      "-1.0649032215506695e-05",
      "2.624061576364512e-05",
      "8.284899203437251e-05",
      "-1.2123892285175176e-06",
      "3.4446896180791694e-05",
      "-0.0003487852995338768",
      "-3.938843501765753e-05",
      "-0.0019584653479553155",
      "-5.151477165797333e-05",
      "-0.0005320024184943537",
      "-1.5479604525594624e-05",
      "-3.777279302384166e-05",
      "9.075815037721066e-05",
      "1.5536069484805447e-05",
      "0.0002623469418276079",
      "5.258100096829345e-07",
      "-2.0379674140863564e-05",
      "0.002689376486527718",
      "-6.654360654763504e-05",
      "0.0008229028987334503"
    ],
    [
      "0.00039294672599539024",
      "0.0004931060330797788",
      "0.0013546206272256472",
      "0.008529656458182922",
      "0.0004829279542018241",
      "-9.31901058228011e-06",
      "2.305146327793584e-05",
      "5.26946446939378e-05",
      "1.6060512795108258e-06",
      "1.914326774178874e-05",
      "-0.00026542852027002515",
      "-4.047027363816565e-05",
      "-0.0008888493999515961",
      "-3.93613278608778e-05",
      "-0.0002544529990336552",
      "-1.5236520801867497e-05",
      "-2.309074695900388e-05",
      "3.370159526999707e-05",
      "1.539917086630653e-05",
      "0.0002317001263766087",
      "1.755692298420588e-05",
      "-1.5244165100785572e-05",
      "0.0016545100239404545",
      "3.6484584659465164e-06",
      "0.00046369453745684006"
    ],
    [
      "0.00039736902787987675",
      "0.0005570982687806787",
      "0.0015133305347137488",
      "0.007360353153447398",
      "0.0005265856870564566",
      "-1.544008995548765e-05",
      "4.323064794059809e-05",
      "7.756714062103592e-05",
      "4.918554728070861e-06",
      "3.557960572107492e-05",
      "-0.0003745151262822797",
      "-8.817806295721222e-05",
      "-0.0003063856849853354",
      "-5.870054153232162e-05",
      "-0.00016788542303339637",
      "-2.8533563167068426e-05",
      "-3.0655215115722256e-05",
      "3.777693740608682e-05",
      "2.8279422641314752e-05",
      "0.0003387863098654055",
      "0.00022994891783472985",
      "-3.271934100949331e-05",
      "0.0015969021677676026",
      "0.00011027911496142632",
      "0.00048407138926416775"
    ],
    [
      "0.8631220792798423",
      "2.3427310988308125",
      "3.068572483725077",
      "18.400574469130785",
      "2.0373010322199607",
      "1.278736763214776",
      "-0.9927153595105779",
      "-1.1609926695251005",
      "1.204920014447741",
      "-1.078955267541437",
      "0.11253507044737643",
      "1.398869779893144",
      "4.854879960469845",
      "-1.861843842529782",
      "-3.291080875253325",
      "0.5324608625078256",
      "0.6576054079339189",
      "3.607024368827585",
      "-0.46529149179512147",
      "1.994171693605788",
      "6.269153737424553",
      "-1.473404611137734",
      "-1.9098370893335619",
      "-0.026915383198278804",
      "-4.1013118586102975"
    ],
    [
      "0.12434817908700009",
      "12.942169416441757",
      "7.452101381028794",
      "18.241188504738187",
      "0.393809295140726",
      "-1.143927531031541",
      "0.08044174155030191",
      "-0.10673486597659637",
      "0.023729891690719644",
      "-2.093805034182756",
      "-2.1144614540648767",
      "-0.8718913441606599",
      "6.110605650350387",
      "-0.5906384028228938",
      "1.013341976208345",
      "-0.37850043745888035",
      "-0.08878715768837799",
      "1.0340499783067736",
      "0.20504082157882803",
      "-1.4352992047476634",
      "-13.271189162696606",
      "-1.5748385495812822",
      "5.209206011020727",
      "-0.22612928323691128",
      "-0.4349161493478841"
    ],
    [
      "0.00040922107271674075",
      "0.0007485261596571531",
      "0.0030973866223643442",
      "0.008066201335334068",
      "0.0006528170314463312",
      "-4.7889936304605423e-05",
      "2.5414456420767227e-05",
      "0.00018029912003090736",
      "2.597147351875375e-07",
      "0.00023069739498183888",
      "-0.0007057070408183298",
      "-0.00013130312551152778",
      "-0.0004285865928673274",
      "-8.668631490089506e-05",
      "-5.07031821004676e-05",
      "-4.055968296105334e-05",
      "-8.618302139291344e-05",
      "4.630278691601708e-05",
      "6.379251367539213e-05",
      "0.0007850600336505918",
      "0.0003457090374045993",
      "-8.595789641209633e-05",
      "0.002442737445654648",
      "0.0001491001043196952",
      "0.0007493957422537251"
    ],
    [
      "0.00038999066160184324",
      "0.0004360764871354834",
      "0.000802894182694259",
      "0.002897843936336753",
      "0.00042494774397343576",
      "-4.6194816204966715e-06",
      "1.1192619357441655e-05",
      "2.1078543647573052e-05",
      "6.978036144871329e-07",
      "1.2864385158469918e-05",
      "-0.00012102791597861795",
      "-1.9587424381620473e-05",
      "-0.00025147405027460854",
      "-1.576136461936188e-05",
      "-5.0166841323914724e-05",
      "-6.949467829299149e-06",
      "-9.919019770540739e-06",
      "1.3539397013308444e-05",
      "7.17399543283548e-06",
      "0.00010875744522788363",
      "1.4075229996844032e-05",
      "-7.208327970916444e-06",
      "0.0006188730995233337",
      "1.7806791176882447e-05",
      "0.00015147162983202445"
    ],
    [
      "0.0003894090808332403",
      "0.000425093153030168",
      "0.0006977656358346773",
      "0.002101439057824404",
      "0.00041506027412029734",
      "-3.5984080104467694e-06",
      "9.146744038671313e-06",
      "1.5684178504092564e-05",
      "5.825187076184186e-07",
      "9.82195162452562e-06",
      "-9.546639021208045e-05",
      "-1.5644203636810618e-05",
      "-0.00015654589096351966",
      "-1.2607770358541406e-05",
      "-2.7377396561899525e-05",
      "-5.499900927449273e-06",
      "-7.525473849192391e-06",
      "1.0390185936557421e-05",
      "5.537500252889034e-06",
      "8.398742863175359e-05",
      "1.4496856904711473e-05",
      "-5.880714483883856e-06",
      "0.00045592164151607017",
      "1.7570084843364674e-05",
      "0.00010478742899652174"
    ],
    [
      "0.0003911982074840692",
      "0.0004579960635926668",
      "0.0009563336669891261",
      "0.003653367939911034",
      "0.0004401294147952697",
      "-6.428303446698761e-06",
      "1.8695815013296997e-05",
      "2.829940150153618e-05",
      "1.478086031232302e-06",
      "1.4150697349421755e-05",
      "-0.00017671307598801346",
      "-3.1300852207155615e-05",
      "-0.000287496565045483",
      "-2.283037745640088e-05",
      "-5.353568588911523e-05",
      "-1.0901134559924629e-05",
      "-1.3636616663979349e-05",
      "2.1152075345511792e-05",
      "1.0563147658658164e-05",
      "0.00015605026912380766",
      "2.9213005269695077e-05",
      "-1.041671885095187e-05",
      "0.0008475095261978379",
      "3.762400593064768e-05",
      "0.00019444572215533798"
    ],
    [
      "0.2874079992615702",
      "6.352417033490115",
      "4.905350827977992",
      "8.335053082403048",
      "1.3478140329193367",
      "0.8318598604966878",
      "-0.5955518216079769",
      "0.47433273124192177",
      "-0.26311417857490865",
      "-1.9079507490825778",
      "4.392091028773037",
      "-1.4079883888569367",
      "-0.2506804186211234",
      "-0.031947548857739545",
      "0.974937159706982",
      "0.38485142401595074",
      "-0.616312877505071",
      "0.6926736617960398",
      "0.32226572840446255",
      "-0.6800917315670698",
      "-1.5380588287479255",
      "0.2291032346760644",
      "-1.009044737223294",
      "-1.3731357246848257",
      "-0.44969958841087343"
    ],
    [
      "0.5809879356955331",
      "5.590234668976553",
      "3.8183218494383966",
      "4.337334163791427",
      "1.713429081599186",
      "-1.4358965724439787",
      "0.30400194858652174",
      "-0.049854058988388565",
      "-0.3869705758725343",
      "-0.5582275239041277",
      "-1.5951710188737542",
      "-0.28736480814792453",
      "-2.2141640458696723",
      "-0.8836975467711706",
      "2.380897042490547",
      "0.9690438530022362",
      "0.6957274310224923",
      "-1.0287932462509484",
      "-0.593486127358609",
      "-2.651734777135798",
      "3.623692917896068",
      "2.652280006095699",
      "-2.897256472808272",
      "-1.3690241857980265",
      "-0.05067722895345574"
    ],
    [
      "0.00040286525844530804",
      "0.0006555185700663355",
      "0.002006957412897914",
      "0.006062652398176151",
      "0.0005715292683389244",
      "-2.6699650084547835e-05",
      "7.419641973554566e-05",
      "8.35988889469694e-05",
      "8.406194568017507e-06",
      "2.8012069414202548e-05",
      "-0.00043547797537029726",
      "-0.00014052352039541305",
      "-0.0002193283723143164",
      "-3.595056320525076e-05",
      "-2.1640087258769037e-05",
      "-4.5266342361479535e-05",
      "-4.0145354162203846e-05",
      "3.865316681170776e-05",
      "4.3765770582338964e-05",
      "0.000525812276142579",
      "0.000171870122482694",
      "-3.343122073089134e-05",
      "0.0017754456112758635",
      "0.00022062666553257954",
      "0.0004287726552572815"
    ],
    [
      "0.0003901341506493395",
      "0.0004390810094008779",
      "0.0008103430299272825",
      "0.0023794405911027046",
      "0.0004236904570602546",
      "-5.216499731544344e-06",
      "1.1926888942000318e-05",
      "2.211566483596761e-05",
      "6.009067047970673e-07",
      "1.6787497653443926e-05",
      "-0.00013144522881789486",
      "-2.124081005010495e-05",
      "-0.00018340471382014364",
      "-1.546904772921686e-05",
      "-2.0082065803786033e-05",
      "-7.27539038199351e-06",
      "-1.0910038086452228e-05",
      "1.4757206045432055e-05",
      "7.607613306469151e-06",
      "0.000117983644389063",
      "2.3371866503839984e-05",
      "-8.437066241945511e-06",
      "0.0005636133812426511",
      "2.8001308742698283e-05",
      "0.0001289118263450623"
    ],
    [
      "0.00038953831268604804",
      "0.0004274053230096976",
      "0.000712519887421098",
      "0.001998649701886027",
      "0.00041629810553363663",
      "-3.986240166181634e-06",
      "9.321631982544092e-06",
      "1.7695580828224624e-05",
      "5.167097562634218e-07",
      "1.2234320434675618e-05",
      "-0.00010018002729532707",
      "-1.6915878337172667e-05",
      "-0.00014826520268696676",
      "-1.1906230564164106e-05",
      "-2.126492926245083e-05",
      "-5.739705294454824e-06",
      "-8.42771617084014e-06",
      "1.1302767027149796e-05",
      "5.957930805024761e-06",
      "9.073574438670071e-05",
      "2.0875758298404086e-05",
      "-6.574902567921204e-06",
      "0.0004340625683469991",
      "2.1460546580899625e-05",
      "0.00010532663281085871"
    ],
    [
      "0.0003911014705948964",
      "0.00045748346092663834",
      "0.0009688934065944793",
      "0.0040767985927520145",
      "0.00044355830384505874",
      "-6.647587820493505e-06",
      "1.5291881818077468e-05",
      "3.20767334424191e-05",
      "1.1352764998391883e-06",
      "1.7257183409465107e-05",
      "-0.00014913002199034076",
      "-2.9485124766179985e-05",
      "-0.00037874714097058874",
      "-1.993801899281105e-05",
      "-8.609209609910091e-05",
      "-9.836244888718796e-06",
      "-1.5238666146226068e-05",
      "1.9307753872752408e-05",
      "1.0376940637707425e-05",
      "0.0001541726586330633",
      "2.600898976542833e-05",
      "-9.634602138468228e-06",
      "0.0007994955296427866",
      "2.7235976894322637e-05",
      "0.00022965749571959366"
    ],
    [
      "0.0003910057671611308",
      "0.0004561943917393072",
      "0.0009220399509931015",
      "0.0028664082964580785",
      "0.00043527958738922255",
      "-6.802163261242709e-06",
      "1.606924914767692e-05",
      "2.5272863172472048e-05",
      "1.0093130361469643e-06",
      "1.8818972055085216e-05",
      "-0.0001537103278902947",
      "-2.8539860027936348e-05",
      "-0.00020445777083642085",
      "-1.728628137835253e-05",
      "-3.026010913374606e-05",
      "-9.723073706878046e-06",
      "-1.281175382986171e-05",
      "1.557433061504218e-05",
      "9.909578097431031e-06",
      "0.00014995462443640658",
      "3.148042609340976e-05",
      "-1.0080003820225274e-05",
      "0.0006937989790097256",
      "3.910626495511263e-05",
      "0.00015885252033499107"
    ],
    [
      "0.6869276807458036",
      "6.559452327751802",
      "5.076727570083891",
      "2.725428586120229",
      "0.2096735649029202",
      "-1.9824701870641308",
      "-0.40758049832870574",
      "-1.0007648086713796",
      "-0.2311525230941421",
      "2.9202735313590855",
      "3.5222690573624416",
      "0.5293543494653178",
      "2.819945567860071",
      "0.14377248603915202",
      "0.48654242571214734",
      "-0.7135828179541364",
      "-1.5738936973490294",
      "-0.6563744001899036",
      "0.049281778399507904",
      "4.44023843895913",
      "1.081339714475644",
      "-0.3184723279247332",
      "-1.4697487771108653",
      "-0.18464860847172176",
      "-0.11071499212899491"
    ],
    [
      "0.0004072973240871443",
      "0.0007974106421487708",
      "0.0029753750207150904",
      "0.013376525664795275",
      "0.000723854371283599",
      "-3.0619242738101815e-05",
      "0.00010818316578732524",
      "0.00013921521293438552",
      "1.1853577115626011e-05",
      "-5.5046159871438185e-05",
      "-0.00044569368027807805",
      "-0.0002483567303614519",
      "3.8752162653731546e-05",
      "-2.6718250306167392e-05",
      "-0.000532077104502258",
      "-6.276163233613753e-05",
      "-5.5396518227178336e-05",
      "7.68511402186471e-05",
      "5.793617401528133e-05",
      "0.0008362662062271482",
      "0.0007249636796450837",
      "-7.406834805357906e-05",
      "0.001372771535428753",
      "0.0004926773365084647",
      "0.0009710559837092889"
    ],
    [
      "0.00039012644709008324",
      "0.00043761189030721664",
      "0.0007736857094127619",
      "0.0020815064462018514",
      "0.0004220585982570983",
      "-5.0855999743492674e-06",
      "1.2643251471552565e-05",
      "2.0157033951163783e-05",
      "8.213484130223097e-07",
      "1.389018793849428e-05",
      "-0.00012188391971326",
      "-2.2249415361448266e-05",
      "-0.00014280355901940037",
      "-1.3319420377782816e-05",
      "-1.6842656668219617e-05",
      "-7.577183356811607e-06",
      "-9.834480637833281e-06",
      "1.257396069190574e-05",
      "7.538030232153558e-06",
      "0.00011161802497140904",
      "2.926953242175974e-05",
      "-8.369147349825201e-06",
      "0.0004989900765816241",
      "3.191008719300888e-05",
      "0.0001121155744526086"
    ],
    [
      "0.00038944760067081497",
      "0.00042509272702597617",
      "0.0006828924595680768",
      "0.0018443940917264932",
      "0.0004142964833124527",
      "-3.7632692869471563e-06",
      "9.166123284617785e-06",
      "1.4937426938142933e-05",
      "6.410913449126595e-07",
      "9.430749260838433e-06",
      "-9.081892031781443e-05",
      "-1.6040682927109468e-05",
      "-0.00013652313270286128",
      "-1.031518005669316e-05",
      "-2.3256268899079905e-05",
      "-5.619758743046791e-06",
      "-7.292928761951129e-06",
      "9.116196710570673e-06",
      "5.605811027802514e-06",
      "8.289543676005748e-05",
      "1.669960225530009e-05",
      "-6.0564395978314235e-06",
      "0.00040259185898781615",
      "1.970348853599417e-05",
      "9.244144697356025e-05"
    ],
    [
      "0.0003895332294637914",
      "0.00042681444004875473",
      "0.000702987189958146",
      "0.0019944681652576926",
      "0.0004157265742919649",
      "-3.8103954173572533e-06",
      "1.0010295498190506e-05",
      "1.6497189368139796e-05",
      "6.496799257274486e-07",
      "1.0490488477647386e-05",
      "-0.0001032706212349596",
      "-1.7201516149958515e-05",
      "-0.00014037563622356332",
      "-1.1974072779968093e-05",
      "-2.3240194503248486e-05",
      "-5.997367617805029e-06",
      "-7.680871766796142e-06",
      "1.0899329236740496e-05",
      "5.88883514876908e-06",
      "8.835856685735051e-05",
      "2.22627871061122e-05",
      "-6.580540658822935e-06",
      "0.0004477240424470321",
      "2.1650406768870653e-05",
      "0.00010126989735668841"
    ],
    [
      "0.00039143631921414123",
      "0.00046079384250107566",
      "0.0009336362687995877",
      "0.0025782569448389438",
      "0.00043932000982147907",
      "-7.458466028154337e-06",
      "1.7721282776793025e-05",
      "2.9992124800991837e-05",
      "1.1255583306019312e-06",
      "2.107271598537835e-05",
      "-0.00016570553490263858",
      "-3.410395931328914e-05",
      "-0.0001335034826887212",
      "-1.612321719344187e-05",
      "-1.5953857360211005e-05",
      "-1.1015177734675404e-05",
      "-1.3394073634915918e-05",
      "1.6049124974128128e-05",
      "1.1492292113712135e-05",
      "0.000161057837143226",
      "5.988035572095596e-05",
      "-1.2284636787206767e-05",
      "0.0006547649058207465",
      "5.278784776330828e-05",
      "0.00015841037424474242"
    ],
    [
      "1.187276282565475",
      "6.268222630021491",
      "1.5311994671022802",
      "4.8748921328405075",
      "0.05041577297900091",
      "-1.1239003875515439",
      "0.7773095809375274",
      "-0.22098419957636933",
      "0.20997857835754088",
      "-3.027393515636528",
      "-4.773711121756214",
      "0.03819835534665768",
      "2.044435023367426",
      "0.033424964991215174",
      "-0.27266131394492166",
      "-2.4849972207117426",
      "1.0942044882571478",
      "2.3805595503721104",
      "-0.11353906140370232",
      "0.5935233415369585",
      "-2.7160362231815465",
      "0.5471637758027168",
      "1.7689075814470765",
      "-0.26608555360700864",
      "-0.39571459859771074"
    ],
    [
      "0.0004077570623045908",
      "0.0009416184408990823",
      "0.0027440154427175118",
      "0.0551067967611187",
      "0.0009880304593780302",
      "3.2037250124977526e-06",
      "-1.0879764017906199e-05",
      "-3.5369103713048884e-05",
      "4.267794592274257e-05",
      "-0.00043306456474047074",
      "0.0024875520565412154",
      "-0.0002390755890051126",
      "-0.003889195280771828",
      "-1.0996586591087831e-05",
      "-0.004121880334953212",
      "-7.75627853865155e-05",
      "1.720954003018479e-05",
      "-0.0005424097672997573",
      "7.471010757478234e-05",
      "0.0002224731683501652",
      "-0.0019987228345856537",
      "0.00027953958734446753",
      "0.007014474524446573",
      "-0.0004811327260277322",
      "0.002608173255130737"
    ],
    [
      "0.000390087523147323",
      "0.000435522459487646",
      "0.0007612328670966391",
      "0.0024191306175444815",
      "0.00042378392193886336",
      "-4.683099331428569e-06",
      "1.1849652148203469e-05",
      "2.0197884518380862e-05",
      "9.3485864191809e-07",
      "1.2039683183790264e-05",
      "-0.00011877152041858865",
      "-2.164529604022958e-05",
      "-0.00016929715075171333",
      "-1.3811286928974667e-05",
      "-3.926956439585441e-05",
      "-7.464965228629624e-06",
      "-8.971820753659817e-06",
      "1.1515554262218578e-05",
      "7.459429814429805e-06",
      "0.00010454610648647449",
      "3.271258254893914e-05",
      "-8.123491418236478e-06",
      "0.0005339006098805124",
      "2.481465130755967e-05",
      "0.00012993444441827736"
    ],
    [
      "0.00039002782353169985",
      "0.00043669267398981976",
      "0.0007930860707750777",
      "0.0028689542336614326",
      "0.0004245783141657497",
      "-4.5955205547576965e-06",
      "1.2663410873415395e-05",
      "2.049143014043454e-05",
      "9.133776239849258e-07",
      "1.0520424515189566e-05",
      "-0.0001257560001330605",
      "-2.1018230655833654e-05",
      "-0.0002417317301882197",
      "-1.6212486496248177e-05",
      "-5.008689662006169e-05",
      "-7.443409373844455e-06",
      "-1.0106194177043373e-05",
      "1.5237032819578535e-05",
      "7.177160093450878e-06",
      "0.0001096616081313922",
      "1.827048759846043e-05",
      "-7.683923289124526e-06",
      "0.0006115798729136278",
      "2.183187608481454e-05",
      "0.00014520067056070013"
    ],
    [
      "0.00038946362570429826",
      "0.00042578223218864926",
      "0.0007068137821977534",
      "0.002285834578696257",
      "0.00041647111780328066",
      "-3.7208859209786407e-06",
      "9.175256037343673e-06",
      "1.7332319624748045e-05",
      "6.085892780309603e-07",
      "1.0481746157795183e-05",
      "-0.00010122694474428028",
      "-1.5962584764392874e-05",
      "-0.00018665014136345898",
      "-1.3652703711244635e-05",
      "-3.8802134424618916e-05",
      "-5.6832375777991725e-06",
      "-8.215289125391573e-06",
      "1.1093442694231239e-05",
      "5.67719557279413e-06",
      "8.583304061050755e-05",
      "1.7669968286487056e-05",
      "-6.567969300517018e-06",
      "0.0004794578192630093",
      "1.5331160698718244e-05",
      "0.00011550890747053503"
    ],
    [
      "0.00039123203663698905",
      "0.00045605694694923944",
      "0.0009028517072874697",
      "0.003045545088854821",
      "0.0004382971970632199",
      "-6.840776905700793e-06",
      "1.6589395198022246e-05",
      "2.842754899477442e-05",
      "1.4482300940297695e-06",
      "1.625349886827125e-05",
      "-0.00016166682513869043",
      "-3.090202879749468e-05",
      "-0.0002252676992305021",
      "-2.0088682494295767e-05",
      "-5.165869507334206e-05",
      "-1.0709998836616545e-05",
      "-1.2996988098949147e-05",
      "1.4643973658203001e-05",
      "1.0719201350042132e-05",
      "0.0001462271796645622",
      "4.423725190174658e-05",
      "-1.1791544268829603e-05",
      "0.0007182891715311197",
      "3.567279237400361e-05",
      "0.00017314049356464942"
    ],
    [
      "1.3489613450775582",
      "9.835322461300859",
      "1.5396159887185654",
      "3.16332191967578",
      "1.3079900220087464",
      "2.3508052531243617",
      "-0.7626576706191771",
      "0.5054160391720147",
      "-1.1347191418541054",
      "-2.893055084526214",
      "3.4418618919870734",
      "-1.4517447298814934",
      "-0.47815354340359056",
      "0.4361837950524424",
      "-0.8690951620548715",
      "-2.703287783508884",
      "0.951092668555385",
      "-1.1153183808001685",
      "-0.2318254268319184",
      "0.24536161542369858",
      "-0.21801202760607022",
      "-2.9858363263364573",
      "0.9624561190296658",
      "0.5719930621759338",
      "-1.4743749292644408"
    ],
    [
      "0.0004067638048201816",
      "0.0008464429943342747",
      "0.00450718640407274",
      "0.011974822460292403",
      "0.0006465587753410423",
      "-3.597355584878102e-05",
      "0.00011693008654647435",
      "0.00014551281228818882",
      "2.0264230776492084e-06",
      "0.00023761833129175639",
      "-0.0012561788689524668",
      "-0.00018770404946359486",
      "-0.00011536302443510279",
      "-8.62206535757594e-05",
      "0.00032646355131998785",
      "-5.751697579797781e-05",
      "-7.276022582380391e-05",
      "0.00013851605980282498",
      "5.7055839846645586e-05",
      "0.0011274730007582517",
      "0.0004122262417851596",
      "-4.364196125816533e-05",
      "0.005031855553314803",
      "0.00043870562709914573",
      "0.0006754676939052804"
    ],
    [
      "0.00040958220436709494",
      "0.000717134912600893",
      "0.0030711205550165536",
      "0.008859455994929674",
      "0.0006454606925430992",
      "-5.1331364891714e-05",
      "-2.0700556673087123e-06",
      "0.00020332789282402866",
      "-9.36128913809118e-06",
      "0.0002884691268754671",
      "-0.0010142574450546199",
      "-7.385868618874806e-05",
      "-0.0008756800501848485",
      "-6.507731436811842e-05",
      "-0.00017997465418021356",
      "-3.4077780946150276e-05",
      "-7.142777764718767e-05",
      "2.4189886146131048e-05",
      "6.586276875862506e-05",
      "0.0006957778241768465",
      "0.00034412927899518105",
      "-0.00012221465785974933",
      "0.0033712763329473423",
      "-2.1296185718473956e-05",
      "0.0007223070417197663"
    ],
    [
      "0.00039333285145048226",
      "0.0004900861638806763",
      "0.0012352125730735858",
      "0.003709507071986538",
      "0.00046126359361418803",
      "-1.1270327592704344e-05",
      "2.11726986889525e-05",
      "4.6271621902622856e-05",
      "5.529629437150186e-07",
      "4.08497302623512e-05",
      "-0.0002741312590483085",
      "-4.098380910113059e-05",
      "-0.00034683930223892957",
      "-2.1033892578316634e-05",
      "-1.6307738534148064e-05",
      "-1.4455511447266001e-05",
      "-2.0517938567496414e-05",
      "2.7251482963372074e-05",
      "1.705159244846974e-05",
      "0.00023615498737018998",
      "4.330448125193636e-05",
      "-1.8750578846776553e-05",
      "0.0010740331228636065",
      "5.1274344496866415e-05",
      "0.0002259429134571671"
    ],
    [
      "0.0003917578438717291",
      "0.0004658588615133871",
      "0.0010391007146803204",
      "0.0033778222650386646",
      "0.0004441292970994579",
      "-8.406688891802268e-06",
      "1.7262572797626772e-05",
      "3.5361229561640146e-05",
      "5.022132566051926e-07",
      "2.6830158800010304e-05",
      "-0.00021385316656834033",
      "-3.0485236486811867e-05",
      "-0.0003167513268524483",
      "-2.2344864399219827e-05",
      "-3.000034710572574e-05",
      "-1.1077717398389057e-05",
      "-1.635898828839811e-05",
      "2.268574144995429e-05",
      "1.2417450621820201e-05",
      "0.00017962005035901063",
      "2.3179373975289453e-05",
      "-1.4775063602809454e-05",
      "0.0008889842478954848",
      "3.4982579204354344e-05",
      "0.0001949376090058433"
    ],
    [
      "0.0003911604551023958",
      "0.00045483524372497255",
      "0.0009407612011732967",
      "0.0029792964593905267",
      "0.00043623527746552466",
      "-7.0042152667673685e-06",
      "1.5981799954895075e-05",
      "2.854936890380545e-05",
      "8.492475948374639e-07",
      "1.741370810148709e-05",
      "-0.00017392706789252848",
      "-2.7220000889389735e-05",
      "-0.0003098837699103657",
      "-1.6544437066100928e-05",
      "-2.9998497896262918e-05",
      "-9.890607876024895e-06",
      "-1.3916961074748356e-05",
      "2.014656126437368e-05",
      "1.0624523992082224e-05",
      "0.00015393372608283915",
      "3.8064677013995653e-06",
      "-1.089672352574044e-05",
      "0.0007423612446619795",
      "3.1154165752217345e-05",
      "0.00016332534532512537"
    ],
    [
      "0.0003912765688333096",
      "0.0004591190946356511",
      "0.0009658666545195701",
      "0.003134569614877053",
      "0.00043792651535827596",
      "-7.2552616331590405e-06",
      "1.7686696225367492e-05",
      "2.9016085933173176e-05",
      "9.90229646494116e-07",
      "1.8067357861231596e-05",
      "-0.0001814573805112652",
      "-2.936424809117921e-05",
      "-0.00028941883355282485",
      "-2.0231511562373276e-05",
      "-2.7299059175280125e-05",
      "-1.0485166920341868e-05",
      "-1.4649401450670671e-05",
      "2.120217590910235e-05",
      "1.085274680216989e-05",
      "0.000162019725364998",
      "1.1266054339220972e-05",
      "-1.1387806837529908e-05",
      "0.0007889499085857229",
      "3.7028486848154115e-05",
      "0.00017146748594747062"
    ],
    [
      "0.00039198576555849406",
      "0.0004725822635386155",
      "0.0010653191823450099",
      "0.004009958666650206",
      "0.00044951557722401364",
      "-7.83987384705379e-06",
      "2.2859842006223557e-05",
      "2.9781655152177008e-05",
      "2.0122799279029167e-06",
      "9.699726173265198e-06",
      "-0.00018071143219874797",
      "-3.7346721121972626e-05",
      "-0.00042198285970032314",
      "-1.7194902039755233e-05",
      "-5.2805937341793234e-05",
      "-1.2956540964917058e-05",
      "-1.6230497927045887e-05",
      "2.515768149340717e-05",
      "1.2698126936264738e-05",
      "0.00018865985498496866",
      "-1.343218550986112e-05",
      "-8.501315394734623e-06",
      "0.0009103915657105598",
      "4.585328951911321e-05",
      "0.00021040566900423365"
    ],
    [
      "0.00039662018996168964",
      "0.0005688927759171026",
      "0.0017464279832824538",
      "0.009159318212320298",
      "0.0005262803530962293",
      "-1.5507559881067478e-05",
      "4.688232931699937e-05",
      "5.8256357811328214e-05",
      "5.130121484166731e-06",
      "-5.0974945232578415e-06",
      "-0.0003309665989919031",
      "-7.419069876977626e-05",
      "-0.0008891015080027013",
      "-5.2139098972600545e-05",
      "-0.00020138688436030923",
      "-2.6789614870152403e-05",
      "-3.3090111449188945e-05",
      "4.7665069289203585e-05",
      "2.5607977933011758e-05",
      "0.0003731422618815578",
      "-4.5955629687368426e-05",
      "-2.0184586778780162e-05",
      "0.001959582879214661",
      "8.906983823581005e-05",
      "0.0005048186847997524"
    ],
    [
      "0.0004096949602569002",
      "0.0007815436518345611",
      "0.0029305714797610042",
      "0.011425353305085902",
      "0.000676155974232047",
      "-3.2576656906572725e-05",
      "0.00011660842830244816",
      "0.00011533840586100431",
      "1.8558600375373563e-05",
      "3.0050975610693154e-06",
      "-0.0005458622609556067",
      "-0.00021262646706270976",
      "-0.0009591318873296868",
      "-5.4225093297898904e-05",
      "-8.952787059508159e-05",
      "-6.77331137699057e-05",
      "-6.774502713497138e-05",
      "8.355531056229903e-05",
      "6.30804287206313e-05",
      "0.000794277828403761",
      "6.65953907808839e-05",
      "-1.6950842679424868e-05",
      "0.0027683217282150284",
      "0.0003456426322752547",
      "0.0007195214387491586"
    ],
    [
      "0.749223567381664",
      "2.257779016452493",
      "11.251382731874662",
      "11.904122013354344",
      "4.090529662947058",
      "-0.1051202308241335",
      "2.888646902462935",
      "-1.2556711091761033",
      "-1.0352562639529173",
      "-0.6661825447969104",
      "-4.456394592513095",
      "-2.2942054863366264",
      "-4.210950614347169",
      "-3.70292256700601",
      "6.770985154353776",
      "1.2903041783849742",
      "-0.157541546478802",
      "-2.6580455484711467",
      "-1.4065547382186487",
      "-4.935510668006665",
      "2.5848425151615833",
      "1.977181188310764",
      "-10.434298255862405",
      "-5.625652665908912",
      "-1.2579140090905971"
    ],
    [
      "0.00043739072984645585",
      "0.0010271760942382325",
      "0.005138238655483835",
      "0.01768243121732665",
      "0.0010472834788416965",
      "-7.253479291355619e-05",
      "0.00013982457641212244",
      "0.00037258232740917095",
      "2.148834159176455e-06",
      "0.0001480282242776718",
      "-0.0013933387846159604",
      "-0.00036175094006358593",
      "-0.000947506946196508",
      "5.076609240735853e-06",
      "5.0356202699248435e-05",
      "-0.00010923663271545487",
      "-8.34037041270538e-05",
      "0.0001689541330077479",
      "0.00015999563761445428",
      "0.0013641525119040912",
      "0.0005794733101165573",
      "-0.00013864581788943563",
      "0.004817628100308741",
      "0.0004992027377367132",
      "0.0017080406872091182"
    ],
    [
      "0.0004180073846157481",
      "0.0010901135848359344",
      "0.004713227291816081",
      "0.019819765415003594",
      "0.0009533624496232264",
      "-5.499622942710723e-05",
      "9.359408780842566e-05",
      "0.00020228233048436635",
      "2.367523216112069e-05",
      "0.00030881536120574716",
      "7.465208933384918e-06",
      "-0.00037420230087970247",
      "0.003067719646185191",
      "-0.00032454028687421466",
      "-0.0008373037483365185",
      "-8.115989341384316e-05",
      "-0.00011431887109283396",
      "-0.00011051675316063889",
      "8.05702029430627e-05",
      "0.0012197614008913466",
      "0.0015874714196000572",
      "-6.33309825461612e-05",
      "0.0026911745277992958",
      "0.0007312489956024585",
      "0.0019510390447627394"
    ],
    [
      "0.00039865437423776347",
      "0.0006595938409204812",
      "0.001964604419378459",
      "0.015586078840420793",
      "0.0006428789880521971",
      "-1.7034605640030836e-05",
      "4.152158035687921e-05",
      "8.852213606547916e-05",
      "8.288681359232531e-06",
      "4.692585011575571e-06",
      "-0.00011552908969220848",
      "-0.00011119740169704708",
      "-8.176607919821984e-05",
      "-0.00012032290546945738",
      "-0.0007653203057844478",
      "-3.1724942536438976e-05",
      "-3.9561793509012814e-05",
      "-1.8188039279566883e-05",
      "3.270839083473242e-05",
      "0.00040963734917073667",
      "0.00037303158763083105",
      "-4.941689371597306e-05",
      "0.001977732401714256",
      "0.00015611375756029836",
      "0.0010330506639835814"
    ],
    [
      "0.00039240793983470035",
      "0.00048812010146361587",
      "0.0012432334335183988",
      "0.00836459907870395",
      "0.0004825394597406235",
      "-8.007508966852657e-06",
      "2.023179983690583e-05",
      "4.29307804084117e-05",
      "2.06275861039487e-06",
      "2.5507200472047194e-05",
      "-0.00021958664641716114",
      "-4.103223481395054e-05",
      "-0.0004695135548629626",
      "-5.490308143601257e-05",
      "-0.00027749922008102866",
      "-1.4126312719715965e-05",
      "-1.695483369356625e-05",
      "1.3565798567134345e-05",
      "1.371939792099438e-05",
      "0.0002001518265005634",
      "0.00010704103838241786",
      "-1.5740734260360553e-05",
      "0.0016131643723931726",
      "1.1725049350613306e-05",
      "0.0004819126195881638"
    ],
    [
      "0.0003913546618298256",
      "0.00046492247922213435",
      "0.0010415156954178724",
      "0.005020866457635595",
      "0.00045015860701084657",
      "-6.94874749039984e-06",
      "1.7784346139269612e-05",
      "3.633074850108165e-05",
      "1.1240998403230734e-06",
      "2.5610685960155218e-05",
      "-0.00021566855326960314",
      "-3.2391155478922355e-05",
      "-0.0003020577720837292",
      "-3.905616196949546e-05",
      "-0.00011569369720187451",
      "-1.1341655034564828e-05",
      "-1.4987284397179134e-05",
      "1.814658075998001e-05",
      "1.1064184098799816e-05",
      "0.00016821604984207307",
      "8.137410224276228e-05",
      "-1.5069524029727903e-05",
      "0.0011277565371261835",
      "2.5354014819611326e-05",
      "0.0002879089913310285"
    ],
    [
      "0.0003908338865202791",
      "0.0004541776770119246",
      "0.000938546001246417",
      "0.0037972722506669204",
      "0.0004389173634401514",
      "-6.200869236744876e-06",
      "1.4867425465735323e-05",
      "2.9434187542454422e-05",
      "8.325011737924068e-07",
      "2.227946734507227e-05",
      "-0.00017590036510674832",
      "-2.7690288127119888e-05",
      "-0.00020310664957344358",
      "-2.981208231655204e-05",
      "-7.172940351123757e-05",
      "-9.554431414230354e-06",
      "-1.2229314362801967e-05",
      "1.3997437527661093e-05",
      "9.656779594780794e-06",
      "0.00014423953260548294",
      "6.586950261588087e-05",
      "-1.2548685982152293e-05",
      "0.0008894781328855279",
      "2.7501066007623473e-05",
      "0.0002172773454756672"
    ],
    [
      "0.0003912861228592709",
      "0.0004615956447639335",
      "0.0010078861207579494",
      "0.0039929327490016075",
      "0.0004428726541242725",
      "-7.007316461863561e-06",
      "1.781261073021294e-05",
      "3.239387412815925e-05",
      "8.35217568588643e-07",
      "2.3271805016648195e-05",
      "-0.00021222333583486886",
      "-3.0389416309031752e-05",
      "-0.00025792623888941987",
      "-3.0309524754045166e-05",
      "-6.438243375789573e-05",
      "-1.0907861115909589e-05",
      "-1.3839382700847475e-05",
      "1.9624679960727088e-05",
      "1.0935405281996688e-05",
      "0.00016528470362008017",
      "5.7136036523436534e-05",
      "-1.4389763202945277e-05",
      "0.0009916248438416489",
      "3.212296140642278e-05",
      "0.0002226267189191282"
    ],
    [
      "0.0003923225207548814",
      "0.00047872424768226877",
      "0.0011441697576866096",
      "0.004205873146216952",
      "0.00045365026591455616",
      "-8.774624906068152e-06",
      "2.1551392163064308e-05",
      "3.950583809464769e-05",
      "1.0330404000780565e-06",
      "3.316363633622056e-05",
      "-0.00025763441628393367",
      "-3.930044800964822e-05",
      "-0.00023526392555331155",
      "-3.2311468019368814e-05",
      "-4.721380655756371e-05",
      "-1.3563418706784626e-05",
      "-1.6154484157034195e-05",
      "2.2078322290744288e-05",
      "1.3998274922474513e-05",
      "0.00020462210851719724",
      "8.606562850035604e-05",
      "-1.7173522264884686e-05",
      "0.0011472768557860022",
      "4.840735703079046e-05",
      "0.0002429045258054564"
    ],
    [
      "0.0003985128825041049",
      "0.000577131558900712",
      "0.0017889791513621062",
      "0.005618535671506297",
      "0.0005251673380869017",
      "-2.0862538534025386e-05",
      "4.4655995518958134e-05",
      "8.41383267087876e-05",
      "1.4827163233299054e-06",
      "6.506968975273286e-05",
      "-0.00048806074619401734",
      "-8.744794515275182e-05",
      "-0.0002123222056431837",
      "-5.1203906824753286e-05",
      "-1.5726838280649208e-06",
      "-2.8950701663177202e-05",
      "-3.348763537457675e-05",
      "4.216961496181871e-05",
      "3.305640090339844e-05",
      "0.00041288288213196133",
      "0.00018400826894960197",
      "-4.3346171367028174e-05",
      "0.0018205284715485887",
      "0.00013306973991465673",
      "0.0003908086392008622"
    ],
    [
      "0.0004192430238769765",
      "0.0008042599519273538",
      "0.003470259623386525",
      "0.008868375842610444",
      "0.0007788434601873611",
      "-5.566857399751707e-05",
      "4.019806416388884e-05",
      "0.0001333490637492661",
      "-9.22271490221601e-06",
      "0.0002060474452066428",
      "-0.0007346272524852344",
      "-0.00014841898537247588",
      "-8.968053713285623e-06",
      "0.00012056096472800936",
      "-2.3854812582204956e-05",
      "-5.2491620134837236e-05",
      "-2.060792597235725e-05",
      "3.9720523517451204e-05",
      "9.521745103614492e-05",
      "0.0007801051854806503",
      "0.0004216175807658363",
      "-0.00010647750568740907",
      "0.0030174548356142225",
      "0.00022021495251437563",
      "0.0006443778535893435"
    ],
    [
      "0.06439267408409623",
      "0.37813511298157587",
      "0.9097437109795052",
      "1.3662848593336625",
      "0.7849734573996943",
      "-0.06408433828699926",
      "0.23781582369694876",
      "0.2689072384635578",
      "0.0283845601657619",
      "-0.2640096420530276",
      "-0.5243007751445106",
      "-0.5185008162111711",
      "1.0292042911838328",
      "0.15065021991232266",
      "0.5150554442587104",
      "-0.14113181908151978",
      "0.012663287967393104",
      "0.11405066739838515",
      "0.22222296899439684",
      "0.5183710348707409",
      "0.4832735830660742",
      "-0.1595319461975344",
      "0.38696268793836425",
      "0.820998212355346",
      "0.8835304942160127"
    ],
    [
      "0.0497669063526872",
      "0.2568683063334854",
      "1.217985306267039",
      "0.1476831567964206",
      "0.38228995701650026",
      "-0.11137168140930821",
      "-0.24330852885514279",
      "0.05279129645632928",
      "-0.0686106698259018",
      "0.5525946159327622",
      "-0.118579646302323",
      "0.1834409169965631",
      "-0.24886056237134285",
      "0.36084506497064067",
      "-0.13134964949365485",
      "0.012312436315452528",
      "0.008292688601892995",
      "-0.023301764406369958",
      "0.1185442463326113",
      "0.04735276941186603",
      "0.044720158977966405",
      "-0.2488403538089243",
      "0.09916608414812207",
      "-0.5692793224081203",
      "0.1035369985805599"
    ],
    [
      "0.0004295969598367814",
      "0.0010373371631413478",
      "0.0033646341031110306",
      "0.02556540576522982",
      "0.0011159443326212372",
      "-3.309076047341871e-05",
      "0.00012013691887086408",
      "5.3763405699655545e-05",
      "6.282565146252007e-05",
      "-0.0003173773017711596",
      "0.0012326367070751708",
      "-0.0004221619654343044",
      "-0.003966207437071202",
      "0.0004288208555106294",
      "-0.0022531917147607544",
      "-0.0001254938791524456",
      "1.3467357834323733e-05",
      "-0.0003264519642012036",
      "0.00013447432425059896",
      "0.0008953848622729234",
      "-0.00036570327479220716",
      "0.00016046319435517373",
      "0.0015257350007980995",
      "0.00014699581017119684",
      "0.0017549797594263075"
    ],
    [
      "0.0004005796962472704",
      "0.0005980470071989186",
      "0.0018862364832191148",
      "0.008016886814746235",
      "0.0005608211504399749",
      "-2.2330748852587373e-05",
      "5.349701139831633e-05",
      "9.144375275307503e-05",
      "5.891262066234497e-06",
      "3.082488213212855e-05",
      "-0.00045408067026476154",
      "-0.00010651889136774154",
      "-0.000831819472217074",
      "-3.6617823086547526e-05",
      "-0.00017595699604176427",
      "-3.5987562121178875e-05",
      "-3.805188996762863e-05",
      "3.917444873736141e-05",
      "3.894827857846817e-05",
      "0.0004400370936036608",
      "8.333433274785523e-05",
      "-3.5188293653728845e-05",
      "0.0019892939707155106",
      "0.00010971329167479782",
      "0.0005202181911360933"
    ],
    [
      "0.000393476518029612",
      "0.00048543560080890967",
      "0.0010579886461286926",
      "0.0032801109611735415",
      "0.0004650456451893844",
      "-1.036856447524233e-05",
      "2.524449779368331e-05",
      "3.96924131211339e-05",
      "2.582987911660727e-06",
      "1.388971696556654e-05",
      "-0.00018758113066834431",
      "-5.0390810932032466e-05",
      "-0.00026313413345878096",
      "-1.2220124942882498e-05",
      "-4.440821354805146e-05",
      "-1.623599994933727e-05",
      "-1.753843896632851e-05",
      "2.107402212632637e-05",
      "1.7529176770272896e-05",
      "0.00020550828674350047",
      "5.2127324234685864e-05",
      "-1.5599430656627368e-05",
      "0.0007359376403202256",
      "7.032987885865071e-05",
      "0.0002126879471714717"
    ],
    [
      "0.0003919175068922341",
      "0.00046712134107676327",
      "0.0009943509096672913",
      "0.0031905880453014027",
      "0.00044632667245935684",
      "-8.185178605739755e-06",
      "1.9799432818507764e-05",
      "3.467822942825638e-05",
      "1.5218672338076243e-06",
      "1.8364590951734578e-05",
      "-0.00018712350024890616",
      "-3.675412723190501e-05",
      "-0.00028071322103111977",
      "-1.7898197275575836e-05",
      "-3.734415755750595e-05",
      "-1.237725362479897e-05",
      "-1.6108816168171447e-05",
      "2.1066696738583696e-05",
      "1.285087015431702e-05",
      "0.00017692226373273895",
      "3.559730815430002e-05",
      "-1.2777222568732243e-05",
      "0.0007620727600727215",
      "4.78814915069625e-05",
      "0.0001909951844837438"
    ],
    [
      "0.00039122724639905536",
      "0.00045654416364848975",
      "0.0009011386384806797",
      "0.0027578491259310947",
      "0.0004382395027495131",
      "-6.80993758845081e-06",
      "1.7905345993192164e-05",
      "2.7893861781421112e-05",
      "1.6503927968290632e-06",
      "1.3248839907077084e-05",
      "-0.0001464411801010266",
      "-3.311516831606606e-05",
      "-0.0002226374695565138",
      "-1.3844382715310145e-05",
      "-3.4343706750175296e-05",
      "-1.0799036451313415e-05",
      "-1.3679633128667126e-05",
      "1.7481240535310234e-05",
      "1.0772608737143868e-05",
      "0.00015175585824255883",
      "3.4082964754091885e-05",
      "-9.780711517914141e-06",
      "0.0006092798401593974",
      "4.7567333192156707e-05",
      "0.00016058216890928894"
    ],
    [
      "0.0003915278854913626",
      "0.00046312007883793225",
      "0.0009494669429751776",
      "0.002918427081206394",
      "0.000442832493582273",
      "-7.567890723799618e-06",
      "1.8887691844553012e-05",
      "3.240648975910239e-05",
      "1.439410628573967e-06",
      "1.843390479210029e-05",
      "-0.00016627331277560396",
      "-3.6114771082139044e-05",
      "-0.00018858455929442997",
      "-1.8019321622957394e-05",
      "-3.1907168030696675e-05",
      "-1.1536713689048736e-05",
      "-1.4952012716827176e-05",
      "1.8308654040033237e-05",
      "1.175482970200589e-05",
      "0.00016657820904685458",
      "5.615766333231063e-05",
      "-1.2284166761841255e-05",
      "0.0006686254081810669",
      "5.384845331368289e-05",
      "0.00018142284372806185"
    ],
    [
      "0.0003923458292847964",
      "0.0004797948330765963",
      "0.0010547796785165533",
      "0.003434667338118156",
      "0.00045787100028187505",
      "-8.844453112015792e-06",
      "2.18288733976186e-05",
      "3.540962149966658e-05",
      "2.182851353660423e-06",
      "1.6893351983452007e-05",
      "-0.0001540795894861783",
      "-4.5074020108946344e-05",
      "-0.0002169437295502676",
      "-1.2280737381995854e-05",
      "-6.016797221633304e-05",
      "-1.3654818532734997e-05",
      "-1.6679579138200257e-05",
      "1.7368290792936653e-05",
      "1.4003272911830716e-05",
      "0.00019756042432101796",
      "6.971734050517708e-05",
      "-1.161514038666984e-05",
      "0.0006773429198610413",
      "6.956540081069818e-05",
      "0.00022332068720645181"
    ],
    [
      "0.00039633911261271",
      "0.0005758213553469897",
      "0.0018322265451685374",
      "0.009218639210114727",
      "0.0005398365777289105",
      "-1.6388593539820662e-05",
      "4.0751668303426186e-05",
      "8.122407095921139e-05",
      "4.091757777168098e-06",
      "4.753858215490098e-05",
      "-0.0003023365230768503",
      "-8.945546122010152e-05",
      "-0.0005582457411830095",
      "-5.2062031468564514e-05",
      "-0.000246077894800808",
      "-2.618803085713941e-05",
      "-3.559332845181691e-05",
      "2.4626360689507597e-05",
      "2.606910853272993e-05",
      "0.0003950112827247875",
      "0.00019148438605372183",
      "-2.111167519668717e-05",
      "0.001777687687511505",
      "0.0001116676955956124",
      "0.0006269964993633267"
    ],
    [
      "0.00040687861857265133",
      "0.0008120837956820102",
      "0.0027968929799687433",
      "0.014599517227220337",
      "0.0008238943037312834",
      "-3.22492584592292e-05",
      "8.473647202454008e-05",
      "8.90119722592481e-05",
      "2.1936488032762977e-05",
      "-8.722398902789867e-05",
      "0.00018185975507897865",
      "-0.0002676145877215929",
      "0.0002919836445481136",
      "1.2971978816933098e-05",
      "-0.0011172240077504966",
      "-5.5304112224662104e-05",
      "-5.36870165498413e-05",
      "-4.460392462512248e-05",
      "5.643380162203227e-05",
      "0.0007624975303319354",
      "0.0008547239779592092",
      "-7.162370774375714e-05",
      "-4.748893068483617e-05",
      "0.0005514172587366666",
      "0.0011665180637602628"
    ],
    [
      "0.0004169397728948787",
      "0.000818482348579534",
      "0.0036493177546392274",
      "0.014842989455966299",
      "0.0007589856337921911",
      "-5.481710201393697e-05",
      "7.123405718083367e-05",
      "0.0002924006918607059",
      "5.3690725726158235e-06",
      "0.00019749326625040123",
      "-0.0011406266633205645",
      "-0.0002033731214962739",
      "-0.0015639666070563555",
      "-0.0002004396983431526",
      "-0.00011549546523511929",
      "-6.745058912282145e-05",
      "-0.00011652708103437264",
      "0.00010287678973667866",
      "9.01009178658759e-05",
      "0.0009287519722236906",
      "0.0003156819829045458",
      "-0.00011129223320538318",
      "0.004264689794161042",
      "0.00016739350862246058",
      "0.0012711146428253575"
    ],
    [
      "0.13406183787734893",
      "1.0726041098182795",
      "3.287119296500614",
      "2.15373117573796",
      "1.461134102606088",
      "0.3445139647515133",
      "-0.49760598955165375",
      "0.3535206337177112",
      "0.4345497290160818",
      "-1.654321566226684",
      "0.5801593593774869",
      "1.1041771987053375",
      "-0.5961632845677544",
      "-1.6794255909142866",
      "1.0387210689854074",
      "0.11387381362279377",
      "-0.4002230382078792",
      "-0.12408563046712938",
      "-0.010932929360359299",
      "-0.47190451254394084",
      "-0.44108642266088977",
      "-0.46145480915851167",
      "1.8449611079419408",
      "1.3729367862893547",
      "0.5509326037086224"
    ],
    [
      "0.00042493454530611083",
      "0.0010677052069892699",
      "0.005066076992988548",
      "0.014675873098732271",
      "0.000819750325343262",
      "-8.378643016889444e-05",
      "8.569315197342651e-05",
      "0.0002408168324518503",
      "-7.785228489026039e-06",
      "0.00041733065114378943",
      "-0.001297174263975976",
      "-0.0002299816446696595",
      "0.0007685979871475465",
      "-0.00018777523659647567",
      "7.325345351735468e-05",
      "-7.493437925305742e-05",
      "-0.0001171690380476236",
      "4.0631583617025114e-05",
      "9.963086678726678e-05",
      "0.001287694391524948",
      "0.0009829184268663267",
      "-0.0001361466530714175",
      "0.005714549044364943",
      "0.0003672750074217075",
      "0.0010841484508842475"
    ],
    [
      "0.0004010431901302234",
      "0.0007494490289250104",
      "0.004069491508055977",
      "0.01541898689404598",
      "0.0005790969089623669",
      "-3.202789405472342e-05",
      "7.547027180658013e-05",
      "0.0001797426238006334",
      "-1.4462706866295746e-06",
      "0.0002787387337718866",
      "-0.0013149823198641433",
      "-0.0001297611387297229",
      "-0.00026955531469217904",
      "-0.0002735447299893778",
      "0.00010919763681190255",
      "-4.008157648358186e-05",
      "-8.903367250411655e-05",
      "9.826005154900593e-05",
      "3.8382627357909416e-05",
      "0.0009089504493291498",
      "0.0005536943199373444",
      "-6.197570876533997e-05",
      "0.006005335389398899",
      "0.00021054088038137078",
      "0.0009360800564550937"
    ],
    [
      "0.000392916176173589",
      "0.0004997954924770645",
      "0.0014400834299321556",
      "0.005964138807516715",
      "0.0004652337696758719",
      "-1.1705652499398668e-05",
      "2.0512388719139447e-05",
      "5.703920129684676e-05",
      "-5.465768016598415e-07",
      "6.197505391453988e-05",
      "-0.0003590661029720231",
      "-3.663533454463838e-05",
      "-0.00044728593769718456",
      "-5.724396171141314e-05",
      "-5.2964960855130544e-05",
      "-1.3467252233043468e-05",
      "-2.6897439579675916e-05",
      "3.536864049062876e-05",
      "1.5623907032612558e-05",
      "0.00026740633471102613",
      "6.795677718129648e-05",
      "-2.370903790100558e-05",
      "0.0016577202471074525",
      "3.355293735088365e-05",
      "0.000342834152451173"
    ],
    [
      "0.0003915716497820203",
      "0.0004702669190342516",
      "0.0011566095410201485",
      "0.005129090297824718",
      "0.00044850955211039596",
      "-8.431032785942316e-06",
      "1.737179152263812e-05",
      "4.527816935220966e-05",
      "4.393033723044253e-08",
      "3.553514305542845e-05",
      "-0.0002730932108240723",
      "-2.8992994488967467e-05",
      "-0.00043131115417980855",
      "-4.6518302501702145e-05",
      "-7.401486892524161e-05",
      "-1.0992244037241706e-05",
      "-2.0423973930857875e-05",
      "2.846291097787745e-05",
      "1.1875464542102213e-05",
      "0.00019610428170660935",
      "4.0818993547200534e-05",
      "-1.7860245709263142e-05",
      "0.0012987540463381166",
      "1.8152486840727354e-05",
      "0.0002902309853999088"
    ],
    [
      "0.00039116206388890287",
      "0.0004589359452025725",
      "0.0010550327112765776",
      "0.004252650141639649",
      "0.0004409094827727889",
      "-7.5163539929749744e-06",
      "1.4265989954061115e-05",
      "3.880131132012359e-05",
      "5.593095260625635e-08",
      "2.9735949995367968e-05",
      "-0.00023061212654996576",
      "-2.4563431684314155e-05",
      "-0.00042455437198135295",
      "-3.28089899899506e-05",
      "-6.331008422459757e-05",
      "-9.53507203898511e-06",
      "-1.7519755128286794e-05",
      "2.43724120819957e-05",
      "1.0730232080915164e-05",
      "0.0001708694184513868",
      "1.8197653361984353e-05",
      "-1.4725834725628049e-05",
      "0.0010640728719379573",
      "1.3129580159974324e-05",
      "0.00023741101346490143"
    ],
    [
      "0.00039156418798486564",
      "0.00046667126602441614",
      "0.0011765772461985965",
      "0.005595567241660358",
      "0.00044887273648969243",
      "-8.398451024377532e-06",
      "1.6414195633544364e-05",
      "4.926263823683176e-05",
      "-1.6583743067235967e-07",
      "3.369162502888975e-05",
      "-0.00028598289592331156",
      "-2.594958070946093e-05",
      "-0.0006296105100405451",
      "-4.437611464944678e-05",
      "-9.558852432115414e-05",
      "-1.0718419917391884e-05",
      "-2.224185210556877e-05",
      "3.395796215456115e-05",
      "1.1773067745713908e-05",
      "0.0001959380204450321",
      "5.079908581006954e-06",
      "-1.7383239048677767e-05",
      "0.0013518185406095958",
      "2.618996471628249e-06",
      "0.000311002289070789"
    ],
    [
      "0.0003925270047209348",
      "0.00047565866164456146",
      "0.0011708500456276373",
      "0.005469084327972218",
      "0.0004613953749085812",
      "-9.627427098773575e-06",
      "1.7696938583209866e-05",
      "5.166030641406616e-05",
      "4.6027733148402236e-07",
      "2.9990412298671467e-05",
      "-0.00025739119957452665",
      "-3.3444157158721014e-05",
      "-0.0006067965687561914",
      "-3.636675680608374e-05",
      "-0.00010599443297626482",
      "-1.2533596245790898e-05",
      "-2.2535783065967345e-05",
      "3.1922935111248394e-05",
      "1.474831402565767e-05",
      "0.0002027688151995901",
      "1.6380258129258036e-05",
      "-1.858681610605926e-05",
      "0.0012173368651793204",
      "1.3928983361516638e-05",
      "0.0003199575961819242"
    ],
    [
      "0.00039856859119765753",
      "0.0005762945252657385",
      "0.0019344647284253555",
      "0.010190241812994414",
      "0.0005438221035671017",
      "-1.9173723100132917e-05",
      "4.2051434133227964e-05",
      "0.00011445487544184861",
      "3.380054535872327e-06",
      "5.459952958814699e-05",
      "-0.0005326271326887882",
      "-8.485317127900698e-05",
      "-0.0010843389562645613",
      "-8.309199378370506e-05",
      "-0.00020495697066511665",
      "-3.0443323884822472e-05",
      "-4.5910297005891045e-05",
      "5.619567154437376e-05",
      "3.278182609909841e-05",
      "0.0004158798377310822",
      "0.00010353074635112574",
      "-3.56885426334656e-05",
      "0.0024512272096566816",
      "4.942406387483663e-05",
      "0.0006551819165691879"
    ],
    [
      "0.00039733114582101646",
      "0.0005891508138466573",
      "0.001940716592936445",
      "0.006777569635957659",
      "0.0005121400571245482",
      "-2.2319954389198206e-05",
      "3.4483551752092306e-05",
      "8.15269267016684e-05",
      "4.205666907421259e-07",
      "9.494682479592479e-05",
      "-0.0005152030063276836",
      "-6.778015107568764e-05",
      "-0.0003493627196369191",
      "-6.888005700418152e-05",
      "-9.032391146908443e-05",
      "-2.5324037115326132e-05",
      "-3.9131977332173485e-05",
      "2.8604701521845117e-05",
      "2.7033747685860043e-05",
      "0.00043090643248146297",
      "0.0001926137906407998",
      "-4.2191612676295144e-05",
      "0.002140804469995816",
      "8.185430985720536e-05",
      "0.00042441854508972106"
    ],
    [
      "0.0004066043166448636",
      "0.0008240757741289732",
      "0.0032342095962829788",
      "0.01569337043814871",
      "0.0006770221784959187",
      "-3.7483445343905565e-05",
      "9.03031152072199e-05",
      "0.00010024865739056434",
      "7.827882135026816e-06",
      "1.5913079265822965e-05",
      "-0.0005564082957494767",
      "-0.00017224930494853279",
      "-0.00031122675705791723",
      "-0.00011445091383402705",
      "-0.0004638212419656127",
      "-5.0150124326344215e-05",
      "-5.27426211151974e-05",
      "6.76253528666094e-06",
      "4.227847320550528e-05",
      "0.0007090602728785482",
      "0.000284612024770301",
      "4.166858009402881e-06",
      "0.0036185152564338404",
      "0.00017059567418972266",
      "0.0008847126008849725"
    ],
    [
      "0.004859551220483054",
      "0.10247175431245163",
      "0.7361367166453342",
      "1.2057194721293483",
      "0.02877084112085454",
      "-0.005810631873692842",
      "0.05566623409415646",
      "-0.02125239840859915",
      "0.0037229105251528143",
      "-0.0703845247177134",
      "-0.28482594761101493",
      "-0.051551873314536464",
      "-0.28844266275568275",
      "0.049555874958654274",
      "0.12924250963103848",
      "-0.02024609828320155",
      "3.4067442248291113e-05",
      "0.06546334354260562",
      "0.01047133460938883",
      "0.26222589734830903",
      "-0.1831656422438231",
      "0.0040416511267903086",
      "0.8813170276364141",
      "0.12801469757653375",
      "-0.10574473475765044"
    ],
    [
      "0.0004334258483488306",
      "0.0014668275879678042",
      "0.0077823566936657115",
      "0.019898901488562323",
      "0.0010941249137187878",
      "-6.461668904503437e-05",
      "0.00032722689697572694",
      "7.057480085561252e-05",
      "6.266840109144466e-05",
      "-0.00028895125560173175",
      "-0.001149081593281595",
      "-0.0005065185066856826",
      "-0.00182652143778827",
      "7.244614508610054e-06",
      "-0.0006181859222169653",
      "-0.00015760177068194456",
      "-0.0001781144008881149",
      "0.00024187089527330995",
      "0.00010907579003677829",
      "0.002191070620359204",
      "0.00035257763130471615",
      "-8.651695665415693e-05",
      "0.0031918952647394",
      "0.001506296890461363",
      "0.000662807068982218"
    ],
    [
      "0.0004024045595400318",
      "0.0006766749857395187",
      "0.002424086753116803",
      "0.014172904193588581",
      "0.0005908613410807972",
      "-1.959005194855419e-05",
      "8.651152773505947e-05",
      "5.7826175930759244e-05",
      "1.2458874551406747e-05",
      "-1.7327457015463026e-05",
      "-0.0005527773767769105",
      "-0.00012717567846681288",
      "-0.0016590002647632021",
      "6.3018994758161015e-06",
      "-0.0004467951011030809",
      "-4.8429709963779105e-05",
      "-4.6496951830703316e-05",
      "0.00011169410791971684",
      "3.532030680650969e-05",
      "0.0005901185317052444",
      "3.474340820799424e-05",
      "-1.39801147834713e-05",
      "0.0025499292659704425",
      "0.00016722961586857263",
      "0.0005754499861197585"
    ],
    [
      "0.0003928685974759786",
      "0.0004906224531628311",
      "0.001127944785449121",
      "0.004866445061275238",
      "0.0004635457468780715",
      "-8.376162980452013e-06",
      "3.02310646074029e-05",
      "2.6611733487738456e-05",
      "4.13453532893913e-06",
      "2.420793103580261e-06",
      "-0.00018687056188346828",
      "-4.92940852886742e-05",
      "-0.000447775396682138",
      "-1.1414608015456518e-05",
      "-0.00013097925352177812",
      "-1.7125346914576814e-05",
      "-1.704726075014035e-05",
      "2.590579902072008e-05",
      "1.3862445292076982e-05",
      "0.0002132535736375113",
      "3.406901284410589e-05",
      "-8.355812530426468e-06",
      "0.0009488722706579751",
      "6.565858554136252e-05",
      "0.0002386003306544358"
    ],
    [
      "0.0003915679524390284",
      "0.0004674724016331273",
      "0.0009801210915876995",
      "0.003454616605513575",
      "0.00044298218039869075",
      "-7.375267647546857e-06",
      "2.2147711918728128e-05",
      "2.8277354797438418e-05",
      "2.0137451957647577e-06",
      "1.2264632936360998e-05",
      "-0.0001842080779466767",
      "-3.60617513591884e-05",
      "-0.000267155282312584",
      "-2.125230556616617e-05",
      "-5.783763714430754e-05",
      "-1.2668147334145867e-05",
      "-1.4910332525296231e-05",
      "2.064636833311711e-05",
      "1.1201129861233691e-05",
      "0.00017260590609543527",
      "3.936368911456644e-05",
      "-1.1679503359414029e-05",
      "0.0008028459063229186",
      "4.962770492797266e-05",
      "0.00018639781757982127"
    ],
    [
      "0.0003908310077631536",
      "0.0004541458375930173",
      "0.0008794251680856193",
      "0.0031076214192134423",
      "0.0004354151791979899",
      "-5.994865384269458e-06",
      "1.7340603624075267e-05",
      "2.3642150819040777e-05",
      "1.7464972608988203e-06",
      "1.1124499479607436e-05",
      "-0.00014155565979498042",
      "-3.0168715648147042e-05",
      "-0.0002049371151263402",
      "-1.899867541626932e-05",
      "-6.19529745383443e-05",
      "-1.0316179266336212e-05",
      "-1.1942901974135758e-05",
      "1.3862555049836796e-05",
      "9.192388782212786e-06",
      "0.0001401310507722616",
      "4.4742445135373975e-05",
      "-9.285589054325217e-06",
      "0.00067270962252075",
      "3.928877275447175e-05",
      "0.00017016118601479604"
    ],
    [
      "0.00039110882102620176",
      "0.00045867825491131885",
      "0.000924645451268205",
      "0.00335292050537266",
      "0.0004382268609236081",
      "-6.672144826235986e-06",
      "1.8079256996148867e-05",
      "2.6406839352769144e-05",
      "1.6106003423392497e-06",
      "1.3902869718572546e-05",
      "-0.00016462637339938644",
      "-3.117282242525896e-05",
      "-0.00023539174229678147",
      "-2.1885719393236433e-05",
      "-6.5313413251588e-05",
      "-1.096308417176483e-05",
      "-1.2898445509168679e-05",
      "1.5018731855707012e-05",
      "1.0012666174083465e-05",
      "0.00015130466288902267",
      "4.518547737677252e-05",
      "-1.0945242100023547e-05",
      "0.0007720612549010344",
      "3.655175381225572e-05",
      "0.00018407882326661605"
    ],
    [
      "0.00039190564830905337",
      "0.0004750426818110521",
      "0.001043815437673448",
      "0.0035966799447511187",
      "0.0004472023048855195",
      "-8.460527371184886e-06",
      "2.1915759254319022e-05",
      "3.0932519413414373e-05",
      "1.7510348604457167e-06",
      "2.0636227215726262e-05",
      "-0.00019573844867828264",
      "-3.811088433172582e-05",
      "-0.00021693593230043585",
      "-2.7041786216707018e-05",
      "-5.5831204106318796e-05",
      "-1.3106802445740263e-05",
      "-1.5648421925597623e-05",
      "1.657913312884576e-05",
      "1.202802576429321e-05",
      "0.00018580741831582725",
      "6.337269825608089e-05",
      "-1.3673856225385888e-05",
      "0.0008946840055344376",
      "5.2021693925843526e-05",
      "0.00020556267453405473"
    ]
  ],
  "rational_Q": [
    [
      "0.07350962910448336",
      "1.1937514057807521",
      "1.5142526860979837",
      "17.88650382938313",
      "0.30478460244253963",
      "1.1937514057806304",
      "3.820888284872152",
      "17.294214678496957",
      "71.44704134185736",
      "1.2850631144505797",
      "1.5142526860976506",
      "17.294214678498044",
      "34.93344209842512",
      "38.55971665938042",
      "8.84355813335868",
      "17.88650382938473",
      "71.44704134185824",
      "38.55971665938077",
      "335.7437505617562",
      "34.502578080992556",
      "0.3047846024425023",
      "1.2850631144505962",
      "8.843558133358293",
      "34.50257808099163",
      "2.447551502348611",
      "0.014233928107767602",
      "0.053654042165219726",
      "0.08116609371160152",
      "-0.00968154309570264",
      "0.014233928107759013",
      "-0.026856672606395394",
      "-0.10789890755424225",
      "-0.06770872445653624",
      "-0.0026799085675114683",
      "0.053654042165237815",
      "-0.1078989075541584",
      "0.1268297030643919",
      "0.3997111790885365",
      "0.014015926468343478",
      "0.08116609371151852",
      "-0.06770872445662636",
      "0.3997111790885816",
      "-0.12298949889797096",
      "-0.25849703704303384",
      "-0.009681543095699552",
      "-0.0026799085675062407",
      "0.01401592646836928",
      "-0.25849703704307697",
      "-0.1704209241051158",
      "0.22145576634600259",
      "0.5871880293648915",
      "-0.1543119811036156",
      "-0.0502536329232895",
      "-0.160687586056462",
      "-0.31534112404797643",
      "-0.6629240667380984",
      "0.10177281779440599",
      "-0.1734737137509036",
      "0.6550651782596209",
      "-0.7996602193094973",
      "2.07548826545428",
      "0.10832345225501958",
      "-0.6162684854274258",
      "0.9480046269364028",
      "-2.0085651727380744",
      "-6.948690050632312",
      "0.06779933927495936",
      "-0.06429208707138952",
      "0.033126694544463674",
      "-0.3844194338819031",
      "1.1270626117597535",
      "0.453794844993959",
      "-0.39108203787228996",
      "0.00987851158701414",
      "-0.17347371375096188",
      "0.8604300877053186",
      "0.02764054145776708",
      "0.8315676672858111",
      "-0.17449975256119177",
      "-0.22189192597861424",
      "2.233790449349217",
      "-0.8668865935353564",
      "1.8947423275475945",
      "-1.1711079464897969",
      "-1.1669912656895083",
      "1.6008933064993334",
      "-1.394085721215163",
      "2.7864547731270743",
      "-0.16392574721738348",
      "-0.10017204827393418",
      "0.19907314918015703",
      "-0.15174500526226478",
      "-0.38379524495102835",
      "-0.22167596104554615",
      "-0.4913430221916609",
      "-0.6162684854274182",
      "-1.3349438218000118",
      "-1.3830159706337073",
      "-14.03146307581618",
      "0.02045869306846317",
      "-1.1669912656895751",
      "-7.860885934922882",
      "1.182112523930461",
      "11.969716168049628",
      "1.332105976334667",
      "0.7198644982357543",
      "11.714053172545405",
      "-6.658275171382014",
      "-2.5889916818778618",
      "-1.894192585094931",
      "0.007987158122829007",
      "0.3440874954921983",
      "2.348504383383231",
      "-2.8051688150959526",
      "-0.5525698598272254",
      "-0.06429208707138186",
      "-0.17572914455493477",
      "-0.17331251691340885",
      "0.8837855765114843",
      "-0.11010032591336025",
      "-0.10017204827393769",
      "0.6285684480389272",
      "-0.3265780801019281",
      "0.14210860205274523",
      "-0.03588157083199873",
      "0.007987158122978795",
      "0.30021462571948376",
      "0.29855590006748867",
      "1.58081861693255",
      "-0.4845130935344572",
      "0.014184815093367647",
      "-0.003986954051649361",
      "-0.45419848388687",
      "0.6193932869843266",
      "0.12058252918944054",
      "-0.16068758605651334",
      "0.6550651782594596",
      "0.9480046269362542",
      "0.03312669454446031",
      "0.22145576634586503",
      "-0.3153411240478325",
      "-0.7996602193092339",
      "-2.0085651727378764",
      "-0.38441943388185706",
      "0.5871880293646418",
      "-0.6629240667379971",
      "2.075488265454489",
      "-6.948690050631513",
      "1.127062611759887",
      "-0.15431198110356062",
      "0.10177281779440578",
      "0.1083234522551579",
      "0.06779933927478872",
      "0.45379484499392625",
      "2.3128692010353142",
      "0.8760178302624955",
      "-0.2793680538506195",
      "0.8604300877052695",
      "2.3128692010356993",
      "2.330885071093608",
      "-1.7565827388529367",
      "-0.43720821217963085",
      "-1.3349438218001954",
      "0.8760178302625922",
      "-1.7565827388526392",
      "21.359403719567485",
      "1.4134915225455762",
      "-0.17572914455486646",
      "-0.27936805385061564",
      "-0.43720821217979317",
      "1.4134915225452878",
      "-1.5156379625816003",
      "-11.044255713120242",
      "1.2165258806630972",
      "2.2337904493486866",
      "-2.1614742385361687",
      "-7.817982187659108",
      "5.070607770726691",
      "-0.3972486520545943",
      "-7.860885934923796",
      "8.371398313587356",
      "-1.5459043053229777",
      "6.072499888441503",
      "5.26395077952534",
      "0.6285684480389984",
      "-2.1274276136935573",
      "-2.591656411473375",
      "-1.1581078686629578",
      "0.8230141069170417",
      "2.366650745002624",
      "1.6008933064993356",
      "8.371398313587482",
      "4.874635445554904",
      "-12.331714644261648",
      "-5.5375179972059705",
      "11.714053172545775",
      "-15.66340451190761",
      "12.624902977342545",
      "19.043855214256585",
      "0.48132499613879776",
      "0.30021462571943514",
      "0.43010431141550826",
      "-4.260819867510351",
      "-5.577663667945503",
      "-1.464730051669373",
      "0.19907314918019425",
      "-2.1274276136935857",
      "-1.4513267019093878",
      "0.6066353911904775",
      "0.4119795610496799",
      "0.3440874954923984",
      "0.4301043114153972",
      "-1.9324703115588735",
      "-7.276643209862387",
      "-0.12585728131237434",
      "-0.003986954051643859",
      "-0.3433258124459906",
      "-0.9363464880897647",
      "-2.2263578852948585",
      "-0.11454527546598352",
      "0.0276405414576201",
      "-0.8668865935354924",
      "-1.394085721215007",
      "-0.1517450052622282",
      "-0.3910820378721193",
      "0.8315676672853873",
      "1.8947423275474717",
      "2.78645477312666",
      "-0.3837952449509767",
      "0.009878511586981137",
      "-0.17449975256119796",
      "-1.171107946489614",
      "-0.16392574721709793",
      "-0.2216759610455137",
      "-7.817982187658903",
      "-1.5459043053232961",
      "-2.5916564114731737",
      "-1.3830159706342222",
      "-11.044255713120638",
      "5.0706077707268165",
      "6.0724998884411345",
      "-1.1581078686626167",
      "-0.17331251691337385",
      "1.216525880663026",
      "-0.3972486520547394",
      "5.263950779525275",
      "0.82301410691696",
      "-3.2528724856311073",
      "3.942038870236535",
      "1.1821125239301045",
      "4.874635445554522",
      "-3.252872485630938",
      "69.77274048867476",
      "3.202446818116607",
      "-0.3265780801017959",
      "-1.4513267019094818",
      "3.9420388702364373",
      "3.202446818116225",
      "-4.098599440478591",
      "-0.36389701209450515",
      "-6.658275171382455",
      "12.624902977342401",
      "-10.66691549531275",
      "3.2121462567887384",
      "2.1735496920178874",
      "0.2985559000673948",
      "-1.9324703115589106",
      "-1.0836742966790305",
      "-6.827059087360022",
      "0.5566525015067537",
      "2.3485043833832577",
      "-4.260819867510461",
      "-1.0836742966789017",
      "6.748752073551216",
      "-7.224382702244582",
      "-0.45419848388675965",
      "-0.936346488089747",
      "0.5439640868073433",
      "4.841969519833083",
      "-1.0207139469232032",
      "-14.031463075816527",
      "11.969716168050322",
      "-2.5889916818776215",
      "-2.805168815096303",
      "-0.49134302219152215",
      "0.02045869306839649",
      "1.3321059763346157",
      "-1.8941925850955614",
      "-0.5525698598268332",
      "-12.331714644261615",
      "19.043855214255508",
      "-5.577663667945337",
      "0.8837855765116301",
      "2.366650745002591",
      "-5.537517997206046",
      "0.48132499613884633",
      "-1.464730051669256",
      "3.2121462567891106",
      "-6.8270590873602375",
      "0.14210860205265782",
      "0.6066353911905727",
      "-0.36389701209415476",
      "2.173549692017433",
      "0.5566525015066741",
      "15.267706268628569",
      "1.5808186169324245",
      "-7.276643209862742",
      "6.74875207355159",
      "15.267706268628764",
      "-13.798017820656275",
      "0.6193932869841535",
      "-2.2263578852947683",
      "4.841969519833392",
      "-8.805059269068384",
      "2.289015038374964",
      "-0.11010032591334881",
      "-0.03588157083200503",
      "-0.4845130935344521",
      "0.12058252918940285",
      "0.41197956104967",
      "-0.12585728131237134",
      "-0.11454527546603926",
      "-7.224382702244596",
      "-1.0207139469232596",
      "2.289015038374881",
      "0.1087148631412746",
      "-0.004489794787465226",
      "0.002663967026205657",
      "-0.03648148529360079",
      "-0.10871486314125024",
      "-1.4529027997950635e-14",
      "0.22282675047651548",
      "-0.3407884671287825",
      "0.09006737034007878",
      "0.004489794787495094",
      "-0.22282675047644943",
      "-4.780264618870348e-14",
      "0.16705405976382123",
      "0.020444619785975574",
      "-0.0026639670261620154",
      "0.3407884671288723",
      "-0.16705405976388343",
      "-4.4229229848947347e-14",
      "0.30199175260385247",
      "0.03648148529360527",
      "-0.09006737034010304",
      "-0.020444619785986787",
      "-0.30199175260381467",
      "1.6883144574399645e-14",
      "-0.2295029200203639",
      "1.340199499699734",
      "0.02000239872332706",
      "-0.12853630327581123",
      "-0.49560809176457354",
      "-0.47474111478763015",
      "-0.5509020776560497",
      "-0.019816841932020993",
      "-0.13569806236200047",
      "-0.617229390014698",
      "-1.725100770263195",
      "-0.5073007194110064",
      "-0.06607872709173952",
      "-0.06294706631222617",
      "2.250107410838884",
      "-0.3111306055419763",
      "-5.877488911110365",
      "-2.4213598871755133",
      "0.032346629427995766",
      "0.5150610135525908",
      "-0.3479729471240452",
      "0.42365130499396103",
      "0.1630727376023703",
      "0.01511947595496058",
      "0.03047550170911543",
      "-0.13569806236198798",
      "-0.8035220197169173",
      "-2.6542762794043746",
      "-0.16631628643128896",
      "-0.04318277789888968",
      "-0.6207085940416357",
      "-0.3518493868324036",
      "-0.39049137004342827",
      "-1.7389874880124983",
      "0.2615586613461605",
      "1.5684379459201123",
      "0.20483673155711268",
      "-0.8289161523214625",
      "-6.9397249745973575",
      "-1.5255234347285929",
      "0.09551287352102728",
      "0.5430594575979533",
      "0.2759338396834008",
      "-0.39329332815861734",
      "0.17823094521387817",
      "-0.5132407336981556",
      "-0.06294706631237337",
      "1.6871188391838159",
      "-0.0038944496718866187",
      "6.214856027167444",
      "0.6079539096771084",
      "1.5684379459198647",
      "-2.827136206997639",
      "-2.410743126774316",
      "-5.122120448859483",
      "-6.096419491527682",
      "3.0479175808819146",
      "-3.155219482064306",
      "2.3936148786060683",
      "3.2940074207476915",
      "4.959296018889068",
      "0.44391849832800295",
      "-0.31850022461957056",
      "0.20592359208323605",
      "-5.8094982843589",
      "-0.3428076759455002",
      "0.03234662942799827",
      "-0.28923458572086186",
      "0.15449412911990076",
      "-0.005701782240052799",
      "0.11064647970542976",
      "0.09551287352096507",
      "-0.4970947758799201",
      "-0.04004598775230733",
      "0.7337923459985691",
      "0.1637908305435434",
      "0.4439184983280304",
      "0.03745059877753415",
      "0.522094431339031",
      "-1.1153605520065002",
      "0.04587932569255085",
      "-0.01400787871146602",
      "-0.03446657488648721",
      "-0.01590550419721289",
      "-1.4097598100944009",
      "0.02932382970362304",
      "0.4956080917643351",
      "0.6172293900145641",
      "-2.2501074108387487",
      "-0.5150610135525736",
      "0.22950292002038236",
      "0.47474111478747205",
      "1.7251007702629326",
      "0.3111306055419776",
      "0.34797294712409177",
      "-1.3401994996998499",
      "0.5509020776557944",
      "0.5073007194110845",
      "5.877488911109873",
      "-0.42365130499358095",
      "-0.020002398723325116",
      "0.019816841931990382",
      "0.06607872709183531",
      "2.421359887175405",
      "-0.16307273760221444",
      "-5.40330162661213",
      "2.597055259382924",
      "-0.7938007888322388",
      "-0.8035220197168255",
      "5.403301626611398",
      "-3.7811912702252865e-13",
      "-0.49475349137871055",
      "-0.04083032272825416",
      "1.6871188391837524",
      "-2.597055259382584",
      "0.49475349137851926",
      "-5.0242161331310276e-14",
      "-2.0759918719527595",
      "-0.2892345857207864",
      "0.7938007888322179",
      "0.04083032272801518",
      "2.075991871951907",
      "1.186003721614297e-13",
      "-2.3572704269332982",
      "-1.233083491171971",
      "-0.35184938683271383",
      "5.5622593931384126",
      "3.3581666760665216",
      "0.09414508981977579",
      "-2.2059669325993987",
      "-2.8271362069970585",
      "9.544741845047243",
      "-7.196165796009942",
      "25.603504356371456",
      "2.670385738003618",
      "-0.4970947758799424",
      "1.2221996251090033",
      "-2.1758132048479415",
      "3.788687535313033",
      "-1.3555772656255856",
      "-1.9260964882548286",
      "0.20483673155698906",
      "9.544741845047227",
      "-9.199348496331197",
      "-5.516428648010874",
      "4.660892977392795",
      "-3.155219482063912",
      "-7.061995041002297",
      "16.163335080168217",
      "-16.643402391277256",
      "-1.7170172814025697",
      "0.03745059877786614",
      "1.852913914080976",
      "10.769339139684075",
      "-6.42455099576988",
      "0.08350581850059745",
      "0.5430594575978877",
      "1.2221996251088583",
      "-1.7010882515778545",
      "-2.147931287899344",
      "-0.8472036078135182",
      "-0.31850022461954935",
      "1.852913914081112",
      "1.1801207972654415",
      "-0.6309725074123002",
      "0.8592461726639067",
      "-0.03446657488647955",
      "0.48480008519997236",
      "0.09460729537224662",
      "-0.03057578265753416",
      "0.13662600052587046",
      "2.6542762794039434",
      "0.3904913700434489",
      "0.8289161523214652",
      "-0.2759338396832923",
      "-0.015119475954959131",
      "0.16631628643115245",
      "1.7389874880121057",
      "6.939724974597141",
      "0.3932933281586113",
      "-0.030475501709050095",
      "0.04318277789888423",
      "-0.261558661345983",
      "1.525523434728261",
      "-0.1782309452137812",
      "-3.358166676067362",
      "7.196165796009644",
      "2.1758132048476804",
      "-0.0038944496719154962",
      "2.357270426933678",
      "-0.09414508981938624",
      "-25.603504356372007",
      "-3.7886875353130103",
      "0.1544941291199124",
      "1.2330834911718842",
      "2.205966932599354",
      "-2.670385738004137",
      "1.355577265625592",
      "7.5348775737656455",
      "1.35344423668003",
      "-2.4107431267746744",
      "-9.19934849633097",
      "-7.534877573766153",
      "1.0969238197084998e-13",
      "-4.111281118402056",
      "-0.04004598775240978",
      "-1.7010882515777384",
      "-1.3534442366799855",
      "4.111281118402154",
      "-1.1243599826589063e-13",
      "-7.713686978186575",
      "2.393614878606239",
      "16.163335080168",
      "-0.8035125821533369",
      "-20.55795679902426",
      "3.1601022197199082",
      "0.5220944313388639",
      "1.180120797265427",
      "-2.214584895803828",
      "-9.978021286762154",
      "0.6264032781549121",
      "0.20592359208335548",
      "10.769339139684183",
      "-2.214584895803691",
      "2.2018998097691025",
      "-1.5699188686432997",
      "-0.015905504197265774",
      "0.09460729537212849",
      "0.4134096736422574",
      "-1.1038605893349562",
      "-0.7194055325015757",
      "-6.214856027167554",
      "5.1221204488591665",
      "-3.2940074207477736",
      "5.80949828435959",
      "0.5132407336983542",
      "-0.6079539096772302",
      "6.096419491527826",
      "-4.959296018889513",
      "0.34280767594591516",
      "5.516428648011066",
      "16.643402391277316",
      "6.424550995770049",
      "-0.00570178223983708",
      "1.9260964882546456",
      "-4.660892977393279",
      "1.717017281402321",
      "-0.08350581850052313",
      "20.55795679902465",
      "9.978021286762253",
      "0.7337923459986087",
      "-2.147931287899294",
      "7.7136869781867325",
      "-3.1601022197200184",
      "-0.6264032781549055",
      "3.0896213743232197",
      "-1.1153605520065477",
      "-0.6309725074123523",
      "2.2018998097690314",
      "-3.0896213743233796",
      "5.869036527540585e-14",
      "-1.4097598100943363",
      "-0.030575782657363354",
      "-1.1038605893347309",
      "13.76217141670079",
      "2.251774910239055",
      "-0.11064647970539337",
      "-0.1637908305435845",
      "-0.04587932569242474",
      "-0.02932382970359087",
      "0.8472036078135751",
      "-0.8592461726640003",
      "-0.1366260005260376",
      "1.5699188686432661",
      "0.7194055325015881",
      "-2.2517749102388893"
    ],
    [
      "0.01826965761795636",
      "0.3800775139004991",
      "1.1340165438522483",
      "15.619162367251914",
      "0.17741910832229263",
      "0.380077513900552",
      "3.6100361715815708",
      "19.61136261795664",
      "72.05596438259494",
      "1.008111725411682",
      "1.1340165438522567",
      "19.61136261795381",
      "35.029221993019156",
      "48.26982146528628",
      "9.345569939227119",
      "15.619162367252818",
      "72.05596438259552",
      "48.269821465287094",
      "340.8113254990044",
      "45.29181750529786",
      "0.177419108322342",
      "1.0081117254119998",
      "9.345569939226596",
      "45.2918175052979",
      "2.7318080730933736",
      "-0.004520053872447674",
      "0.034961477475710524",
      "0.05421802606006431",
      "-0.018132705045489354",
      "-0.004520053872435015",
      "0.013978489943378306",
      "0.03301286118986637",
      "-0.009342949461748013",
      "0.034542157006301",
      "0.03496147747571291",
      "0.03301286118996799",
      "0.12754115312764877",
      "0.16727031878348517",
      "0.05991898170342335",
      "0.05421802606002203",
      "-0.009342949461604567",
      "0.1672703187834",
      "0.2523173389965931",
      "-0.41448358696688664",
      "-0.01813270504547943",
      "0.034542157006303434",
      "0.05991898170344703",
      "-0.41448358696686877",
      "-0.1734238720187557",
      "0.27582569398367734",
      "0.06547609794284569",
      "-0.05832112066539056",
      "-0.06264444182904955",
      "-0.19610536112247406",
      "-0.4131956759215576",
      "-1.0026267248533032",
      "0.06123716739051012",
      "-0.22933716711718516",
      "0.8295122150654796",
      "-0.14191344541408546",
      "1.1739344782448748",
      "0.2873355945270489",
      "-0.6899683989804669",
      "0.4852469136414076",
      "-2.2346517591093638",
      "-4.327173258007428",
      "-0.8608576378501338",
      "-0.14367654372604413",
      "0.0898866104582837",
      "-0.1414135256314169",
      "0.9540997370099955",
      "0.2915381797473814",
      "-0.012605283467947799",
      "-0.032522668554196776",
      "-0.22933716711708693",
      "0.8163492683446426",
      "-0.8707917090889536",
      "1.6533708144514871",
      "-0.2008259741000329",
      "-0.1010996178442579",
      "2.318489175455846",
      "-0.5105060806231304",
      "1.3841671443727914",
      "-1.2968790930110032",
      "-0.8273526724878452",
      "2.845118455574885",
      "-1.9167577960833122",
      "2.5779589991560945",
      "-1.076168410683661",
      "-0.11271165993721431",
      "0.5609336983561989",
      "-0.09339434912634995",
      "-1.0864697782573536",
      "-0.29684428256260065",
      "-0.3376495727939135",
      "-0.6899683989805169",
      "-0.35318698513997726",
      "-2.5133674960400136",
      "-15.36422586327362",
      "0.4986102034030081",
      "-0.8273526724885736",
      "-8.841118325209031",
      "0.8055048918556462",
      "12.052202642971341",
      "2.1407353279313153",
      "0.851427937993287",
      "9.646985141833962",
      "-8.63926733603294",
      "-1.3987225728333648",
      "-1.6833732919242548",
      "0.1131940795511859",
      "0.22839888917850076",
      "3.858174299507471",
      "-3.442325161206595",
      "-0.7696816274187626",
      "-0.1436765437260684",
      "-0.03551167715739092",
      "-0.32221161834160295",
      "1.00065640804754",
      "-0.0861962494910308",
      "-0.11271165993738512",
      "0.4493026775953632",
      "-0.5080161904125304",
      "0.609564767796754",
      "-0.012683549536450657",
      "0.11319407955121397",
      "-0.016236882179213506",
      "0.4760780300557756",
      "1.8638828645085956",
      "-0.205364834431885",
      "0.07462975234520526",
      "-0.09277139295470269",
      "-0.41364935199594133",
      "0.657387499225215",
      "0.07588516925199537",
      "-0.19610536112259563",
      "0.8295122150662305",
      "0.48524691364127726",
      "0.08988661045836827",
      "0.27582569398366874",
      "-0.41319567592205286",
      "-0.14191344541415152",
      "-2.234651759109244",
      "-0.14141352563157428",
      "0.06547609794324633",
      "-1.002626724852925",
      "1.1739344782442838",
      "-4.32717325800772",
      "0.9540997370101723",
      "-0.05832112066537281",
      "0.06123716739058571",
      "0.28733559452711993",
      "-0.8608576378488862",
      "0.29153817974738094",
      "2.1471208957489023",
      "0.9987678293874704",
      "-0.24856391812631703",
      "0.8163492683443315",
      "2.1471208957485346",
      "-1.0882736225372254",
      "-1.846022560411379",
      "-0.557000141084615",
      "-0.3531869851390702",
      "0.9987678293869331",
      "-1.846022560412617",
      "19.16095350808653",
      "1.5442205582957556",
      "-0.03551167715753492",
      "-0.24856391812597894",
      "-0.5570001410845765",
      "1.544220558298034",
      "-1.0884614187322905",
      "-8.023237649520173",
      "1.2118374345286875",
      "2.3184891754537085",
      "-1.7689589453782828",
      "-7.541583574896871",
      "5.106657941970797",
      "-0.2658695236199267",
      "-8.841118325208448",
      "8.037683693611353",
      "1.3435216182469127",
      "4.9083883624538425",
      "5.399943430650509",
      "0.44930267759535325",
      "-1.949693547920763",
      "-4.5914080682498355",
      "-0.26878505494351745",
      "0.2009739441537182",
      "2.350196182161304",
      "2.8451184555742315",
      "8.037683693611633",
      "1.7477353628620529",
      "-11.020315038686748",
      "-5.58464983617432",
      "9.646985141834412",
      "-14.63835471832613",
      "12.857768612014652",
      "21.929098845174043",
      "-0.22423828150167302",
      "-0.016236882179098577",
      "0.7036310817038922",
      "-6.1781835741079085",
      "-13.600095604358932",
      "-0.24693459343191532",
      "0.5609336983563287",
      "-1.9496935479206792",
      "0.4022217160903716",
      "1.0096769299298933",
      "1.0497454124913679",
      "0.22839888917836512",
      "0.7036310817038153",
      "-0.9986294915752596",
      "-2.434987424119304",
      "-1.3190539339558562",
      "-0.092771392954747",
      "-0.4008116175553538",
      "-1.0926595066785054",
      "-1.6706332191223108",
      "-0.16335662752840294",
      "-0.8707917090888607",
      "-0.5105060806227403",
      "-1.9167577960822668",
      "-0.09339434912604852",
      "-0.01260528346698195",
      "1.65337081445118",
      "1.3841671443722634",
      "2.5779589991558653",
      "-1.0864697782580168",
      "-0.032522668554343395",
      "-0.20082597410006242",
      "-1.2968790930109595",
      "-1.0761684106852603",
      "-0.29684428256240614",
      "-7.541583574897675",
      "1.3435216182472602",
      "-4.591408068249743",
      "-2.513367496039068",
      "-8.023237649519912",
      "5.106657941969637",
      "4.9083883624535",
      "-0.26878505494032606",
      "-0.3222116183412419",
      "1.211837434528017",
      "-0.26586952362040495",
      "5.399943430650563",
      "0.20097394415273237",
      "-4.620094778949146",
      "3.975540709773623",
      "0.8055048918553558",
      "1.7477353628623216",
      "-4.620094778949315",
      "58.61145870382035",
      "3.6547368444749075",
      "-0.5080161904122751",
      "0.4022217160893901",
      "3.9755407097733895",
      "3.6547368444756425",
      "-4.508953420784533",
      "-0.9071632232344871",
      "-8.639267336032903",
      "12.857768612014475",
      "-12.804052453869705",
      "4.919512208732511",
      "2.0379523255059007",
      "0.47607803005612676",
      "-0.998629491575389",
      "-1.8003652624634883",
      "-5.781465444950274",
      "-0.6860858669251841",
      "3.8581742995079367",
      "-6.178183574108004",
      "-1.8003652624633062",
      "4.123635821323942",
      "-7.718062544298231",
      "-0.4136493519960414",
      "-1.092659506678289",
      "0.4595584263083284",
      "5.132723957809339",
      "-1.2079669002533793",
      "-15.36422586327283",
      "12.052202642969794",
      "-1.3987225728341652",
      "-3.4423251612053893",
      "-0.3376495727939669",
      "0.4986102034029271",
      "2.140735327930786",
      "-1.6833732919234519",
      "-0.7696816274189371",
      "-11.020315038687505",
      "21.929098845174426",
      "-13.600095604358309",
      "1.0006564080475142",
      "2.3501961821617976",
      "-5.584649836174375",
      "-0.22423828150120323",
      "-0.24693459343103968",
      "4.919512208732629",
      "-5.781465444951246",
      "0.609564767796947",
      "1.009676929930151",
      "-0.907163223234422",
      "2.037952325505097",
      "-0.6860858669251252",
      "19.40783225017666",
      "1.8638828645086036",
      "-2.4349874241186416",
      "4.123635821323745",
      "19.407832250176135",
      "-18.09044093708959",
      "0.6573874992252697",
      "-1.6706332191232975",
      "5.132723957808672",
      "-4.785681202624202",
      "2.8012570481664287",
      "-0.08619624949106316",
      "-0.012683549536337815",
      "-0.20536483443230247",
      "0.07588516925206049",
      "1.049745412490991",
      "-1.319053933955416",
      "-0.163356627528656",
      "-7.718062544299049",
      "-1.2079669002529512",
      "2.801257048167703",
      "0.014825170661067704",
      "0.02952151884626706",
      "-0.006724570061309405",
      "-0.010186130058993442",
      "-0.014825170661061404",
      "-2.258799877048578e-14",
      "-0.052724981240482235",
      "-0.04260409945800233",
      "-0.002357550637426796",
      "-0.029521518846288442",
      "0.05272498124049466",
      "-2.2582343479206684e-15",
      "0.044711724139095306",
      "-0.08820995200685876",
      "0.00672457006127699",
      "0.042604099457947506",
      "-0.04471172413902631",
      "-1.1949782581168007e-13",
      "0.23161591403360035",
      "0.010186130059018805",
      "0.0023575506374172066",
      "0.08820995200682014",
      "-0.23161591403374554",
      "2.43566923958705e-14",
      "0.02674357786414299",
      "1.131872619777053",
      "0.05543855509912563",
      "-0.1460685524345637",
      "-0.2692149064753244",
      "-0.8614074869477383",
      "-0.323475574625722",
      "-0.05096864610553069",
      "-0.12376957052362897",
      "-0.7993758691734113",
      "-0.9136923782427627",
      "0.5957981292956122",
      "0.0177313172212016",
      "0.2968692764785479",
      "1.9569297345669874",
      "-0.1456105136912917",
      "-2.5025696586355615",
      "-1.8911821234680914",
      "0.10356339985145638",
      "0.14492633546718442",
      "-0.2692155738421289",
      "0.4488944267040654",
      "0.21608001521895936",
      "0.01892330678751322",
      "0.12077373923990689",
      "-0.12376957052390995",
      "-0.5942449491827577",
      "-3.414173889027881",
      "0.10214362506805871",
      "-0.45266038712041035",
      "-0.5557364157394109",
      "-0.22662023690933614",
      "0.043157240108789935",
      "-2.689005753564705",
      "0.23912012492102722",
      "1.6702265778885703",
      "-1.3149460737378604",
      "0.8019392703108059",
      "-4.011127638676063",
      "-1.4315289263115878",
      "0.03264945568929648",
      "0.31119641281678373",
      "0.7979584584581529",
      "-0.06773076518305723",
      "0.2434289885544028",
      "-0.25521707000835475",
      "0.29686927647855266",
      "2.2435090394517654",
      "-0.843627985354211",
      "2.761289693176874",
      "-0.541194008443911",
      "1.6702265778889878",
      "-1.3206325552449563",
      "-4.217967460747695",
      "-7.489059893274482",
      "-5.855069226255818",
      "2.873917761477356",
      "-2.643925020481077",
      "3.9034419378671332",
      "1.5576068378982468",
      "4.28763390512108",
      "0.33260295878890006",
      "0.11770234429596928",
      "1.3069197797329584",
      "-5.6063777116904",
      "-0.12100160693498986",
      "0.10356339985152746",
      "-0.2833313952600015",
      "0.2660830726618264",
      "0.12072824865947951",
      "0.1461962738744667",
      "0.03264945568931983",
      "-0.6500037904284396",
      "-0.30528739112868114",
      "0.28921953526466004",
      "0.17241449436432502",
      "0.33260295878892326",
      "-0.32177589125340916",
      "0.4351881511329645",
      "-2.6260440103817837",
      "0.1867957462639756",
      "-0.02922740349796959",
      "-0.018967282034641673",
      "0.09654271560537526",
      "-1.3663588027340905",
      "0.03902998167066421",
      "0.26921490647483953",
      "0.7993758691735158",
      "-1.9569297345672183",
      "-0.1449263354671929",
      "-0.026743577864058933",
      "0.861407486947864",
      "0.9136923782423407",
      "0.1456105136909399",
      "0.2692155738419754",
      "-1.131872619777148",
      "0.3234755746262394",
      "-0.5957981292956233",
      "2.5025696586359047",
      "-0.4488944267048945",
      "-0.055438555099114745",
      "0.050968646105558436",
      "-0.017731317221317135",
      "1.8911821234680313",
      "-0.2160800152189873",
      "-4.84495371551657",
      "1.4432345726541675",
      "-0.704454664889738",
      "-0.5942449491817636",
      "4.844953715516839",
      "4.4480719940908955e-15",
      "-1.6237229599137084",
      "-0.5362041018600032",
      "2.2435090394507413",
      "-1.4432345726546774",
      "1.6237229599130314",
      "5.875314100705823e-13",
      "-1.4461974463685596",
      "-0.28333139526006357",
      "0.7044546648901121",
      "0.5362041018600627",
      "1.4461974463663512",
      "-4.086786701791992e-15",
      "-2.4233970441030763",
      "-0.6549023288985906",
      "-0.22662023690944194",
      "5.440742962064704",
      "3.1581979218423615",
      "3.4223073952016483",
      "-2.1670342466327486",
      "-1.3206325552458735",
      "9.295582731769924",
      "-10.070330777503619",
      "25.948714370396146",
      "2.8085274335118524",
      "-0.6500037904285142",
      "1.1372144531488748",
      "-2.2909368364410327",
      "3.903364047966249",
      "-1.4001853320904853",
      "-1.690549125875631",
      "-1.3149460737375784",
      "9.295582731770262",
      "-7.12999157638916",
      "-7.192746222441664",
      "4.38305906883812",
      "-2.6439250204816798",
      "-6.952015258063227",
      "15.778956858328588",
      "-19.858216599003637",
      "-1.3877243674276265",
      "-0.3217758912535994",
      "1.8048509369681545",
      "9.963804815929985",
      "-6.675783683891448",
      "0.6635934487651617",
      "0.3111964128169838",
      "1.1372144531487163",
      "-1.7812850900785155",
      "-0.6504188030755216",
      "-0.860030228089357",
      "0.1177023442960112",
      "1.8048509369683587",
      "0.8345955100864408",
      "0.007134218850092157",
      "0.29823562093808076",
      "-0.018967282034898728",
      "0.43054208099798197",
      "0.24759100699134748",
      "-0.5622547819458544",
      "0.16199265649365296",
      "3.4141738890291062",
      "-0.04315724010957898",
      "-0.8019392703113994",
      "-0.7979584584582369",
      "-0.01892330678758336",
      "-0.10214362506869382",
      "2.6890057535646363",
      "4.011127638677408",
      "0.06773076518199388",
      "-0.12077373924027564",
      "0.45266038712042805",
      "-0.2391201249209255",
      "1.4315289263121511",
      "-0.24342898855402448",
      "-3.158197921842288",
      "10.070330777505044",
      "2.290936836440881",
      "-0.8436279853541605",
      "2.423397044102407",
      "-3.4223073952013445",
      "-25.948714370395997",
      "-3.903364047968131",
      "0.26608307266225006",
      "0.6549023288994548",
      "2.167034246632837",
      "-2.808527433512879",
      "1.4001853320907853",
      "8.722588327339935",
      "1.06751879375866",
      "-4.217967460748588",
      "-7.129991576389534",
      "-8.722588327340068",
      "7.055031441990152e-14",
      "-4.962486910871667",
      "-0.3052873911285346",
      "-1.7812850900774069",
      "-1.0675187937593176",
      "4.962486910871181",
      "1.8611579895287479e-13",
      "-7.695262104270319",
      "3.903441937865894",
      "15.778956858329256",
      "-1.3266431756375794",
      "-20.763443357172545",
      "2.3506394268109942",
      "0.43518815113311615",
      "0.834595510086498",
      "-4.683766031128922e-05",
      "-17.717024807232455",
      "1.4983223204014406",
      "1.3069197797328058",
      "9.963804815929773",
      "-4.68376601314169e-05",
      "5.572128365437268",
      "-2.4406562095067006",
      "0.09654271560528423",
      "0.24759100699165387",
      "0.5551930652704828",
      "-1.3794352348582546",
      "-0.8839218855038374",
      "-2.7612896931776496",
      "7.489059893274941",
      "-1.5576068378982455",
      "5.606377711690986",
      "0.2552170700083137",
      "0.5411940084441269",
      "5.855069226255612",
      "-4.2876339051226875",
      "0.12100160693513172",
      "7.192746222441351",
      "19.85821659900385",
      "6.675783683891667",
      "0.12072824865961564",
      "1.690549125875167",
      "-4.3830590688378255",
      "1.387724367426863",
      "-0.6635934487649194",
      "20.763443357172715",
      "17.71702480723261",
      "0.2892195352642651",
      "-0.6504188030755016",
      "7.695262104270758",
      "-2.3506394268102024",
      "-1.4983223204009686",
      "8.1568965815519",
      "-2.6260440103819547",
      "0.0071342188497052",
      "5.572128365437232",
      "-8.15689658155162",
      "-5.597478123862524e-14",
      "-1.3663588027339435",
      "-0.5622547819469519",
      "-1.3794352348595953",
      "13.555221233798926",
      "2.998413867671221",
      "-0.14619627387456227",
      "-0.17241449436426698",
      "-0.18679574626328674",
      "-0.03902998167051449",
      "0.8600302280895283",
      "-0.29823562093958444",
      "-0.1619926564936638",
      "2.440656209506669",
      "0.8839218855040165",
      "-2.998413867672088"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      0,
      20
    ],
    [
      0,
      21
    ],
    [
      0,
      22
    ],
    [
      0,
      23
    ],
    [
      0,
      24
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      1,
      20
    ],
    [
      1,
      21
    ],
    [
      1,
      22
    ],
    [
      1,
      23
    ],
    [
      1,
      24
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      2,
      20
    ],
    [
      2,
      21
    ],
    [
      2,
      22
    ],
    [
      2,
      23
    ],
    [
      2,
      24
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      3,
      20
    ],
    [
      3,
      21
    ],
    [
      3,
      22
    ],
    [
      3,
      23
    ],
    [
      3,
      24
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      4,
      20
    ],
    [
      4,
      21
    ],
    [
      4,
      22
    ],
    [
      4,
      23
    ],
    [
      4,
      24
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      5,
      20
    ],
    [
      5,
      21
    ],
    [
      5,
      22
    ],
    [
      5,
      23
    ],
    [
      5,
      24
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      6,
      20
    ],
    [
      6,
      21
    ],
    [
      6,
      22
    ],
    [
      6,
      23
    ],
    [
      6,
      24
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      7,
      20
    ],
    [
      7,
      21
    ],
    [
      7,
      22
    ],
    [
      7,
      23
    ],
    [
      7,
      24
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      8,
      20
    ],
    [
      8,
      21
    ],
    [
      8,
      22
    ],
    [
      8,
      23
    ],
    [
      8,
      24
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      9,
      20
    ],
    [
      9,
      21
    ],
    [
      9,
      22
    ],
    [
      9,
      23
    ],
    [
      9,
      24
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      10,
      20
    ],
    [
      10,
      21
    ],
    [
      10,
      22
    ],
    [
      10,
      23
    ],
    [
      10,
      24
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      11,
      20
    ],
    [
      11,
      21
    ],
    [
      11,
      22
    ],
    [
      11,
      23
    ],
    [
      11,
      24
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      12,
      20
    ],
    [
      12,
      21
    ],
    [
      12,
      22
    ],
    [
      12,
      23
    ],
    [
      12,
      24
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      13,
      20
    ],
    [
      13,
      21
    ],
    [
      13,
      22
    ],
    [
      13,
      23
    ],
    [
      13,
      24
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      14,
      20
    ],
    [
      14,
      21
    ],
    [
      14,
      22
    ],
    [
      14,
      23
    ],
    [
      14,
      24
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      15,
      20
    ],
    [
      15,
      21
    ],
    [
      15,
      22
    ],
    [
      15,
      23
    ],
    [
      15,
      24
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      16,
      20
    ],
    [
      16,
      21
    ],
    [
      16,
      22
    ],
    [
      16,
      23
    ],
    [
      16,
      24
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      17,
      20
    ],
    [
      17,
      21
    ],
    [
      17,
      22
    ],
    [
      17,
      23
    ],
    [
      17,
      24
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      18,
      20
    ],
    [
      18,
      21
    ],
    [
      18,
      22
    ],
    [
      18,
      23
    ],
    [
      18,
      24
    ],
    [
      19,
      19
    ],
    [
      19,
      20
    ],
    [
      19,
      21
    ],
    [
      19,
      22
    ],
    [
      19,
      23
    ],
    [
      19,
      24
    ],
    [
      20,
      20
    ],
    [
      20,
      21
    ],
    [
      20,
      22
    ],
    [
      20,
      23
    ],
    [
      20,
      24
    ],
    [
      21,
      21
    ],
    [
      21,
      22
    ],
    [
      21,
      23
    ],
    [
      21,
      24
    ],
    [
      22,
      22
    ],
    [
      22,
      23
    ],
    [
      22,
      24
    ],
    [
      23,
      23
    ],
    [
      23,
      24
    ],
    [
      24,
      24
    ]
  ],
  "rational_weights": [
    "0.00038760279211694264",
    "0.0003875737776907372",
    "0.00038760809249891094",
    "0.0003877086761904888",
    "0.00038760516990318756",
    "0.00038759771725625677",
    "0.0003928004692163314",
    "0.0003878362773595003",
    "0.0003877269625169833",
    "0.00038770775039142683",
    "0.00038765362976025735",
    "0.00038759308210815555",
    "0.00038779881642519624",
    "0.00038768036402041093",
    "0.0003891187041964919",
    "0.0003881537953187304",
    "0.0003878918223409111",
    "0.00038782838470654223",
    "0.00038782056639713463",
    "0.0003878810842105206",
    "0.0003875716241694209",
    "0.00038757315338753856",
    "0.0003875632253770999",
    "0.00038754817191252326",
    "0.00038754663842488404",
    "0.0003875480095227313",
    "0.0003875767041224483",
    "0.0003876588363319367",
    "0.0003875717156808612",
    "0.00038756608268937206",
    "0.0003914082773730622",
    "0.0003877431185209499",
    "0.00038766882743815253",
    "0.00038765372864441337",
    "0.0003876141333707533",
    "0.0003875636228023478",
    "0.00038773211702191143",
    "0.0003876248209068916",
    "0.00038864135627541245",
    "0.0003880037713099562",
    "0.00038778193204578367",
    "0.00038774526684760656",
    "0.00038774015238440444",
    "0.0003877754093431217",
    "0.0003875461790312902",
    "0.0003875472565314955",
    "0.0003875394396482911",
    "0.0003875282575047405",
    "0.00038752690815866287",
    "0.00038760442774379513",
    "0.0003877192718843683",
    "0.00038761602471499613",
    "0.0003875967121901634",
    "0.0003972693140732993",
    "0.0003878051804179469",
    "0.000387742807735664",
    "0.0003877065761619759",
    "0.0003876743757006135",
    "0.00038760001582322136",
    "0.00038781822030490676",
    "0.0003876863293620527",
    "0.0003887655424656056",
    "0.00038832964768389315",
    "0.0003879443515914998",
    "0.00038784984980116526",
    "0.0003878057291822711",
    "0.0003878785794575601",
    "0.0003875777230694807",
    "0.0003875760533365435",
    "0.0003875639942554741",
    "0.00038754952148635795",
    "0.00038755052067071907",
    "0.00038788419996589385",
    "0.0003877085827654599",
    "0.00038770092001066205",
    "0.0003953887753861763",
    "0.00038812009262014494",
    "0.00038791402102662",
    "0.0003878882253043962",
    "0.0003877895762929075",
    "0.0003876917007344941",
    "0.0003880416167255311",
    "0.00038783966422172424",
    "0.00039049017357834664",
    "0.000388597524649748",
    "0.0003881778672892865",
    "0.0003880815337947277",
    "0.00038808508004793555",
    "0.00038818234559149953",
    "0.0003876545636998792",
    "0.0003876577766505256",
    "0.00038764197437632787",
    "0.0003876164368661949",
    "0.0003876127376635745",
    "0.00038759276649361036",
    "0.00038759764613904716",
    "0.0003908710477349534",
    "0.0003878463845071109",
    "0.00038771024447602687",
    "0.00038770896178302134",
    "0.00038764107509543024",
    "0.0003875890008072341",
    "0.00038779834721763606",
    "0.00038766214092577055",
    "0.0003894412377542702",
    "0.0003880361257252727",
    "0.00038781312673258735",
    "0.0003877990532407799",
    "0.0003878324808608802",
    "0.0003878493657090074",
    "0.0003875662721293137",
    "0.00038756993580780293",
    "0.0003875627000169966",
    "0.0003875486517158266",
    "0.00038754399194474836",
    "0.0003875839218569864",
    "0.00039243928177448543",
    "0.0003877623819791533",
    "0.00038771694107171933",
    "0.0003876868711616864",
    "0.0003876528885768739",
    "0.0003875847599751964",
    "0.0003877849132018684",
    "0.00038765006624098987",
    "0.0003885872437383755",
    "0.00038816839767315546",
    "0.00038784885761302616",
    "0.00038780438224307855",
    "0.00038777896419637826",
    "0.0003878168782929331",
    "0.00038756406753656224",
    "0.00038756402595670956",
    "0.00038755391903969407",
    "0.000387541664372155",
    "0.00038754182393488254",
    "0.0004016252779195362",
    "0.00039624131055686384",
    "0.0003974597001135516",
    "0.00039814763507146705",
    "0.0003918673786863585",
    "0.00039096927745767973",
    "0.00039505977860320135",
    "0.0003912477456482566",
    "0.00042545295508788984",
    "0.0003960494410987962",
    "0.0003923137884060259",
    "0.00039565807540924413",
    "0.0004162094304403725",
    "0.00039576646666052894",
    "0.0003900723214571358",
    "0.00039046790246472017",
    "0.0003906623617081316",
    "0.00039061953828911324",
    "0.00039017158976619137",
    "0.00038799226654212695",
    "0.0003882138165131723",
    "0.0003880197449173278",
    "0.0003880381187115222",
    "0.00038778619242167076",
    "0.0003882753948036068",
    "0.00038785982263926384",
    "0.0003890907991219429",
    "0.0003897649349077981",
    "0.00038830786977022785",
    "0.0003883605960938328",
    "0.0003882017737381447",
    "0.0003881652131039304",
    "0.000387724661208042",
    "0.00038771778410514343",
    "0.00038768906165810704",
    "0.0003876718920501785",
    "0.00038768521644081484",
    "0.0003879084654046321",
    "0.0003879115457058139",
    "0.00038779680647125944",
    "0.0003877037110941013",
    "0.0003880927300292355",
    "0.0003878559520810635",
    "0.0003917539514975628",
    "0.0003885529230922363",
    "0.0003881614807565318",
    "0.00038809106753507857",
    "0.0003881265442854059",
    "0.00038820537637902086",
    "0.00038766440310964204",
    "0.00038767008453460464",
    "0.0003876556658735971",
    "0.00038762802568083056",
    "0.00038761969388483887",
    "0.000387864221578796",
    "0.0003878029764048474",
    "0.0003876878736951318",
    "0.00038804102387862097",
    "0.0003878115741710632",
    "0.00038963041908641555",
    "0.00038870165277841024",
    "0.000388166856114561",
    "0.0003880751560201862",
    "0.0003880340973276868",
    "0.00038811328571818976",
    "0.0003876517568082358",
    "0.00038765152531478926",
    "0.00038763378616617173",
    "0.00038761134006263343",
    "0.00038761082041495487",
    "0.00038769679187343963",
    "0.00038763577960145365",
    "0.00038790599045404443",
    "0.0003877498494063401",
    "0.00039126282538300865",
    "0.00038820689628024326",
    "0.0003879488554274827",
    "0.0003879214689049876",
    "0.00038798568317690365",
    "0.00038802117479648605",
    "0.0003876056165022578",
    "0.0003876119034171038",
    "0.00038760324712679167",
    "0.00038758252291235277",
    "0.0003875752237223904",
    "0.0003875791417597468",
    "0.000387768793704222",
    "0.0003876457822342624",
    "0.00038884189849458143",
    "0.0003880467458920714",
    "0.00038781395990856413",
    "0.00038778742088373244",
    "0.0003877916116769086",
    "0.0003878187209159677",
    "0.0003875591808550035",
    "0.0003875616501156381",
    "0.0003875532811250849",
    "0.00038754051944390447",
    "0.0003875385748388482",
    "0.0003882140595502924",
    "0.0003879402164270129",
    "0.00039080821250660593",
    "0.000388950530245229",
    "0.0003883623915563044",
    "0.00038829605502650093",
    "0.00038831143815269074",
    "0.0003883798750965268",
    "0.0003877191027711053",
    "0.0003877247598069669",
    "0.00038770410335793473",
    "0.0003876725409733368",
    "0.00038766880146583595",
    "0.00038770458970757905",
    "0.0003889017830763748",
    "0.00038835876456226246",
    "0.00038791402146900865",
    "0.00038795411389646613",
    "0.0003879588083718194",
    "0.0003879177920649581",
    "0.0003876111296707952",
    "0.00038761444596792035",
    "0.0003876017673497961",
    "0.0003875882374824394",
    "0.000387586944487689",
    "0.0003910467015214881",
    "0.0004398872577041896",
    "0.0003917528575978301",
    "0.0003915734928532012",
    "0.0003899937413770441",
    "0.0003900591795021838",
    "0.0003886413024720074",
    "0.00038853668301035854",
    "0.00038835652095736326",
    "0.0003883234749639378",
    "0.00038849567463951373",
    "0.00038932560376571965",
    "0.00038879074066051255",
    "0.0003889159007709994",
    "0.0003895520054557744",
    "0.00038930279228092517",
    "0.00038794597981476936",
    "0.00038799262003628423",
    "0.00038798210354050195",
    "0.0003879128675676564",
    "0.0003878637932033932",
    "0.00038815814234966655",
    "0.0003883263051198003",
    "0.00038855501261968737",
    "0.00038830011731735213",
    "0.000387737863184817",
    "0.00038775287108781033",
    "0.00038774128204568914",
    "0.0003877178102794799",
    "0.0003877000189803591",
    "0.00038829618357926924",
    "0.00038835991265174087",
    "0.00038839467348505675",
    "0.0003877318139506891",
    "0.0003877393190416703",
    "0.0003877208356151456",
    "0.00038768832999144836",
    "0.00038767882017997794",
    "0.00038822502140483956",
    "0.00038836217316773087",
    "0.00038774223090654963",
    "0.0003877382180922097",
    "0.000387708901842492",
    "0.00038767795487350986",
    "0.00038768277565884296",
    "0.00038827346799275643",
    "0.0003877486400523839",
    "0.00038775157533570847",
    "0.0003877274492851578",
    "0.00038770471898456297",
    "0.00038770468751189485",
    "0.0003875408695649971",
    "0.000387543008917168",
    "0.0003875364825722241",
    "0.00038752642763874805",
    "0.00038752449730763164",
    "0.0003875440831304481",
    "0.0003875368750536399",
    "0.0003875269012789304",
    "0.0003875257965149771",
    "0.0003875295343226396",
    "0.0003875204481557931",
    "0.0003875202183137716",
    "0.00038751180268600897",
    "0.00038751139799052806",
    "0.0003875098213435107"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.01588539081998533661035180 +/- 2.28e-28]",
      "[0.4771867011282426443077302 +/- 2.26e-27]",
      "[1.087824536717300067625199 +/- 4.62e-25]",
      "[2.441551706669274239700086 +/- 1.57e-25]",
      "[0.01585102560485178032344974 +/- 2.98e-29]",
      "[0.06957195831386268691451865 +/- 1.33e-28]",
      "[1.284334767589514393536570 +/- 1.62e-25]",
      "[2.127205281273306316130702 +/- 8.15e-26]",
      "[0.01028990042206519818219927 +/- 2.34e-27]",
      "[0.2068168481435442713343353 +/- 4.97e-26]",
      "[1.969403728021931686006960 +/- 1.58e-26]",
      "[0.04793207880966960095509420 +/- 3.34e-27]",
      "[4.745033926274037866847643 +/- 2.43e-25]",
      "[0.4076174678091205489822707 +/- 2.88e-26]",
      "[0.002974917594338881317601794 +/- 4.70e-28]"
    ],
    [
      "[0.001144953416328162501595198 +/- 3.07e-28]",
      "[0.02475462227699556458044870 +/- 5.64e-28]",
      "[0.1171130108456839379996253 +/- 2.25e-26]",
      "[1.035011551118708102636209 +/- 4.23e-25]",
      "[0.001560066711252693905506786 +/- 9.48e-29]",
      "[0.01301519232042172376067641 +/- 2.77e-27]",
      "[0.2124720072548307514335759 +/- 1.83e-26]",
      "[0.2995415676698180066730027 +/- 6.47e-27]",
      "[0.005568003367099538769131602 +/- 2.04e-28]",
      "[0.09142043171044265005200274 +/- 3.17e-27]",
      "[0.5248176851987165678908666 +/- 3.59e-26]",
      "[0.01888180991707576019442341 +/- 4.79e-27]",
      "[2.295571149224333935579977 +/- 4.97e-25]",
      "[0.1069688779158558268881036 +/- 3.94e-26]",
      "[0.001075350341027028976969290 +/- 1.51e-28]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.5125033750664443
}


==> anc/small-orders/order6/orbit_p5_c0_target5e1_lambda5e1_0.17_0.2_p1_slack19_certificate.json <==
{
  "kind": "p5",
  "cell": 0,
  "m": 5,
  "target_edge": 1,
  "target_slack": 19,
  "lambda_polygon": 5,
  "lambda_edge": 1,
  "points": [
    [
      "4",
      "0"
    ],
    [
      "1",
      "4"
    ],
    [
      "-3",
      "2"
    ],
    [
      "-3",
      "-2"
    ],
    [
      "1",
      "-4"
    ],
    [
      "0",
      "0"
    ]
  ],
  "interval": [
    "0.17",
    "0.2"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      -1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      1
    ],
    [
      "cap_variance",
      0
    ],
    [
      "cap_variance",
      1
    ],
    [
      "cap_variance",
      2
    ],
    [
      "cap_variance",
      3
    ],
    [
      "cap_variance",
      4
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        3
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      0,
      4
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      1,
      4
    ],
    [
      "outer",
      2,
      0
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      1
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "outer",
      4,
      2
    ],
    [
      "outer",
      4,
      3
    ],
    [
      "outer",
      4,
      4
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      0,
      5,
      4
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      1,
      5,
      4
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      2,
      5,
      4
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ],
    [
      "inner",
      3,
      5,
      4
    ],
    [
      "inner",
      4,
      5,
      0
    ],
    [
      "inner",
      4,
      5,
      1
    ],
    [
      "inner",
      4,
      5,
      2
    ],
    [
      "inner",
      4,
      5,
      3
    ],
    [
      "inner",
      4,
      5,
      4
    ]
  ],
  "rational_W": [
    "1.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.5000000000000001",
    "-0.19098300562505255",
    "-0.6180339887498946",
    "0.19098300562505255",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-1.5388417685876268",
    "-0.1387572757128876",
    "0.4490279765795856",
    "0.5877852522924731",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.00034025643220977024",
      "0.0004926348955961954",
      "0.00148372802480536",
      "0.0054325228866509805",
      "0.0004374936945285173",
      "-1.960763165530062e-05",
      "5.0878310525523064e-05",
      "2.6750006497509175e-05",
      "1.0762932306678159e-05",
      "-4.274825272831863e-05",
      "-0.00024491058950255786",
      "-6.96582681700981e-05",
      "-0.0011820425953610336",
      "6.567364608122336e-08",
      "-0.00020429284017205038",
      "-2.6667812862652985e-05",
      "-4.443900879731801e-05",
      "5.390838983138672e-05",
      "2.1035178629555955e-05",
      "0.0003281458622226608",
      "-7.203249466921716e-05",
      "-2.5610465612697294e-05",
      "0.0009392558998659104",
      "0.00012168325878386694",
      "0.00012600061553052946"
    ],
    [
      "0.00033728747625183633",
      "0.00045720646820830257",
      "0.0012595523656889177",
      "0.006003393832615246",
      "0.00041453616813139256",
      "-1.511058588338953e-05",
      "2.8031274130762865e-05",
      "5.550197997567892e-05",
      "4.231225049344293e-06",
      "4.131196144716755e-06",
      "-0.0003082770449091768",
      "-4.182912987912895e-05",
      "-0.0010305515807198305",
      "-3.0892247544235424e-05",
      "-0.00021876875918321268",
      "-1.828199589159381e-05",
      "-4.039985554341371e-05",
      "4.9546089440936045e-05",
      "1.5314572327452005e-05",
      "0.00024239042346304375",
      "5.8255417771528645e-05",
      "-3.566854588767237e-05",
      "0.0010610948134050092",
      "4.843700380824055e-05",
      "0.00021742151574030772"
    ],
    [
      "0.0003428119433491308",
      "0.0005327968817037144",
      "0.0017939744356427843",
      "0.00860774848453923",
      "0.00045124883724667196",
      "-2.8575765997827664e-05",
      "3.7347491512463136e-05",
      "0.00011374463061622284",
      "1.916438893440811e-06",
      "5.459603984896799e-05",
      "-0.0005587106711492735",
      "-6.446545573540447e-05",
      "-0.001504328840244244",
      "-7.045113511136851e-05",
      "-0.00017616515805253305",
      "-2.8808276000423324e-05",
      "-7.474390481716293e-05",
      "0.0001110528957240509",
      "2.627263172840765e-05",
      "0.000400615846424599",
      "9.190141927049832e-05",
      "-6.321292589290742e-05",
      "0.001607393685148057",
      "7.497818837069616e-05",
      "0.0003881841622042585"
    ],
    [
      "0.00034429804578035817",
      "0.0005676961754722057",
      "0.00198804148971405",
      "0.009830596260349907",
      "0.0005138927208817267",
      "-2.869664420587641e-05",
      "5.57107112865642e-05",
      "7.878390050735463e-05",
      "1.3051141368013974e-05",
      "-3.171985659980923e-05",
      "-0.00042853612883574744",
      "-8.961425222539999e-05",
      "-0.0017146552158113686",
      "-4.938648708710326e-05",
      "-0.00046718941974203623",
      "-3.4155763868994256e-05",
      "-7.202624607297507e-05",
      "6.566210589197228e-05",
      "3.143781104790604e-05",
      "0.0004389576054406961",
      "0.00013001501151130583",
      "-6.964410392820727e-05",
      "0.0014707361741381013",
      "0.00014545430428272954",
      "0.000354085516246765"
    ],
    [
      "0.0003372786436832838",
      "0.0004560594412897996",
      "0.0012932442228368163",
      "0.007467228035577915",
      "0.0004301287109965156",
      "-1.2222623302727946e-05",
      "2.2584683397524015e-05",
      "5.053543815454927e-05",
      "6.0299372570823185e-06",
      "-2.7426310626518567e-06",
      "-0.0002952914028238136",
      "-3.492861455437123e-05",
      "-0.001277260158973761",
      "-1.709655976238399e-05",
      "-0.0003520008722079867",
      "-1.7072366477825112e-05",
      "-3.8290032722943266e-05",
      "4.77901488266202e-05",
      "1.4465781094461883e-05",
      "0.000219678818873703",
      "8.671789744989918e-05",
      "-3.429176599889086e-05",
      "0.0011124728324958544",
      "3.069346203115575e-05",
      "0.00023178015708909827"
    ],
    [
      "0.0003381842916792784",
      "0.00048646122344790237",
      "0.0015181310619834239",
      "0.008645206912761948",
      "0.0004247320973047309",
      "-1.787590502663002e-05",
      "2.8588102538323042e-05",
      "8.8678925381701e-05",
      "1.8723530800279914e-06",
      "5.2401667500407475e-05",
      "-0.0004981298165121068",
      "-4.100221327691864e-05",
      "-0.0013761723950920894",
      "-4.3211169985891076e-05",
      "-0.0002793019939747345",
      "-2.1224681758791608e-05",
      "-5.175732986163925e-05",
      "7.32206560172204e-05",
      "1.6680851831992e-05",
      "0.00029437078020259504",
      "0.00015287515521194469",
      "-4.73805017351665e-05",
      "0.0016406046221803061",
      "2.3679971391351313e-05",
      "0.0003321530959734608"
    ],
    [
      "0.10055861596090146",
      "3.3588770683881",
      "2.4872059259980284",
      "8.461295192034356",
      "0.3174624569771025",
      "0.5542087795427016",
      "-0.1862009293120111",
      "0.7473910815499073",
      "-0.006967714920070496",
      "-1.7871061985730687",
      "3.3686679536556268",
      "-0.3181776161153455",
      "0.5573043857234533",
      "0.7901944832435885",
      "0.5039272422044904",
      "0.16520670375584023",
      "-0.4618323905009144",
      "-0.41345201347459143",
      "-0.1710542875953126",
      "-2.2338484297040067",
      "-3.408678277825876",
      "-0.9552436226365167",
      "4.304420191575337",
      "0.2779066437956084",
      "-1.2413734007955453"
    ],
    [
      "0.00034254115681842443",
      "0.0006021536543320158",
      "0.002484818016846599",
      "0.014632069555370959",
      "0.0004590564154819602",
      "-3.0195201772835136e-05",
      "5.8270421974150964e-05",
      "0.00016306368905280529",
      "1.3205506145708368e-06",
      "0.00014142030129174203",
      "-0.001028174399625225",
      "-7.040981182680264e-05",
      "-0.002062622678904633",
      "-0.00012019797059452428",
      "-0.0003137569957347867",
      "-3.4502384005027486e-05",
      "-9.943603651825828e-05",
      "0.00013952323311686456",
      "2.3990468129056077e-05",
      "0.0005540009351929808",
      "0.00031517643247837166",
      "-7.793755898432565e-05",
      "0.003137524127588214",
      "6.829121719880155e-05",
      "0.000555684815589232"
    ],
    [
      "0.00036972832514995134",
      "0.0009016889365230033",
      "0.00478538234754012",
      "0.02331402929175483",
      "0.0007165344489223646",
      "-7.61414303037464e-05",
      "0.0001872356019620213",
      "0.00014650739300740167",
      "4.1239292677296145e-05",
      "-3.5539524789962144e-05",
      "-0.0011444957879157666",
      "-0.00027310286120794464",
      "-0.005785681525859726",
      "-4.0247582957524245e-06",
      "-0.0006460523550094478",
      "-0.00010210424629310732",
      "-0.00020592316001344092",
      "0.00031107643372172436",
      "8.30853054816953e-05",
      "0.001214523942559784",
      "-0.0004029346479853467",
      "-8.119503594925692e-05",
      "0.0043716701615504425",
      "0.0004227360541267151",
      "0.00046710067918724884"
    ],
    [
      "0.00034775439198516176",
      "0.0006556371070922718",
      "0.0028782255528960747",
      "0.01472055351416851",
      "0.000511258434483554",
      "-3.9107996254378856e-05",
      "7.664648506748773e-05",
      "0.00015221426305964133",
      "8.875403303423927e-06",
      "6.754884202114404e-05",
      "-0.0009583313665904889",
      "-0.0001021806832480718",
      "-0.0026876224940659884",
      "-0.00010079861433592026",
      "-0.00033679551745936017",
      "-4.627282400007985e-05",
      "-0.00011676716900055587",
      "0.00017633923360327474",
      "3.5597537232569966e-05",
      "0.0006843463948173845",
      "0.00010266035389848564",
      "-8.054959385618203e-05",
      "0.0030353877132175498",
      "0.00013919110386860067",
      "0.0005300750134420815"
    ],
    [
      "0.00034088668925804684",
      "0.000488459886251765",
      "0.0014991743504938495",
      "0.006657754987226195",
      "0.00046372051586381844",
      "-1.4740512652874956e-05",
      "4.291300188654961e-05",
      "8.244149121764288e-06",
      "1.6206486607161382e-05",
      "-5.5139141874529454e-05",
      "-0.0001988704882831038",
      "-6.019122491219926e-05",
      "-0.0014415137184032537",
      "2.0899742117870175e-05",
      "-0.00036029919837503495",
      "-2.5797255980212468e-05",
      "-3.9677649654638516e-05",
      "4.4698973307055454e-05",
      "2.0633651608441748e-05",
      "0.0002958808628517224",
      "-8.792354650135733e-05",
      "-1.3502196313591819e-05",
      "0.0009175025647346549",
      "0.00010181010579411054",
      "0.00011853700293038214"
    ],
    [
      "0.00033729000821024744",
      "0.0004575335079641946",
      "0.001290691597818994",
      "0.005662933295456301",
      "0.0004167558017957393",
      "-1.3107583058438065e-05",
      "3.4742969474343476e-05",
      "2.4606592475912333e-05",
      "7.441012368375877e-06",
      "-2.7464774342817643e-05",
      "-0.0002418609414869467",
      "-4.290861749617219e-05",
      "-0.0011274551078640236",
      "5.701782779623764e-06",
      "-0.0002513876643193381",
      "-1.9305724511275802e-05",
      "-3.23287671045582e-05",
      "4.146768862421252e-05",
      "1.435974984598992e-05",
      "0.0002499601900189781",
      "-4.8184072977236096e-05",
      "-1.9496849526015294e-05",
      "0.0009798670164906443",
      "5.731547812675449e-05",
      "0.00014153338855377415"
    ],
    [
      "0.00034429321565301884",
      "0.0005761013840003661",
      "0.0020763163183669876",
      "0.009288275097828093",
      "0.0004983721189816799",
      "-2.3818575661328947e-05",
      "6.685250519209483e-05",
      "3.6391346751826563e-05",
      "1.6021725744726046e-05",
      "-7.339784432551237e-05",
      "-0.00039828893031919864",
      "-8.551555922372188e-05",
      "-0.0018398748394267864",
      "8.467804167480853e-06",
      "-0.0004518802377828779",
      "-3.827784927123213e-05",
      "-5.491267576357827e-05",
      "6.405323141932221e-05",
      "2.766372646057514e-05",
      "0.00046990790103675653",
      "-9.685202118346712e-05",
      "-3.037658104742094e-05",
      "0.0016444298192297643",
      "0.00012012093287951547",
      "0.00024440996780898514"
    ],
    [
      "0.00033732375306140435",
      "0.0004764503489142579",
      "0.001488425667506187",
      "0.008253372054903813",
      "0.0004218109057326705",
      "-1.5552529960048972e-05",
      "3.1843671555939255e-05",
      "7.139110670405081e-05",
      "3.351611805587155e-06",
      "1.3001244752725973e-05",
      "-0.0004403075330212908",
      "-3.7233973714242687e-05",
      "-0.001269259338233366",
      "-4.116993778335125e-05",
      "-0.00031996606482540994",
      "-1.8789786426959838e-05",
      "-4.853395057234582e-05",
      "5.880652886609268e-05",
      "1.4532951367229937e-05",
      "0.000285889916292765",
      "6.815503131536466e-05",
      "-4.06698643866838e-05",
      "0.0015743394298707804",
      "2.935106872195362e-05",
      "0.00027771015112578135"
    ],
    [
      "0.08791024114640716",
      "3.4883344874584177",
      "2.4922889798727557",
      "11.460602164654293",
      "0.8259847837878763",
      "-0.25652857082972",
      "0.2920947113593561",
      "-0.551999301049809",
      "-0.23097909563144456",
      "0.8637807800644527",
      "-1.3345562924751608",
      "-0.09094548997867288",
      "-3.737685785148061",
      "-1.2671804454847702",
      "2.264237079684831",
      "0.4813693093583956",
      "0.2678058160097492",
      "-0.5016328100564352",
      "-0.13391469369394682",
      "-2.365627241429984",
      "5.150307969317583",
      "1.6588033169124765",
      "1.8580589627851243",
      "0.2575110589492244",
      "-0.24614293442146892"
    ],
    [
      "0.007388093659109135",
      "0.03051309654821306",
      "0.023946225053181874",
      "2.9892685926920217",
      "0.18660861675703755",
      "0.014118550446047418",
      "-0.00925380516022707",
      "-0.13112520998618346",
      "0.0349368364091776",
      "-0.022042613628533048",
      "-0.23997548164758986",
      "0.06626763250105981",
      "0.10937963501952569",
      "-0.03707099614147852",
      "-0.7335478881889097",
      "-0.0029294540132754282",
      "0.006877170367909584",
      "-0.060397643888102016",
      "0.009512624039425528",
      "0.011238413289384228",
      "-0.17571819627619656",
      "0.033206388484306064",
      "0.2145303018942969",
      "-0.04707736085333008",
      "0.12423295070409555"
    ],
    [
      "0.0003400197208250769",
      "0.0005103207799522586",
      "0.001764372199481024",
      "0.010649506379295761",
      "0.00046729085793975264",
      "-1.7014732892316412e-05",
      "3.4990542634199193e-05",
      "7.393414941310087e-05",
      "8.386052141188332e-06",
      "-1.5420890335344412e-05",
      "-0.00042224946498818123",
      "-4.991532173826654e-05",
      "-0.001691328553933597",
      "-4.3388710354528555e-05",
      "-0.00048749449967991647",
      "-2.1363421208594705e-05",
      "-6.266696505130948e-05",
      "6.703072781576951e-05",
      "1.9006084789756424e-05",
      "0.00032867194674657203",
      "7.863666523337659e-05",
      "-5.058363730396008e-05",
      "0.0016060381197689202",
      "7.042513055549937e-05",
      "0.000293312231110329"
    ],
    [
      "0.0003441848606789229",
      "0.0005756959979957168",
      "0.002310695346426274",
      "0.014162292614143453",
      "0.0005126660066646286",
      "-2.3723217322554032e-05",
      "4.45605121227273e-05",
      "9.642480642533028e-05",
      "1.0494151167582544e-05",
      "-1.0376553681761793e-05",
      "-0.000583640659706707",
      "-6.178987165234937e-05",
      "-0.0026421621348189884",
      "-2.9706653028763087e-05",
      "-0.0006018881670666738",
      "-3.2483006305397116e-05",
      "-7.852036130340606e-05",
      "0.00011758473452426485",
      "2.6227785859037907e-05",
      "0.0004412641674536987",
      "8.207176468996876e-05",
      "-6.159594408572371e-05",
      "0.002210536170647262",
      "6.428258626002315e-05",
      "0.0003944414491092049"
    ],
    [
      "0.09572134589154078",
      "0.5086895633358409",
      "0.8152545118470836",
      "3.213683011252286",
      "0.864335069857846",
      "-0.21563015863106413",
      "-0.2772673319252894",
      "0.45435733681252594",
      "-0.13096889937827055",
      "0.6284040198788076",
      "-1.1715001746587375",
      "0.17772275259152456",
      "-1.3387027978789685",
      "0.37591614294405357",
      "0.20170054622210132",
      "-0.044221791536366094",
      "-0.0022235083049446883",
      "0.3091681086260654",
      "0.2554138459675984",
      "-0.12246366690078397",
      "-0.48720507349628217",
      "-0.6379664878463438",
      "-0.8772057861815162",
      "-0.7455561234142981",
      "1.640491139949877"
    ],
    [
      "0.0003472995180570321",
      "0.0006572242378027611",
      "0.00304473876634593",
      "0.01804400651626109",
      "0.0005106623291832775",
      "-3.978609045363594e-05",
      "8.115332139692871e-05",
      "0.00017919992913526905",
      "5.904165731933458e-06",
      "8.462297308534766e-05",
      "-0.001051657456739388",
      "-0.00010309797605778843",
      "-0.0031859825151802604",
      "-9.524959301664608e-05",
      "-0.00048443529774658386",
      "-4.593861529346508e-05",
      "-0.00012819984610107655",
      "0.00018721171162382723",
      "3.398711039204813e-05",
      "0.0006867367609278158",
      "8.483201016186529e-05",
      "-8.823418888888179e-05",
      "0.003644368484400365",
      "0.00011272766636946761",
      "0.00056894793209966"
    ],
    [
      "0.00033511215142382366",
      "0.00041680422667337945",
      "0.001088555309866815",
      "0.005902988697912704",
      "0.00039672052133925175",
      "-9.464076234488397e-06",
      "2.1510143994983318e-05",
      "3.1182043079556416e-05",
      "3.958494427372223e-06",
      "-1.6221319137639476e-06",
      "-0.00022342030472957954",
      "-2.5990379305926986e-05",
      "-0.0011065564564017613",
      "5.160350935709081e-06",
      "-0.0002626160690044509",
      "-1.2397361996951137e-05",
      "-2.8956606890501505e-05",
      "4.217644521739334e-05",
      "9.364719720667148e-06",
      "0.00017310499254887278",
      "-3.0374381200293524e-07",
      "-1.9877639060126052e-05",
      "0.000883942284958747",
      "2.2872473022294613e-05",
      "0.00015363835331177686"
    ],
    [
      "0.00033541484637799403",
      "0.000424666336131293",
      "0.001265545046626208",
      "0.009727817866659718",
      "0.00041024937987057684",
      "-1.0360983912494982e-05",
      "1.885760727008964e-05",
      "6.153799053205276e-05",
      "1.263912987987328e-06",
      "3.056834928024086e-05",
      "-0.0003378032264894438",
      "-2.4423271811925947e-05",
      "-0.0017183582291930366",
      "1.6054567454733053e-05",
      "-0.00044258653498907113",
      "-1.340354761903596e-05",
      "-3.746701689917778e-05",
      "6.640740913940221e-05",
      "9.226930014171695e-06",
      "0.0001796729339167185",
      "9.928831317322051e-05",
      "-3.034918272403327e-05",
      "0.0013150652791344237",
      "-1.7456808722418697e-05",
      "0.0002941081611141257"
    ],
    [
      "0.0003352896780614475",
      "0.00042137849241831904",
      "0.0011245899166020922",
      "0.0066038601590534774",
      "0.00039361416188021705",
      "-1.0675507735708522e-05",
      "2.001737212708414e-05",
      "5.2513799111941905e-05",
      "1.5892640997843284e-06",
      "1.9553730008291532e-05",
      "-0.0002984413577083314",
      "-2.5269060634783674e-05",
      "-0.001151227256091033",
      "-1.1426643504933473e-05",
      "-0.00024327137022581713",
      "-1.3093246044957037e-05",
      "-3.4111625293474875e-05",
      "5.586625910585501e-05",
      "9.657498499440006e-06",
      "0.00018221005197737128",
      "4.615059049315933e-05",
      "-2.6350313014412804e-05",
      "0.0010595661726120632",
      "9.494359858894727e-06",
      "0.00021768635788025866"
    ],
    [
      "0.0003353132084280287",
      "0.0004192558949756276",
      "0.0010550550795411819",
      "0.004994780774410352",
      "0.0003891620112709497",
      "-1.0494391341842085e-05",
      "2.2111529531508593e-05",
      "3.80188372266257e-05",
      "2.9706447049467126e-06",
      "6.293706070289825e-06",
      "-0.0002454862878813556",
      "-2.8036560642203165e-05",
      "-0.0009162131972989197",
      "-1.0341076521886273e-05",
      "-0.000171362560735467",
      "-1.3324432162738478e-05",
      "-2.983929064486803e-05",
      "4.5583351326131524e-05",
      "1.0111750918414472e-05",
      "0.00018025820073355926",
      "8.478231569831626e-06",
      "-2.1506258369836763e-05",
      "0.0008673899144294638",
      "2.90753185722412e-05",
      "0.00015385965070341848"
    ],
    [
      "0.0003352780724013984",
      "0.00041554463521479624",
      "0.0010749915405585352",
      "0.005572387187623656",
      "0.00039392821794758694",
      "-9.735235086047104e-06",
      "2.1161015332825178e-05",
      "3.23287867510101e-05",
      "3.831041144523106e-06",
      "-8.973768186526345e-07",
      "-0.00021808125545827545",
      "-2.711761122108415e-05",
      "-0.0010862499212331799",
      "2.8758038874962197e-06",
      "-0.00022803768025104841",
      "-1.2787821992847369e-05",
      "-2.924261040276172e-05",
      "4.559671723000976e-05",
      "9.74095147111928e-06",
      "0.00017255108393200027",
      "-1.018624305185492e-05",
      "-1.865650853299581e-05",
      "0.0008556873588838812",
      "2.3753703696813383e-05",
      "0.0001494501698182272"
    ],
    [
      "0.3406223250478108",
      "9.597440319394673",
      "10.09037819079628",
      "16.242203303183288",
      "0.5361443774377097",
      "-1.0955041782745463",
      "0.7435576376650518",
      "0.4930254812134868",
      "0.047253550469714946",
      "-3.787435170210892",
      "2.1673773613381138",
      "-1.8554019632436698",
      "-4.889184177164054",
      "1.1061110549383466",
      "-1.5733989229728649",
      "-1.4166204984787718",
      "0.44025964553173336",
      "-1.2267065260743677",
      "0.41212195520183",
      "2.74915610537362",
      "5.878517414579293",
      "-1.0605427512047882",
      "4.900062195034875",
      "0.9425953310423656",
      "0.22428021752747526"
    ],
    [
      "0.0003401822990899049",
      "0.0005312716155510896",
      "0.0019330262051465968",
      "0.012887699715406806",
      "0.0004461010844213607",
      "-2.2952050119287325e-05",
      "4.587881115735348e-05",
      "0.00013264943841376337",
      "1.724054841232627e-06",
      "7.52377489433131e-05",
      "-0.0007717182379890015",
      "-5.3675189956371735e-05",
      "-0.0017763256869154293",
      "-7.629750814470988e-05",
      "-0.00040225975054040085",
      "-2.6682572082799823e-05",
      "-7.538370584625329e-05",
      "0.00010049817507402289",
      "1.9540786147488473e-05",
      "0.0004026097557867969",
      "0.0002159561362659397",
      "-6.391695465574926e-05",
      "0.0024132761432471496",
      "3.789029158900221e-05",
      "0.0004715097263552268"
    ],
    [
      "0.00033896364083322423",
      "0.0005101105607176491",
      "0.0020124160231900644",
      "0.014524333539605725",
      "0.0004435815312316234",
      "-1.998243678680736e-05",
      "3.4554471920991544e-05",
      "0.00012760328061705922",
      "2.814274213675376e-07",
      "8.356826386667345e-05",
      "-0.0007576259757416407",
      "-3.511357165033123e-05",
      "-0.002453277428441112",
      "-4.0698551761680266e-05",
      "-0.0005388919452066706",
      "-2.3819803822906562e-05",
      "-7.323398039688929e-05",
      "0.00011444729188349259",
      "1.618606562198391e-05",
      "0.00036479134964822313",
      "0.00013719184993058416",
      "-5.724695845844245e-05",
      "0.002727432077278296",
      "-3.0114152014723576e-05",
      "0.0004723077677342202"
    ],
    [
      "0.0003431901760609285",
      "0.0005634061152222291",
      "0.002142788597261351",
      "0.01368381314559282",
      "0.0005280952003006042",
      "-1.8481209053385224e-05",
      "4.980411889170319e-05",
      "3.555442639407263e-05",
      "1.7490412469575134e-05",
      "-8.709204347071036e-05",
      "-0.0003779453930729657",
      "-6.652464929079856e-05",
      "-0.0024112273445815093",
      "1.358690501694221e-05",
      "-0.0007997123916660032",
      "-2.925039781720086e-05",
      "-6.38655707914407e-05",
      "6.087726184635536e-05",
      "2.5274526972854956e-05",
      "0.0004142837084449407",
      "-7.67224799523661e-05",
      "-3.7595053897854775e-05",
      "0.0017927034412775309",
      "9.577478907106587e-05",
      "0.00027259072822199694"
    ],
    [
      "2.1566350927595614",
      "5.93881221852247",
      "14.278522012061275",
      "19.94236327759444",
      "3.056088641531953",
      "1.3399142660531318",
      "2.1543717438958176",
      "5.230396784181644",
      "-1.1280653483865077",
      "-2.6321606216232203",
      "-2.047609864239626",
      "-4.160588078174925",
      "9.012264957915782",
      "1.1548807756999704",
      "1.264595088683036",
      "2.846473736861573",
      "-3.543873895336342",
      "-3.671531571938835",
      "-2.063679943398985",
      "-2.2213556725891714",
      "-10.134454587243216",
      "-0.1390927257200809",
      "5.355036206625115",
      "-2.557590185747735",
      "-7.326413058000811"
    ],
    [
      "2.4702780939094775",
      "4.9058549364111785",
      "4.0730371300848525",
      "33.52762289445574",
      "1.024951492769048",
      "-3.3935080422447923",
      "2.4829524733055077",
      "-7.792049992462813",
      "-1.3579333824348807",
      "-3.2861553622734037",
      "9.75326608129289",
      "1.6279411232178753",
      "-6.084512758241792",
      "-1.37684450521297",
      "5.6392581777622075",
      "0.2653798830625175",
      "-0.41280205429598293",
      "-3.765367008632041",
      "-0.5697878354956033",
      "0.8425367541392218",
      "6.625021279461487",
      "0.9417181279060979",
      "-3.2129495195816493",
      "-0.3434673683731049",
      "0.20073614970685155"
    ],
    [
      "0.66183483180979",
      "9.762584532824684",
      "7.992633844944515",
      "8.721872890652786",
      "2.0394388344763876",
      "0.05600185728391783",
      "-0.07313324066298887",
      "0.15995818042561535",
      "0.6857788160193924",
      "-7.419087757835",
      "2.6885665403954815",
      "-2.4682881264938095",
      "-3.0498969075025495",
      "1.1124378488571909",
      "-2.043652578948207",
      "-2.433769386690811",
      "1.7659872201740077",
      "-1.2507199372181266",
      "0.8071490327008257",
      "1.2117848762127925",
      "-0.6345324861496818",
      "2.311241566515431",
      "4.208643370886367",
      "-2.3368720051918794",
      "2.7800870691106216"
    ],
    [
      "0.00034042275447310704",
      "0.0005007214892266906",
      "0.0016794910872943883",
      "0.009592870829996034",
      "0.00043686746070445084",
      "-2.1468887119018417e-05",
      "3.189234513332592e-05",
      "0.00010165382425657047",
      "1.4646108009298164e-06",
      "5.41868911572131e-05",
      "-0.0005250126988851389",
      "-5.1225370566058e-05",
      "-0.001617328574092158",
      "-4.7038353128584424e-05",
      "-0.0002388690107616246",
      "-2.3997185776219018e-05",
      "-6.36193152743068e-05",
      "0.00010985986198760771",
      "2.014509331818124e-05",
      "0.00033749854888325437",
      "0.0001268844067977524",
      "-5.042215879480702e-05",
      "0.0016380678170931908",
      "4.504549269302885e-05",
      "0.00038424718221837114"
    ],
    [
      "0.000339260566743781",
      "0.0005060028822678605",
      "0.0017568000238481997",
      "0.009192231136609125",
      "0.00042714373871263116",
      "-2.1731563863833533e-05",
      "3.6341656362896085e-05",
      "9.967554373580177e-05",
      "2.1470368004601147e-06",
      "6.696476001856775e-05",
      "-0.0005866902744469397",
      "-4.805739238287892e-05",
      "-0.0016267370448480004",
      "-5.619680895896054e-05",
      "-0.000244947288401622",
      "-2.418118581805693e-05",
      "-6.615589637218907e-05",
      "9.542760191961205e-05",
      "1.8254321035876267e-05",
      "0.000361210842124857",
      "0.00010940597117438469",
      "-5.18385455876183e-05",
      "0.0018842932545825887",
      "4.348597150332952e-05",
      "0.000336995381849607"
    ],
    [
      "0.0003442310702564707",
      "0.0006635164804807829",
      "0.0029694955837197257",
      "0.030238565159655704",
      "0.0005578615170223665",
      "-2.89572606269666e-05",
      "4.505749676097222e-05",
      "0.00021781340963443935",
      "-1.0382125381242848e-07",
      "0.00016069305958920708",
      "-0.0012787798333553579",
      "-5.880393385156345e-05",
      "-0.004418457446725915",
      "-9.245517687928563e-06",
      "-0.0013253421131474168",
      "-3.7293256989592045e-05",
      "-0.00010347371642251797",
      "0.00014859302602637133",
      "2.686733974978074e-05",
      "0.0004900588522151221",
      "0.0006981071228387573",
      "-0.00011307098554917183",
      "0.004071222358396665",
      "-7.352160049384095e-05",
      "0.0009670958752638571"
    ],
    [
      "0.0003497837601030605",
      "0.0007074192680719879",
      "0.003517255994980117",
      "0.02447916522573796",
      "0.0005308183502788186",
      "-5.0450282561902695e-05",
      "4.4057904555973244e-05",
      "0.0003249297099640871",
      "-7.835101542067547e-06",
      "0.0003193947706536845",
      "-0.001657992316465781",
      "-7.19466856193771e-05",
      "-0.004216964309750479",
      "-0.00015260737150869414",
      "-0.0006793198338574437",
      "-5.040769809812433e-05",
      "-0.00016331881014364097",
      "0.0002410876885766781",
      "3.798547326346226e-05",
      "0.0007372124953938994",
      "0.0005134858303712629",
      "-0.00013981294386012142",
      "0.00511037434389865",
      "-7.618589675304643e-05",
      "0.001065847415690715"
    ],
    [
      "0.05099709641697545",
      "0.03471947638798405",
      "0.6136743183785456",
      "10.72082679460243",
      "0.06336065617502208",
      "-0.020511446876581657",
      "-0.1276949413964551",
      "0.2651327038110567",
      "-0.011102720570550168",
      "0.13597291021212757",
      "-0.5917807869812769",
      "-0.034839670157308926",
      "-2.2989105048284646",
      "-0.102383355590582",
      "0.6857843080607723",
      "-0.035851286256382384",
      "-0.12026898950533388",
      "0.686544699252264",
      "0.055100502587901126",
      "-0.04010711156915668",
      "-0.08852188364136238",
      "-0.030277345408455458",
      "-1.1050532051872217",
      "-0.16423925651882468",
      "0.44100297703711294"
    ],
    [
      "0.3008899553737945",
      "8.087569838321313",
      "3.000750730994524",
      "7.31768460633196",
      "0.2786018981640298",
      "1.1246911091186556",
      "-0.5100169355772235",
      "0.8156384737940446",
      "0.1879615715265492",
      "-1.3152047112782228",
      "7.048150812871092",
      "0.3107516553722266",
      "-1.9862172030304917",
      "-0.28595757352977585",
      "-0.09139856408789702",
      "-1.0097596828449755",
      "-0.4291494917235079",
      "-0.8711344923067652",
      "0.08173362347136398",
      "-3.1956801532805947",
      "-0.32049560718869236",
      "0.7074804858939344",
      "2.031758619553714",
      "0.5590879236094874",
      "0.3129517885442001"
    ],
    [
      "0.00033847469730073306",
      "0.0004672044524601149",
      "0.0012808674555932552",
      "0.005294727651152598",
      "0.0004226075496379616",
      "-1.6344875415435578e-05",
      "3.572130954336796e-05",
      "4.430795981896299e-05",
      "6.725139798753746e-06",
      "-1.9853555439427367e-05",
      "-0.00026937532368306313",
      "-5.141751192555539e-05",
      "-0.0009486683827290725",
      "-2.441117409738385e-05",
      "-0.00019150023472889894",
      "-2.136097694072202e-05",
      "-3.918320954897032e-05",
      "4.625423232585345e-05",
      "1.763753399034145e-05",
      "0.00026426907304642706",
      "5.947404447252374e-06",
      "-3.0791679388006184e-05",
      "0.0009381893960126721",
      "7.555103303735894e-05",
      "0.0001869924290222013"
    ],
    [
      "0.0003379114704490402",
      "0.0004644273310495934",
      "0.0013060781734805104",
      "0.005571850651075501",
      "0.00041645983420827987",
      "-1.638092021131773e-05",
      "3.27867705931376e-05",
      "5.14097766128055e-05",
      "5.386805774058483e-06",
      "-1.6471843733787409e-06",
      "-0.0003087369560760638",
      "-4.747048642622564e-05",
      "-0.0009999757724457282",
      "-3.307831499379851e-05",
      "-0.00018167902875407637",
      "-1.992898854251718e-05",
      "-4.274602137552561e-05",
      "5.2914504784993714e-05",
      "1.6493346251896383e-05",
      "0.00026639396170392854",
      "2.533451002621644e-05",
      "-3.42619509247618e-05",
      "0.0010382839763710477",
      "6.806529934541606e-05",
      "0.00019572491313097907"
    ],
    [
      "0.0003376372682019304",
      "0.00045864082392799713",
      "0.001277699005428001",
      "0.005497372442395722",
      "0.0004204284676773524",
      "-1.322435186500978e-05",
      "3.496227310372911e-05",
      "2.2222384682392306e-05",
      "8.389183119820831e-06",
      "-3.3919635830639e-05",
      "-0.00021753296744746387",
      "-4.570486462443634e-05",
      "-0.001097697466152944",
      "4.297880391172496e-06",
      "-0.00024847087763414915",
      "-1.9674486862228208e-05",
      "-3.291908511866714e-05",
      "4.122728322188921e-05",
      "1.5034181946084894e-05",
      "0.00024861527538777323",
      "-4.6247793708461625e-05",
      "-1.9196680650314777e-05",
      "0.0008922853684063703",
      "6.75657755558502e-05",
      "0.0001304274346060598"
    ],
    [
      "0.00034476659414513255",
      "0.0005771602378520912",
      "0.002096909982303405",
      "0.008071312427466705",
      "0.0004741760031130464",
      "-3.156882628985486e-05",
      "7.114643865936698e-05",
      "7.746549637979693e-05",
      "1.054440918007565e-05",
      "-1.4840376743032442e-05",
      "-0.0005391877950356888",
      "-9.501914758138612e-05",
      "-0.0016465248037603405",
      "-4.8934408927057156e-05",
      "-0.00019896192466835777",
      "-3.908184473534089e-05",
      "-7.6066676825981e-05",
      "0.00010063825293465592",
      "3.094067999922121e-05",
      "0.0005120635168840492",
      "-5.1284578368401815e-05",
      "-5.3821650606660436e-05",
      "0.0017748284135458204",
      "0.0001579803097532217",
      "0.00026711163290796974"
    ],
    [
      "0.1156581945483431",
      "0.04569664704332333",
      "3.0800549566993047",
      "23.622472113102805",
      "0.021480622382198913",
      "0.03405150800477933",
      "0.2867672457780767",
      "1.3827488380682624",
      "-0.044291210055360665",
      "-0.18493528949953766",
      "-0.04558026436038034",
      "-0.013641976029530396",
      "7.448276808271208",
      "-0.122948922194038",
      "-0.5750188094851005",
      "0.05757456874532289",
      "-0.5198422010896765",
      "-0.8896924961170076",
      "0.0036692259992755142",
      "-0.29522146833620067",
      "-0.9816850002220588",
      "0.026657430340842485",
      "4.0729251308877785",
      "-0.19744653833920123",
      "-0.31071441142273915"
    ],
    [
      "0.03154782603699251",
      "5.107989771293694",
      "6.788645656121052",
      "6.048815798519461",
      "0.13541012240604283",
      "0.32628611109745925",
      "-0.11450529473162971",
      "-0.053644879332429556",
      "0.03643188433087179",
      "-4.4630302049082875",
      "-3.5887481535197576",
      "0.7615013269601741",
      "6.01839080113855",
      "-0.8771789812258702",
      "-0.7912740395204707",
      "-0.2278766561956279",
      "0.44089558222761255",
      "0.4178455585309909",
      "-0.05227633127616925",
      "3.8142226905411984",
      "3.9819019921986696",
      "-0.2892695956218412",
      "-0.7848442893736782",
      "-0.31106148801532696",
      "-0.3969968174728101"
    ],
    [
      "0.0003393630648340405",
      "0.000477789080909523",
      "0.0014899443908425675",
      "0.0069393820044841925",
      "0.0004423719394516503",
      "-1.4922073011424301e-05",
      "4.297485852716545e-05",
      "1.6060960261181933e-05",
      "1.1483040547056508e-05",
      "-4.137317392741446e-05",
      "-0.0002370888799098881",
      "-5.447471359730833e-05",
      "-0.0015178855507780374",
      "3.136053427199252e-05",
      "-0.00034302064806556533",
      "-2.3943611969343592e-05",
      "-3.690084332372313e-05",
      "4.986199585892334e-05",
      "1.7736543324142565e-05",
      "0.0002905067898041685",
      "-9.485666399127963e-05",
      "-1.5114048084611545e-05",
      "0.0010715323890024564",
      "7.485085975228184e-05",
      "0.00013852422982653194"
    ],
    [
      "0.00033876130320585786",
      "0.00047246330490676206",
      "0.0016920104811545867",
      "0.01235465500057291",
      "0.00046284041564863737",
      "-1.442504999721929e-05",
      "2.9086538663253704e-05",
      "5.412731752839438e-05",
      "7.867721626891607e-06",
      "-7.776320538202888e-06",
      "-0.00032010343694343865",
      "-4.2724759154760356e-05",
      "-0.002395637124738427",
      "3.3419962781227775e-05",
      "-0.0006349248561992338",
      "-1.8732226004321946e-05",
      "-5.440202863241161e-05",
      "8.406632031525455e-05",
      "1.502060224001682e-05",
      "0.0002617708911249721",
      "5.787749923153686e-05",
      "-3.8670407073705786e-05",
      "0.0014268990619459127",
      "3.776140166372139e-05",
      "0.0002638759976797012"
    ],
    [
      "0.0003375800926717576",
      "0.0004631454155392504",
      "0.001429536152772388",
      "0.008206647277362145",
      "0.0004359827036075961",
      "-1.2082344112643178e-05",
      "2.7054838806531194e-05",
      "3.7569865204057276e-05",
      "7.5479395523988726e-06",
      "-2.1776810411800658e-05",
      "-0.0002718726437057643",
      "-3.64690523114894e-05",
      "-0.0015780714994442792",
      "8.551028185024938e-06",
      "-0.0004109839046549669",
      "-1.8030641565660656e-05",
      "-3.832865053838799e-05",
      "5.0317220455217584e-05",
      "1.4251090206200156e-05",
      "0.00024018046199493845",
      "7.961002072931965e-06",
      "-2.6748597768786526e-05",
      "0.0011781378885317084",
      "3.3393023930737556e-05",
      "0.00020282178580030558"
    ],
    [
      "0.00034416374271892947",
      "0.0005414286743737714",
      "0.0017534832372961974",
      "0.007047320412934946",
      "0.0004916659042700751",
      "-2.2348379274458645e-05",
      "5.543728433263175e-05",
      "3.829353514499599e-05",
      "1.8095540020104997e-05",
      "-5.061448509115062e-05",
      "-0.00033722881085625726",
      "-8.309796743462923e-05",
      "-0.001360275426121474",
      "-3.2716070541402224e-05",
      "-0.00029997305456359896",
      "-3.4098828599239845e-05",
      "-5.752135337094838e-05",
      "6.1009089920460195e-05",
      "2.903637819619008e-05",
      "0.0003996408674148816",
      "-3.64595255980849e-05",
      "-3.363380431194369e-05",
      "0.001238279667285397",
      "0.00014755899540263304",
      "0.00019528841790841114"
    ],
    [
      "0.8443944426847051",
      "1.362205148845172",
      "6.582449850686875",
      "14.086238884459846",
      "1.1512090832644672",
      "1.0295976096747967",
      "-1.3172655148881542",
      "-2.7003729269926264",
      "0.7067571696495014",
      "-1.129252583300599",
      "-2.6186765043959794",
      "0.7802027950153453",
      "6.885873420642724",
      "-0.8978525337672812",
      "-2.5929795350327183",
      "0.29016536536157256",
      "1.430511177493739",
      "1.9288273628004609",
      "-0.26203248029968934",
      "2.1649206001811514",
      "3.2800931698552214",
      "-0.5828135563729245",
      "2.8268771120914264",
      "-0.038880890272602116",
      "-1.3596634294856202"
    ],
    [
      "0.0115118974428039",
      "11.90477605982763",
      "7.634983691229644",
      "9.043549754380548",
      "0.25550768032071386",
      "-0.26935209713459735",
      "0.20296615571365245",
      "0.30931807341383466",
      "0.010253212124364973",
      "-8.063949269788992",
      "-7.773718428341005",
      "-0.8954338190423096",
      "6.580577522638258",
      "0.5639909449456638",
      "0.21477997432805823",
      "-0.04898816443761405",
      "-0.013709550087340662",
      "-0.037346709516163035",
      "0.04655162296654816",
      "-1.9255163671853488",
      "1.2497857504356877",
      "-1.3399069290117014",
      "0.06296378179138527",
      "0.7510639914502347",
      "1.2616614873852954"
    ],
    [
      "0.0003586864291064971",
      "0.0008130267861926666",
      "0.0039719338078195105",
      "0.019251395154477522",
      "0.0006006858760252867",
      "-6.901482483965243e-05",
      "8.26795153087175e-05",
      "0.00025270374318721696",
      "8.345926511398578e-06",
      "0.00013226115759589773",
      "-0.0012700344463370756",
      "-0.00014426076749885018",
      "-0.0037522565741652495",
      "-0.00023272438336708137",
      "-0.00031241579503513134",
      "-6.135074257028528e-05",
      "-0.0001985958848402805",
      "0.0002718968432371753",
      "6.043608881169024e-05",
      "0.0009951701328257696",
      "0.00011038748496926113",
      "-0.0001554348488689664",
      "0.003869889161638852",
      "0.00018715090405960685",
      "0.0007849716986720511"
    ],
    [
      "0.000333859355111633",
      "0.00039848276961721276",
      "0.0008973555336958687",
      "0.004292962805406819",
      "0.00037799351370490167",
      "-7.277338512288217e-06",
      "1.5205410095163366e-05",
      "2.74854731144708e-05",
      "2.51028792330593e-06",
      "2.3734946392757015e-06",
      "-0.00017495190342809604",
      "-2.0018083623906767e-05",
      "-0.0007597800912450163",
      "-3.938938150233032e-06",
      "-0.0001712061937520739",
      "-9.390634040222504e-06",
      "-2.2201351838910935e-05",
      "3.0735146179525905e-05",
      "7.228352730531198e-06",
      "0.0001317788368171881",
      "1.9092032586950322e-05",
      "-1.658073878416676e-05",
      "0.0006630867784028141",
      "1.8386189935890136e-05",
      "0.00011916447801910218"
    ],
    [
      "0.00033307868543914153",
      "0.0003844670783681097",
      "0.0007625429956113133",
      "0.003164909967628466",
      "0.0003659818366735323",
      "-5.9515469448872515e-06",
      "1.256144954927099e-05",
      "2.2477127319365305e-05",
      "1.8726155363164971e-06",
      "2.951863668090023e-06",
      "-0.00014532487959482016",
      "-1.6097257325759762e-05",
      "-0.0005252780704879425",
      "-8.366477670215218e-06",
      "-0.00011355933026773559",
      "-7.585374716351379e-06",
      "-1.7597435771782064e-05",
      "2.3783437019939624e-05",
      "5.814750742978544e-06",
      "0.0001067424360535821",
      "1.4507623418298811e-05",
      "-1.3510793584492858e-05",
      "0.0005244576180757428",
      "1.675904472976948e-05",
      "9.20167553633516e-05"
    ],
    [
      "0.0003356014000874273",
      "0.00042657969748334437",
      "0.0010712882244761986",
      "0.00482241628205259",
      "0.00039681763232817083",
      "-1.0180692766681137e-05",
      "2.390463858875781e-05",
      "2.856413412632199e-05",
      "4.994315073440246e-06",
      "-8.91786974554175e-06",
      "-0.00021406557683360146",
      "-3.127077996906614e-05",
      "-0.0008848494355941329",
      "-7.72366387968247e-06",
      "-0.00019316582632273585",
      "-1.4033811982627312e-05",
      "-2.8760501351618538e-05",
      "3.795372342139969e-05",
      "1.0926856513408653e-05",
      "0.00018743792530740157",
      "-4.576641345858359e-06",
      "-1.9679922175450662e-05",
      "0.0008112237147072847",
      "4.167750820896769e-05",
      "0.0001274852212100671"
    ],
    [
      "0.3145990510926786",
      "8.747480786805745",
      "4.598353907313323",
      "4.873620488368556",
      "0.9243075168312181",
      "1.323914298864998",
      "-0.054991190203351976",
      "-0.2102435755196167",
      "-0.36841070997055686",
      "-2.145002936276949",
      "0.17019085397806713",
      "-1.8810039555708697",
      "-0.7444903433600376",
      "-0.7423609289161712",
      "0.7300251266873927",
      "0.5813241008551804",
      "-1.0027158029032568",
      "0.25489294286244807",
      "0.22241626768605627",
      "-2.8470105941191766",
      "-0.34208631580044263",
      "1.2882993808306642",
      "-1.572880148805744",
      "-0.8263482955578496",
      "-0.6430271777270516"
    ],
    [
      "0.5608785342163608",
      "8.805666120258916",
      "3.809389117730281",
      "4.463624301570147",
      "2.794213401004923",
      "-1.0591229866050997",
      "0.20419467128299212",
      "-0.5885601011140484",
      "0.07214393838426032",
      "0.5637437075461393",
      "-1.0450033977401052",
      "-0.20625021976726066",
      "-3.7355368825833803",
      "-2.144025194926961",
      "1.892334935182124",
      "1.2494708001457782",
      "1.1132092642632603",
      "-1.3008222549270525",
      "-0.2661580117382062",
      "-4.285315438370459",
      "5.351128068189936",
      "3.55450451523277",
      "0.4521476523681117",
      "-1.2264471610210326",
      "0.8500335245765875"
    ],
    [
      "0.00035734981594467903",
      "0.0008451857292338517",
      "0.0033455775554294387",
      "0.009862190825826855",
      "0.0005918557559871059",
      "-6.270093389727683e-05",
      "0.0001509512089755899",
      "0.0001700947427897055",
      "2.1729154075326013e-05",
      "-5.509480503443148e-05",
      "-0.0010773835652353096",
      "-0.00020418560090010977",
      "-0.001125387727980025",
      "-0.00022802932736068216",
      "-8.73270479725081e-05",
      "-7.860742831483251e-05",
      "-0.00014498591878164046",
      "0.00013683500594452517",
      "6.259537608115467e-05",
      "0.0010422749209917435",
      "0.0001266315990465252",
      "-0.00012242195003937562",
      "0.0030703597423343615",
      "0.00039773997218477467",
      "0.0005481461305498102"
    ],
    [
      "0.00033422197972577007",
      "0.000406062508012313",
      "0.0009496727406147414",
      "0.004850488085182424",
      "0.00037847429302127853",
      "-8.870475741683061e-06",
      "1.5653102484826327e-05",
      "4.4293458600267134e-05",
      "1.2500448090459373e-06",
      "2.1681383255308272e-05",
      "-0.00025264733936207083",
      "-2.073819847567532e-05",
      "-0.0007898565443502025",
      "-2.091652636941226e-05",
      "-0.00015864322749984725",
      "-1.0579905788690104e-05",
      "-2.8024684480568966e-05",
      "4.1505333345761425e-05",
      "8.068067406651996e-06",
      "0.00014974118342138325",
      "5.561869665567264e-05",
      "-2.3261480629243544e-05",
      "0.0008516572608841839",
      "1.2503307944048478e-05",
      "0.00016730594302975853"
    ],
    [
      "0.0003331704938173964",
      "0.0003849233231703287",
      "0.0007838147268205667",
      "0.0035373892169562084",
      "0.00036682540377992246",
      "-6.276938833021968e-06",
      "1.1725653629263362e-05",
      "2.7088967720733464e-05",
      "1.464884594799542e-06",
      "8.895358145701013e-06",
      "-0.0001588252829548336",
      "-1.5923155873988375e-05",
      "-0.0006012503031489429",
      "-8.978931936240297e-06",
      "-0.00012286728321018154",
      "-7.637983098667231e-06",
      "-1.9434252281522605e-05",
      "2.868661027717919e-05",
      "5.912535237407269e-06",
      "0.00010725622493352527",
      "2.869812349447925e-05",
      "-1.5324895521752833e-05",
      "0.0005615804202579046",
      "1.3168196469572765e-05",
      "0.00010685107371520306"
    ],
    [
      "0.0003354230478250405",
      "0.0004271295154844507",
      "0.0011241865042771915",
      "0.006138163003283389",
      "0.00040153043372269414",
      "-1.0324101347424835e-05",
      "2.0198257983381225e-05",
      "3.992183406985813e-05",
      "3.796747488085647e-06",
      "2.154371756203801e-06",
      "-0.00023419017738538343",
      "-2.907603554571993e-05",
      "-0.0010840242555383009",
      "-8.39700757218664e-06",
      "-0.00026258336744666705",
      "-1.2863102280043424e-05",
      "-3.2708801147403334e-05",
      "4.380148981298034e-05",
      "1.0440854462250839e-05",
      "0.00018091734983332223",
      "5.5947610551592206e-05",
      "-2.6704442066073347e-05",
      "0.0008792681749611688",
      "3.091490628100788e-05",
      "0.00017248149281680686"
    ],
    [
      "0.0003355319711041136",
      "0.00043569053330506794",
      "0.0011174574555334461",
      "0.00539415743321372",
      "0.00039573285107115917",
      "-1.1938635105494112e-05",
      "2.285657730499549e-05",
      "5.1070911460018446e-05",
      "2.508792367207835e-06",
      "1.5664123845289104e-05",
      "-0.0003004778328268852",
      "-3.060035543351608e-05",
      "-0.0008190381353619748",
      "-3.191386718402248e-05",
      "-0.00018842919736598848",
      "-1.4242676212788538e-05",
      "-3.413640812826206e-05",
      "4.118550544024019e-05",
      "1.1237829153635258e-05",
      "0.00020397451285936614",
      "7.590677948443369e-05",
      "-3.088921309097612e-05",
      "0.0009924899205613574",
      "3.254994950946434e-05",
      "0.00019938682833050262"
    ],
    [
      "0.6222453824936512",
      "5.1806129015952465",
      "6.017424753929175",
      "3.40356394015303",
      "1.426516596436773",
      "-1.5427203495502573",
      "-1.2492052520706014",
      "0.12785179571798239",
      "-0.7436120657339769",
      "3.401388882126405",
      "-1.1226774885164914",
      "1.6083533968410735",
      "2.4868000827876435",
      "0.8223347204832981",
      "-0.184622396447321",
      "-0.8740281603868478",
      "-0.4226563775146359",
      "0.2066459585422188",
      "0.06884148760410307",
      "-0.14993960780726515",
      "0.04292001218998609",
      "-1.4283515965445057",
      "1.1257133651975257",
      "0.49797889106352283",
      "1.5669239063256428"
    ],
    [
      "0.0003553637226820436",
      "0.000692831136150315",
      "0.0030696712698866195",
      "0.016428583832054627",
      "0.0006791055741131263",
      "-3.542384085449471e-05",
      "8.157400449685848e-05",
      "2.223804790853686e-05",
      "3.9936312467495426e-05",
      "-0.00013253615649258042",
      "-0.0004016184317207705",
      "-0.00013220994355550052",
      "-0.0034364153897720015",
      "8.871611753671067e-06",
      "-0.0009883099090528188",
      "-5.219466853193329e-05",
      "-0.00010595103825134488",
      "0.0001224815840346553",
      "4.948833637623488e-05",
      "0.0006353378753421926",
      "8.765724166333232e-05",
      "-7.091198285960875e-05",
      "0.0016434669810824003",
      "0.00028489538673563447",
      "0.00023735330812930437"
    ],
    [
      "0.00033393651853789503",
      "0.000397832895350194",
      "0.0008498763568038337",
      "0.0033487410305567482",
      "0.00037365387440259346",
      "-8.023071047382439e-06",
      "1.640254592620133e-05",
      "2.6918670406074386e-05",
      "2.4082494792923705e-06",
      "1.8060891118780927e-06",
      "-0.0001661538993764631",
      "-2.2269159083248585e-05",
      "-0.000577372215946421",
      "-1.3056727031649226e-05",
      "-0.00011011384450522544",
      "-9.747175434024226e-06",
      "-2.1865951699355924e-05",
      "2.850626920704555e-05",
      "7.77389270335066e-06",
      "0.00013479700889302388",
      "1.670144688786078e-05",
      "-1.7247500460849197e-05",
      "0.0005730933225276293",
      "2.948425303018501e-05",
      "0.00010597453412960471"
    ],
    [
      "0.0003329967248473699",
      "0.0003817772210780509",
      "0.0007240968760976959",
      "0.0027098784462515745",
      "0.00036404719528480145",
      "-5.878925326604667e-06",
      "1.2103303026453264e-05",
      "2.037043347308491e-05",
      "1.8657755431152328e-06",
      "2.6904643472727536e-08",
      "-0.00012676544251531284",
      "-1.6200618838093055e-05",
      "-0.00044322948316161224",
      "-9.706898699357721e-06",
      "-9.403863305139316e-05",
      "-7.329310095456138e-06",
      "-1.6123733687620425e-05",
      "2.0374488320364154e-05",
      "5.82271668015945e-06",
      "0.00010105924294928827",
      "1.3059988020142863e-05",
      "-1.3029638768075113e-05",
      "0.00044734426964325284",
      "1.9519551727258956e-05",
      "8.405256239346722e-05"
    ],
    [
      "0.0003330808684093977",
      "0.0003816957623971916",
      "0.0007340018110666435",
      "0.0028708916922907837",
      "0.00036532197578220286",
      "-5.760050362758155e-06",
      "1.2038033923144522e-05",
      "1.959950027111591e-05",
      "2.059985519503765e-06",
      "2.0380009834911564e-07",
      "-0.00012619692896965649",
      "-1.629166470904308e-05",
      "-0.0004948718543955491",
      "-5.595120656424153e-06",
      "-0.00010466879403298125",
      "-7.515142573024493e-06",
      "-1.602268297756482e-05",
      "2.177133085353616e-05",
      "5.870999199564549e-06",
      "0.00010029957209221908",
      "9.736931625971427e-06",
      "-1.2196860887258626e-05",
      "0.00046019980190986143",
      "1.787214190806311e-05",
      "8.27176406032834e-05"
    ],
    [
      "0.00033565155854804285",
      "0.0004271999975962883",
      "0.0010608002944460032",
      "0.004807994109221532",
      "0.0003927994947002901",
      "-1.1565055841391825e-05",
      "2.1248208759682806e-05",
      "4.363833284365972e-05",
      "2.8057902517745877e-06",
      "9.22472338310294e-06",
      "-0.000246933062457035",
      "-3.133302426492992e-05",
      "-0.0008290108555863983",
      "-1.9845022055353475e-05",
      "-0.00015889655909549075",
      "-1.3998560515316657e-05",
      "-3.1314479191713326e-05",
      "4.270624888279275e-05",
      "1.1390174562012138e-05",
      "0.00018714438187176696",
      "4.611069727965549e-05",
      "-2.62576512495592e-05",
      "0.0008319694192761889",
      "3.5900453886587764e-05",
      "0.00016669853703586465"
    ],
    [
      "1.5131538764207477",
      "8.914336291079174",
      "4.764737989829352",
      "4.825411832785311",
      "0.025201046433807807",
      "-1.0658969518349237",
      "1.236796183812525",
      "1.0553082374250158",
      "-0.019178976786464793",
      "-6.395765401479212",
      "-6.492495945951111",
      "-0.41542029437281386",
      "4.7466594244904625",
      "0.2748035649627941",
      "0.28416848480287693",
      "-3.5139257399506656",
      "2.377459231124888",
      "2.4746487695120454",
      "0.18460398864957328",
      "1.2000697251673065",
      "0.7067367766757718",
      "-0.175006210886845",
      "0.3735806209186184",
      "0.18272999092937436",
      "0.16153490004037657"
    ],
    [
      "0.0003522385121540037",
      "0.0007804396066012131",
      "0.0028883096906267415",
      "0.018729981183577996",
      "0.0006596054926550229",
      "-6.548968085269515e-06",
      "3.075841156121882e-05",
      "9.608895885461175e-05",
      "2.149498457733136e-05",
      "-0.00031930088049470304",
      "-0.00040743112630373926",
      "-8.55898460431419e-05",
      "-0.0017760352566633935",
      "-0.00010227438708521648",
      "-0.0013869428408761371",
      "-4.476421151946408e-05",
      "-8.055496681110873e-05",
      "-9.130274036492569e-05",
      "4.887290792322093e-05",
      "0.0004850357559344975",
      "-0.0005951818824374443",
      "-2.1056548061467626e-06",
      "0.0033713783624965896",
      "-2.4828210389584372e-05",
      "0.0005481853739530313"
    ],
    [
      "0.0003338403759681111",
      "0.0003932572461513945",
      "0.0008011264708316351",
      "0.0031143029782126058",
      "0.00037415081941649864",
      "-6.9921411387253205e-06",
      "1.4913872729656862e-05",
      "2.1489530430752863e-05",
      "2.999757716964738e-06",
      "-4.552486515645989e-06",
      "-0.00013942543891856218",
      "-2.101016036080026e-05",
      "-0.0005363399624186042",
      "-8.5318901212367e-06",
      "-0.00011740119929706935",
      "-9.366438389350498e-06",
      "-1.8556028500995238e-05",
      "2.3372611524173184e-05",
      "7.541310237671295e-06",
      "0.00012145216316647363",
      "7.52639837057341e-06",
      "-1.4171706944877994e-05",
      "0.0005069707555572701",
      "2.630902944876005e-05",
      "9.465780496522037e-05"
    ],
    [
      "0.00033376849245855437",
      "0.0003937211052742117",
      "0.0008405996369377557",
      "0.00367518508337422",
      "0.00037623809328760245",
      "-6.781863289360758e-06",
      "1.547399802665683e-05",
      "1.972318527634197e-05",
      "3.1466139615705498e-06",
      "-6.666667716471091e-06",
      "-0.0001393892620408643",
      "-2.035058094009384e-05",
      "-0.0006644487090837943",
      "-1.1790911121219853e-06",
      "-0.0001534004909366919",
      "-9.074642060445292e-06",
      "-1.9592771590374626e-05",
      "2.6577952811061336e-05",
      "7.082917532597999e-06",
      "0.0001230110400405657",
      "4.236394522234619e-07",
      "-1.3814315478936674e-05",
      "0.0005489471744328388",
      "2.4852669069566313e-05",
      "9.15071931633966e-05"
    ],
    [
      "0.00033295589346295034",
      "0.000379591863084975",
      "0.00073064611567352",
      "0.002926122299177112",
      "0.0003652973791832488",
      "-5.395808311438201e-06",
      "1.1548552453311456e-05",
      "1.7250378812142166e-05",
      "2.2046570442720596e-06",
      "-2.8999469549797798e-06",
      "-0.0001138592374650057",
      "-1.5444129797764178e-05",
      "-0.0005173206787013623",
      "-3.1350859037101525e-06",
      "-0.00011414500580110261",
      "-6.994602535809543e-06",
      "-1.5700989712335658e-05",
      "2.123144811206938e-05",
      "5.51932984611494e-06",
      "9.622791171804707e-05",
      "3.371191527644762e-06",
      "-1.1431600629642813e-05",
      "0.0004389517747592798",
      "1.7747178383776678e-05",
      "7.598656840585147e-05"
    ],
    [
      "0.0003352098771392477",
      "0.00041741812006398503",
      "0.0009582513630656223",
      "0.003645717283658275",
      "0.000388457537591981",
      "-9.613584788339148e-06",
      "2.1648129986340688e-05",
      "2.5300916433575848e-05",
      "4.454218897882173e-06",
      "-1.3151215858654888e-05",
      "-0.00017373523980826502",
      "-2.9916998008696677e-05",
      "-0.0006537680917711416",
      "-1.291345512032495e-05",
      "-0.00013444806143846267",
      "-1.3013982040862196e-05",
      "-2.4394927468921783e-05",
      "2.9449747786236723e-05",
      "1.0474768519268582e-05",
      "0.00016819877873601504",
      "-4.82524827160277e-06",
      "-1.7987383795484223e-05",
      "0.0006374529041301525",
      "4.313512454106997e-05",
      "0.00010993704501606542"
    ],
    [
      "1.50698612894961",
      "10.305839140446269",
      "1.7890903795404358",
      "4.460888863870307",
      "0.6993995023987408",
      "2.8283483617101655",
      "-1.058416454496004",
      "1.4322560528933546",
      "-0.9674942234546183",
      "-4.260283822545052",
      "6.587866531962858",
      "-1.2047554964337193",
      "-2.788686785302667",
      "0.401575044147408",
      "-0.44246695056729196",
      "-2.742900223182425",
      "1.247145997480115",
      "-2.1424557354035945",
      "-0.33663174674326357",
      "0.41687857790190874",
      "-1.4151141133060963",
      "-2.3943430777217434",
      "0.3208768420526079",
      "1.0394746265895067",
      "-1.697268498079948"
    ],
    [
      "0.0003651083865856345",
      "0.0013540717958600728",
      "0.009534605500260189",
      "0.06424823833662831",
      "0.0006587324645435558",
      "-8.889614005001916e-05",
      "0.00016348028136744022",
      "0.0007241334248339129",
      "-9.405529217952075e-06",
      "0.0012930661486331122",
      "-0.005254184201458267",
      "-0.00013695904115448103",
      "-0.009321789840973767",
      "-0.000348295592347487",
      "-0.0012792453772643069",
      "-0.00012688811568025685",
      "-0.00037346904295100004",
      "0.0005889443616781113",
      "5.959294543683887e-05",
      "0.002031410190159535",
      "0.002292349570975499",
      "-0.0002559683461980564",
      "0.01833573268129736",
      "-0.00016317686516144992",
      "0.0017962718165689185"
    ],
    [
      "0.00035605473941313783",
      "0.0007510752419223794",
      "0.0037551902756152553",
      "0.020095760264242292",
      "0.0005591671645320425",
      "-6.316890754580144e-05",
      "6.516493446557347e-05",
      "0.0002701670571471206",
      "-5.1720944713689844e-06",
      "0.00024652387453880694",
      "-0.001571759017946226",
      "-8.22233340262734e-05",
      "-0.004036833934147938",
      "-0.00013031995815178596",
      "-0.0003332383369283648",
      "-5.695816033776867e-05",
      "-0.0001667415919258509",
      "0.000282496476403579",
      "5.2963920856533544e-05",
      "0.0008647298562431487",
      "5.135221208990737e-05",
      "-0.00014047031070725516",
      "0.004784434563480936",
      "1.3929834537995478e-05",
      "0.0008048507807965797"
    ],
    [
      "0.00033961337765479904",
      "0.0005025734913134011",
      "0.0017704056406309281",
      "0.008411592100851508",
      "0.00041878898736878164",
      "-2.2042463635525486e-05",
      "4.423119097367429e-05",
      "8.423986871048335e-05",
      "3.333144249616666e-06",
      "4.5969423792390185e-05",
      "-0.000548524834697055",
      "-5.400951897534716e-05",
      "-0.0016607414137982252",
      "-4.381411329645691e-05",
      "-0.00016097783292028895",
      "-2.533839923751953e-05",
      "-6.634025540632942e-05",
      "0.00010874442703620653",
      "1.847986623042688e-05",
      "0.0003787737461350611",
      "-7.588881570443343e-06",
      "-4.1160359754554196e-05",
      "0.0017952849735767451",
      "6.726463589587197e-05",
      "0.00026810683931049485"
    ],
    [
      "0.00033656472774781364",
      "0.00044889880093278807",
      "0.0013443431956399183",
      "0.006837471173982913",
      "0.0003998302135728897",
      "-1.4274815381257572e-05",
      "2.9281630532775138e-05",
      "5.610513640363606e-05",
      "2.795374755498401e-06",
      "2.518612168611989e-05",
      "-0.00036763558757640745",
      "-3.522334859230416e-05",
      "-0.001306896292889312",
      "-1.774579732058527e-05",
      "-0.00020172749866010053",
      "-1.707805444188785e-05",
      "-4.3668296219992846e-05",
      "6.986068794186507e-05",
      "1.2424298559198026e-05",
      "0.0002486790019001116",
      "1.4088107482569988e-05",
      "-2.9494656000824848e-05",
      "0.0012815850149131126",
      "3.527625128704028e-05",
      "0.00020002402780615284"
    ],
    [
      "0.0003358283805800238",
      "0.000434312106266419",
      "0.0012040845208547467",
      "0.005594237247129803",
      "0.00039190366428821073",
      "-1.2490033268534602e-05",
      "2.728758062131253e-05",
      "4.241715385100147e-05",
      "3.4129204911801744e-06",
      "1.156304426550512e-05",
      "-0.0002934210221586785",
      "-3.312079800151175e-05",
      "-0.0010947615920262914",
      "-1.3812627500221544e-05",
      "-0.00016760833179036477",
      "-1.515894624101088e-05",
      "-3.728526103886997e-05",
      "5.703657120704591e-05",
      "1.1174964104962475e-05",
      "0.0002200196775559261",
      "-8.989741074026594e-06",
      "-2.3879946372206698e-05",
      "0.001038774128933997",
      "4.0985411346110306e-05",
      "0.00015305516428626388"
    ],
    [
      "0.000336130442317655",
      "0.00044298585316924555",
      "0.001263754099724641",
      "0.0063042862693072545",
      "0.0003982416629361957",
      "-1.3222066289777329e-05",
      "2.848474447586197e-05",
      "5.073186384152032e-05",
      "3.274936199811735e-06",
      "1.7492703082637206e-05",
      "-0.0003428584851594091",
      "-3.3576505500496515e-05",
      "-0.0011443932365950912",
      "-2.1361428496945413e-05",
      "-0.0002009838547792164",
      "-1.6063814875294048e-05",
      "-4.024625064945183e-05",
      "5.9586413967504964e-05",
      "1.181769322805763e-05",
      "0.0002350257236289794",
      "1.8037934444075795e-05",
      "-2.852185602158848e-05",
      "0.0011837389065054676",
      "3.731472441462299e-05",
      "0.00019026292001844916"
    ],
    [
      "0.00033748225190887186",
      "0.0004662508559380098",
      "0.0014179589942962343",
      "0.00713724909974122",
      "0.00041972172694359854",
      "-1.5301181677897222e-05",
      "3.602415280640132e-05",
      "4.629485532754336e-05",
      "6.172985163642627e-06",
      "-1.9637887272536703e-06",
      "-0.0003331605861668132",
      "-4.582426890827307e-05",
      "-0.0013124715872690027",
      "-1.4134346478932493e-05",
      "-0.00027310641100159453",
      "-1.93730372807854e-05",
      "-4.465740653235802e-05",
      "5.7705503740603223e-05",
      "1.4979591376237434e-05",
      "0.00027679954075171233",
      "8.375892909826188e-06",
      "-3.0348770661463314e-05",
      "0.0012111381545175442",
      "6.299490810058472e-05",
      "0.0002000934031886689"
    ],
    [
      "0.000343744000879293",
      "0.0005819972570618171",
      "0.0022353848087614436",
      "0.013737129012682437",
      "0.0005380327145640732",
      "-2.3197534382313826e-05",
      "5.5487239023164724e-05",
      "6.132331154986617e-05",
      "1.6551112587057463e-05",
      "-3.949488610126628e-05",
      "-0.0005826613542550767",
      "-6.366318668583053e-05",
      "-0.002339115160272163",
      "-2.8841186560858786e-05",
      "-0.0007482828141165797",
      "-3.221239330311811e-05",
      "-7.26016647339871e-05",
      "7.224274171717516e-05",
      "2.816000591171994e-05",
      "0.0004612678359922334",
      "4.675106489034005e-05",
      "-6.215072340824926e-05",
      "0.002151983751878232",
      "9.270259370417334e-05",
      "0.00039812117017597225"
    ],
    [
      "0.00036842502203747175",
      "0.0009806647210033749",
      "0.0048299969450177425",
      "0.021121253247674623",
      "0.0007905910747567433",
      "-7.214120996623445e-05",
      "0.00017746691691368057",
      "0.0001490441152915176",
      "4.932257559336135e-05",
      "-0.00010721195468582954",
      "-0.0013144597658424314",
      "-0.00023747970314173567",
      "-0.0037066850102192603",
      "-0.0002148908543852518",
      "-0.0008238128605966757",
      "-9.539051201582996e-05",
      "-0.0002030832158452912",
      "0.0001818525257868742",
      "8.477930014127065e-05",
      "0.00132060073164676",
      "-9.472539529793821e-05",
      "-0.00012842025029994298",
      "0.004411449963501898",
      "0.00046913166088822394",
      "0.0007444868011792937"
    ],
    [
      "0.7002479209576713",
      "3.128124830684177",
      "10.342553046554467",
      "5.867144617184754",
      "4.633988201395891",
      "-0.14855280134452387",
      "2.680993274884191",
      "-1.0290302239286826",
      "-0.32723658701396513",
      "-0.2241980146330842",
      "-3.356744372358471",
      "-3.6521801199012653",
      "-4.340613754535199",
      "-1.6725114349718542",
      "4.751857314371184",
      "1.4703120172888149",
      "0.16122469138168544",
      "-1.6885574523295932",
      "-1.769301434345771",
      "-5.660758674157604",
      "2.5431344458733767",
      "1.060209898734608",
      "-6.185163568521792",
      "-6.705502893183938",
      "1.8396682693168835"
    ],
    [
      "0.0004018859992616929",
      "0.0012844826233169532",
      "0.007639454129679718",
      "0.03704048670459003",
      "0.0009412446176222892",
      "-0.00014089487901607195",
      "0.00021533787320372394",
      "0.00043792818436319287",
      "2.6181134953820636e-05",
      "0.00011996803459803074",
      "-0.002368737625713321",
      "-0.00036226898559761574",
      "-0.00873675233048237",
      "-0.00018988913053932942",
      "-0.00031653574272067994",
      "-0.0001532115384321693",
      "-0.00035509446101211593",
      "0.0006615202516011907",
      "0.00015428410238097235",
      "0.001971746468062807",
      "-0.00048782340742718397",
      "-0.00023169570329704338",
      "0.007344734186914445",
      "0.0004364688995255698",
      "0.0013110533714436547"
    ],
    [
      "0.0003715972638874579",
      "0.0012327240053587028",
      "0.005708064197404465",
      "0.03541436788087117",
      "0.0010354978256424008",
      "-6.366037689374469e-05",
      "7.081367286863937e-05",
      "0.00034317391199047896",
      "2.0563198049404448e-05",
      "-0.00010418620382317638",
      "-0.001446148973399424",
      "-0.0001850948018692915",
      "-0.002823163324291035",
      "-0.0005173246122506043",
      "-0.002193374855948169",
      "-8.415186411174425e-05",
      "-0.00020519921880387366",
      "6.530385771431703e-05",
      "8.113054830903296e-05",
      "0.001242324873049193",
      "0.0012133055086075526",
      "-0.00031266525298806534",
      "0.004981128839314917",
      "0.0001865003084202336",
      "0.0016795658606642424"
    ],
    [
      "0.00034588448171962374",
      "0.0006730089192767862",
      "0.002480092272827655",
      "0.02053105504822298",
      "0.0006549457835681873",
      "-1.7068349326854796e-05",
      "3.398406735505517e-05",
      "9.319732422563024e-05",
      "1.8930679956341754e-05",
      "-9.547591709477336e-05",
      "-0.0006931467908737049",
      "-3.941926776522803e-05",
      "-0.0025284223800429266",
      "-6.962693720369528e-05",
      "-0.00145339159523357",
      "-2.995776123278195e-05",
      "-7.763742138124403e-05",
      "3.267830926424006e-05",
      "3.026296695693878e-05",
      "0.00043225904835132305",
      "0.00043245598534802094",
      "-0.0001264495591083031",
      "0.0023759714028433005",
      "6.390834406195713e-05",
      "0.0006468153999381138"
    ],
    [
      "0.0003371259559514474",
      "0.00046205498730129464",
      "0.001343199653152386",
      "0.008301579272453397",
      "0.0004396491904582647",
      "-1.0427291758046622e-05",
      "2.0919555721076257e-05",
      "4.702829828146882e-05",
      "5.904055495384207e-06",
      "-1.661039927675685e-05",
      "-0.0002977359220331118",
      "-2.8294957926867254e-05",
      "-0.001339271797925999",
      "-7.056793257181779e-06",
      "-0.00045330303675037895",
      "-1.6662252482595738e-05",
      "-3.295770300929358e-05",
      "3.4057760635670724e-05",
      "1.3194593457968512e-05",
      "0.00021793165083377068",
      "6.490431936472652e-05",
      "-3.1626595338041484e-05",
      "0.0012219883468778177",
      "6.60309790761663e-06",
      "0.00026362583298730557"
    ],
    [
      "0.0003355628491016479",
      "0.000429303027679177",
      "0.0010978213413726057",
      "0.005717028048383467",
      "0.00040533753702787993",
      "-9.59359324369081e-06",
      "1.954934419827521e-05",
      "3.6485661044257914e-05",
      "4.231195960115438e-06",
      "-5.3311612305578365e-06",
      "-0.00023542815997464438",
      "-2.6643954306669595e-05",
      "-0.0009662065355270865",
      "-9.027535855904278e-06",
      "-0.00027032699032450864",
      "-1.3624281705932812e-05",
      "-2.7536724209991098e-05",
      "3.301328094991232e-05",
      "1.0722108766466687e-05",
      "0.00017992369721235582",
      "3.701416218295607e-05",
      "-2.4065095802856954e-05",
      "0.0009127495236264568",
      "1.9257757512706027e-05",
      "0.00018091129249968438"
    ],
    [
      "0.0003348864557200727",
      "0.00041881730400749055",
      "0.0010090183751906001",
      "0.004938189195291059",
      "0.00039155474671604486",
      "-9.00858691211566e-06",
      "1.7539635075432353e-05",
      "3.712589023213819e-05",
      "2.7584972516341734e-06",
      "1.7802963924184239e-06",
      "-0.00022440003741473164",
      "-2.394675456199321e-05",
      "-0.0008148564893144186",
      "-1.2045180447615677e-05",
      "-0.0002065465129840894",
      "-1.220935897249661e-05",
      "-2.5356029255766655e-05",
      "3.242580932489414e-05",
      "9.422753428507982e-06",
      "0.00016221952611391086",
      "3.927758852739304e-05",
      "-2.2342311204395408e-05",
      "0.0008378005930192521",
      "1.6890664257545523e-05",
      "0.00016071701111155888"
    ],
    [
      "0.00033543206400754713",
      "0.0004259351096394778",
      "0.001084900390141174",
      "0.005325763000763989",
      "0.00039603382297558797",
      "-9.998758971873852e-06",
      "2.1380352151026488e-05",
      "3.548770968663853e-05",
      "3.516888205325387e-06",
      "-4.039924268590855e-07",
      "-0.0002390666281227564",
      "-2.7473431325153954e-05",
      "-0.0009573389056351664",
      "-4.527834200344918e-06",
      "-0.00021731975308670348",
      "-1.3752730780664933e-05",
      "-2.7852271931380507e-05",
      "3.9851469395273906e-05",
      "1.0347151857433772e-05",
      "0.00018085566064825602",
      "1.607797240969235e-05",
      "-2.1736887409565773e-05",
      "0.0009063587169649442",
      "2.404028035383553e-05",
      "0.0001532176348147747"
    ],
    [
      "0.00033704389758030243",
      "0.0004516344623203272",
      "0.0012652288033141793",
      "0.005930129820292653",
      "0.00040709728787133",
      "-1.3540116950799376e-05",
      "2.8026765085322745e-05",
      "4.7168812223275846e-05",
      "3.843873560546591e-06",
      "3.230672040935341e-06",
      "-0.0003055279785690508",
      "-3.7482695118531106e-05",
      "-0.001095230504068901",
      "-1.1732996821527998e-05",
      "-0.00020432385181719516",
      "-1.811521033309664e-05",
      "-3.566069095556831e-05",
      "5.3472548329269237e-05",
      "1.372660951942296e-05",
      "0.00023532187155329775",
      "9.666254071892745e-06",
      "-2.6745723496968406e-05",
      "0.001105680072755835",
      "3.78044948233833e-05",
      "0.0001838568846509282"
    ],
    [
      "0.00034515341055348737",
      "0.0005903936817993799",
      "0.002178245930890749",
      "0.009912801152898566",
      "0.0004796720617741301",
      "-3.2816399669362695e-05",
      "6.678315585536734e-05",
      "0.00010209758990609235",
      "7.3023162076206e-06",
      "1.9215676013261013e-05",
      "-0.0006599196678817817",
      "-9.128439316385252e-05",
      "-0.0018545370541197435",
      "-5.564376556937524e-05",
      "-0.00023683955261874794",
      "-3.990521027680323e-05",
      "-8.105378312874086e-05",
      "0.0001209285157245992",
      "3.2036686657726084e-05",
      "0.0005160886736250773",
      "2.451997608502135e-05",
      "-6.585040115545381e-05",
      "0.002152805509740872",
      "0.00013007831967652228",
      "0.0003298248679888572"
    ],
    [
      "0.0003792482831104368",
      "0.0009989955279190762",
      "0.0046856696949381105",
      "0.022575985649025413",
      "0.0008227014684788789",
      "-0.00010593721959308197",
      "7.897453888804117e-05",
      "0.0001999609714233082",
      "-1.6384045069208417e-05",
      "0.00020138522416512735",
      "-0.0013520842201326525",
      "-0.0001226155927242537",
      "-0.0036481626769349976",
      "0.00010635386601998418",
      "-0.00028887821738211324",
      "-8.180555179193919e-05",
      "-0.00012132160166275792",
      "0.0003110176298477935",
      "0.00011547528603047101",
      "0.0010028370053733505",
      "0.0001506946701999267",
      "-0.00024157635572988258",
      "0.004800123226859617",
      "0.0001688723507486753",
      "0.0007135579695480032"
    ],
    [
      "0.08586895350465684",
      "0.3417974160608705",
      "1.7543424862508492",
      "1.722265748403656",
      "0.9195207597687156",
      "-0.12170781041522306",
      "0.315384169985684",
      "-0.1880385166848915",
      "0.14232236642513713",
      "-0.13875128156067354",
      "-0.18630509161522954",
      "-0.5396285531765981",
      "-1.556506977395153",
      "-0.10292485111721285",
      "0.5980997569063853",
      "-0.1195494266158102",
      "-0.22272663315000713",
      "0.32498138388926573",
      "0.24140140992382716",
      "0.7593527274725721",
      "-0.7247788412112994",
      "-0.14491904320293963",
      "0.7131459014714258",
      "1.260553637587315",
      "-1.069724098174336"
    ],
    [
      "0.21336672622338562",
      "0.8027348433411329",
      "3.3862009362790326",
      "6.124734073086712",
      "1.0516724191142237",
      "-0.4099396934850139",
      "-0.8471371847900322",
      "-0.17154057714863968",
      "-0.33728869933588645",
      "1.63039497956147",
      "0.5855510658711057",
      "0.7206997875399219",
      "0.6785419947080693",
      "1.3399254508249576",
      "2.007253050176365",
      "0.04692870876719209",
      "-0.0027630354242345933",
      "1.120447708022748",
      "0.3310461832519979",
      "0.1981037338009513",
      "-2.1122418350919157",
      "-0.5611564168748836",
      "-4.469231229833241",
      "-1.3171172279748955",
      "1.518544315570046"
    ],
    [
      "0.0003880818928033633",
      "0.001209792221830184",
      "0.004957924965854202",
      "0.021771752856434234",
      "0.001057511617665473",
      "-7.835108157986634e-05",
      "0.00020197733133779023",
      "9.650839036288021e-05",
      "9.057836583665692e-05",
      "-0.00030074907941631814",
      "-0.00082930660313027",
      "-0.0003651011966868644",
      "-0.003400656530681788",
      "-0.00016875697912886148",
      "-0.0014457030140220593",
      "-0.00014488579552605153",
      "-0.00018515750471115381",
      "2.5465289242565928e-05",
      "0.0001346631383513556",
      "0.0014308551413747034",
      "3.133511784053001e-05",
      "-9.367017319451121e-05",
      "0.0034210207557940782",
      "0.0005985327254894495",
      "0.0009008798016546349"
    ],
    [
      "0.0003500509388008376",
      "0.0006616795363147272",
      "0.002486198741983806",
      "0.00993751676272409",
      "0.0005390833907228085",
      "-4.094591662736224e-05",
      "9.693888989772436e-05",
      "8.594977184946616e-05",
      "1.9523581744022277e-05",
      "-4.1281355115843686e-05",
      "-0.0006161322795486308",
      "-0.00014264123345690167",
      "-0.0019253692399253777",
      "-6.546026406582811e-05",
      "-0.0003077384652761177",
      "-5.3872353671554766e-05",
      "-9.690871231965054e-05",
      "0.00010882315223301936",
      "4.452127929994961e-05",
      "0.0006585475387305438",
      "-4.021326406721306e-05",
      "-6.623180266674651e-05",
      "0.0020835916335533054",
      "0.00023941630968522432",
      "0.00032220144810461503"
    ],
    [
      "0.000338594199133634",
      "0.0004663332237566278",
      "0.0013008380077919107",
      "0.005442786360571187",
      "0.0004245432254469579",
      "-1.689965089668686e-05",
      "3.555340393574669e-05",
      "4.648415727190424e-05",
      "7.578452462033317e-06",
      "-7.207906729456307e-06",
      "-0.0002878095248758417",
      "-5.351954387796541e-05",
      "-0.0010025534914495891",
      "-3.1318590213588487e-05",
      "-0.00017772645242234577",
      "-2.1018428634213502e-05",
      "-4.437972698920917e-05",
      "5.367215220325978e-05",
      "1.830734248245447e-05",
      "0.0002691938463176144",
      "1.8754398296881852e-05",
      "-3.2874609399939627e-05",
      "0.0009614457564936182",
      "8.656549736917117e-05",
      "0.00017789942678637482"
    ],
    [
      "0.00033642743429372987",
      "0.0004389267543679988",
      "0.0011767214470056301",
      "0.005703014441170735",
      "0.00040360165165584855",
      "-1.2949681268783932e-05",
      "2.535854370078007e-05",
      "4.786298449279199e-05",
      "4.141889006068949e-06",
      "8.369620793657876e-06",
      "-0.0002876371491675876",
      "-3.584869958380292e-05",
      "-0.001026443853705867",
      "-2.2436546178181563e-05",
      "-0.00019983248253367574",
      "-1.602918767495634e-05",
      "-3.7139687271158866e-05",
      "5.071003943700841e-05",
      "1.3009263236805196e-05",
      "0.00021565629382627483",
      "3.383063037145021e-05",
      "-2.8517496204013552e-05",
      "0.0009913318873034712",
      "4.051897117692788e-05",
      "0.00018962511260092393"
    ],
    [
      "0.0003355228959249365",
      "0.0004237976229559734",
      "0.0010533296554532008",
      "0.004938529350844069",
      "0.0003976992260363838",
      "-1.0899383825168067e-05",
      "2.1353284443476077e-05",
      "3.766616194965465e-05",
      "4.268692570094054e-06",
      "2.1293538266520717e-06",
      "-0.00022444075215697972",
      "-3.161342057920398e-05",
      "-0.0008693148913383375",
      "-1.7586276935038745e-05",
      "-0.00019462545871746137",
      "-1.3402245169053378e-05",
      "-3.12029824843218e-05",
      "3.800035795026298e-05",
      "1.1318326488267291e-05",
      "0.0001813374666747142",
      "4.2945825247485e-05",
      "-2.5457793613243075e-05",
      "0.0007873699387421363",
      "4.036739932324055e-05",
      "0.00015901648249273681"
    ],
    [
      "0.00033579746020058737",
      "0.0004298481363680672",
      "0.001100114738690493",
      "0.005519175310928437",
      "0.0004014793270569349",
      "-1.1608095620401294e-05",
      "2.1050111681496743e-05",
      "4.5952377490026776e-05",
      "3.6409718709803333e-06",
      "9.704042677981475e-06",
      "-0.00025854872441800366",
      "-3.19900265058028e-05",
      "-0.0009394078773086326",
      "-2.112303088009074e-05",
      "-0.00021445049254087753",
      "-1.4065376107817269e-05",
      "-3.358894309694636e-05",
      "4.2861227612158296e-05",
      "1.1805674031581617e-05",
      "0.00018986157343598467",
      "6.935989889228303e-05",
      "-2.9372644179660907e-05",
      "0.0008820899853472508",
      "3.510598064818895e-05",
      "0.00018984476088049521"
    ],
    [
      "0.00033696676134539044",
      "0.0004546722421463288",
      "0.0012813357484511465",
      "0.007597491412947726",
      "0.0004269336954781085",
      "-1.3515430091717156e-05",
      "2.2160052886529497e-05",
      "6.0481733058059986e-05",
      "4.377844726590687e-06",
      "1.2438359181975007e-05",
      "-0.00031616916029582657",
      "-3.684394547859396e-05",
      "-0.0012283027755683642",
      "-2.3667113201044982e-05",
      "-0.0003431440502703832",
      "-1.6473722913093617e-05",
      "-4.0408807370203066e-05",
      "4.8496981538799055e-05",
      "1.4289802338180476e-05",
      "0.00022012351856398046",
      "0.00014933249467378163",
      "-4.093716383417657e-05",
      "0.001073808854258704",
      "3.35630033820896e-05",
      "0.0002720297941863512"
    ],
    [
      "0.00034325598219764493",
      "0.0006246424370003432",
      "0.002459815578492904",
      "0.02323084169053709",
      "0.0005777153816137007",
      "-2.7487172717770617e-05",
      "3.3516656236120575e-05",
      "0.00019034239235914894",
      "2.7557171581983115e-06",
      "9.715905519864947e-05",
      "-0.0009352724096359326",
      "-6.58325889014177e-05",
      "-0.0031163899227608146",
      "-5.531804050874583e-05",
      "-0.0012877667968104695",
      "-3.495301991389281e-05",
      "-8.589146249708168e-05",
      "8.205720615151933e-05",
      "2.932912598043356e-05",
      "0.0004346567089256106",
      "0.0007646904788295098",
      "-0.0001275179288937884",
      "0.0031910182751409243",
      "-5.1850385251666085e-05",
      "0.0009381825775488621"
    ],
    [
      "0.000359475976857887",
      "0.0008964415628844705",
      "0.0035303107739352193",
      "0.02188359464439545",
      "0.0009408798343944289",
      "-5.052297217954844e-05",
      "7.452975167314456e-05",
      "9.694656096154992e-05",
      "5.038478890457062e-05",
      "-0.00020469916154875346",
      "-0.0006740304768843993",
      "-0.00016185403318104598",
      "-0.0019521240230350881",
      "-0.0002738765264951089",
      "-0.0018983092553084956",
      "-5.1803452085251937e-05",
      "-0.00014094828861999076",
      "-1.5568803621232877e-05",
      "7.053486690438472e-05",
      "0.0008267430176543913",
      "0.0011485915613766297",
      "-0.00026856865458880667",
      "0.0015329069274398741",
      "0.00045524978755361636",
      "0.000938307977554218"
    ],
    [
      "0.0003665533314382755",
      "0.0009196745957112888",
      "0.004226369185480167",
      "0.01583557044788403",
      "0.0006801041441121988",
      "-7.650626538638911e-05",
      "0.00015374870080372266",
      "0.0002083265599032567",
      "2.9184416295059714e-05",
      "-8.394792924723418e-06",
      "-0.001175070007495483",
      "-0.0002519538343916944",
      "-0.003199018094388508",
      "-0.0002006969417883504",
      "-0.00020559317356432056",
      "-9.30645900787859e-05",
      "-0.00019206884470155818",
      "0.00022539691288145616",
      "8.303594188000892e-05",
      "0.0011753986936955403",
      "-1.1154940391812007e-05",
      "-0.00013408000839759178",
      "0.003784424246288268",
      "0.0004254235588081771",
      "0.0006065774851740172"
    ],
    [
      "0.028678214430671995",
      "0.18841409604932924",
      "2.5197876082368045",
      "4.0394411295913795",
      "0.7193946431708753",
      "-0.002719550120873618",
      "-0.17731351667913575",
      "0.0986784043089783",
      "0.12587632401061663",
      "-0.48948531948726304",
      "-0.837905468413635",
      "0.15819563573927686",
      "1.6287899813467908",
      "-1.2611694651901275",
      "-0.321125952943354",
      "0.07172484289042201",
      "-0.1979769520803636",
      "-0.3200263902829356",
      "0.06674032905839765",
      "0.47880364770202555",
      "-0.21972601833321814",
      "-0.32860531200349163",
      "2.728097328576963",
      "0.4620218116286118",
      "1.6651825637033197"
    ],
    [
      "0.0003838075494286847",
      "0.0015152766004668753",
      "0.008328208017369868",
      "0.02864008991436229",
      "0.0008148166083346243",
      "-0.00014012547903573754",
      "0.0002331215753530764",
      "0.0005993626123921879",
      "-1.4776848287359063e-06",
      "0.0004894545235925031",
      "-0.003316224995863769",
      "-0.00031539677619226347",
      "-0.0014309550026336791",
      "-0.0006161786138658964",
      "-0.00011451378783587085",
      "-0.00014424822394549955",
      "-0.00035350196865428546",
      "0.0003019491284846165",
      "0.0001144343820113028",
      "0.002320720117432888",
      "0.0013909000717321576",
      "-0.00031809178789790203",
      "0.010864114728398518",
      "0.00046407079079013495",
      "0.0016142934949491218"
    ],
    [
      "0.00035583754395258644",
      "0.000996497913211359",
      "0.00579340466909551",
      "0.042362816278708276",
      "0.000618415389129801",
      "-7.205426035740307e-05",
      "8.947939854471747e-05",
      "0.0006381360628962261",
      "-2.015574066906763e-05",
      "0.0006448156192096994",
      "-0.0034150217461670898",
      "-0.0001017361327021554",
      "-0.0038789621172936866",
      "-0.0005476469865925498",
      "-0.0011269198607549969",
      "-8.009382005249399e-05",
      "-0.00026486652085807314",
      "0.0002951911998151433",
      "5.344128876334677e-05",
      "0.0013254350469104664",
      "0.001606237114575921",
      "-0.0002513336839458723",
      "0.011839500172230026",
      "-0.000248837638930466",
      "0.0020824065393837995"
    ],
    [
      "0.00033893893025513714",
      "0.0005041351824133954",
      "0.0018298431474800126",
      "0.013297531636093258",
      "0.0004321693836664335",
      "-1.992220677127059e-05",
      "2.9268397161403203e-05",
      "0.00013864783149271237",
      "-1.8934322375881745e-06",
      "0.00010828610199724843",
      "-0.000732400400836632",
      "-3.776522371876275e-05",
      "-0.0020502143526815214",
      "-5.881329833327348e-05",
      "-0.0004151766355647804",
      "-2.3470255198742273e-05",
      "-7.096274989518667e-05",
      "0.00011545811258126724",
      "1.6435814591985927e-05",
      "0.00033332855468121397",
      "0.00023167622324122387",
      "-6.010927161133103e-05",
      "0.002540872270732947",
      "-2.479015495926101e-05",
      "0.00047805906529167715"
    ],
    [
      "0.0003360851133897587",
      "0.0004426690667054748",
      "0.0013153423705512233",
      "0.008180575300534522",
      "0.00040306528789917117",
      "-1.2544875284967361e-05",
      "2.284899754087486e-05",
      "6.72773562016145e-05",
      "1.2981745353887546e-06",
      "3.116098488884202e-05",
      "-0.0003912205484388767",
      "-2.727393992620961e-05",
      "-0.0014060977499126966",
      "-1.8122626908458665e-05",
      "-0.00029464844043623084",
      "-1.543930584476187e-05",
      "-4.216534314999407e-05",
      "6.916550107463783e-05",
      "1.1030600264040147e-05",
      "0.00022175744656368116",
      "6.057995683017775e-05",
      "-3.242950901802247e-05",
      "0.0014350312747873509",
      "1.6339068613583129e-06",
      "0.00025353999765459755"
    ],
    [
      "0.00033547357513226444",
      "0.00042753122230413537",
      "0.0011877593604814295",
      "0.006533511121741135",
      "0.00039092851930125144",
      "-1.1309865441547148e-05",
      "2.1230086268252302e-05",
      "5.167521390943587e-05",
      "1.7484160688874357e-06",
      "2.090517449022427e-05",
      "-0.00030701519080498813",
      "-2.66362718868746e-05",
      "-0.0012169020303146887",
      "-1.1334759617924028e-05",
      "-0.00021541151443004832",
      "-1.3718103395184672e-05",
      "-3.6616116924513836e-05",
      "6.1008243575248624e-05",
      "9.974370779786578e-06",
      "0.00019662031775441325",
      "1.998387982934159e-05",
      "-2.5267189791989305e-05",
      "0.0011391107691277656",
      "1.3638143882461605e-05",
      "0.00018769100271816004"
    ],
    [
      "0.00033581110391227905",
      "0.0004313633394974464",
      "0.0012569295373303067",
      "0.007269628094181136",
      "0.00039861478511648527",
      "-1.1582662455707765e-05",
      "2.2556505181554807e-05",
      "5.004145316899386e-05",
      "2.6461959350565415e-06",
      "1.505785783029291e-05",
      "-0.0003032267582866685",
      "-2.845953999706874e-05",
      "-0.001407443827160022",
      "-3.0707120580326557e-06",
      "-0.0002670684941775108",
      "-1.4257371137806493e-05",
      "-3.869150287379305e-05",
      "6.471597217815354e-05",
      "1.0428180528682742e-05",
      "0.00020479289633649485",
      "9.277231144102452e-06",
      "-2.538292871439123e-05",
      "0.0011786628178454617",
      "1.5434388304325863e-05",
      "0.00019226569045777172"
    ],
    [
      "0.0003370975065463601",
      "0.0004475928674901388",
      "0.0013104868422661204",
      "0.006508059423492507",
      "0.0004093235129961266",
      "-1.3905882433018383e-05",
      "2.9328159109800287e-05",
      "4.2810838582634226e-05",
      "5.1540844975484355e-06",
      "-2.1738625866615006e-06",
      "-0.0002738967078296529",
      "-4.034974871911047e-05",
      "-0.0013185004135032844",
      "-8.250419032171785e-06",
      "-0.00022346140316387722",
      "-1.7063643144231443e-05",
      "-4.211444089529286e-05",
      "6.468526360379391e-05",
      "1.363914602362215e-05",
      "0.0002371469922583416",
      "-1.81731906692618e-05",
      "-2.673936354033315e-05",
      "0.001051959447485023",
      "5.4066354804598774e-05",
      "0.00015620711359355937"
    ],
    [
      "0.0003441357976861553",
      "0.000563074694566421",
      "0.002056053455311799",
      "0.009181493574339438",
      "0.0004856275574979972",
      "-2.4566302660414412e-05",
      "6.188713542524854e-05",
      "4.8041797182681415e-05",
      "1.5496145286187583e-05",
      "-5.225569159825804e-05",
      "-0.00041957733189047666",
      "-8.440428620566476e-05",
      "-0.0019752493526186913",
      "-1.374994145578981e-05",
      "-0.0003437903338538579",
      "-3.617864946991094e-05",
      "-6.553277595116311e-05",
      "8.954515755765208e-05",
      "2.8540855093108315e-05",
      "0.0004602245492975322",
      "-0.00011142481747732334",
      "-3.2755672304860106e-05",
      "0.0016751589474238706",
      "0.00012716038830233296",
      "0.00021897582533515102"
    ],
    [
      "0.00034288652402121773",
      "0.0005959525197955356",
      "0.002322972853703995",
      "0.012727611854732004",
      "0.00048003181661819517",
      "-3.0041485462403962e-05",
      "5.036756684295317e-05",
      "0.0001412537419318019",
      "1.8834579105651677e-06",
      "6.887973831493714e-05",
      "-0.000862352283778003",
      "-5.7315854466750186e-05",
      "-0.0019136257899799905",
      "-9.460018524150605e-05",
      "-0.000446233378110534",
      "-3.459999168718099e-05",
      "-8.324094109232664e-05",
      "0.00010479327310961779",
      "2.571027488933554e-05",
      "0.0005131880508045098",
      "0.000203347593893054",
      "-8.122231859236652e-05",
      "0.0028438464142289377",
      "2.8281624764874847e-05",
      "0.0005142939378653548"
    ],
    [
      "0.0003577795986963922",
      "0.0008920616077054574",
      "0.004529853133902315",
      "0.024176980498394493",
      "0.0007206660246527177",
      "-5.325005754336052e-05",
      "0.0001168050848440876",
      "0.00028868979815240345",
      "4.189648616531664e-07",
      "-0.0001529870033738808",
      "-0.0014439850561884524",
      "-0.00010582731743455964",
      "-0.0017736236809937594",
      "-0.00028913232165302344",
      "-0.001427206264490092",
      "-6.042976579939994e-05",
      "-0.0001614609641024483",
      "9.049367651121282e-05",
      "4.8614134881731664e-05",
      "0.0009754383676231499",
      "0.00021297084019388125",
      "-0.00011438969399435498",
      "0.005486477108050186",
      "-5.6474681598638216e-05",
      "0.0008829448324411448"
    ],
    [
      "0.000640787161600611",
      "0.006887276704252394",
      "0.043345795083988094",
      "0.13221060040946395",
      "0.002622376376487853",
      "-0.0006735306761269975",
      "0.0029243707621762764",
      "-0.0008898897854868933",
      "0.00036863387895456245",
      "-0.0036444647412032603",
      "-0.012810165945993551",
      "-0.0025850564597280855",
      "-0.036277742706019966",
      "0.0028841472114728896",
      "-0.002536630065049224",
      "-0.0011469816624852208",
      "-0.0008858316307762376",
      "0.0031772381253183358",
      "0.0005534076081686386",
      "0.014641643793884508",
      "-0.01105323354495645",
      "9.508640808065074e-05",
      "0.046218562264695146",
      "0.004986616346835762",
      "-0.003967585396719915"
    ],
    [
      "0.00040610469396229346",
      "0.0015119049551413838",
      "0.008976928484936279",
      "0.06261381672967113",
      "0.002142136379046902",
      "-8.559768477977382e-05",
      "0.00032761489997109683",
      "-0.0005763163551007545",
      "0.00022638519745850225",
      "-0.0006310466579004305",
      "-0.0016380160082277366",
      "-0.00022660368712980702",
      "-0.009581446639822548",
      "0.00012507016341073722",
      "-0.0070250039223467824",
      "-9.060452696815825e-05",
      "-0.00040162384113664264",
      "0.0001955151243190782",
      "0.000141398756698547",
      "0.0017624557419256624",
      "0.0018737536330921901",
      "-0.0005399315062059432",
      "0.001262591114128478",
      "0.0017644915639994433",
      "-0.00011445691815261363"
    ],
    [
      "0.000351961696319035",
      "0.0006571076254644882",
      "0.002917316778105599",
      "0.017354309908677115",
      "0.0006689957311400244",
      "-2.3611715097974086e-05",
      "0.00010041584153178818",
      "-9.398303730298355e-05",
      "4.668191140910133e-05",
      "-0.000147225976723974",
      "-0.00044202982841264304",
      "-9.32195556269488e-05",
      "-0.0038003942820586203",
      "0.0001440893401730562",
      "-0.0013216518736309194",
      "-5.043963407309688e-05",
      "-7.496456936696045e-05",
      "9.771345280862514e-05",
      "3.754957904879439e-05",
      "0.0006187974456317613",
      "-0.00030831120869733944",
      "-7.301028837559101e-06",
      "0.0019626179955453855",
      "0.0002004203840799644",
      "8.860034942627082e-05"
    ],
    [
      "0.0003376790904705296",
      "0.00045407877754039374",
      "0.0012121643461538336",
      "0.005361524474831369",
      "0.0004355105548522539",
      "-1.165102568873269e-05",
      "3.080563583456179e-05",
      "1.4063751337160016e-05",
      "1.0919020718392134e-05",
      "-4.3886842725597096e-05",
      "-0.0001761310818632974",
      "-4.210150472002932e-05",
      "-0.0009533166773917945",
      "-4.904711700447238e-06",
      "-0.00031458045149919704",
      "-1.813963733927378e-05",
      "-3.0070628643788042e-05",
      "2.2463637607950475e-05",
      "1.5357130276542245e-05",
      "0.00022749356834228076",
      "-8.474382772934121e-06",
      "-2.0877879359865073e-05",
      "0.0007406990265552712",
      "6.998736749189587e-05",
      "0.00014733271011127403"
    ],
    [
      "0.00033564775015255103",
      "0.0004271053998682086",
      "0.0010546599544657617",
      "0.00459168403351086",
      "0.0004025807184639596",
      "-1.0133888211863969e-05",
      "2.3889840568602347e-05",
      "2.4282350553790547e-05",
      "5.765277005825617e-06",
      "-1.823360908845215e-05",
      "-0.00019237218578591834",
      "-3.0868171797663325e-05",
      "-0.000812810599793951",
      "-9.6101699642997e-06",
      "-0.00021535169004480297",
      "-1.38476921005637e-05",
      "-2.6845274238229698e-05",
      "2.91851957322067e-05",
      "1.1231248791946286e-05",
      "0.00018523670883922256",
      "6.289652226412076e-06",
      "-2.1282999391913776e-05",
      "0.0007274671750568267",
      "4.4920269363738356e-05",
      "0.00013395249887730314"
    ],
    [
      "0.0003347630603041171",
      "0.0004138886612592604",
      "0.000942355599082758",
      "0.004007375290228441",
      "0.0003924847063530046",
      "-8.484908586761524e-06",
      "1.866386423557237e-05",
      "2.4883233223867087e-05",
      "4.442534474089131e-06",
      "-1.4237710404359799e-05",
      "-0.00017182996154983224",
      "-2.4950793592369282e-05",
      "-0.0006469404367695417",
      "-1.5202063903185387e-05",
      "-0.00018799104376337897",
      "-1.1531353143299444e-05",
      "-2.26843663461353e-05",
      "2.2163702936602095e-05",
      "9.495539647006475e-06",
      "0.00015607954965551936",
      "2.309237804533747e-05",
      "-2.0153363795084133e-05",
      "0.0006367281121974607",
      "3.3113082695813975e-05",
      "0.00013208374910445085"
    ],
    [
      "0.0003350480053075219",
      "0.00041906968949998423",
      "0.000979174999121455",
      "0.00418165550798883",
      "0.00039296986348070053",
      "-9.223611990814694e-06",
      "2.0377300735406377e-05",
      "2.8053582960095145e-05",
      "4.193189599275276e-06",
      "-1.3499282332596994e-05",
      "-0.00019194862435681852",
      "-2.647244656773508e-05",
      "-0.0006852475140651301",
      "-1.562403307249915e-05",
      "-0.00018408221086781325",
      "-1.2564829016868947e-05",
      "-2.4040804550411434e-05",
      "2.6334877384993884e-05",
      "9.998835966845655e-06",
      "0.00016813753630082946",
      "1.4250930366931081e-05",
      "-2.0419976630642154e-05",
      "0.0007076297278003733",
      "3.195465187180841e-05",
      "0.00013956517037697056"
    ],
    [
      "0.00033620222485261094",
      "0.0004428841013569177",
      "0.001128839854994117",
      "0.004933666546991362",
      "0.0004060377395857541",
      "-1.230373493019531e-05",
      "2.4673637104787196e-05",
      "4.449983586650292e-05",
      "3.902297236528535e-06",
      "-7.097183818655837e-06",
      "-0.00026114802519075194",
      "-3.3368037162890817e-05",
      "-0.0007392408814854393",
      "-3.277564554295835e-05",
      "-0.00020380962269068143",
      "-1.5588483535235496e-05",
      "-3.1640657566618766e-05",
      "3.157006107878392e-05",
      "1.2647359264973056e-05",
      "0.0002111137096769859",
      "5.425194033541016e-05",
      "-3.072825715096003e-05",
      "0.0009019845996679431",
      "4.0232275076889446e-05",
      "0.00019371635963287283"
    ]
  ],
  "rational_Q": [
    [
      "0.08400742388501832",
      "1.0919901271999364",
      "2.3034553009855094",
      "23.229614071429364",
      "0.33133740794181565",
      "1.0919901271998964",
      "4.175898126472688",
      "16.518737589628394",
      "89.6004967985235",
      "2.056792927304905",
      "2.3034553009852665",
      "16.518737589629094",
      "34.24435336568487",
      "41.534238759774695",
      "6.104521363500937",
      "23.229614071429108",
      "89.60049679852229",
      "41.53423875977554",
      "316.18041174132156",
      "40.490624765248214",
      "0.33133740794180927",
      "2.0567929273048486",
      "6.104521363501039",
      "40.49062476524571",
      "2.7408506917306235",
      "0.05350273071039404",
      "0.04734214648919565",
      "0.3276599700070387",
      "0.0028002467724120147",
      "0.05350273071039715",
      "0.1357975037538108",
      "0.22032565356779638",
      "0.23765407116286796",
      "0.005185207782375891",
      "0.047342146489178984",
      "0.22032565356779918",
      "-0.6754416055297353",
      "0.026102952092306897",
      "-0.0672355804632674",
      "0.32765997000706176",
      "0.2376540711628487",
      "0.026102952092356514",
      "-0.6551095593637114",
      "-0.2684067490470132",
      "0.0028002467724051396",
      "0.005185207782384198",
      "-0.0672355804632539",
      "-0.2684067490469886",
      "-0.1747748119999112",
      "-0.32398605742037306",
      "0.13375144010796594",
      "-0.14099352892463235",
      "-0.14347333866688194",
      "0.11038654499771919",
      "-0.5044919973117661",
      "0.06368076982684094",
      "-0.26998482355957276",
      "-0.17589104673245798",
      "1.3638148577887739",
      "-0.45686518520644637",
      "0.5606451321858373",
      "-0.41122528351553056",
      "-0.27092013848177554",
      "1.068354699340072",
      "0.42912189275427964",
      "-0.03162064536778183",
      "-0.1961218158237498",
      "0.03189933199764246",
      "0.3201667771936465",
      "-0.034276891314744186",
      "1.0197004098242108",
      "0.038894939063319804",
      "0.42549291603281586",
      "0.1556548994058072",
      "-0.17589104673248457",
      "0.06698364379902225",
      "0.6328976165332922",
      "-0.021659543757928054",
      "-1.073541480332227",
      "-0.9079680868377059",
      "0.301398530918791",
      "-0.7760103401157126",
      "-0.1664107792879214",
      "-0.552150229305218",
      "-1.7225659215063203",
      "3.0008689265003",
      "-0.9476283677149284",
      "1.2922466005018465",
      "-1.3369807398574542",
      "-0.12148882451382984",
      "0.9393328306327136",
      "0.5363909042019314",
      "0.9769115352555492",
      "0.10289791119298182",
      "-1.0059113737494971",
      "-0.27092013848159285",
      "2.3300230084599716",
      "-2.83905128234643",
      "-17.992097508090737",
      "-1.0037708785064048",
      "-1.722565921506248",
      "-0.03368803505889404",
      "-1.4037645562343182",
      "11.952197087531145",
      "0.432155104632645",
      "-3.8763435918371374",
      "4.130965201172015",
      "-8.074659816881192",
      "4.426606158927139",
      "-1.8643656032721885",
      "0.15368916199979354",
      "0.724858589804732",
      "0.6107884196425433",
      "-2.087649548529298",
      "-3.0356628403151182",
      "0.0318993319976443",
      "-0.46359222641118586",
      "0.5689579133303828",
      "-0.23522790494996462",
      "-0.06911135970478438",
      "-0.12148882451381764",
      "0.6595969123135097",
      "-0.5676274242110212",
      "0.6006276660565345",
      "-0.13744827642922294",
      "0.1536891619998965",
      "-0.5236609842129505",
      "0.7988543230246075",
      "-0.8119628219474462",
      "-0.1569565274391121",
      "-0.014830093204407329",
      "-0.07011112699433669",
      "-0.18813783321576016",
      "0.6525841071814117",
      "0.27076560444709064",
      "0.11038654499775849",
      "1.3638148577887463",
      "1.0683546993399802",
      "0.32016677719365305",
      "-0.32398605742035586",
      "-0.5044919973117231",
      "-0.4568651852065056",
      "0.42912189275429985",
      "-0.03427689131474663",
      "0.13375144010795448",
      "0.06368076982688005",
      "0.560645132185707",
      "-0.03162064536820841",
      "1.0197004098242461",
      "-0.1409935289246216",
      "-0.2699848235595448",
      "-0.41122528351551835",
      "-0.19612181582381044",
      "0.03889493906327327",
      "-2.866041973560884",
      "1.8503234920678036",
      "0.0933589901116653",
      "0.06698364379911767",
      "-2.866041973560879",
      "0.7903506673842194",
      "-5.140016543693272",
      "0.7728252337480126",
      "2.3300230084597926",
      "1.8503234920671747",
      "-5.140016543693519",
      "6.959199306294497",
      "1.1810259477113532",
      "-0.46359222641121217",
      "0.09335899011164706",
      "0.772825233747955",
      "1.1810259477111222",
      "-2.1966808218153164",
      "-3.564504916772876",
      "0.3293376225213078",
      "0.3013985309187525",
      "3.5324820979362412",
      "-14.5345242811802",
      "7.292090243899814",
      "-0.851976057734734",
      "-0.03368803505901001",
      "2.182730264310432",
      "7.22911090781695",
      "-12.808452540942147",
      "2.1497626940004424",
      "0.6595969123135793",
      "-0.7965663687860262",
      "-3.632284519579255",
      "-0.9935995067409308",
      "2.4921646020732746",
      "1.2450102372360905",
      "3.0008689265004485",
      "2.1827302643101723",
      "5.183806427182757",
      "-16.962577350647773",
      "-3.17738184181961",
      "4.1309652011724936",
      "-12.006007338157724",
      "7.766231010340821",
      "2.3857573588515213",
      "1.0035743190770448",
      "-0.5236609842128422",
      "3.836518327482233",
      "1.7394831127140953",
      "-3.09065204508694",
      "-3.4673077344735184",
      "0.9393328306327603",
      "-0.796566368785919",
      "0.41364029982690326",
      "0.956046782866852",
      "0.9719977853055958",
      "0.724858589804767",
      "3.8365183274821333",
      "-1.4862827613107958",
      "-1.48949514991356",
      "-0.530086499744865",
      "-0.07011112699431503",
      "-1.1892599849928713",
      "-1.135851112285143",
      "-1.4467015215668366",
      "-0.42219553777352686",
      "0.6328976165333496",
      "-0.7760103401155519",
      "-0.9476283677148459",
      "0.5363909042018291",
      "0.4254929160328279",
      "-0.02165954375738451",
      "-0.16641077928785142",
      "1.2922466005021327",
      "0.976911535255666",
      "0.15565489940579008",
      "-1.0735414803320702",
      "-0.5521502293051336",
      "-1.3369807398574",
      "0.10289791119298125",
      "-14.534524281180197",
      "7.229110907816879",
      "-3.632284519579299",
      "-2.839051282346249",
      "-3.5645049167726226",
      "7.2920902438998185",
      "-12.808452540941778",
      "-0.9935995067413097",
      "0.5689579133303699",
      "0.3293376225213232",
      "-0.8519760577344434",
      "2.1497626940002204",
      "2.4921646020732156",
      "-4.050588608958953",
      "2.9519060299485784",
      "-1.403764556234298",
      "5.183806427182687",
      "-4.050588608959228",
      "62.04045971242471",
      "1.5026538881132356",
      "-0.5676274242109652",
      "0.4136402998268132",
      "2.951906029948548",
      "1.5026538881130176",
      "-2.908485090570094",
      "-1.907275863424206",
      "-8.074659816881194",
      "7.766231010341172",
      "-6.8890907045039045",
      "9.324949370991035",
      "-2.816240117338891",
      "0.7988543230245778",
      "-1.4862827613106733",
      "-4.227213243807749",
      "-0.667208030662971",
      "1.2864552836546668",
      "0.6107884196425518",
      "1.7394831127141623",
      "-4.227213243807758",
      "6.753416629806388",
      "-6.649734832490708",
      "-0.18813783321577493",
      "-1.135851112285051",
      "-0.7647419031467578",
      "3.870974090156451",
      "-0.4853956696603384",
      "-17.992097508090882",
      "11.952197087531735",
      "4.426606158927203",
      "-2.0876495485293667",
      "-1.0059113737494654",
      "-1.0037708785064605",
      "0.43215510463261647",
      "-1.8643656032719214",
      "-3.035662840314977",
      "-16.962577350647948",
      "2.3857573588518215",
      "-3.090652045087225",
      "-0.23522790494994744",
      "1.2450102372359915",
      "-3.177381841819827",
      "1.0035743190767459",
      "-3.467307734473317",
      "9.324949370990888",
      "-0.6672080306635054",
      "0.6006276660565738",
      "0.956046782866727",
      "-1.907275863424213",
      "-2.8162401173392713",
      "1.2864552836545131",
      "14.353957124420546",
      "-0.8119628219473843",
      "-1.489495149913545",
      "6.753416629806318",
      "14.353957124420266",
      "-7.638253969534517",
      "0.652584107181412",
      "-1.4467015215669925",
      "3.870974090156257",
      "-14.713540794845947",
      "0.9976107255173459",
      "-0.0691113597047851",
      "-0.13744827642925694",
      "-0.15695652743902044",
      "0.2707656044470814",
      "0.9719977853056216",
      "-0.5300864997449811",
      "-0.42219553777354135",
      "-6.6497348324905",
      "-0.4853956696603279",
      "0.9976107255173078",
      "0.06237597141527892",
      "0.06445730626616472",
      "-0.013534325749615862",
      "-0.03186072471194767",
      "-0.06237597141527796",
      "-5.659443486781248e-15",
      "0.1253780847655707",
      "-0.2857742021500862",
      "-0.055357438707960845",
      "-0.06445730626616619",
      "-0.12537808476559026",
      "1.7382205199291029e-15",
      "-0.5421816698084534",
      "0.027282129143403045",
      "0.013534325749598036",
      "0.28577420215005195",
      "0.5421816698084928",
      "-3.5302094438946746e-16",
      "0.37104366204401007",
      "0.03186072471194297",
      "0.05535743870794619",
      "-0.027282129143416503",
      "-0.3710436620439891",
      "5.858536792737143e-15",
      "-0.11856160080278524",
      "0.2409760030577597",
      "0.06683749397788952",
      "0.00418501703369962",
      "-0.7160844717367069",
      "0.13886466626034108",
      "-1.1569119971114965",
      "-0.14572076261405384",
      "-0.35582046938814627",
      "-0.3296809066832818",
      "-0.4672627772451731",
      "-0.881625147268978",
      "0.026398143525905426",
      "-0.9924661384134554",
      "0.30744444159081735",
      "0.9665976224860456",
      "-10.541341701574911",
      "-1.2349675699518035",
      "0.011365451780279477",
      "0.2949097585214941",
      "-0.08738522574615395",
      "-0.12320500222997322",
      "0.34825722416732313",
      "0.6574660588980383",
      "-0.03945317791570426",
      "-0.35582046938814527",
      "-0.008263068708286355",
      "-1.7775995810010692",
      "-4.45233200631307",
      "-0.32851590033101863",
      "-0.8619978473301391",
      "-1.2436483523304387",
      "2.1998482918026045",
      "1.319999732586873",
      "0.04237237082380935",
      "1.506655268615047",
      "-4.405076598504798",
      "0.5126665655587924",
      "4.951231434995977",
      "-1.804593437511812",
      "0.01836028170104707",
      "0.10373766960825379",
      "-0.4666016851460537",
      "0.9472317271437338",
      "-0.15245075894830243",
      "0.18428721639724846",
      "-0.9924661384134005",
      "-0.5105928519972883",
      "2.807576752670313",
      "-14.082867727062279",
      "0.16179162000570527",
      "1.5066552686150962",
      "2.82362725707953",
      "-9.02349605102569",
      "0.15617813353756033",
      "-3.1907288363596606",
      "8.716672218812969",
      "-9.68650302457069",
      "12.157981284575179",
      "-14.703858113211904",
      "6.570658550234858",
      "0.46436764949400455",
      "-1.816490516345581",
      "2.1040032035770624",
      "-11.1375746383",
      "0.4562897587786323",
      "0.011365451780274285",
      "-0.0814278347627625",
      "0.31564715184484055",
      "1.889730804327927",
      "-0.047644806938707575",
      "0.018360281701051757",
      "-0.30467715356107594",
      "0.3115574769059202",
      "0.08543151199963615",
      "0.016760986001665732",
      "0.4643676494940481",
      "-1.1020916499442546",
      "0.36733163067561064",
      "1.8989198152025992",
      "-0.3965645624108833",
      "-0.07051375165038927",
      "0.15814212557490323",
      "-0.2678212398091962",
      "-0.7434603129848132",
      "-0.10588139107133071",
      "0.7160844717367211",
      "0.32968090668319117",
      "-0.30744444159080525",
      "-0.29490975852151513",
      "0.1185616008027827",
      "-0.1388646662603416",
      "0.46726277724515475",
      "-0.9665976224860795",
      "0.08738522574621672",
      "-0.2409760030576558",
      "1.1569119971113058",
      "0.8816251472691139",
      "10.541341701574703",
      "0.12320500222988226",
      "-0.06683749397789908",
      "0.14572076261402928",
      "-0.02639814352582229",
      "1.2349675699516525",
      "-0.3482572241672936",
      "-3.8164649796828236",
      "-4.469078967245022",
      "0.03552911170466498",
      "-0.008263068708284247",
      "3.8164649796831154",
      "-8.692598800164597e-14",
      "-0.8258382800158507",
      "-0.5754335957532738",
      "-0.5105928519971188",
      "4.469078967245026",
      "0.8258382800159975",
      "2.129926692148513e-13",
      "-0.6377546499090532",
      "-0.08142783476280523",
      "-0.03552911170469245",
      "0.5754335957534508",
      "0.6377546499087771",
      "1.6692100724795624e-14",
      "13.859928560633739",
      "-2.024948838620304",
      "-1.2436483523303752",
      "-6.33918214158529",
      "4.636049829027451",
      "-6.998158595010109",
      "-0.8259587976166048",
      "2.823627257079393",
      "-2.5517049456574368",
      "-0.5069310916547596",
      "17.307550386370988",
      "1.9784255193372127",
      "-0.30467715356103814",
      "2.826769082517268",
      "0.1687724935376103",
      "3.560949916261129",
      "-2.16859598648216",
      "-4.622038696290823",
      "-4.405076598504904",
      "-2.551704945656851",
      "6.241978561726458",
      "-20.046139419088824",
      "3.5777246926256088",
      "-9.686503024571056",
      "12.465737372233885",
      "-17.05566873249225",
      "5.860001959758731",
      "0.0686857315860467",
      "-1.1020916499443754",
      "5.380202244070772",
      "10.220970827387573",
      "0.30135724275990294",
      "-1.6002182563968237",
      "0.10373766960831798",
      "2.826769082517413",
      "-2.4016227206677594",
      "0.8810556257138629",
      "-0.5973809419734216",
      "-1.8164905163455378",
      "5.3802022440708015",
      "1.8142650763666497",
      "3.512840598223441",
      "0.9220127125628356",
      "0.1581421255749098",
      "0.5370902625183172",
      "0.16260584858963104",
      "-0.007021094623007307",
      "-0.12454121355471409",
      "1.7775995810012621",
      "-2.1998482918027347",
      "-0.5126665655587389",
      "0.4666016851458267",
      "-0.657466058898315",
      "4.452332006312924",
      "-1.3199997325868216",
      "-4.951231434996001",
      "-0.947231727143739",
      "0.03945317791571397",
      "0.3285159003311092",
      "-0.04237237082376616",
      "1.8045934375117503",
      "0.152450758948403",
      "-4.636049829027586",
      "0.5069310916546012",
      "-0.16877249353783058",
      "2.807576752670504",
      "-13.859928560633524",
      "6.998158595009969",
      "-17.307550386371602",
      "-3.560949916261213",
      "0.3156471518448004",
      "2.024948838620274",
      "0.8259587976167486",
      "-1.9784255193366698",
      "2.168595986482252",
      "7.844914568777805",
      "-0.6459142924354925",
      "-9.023496051025697",
      "6.241978561726965",
      "-7.844914568778345",
      "-1.9482705395496026e-13",
      "0.4089360489989415",
      "0.31155747690590446",
      "-2.4016227206676435",
      "0.6459142924354475",
      "-0.40893604899895025",
      "1.2847180562371649e-14",
      "-4.457428213641521",
      "12.15798128457469",
      "-17.05566873249173",
      "19.418995052221835",
      "-11.321366254554203",
      "-0.9441477311147188",
      "0.3673316306755348",
      "1.8142650763667907",
      "0.29034931005787884",
      "-10.700958130831403",
      "-2.58031291936107",
      "2.1040032035769434",
      "10.220970827387077",
      "0.2903493100579483",
      "7.04743068959397",
      "-1.1198807651586076",
      "-0.26782123980917116",
      "0.16260584858963673",
      "-0.120801123293839",
      "1.4357401941356194",
      "-1.571774561398107",
      "14.082867727062245",
      "-0.15617813353785628",
      "14.703858113212412",
      "11.137574638300215",
      "-0.18428721639722012",
      "-0.16179162000581518",
      "3.190728836359655",
      "-6.57065855023503",
      "-0.45628975877864814",
      "20.04613941908885",
      "-5.860001959759697",
      "-0.3013572427603349",
      "1.8897308043279246",
      "4.622038696290588",
      "-3.5777246926257806",
      "-0.06868573158648922",
      "1.6002182563966563",
      "11.321366254554283",
      "10.700958130832165",
      "0.08543151199972776",
      "0.8810556257139197",
      "4.457428213641767",
      "0.9441477311145543",
      "2.580312919361094",
      "-9.928613874382792",
      "1.8989198152025601",
      "3.512840598223322",
      "7.047430689593967",
      "9.92861387438241",
      "3.560264351822344e-14",
      "-0.7434603129849506",
      "-0.007021094622985136",
      "1.435740194135812",
      "-0.4116527211648719",
      "4.397375952769241",
      "0.047644806938716644",
      "-0.01676098600165269",
      "0.39656456241089705",
      "0.1058813910713107",
      "0.5973809419734357",
      "-0.9220127125628294",
      "0.12454121355468864",
      "1.1198807651585065",
      "1.5717745613981768",
      "-4.397375952769091"
    ],
    [
      "0.025051012502345676",
      "0.17773525244807564",
      "1.6429801704246358",
      "22.50170800691668",
      "0.1951223829656335",
      "0.17773525244805605",
      "4.101857071137073",
      "15.009689602484215",
      "89.07018842929818",
      "1.7715090393178552",
      "1.6429801704249125",
      "15.009689602486123",
      "30.042941072784867",
      "46.72700841708627",
      "6.6648823411014",
      "22.501708006916026",
      "89.07018842929706",
      "46.727008417086054",
      "318.87915241540117",
      "44.71486221577551",
      "0.19512238296565837",
      "1.7715090393178514",
      "6.664882341101282",
      "44.71486221577622",
      "3.1171626253547102",
      "0.002373504648596451",
      "0.021423048148356126",
      "0.20187139328825252",
      "-0.010230113199793837",
      "0.0023735046485990675",
      "0.016312453678647525",
      "0.05133723143456535",
      "0.38981845715655833",
      "0.04270607701828783",
      "0.021423048148300993",
      "0.05133723143465682",
      "-0.34655069665346344",
      "0.08010582756610271",
      "-0.009625805825023221",
      "0.20187139328815326",
      "0.38981845715672486",
      "0.08010582756590115",
      "-0.8469903533164471",
      "-0.3971418955484275",
      "-0.010230113199847459",
      "0.042706077018312555",
      "-0.009625805825003548",
      "-0.3971418955481575",
      "-0.17004806790502827",
      "0.25860377317609495",
      "-0.04469967389240794",
      "-0.011085442907640288",
      "-0.05752698119602452",
      "-0.10193909615375446",
      "-0.5152891831901655",
      "0.2958869759273451",
      "-0.17078863170404046",
      "-0.2734458700352155",
      "0.28118075208829996",
      "0.32115121894620297",
      "-0.37805677505138185",
      "-0.30928073065184797",
      "-0.19234021805246557",
      "1.0658454981691021",
      "-0.32095391072884777",
      "0.6208054568648683",
      "-0.8972128843147921",
      "-0.08151643964284466",
      "0.38111868944533583",
      "0.16821213075301286",
      "0.2009468413095922",
      "0.047259109637541714",
      "0.6480064117725457",
      "-0.010777783253159959",
      "-0.2734458700351439",
      "0.6065940909281354",
      "0.31687903560230873",
      "0.6909521414264985",
      "-1.0677769958702041",
      "-0.7668918520945945",
      "0.6443467589308721",
      "-1.0759426782550814",
      "0.8026381778497463",
      "-0.6823110750754704",
      "-1.2889733887883965",
      "2.327712180935879",
      "-0.9527074598861038",
      "0.03632681707998815",
      "-1.7291701880836645",
      "-0.06578423397360174",
      "1.2149794829603622",
      "0.40974769701161484",
      "1.453579081942998",
      "-0.11686406247332892",
      "-0.9214802241978332",
      "-0.19234021805236448",
      "2.3071794002467407",
      "-5.02931381676924",
      "-15.343787028432304",
      "-0.6120917924163448",
      "-1.2889733887881498",
      "0.8758963731978703",
      "-0.9827899872162011",
      "14.09631092470776",
      "0.4282825283314995",
      "-4.385796576876758",
      "4.450394936075655",
      "-9.599123894020229",
      "5.762228983426021",
      "-1.5704037309109293",
      "0.1036498841054635",
      "0.7331844912074394",
      "2.2597465942739947",
      "-3.5738377985262093",
      "-2.6025247548482526",
      "-0.08151643964283327",
      "-0.4189862812223661",
      "0.49637464772988393",
      "-0.19171196964901444",
      "-0.20091819072965716",
      "-0.06578423397356867",
      "0.6216871515273501",
      "-0.5812111084862503",
      "0.6739340124795584",
      "-0.032260283154046616",
      "0.10364988410519411",
      "-1.1279639508868904",
      "0.946663677027302",
      "-1.5374120074656252",
      "-0.3600624674523998",
      "0.022257290569160208",
      "-0.08337457313053862",
      "-0.08965306351118324",
      "0.7391885690996319",
      "0.2607094126598732",
      "-0.10193909615379836",
      "0.2811807520887051",
      "1.0658454981691747",
      "0.3811186894452069",
      "0.25860377317606054",
      "-0.5152891831899588",
      "0.3211512189463413",
      "-0.3209539107285631",
      "0.1682121307530009",
      "-0.044699673892415206",
      "0.2958869759272483",
      "-0.3780567750517143",
      "0.6208054568651943",
      "0.20094684130961082",
      "-0.01108544290763999",
      "-0.17078863170405223",
      "-0.30928073065187134",
      "-0.8972128843145943",
      "0.04725910963766147",
      "-2.590935671513955",
      "0.9553760994712006",
      "0.24266317806493087",
      "0.6065940909281613",
      "-2.5909356715145346",
      "1.3334599145312984",
      "-4.426669572204041",
      "0.96242022526552",
      "2.3071794002451234",
      "0.955376099470001",
      "-4.426669572203666",
      "8.080997855524748",
      "2.196210702713373",
      "-0.4189862812224954",
      "0.2426631780653078",
      "0.9624202252656431",
      "2.1962107027138793",
      "-1.847670629488158",
      "-3.8561908193102443",
      "-0.06783770478422844",
      "0.6443467589308459",
      "3.354425120409789",
      "-13.158384921496856",
      "6.254479935052982",
      "-0.8123332365548718",
      "0.8758963731985119",
      "2.088961429009168",
      "7.794605434954357",
      "-10.096302967347896",
      "1.5206315836702815",
      "0.6216871515273258",
      "-0.7897130858298229",
      "-3.357112333099133",
      "0.45852856402178044",
      "2.569262159106504",
      "1.7275012739114728",
      "2.327712180936764",
      "2.0889614290083895",
      "5.742783987876383",
      "-21.028329076129634",
      "-2.5122796974652757",
      "4.450394936076017",
      "-7.554097491451353",
      "6.705860834114971",
      "3.54693947177665",
      "0.10617429403027782",
      "-1.1279639508868504",
      "4.31198632121279",
      "-1.1370668085404554",
      "-7.316470532877935",
      "-4.362303066786848",
      "1.2149794829602811",
      "-0.7897130858303277",
      "0.7368893359553015",
      "-1.0085525435170968",
      "0.8333058388168864",
      "0.7331844912081185",
      "4.311986321212976",
      "-0.8155070131321802",
      "1.882953133782419",
      "0.23741985835731022",
      "-0.08337457313056373",
      "-1.0303480546608963",
      "-1.3553468287317205",
      "-1.651185065601309",
      "-0.5107799260386728",
      "0.3168790356018819",
      "-1.0759426782548176",
      "-0.9527074598857228",
      "0.4097476970117064",
      "0.6480064117730243",
      "0.6909521414264346",
      "0.80263817784983",
      "0.036326817080003126",
      "1.4535790819428902",
      "-0.010777783253289062",
      "-1.0677769958701069",
      "-0.6823110750753053",
      "-1.7291701880830503",
      "-0.1168640624734628",
      "-13.158384921496372",
      "7.794605434953885",
      "-3.3571123330984727",
      "-5.029313816769619",
      "-3.856190819309313",
      "6.254479935052377",
      "-10.096302967347302",
      "0.45852856402201425",
      "0.49637464773000967",
      "-0.06783770478432091",
      "-0.8123332365551662",
      "1.5206315836705144",
      "2.5692621591066716",
      "-5.724788619000171",
      "2.533092925535067",
      "-0.9827899872159944",
      "5.742783987876298",
      "-5.724788619000607",
      "53.300107374545675",
      "2.4961866402744635",
      "-0.5812111084864815",
      "0.7368893359549575",
      "2.533092925534654",
      "2.4961866402743946",
      "-2.748883069748931",
      "-3.4644924633141128",
      "-9.599123894020645",
      "6.705860834114655",
      "-5.951064867222176",
      "9.868436946410586",
      "-2.228229716618642",
      "0.9466636770272618",
      "-0.8155070131315072",
      "-3.251481893665284",
      "1.5386596077220236",
      "0.5538414008878816",
      "2.2597465942739605",
      "-1.1370668085404918",
      "-3.2514818936661167",
      "4.849053066956342",
      "-7.1256034994118",
      "-0.08965306351123309",
      "-1.3553468287316106",
      "-0.2766531357355626",
      "4.126183105673049",
      "-0.4220326770295232",
      "-15.343787028432844",
      "14.096310924707097",
      "5.762228983425561",
      "-3.5738377985258984",
      "-0.9214802241981361",
      "-0.6120917924167075",
      "0.4282825283310885",
      "-1.5704037309104721",
      "-2.602524754848692",
      "-21.028329076129495",
      "3.5469394717768132",
      "-7.316470532877729",
      "-0.19171196964926904",
      "1.727501273912377",
      "-2.5122796974653907",
      "0.10617429402937857",
      "-4.362303066786603",
      "9.868436946410679",
      "1.538659607722263",
      "0.6739340124798261",
      "-1.0085525435175118",
      "-3.4644924633135776",
      "-2.228229716618392",
      "0.5538414008884052",
      "16.785602546965343",
      "-1.537412007466",
      "1.8829531337827634",
      "4.849053066956182",
      "16.785602546965514",
      "-7.501848416355527",
      "0.7391885690997775",
      "-1.6511850656019154",
      "4.126183105673152",
      "-13.790344510271364",
      "1.1599665351622659",
      "-0.20091819072973538",
      "-0.03226028315414908",
      "-0.3600624674526123",
      "0.2607094126598198",
      "0.8333058388169442",
      "0.23741985835669405",
      "-0.5107799260389554",
      "-7.125603499411626",
      "-0.4220326770297416",
      "1.1599665351621327",
      "0.006675554178682625",
      "0.0429671091609206",
      "-0.0443985933760304",
      "-0.020414536948644268",
      "-0.00667555417862626",
      "-2.5713495001654914e-14",
      "-0.004586455402480377",
      "0.022710425786413614",
      "-0.03747862244367124",
      "-0.04296710916094859",
      "0.0045864554024415685",
      "8.782819052989356e-15",
      "-0.41371022403578095",
      "-0.11491244730234462",
      "0.044398593375972024",
      "-0.022710425786583353",
      "0.4137102240358841",
      "-1.24984041193961e-13",
      "0.41620311775222113",
      "0.02041453694869826",
      "0.03747862244366419",
      "0.11491244730227754",
      "-0.4162031177521947",
      "7.236465393643998e-15",
      "-0.14906106460447452",
      "0.5123900569506633",
      "-0.004546680569065092",
      "0.004953051047786975",
      "-0.4632017210795758",
      "-0.344713073145595",
      "-1.3963595825723696",
      "-0.0784597763257586",
      "-0.18144248440219876",
      "-0.14352941661487584",
      "0.38691817781690785",
      "0.479007370791318",
      "0.014745743703467006",
      "-0.7037769970627769",
      "-0.22285110534500344",
      "-0.06167212853163543",
      "-2.155571553041307",
      "-0.7257380105632912",
      "0.09294063314141922",
      "-0.05247788623771491",
      "-0.010688497880310078",
      "-0.12639700921148286",
      "0.15791601412648415",
      "0.41286625388556525",
      "0.06812243714888869",
      "-0.1814424844022862",
      "-0.2763534941512804",
      "-2.3653897829436463",
      "-3.4076452821399954",
      "-0.635858476420998",
      "-0.889403476294186",
      "-1.3123993803199334",
      "2.47100475768241",
      "-0.8520227665100504",
      "0.045273609550339516",
      "1.5362641603562528",
      "-5.053962948862733",
      "1.9082166991502294",
      "0.7374019113909771",
      "-2.297134501395307",
      "-0.07845950738591129",
      "0.22097945079960002",
      "0.02223644748594593",
      "1.8219984860059633",
      "-0.0748370952313665",
      "0.38885851059767146",
      "-0.7037769970626256",
      "0.46992442749291824",
      "2.4360533947079066",
      "-20.81716997137215",
      "-0.9295711891291819",
      "1.5362641603560567",
      "2.9495951976947823",
      "-8.619321531738823",
      "2.941036894642522",
      "-2.3252204135948475",
      "8.056019330430196",
      "-10.6112790058833",
      "14.24950886465912",
      "-13.510526518130769",
      "6.634207103109057",
      "0.5839859874649653",
      "-2.2445011452011925",
      "3.4007016205497984",
      "-9.277440994321578",
      "0.5996324115115323",
      "0.09294063314140133",
      "-0.2238098726272035",
      "0.4933068211982272",
      "1.663995318640448",
      "0.06318450515568784",
      "-0.07845950738588184",
      "-0.4902911376913314",
      "-0.26561045703857744",
      "-0.3163803969181135",
      "0.0006069841347186857",
      "0.5839859874647705",
      "-0.6201888694459154",
      "-0.11955821482029733",
      "-2.018143832093329",
      "-0.3949352624704149",
      "-0.061514817797505096",
      "0.1341692652297973",
      "-0.32181292458643995",
      "-0.6684462424309406",
      "0.002293287585515855",
      "0.46320172107938895",
      "0.1435294166146466",
      "0.2228511053449161",
      "0.052477886237730094",
      "0.14906106460450713",
      "0.34471307314560934",
      "-0.38691817781687843",
      "0.06167212853182547",
      "0.01068849788021363",
      "-0.5123900569504197",
      "1.3963595825713835",
      "-0.47900737079104855",
      "2.1555715530417556",
      "0.12639700921157654",
      "0.004546680569051795",
      "0.0784597763258391",
      "-0.01474574370346818",
      "0.7257380105636715",
      "-0.15791601412662534",
      "-3.229491672881412",
      "-3.9055552617177236",
      "0.00930331610676705",
      "-0.2763534941510641",
      "3.2294916728812098",
      "-1.0236706455398751e-13",
      "-0.32617027583472485",
      "-0.6892218617475457",
      "0.4699244274930764",
      "3.9055552617182365",
      "0.3261702758357816",
      "1.7694832363635286e-13",
      "-1.5547025055470853",
      "-0.22380987262726296",
      "-0.009303316106489922",
      "0.6892218617474825",
      "1.5547025055463108",
      "-2.4155856473309126e-13",
      "12.156543626216434",
      "-1.3889461652488924",
      "-1.3123993803201994",
      "-5.430250548461683",
      "4.164217189762577",
      "-4.984458565550679",
      "-1.3717276040699258",
      "2.9495951976953596",
      "-1.9884105029532861",
      "-2.4670269015630035",
      "17.92724654509092",
      "0.49106619639399024",
      "-0.490291137691383",
      "3.1460039455604814",
      "-0.8234192894756731",
      "3.16067965850784",
      "-2.0856905339150615",
      "-3.270158733084248",
      "-5.053962948863096",
      "-1.9884105029531607",
      "6.870234159296553",
      "-18.00912506787785",
      "4.220065548081461",
      "-10.61127900588331",
      "13.317120181077264",
      "-20.49923368940677",
      "2.9219963907059516",
      "1.0756545559908235",
      "-0.6201888694462224",
      "4.705959569933148",
      "10.961030952270969",
      "-0.2035724096676291",
      "-0.6059307386917085",
      "0.22097945079949943",
      "3.1460039455603486",
      "-1.95496903722601",
      "1.6233899458941696",
      "-0.8424461447106962",
      "-2.244501145201892",
      "4.705959569932253",
      "1.1500029588529694",
      "5.540231791945063",
      "0.7174402383020745",
      "0.13416926522979483",
      "0.4377909903044642",
      "0.10648551592178941",
      "-0.15712356630904714",
      "0.0006424938451794081",
      "2.3653897829433888",
      "-2.471004757682235",
      "-1.9082166991504819",
      "-0.02223644748607466",
      "-0.4128662538851661",
      "3.4076452821395047",
      "0.8520227665100212",
      "-0.7374019113905336",
      "-1.8219984860061238",
      "-0.06812243714898736",
      "0.6358584764211554",
      "-0.04527360955039706",
      "2.29713450139514",
      "0.07483709523119689",
      "-4.164217189763108",
      "2.4670269015635835",
      "0.8234192894759048",
      "2.4360533947084817",
      "-12.156543626216951",
      "4.984458565550216",
      "-17.927246545090632",
      "-3.160679658507748",
      "0.49330682119813685",
      "1.3889461652482937",
      "1.3717276040706237",
      "-0.49106619639424604",
      "2.0856905339144793",
      "7.13184061189722",
      "-0.9391136547535046",
      "-8.619321531738452",
      "6.870234159295936",
      "-7.131840611898038",
      "3.7754285575919044e-13",
      "0.14170820601636858",
      "-0.26561045703871694",
      "-1.9549690372261228",
      "0.9391136547537944",
      "-0.14170820601639783",
      "4.166062923284661e-14",
      "-4.357416608529138",
      "14.249508864658864",
      "-20.499233689406733",
      "24.358002332504554",
      "-10.116538433158892",
      "-1.3871679218240742",
      "-0.11955821481989025",
      "1.15000295885266",
      "0.912782138159484",
      "-15.884286945304831",
      "-2.917050361271763",
      "3.400701620549952",
      "10.96103095227083",
      "0.9127821381602678",
      "12.445012752106",
      "-1.0582070218248996",
      "-0.32181292458650956",
      "0.1064855159222716",
      "-0.5468147355615718",
      "1.1513079755181348",
      "-1.7880915121102237",
      "20.817169971371126",
      "-2.941036894642806",
      "13.510526518131453",
      "9.277440994321465",
      "-0.3888585105978039",
      "0.9295711891293073",
      "2.325220413594331",
      "-6.634207103108549",
      "-0.599632411510551",
      "18.009125067877957",
      "-2.9219963907063673",
      "0.20357240966766957",
      "1.663995318640533",
      "3.270158733083887",
      "-4.220065548081688",
      "-1.0756545559908677",
      "0.6059307386924949",
      "10.116538433159214",
      "15.884286945304815",
      "-0.3163803969185848",
      "1.623389945894875",
      "4.357416608529286",
      "1.3871679218235557",
      "2.9170503612712713",
      "-8.185501004571485",
      "-2.018143832093453",
      "5.540231791945581",
      "12.445012752105962",
      "8.185501004571728",
      "-1.350340069359416e-13",
      "-0.6684462424307898",
      "-0.157123566309",
      "1.1513079755177882",
      "3.0390794023596372",
      "5.286951257316369",
      "-0.06318450515573572",
      "-0.0006069841347829663",
      "0.39493526247044414",
      "-0.002293287585351782",
      "0.8424461447106807",
      "-0.7174402383022707",
      "-0.0006424938452540016",
      "1.0582070218244923",
      "1.7880915121102208",
      "-5.286951257315815"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      0,
      20
    ],
    [
      0,
      21
    ],
    [
      0,
      22
    ],
    [
      0,
      23
    ],
    [
      0,
      24
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      1,
      20
    ],
    [
      1,
      21
    ],
    [
      1,
      22
    ],
    [
      1,
      23
    ],
    [
      1,
      24
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      2,
      20
    ],
    [
      2,
      21
    ],
    [
      2,
      22
    ],
    [
      2,
      23
    ],
    [
      2,
      24
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      3,
      20
    ],
    [
      3,
      21
    ],
    [
      3,
      22
    ],
    [
      3,
      23
    ],
    [
      3,
      24
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      4,
      20
    ],
    [
      4,
      21
    ],
    [
      4,
      22
    ],
    [
      4,
      23
    ],
    [
      4,
      24
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      5,
      20
    ],
    [
      5,
      21
    ],
    [
      5,
      22
    ],
    [
      5,
      23
    ],
    [
      5,
      24
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      6,
      20
    ],
    [
      6,
      21
    ],
    [
      6,
      22
    ],
    [
      6,
      23
    ],
    [
      6,
      24
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      7,
      20
    ],
    [
      7,
      21
    ],
    [
      7,
      22
    ],
    [
      7,
      23
    ],
    [
      7,
      24
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      8,
      20
    ],
    [
      8,
      21
    ],
    [
      8,
      22
    ],
    [
      8,
      23
    ],
    [
      8,
      24
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      9,
      20
    ],
    [
      9,
      21
    ],
    [
      9,
      22
    ],
    [
      9,
      23
    ],
    [
      9,
      24
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      10,
      20
    ],
    [
      10,
      21
    ],
    [
      10,
      22
    ],
    [
      10,
      23
    ],
    [
      10,
      24
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      11,
      20
    ],
    [
      11,
      21
    ],
    [
      11,
      22
    ],
    [
      11,
      23
    ],
    [
      11,
      24
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      12,
      20
    ],
    [
      12,
      21
    ],
    [
      12,
      22
    ],
    [
      12,
      23
    ],
    [
      12,
      24
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      13,
      20
    ],
    [
      13,
      21
    ],
    [
      13,
      22
    ],
    [
      13,
      23
    ],
    [
      13,
      24
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      14,
      20
    ],
    [
      14,
      21
    ],
    [
      14,
      22
    ],
    [
      14,
      23
    ],
    [
      14,
      24
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      15,
      20
    ],
    [
      15,
      21
    ],
    [
      15,
      22
    ],
    [
      15,
      23
    ],
    [
      15,
      24
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      16,
      20
    ],
    [
      16,
      21
    ],
    [
      16,
      22
    ],
    [
      16,
      23
    ],
    [
      16,
      24
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      17,
      20
    ],
    [
      17,
      21
    ],
    [
      17,
      22
    ],
    [
      17,
      23
    ],
    [
      17,
      24
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      18,
      20
    ],
    [
      18,
      21
    ],
    [
      18,
      22
    ],
    [
      18,
      23
    ],
    [
      18,
      24
    ],
    [
      19,
      19
    ],
    [
      19,
      20
    ],
    [
      19,
      21
    ],
    [
      19,
      22
    ],
    [
      19,
      23
    ],
    [
      19,
      24
    ],
    [
      20,
      20
    ],
    [
      20,
      21
    ],
    [
      20,
      22
    ],
    [
      20,
      23
    ],
    [
      20,
      24
    ],
    [
      21,
      21
    ],
    [
      21,
      22
    ],
    [
      21,
      23
    ],
    [
      21,
      24
    ],
    [
      22,
      22
    ],
    [
      22,
      23
    ],
    [
      22,
      24
    ],
    [
      23,
      23
    ],
    [
      23,
      24
    ],
    [
      24,
      24
    ]
  ],
  "rational_weights": [
    "0.0003304379597729527",
    "0.00033040004369482267",
    "0.00033049616752986504",
    "0.0003305962850551078",
    "0.0003304358232914753",
    "0.00033046945716500335",
    "0.0003340170369715396",
    "0.00033097613875185427",
    "0.0003306429052982418",
    "0.00033066345310566283",
    "0.00033048995013195705",
    "0.00033042028421572804",
    "0.00033072370681899813",
    "0.0003305468113644295",
    "0.00033653129562727244",
    "0.0003309615006647497",
    "0.00033075314013011317",
    "0.00033079544317396605",
    "0.0003309932875936413",
    "0.000330920173772084",
    "0.0003303813841913495",
    "0.00033039702034360843",
    "0.0003303855642256798",
    "0.00033036110893448306",
    "0.00033034996446760237",
    "0.00033036303233320195",
    "0.00033043990597329554",
    "0.00033053065849518394",
    "0.00033039175805729204",
    "0.0003304145357506161",
    "0.00033329199066770476",
    "0.00033079530154073617",
    "0.00033056186769708773",
    "0.0003305727714352137",
    "0.00033044458898200943",
    "0.000330381967351242",
    "0.00033064366867346776",
    "0.00033047733589098297",
    "0.0003341189979172347",
    "0.00033084414307382303",
    "0.00033065023899938163",
    "0.00033068408612678206",
    "0.00033082247944428065",
    "0.00033076782534971374",
    "0.00033034946207789577",
    "0.00033036056968950686",
    "0.0003303510495782168",
    "0.0003303321311804112",
    "0.0003303233939381623",
    "0.00033051352298076465",
    "0.0003306910661670753",
    "0.00033049978531341753",
    "0.0003305019604176885",
    "0.0003402090372821827",
    "0.0003310697673799703",
    "0.0003307326084193139",
    "0.00033071508212957764",
    "0.00033059227334638496",
    "0.00033048579955998175",
    "0.00033090497034150515",
    "0.00033067333567626193",
    "0.00033493678356197125",
    "0.0003314498579290752",
    "0.00033105152071334035",
    "0.0003309496027212512",
    "0.00033100197376664857",
    "0.00033111980016987437",
    "0.00033043880205083494",
    "0.0003304431625277954",
    "0.00033042404963867127",
    "0.00033039358201529686",
    "0.00033038665426204895",
    "0.0003308514282421276",
    "0.00033058644785551245",
    "0.00033064255237418255",
    "0.00033594918029341257",
    "0.0003314625031394633",
    "0.0003309292986746465",
    "0.0003309614423548092",
    "0.00033067878184680685",
    "0.0003305639433265047",
    "0.0003310686967116348",
    "0.00033076495479702236",
    "0.000340698095493681",
    "0.00033142706466175433",
    "0.00033109562997077916",
    "0.00033117376685131003",
    "0.0003315144740790983",
    "0.0003313762746771746",
    "0.0003304992119175918",
    "0.0003305248076937145",
    "0.00033050727320300434",
    "0.00033046771923207795",
    "0.00033044895581102506",
    "0.0003304165862545522",
    "0.00033045666118048744",
    "0.00033301605511744565",
    "0.0003309056134179115",
    "0.00033061902130269814",
    "0.000330648382367175",
    "0.00033047416768670364",
    "0.00033040810260717474",
    "0.00033070574564850164",
    "0.00033050609399668543",
    "0.0003358622431634348",
    "0.0003308715992286618",
    "0.0003306708068262456",
    "0.0003307478066320688",
    "0.0003309837338073045",
    "0.0003308356923733349",
    "0.00033036923586503454",
    "0.0003303855562060309",
    "0.00033037741298070803",
    "0.0003303563041105336",
    "0.00033034320415900543",
    "0.000330470799607194",
    "0.0003346749868044695",
    "0.0003309108012705614",
    "0.00033068005291620383",
    "0.00033067069143190704",
    "0.00033053875333690096",
    "0.0003304442806914849",
    "0.0003308058950513147",
    "0.0003305655398673169",
    "0.0003339769986824402",
    "0.00033112366273838826",
    "0.00033082216257675673",
    "0.0003308430899096099",
    "0.0003309608038675743",
    "0.00033093179421054696",
    "0.0003304014234683729",
    "0.00033041119137359337",
    "0.00033039737144631865",
    "0.000330373613004321",
    "0.00033036511054384236",
    "0.000341346551854379",
    "0.00033712272057552023",
    "0.0003384862988147952",
    "0.00033926476550225174",
    "0.0003336055696520839",
    "0.0003327928440916025",
    "0.00033582623892036375",
    "0.00033291712151930337",
    "0.0003657735097462897",
    "0.00033562686028346925",
    "0.0003338226539662615",
    "0.00033712930716427403",
    "0.00037319646545804354",
    "0.0003366553232205887",
    "0.0003321509050540108",
    "0.0003325976693623937",
    "0.0003326913456849587",
    "0.00033266491657323575",
    "0.0003323164997822114",
    "0.00033150135091868164",
    "0.00033167574902997875",
    "0.00033146696585074307",
    "0.0003311741639680461",
    "0.000330846907219459",
    "0.0003317671481816433",
    "0.00033097107180081887",
    "0.00033516127225981923",
    "0.0003325138007521658",
    "0.00033148391979075656",
    "0.00033189447038509514",
    "0.0003323350399295563",
    "0.0003317220480766504",
    "0.0003307087913567392",
    "0.00033073430673762766",
    "0.0003306991517829413",
    "0.0003306684760914636",
    "0.00033065764438032394",
    "0.00033096159197189875",
    "0.0003310197802498975",
    "0.0003307312168473416",
    "0.0003306058297200624",
    "0.0003312019360609418",
    "0.000330843152093635",
    "0.0003473694114479118",
    "0.0003315961959946682",
    "0.0003312227847871115",
    "0.0003312638468182871",
    "0.00033156432465384917",
    "0.0003314976346258697",
    "0.00033053662563890503",
    "0.0003305627075023466",
    "0.0003305435458163035",
    "0.00033049731142703815",
    "0.00033047427810233015",
    "0.00033100229213849205",
    "0.0003307857274468949",
    "0.00033062712995448663",
    "0.0003312567912737074",
    "0.00033085635114196916",
    "0.0003378284693003181",
    "0.00033180811720911503",
    "0.000331318359195282",
    "0.00033132503894158324",
    "0.0003315195060151106",
    "0.0003315103890298165",
    "0.00033055354116666235",
    "0.0003305687327070215",
    "0.00033054455096345156",
    "0.0003305016483320954",
    "0.00033048707323921317",
    "0.00033053221308248034",
    "0.00033045941905578884",
    "0.00033081215780282803",
    "0.0003305926950450517",
    "0.00034296855735182666",
    "0.00033100007846943773",
    "0.00033078441512668746",
    "0.0003308945044751735",
    "0.00033127417221019467",
    "0.0003310326177297729",
    "0.00033041102300172224",
    "0.00033043558450708",
    "0.000330426506356426",
    "0.00033039804647298847",
    "0.00033037985264479033",
    "0.0003303945662557617",
    "0.00033066674750680317",
    "0.0003304848569937259",
    "0.000334915733960908",
    "0.00033082617996921026",
    "0.00033064579966316686",
    "0.00033072601084193764",
    "0.00033095293970231203",
    "0.0003307993110785022",
    "0.00033035875360929134",
    "0.00033037533519607103",
    "0.00033036674435630984",
    "0.00033034691747042886",
    "0.0003303355900174073",
    "0.0003312753360236484",
    "0.00033088100661572093",
    "0.00034118887099543927",
    "0.00033167073914394646",
    "0.00033123891321396677",
    "0.0003314626195697347",
    "0.000332122919417196",
    "0.0003316488832758785",
    "0.00033057982469153886",
    "0.0003306219578244493",
    "0.0003306023240336417",
    "0.00033055594761227246",
    "0.0003305282602648084",
    "0.00033055969441262334",
    "0.00033425021353678235",
    "0.00033104588477549714",
    "0.00033074877157617753",
    "0.00033095896495845555",
    "0.00033141073582793306",
    "0.00033095262097874377",
    "0.0003304260793573212",
    "0.0003304532647853087",
    "0.00033044285435249",
    "0.0003304233074885669",
    "0.0003304057195407183",
    "0.0003402490683827595",
    "0.0003987364650637413",
    "0.0003389842890062063",
    "0.0003416235545236216",
    "0.0003396988937205928",
    "0.0003378009704787461",
    "0.0003338592790339748",
    "0.0003335353522347264",
    "0.0003330596271212966",
    "0.0003331813076978005",
    "0.00033364200139305667",
    "0.0003317707125901665",
    "0.0003313957454194127",
    "0.00033191563189227777",
    "0.000333854358141563",
    "0.0003320995820224861",
    "0.0003307019299557719",
    "0.0003307917342548904",
    "0.00033078524192689627",
    "0.0003307246471366472",
    "0.0003306622918195285",
    "0.000330973868888195",
    "0.00033136443693024086",
    "0.0003325218989972566",
    "0.0003313592627666328",
    "0.00033054634605150096",
    "0.0003305982019956933",
    "0.00033059056679391266",
    "0.00033056300309446926",
    "0.00033052431020550864",
    "0.00033156380888618584",
    "0.00033213724992713756",
    "0.00033175888885384977",
    "0.0003306268621406616",
    "0.00033066578981610304",
    "0.00033064435963601037",
    "0.0003305944852190246",
    "0.00033056330807389053",
    "0.0003320883325520613",
    "0.00033245243301414354",
    "0.0003308384092604058",
    "0.000330843198353335",
    "0.00033078660725520637",
    "0.0003307089077378134",
    "0.0003306955111776418",
    "0.0003317041857709096",
    "0.00033067449419350186",
    "0.00033072156971062494",
    "0.000330696723584735",
    "0.00033065793222988675",
    "0.0003306260705588367",
    "0.0003303277471884143",
    "0.00033034154540056987",
    "0.0003303351557701203",
    "0.00033032011240837655",
    "0.00033031047112937824",
    "0.00033035318991990215",
    "0.0003303452571255569",
    "0.00033032890538682667",
    "0.00033032011920759133",
    "0.0003303366834000589",
    "0.000330321126520923",
    "0.00033031368902889014",
    "0.00033030606207628535",
    "0.00033029947991937945",
    "0.00033029208735210525"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.01454299115712257135153929 +/- 2.91e-27]",
      "[0.1794898707336738163171864 +/- 1.53e-26]",
      "[1.626862173435470196590597 +/- 3.07e-25]",
      "[5.462561443734103267982863 +/- 3.66e-26]",
      "[0.04527849480245878868586627 +/- 9.00e-28]",
      "[0.1476020704575945812166762 +/- 1.52e-26]",
      "[0.4941185468271850443990242 +/- 1.02e-26]",
      "[2.174655090149984734573574 +/- 3.09e-25]",
      "[0.03293219984001568059551462 +/- 3.40e-27]",
      "[0.5450563331209974587367814 +/- 3.67e-26]",
      "[5.184703006224673754896685 +/- 1.61e-25]",
      "[0.07046013327682584834949454 +/- 4.13e-27]",
      "[2.668486378710498853161407 +/- 2.93e-25]",
      "[0.3653415853503230746548833 +/- 1.12e-26]",
      "[0.004149837695912543470443553 +/- 1.69e-28]"
    ],
    [
      "[0.002342095051217230630887846 +/- 4.28e-29]",
      "[0.01295369770065106730700174 +/- 1.47e-28]",
      "[0.08699049256882049590867514 +/- 8.94e-28]",
      "[0.5451074212460371263591937 +/- 2.65e-26]",
      "[0.001017067119340232921427398 +/- 5.39e-29]",
      "[0.01256959155172464180124519 +/- 2.10e-27]",
      "[0.1702856932272240849114203 +/- 4.06e-26]",
      "[0.2700707995805496452549638 +/- 3.63e-26]",
      "[0.004814157094693424869550943 +/- 2.93e-28]",
      "[0.2303436061948327783953021 +/- 3.57e-26]",
      "[2.262419519496596560725358 +/- 1.76e-25]",
      "[0.03253083761933222044142747 +/- 4.41e-27]",
      "[1.540573911408229485877034 +/- 1.74e-25]",
      "[0.09553633000555191798085037 +/- 8.41e-28]",
      "[0.001384679038749192556264081 +/- 4.70e-28]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.4982562919612974
}


==> anc/small-orders/order6/orbit_p5_c0_target5e1_lambda5e1_0.17_0.2_p1_slack1_certificate.json <==
{
  "kind": "p5",
  "cell": 0,
  "m": 5,
  "target_edge": 1,
  "target_slack": 1,
  "lambda_polygon": 5,
  "lambda_edge": 1,
  "points": [
    [
      "4",
      "0"
    ],
    [
      "1",
      "4"
    ],
    [
      "-3",
      "2"
    ],
    [
      "-3",
      "-2"
    ],
    [
      "1",
      "-4"
    ],
    [
      "0",
      "0"
    ]
  ],
  "interval": [
    "0.17",
    "0.2"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      -1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      1
    ],
    [
      "cap_variance",
      0
    ],
    [
      "cap_variance",
      1
    ],
    [
      "cap_variance",
      2
    ],
    [
      "cap_variance",
      3
    ],
    [
      "cap_variance",
      4
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        3
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      0,
      4
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      1,
      4
    ],
    [
      "outer",
      2,
      0
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      1
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "outer",
      4,
      2
    ],
    [
      "outer",
      4,
      3
    ],
    [
      "outer",
      4,
      4
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      0,
      5,
      4
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      1,
      5,
      4
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      2,
      5,
      4
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ],
    [
      "inner",
      3,
      5,
      4
    ],
    [
      "inner",
      4,
      5,
      0
    ],
    [
      "inner",
      4,
      5,
      1
    ],
    [
      "inner",
      4,
      5,
      2
    ],
    [
      "inner",
      4,
      5,
      3
    ],
    [
      "inner",
      4,
      5,
      4
    ]
  ],
  "rational_W": [
    "1.381966011250105",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-1.1180339887498945",
    "1.118033988749895",
    "-0.6909830056250525",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-0.8122992405822658",
    "0.8122992405822655",
    "-0.5020285397155679",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.0009339532538853533",
      "0.0010024710116727333",
      "0.0017697386570663719",
      "0.00525765282792627",
      "0.0010018729668675095",
      "-7.83080973675105e-06",
      "-1.7146180672315282e-05",
      "-4.0643068219987876e-05",
      "-4.38955360758109e-06",
      "0.00010225542361860734",
      "4.131597010079844e-05",
      "3.0111584054276094e-05",
      "1.8296682013055866e-05",
      "4.182378324926765e-05",
      "-2.1162072694629486e-05",
      "1.7868610331724205e-06",
      "2.0282152465149175e-05",
      "-1.1835014792664661e-05",
      "8.61387947216846e-06",
      "8.101506147703769e-05",
      "-6.336317219975169e-05",
      "-2.6922974541848665e-06",
      "0.0010959941699406242",
      "-6.707305412423188e-05",
      "0.00021701772177487927"
    ],
    [
      "0.0009325556145352821",
      "0.0009912589891460353",
      "0.001541892159484687",
      "0.0041064233129024085",
      "0.0009829033682492814",
      "-7.234423930581453e-06",
      "-1.542392258094807e-05",
      "-3.342878465471863e-05",
      "-4.703924822749801e-06",
      "9.642917236066252e-05",
      "0.00010300092689558227",
      "2.8053756042777233e-05",
      "0.00022138597582075989",
      "4.261526244680585e-05",
      "3.497004678095727e-05",
      "2.7211678968498725e-06",
      "1.4323732549876455e-05",
      "1.0397666695067016e-06",
      "5.2374852572067265e-06",
      "4.6341926378683706e-05",
      "-4.5074082038769443e-05",
      "1.3388005692535454e-06",
      "0.0006899482568829294",
      "-3.592930085466859e-05",
      "0.00016149362529872105"
    ],
    [
      "0.0009341842091708995",
      "0.0010152736681211987",
      "0.0017597176990508034",
      "0.004464613871557512",
      "0.0009990669148700702",
      "-1.1830747366292295e-05",
      "-2.7292553563956632e-05",
      "-4.932118619773303e-05",
      "-8.142338025437647e-06",
      "0.00015808033219797836",
      "0.00014186084523968453",
      "4.607477110333905e-05",
      "0.00029205186856214407",
      "7.858826774545452e-05",
      "6.964059611983159e-05",
      "5.675662456080767e-06",
      "1.9952277719066268e-05",
      "5.880583910784737e-07",
      "7.603946513353411e-06",
      "6.754557427273774e-05",
      "-2.925454167094307e-05",
      "-9.247284829740568e-07",
      "0.0007962655837789542",
      "-5.718170944386729e-05",
      "0.00015799789119441576"
    ],
    [
      "0.0009353923653183129",
      "0.001040459923474503",
      "0.002079564747045192",
      "0.0064571207321180565",
      "0.00101750912785342",
      "-1.3133258861585048e-05",
      "-2.6773241055121196e-05",
      "-5.9020870481572465e-05",
      "-6.73022453427552e-06",
      "0.00017416261832411828",
      "0.0001462676671529059",
      "4.1961980601529176e-05",
      "0.0003818399558050213",
      "6.634818529627447e-05",
      "2.955010351038564e-05",
      "3.6816867298672028e-06",
      "2.4911113452630946e-05",
      "-8.819143337433245e-06",
      "9.405773100730456e-06",
      "9.257822732061011e-05",
      "-3.583044243867732e-05",
      "-2.578594869169672e-06",
      "0.0013220536462270876",
      "-6.489850642211335e-05",
      "0.0002489775030628504"
    ],
    [
      "0.000932402119992309",
      "0.0009984106839409756",
      "0.0015904051015849059",
      "0.005213772325512247",
      "0.000981799842659635",
      "-6.592410047295486e-06",
      "-1.636964201469843e-05",
      "-4.834003210758758e-05",
      "-4.509358193955642e-06",
      "0.0001049684906114103",
      "0.00019109672124946307",
      "3.0155756095053546e-05",
      "0.00042419863865940735",
      "4.875756691196917e-05",
      "6.696252082762829e-05",
      "3.1043723438789293e-06",
      "2.0046124152730967e-05",
      "6.240301418014254e-06",
      "3.682733484740302e-06",
      "2.3842570716565732e-05",
      "-8.184064926539689e-05",
      "7.5566354536304335e-06",
      "0.0007627546038083767",
      "-1.4330470484319018e-05",
      "0.00020101535904857112"
    ],
    [
      "0.0009327328972525234",
      "0.0009976634437307299",
      "0.0015608850822771152",
      "0.004584032041221843",
      "0.0009803196042512557",
      "-7.91955181792892e-06",
      "-1.65931251045867e-05",
      "-5.0576541511514345e-05",
      "-5.873636698556548e-06",
      "0.00011506824154652496",
      "0.00018391488523104182",
      "3.418352540456277e-05",
      "0.00034714415041027936",
      "5.4489326762141236e-05",
      "9.25754441662899e-05",
      "4.056053668479853e-06",
      "1.991540805433141e-05",
      "6.634046782476594e-06",
      "3.8028573267159513e-06",
      "2.8692207277439444e-05",
      "-7.533054956597798e-05",
      "6.522144976628384e-06",
      "0.0006693121632281355",
      "-1.6954886128157458e-05",
      "0.00016913016102668607"
    ],
    [
      "0.03381138610731101",
      "2.9125727425743526",
      "0.7326196318107362",
      "11.841161398109165",
      "0.5415306328188676",
      "0.19313668184971763",
      "0.02379620201223577",
      "0.5336023487974096",
      "0.050710732921254456",
      "-0.977214057491572",
      "5.487235442390838",
      "-0.6068614243747852",
      "-1.0720831269685636",
      "0.6086015059054334",
      "-0.36756560613516237",
      "0.24152416102115343",
      "-0.15216056487132193",
      "0.31887466245469115",
      "-0.123203001249246",
      "-1.0721092968610013",
      "-2.0557408117775897",
      "-1.0973910526100723",
      "2.7080358426317774",
      "0.14599101954443172",
      "-2.4938947790112858"
    ],
    [
      "0.0009349237590523059",
      "0.0010324884816009273",
      "0.0020171764228328975",
      "0.005559004116308812",
      "0.0009964234417136723",
      "-1.0422634050898829e-05",
      "-2.2664538756624184e-05",
      "-7.768913693302663e-05",
      "-8.591442884524718e-06",
      "0.0002181613360517943",
      "0.00022057947157084278",
      "4.679071093340051e-05",
      "0.0003865081215001322",
      "8.264400934565076e-05",
      "0.00014226131122619743",
      "8.663236440799695e-06",
      "3.620991785069712e-05",
      "-5.082037575553638e-06",
      "4.3324049227577515e-06",
      "4.4757548393246095e-05",
      "-6.647834479784835e-05",
      "3.0364335917795433e-06",
      "0.0008864714998636803",
      "-4.887783082089366e-05",
      "0.00015766990932283183"
    ],
    [
      "0.0060948602867609255",
      "0.01335088954025305",
      "0.014713334386255465",
      "1.8238194488439423",
      "0.15476471671431036",
      "0.0003320069351879277",
      "-0.0042403659285902475",
      "0.08461624197914773",
      "0.004324909557389138",
      "-0.00988927829396939",
      "0.07695083765051694",
      "-0.04238241509227945",
      "-0.12643326734663385",
      "0.03099684362314706",
      "-0.17869671475027019",
      "-0.007924704005988218",
      "0.006443233058251012",
      "-0.04632335088739097",
      "0.027827821644237045",
      "-0.005748015325472599",
      "0.1269042815946427",
      "0.008549429413356532",
      "-0.06347144845959678",
      "-0.028210095268107978",
      "0.496726921495473"
    ],
    [
      "0.0009359751891863031",
      "0.0010530337522712417",
      "0.002114757937158602",
      "0.006534216115558035",
      "0.0010312741818055931",
      "-1.4143433582503261e-05",
      "-3.279561860985277e-05",
      "-7.95451078132498e-05",
      "-1.0358293736245921e-05",
      "0.00021005736420005131",
      "0.00024527471420512253",
      "6.342012697956014e-05",
      "0.00038256041643197126",
      "0.00012154506890466754",
      "0.00011274781568429944",
      "7.827687411243958e-06",
      "3.5892062037157585e-05",
      "2.9675771474920313e-06",
      "9.705277381234814e-06",
      "8.652369016063494e-05",
      "-0.00010232318913096739",
      "1.0578332340542874e-05",
      "0.0011290167635047144",
      "-6.318412424033319e-05",
      "0.00026018650316328624"
    ],
    [
      "0.0009336311194701534",
      "0.0010098916544863275",
      "0.00185009871461367",
      "0.007596639349351655",
      "0.00099788990952536",
      "-5.447558476602036e-06",
      "-1.873058703248659e-05",
      "-7.282085620420874e-05",
      "-3.2827878702897102e-06",
      "0.00010100749851179074",
      "0.00014446017682041628",
      "3.389940794433003e-05",
      "0.00024403400546693597",
      "4.528673771584244e-05",
      "5.679403536235997e-06",
      "2.013495700958657e-06",
      "3.110428890899213e-05",
      "-9.764230988883521e-06",
      "5.123131261086241e-06",
      "5.1405376538991705e-05",
      "-0.0001329741725037334",
      "8.723398920389129e-06",
      "0.0013588861128430363",
      "-4.0442778043982225e-05",
      "0.00028738708995189994"
    ],
    [
      "0.0009325066977909255",
      "0.0009894806742443089",
      "0.001562737814940777",
      "0.005231715653549234",
      "0.00098045688096741",
      "-5.262730327019353e-06",
      "-1.1074866867665765e-05",
      "-4.807401237499429e-05",
      "-3.5340516355216975e-06",
      "7.401505486549751e-05",
      "0.00011361080994243631",
      "2.56545537447657e-05",
      "0.00013165205926005867",
      "3.167882307556455e-05",
      "2.7899107046796508e-05",
      "1.620360110826659e-06",
      "1.9937979312780536e-05",
      "-4.118594474825972e-06",
      "3.954101671398479e-06",
      "4.033759141596874e-05",
      "-0.00011302210414665349",
      "5.816259725873761e-06",
      "0.0008812949748540355",
      "-2.816021538835379e-05",
      "0.0002035107832849396"
    ],
    [
      "0.0009357594035485618",
      "0.0010487426969452306",
      "0.002238911568070568",
      "0.009543304811036941",
      "0.0010267738530521538",
      "-1.0073278367859115e-05",
      "-2.367100463345453e-05",
      "-0.00010397841362824448",
      "-7.170297475762013e-06",
      "0.0001613117106947343",
      "0.00023468863117708007",
      "4.868467690080111e-05",
      "0.0003729234159615683",
      "7.001794088213482e-05",
      "7.650973231414472e-05",
      "4.150072104743744e-06",
      "4.2052095799996994e-05",
      "-1.4636890309394193e-05",
      "6.763297899502469e-06",
      "7.31246897167832e-05",
      "-0.0001865465322532142",
      "1.3466749059182424e-05",
      "0.001777896509860188",
      "-5.06582246252924e-05",
      "0.0003546803834026105"
    ],
    [
      "0.0009326634053984834",
      "0.0010005479011088452",
      "0.0016545986457772246",
      "0.0048281258606166265",
      "0.0009797670645917995",
      "-6.770682405530883e-06",
      "-1.432693057868981e-05",
      "-4.851098101073777e-05",
      "-4.848841527369303e-06",
      "0.00012143569464533322",
      "0.00016790335868075524",
      "2.9671762754532828e-05",
      "0.00031843176460911646",
      "4.765487921616361e-05",
      "6.996176529556427e-05",
      "3.8989403925836405e-06",
      "2.073515661430865e-05",
      "5.2801117583161066e-08",
      "3.3974034038861235e-06",
      "2.756557977947035e-05",
      "-9.006790119605768e-05",
      "3.839941348771335e-06",
      "0.0007357106921222513",
      "-3.349750416312723e-05",
      "0.00015566527403728983"
    ],
    [
      "0.06593221209929351",
      "0.33759792696392094",
      "1.8202127496829619",
      "0.711792436386201",
      "0.5814898882656935",
      "-0.0513789937665415",
      "0.3212233801472325",
      "-0.20955451107117024",
      "-0.17723037913848003",
      "0.002652232154509291",
      "0.17244904824996626",
      "-0.029009126515984193",
      "-1.0201584024931836",
      "-1.0212215669305245",
      "0.5691154082560453",
      "0.13858780859998404",
      "0.1195878174988372",
      "0.0022580426297800164",
      "-0.07938318932904029",
      "-0.7794780155391711",
      "0.44284526359116977",
      "0.4404107957417005",
      "0.40009918848814013",
      "-0.06782341198764155",
      "0.2615719383015619"
    ],
    [
      "0.05740937263886323",
      "2.8729976614518433",
      "3.1189407110660397",
      "10.794479671129672",
      "0.14475937143085021",
      "0.2822460381790266",
      "-0.25551555401401754",
      "-0.3445793846583815",
      "0.06304456288675611",
      "-2.9684177796845788",
      "-5.273025922343813",
      "0.6421587093427037",
      "5.673918074838048",
      "-0.6637981879795675",
      "-1.1812457709351432",
      "-0.28713415550810906",
      "0.33270027389408674",
      "0.6987625607835842",
      "-0.06428078930007138",
      "0.3634880743907397",
      "1.746121782877973",
      "-0.0009566833088594876",
      "-1.1295251519830691",
      "-0.08051040330885019",
      "-0.3879141572118747"
    ],
    [
      "0.0009339062517559696",
      "0.0010393003215208839",
      "0.002116448600271654",
      "0.007060688874639101",
      "0.0009958221211676208",
      "-9.06033926494023e-06",
      "-2.683266299552455e-05",
      "-7.283568780316219e-05",
      "-5.616094239538929e-06",
      "0.0002115306369440471",
      "0.0003232544028885753",
      "4.1075421600469694e-05",
      "0.0006951207280429245",
      "8.648162514263352e-05",
      "9.936940728322026e-05",
      "6.554255220397138e-06",
      "3.322012386076205e-05",
      "-1.2035513392973867e-06",
      "4.587430243099318e-06",
      "1.1635772366227696e-05",
      "-0.00010332752200292317",
      "1.2033727237440643e-06",
      "0.0011521491225651194",
      "-4.948148390528673e-05",
      "0.0001745827063793471"
    ],
    [
      "0.0009364370857229146",
      "0.0010903143435471254",
      "0.002524714919236372",
      "0.010670143482139977",
      "0.0010450549027713038",
      "-1.6558932597619426e-05",
      "-4.2973750340535666e-05",
      "-0.00012136783405988686",
      "-1.2434556792774377e-05",
      "0.00028416195792335",
      "0.00044997375074941305",
      "8.314293007633738e-05",
      "0.0009927890342195974",
      "0.00013301503808209181",
      "0.00020709640976412488",
      "9.991965822691805e-06",
      "5.128655769631942e-05",
      "1.971910202437334e-05",
      "8.052918983638096e-06",
      "4.2659792119850547e-05",
      "-0.00021207926357505027",
      "1.252656945105442e-05",
      "0.0017218576316157914",
      "-4.1475920026577815e-05",
      "0.00042154362091252335"
    ],
    [
      "0.000950770509016175",
      "0.0013498296934235728",
      "0.0043212442047220355",
      "0.0343991862635327",
      "0.0014455156437394648",
      "-6.283257687179374e-05",
      "-8.195544959523506e-05",
      "-0.00026133715160376215",
      "-5.949717518085692e-05",
      "0.00040446017517003",
      "0.000755147968081551",
      "0.00034816768915612857",
      "-0.00029322407631411017",
      "1.1645373206126757e-05",
      "0.0006780403264032782",
      "1.9155278427765265e-05",
      "7.590835334953409e-05",
      "0.00021222468247525354",
      "3.400513120151723e-05",
      "0.00029058214013038755",
      "-0.0015917715072672602",
      "-3.3453446694193726e-05",
      "0.005582345553022627",
      "-0.00031875163408586854",
      "0.002711785938328542"
    ],
    [
      "0.0009362348168737518",
      "0.0010712661266231525",
      "0.002553882415432283",
      "0.009307980816900083",
      "0.0010364179569708255",
      "-1.3757854859615515e-05",
      "-3.5892567634786236e-05",
      "-0.00010342967370864864",
      "-8.971310117795936e-06",
      "0.00027004059362495836",
      "0.00028771081288407857",
      "6.295267530571997e-05",
      "0.00042006273859693873",
      "8.98047723196707e-05",
      "9.619636193682297e-05",
      "7.844606947293504e-06",
      "4.4139798166737936e-05",
      "-1.579885809304906e-05",
      "8.566689812022626e-06",
      "8.518818939344903e-05",
      "-0.00014899415627742956",
      "-2.101831277115522e-06",
      "0.0017635972893076525",
      "-0.00010697824791097324",
      "0.0003437900543779861"
    ],
    [
      "0.0009317840877562038",
      "0.0009735386639422746",
      "0.0014555599276740204",
      "0.005729406696271339",
      "0.000966304139428024",
      "-3.988838818166276e-06",
      "-1.099270741594873e-05",
      "-5.442243086215203e-05",
      "-2.2888259885619647e-06",
      "5.353627453730817e-05",
      "0.00011685668908396234",
      "2.1337521355674607e-05",
      "0.00012418864094733133",
      "9.432333260874851e-06",
      "3.2916648811314056e-05",
      "1.1303396067309487e-06",
      "1.7688672516505413e-05",
      "-1.090256596917883e-05",
      "1.5071143405431602e-06",
      "1.8442675354861184e-05",
      "-0.00012042371430740081",
      "3.799611513737435e-06",
      "0.0009517396609589727",
      "-2.1482573336872934e-05",
      "0.00020752334531763233"
    ],
    [
      "0.000931745257856195",
      "0.0009731614262736895",
      "0.001412155146814929",
      "0.004549013199834656",
      "0.0009639323166777717",
      "-4.35917772885855e-06",
      "-1.1033257021656532e-05",
      "-4.613835925016584e-05",
      "-3.00909391280445e-06",
      "6.632228057475217e-05",
      "0.00010760962294120842",
      "2.0924535244813123e-05",
      "0.0001563275343480223",
      "2.14299714343136e-05",
      "5.218648453225687e-05",
      "1.9147724007674577e-06",
      "1.581850731890413e-05",
      "-5.645118542472169e-06",
      "1.7387767917409873e-06",
      "2.113312776443631e-05",
      "-7.745933492131397e-05",
      "2.9949325173508254e-06",
      "0.0007087621282303995",
      "-1.73957830959396e-05",
      "0.00015392840603424115"
    ],
    [
      "0.000931690735282335",
      "0.0009722154920543545",
      "0.0013808513668730966",
      "0.003648255302211276",
      "0.0009642591396215939",
      "-4.836908967696983e-06",
      "-1.1199482767740578e-05",
      "-3.487690003922648e-05",
      "-3.447557577532577e-06",
      "7.044894670458228e-05",
      "9.341113496837077e-05",
      "2.1029126494824758e-05",
      "0.0001643030424236496",
      "2.8731084744742748e-05",
      "4.5386994762169056e-05",
      "2.276423958942111e-06",
      "1.2864363385333892e-05",
      "-1.7829189107492812e-06",
      "2.5183236502067054e-06",
      "2.495522983892677e-05",
      "-4.8749512424936695e-05",
      "2.0440393946212896e-06",
      "0.0005550293564783747",
      "-2.18685104009317e-05",
      "0.00011845125157490118"
    ],
    [
      "0.0009316882023783209",
      "0.0009705840090573186",
      "0.0013880707306501993",
      "0.004079842891146398",
      "0.0009656599560124541",
      "-4.404740334338528e-06",
      "-1.0291959487303579e-05",
      "-3.650222422902709e-05",
      "-2.9897848041147756e-06",
      "6.0326985831572535e-05",
      "7.667171486245834e-05",
      "2.0187330030239545e-05",
      "0.00010358554500215432",
      "1.9564330004547564e-05",
      "3.151065023988734e-05",
      "1.7654083679332641e-06",
      "1.3674174254811406e-05",
      "-3.9535973005288235e-06",
      "2.6012658746069517e-06",
      "2.81455100230584e-05",
      "-6.304357955373432e-05",
      "1.7206638251495098e-06",
      "0.000667496151207186",
      "-2.28695553317476e-05",
      "0.00014988460276391875"
    ],
    [
      "0.0009315938302425562",
      "0.0009706827068785523",
      "0.0013989420963350996",
      "0.004176569586208971",
      "0.0009668297298448147",
      "-4.074243942804255e-06",
      "-1.0679571933022808e-05",
      "-3.493469430343181e-05",
      "-2.5662268394015162e-06",
      "5.922104790409306e-05",
      "7.730754198295928e-05",
      "1.9871346415135682e-05",
      "0.00010651462887038936",
      "2.0577990007880396e-05",
      "1.9556049022904226e-05",
      "1.68842416553671e-06",
      "1.3745729651676989e-05",
      "-4.255528499711408e-06",
      "2.7537738457632306e-06",
      "2.8553242065008587e-05",
      "-6.412143088950134e-05",
      "2.7001693719189697e-06",
      "0.000688717666579559",
      "-2.559553431818595e-05",
      "0.00015683232454446187"
    ],
    [
      "0.4930464862493953",
      "6.610458437740506",
      "5.361141615014883",
      "6.162358972342109",
      "1.2629983547610253",
      "-1.7205705977915182",
      "0.9134881575852003",
      "0.7615497062622101",
      "-0.5130703136865694",
      "-2.3800156436440125",
      "-2.0191976086878487",
      "1.6438300445992438",
      "3.1398841751414412",
      "-0.7177790287030115",
      "0.7461605736621014",
      "-0.17866333665143322",
      "-0.6060985921102162",
      "0.9275485507847779",
      "0.4690437316684021",
      "3.537685899596396",
      "-2.1150724638478113",
      "-1.4425193052304408",
      "1.613393787187404",
      "0.6246552110305191",
      "2.3697202294495905"
    ],
    [
      "0.0009339507317425303",
      "0.0010069962623131042",
      "0.0018340659538258004",
      "0.00619669739489394",
      "0.0009841495919472375",
      "-7.0324580359251645e-06",
      "-1.716711928062204e-05",
      "-7.7655539326215e-05",
      "-5.690525553542889e-06",
      "0.00014356637654485595",
      "0.00016733985329206598",
      "3.268728567862233e-05",
      "0.00021494353664805585",
      "4.4689973616036085e-05",
      "9.645720136627129e-05",
      "4.648898482976882e-06",
      "2.9745077826311965e-05",
      "-2.0150657198526355e-05",
      "2.7973685988616446e-06",
      "3.654381829990001e-05",
      "-9.965478078219348e-05",
      "1.1281279533418878e-06",
      "0.001057026930622939",
      "-4.5018102560036135e-05",
      "0.00016811301007867854"
    ],
    [
      "0.0009330905381650626",
      "0.0010101354414336983",
      "0.0018290013057472474",
      "0.005251205312510635",
      "0.0009836032291858795",
      "-8.04361999853168e-06",
      "-2.01051772840062e-05",
      "-5.9731243958276216e-05",
      "-5.333848435124097e-06",
      "0.00016019345441002528",
      "0.00019865974448076738",
      "3.556469280294375e-05",
      "0.00039858546365478613",
      "6.200402377825307e-05",
      "7.883265108600519e-05",
      "5.4149545105450015e-06",
      "2.6900335783715377e-05",
      "-6.374712773960262e-07",
      "3.954959828783493e-06",
      "3.002439783342369e-05",
      "-6.805833681066394e-05",
      "3.0825106892712693e-06",
      "0.0009084041971770449",
      "-4.239594136470091e-05",
      "0.00015769666015867095"
    ],
    [
      "0.000935032764789255",
      "0.001071478978696568",
      "0.0023342729296139623",
      "0.012350915537760295",
      "0.0010310596913497506",
      "-8.393640714768688e-06",
      "-2.4575903795080972e-05",
      "-0.00010547989610586582",
      "-5.415607663184546e-06",
      "0.00014703818220448555",
      "0.00033546914358293544",
      "4.853563233703473e-05",
      "0.0002400059365600028",
      "5.209379000309423e-05",
      "3.778822110245254e-05",
      "3.889629649947839e-06",
      "4.162084193093022e-05",
      "-1.4757125840978332e-05",
      "4.8030438099416e-06",
      "4.154414881445594e-05",
      "-0.000308648603221508",
      "1.0124285663479039e-05",
      "0.002005873226596951",
      "-7.22677448301742e-05",
      "0.00047229886196855416"
    ],
    [
      "2.5942201659963646",
      "3.7007135132075604",
      "3.0337769814723776",
      "28.11980798493099",
      "1.253768851942782",
      "-0.538136804504414",
      "-1.7348666542532243",
      "8.019478440016286",
      "-0.21455374343570593",
      "-1.1860630729923447",
      "-4.485010630553034",
      "-1.9541452706573421",
      "-3.009288195041258",
      "1.345796770222282",
      "1.2325507115442638",
      "3.023644793965905",
      "-1.5358652934697428",
      "-2.5973011021629073",
      "-1.7514471029058882",
      "2.350056392784076",
      "-8.808574663605118",
      "0.5769098470416095",
      "6.474930620032193",
      "0.8944039779076056",
      "-5.756401239376477"
    ],
    [
      "0.010684087135447157",
      "0.001962170595355128",
      "0.27200990117708823",
      "3.6875617703562416",
      "0.007011509400577033",
      "-0.0024616158123638462",
      "0.007459555071350326",
      "-0.15647595029622682",
      "-0.0073994105819856605",
      "-0.0011047865586218163",
      "0.03777843476098914",
      "0.0020298255165315136",
      "-0.6753794817570133",
      "-0.012150103929145081",
      "0.13167585478109625",
      "0.00011340769950626963",
      "0.050609631459409",
      "-0.10603367990739372",
      "-0.0012148415750021825",
      "-0.012078985664725034",
      "0.026459359226939632",
      "0.000379260950241141",
      "0.7336876728410048",
      "0.03683395444962856",
      "-0.05873559927330103"
    ],
    [
      "0.20111405323607326",
      "8.453612715176492",
      "3.590012548071553",
      "11.381042884983128",
      "0.5020046401775787",
      "-0.5110977744852351",
      "0.22832853920407475",
      "-0.6626943811917093",
      "0.12205491662848877",
      "-2.2499565252110774",
      "-5.898876907535748",
      "-0.8902139252852735",
      "0.024230902868160993",
      "1.1894258062914405",
      "0.14321313839163402",
      "-1.1161445828417569",
      "0.39581846905447904",
      "1.2521175110580371",
      "0.17516262507596614",
      "1.6952918198877551",
      "-7.759497245636658",
      "0.5387469134867043",
      "3.1972310008335003",
      "-0.4803702563837103",
      "-1.1621097018212707"
    ],
    [
      "0.0009333695514035406",
      "0.0010014909890377322",
      "0.0015790984374365546",
      "0.004090269627346577",
      "0.0009880511461634236",
      "-9.329514590400847e-06",
      "-1.9524234552436794e-05",
      "-4.571134986429339e-05",
      "-7.057327354767719e-06",
      "0.000122291759867828",
      "0.00014417600548415502",
      "3.809970350279289e-05",
      "0.00026876530544284904",
      "6.609284347500947e-05",
      "8.737408201824905e-05",
      "4.623824676926312e-06",
      "1.8052531913433132e-05",
      "4.9178348803559225e-06",
      "5.359952612464801e-06",
      "4.890068785602487e-05",
      "-5.0012485802955516e-05",
      "3.786344012099441e-06",
      "0.0006065000329617758",
      "-3.1354766047840245e-05",
      "0.0001509284641887499"
    ],
    [
      "0.000932918478410748",
      "0.0009979907519491167",
      "0.0016099540737133826",
      "0.0042313983980440265",
      "0.0009806462756429212",
      "-8.1270676760939e-06",
      "-1.826462775230825e-05",
      "-4.7935747424210035e-05",
      "-5.8628531243456e-06",
      "0.00012552078275277393",
      "0.0001552548063595637",
      "3.42260984188929e-05",
      "0.00031182940751838315",
      "6.0524959709904813e-05",
      "7.878588352588154e-05",
      "4.4150946404791465e-06",
      "2.0140279063747168e-05",
      "3.207483637120236e-06",
      "4.543075355734738e-06",
      "3.858161267861667e-05",
      "-4.801283822063813e-05",
      "3.768475813893185e-06",
      "0.0006748116631693472",
      "-2.8143205649033133e-05",
      "0.0001395722214431039"
    ],
    [
      "0.0009370193886142118",
      "0.0011140369583696878",
      "0.0025482483190022906",
      "0.01031960159681339",
      "0.0010326464514231666",
      "-1.850517360595432e-05",
      "-3.622384701830636e-05",
      "-0.0001321983059414813",
      "-1.3493466380351608e-05",
      "0.0003543842315773769",
      "0.0006260752380374533",
      "8.108535965746574e-05",
      "0.0012878298970700425",
      "0.00013713160113766382",
      "0.00032327728999732706",
      "1.2929235023108155e-05",
      "5.576145267081985e-05",
      "2.177242399447799e-05",
      "4.904863872283459e-06",
      "-5.399785337253286e-06",
      "-0.0002662931270977978",
      "1.40246588124988e-05",
      "0.0013146214824919405",
      "-2.3431331757200785e-05",
      "0.0003541421853382195"
    ],
    [
      "0.0009364125734704688",
      "0.001064836351849518",
      "0.002266399220610653",
      "0.00580138732472219",
      "0.0010271353751424269",
      "-1.8290604084747796e-05",
      "-4.341310970628508e-05",
      "-8.195217783993212e-05",
      "-1.2920043320339644e-05",
      "0.00027836351997162024",
      "0.0002713690278568088",
      "7.187097723826282e-05",
      "0.0006396086082632709",
      "0.00013968688882500462",
      "0.00014576783716137211",
      "1.0361682492330621e-05",
      "3.389755043932065e-05",
      "5.646496837679728e-06",
      "1.0077988986310203e-05",
      "8.953423374506299e-05",
      "-9.194096755158317e-06",
      "1.031613934062775e-06",
      "0.0010996702281737879",
      "-7.937871019897878e-05",
      "0.00017641575028604523"
    ],
    [
      "0.47980055561611945",
      "0.2979542864335814",
      "3.892941778448113",
      "23.58950819289083",
      "0.16996681443774503",
      "-0.012592085952808368",
      "-1.3429337684940719",
      "-1.6919836471957133",
      "0.28307112306759635",
      "-0.1534878669508102",
      "-2.234221355667881",
      "-0.012569229046867015",
      "6.201226796702929",
      "-0.7912666604964944",
      "-0.9603832909361817",
      "-0.37575735113854636",
      "0.2397965641489501",
      "2.9005509736760366",
      "0.007249521588957924",
      "-1.0584730672552278",
      "-1.3992406044373298",
      "0.22083950720606504",
      "-7.282331070577524",
      "-0.16156930652927703",
      "-1.7375613017639941"
    ],
    [
      "0.01687913327030057",
      "2.04194090102074",
      "1.5457665007593089",
      "10.413022907267752",
      "0.10260497916227308",
      "-0.030296009872521422",
      "0.07639051538845394",
      "-0.19383744145457635",
      "0.008962878127503725",
      "1.2343838063530759",
      "4.0905828584932955",
      "-0.44999613583780546",
      "1.9499636312246618",
      "-0.2692635280250374",
      "-0.9299943068681704",
      "-0.17676581848181924",
      "-0.11754703720050808",
      "-0.32874589614582683",
      "0.038366709821959104",
      "1.0946900859210935",
      "-1.411857267631505",
      "0.027059018922336652",
      "-2.6407960697725277",
      "0.26089326551825665",
      "-0.21923660471107298"
    ],
    [
      "0.0009334007744024291",
      "0.0009981144564969386",
      "0.0016695829462581",
      "0.004918365303754366",
      "0.0009933418600993537",
      "-8.311729409495468e-06",
      "-1.7739225876231955e-05",
      "-3.843476427478578e-05",
      "-4.845839214370904e-06",
      "0.00010320287289545415",
      "8.052280637061098e-05",
      "3.0415897299012954e-05",
      "0.00014512526213786872",
      "3.7173727489791117e-05",
      "7.1595639901164485e-06",
      "2.3945073161975094e-06",
      "1.6135574842495643e-05",
      "-7.1888161972989585e-06",
      "6.811316389900836e-06",
      "6.150528954564407e-05",
      "-5.2358139776467326e-05",
      "-1.9622285249512444e-06",
      "0.0009437190212147694",
      "-5.522278059140274e-05",
      "0.00019975400725362"
    ],
    [
      "0.0009326610060926858",
      "0.000990228459165701",
      "0.0015716881169364656",
      "0.004331588394730256",
      "0.0009824451307860651",
      "-6.926275272169821e-06",
      "-1.5303659669011333e-05",
      "-3.589192917427085e-05",
      "-4.3145849033101624e-06",
      "9.372999858190965e-05",
      "8.484723332229754e-05",
      "2.702901732416385e-05",
      "0.0001671776774741721",
      "3.7396855184794154e-05",
      "2.0731545003083636e-05",
      "2.5051063344005825e-06",
      "1.5493949643902844e-05",
      "-3.1049939424718378e-06",
      "5.284837027104036e-06",
      "5.1558357940185524e-05",
      "-4.5710819707528486e-05",
      "5.193267751747477e-07",
      "0.0007854502682231276",
      "-3.9472142968724476e-05",
      "0.00016793254647400277"
    ],
    [
      "0.000932632474544092",
      "0.0009920205607874474",
      "0.0016363321507480105",
      "0.005711308337278153",
      "0.000985266667551075",
      "-5.218155595768352e-06",
      "-1.2022007923460058e-05",
      "-4.8654695438334766e-05",
      "-3.2558559536399544e-06",
      "7.223752823882189e-05",
      "8.49859011762327e-05",
      "2.611198271059182e-05",
      "7.812186337619193e-05",
      "2.6389067310272035e-05",
      "4.763840056220931e-06",
      "1.5274606276859493e-06",
      "2.0940753205456633e-05",
      "-6.680433093912427e-06",
      "4.370095268680884e-06",
      "5.118632799568966e-05",
      "-0.00011285386157603495",
      "4.634263447428006e-06",
      "0.0010548391917473952",
      "-3.891465238629216e-05",
      "0.0002316653231953923"
    ],
    [
      "0.0009355135904723185",
      "0.0010313293276982625",
      "0.0019836955885440505",
      "0.005707318040306797",
      "0.0010227703203786003",
      "-1.215587070242031e-05",
      "-2.5864581522595643e-05",
      "-5.661828680701743e-05",
      "-8.401592998393902e-06",
      "0.00016563192178666557",
      "0.00013411241269787181",
      "4.7920383991734225e-05",
      "0.0002674352215434715",
      "8.92719714979095e-05",
      "5.056554225734933e-05",
      "4.396827617900808e-06",
      "2.7247930342072215e-05",
      "-2.0721339375175534e-06",
      "1.1285099743760599e-05",
      "9.221104020998156e-05",
      "-6.477461606449213e-05",
      "-1.829124585136771e-07",
      "0.0011119378984326405",
      "-6.678543655094782e-05",
      "0.00022360454239344097"
    ],
    [
      "0.29237500154296076",
      "0.8414636881147998",
      "1.148011209886128",
      "7.460302475914537",
      "0.5601107633518679",
      "0.23978459485008968",
      "0.38387485835608687",
      "0.3627103571387777",
      "0.2257236594108696",
      "0.9515997762054178",
      "2.4120778287581057",
      "-0.30894063181612225",
      "2.5687625572214325",
      "-0.19023958049679024",
      "-1.3454973958965397",
      "-0.4325281772559065",
      "-0.42694445028592215",
      "-1.4221968200575557",
      "0.3338068729299086",
      "0.21910135049228574",
      "-0.6313672915194952",
      "0.609935037494106",
      "-1.3295337413414992",
      "0.7676168271027791",
      "1.5175381414985727"
    ],
    [
      "0.011755279208799244",
      "7.39718404112106",
      "4.6022276826601365",
      "8.95060069536966",
      "0.06379255204609452",
      "0.10785609547636414",
      "-0.19958544632370723",
      "0.0003991077240832346",
      "-0.02243853656361686",
      "-2.5907277924423764",
      "5.781083084335137",
      "0.009697247884213087",
      "1.190393319498971",
      "0.4264724900848399",
      "0.2974298800959987",
      "0.2305643469331484",
      "0.01935600124642766",
      "0.29130394216537087",
      "0.008669376680635941",
      "4.012273730337806",
      "1.7807679963478098",
      "0.4636839687723068",
      "-4.7170891057574025",
      "-0.031992406307971",
      "0.6773223444182972"
    ],
    [
      "0.0009334807977783908",
      "0.0010001820061561553",
      "0.0018479316024153185",
      "0.00908124879020204",
      "0.0009964832740419814",
      "-4.697515476232734e-06",
      "-1.5911089848788095e-05",
      "-8.800993609050634e-05",
      "-2.541849767361513e-06",
      "6.917485834236853e-05",
      "9.637631513905582e-05",
      "3.468594276600752e-05",
      "-6.596959272056324e-05",
      "1.238315707402558e-05",
      "-1.218734858922068e-05",
      "1.2714926711829265e-06",
      "3.294715419406719e-05",
      "-2.3765084080805246e-05",
      "3.6300010617320896e-06",
      "5.843278872699773e-05",
      "-0.00021563540393087764",
      "7.086995466715019e-06",
      "0.001735270529348469",
      "-5.377833215299324e-05",
      "0.00037463829037825557"
    ],
    [
      "0.0009333717101618925",
      "0.001018234673284257",
      "0.0018284481300953992",
      "0.007803770689427636",
      "0.0009912618203608118",
      "-8.472371204270136e-06",
      "-2.4173048068840047e-05",
      "-7.892466901394874e-05",
      "-5.3618919207762834e-06",
      "0.00014446211722973326",
      "0.00032349203656717495",
      "4.035314082770999e-05",
      "0.0006326199881053036",
      "6.006210830109182e-05",
      "0.00010901807475345553",
      "3.981093671597718e-06",
      "2.7696515469773793e-05",
      "4.004814759417299e-06",
      "3.581238805749961e-06",
      "8.701231029476508e-06",
      "-0.0001361409206773622",
      "7.583504089288004e-06",
      "0.0011582364675022715",
      "-1.9467714819688784e-05",
      "0.00025982252829622057"
    ],
    [
      "0.0009327799049604575",
      "0.0010090604175723953",
      "0.0017183476818701956",
      "0.006778865167122333",
      "0.0009881613247387344",
      "-7.3997639616081585e-06",
      "-1.807902849941964e-05",
      "-6.41486070974943e-05",
      "-4.8612399029542456e-06",
      "0.00011751214346265423",
      "0.0002413898541963142",
      "3.535171719333818e-05",
      "0.0004875497242710924",
      "4.561835226477507e-05",
      "7.786472178726194e-05",
      "3.3617300441612828e-06",
      "2.4916731381516107e-05",
      "4.824920366846381e-06",
      "3.3511754554195238e-06",
      "1.7224319404629383e-05",
      "-0.00013656008107910971",
      "8.891451386537304e-06",
      "0.0010268390222329259",
      "-1.711352749663051e-05",
      "0.00026715793667539547"
    ],
    [
      "0.000935107192709641",
      "0.0010349026054418374",
      "0.0021580162477376785",
      "0.010450830192197478",
      "0.00103358084979251",
      "-7.455871701894632e-06",
      "-2.23151026127408e-05",
      "-8.283475324242296e-05",
      "-3.985253671668568e-06",
      "0.00010833813244225986",
      "0.0001138572695788778",
      "4.011168807500972e-05",
      "0.00022781160889208903",
      "3.051163131260624e-05",
      "-5.5999589368978355e-05",
      "1.0029603248086279e-06",
      "3.769139388440761e-05",
      "-1.641149125003089e-05",
      "8.744723615870928e-06",
      "9.141799107773748e-05",
      "-0.00016742446562632602",
      "7.165904939351438e-06",
      "0.0020553594065115814",
      "-6.369960803578215e-05",
      "0.0004855443628043103"
    ],
    [
      "1.4333984788757295",
      "3.4583975937355746",
      "10.559772464580323",
      "18.381284751514023",
      "2.196752971577873",
      "2.0965112814087212",
      "-2.733891106450613",
      "0.5780241642845336",
      "1.435433521784498",
      "-2.67498558367107",
      "0.2767752118492428",
      "2.381893410224714",
      "-0.16485722225662736",
      "-2.4089794145572716",
      "-2.7603006324928816",
      "-0.0768846879947649",
      "0.7455948735557857",
      "4.775231634961971",
      "-0.9415535313363412",
      "0.758358157792354",
      "7.865019944625503",
      "-1.3073096878282666",
      "-6.550629989348822",
      "1.1389840959857855",
      "-5.666548940056948"
    ],
    [
      "0.2200902195807339",
      "9.014823781065664",
      "7.018240015034968",
      "14.0400912573983",
      "0.1257731692349605",
      "-1.3242510433918904",
      "0.11693632111308885",
      "0.15469926881621002",
      "-0.03728199121803663",
      "0.01819048556433441",
      "2.1599776642301123",
      "0.4282398407728902",
      "1.893195132781527",
      "0.025685084797196837",
      "0.052582838576088156",
      "0.43338678862379354",
      "-0.0827510384936033",
      "1.5497769989007122",
      "0.06902204340675085",
      "0.772011093343701",
      "-9.029755078656432",
      "-0.442786773724056",
      "4.648767732632827",
      "-0.7866110440572165",
      "-0.007371048415851907"
    ],
    [
      "0.0009419900787556056",
      "0.0012131941452638486",
      "0.003257504796449628",
      "0.007577143964596772",
      "0.0011426098944939526",
      "-3.724421041395553e-05",
      "-9.462823390894494e-05",
      "-0.00011350472862960338",
      "-2.8078058895824173e-05",
      "0.0005990466511131317",
      "0.0006525194384718216",
      "0.00016290774780469393",
      "0.0017098635792174698",
      "0.00039238991115613854",
      "0.0004199910585193234",
      "2.2121673563994128e-05",
      "5.7891376507351004e-05",
      "6.007553393467545e-05",
      "2.6441878264039185e-05",
      "0.00018164085625782663",
      "-5.952540892207698e-05",
      "3.6574730588383145e-06",
      "0.000826719921232922",
      "-0.00012451459068133625",
      "0.0003102392131484119"
    ],
    [
      "0.000931079899819109",
      "0.00096465105861347",
      "0.0012847369340030065",
      "0.003247660245639355",
      "0.0009556338767700572",
      "-3.551068721778103e-06",
      "-8.33863101308485e-06",
      "-2.861131546241017e-05",
      "-2.4362428064532564e-06",
      "5.7262130951315114e-05",
      "9.736632509379377e-05",
      "1.6284172745710157e-05",
      "0.00017412159064796848",
      "2.3359679964878827e-05",
      "3.909690042022961e-05",
      "1.7535211986780417e-06",
      "1.1066695965613087e-05",
      "-1.0811346364951788e-07",
      "1.7257282785156704e-06",
      "1.2774279877110584e-05",
      "-5.196743855231144e-05",
      "2.994728965605935e-06",
      "0.00042761996459032077",
      "-1.2077040015153224e-05",
      "0.00010006992225206598"
    ],
    [
      "0.0009306926126165906",
      "0.0009549262993340851",
      "0.0012101092037942233",
      "0.002722849550888475",
      "0.0009491306499021365",
      "-2.5021398738881194e-06",
      "-6.100105892780125e-06",
      "-2.1909809454925075e-05",
      "-1.6501103227019907e-06",
      "4.02303266419517e-05",
      "6.001421497222052e-05",
      "1.154370250748458e-05",
      "9.389465451673703e-05",
      "1.4690859438626349e-05",
      "1.985762586622965e-05",
      "1.208016423444144e-06",
      "8.67748399089814e-06",
      "-1.96167112003726e-06",
      "1.3508709072457786e-06",
      "1.2582368880588238e-05",
      "-3.718295447678527e-05",
      "1.819488848446011e-06",
      "0.000370455757813618",
      "-1.2219754489246405e-05",
      "7.636155973918923e-05"
    ],
    [
      "0.00093170429913596",
      "0.0009748715636511317",
      "0.0014558082130832952",
      "0.004420592922163257",
      "0.0009671863343537963",
      "-3.845206326383702e-06",
      "-1.0482668811016433e-05",
      "-3.9335030091262675e-05",
      "-2.4080133469763846e-06",
      "6.440517415530857e-05",
      "8.650451910776727e-05",
      "2.0238370371529532e-05",
      "9.132702347687794e-05",
      "2.3696823208507693e-05",
      "1.4667426614764306e-05",
      "1.8004174640505083e-06",
      "1.6695654733297162e-05",
      "-6.117220799593678e-06",
      "2.7326250069376923e-06",
      "2.928349377818665e-05",
      "-7.809294906368914e-05",
      "3.680898871522746e-06",
      "0.0007481979968804585",
      "-2.7216573091068065e-05",
      "0.00015674474421229864"
    ],
    [
      "0.6676615173865987",
      "7.530202725474653",
      "1.724757002614952",
      "6.427166602553934",
      "2.2784269698468678",
      "1.5605520343765142",
      "-0.3735259955310602",
      "1.3145590758996077",
      "0.5505072937064949",
      "-2.7098827242775196",
      "5.95007771587258",
      "0.21952917858808346",
      "-1.3161151547532428",
      "0.9179552806367771",
      "1.7747193129187737",
      "1.432147291815299",
      "-0.5121091151149557",
      "1.335325533515584",
      "-0.2810802422963068",
      "-0.7849396298395135",
      "-0.6414106340728291",
      "-2.9017142433439136",
      "1.177790302942563",
      "1.368781354090765",
      "-2.22029834885617"
    ],
    [
      "0.35030572848733593",
      "2.9523475611571026",
      "2.9285998365332957",
      "2.8533329707602086",
      "0.9642627175127377",
      "-0.6932423323807431",
      "0.549133772546498",
      "0.3421339344511504",
      "-0.23099622709222822",
      "0.06420093671787451",
      "-0.34664701530553294",
      "-0.4975417807544184",
      "2.3964751791701273",
      "-0.5916189738440937",
      "0.3094269553725089",
      "0.7259228897827719",
      "0.4008035069737412",
      "-0.03462626635937601",
      "-0.49648007465426425",
      "-1.8800650208341605",
      "-0.699988731523905",
      "1.433838891929265",
      "-1.055967934728832",
      "-0.7358561587080542",
      "-0.6341247303722747"
    ],
    [
      "0.0009405232423810894",
      "0.001094245120281891",
      "0.0031398311346178907",
      "0.012408950296064624",
      "0.0010796421336692207",
      "-1.629260590232769e-05",
      "-4.0866270219869265e-05",
      "-0.00014162793660453416",
      "-6.998777655136346e-06",
      "0.0002331539462388325",
      "0.0001722870934231423",
      "5.591272043876895e-05",
      "-5.922932472001604e-05",
      "8.768951020867916e-05",
      "-0.0001551936554707823",
      "3.187827139822714e-06",
      "6.336473595258407e-05",
      "-6.926233033822492e-05",
      "1.7818151023745526e-05",
      "0.00016366218848676037",
      "-0.00014984913763759234",
      "6.252830015814077e-07",
      "0.003172346810850573",
      "-0.00017508189052229146",
      "0.00041416920218671294"
    ],
    [
      "0.0009310640017126852",
      "0.0009619950184012325",
      "0.0012727168761268635",
      "0.002678896052127628",
      "0.000954623588765376",
      "-3.598468520151851e-06",
      "-8.603783993869023e-06",
      "-2.3238325759790423e-05",
      "-2.4717127699805796e-06",
      "5.739579922182903e-05",
      "6.867584767811786e-05",
      "1.5483001766639593e-05",
      "0.00012690286730952886",
      "2.580160501904847e-05",
      "2.8764271910010825e-05",
      "1.9561847270001933e-06",
      "9.789824832979007e-06",
      "-4.210716251561638e-07",
      "2.088670575112493e-06",
      "1.9392614924838978e-05",
      "-2.6750494956995843e-05",
      "1.6972842530716162e-06",
      "0.00037274046637390926",
      "-1.7393798622547038e-05",
      "7.387931719035573e-05"
    ],
    [
      "0.0009306470637118602",
      "0.0009544609284207084",
      "0.0011810747799416552",
      "0.002288200485070163",
      "0.0009492117216772268",
      "-2.696707951482974e-06",
      "-6.195928771356275e-06",
      "-1.7006073658415724e-05",
      "-1.8874840365528568e-06",
      "4.150865163585221e-05",
      "5.352057820146598e-05",
      "1.183836298743394e-05",
      "9.980894208957046e-05",
      "1.9436794042197837e-05",
      "2.3349593893961027e-05",
      "1.3843616886855817e-06",
      "7.202475224646379e-06",
      "6.565283757600133e-07",
      "1.6124024124953884e-06",
      "1.4828290379291294e-05",
      "-2.457360437638033e-05",
      "1.6826134663353189e-06",
      "0.0002729727117011153",
      "-1.139237728626977e-05",
      "6.233232406294324e-05"
    ],
    [
      "0.0009316567611357024",
      "0.0009795048608774335",
      "0.001408307138422871",
      "0.003610228658768259",
      "0.0009662121899072379",
      "-5.080595347715771e-06",
      "-1.2041668559784084e-05",
      "-3.3184172972234544e-05",
      "-3.494360259399963e-06",
      "8.48158546781997e-05",
      "0.00013215892222118785",
      "2.2724736459601468e-05",
      "0.00026568978891882246",
      "4.085585877670139e-05",
      "5.5466917918461225e-05",
      "2.7286282888521496e-06",
      "1.3992318771395122e-05",
      "3.201996203265516e-06",
      "2.79650562281925e-06",
      "2.00279904647755e-05",
      "-5.5128505495515446e-05",
      "4.1157777917863575e-06",
      "0.0004758669498941584",
      "-1.7032571428196386e-05",
      "0.00011727608925956065"
    ],
    [
      "0.0009318133299942234",
      "0.0009760511501753309",
      "0.0014179612375670593",
      "0.003499697071987536",
      "0.000963338478488537",
      "-5.086509615865517e-06",
      "-1.1175031337591292e-05",
      "-3.5333154800676335e-05",
      "-3.5126233251765673e-06",
      "8.157765215311148e-05",
      "0.0001052428642630106",
      "2.095839700558005e-05",
      "0.000192615373012838",
      "3.311589123884636e-05",
      "4.4569016185483515e-05",
      "2.6841125295400033e-06",
      "1.4283798076288492e-05",
      "-1.835050365633798e-06",
      "2.559678066882302e-06",
      "2.3665360652584353e-05",
      "-4.2662412630947646e-05",
      "2.3926754204334972e-06",
      "0.0005354868306239976",
      "-2.2264191355296496e-05",
      "0.00010092005192783966"
    ],
    [
      "0.7529272219233452",
      "4.269884143268176",
      "1.7025699552097517",
      "5.817086016302998",
      "0.11598661207143274",
      "-1.791504303609596",
      "0.2723318984892866",
      "-1.6838611641785306",
      "-0.2927357548055017",
      "-0.6318750323174178",
      "4.027404764805369",
      "0.6974618122251676",
      "1.1837619191388564",
      "-0.12870992769541895",
      "0.6281774415716533",
      "-0.010179605595871562",
      "-1.091356490728124",
      "-1.2323783309903",
      "0.016203927414491497",
      "2.6061349617295453",
      "2.913836740647271",
      "-0.04251035398718119",
      "-2.879613532809112",
      "-0.4205583619983238",
      "-0.5155809695200255"
    ],
    [
      "0.0009391680802099289",
      "0.0011704011189710964",
      "0.0026475413005873083",
      "0.010705863638410019",
      "0.001105016348646152",
      "-1.2729330268708249e-05",
      "-2.4185864501066856e-05",
      "-7.462149495655734e-05",
      "-1.4702928858836778e-05",
      "0.00011388216168347583",
      "-2.296570227573232e-05",
      "6.504417143153232e-05",
      "0.0011697221387481835",
      "0.0001342872365989302",
      "9.811146067768886e-05",
      "-4.411931761160822e-06",
      "6.026660456467209e-05",
      "6.914285177801965e-05",
      "1.3487011098195557e-05",
      "0.00019668921536306365",
      "-6.393395606874557e-05",
      "-5.3125119172159336e-06",
      "0.0014171854936048515",
      "3.0915620867381024e-05",
      "0.0006549345805722515"
    ],
    [
      "0.0009310279219772213",
      "0.0009600078747239934",
      "0.001238775411309372",
      "0.0025842676408822035",
      "0.0009541814614620404",
      "-3.428274899133928e-06",
      "-7.262297167394837e-06",
      "-2.0600244375130428e-05",
      "-2.35629120544821e-06",
      "4.93682042443859e-05",
      "5.938950190967383e-05",
      "1.4185860555174848e-05",
      "0.00011102712783687281",
      "2.2619308703584808e-05",
      "2.5763550323108797e-05",
      "1.4972223843609215e-06",
      "8.59069693429691e-06",
      "2.0980925759857875e-08",
      "2.2021307207135775e-06",
      "2.0195305428804493e-05",
      "-2.8813728766024124e-05",
      "1.4337102540270422e-06",
      "0.0003444289671386444",
      "-1.4730780711229097e-05",
      "7.543971887029496e-05"
    ],
    [
      "0.0009306694157296933",
      "0.0009539363444484477",
      "0.0011839334487877607",
      "0.002373146645001587",
      "0.000948934382980154",
      "-2.675495947478902e-06",
      "-5.870078531147631e-06",
      "-1.757651157202611e-05",
      "-1.776694242785511e-06",
      "3.9225808291386945e-05",
      "5.163590546687652e-05",
      "1.1188600417045752e-05",
      "9.440950273677941e-05",
      "1.636944092309093e-05",
      "1.8944956243527822e-05",
      "1.1702850307181878e-06",
      "7.09800394548364e-06",
      "-5.039446262632417e-07",
      "1.5956386068965019e-06",
      "1.4522698824132905e-05",
      "-2.6065146711325148e-05",
      "1.330727304709962e-06",
      "0.0003018524556941834",
      "-1.2171976044632987e-05",
      "6.452116722668015e-05"
    ],
    [
      "0.0009306431733907767",
      "0.0009533033192188365",
      "0.0011885628418863412",
      "0.002501031567468318",
      "0.0009492906431109495",
      "-2.4125186663200835e-06",
      "-5.727607619881291e-06",
      "-1.8370998303964822e-05",
      "-1.6155755140488462e-06",
      "3.631413681839221e-05",
      "4.61021241802694e-05",
      "1.1037574089473943e-05",
      "7.536756313252959e-05",
      "1.4841011726569676e-05",
      "1.505241739292183e-05",
      "1.1000792092682318e-06",
      "7.681815106124769e-06",
      "-1.0959187613315752e-06",
      "1.5640508250406298e-06",
      "1.5631505403752865e-05",
      "-2.9808804151208838e-05",
      "1.6616976653380564e-06",
      "0.0003361243374138558",
      "-1.2262244816684046e-05",
      "7.283424225862873e-05"
    ],
    [
      "0.0009316964782319284",
      "0.0009734173867761988",
      "0.0013606187079445423",
      "0.00305154390487882",
      "0.0009652385597258495",
      "-5.061546465884373e-06",
      "-1.0904952589501155e-05",
      "-2.703299906443612e-05",
      "-3.6516307197844953e-06",
      "7.27934067141305e-05",
      "8.121481076675008e-05",
      "2.1144521926275073e-05",
      "0.00016376088435898938",
      "3.649934933052848e-05",
      "3.964616738694667e-05",
      "2.4284498431017142e-06",
      "1.1790155956957562e-05",
      "1.804932954602923e-06",
      "3.33432711647901e-06",
      "3.089028375600502e-05",
      "-3.318967668881728e-05",
      "2.254143654719456e-06",
      "0.000442547493186282",
      "-2.0615150416561644e-05",
      "9.959358420181086e-05"
    ],
    [
      "1.2754060095029078",
      "6.942737988056928",
      "0.9550271615373693",
      "3.3452452086338296",
      "0.974618869700034",
      "-0.7095426302902333",
      "0.9163803294964694",
      "0.0881427522362163",
      "0.4007118401119813",
      "-1.8584989773580498",
      "-4.684599194354524",
      "2.1312573490051077",
      "1.0333868580167618",
      "-0.19488527912245915",
      "-1.6374249232119398",
      "-2.887610394607957",
      "0.5970655340010574",
      "2.0480991686501278",
      "-1.0381343953535989",
      "1.7478761952589774",
      "-0.9441479928955986",
      "1.4864858317080543",
      "1.4284990408574514",
      "-0.935662507488809",
      "-0.7143830664642858"
    ],
    [
      "0.0009404143463494002",
      "0.0014158026957012382",
      "0.005363219487865237",
      "0.025419525198646563",
      "0.001105525875411284",
      "-3.865839014361212e-05",
      "-8.0729857371264e-05",
      "-0.0002361280557265006",
      "-1.7813282208888013e-05",
      "0.0009917059578887152",
      "0.002260843836914024",
      "0.0001181224265965172",
      "0.006511827856742313",
      "0.0002705321196146997",
      "0.0005051362214915532",
      "1.7088389921850673e-05",
      "9.443867370302869e-05",
      "7.917575319523153e-05",
      "1.1180569524291874e-05",
      "-0.0003736639813855689",
      "-0.0008168429071812648",
      "-5.3484425441510925e-06",
      "0.0033028131947333457",
      "-9.772418847731579e-05",
      "0.00042072192854099066"
    ],
    [
      "0.0009309916152802572",
      "0.0009597859169407765",
      "0.0012561967891422728",
      "0.00300114682702012",
      "0.0009554280064796268",
      "-3.1027265575955714e-06",
      "-7.427848950004733e-06",
      "-2.311769750944509e-05",
      "-1.9973640557540455e-06",
      "4.4666402172438996e-05",
      "5.961148992169115e-05",
      "1.3885023551450214e-05",
      "0.00010026635636978883",
      "1.767212272926573e-05",
      "1.5951217353111438e-05",
      "1.2602889780583308e-06",
      "9.414637706779528e-06",
      "-1.9406821394447736e-06",
      "2.0786852291195098e-06",
      "1.983007741080878e-05",
      "-3.861800429546095e-05",
      "2.119170206510464e-06",
      "0.00043835018505840074",
      "-1.6011280673095364e-05",
      "9.793234185079563e-05"
    ],
    [
      "0.0009309970891382794",
      "0.0009614373073546734",
      "0.0012797843377234403",
      "0.0031741296130016286",
      "0.0009558515582093447",
      "-2.9699076362557225e-06",
      "-7.313200745390702e-06",
      "-2.497056387458153e-05",
      "-1.978845512517288e-06",
      "4.6285412620329995e-05",
      "6.275703093415951e-05",
      "1.44306094821475e-05",
      "9.433534836439966e-05",
      "1.8225063518265814e-05",
      "1.8229098245254333e-05",
      "1.3443302361277205e-06",
      "1.0379408025236087e-05",
      "-1.7631861333340043e-06",
      "1.9402141041687586e-06",
      "1.9407742704933035e-05",
      "-4.877520457677331e-05",
      "2.1678905079870483e-06",
      "0.00046737324704165947",
      "-1.727391628529563e-05",
      "0.00010201183915123566"
    ],
    [
      "0.0009306392842538694",
      "0.0009548685965626399",
      "0.001191638522636781",
      "0.002517539865224223",
      "0.0009499217724120536",
      "-2.5660081607467464e-06",
      "-6.0937858945421865e-06",
      "-1.8186375287169235e-05",
      "-1.7386974257430402e-06",
      "3.970928229284215e-05",
      "5.715525509071427e-05",
      "1.1706944720866372e-05",
      "0.00010796168731256256",
      "1.7310935862389427e-05",
      "2.0382508747907147e-05",
      "1.1867964370323631e-06",
      "7.5564917902879375e-06",
      "2.3474230689643363e-07",
      "1.5979714697416362e-06",
      "1.3599184250802024e-05",
      "-3.20360660510783e-05",
      "1.8273050279443145e-06",
      "0.0003152829859722061",
      "-1.1406494992125288e-05",
      "7.312178621814595e-05"
    ],
    [
      "0.0009317092138523257",
      "0.0009745159588154456",
      "0.0013887747112341722",
      "0.0035770643507955805",
      "0.0009683553332542647",
      "-4.758276683279961e-06",
      "-1.0790280028104595e-05",
      "-2.8486610924761356e-05",
      "-3.181427716995827e-06",
      "6.854000626444295e-05",
      "8.676283059499214e-05",
      "2.045670037897238e-05",
      "0.0001694007775508814",
      "3.111499262278637e-05",
      "2.5705780910669322e-05",
      "1.88453249912156e-06",
      "1.2378780715562852e-05",
      "-4.914162275803429e-07",
      "3.559068065079995e-06",
      "2.95012762133809e-05",
      "-4.850673765716378e-05",
      "2.493110326058466e-06",
      "0.0005455314912910128",
      "-2.377922296423293e-05",
      "0.00012823534268780615"
    ],
    [
      "0.6520383770243832",
      "11.57564867274986",
      "4.330771118778192",
      "4.843888334692141",
      "1.2882562556338468",
      "2.057951741452201",
      "-1.2815199985522574",
      "0.12526937218414358",
      "-0.0635252865449748",
      "-6.173869918162443",
      "-1.7830897069378042",
      "2.181927557495113",
      "-0.8825424353194059",
      "-0.9500830903891021",
      "-1.2532136412240067",
      "-1.6157803570574987",
      "0.855366280186986",
      "0.08865355044849016",
      "-0.6515767049344049",
      "-1.2708750007739913",
      "1.6411866257569092",
      "-1.953243806023089",
      "-1.8776359818486241",
      "1.9304112029867055",
      "-1.3886529518957893"
    ],
    [
      "0.0009434704328484526",
      "0.0012032820108494064",
      "0.004108245147967149",
      "0.013025243598047088",
      "0.001094466767958882",
      "-2.1896514591433326e-05",
      "-5.870188949660619e-05",
      "-0.0002118895113979071",
      "-2.0449234326211267e-05",
      "0.0006234277658913701",
      "0.0004651920467616291",
      "0.00012221248912140428",
      "0.0007139945834945471",
      "0.00024302886169491906",
      "0.0003134907336697003",
      "2.77860084493539e-05",
      "0.00012660763965021714",
      "-1.343962009495817e-05",
      "1.3553125066853853e-05",
      "0.00013433551654779618",
      "-0.00013493885079916357",
      "1.8635982761263048e-05",
      "0.002750756389619795",
      "-9.047827748910316e-05",
      "0.00040087402578124656"
    ],
    [
      "0.000939167029033124",
      "0.0011245430298871218",
      "0.0024593288119928074",
      "0.008029206397145073",
      "0.0011022104516997023",
      "-2.6910241249186367e-05",
      "-5.5797380394526514e-05",
      "-8.82747045154055e-05",
      "-2.2459911471822917e-05",
      "0.0003424877885095086",
      "0.0004072600647857871",
      "0.00012462619571861956",
      "0.0007669403435938938",
      "0.00020982361939700752",
      "0.0002736570408589323",
      "1.4166901093239172e-05",
      "4.1645430553801926e-05",
      "4.976956703749551e-05",
      "1.8690764026522176e-05",
      "0.0001235874941868602",
      "-0.0002118598126111907",
      "2.7833368021268135e-06",
      "0.0010524218436647622",
      "-8.911128823131197e-05",
      "0.0004580491286223842"
    ],
    [
      "0.0009330722834676072",
      "0.0009975166779966095",
      "0.0016001407387735297",
      "0.0042004168155353",
      "0.0009893366515962925",
      "-8.014595582364429e-06",
      "-1.860435808474763e-05",
      "-4.150690164436664e-05",
      "-6.155655840612854e-06",
      "0.00011712053337702078",
      "0.00012016817895869776",
      "3.697451500928591e-05",
      "0.00016622977177668924",
      "6.035544515013127e-05",
      "5.55269999806005e-05",
      "4.122722492909078e-06",
      "1.831796198552999e-05",
      "1.3183897606898436e-06",
      "6.027524819812931e-06",
      "5.24940166607588e-05",
      "-6.932399150211365e-05",
      "1.375770340055762e-06",
      "0.0006595762828217289",
      "-4.6755987970862614e-05",
      "0.00016282992476987832"
    ],
    [
      "0.0009320650851448186",
      "0.000981613764717581",
      "0.0014584737297886933",
      "0.0040299567467109365",
      "0.0009720711255020657",
      "-5.7270964662284154e-06",
      "-1.2806816114241088e-05",
      "-3.822457577755834e-05",
      "-4.072657224371906e-06",
      "8.502163832509337e-05",
      "0.00011416966418534374",
      "2.5824233956936458e-05",
      "0.000171812002903057",
      "3.6007018613078305e-05",
      "4.7378060160536606e-05",
      "2.6864364303509465e-06",
      "1.549359361791222e-05",
      "8.091595644713298e-08",
      "3.5318314651069514e-06",
      "3.1398688844330345e-05",
      "-6.673640123512521e-05",
      "2.5719062220490553e-06",
      "0.0006172725847976211",
      "-2.651384906198993e-05",
      "0.00014803216222114757"
    ],
    [
      "0.0009316628044457384",
      "0.0009730188983989602",
      "0.0013934644014792213",
      "0.0036103053031677347",
      "0.0009661554015715102",
      "-4.517795784944629e-06",
      "-1.0767653352665757e-05",
      "-3.191045389651846e-05",
      "-2.9842651148061507e-06",
      "6.864008181972598e-05",
      "8.645931502715431e-05",
      "2.0848532917853768e-05",
      "0.0001087205860461616",
      "3.003582414834422e-05",
      "2.4876750956162482e-05",
      "2.048622114829712e-06",
      "1.3608433399010808e-05",
      "-2.401322638200804e-06",
      "3.22197781144893e-06",
      "2.9340624514716935e-05",
      "-5.797717851118518e-05",
      "2.2659958909507908e-06",
      "0.0005636016886898407",
      "-2.7179641736437456e-05",
      "0.00012615551838656154"
    ],
    [
      "0.0009318144090337913",
      "0.0009751715814428708",
      "0.001432450587624341",
      "0.0038757308072459823",
      "0.0009659410607084339",
      "-4.677333815114943e-06",
      "-1.111661853362581e-05",
      "-3.748842307504415e-05",
      "-3.054018034633647e-06",
      "7.336086234104196e-05",
      "9.771899095648801e-05",
      "2.0983234147477678e-05",
      "0.00013056001140371285",
      "2.9829822409297823e-05",
      "3.058109290644001e-05",
      "2.1739062812924316e-06",
      "1.526739436941118e-05",
      "-4.093704398350422e-06",
      "2.917489267395043e-06",
      "2.7509904476871323e-05",
      "-5.958776097555969e-05",
      "2.622096270977184e-06",
      "0.0006298399576614606",
      "-2.6558279965678172e-05",
      "0.0001258021273869184"
    ],
    [
      "0.0009323373054440693",
      "0.0009848145641223821",
      "0.0015612776425510042",
      "0.004837195328612507",
      "0.0009741895195719928",
      "-4.826650281193318e-06",
      "-1.2097382667496748e-05",
      "-4.75092433574354e-05",
      "-2.82493809540743e-06",
      "7.98275726055539e-05",
      "0.00010607655681407126",
      "2.308884879250394e-05",
      "7.231974975832932e-05",
      "3.108007117648466e-05",
      "1.6868607291734677e-05",
      "2.0444978638342077e-06",
      "1.9776578410806778e-05",
      "-1.0335293564070492e-05",
      "3.4345332922452617e-06",
      "3.7175051927709e-05",
      "-9.170206607765424e-05",
      "3.7595458700629264e-06",
      "0.0008423554941872198",
      "-3.744569325822576e-05",
      "0.00016515964411839646"
    ],
    [
      "0.0009348724248562422",
      "0.0010476320755111472",
      "0.002203516169009862",
      "0.010195679632228298",
      "0.0010169605657483994",
      "-9.411436988766248e-06",
      "-2.133818383803408e-05",
      "-0.00010413813916534124",
      "-4.600400493145611e-06",
      "0.0001409444808212896",
      "0.0002829999284341821",
      "4.368846388246219e-05",
      "0.00029667188218238013",
      "4.786693359381452e-05",
      "4.087440298941006e-05",
      "2.7143255668196803e-06",
      "4.152806733058102e-05",
      "-1.4020747510901977e-05",
      "5.234044807107574e-06",
      "5.0998898163527413e-05",
      "-0.00024541412504883544",
      "1.1695433357336443e-05",
      "0.001875715908618894",
      "-4.9477375894164415e-05",
      "0.00040421623072799215"
    ],
    [
      "0.0009416467283208063",
      "0.0011546210296451112",
      "0.0034401075858609288",
      "0.012744396827612968",
      "0.0011384584044646393",
      "-1.3604210376904804e-05",
      "-3.795425090155369e-05",
      "-0.0001378716854688216",
      "-5.482089622529339e-06",
      "0.0002693268817873578",
      "0.00021147405389601261",
      "8.124493506402566e-05",
      "-0.00030903228236550353",
      "0.00021599743384229022",
      "-0.00010419851987328333",
      "4.387469585716783e-06",
      "8.167209014563687e-05",
      "-4.1974331040453264e-05",
      "2.277486992206359e-05",
      "0.00023605800347482642",
      "-0.0003634544557114361",
      "2.948929913311926e-05",
      "0.00273711669794486",
      "-0.0001996816776482535",
      "0.0005319178263624931"
    ],
    [
      "0.0010237635133560834",
      "0.0022541944681754304",
      "0.011461830838169158",
      "0.035798454627801055",
      "0.0017930760046188706",
      "-5.688234584399115e-05",
      "8.480591185233073e-05",
      "-0.0005452717077531018",
      "-0.00014507426799328831",
      "0.002491418824108005",
      "0.000441444094873438",
      "0.00027418512474450187",
      "-0.0010004634152572928",
      "0.00029761204998509256",
      "0.0021052158984287937",
      "0.00018655571279592076",
      "0.0005450228275328793",
      "-0.00024635939478448313",
      "-5.91707073592033e-06",
      "0.0003708501325914712",
      "-0.00135911970972288",
      "0.00017944642557291904",
      "0.001611269542239507",
      "-3.258987934872274e-05",
      "0.0016991328619994403"
    ],
    [
      "0.0009656384599294639",
      "0.0014892447683234366",
      "0.004618896623754992",
      "0.02119574122335274",
      "0.0018101576073717282",
      "-7.460629161011085e-05",
      "-0.00012730366144262016",
      "7.772775026231473e-05",
      "-7.873803619689702e-05",
      "0.0007656006917038865",
      "0.0004339829925082192",
      "0.00038924751553832536",
      "0.0003906007695710296",
      "0.0007347944073809946",
      "0.0006515441714085816",
      "3.2950648688551864e-05",
      "0.00011353389750651121",
      "0.00026099942353345845",
      "0.00012073168864236508",
      "0.000501045294363112",
      "-0.0011919441685532208",
      "-5.446881743782831e-05",
      "0.0010354570296153918",
      "-0.00034113459623214513",
      "0.002663588602444027"
    ],
    [
      "0.0009614506666001218",
      "0.0020056969763792305",
      "0.010120994067576205",
      "0.032699680610740016",
      "0.0013781163290357006",
      "-0.00011070060089819575",
      "-0.000247601674941262",
      "-0.00047810371625204824",
      "-7.433916993320541e-05",
      "0.002541555153571016",
      "0.004325160115635355",
      "0.0004742378759112727",
      "0.013370509473598422",
      "0.0012979640476057602",
      "0.0022651853845446347",
      "8.815777632148624e-05",
      "0.00027518539462971395",
      "0.00040233610488711044",
      "3.459869086278777e-05",
      "-0.0003641763560643503",
      "-0.0010533588373751765",
      "4.124342633885289e-05",
      "0.0016428400239269613",
      "8.010272502856602e-05",
      "0.0007057335289244521"
    ],
    [
      "0.0009377816852736852",
      "0.0012089244679416137",
      "0.003253175551913328",
      "0.016150696737888433",
      "0.0010533424429894143",
      "-2.460378343106406e-05",
      "-5.1594875822855565e-05",
      "-0.00017411017785070579",
      "-1.5567100901389503e-05",
      "0.0004845357750757218",
      "0.0012116566144932698",
      "9.490515699103146e-05",
      "0.003379952411379324",
      "0.00019659847680809515",
      "0.0004913034325049941",
      "1.4231235749384976e-05",
      "7.10346266874541e-05",
      "7.758365638393635e-05",
      "4.5266258417060655e-06",
      "-0.0001226675811432303",
      "-0.0004263295614046665",
      "1.592185058544646e-05",
      "0.0018056614805039709",
      "8.267901761688026e-05",
      "0.0005113375937278853"
    ],
    [
      "0.0009330822393343881",
      "0.00101748702439627",
      "0.0017317196139765333",
      "0.007597038657026992",
      "0.0009853728840482105",
      "-8.600903782188583e-06",
      "-1.8764863716295596e-05",
      "-7.966434017435582e-05",
      "-6.180993539436237e-06",
      "0.00013665243989610662",
      "0.0003348648607418301",
      "4.042476505353903e-05",
      "0.0007370609655508922",
      "5.264162975873229e-05",
      "0.00015392992086234392",
      "4.074228182894588e-06",
      "2.7431964409478843e-05",
      "8.89808158096086e-06",
      "1.9031455042341192e-06",
      "-1.0953148636195176e-05",
      "-0.00019312775871836293",
      "1.0277952241691267e-05",
      "0.0009955873054555723",
      "2.3062360398773614e-06",
      "0.00026535477854818066"
    ],
    [
      "0.0009319989970147592",
      "0.0009847870022994503",
      "0.0015069390876837124",
      "0.005388307895645122",
      "0.0009703734449946903",
      "-5.511837820704791e-06",
      "-1.2871649784763101e-05",
      "-5.2805861810345615e-05",
      "-3.7777269374610926e-06",
      "8.359820803701765e-05",
      "0.00017283772637869833",
      "2.516700736554674e-05",
      "0.0003592010527488039",
      "2.7041413401824184e-05",
      "6.910602653858253e-05",
      "2.413531121889789e-06",
      "1.882185743968133e-05",
      "7.545636023302988e-07",
      "1.9421837234129562e-06",
      "1.178956910634862e-05",
      "-9.68731564811479e-05",
      "6.263193564021358e-06",
      "0.0008254704749556822",
      "-8.538686603458129e-06",
      "0.00019341813805989362"
    ],
    [
      "0.000931738335828865",
      "0.000978584008612338",
      "0.0014357814455368543",
      "0.004617863605391755",
      "0.0009661434598594229",
      "-4.962552950273896e-06",
      "-1.106484431214375e-05",
      "-4.415651500211022e-05",
      "-3.6188835690307932e-06",
      "7.489635429815544e-05",
      "0.0001361179403985214",
      "2.3608196672519292e-05",
      "0.00025410985150118144",
      "2.529126614050614e-05",
      "5.9751994564178285e-05",
      "2.41570938533221e-06",
      "1.644340033743529e-05",
      "9.927696159955825e-07",
      "1.91007907195973e-06",
      "1.5155853046963794e-05",
      "-8.791180990096825e-05",
      "4.614331872102585e-06",
      "0.0006911903819159567",
      "-1.2294932618002047e-05",
      "0.0001647348126616929"
    ],
    [
      "0.000931912494832066",
      "0.0009799090730292096",
      "0.0014845103811940057",
      "0.00517932798725881",
      "0.0009699762055294893",
      "-4.923309619496506e-06",
      "-1.163342495862402e-05",
      "-4.938617429751562e-05",
      "-3.5067267038567715e-06",
      "7.208983233271796e-05",
      "0.00012835785630642977",
      "2.4716595816688456e-05",
      "0.00020620989100269437",
      "2.14301171085406e-05",
      "5.056148130950111e-05",
      "2.2094712110539573e-06",
      "1.8374983809889004e-05",
      "-1.647465582893949e-06",
      "2.1715449946863815e-06",
      "2.099058160156855e-05",
      "-9.967205013411011e-05",
      "4.700723979535303e-06",
      "0.0008439125728395443",
      "-1.6759549018330594e-05",
      "0.00019539258235323182"
    ],
    [
      "0.0009325417270369043",
      "0.0009905375738341205",
      "0.0015847536572727485",
      "0.00528365364661896",
      "0.0009813850436258841",
      "-6.1611788003570385e-06",
      "-1.4939247165966036e-05",
      "-5.172682644757255e-05",
      "-4.817568936887992e-06",
      "9.297217743827777e-05",
      "0.0001267426739059255",
      "3.2325567521300245e-05",
      "0.00017794301843378113",
      "3.7464976411903485e-05",
      "5.486197015228642e-05",
      "3.271000996160892e-06",
      "2.0958387640943587e-05",
      "-8.564386818238027e-07",
      "3.647571688734469e-06",
      "3.69316585533288e-05",
      "-0.00010281541995177344",
      "4.840983615557323e-06",
      "0.0008806622475573499",
      "-2.9842351060818395e-05",
      "0.00020809753700532963"
    ],
    [
      "0.0009356871479776478",
      "0.0010453823626750272",
      "0.0022202801501303338",
      "0.008051911984274775",
      "0.0010337664924385621",
      "-1.2915360929881617e-05",
      "-2.825267490734382e-05",
      "-7.847428472070638e-05",
      "-9.616613395983667e-06",
      "0.0001848028345902174",
      "0.00017022887097907993",
      "5.578464861111846e-05",
      "0.00032568018934239204",
      "6.83791149296158e-05",
      "7.172720621109688e-05",
      "5.3888442519946315e-06",
      "3.529015733230483e-05",
      "2.176200027211247e-06",
      "1.0378458712730834e-05",
      "9.67440411564864e-05",
      "-0.00011264522407521104",
      "4.320936720560039e-07",
      "0.0016698693607049486",
      "-6.384584595433727e-05",
      "0.0003591557541912588"
    ],
    [
      "0.0009481071836949614",
      "0.0013004251239075945",
      "0.00398839980327434",
      "0.015414739625200687",
      "0.0012283933361236154",
      "-4.8650657107233904e-05",
      "-9.851500718028869e-05",
      "-0.00023201908005603583",
      "-4.4571151802953655e-05",
      "0.0006791536798411433",
      "0.0009492183770427556",
      "0.00023663019731560539",
      "0.0018415507229234958",
      "0.00041882336481592055",
      "0.0006851052457709205",
      "3.0111189422115926e-05",
      "0.00010444123431926414",
      "0.00010500741843794097",
      "2.852753388810211e-05",
      "0.00016048066782290275",
      "-0.00042829532345437497",
      "2.2785416626032538e-05",
      "0.002215249504249887",
      "-9.392067900688278e-05",
      "0.000746118864419387"
    ],
    [
      "0.013655685736666093",
      "0.10587287347573643",
      "1.8028696506982576",
      "2.7773916278233055",
      "0.3347134222083511",
      "0.027636429306018628",
      "-0.00010716759268690566",
      "-0.012900600041098734",
      "-0.010588724796091045",
      "0.2810245701793019",
      "0.31885652256867947",
      "0.09579308319301749",
      "2.2239993588180105",
      "0.7636046054459109",
      "0.9546526249484142",
      "0.02345422775591041",
      "0.15095876159593113",
      "0.1865220460445174",
      "0.06420912120364204",
      "0.33030130000283536",
      "0.43193409299757207",
      "0.15985992977330493",
      "0.15617504052916678",
      "0.1261080477871322",
      "0.09246089653569206"
    ],
    [
      "0.0033828889719469775",
      "0.09012144767689172",
      "0.4364743755791763",
      "1.2798517079320813",
      "0.027527002717557057",
      "-0.013373447631770188",
      "-0.031165100302331075",
      "-0.04961667795184641",
      "-0.0075710823217476795",
      "0.19039316083409305",
      "0.3260342147269309",
      "0.04694300365818502",
      "0.7167270997586883",
      "0.10140589022752125",
      "0.17062371689857775",
      "0.005977115062195183",
      "0.006483930739224252",
      "0.018928215433195856",
      "0.002381044140403317",
      "0.041490863538493405",
      "0.020250371937436094",
      "0.005996858875284839",
      "-0.08841191528552549",
      "-0.009033651114913735",
      "0.018136410209638017"
    ],
    [
      "0.0009598798912256312",
      "0.0014275884734926579",
      "0.0054716998818329",
      "0.032857371581782924",
      "0.0015221364210365514",
      "-3.6426118718723064e-05",
      "-0.0001519529846226759",
      "-0.0002539400005871004",
      "1.870289860659375e-05",
      "0.00044653443832010954",
      "0.001689381261886655",
      "1.9295219617214287e-05",
      "0.0006102116440290713",
      "0.0002580669904571623",
      "-0.0013310861665532584",
      "-2.5490962578326605e-05",
      "0.00013788813504893782",
      "-0.0003507202538006782",
      "8.030922733616142e-05",
      "9.309746693536203e-05",
      "-0.0004499717254065158",
      "0.00011814835031141587",
      "0.006893132883507394",
      "-0.0005993949872720881",
      "0.0017444321466572276"
    ],
    [
      "0.0009390332790343862",
      "0.001076040418198609",
      "0.0028199800736536332",
      "0.013267316593178405",
      "0.0011164652370157944",
      "-1.5034364217885437e-05",
      "-4.5955099740332085e-05",
      "-6.52913381350075e-05",
      "-1.5439140212667437e-06",
      "0.0001992132214009283",
      "0.00014175341830698516",
      "3.0642404838287685e-05",
      "8.482458945803884e-07",
      "2.1256814837520544e-06",
      "-0.0003316638843226443",
      "-1.1893804270824295e-06",
      "3.945293755909743e-05",
      "-8.713163197963491e-05",
      "2.4412912574304795e-05",
      "0.00014687747041443696",
      "-3.4977503485611385e-05",
      "-6.1229971981290775e-06",
      "0.003209227773362357",
      "-0.0001856876198692187",
      "0.0007399923592289372"
    ],
    [
      "0.0009326485382779472",
      "0.0009860490385144303",
      "0.0015103959368197608",
      "0.004121242453886402",
      "0.0009828897990483598",
      "-6.081573771272213e-06",
      "-1.3241735084797822e-05",
      "-3.1407462825734734e-05",
      "-3.1277926316093318e-06",
      "7.777683671120092e-05",
      "7.735974630047274e-05",
      "2.2084783108150108e-05",
      "0.00011607122109605988",
      "3.839451167317762e-05",
      "4.287643210599989e-06",
      "1.4317435696607547e-06",
      "1.5153802915622829e-05",
      "-5.519144814575492e-06",
      "6.0008207923939985e-06",
      "4.9461680004641435e-05",
      "-4.8072587876125224e-05",
      "1.7442589415687055e-06",
      "0.0007177601209476539",
      "-3.603901066974712e-05",
      "0.0001658806439560781"
    ],
    [
      "0.0009318191411222438",
      "0.0009753373741019622",
      "0.0014083364174928019",
      "0.003447488636622806",
      "0.0009692855721157946",
      "-4.95703458971937e-06",
      "-1.1722974965598193e-05",
      "-2.863456133695495e-05",
      "-2.9856859306106888e-06",
      "7.164219738442702e-05",
      "8.030795997848801e-05",
      "1.9927002278028468e-05",
      "0.00014390186206828431",
      "3.424646783846113e-05",
      "1.992728659725275e-05",
      "1.9824779700941392e-06",
      "1.2750018109333445e-05",
      "-2.3267140671256755e-06",
      "3.881595575264266e-06",
      "3.5048205157059114e-05",
      "-3.507785600977324e-05",
      "2.67094787925091e-06",
      "0.0005588079110331676",
      "-2.711803721718914e-05",
      "0.00012087495913983668"
    ],
    [
      "0.0009314238501463797",
      "0.0009685078967458394",
      "0.0013304004664702954",
      "0.0030630296282874083",
      "0.0009615905059977904",
      "-4.037313047686286e-06",
      "-9.088736565166019e-06",
      "-2.5073510735959613e-05",
      "-2.368343550352699e-06",
      "5.912352918781099e-05",
      "7.15011390268299e-05",
      "1.599131135211169e-05",
      "0.0001349213957771029",
      "2.9019239801285208e-05",
      "2.1263141841649702e-05",
      "1.5440452844415806e-06",
      "1.1119555054884575e-05",
      "-1.2892783276647006e-06",
      "2.9853168343883933e-06",
      "2.795587518025875e-05",
      "-3.2097436950061285e-05",
      "2.7311826991983775e-06",
      "0.0004607040548854619",
      "-1.859484602106723e-05",
      "9.889526949495296e-05"
    ],
    [
      "0.0009315875571625559",
      "0.0009722113951392704",
      "0.0013514046473923596",
      "0.0031585898253150787",
      "0.0009636079461503139",
      "-4.673302801518878e-06",
      "-1.0092480871128623e-05",
      "-2.7180989997649662e-05",
      "-2.9664502884377187e-06",
      "6.722128078097376e-05",
      "8.412404542618409e-05",
      "1.8228902925840984e-05",
      "0.00017493554400469457",
      "3.241822029345924e-05",
      "3.4076636245374525e-05",
      "1.9430205612231786e-06",
      "1.15949396455081e-05",
      "4.0411167755263477e-07",
      "3.041907719169362e-06",
      "2.876716938382262e-05",
      "-3.139852676831923e-05",
      "2.9416434970314923e-06",
      "0.00046200921607572517",
      "-1.656244304067713e-05",
      "0.00010447099035013745"
    ],
    [
      "0.0009321009091782741",
      "0.0009842461034393919",
      "0.0014349434741167716",
      "0.0034837279400538974",
      "0.0009704614224362326",
      "-6.0806752076976126e-06",
      "-1.2884635003554803e-05",
      "-3.4059761360592966e-05",
      "-4.01614230840846e-06",
      "8.84357036789683e-05",
      "0.00012392116664347797",
      "2.417818113769913e-05",
      "0.00026405761305690184",
      "4.7509991274244236e-05",
      "5.858824675890677e-05",
      "2.9071528123120624e-06",
      "1.431504876807039e-05",
      "3.38629476766878e-06",
      "3.3086441116038722e-06",
      "2.9959142270660096e-05",
      "-4.083742385309402e-05",
      "4.98129777524829e-06",
      "0.00047827582713490057",
      "-1.6316607197436456e-05",
      "0.00011446858347332086"
    ],
    [
      "0.0009350947687357152",
      "0.0010684008882126319",
      "0.002191785310301972",
      "0.007033379577892567",
      "0.0010140986343127323",
      "-1.4468141140831103e-05",
      "-3.106591786014172e-05",
      "-8.47739350603655e-05",
      "-9.675540786948899e-06",
      "0.00025757905221289386",
      "0.0004130706635605167",
      "5.567955529447467e-05",
      "0.001014611183891568",
      "0.00011621442789309491",
      "0.000185433430743346",
      "8.885579497009151e-06",
      "3.678905926404928e-05",
      "1.734460392041209e-05",
      "5.527231998927902e-06",
      "3.13948866906312e-05",
      "-9.581125311061944e-05",
      "1.420211983620644e-05",
      "0.001011945644314024",
      "-1.8465684735702374e-05",
      "0.00023799231651304824"
    ],
    [
      "0.0009412973416117192",
      "0.0012218985035827527",
      "0.003261090648621408",
      "0.013310140150184393",
      "0.0011187912037532919",
      "-2.0703572071972352e-05",
      "-5.993055546044269e-05",
      "-0.00014862636816430455",
      "-1.499255911752091e-05",
      "0.0003185763901733222",
      "0.0006918626374305506",
      "7.757750543211613e-05",
      "0.002103852058465263",
      "0.00018460112877013857",
      "0.0001746549165774353",
      "1.0978068533122584e-05",
      "6.351770685635761e-05",
      "5.127350248978858e-05",
      "5.407817215076616e-06",
      "0.00011527591793598465",
      "-9.842395416727602e-05",
      "-4.046396474727653e-06",
      "0.0013800698065819638",
      "9.72445741844451e-05",
      "0.0005999421688575094"
    ],
    [
      "0.0009468767541431083",
      "0.001224537499678445",
      "0.0036675292478911886",
      "0.014527250839411487",
      "0.0012971543862800108",
      "-3.384958760530247e-05",
      "-8.756445485979827e-05",
      "-7.44688298573177e-05",
      "-2.491119734477766e-05",
      "0.0005050957708990155",
      "0.0005263824203773026",
      "0.00013653344345858706",
      "0.0010642808658498173",
      "0.000318554860646581",
      "0.0001345920429002412",
      "1.3003827282506018e-05",
      "7.283978978227987e-05",
      "1.470853508007571e-05",
      "4.932178927797033e-05",
      "0.0002210620714088632",
      "-0.0001689183646835278",
      "-3.8253066208894295e-07",
      "0.0023292028352021924",
      "-0.00020101955490135716",
      "0.0009973889257184785"
    ],
    [
      "0.8084420778968404",
      "4.6057620169312585",
      "6.508419158201646",
      "9.74415777334105",
      "3.681361950703345",
      "1.8490560422613171",
      "-1.905707428285601",
      "2.4272766927807865",
      "1.5316107588899857",
      "-5.218565416502926",
      "6.500076399990091",
      "2.9758082918680198",
      "-7.885405925103425",
      "-2.3719451869134573",
      "3.264617181430747",
      "0.5447726071292743",
      "-1.2690800853422273",
      "1.3761298986148398",
      "-0.7900881563516103",
      "-1.6212906248972543",
      "1.5166481381101102",
      "-2.8430842745464484",
      "0.5773761909111579",
      "4.272975148917509",
      "-4.990257659404669"
    ],
    [
      "0.0009668346698045212",
      "0.0014506122060943464",
      "0.006024609379355732",
      "0.026612651892959024",
      "0.0014050438493730328",
      "-7.207349430863782e-05",
      "-8.929223043834897e-05",
      "-0.0004537034182976295",
      "-8.253037474427509e-05",
      "0.0008781249316118249",
      "0.0010787445786170312",
      "0.0003102389862123724",
      "0.0012088248238011487",
      "0.00028622903289686843",
      "0.0009076636618444662",
      "4.295263747229841e-05",
      "0.0001554799960762586",
      "2.83022764049829e-05",
      "2.7560318354907493e-05",
      "0.00024824144896476566",
      "-0.0005509441220096063",
      "2.1776547558331182e-05",
      "0.004989784604144384",
      "-0.00028191405798329685",
      "0.0011006014188556937"
    ],
    [
      "0.000941564657317213",
      "0.0011789775549564093",
      "0.0035698102974186215",
      "0.010697300416090743",
      "0.0010900291177188299",
      "-2.5974061422459328e-05",
      "-4.644593482622982e-05",
      "-0.00017180081803458335",
      "-2.4617539702288257e-05",
      "0.0005669729565627176",
      "0.0006769490384489877",
      "0.00010525297254481889",
      "0.0016209087627943838",
      "0.00017732790080554354",
      "0.0003990700200498786",
      "2.4559452966873164e-05",
      "8.296013244059311e-05",
      "2.775757674756436e-05",
      "6.989032251606651e-06",
      "2.2078472937464023e-05",
      "-8.754966434682592e-05",
      "1.8415905523901548e-05",
      "0.0018632255051420526",
      "-9.7190715750672e-05",
      "0.0003164743527426864"
    ],
    [
      "0.0009334319224935064",
      "0.0010164872584355977",
      "0.001831142279738942",
      "0.005565208243869101",
      "0.0009902513740591634",
      "-9.581980173909892e-06",
      "-2.2863709921722606e-05",
      "-6.438144859197482e-05",
      "-7.186924731766166e-06",
      "0.00017113470327476186",
      "0.00022044112169941054",
      "4.4071586110175664e-05",
      "0.00043199556151645726",
      "6.850685245001041e-05",
      "0.00011509472928183693",
      "6.098351099794123e-06",
      "2.6766371541928287e-05",
      "4.8799594988245376e-06",
      "4.391942574744217e-06",
      "3.4445983587360003e-05",
      "-8.785330697603471e-05",
      "2.1866241538712964e-06",
      "0.0008902689719094574",
      "-4.037763205765599e-05",
      "0.00018915090409988848"
    ],
    [
      "0.0009321373676972807",
      "0.0009877108501617454",
      "0.0015415897568370647",
      "0.004565177627728424",
      "0.0009746343169036891",
      "-6.1607985173413034e-06",
      "-1.488398264533475e-05",
      "-4.482206315215483e-05",
      "-4.558379578511959e-06",
      "9.993018557185053e-05",
      "0.00014318229071256456",
      "2.9247342070723628e-05",
      "0.0002550380498014033",
      "3.9910641063273296e-05",
      "6.22852702531903e-05",
      "3.4906196092494783e-06",
      "1.79161595027506e-05",
      "1.8265054170686574e-06",
      "3.0990036984588635e-06",
      "2.626624273765709e-05",
      "-7.680124335866807e-05",
      "3.5151721841764435e-06",
      "0.0007189568771513936",
      "-2.8678824284968473e-05",
      "0.0001616371225722385"
    ],
    [
      "0.0009317816057176738",
      "0.0009805673600202216",
      "0.00145062502962182",
      "0.003954339377530632",
      "0.0009714483675708424",
      "-5.468705853912878e-06",
      "-1.328579035813022e-05",
      "-3.4906603960304946e-05",
      "-4.0526554609814486e-06",
      "8.607666781692193e-05",
      "0.0001139257260362896",
      "2.678519020542532e-05",
      "0.00018826997140364583",
      "3.7008167227369134e-05",
      "4.736489717209872e-05",
      "3.0157829995881867e-06",
      "1.4669557965399149e-05",
      "2.691551289166734e-06",
      "3.2755436233152608e-06",
      "2.861197780953448e-05",
      "-6.87061098809995e-05",
      "2.618574615418114e-06",
      "0.000588483631082604",
      "-2.8726278578986098e-05",
      "0.00014906042262611985"
    ],
    [
      "0.0009318775297247885",
      "0.0009831923250358972",
      "0.001481257367841607",
      "0.004198901373276842",
      "0.0009733275213143869",
      "-5.654230410144067e-06",
      "-1.4378955466960135e-05",
      "-3.765155321699172e-05",
      "-4.004209961045704e-06",
      "9.14808306348839e-05",
      "0.00013305161943097775",
      "2.6880345568036314e-05",
      "0.0002465074788146352",
      "4.00719918448036e-05",
      "5.07507357618537e-05",
      "3.0179175515458168e-06",
      "1.5641102404043024e-05",
      "2.4379115631038506e-06",
      "3.449604050815268e-06",
      "2.661111919503257e-05",
      "-6.567968196660189e-05",
      "3.60090166095757e-06",
      "0.0006306222922571492",
      "-2.684532171725052e-05",
      "0.00015562570235097648"
    ],
    [
      "0.0009323992519367324",
      "0.0009922849268462369",
      "0.001565179581592513",
      "0.005086590047059402",
      "0.0009863291591137825",
      "-6.400573229783928e-06",
      "-1.6217817529440233e-05",
      "-4.071591224998329e-05",
      "-4.4327499667633225e-06",
      "9.507163227986883e-05",
      "0.0001371520281363822",
      "3.182393700231291e-05",
      "0.00020922189622194528",
      "4.174192207316068e-05",
      "4.064678942891539e-05",
      "2.9109476334785396e-06",
      "1.7678842485866104e-05",
      "1.6399410818661647e-06",
      "4.839870740031017e-06",
      "3.723790120521981e-05",
      "-9.732064553687096e-05",
      "3.4315209672855585e-06",
      "0.0007882998971631275",
      "-3.663285134058128e-05",
      "0.00022008342784701193"
    ],
    [
      "0.000935269261874952",
      "0.0010483486812097186",
      "0.0020826813488700755",
      "0.008309922858435752",
      "0.0010585712104435189",
      "-9.98316055199034e-06",
      "-2.74395325285927e-05",
      "-5.893301880196636e-05",
      "-7.1502892994961625e-06",
      "0.00015185200845157243",
      "0.00023294932073960963",
      "5.0802672091632455e-05",
      "0.00036664493940076124",
      "9.263766677995924e-05",
      "3.1331284260126555e-05",
      "3.6848392767260186e-06",
      "3.289435733877201e-05",
      "7.445979632023243e-07",
      "1.2711474796185159e-05",
      "8.722607959506605e-05",
      "-0.00014997081072516875",
      "1.7563732916644873e-05",
      "0.0013923991064575092",
      "-7.051086405496926e-05",
      "0.00044813007745545495"
    ],
    [
      "0.0009362766992886633",
      "0.0010686247761139444",
      "0.0022318508378866694",
      "0.006756264717554019",
      "0.0010272576451173506",
      "-1.7530344150623316e-05",
      "-3.622983205213037e-05",
      "-9.076934918369904e-05",
      "-1.3740654456738262e-05",
      "0.0002637285818447034",
      "0.00035339804594940156",
      "7.103156776134307e-05",
      "0.0008261704664160269",
      "0.00012647890828650164",
      "0.00018682655774741462",
      "1.015116704020922e-05",
      "3.568402684006571e-05",
      "1.3127121183078219e-05",
      "7.680219427977366e-06",
      "5.692929835427751e-05",
      "-7.638718380706641e-05",
      "9.4490238152276e-06",
      "0.0011126423211764904",
      "-5.229689499618238e-05",
      "0.00021796288494232174"
    ],
    [
      "0.0009504308807064896",
      "0.001302735428055179",
      "0.004738270125520918",
      "0.014167155426922665",
      "0.0012016470501872694",
      "-3.212280995053162e-05",
      "-9.50538836158441e-06",
      "-0.00014887197131094543",
      "-4.155612733545882e-05",
      "0.0006830249567731556",
      "0.0006927385215729609",
      "0.0001075045331695637",
      "0.0023142879565406943",
      "0.00014974284651053538",
      "0.00043015760851752925",
      "3.889857208975036e-05",
      "8.11287744287493e-05",
      "-2.780584008699606e-05",
      "5.3363340844143774e-09",
      "-2.6603675471110634e-05",
      "-0.00033909462596551886",
      "4.152980853611183e-05",
      "0.0017088531984870475",
      "-0.0002884773211461586",
      "0.00022308219866404088"
    ],
    [
      "0.08584846325103544",
      "0.18445820533167945",
      "1.797739668954233",
      "0.33268997208295165",
      "1.595017204297384",
      "-0.12012939595787168",
      "-0.3472393224886949",
      "-0.02564199316069479",
      "-0.26452828985947585",
      "0.4330701604037366",
      "-0.02331499097499084",
      "0.46931272868554513",
      "0.3701274662019645",
      "0.5728402025430127",
      "-0.3614249627861561",
      "0.031369452674134594",
      "-0.1687562867972287",
      "-0.1449794133558298",
      "0.25533765018518545",
      "0.372882025335437",
      "0.2130980653032085",
      "-0.26396123895283113",
      "0.5783454648724098",
      "-1.5772271130279891",
      "-0.5200224316309416"
    ],
    [
      "0.0009486449643923755",
      "0.001336542183873643",
      "0.004876248558535435",
      "0.018146381070383924",
      "0.001176808914653347",
      "-2.018105491754217e-05",
      "-3.5995898126098134e-05",
      "-0.00024091023545069168",
      "-1.2633931430551298e-05",
      "0.0004076581804869564",
      "0.00038682177654747533",
      "9.944537159712295e-05",
      "0.0008562802064113145",
      "0.0003108192788508976",
      "0.00018319939642999695",
      "9.346020030711265e-06",
      "0.00014044428384730223",
      "-2.1623778204608992e-05",
      "1.658328787295668e-05",
      "0.00021308299147109475",
      "-0.00041160020892540197",
      "2.8383758629008682e-05",
      "0.0034912780361650076",
      "-2.725687311566133e-05",
      "0.0005241155747884455"
    ],
    [
      "0.0009363658586930783",
      "0.0010849986859426445",
      "0.0023763366696022852",
      "0.009932252504334955",
      "0.0010497641666649233",
      "-6.467238765453101e-06",
      "-2.061024392288746e-05",
      "-0.00010268125783082566",
      "-3.479184041351147e-06",
      "0.00010999327462190309",
      "0.00015748799674610302",
      "4.436035119188903e-05",
      "0.00026522495182123483",
      "0.0001035991374638652",
      "-1.0272350486116501e-05",
      "-5.030497060379949e-07",
      "4.9956161534338274e-05",
      "-7.4554598570168886e-06",
      "9.990082447609494e-06",
      "0.00012416533225678123",
      "-0.00021456859618308347",
      "2.94460850967685e-05",
      "0.0019104943162537122",
      "-6.75426843739501e-05",
      "0.0003715985073093849"
    ],
    [
      "0.0009324891196573613",
      "0.0009902505611592474",
      "0.0015638757913097317",
      "0.004863857732850786",
      "0.0009778321781796183",
      "-4.841720523318524e-06",
      "-9.948495491820576e-06",
      "-4.292898796902646e-05",
      "-2.54472121384864e-06",
      "6.927812790975635e-05",
      "9.131916711666932e-05",
      "2.004428508932831e-05",
      "0.00017498638218667336",
      "3.258138866566075e-05",
      "1.678688712409329e-05",
      "9.725704667609772e-07",
      "1.8532419454914122e-05",
      "-4.589240201921884e-06",
      "3.76043835193051e-06",
      "4.2211113454485694e-05",
      "-7.815410797282126e-05",
      "5.209266423335041e-06",
      "0.0008372163472964399",
      "-2.515668630154992e-05",
      "0.00016948121794463827"
    ],
    [
      "0.0009317681630285154",
      "0.0009755594236426641",
      "0.0014118247872704265",
      "0.003785028750465013",
      "0.0009661725442719675",
      "-4.4929150547133605e-06",
      "-9.256407975917085e-06",
      "-3.304049917839209e-05",
      "-2.750817774001799e-06",
      "6.439753389102202e-05",
      "8.756427843152999e-05",
      "1.8291945322356613e-05",
      "0.00017559511605594948",
      "2.86358403127735e-05",
      "2.8415049749243467e-05",
      "1.5329694821202635e-06",
      "1.384715341363961e-05",
      "-1.4487775001282955e-06",
      "2.9602254664681863e-06",
      "2.8677489447571865e-05",
      "-5.3229399133605894e-05",
      "3.511125238836025e-06",
      "0.0006048924949558291",
      "-1.875612815351413e-05",
      "0.00012523242523374028"
    ],
    [
      "0.0009314642791844705",
      "0.0009711846815845972",
      "0.0013511695395492973",
      "0.0033810443396797875",
      "0.0009609135159046254",
      "-4.174855474089024e-06",
      "-8.45298610229256e-06",
      "-2.9163491134574906e-05",
      "-2.697423212949472e-06",
      "6.110418130676248e-05",
      "8.820270493684198e-05",
      "1.697813882542971e-05",
      "0.0001889947563058786",
      "2.6840503148245633e-05",
      "3.3489801143477436e-05",
      "1.6900570626374237e-06",
      "1.192888526611259e-05",
      "-9.227003475467452e-08",
      "2.2940146327321356e-06",
      "2.1680271768214255e-05",
      "-4.7350700397836475e-05",
      "3.28463062986842e-06",
      "0.0004942418491464508",
      "-1.5108871497249522e-05",
      "0.00010428066060784853"
    ],
    [
      "0.0009316951038675009",
      "0.000974914894811743",
      "0.0013988054375796218",
      "0.003621061153638208",
      "0.0009652745117526622",
      "-4.781459016335675e-06",
      "-1.0021004253940427e-05",
      "-3.15469895735381e-05",
      "-3.1599505266789584e-06",
      "6.866507345741243e-05",
      "9.326593982201007e-05",
      "1.9423603184238268e-05",
      "0.00019691055494044295",
      "2.8724917808270585e-05",
      "3.268667077880468e-05",
      "1.9586936911726724e-06",
      "1.2617516133153652e-05",
      "-8.582422555725896e-07",
      "2.747716182506448e-06",
      "2.5939883375807515e-05",
      "-4.759598179970838e-05",
      "3.1402156279579617e-06",
      "0.0005618204836331218",
      "-2.090600490758975e-05",
      "0.00011663888311347485"
    ],
    [
      "0.0009324259853875728",
      "0.0009881148063343212",
      "0.0015280635195183685",
      "0.004035792796844396",
      "0.0009725393059218404",
      "-6.648954472344863e-06",
      "-1.3048212877299731e-05",
      "-3.970547088657623e-05",
      "-4.557894919188986e-06",
      "9.809312494657485e-05",
      "0.00012581071118356139",
      "2.555046801467067e-05",
      "0.0002872354119460646",
      "3.9842069333892335e-05",
      "5.43727411450848e-05",
      "3.0227132731648907e-06",
      "1.571509822369479e-05",
      "-3.2241847488611205e-07",
      "3.3121644499287593e-06",
      "3.0420880014490542e-05",
      "-4.749322442968764e-05",
      "2.6761628588754615e-06",
      "0.0006420249587484087",
      "-2.5405945703349437e-05",
      "0.00012435781398211456"
    ]
  ],
  "rational_Q": [
    [
      "0.060164201725030904",
      "0.975015289157197",
      "1.432785441006336",
      "18.19525604905012",
      "0.2756349960522455",
      "0.9750152891572113",
      "4.0739427269129935",
      "9.923317923938118",
      "101.12907406406998",
      "1.1228361232893047",
      "1.4327854410060878",
      "9.92331792393786",
      "19.257025542989584",
      "43.331928069038455",
      "4.516840529592526",
      "18.195256049051245",
      "101.12907406406956",
      "43.331928069037964",
      "281.4074443266976",
      "31.648197203890316",
      "0.2756349960522432",
      "1.1228361232893083",
      "4.51684052959251",
      "31.64819720388895",
      "2.0808152686713237",
      "-0.0013603558404968884",
      "-0.007996949130496199",
      "-0.23455644433715792",
      "-0.0007909333096401708",
      "-0.00136035584049229",
      "0.05854369703302804",
      "-0.09370278264884656",
      "-0.2814067215385854",
      "-0.017675428497565815",
      "-0.00799694913049248",
      "-0.0937027826488619",
      "-0.20353927367498778",
      "0.4936011591419962",
      "0.02453314776887641",
      "-0.23455644433716227",
      "-0.28140672153858753",
      "0.493601159141995",
      "-0.7210827528725683",
      "-0.5075126530047668",
      "-0.0007909333096411983",
      "-0.017675428497563792",
      "0.024533147768878345",
      "-0.5075126530047648",
      "-0.10285518479252323",
      "0.003579931917369151",
      "-0.020089257653231187",
      "0.24957309914806972",
      "-0.07462652015360421",
      "-0.30172339191381575",
      "-0.685995905526635",
      "2.020260059543302",
      "0.13028288386576758",
      "0.050477658475123914",
      "0.09182977520101489",
      "-0.698049576307459",
      "-0.43179538621312685",
      "0.4036354073238102",
      "0.28007051660269333",
      "-4.252377082070756",
      "1.946195623292457",
      "-8.041550906687709",
      "-0.6136206845571046",
      "-0.09493020535842257",
      "-0.07105565650247019",
      "-0.009455726135688115",
      "-0.07272234631249025",
      "0.11049815720387879",
      "0.2147303079542483",
      "0.15569924809316293",
      "0.05047765847507812",
      "-0.6403246498638251",
      "-1.268362234486217",
      "2.190789332111964",
      "-0.20636551328478614",
      "0.35148800372380956",
      "0.5590440156435244",
      "0.34312196233666536",
      "1.12492975659006",
      "-0.3370921893056344",
      "-1.8508985375043892",
      "0.5213928182860417",
      "1.9172132956136145",
      "1.1687328052676806",
      "-2.609953940835196",
      "0.009357828615053493",
      "0.21771282903166228",
      "0.35242826882841627",
      "-0.21040322154163194",
      "-0.061423263148466224",
      "0.09059876329048178",
      "0.2800705166025879",
      "0.2087286059673728",
      "1.5581121383331569",
      "-3.7925908924556104",
      "-0.019482538868736392",
      "-1.8508985375042162",
      "0.8724375597667365",
      "3.3485008082419108",
      "-15.003774395479745",
      "-3.5624385574168413",
      "4.856581620573918",
      "0.31967016254205005",
      "-13.376229060260933",
      "1.5336760816608608",
      "1.7986699355506697",
      "0.166018330090935",
      "0.2741812246287181",
      "1.1764032117746335",
      "12.379150804019204",
      "1.457822550048028",
      "-0.09493020535844021",
      "-0.30892911852827365",
      "-0.734107658796156",
      "1.6975302228141318",
      "0.007780956477834529",
      "0.00935782861506134",
      "0.5823323818607218",
      "-0.23902332965500508",
      "-0.5655815452152042",
      "0.1707463814866084",
      "0.1660183300909107",
      "-2.1516373728773948",
      "0.8678819450493483",
      "-0.8946748969960314",
      "0.08926255918818457",
      "-0.05340775786234769",
      "0.192322230441418",
      "-0.17419200259200832",
      "0.5833457540137391",
      "0.1973684503646282",
      "-0.3017233919138208",
      "0.0918297752010872",
      "-4.252377082070852",
      "-0.0710556565024796",
      "0.0035799319173294977",
      "-0.6859959055266",
      "-0.6980495763074755",
      "1.946195623292448",
      "-0.009455726135676327",
      "-0.02008925765328349",
      "2.0202600595433746",
      "-0.4317953862130665",
      "-8.041550906687918",
      "-0.07272234631252576",
      "0.24957309914805842",
      "0.13028288386577552",
      "0.4036354073238397",
      "-0.613620684557253",
      "0.11049815720385879",
      "2.0055434941745194",
      "1.193954916105268",
      "-0.7132904843652959",
      "-0.6403246498637492",
      "2.005543494174444",
      "0.8482291359537812",
      "-2.8980743126435207",
      "0.05161805161644242",
      "0.2087286059674871",
      "1.1939549161051928",
      "-2.89807431264361",
      "-3.1275030812269087",
      "0.7115892143539663",
      "-0.30892911852829535",
      "-0.7132904843653296",
      "0.05161805161638369",
      "0.7115892143538721",
      "-1.707402821884006",
      "-13.265121416597994",
      "0.3600012919077045",
      "0.5590440156434398",
      "-2.6916153386469532",
      "-0.9950411708119447",
      "-0.0762411946827706",
      "0.8682017361726238",
      "0.8724375597668867",
      "4.3764595164750615",
      "-6.939760719458135",
      "-1.7449016491539757",
      "3.32250189779374",
      "0.582332381860698",
      "-1.6587616850413436",
      "1.459795815350044",
      "-2.3106269272897166",
      "-0.8027492409205961",
      "2.2146373490032394",
      "0.5213928182860262",
      "4.3764595164753155",
      "6.615936367459452",
      "-31.22322015652978",
      "-2.7326100781099574",
      "0.31967016254179836",
      "-6.194420034589309",
      "-5.059681365176774",
      "13.151761759778914",
      "0.91350091115685",
      "-2.1516373728773983",
      "1.4221327041129448",
      "-8.857754260301371",
      "17.027118086029066",
      "1.8863116199053305",
      "0.21771282903168374",
      "-1.658761685041354",
      "-0.06584089306407453",
      "0.17120226223335558",
      "-0.058662322282868974",
      "0.2741812246287537",
      "1.4221327041126526",
      "-1.1383495552098801",
      "0.09256782285185791",
      "2.052153212626538",
      "0.19232223044142646",
      "-0.10927608479446367",
      "-0.8442004830008059",
      "0.7379946371678916",
      "0.6525108439758421",
      "-1.2683622344860255",
      "0.3431219623366662",
      "1.9172132956134653",
      "0.35242826882850337",
      "0.21473030795422568",
      "2.1907893321115175",
      "1.1249297565900052",
      "1.168732805267746",
      "-0.2104032215417223",
      "0.15569924809314095",
      "-0.20636551328479916",
      "-0.33709218930564927",
      "-2.609953940834866",
      "-0.06142326314849551",
      "-0.9950411708120475",
      "-6.9397607194581505",
      "1.4597958153499462",
      "1.5581121383331458",
      "-13.265121416597113",
      "-0.07624119468299483",
      "-1.7449016491538478",
      "-2.3106269272894813",
      "-0.7341076587961153",
      "0.36000129190769503",
      "0.8682017361724487",
      "3.322501897793687",
      "-0.8027492409204884",
      "-7.327540357312945",
      "-0.5820428795885135",
      "3.3485008082418637",
      "6.615936367459237",
      "-7.327540357313023",
      "38.56319671115036",
      "-2.0618948212815273",
      "-0.23902332965498782",
      "-0.06584089306403476",
      "-0.5820428795884655",
      "-2.061894821281313",
      "-2.7814977128366265",
      "3.867494729501727",
      "-13.376229060261199",
      "-5.059681365176514",
      "28.2755540847825",
      "-1.388186231306288",
      "-7.556850595832097",
      "0.8678819450492762",
      "-1.1383495552099063",
      "1.7708531184458551",
      "-14.385797801105182",
      "-1.6302540030005894",
      "1.1764032117747825",
      "-8.857754260301338",
      "1.770853118445902",
      "-3.3938911529125857",
      "-2.744982949572331",
      "-0.174192002591983",
      "-0.8442004830008536",
      "-1.1187712903682276",
      "-3.382221637564871",
      "-0.5754724402918835",
      "-3.792590892455765",
      "-15.003774395479958",
      "1.5336760816605741",
      "12.379150804019806",
      "0.09059876329049993",
      "-0.01948253886879386",
      "-3.562438557416925",
      "1.798669935550638",
      "1.457822550048095",
      "-31.22322015652992",
      "13.151761759778486",
      "17.027118086028867",
      "1.6975302228140285",
      "2.2146373490032487",
      "-2.7326100781097495",
      "0.9135009111564905",
      "1.8863116199052068",
      "-1.3881862313066704",
      "-14.38579780110504",
      "-0.5655815452152768",
      "0.17120226223330398",
      "3.8674947295015905",
      "-7.556850595832216",
      "-1.6302540030005694",
      "9.62862689284555",
      "-0.8946748969960031",
      "0.09256782285192955",
      "-3.393891152912473",
      "9.628626892845759",
      "-1.6821131251826218",
      "0.5833457540136947",
      "0.7379946371678352",
      "-3.38222163756498",
      "6.9624562037977915",
      "3.5781707359347967",
      "0.007780956477829643",
      "0.17074638148661506",
      "0.08926255918819086",
      "0.19736845036463413",
      "-0.05866232228285678",
      "2.052153212626505",
      "0.6525108439758913",
      "-2.744982949572307",
      "-0.5754724402918653",
      "3.578170735934648",
      "0.0688033292504234",
      "-0.01807390956222747",
      "-0.1858384775146525",
      "-0.01425394058488745",
      "-0.06880332925042668",
      "5.032008530348443e-15",
      "0.06711997907639132",
      "0.19153589407103885",
      "0.014379115373339687",
      "0.018073909562237974",
      "-0.06711997907637",
      "2.2148486611768242e-15",
      "-0.014929577180287992",
      "0.06210045450685318",
      "0.18583847751467383",
      "-0.19153589407105154",
      "0.014929577180265339",
      "2.846188076217735e-14",
      "-0.02349302861453593",
      "0.014253940584887864",
      "-0.014379115373338273",
      "-0.062100454506858214",
      "0.02349302861454747",
      "-1.8349903379808476e-15",
      "0.014446681530929706",
      "0.44371298288913746",
      "0.05058718503841713",
      "0.08505759688691306",
      "-1.0093942148126362",
      "0.16604339641033278",
      "-1.6635864833125422",
      "-0.004824220246728891",
      "0.24353178126013159",
      "-0.27479899739166325",
      "0.4178127788753487",
      "-0.2015470569901364",
      "0.13954750216448952",
      "-0.46327017237780016",
      "-0.5486861778162185",
      "0.17327974469281535",
      "0.6533721333676668",
      "-1.6192155941210125",
      "0.041647076655039604",
      "0.20195361931076303",
      "0.259228083363392",
      "0.0748294877939393",
      "0.18560727117330636",
      "-0.3354380650731155",
      "-0.06851404687155555",
      "0.24353178126017447",
      "-0.5138993080012205",
      "0.19986653177058725",
      "-4.017821005096624",
      "-0.12297160384744439",
      "0.3446352616178307",
      "-0.8789005315860298",
      "0.08398297989596847",
      "1.0828417308317657",
      "0.39566420264306873",
      "1.0025177105291763",
      "3.791379117834954",
      "-0.7483201799505423",
      "2.8709580253108595",
      "0.26308994451668194",
      "0.22004206477499647",
      "0.07181343528271236",
      "-0.2496844755378197",
      "-0.8511058709327476",
      "0.20884962933629922",
      "-0.23580812034985005",
      "-0.4632701723777609",
      "0.5001324746210359",
      "-0.9516714607179098",
      "5.31557984084993",
      "-0.8330282408104132",
      "1.002517710528947",
      "1.5856889123049558",
      "4.029825947763026",
      "-5.814865242620245",
      "-2.7201345339133285",
      "-0.3442843937673647",
      "-1.7085195836702305",
      "1.2201104544380499",
      "17.569873915103386",
      "-4.281832916133823",
      "-0.22156968316359835",
      "-0.6017460329794758",
      "4.2076649966989",
      "-7.497045739245574",
      "-1.2935982974858757",
      "0.04164707665504434",
      "-0.647660841121452",
      "0.10281760849134725",
      "-2.4003761157379415",
      "0.05230396259706143",
      "0.22004206477496677",
      "-0.4876797262928648",
      "-0.3625254892510313",
      "1.178595822675114",
      "-0.15777522370133287",
      "-0.22156968316359976",
      "0.2878841325850722",
      "0.445102884998112",
      "0.8578569551149238",
      "-0.2759030696844156",
      "0.11630634861118348",
      "0.06671695737290902",
      "0.2321448252796316",
      "-0.4407907834285682",
      "0.2071135677672754",
      "1.0093942148126382",
      "0.27479899739163577",
      "0.5486861778161319",
      "-0.20195361931075315",
      "-0.014446681530980705",
      "-0.16604339641036334",
      "-0.41781277887534213",
      "-0.17327974469284024",
      "-0.2592280833633397",
      "-0.44371298288917926",
      "1.6635864833125027",
      "0.20154705699019881",
      "-0.6533721333677063",
      "-0.07482948779383534",
      "-0.05058718503843173",
      "0.00482422024673819",
      "-0.13954750216447268",
      "1.6192155941209683",
      "-0.18560727117331338",
      "-3.978096472992694",
      "9.92054243967635",
      "-0.22097081989674489",
      "-0.5138993080010786",
      "3.978096472992442",
      "1.0763271600112874e-15",
      "-3.5937576730878296",
      "0.7052994844218032",
      "0.5001324746211973",
      "-9.920542439676373",
      "3.593757673087698",
      "-9.01506495131453e-14",
      "-1.414299994503425",
      "-0.6476608411214326",
      "0.220970819896748",
      "-0.7052994844218854",
      "1.4142999945034878",
      "3.8337073623063554e-14",
      "0.13471181239190883",
      "-0.5931671923825126",
      "-0.8789005315860554",
      "4.57161673778618",
      "5.483449175765177",
      "-5.414567069810564",
      "0.15706775672606513",
      "1.5856889123050066",
      "0.22845851445019494",
      "-4.783779571387963",
      "-2.7904951512501563",
      "1.2629678502653332",
      "-0.48767972629286194",
      "-0.7369383334614115",
      "0.5637117626903086",
      "-2.6783105665392246",
      "-2.4642323303700033",
      "-0.2664439598801653",
      "3.7913791178348215",
      "0.2284585144503527",
      "-4.059791932134943",
      "2.95173269658375",
      "0.9706894216431535",
      "-1.7085195836703917",
      "-5.911377650854114",
      "10.903230094013708",
      "-3.1483736829641953",
      "1.578044746057367",
      "0.2878841325851214",
      "4.208449925334823",
      "0.8930381346675296",
      "-7.099974961690266",
      "2.63091211172569",
      "0.07181343528276114",
      "-0.7369383334613425",
      "1.583447459661729",
      "-1.238710852167496",
      "-0.5378401102680103",
      "-0.6017460329796549",
      "4.208449925334909",
      "-2.34043301186694",
      "-4.970868854486824",
      "-0.48170692149044875",
      "0.0667169573729048",
      "0.07068111024825938",
      "0.2947740574571512",
      "-0.8079507472518527",
      "-0.3560982100483783",
      "-0.19986653177057445",
      "-0.08398297989597399",
      "0.7483201799504106",
      "0.24968447553781373",
      "0.3354380650732045",
      "4.017821005096533",
      "-1.0828417308318685",
      "-2.870958025311097",
      "0.8511058709327597",
      "0.06851404687157692",
      "0.1229716038473794",
      "-0.395664202642978",
      "-0.26308994451675166",
      "-0.20884962933625528",
      "-5.483449175765245",
      "4.7837795713879965",
      "-0.5637117626902438",
      "-0.9516714607177692",
      "-0.1347118123915504",
      "5.414567069810698",
      "2.7904951512499747",
      "2.6783105665395195",
      "0.10281760849130814",
      "0.5931671923825365",
      "-0.15706775672605877",
      "-1.262967850265166",
      "2.464232330370143",
      "-1.9965459372854428",
      "0.4783040759486309",
      "4.029825947762918",
      "-4.0597919321344405",
      "1.996545937285401",
      "-1.2629926774931412e-13",
      "-0.6860934354069351",
      "-0.36252548925102906",
      "1.5834474596617605",
      "-0.4783040759486615",
      "0.6860934354068761",
      "-1.4862484405984876e-16",
      "3.1762464462820956",
      "1.2201104544382158",
      "10.903230094013525",
      "-11.8922752076641",
      "-12.512898344313111",
      "-5.415950229203646",
      "0.44510288499813006",
      "-2.340433011867021",
      "-5.5877192400760665",
      "10.545769999974848",
      "-1.042318163359477",
      "4.2076649966989",
      "0.8930381346674183",
      "-5.587719240076016",
      "-7.7391385193875015",
      "4.164305878584449",
      "0.23214482527964173",
      "0.2947740574571561",
      "-1.4956192033959224",
      "2.7373323896918214",
      "1.0267821322972819",
      "-5.315579840850342",
      "5.814865242620082",
      "-17.569873915104292",
      "7.497045739246051",
      "0.23580812034985302",
      "0.8330282408104722",
      "2.7201345339134835",
      "4.281832916133991",
      "1.2935982974860987",
      "-2.9517326965836936",
      "3.1483736829641114",
      "7.0999749616907994",
      "-2.400376115737928",
      "0.2664439598800142",
      "-0.9706894216433133",
      "-1.5780447460576632",
      "-2.630912111725357",
      "12.512898344312928",
      "-10.54576999997509",
      "1.1785958226751403",
      "-1.238710852167547",
      "-3.1762464462820774",
      "5.415950229203594",
      "1.0423181633594862",
      "19.25723189049137",
      "0.8578569551148358",
      "-4.970868854487011",
      "-7.739138519387504",
      "-19.257231890491962",
      "1.1526292995518848e-13",
      "-0.44079078342863215",
      "-0.8079507472518787",
      "2.7373323896917916",
      "0.7527272014417674",
      "-1.5112307921598915",
      "-0.05230396259704561",
      "0.1577752237013361",
      "0.27590306968439277",
      "-0.20711356776727624",
      "0.5378401102679796",
      "0.4817069214903084",
      "0.3560982100483603",
      "-4.164305878584228",
      "-1.0267821322973212",
      "1.511230792160004"
    ],
    [
      "0.015920986188875295",
      "0.2886960300781638",
      "0.9838502968173886",
      "16.55317568918928",
      "0.21027357513395056",
      "0.2886960300781508",
      "3.989880578563677",
      "9.673597322698276",
      "101.55794946191554",
      "0.9491355507457985",
      "0.9838502968174515",
      "9.673597322697145",
      "17.4527939036613",
      "49.780702624181075",
      "4.300164446003685",
      "16.55317568919",
      "101.55794946191496",
      "49.78070262418059",
      "286.4385773616209",
      "37.225755051854385",
      "0.21027357513392023",
      "0.9491355507458487",
      "4.300164446003932",
      "37.225755051854094",
      "2.1657070655419677",
      "0.014615577883709152",
      "0.01574143427225931",
      "-0.22715922157078836",
      "-0.012514540973995795",
      "0.014615577883567174",
      "-0.009336643912103081",
      "-0.020403058821595262",
      "-0.253617470893943",
      "-0.03337366788097175",
      "0.01574143427223041",
      "-0.020403058821566247",
      "-0.03307787360266603",
      "0.5386494070485128",
      "0.050539982369535545",
      "-0.22715922157075724",
      "-0.25361747089397507",
      "0.5386494070484755",
      "-0.2805616144709353",
      "-0.38715853794873073",
      "-0.01251454097398427",
      "-0.03337366788097529",
      "0.050539982369504216",
      "-0.387158537948732",
      "-0.12895393944397823",
      "0.12110269160934647",
      "-0.2925980711282585",
      "0.16649411770718764",
      "-0.15008139724272104",
      "-0.1594518091962762",
      "-0.7314289402982166",
      "2.0335347908698234",
      "0.024970054033664642",
      "0.00821419536031987",
      "0.4721192925477373",
      "-0.1530975175283287",
      "-0.12219767333354223",
      "0.16767675497098658",
      "-0.051375024915201566",
      "-3.1394528923372444",
      "1.7911683565579015",
      "-2.8347022643489033",
      "-0.8200628072867215",
      "-0.17022937381039646",
      "0.11670640688101254",
      "-0.15927969741191442",
      "-0.071849019166026",
      "-0.02442891805080473",
      "0.14312475557311963",
      "0.1457423493749641",
      "0.008214195360307706",
      "-1.051155908488291",
      "-1.1572761138771093",
      "2.2029410576961346",
      "0.12443276148548428",
      "0.3816626610705523",
      "0.2995167586793838",
      "0.450169872488223",
      "0.7047383362177",
      "-0.3525795500283253",
      "-1.5224693436836185",
      "0.7852836698882607",
      "1.4302888908038274",
      "1.562728090724568",
      "-3.2439656030293396",
      "-0.007219336408257641",
      "0.40583992785015444",
      "0.1414276328040451",
      "-0.6061932650632191",
      "0.17108993223405833",
      "-0.16945630280312743",
      "-0.05137502491531397",
      "-1.107994605286758",
      "2.5357142581424923",
      "-8.280339360851741",
      "0.11982973531065673",
      "-1.5224693436836838",
      "0.9214086912463981",
      "3.368414026167846",
      "-15.270114351648262",
      "-2.8453962733452043",
      "5.040616779586573",
      "-0.10642303602191999",
      "-15.3187600803377",
      "2.599830284847059",
      "1.7519949955805152",
      "0.15897553420101274",
      "0.12080658039890586",
      "2.0223074376617256",
      "10.565887072915446",
      "1.569457365594876",
      "-0.17022937381041256",
      "-0.2207876221473583",
      "-0.7893522290375617",
      "2.016659462847622",
      "0.04214466111434627",
      "-0.007219336408198957",
      "0.5533823132688507",
      "-0.066080505571207",
      "-0.34904741674467454",
      "0.09267231067306315",
      "0.1589755342011164",
      "-2.2320914264660425",
      "1.15826981670809",
      "1.6932489227873893",
      "0.0046043653909857854",
      "-0.08491000738768165",
      "0.18651001495515349",
      "-0.20059898354576322",
      "0.5928493383666236",
      "0.1755592736596635",
      "-0.15945180919613722",
      "0.4721192925479924",
      "-3.139452892336186",
      "0.11670640688103463",
      "0.12110269160930784",
      "-0.731428940298234",
      "-0.15309751752836184",
      "1.7911683565579741",
      "-0.15927969741201278",
      "-0.29259807112846703",
      "2.0335347908702595",
      "-0.12219767333323331",
      "-2.834702264348498",
      "-0.0718490191661638",
      "0.16649411770716718",
      "0.02497005403370506",
      "0.1676767549709247",
      "-0.8200628072866996",
      "-0.024428918050816786",
      "1.7266905004528765",
      "1.3121026066019257",
      "-0.6852635258003583",
      "-1.0511559084882607",
      "1.7266905004528577",
      "1.075793444240327",
      "-2.089853023117628",
      "0.16528740359274274",
      "-1.107994605287509",
      "1.3121026066020651",
      "-2.0898530231170946",
      "-1.617782466553311",
      "1.24546446530328",
      "-0.2207876221472666",
      "-0.6852635258004577",
      "0.16528740359265162",
      "1.2454644653026306",
      "-1.3942396390961886",
      "-13.445511328896128",
      "0.460988534996873",
      "0.29951675867905025",
      "-1.963374705433108",
      "-0.209578932755757",
      "-0.5651349756746067",
      "1.0216274811770054",
      "0.9214086912472602",
      "4.379860988504436",
      "-7.74925204344115",
      "-1.598143597514",
      "3.6306931729716148",
      "0.5533823132689663",
      "-1.5489138803746045",
      "1.7141330489191784",
      "-4.24110465006716",
      "-0.7686142937660858",
      "0.833734997816864",
      "0.7852836698879673",
      "4.37986098850493",
      "6.636332847718249",
      "-31.47278919139976",
      "-2.9609083603742516",
      "-0.10642303602084577",
      "-4.743096746344025",
      "-1.9460415451409037",
      "11.947567057667513",
      "1.0275548079030756",
      "-2.232091426465957",
      "1.6557693901087338",
      "-8.809340215605237",
      "20.258618324436423",
      "2.063331654433136",
      "0.4058399278499429",
      "-1.5489138803748186",
      "-0.23934909071250038",
      "1.4210942037329215",
      "-0.058729669996459975",
      "0.12080658039886963",
      "1.6557693901091213",
      "-0.9459124161668656",
      "-0.9546435562771847",
      "1.9440977362256366",
      "0.18651001495520114",
      "-0.03306151744610962",
      "-0.8126037852280907",
      "0.2391117806759774",
      "0.6590176901786428",
      "-1.1572761138771102",
      "0.4501698724883153",
      "1.4302888908038567",
      "0.14142763280412934",
      "0.14312475557337864",
      "2.2029410576959996",
      "0.7047383362182317",
      "1.5627280907247854",
      "-0.6061932650633897",
      "0.1457423493748891",
      "0.12443276148558091",
      "-0.35257955002822733",
      "-3.2439656030303508",
      "0.17108993223395094",
      "-0.2095789327557",
      "-7.749252043441768",
      "1.7141330489188773",
      "2.53571425814195",
      "-13.445511328896208",
      "-0.5651349756761098",
      "-1.5981435975140224",
      "-4.24110465006789",
      "-0.7893522290375176",
      "0.46098853499681103",
      "1.0216274811766157",
      "3.6306931729725385",
      "-0.7686142937667629",
      "-7.097829163271708",
      "-0.5329192843425844",
      "3.3684140261678737",
      "6.636332847718529",
      "-7.097829163271705",
      "30.667739481728255",
      "-1.3413113471496496",
      "-0.06608050557125389",
      "-0.23934909071254534",
      "-0.5329192843429965",
      "-1.3413113471492168",
      "-2.4283513814217526",
      "3.462721705077606",
      "-15.318760080337888",
      "-1.946041545140586",
      "30.012884749302742",
      "-1.5920759848755872",
      "-8.35145665623874",
      "1.1582698167080394",
      "-0.9459124161662968",
      "0.29256911948443914",
      "-18.642824804416673",
      "-3.0861191357416824",
      "2.02230743766182",
      "-8.809340215605173",
      "0.292569119483937",
      "-1.2212515533633268",
      "-2.1164018348533262",
      "-0.2005989835456474",
      "-0.8126037852280915",
      "-1.1583981146832625",
      "-3.4381155167138235",
      "-0.5352562466637208",
      "-8.280339360851592",
      "-15.270114351648346",
      "2.5998302848468544",
      "10.565887072915316",
      "-0.16945630280315047",
      "0.11982973531026747",
      "-2.845396273344747",
      "1.751994995581158",
      "1.5694573655945991",
      "-31.47278919139982",
      "11.947567057668765",
      "20.258618324435744",
      "2.016659462847608",
      "0.8337349978174463",
      "-2.960908360374175",
      "1.0275548079040084",
      "2.063331654432955",
      "-1.5920759848759023",
      "-18.642824804415735",
      "-0.34904741674467454",
      "1.421094203733469",
      "3.4627217050774584",
      "-8.351456656238591",
      "-3.0861191357421047",
      "7.910663884148588",
      "1.6932489227876328",
      "-0.9546435562774384",
      "-1.2212515533630033",
      "7.91066388414874",
      "-2.904825603132041",
      "0.592849338366598",
      "0.23911178067580974",
      "-3.4381155167142343",
      "6.727906165186074",
      "3.508758170699473",
      "0.04214466111429695",
      "0.09267231067303365",
      "0.004604365391004549",
      "0.1755592736596839",
      "-0.05872966999635962",
      "1.9440977362262084",
      "0.6590176901787705",
      "-2.1164018348529567",
      "-0.5352562466633085",
      "3.508758170699001",
      "0.002774177681632311",
      "-0.008329141350478903",
      "-0.08547042395543787",
      "-0.001513771933992834",
      "-0.002774177681641022",
      "1.0893085127911375e-14",
      "-0.01720436033739208",
      "0.0551099984251135",
      "0.0027293604677893547",
      "0.008329141350475286",
      "0.01720436033745668",
      "-9.013966147640629e-15",
      "-0.0013104068098812008",
      "0.1133444427495053",
      "0.0854704239554609",
      "-0.05510999842522042",
      "0.0013104068098951105",
      "-6.55359431256692e-14",
      "-0.15243692513299775",
      "0.0015137719340026403",
      "-0.0027293604677854997",
      "-0.11334444274948145",
      "0.15243692513296764",
      "-4.567195315655215e-15",
      "0.24181054454503034",
      "0.17967646192678202",
      "0.06892752160468146",
      "0.04523623066902316",
      "-0.5533071289822394",
      "-0.19431799824928145",
      "-1.6516993316335158",
      "0.08375085204848662",
      "0.1663634715031972",
      "-0.12829409801781247",
      "-0.08585760177059255",
      "1.298825250142799",
      "-0.018664445638292962",
      "-0.3315535441264422",
      "-0.6282686055662383",
      "1.331004449229526",
      "2.3973840099645636",
      "-1.176066264685829",
      "0.12847880581910043",
      "0.20430581960376085",
      "0.12481671870229019",
      "0.15123554002630063",
      "0.13812427237356725",
      "-0.1218005721668213",
      "-0.16343419457394728",
      "0.16636347150319364",
      "-0.7490884539605428",
      "0.5666173082629751",
      "-4.155523115815014",
      "-0.12863133270444552",
      "0.3955002624091367",
      "-0.8884437234688957",
      "0.11448759192178266",
      "0.8253801957656663",
      "0.3882176945205782",
      "0.9458493588163492",
      "3.959742789827766",
      "-1.5665387068670997",
      "4.08446679305905",
      "0.3213854664766398",
      "0.1744187399932717",
      "0.05852574434623409",
      "-0.19616673568812407",
      "-1.5362773866706225",
      "0.13075196808050504",
      "-0.1960819241180986",
      "-0.33155354412652877",
      "0.011312472176546927",
      "0.2628889507046588",
      "1.6087234705886002",
      "-1.4319727509545928",
      "0.9458493588161923",
      "1.7032799567308707",
      "3.5599440898264794",
      "-6.619788214484888",
      "-2.570374132638506",
      "0.06559479734859193",
      "-1.8118444602982942",
      "1.9405112423512538",
      "18.824401646427983",
      "-4.336999973592343",
      "-0.2642095455299067",
      "-0.5230013610685238",
      "4.724617914825438",
      "-8.86991758748047",
      "-1.4411971203576113",
      "0.12847880581911736",
      "-0.6095900364441593",
      "0.08298030694162423",
      "-2.159990929141735",
      "0.1793010594412424",
      "0.17441873999328988",
      "-0.5773089239709859",
      "-0.32180430037593305",
      "1.6605959667050136",
      "-0.09612177055816067",
      "-0.2642095455299084",
      "0.26499464102738857",
      "0.658284030799232",
      "1.1150842131679557",
      "-0.1642577306421031",
      "0.14923228762967922",
      "0.08587372070116842",
      "0.15146537455459635",
      "-0.4949684618516911",
      "0.18644465954178105",
      "0.5533071289823671",
      "0.12829409801767191",
      "0.6282686055659279",
      "-0.20430581960374486",
      "-0.24181054454511705",
      "0.19431799824949406",
      "0.0858576017707293",
      "-1.33100444922925",
      "-0.12481671870218156",
      "-0.17967646192692727",
      "1.6516993316332",
      "-1.2988252501427562",
      "-2.3973840099648633",
      "-0.15123554002642844",
      "-0.06892752160470875",
      "-0.08375085204842998",
      "0.018664445638268613",
      "1.1760662646855307",
      "-0.1381242723735349",
      "-3.676336048148451",
      "9.065484724602662",
      "-0.29624600011906477",
      "-0.7490884539605498",
      "3.676336048148453",
      "6.228316095057468e-14",
      "-2.462103170176757",
      "0.5641300024666356",
      "0.011312472176471404",
      "-9.065484724602689",
      "2.462103170176437",
      "-2.941538152429454e-13",
      "-2.459918475863358",
      "-0.6095900364440797",
      "0.29624600011912383",
      "-0.5641300024667422",
      "2.4599184758632435",
      "7.099687345848442e-14",
      "-1.134096458648895",
      "-0.5802141986119849",
      "-0.8884437234688614",
      "4.459302985978445",
      "5.27788084345315",
      "-3.987717144729957",
      "0.47310112057670145",
      "1.703279956730768",
      "0.10813022453238438",
      "-3.9183690726334093",
      "-6.545668141071797",
      "0.2736956500013816",
      "-0.5773089239708983",
      "-0.6918177035256499",
      "0.5848759372864291",
      "-2.792014132464681",
      "-1.9976992406254874",
      "1.6372302662451172",
      "3.959742789827964",
      "0.10813022453278467",
      "-4.304642918764911",
      "7.3576036500250055",
      "1.8492041563969461",
      "-1.8118444602982833",
      "-4.153157330036522",
      "14.137920683760969",
      "-1.078772058309185",
      "2.0761491161996117",
      "0.26499464102775705",
      "4.068902648143702",
      "-1.0481575991130023",
      "-9.180691166307298",
      "3.049911220842904",
      "0.05852574434630133",
      "-0.6918177035263117",
      "1.741035246556194",
      "-0.6076958531447356",
      "-0.7689690621972475",
      "-0.5230013610680972",
      "4.06890264814333",
      "-1.8061834970633623",
      "-3.383989103788096",
      "-1.13911226021853",
      "0.08587372070114281",
      "0.06447675394348186",
      "0.15120056273456609",
      "-0.2483356237263235",
      "-0.31629199996259766",
      "-0.5666173082634101",
      "-0.11448759192185916",
      "1.566538706867775",
      "0.19616673568810697",
      "0.1218005721669472",
      "4.155523115815529",
      "-0.8253801957651427",
      "-4.084466793059259",
      "1.5362773866696604",
      "0.16343419457401678",
      "0.12863133270442656",
      "-0.388217694520495",
      "-0.32138546647734045",
      "-0.13075196808042194",
      "-5.2778808434533975",
      "3.9183690726332245",
      "-0.5848759372858093",
      "0.26288895070524426",
      "1.134096458648711",
      "3.9877171447299977",
      "6.545668141072395",
      "2.792014132464778",
      "0.08298030694152991",
      "0.5802141986119401",
      "-0.47310112057713655",
      "-0.27369565000124824",
      "1.99769924062555",
      "-2.6830879244042807",
      "0.4660398754203115",
      "3.559944089827281",
      "-4.304642918764657",
      "2.6830879244047128",
      "1.1872016079476824e-13",
      "0.08190389751355902",
      "-0.3218043003758423",
      "1.741035246556304",
      "-0.46603987542023445",
      "-0.0819038975134511",
      "1.15004497675163e-13",
      "2.169997802794155",
      "1.9405112423499813",
      "14.13792068376016",
      "-17.917654650143675",
      "-13.281928393147075",
      "-6.784572231188206",
      "0.6582840307992438",
      "-1.8061834970637485",
      "-5.697341737678646",
      "12.248721141324358",
      "-1.179705411012485",
      "4.724617914826215",
      "-1.0481575991132084",
      "-5.697341737678569",
      "-9.142479987315856",
      "4.851165025979882",
      "0.15146537455456505",
      "0.15120056273452845",
      "-1.5314729353914462",
      "2.6510651091534485",
      "1.045663745950005",
      "-1.608723470588831",
      "6.61978821448356",
      "-18.824401646427486",
      "8.869917587479293",
      "0.19608192411816322",
      "1.431972750954481",
      "2.570374132638666",
      "4.336999973592816",
      "1.4411971203575746",
      "-7.357603650026102",
      "1.0787720583087999",
      "9.180691166306568",
      "-2.159990929141922",
      "-1.637230266244673",
      "-1.8492041563970576",
      "-2.0761491161988657",
      "-3.049911220843384",
      "13.28192839314737",
      "-12.248721141324475",
      "1.6605959667052488",
      "-0.6076958531446921",
      "-2.1699978027941693",
      "6.784572231188672",
      "1.1797054110123106",
      "23.315691161389523",
      "1.1150842131676617",
      "-3.3839891037878806",
      "-9.142479987315726",
      "-23.315691161389676",
      "7.30703467015016e-14",
      "-0.49496846185200727",
      "-0.2483356237263149",
      "2.6510651091534094",
      "0.7398559103945598",
      "-1.568761492851628",
      "-0.1793010594411971",
      "0.09612177055803905",
      "0.16425773064203905",
      "-0.18644465954174536",
      "0.7689690621970139",
      "1.1391122602192099",
      "0.31629199996261104",
      "-4.851165025980119",
      "-1.0456637459499538",
      "1.5687614928510873"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      0,
      20
    ],
    [
      0,
      21
    ],
    [
      0,
      22
    ],
    [
      0,
      23
    ],
    [
      0,
      24
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      1,
      20
    ],
    [
      1,
      21
    ],
    [
      1,
      22
    ],
    [
      1,
      23
    ],
    [
      1,
      24
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      2,
      20
    ],
    [
      2,
      21
    ],
    [
      2,
      22
    ],
    [
      2,
      23
    ],
    [
      2,
      24
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      3,
      20
    ],
    [
      3,
      21
    ],
    [
      3,
      22
    ],
    [
      3,
      23
    ],
    [
      3,
      24
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      4,
      20
    ],
    [
      4,
      21
    ],
    [
      4,
      22
    ],
    [
      4,
      23
    ],
    [
      4,
      24
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      5,
      20
    ],
    [
      5,
      21
    ],
    [
      5,
      22
    ],
    [
      5,
      23
    ],
    [
      5,
      24
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      6,
      20
    ],
    [
      6,
      21
    ],
    [
      6,
      22
    ],
    [
      6,
      23
    ],
    [
      6,
      24
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      7,
      20
    ],
    [
      7,
      21
    ],
    [
      7,
      22
    ],
    [
      7,
      23
    ],
    [
      7,
      24
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      8,
      20
    ],
    [
      8,
      21
    ],
    [
      8,
      22
    ],
    [
      8,
      23
    ],
    [
      8,
      24
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      9,
      20
    ],
    [
      9,
      21
    ],
    [
      9,
      22
    ],
    [
      9,
      23
    ],
    [
      9,
      24
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      10,
      20
    ],
    [
      10,
      21
    ],
    [
      10,
      22
    ],
    [
      10,
      23
    ],
    [
      10,
      24
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      11,
      20
    ],
    [
      11,
      21
    ],
    [
      11,
      22
    ],
    [
      11,
      23
    ],
    [
      11,
      24
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      12,
      20
    ],
    [
      12,
      21
    ],
    [
      12,
      22
    ],
    [
      12,
      23
    ],
    [
      12,
      24
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      13,
      20
    ],
    [
      13,
      21
    ],
    [
      13,
      22
    ],
    [
      13,
      23
    ],
    [
      13,
      24
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      14,
      20
    ],
    [
      14,
      21
    ],
    [
      14,
      22
    ],
    [
      14,
      23
    ],
    [
      14,
      24
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      15,
      20
    ],
    [
      15,
      21
    ],
    [
      15,
      22
    ],
    [
      15,
      23
    ],
    [
      15,
      24
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      16,
      20
    ],
    [
      16,
      21
    ],
    [
      16,
      22
    ],
    [
      16,
      23
    ],
    [
      16,
      24
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      17,
      20
    ],
    [
      17,
      21
    ],
    [
      17,
      22
    ],
    [
      17,
      23
    ],
    [
      17,
      24
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      18,
      20
    ],
    [
      18,
      21
    ],
    [
      18,
      22
    ],
    [
      18,
      23
    ],
    [
      18,
      24
    ],
    [
      19,
      19
    ],
    [
      19,
      20
    ],
    [
      19,
      21
    ],
    [
      19,
      22
    ],
    [
      19,
      23
    ],
    [
      19,
      24
    ],
    [
      20,
      20
    ],
    [
      20,
      21
    ],
    [
      20,
      22
    ],
    [
      20,
      23
    ],
    [
      20,
      24
    ],
    [
      21,
      21
    ],
    [
      21,
      22
    ],
    [
      21,
      23
    ],
    [
      21,
      24
    ],
    [
      22,
      22
    ],
    [
      22,
      23
    ],
    [
      22,
      24
    ],
    [
      23,
      23
    ],
    [
      23,
      24
    ],
    [
      24,
      24
    ]
  ],
  "rational_weights": [
    "0.0009296731314903793",
    "0.000929620142181455",
    "0.000929638026558949",
    "0.0009298852573917591",
    "0.000929735279657017",
    "0.0009295983918905614",
    "0.000934688525688372",
    "0.0009296749309850005",
    "0.0009301127984602431",
    "0.0009297707679423168",
    "0.0009298937347459692",
    "0.0009296210041943054",
    "0.0009299140828986553",
    "0.0009296507047725107",
    "0.0009301004145465606",
    "0.000932059604135781",
    "0.0009301076121671247",
    "0.0009300623190316278",
    "0.0009298004775816439",
    "0.000929815666719576",
    "0.0009295934228699179",
    "0.0009295868360586235",
    "0.0009295661210833885",
    "0.0009295553886084748",
    "0.0009295840973810316",
    "0.0009295723402584125",
    "0.0009295880017052493",
    "0.0009297757091212622",
    "0.0009296488939096884",
    "0.000929554480117521",
    "0.0009317552821604642",
    "0.0009296092564810335",
    "0.000929968560969735",
    "0.0009296887183862685",
    "0.0009297804815578996",
    "0.0009295740303542105",
    "0.0009297952823603747",
    "0.0009295895256251645",
    "0.0009299091221746474",
    "0.0009313351838087679",
    "0.0009298828851976981",
    "0.0009298842152039289",
    "0.0009297139625962214",
    "0.0009297132859056366",
    "0.0009295509230419054",
    "0.0009295446709439491",
    "0.0009295305508580386",
    "0.0009295239067855129",
    "0.0009295453920217808",
    "0.0009295958195615158",
    "0.0009298111513204499",
    "0.0009296958921738304",
    "0.0009295644927672131",
    "0.0009327167618010702",
    "0.0009296142828084759",
    "0.0009300751339349149",
    "0.000929705073893847",
    "0.000929867608021296",
    "0.0009295914948511849",
    "0.0009298392764859114",
    "0.0009296047548480135",
    "0.000929929422780591",
    "0.0009325455224803113",
    "0.0009299753888933043",
    "0.0009299721425384215",
    "0.000929732479266296",
    "0.0009297332762221923",
    "0.0009295644693978148",
    "0.000929555832553153",
    "0.0009295384057415923",
    "0.0009295320782074934",
    "0.0009295597492249313",
    "0.0009302349458725969",
    "0.0009299532637615551",
    "0.0009297362862922477",
    "0.0009345975878693962",
    "0.0009298700932800974",
    "0.0009307070147354624",
    "0.0009300521120952452",
    "0.0009302470564908459",
    "0.0009297827466357609",
    "0.0009303066942088901",
    "0.0009298237129340602",
    "0.0009306280313492545",
    "0.0009335530386940596",
    "0.0009305013610365539",
    "0.0009305198820372547",
    "0.0009301320263633577",
    "0.0009301237598730053",
    "0.000929724010266674",
    "0.000929709521475775",
    "0.000929677229878751",
    "0.0009296613701545965",
    "0.0009297100429601224",
    "0.0009297043402413746",
    "0.0009296267930895722",
    "0.0009313427526115359",
    "0.0009297298425767098",
    "0.0009301960926325332",
    "0.0009298501163787439",
    "0.0009298523593446609",
    "0.0009296478827925966",
    "0.0009299642072156388",
    "0.0009296716323453558",
    "0.0009302171259760594",
    "0.000931215332491682",
    "0.0009299489620649455",
    "0.000929997267217267",
    "0.000929910094586478",
    "0.0009298746646931152",
    "0.0009296080118634636",
    "0.000929600913705075",
    "0.0009295888349691607",
    "0.0009295790587228137",
    "0.0009295999828401717",
    "0.0009295350785766455",
    "0.0009312464432843802",
    "0.0009295753886099327",
    "0.0009299473909416575",
    "0.0009296511018808656",
    "0.0009297569097489809",
    "0.0009295552413045904",
    "0.0009297473551747713",
    "0.000929563837387235",
    "0.0009298160170978398",
    "0.0009314768950405602",
    "0.0009298189961059728",
    "0.000929830250912335",
    "0.000929671562194089",
    "0.0009296671350229324",
    "0.000929534021702028",
    "0.0009295273442478225",
    "0.0009295150161252837",
    "0.000929510216541456",
    "0.0009295312357229757",
    "0.0009341678880774017",
    "0.0009317547261826792",
    "0.0009514184022289488",
    "0.0009341768411257776",
    "0.0009329733464518756",
    "0.0009317542248369438",
    "0.0009342408087906125",
    "0.0009312477959102179",
    "0.0009346947516479929",
    "0.0009401107163315933",
    "0.0009319191532379894",
    "0.0009332089613924497",
    "0.0009377570873474845",
    "0.0009332025882804159",
    "0.0009309597963568761",
    "0.0009307899628397506",
    "0.0009308857514925918",
    "0.0009310165609441567",
    "0.0009311276412988999",
    "0.000929616736066079",
    "0.0009302933745761416",
    "0.0009297339586075038",
    "0.0009299619638832875",
    "0.0009296114165490038",
    "0.0009298826423290934",
    "0.0009296115928136875",
    "0.0009299225732293149",
    "0.0009341445468407155",
    "0.0009299642585746887",
    "0.000930017958533737",
    "0.0009297638158281652",
    "0.0009297452742382964",
    "0.0009295769491458365",
    "0.0009295651822937916",
    "0.0009295472490146786",
    "0.0009295431879912306",
    "0.0009295775091004041",
    "0.0009309472632315369",
    "0.00093044972259415",
    "0.000930522036579186",
    "0.0009299714404165213",
    "0.0009308132967171425",
    "0.0009301132757006733",
    "0.0009319215092733776",
    "0.0009339995455339473",
    "0.0009312937404016927",
    "0.0009311149895285157",
    "0.0009305496833367064",
    "0.0009306261689951894",
    "0.0009299066903833053",
    "0.0009299039293796949",
    "0.0009298518628760189",
    "0.0009298079628879047",
    "0.0009298599760337753",
    "0.0009298784501638515",
    "0.0009301118052747155",
    "0.0009296921340864431",
    "0.0009300875920858062",
    "0.000929714205700716",
    "0.0009302501215124177",
    "0.0009336883686392896",
    "0.0009302796733524718",
    "0.0009302881704584885",
    "0.0009299270685260443",
    "0.0009299238132798075",
    "0.0009296489459363499",
    "0.0009296360538435257",
    "0.0009296092223679009",
    "0.0009295988543961872",
    "0.0009296414405947387",
    "0.0009300268133518767",
    "0.0009297713464030731",
    "0.0009302579681647083",
    "0.0009298389592495442",
    "0.0009308974295867517",
    "0.0009318356380900752",
    "0.0009302649186801511",
    "0.0009303021629916287",
    "0.0009302143693187851",
    "0.0009301837412304736",
    "0.0009297129936883187",
    "0.0009297089284332535",
    "0.0009296927866954429",
    "0.0009296707042492835",
    "0.0009296947936189077",
    "0.0009295726832730331",
    "0.0009297909370132448",
    "0.0009295898264222583",
    "0.0009299115976576207",
    "0.0009312536691397726",
    "0.0009298823947511786",
    "0.0009298776800991082",
    "0.0009297135238770575",
    "0.0009297152898650529",
    "0.0009295510115550254",
    "0.0009295454617704895",
    "0.0009295317211762",
    "0.0009295244237063899",
    "0.0009295458673527747",
    "0.0009303183919940459",
    "0.000929829591065818",
    "0.0009306137525213168",
    "0.0009337383009260487",
    "0.0009304897696530159",
    "0.0009305094581572067",
    "0.000930151058624256",
    "0.0009301417554449387",
    "0.0009297335857088629",
    "0.0009297195760454834",
    "0.000929688281377593",
    "0.0009296716015354715",
    "0.0009297227452999253",
    "0.0009295952480406408",
    "0.0009299028435166185",
    "0.0009318329478947488",
    "0.0009298751096931062",
    "0.0009299160771301794",
    "0.0009297414970768161",
    "0.0009297237655361995",
    "0.0009295610303459522",
    "0.0009295524676348676",
    "0.0009295381871598016",
    "0.0009295333335719684",
    "0.0009295594072344932",
    "0.0009306283713281519",
    "0.0009456894689690078",
    "0.0009308229052753203",
    "0.0009309205348653968",
    "0.0009302951762007595",
    "0.0009302603657159997",
    "0.0009298283329529374",
    "0.0009297943252339426",
    "0.0009297467343764481",
    "0.0009297373165935089",
    "0.0009298325810682719",
    "0.0009358213791009304",
    "0.000932954819680539",
    "0.0009334998820747143",
    "0.0009357365125659641",
    "0.000934516534750022",
    "0.0009309400248749369",
    "0.0009310054903971718",
    "0.0009310720719299353",
    "0.0009308966237445954",
    "0.000930797133955627",
    "0.0009302408775147714",
    "0.0009304591736050958",
    "0.0009304656835473282",
    "0.0009302448394949504",
    "0.0009297709856953562",
    "0.0009297511507635836",
    "0.0009297373872359634",
    "0.0009297328193393672",
    "0.0009297724810144357",
    "0.0009305529578219748",
    "0.0009303878060064753",
    "0.0009303181000719172",
    "0.0009297939735161069",
    "0.0009297778496418375",
    "0.0009297535552046709",
    "0.0009297359448590905",
    "0.0009297820788716597",
    "0.000929944804678801",
    "0.0009299665001861882",
    "0.0009296750316235469",
    "0.0009296611255038825",
    "0.0009296283945516275",
    "0.0009296148392630911",
    "0.0009296661262520997",
    "0.0009299384458806987",
    "0.0009296641078262004",
    "0.0009296486519073515",
    "0.000929621930929971",
    "0.0009296135495240822",
    "0.0009296615647042577",
    "0.0009295289021222203",
    "0.0009295236238673934",
    "0.0009295132449137552",
    "0.0009295084677288277",
    "0.0009295258997711257",
    "0.0009295177857413045",
    "0.0009295078956574044",
    "0.0009295039242040342",
    "0.0009295213930846637",
    "0.0009294979951899994",
    "0.0009294943570805625",
    "0.0009295110907151165",
    "0.0009294902215418072",
    "0.0009295056400603344",
    "0.0009295214778454344"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.01013484581650521966698358 +/- 3.34e-27]",
      "[0.2509067007828234575727702 +/- 1.02e-26]",
      "[1.081283746796972196847676 +/- 3.24e-25]",
      "[3.170930540365229751621622 +/- 1.99e-25]",
      "[0.02386051825629725953040027 +/- 4.89e-27]",
      "[0.04302170174345155960048647 +/- 4.29e-27]",
      "[0.3444935187884764942691164 +/- 4.08e-26]",
      "[2.654336676501392815071126 +/- 2.85e-25]",
      "[0.01886582003127923418887449 +/- 4.81e-27]",
      "[0.2921253992357914474051827 +/- 3.14e-26]",
      "[4.432593843072725751900527 +/- 8.57e-26]",
      "[0.06608264937842663704427229 +/- 6.2e-29]",
      "[2.791248829384002799762559 +/- 9.39e-27]",
      "[0.2891126260843799943837102 +/- 7.58e-27]",
      "[0.003967737968389978660585596 +/- 2.30e-29]"
    ],
    [
      "[0.001367133784255550006760839 +/- 1.07e-28]",
      "[0.01626841091528477909377888 +/- 1.72e-27]",
      "[0.1191785696700029096037878 +/- 1.52e-26]",
      "[0.4900589252338542598161330 +/- 2.97e-26]",
      "[0.001220921782220577979856151 +/- 3.67e-28]",
      "[0.02008348225344157484781737 +/- 4.71e-27]",
      "[0.1493255609335274235009337 +/- 4.24e-26]",
      "[0.3180341110420178732998685 +/- 4.62e-27]",
      "[0.003562615499329238372915815 +/- 8.65e-29]",
      "[0.08901867721636288784419955 +/- 2.33e-27]",
      "[2.541999458711391439293292 +/- 3.79e-25]",
      "[0.01886256246979546864305160 +/- 2.72e-27]",
      "[1.154254615057418282065411 +/- 4.62e-25]",
      "[0.05531637651795436516284789 +/- 4.50e-27]",
      "[0.001768739405665567701101271 +/- 3.34e-28]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.49461787519976497
}


==> anc/small-orders/order6/orbit_p5_c0_target5e1_lambda5e1_0.17_0.2_p1_slack2_certificate.json <==
{
  "kind": "p5",
  "cell": 0,
  "m": 5,
  "target_edge": 1,
  "target_slack": 2,
  "lambda_polygon": 5,
  "lambda_edge": 1,
  "points": [
    [
      "4",
      "0"
    ],
    [
      "1",
      "4"
    ],
    [
      "-3",
      "2"
    ],
    [
      "-3",
      "-2"
    ],
    [
      "1",
      "-4"
    ],
    [
      "0",
      "0"
    ]
  ],
  "interval": [
    "0.17",
    "0.2"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      -1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      1
    ],
    [
      "cap_variance",
      0
    ],
    [
      "cap_variance",
      1
    ],
    [
      "cap_variance",
      2
    ],
    [
      "cap_variance",
      3
    ],
    [
      "cap_variance",
      4
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        3
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      0,
      4
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      1,
      4
    ],
    [
      "outer",
      2,
      0
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      1
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "outer",
      4,
      2
    ],
    [
      "outer",
      4,
      3
    ],
    [
      "outer",
      4,
      4
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      0,
      5,
      4
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      1,
      5,
      4
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      2,
      5,
      4
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ],
    [
      "inner",
      3,
      5,
      4
    ],
    [
      "inner",
      4,
      5,
      0
    ],
    [
      "inner",
      4,
      5,
      1
    ],
    [
      "inner",
      4,
      5,
      2
    ],
    [
      "inner",
      4,
      5,
      3
    ],
    [
      "inner",
      4,
      5,
      4
    ]
  ],
  "rational_W": [
    "2.23606797749979",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.6909830056250525",
    "-0.6909830056250525",
    "-1.1180339887498942",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-2.1266270208801",
    "-0.5020285397155677",
    "0.8122992405822662",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.0016557165172099333",
      "0.0017049551662875364",
      "0.0021136802332612716",
      "0.003578035643842212",
      "0.0017027231319906167",
      "-5.282344977010167e-06",
      "1.558287438371767e-05",
      "-5.8138491887925995e-06",
      "6.284538892120111e-06",
      "-4.6242828828835075e-05",
      "8.590275875780537e-06",
      "-2.3395346439575146e-05",
      "-0.0005646922239549091",
      "1.5377623260837446e-05",
      "-0.00013784766068200324",
      "-7.562280691841832e-06",
      "-1.3290514933354757e-05",
      "1.1234978502242989e-05",
      "6.910233665308346e-06",
      "0.0001015896592139977",
      "-4.608492019756817e-05",
      "-6.31601559749605e-06",
      "0.00017097215401119616",
      "5.7477918767514744e-05",
      "-9.29600120999491e-06"
    ],
    [
      "0.0016545143572964656",
      "0.0016909290110075164",
      "0.0020303392171049654",
      "0.0037273902324945728",
      "0.0016892293489131635",
      "-3.5099252255311565e-06",
      "7.998446170558212e-06",
      "3.773147013801311e-06",
      "3.439865087250432e-06",
      "-2.672846250764869e-05",
      "-2.1359486752955996e-05",
      "-1.22069682371567e-05",
      "-0.0005218949399153368",
      "7.3935870659139e-06",
      "-0.00012870526575284622",
      "-4.5636276611289354e-06",
      "-1.1621183695908847e-05",
      "1.3357811630863122e-05",
      "4.228973049245202e-06",
      "7.108378859555902e-05",
      "-1.1813699887192186e-05",
      "-8.189035127083362e-06",
      "0.00024075100589324513",
      "2.7857560230389018e-05",
      "1.3980101519348722e-05"
    ],
    [
      "0.0016559470215946844",
      "0.001708385889425925",
      "0.0022089660790906977",
      "0.0045516561751622565",
      "0.0016990866817866526",
      "-6.611428590262931e-06",
      "8.823792564198241e-06",
      "1.4525293055553442e-05",
      "3.115569313302373e-06",
      "-2.2583463106914332e-05",
      "-4.6730390082337655e-05",
      "-1.6848471427612136e-05",
      "-0.0007372153179536252",
      "2.096824390908209e-06",
      "-0.00012499540933039502",
      "-6.123155815503395e-06",
      "-2.1463882624965087e-05",
      "3.34212331125721e-05",
      "6.393182416484896e-06",
      "0.00010931289988322729",
      "-9.49804412500111e-06",
      "-1.4314277624003744e-05",
      "0.0003020173755263554",
      "4.183087181241531e-05",
      "3.548835361002828e-05"
    ],
    [
      "0.0016567319168695144",
      "0.0017243630680506515",
      "0.0023376863787711367",
      "0.005217666905171933",
      "0.0017277519350422693",
      "-6.191227284067173e-06",
      "1.4555552012768282e-05",
      "2.3712222934897343e-06",
      "7.814974772390177e-06",
      "-5.8160829907431526e-05",
      "-1.74269000888244e-05",
      "-2.2315425826358613e-05",
      "-0.0009049051388575701",
      "8.954852458080837e-06",
      "-0.00024686168471937345",
      "-8.355329124587654e-06",
      "-2.124318362397976e-05",
      "2.0396562017589422e-05",
      "8.207853566055118e-06",
      "0.00012890271078236202",
      "-1.4213715897427842e-05",
      "-1.654744765617527e-05",
      "0.0003217311009309443",
      "6.380691749168464e-05",
      "1.695195696186434e-05"
    ],
    [
      "0.001654431411183001",
      "0.0016886400225162592",
      "0.002025838523245536",
      "0.003942558083429213",
      "0.0016911974501598792",
      "-1.6817053533353827e-06",
      "5.5242131870879085e-06",
      "-1.6907433488388585e-06",
      "4.34478381851239e-06",
      "-3.30572618633287e-05",
      "-2.2011183387667573e-06",
      "-7.84612107442727e-06",
      "-0.0005991109566271381",
      "1.7373760878151678e-05",
      "-0.00015663407611475155",
      "-3.996888763257151e-06",
      "-9.055016858823603e-06",
      "1.3205476107386766e-05",
      "3.2060409272447157e-06",
      "5.722588573516907e-05",
      "-1.929332541668521e-05",
      "-4.060475210755788e-06",
      "0.00022223751990387396",
      "2.141457509369916e-05",
      "-6.042597031653663e-06"
    ],
    [
      "0.0016544348295468101",
      "0.0016937390855687273",
      "0.0020910372114016774",
      "0.004412546064949094",
      "0.0016900563160101257",
      "-3.061526402801704e-06",
      "7.67754742812149e-06",
      "2.6423249312152044e-06",
      "3.1479503023751853e-06",
      "-2.2653521825335663e-05",
      "-2.7933370748987797e-05",
      "-9.367200991925521e-06",
      "-0.0006821683959272591",
      "2.0851639927589828e-05",
      "-0.0001618065682431101",
      "-4.287216416646666e-06",
      "-1.1863374060615758e-05",
      "1.9852873082111364e-05",
      "3.299435154054299e-06",
      "7.010039198417259e-05",
      "5.011496828664807e-06",
      "-7.814210500482452e-06",
      "0.00030014357511470635",
      "2.4338357254916158e-05",
      "9.228258908885536e-07"
    ],
    [
      "0.10094097879947811",
      "3.979223882418625",
      "3.0639449576865743",
      "7.046421465161411",
      "0.24239826901798867",
      "0.5741006472587085",
      "-0.15182628377847954",
      "0.36147313038500334",
      "-0.017826366760029806",
      "-2.241310831773461",
      "0.15243505833554133",
      "-0.4981428591260139",
      "3.46142915543583",
      "0.8463540079992982",
      "1.0975312276744433",
      "0.2553984322234205",
      "-0.5299161771317331",
      "-0.7526542070721575",
      "-0.15345876712384293",
      "-2.6729379208489443",
      "-5.283864919065502",
      "-0.8415540230584978",
      "3.0829920224752634",
      "0.1395104423417929",
      "-0.6945534416759235"
    ],
    [
      "0.0016552227739600647",
      "0.0017170514634622374",
      "0.002308939607638557",
      "0.006386169531690972",
      "0.0017031163694241982",
      "-4.554728830096223e-06",
      "1.29267910372427e-05",
      "1.0017165373215243e-05",
      "3.380409609709384e-06",
      "-1.2675253539804516e-05",
      "-0.00011319187732373733",
      "-1.1893014462358148e-05",
      "-0.0009135783468218577",
      "1.6812454956212956e-05",
      "-0.00024124178804252655",
      "-5.4789060050665275e-06",
      "-1.9037275361511937e-05",
      "2.8362734770731984e-05",
      "3.986749133088211e-06",
      "0.00010579967656183602",
      "7.370332418390087e-05",
      "-1.4946834933512038e-05",
      "0.0005497086683578883",
      "3.0383231282914333e-05",
      "2.252019925263316e-05"
    ],
    [
      "0.0016714623139677887",
      "0.0018786500615030496",
      "0.004089417965227207",
      "0.011264207283024352",
      "0.0019186455328247297",
      "-3.4641752233894704e-05",
      "9.538035504147777e-05",
      "-6.325018685307393e-05",
      "4.1557461144412656e-05",
      "-0.00018313323418801881",
      "0.00014888363219719045",
      "-0.0001634511519070901",
      "-0.003548515500726513",
      "0.00011613653148025583",
      "-0.0005888654685549278",
      "-3.7506357429030624e-05",
      "-0.00010031445384832992",
      "9.705590209524293e-05",
      "4.245398390397366e-05",
      "0.0005294154686396086",
      "-0.0004377773024170467",
      "-1.5383083103755755e-05",
      "0.0008312396793778726",
      "0.0004089082695512189",
      "-0.0002776422355791028"
    ],
    [
      "0.0016570496782052123",
      "0.0017342721789657802",
      "0.002495279143203766",
      "0.00639316502657317",
      "0.0017268758845116168",
      "-7.0179090091122e-06",
      "1.797486970987821e-05",
      "2.911071373120481e-06",
      "7.66088902572112e-06",
      "-4.444344772072237e-05",
      "-5.8268790903991535e-05",
      "-2.3478097867388714e-05",
      "-0.0011974294289724594",
      "2.6440296564998187e-05",
      "-0.00026176479830440825",
      "-9.24663910913569e-06",
      "-2.6146422247225693e-05",
      "4.0244203214576226e-05",
      "7.878369843620864e-06",
      "0.00015562235188388",
      "-1.4061606995020127e-05",
      "-1.282167962238225e-05",
      "0.000511258518583243",
      "6.393310151914557e-05",
      "2.820250782562758e-06"
    ],
    [
      "0.00165569947891293",
      "0.0017008431870102802",
      "0.002089024145167268",
      "0.003813116717701894",
      "0.0017060578960051795",
      "-2.0175551799488583e-06",
      "1.0338982378772332e-05",
      "-1.2956102628108258e-05",
      "7.96994953657746e-06",
      "-5.1948071172917e-05",
      "2.5842655348742532e-05",
      "-1.4522033850340212e-05",
      "-0.0006403729274463374",
      "2.5811257325123555e-05",
      "-0.00017488526721705933",
      "-6.9116287539753945e-06",
      "-8.524038478693883e-06",
      "9.225250061597558e-06",
      "5.333756676651443e-06",
      "7.93432691876689e-05",
      "-6.090744841067252e-05",
      "2.0150871659889685e-06",
      "0.0001610269068441466",
      "3.93449211331737e-05",
      "-2.5247961553115347e-05"
    ],
    [
      "0.0016545857419597977",
      "0.0016924304490145402",
      "0.002031334280880331",
      "0.003615419574366713",
      "0.001692856433280351",
      "-2.681932366313678e-06",
      "1.062985789031606e-05",
      "-9.352069047801047e-06",
      "4.96212251425943e-06",
      "-4.017207246286123e-05",
      "8.182057511553944e-06",
      "-1.3176395383886834e-05",
      "-0.0005506600339186972",
      "2.5087627852074793e-05",
      "-0.00015476408716849437",
      "-5.204582803143173e-06",
      "-7.551690071996314e-06",
      "8.287188626888957e-06",
      "4.053023251073668e-06",
      "7.20868816554402e-05",
      "-4.6349209700383156e-05",
      "-1.832182827830899e-06",
      "0.00018559704896016816",
      "3.100296325931299e-05",
      "-1.3972734185350823e-05"
    ],
    [
      "0.0016567796879051458",
      "0.001728592877356619",
      "0.00228936958517268",
      "0.004779079895875737",
      "0.0017240315620593509",
      "-4.076159423350624e-06",
      "1.7562969835754276e-05",
      "-1.3831470491917443e-05",
      "9.032039209506133e-06",
      "-7.538772467633541e-05",
      "8.82264773534994e-06",
      "-2.26391060892976e-05",
      "-0.0008354678808925503",
      "3.437026358464895e-05",
      "-0.0002496198154028124",
      "-1.0457690014272303e-05",
      "-1.0650521131676388e-05",
      "1.0895803084717684e-05",
      "7.346139464586666e-06",
      "0.00012723752000433269",
      "-7.903400934652635e-05",
      "-6.047678695756528e-07",
      "0.0003108200707289008",
      "4.777951886843746e-05",
      "-1.1470562481624241e-05"
    ],
    [
      "0.001654334156431259",
      "0.001694192274644389",
      "0.00208523121055416",
      "0.004621731708615825",
      "0.0016940864793910126",
      "-2.6790664877791322e-06",
      "8.51791605666507e-06",
      "1.8443371261090196e-06",
      "3.433016341085529e-06",
      "-2.926473742715526e-05",
      "-4.587256587757577e-05",
      "-8.286587276567955e-06",
      "-0.0006347192765522774",
      "1.780869930019624e-05",
      "-0.0002033706378265116",
      "-4.026249295766759e-06",
      "-1.1277969462059335e-05",
      "1.345621793329976e-05",
      "3.2348170959576743e-06",
      "7.227146527256838e-05",
      "-1.3023177386706336e-05",
      "-7.707581147605817e-06",
      "0.0003739916241581276",
      "1.5633434840400308e-05",
      "1.1247965051805864e-05"
    ],
    [
      "0.06665448652442102",
      "4.686830182269111",
      "2.176891932267407",
      "20.45039857893595",
      "0.8976548126201646",
      "-0.2574530176188086",
      "0.2549249243883622",
      "-0.6575551478931847",
      "-0.17630869684636136",
      "0.6003346544856465",
      "-1.9852671212499926",
      "-0.5252582740150612",
      "-4.667916713756576",
      "-1.1975544196863699",
      "3.0775977230474623",
      "0.4847425009494776",
      "0.19356219709060887",
      "-0.5817951288658011",
      "-0.16379059135625437",
      "-2.627153579147975",
      "7.810842098931715",
      "1.9490258656095756",
      "1.9020720658884291",
      "-0.16625651984476134",
      "0.17679864548379437"
    ],
    [
      "0.0017100546047329173",
      "0.0020550334864777816",
      "0.003435904468834803",
      "0.033399842120258226",
      "0.0030752461505542407",
      "8.736085264435291e-05",
      "7.332244248575401e-05",
      "-0.0010766897237174942",
      "0.00026509346218244525",
      "-0.0002744491463837737",
      "-0.001441643899137447",
      "0.0003515891292230968",
      "-0.0038886446510131055",
      "0.0004522622841544893",
      "-0.006142751270137028",
      "-8.05585550523273e-05",
      "0.00010884385247770154",
      "-0.00028649958299595816",
      "6.531882163224342e-05",
      "0.0005254180517609438",
      "-0.0020320379343857615",
      "0.0004071101769018934",
      "0.0031209834874813902",
      "-0.0005082131036035293",
      "0.00033734621533000744"
    ],
    [
      "0.0016551574984305284",
      "0.0017022444952194276",
      "0.002155446239072086",
      "0.005029651913985818",
      "0.0017048160302535129",
      "-1.7930328508617298e-06",
      "7.104103695421784e-06",
      "1.801440160476772e-06",
      "5.372057654939057e-06",
      "-4.256891580479992e-05",
      "-2.6036428639076926e-05",
      "-8.927742089072637e-06",
      "-0.0007562646464966106",
      "1.7038847737234664e-05",
      "-0.00022402017194230698",
      "-4.3040840853559815e-06",
      "-1.3959337868885957e-05",
      "1.582079217195727e-05",
      "3.697004771066893e-06",
      "7.663115579412972e-05",
      "-2.9478800595346136e-05",
      "-7.381553399126132e-06",
      "0.0003539874230188108",
      "2.6277814667026475e-05",
      "-7.1366609120330075e-06"
    ],
    [
      "0.0016564635706983724",
      "0.0017236272367767346",
      "0.002369117514172339",
      "0.005890100896237547",
      "0.00172313034600419",
      "-3.1725423788877336e-06",
      "1.0382138510644494e-05",
      "-8.996028430432044e-07",
      "7.559271110420717e-06",
      "-6.366505515047454e-05",
      "-1.3449283301848363e-05",
      "-1.3207211374906357e-05",
      "-0.0011048961815629654",
      "2.9943546310119946e-05",
      "-0.0002710159081708046",
      "-7.500273959531217e-06",
      "-1.7597193905613294e-05",
      "2.965861978201409e-05",
      "5.56492942874784e-06",
      "0.00011158196323375255",
      "-4.175533615295343e-05",
      "-8.40935270385347e-06",
      "0.00041853103850378873",
      "4.215275476779659e-05",
      "-1.8996198956681427e-05"
    ],
    [
      "0.10529199673396492",
      "0.6108242196004143",
      "0.2193526399718476",
      "2.396874799707297",
      "1.062652236246281",
      "-0.24532637425916176",
      "-0.14004258766454225",
      "0.22945979384573473",
      "-0.14987145639288416",
      "0.3070066198466634",
      "-0.7713868127741718",
      "0.20050233509247312",
      "-0.12526582059725355",
      "0.3356367312025534",
      "0.919811561401549",
      "-0.0540308183990726",
      "0.04619475765392993",
      "0.43937725587480236",
      "0.29574507060684135",
      "-0.18140352809276505",
      "-0.921129485376441",
      "-0.7780804815682457",
      "-0.6950563527817754",
      "-0.3324557206204767",
      "1.2897078401882318"
    ],
    [
      "0.001657218227005976",
      "0.0017440116770147472",
      "0.002768971082795783",
      "0.008777206044550574",
      "0.0017376967483201135",
      "-8.794959107252033e-06",
      "2.264703312832065e-05",
      "1.381958469055911e-05",
      "6.956471035813272e-06",
      "-5.537904748420188e-05",
      "-7.529532698474519e-05",
      "-3.1085110721634394e-05",
      "-0.0017693456346138715",
      "4.591050991591431e-05",
      "-0.000388775127068928",
      "-9.255388294364724e-06",
      "-3.637529823020301e-05",
      "4.992717760618176e-05",
      "8.077611168765306e-06",
      "0.00018086028744912985",
      "-4.384289048118361e-05",
      "-2.096200304125024e-05",
      "0.0008546103785388168",
      "7.197301170706922e-05",
      "-1.1469384468887922e-05"
    ],
    [
      "0.0016537749904890393",
      "0.0016776220197372556",
      "0.0019471983975149348",
      "0.0035955616308620303",
      "0.001681131252449859",
      "-1.7351735495964846e-06",
      "6.286284065179061e-06",
      "-3.940689936184686e-06",
      "3.079259555662542e-06",
      "-2.4302710063360203e-05",
      "6.791697228655874e-07",
      "-7.463964437339174e-06",
      "-0.0005127585900792463",
      "2.1868632201959167e-05",
      "-0.0001368217493954908",
      "-2.891224255658268e-06",
      "-7.153712759963607e-06",
      "1.0844174106069597e-05",
      "2.2000831660680558e-06",
      "4.656085506625529e-05",
      "-2.619887596162211e-05",
      "-2.6451918036913022e-06",
      "0.00017245978395095463",
      "1.8477429982090724e-05",
      "-1.0305856384757063e-05"
    ],
    [
      "0.0016537261834634535",
      "0.0016773088289965621",
      "0.001971450790812361",
      "0.004024949914703789",
      "0.0016809227078973814",
      "-1.735484985260377e-06",
      "5.608936234709565e-06",
      "-1.225186813973643e-06",
      "2.6176429073487146e-06",
      "-2.0833756658118867e-05",
      "-3.792097498816743e-06",
      "-6.95603973796886e-06",
      "-0.0006064288859801527",
      "2.5635300584434754e-05",
      "-0.00015420194815393603",
      "-2.6835010527747537e-06",
      "-8.233224258069982e-06",
      "1.515709728348577e-05",
      "1.839542555801114e-06",
      "4.423062641336398e-05",
      "-1.223009733375723e-05",
      "-3.8108918812028727e-06",
      "0.0002043218828248037",
      "1.5773268653005156e-05",
      "-7.572114504066531e-06"
    ],
    [
      "0.0016537234917272001",
      "0.0016774659380759198",
      "0.0019508590600027503",
      "0.0036587395221671895",
      "0.0016782433086883718",
      "-2.053327408698786e-06",
      "5.698867889513251e-06",
      "7.855526076109609e-07",
      "2.292479841337451e-06",
      "-1.9420876188764833e-05",
      "-1.1137728173973674e-05",
      "-7.1609257175101285e-06",
      "-0.0005124788154052306",
      "1.7590162298602877e-05",
      "-0.0001237139709595739",
      "-2.799370410062269e-06",
      "-8.2743926725402e-06",
      "1.393122482308017e-05",
      "2.0982103780820083e-06",
      "4.71822313242638e-05",
      "-1.5492271535922873e-05",
      "-4.090704349603619e-06",
      "0.00019628647609563194",
      "1.5916955454051405e-05",
      "5.304584506628489e-07"
    ],
    [
      "0.0016537878799953896",
      "0.0016777388971280516",
      "0.001929881035763048",
      "0.003261997689022597",
      "0.0016777150089306073",
      "-2.1498902283320776e-06",
      "6.319430908451703e-06",
      "-1.009993890029066e-06",
      "2.5786487286795444e-06",
      "-2.1101792876405322e-05",
      "-5.703349657280944e-06",
      "-8.277476672815825e-06",
      "-0.0004358281681553391",
      "1.5200517989570692e-05",
      "-0.00010250601800003122",
      "-3.097521864177066e-06",
      "-7.384688196825451e-06",
      "1.1171440100272786e-05",
      "2.474545024981905e-06",
      "4.8101153515555166e-05",
      "-2.049524656248917e-05",
      "-3.4359540786692215e-06",
      "0.00016036401943962265",
      "1.9921739238591237e-05",
      "-3.4527056387122826e-06"
    ],
    [
      "0.0016538399354687646",
      "0.0016774225496854727",
      "0.0019436445411494783",
      "0.003410604196331406",
      "0.0016796809335626827",
      "-1.970094811348496e-06",
      "6.193077960065184e-06",
      "-3.200172112922683e-06",
      "3.0553982176967314e-06",
      "-2.455847057014039e-05",
      "5.683440096299869e-06",
      "-8.629249050503729e-06",
      "-0.0004964825113964107",
      "1.9778313725304052e-05",
      "-0.00011808024609562009",
      "-3.0665564959265925e-06",
      "-7.4574277031698676e-06",
      "1.1387662696618694e-05",
      "2.4645232585791666e-06",
      "4.765116608716674e-05",
      "-3.0438269204095128e-05",
      "-2.203335929078133e-06",
      "0.0001543368268253235",
      "2.0498023454413195e-05",
      "-1.0179907375428409e-05"
    ],
    [
      "0.2973833366404488",
      "13.206345576709724",
      "6.914360370939336",
      "20.247638010098637",
      "0.14571552225214063",
      "-0.993835029122702",
      "0.45344493087487475",
      "0.9966267027887022",
      "0.12478229318128255",
      "-2.645819062718991",
      "4.833864832036979",
      "-1.1139076749848718",
      "-4.143151246591726",
      "0.7339300615995711",
      "-0.31792068717607774",
      "-1.704520830458858",
      "0.23701883059565282",
      "-1.517212121467911",
      "0.1211365453133683",
      "2.219103020687924",
      "10.799106418994441",
      "0.3508120202313077",
      "2.721306523930831",
      "0.30718926309940353",
      "0.45403579179084"
    ],
    [
      "0.00165487049736275",
      "0.0017032128573285768",
      "0.0021879034719853186",
      "0.00608176932272053",
      "0.0017014749541431006",
      "-3.7865059709361526e-06",
      "1.116537014795036e-05",
      "1.0592667119059084e-05",
      "3.2607826175292623e-06",
      "-1.915950784937293e-05",
      "-9.319133195958127e-05",
      "-1.0448621367781525e-05",
      "-0.0008257107606748267",
      "2.0249821625304758e-05",
      "-0.00026443443345504884",
      "-4.755635443174363e-06",
      "-1.6112011035743138e-05",
      "2.017405343682599e-05",
      "3.653554444913671e-06",
      "8.621466266736496e-05",
      "3.966270589827375e-05",
      "-1.3324986373067209e-05",
      "0.00047924141494352153",
      "2.097032355675771e-05",
      "2.6026597261470615e-05"
    ],
    [
      "0.0016545739440152532",
      "0.001698276199893272",
      "0.002312542725507473",
      "0.007794488805315401",
      "0.0017093741713957217",
      "-2.949452492939985e-06",
      "9.619481806368223e-06",
      "4.515516352087794e-06",
      "3.486271094449485e-06",
      "-2.562232896976202e-05",
      "-5.3371590359116527e-05",
      "-8.999435505984765e-06",
      "-0.0013954635901584328",
      "6.431065099868966e-05",
      "-0.00040357411947904",
      "-4.333609617794266e-06",
      "-1.665276417273192e-05",
      "3.123089562545886e-05",
      "2.5193247577126805e-06",
      "7.504830169775661e-05",
      "8.102877936725068e-06",
      "-1.026326338059666e-05",
      "0.0006426770349467008",
      "5.060145653190978e-06",
      "2.59417182278078e-06"
    ],
    [
      "0.0016564554389770759",
      "0.0017232347770511395",
      "0.00230890685328844",
      "0.0058531884795625325",
      "0.0017300725169337484",
      "-1.7634834261880641e-06",
      "1.1532959786762596e-05",
      "-1.3525254752172747e-05",
      "9.588010902898866e-06",
      "-7.448662143438381e-05",
      "-7.118823296958479e-06",
      "-1.3622513775462747e-05",
      "-0.0009882310933149049",
      "3.436908993583272e-05",
      "-0.0003261053536778993",
      "-7.282359250666112e-06",
      "-1.3979598002893653e-05",
      "1.2677131905810087e-05",
      "6.043616152195645e-06",
      "0.00010987480373591307",
      "-0.00010015580444487771",
      "-3.5557964840887975e-07",
      "0.0004345072753338778",
      "3.557989682375363e-05",
      "-2.6822625886507493e-05"
    ],
    [
      "2.1849473541526914",
      "5.6859727224028855",
      "11.499083722641554",
      "28.35637759685658",
      "2.963326021987528",
      "0.7404889076913923",
      "1.6255848265667483",
      "2.3706470141917113",
      "-0.5525385171211473",
      "-3.8185768550097534",
      "-10.337051887936967",
      "-4.0030846776057745",
      "8.881801122434542",
      "2.066243410553126",
      "7.842369989328473",
      "3.252278210446365",
      "-3.3565969807442784",
      "-7.069750193292422",
      "-2.3374541964199897",
      "-1.9440499375113478",
      "-7.051014647831918",
      "-0.24585298823079715",
      "-1.1766391415668813",
      "-1.970019147931755",
      "-4.676339044729127"
    ],
    [
      "2.8958511373454328",
      "5.690159216033894",
      "3.8860104245806064",
      "41.337107239762396",
      "1.674131140397911",
      "-3.9037500143949417",
      "2.8048911823410063",
      "-9.900905961662492",
      "-1.8538717465580712",
      "-3.7309795271677944",
      "11.782015645654305",
      "2.0535130514628293",
      "-8.557624534050252",
      "-1.836461039883825",
      "8.07455785359974",
      "0.9177044421532391",
      "-0.0937586683071532",
      "-4.0948016563801275",
      "-1.074419256669575",
      "-0.38051051803727065",
      "9.033739049245472",
      "2.034165609135737",
      "-3.2535865495699596",
      "-0.7947191478730896",
      "1.358096330914015"
    ],
    [
      "0.5353584886180252",
      "9.886816046839161",
      "8.283947962449675",
      "6.794454143236023",
      "1.4243010647205134",
      "0.13082699096974476",
      "-0.08478000718744776",
      "0.23972396987293595",
      "0.5280663059660576",
      "-7.449501492297999",
      "2.505990333451062",
      "-1.4156339218638738",
      "-2.6952645131879724",
      "-0.017353853903476095",
      "-0.9042493541260217",
      "-2.1780503696162383",
      "1.47379911301889",
      "-0.9788909887432288",
      "0.5020653349337403",
      "1.4416549528963416",
      "-0.733068516863116",
      "1.8819063568221284",
      "3.9544044309555",
      "-1.7040687282631546",
      "2.600360618960037"
    ],
    [
      "0.0016550337986775833",
      "0.0016960515196778176",
      "0.0021253372738595233",
      "0.004489427205228278",
      "0.001691702453399578",
      "-4.019249504836808e-06",
      "7.085087896445849e-06",
      "5.774464856746492e-06",
      "3.0519931515504804e-06",
      "-2.3412183560877018e-05",
      "-2.0323386937887267e-05",
      "-1.171464028744119e-05",
      "-0.0007157626346781782",
      "1.6845227909668536e-05",
      "-0.00013902476979332947",
      "-4.48023094120958e-06",
      "-1.501368828549633e-05",
      "2.835134381571374e-05",
      "4.106388244584674e-06",
      "8.056401206804933e-05",
      "-3.5688997444495506e-06",
      "-7.966849545147519e-06",
      "0.00025593970146038197",
      "3.079659571542196e-05",
      "1.3067626652483221e-05"
    ],
    [
      "0.0016546851251873012",
      "0.0016978868856343471",
      "0.002187406579123028",
      "0.00495942386766046",
      "0.0016930562848034545",
      "-4.0811027722990535e-06",
      "9.62965521592929e-06",
      "5.347188816241972e-06",
      "3.2232064900045667e-06",
      "-2.1111044551477916e-05",
      "-4.288177037371974e-05",
      "-1.1539535675662403e-05",
      "-0.0008492460445612254",
      "2.3617616099489542e-05",
      "-0.00018266487690651718",
      "-4.734361128165432e-06",
      "-1.6233561102107328e-05",
      "2.661477468629539e-05",
      "3.613873451726685e-06",
      "8.65174339579286e-05",
      "-1.411092957118699e-06",
      "-9.867922465137968e-06",
      "0.00037948774223711776",
      "2.931928593345983e-05",
      "2.9093543447188667e-06"
    ],
    [
      "0.0016560631305558157",
      "0.001745142887263955",
      "0.002610700092998984",
      "0.012619013289178981",
      "0.0017466225694001158",
      "-2.6061084033828945e-06",
      "1.3633146909215947e-05",
      "5.464538543464637e-06",
      "5.695404719992535e-06",
      "-2.518108522638842e-05",
      "-0.0001514009208909149",
      "-6.4096102987384335e-06",
      "-0.002061331068783067",
      "9.211291833031938e-05",
      "-0.0006803769440097564",
      "-6.278299669626966e-06",
      "-2.2684787264462434e-05",
      "4.604137882727983e-05",
      "3.3443881934930667e-06",
      "7.753958347956824e-05",
      "0.0002243254329096938",
      "-2.5377035964757727e-05",
      "0.0008453620205990012",
      "1.485678584340926e-05",
      "-7.942143949369378e-06"
    ],
    [
      "0.001657263476178975",
      "0.001745483033492813",
      "0.0029127085512372685",
      "0.01348703868174799",
      "0.001745060859553118",
      "-8.631515617978385e-06",
      "9.894646589085517e-06",
      "5.0565034217689854e-05",
      "1.729888254126707e-06",
      "4.27664350387226e-06",
      "-0.00014370794889471616",
      "-2.0179614938686165e-05",
      "-0.002636949661548963",
      "8.839653756929221e-05",
      "-0.0006383408404682132",
      "-9.257348387776335e-06",
      "-4.1951968187961144e-05",
      "8.227366345247344e-05",
      "5.933958190002577e-06",
      "0.00013321160105579644",
      "0.00020269866995341663",
      "-3.4155213449330226e-05",
      "0.0012105287659192657",
      "9.639688542123576e-07",
      "0.00013056498708273023"
    ],
    [
      "0.10721681518799929",
      "0.10056695537091606",
      "0.634016205228788",
      "9.453448619661652",
      "0.25408801905561085",
      "-0.05399221118613267",
      "-0.2048932015417874",
      "0.5112386128236757",
      "-0.004384043169019877",
      "0.23324624133370564",
      "-0.9651096962760618",
      "-0.13166291169935693",
      "-2.267358134177913",
      "-0.2336040213152607",
      "1.3027610591186527",
      "-0.08664898450638377",
      "-0.15678252249036415",
      "0.8575991087742535",
      "0.16309017719952465",
      "-0.08763474832824268",
      "-0.01887882367787108",
      "-0.08704340775469287",
      "-0.9056403675061356",
      "-0.32285063297458133",
      "0.8260391939832848"
    ],
    [
      "0.4146448764954877",
      "7.133017231446908",
      "5.962083282941435",
      "11.929302706680996",
      "0.9886285657470312",
      "1.3736112381909857",
      "-0.7562529699981131",
      "1.2328204924155415",
      "0.4786627358418733",
      "-1.8950423371102798",
      "7.461485693805935",
      "1.2741469695809298",
      "-3.3276702479999725",
      "-0.9210540092764309",
      "-0.027216775786946108",
      "-0.8370870294001037",
      "-0.9666247928232204",
      "-0.6792725948926824",
      "0.053264388955488816",
      "-4.347968135201491",
      "1.4742335307805405",
      "0.584975512552199",
      "1.439252078083732",
      "1.9725769831744064",
      "-0.03391253127292626"
    ],
    [
      "0.0016550354786212822",
      "0.001695852734091131",
      "0.0020391862118357097",
      "0.0034586369677774356",
      "0.0016934771570337745",
      "-4.096096758393684e-06",
      "1.0436293719201879e-05",
      "1.4012457987498282e-06",
      "4.444485432067169e-06",
      "-3.491880968715277e-05",
      "-1.2669018470020998e-05",
      "-1.5801770050994673e-05",
      "-0.00047103693053234614",
      "5.058168943081058e-06",
      "-0.0001168989861491928",
      "-5.804930233585987e-06",
      "-1.1600347422544823e-05",
      "1.108648906871526e-05",
      "5.365698078311995e-06",
      "8.095696540519337e-05",
      "-2.5821791609025474e-05",
      "-7.2408077203020226e-06",
      "0.00019763712336326081",
      "3.7721094695500126e-05",
      "1.191998896122982e-05"
    ],
    [
      "0.0016546938326502793",
      "0.0016927788475898636",
      "0.0020399271510997325",
      "0.0035324767836170043",
      "0.0016896286075434646",
      "-3.848869088046415e-06",
      "9.264876422011543e-06",
      "1.8904285171236155e-06",
      "3.862633249557389e-06",
      "-2.932318931877148e-05",
      "-1.799046419672462e-05",
      "-1.3857963840126228e-05",
      "-0.0005016957590678211",
      "6.016371061659416e-06",
      "-0.00011405079253970348",
      "-4.9763171320099425e-06",
      "-1.2115999439886296e-05",
      "1.3768035191412741e-05",
      "4.570812699855481e-06",
      "7.797661419098654e-05",
      "-2.2942362144495176e-05",
      "-7.594649974615895e-06",
      "0.00021462323594479473",
      "3.466639837080102e-05",
      "7.027152652397799e-06"
    ],
    [
      "0.001654671561056544",
      "0.0016919140020910264",
      "0.002025260486633226",
      "0.003574865267629196",
      "0.0016925480271555644",
      "-2.5700941188073776e-06",
      "9.96450950740104e-06",
      "-8.314658387581877e-06",
      "5.088367570957162e-06",
      "-3.96268307442794e-05",
      "7.933828271059491e-06",
      "-1.2888076104723644e-05",
      "-0.0005420625799871886",
      "2.241463375055203e-05",
      "-0.00014712981243378856",
      "-5.243135432448409e-06",
      "-7.838488873509991e-06",
      "9.075014852295392e-06",
      "4.099832844709123e-06",
      "7.086444045092613e-05",
      "-4.763898533833368e-05",
      "-1.3065257317792254e-06",
      "0.00018225441592657939",
      "3.0432363450648198e-05",
      "-1.3309765612926315e-05"
    ],
    [
      "0.0016570468285800294",
      "0.0017305134828678587",
      "0.002380296702526855",
      "0.004541046750282628",
      "0.0017191474301817666",
      "-8.542663909040864e-06",
      "2.2623645383247634e-05",
      "-2.5630758504744735e-06",
      "7.480610214499731e-06",
      "-6.0463017452799257e-05",
      "-1.8736373647112066e-05",
      "-3.189473598139635e-05",
      "-0.0008769202728038073",
      "1.601776672383683e-05",
      "-0.00017235484362734127",
      "-1.048732951099485e-05",
      "-2.2578691673525763e-05",
      "2.492951141394083e-05",
      "9.457659967841601e-06",
      "0.00016055673057928344",
      "-7.443332447534084e-05",
      "-1.2634008940135946e-05",
      "0.0003339911816971129",
      "8.14064827431061e-05",
      "-8.821876364264346e-06"
    ],
    [
      "0.13721746908053215",
      "0.004985127326488433",
      "2.8193440738444053",
      "19.028733691346",
      "0.09222449440387158",
      "-0.008666649168707616",
      "0.3837143459792249",
      "1.083332159181862",
      "0.042579001864981314",
      "0.03136664696401266",
      "0.07089007952970189",
      "-0.01492783433872803",
      "7.284429959076345",
      "-0.24286636400967282",
      "-0.55283874939991",
      "-0.01620624223193731",
      "-0.48336560013760976",
      "-1.1839342765723093",
      "0.1019562964443969",
      "0.07774549977141317",
      "0.2016490885898917",
      "-0.0010962340395787044",
      "0.5219118857970277",
      "0.4393794543190628",
      "1.185643400428869"
    ],
    [
      "0.04651445461346752",
      "6.002055986068531",
      "4.348547670051513",
      "10.497855889256883",
      "0.0866611844885408",
      "0.4011110051864808",
      "0.0074936543974767665",
      "-0.038344560961999855",
      "0.02649314442008626",
      "-3.167320970548355",
      "-5.3278930920915455",
      "0.6415310164858914",
      "6.682529579212788",
      "-0.5397143135237696",
      "-0.8713458201323356",
      "-0.32872290256981357",
      "0.44083526758010183",
      "0.6813494207904228",
      "-0.055317860099497504",
      "4.00245910280911",
      "5.815669595501639",
      "-0.30189471589096767",
      "0.47822561923170964",
      "-0.2676499528142908",
      "-0.3540827844689179"
    ],
    [
      "0.0016552141192247368",
      "0.0016973604862791977",
      "0.002091150750255192",
      "0.0040157461786751005",
      "0.0017014864882794148",
      "-2.627422107557753e-06",
      "1.1927057086464893e-05",
      "-1.3333193931215288e-05",
      "6.553232864460108e-06",
      "-4.8401430651320546e-05",
      "2.5375894353943544e-05",
      "-1.567023067299489e-05",
      "-0.0006938588656024788",
      "3.652631405334379e-05",
      "-0.0001901476631498856",
      "-6.390591296726984e-06",
      "-7.91578135242511e-06",
      "9.86325820315548e-06",
      "4.752326646227845e-06",
      "7.863917445456587e-05",
      "-6.107264979897e-05",
      "8.587527186540147e-07",
      "0.000186422688509536",
      "3.599669880283647e-05",
      "-2.48984521644253e-05"
    ],
    [
      "0.0016549095310650498",
      "0.0016941638285231325",
      "0.00216571587512784",
      "0.005184617035793911",
      "0.0017020546798635324",
      "-2.116389610920796e-06",
      "7.070537839584475e-06",
      "-3.4168036173269818e-06",
      "5.480233200450987e-06",
      "-4.482468398730197e-05",
      "2.1828705316819437e-05",
      "-1.1226537932139809e-05",
      "-0.000949991597004073",
      "3.4652651807912575e-05",
      "-0.00023403075674453643",
      "-4.051366259974227e-06",
      "-1.394921984812656e-05",
      "2.285530888493027e-05",
      "3.2421775732105465e-06",
      "6.956010976071943e-05",
      "-3.526751662243451e-05",
      "-5.667550453438634e-06",
      "0.00025201325195469315",
      "3.58435468738202e-05",
      "-3.323900095663714e-05"
    ],
    [
      "0.0016545576222827877",
      "0.0016921674767646604",
      "0.0020688241360781747",
      "0.0042705699426639245",
      "0.0016956652546515382",
      "-1.6192323875478884e-06",
      "6.9355501603536e-06",
      "-5.631559439774335e-06",
      "4.91041914599674e-06",
      "-4.136761440078451e-05",
      "9.011814742599759e-06",
      "-9.082691188675304e-06",
      "-0.0006952718476653886",
      "2.749589635452713e-05",
      "-0.0001906981971786974",
      "-4.370038950027128e-06",
      "-8.643108836191632e-06",
      "1.2449150111337369e-05",
      "3.294863230399254e-06",
      "6.220942335026465e-05",
      "-3.423971235055446e-05",
      "-2.6843323511298404e-06",
      "0.00023651793565602995",
      "2.3066089307774845e-05",
      "-1.4163375805056304e-05"
    ],
    [
      "0.00165687019144904",
      "0.0017167017986343864",
      "0.002195912963733969",
      "0.003930938626319218",
      "0.0017185443559318185",
      "-4.100499367183608e-06",
      "1.4152424754950055e-05",
      "-8.687984224688412e-06",
      "9.658310827244885e-06",
      "-5.616507065204955e-05",
      "-4.806513454407409e-06",
      "-2.07698725090373e-05",
      "-0.0006556951229253456",
      "9.450932595572559e-06",
      "-0.00016353230902117172",
      "-9.292995474241806e-06",
      "-1.4433237324023435e-05",
      "1.3887713940516182e-05",
      "8.042891586864076e-06",
      "0.00011373835097109251",
      "-6.547301125923686e-05",
      "-2.1711218054495984e-06",
      "0.000253144750259678",
      "5.6268045680913015e-05",
      "-1.2495197091844391e-05"
    ],
    [
      "0.8563658833670552",
      "1.3869836934780302",
      "6.13551768554598",
      "15.387474264832953",
      "0.43835736910391526",
      "1.0759644912716018",
      "-1.3289805991477857",
      "-2.992357983354316",
      "0.32779160658194845",
      "-1.4431871331407362",
      "-3.5290164728413",
      "0.3978085935336478",
      "6.232365595442275",
      "-1.0364161113377717",
      "-2.0074500460564213",
      "0.10580712985410909",
      "1.6783962305319962",
      "1.4192437009631222",
      "-0.3935755224866229",
      "2.1724471990076837",
      "2.342753900154053",
      "-0.5645537493028714",
      "4.373339412313498",
      "0.1645624956931976",
      "0.3015955837467028"
    ],
    [
      "0.010003189105258051",
      "9.456000124134967",
      "9.468208224009832",
      "18.039058721069225",
      "0.29534502831305226",
      "-0.14123684187759966",
      "0.1621761101282566",
      "0.22673062943340005",
      "0.02119601051988946",
      "-8.39103369109779",
      "-8.95823901108028",
      "-0.5776971232788687",
      "8.259915601997589",
      "0.5089998463468463",
      "-0.6147468586406686",
      "0.14726271784033626",
      "-0.19393971956096132",
      "-0.2245520563539402",
      "0.020296070087028155",
      "-1.3243270491088006",
      "4.679302755450413",
      "-1.4340505739807368",
      "-1.9386883891746076",
      "1.0156650680169237",
      "1.9389068455294338"
    ],
    [
      "0.0016614434699070415",
      "0.0018007529655694652",
      "0.0031891804572200836",
      "0.00700405448760392",
      "0.0017644262098617098",
      "-1.94820448978039e-05",
      "2.207690780959859e-05",
      "2.824800156289211e-05",
      "1.1036035089069673e-05",
      "-6.629863213853911e-05",
      "-9.843173739152281e-05",
      "-4.493699218286692e-05",
      "-0.0017246235233008673",
      "-5.265535494448244e-05",
      "-0.00015240016565278765",
      "-1.2870355069200018e-05",
      "-6.768090056262617e-05",
      "7.955071605887575e-05",
      "1.79650092074974e-05",
      "0.0003305514236884087",
      "-0.00013229012096052377",
      "-4.118396227556726e-05",
      "0.0007284113273178705",
      "0.00014067565362847095",
      "9.236305248555644e-06"
    ],
    [
      "0.0016533459009844462",
      "0.0016719196294369028",
      "0.001865072837917255",
      "0.0030015854425005585",
      "0.0016725854377167794",
      "-1.2489610541469503e-06",
      "4.090956362711599e-06",
      "-1.092500999931064e-06",
      "2.0334020536915194e-06",
      "-1.674639749400154e-05",
      "-3.2816157561251636e-06",
      "-5.213629318110912e-06",
      "-0.00034481658215453266",
      "1.2344216916267037e-05",
      "-9.050844058272294e-05",
      "-2.097152872247506e-06",
      "-5.292147029775182e-06",
      "7.662603773103346e-06",
      "1.6415462674270428e-06",
      "3.3467760610513914e-05",
      "-9.710309598949086e-06",
      "-2.781953663858682e-06",
      "0.0001270780505038712",
      "1.3164807362462571e-05",
      "-4.120318494153797e-06"
    ],
    [
      "0.0016531046270979691",
      "0.001667692618581559",
      "0.001816515624249383",
      "0.002679742813635765",
      "0.0016680186735273563",
      "-1.069963506891335e-06",
      "3.417119318193184e-06",
      "-6.909520269109345e-07",
      "1.5549695042709485e-06",
      "-1.2377552849610911e-05",
      "-5.80346303417549e-06",
      "-4.187115750924897e-06",
      "-0.0002582636648317885",
      "8.80625425218973e-06",
      "-6.916581091410298e-05",
      "-1.698191092073784e-06",
      "-4.200328599760647e-06",
      "5.845358040045398e-06",
      "1.3400075615102263e-06",
      "2.7259538836938896e-05",
      "-8.138276575837693e-06",
      "-2.3228135286321313e-06",
      "0.00010552047518967345",
      "1.017517753338674e-05",
      "-1.646194142634957e-06"
    ],
    [
      "0.0016539270397607714",
      "0.0016803784145554997",
      "0.0019358705323681555",
      "0.0032602113511889306",
      "0.0016816867057906446",
      "-1.787431772699605e-06",
      "6.4821964418223865e-06",
      "-4.201746950150339e-06",
      "3.4346258122147505e-06",
      "-2.580913830611768e-05",
      "-5.811522381841168e-07",
      "-8.316368821970064e-06",
      "-0.00043298343767576",
      "1.607260891895882e-05",
      "-0.00011511682203239529",
      "-3.3644304431695395e-06",
      "-6.8231832418358214e-06",
      "8.919730565788917e-06",
      "2.704735947408656e-06",
      "4.9288190552905465e-05",
      "-2.6030899469982176e-05",
      "-2.4911109106399314e-06",
      "0.00015702626172979305",
      "2.1654332719265814e-05",
      "-1.0792119232068193e-05"
    ],
    [
      "0.7508956373516947",
      "13.963556797225483",
      "4.900269497459879",
      "4.367648554355881",
      "1.1672059561497117",
      "2.3656789819902477",
      "0.09640784049511493",
      "-0.6482070704298732",
      "-0.6357547761822834",
      "-4.978600678645982",
      "-3.995671942221532",
      "-2.6143433141509074",
      "0.4388754073323352",
      "-0.1468371140626711",
      "1.6025073970876753",
      "2.035006392705988",
      "-1.8719069670558741",
      "-0.40564920776549657",
      "0.04577509237506569",
      "-5.780597896202425",
      "-1.159790251434892",
      "1.6190001393533957",
      "-1.0005381323944846",
      "-1.2359003386765042",
      "-1.4069827188430801"
    ],
    [
      "0.9977049108346325",
      "11.684095934878126",
      "3.9301057784953835",
      "6.109314171809997",
      "3.654418463339317",
      "-1.2864310451653171",
      "0.8571515095707889",
      "-1.287680712019562",
      "0.29755600703150087",
      "-0.575079338040905",
      "-0.1056732740495156",
      "-0.21226029387471607",
      "-2.5970803069315127",
      "-1.9711450750456547",
      "1.68268031161914",
      "2.369352874511553",
      "0.4984231805796144",
      "-1.442105717237331",
      "-0.06472146090275879",
      "-4.356866001473978",
      "7.14115428569026",
      "3.189226246924111",
      "0.7801817092868949",
      "-0.587925962565408",
      "2.139608291899184"
    ],
    [
      "0.0016614076054404093",
      "0.0018177283348188122",
      "0.002866704983062079",
      "0.005193206702725075",
      "0.0017803466244948817",
      "-1.821893388764485e-05",
      "4.480158157169467e-05",
      "2.417520268181029e-05",
      "1.3653537295308859e-05",
      "-9.039740276472115e-05",
      "-0.00021010831447492963",
      "-5.851655558982901e-05",
      "-0.0005824032782625824",
      "-8.17636316696839e-05",
      "-0.0001885230216320089",
      "-2.0812616314175008e-05",
      "-4.79899226006364e-05",
      "2.3160644741591694e-05",
      "2.122079125448271e-05",
      "0.0003413319156732475",
      "-1.3748212441438989e-05",
      "-4.288540486679731e-05",
      "0.0008271159526897316",
      "0.00015891713374720714",
      "0.00012151085251402276"
    ],
    [
      "0.001653371853650402",
      "0.0016723109699938632",
      "0.001885927518766706",
      "0.003299559851170344",
      "0.0016729869271421176",
      "-1.5694631649853506e-06",
      "4.061276146295846e-06",
      "1.7888914981248423e-06",
      "1.7077992122122716e-06",
      "-1.2661716519391008e-05",
      "-1.4045752655907114e-05",
      "-5.232976319467569e-06",
      "-0.0004012673093400207",
      "1.2649912070060587e-05",
      "-0.00010128279455278984",
      "-2.127764490744467e-06",
      "-6.73478935759556e-06",
      "1.0902364307827681e-05",
      "1.6491659400178014e-06",
      "3.538323350733417e-05",
      "-7.953540431005179e-07",
      "-4.213516199631399e-06",
      "0.00016848789924952073",
      "1.1405852471435942e-05",
      "3.2337813011578345e-06"
    ],
    [
      "0.0016531070542144062",
      "0.001667254036106487",
      "0.00182636099086145",
      "0.002785430425205238",
      "0.001667680473740359",
      "-1.1311545255659546e-06",
      "3.1322841669729093e-06",
      "1.6893973566655852e-07",
      "1.4426138056716884e-06",
      "-1.1334371353584175e-05",
      "-5.121362107070829e-06",
      "-4.113206047711339e-06",
      "-0.00029442773795430367",
      "9.886007515784085e-06",
      "-7.082211995772823e-05",
      "-1.618211185898241e-06",
      "-4.793569351881105e-06",
      "7.766981844355044e-06",
      "1.264727041203182e-06",
      "2.6808498024949803e-05",
      "-5.936198118758113e-06",
      "-2.5379656118408174e-06",
      "0.00011040487730793097",
      "9.983610489526945e-06",
      "-1.7572635409971352e-06"
    ],
    [
      "0.0016538181074685248",
      "0.001679801755116937",
      "0.001954265866182211",
      "0.0035791735995234493",
      "0.001681059247821291",
      "-1.6971099775786884e-06",
      "5.140912798421226e-06",
      "-5.973818271685574e-07",
      "2.934368539254173e-06",
      "-2.2508035230255557e-05",
      "-6.921714037918719e-06",
      "-6.657702481993683e-06",
      "-0.0004904363806724",
      "1.4596069393480732e-05",
      "-0.0001252691275496314",
      "-2.80160481252897e-06",
      "-8.208662761270019e-06",
      "1.2167019823990657e-05",
      "2.278101364683764e-06",
      "4.660209338111052e-05",
      "-1.0080141581104095e-05",
      "-4.483553369144119e-06",
      "0.00018129305014436624",
      "1.876412314103365e-05",
      "-5.909577258190221e-06"
    ],
    [
      "0.0016537814796435456",
      "0.001681950870375013",
      "0.0019407576569104705",
      "0.003516659460067177",
      "0.0016806175257081048",
      "-2.210056427641539e-06",
      "5.930172084800364e-06",
      "2.6116700585318384e-06",
      "2.322530702232226e-06",
      "-1.771996211295161e-05",
      "-2.7864338211714592e-05",
      "-7.017725489418475e-06",
      "-0.0004047118422193697",
      "8.32093037319174e-06",
      "-0.00012151392389819544",
      "-3.0811900539180377e-06",
      "-8.110706771673801e-06",
      "9.938720439031154e-06",
      "2.529988001666869e-06",
      "5.079167468460631e-05",
      "7.930005626702194e-06",
      "-6.934294173242849e-06",
      "0.00020646936641553475",
      "1.6836313583333592e-05",
      "1.2290744620460248e-05"
    ],
    [
      "0.5555794266141535",
      "5.070458958884604",
      "4.655705431659062",
      "6.423682829837675",
      "1.8808544359086203",
      "-1.496373491050657",
      "-0.8592927179433643",
      "-0.4934234854322926",
      "-0.8352723523641989",
      "2.107781172017292",
      "0.33133710640361064",
      "1.8981569136813048",
      "4.829192363471589",
      "0.46305712746725897",
      "0.3217155325550968",
      "-0.693268617960514",
      "-0.10900236931972743",
      "0.21742734185680115",
      "0.18750208897018025",
      "-0.15007012486518648",
      "-0.5774419465504523",
      "-1.8204963987053735",
      "1.093001112201598",
      "0.635982574908944",
      "1.8946632600922535"
    ],
    [
      "0.0016597788296499178",
      "0.0017577412453108764",
      "0.002585245139257448",
      "0.0060202654239776415",
      "0.001766893500511302",
      "-4.0958883424169514e-06",
      "1.6759402439861905e-05",
      "-1.89151847787971e-05",
      "1.6838190887043806e-05",
      "-0.00010073048402701884",
      "1.9319789525565174e-05",
      "-2.276577128731521e-05",
      "-0.0012858076938754286",
      "3.0325712067030894e-05",
      "-0.00032102051225026574",
      "-1.3900661910560214e-05",
      "-2.1584866492471408e-05",
      "3.2061071599914295e-05",
      "1.119767042091883e-05",
      "0.00016385012794119263",
      "-7.530900820392713e-05",
      "-1.108918054565054e-06",
      "0.0003310645871998583",
      "8.47678407905575e-05",
      "-5.996039229144332e-05"
    ],
    [
      "0.0016533738636235469",
      "0.0016718413551946951",
      "0.0018546582822934793",
      "0.002751868143228677",
      "0.0016708922921299936",
      "-1.6626373568207363e-06",
      "4.5378680718907315e-06",
      "3.146137190181948e-08",
      "1.847122313415767e-06",
      "-1.4979282031639825e-05",
      "-7.5249944280885095e-06",
      "-5.926458886573814e-06",
      "-0.0002908381105826864",
      "7.540628396914641e-06",
      "-6.957258642193859e-05",
      "-2.270172586511299e-06",
      "-5.651588820868572e-06",
      "7.500438784356927e-06",
      "1.8990382313807024e-06",
      "3.671464996937187e-05",
      "-1.0455036610685089e-05",
      "-3.336977241099413e-06",
      "0.00011544381710715792",
      "1.5225837899166155e-05",
      "4.008054973159122e-07"
    ],
    [
      "0.0016531033465800036",
      "0.0016674769349703565",
      "0.0018057025869405476",
      "0.002522213861486207",
      "0.0016670605466894486",
      "-1.1937675532612189e-06",
      "3.3567022050720713e-06",
      "-1.1542238625061217e-08",
      "1.447944697283184e-06",
      "-1.2053090091787793e-05",
      "-6.204068271775703e-06",
      "-4.343847719355833e-06",
      "-0.000220504971079057",
      "5.679779006029023e-06",
      "-5.758279986232957e-05",
      "-1.7380620646388904e-06",
      "-4.109827071725596e-06",
      "5.10305177732447e-06",
      "1.4551270226885038e-06",
      "2.763420992471338e-05",
      "-7.5184934499911805e-06",
      "-2.5646175796115306e-06",
      "9.243263561352762e-05",
      "1.0663143300620215e-05",
      "1.8184403501720911e-06"
    ],
    [
      "0.0016531192194695888",
      "0.0016671318127179213",
      "0.0018087863854209989",
      "0.002570159470161127",
      "0.0016673990387770074",
      "-1.0797848027688816e-06",
      "3.306163644140717e-06",
      "-9.654934455549836e-07",
      "1.5734276507145356e-06",
      "-1.2831353201350637e-05",
      "-1.4013532096377136e-06",
      "-4.465061637245487e-06",
      "-0.00024631782672449677",
      "8.823866083547495e-06",
      "-6.228812495071066e-05",
      "-1.7715882876229246e-06",
      "-3.867208413235274e-06",
      "5.498876819244647e-06",
      "1.4018585115584355e-06",
      "2.6429151054497602e-05",
      "-1.0236246553583878e-05",
      "-1.857828720900456e-06",
      "8.856468863706457e-05",
      "1.0619538581857685e-05",
      "-2.2035259985429856e-06"
    ],
    [
      "0.0016538489690670817",
      "0.0016795337648828875",
      "0.0019341152062676765",
      "0.003230150739814272",
      "0.0016779377692918947",
      "-2.2817371876228945e-06",
      "5.5920451591188e-06",
      "1.0701404733356263e-06",
      "2.4100141234393178e-06",
      "-1.992140618676272e-05",
      "-8.180431830663641e-06",
      "-8.15715159568796e-06",
      "-0.0004203424035636365",
      "1.1597606844649576e-05",
      "-9.60200785327827e-05",
      "-3.157369504412757e-06",
      "-7.880850979611421e-06",
      "1.1646677631213096e-05",
      "2.6289284836488345e-06",
      "4.899976150673906e-05",
      "-1.0430522257268717e-05",
      "-4.631314021961692e-06",
      "0.00015599154239841589",
      "2.0247240273960072e-05",
      "7.060198271101274e-07"
    ],
    [
      "1.0330327650244127",
      "6.964391922787525",
      "4.431692228284899",
      "5.908085649436178",
      "0.18515849485254782",
      "-0.6481170761495977",
      "1.085841118704715",
      "0.9664553978383372",
      "0.007681834573513678",
      "-5.315353911648523",
      "-6.324718435368934",
      "-1.099360613363832",
      "5.053732444454769",
      "0.7824374787465288",
      "0.9605287209458608",
      "-2.600123209323445",
      "1.8371994587108866",
      "2.2677094248764362",
      "0.4341871097035742",
      "1.584341224262303",
      "1.0103220699317728",
      "-0.25347142630432284",
      "0.6749908167945071",
      "0.44316728927572224",
      "0.3894623515839226"
    ],
    [
      "0.0016602908332770245",
      "0.0018249841383615247",
      "0.0027901600594602356",
      "0.0076078792438729935",
      "0.0017848077259046597",
      "4.471419560597549e-06",
      "-3.3050709676126546e-08",
      "1.2671269194344561e-05",
      "1.214389619671368e-05",
      "-0.00023018707397846964",
      "-7.970579870336355e-05",
      "-9.425827639629718e-06",
      "-0.000559264313744207",
      "-4.998102718159041e-05",
      "-0.0005218741460012245",
      "-9.776511407366356e-06",
      "-2.828604493735228e-05",
      "-4.432912434747005e-05",
      "1.4631993711680095e-05",
      "0.00014515620659928324",
      "-0.00033347623291569013",
      "1.1046964547672634e-05",
      "0.0011273290926853182",
      "-8.40204436509922e-06",
      "7.189799929989379e-05"
    ],
    [
      "0.001653389221257314",
      "0.0016710747320835496",
      "0.001833253785431277",
      "0.0026131648897805212",
      "0.0016708287729484167",
      "-1.3658054618666976e-06",
      "4.009165106166537e-06",
      "-8.741849693266282e-07",
      "2.055209159566655e-06",
      "-1.6108910585430398e-05",
      "-2.864384143813298e-06",
      "-5.709942663100617e-06",
      "-0.0002561232797104566",
      "6.8393822621137145e-06",
      "-6.529830798757099e-05",
      "-2.335073485269662e-06",
      "-4.5992364685072386e-06",
      "5.625328920859877e-06",
      "1.941870099294628e-06",
      "3.3443946690789764e-05",
      "-1.3305216070742999e-05",
      "-2.235917714625013e-06",
      "9.747052800707125e-05",
      "1.3889003424299993e-05",
      "4.871076481022206e-08"
    ],
    [
      "0.001653364785430795",
      "0.001671116384113696",
      "0.001853153538974561",
      "0.002867064612830652",
      "0.00167237367908829",
      "-1.2442209361624127e-06",
      "4.294457076309689e-06",
      "-2.3780067235747964e-06",
      "2.208291018204716e-06",
      "-1.7963681173296344e-05",
      "1.0496025574033267e-06",
      "-5.584612936317168e-06",
      "-0.00032434584515222373",
      "1.24727640490761e-05",
      "-8.549544912730839e-05",
      "-2.18414505721875e-06",
      "-4.8736001955904914e-06",
      "6.848886868565416e-06",
      "1.72830581184418e-06",
      "3.3343565982056675e-05",
      "-1.7497582406685208e-05",
      "-1.9343223749615784e-06",
      "0.00011232342241452717",
      "1.397403918864945e-05",
      "-6.824138142414323e-06"
    ],
    [
      "0.0016531069408809009",
      "0.0016669854666811108",
      "0.001809991675869135",
      "0.0025749689478985122",
      "0.0016674515328364118",
      "-1.0282521234950959e-06",
      "3.207482851851265e-06",
      "-1.1535769148066983e-06",
      "1.6210320368497824e-06",
      "-1.356154553152134e-05",
      "-3.056891113112413e-07",
      "-4.308888300150413e-06",
      "-0.0002486891057033312",
      "8.42198796325771e-06",
      "-6.26369396859921e-05",
      "-1.6738667039825042e-06",
      "-3.9841431394641076e-06",
      "5.489356046436306e-06",
      "1.3622661219823203e-06",
      "2.6416354326331895e-05",
      "-1.2579308195165275e-05",
      "-1.8047654940737199e-06",
      "8.865202827558403e-05",
      "1.0815180847128377e-05",
      "-3.476838703106883e-06"
    ],
    [
      "0.0016538846494100524",
      "0.001679445058787625",
      "0.0018981529479838244",
      "0.0028146939211313262",
      "0.0016778653967330763",
      "-2.0749987257183944e-06",
      "6.050012033117479e-06",
      "-1.0971662293513542e-06",
      "2.9190818876713784e-06",
      "-2.3354022995452283e-05",
      "-5.955295850051239e-06",
      "-8.500521865294729e-06",
      "-0.00031128019138154374",
      "5.900364912926716e-06",
      "-7.874057973372857e-05",
      "-3.4294162075795626e-06",
      "-6.408426426106887e-06",
      "6.6776857625287614e-06",
      "2.966209065928693e-06",
      "4.8987028270684036e-05",
      "-2.0850934392380952e-05",
      "-3.310286677405036e-06",
      "0.00013194918112539454",
      "2.1011480256657043e-05",
      "1.4149752710080686e-06"
    ],
    [
      "1.386186769923856",
      "8.34938059566136",
      "2.263478067130724",
      "11.801433891090827",
      "0.32372139800795546",
      "2.9303864100762",
      "-1.7605668631471376",
      "2.1380752951137967",
      "-0.3107034804118986",
      "-3.9070099882222897",
      "8.778318012033134",
      "0.0756048114421374",
      "-3.0890307923309956",
      "0.33301075947768943",
      "0.9781456423494067",
      "-1.72299453549199",
      "0.14462967529307907",
      "-3.419906265730195",
      "-0.5897109945047267",
      "-1.8841029567340637",
      "-4.577574197784122",
      "-1.6352055505441696",
      "4.124750812343944",
      "0.7837773522679314",
      "-1.6804175273313857"
    ],
    [
      "0.0016596262808033016",
      "0.001973276963782933",
      "0.005718325613036789",
      "0.050305222733711796",
      "0.0019087235188054068",
      "2.2820170493128015e-06",
      "5.834439789975696e-05",
      "2.7713495627503283e-05",
      "1.0470286727165687e-05",
      "0.0005806503638246739",
      "-0.0012894200363927793",
      "6.775355609354453e-05",
      "-0.009139122414456267",
      "0.0005963663982781318",
      "-0.0027319867968733148",
      "-2.0636298549175372e-05",
      "-7.042685635461422e-05",
      "0.00024619178614929664",
      "-1.7312048449947555e-06",
      "1.6629431673462607e-05",
      "0.0023913772115957133",
      "-0.00013295817352113",
      "0.008454293432972689",
      "-0.00022168376163219148",
      "-0.0006228396708505871"
    ],
    [
      "0.001659661417828795",
      "0.001769939696023463",
      "0.003096156959891639",
      "0.008365235408101036",
      "0.0017485495588395843",
      "-1.586950718621979e-05",
      "2.3568398756501867e-05",
      "1.648837241939335e-05",
      "5.40745386120216e-06",
      "-4.4798653129741554e-05",
      "-0.00011489011229827416",
      "-2.8083461938220807e-05",
      "-0.0021549046024033564",
      "6.182275336602908e-05",
      "-0.00028119093779672847",
      "-1.1757495792512284e-05",
      "-4.773116931502461e-05",
      "8.45840088244629e-05",
      "1.2867447012534002e-05",
      "0.00025736388074345845",
      "-0.00016539832348229987",
      "-2.5309834915016848e-05",
      "0.0009329178929860509",
      "8.37395627209822e-05",
      "-2.42713969929398e-05"
    ],
    [
      "0.0016549965681872543",
      "0.001700305061604561",
      "0.002202503545911887",
      "0.004514158206243084",
      "0.0016932065044657923",
      "-5.2262861023619076e-06",
      "1.2803307642724688e-05",
      "2.6351969751202307e-06",
      "3.887423373541361e-06",
      "-2.8315067488208706e-05",
      "-2.7750560010568063e-05",
      "-1.757881289737551e-05",
      "-0.0008064778856106576",
      "2.0569197945826128e-05",
      "-0.00014629163048914066",
      "-5.482542382600552e-06",
      "-1.7904915349571358e-05",
      "2.655543434660761e-05",
      "4.799039211446687e-06",
      "0.0001016496175345608",
      "-3.3768918427422173e-05",
      "-8.656998600238361e-06",
      "0.00033151285944927",
      "4.479304956646657e-05",
      "-7.729058663197443e-06"
    ],
    [
      "0.0016541262734816097",
      "0.001685787200302324",
      "0.002053857083279999",
      "0.0040560957249549294",
      "0.0016847459067245406",
      "-3.1131041128379985e-06",
      "8.934658507813993e-06",
      "-7.566010343367012e-07",
      "3.0979491776290287e-06",
      "-2.4366421625323142e-05",
      "-1.2624797960951157e-05",
      "-1.1197178405302175e-05",
      "-0.0006561142457090515",
      "2.3415918865078296e-05",
      "-0.00014278298129826814",
      "-3.7075185457449345e-06",
      "-1.1566824890410568e-05",
      "1.8220869158392707e-05",
      "3.018583176019836e-06",
      "6.578240062074136e-05",
      "-2.1696552603880803e-05",
      "-5.8595590092218435e-06",
      "0.0002513875917996895",
      "2.880959504658321e-05",
      "-1.2502429967356962e-05"
    ],
    [
      "0.001653948822720934",
      "0.0016819964473123192",
      "0.001998387180539699",
      "0.0036909722123300947",
      "0.001682439750116973",
      "-2.77078183632515e-06",
      "8.131298243818597e-06",
      "-1.9655954190549067e-06",
      "3.077477629886427e-06",
      "-2.3392854648491743e-05",
      "-6.3428783476117155e-06",
      "-1.057989410260007e-05",
      "-0.0005576078468500148",
      "1.9959868941353445e-05",
      "-0.00012916383642305732",
      "-3.364823007989907e-06",
      "-9.999646199991878e-06",
      "1.408272802345001e-05",
      "2.905298770953596e-06",
      "5.832010540685935e-05",
      "-2.0876640203620858e-05",
      "-5.095014684685142e-06",
      "0.00020110473748544106",
      "2.7405740979112167e-05",
      "-1.1144132741711986e-05"
    ],
    [
      "0.0016539930319566312",
      "0.0016835872180601555",
      "0.0020160840801831015",
      "0.003993363581487415",
      "0.001684922198793091",
      "-2.6717558489194554e-06",
      "8.29748303767267e-06",
      "-1.5880959615052003e-06",
      "3.151236171538842e-06",
      "-2.2457801421455486e-05",
      "-1.851381167498495e-05",
      "-9.448176768546022e-06",
      "-0.0005956395742423409",
      "2.135426555147535e-05",
      "-0.00015197934395627617",
      "-3.444444638759191e-06",
      "-1.0231864675885443e-05",
      "1.4891275642664003e-05",
      "2.7994601029293844e-06",
      "6.013473184739331e-05",
      "-1.6134014575658346e-05",
      "-5.667716783134195e-06",
      "0.00024504153177670957",
      "2.3773209014988427e-05",
      "-5.774854117377462e-06"
    ],
    [
      "0.0016544750191092522",
      "0.0016906288692417608",
      "0.0020605328260570013",
      "0.004247201203093047",
      "0.0016948432721485412",
      "-2.990511198082619e-06",
      "9.933027417185273e-06",
      "-4.853595148096267e-06",
      "4.573514659309958e-06",
      "-3.07043033115503e-05",
      "-1.0563429432812988e-05",
      "-1.2358763158756327e-05",
      "-0.0006386913957482686",
      "2.3020273191805332e-05",
      "-0.00018582796853814566",
      "-4.28896030147588e-06",
      "-1.1169714994235594e-05",
      "1.2504262106468952e-05",
      "3.8424832384789705e-06",
      "7.005491356668593e-05",
      "-1.699977896947551e-05",
      "-6.1620070947726975e-06",
      "0.00023499038048822448",
      "3.2251376136252157e-05",
      "-6.98105982710043e-06"
    ],
    [
      "0.0016567193168015666",
      "0.001727402314279965",
      "0.0024247095828186746",
      "0.007006141853211645",
      "0.0017498673692318766",
      "-2.9030555018607693e-06",
      "1.64103882587434e-05",
      "-2.432665549001351e-05",
      "1.1614160786333882e-05",
      "-7.146809082996492e-05",
      "-3.257653265423856e-05",
      "-1.1840078006784104e-05",
      "-0.0012724607042290353",
      "5.274017314643964e-05",
      "-0.00044767904031344153",
      "-7.5209008616168085e-06",
      "-1.7528838246695057e-05",
      "1.943634763058331e-05",
      "6.610439664924247e-06",
      "0.00012294465218505698",
      "-6.635573264974755e-05",
      "-8.137532910129818e-06",
      "0.0005001692702812261",
      "4.776667598784274e-05",
      "-2.5914903002769855e-05"
    ],
    [
      "0.0016650314496814303",
      "0.0018306152294446628",
      "0.0032382850809453277",
      "0.009589314867964214",
      "0.0018834276336283356",
      "-1.1010163990508184e-05",
      "4.111581530705187e-05",
      "-4.9677670629870286e-05",
      "3.273200833088434e-05",
      "-0.00014392479346242012",
      "-8.736866100310174e-05",
      "-4.591137173452883e-05",
      "-0.0018608722615533028",
      "1.2824870755035724e-05",
      "-0.0007104274194020711",
      "-2.2076377208895907e-05",
      "-4.80796550128013e-05",
      "1.8996509200346553e-05",
      "2.4312035132725603e-05",
      "0.0003276645745729804",
      "-0.0001602699067955128",
      "-1.300672032469968e-05",
      "0.0008313116697660696",
      "0.00016014332598461632",
      "1.4289712956885025e-05"
    ],
    [
      "0.45866271553441174",
      "3.0515148089516004",
      "7.737570352356337",
      "9.232101840490747",
      "3.589595887529223",
      "-0.03259704043195466",
      "1.8458450149722185",
      "-1.0871461224270138",
      "-0.060348205030288156",
      "0.7817333872653813",
      "-4.410589150646104",
      "-3.2977484613627195",
      "-5.739114273365324",
      "-1.234835838562051",
      "5.003073464814839",
      "1.1796844516784621",
      "0.3538908412284823",
      "-1.73549013737119",
      "-1.2788138982722432",
      "-4.789452786216124",
      "2.9299636401012883",
      "0.24768893822160323",
      "-6.166301399242989",
      "-5.118915968374549",
      "2.810065129867367"
    ],
    [
      "0.0016768940714763727",
      "0.0019593762924915853",
      "0.00465829394031294",
      "0.011717589319242733",
      "0.001931994832617701",
      "-4.353101880631352e-05",
      "6.801567185922188e-05",
      "1.0855384513550656e-05",
      "2.907919630171623e-05",
      "-0.0001791797036732135",
      "-4.112443638981494e-05",
      "-0.0001377136630848155",
      "-0.003772198009236655",
      "5.8401967562125884e-05",
      "-0.0003577219560487555",
      "-4.010017240312465e-05",
      "-0.0001124002824901682",
      "0.00015760974077201942",
      "5.264218531567609e-05",
      "0.0006439124408816092",
      "-0.00042662175850196015",
      "-5.421351849126709e-05",
      "0.0010890080840728973",
      "0.00033699438258768497",
      "-0.00012657340153887935"
    ],
    [
      "0.0016649136280335794",
      "0.0019469917313252247",
      "0.003615908676664251",
      "0.00937896732846949",
      "0.0018645740857182657",
      "-1.8323630351508946e-06",
      "2.79062113821103e-06",
      "2.510288173371129e-05",
      "1.6874186314951014e-05",
      "-0.00022900064117890916",
      "-0.00010388670422584021",
      "-1.4065127031485457e-05",
      "-0.0012817186631721893",
      "-0.0001249794515987475",
      "-0.0005063263737458441",
      "-1.9191380283417908e-05",
      "-4.058833712254318e-05",
      "3.241544840469785e-05",
      "1.2778553593186798e-05",
      "0.00030842830372532627",
      "2.044238523478299e-05",
      "-4.501084141259537e-05",
      "0.0007897428715192193",
      "6.489381392310527e-05",
      "9.029990566053478e-05"
    ],
    [
      "0.0016573027039804649",
      "0.0017605260538932025",
      "0.0024690877986631257",
      "0.007118911140224839",
      "0.0017541539448432764",
      "1.414574607102066e-06",
      "6.086345474987801e-06",
      "-3.97681442171641e-06",
      "1.0739628281938775e-05",
      "-0.0001076307208296588",
      "-4.736104817688839e-05",
      "-2.3664790116623061e-07",
      "-0.0010898859719628425",
      "1.4197656931952966e-05",
      "-0.0004208109294102857",
      "-6.771989255653424e-06",
      "-1.761385050551668e-05",
      "1.5718593027446175e-05",
      "4.789800089810758e-06",
      "0.00011219403592971303",
      "-2.967732935076856e-05",
      "-1.883274456776751e-05",
      "0.00053518001981734",
      "3.87755323432189e-05",
      "-4.73910098211208e-06"
    ],
    [
      "0.0016543890437173993",
      "0.0016927553828355825",
      "0.0020190809163760357",
      "0.004083070805367514",
      "0.0016927051279746405",
      "-7.061749430471205e-07",
      "4.854237282840947e-06",
      "-2.5942366380893342e-06",
      "4.085001748566254e-06",
      "-3.90597785139959e-05",
      "-8.413733043278837e-06",
      "-4.741849730366846e-06",
      "-0.0005640015532705691",
      "1.9137725153804832e-05",
      "-0.00018057880337264676",
      "-4.084372985456594e-06",
      "-6.1535058101246444e-06",
      "9.245880165458658e-06",
      "2.443212896230912e-06",
      "5.446134237274839e-05",
      "-2.167129723212204e-05",
      "-3.041818934324395e-06",
      "0.0002394607149053441",
      "1.126308446114195e-05",
      "4.98878283546138e-07"
    ],
    [
      "0.001653896704335436",
      "0.0016820016259372042",
      "0.0019413241642032835",
      "0.0033900709099798578",
      "0.0016818824967701031",
      "-1.3784625863926904e-06",
      "5.157998919790671e-06",
      "-2.1666126246012627e-06",
      "3.0935047162440898e-06",
      "-2.7357817750409352e-05",
      "-4.811339716657635e-06",
      "-6.321033501951758e-06",
      "-0.000440338928080645",
      "1.484944897189967e-05",
      "-0.00012383253373147375",
      "-3.344821401506698e-06",
      "-5.912496878918987e-06",
      "8.508614700341266e-06",
      "2.348096842540727e-06",
      "4.762182173034906e-05",
      "-2.0511840559913235e-05",
      "-2.8052350256032473e-06",
      "0.00017835744184537328",
      "1.4791081920921636e-05",
      "-1.5896238442098066e-06"
    ],
    [
      "0.0016536437076908929",
      "0.0016783117083283413",
      "0.001907979230787345",
      "0.0032128536812121096",
      "0.0016771840741246615",
      "-1.3901084390869425e-06",
      "4.606073488929937e-06",
      "-4.932458190134077e-07",
      "2.3294601306387512e-06",
      "-2.2241023386121486e-05",
      "-7.301288479441606e-06",
      "-5.779547375076857e-06",
      "-0.00038946564012388036",
      "1.3461038923527464e-05",
      "-0.00010657822246651228",
      "-2.8851301567663355e-06",
      "-5.462190310158458e-06",
      "8.339515645579998e-06",
      "2.0057934325126856e-06",
      "4.156450033195059e-05",
      "-1.3121024289285285e-05",
      "-3.1845202971687955e-06",
      "0.00016520940082156914",
      "1.275081242876371e-05",
      "-2.888980273077516e-07"
    ],
    [
      "0.0016538284160283396",
      "0.0016804541542803108",
      "0.00194382478240293",
      "0.003393523379417091",
      "0.0016802688782671024",
      "-1.6997226968405448e-06",
      "6.023564410852094e-06",
      "-2.705131365731903e-06",
      "2.85199840785395e-06",
      "-2.5806827167105017e-05",
      "-1.5067597639025883e-06",
      "-7.509311397735697e-06",
      "-0.0004658795846915096",
      "1.9412247218555783e-05",
      "-0.00012006058859885404",
      "-3.288549562644074e-06",
      "-6.2722774845987025e-06",
      "1.0160832058737674e-05",
      "2.337296966286251e-06",
      "4.736990779792501e-05",
      "-2.2631895019750547e-05",
      "-2.8119189720545946e-06",
      "0.00017455762177852758",
      "1.7839620163664407e-05",
      "-9.35036625659303e-06"
    ],
    [
      "0.0016542893915248303",
      "0.0016876398669204663",
      "0.002005123155415123",
      "0.0035588809669786707",
      "0.0016847790707977105",
      "-2.5264137746848637e-06",
      "7.572859056657699e-06",
      "-1.530875999270559e-06",
      "3.222563093131082e-06",
      "-3.0095768738358525e-05",
      "-3.7973670393066736e-06",
      "-1.0524446349922009e-05",
      "-0.0005261957252144093",
      "1.986568126349615e-05",
      "-0.00012343874861422112",
      "-4.361481096899691e-06",
      "-7.977661843481978e-06",
      "1.2690918804288615e-05",
      "3.2518536369993097e-06",
      "6.157606053705187e-05",
      "-2.8111174061700426e-05",
      "-3.623497375753613e-06",
      "0.00019915706598484936",
      "2.384959140612159e-05",
      "-6.879949225140827e-06"
    ],
    [
      "0.0016569484981714992",
      "0.0017317299544679914",
      "0.002430750625998561",
      "0.005068474048993435",
      "0.0017198688830226425",
      "-8.507119109159828e-06",
      "2.2094993886975354e-05",
      "-2.2239798292524486e-06",
      "6.889988518843624e-06",
      "-5.882001719658746e-05",
      "-2.2872239137325512e-05",
      "-3.1305997382658105e-05",
      "-0.0010311727220374135",
      "2.707767550213117e-05",
      "-0.00018641778517913016",
      "-1.0037726512586328e-05",
      "-2.3701775894435668e-05",
      "3.325989124798586e-05",
      "9.05593573830567e-06",
      "0.00015762175211216312",
      "-7.392024866580447e-05",
      "-1.4221124552822749e-05",
      "0.00040911348136553734",
      "8.365651177467543e-05",
      "-3.4192444485675534e-05"
    ],
    [
      "0.0016652884175658998",
      "0.0018484955841855213",
      "0.003356127583050928",
      "0.009253528275352522",
      "0.0018505524813591957",
      "-2.4161820690766334e-05",
      "2.3040708861862305e-05",
      "-1.123746025887235e-05",
      "1.4382960132344226e-06",
      "-8.455838867515951e-05",
      "2.0693046100406878e-05",
      "-2.377210014182154e-05",
      "-0.0019787522358664074",
      "0.00015860294289896275",
      "-0.0003475576556791894",
      "-1.73739233883192e-05",
      "-2.0648606796454744e-05",
      "7.187757439258663e-05",
      "2.8604017095627945e-05",
      "0.0002362908483403779",
      "-4.1229286450674413e-05",
      "-5.9289278952885694e-05",
      "0.0008431015876445206",
      "0.00015350455500413217",
      "-9.764526014485587e-05"
    ],
    [
      "0.09270513595630996",
      "0.12924542377610254",
      "2.474652499535896",
      "3.580009015360897",
      "1.2655782752768077",
      "-0.08933778615139171",
      "0.22179002350759294",
      "-0.30376322756530394",
      "0.24398832296650608",
      "0.05506508366170324",
      "-0.013411008422645317",
      "-0.39386900189693796",
      "-2.9577518616078824",
      "-0.4880074001933338",
      "0.4225357866490861",
      "-0.05970843025097191",
      "-0.4185289416083884",
      "0.47902696950698237",
      "0.23559346382405805",
      "0.5570883892658167",
      "-0.6699410751138423",
      "-0.07135992359474812",
      "-0.22890579967379882",
      "1.6956934174314708",
      "-2.069431020006637"
    ],
    [
      "0.1994649295082869",
      "0.69520033536367",
      "2.773500855447402",
      "7.207050545188534",
      "1.1129962603317247",
      "-0.3653029409307932",
      "-0.7284406802775938",
      "-0.2017811161758321",
      "-0.37017275357144014",
      "1.3838330539122858",
      "0.7274138358896283",
      "0.7685311349754248",
      "1.5089265187381604",
      "1.5504006052588029",
      "2.0748231774801105",
      "0.058659013054602374",
      "0.1292762213687325",
      "1.1705352366614987",
      "0.287092908380818",
      "-0.022376747538123933",
      "-2.1002603640247615",
      "-0.4191626131192814",
      "-4.1723282684065985",
      "-0.8146795140285249",
      "1.907322904150494"
    ],
    [
      "0.0016789615237214923",
      "0.0019404316232826896",
      "0.003706278261890566",
      "0.010029646899032954",
      "0.0021015696796644",
      "-2.0100838880409254e-05",
      "4.0290132833527674e-05",
      "-3.3579056860979424e-05",
      "6.650641735083425e-05",
      "-0.00021151144491577943",
      "-1.6936863067924777e-05",
      "-0.00010871708640086381",
      "-0.0014113292953924403",
      "-0.00018152104796557885",
      "-0.0009307974336202601",
      "-4.242272896982445e-05",
      "-8.913955164697105e-05",
      "-6.15193736345901e-05",
      "6.254080264516514e-05",
      "0.0004537325429738288",
      "-7.057037342420098e-05",
      "-2.4510765253828947e-05",
      "0.0008639143813616053",
      "0.0003029231393656522",
      "0.000269865050618805"
    ],
    [
      "0.0016603119347039456",
      "0.0017699251264807405",
      "0.0026619144576954475",
      "0.00525172875773026",
      "0.0017669482370174553",
      "-1.463978126610766e-05",
      "3.758272859486959e-05",
      "-8.207726684890855e-06",
      "1.5198180830718042e-05",
      "-7.974823222161952e-05",
      "-2.2760744030698782e-05",
      "-6.145446861035822e-05",
      "-0.0010760717485721399",
      "2.7450601473524676e-07",
      "-0.00022661994800782522",
      "-1.7072511741111033e-05",
      "-3.972066722992294e-05",
      "2.81348229357506e-05",
      "1.8255562266254105e-05",
      "0.0002466648158375261",
      "-0.0001057805026289303",
      "-1.9783852645082377e-05",
      "0.00044792151836792573",
      "0.0001558409290593062",
      "-2.2838031076822214e-05"
    ],
    [
      "0.001654932799225048",
      "0.0016917048256641248",
      "0.002036789363040715",
      "0.0035175760512852036",
      "0.001693927193758992",
      "-3.826070968362138e-06",
      "9.588159601434469e-06",
      "-1.0127782312172885e-06",
      "5.004552561247132e-06",
      "-3.020977918162605e-05",
      "-7.402927315696197e-06",
      "-1.5141274515496167e-05",
      "-0.0005156132904136657",
      "7.4974993020494405e-06",
      "-0.00011939764301649424",
      "-5.0552649357667275e-06",
      "-1.2871285122606254e-05",
      "1.3635779592260377e-05",
      "5.135470737766778e-06",
      "7.5513277520881e-05",
      "-2.409326743178609e-05",
      "-6.689703570928228e-06",
      "0.0001809754762722441",
      "4.149915823529714e-05",
      "-3.075841136494191e-06"
    ],
    [
      "0.0016541514326593432",
      "0.001682875707623838",
      "0.0019856945292531605",
      "0.0035963098661079725",
      "0.0016844861284548188",
      "-2.6717105346219615e-06",
      "6.9951109938582465e-06",
      "-5.011110934564379e-07",
      "3.4143057393613055e-06",
      "-2.3910601073853447e-05",
      "-6.840922675262332e-06",
      "-1.0283415101872974e-05",
      "-0.000523029681046498",
      "1.477683729026649e-05",
      "-0.00012518680548346162",
      "-3.6606748340706954e-06",
      "-9.812830424065924e-06",
      "1.3000140064202757e-05",
      "3.28868202701372e-06",
      "5.761425487162345e-05",
      "-1.9075463989344744e-05",
      "-4.8251625955333435e-06",
      "0.00019016848438525725",
      "2.4906014235304438e-05",
      "-7.999751127614458e-07"
    ],
    [
      "0.0016538487540819534",
      "0.001678324218594102",
      "0.0019355026910588536",
      "0.003361220218550414",
      "0.0016809038270867726",
      "-2.0139132826338936e-06",
      "5.558135170148192e-06",
      "-1.1504455535658434e-06",
      "3.068960216596434e-06",
      "-2.1151917464285433e-05",
      "-3.954506236704415e-06",
      "-7.92330455222867e-06",
      "-0.00045057673903907105",
      "1.326601923227572e-05",
      "-0.00011588425139148376",
      "-2.988114216576515e-06",
      "-8.00335300985825e-06",
      "1.0391259260703307e-05",
      "2.6562142042894963e-06",
      "4.680170709979329e-05",
      "-1.0812038295665346e-05",
      "-4.34114599499351e-06",
      "0.00015430449529216532",
      "2.078399897436854e-05",
      "-1.6634741065480177e-06"
    ],
    [
      "0.001653892253128979",
      "0.0016795155845086595",
      "0.0019510541360918232",
      "0.00346790157138",
      "0.0016807525398889979",
      "-2.0890167487864993e-06",
      "5.484093914804635e-06",
      "1.3899056246045124e-07",
      "2.8910746824438978e-06",
      "-2.0607229101654224e-05",
      "-8.144619712969157e-06",
      "-7.680861151878968e-06",
      "-0.0004770406989857129",
      "1.3566552906993354e-05",
      "-0.0001161700979050405",
      "-3.069837849684993e-06",
      "-8.472888668908797e-06",
      "1.2411616368490956e-05",
      "2.581274238880532e-06",
      "4.868887326088898e-05",
      "-8.930591949121274e-06",
      "-4.684836503632562e-06",
      "0.00017146470304867014",
      "2.003745294138927e-05",
      "-4.850373148594388e-07"
    ],
    [
      "0.0016541824218973024",
      "0.0016854591702263524",
      "0.002012335490117928",
      "0.0041478445981795314",
      "0.0016885953712712503",
      "-1.8859701870088021e-06",
      "5.1150264001223795e-06",
      "8.663242067725054e-07",
      "3.4496837949173804e-06",
      "-2.4569043508412793e-05",
      "-1.1163786678187786e-05",
      "-6.691953446117899e-06",
      "-0.0006107215647656087",
      "1.8461914818764895e-05",
      "-0.00016557076638822697",
      "-3.418237382475162e-06",
      "-9.502356765421938e-06",
      "1.5364694032288414e-05",
      "2.655523198464792e-06",
      "5.178264335860574e-05",
      "8.771279534004306e-06",
      "-6.329109676258073e-06",
      "0.00021013432769627073",
      "1.8557301649085022e-05",
      "4.3778762498864214e-06"
    ],
    [
      "0.001655857889029821",
      "0.0017270923751361439",
      "0.0024568782868981433",
      "0.008246290841628905",
      "0.0017324876805891703",
      "-2.8522915373268047e-06",
      "9.442147953468664e-06",
      "4.604445517007651e-06",
      "6.113462037143838e-06",
      "-4.2583972058383285e-05",
      "-5.942551805309847e-05",
      "-9.295348533807263e-06",
      "-0.0014644187957195925",
      "5.175525813164167e-05",
      "-0.00045405325288455346",
      "-6.897990732440664e-06",
      "-1.8380195030264945e-05",
      "3.179863630986345e-05",
      "4.187137557151631e-06",
      "9.865134848426677e-05",
      "6.951743057691656e-05",
      "-1.6142473539915795e-05",
      "0.0006463238607189867",
      "1.1210061247094693e-05",
      "2.820827914675949e-05"
    ],
    [
      "0.001660732160276673",
      "0.001804223267724183",
      "0.002775560875133492",
      "0.007517044295727315",
      "0.001808777060928398",
      "-1.5068915044788572e-06",
      "9.857223939834618e-06",
      "-3.310578259064348e-06",
      "1.908158013075869e-05",
      "-0.00011745784655747501",
      "-9.604617005017836e-05",
      "-4.640153529702205e-07",
      "-0.0011859025998751888",
      "-3.690920679921806e-05",
      "-0.0004643078606866756",
      "-1.3306563651772486e-05",
      "-2.6942453648984863e-05",
      "2.9579160227412158e-05",
      "1.0135764503720579e-05",
      "0.00019644375441991996",
      "9.512639823414917e-05",
      "-3.273941040851403e-05",
      "0.0005151170265165134",
      "7.890456130036765e-05",
      "3.063282126719928e-05"
    ],
    [
      "0.0016667673614825156",
      "0.0018593472731014144",
      "0.003346679002449952",
      "0.00670115306183139",
      "0.0018386088288811012",
      "-2.7269979965193942e-05",
      "5.331671267765041e-05",
      "3.410660110242173e-05",
      "2.250677059644667e-05",
      "-9.768427403888448e-05",
      "-0.0001435949623932485",
      "-0.00010394886013438811",
      "-0.0014187415446574277",
      "-8.662482365023417e-05",
      "-0.0001687027367733082",
      "-2.8780810455044844e-05",
      "-7.90472249289009e-05",
      "5.5774416354217296e-05",
      "3.4585921995053216e-05",
      "0.00042406831028733233",
      "-7.828776662058444e-05",
      "-5.170141468771445e-05",
      "0.0009190177673974244",
      "0.0002623540675446707",
      "5.8147350518340296e-05"
    ],
    [
      "0.013329016655414212",
      "0.08567518451648143",
      "1.4161070386430505",
      "2.392199672724861",
      "0.27052475428167677",
      "-0.009676811263004232",
      "-0.07094916288207022",
      "0.09754955238173903",
      "0.044897704456418115",
      "-0.21183170301170975",
      "-0.42501376818802805",
      "0.047367151594341565",
      "0.6367146685660666",
      "-0.5797934616462712",
      "-0.011052627236699067",
      "0.02942640833138834",
      "-0.10661789406464053",
      "-0.13445312916655563",
      "0.03338376894503546",
      "0.2705322251819222",
      "-0.13547025743404936",
      "-0.14171489569304155",
      "1.7201849933294686",
      "0.20696337843935178",
      "0.798957211564255"
    ],
    [
      "0.001668256593483741",
      "0.0020469468481956084",
      "0.004877616338911494",
      "0.012913569283086344",
      "0.0018611247145167763",
      "-3.75233421876887e-05",
      "8.153011297735008e-05",
      "0.00015083377627621332",
      "4.1219468997278345e-06",
      "-5.3485484269014016e-05",
      "-0.0009424038936624136",
      "-8.202964888920392e-05",
      "-0.0006029029017369944",
      "-0.00019975251435487126",
      "-0.00030693176771222293",
      "-3.718785353013655e-05",
      "-0.00010160801588913973",
      "8.19653146560827e-05",
      "3.1527550284596744e-05",
      "0.000773766671966854",
      "0.0003649585741570021",
      "-0.00011122649604115187",
      "0.0038026239841625585",
      "0.00018009190067129181",
      "0.000440970264168829"
    ],
    [
      "0.001657439337260865",
      "0.001807026758782735",
      "0.003298898726649821",
      "0.01674347160129344",
      "0.0017648027057062556",
      "-9.015384655914826e-06",
      "1.8373894981709872e-05",
      "8.199706196025876e-05",
      "-1.4240474049680385e-07",
      "6.762336522518042e-05",
      "-0.0005766800276070737",
      "-7.40415115495853e-06",
      "-0.0021294897062410956",
      "1.4667171263571208e-05",
      "-0.0008003730541128994",
      "-1.2763467627964512e-05",
      "-4.384068297815125e-05",
      "6.570356920805695e-05",
      "6.289676490908212e-06",
      "0.0002301024219248828",
      "0.0003585421805519323",
      "-4.20011603446425e-05",
      "0.003075494971525729",
      "-0.00011580061595447294",
      "0.0002664670060218687"
    ],
    [
      "0.0016545569187331622",
      "0.001696916251297657",
      "0.0022355976088145966",
      "0.006772521903108743",
      "0.0016970843141606087",
      "-3.2791750299153286e-06",
      "7.691516455438035e-06",
      "1.3925520362602007e-05",
      "2.1431428657579317e-06",
      "-1.4847834764024721e-05",
      "-5.707131294094262e-05",
      "-9.86323629819639e-06",
      "-0.0011387400465844321",
      "4.0813341518342046e-05",
      "-0.00028370383671873375",
      "-4.278797581879465e-06",
      "-1.731089284465888e-05",
      "3.405431577275124e-05",
      "2.583820233126519e-06",
      "6.979422318507305e-05",
      "3.583273639137715e-05",
      "-1.2017459230985742e-05",
      "0.0005845450853602085",
      "1.0525468774362603e-05",
      "1.0588324050982261e-05"
    ],
    [
      "0.0016539360909708625",
      "0.0016833897695507445",
      "0.0020386516778658124",
      "0.004484353161169427",
      "0.0016843492482496202",
      "-2.256789861603297e-06",
      "6.53861067606023e-06",
      "1.9621131048630088e-06",
      "2.5386968906316107e-06",
      "-2.2690624116649767e-05",
      "-1.9141538103368303e-05",
      "-7.866598794126835e-06",
      "-0.0007024866876476276",
      "2.6859854554494396e-05",
      "-0.00017328928022769906",
      "-3.217512478939245e-06",
      "-1.0319561063261898e-05",
      "1.8789071208793696e-05",
      "2.2086479357914467e-06",
      "5.5669321333969604e-05",
      "-1.8628265787938294e-05",
      "-5.03422889400482e-06",
      "0.0003122879911172067",
      "1.4223285579439736e-05",
      "-4.653850716919957e-06"
    ],
    [
      "0.0016538001616613356",
      "0.0016799726762867404",
      "0.0019931721772820776",
      "0.003899350718358313",
      "0.0016797641745393162",
      "-2.2860651953612224e-06",
      "6.104464304755267e-06",
      "1.168459573186515e-06",
      "2.374977900022524e-06",
      "-2.185502999762804e-05",
      "-6.5481809773107e-06",
      "-8.601277823368721e-06",
      "-0.0005988291663687622",
      "2.1926420073600406e-05",
      "-0.00013348236053011315",
      "-2.960725143763069e-06",
      "-9.485655784614552e-06",
      "1.6155090167057523e-05",
      "2.2911702193106763e-06",
      "5.1032587366561376e-05",
      "-1.990139570334569e-05",
      "-4.508675104124208e-06",
      "0.000234054789455953",
      "1.8475410691021306e-05",
      "-8.120215075999611e-06"
    ],
    [
      "0.0016539503891457486",
      "0.0016816147398300164",
      "0.0020172010122639847",
      "0.00399922832256373",
      "0.0016826088791337596",
      "-2.368101079456017e-06",
      "6.610704365321869e-06",
      "-4.388346906893815e-07",
      "2.937620591408478e-06",
      "-2.5702019510914347e-05",
      "-8.383212056746509e-07",
      "-9.458516943306624e-06",
      "-0.0006428193854881742",
      "2.3372269400802023e-05",
      "-0.00014291549670158134",
      "-3.139914308737138e-06",
      "-1.0191156174345426e-05",
      "1.676783377321229e-05",
      "2.526734030516771e-06",
      "5.517129508127101e-05",
      "-2.82498619909483e-05",
      "-4.207840877909455e-06",
      "0.00023266315678133342",
      "2.2040367530749116e-05",
      "-1.3158498122726188e-05"
    ],
    [
      "0.0016544658698339162",
      "0.0016878131745856415",
      "0.0020484299061507274",
      "0.0037859742278855595",
      "0.0016879825016867722",
      "-3.185663272723083e-06",
      "8.416152325015257e-06",
      "-9.894830661033105e-07",
      "3.988406868720848e-06",
      "-3.1091610322794335e-05",
      "4.709042441282503e-07",
      "-1.2910252034690867e-05",
      "-0.0006117626873648947",
      "1.617940571621889e-05",
      "-0.00012607930934738635",
      "-4.034517293653626e-06",
      "-1.2341444187575736e-05",
      "1.7163410903277137e-05",
      "3.7893635232908017e-06",
      "6.847424112403867e-05",
      "-3.482249431095706e-05",
      "-5.671696817864596e-06",
      "0.00021039531405475705",
      "3.572213641999031e-05",
      "-1.757454151956826e-05"
    ],
    [
      "0.0016571467878882696",
      "0.0017257897081790115",
      "0.0023226718598958972",
      "0.00455937948293241",
      "0.0017250220024829877",
      "-5.651823865673664e-06",
      "1.7758365661272e-05",
      "-9.107850973067777e-06",
      "1.0071847362452528e-05",
      "-6.39251327196418e-05",
      "-6.273568209917591e-06",
      "-2.6473826051568845e-05",
      "-0.0008582517076788628",
      "1.691667263827649e-05",
      "-0.00019418223329039315",
      "-1.0164931290913582e-05",
      "-1.8402541005762342e-05",
      "1.8225573994801565e-05",
      "9.315412729274925e-06",
      "0.00013875458423991892",
      "-9.208688054169907e-05",
      "-2.6530182173289852e-06",
      "0.00036322680835121287",
      "6.303304252127622e-05",
      "-1.3965356911160424e-05"
    ],
    [
      "0.0016558322266707463",
      "0.0017285845027670372",
      "0.0023498931509616963",
      "0.005914739586513657",
      "0.00171717670756471",
      "-5.639413235838813e-06",
      "1.3930365091124564e-05",
      "1.0389895656265527e-05",
      "4.07504272046188e-06",
      "-4.086231765251225e-05",
      "-9.983156516030006e-05",
      "-1.3045655098791145e-05",
      "-0.0008764210934735962",
      "1.3590119988137434e-05",
      "-0.0002761167210070695",
      "-7.875127232938115e-06",
      "-1.7935511858630097e-05",
      "2.4464420544063022e-05",
      "5.711417918624015e-06",
      "0.00013010868237856588",
      "1.5052053750487531e-05",
      "-1.7625668402582846e-05",
      "0.0005908486308685279",
      "2.5987947411887864e-05",
      "4.6358498172386636e-05"
    ],
    [
      "0.0016604836158803842",
      "0.0018418664113928904",
      "0.003025040357752001",
      "0.009023791476051386",
      "0.0018134186583614168",
      "-8.80543487996415e-06",
      "2.8420253242177285e-05",
      "4.094790787873912e-05",
      "5.857259297762351e-06",
      "-0.00018087759425928614",
      "-0.00027350453935407734",
      "-2.2655614443446243e-05",
      "-0.0004634168658632705",
      "-5.9831339737532e-05",
      "-0.0006224906977482021",
      "-1.3350438173357618e-05",
      "-3.371196944641462e-05",
      "3.5076236377934507e-06",
      "1.0724603690929295e-05",
      "0.00023197792996821395",
      "-3.298956505048896e-05",
      "-1.1851327534559969e-05",
      "0.0011553590912537345",
      "-2.2347650505068117e-05",
      "4.41339347293642e-05"
    ],
    [
      "0.002194733290846084",
      "0.011274202101218184",
      "0.04464569332715168",
      "0.044206315109706344",
      "0.010171690760911196",
      "-0.0015095846765852934",
      "0.004426415842246229",
      "-0.001782199136870137",
      "0.0009610592953096798",
      "-0.009049853036358003",
      "0.011428028222564014",
      "-0.008216386407924627",
      "-0.012394762277657519",
      "0.0034085015622791095",
      "-0.013618481948756214",
      "-0.0016365701254258166",
      "-0.0013098331443976037",
      "-0.002246566995689993",
      "0.001853466840970315",
      "0.01753546185696925",
      "0.001795078179992159",
      "-0.002492415294199198",
      "-0.021165824912681538",
      "0.017601589382058004",
      "-0.002041095812661961"
    ],
    [
      "0.0016738348285084827",
      "0.0019925797732592214",
      "0.003808972356460504",
      "0.02379971425043097",
      "0.002261508144262055",
      "1.2838076110240243e-05",
      "6.358337966393247e-05",
      "-0.0002809049497184414",
      "8.149476968742689e-05",
      "-0.0002095011908304218",
      "-0.0005440530581880736",
      "7.59520689264059e-05",
      "-0.0035344322044414452",
      "0.00021654221612961273",
      "-0.0028123412814892554",
      "-2.0188523169023674e-05",
      "-5.842911392407749e-05",
      "0.0001131510383901563",
      "1.4229775829383873e-05",
      "0.00027221019681509823",
      "0.0007047264634393156",
      "-0.0001189502816085199",
      "0.0004011247659629687",
      "0.00029160245891042465",
      "-0.00044485299962703434"
    ],
    [
      "0.001659701539293159",
      "0.0017512937055200368",
      "0.0025480905789804897",
      "0.007399547980323725",
      "0.001797365808478705",
      "-1.5654083130316067e-06",
      "2.748772927729179e-05",
      "-7.23991663424374e-05",
      "2.2985747673436853e-05",
      "-0.00010308820046802018",
      "7.950372422428723e-06",
      "-1.7918060380689733e-05",
      "-0.0015163807979992024",
      "9.880922604014447e-05",
      "-0.0006033525954189431",
      "-1.4857263027978753e-05",
      "-1.164614730854531e-05",
      "1.5582007121820238e-05",
      "1.0428599450271259e-05",
      "0.00016603935834339588",
      "-0.00019051945678498513",
      "1.9529060545377243e-05",
      "0.0004509279736323356",
      "5.6607925494251706e-05",
      "-8.864466049383073e-05"
    ],
    [
      "0.0016546992301762979",
      "0.0016903442593462377",
      "0.0019849773506574434",
      "0.003457324989561093",
      "0.001695206670340918",
      "-1.6668293665419832e-06",
      "7.78082133376391e-06",
      "-8.730858052450941e-06",
      "5.678924545611672e-06",
      "-3.786483785089073e-05",
      "3.988420922407231e-07",
      "-8.877144676976393e-06",
      "-0.00045212636705719607",
      "1.3788583054603417e-05",
      "-0.00015448468329411563",
      "-4.914394131528047e-06",
      "-6.46688862771533e-06",
      "4.65271618288729e-06",
      "3.914321105853904e-06",
      "6.267399500896677e-05",
      "-3.4704647850080214e-05",
      "-1.086289444586817e-06",
      "0.00016703205381261147",
      "2.343484934836687e-05",
      "1.310196353628018e-07"
    ],
    [
      "0.0016539833425565874",
      "0.0016815624238875587",
      "0.001936111622770383",
      "0.0032405350217763807",
      "0.0016834469752165146",
      "-1.785562292287296e-06",
      "6.627304645696454e-06",
      "-4.610178514213372e-06",
      "3.6161237666001423e-06",
      "-2.7385692455890628e-05",
      "-5.1864163149335045e-06",
      "-7.361493427699354e-06",
      "-0.0004103861618627054",
      "1.3465355160184317e-05",
      "-0.00012165291100607412",
      "-3.5264033212753068e-06",
      "-6.345939400756021e-06",
      "7.272494205406075e-06",
      "2.785098907149786e-06",
      "5.167546802441749e-05",
      "-2.4923318476352873e-05",
      "-2.786750259491523e-06",
      "0.0001590920170821881",
      "1.9273128309050352e-05",
      "-1.6244554487596349e-06"
    ],
    [
      "0.0016536747975277773",
      "0.00167753444365933",
      "0.0018862255196829996",
      "0.002977662709572335",
      "0.0016779532494336283",
      "-1.3573541724461963e-06",
      "4.826500148003666e-06",
      "-2.058372612454651e-06",
      "2.784097452742604e-06",
      "-2.2702559745987117e-05",
      "-9.362340200424925e-06",
      "-5.239196434664153e-06",
      "-0.00032004180228315",
      "7.78397191844235e-06",
      "-9.990273197538801e-05",
      "-2.903758171175244e-06",
      "-5.070633711341671e-06",
      "5.476220130049996e-06",
      "2.2300001409937597e-06",
      "4.2608408656756915e-05",
      "-1.5304555333006354e-05",
      "-2.8998860627625253e-06",
      "0.00014162375916902602",
      "1.314996337650498e-05",
      "5.342663203144473e-06"
    ],
    [
      "0.0016537903853786826",
      "0.0016795751104652999",
      "0.0019029575482266625",
      "0.003019958420812903",
      "0.0016789068549780592",
      "-1.6964087364315331e-06",
      "5.553505104666912e-06",
      "-1.5467704202615574e-06",
      "2.825379218135907e-06",
      "-2.4198164532833797e-05",
      "-1.0947859941704793e-05",
      "-6.440778063193142e-06",
      "-0.0003337408839727495",
      "7.764270267494855e-06",
      "-0.00010004689383915663",
      "-3.247904286878478e-06",
      "-5.624067864606606e-06",
      "6.1199388087702755e-06",
      "2.531078672798809e-06",
      "4.753096404013463e-05",
      "-1.9566780894713563e-05",
      "-3.0480941789697764e-06",
      "0.00015585257164393103",
      "1.4702389055738635e-05",
      "6.57781673714653e-06"
    ],
    [
      "0.0016540971314559297",
      "0.0016866459284130186",
      "0.0019561371864447075",
      "0.0033051711969515674",
      "0.0016839987990253553",
      "-2.3564403384034977e-06",
      "6.55114308091029e-06",
      "1.9865902272121877e-06",
      "2.8163461342459207e-06",
      "-2.695192609712416e-05",
      "-2.279381643803895e-05",
      "-7.778299233893493e-06",
      "-0.00036648455245339936",
      "3.977744066539342e-06",
      "-0.00011585384461326975",
      "-3.881602546626558e-06",
      "-7.502968583270466e-06",
      "7.464301971143879e-06",
      "3.0896468660882346e-06",
      "5.831895080307956e-05",
      "-7.050868407176467e-06",
      "-6.4367413710163875e-06",
      "0.0001955990089392283",
      "1.8262218708274797e-05",
      "1.691187243667386e-05"
    ]
  ],
  "rational_Q": [
    [
      "0.061187354794178875",
      "1.2893734098966003",
      "2.377104614245886",
      "21.914831742869623",
      "0.3304107221636404",
      "1.2893734098967047",
      "3.3743974018307834",
      "11.427902668025775",
      "111.07905847119059",
      "2.0745162961726784",
      "2.3771046142459547",
      "11.427902668025226",
      "33.140061081773624",
      "52.53296818672343",
      "6.703852682058634",
      "21.914831742867296",
      "111.0790584711915",
      "52.532968186723046",
      "404.6697377047022",
      "49.15664910757079",
      "0.33041072216365064",
      "2.0745162961728134",
      "6.703852682058422",
      "49.15664910757399",
      "2.392149979721641",
      "0.09163761923220867",
      "-0.04474661496109407",
      "0.2771426758313515",
      "0.013180407482176294",
      "0.09163761923222347",
      "0.034604102264172015",
      "0.12240497368242612",
      "0.2654946339787832",
      "-0.01803993335501046",
      "-0.04474661496109729",
      "0.12240497368244252",
      "-0.3340272999895554",
      "0.2303310475245203",
      "-0.09969176543859025",
      "0.2771426758313407",
      "0.26549463397873113",
      "0.23033104752451344",
      "-1.096741026188137",
      "-0.0901628612373284",
      "0.013180407482175062",
      "-0.01803993335503189",
      "-0.09969176543861953",
      "-0.09016286123731326",
      "-0.08244981145502159",
      "-0.3207686972851411",
      "0.4089009342892353",
      "-0.1350646231522833",
      "-0.09754788596871242",
      "0.3018012012094737",
      "-0.35189012395565916",
      "-0.6033593214282263",
      "-0.2879754274735236",
      "-0.15087261104511013",
      "0.6624759350415779",
      "0.20990075443619013",
      "0.6149443819958935",
      "-0.2524956143552042",
      "-0.4897248624400597",
      "2.2332890426043974",
      "-0.11843691826610711",
      "-0.6952379228015207",
      "-0.9785422133009081",
      "-0.05903754244416886",
      "0.6274470418968676",
      "-0.07145577694043226",
      "0.6357311058442875",
      "-0.12585664698455537",
      "-0.14121912464955283",
      "0.1742957675514625",
      "-0.1508726110451241",
      "-0.23129353270188568",
      "-0.2583743141067687",
      "-2.2354851529909667",
      "-0.7945747500907523",
      "-0.5180704364275364",
      "-0.9950618163310354",
      "1.059103280742117",
      "1.7708171726013606",
      "-0.7071581029780317",
      "-2.3544728850387897",
      "5.223791195792328",
      "-2.363079941530549",
      "0.17343662488258008",
      "-0.3241676969954479",
      "-0.31285095706227084",
      "0.42512529807577465",
      "0.6407455234917407",
      "0.2808330337673714",
      "0.34441886055434984",
      "-0.5896041382885159",
      "-0.4897248624401262",
      "1.5873455673593266",
      "-0.8053247577454155",
      "-10.214406386094925",
      "-1.3314723826680923",
      "-2.3544728850390007",
      "2.232869572139917",
      "-2.340529051587808",
      "7.682468070536021",
      "1.8771646993631776",
      "-3.965030027542127",
      "5.4064293295759756",
      "-5.334924804548234",
      "-4.417257473805422",
      "-1.3027192016887372",
      "0.29533536440374847",
      "1.7451023218761161",
      "-0.12925274147241236",
      "-6.832627594952362",
      "-2.2851653011824613",
      "-0.05903754244417421",
      "-0.5196013742015488",
      "0.8218110637030273",
      "-1.637338714587404",
      "-0.24093468614841596",
      "-0.3128509570622471",
      "0.7135101725767055",
      "-1.0150233980912906",
      "1.5318781707568996",
      "-0.36208614932740796",
      "0.29533536440376035",
      "-1.056314609601038",
      "0.37736587547137834",
      "-0.7525564125084208",
      "0.5597744502971685",
      "0.029294252521210352",
      "-0.1448819527933597",
      "-0.08922204569079711",
      "1.076579954054361",
      "0.30393251566564444",
      "0.3018012012094568",
      "0.6624759350415981",
      "2.233289042604584",
      "0.6274470418968962",
      "-0.3207686972851897",
      "-0.3518901239559926",
      "0.20990075443636344",
      "-0.11843691826632548",
      "-0.07145577694055653",
      "0.40890093428939284",
      "-0.6033593214282802",
      "0.6149443819958809",
      "-0.6952379228016824",
      "0.6357311058441336",
      "-0.13506462315232906",
      "-0.2879754274735715",
      "-0.2524956143552323",
      "-0.978542213301158",
      "-0.1258566469845742",
      "-3.2668721630292903",
      "2.861021113031894",
      "0.4560758343566757",
      "-0.23129353270205114",
      "-3.2668721630292574",
      "2.168124855346969",
      "-5.989115463842383",
      "1.6234407291674078",
      "1.5873455673590946",
      "2.861021113031796",
      "-5.989115463842028",
      "6.588792238847718",
      "-1.049270217415438",
      "-0.5196013742015488",
      "0.4560758343567397",
      "1.6234407291674786",
      "-1.0492702174153288",
      "-1.831804995131182",
      "-5.870766079960674",
      "-0.5131804002072087",
      "-0.9950618163310984",
      "5.447931285693784",
      "-10.813402815006407",
      "6.9367028393514065",
      "-1.2674132805715899",
      "2.2328695721397396",
      "-5.242686951260869",
      "8.914987478074211",
      "-3.1836905002624816",
      "4.330352423515788",
      "0.7135101725767012",
      "-0.7312476988740684",
      "-1.063459520437761",
      "3.3344627983513764",
      "2.3470313761189967",
      "1.7090485857810065",
      "5.223791195791969",
      "-5.242686951261034",
      "8.955563680261188",
      "-25.63172249895045",
      "-1.391391881883124",
      "5.406429329575656",
      "-12.456328114831756",
      "14.62712384180327",
      "-0.6250326923973427",
      "-2.856629631198871",
      "-1.0563146096009206",
      "1.9549343520850744",
      "3.1631862334052743",
      "-11.682995479961232",
      "-4.362297103510902",
      "0.42512529807574967",
      "-0.7312476988741035",
      "1.8008359602453334",
      "1.1636625285980162",
      "0.9325735905027812",
      "1.7451023218761172",
      "1.954934352085113",
      "-2.4676803656625164",
      "5.170101402246488",
      "0.6429885739168951",
      "-0.1448819527933682",
      "-0.9989812326818831",
      "-1.1221497676817327",
      "-1.2706044750853036",
      "-0.49557428237176077",
      "-0.2583743141067825",
      "1.0591032807423115",
      "-2.363079941530614",
      "0.6407455234918311",
      "-0.14121912464952202",
      "-2.23548515299142",
      "1.7708171726016906",
      "0.173436624882324",
      "0.2808330337673542",
      "0.174295767551499",
      "-0.7945747500907892",
      "-0.7071581029780943",
      "-0.3241676969952049",
      "0.34441886055449333",
      "-10.813402815006699",
      "8.914987478074623",
      "-1.0634595204377169",
      "-0.8053247577451659",
      "-5.870766079961104",
      "6.9367028393510735",
      "-3.183690500262488",
      "3.3344627983515838",
      "0.8218110637030043",
      "-0.5131804002073215",
      "-1.2674132805718024",
      "4.33035242351592",
      "2.3470313761191717",
      "-0.8094450473432798",
      "0.7035063046837942",
      "-2.3405290515878363",
      "8.95556368026041",
      "-0.8094450473433538",
      "66.03462904229332",
      "-1.5062667210194034",
      "-1.0150233980913432",
      "1.800835960245383",
      "0.7035063046835947",
      "-1.5062667210192342",
      "-4.6556929171126376",
      "0.6293578457022744",
      "-5.334924804548471",
      "14.627123841803524",
      "-14.757860177254543",
      "12.149201263581592",
      "-6.796665661139308",
      "0.3773658754715219",
      "-2.4676803656625554",
      "-7.389091880066576",
      "3.4418813234211787",
      "1.274272381847798",
      "-0.1292527414724112",
      "3.1631862334055105",
      "-7.3890918800665855",
      "4.380536898904687",
      "-5.42264883378077",
      "-0.08922204569069894",
      "-1.1221497676817926",
      "-0.6905751325125056",
      "2.505592014045286",
      "-0.31629639211867816",
      "-10.214406386095066",
      "7.682468070535883",
      "-4.417257473805841",
      "-6.832627594951776",
      "-0.5896041382884223",
      "-1.3314723826679937",
      "1.8771646993629547",
      "-1.302719201688383",
      "-2.2851653011821864",
      "-25.631722498951515",
      "-0.6250326923976828",
      "-11.682995479961223",
      "-1.6373387145875753",
      "1.7090485857810964",
      "-1.39139188188316",
      "-2.8566296311989263",
      "-4.362297103510387",
      "12.149201263581265",
      "3.4418813234209544",
      "1.531878170756894",
      "1.1636625285980358",
      "0.6293578457021506",
      "-6.796665661139196",
      "1.2742723818479316",
      "27.270718451535604",
      "-0.7525564125083307",
      "5.170101402245923",
      "4.380536898904305",
      "27.270718451535952",
      "-11.299070184591164",
      "1.0765799540543128",
      "-1.270604475085345",
      "2.505592014045029",
      "-10.026867764073476",
      "1.5137240513979215",
      "-0.24093468614846364",
      "-0.3620861493274182",
      "0.5597744502971317",
      "0.30393251566567964",
      "0.9325735905028086",
      "0.6429885739169161",
      "-0.4955742823718805",
      "-5.422648833781183",
      "-0.3162963921187064",
      "1.5137240513979981",
      "0.026288282850980293",
      "0.01969692249248369",
      "0.07657250062519008",
      "-0.02559585688212535",
      "-0.026288282850970544",
      "1.8691169891672555e-14",
      "0.14814945380910527",
      "0.1657053601609319",
      "-0.028552659341237248",
      "-0.019696922492497153",
      "-0.14814945380911823",
      "1.7114265655708522e-14",
      "-0.47505475232316313",
      "-0.1250683320945768",
      "-0.07657250062516056",
      "-0.16570536016092563",
      "0.4750547523231727",
      "1.36885599081427e-13",
      "0.5252150468105112",
      "0.02559585688212067",
      "0.028552659341248877",
      "0.1250683320946211",
      "-0.5252150468105614",
      "-1.4606081065737003e-14",
      "0.10412893157968735",
      "-0.21423420934380957",
      "0.04045766275295848",
      "0.012162452656262267",
      "-0.5442901866187095",
      "0.34820468888517325",
      "-1.3802454397035349",
      "-0.22557208752720756",
      "-0.30258410202416297",
      "-0.48940711639902473",
      "-0.8471531110045601",
      "-1.5208481798081757",
      "-0.6685261312659451",
      "-0.45298618193377815",
      "1.6202696913893797",
      "1.4072147751515363",
      "-12.552879253745132",
      "-1.6430124235031764",
      "-0.0065663503608879925",
      "0.18467377804184967",
      "-0.1702470940418659",
      "-0.12015071466507266",
      "0.34548643481180624",
      "-0.40570826614011946",
      "0.09583454431841076",
      "-0.3025841020241946",
      "-0.3761401399621822",
      "-0.22944243725873653",
      "-4.833379271397618",
      "0.22814058239499277",
      "-0.3040675301808382",
      "-0.311846293216178",
      "-0.043770153371752656",
      "4.122928551957988",
      "-0.6891824418937413",
      "1.2042517746977042",
      "-2.7423394072673815",
      "-1.1736051373539842",
      "1.4262113898743236",
      "-2.8648640921073705",
      "0.09193367309694762",
      "-0.24773309604500546",
      "-0.9980879506680296",
      "0.16588450886998332",
      "0.012236881933520457",
      "0.07626693679970209",
      "-0.4529861819337018",
      "-1.3311387838874456",
      "1.3978389634254709",
      "-12.191530150128878",
      "-1.6742830803284297",
      "1.2042517746979562",
      "1.9172486794225487",
      "-4.526425400662821",
      "-4.624523755336709",
      "-3.050036492887865",
      "4.270159711581264",
      "-11.002492942153184",
      "12.89160451368448",
      "-27.217154651115266",
      "5.058705125732337",
      "0.4264985032002824",
      "-1.236136310845299",
      "2.5895852783532467",
      "-11.619446422330432",
      "1.421659105482736",
      "-0.0065663503608881565",
      "-0.004251672965247389",
      "-0.010868460122142454",
      "3.074311886243756",
      "0.020601167491543546",
      "0.0919336730969417",
      "-0.45056105293808774",
      "0.14594858506566497",
      "-0.020499152347110552",
      "-0.11445259144929035",
      "0.4264985032003108",
      "-1.604466910771486",
      "0.5203402708024566",
      "0.23906482071718188",
      "-0.4635575198864493",
      "-0.06930272547904687",
      "0.10079805259592126",
      "-0.16848304401380162",
      "-1.3864628755027808",
      "-0.12857969010387738",
      "0.5442901866187886",
      "0.48940711639919504",
      "-1.6202696913894625",
      "-0.18467377804177385",
      "-0.10412893157976476",
      "-0.3482046888853243",
      "0.8471531110046314",
      "-1.4072147751515955",
      "0.17024709404197727",
      "0.21423420934379012",
      "1.3802454397032073",
      "1.520848179808192",
      "12.552879253745745",
      "0.12015071466511654",
      "-0.0404576627529841",
      "0.22557208752716715",
      "0.6685261312659235",
      "1.6430124235030545",
      "-0.34548643481182223",
      "-1.888658966244426",
      "-8.187563974942556",
      "0.08119659779941285",
      "-0.37614013996221396",
      "1.8886589662444855",
      "-7.224777138906491e-14",
      "1.6100147582724764",
      "0.28427494245084184",
      "-1.3311387838872035",
      "8.187563974942655",
      "-1.6100147582724318",
      "-5.76118275991473e-14",
      "-0.7227053473885957",
      "-0.004251672965252738",
      "-0.08119659779936146",
      "-0.28427494245083335",
      "0.7227053473888159",
      "4.188348713167516e-14",
      "12.356650871176923",
      "-1.6297362953917787",
      "-0.3118462932162175",
      "-5.204968461992871",
      "3.7781550418207197",
      "-7.914877879157839",
      "-1.110666980877801",
      "1.9172486794223262",
      "-7.703455460836711",
      "1.6841108742679494",
      "17.55951380777489",
      "-0.9842374696270546",
      "-0.4505610529380616",
      "2.3168432145171884",
      "1.967561653174246",
      "1.41551066148489",
      "-1.7815209567929855",
      "-0.5550976076605887",
      "-2.7423394072672957",
      "-7.703455460837077",
      "14.33339872121897",
      "-24.558943472150197",
      "5.377306283280954",
      "-11.002492942151916",
      "23.7557985925949",
      "-16.361432105662068",
      "22.507106121795488",
      "0.7390977140836795",
      "-1.6044669107715173",
      "6.471694275388006",
      "9.828236632132851",
      "-1.7524983943926555",
      "-1.5921203762511302",
      "-0.24773309604506064",
      "2.3168432145168656",
      "-0.7718956087140143",
      "1.6675826929208228",
      "0.18472831877047055",
      "-1.2361363108451733",
      "6.471694275388176",
      "1.5596037337084099",
      "11.71215735385457",
      "1.601068176106037",
      "0.10079805259589984",
      "0.3641399390136116",
      "0.5208819177429792",
      "0.9636748204287915",
      "-0.23545571323952094",
      "0.22944243725858193",
      "0.04377015337176702",
      "1.1736051373541025",
      "0.9980879506681634",
      "0.4057082661400659",
      "4.833379271397982",
      "-4.122928551958109",
      "-1.426211389874519",
      "-0.16588450886995032",
      "-0.0958345443183851",
      "-0.22814058239509194",
      "0.6891824418936934",
      "2.864864092107301",
      "-0.012236881933503762",
      "-3.778155041820937",
      "-1.6841108742677313",
      "-1.967561653174234",
      "1.3978389634258495",
      "-12.356650871176399",
      "7.914877879157714",
      "-17.559513807775552",
      "-1.415510661484567",
      "-0.010868460122099842",
      "1.6297362953916494",
      "1.1106669808777672",
      "0.9842374696270814",
      "1.7815209567928412",
      "4.455837342783198",
      "-2.2884514410395504",
      "-4.526425400662735",
      "14.333398721218586",
      "-4.455837342782989",
      "1.6761580175296212e-13",
      "4.337249256365982",
      "0.14594858506565725",
      "-0.7718956087139874",
      "2.2884514410396353",
      "-4.337249256366171",
      "6.168404872113327e-14",
      "-6.5814999329308606",
      "12.891604513683033",
      "-16.361432105662487",
      "26.45597069820451",
      "-17.71295092674985",
      "-6.322061367086674",
      "0.5203402708024978",
      "1.559603733708637",
      "1.9543175316449584",
      "-13.32808179160187",
      "-2.297414594921",
      "2.589585278352825",
      "9.828236632132919",
      "1.954317531644978",
      "8.439783846632327",
      "-2.670354201129796",
      "-0.1684830440137986",
      "0.5208819177431095",
      "-0.4468399845323858",
      "0.7774956491112676",
      "-1.335162493037514",
      "12.191530150128514",
      "4.624523755335728",
      "27.217154651115614",
      "11.619446422329577",
      "-0.07626693679979063",
      "1.6742830803284967",
      "3.0500364928874233",
      "-5.058705125732122",
      "-1.4216591054825773",
      "24.558943472149544",
      "-22.50710612179601",
      "1.7524983943921453",
      "3.0743118862436845",
      "0.5550976076608115",
      "-5.37730628328111",
      "-0.7390977140836562",
      "1.5921203762504677",
      "17.712950926749183",
      "13.3280817916017",
      "-0.020499152347113112",
      "1.6675826929207584",
      "6.581499932930649",
      "6.322061367087027",
      "2.2974145949209857",
      "-14.38612664212524",
      "0.239064820716954",
      "11.712157353855025",
      "8.439783846632352",
      "14.386126642126664",
      "6.171104311669293e-14",
      "-1.38646287550273",
      "0.9636748204287927",
      "0.7774956491112116",
      "-3.1042257307098735",
      "3.573724945870885",
      "-0.020601167491533352",
      "0.11445259144929487",
      "0.4635575198864979",
      "0.12857969010386697",
      "-0.18472831877038953",
      "-1.601068176106206",
      "0.23545571323951336",
      "2.670354201129975",
      "1.3351624930375374",
      "-3.573724945871021"
    ],
    [
      "0.01574392817510802",
      "0.2634640984080141",
      "1.6078425082321661",
      "20.12388828219741",
      "0.2525294050177319",
      "0.26346409840790785",
      "3.2776626388467522",
      "10.922188545396628",
      "110.61358370836102",
      "1.936172821966922",
      "1.607842508232549",
      "10.922188545396025",
      "31.556241707096557",
      "59.01879561544863",
      "6.8004565446671466",
      "20.123888282197168",
      "110.61358370835924",
      "59.018795615448745",
      "417.46701356015126",
      "50.01293289067589",
      "0.2525294050177455",
      "1.936172821966934",
      "6.800456544666697",
      "50.01293289067642",
      "2.6379825288288727",
      "0.012845611300245148",
      "-0.0021104934229412915",
      "0.1535098496304813",
      "-0.008497808384175085",
      "0.012845611300226321",
      "0.019666878734332358",
      "-0.05662823871251844",
      "0.35840062037734505",
      "0.01107090082322287",
      "-0.0021104934229380333",
      "-0.05662823871245918",
      "-0.034054018564535146",
      "0.014587279698226268",
      "0.002698505521337622",
      "0.1535098496305558",
      "0.35840062037737724",
      "0.014587279698258413",
      "-0.9685441296210009",
      "-0.31504547778183956",
      "-0.008497808384084388",
      "0.011070900823188018",
      "0.0026985055213692346",
      "-0.31504547778191916",
      "-0.12720901804377968",
      "0.370968533129655",
      "0.29538155297735674",
      "-0.05992525672305124",
      "0.030867088736226928",
      "-0.0433475841047833",
      "-0.3461127382296879",
      "-0.3970362081528175",
      "-0.14316329984863346",
      "-0.16489628244325083",
      "-0.1467006259965979",
      "0.7690675517175319",
      "0.7158668828168008",
      "-0.29602098908626867",
      "-0.33060596286058697",
      "2.0344104404684176",
      "-0.7098467443321317",
      "1.1693599819082694",
      "-1.431814310049733",
      "-0.1723770106775718",
      "0.44438380021337437",
      "0.08444605291885594",
      "-0.2110287820419857",
      "-0.13575861462335972",
      "0.193156711982488",
      "0.04820657708212287",
      "-0.16489628244325763",
      "0.23474648439475998",
      "0.0026576215051526443",
      "-2.7513261415902854",
      "-0.9195688457430309",
      "-0.5703545800294963",
      "-0.7474378272112105",
      "0.4943907071177267",
      "1.6797924262559143",
      "-0.4513773800572114",
      "-1.8705854951974157",
      "4.2834902616719255",
      "-2.218232382948846",
      "-1.9932208734232468",
      "-1.6600815167462366",
      "-0.21036410461252092",
      "0.980667523836623",
      "0.6275487641428995",
      "1.0838616662662925",
      "0.06805915593610616",
      "-0.5886651163671904",
      "-0.3306059628605787",
      "2.111185757540328",
      "-2.5359573921848955",
      "-8.559351403433165",
      "-1.1133749787240015",
      "-1.8705854951975964",
      "3.2100901598697864",
      "-1.9571559493977293",
      "9.493690625247115",
      "3.0413417153186937",
      "-4.486757879876215",
      "4.864648317500051",
      "-5.442843424744337",
      "-1.6495825682219403",
      "-1.7839948415685225",
      "0.23515494066505366",
      "0.9979878431464765",
      "0.8462581155415273",
      "-6.742635452541101",
      "-1.9994979874434933",
      "-0.17237701067754643",
      "-0.3792535432550066",
      "0.7233293371593261",
      "-1.3581768110046912",
      "-0.3838574813342381",
      "-0.21036410461258215",
      "0.4890498984081179",
      "-0.9880062375479286",
      "1.1488657072583304",
      "-0.21173729224416535",
      "0.23515494066471945",
      "-0.8162603977039656",
      "0.6645303212309623",
      "-2.1917810273181453",
      "0.25399422259676274",
      "0.06380341220073325",
      "-0.09449229020253132",
      "0.019444312320444773",
      "0.9281766539365573",
      "0.2938218830361535",
      "-0.04334758410460298",
      "-0.14670062599658507",
      "2.0344104404681644",
      "0.44438380021335244",
      "0.3709685331297185",
      "-0.34611273822975436",
      "0.7690675517178773",
      "-0.7098467443320753",
      "0.08444605291885676",
      "0.29538155297759194",
      "-0.3970362081517751",
      "0.7158668828168376",
      "1.1693599819074354",
      "-0.21102878204240738",
      "-0.05992525672309941",
      "-0.14316329984875056",
      "-0.29602098908641594",
      "-1.4318143100503953",
      "-0.13575861462350228",
      "-2.7762387669114257",
      "1.2770462625191799",
      "0.5023211726063244",
      "0.23474648439511522",
      "-2.7762387669113164",
      "2.0977114102498433",
      "-4.809819431852563",
      "1.745403963029738",
      "2.1111857575384385",
      "1.2770462625196346",
      "-4.809819431853008",
      "5.302981719035893",
      "-0.613262107993681",
      "-0.3792535432550394",
      "0.5023211726063191",
      "1.7454039630304414",
      "-0.6132621079932332",
      "-1.5616453343219767",
      "-5.855139544384559",
      "-0.9642757115558087",
      "-0.7474378272112121",
      "4.981321012441525",
      "-10.22830715831442",
      "6.885956801350943",
      "-1.05015946005942",
      "3.210090159868984",
      "-5.343381049332995",
      "7.897297673566742",
      "4.044305393986633",
      "4.3419642823962175",
      "0.4890498984081532",
      "-0.7386523463634804",
      "-0.6089171685201931",
      "5.379127995777693",
      "2.0499825993689282",
      "3.031954983616211",
      "4.2834902616709565",
      "-5.343381049334067",
      "11.09196849963658",
      "-34.886375081730975",
      "-1.2310646725525058",
      "4.864648317500009",
      "-8.297970531809957",
      "12.541053288596304",
      "-0.35165411015316456",
      "-2.5965569327083027",
      "-0.8162603977036311",
      "2.878295908999897",
      "0.9379114315583083",
      "-11.162548704275066",
      "-4.8949708182989",
      "0.9806675238368807",
      "-0.7386523463631341",
      "1.7073909112693695",
      "-1.6312745335250465",
      "0.990490778841605",
      "0.9979878431464794",
      "2.87829590900108",
      "-2.267051429885531",
      "4.805298792734066",
      "1.0959398484520086",
      "-0.09449229020255938",
      "-0.8856005253485718",
      "-1.3429452089706422",
      "-1.3536028329345562",
      "-0.5727385089866873",
      "0.0026576215052291274",
      "0.49439070711804134",
      "-2.2182323829486283",
      "0.6275487641425631",
      "0.19315671198180884",
      "-2.7513261415899226",
      "1.6797924262571717",
      "-1.9932208734239691",
      "1.0838616662662217",
      "0.048206577082154436",
      "-0.9195688457431167",
      "-0.4513773800572044",
      "-1.6600815167467073",
      "0.06805915593602237",
      "-10.228307158314644",
      "7.8972976735670715",
      "-0.6089171685209936",
      "-2.5359573921851424",
      "-5.855139544385274",
      "6.885956801350069",
      "4.044305393986368",
      "5.379127995777534",
      "0.723329337159418",
      "-0.9642757115557896",
      "-1.0501594600588706",
      "4.341964282395946",
      "2.0499825993692347",
      "-1.6277009641928413",
      "0.3721945450770476",
      "-1.9571559493982988",
      "11.091968499636485",
      "-1.6277009641931444",
      "55.05209533165631",
      "-2.273627038612267",
      "-0.9880062375479769",
      "1.707390911269863",
      "0.372194545076756",
      "-2.2736270386124446",
      "-4.158035898351579",
      "0.5752145899613871",
      "-5.442843424744881",
      "12.541053288596629",
      "-15.795510676626048",
      "10.447470709207177",
      "-7.200946616830511",
      "0.6645303212309285",
      "-2.2670514298851794",
      "-6.119709416531681",
      "6.784992290949406",
      "1.1089847981978986",
      "0.8462581155415517",
      "0.9379114315592108",
      "-6.119709416531765",
      "1.6349106795320083",
      "-5.66563631406516",
      "0.019444312320274052",
      "-1.342945208970788",
      "0.059574067407710464",
      "2.6446606124144845",
      "-0.13919604009048706",
      "-8.559351403433212",
      "9.493690625248519",
      "-1.6495825682230045",
      "-6.7426354525400685",
      "-0.5886651163674393",
      "-1.113374978723183",
      "3.041341715319659",
      "-1.783994841567353",
      "-1.99949798744386",
      "-34.886375081731735",
      "-0.35165411015269166",
      "-11.162548704275599",
      "-1.3581768110048331",
      "3.0319549836157482",
      "-1.231064672552779",
      "-2.5965569327081894",
      "-4.894970818299089",
      "10.44747070920809",
      "6.784992290948859",
      "1.1488657072587025",
      "-1.6312745335255356",
      "0.5752145899616553",
      "-7.200946616830229",
      "1.1089847981973067",
      "32.54929801728267",
      "-2.191781027318646",
      "4.805298792733901",
      "1.6349106795322237",
      "32.54929801728354",
      "-8.03445627961516",
      "0.92817665393641",
      "-1.3536028329347969",
      "2.644660612413309",
      "-11.615622929987069",
      "1.5974443729218826",
      "-0.3838574813342203",
      "-0.21173729224428403",
      "0.2539942225966752",
      "0.29382188303603757",
      "0.9904907788415718",
      "1.0959398484528726",
      "-0.5727385089867759",
      "-5.665636314065765",
      "-0.13919604009075687",
      "1.5974443729219636",
      "-0.01177703446996135",
      "-0.007283269845137862",
      "-0.01463291417553093",
      "-0.019990989557016618",
      "0.01177703446988263",
      "-3.782523659873256e-14",
      "-0.01857923508662284",
      "0.11101172952220854",
      "0.005602165590110883",
      "0.007283269845156307",
      "0.01857923508669096",
      "-3.1495310390920744e-14",
      "-0.4466313315941862",
      "-0.0809435089008275",
      "0.014632914175506448",
      "-0.1110117295221352",
      "0.44663133159417945",
      "9.386090649024825e-14",
      "0.2594190221614249",
      "0.019990989557073978",
      "-0.005602165590099809",
      "0.08094350890078951",
      "-0.25941902216147644",
      "1.5057170591375386e-14",
      "-0.0948700428816148",
      "0.2743592530009911",
      "-0.00022843027579046485",
      "-0.040621066129971475",
      "-0.2605246389562035",
      "-0.29189327081532923",
      "-1.3852827419713212",
      "-0.15087848464187797",
      "-0.0857206209093128",
      "0.020696436607886844",
      "-0.4132899398616561",
      "0.3746952377471445",
      "-0.3053526441932079",
      "-0.20311255541086415",
      "0.20040493262645864",
      "0.17389347860738708",
      "-4.406665150299594",
      "-1.3599539727093748",
      "0.11104000772900514",
      "-0.0719332250167159",
      "-0.0190911028817663",
      "-0.03195081866142863",
      "0.11140366483167251",
      "-0.4942572406983991",
      "0.11202651042351908",
      "-0.08572062090923449",
      "-0.4412588493384552",
      "-0.37390896165300214",
      "-4.94010676913677",
      "-0.3664787609093752",
      "-0.5611688297443453",
      "-0.6903042002903879",
      "-0.210411397949323",
      "1.9883012724078057",
      "-0.7677216263914884",
      "1.1494796523823645",
      "-3.4609345717189286",
      "0.6158107108685095",
      "-3.6303337542143086",
      "-4.169655096370578",
      "0.023355551711539607",
      "-0.10334035447752077",
      "-0.7255330623317453",
      "1.55160608870568",
      "0.09879818601573806",
      "0.5436941732332837",
      "-0.20311255541111348",
      "-0.12146963247400747",
      "1.431308812725502",
      "-19.877946142059415",
      "-1.9287085936967168",
      "1.149479652382093",
      "1.9226087892885477",
      "-4.548873365232125",
      "0.339907360414114",
      "-1.5219034622452605",
      "4.47438891445083",
      "-11.87401004869703",
      "16.69879699311935",
      "-28.339262786736995",
      "5.336362715502809",
      "0.5462423928546117",
      "-1.7806781617126688",
      "3.4313938695281583",
      "-10.13189988250572",
      "1.2945123856888945",
      "0.11104000772895561",
      "-0.13263939092978172",
      "0.13373619648670174",
      "2.6707160285922713",
      "0.09496520207109148",
      "0.02335555171159388",
      "-0.575013785946598",
      "-0.1958013245136358",
      "-1.0493135048747304",
      "-0.1510749255405437",
      "0.5462423928551217",
      "-1.1958073273072587",
      "0.353906861986828",
      "-2.499345492507881",
      "-0.3281820850878676",
      "-0.07881376729186103",
      "0.06948585612261898",
      "-0.3135496334090058",
      "-1.0721497095144572",
      "-0.0855344252608941",
      "0.26052463895611083",
      "-0.020696436607658818",
      "-0.20040493262662332",
      "0.07193322501677733",
      "0.09487004288161387",
      "0.2918932708153946",
      "0.4132899398615877",
      "-0.17389347860727541",
      "0.019091102881655643",
      "-0.2743592530008018",
      "1.3852827419716804",
      "-0.3746952377464521",
      "4.406665150299756",
      "0.03195081866144557",
      "0.00022843027583173764",
      "0.15087848464185197",
      "0.3053526441930774",
      "1.3599539727093781",
      "-0.11140366483170777",
      "-1.4176760576511986",
      "-7.478438613227522",
      "0.1286047658976697",
      "-0.441258849338034",
      "1.417676057651631",
      "-7.170340432892475e-14",
      "1.5896510140607647",
      "-0.2344325496067423",
      "-0.12146963247423753",
      "7.4784386132259595",
      "-1.5896510140607432",
      "3.8386500718558263e-13",
      "0.4774000026936911",
      "-0.13263939092980612",
      "-0.1286047658980471",
      "0.23443254960677545",
      "-0.47740000269498417",
      "-3.0426335071259976e-13",
      "10.475713366810412",
      "-1.134441277910893",
      "-0.6903042002912817",
      "-4.276974910598438",
      "3.3263992924800485",
      "-5.54054493330487",
      "-1.3259985814025117",
      "1.9226087892888826",
      "-7.238073768953629",
      "0.04377032807581719",
      "18.978339938166254",
      "-2.3317302872749788",
      "-0.5750137859465698",
      "2.4962527325254",
      "0.9150114434481299",
      "-0.19345789016705545",
      "-1.5702157650485",
      "-0.8747112090030618",
      "-3.4609345717196818",
      "-7.238073768953026",
      "15.075096094028689",
      "-23.560108920737225",
      "6.265147128355872",
      "-11.874010048697206",
      "23.780677167819178",
      "-19.322979705196705",
      "21.94011284337627",
      "1.6815760790860177",
      "-1.195807327308132",
      "6.307255892715782",
      "11.355686673344035",
      "-0.5156928811591902",
      "-1.516641364056525",
      "-0.10334035447755784",
      "2.4962527325254746",
      "-0.14370422889510645",
      "3.3310273266637576",
      "-0.019656711289809736",
      "-1.7806781617126775",
      "6.307255892715636",
      "-0.6150647069727846",
      "11.70478132060942",
      "1.8379155851411102",
      "0.06948585612258881",
      "0.31150297174867503",
      "0.42819659153087636",
      "0.9838225193934855",
      "-0.18320448903255346",
      "0.373908961653781",
      "0.21041139795010697",
      "-0.6158107108688538",
      "0.7255330623321056",
      "0.49425724069749843",
      "4.9401067691377865",
      "-1.988301272407433",
      "3.6303337542138543",
      "-1.551606088706137",
      "-0.11202651042351332",
      "0.3664787609096511",
      "0.7677216263914505",
      "4.169655096369463",
      "-0.09879818601542333",
      "-3.3263992924802968",
      "-0.043770328076228514",
      "-0.9150114434481522",
      "1.4313088127247375",
      "-10.475713366808606",
      "5.54054493330538",
      "-18.978339938166787",
      "0.19345789016688913",
      "0.13373619648704818",
      "1.1344412779110877",
      "1.3259985814024524",
      "2.33173028727506",
      "1.5702157650486632",
      "5.119656678450443",
      "-2.4226551836231165",
      "-4.548873365232017",
      "15.075096094028808",
      "-5.119656678450516",
      "-5.165711525488285e-14",
      "3.0749266750821485",
      "-0.1958013245135836",
      "-0.14370422889524567",
      "2.4226551836236356",
      "-3.0749266750819535",
      "2.965449765736753e-13",
      "-5.02081027966613",
      "16.698796993120112",
      "-19.32297970519631",
      "33.705528827835515",
      "-16.763620470201776",
      "-8.333035961948296",
      "0.3539068619869031",
      "-0.615064706972864",
      "3.2336050786643753",
      "-11.109712454397858",
      "-3.649755631704208",
      "3.431393869528142",
      "11.355686673344575",
      "3.233605078664795",
      "6.696173994476866",
      "-2.5239998255777762",
      "-0.3135496334090978",
      "0.4281965915308786",
      "-0.6384265849877176",
      "0.7553248372864794",
      "-1.410114473143791",
      "19.877946142060257",
      "-0.3399073604141601",
      "28.339262786735517",
      "10.131899882505603",
      "-0.5436941732329944",
      "1.9287085936963408",
      "1.5219034622452947",
      "-5.336362715502084",
      "-1.2945123856893537",
      "23.560108920736983",
      "-21.94011284337503",
      "0.5156928811585413",
      "2.6707160285921474",
      "0.8747112090026748",
      "-6.265147128355328",
      "-1.6815760790854872",
      "1.516641364057033",
      "16.763620470202145",
      "11.10971245439687",
      "-1.049313504875008",
      "3.331027326663646",
      "5.020810279665924",
      "8.333035961947784",
      "3.6497556317052506",
      "-13.041442328926495",
      "-2.4993454925072323",
      "11.704781320608527",
      "6.69617399447683",
      "13.041442328927028",
      "5.91957630952094e-13",
      "-1.0721497095139179",
      "0.9838225193929557",
      "0.7553248372861263",
      "-0.4114191501033479",
      "4.1837127218987495",
      "-0.09496520207110423",
      "0.1510749255406164",
      "0.3281820850877848",
      "0.08553442526093678",
      "0.019656711290266922",
      "-1.837915585141271",
      "0.18320448903231226",
      "2.5239998255770044",
      "1.4101144731436575",
      "-4.183712721898422"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      0,
      20
    ],
    [
      0,
      21
    ],
    [
      0,
      22
    ],
    [
      0,
      23
    ],
    [
      0,
      24
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      1,
      20
    ],
    [
      1,
      21
    ],
    [
      1,
      22
    ],
    [
      1,
      23
    ],
    [
      1,
      24
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      2,
      20
    ],
    [
      2,
      21
    ],
    [
      2,
      22
    ],
    [
      2,
      23
    ],
    [
      2,
      24
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      3,
      20
    ],
    [
      3,
      21
    ],
    [
      3,
      22
    ],
    [
      3,
      23
    ],
    [
      3,
      24
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      4,
      20
    ],
    [
      4,
      21
    ],
    [
      4,
      22
    ],
    [
      4,
      23
    ],
    [
      4,
      24
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      5,
      20
    ],
    [
      5,
      21
    ],
    [
      5,
      22
    ],
    [
      5,
      23
    ],
    [
      5,
      24
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      6,
      20
    ],
    [
      6,
      21
    ],
    [
      6,
      22
    ],
    [
      6,
      23
    ],
    [
      6,
      24
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      7,
      20
    ],
    [
      7,
      21
    ],
    [
      7,
      22
    ],
    [
      7,
      23
    ],
    [
      7,
      24
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      8,
      20
    ],
    [
      8,
      21
    ],
    [
      8,
      22
    ],
    [
      8,
      23
    ],
    [
      8,
      24
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      9,
      20
    ],
    [
      9,
      21
    ],
    [
      9,
      22
    ],
    [
      9,
      23
    ],
    [
      9,
      24
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      10,
      20
    ],
    [
      10,
      21
    ],
    [
      10,
      22
    ],
    [
      10,
      23
    ],
    [
      10,
      24
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      11,
      20
    ],
    [
      11,
      21
    ],
    [
      11,
      22
    ],
    [
      11,
      23
    ],
    [
      11,
      24
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      12,
      20
    ],
    [
      12,
      21
    ],
    [
      12,
      22
    ],
    [
      12,
      23
    ],
    [
      12,
      24
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      13,
      20
    ],
    [
      13,
      21
    ],
    [
      13,
      22
    ],
    [
      13,
      23
    ],
    [
      13,
      24
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      14,
      20
    ],
    [
      14,
      21
    ],
    [
      14,
      22
    ],
    [
      14,
      23
    ],
    [
      14,
      24
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      15,
      20
    ],
    [
      15,
      21
    ],
    [
      15,
      22
    ],
    [
      15,
      23
    ],
    [
      15,
      24
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      16,
      20
    ],
    [
      16,
      21
    ],
    [
      16,
      22
    ],
    [
      16,
      23
    ],
    [
      16,
      24
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      17,
      20
    ],
    [
      17,
      21
    ],
    [
      17,
      22
    ],
    [
      17,
      23
    ],
    [
      17,
      24
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      18,
      20
    ],
    [
      18,
      21
    ],
    [
      18,
      22
    ],
    [
      18,
      23
    ],
    [
      18,
      24
    ],
    [
      19,
      19
    ],
    [
      19,
      20
    ],
    [
      19,
      21
    ],
    [
      19,
      22
    ],
    [
      19,
      23
    ],
    [
      19,
      24
    ],
    [
      20,
      20
    ],
    [
      20,
      21
    ],
    [
      20,
      22
    ],
    [
      20,
      23
    ],
    [
      20,
      24
    ],
    [
      21,
      21
    ],
    [
      21,
      22
    ],
    [
      21,
      23
    ],
    [
      21,
      24
    ],
    [
      22,
      22
    ],
    [
      22,
      23
    ],
    [
      22,
      24
    ],
    [
      23,
      23
    ],
    [
      23,
      24
    ],
    [
      24,
      24
    ]
  ],
  "rational_weights": [
    "0.0016523548287373099",
    "0.001652340083041202",
    "0.0016523959973936619",
    "0.0016524266719671874",
    "0.0016523533865595056",
    "0.0016523777897808475",
    "0.001653483583079596",
    "0.0016526143501827744",
    "0.0016524578791449677",
    "0.0016524741774234517",
    "0.0016523729740869433",
    "0.0016523448664059323",
    "0.0016524719042437237",
    "0.001652396475300748",
    "0.0016554684940175565",
    "0.0016525531639539194",
    "0.0016524721102705064",
    "0.0016525138182992272",
    "0.0016526689508040767",
    "0.0016525737128671965",
    "0.0016523265005101136",
    "0.0016523364645324333",
    "0.001652332034883176",
    "0.0016523213835732775",
    "0.0016523151786755127",
    "0.0016523245834955194",
    "0.0016523689538748484",
    "0.0016524001695877079",
    "0.0016523355726460408",
    "0.0016523523402640664",
    "0.001653243350478432",
    "0.0016525317026071448",
    "0.0016524239333140774",
    "0.0016524321085711606",
    "0.001652356205961756",
    "0.0016523299903562704",
    "0.001652442122213718",
    "0.0016523702257541276",
    "0.0016541494386001043",
    "0.001652513737475683",
    "0.0016524368280953898",
    "0.0016524697878890359",
    "0.001652581871509149",
    "0.0016525128732666986",
    "0.00165231428110064",
    "0.0016523214345043585",
    "0.0016523177749175895",
    "0.0016523093759531686",
    "0.0016523045072388263",
    "0.0016524102636084916",
    "0.0016524924385226112",
    "0.0016523963421683063",
    "0.0016524027224872656",
    "0.0016554627743814946",
    "0.0016526999662892436",
    "0.0016525213511702217",
    "0.0016525134015453692",
    "0.0016524387066741942",
    "0.001652389673903328",
    "0.0016525908439687608",
    "0.0016524822472747606",
    "0.001654723361961553",
    "0.0016528277437874567",
    "0.00165265047178022",
    "0.0016526184746615928",
    "0.0016526791908156918",
    "0.0016527230736262236",
    "0.001652365065034063",
    "0.0016523691275254547",
    "0.0016523600864594284",
    "0.0016523451229430823",
    "0.0016523408365778935",
    "0.001652541721152794",
    "0.001652420457101274",
    "0.0016524589368022652",
    "0.0016540877876171309",
    "0.0016528245655190261",
    "0.0016525942738997816",
    "0.0016526163890684938",
    "0.001652455120760282",
    "0.0016524079355553663",
    "0.0016526186108277345",
    "0.0016524872116660371",
    "0.0016570337039148208",
    "0.001652739769663446",
    "0.0016526085418952622",
    "0.0016526810802288384",
    "0.001652940119034615",
    "0.0016527723398320592",
    "0.0016523775015295568",
    "0.0016523933049759484",
    "0.0016523867694008645",
    "0.0016523699950504705",
    "0.0016523598694178564",
    "0.001652343966304489",
    "0.0016523688727152358",
    "0.0016531393085171108",
    "0.0016525639293658466",
    "0.0016524483040545204",
    "0.0016524637116731664",
    "0.001652365631336312",
    "0.001652338529859964",
    "0.0016524603259512629",
    "0.0016523771286450922",
    "0.0016546361337866364",
    "0.001652517940596289",
    "0.0016524385353658892",
    "0.0016524909460272537",
    "0.0016526649500273596",
    "0.0016525321515144507",
    "0.0016523203808083405",
    "0.0016523297103783541",
    "0.0016523270831475083",
    "0.001652318246678806",
    "0.0016523116145152864",
    "0.0016523819375165642",
    "0.001653631980192051",
    "0.0016525926323742188",
    "0.0016524895007445858",
    "0.0016524842363572598",
    "0.0016524040558706307",
    "0.001652362742288862",
    "0.0016525245801018798",
    "0.0016524158672207513",
    "0.0016540709409372796",
    "0.0016526428500192175",
    "0.0016525191787429003",
    "0.0016525516670344474",
    "0.0016526615352902847",
    "0.0016526037726601215",
    "0.0016523411054067696",
    "0.0016523477375172493",
    "0.0016523424245754943",
    "0.0016523316424580325",
    "0.0016523266442774198",
    "0.0016555176897631505",
    "0.001654319010858102",
    "0.0016550532227458568",
    "0.0016550821306178215",
    "0.0016533273584031594",
    "0.0016530662637570756",
    "0.0016539982251616652",
    "0.001653097459390417",
    "0.001662011669571533",
    "0.0016539565017796632",
    "0.0016533821536588494",
    "0.0016544361194353579",
    "0.0016681330606882739",
    "0.0016543028642016155",
    "0.0016528625288915622",
    "0.0016529944264563887",
    "0.001653031947594875",
    "0.0016530249900633452",
    "0.001652921997275953",
    "0.0016528603634417124",
    "0.001652986627484548",
    "0.0016528697047439535",
    "0.0016526696864963988",
    "0.0016525403539359386",
    "0.0016529280007746125",
    "0.0016525880714788382",
    "0.0016546697948992893",
    "0.0016531323177052138",
    "0.0016527757878647188",
    "0.0016530114195145542",
    "0.0016535057282742246",
    "0.0016529733916769908",
    "0.0016524731188937148",
    "0.0016524902970026358",
    "0.0016524808815463325",
    "0.0016524688031847755",
    "0.0016524595725570083",
    "0.0016526287015960087",
    "0.0016526649073359536",
    "0.0016524932918741708",
    "0.0016524384634907054",
    "0.0016527015509935422",
    "0.001652546353002085",
    "0.0016607500388660576",
    "0.0016528600608194492",
    "0.0016527043180421433",
    "0.0016527562511625456",
    "0.001652984687379255",
    "0.0016528806300182713",
    "0.0016524043691912719",
    "0.00165242116864528",
    "0.001652412930883119",
    "0.001652391192365193",
    "0.0016523788415056069",
    "0.001652654389286237",
    "0.0016525234703946886",
    "0.001652452569844877",
    "0.0016527392927787015",
    "0.0016525556102864652",
    "0.001655971519249258",
    "0.0016529546230512713",
    "0.001652746718141844",
    "0.001652789078192829",
    "0.001652967281127617",
    "0.0016528944335648028",
    "0.0016524147148714485",
    "0.00165242535380703",
    "0.001652415411853359",
    "0.0016523956114096862",
    "0.0016523872786940474",
    "0.0016523856176511435",
    "0.0016523568695569315",
    "0.0016524963710596256",
    "0.001652406702775812",
    "0.0016571629887703223",
    "0.0016525587024746168",
    "0.0016524745131773792",
    "0.0016525446526647974",
    "0.0016528095229101539",
    "0.0016526032517392962",
    "0.0016523350762532407",
    "0.0016523485756184929",
    "0.0016523456944808044",
    "0.0016523342032526052",
    "0.0016523252808130406",
    "0.0016523312461712329",
    "0.0016524413637897173",
    "0.001652366371274557",
    "0.0016544453742655023",
    "0.0016524923652154033",
    "0.0016524240766773565",
    "0.0016524773755424917",
    "0.0016526520921818061",
    "0.001652512555015801",
    "0.001652314702346822",
    "0.0016523242978936296",
    "0.0016523215395498044",
    "0.0016523132777669512",
    "0.0016523072524170126",
    "0.0016526796423942333",
    "0.0016525192886547677",
    "0.001657148703037837",
    "0.0016527980764246518",
    "0.001652639999397612",
    "0.0016527760482754569",
    "0.0016532622469293333",
    "0.0016528578469940138",
    "0.0016524027138652868",
    "0.0016524260466212787",
    "0.0016524202769571349",
    "0.0016524019442660154",
    "0.0016523874766933453",
    "0.0016523945833097455",
    "0.001654117413140707",
    "0.0016525642849491186",
    "0.0016524609479229172",
    "0.0016525700986659607",
    "0.0016529304340741526",
    "0.0016525767558445838",
    "0.0016523403465450236",
    "0.0016523548544350362",
    "0.0016523526309785946",
    "0.0016523448659147156",
    "0.0016523356664094224",
    "0.00165727893561072",
    "0.001665834131275221",
    "0.0016557791363084721",
    "0.0016572929989040056",
    "0.0016578986928858141",
    "0.0016560657457473124",
    "0.0016538986155548267",
    "0.0016537665062893298",
    "0.0016536260426004321",
    "0.0016537059521296686",
    "0.0016538622249347844",
    "0.0016528283242159825",
    "0.0016526841416548445",
    "0.00165293302019328",
    "0.0016541683931640544",
    "0.0016529892514532477",
    "0.0016524407005390183",
    "0.0016524813797055252",
    "0.001652481302894199",
    "0.0016524599776622036",
    "0.001652433708735972",
    "0.0016525387897640181",
    "0.0016527189251231847",
    "0.0016535365499563397",
    "0.00165272849804478",
    "0.0016523830430001348",
    "0.0016524076529524114",
    "0.001652407382999697",
    "0.001652396994578358",
    "0.0016523797054950298",
    "0.0016528498476478853",
    "0.0016532798907699007",
    "0.0016529477086268155",
    "0.0016524312513218821",
    "0.0016524536801910755",
    "0.0016524468204912408",
    "0.001652425922465349",
    "0.0016524100282469894",
    "0.001653294082245874",
    "0.0016535589677303725",
    "0.001652590822069212",
    "0.0016525955303981557",
    "0.0016525651420238037",
    "0.0016525214175629262",
    "0.0016525123743782733",
    "0.0016529559192482752",
    "0.0016524547768147645",
    "0.0016524825759908785",
    "0.0016524760889700203",
    "0.001652459134091964",
    "0.00165244090891971",
    "0.0016523006505136345",
    "0.0016523084161763416",
    "0.0016523065150481193",
    "0.0016523003816167367",
    "0.0016522953869574045",
    "0.001652315436683746",
    "0.00165231291109731",
    "0.0016523060766873866",
    "0.0016523012960108566",
    "0.001652309909977716",
    "0.0016523032082453202",
    "0.0016522989849805333",
    "0.0016522966205734903",
    "0.0016522928710389485",
    "0.0016522888984962895"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.02205609035353704744145937 +/- 2.04e-27]",
      "[0.1893898757322039175951819 +/- 6.27e-27]",
      "[0.6579259543024062785929909 +/- 2.58e-26]",
      "[3.322511574095400161743610 +/- 2.80e-25]",
      "[0.01182230864000564818136751 +/- 3.43e-27]",
      "[0.03596935680979607936043237 +/- 2.86e-27]",
      "[0.6792408104909656716008967 +/- 3.88e-26]",
      "[1.843465872077570199111217 +/- 3.90e-25]",
      "[0.01007751983049215101930407 +/- 3.33e-27]",
      "[0.2231642009301482733874952 +/- 3.37e-26]",
      "[2.351892786988660726489243 +/- 1.06e-25]",
      "[0.05463441306496892016648038 +/- 3.10e-28]",
      "[1.223394213504444935749038 +/- 3.52e-25]",
      "[0.2937186138840661962318418 +/- 4.77e-26]",
      "[0.004398683945575111015393708 +/- 1.86e-28]"
    ],
    [
      "[0.003037706997063324820062784 +/- 1.19e-28]",
      "[0.008479102501104124906063324 +/- 1.88e-29]",
      "[0.3513490194530588656012995 +/- 4.03e-26]",
      "[0.4363077705636318204099848 +/- 4.74e-26]",
      "[0.001906349763025983840657240 +/- 1.78e-29]",
      "[0.01424483923754618715640452 +/- 8.90e-28]",
      "[0.1735515080933534146939396 +/- 4.91e-26]",
      "[0.6326495704967370526422551 +/- 2.39e-26]",
      "[0.006481584049850285667360395 +/- 1.42e-28]",
      "[0.2586875915931093967364540 +/- 4.31e-26]",
      "[2.222725465792229960946322 +/- 9.60e-26]",
      "[0.02378658076515341670089283 +/- 1.32e-27]",
      "[1.281728715283354565807012 +/- 2.70e-25]",
      "[0.07998615253992777649561159 +/- 2.58e-27]",
      "[0.002398859080752338399181432 +/- 3.18e-28]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.4770616660825908
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack0_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 0,
  "lambda_polygon": 4,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.0",
    "0.135"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "2.000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "2.0000000000000004",
    "0.9999999999999998",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "5.551115123125783e-16",
    "1.0000000000000004",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.005484647815260995",
      "0.005358353285016008",
      "0.022725042546889576",
      "0.005575651858032042",
      "0.009264787412859637",
      "-1.2270385359063803e-05",
      "0.0009114586599171551",
      "-0.00013628901332442094",
      "0.0005755120542472133",
      "0.00047160446758294717",
      "-8.531121226557367e-06",
      "-0.0002928275789418076",
      "0.00011870973729682895",
      "-0.0032156931387859714",
      "-0.00028843712291043216",
      "-7.166183233707313e-05",
      "-0.0016199395364011914",
      "-9.632844585706697e-06",
      "0.0007939958636583467",
      "0.00011175474068599895",
      "-4.1424498157033116e-05",
      "0.00015485581074630635",
      "-0.001170973679004684",
      "0.0066641999105746495",
      "-0.00047790028726874445"
    ],
    [
      "0.005442264761957876",
      "0.005351201721547343",
      "0.018674123405678686",
      "0.005577037967592691",
      "0.008581826438552988",
      "-1.2391425379338105e-05",
      "0.0006209008480697343",
      "-0.0001567256472889433",
      "0.000467909799072943",
      "0.0003688072360561676",
      "1.79520403782137e-07",
      "-0.00023035209700232335",
      "-7.746811969271208e-05",
      "-0.003023090252330118",
      "-0.000298734303189241",
      "-5.359054289135447e-05",
      "-0.0013275802207511685",
      "2.7948971374288555e-06",
      "0.0006626847360758018",
      "3.6316580861085796e-05",
      "-3.1640090879307154e-05",
      "0.00011131258980947998",
      "-0.001164541940407152",
      "0.0050547531094836855",
      "-0.0005646018956422022"
    ],
    [
      "0.005611250006099575",
      "0.005468594313802042",
      "0.030210522481700933",
      "0.005887634645177712",
      "0.011412853529400552",
      "-1.626431154236095e-05",
      "0.0012035429674562945",
      "-0.0002467184601467034",
      "0.0008737988444323997",
      "0.0008141065668799652",
      "-2.1370772194200916e-05",
      "-0.0004973496468492686",
      "0.0001880248981688723",
      "-0.005140941666774326",
      "-0.00045243228987738626",
      "-0.00012233953635988574",
      "-0.0023911204098869573",
      "-1.1345812732146476e-07",
      "0.0012146290164797545",
      "7.803299602965192e-05",
      "-8.282372082734636e-05",
      "0.0002814363956406691",
      "-0.0019884994043257655",
      "0.009320774502989302",
      "-0.0009130493425712786"
    ],
    [
      "0.006131417426272567",
      "0.005481720645788869",
      "0.07058055279765989",
      "0.00607423450557478",
      "0.01952952873435489",
      "9.138945062075367e-06",
      "0.003646690004486703",
      "-0.0005454361524168269",
      "0.00204317219085656",
      "0.001521613584814209",
      "-1.3386622563342314e-05",
      "-0.0007271326881143054",
      "-0.00020384084519328678",
      "-0.01218003766182113",
      "-0.0015509385080961858",
      "-0.00021232701559390266",
      "-0.006257835331955463",
      "-0.0001274826860271678",
      "0.0029060110302823925",
      "0.0003292513087698917",
      "-0.00015073198679761392",
      "0.0005574602820692061",
      "-0.0047964006319996646",
      "0.02595818896060465",
      "-0.0015941541324815858"
    ],
    [
      "0.005390580800465769",
      "0.005344003894091884",
      "0.01495459966738158",
      "0.005526301902206482",
      "0.007709561882746636",
      "-1.3185348023661554e-05",
      "0.00048060192283700407",
      "-0.00011603855382122853",
      "0.0003456380573525915",
      "0.00026080081620421695",
      "4.875902327880437e-07",
      "-0.00018151353328357456",
      "-5.194009475102965e-05",
      "-0.0019943832041906875",
      "-0.0001852542466740255",
      "-3.809787118223411e-05",
      "-0.0009245558312526758",
      "8.827123905754486e-06",
      "0.0004894393338862993",
      "1.2453790709905469e-05",
      "-2.123715460247079e-05",
      "7.018391264515872e-05",
      "-0.0007610426175995172",
      "0.003668281311285028",
      "-0.00043459757111283443"
    ],
    [
      "0.07683204440179023",
      "1.3540862641687674",
      "10.742932400652522",
      "0.06632001081712514",
      "1.3150346438368952",
      "-0.2864430109440119",
      "-0.3061847468937114",
      "0.019699210856755803",
      "0.15531904328676907",
      "0.822605050803559",
      "-0.14158786404886306",
      "-0.3263742968072142",
      "0.2227549498010495",
      "-3.236176357346025",
      "-0.04599141947334784",
      "0.08254510464927665",
      "-0.678217946937088",
      "-0.026143796289629977",
      "0.26242493400537803",
      "2.98363309200185",
      "0.046030961563581836",
      "-1.2374555861857268",
      "0.021918196036189466",
      "0.2123127222966557",
      "0.1144107484753026"
    ],
    [
      "0.005642450622176136",
      "0.005605587449385924",
      "0.03513093718548691",
      "0.006429552701278602",
      "0.01151611621008656",
      "-2.2958103955482338e-05",
      "0.0014852599756670797",
      "-0.00034840230932439936",
      "0.0008811259099316938",
      "0.0004786415426134043",
      "-3.840347922938516e-05",
      "-0.00036515749654741274",
      "0.0007851065718117251",
      "-0.004482712066887629",
      "-0.0006097780535131576",
      "-6.0452841261388097e-05",
      "-0.0023674280638657165",
      "-2.948319835192645e-05",
      "0.0012881084762215891",
      "-0.0005598507727279916",
      "-9.041265454637481e-05",
      "0.00013972082652136936",
      "-0.0025033753092000557",
      "0.009563360020497392",
      "-0.0012171731948945493"
    ],
    [
      "0.0054780415030349205",
      "0.005397084829528623",
      "0.021710506592126193",
      "0.005674535075749821",
      "0.009107940558733136",
      "-1.8500185090250525e-05",
      "0.0007958533319636369",
      "-0.000183586334996275",
      "0.0005450150999103323",
      "0.00033443465811010015",
      "-4.450861838551756e-06",
      "-0.0002533856601858732",
      "6.82130800500125e-07",
      "-0.0032489111759596077",
      "-0.0003509759256174768",
      "-5.2721914586432086e-05",
      "-0.0015133376187940967",
      "-1.9364177586068344e-06",
      "0.0007734499275502686",
      "-3.613070642526504e-05",
      "-2.8850429737231108e-05",
      "0.00010145348435712576",
      "-0.001367095609187573",
      "0.005957282812745913",
      "-0.0006504027283637622"
    ],
    [
      "0.005579204427032831",
      "0.0055878762545777455",
      "0.026125470309541512",
      "0.006110290045128865",
      "0.011228251722036517",
      "-5.2710493730455366e-05",
      "0.0007296339975584187",
      "-0.0003075624614800246",
      "0.0008147750894995766",
      "0.0006025188105527473",
      "-2.872847721287676e-05",
      "-0.0005515864005506292",
      "-0.0002679752913021374",
      "-0.005350584990406029",
      "-0.00024385431498871274",
      "-0.00010193765646167992",
      "-0.0020212385680159367",
      "9.56302079845349e-05",
      "0.0011421571945827462",
      "-0.00010835848261928733",
      "-5.753816937099148e-05",
      "0.000160290097204325",
      "-0.0019508989268114912",
      "0.0070955299082208455",
      "-0.001372095482737086"
    ],
    [
      "0.03365017661580846",
      "0.006042539259560745",
      "2.3763504301200844",
      "0.007920595168348232",
      "0.42737303915764435",
      "-0.0029264154079387274",
      "0.19263102570752458",
      "-0.0045875041848813004",
      "0.06463771904626316",
      "-0.02561443700073672",
      "0.0002029106953023899",
      "-0.003920084686257799",
      "-0.002187757692831314",
      "-0.0974009805208454",
      "-0.022998226795288096",
      "0.0009268469707044691",
      "-0.17215541152865216",
      "-0.004129236935178604",
      "0.08836024547484807",
      "0.009829035315745575",
      "0.00045331614323845055",
      "-0.011107733466250677",
      "-0.056878459405302624",
      "0.9898977753429677",
      "-0.005144303543050068"
    ],
    [
      "0.005413256980465967",
      "0.00534918766697784",
      "0.017232493223408977",
      "0.005524543788991842",
      "0.00809173319048071",
      "-1.295744546976663e-05",
      "0.0006502590192336592",
      "-9.871237434588677e-05",
      "0.0004053976141379882",
      "0.0003169039079916951",
      "-9.3990571506334e-06",
      "-0.00022288808651834793",
      "7.0907227748914e-05",
      "-0.0020390261831375713",
      "-0.00015349625358350018",
      "-4.96126365128141e-05",
      "-0.0010752764467058143",
      "5.548471994025133e-06",
      "0.000560484115575988",
      "5.7097056111731e-05",
      "-3.055833356257498e-05",
      "9.76748861864756e-05",
      "-0.0007264904253049541",
      "0.004566724151960562",
      "-0.00037920482638918783"
    ],
    [
      "0.006663644345490706",
      "0.005628486869762066",
      "0.09670710323652239",
      "0.006340632244349842",
      "0.0291265525702545",
      "-0.00011182273414066116",
      "0.005674980837734773",
      "-0.0006355855021455792",
      "0.0034508828499837632",
      "0.0026415628628682084",
      "-7.335291668424357e-06",
      "-0.001821615583167219",
      "-0.0011177132729509385",
      "-0.01672965288335237",
      "-0.0011677407728371931",
      "-0.0004486559847252165",
      "-0.00926174442441467",
      "4.534378700658475e-05",
      "0.004671202220965614",
      "0.001932492118160938",
      "-0.00019655001319382663",
      "0.0007903231127536505",
      "-0.00440657089047847",
      "0.040713002811996454",
      "-0.002347644610751496"
    ],
    [
      "0.005419977827514518",
      "0.0053838926638675785",
      "0.018419862529320437",
      "0.005646237059218693",
      "0.008194093208008514",
      "-1.8005817419123374e-05",
      "0.0006326141766962313",
      "-0.00011023790092197878",
      "0.00042099158989267427",
      "0.0003422894552711631",
      "-1.0924160654901345e-05",
      "-0.0002441351951758814",
      "0.0003082229151153111",
      "-0.002200968532576644",
      "-0.0001697697949664635",
      "-4.925796321941321e-05",
      "-0.0011080194447191175",
      "-7.850832024300715e-07",
      "0.0005779350412363233",
      "-3.187031894109668e-05",
      "-2.7403271306238128e-05",
      "9.491727831123816e-05",
      "-0.0009060737616234028",
      "0.004497337820681781",
      "-0.00042139828921791336"
    ],
    [
      "0.0058887865247070105",
      "0.006049118232146761",
      "0.05297531982262122",
      "0.006800481709793554",
      "0.015364543410624435",
      "-7.628281728957101e-06",
      "0.002832505147427355",
      "-0.00033607027047382953",
      "0.001461839726451627",
      "0.0007726054918854483",
      "-0.0003098139943085955",
      "-0.0010784195209647743",
      "0.001997373495198336",
      "-0.0043039478006156205",
      "-0.0004864267406686799",
      "-0.00023922224688974658",
      "-0.0033100405133470933",
      "-4.1073001595264514e-05",
      "0.0020466866379076506",
      "-0.0005513664499510232",
      "-0.00032237029514880524",
      "0.000610731991349236",
      "-0.00326962128466984",
      "0.01536543257706374",
      "-0.0013219860283017826"
    ],
    [
      "0.05431697170832963",
      "0.02243346522653043",
      "2.888545474722104",
      "0.07061376481106657",
      "0.747295524857863",
      "-0.018895937330224155",
      "0.08703192755957614",
      "-0.044782146507015355",
      "0.11631595003212553",
      "0.12365646573511974",
      "0.03163340962417986",
      "-0.1089555174041506",
      "0.1695647905379494",
      "-0.9177528292825893",
      "-0.2076795222593294",
      "-0.020771061361459234",
      "-0.3644336153388078",
      "-0.03319218353290507",
      "0.15119804059752154",
      "0.17524728793705346",
      "-0.005412227348670152",
      "-0.008423693377250374",
      "-0.3895180505992168",
      "1.1325864709691857",
      "-0.05927095570384254"
    ],
    [
      "0.00588381415879642",
      "0.0057606241059163284",
      "0.04733751937209405",
      "0.006729871795676368",
      "0.015611143599472238",
      "-0.00011235946752032082",
      "0.0025196627152093594",
      "-0.0003334759065132852",
      "0.0015306998221425979",
      "0.000633556216218991",
      "-3.91433632629322e-05",
      "-0.0008190850620954228",
      "0.0010781106577964167",
      "-0.004765616714997617",
      "-0.00024924930747617576",
      "-0.00012406977248828494",
      "-0.0032906520419544233",
      "5.3692643400285246e-05",
      "0.002031492070403041",
      "-0.0001452007744097732",
      "-4.030079174868165e-05",
      "9.198467100977649e-05",
      "-0.002227685155883367",
      "0.015157243222862427",
      "-0.0014221641144156888"
    ],
    [
      "0.005550680584408198",
      "0.005470988922921264",
      "0.027107243112381135",
      "0.005800711517721882",
      "0.010457640426653753",
      "-2.3830035676349462e-05",
      "0.00108762682245478",
      "-0.00020589776236199027",
      "0.0007302920440490188",
      "0.0006277345990270975",
      "-4.7477237392738555e-07",
      "-0.0003897556097654423",
      "-2.178599203768538e-05",
      "-0.0040976149522433",
      "-0.00028596624243662873",
      "-8.329986839361089e-05",
      "-0.0019679646875063682",
      "2.558045187132588e-05",
      "0.0010224655995106256",
      "8.513992595777264e-06",
      "-4.5406224232727484e-05",
      "0.0001695246203320367",
      "-0.0013672496789363321",
      "0.008098029839791002",
      "-0.0008108332251704445"
    ],
    [
      "0.006706220846080897",
      "0.0055873895025494846",
      "0.09999025743694784",
      "0.006218656842922458",
      "0.02935083695172865",
      "-4.338380945627419e-05",
      "0.005606647139916181",
      "-0.0008711277913225386",
      "0.003444085650208876",
      "0.0030756142759449734",
      "5.228458622533716e-05",
      "-0.001616521425052527",
      "-0.0019417102889174086",
      "-0.019738584582873652",
      "-0.0021487562276676585",
      "-0.0004436247367515957",
      "-0.009947275208600581",
      "-6.860051897357404e-05",
      "0.0048257031090665975",
      "0.0015935985024350268",
      "-0.0002269364592591758",
      "0.0009584085131635401",
      "-0.006256230454620075",
      "0.04175343715887985",
      "-0.002770793815084813"
    ],
    [
      "0.005571670150790456",
      "0.005915909725619644",
      "0.03832656077100959",
      "0.006536985326000571",
      "0.010743818852773064",
      "-2.8178690111312118e-05",
      "0.0009168090947043061",
      "-0.0002955886085489778",
      "0.0007541020444494503",
      "0.000960758100707339",
      "-7.637255729545031e-05",
      "-0.0005423870185226507",
      "0.0014628692638606357",
      "-0.005662622662562556",
      "-0.0004983263352851279",
      "-8.155521199360868e-05",
      "-0.0021314231402475656",
      "-3.403276585010611e-05",
      "0.001070767285760199",
      "-0.001281813567538887",
      "-8.162281797508175e-05",
      "0.00027300079313810085",
      "-0.0030284703409870183",
      "0.007102606453174044",
      "-0.001118208196990157"
    ],
    [
      "0.010326141270731637",
      "0.00652089654713926",
      "0.3851799148635119",
      "0.011010131792617532",
      "0.08226044997601809",
      "-3.181447720764614e-05",
      "0.0175722109566638",
      "-0.003987445646647985",
      "0.011294510709594524",
      "0.01402651241224147",
      "0.0009403391899621335",
      "-0.0057392123980757855",
      "0.00916353298552975",
      "-0.08647342154132812",
      "-0.017027537260103073",
      "-0.0017241472882277916",
      "-0.03914064687293301",
      "-0.002673075122784238",
      "0.016199234213157623",
      "0.00482426184592564",
      "-0.0011702433162197655",
      "0.003954697986712186",
      "-0.04043924151910219",
      "0.14248984726123964",
      "-0.006942680601000936"
    ],
    [
      "0.28907312884926495",
      "9.947815917083346",
      "2.3754201783835485",
      "2.770756508244854",
      "4.469005592940877",
      "1.1686783713632662",
      "0.44877866136107664",
      "0.697009743701757",
      "0.8490096216240737",
      "-0.0681458406357016",
      "4.321812299842782",
      "2.624344218293954",
      "1.3045388086415364",
      "2.779740384868885",
      "2.862735829842412",
      "-0.21223864087451558",
      "0.45438288373448193",
      "0.30515923906225956",
      "0.7159932858077261",
      "0.8474058383167005",
      "0.9040496437564036",
      "2.898054679884295",
      "0.09530708843524811",
      "-0.10542605390897469",
      "0.5537266648574299"
    ],
    [
      "0.0058844513975733915",
      "0.005359937309918855",
      "0.05549192010916924",
      "0.00589640136614103",
      "0.01565139120484152",
      "3.3349522306258027e-05",
      "0.0023702855572710676",
      "-0.0005272269117613026",
      "0.0014403219572239614",
      "0.0011666852463184843",
      "-1.6324935919904624e-05",
      "-0.00037817262498607203",
      "-0.0006169403089105854",
      "-0.011354422238095994",
      "-0.001508734730226828",
      "-0.00012868668868606272",
      "-0.004976170700472118",
      "-0.00011365091718656087",
      "0.002140098362479719",
      "-2.9425909680716402e-05",
      "-0.00010847936484296513",
      "0.00042660247506404924",
      "-0.004635728189772112",
      "0.01894975039460712",
      "-0.0015395424662360835"
    ],
    [
      "0.005413398586147417",
      "0.0053714076469746465",
      "0.01675146726369506",
      "0.005570586900340504",
      "0.008094110038991567",
      "-1.0625153088913802e-05",
      "0.0005886216483253036",
      "-0.00011924246865429115",
      "0.00040163699067554017",
      "0.0003090543061858568",
      "-8.84153257464225e-06",
      "-0.000204352679663875",
      "6.5476105205916684e-06",
      "-0.002132812593354352",
      "-0.00016386503685550806",
      "-4.431197054006818e-05",
      "-0.0010436376461747125",
      "1.443288355833407e-05",
      "0.0005629327638580369",
      "-3.67734722984943e-05",
      "-2.535930601066083e-05",
      "9.90755561505032e-05",
      "-0.0007975003463377253",
      "0.004271143494354682",
      "-0.00046906318042776683"
    ],
    [
      "2.947186710487402",
      "8.891560033928483",
      "11.98175430768982",
      "1.1626568218545985",
      "1.3592035654006085",
      "-1.6034296849278067",
      "5.554980720333792",
      "-1.4914364505834656",
      "-1.2398115082020693",
      "-6.373165323884616",
      "2.56724329244365",
      "-1.8075449066385754",
      "-3.5450655932100137",
      "-1.3620984847275814",
      "0.07143905698510421",
      "4.850625069457768",
      "-2.042388960290578",
      "1.065701549207821",
      "-1.4947632552599115",
      "-8.060310751729375",
      "1.8696609305022114",
      "2.87727614269667",
      "0.9551769881565315",
      "-3.6704973942520036",
      "1.1830748497552164"
    ],
    [
      "1.8400878279664121",
      "23.680810452689272",
      "21.91284869161474",
      "6.500082334159839",
      "7.134769835897145",
      "-6.278029840453292",
      "3.8412457588395346",
      "-1.5405975739348825",
      "-2.560476356079198",
      "-14.452795171735104",
      "5.067853831029488",
      "10.477058360191956",
      "-4.397119223134016",
      "-9.847875068228385",
      "-0.13047750088707047",
      "0.5583270389351217",
      "-2.9024666624161033",
      "2.6417318590942505",
      "-0.07741705746919281",
      "4.511238833380148",
      "-9.880332248022532",
      "3.08031152061506",
      "1.1797954375385946",
      "-1.0058015407317664",
      "3.8686363367538066"
    ],
    [
      "0.3730001059263668",
      "11.04390675668145",
      "15.982348012871448",
      "1.2467646242834463",
      "1.5995760903564171",
      "1.1326307721101176",
      "2.370058556383767",
      "0.3730506362951042",
      "0.5827703596266955",
      "8.261478358381401",
      "-0.9690697584616539",
      "1.9946820218770045",
      "2.479400125122617",
      "3.6776255959113895",
      "0.6640743849334466",
      "1.4721337099189868",
      "0.13222032041340814",
      "-0.381489881619901",
      "0.2695881181395992",
      "-10.005343808612155",
      "-3.3123513565787963",
      "-1.5959358529092822",
      "-3.0856718135166603",
      "1.0147712416322465",
      "0.5688608187385162"
    ],
    [
      "0.006114809531802533",
      "0.005416071734093725",
      "0.07143989217987055",
      "0.006063316833243241",
      "0.01967162469310365",
      "7.682550172143498e-06",
      "0.0028636953387361037",
      "-0.0006973267061545952",
      "0.0020062474556869782",
      "0.0022562349246122416",
      "3.313763283954636e-05",
      "-0.0009396985763520725",
      "-0.0004474537346271777",
      "-0.01642250127987446",
      "-0.0021158564541868684",
      "-0.0002787130801726708",
      "-0.006852664861600223",
      "-0.00017120624339948362",
      "0.0029189967831624057",
      "0.0006268903779805832",
      "-0.00022289882310884502",
      "0.0006914879455173125",
      "-0.006242582719884405",
      "0.02518805192343526",
      "-0.0019878309146369342"
    ],
    [
      "0.005581343185037471",
      "0.005389370702518788",
      "0.03086384309651828",
      "0.0056440298886261805",
      "0.010833487806419127",
      "3.983574485381833e-06",
      "0.001311438817411353",
      "-0.00021234939488181816",
      "0.000788350408492462",
      "0.0007242413950923654",
      "-6.132988886088789e-06",
      "-0.0003239489444367912",
      "-4.431705169419497e-05",
      "-0.004960517968944235",
      "-0.0005104534367011722",
      "-9.07991697215322e-05",
      "-0.0023982713359331693",
      "-2.6083394283217692e-05",
      "0.0011200134468162615",
      "3.9470573405163933e-05",
      "-5.652650996818609e-05",
      "0.00025361121704524413",
      "-0.0017691125732783482",
      "0.009761870592478525",
      "-0.000690852678206174"
    ],
    [
      "0.005545191758024776",
      "0.005385454262627442",
      "0.0274653885226089",
      "0.005622392801450171",
      "0.01025623812550266",
      "-7.685734031121513e-06",
      "0.0011650165865531971",
      "-0.00016779487541336859",
      "0.0007165521125614342",
      "0.0006555326528873375",
      "-2.943261385989102e-06",
      "-0.00034079271547990717",
      "0.00010164104891790435",
      "-0.004086702635970987",
      "-0.00037662004606250747",
      "-8.799972358556982e-05",
      "-0.002057409339002606",
      "-1.634184226367714e-05",
      "0.0009932658790466522",
      "9.952237402090711e-05",
      "-4.7047937815010814e-05",
      "0.00021409247909808898",
      "-0.0014034498296950284",
      "0.008520019116961207",
      "-0.00056697507932636"
    ],
    [
      "2.0500182581034956",
      "5.59833661189616",
      "16.8897585582453",
      "7.7887974224653975",
      "3.443399633143388",
      "0.9025505379332882",
      "0.8848155560587425",
      "-0.2918392836598189",
      "-0.7725024780953168",
      "6.954906323451312",
      "-5.496095106711126",
      "-0.42785141882942873",
      "-5.892052093230755",
      "-3.527800302458457",
      "-0.632241375744087",
      "-3.129760860674292",
      "-4.928198266976271",
      "3.396479670092809",
      "0.3378219651523298",
      "-0.03951852180603677",
      "1.8447202741077946",
      "-1.8826528018780768",
      "-1.1027652896280145",
      "-1.055204132882157",
      "0.47907223779611624"
    ],
    [
      "0.12318496914319459",
      "10.667355639083356",
      "9.981319307855875",
      "1.1318762462338945",
      "1.5841731888456092",
      "1.0657225869471774",
      "-0.09067006969024842",
      "-0.31262303956986875",
      "-0.09849526284109796",
      "-0.62322542188871",
      "-2.9542416321778764",
      "-1.5885440166012907",
      "1.7747895521461055",
      "-2.998947750244517",
      "-0.04762298149471642",
      "-0.10490602112918225",
      "-0.9867787719774751",
      "-0.12007526427034418",
      "0.4020318505980015",
      "-10.009674359573408",
      "-1.68745982823366",
      "3.5066631946853257",
      "-2.5346793278919013",
      "-1.4685794543479673",
      "-1.273920862809016"
    ],
    [
      "0.005422414804296972",
      "0.00534416947420962",
      "0.018516897471548666",
      "0.005555165805295542",
      "0.008231101551092756",
      "-8.151918148824133e-06",
      "0.0006350086784220224",
      "-0.00012310914085477282",
      "0.0004207738922993942",
      "0.0003963653441538105",
      "-8.688117061154978e-06",
      "-0.00022704948523766567",
      "0.00011655559969761633",
      "-0.0026003238001274624",
      "-0.00025859403657292135",
      "-5.4456444472241186e-05",
      "-0.0012194899318828784",
      "-1.0291097807274085e-05",
      "0.0005932752933228186",
      "2.735713806092027e-05",
      "-3.8437630182405816e-05",
      "0.00012390301480256848",
      "-0.001033907047860315",
      "0.004807721875637028",
      "-0.00042777394009482333"
    ],
    [
      "0.005420576993518635",
      "0.005343293395355839",
      "0.017387291954781187",
      "0.005546861876371556",
      "0.008205051815962407",
      "-8.860803757421223e-06",
      "0.0005847326549505633",
      "-0.0001416375378476",
      "0.00041246172236649516",
      "0.0003656008909128896",
      "-2.3975038147347867e-06",
      "-0.0002109100596589086",
      "-8.440529868600779e-05",
      "-0.002640517621086075",
      "-0.0002732434483716308",
      "-4.980296410052636e-05",
      "-0.0011852267629323889",
      "-5.757596440532826e-07",
      "0.000591462762242024",
      "4.082655272860815e-05",
      "-3.0496553017655416e-05",
      "0.00010988027304185427",
      "-0.001014550657478949",
      "0.004609278169821062",
      "-0.0005000447110116253"
    ],
    [
      "0.005489353778259225",
      "0.00539237595307663",
      "0.02369291882525006",
      "0.005592447672315025",
      "0.009395683657081875",
      "-7.427840002182106e-06",
      "0.0009410231602264043",
      "-0.00014260157982723095",
      "0.0005849588057685177",
      "0.0005933827598580913",
      "-7.293145151119022e-06",
      "-0.00031658536994714863",
      "5.367104518995557e-05",
      "-0.0033984477973506514",
      "-0.00027225457433337154",
      "-7.907039894724349e-05",
      "-0.0016722707133653217",
      "-1.8388729468640149e-06",
      "0.0008178622126969639",
      "7.229931887641814e-05",
      "-4.729110728241784e-05",
      "0.00019115825503598335",
      "-0.001126034015766084",
      "0.006935671750762163",
      "-0.0005179243645681262"
    ],
    [
      "0.22960678318193026",
      "0.27899778552514704",
      "21.69156531835289",
      "3.039309699615069",
      "1.956110383631034",
      "0.000813861479902515",
      "0.851021809195245",
      "-0.7400034880446426",
      "0.06507690495451339",
      "2.074495859741381",
      "-0.25829038572530033",
      "0.19784598658277194",
      "-4.378122445106712",
      "0.6905265107090001",
      "-0.0215919090567812",
      "0.16860551906180204",
      "0.8737875793145009",
      "-0.13950741128333224",
      "0.5469668899702915",
      "-0.31593667712770424",
      "0.7722217775591398",
      "0.1501440431300348",
      "4.844270266793162",
      "4.28154726934955",
      "-1.6577885141525106"
    ],
    [
      "0.1732220494923271",
      "12.440205247335834",
      "4.0492767078611465",
      "3.080519618359031",
      "3.1797191607174713",
      "-0.3240519541370606",
      "0.5918925332305824",
      "-0.03721291910261732",
      "0.47459378217184234",
      "-3.2599620440827533",
      "2.9062005703334375",
      "-1.628863870930065",
      "-2.480987412736297",
      "0.6251496354150415",
      "0.8904148804681427",
      "-0.21132942276487432",
      "-0.08009165975764311",
      "-0.02495430791561922",
      "0.47246481971001175",
      "-3.1359155767361724",
      "5.241264680919713",
      "2.095020851761576",
      "-0.13376922347462067",
      "1.3864340165537858",
      "0.6045395231414867"
    ],
    [
      "0.005586697004415385",
      "0.005509602000093069",
      "0.029115740816792034",
      "0.005938222178133391",
      "0.010819063446977924",
      "-2.836197886252807e-05",
      "0.0013411584885475098",
      "-0.00023365457039709088",
      "0.0007936939038281329",
      "0.0004211062056303792",
      "-1.7060187146354887e-05",
      "-0.00036773023709974547",
      "0.00015990273572970826",
      "-0.0036493373858070325",
      "-0.00035540645842514605",
      "-7.00158677587207e-05",
      "-0.002040247636315965",
      "8.475674740979172e-06",
      "0.0011178214236882262",
      "-7.200001459540277e-05",
      "-4.207241598738571e-05",
      "0.00012727733508814044",
      "-0.0015455484830767519",
      "0.008828504104144092",
      "-0.0008679997038922693"
    ],
    [
      "0.005387339532972646",
      "0.005337417921054686",
      "0.015712559945229732",
      "0.005529605688382159",
      "0.007582173708684011",
      "-9.510028970236826e-06",
      "0.0005466563637742338",
      "-9.962209935222503e-05",
      "0.0003338285384768392",
      "0.00024034073424995003",
      "-1.627708745719959e-06",
      "-0.00015192440831322555",
      "0.00012962801948735852",
      "-0.0017695604319676915",
      "-0.00019571540648272796",
      "-3.185007208584181e-05",
      "-0.0009174820069197981",
      "-8.781264683580406e-06",
      "0.0004698859152605322",
      "-2.6463174105770603e-05",
      "-1.712546512266534e-05",
      "6.687477230589093e-05",
      "-0.0007511211627024508",
      "0.0037890711901576862",
      "-0.0003397159310386266"
    ],
    [
      "0.0053991224275109885",
      "0.005324822623529879",
      "0.016532093732804325",
      "0.005470756481638384",
      "0.00781080345444512",
      "-6.285316668141523e-06",
      "0.0006055665035709812",
      "-9.950219580612936e-05",
      "0.00036446775472005684",
      "0.00031177621610068725",
      "-1.2585231918658151e-06",
      "-0.0001739193763952729",
      "1.6762218965811144e-05",
      "-0.0020412553722553503",
      "-0.00021133368253462177",
      "-4.209246610785226e-05",
      "-0.0010370073907870507",
      "-7.735744060319991e-06",
      "0.0005137663647918754",
      "4.0920262165064195e-05",
      "-2.403237251968599e-05",
      "9.590324753157513e-05",
      "-0.0007675263943287688",
      "0.004318680303750257",
      "-0.00033711039122156995"
    ],
    [
      "0.005392602779657027",
      "0.0053297944118815745",
      "0.016332430194431504",
      "0.005477259408665757",
      "0.007700812861976491",
      "-7.443774600898747e-06",
      "0.00056719687285094",
      "-9.348000087547541e-05",
      "0.00035090569512908823",
      "0.00032517171369244934",
      "3.315649921082774e-06",
      "-0.0001757417315436562",
      "0.00010429605420167178",
      "-0.0020054794104224518",
      "-0.00021158550703066805",
      "-4.1823151364029196e-05",
      "-0.0010026158425937564",
      "-1.2540747348657608e-05",
      "0.0004902290540642737",
      "3.185733038204788e-05",
      "-2.0737467526229375e-05",
      "9.424754288719095e-05",
      "-0.0007509377226642195",
      "0.0041128621302913",
      "-0.0003055455291588434"
    ],
    [
      "0.005458125687350692",
      "0.005361064034405611",
      "0.020656892521699225",
      "0.005556559674204403",
      "0.008817596430678367",
      "-1.0369996941442631e-05",
      "0.000772794942619894",
      "-0.00014356095841572787",
      "0.0005052606874175943",
      "0.0004972425111666124",
      "1.7260227898256626e-06",
      "-0.0002703836272929028",
      "1.2241489206404114e-05",
      "-0.003059302299877885",
      "-0.0003111177542884468",
      "-6.595283704586526e-05",
      "-0.0014519333343279471",
      "-1.0623472006265554e-05",
      "0.0007108022723063063",
      "7.908494466654259e-05",
      "-3.664020445991827e-05",
      "0.00014774708079064115",
      "-0.0011168039497855397",
      "0.005842195815704985",
      "-0.0004863098730924006"
    ],
    [
      "0.005558638385985826",
      "0.005482563403392297",
      "0.026346601920591576",
      "0.005950539321678514",
      "0.010492177897468664",
      "-2.988684789651267e-05",
      "0.0009206647375952591",
      "-0.00026277319292900215",
      "0.0007370848066331546",
      "0.000706049336546733",
      "8.625593165608807e-06",
      "-0.00043175441378971176",
      "0.0001586459775799175",
      "-0.004611254752510791",
      "-0.00047201922978371436",
      "-9.15972366991947e-05",
      "-0.002004373027922172",
      "-2.0296613032854375e-06",
      "0.0010397815620001622",
      "-7.471021323876665e-06",
      "-4.65033264166552e-05",
      "0.00017946223306047215",
      "-0.0018487491151804474",
      "0.007505614675391333",
      "-0.0009385106839916595"
    ],
    [
      "0.8031360439263157",
      "13.7864442370467",
      "5.492050524906433",
      "7.754510498076984",
      "3.0164234271928305",
      "-1.3623755435086833",
      "0.2239568696957061",
      "0.9140124375333264",
      "0.25818666595872625",
      "-5.825516672224878",
      "5.222780779456819",
      "2.309150848312079",
      "-0.41607454497329305",
      "-1.8732967620349084",
      "1.0279642021412732",
      "2.2876703363141573",
      "-0.40668173755743087",
      "1.8607013489322675",
      "0.9840271284091489",
      "-1.9908926058018337",
      "-7.566197126570476",
      "0.20617628560134751",
      "3.3625911169785963",
      "-1.8963148850591083",
      "1.4704360081148422"
    ],
    [
      "0.08067731155795756",
      "9.390524735605387",
      "0.48749443099931444",
      "1.8603960558933157",
      "0.9064745780103102",
      "0.648831512613988",
      "0.17655953535064461",
      "0.027065032530135192",
      "0.10987650429267357",
      "1.4178474416976417",
      "2.860350145762626",
      "2.5791218690030164",
      "-0.008268670115598072",
      "0.18717349552677512",
      "1.196306864792065",
      "0.5251030537162741",
      "-0.021813628376779994",
      "0.3696604180957745",
      "0.23619004895628398",
      "-1.3699805179627538",
      "3.0309714325248374",
      "1.27429136370672",
      "0.8700653952960868",
      "0.5904645823723779",
      "-0.4486819624917387"
    ],
    [
      "0.0058208671865039256",
      "0.006113479400141331",
      "0.02571568007443046",
      "0.007588234882856348",
      "0.016000190235849924",
      "-0.00020999414604448626",
      "0.0006328326065771111",
      "-0.00051355186444216",
      "0.0014925470108491687",
      "0.0003835518399551743",
      "-6.685349501789002e-05",
      "-0.0014622824969948826",
      "0.0003693442735911292",
      "-0.004900963321940234",
      "0.0006683093731023395",
      "-0.00023522122979781026",
      "-0.0018734364046261503",
      "0.0004497103726099815",
      "0.0019506355328655156",
      "-3.97515975809734e-05",
      "-0.00023855921792266988",
      "5.38488885919005e-05",
      "-0.002040462076574079",
      "0.006277655786928678",
      "-0.0031752959344148925"
    ],
    [
      "0.005603118724671137",
      "0.005507041541571857",
      "0.026020601244190197",
      "0.005836024977059809",
      "0.011526715057984171",
      "-5.261595270291802e-05",
      "0.001082851374815457",
      "-0.0002459912951549729",
      "0.0008790428920475723",
      "0.0007098961925437503",
      "-1.5747931442094688e-05",
      "-0.0006437251000028053",
      "-0.00037135105298847067",
      "-0.004558649056385065",
      "-0.000214745847949532",
      "-0.0001379730018405205",
      "-0.0021083588157519645",
      "8.140180760919332e-05",
      "0.0012090847253643673",
      "0.00034642578678663923",
      "-9.41008897952457e-05",
      "0.00020379262327680913",
      "-0.001466475516267632",
      "0.008547097522412153",
      "-0.0011002180022894098"
    ],
    [
      "0.005610966306828471",
      "0.0053744679855537636",
      "0.03736525936698612",
      "0.005752460917173266",
      "0.011336983993685785",
      "3.063637922557202e-05",
      "0.0013030526162272637",
      "-0.00030745441708324996",
      "0.0008304796412311954",
      "0.0007692545148158852",
      "-3.329183582985809e-05",
      "-0.00023440386540254598",
      "-1.0234689308599221e-05",
      "-0.007133375782049935",
      "-0.0008428991948005823",
      "-8.100685259564564e-05",
      "-0.002964318027845105",
      "-6.28472788276652e-05",
      "0.0012398121697872134",
      "-0.0002731292242693003",
      "-8.067884881193376e-05",
      "0.0003135164729160604",
      "-0.0029054490355148502",
      "0.01089369458870873",
      "-0.0009442943438736632"
    ],
    [
      "0.005918607799289392",
      "0.005366359684180726",
      "0.05841153506690599",
      "0.005867061473137811",
      "0.01622051975196147",
      "2.9813827509228743e-05",
      "0.002691806357542329",
      "-0.0005102835690964077",
      "0.001523879283843651",
      "0.0011067275179067354",
      "-2.2939954090128624e-05",
      "-0.0003846503895331811",
      "-0.0007592315522130343",
      "-0.011141775273219525",
      "-0.0014168413742603058",
      "-0.00012734064934657598",
      "-0.005143407982572733",
      "-9.73477172296615e-05",
      "0.0022513919940507876",
      "1.7889485376070053e-06",
      "-0.00010546067100871319",
      "0.000412361257824477",
      "-0.004447843059427597",
      "0.020404184110369355",
      "-0.0015255011088155439"
    ],
    [
      "0.005493455953970368",
      "0.0053507602016346035",
      "0.026564955308752688",
      "0.005612677135787884",
      "0.00928050491056237",
      "1.3469136870202015e-05",
      "0.0010295168322816968",
      "-0.00018272196011424036",
      "0.0005630647647559005",
      "0.000369470638278762",
      "-2.56678915112597e-05",
      "-0.00013389505689054884",
      "9.793898911685778e-05",
      "-0.003882448053706091",
      "-0.00048043130749682663",
      "-4.044879641769233e-05",
      "-0.0018563626183790334",
      "-3.920601597692153e-05",
      "0.0008273399663072186",
      "-0.00022489019883562963",
      "-4.2806634934350285e-05",
      "0.00015988900072187623",
      "-0.0016931671038207515",
      "0.0073988670510622325",
      "-0.0005623168078964852"
    ],
    [
      "0.005412654715440468",
      "0.005446212773279065",
      "0.016774239104279717",
      "0.005736533159368277",
      "0.008095149286836235",
      "-2.356432642812867e-05",
      "0.0005487207313686021",
      "-0.0001296357338318198",
      "0.00040028052084329523",
      "0.00020650194903772598",
      "-2.5079535416980586e-05",
      "-0.0002452690691511696",
      "0.00021973090144707222",
      "-0.0018388376365248466",
      "-9.734230510222009e-05",
      "-3.970031997291726e-05",
      "-0.0009257129598717835",
      "2.7911785210610255e-05",
      "0.0005568327668138286",
      "-0.00015516457583413112",
      "-3.3548922825376504e-05",
      "6.138195739112254e-05",
      "-0.000819565561871105",
      "0.0037688259748851947",
      "-0.0005625370670376391"
    ],
    [
      "0.005690300777678346",
      "0.005725447682892624",
      "0.02348724100378516",
      "0.006843111503000694",
      "0.012790511736872519",
      "-0.00016289487926419793",
      "0.0014590443684719006",
      "-0.0003199969387430767",
      "0.001090663918397358",
      "-0.00038609441985948856",
      "-7.259930892493368e-05",
      "-0.0007823931145959599",
      "0.0005908206365592691",
      "0.000294060440991322",
      "0.0005992592897497936",
      "-7.433116304888709e-05",
      "-0.0010256344079863538",
      "0.0003182601745497874",
      "0.001445267076465398",
      "-0.0002879303016766434",
      "-0.00018299774941729478",
      "-0.00024726243888022973",
      "-0.0001707444830886131",
      "0.006640219943004633",
      "-0.002013314634333616"
    ],
    [
      "0.005710178474476032",
      "0.005856381025825752",
      "0.023495123825664755",
      "0.007386758282361279",
      "0.012696223652637662",
      "-0.00020932669346387128",
      "0.0008348619667863336",
      "-0.0006193891086372625",
      "0.00105585081210121",
      "-0.00011198517073859417",
      "0.00016620022938139108",
      "-0.0006696146754727167",
      "2.4791917725065064e-05",
      "-0.0038144741161342836",
      "-0.000496549868471568",
      "-2.184033683892897e-05",
      "-0.0017045343951761526",
      "0.00013297120849370238",
      "0.0014911171444756286",
      "-0.00018982046027553952",
      "0.00011407310792209729",
      "-0.0004091569346993324",
      "-0.0022758033391985797",
      "0.006162130546775989",
      "-0.0024580494007172765"
    ],
    [
      "0.3837656108440263",
      "3.944404550515984",
      "7.185214748608306",
      "11.888939025311831",
      "3.371720093309018",
      "-1.008647371616101",
      "-0.5225477358118717",
      "1.0467319287614183",
      "-0.14793178953278902",
      "-0.2974059662110192",
      "-2.6651668858774755",
      "-0.8885918766133523",
      "-5.7359879323910326",
      "4.7511562057097265",
      "-2.9704618407176375",
      "0.014781925311969021",
      "1.2103043326055278",
      "-1.269268065085854",
      "0.8320721836131311",
      "-3.2658492386623923",
      "0.959164255950927",
      "-2.426881009764899",
      "1.7928350079512545",
      "-0.3734119637743331",
      "-0.8215782974813189"
    ],
    [
      "0.006332796693894197",
      "0.009033631871266306",
      "0.06658026997525779",
      "0.010272134872725089",
      "0.02261308704584377",
      "-0.0011235545309136465",
      "-0.00012001585894462476",
      "-0.0007293624953529477",
      "0.0029707988596730287",
      "0.007549035794111246",
      "0.001994839408967221",
      "-0.0051104714370642556",
      "0.008422135668993724",
      "-0.01626312906030069",
      "-0.002702640002215723",
      "-0.0006793835340957123",
      "-0.005170716486654266",
      "-0.0007448266622988942",
      "0.003029358113788103",
      "0.001527276079244986",
      "0.001736332482261591",
      "-0.0002895296647506184",
      "-0.0009024825024909135",
      "0.014203701869808667",
      "-7.236116898469673e-05"
    ],
    [
      "0.007525543290327591",
      "0.005835026955774581",
      "0.10974683913170176",
      "0.007045755204138052",
      "0.04108191919481308",
      "-0.0005454123757496555",
      "0.008932289146359119",
      "-0.0013962553039196031",
      "0.005395723919154669",
      "-0.00017956241482389276",
      "0.00034510263933723096",
      "-0.002219330342269685",
      "-0.0048371288089370055",
      "-0.015549397316170468",
      "-0.002295548230742268",
      "-0.00026577913253426726",
      "-0.01145294819081377",
      "0.00023404647883525114",
      "0.0072290049359978875",
      "0.002777265246496514",
      "-8.878358390013464e-05",
      "-0.0009370276443997981",
      "-0.006158165795237442",
      "0.05510290833209313",
      "-0.005076175366508862"
    ],
    [
      "0.005627087542168256",
      "0.005468819960420186",
      "0.029260895413971443",
      "0.005901594760618839",
      "0.011619961128943146",
      "-6.142669076171731e-05",
      "0.0009232707705628523",
      "-0.00034080842858419776",
      "0.0009084855821389308",
      "0.0009281627096212574",
      "7.395312327023191e-05",
      "-0.0005979199126317405",
      "4.254713551945768e-05",
      "-0.006499276677585978",
      "-0.000821538698112407",
      "-0.00012608111610612846",
      "-0.0025938814509651833",
      "-3.83904217934213e-05",
      "0.0012631543706338683",
      "0.00038423829205866443",
      "-4.500343372608112e-05",
      "0.00015989874833062412",
      "-0.0024186534366705467",
      "0.009083133064136698",
      "-0.0010678424632066031"
    ],
    [
      "0.005525128605535549",
      "0.005371586687294753",
      "0.023274815255557222",
      "0.005632167579141117",
      "0.009947508057028312",
      "-1.8603700006749022e-05",
      "0.0008855991216881396",
      "-0.00022074156577875161",
      "0.0006616447184175272",
      "0.0005727482043529737",
      "1.143262833150592e-05",
      "-0.0003330343507755483",
      "-0.0002846468771908936",
      "-0.004242363746010804",
      "-0.00044950137249703646",
      "-7.943425875579342e-05",
      "-0.001877412937516561",
      "1.1213791490666954e-06",
      "0.0009370772568604829",
      "0.00014943284096244298",
      "-4.069587119414731e-05",
      "0.00015775078772153976",
      "-0.001531536176048439",
      "0.007250414738349215",
      "-0.0007659264759908536"
    ],
    [
      "0.005466912131526288",
      "0.005380554444334975",
      "0.020111450739088918",
      "0.00560520449010793",
      "0.009024456376953451",
      "-1.5675610463894714e-05",
      "0.0007053849027040724",
      "-0.00016996826965530486",
      "0.0005292524300582186",
      "0.00045754167680472457",
      "1.6004992816922978e-06",
      "-0.00027605468854676146",
      "-0.0001653103457405692",
      "-0.0033097174346647493",
      "-0.0002923460265533532",
      "-6.279567165823264e-05",
      "-0.0014645313033611323",
      "1.2148028075963017e-05",
      "0.0007459532045609342",
      "4.4154120859331614e-05",
      "-2.895384759149222e-05",
      "0.00013184849733243896",
      "-0.0011654142942407824",
      "0.005700724732519314",
      "-0.0006300490041243916"
    ],
    [
      "0.005508197077395086",
      "0.005406825507221236",
      "0.023294431368692636",
      "0.005711714964827198",
      "0.00976006707785405",
      "-8.131557140213281e-06",
      "0.000746929319098412",
      "-0.00022827253805620835",
      "0.0006207400793287618",
      "0.0006423664722462229",
      "-6.907134004987578e-06",
      "-0.00033400067403489717",
      "-0.00019498913880483938",
      "-0.0045044176131773875",
      "-0.0004235309545367122",
      "-8.290030260109769e-05",
      "-0.0018261388228447049",
      "8.204406909832912e-06",
      "0.0008932731494557587",
      "1.1720834351831761e-05",
      "-5.066729432768983e-05",
      "0.0002055184520750873",
      "-0.0016608888334730997",
      "0.006663487931112755",
      "-0.0008309794717723637"
    ],
    [
      "0.005572120319311174",
      "0.005506810446030032",
      "0.026823210098282972",
      "0.005938793747396158",
      "0.010878774344151475",
      "-3.6725362056332165e-05",
      "0.0008485059718958758",
      "-0.00029951810134742077",
      "0.000775433433419856",
      "0.0006777638325109132",
      "1.0903084047170555e-06",
      "-0.00047310748920820184",
      "-0.00021908107490045488",
      "-0.005417739070309591",
      "-0.00048332322404504697",
      "-9.761600903505486e-05",
      "-0.0021526561725736973",
      "2.6049858226375547e-05",
      "0.0011052473020670619",
      "6.34758223639222e-05",
      "-4.3458363476743064e-05",
      "0.00017554497525736973",
      "-0.002048435192109335",
      "0.007756797879181538",
      "-0.0011302361778334337"
    ],
    [
      "0.006232822449240899",
      "0.005891664231224259",
      "0.06352104549625956",
      "0.007386207337826725",
      "0.020959073643991435",
      "-0.00023969239899301453",
      "0.003677944803475717",
      "-0.0004942535777742896",
      "0.002389831996252121",
      "0.0009247539412653151",
      "0.00019367533537788608",
      "-0.001384421286811557",
      "0.0021103902931526915",
      "-0.007313548745736391",
      "-0.0007739648519876",
      "-0.00022808619748052622",
      "-0.005191225997804329",
      "-3.657551836143304e-05",
      "0.0030894127756440756",
      "0.0011184473419999777",
      "7.235646168958292e-05",
      "-1.9735234779081244e-05",
      "-0.0030837734040118905",
      "0.023391407951924233",
      "-0.001704534891124091"
    ],
    [
      "0.18172468076582934",
      "7.750383391453144",
      "9.009574128621042",
      "6.696341825055278",
      "3.8584382159550317",
      "-0.824418986200676",
      "-0.5324355923089208",
      "0.3680662795975118",
      "-0.062206245959457625",
      "7.429296388781564",
      "-5.568864640929981",
      "1.1288672058614504",
      "-7.445939810908607",
      "-0.6875763138005311",
      "1.544106569761878",
      "-0.35815061404369236",
      "-0.8039130366700696",
      "0.7760907753007826",
      "0.6224566545552404",
      "3.49313567143325",
      "-4.537935533103127",
      "-3.882912534207083",
      "-1.8169909199622711",
      "-3.5985821984058863",
      "3.2844857442745234"
    ],
    [
      "0.005577947027734269",
      "0.005738756515275144",
      "0.031154956682220562",
      "0.006804943437500074",
      "0.010895057589271914",
      "-5.308660801306229e-05",
      "0.0011612811742366912",
      "-0.00017462775497004918",
      "0.0008147967876572957",
      "2.5852436272944456e-05",
      "-0.0001979307290773677",
      "-0.0005783273173618742",
      "0.0022496954012811315",
      "-0.0018854920280594665",
      "0.0002529076717150762",
      "-8.307795127755504e-05",
      "-0.0014559274933419585",
      "8.57989257027922e-05",
      "0.0010665123931690647",
      "-0.0007887133413612197",
      "-0.00016108169282674737",
      "0.00013159473036905925",
      "-0.001802224140430228",
      "0.006126172073995708",
      "-0.001102189980547176"
    ],
    [
      "0.005500207704291549",
      "0.005415411696317597",
      "0.02255627299764128",
      "0.005721714208235628",
      "0.009472749027224182",
      "-1.321627926754134e-05",
      "0.0010086323216586509",
      "-0.0001521177922171783",
      "0.0006054683812550106",
      "0.00031801553233501304",
      "-2.7658635307637927e-05",
      "-0.0002555468729600772",
      "9.166973318095023e-05",
      "-0.0025541263442596584",
      "-0.00016331710049071282",
      "-5.3760210636671754e-05",
      "-0.0014841372330453267",
      "2.721794406975536e-05",
      "0.0008384392310943783",
      "-0.00011535217985143159",
      "-3.962558583905182e-05",
      "0.00012276463251395807",
      "-0.0010374744055665797",
      "0.006528260103259284",
      "-0.0006360011003420137"
    ],
    [
      "0.005409950468384097",
      "0.005325038114789466",
      "0.01806714827990456",
      "0.00550754785763355",
      "0.007971587616297869",
      "-3.1266427013046397e-06",
      "0.0006331202938960541",
      "-0.00010979037018186643",
      "0.0003875977767973256",
      "0.0003332700429067519",
      "-6.459759716953467e-06",
      "-0.0001759860652082858",
      "0.00015180762442554155",
      "-0.0023823435580848356",
      "-0.00027119459268808616",
      "-4.4626326930906036e-05",
      "-0.0011604411832552423",
      "-2.0643112157875095e-05",
      "0.0005480289536502883",
      "2.3390245228369306e-06",
      "-3.2498096715053385e-05",
      "0.0001115361569933461",
      "-0.000989455390539335",
      "0.004632503923534706",
      "-0.0003509490995034974"
    ],
    [
      "0.0054509093531769645",
      "0.00532672559919204",
      "0.021328179047485952",
      "0.005522529719140582",
      "0.008633335452759268",
      "-3.582771328104028e-06",
      "0.0007734418611678716",
      "-0.00014086308627086783",
      "0.00048138991298387403",
      "0.0004596706943833494",
      "2.9275573345327403e-06",
      "-0.00022367288695104777",
      "0.00014198424065613448",
      "-0.0032188095558651378",
      "-0.00040134960942704367",
      "-5.947887536053919e-05",
      "-0.001509110287909787",
      "-3.7367863037998e-05",
      "0.0006837112463840763",
      "7.190299064915601e-05",
      "-4.0032000817972696e-05",
      "0.0001438905350259771",
      "-0.0012979154649170248",
      "0.005909047473723859",
      "-0.00041176919224246113"
    ],
    [
      "0.0055006328465529684",
      "0.005334532807110541",
      "0.024306957145768866",
      "0.005548151376764927",
      "0.009434074468824069",
      "-7.347423171226474e-06",
      "0.0009860301110852353",
      "-0.0001641384999184876",
      "0.0005993393202622639",
      "0.0005262272566534765",
      "6.327119879940078e-06",
      "-0.00027138471205851003",
      "7.76964701411627e-05",
      "-0.0037239110645275924",
      "-0.00045723754069347197",
      "-7.12580696271292e-05",
      "-0.001822925928262211",
      "-3.911617930975323e-05",
      "0.000844281801075321",
      "0.0001398015468366026",
      "-4.312609620955371e-05",
      "0.00016136707588016697",
      "-0.0014392782414088098",
      "0.007342228474456743",
      "-0.0004833038012009723"
    ],
    [
      "0.005508965709430173",
      "0.005382416776497691",
      "0.02459553958485313",
      "0.005635674936028129",
      "0.00952814616423343",
      "-1.082622682652629e-05",
      "0.0010821191216537096",
      "-0.00015246819629733261",
      "0.0006202722375698012",
      "0.00042709395583497207",
      "5.7621352744873354e-06",
      "-0.00024361385124008786",
      "0.00018107805783782856",
      "-0.0031172151067002216",
      "-0.00034152442288626865",
      "-5.7332559088927985e-05",
      "-0.001718239956121681",
      "-2.0557295331475702e-05",
      "0.0008609551103154553",
      "4.156547918248225e-06",
      "-2.5580411704429743e-05",
      "0.0001316552828736877",
      "-0.001223713754984785",
      "0.0073386523763345765",
      "-0.0004975063793620089"
    ],
    [
      "0.005607811948393039",
      "0.0053544018111596195",
      "0.03264201664113617",
      "0.0056141228183481705",
      "0.011142754759932184",
      "5.737913617825061e-07",
      "0.0015303071166129741",
      "-0.0002206609778106957",
      "0.0008410993182832963",
      "0.0006163540541926124",
      "-7.151524514046571e-06",
      "-0.00029476142018827485",
      "-9.281519654795989e-05",
      "-0.004896633155416532",
      "-0.0005828018938272441",
      "-8.184382160886629e-05",
      "-0.0025502066861162217",
      "-4.109152297718692e-05",
      "0.0011962370647131263",
      "8.710739045089571e-05",
      "-5.328467056735268e-05",
      "0.00021487663471237255",
      "-0.0018857041054670858",
      "0.01073241105062557",
      "-0.0006741975549402619"
    ],
    [
      "0.005988974059695281",
      "0.00546862131533966",
      "0.0627782452832341",
      "0.006231816550189844",
      "0.017160466192261827",
      "2.6906000397849684e-05",
      "0.0029547897995171597",
      "-0.0005402912849857081",
      "0.0016850063449575716",
      "0.0009247373308552362",
      "-5.995518982846938e-05",
      "-0.00037900484637995945",
      "-2.226680456544761e-06",
      "-0.010920827154522526",
      "-0.001413971229701421",
      "-0.00011494086517661012",
      "-0.005331068901343998",
      "-0.0001044012892793119",
      "0.0024443019261085695",
      "-0.000363265311327163",
      "-0.00010703947331959652",
      "0.0004036397481083001",
      "-0.004805158328088591",
      "0.021274602054591977",
      "-0.0016593984189147812"
    ],
    [
      "0.2610588316772957",
      "2.432994566140058",
      "1.5531244180991406",
      "7.741952380046533",
      "0.6977283276441286",
      "-0.493170485267292",
      "-0.08974987347316075",
      "-0.8702793497692992",
      "0.2459749685690443",
      "-1.1912959982093796",
      "-0.7418737321605519",
      "-0.05603885436552809",
      "2.9827482713451765",
      "-0.2707200436996719",
      "-1.1611963670872412",
      "0.5728738020141456",
      "-0.5439030961447037",
      "-0.9718966854188773",
      "0.22277356998046333",
      "1.4574007913292928",
      "4.2077778100664345",
      "-0.7709897881148983",
      "-1.542128823126563",
      "0.3698780595224125",
      "0.07180911661177904"
    ],
    [
      "0.0123638520784354",
      "3.4684946135888466",
      "0.6224424416987981",
      "0.33615156190244033",
      "0.30769633757987425",
      "0.14726384662341102",
      "-0.05214957696597182",
      "-0.039304144974036344",
      "-0.037629580936158695",
      "-1.1182463213426082",
      "-0.832952980178937",
      "-0.9693257694527605",
      "0.4467638707937703",
      "0.2478128557306981",
      "0.18702517367123922",
      "-0.020557969054477522",
      "-0.03207896977433895",
      "-0.02264806215826771",
      "0.018701490029407766",
      "-0.9132586687952233",
      "-0.6638505169082854",
      "0.25583309765559586",
      "-0.005897679601594152",
      "-0.33695193817627994",
      "-0.24962786990447056"
    ],
    [
      "0.005494809385881771",
      "0.005606280645723256",
      "0.018769681706779916",
      "0.005981610439296847",
      "0.009611212244833085",
      "-7.53803993360439e-05",
      "0.0006232441205872954",
      "-0.00014283157695384738",
      "0.0006410107896975913",
      "0.00031730516184178806",
      "-4.215564862216084e-06",
      "-0.0005461814617737538",
      "0.0004331323482085542",
      "-0.0022310201792065097",
      "5.848825594354876e-05",
      "-8.88528177960221e-05",
      "-0.0011205225159040353",
      "7.280287755235919e-05",
      "0.0008097746751049911",
      "8.453910227696989e-05",
      "-8.219524620984078e-06",
      "6.1007681215731306e-05",
      "-0.0009404356588545321",
      "0.004507187948566671",
      "-0.0007636878005762157"
    ],
    [
      "0.005654913883024854",
      "0.0053712606106239204",
      "0.03867674809555366",
      "0.00573755944322406",
      "0.011899319156259917",
      "1.025437041392096e-05",
      "0.0015320084600323274",
      "-0.0003105118725265233",
      "0.0009346330189031455",
      "0.0008388572552013695",
      "-1.9652343646760115e-06",
      "-0.0003398505477104772",
      "0.0001291995808544923",
      "-0.0070557106530073415",
      "-0.0009584144263836838",
      "-0.0001016107236748591",
      "-0.003159783795058456",
      "-9.526334779155874e-05",
      "0.0013606389148306884",
      "2.7195195087707327e-05",
      "-7.889785443394374e-05",
      "0.00029172801948772",
      "-0.002966674780631132",
      "0.01204256045088413",
      "-0.0008598016047886422"
    ],
    [
      "0.005492226369257282",
      "0.005332320953375007",
      "0.02466618299066885",
      "0.005518437260920433",
      "0.009310258447986285",
      "-1.824846539042642e-06",
      "0.001011542062229377",
      "-0.00015507376230843617",
      "0.0005771394718825754",
      "0.0004643500750153452",
      "-2.1668023947257113e-06",
      "-0.00022748948946753737",
      "1.2435108082038776e-05",
      "-0.0036093849785360324",
      "-0.0004214020716641828",
      "-6.147735473897198e-05",
      "-0.001789532812598461",
      "-3.2641966263323445e-05",
      "0.0008208466476155482",
      "6.67507581453915e-05",
      "-3.9302145318616824e-05",
      "0.0001555358165648899",
      "-0.001386742241195798",
      "0.00734428764770727",
      "-0.000469786923765496"
    ],
    [
      "0.0054763476205550166",
      "0.005335656651895412",
      "0.023525325363315776",
      "0.005524413650294172",
      "0.00903284306726815",
      "2.5456498729556305e-06",
      "0.0009369925746986283",
      "-0.0001528393062221619",
      "0.0005360026933283812",
      "0.00045371480001851967",
      "-7.353944803463262e-06",
      "-0.0002084085157319013",
      "3.8913465318319004e-05",
      "-0.0034176746746670907",
      "-0.0004152655375033094",
      "-5.812104166064757e-05",
      "-0.0016732768223116953",
      "-3.3546899550230935e-05",
      "0.000768358956175138",
      "1.0185189910749795e-05",
      "-4.101835455841597e-05",
      "0.0001616002409271378",
      "-0.0013756371286800164",
      "0.0067943744190469",
      "-0.0004617577702418595"
    ],
    [
      "0.0054242124013576904",
      "0.005368383390801481",
      "0.01955088729606142",
      "0.005579278903348673",
      "0.008277862144042858",
      "-7.038823495857463e-06",
      "0.0006161377430055437",
      "-0.00012963270751243093",
      "0.00042489612300123216",
      "0.00044063372383662086",
      "-3.4635597461143343e-06",
      "-0.00022631346993310977",
      "0.00017160360516381483",
      "-0.0028741826620017406",
      "-0.00028353646133727576",
      "-5.3633725512914685e-05",
      "-0.0012731937836185914",
      "-1.4164784429890176e-05",
      "0.0006009557409152115",
      "-4.1504634008747637e-05",
      "-3.362047544354129e-05",
      "0.00013291289133021206",
      "-0.0011181083712834344",
      "0.004875121763471857",
      "-0.0004418767215751599"
    ],
    [
      "0.00560545471660576",
      "0.005524406995687303",
      "0.0365394690179516",
      "0.005880831921548937",
      "0.011388876834265193",
      "-1.8273092961102774e-05",
      "0.0012489687180271488",
      "-0.00024412233188334835",
      "0.0008576558569232296",
      "0.0008368025812993272",
      "-1.436108074298957e-05",
      "-0.00046792085743122664",
      "0.00043727742898927625",
      "-0.006148307950935025",
      "-0.0005577032844361732",
      "-0.00010737739707658771",
      "-0.0026483689977466925",
      "-3.0439951084085146e-05",
      "0.0012062260455492785",
      "-0.00011918834448210614",
      "-5.997604752078101e-05",
      "0.0002620834619332713",
      "-0.002349134482338394",
      "0.010075627750867205",
      "-0.0008387956968399109"
    ],
    [
      "0.006838545751987371",
      "0.00635224779658812",
      "0.11879157455965186",
      "0.007670913818038452",
      "0.02985329525223275",
      "-0.0006914937140250084",
      "0.008990343985339745",
      "0.00020489804797618275",
      "0.004068742064937775",
      "-0.00312208799581871",
      "-0.000404673492247957",
      "-0.0026472108010601046",
      "0.007344505515485823",
      "0.006029715964325894",
      "0.0015580488343421733",
      "-0.00021811404884124175",
      "-0.005189386834150601",
      "0.00020237994311232338",
      "0.0046896461564855125",
      "0.00022136541491756778",
      "-0.0001352316686941353",
      "-0.0011731761710704544",
      "-0.002200033356647951",
      "0.03712171045574655",
      "-0.0005347663522482541"
    ],
    [
      "0.007440406258354297",
      "0.006381208126755391",
      "0.217858529007262",
      "0.011649887114053984",
      "0.04247748259769148",
      "-4.573528782387256e-05",
      "0.005419258043901932",
      "-0.00218623551808572",
      "0.00503473485311538",
      "0.004787985922925789",
      "-0.00024057359059091588",
      "-0.0027302238658021786",
      "0.008595006650870205",
      "-0.049497196749061695",
      "-0.005820157255869113",
      "-0.0006884855426481454",
      "-0.018070095808831548",
      "-0.0005176999146269565",
      "0.00741161982093654",
      "-0.00044415171753266317",
      "-0.0007290634677574096",
      "0.001662152677986755",
      "-0.02541687150661266",
      "0.05596735763565486",
      "-0.0072569838402888045"
    ],
    [
      "0.00806925790698103",
      "0.006079766314785083",
      "0.16376600495582153",
      "0.008634978349062116",
      "0.05376785513649551",
      "-0.00043104576926881804",
      "0.01207433163267822",
      "-0.0008606922968054636",
      "0.007087413079027392",
      "0.0024773623100288965",
      "-0.0001468373702539427",
      "-0.0035848045825206698",
      "-0.002030515555358722",
      "-0.019302861724142622",
      "0.0013616513281080164",
      "-0.0007120158516599414",
      "-0.015289445829478639",
      "0.0008245609291871152",
      "0.009255831966564555",
      "0.004046032798797976",
      "-0.0002752139057287498",
      "0.0005507015036613305",
      "-0.0018129751318154978",
      "0.07676079381739086",
      "-0.005323243975059581"
    ],
    [
      "0.00578867687668548",
      "0.0054559529273993795",
      "0.042033059441372776",
      "0.005803683320642699",
      "0.014458172039204827",
      "-5.5714136290293405e-05",
      "0.002550212402197324",
      "-0.00017261798272245055",
      "0.001335547325515196",
      "0.0006432431450809835",
      "-2.5924023302451743e-05",
      "-0.0006169209695139457",
      "-0.00025912097610414396",
      "-0.004373959200876965",
      "2.2098619073469402e-05",
      "-0.000130444598057187",
      "-0.0032157784435093355",
      "9.600460781869148e-05",
      "0.0017886521056410497",
      "0.0004988048948575556",
      "-5.182602021265867e-05",
      "0.00018254439946482727",
      "-0.0007933282086767555",
      "0.01596722260867665",
      "-0.0008843583708335976"
    ],
    [
      "0.005445579227299263",
      "0.005368710134911187",
      "0.020587760902400894",
      "0.005609466312760316",
      "0.008650091663059896",
      "-4.865375239744452e-06",
      "0.0006751751098004805",
      "-0.00015010867513094492",
      "0.00047387771242524314",
      "0.0005146759830071991",
      "-4.365311581088237e-06",
      "-0.00025221933438719017",
      "9.873147082983439e-05",
      "-0.0032474953185458334",
      "-0.00031562234788270446",
      "-6.277011223213668e-05",
      "-0.0014278602533439179",
      "-1.1533767399623091e-05",
      "0.0006754731582643041",
      "-4.948254265117433e-06",
      "-4.133306483758933e-05",
      "0.00015914900559843277",
      "-0.0012176314763247546",
      "0.005452287474480865",
      "-0.0005177158886870521"
    ],
    [
      "0.005440702708374987",
      "0.00535614255033249",
      "0.019926443546460233",
      "0.005566536121011512",
      "0.008550241417941933",
      "-1.0240118004734052e-05",
      "0.0007586961790457781",
      "-0.00011786939443827144",
      "0.0004681392109317524",
      "0.0004000729263752964",
      "-6.989521655626402e-06",
      "-0.00023535136004408685",
      "0.0001004059288268115",
      "-0.002581970494480214",
      "-0.0002095403932521944",
      "-5.478681894897606e-05",
      "-0.0013074632196553573",
      "5.5824240893544924e-08",
      "0.0006527950607883562",
      "3.068566863180451e-05",
      "-3.361370598624767e-05",
      "0.0001215452670273367",
      "-0.0009276904216338174",
      "0.005445891280074928",
      "-0.000435976014159819"
    ],
    [
      "0.005545033781353253",
      "0.005359077777085883",
      "0.02606849014558909",
      "0.005592666692567472",
      "0.010234333390859489",
      "-1.2814026833958007e-05",
      "0.0011934321034673611",
      "-0.00016054459086026023",
      "0.0007175386514979462",
      "0.0005923257961304856",
      "-8.924210003457037e-06",
      "-0.00035505997658827484",
      "1.0493775992167407e-05",
      "-0.0037097572770057653",
      "-0.0003395890815555516",
      "-9.01219659497156e-05",
      "-0.001983034576401664",
      "-9.025336746338678e-06",
      "0.0009898005774966058",
      "0.0002039575106203225",
      "-5.22081895876894e-05",
      "0.00019525158490150884",
      "-0.0012838819129162428",
      "0.008440304851059744",
      "-0.0005576045516623552"
    ],
    [
      "0.005602094058225321",
      "0.005376801867318877",
      "0.030365564019978634",
      "0.005632476449400027",
      "0.01117021031343592",
      "-9.361503306255128e-06",
      "0.0014459044162340355",
      "-0.0001799320505640803",
      "0.0008538539884442912",
      "0.0007457928850425162",
      "-5.98452386313886e-06",
      "-0.000408966033333925",
      "5.253945091389377e-05",
      "-0.004420791035267116",
      "-0.0004017620322415187",
      "-0.00010838774466707845",
      "-0.0023880629638075323",
      "-1.6310600217392083e-05",
      "0.0011756881941959389",
      "0.0002444143478640956",
      "-5.985169108040762e-05",
      "0.00025099919071179213",
      "-0.0014623710889409428",
      "0.010216145444560478",
      "-0.0006085929347078446"
    ],
    [
      "0.00568555820533719",
      "0.0054099323708831195",
      "0.03653594781338548",
      "0.005775866313641844",
      "0.012649577907877924",
      "-1.1565963160570063e-05",
      "0.0015038352814424516",
      "-0.00029562644526610855",
      "0.0010455812629566392",
      "0.0010996100027933955",
      "4.909784032127813e-06",
      "-0.0005515581056896149",
      "-6.913297498678205e-05",
      "-0.006980438409172485",
      "-0.0007223073742012717",
      "-0.0001476122910561306",
      "-0.0031531176779045623",
      "-3.552829422414318e-05",
      "0.0014693093804202773",
      "0.0003000421845572725",
      "-9.135801041760275e-05",
      "0.00034321442659245927",
      "-0.0024267841392347027",
      "0.012246105516917967",
      "-0.0009590050589905203"
    ],
    [
      "0.005830218305329754",
      "0.005493007428345575",
      "0.046120855726496254",
      "0.006031030992779186",
      "0.015084006774006032",
      "-5.8682396432138606e-05",
      "0.0020666417874582355",
      "-0.00035402282930464845",
      "0.0014063002920701017",
      "0.0012265787839692709",
      "5.616471137463821e-06",
      "-0.0008465604729719141",
      "0.00018842732957593386",
      "-0.008355098591286827",
      "-0.0008075425889688053",
      "-0.0001969380256695401",
      "-0.004012383341075797",
      "-3.705410319643094e-05",
      "0.001933828168868873",
      "0.0006417391175041112",
      "-0.00010984222856066854",
      "0.00033073890183724157",
      "-0.0029631098480810128",
      "0.016056437048203337",
      "-0.0011907780798431898"
    ],
    [
      "2.2203547044364997",
      "21.94802566443377",
      "11.068328827391259",
      "8.1161543861359",
      "7.412791647334647",
      "2.9235375609174814",
      "0.09107840457894945",
      "0.04927299254525122",
      "-3.354832047337665",
      "0.040490899938699434",
      "7.0826510309839765",
      "-1.3359279826138475",
      "6.693744409765866",
      "0.7558769339065781",
      "1.3181756504010762",
      "3.7239873660323366",
      "1.1894806373698739",
      "2.0701374977467197",
      "-0.4948875457826247",
      "-8.435382471758519",
      "-4.245682926961594",
      "4.15132115940278",
      "5.513916499965044",
      "5.15813787340061",
      "4.354485961843886"
    ],
    [
      "0.00583634045297838",
      "0.006790022765856196",
      "0.03510188810078476",
      "0.007803402564669717",
      "0.014473014756891885",
      "0.00011939039895074328",
      "0.0017729344960541365",
      "-0.0005047907849498669",
      "0.0012794522855657585",
      "0.00044571311141564947",
      "-0.0007681115203612873",
      "-0.0010753388739749331",
      "0.0019271190120496236",
      "-0.0021123758598247354",
      "7.964146599379107e-05",
      "-0.00022122605999215552",
      "-0.0019762038719692",
      "0.00011238424431986794",
      "0.0018667133852525311",
      "-0.001618315988973545",
      "-0.0004368075493185361",
      "0.0009839418371932836",
      "-0.0020165831561044243",
      "0.008848528822629133",
      "-0.002278658555707411"
    ],
    [
      "0.006475883648039822",
      "0.005780258216849008",
      "0.07075417039042932",
      "0.007034335907406867",
      "0.0257210536273886",
      "-0.00041042665745143496",
      "0.007566294603317138",
      "0.0004078342829434155",
      "0.00326440114718731",
      "-0.002032956230271384",
      "-0.00042349817485152043",
      "-0.0019501363995935994",
      "0.0035994613484786027",
      "0.011855913461027323",
      "0.0038138949889005317",
      "-0.00023491494983741672",
      "-0.0026547342632757334",
      "0.0007928880935668674",
      "0.0037877194977439903",
      "0.0013594657588092206",
      "-0.0002639735663190109",
      "-0.0005668944173921023",
      "0.0048877067228163705",
      "0.029494354215020748",
      "-0.0010850964046317697"
    ],
    [
      "0.0055757187512765986",
      "0.005410919129219832",
      "0.028235438519528318",
      "0.00579130707739078",
      "0.010765334617139955",
      "-2.2927970927582564e-05",
      "0.001134949142854006",
      "-0.00023437322755050848",
      "0.0007806563297032162",
      "0.0006920881235233493",
      "-2.3773775219457926e-05",
      "-0.000462672177112954",
      "0.00011278545656259651",
      "-0.004722883526161791",
      "-0.0004995985108110253",
      "-0.00010935946293664007",
      "-0.002212435182885407",
      "-1.8490179655575146e-05",
      "0.00109694328521836",
      "0.00016588247315576235",
      "-8.019766210877447e-05",
      "0.00022004927970004995",
      "-0.0019537912395638088",
      "0.008659622513597066",
      "-0.0008118506003954181"
    ],
    [
      "0.00537548214682304",
      "0.0053365206594341305",
      "0.014890995926632712",
      "0.005484981321805164",
      "0.00744427812458251",
      "-7.610361754946271e-06",
      "0.0004295894517993914",
      "-0.00010454853194109552",
      "0.00030854462103147403",
      "0.0002757487305053536",
      "8.294056616753334e-07",
      "-0.00015723532776378132",
      "2.5899617907045464e-05",
      "-0.0020342106683674467",
      "-0.00021757826471410552",
      "-3.546295310687131e-05",
      "-0.0008952705243773358",
      "-6.2352534780086e-06",
      "0.00043887654979938315",
      "-1.7441079641725917e-05",
      "-1.7844122840740307e-05",
      "8.092148855399668e-05",
      "-0.0008013060243790072",
      "0.003420999467130007",
      "-0.00035712482046257825"
    ],
    [
      "0.005363894811637413",
      "0.005322662952347527",
      "0.014046752939245392",
      "0.005460537634914661",
      "0.007233082330632482",
      "-6.073782631310169e-06",
      "0.0004252978635178381",
      "-9.294681483648155e-05",
      "0.0002794061560211329",
      "0.0002147696311266134",
      "-3.3398593963977612e-06",
      "-0.00012978299641643745",
      "8.451128528720133e-06",
      "-0.0017237046969642309",
      "-0.00018870476677673714",
      "-2.8871386606261665e-05",
      "-0.0008029010904356508",
      "-5.080773540288003e-06",
      "0.0003993421830218053",
      "-2.3884528611829372e-05",
      "-1.6262722200735824e-05",
      "6.663588119446222e-05",
      "-0.0007083381778372787",
      "0.0031751894602261516",
      "-0.0003195540217713239"
    ],
    [
      "0.005385746155822361",
      "0.00533823945549729",
      "0.015650524241163064",
      "0.005486902550272599",
      "0.007616111421374859",
      "-6.900741592336506e-06",
      "0.0004960333209022721",
      "-0.00010395514440722538",
      "0.0003332226898338174",
      "0.000299138018547947",
      "-3.3495626508141654e-06",
      "-0.00017482638590580134",
      "2.775747176721979e-05",
      "-0.002068638706292889",
      "-0.00021174301168117404",
      "-4.086893954130487e-05",
      "-0.0009554270476103705",
      "-5.139425807144928e-06",
      "0.00047274598450787133",
      "4.767681034126902e-06",
      "-2.4174874751927553e-05",
      "9.404786178711834e-05",
      "-0.0008066416801531943",
      "0.003773806513101833",
      "-0.00036124107767139356"
    ],
    [
      "0.005460260840363451",
      "0.005394367425926617",
      "0.021879908344178273",
      "0.005609982257759436",
      "0.008790045844199259",
      "-7.540706619571186e-06",
      "0.000883873040112056",
      "-0.00012760392551938772",
      "0.0005062696463162455",
      "0.00038057789443788834",
      "-1.3883024879243286e-05",
      "-0.00023757508078101243",
      "0.0002133870104614792",
      "-0.0026038287038114014",
      "-0.00025464259446120473",
      "-5.4600840534196165e-05",
      "-0.0014006376119200528",
      "-1.0710349639904027e-05",
      "0.0007088821623105581",
      "-5.90992495880839e-05",
      "-3.972927772698616e-05",
      "0.00013281417643004994",
      "-0.001068323851434537",
      "0.005954444292869619",
      "-0.00044893672952026797"
    ],
    [
      "0.005907740057818766",
      "0.006494377422953428",
      "0.048077523544029895",
      "0.00702152289300663",
      "0.016702981445240808",
      "-0.00013302398640219115",
      "0.002213124363855084",
      "-0.0004316322681980762",
      "0.0015860212441395085",
      "0.0011737870476663927",
      "-0.00024880679367657733",
      "-0.001984019218879788",
      "0.0010852939632627818",
      "-0.005724070651947365",
      "-0.00018313172171401923",
      "-0.00039538669695747026",
      "-0.0032024235493738292",
      "0.00011733756018694547",
      "0.0022000150509418996",
      "0.00055059541224484",
      "-0.00041306613789159806",
      "0.0005910457655115679",
      "-0.0026779720658906044",
      "0.01421898205539411",
      "-0.00203654565961813"
    ],
    [
      "0.03839410202927439",
      "0.01206943544784943",
      "0.49266993041276025",
      "0.1635308797024061",
      "0.6647414030925495",
      "-0.010188634464971983",
      "0.12049622351192898",
      "-0.03168756231433862",
      "0.08156644173301185",
      "-0.0345357916359167",
      "-0.008466914916147284",
      "-0.05975276229978917",
      "-0.11842858359722201",
      "0.26462872326639114",
      "0.15928928887984742",
      "-0.009189329623295581",
      "-0.009494698544559296",
      "0.06316117807619805",
      "0.12316268595030999",
      "0.03446877928953031",
      "-0.028068800186244885",
      "-0.014886467774747161",
      "0.22246140177202792",
      "0.4700004745946096",
      "-0.2740198070899699"
    ],
    [
      "0.005740409676396006",
      "0.006201622182206978",
      "0.03759785669752464",
      "0.006772271722750349",
      "0.013316775686817035",
      "-0.00019737485332857262",
      "0.0008144647049955652",
      "-0.000503606403330449",
      "0.0011873441928110654",
      "0.0011220191990384111",
      "0.00019251710017369577",
      "-0.0010462033387419877",
      "0.0008777518221665881",
      "-0.007649641056333105",
      "-0.0010360150093696766",
      "-0.00011981381472109964",
      "-0.002740511059894481",
      "-5.9827694347777315e-05",
      "0.00156478374873922",
      "-0.00040822599859062286",
      "0.00013361150501039204",
      "-4.897240397905489e-05",
      "-0.002958426789711452",
      "0.008879358991531295",
      "-0.0015497313401008049"
    ],
    [
      "0.005562078297082713",
      "0.005456403663118581",
      "0.027739291016070887",
      "0.005762279992282537",
      "0.010542965867435144",
      "-1.6957416034143917e-05",
      "0.0011998183284106954",
      "-0.00018050413232577187",
      "0.0007596526196885783",
      "0.0006368992567316405",
      "6.41980182606616e-06",
      "-0.0003649292233338279",
      "0.00018355161738335796",
      "-0.0038053999138207488",
      "-0.0002866031272046255",
      "-8.417022813617795e-05",
      "-0.001997859036903513",
      "1.072341986675033e-05",
      "0.0010440741693630185",
      "-3.6769677809417627e-06",
      "-3.995333097034688e-05",
      "0.00019109418718904936",
      "-0.0012780081158087087",
      "0.00846450274847399",
      "-0.0006850249360781284"
    ],
    [
      "0.005441206917277615",
      "0.005407490786064571",
      "0.016603506906415034",
      "0.005668624622786638",
      "0.008569742347242911",
      "-4.098618349389048e-05",
      "0.0006795261386346284",
      "-0.00011598952302106502",
      "0.00048319074786491267",
      "0.0002068154360554844",
      "-3.5537461807370235e-06",
      "-0.0003153395109214278",
      "0.0001106517880631423",
      "-0.00165965989370821",
      "-5.1647817718077206e-05",
      "-5.4674974774143455e-05",
      "-0.001001457029461903",
      "4.052485217503458e-05",
      "0.0006430844315246417",
      "0.00010908960391005967",
      "-2.6018212820266713e-05",
      "3.6996251308825945e-05",
      "-0.0006291100161901533",
      "0.004463863690634823",
      "-0.0005350731138628339"
    ],
    [
      "0.0053506231398216504",
      "0.005290162543065288",
      "0.013451568102715375",
      "0.005385276493158546",
      "0.007017602127453517",
      "-1.3412596131927744e-06",
      "0.00041613620167406726",
      "-7.130020488690686e-05",
      "0.0002503300395374722",
      "0.0002180862378003786",
      "-1.7319676820749554e-06",
      "-0.0001082861156788951",
      "6.995564152962649e-06",
      "-0.0015725129052281766",
      "-0.00017301062696314598",
      "-2.831740309706099e-05",
      "-0.0007596297002762685",
      "-1.0024530881840339e-05",
      "0.0003565821530899666",
      "1.7233383772959242e-05",
      "-1.8771089746821025e-05",
      "7.158586924647547e-05",
      "-0.0006007688712655884",
      "0.0030756244996535576",
      "-0.00022992449580201072"
    ],
    [
      "0.005359891775145299",
      "0.005295291493191814",
      "0.014152014331098955",
      "0.005400550730731134",
      "0.007157950784867385",
      "-1.7113959625037654e-06",
      "0.0004626850450807701",
      "-7.596908406989162e-05",
      "0.00027118351970625376",
      "0.00022001391776358558",
      "-2.7783766307071896e-06",
      "-0.00011187513398909049",
      "1.7832047267419787e-05",
      "-0.0016335151646561148",
      "-0.00018218810018432553",
      "-2.8690812689756577e-05",
      "-0.0008114279491382514",
      "-1.0659738972536555e-05",
      "0.000385607785271829",
      "5.840990467196844e-06",
      "-1.9004357212177538e-05",
      "7.286406246819324e-05",
      "-0.0006397550725991978",
      "0.003329263000163437",
      "-0.0002456005526288888"
    ],
    [
      "0.005358758090242138",
      "0.0053042171607457925",
      "0.014362898207677185",
      "0.0054266813125148465",
      "0.0071565523054215995",
      "2.9756669990132106e-07",
      "0.00042701780575481917",
      "-8.36089767621734e-05",
      "0.0002675190038413125",
      "0.0002392644051971828",
      "-5.491339415562439e-06",
      "-0.00011204988059802966",
      "4.151223061833232e-05",
      "-0.0017944950477354134",
      "-0.00019537232386006946",
      "-2.9203820217531598e-05",
      "-0.000825990216080933",
      "-1.085639894904086e-05",
      "0.00038458381866359294",
      "-3.453204233151426e-05",
      "-2.157435781338098e-05",
      "8.256048814287051e-05",
      "-0.0007180059638311583",
      "0.003238775336601938",
      "-0.0002754805634033015"
    ],
    [
      "0.006396521741576374",
      "0.008473456999813766",
      "0.023957765562555133",
      "0.009755363816127781",
      "0.023001481858498783",
      "-0.0009957188262882915",
      "0.0004702464674488902",
      "-0.0009698308088383275",
      "0.0030186069653746444",
      "-0.0014280268378275413",
      "0.00012132530319260651",
      "-0.003234438811196039",
      "0.0028397650840043965",
      "0.002966140383730953",
      "0.0006867410295947081",
      "-1.1267864844593536e-05",
      "0.0007534483844695521",
      "0.0006480137896808714",
      "0.0032115819598130336",
      "-0.0025798214368429905",
      "0.00048210426686185305",
      "-0.0019889312436398685",
      "-0.0009532872972632879",
      "-0.0019805956493514445",
      "-0.004870142334693582"
    ],
    [
      "0.005447290547374925",
      "0.005565823403265617",
      "0.01678292396800699",
      "0.006006389260773145",
      "0.00882626038878314",
      "-5.212883055381585e-05",
      "0.00044682114954696533",
      "-0.00016750923955520232",
      "0.0005031701563146793",
      "0.00022531824137215025",
      "-8.836251822824468e-06",
      "-0.00039914706969464164",
      "0.00031874434866048924",
      "-0.002233532495113859",
      "1.6664063516050804e-06",
      "-6.0613613690015286e-05",
      "-0.0009797283737694134",
      "6.725644315770436e-05",
      "0.0006730857038360842",
      "-6.0321633984037706e-05",
      "-2.6384156766811175e-05",
      "4.248555596100068e-05",
      "-0.0009378189940697746",
      "0.0036187502096427437",
      "-0.000822256452527002"
    ],
    [
      "0.028299427325208897",
      "0.18310193960535623",
      "1.7221126382332503",
      "3.2900371375306725",
      "0.16270527922580696",
      "-0.0619518468241371",
      "-0.09820973687627303",
      "-0.05164870296789069",
      "0.012338005252621412",
      "0.21647737718975477",
      "0.0413122966568966",
      "-0.05157331492960677",
      "2.2120664881871317",
      "0.3600091509003241",
      "0.6281202934193746",
      "0.007672960628856056",
      "-0.1669802644328762",
      "-0.26258278932153517",
      "-0.05035236223044033",
      "0.4990332135174005",
      "0.754373709979304",
      "0.14718808789102192",
      "0.8126227536664506",
      "0.32456328169899434",
      "0.2320177772659314"
    ],
    [
      "0.005580022054054513",
      "0.005593210059764514",
      "0.02225626837326929",
      "0.0061561559351318695",
      "0.01080074247018178",
      "-9.78587046568406e-05",
      "0.0010843168712715147",
      "-0.0001911870813776275",
      "0.00082967974336821",
      "0.00018356663231296208",
      "-1.548758264011772e-05",
      "-0.0005693532561018191",
      "0.0004779337928377103",
      "-0.0016741520441509955",
      "7.106943672285744e-05",
      "-7.614144612728854e-05",
      "-0.0013251111841474685",
      "9.699493478941638e-05",
      "0.001063890053462669",
      "-1.675299162751428e-05",
      "-1.7489206535954688e-05",
      "-2.4159717501347117e-05",
      "-0.000791902006162802",
      "0.006323918085346323",
      "-0.000969731295266957"
    ],
    [
      "0.005348916738802681",
      "0.005296849627757181",
      "0.012678830589559372",
      "0.005404401254253039",
      "0.007007307927942323",
      "-4.429207496501861e-06",
      "0.0003589447703641889",
      "-7.668259892876892e-05",
      "0.0002486705903271089",
      "0.00023016292059712117",
      "-7.469455352247768e-07",
      "-0.00012690869262048105",
      "-5.405654263494912e-06",
      "-0.0015777941633546592",
      "-0.00016542657277661903",
      "-3.136652065961768e-05",
      "-0.0007209912061548979",
      "-4.822607594795866e-06",
      "0.00035150955747386315",
      "3.0321247668630735e-05",
      "-1.9113104963107994e-05",
      "7.145464947749449e-05",
      "-0.0005981330440381499",
      "0.002813750771556141",
      "-0.0002612697580610016"
    ],
    [
      "0.005331551449608065",
      "0.005289370883980963",
      "0.011606124716564872",
      "0.005378274649741363",
      "0.0067095229447728865",
      "-3.850414174441458e-06",
      "0.00031960927425256884",
      "-6.098398092226108e-05",
      "0.00020764518112365143",
      "0.00017456313492123646",
      "-1.2617549512290662e-06",
      "-9.996340474758269e-05",
      "1.053452145900964e-05",
      "-0.00124896330886835",
      "-0.0001310805312438589",
      "-2.4119265238851116e-05",
      "-0.0005968373765866735",
      "-4.428295854141443e-06",
      "0.000292847723534274",
      "1.6204861320132096e-05",
      "-1.4438711922663673e-05",
      "5.4648573076294585e-05",
      "-0.0004829004430502818",
      "0.002390425938281355",
      "-0.0002075536972168718"
    ],
    [
      "0.005347633246932192",
      "0.005296383358138127",
      "0.012850448344381704",
      "0.005399539769088265",
      "0.006981773156603772",
      "-3.806009555881597e-06",
      "0.00037030650756195144",
      "-7.362494456593572e-05",
      "0.0002450739905578661",
      "0.00022232583944860448",
      "-7.141226616430587e-07",
      "-0.00012085503650457694",
      "7.708682847318208e-06",
      "-0.0015551800984902127",
      "-0.0001648554352822991",
      "-3.0008892621208405e-05",
      "-0.0007221704778654582",
      "-6.726953683014785e-06",
      "0.0003470679421318921",
      "2.660536931487339e-05",
      "-1.841357119640486e-05",
      "6.959313561992054e-05",
      "-0.0005925332970739833",
      "0.002848915523477594",
      "-0.0002466453384100728"
    ],
    [
      "0.005539737395887861",
      "0.005603774052657967",
      "0.025022217537788383",
      "0.006016243334203538",
      "0.010105031309742505",
      "-7.417794594416054e-05",
      "0.00124212151755252",
      "-0.0001235304750872419",
      "0.000722793078932327",
      "2.3230694253806905e-05",
      "-2.980379412862249e-05",
      "-0.00047074167042295776",
      "0.0007436135814497319",
      "-0.0013158264157724477",
      "7.431950288743946e-05",
      "-6.288301267395e-05",
      "-0.0013317506307899268",
      "5.541645356036055e-05",
      "0.0009375859256592178",
      "-7.857724426731227e-05",
      "-3.890261398586491e-05",
      "-1.2113863485770663e-05",
      "-0.0007132722576359599",
      "0.006783119102362982",
      "-0.0006559882814961036"
    ],
    [
      "0.055917618080311655",
      "0.009129933468299902",
      "2.1999624245460123",
      "0.014826721552934912",
      "0.8206326099460057",
      "-0.009733148740774508",
      "0.27433940305605437",
      "-0.0034466634483231178",
      "0.12622069062224728",
      "-0.018812934089607727",
      "-0.002914608706834999",
      "-0.05270722375022862",
      "-0.08937689788031068",
      "0.09448329846855952",
      "0.05483875853181854",
      "-0.009016257018642398",
      "-0.1872483820485871",
      "0.020069372779365838",
      "0.1592999392723999",
      "0.08371813054503496",
      "-0.004444058322973084",
      "-0.008016323109777587",
      "0.09525888151704154",
      "1.3281158733026701",
      "-0.061047066130983624"
    ],
    [
      "4.932487717554492",
      "7.4441128639995995",
      "12.430435654955387",
      "2.289600312614944",
      "2.4555306310793688",
      "4.7583645646467065",
      "-1.7139166515917226",
      "0.7516188167235212",
      "-2.5282026917225924",
      "-0.3697588151658282",
      "2.5061154441367974",
      "-2.940355596720632",
      "-0.6643685667186657",
      "3.1384577754919767",
      "-0.904019407661204",
      "2.3876395971990223",
      "2.140022586889862",
      "2.2033734202827415",
      "0.787609784593097",
      "-1.2901879013105217",
      "2.464015811990766",
      "1.1214422056066384",
      "0.5945974357738361",
      "-1.5367068489119067",
      "1.0819159531481424"
    ],
    [
      "0.00554598911401197",
      "0.00552674375499242",
      "0.030756573093132216",
      "0.0059105051857667856",
      "0.010008775309975928",
      "-2.8236691333864157e-05",
      "0.0014179253293621662",
      "-0.00015636643643100338",
      "0.0006969597489047785",
      "0.0001553294501646573",
      "-3.4362447989529344e-05",
      "-0.00025168892997828483",
      "0.0007573571175009408",
      "-0.0024968492997033682",
      "-0.0002564422197945171",
      "-3.227759060373039e-05",
      "-0.0017417967746254392",
      "-1.4117541733495042e-05",
      "0.0009605170284066273",
      "-0.00043523969785557256",
      "-3.445266655666635e-05",
      "5.3345073307660044e-05",
      "-0.0014471987193736215",
      "0.008082676101757053",
      "-0.0005838703343967737"
    ],
    [
      "0.005432896993783655",
      "0.005446193762945755",
      "0.022971163821320223",
      "0.005763544609438391",
      "0.008242367951131566",
      "7.143099332284737e-07",
      "0.0006836180147944524",
      "-0.0001608787012518731",
      "0.00042089735593402904",
      "0.0003315798948394546",
      "-2.4625980223321873e-05",
      "-0.00016112100906152737",
      "0.0005839931775671228",
      "-0.0030619751014764633",
      "-0.000422499168689103",
      "-3.212171091936592e-05",
      "-0.0013531283524273283",
      "-5.2288165761526567e-05",
      "0.0006137818557528603",
      "-0.00039822812469306667",
      "-2.6019308128685642e-05",
      "0.0001273532009146372",
      "-0.001633320046877273",
      "0.0049547132364288335",
      "-0.00047934412406276525"
    ],
    [
      "0.005475652384164255",
      "0.005385121122362763",
      "0.023903769555320913",
      "0.005642267367114375",
      "0.008878394002256564",
      "-1.154456871801247e-05",
      "0.000993838659557862",
      "-0.00014462541530300139",
      "0.0005285807544826505",
      "0.00033547979377275636",
      "-2.1041914999526786e-06",
      "-0.00020632972637980108",
      "0.00038570672622265345",
      "-0.0027641556847619723",
      "-0.0004048376653190736",
      "-4.3766722786395406e-05",
      "-0.0015324338829363427",
      "-4.846501182102353e-05",
      "0.0007437525193231015",
      "-8.870158907223888e-05",
      "-2.4136544867536954e-05",
      "9.977767949506715e-05",
      "-0.0013695123255770972",
      "0.006462821387122655",
      "-0.00040898928554187466"
    ],
    [
      "0.005745523160560957",
      "0.005540869460738197",
      "0.044063456504353934",
      "0.006207702689004318",
      "0.013091076850166417",
      "-2.1276263859740702e-05",
      "0.001747035676810751",
      "-0.0004015731305919049",
      "0.0011293737694624449",
      "0.0011024859239041817",
      "2.850974290549446e-05",
      "-0.0005442583208274685",
      "0.0009218071624282815",
      "-0.007621603265675175",
      "-0.001225654014658658",
      "-0.00013008362310912416",
      "-0.0035120289992887368",
      "-0.00015234145638429546",
      "0.0016137490990150497",
      "-7.034208038018569e-05",
      "-7.45789062228823e-05",
      "0.0003069721804744549",
      "-0.003684617563675734",
      "0.013177072813036086",
      "-0.0010528872763349642"
    ]
  ],
  "rational_Q": [
    [
      "0.44865734548995123",
      "6.742724166205837",
      "16.705145834192102",
      "3.5325964564605385",
      "4.406217243794139",
      "6.742724166205921",
      "14.885453490276218",
      "72.33118209390477",
      "10.655071709893107",
      "9.60670107244197",
      "16.70514583418487",
      "72.33118209390481",
      "244.98130026719195",
      "23.950024239805515",
      "22.768093774181377",
      "3.532596456460042",
      "10.655071709893116",
      "23.950024239806137",
      "18.19514323048796",
      "6.6248484357332345",
      "4.4062172437956235",
      "9.606701072441917",
      "22.76809377418178",
      "6.624848435733284",
      "6.9470924045768605",
      "0.11698150479724588",
      "1.0723630633194945",
      "-0.12068614002954797",
      "0.18752404085080357",
      "0.11698150479692898",
      "0.9267484629837778",
      "1.280033738536458",
      "-0.36659595340916223",
      "0.0992584707518837",
      "1.07236306331909",
      "1.280033738536577",
      "-0.005544078641957613",
      "0.18402613666323492",
      "0.5209615333856095",
      "-0.12068614002959858",
      "-0.36659595340905093",
      "0.18402613666344264",
      "-0.676142070862151",
      "0.10501542977145818",
      "0.18752404085107627",
      "0.0992584707517724",
      "0.5209615333859173",
      "0.10501542977129959",
      "-0.10608170304767015",
      "-0.2760492715157569",
      "0.256263329590085",
      "0.04797603244135189",
      "-0.46658952903600215",
      "-2.892506774004755",
      "-0.093266100276609",
      "-1.7160510124425645",
      "0.2033745349806816",
      "-0.733241314266091",
      "1.4443370559324187",
      "-8.128737004825672",
      "-3.2148014095600628",
      "0.8639560505202156",
      "0.3449791515442189",
      "0.09976066373317534",
      "2.5136875399269805",
      "-1.0852185801486007",
      "-0.1219593341701244",
      "1.803869376853276",
      "-1.2026532661476068",
      "2.8906274752344485",
      "-0.16679463957362847",
      "-0.2781527192044015",
      "-0.6018277103018861",
      "-2.5205986049562186",
      "-0.7332413142664059",
      "5.049268569647666",
      "16.40592315234348",
      "-0.6482561220484748",
      "-3.8137050672353627",
      "1.947041853774927",
      "0.40673794799753743",
      "-5.483162151560493",
      "-0.2345035770326678",
      "3.9818446501150504",
      "1.294358974036607",
      "2.0613573740567306",
      "-3.6050708050186477",
      "-6.273963094400312",
      "2.5052516563462337",
      "1.6695842250429989",
      "2.307381963878251",
      "4.854147875288017",
      "-0.3044371195110906",
      "-1.6689189733876313",
      "0.47608028486071596",
      "0.34497915154408776",
      "-0.18404391382458027",
      "-0.030604066689407496",
      "-0.48157022235682945",
      "-0.0797676427073218",
      "1.294358974036489",
      "-1.6820427227192274",
      "-0.2837073150794852",
      "-2.9995597773949187",
      "1.383197469848745",
      "-0.6232646936896125",
      "1.3698853579352985",
      "1.8120230788504783",
      "-0.07049278133359566",
      "-0.35079758535479255",
      "0.383811273228935",
      "-0.9805764938758994",
      "-2.4244992834730934",
      "0.8120803694686939",
      "-0.4393300315642699",
      "1.8038693768531346",
      "-2.1041784103780254",
      "0.5006822424642297",
      "0.4690058454311137",
      "1.1629349425484259",
      "1.6695842250412791",
      "2.0251639206188163",
      "-3.008129388520161",
      "0.5080288650906631",
      "-0.27723283420502054",
      "0.38381127322872205",
      "-1.3067466231301508",
      "-1.2832134457243964",
      "0.21479475749414279",
      "-0.06808405455620906",
      "0.2963086317602118",
      "-0.6587267904333003",
      "0.7408168885769266",
      "0.2973878563344773",
      "-0.19059432327028192",
      "-2.8925067740045427",
      "1.4443370559319209",
      "0.09976066373335438",
      "-1.202653266147863",
      "-0.27604927151552683",
      "-0.09326610027644343",
      "-8.128737004825265",
      "2.513687539927035",
      "2.8906274752343655",
      "0.2562633295901433",
      "-1.716051012442538",
      "-3.2148014095603576",
      "-1.085218580148767",
      "-0.16679463957377458",
      "0.04797603244112259",
      "0.20337453498023406",
      "0.863956050519848",
      "-0.12195933417004269",
      "-0.2781527192043055",
      "-4.419440779937716",
      "1.4485893387690507",
      "-3.308310986693649",
      "5.0492685696465776",
      "-4.419440779938524",
      "9.370274984848013",
      "1.50619794586473",
      "-4.7117933835231876",
      "-0.1840439138246871",
      "1.448589338768853",
      "1.5061979458645613",
      "-9.374431055268207",
      "3.425281935341277",
      "-2.104178410378192",
      "-3.308310986693204",
      "-4.711793383523716",
      "3.425281935341504",
      "2.305020429706923",
      "2.3042499057011674",
      "-8.488834612478707",
      "0.406737947998681",
      "36.41295153985118",
      "-1.3048717740278426",
      "-1.017724413768254",
      "13.981624772745324",
      "-1.6820427227191002",
      "7.00928437356889",
      "0.5421786892779832",
      "1.4385706590480158",
      "-4.21469173392656",
      "2.0251639206191165",
      "2.1905092737444507",
      "12.412508327865792",
      "-6.635647194207292",
      "-3.3768430583920885",
      "0.029615678062977897",
      "2.061357374055998",
      "7.009284373568798",
      "6.376624155459482",
      "6.621831483037319",
      "-0.8025723043792777",
      "1.3698853579350385",
      "-4.926134853533126",
      "-7.590996914259219",
      "-0.3433202054075321",
      "0.7079747612888796",
      "-1.3067466231302671",
      "-2.786404346246251",
      "-0.9773056284260225",
      "-1.272075096618024",
      "0.8824824409508486",
      "2.307381963877875",
      "2.190509273744407",
      "4.838134508547592",
      "-1.9521784525964334",
      "1.2706369720144854",
      "-0.9805764938756595",
      "-2.786404346246517",
      "-0.7277257305659683",
      "3.721083645653853",
      "-2.2168229887256827",
      "-0.6587267904333036",
      "3.0312888051003473",
      "1.5002226716371587",
      "-1.3834482426985817",
      "0.05468750583922364",
      "16.405923152340588",
      "-5.483162151560333",
      "-3.605070805017572",
      "4.854147875287135",
      "-0.6018277103019022",
      "-0.6482561220483799",
      "-0.2345035770321175",
      "-6.273963094398874",
      "-0.30443711951092717",
      "-2.5205986049552482",
      "-3.813705067234884",
      "3.981844650113858",
      "2.505251656345064",
      "-1.668918973387057",
      "-1.3048717740270688",
      "0.5421786892779741",
      "12.41250832786567",
      "-0.03060406668974099",
      "2.304249905701611",
      "-1.017724413768008",
      "1.438570659048167",
      "-6.63564719420708",
      "0.5006822424649222",
      "-8.488834612478588",
      "13.981624772745585",
      "-4.214691733926814",
      "-3.3768430583919375",
      "-5.539367547404517",
      "-39.55679566380054",
      "-0.2837073150795134",
      "6.376624155459889",
      "-5.539367547403916",
      "33.93829202152685",
      "2.902436436456505",
      "-3.0081293885207665",
      "4.838134508547505",
      "-39.55679566379886",
      "2.902436436456519",
      "19.670208322641805",
      "-2.654345647350485",
      "1.8120230788502216",
      "-7.590996914260107",
      "-9.600982756378826",
      "0.6949497410780084",
      "2.0664849065060915",
      "-1.2832134457246929",
      "-0.7277257305656976",
      "0.7457255485465502",
      "-6.003826431541237",
      "0.17041856781692152",
      "-2.4244992834728216",
      "-0.9773056284262007",
      "0.7457255485463419",
      "-5.473744018285879",
      "-3.109648749946893",
      "0.7408168885770786",
      "1.500222671636814",
      "7.707860813610743",
      "-1.919200388014509",
      "-6.6436979688641316",
      "-0.48157022235690566",
      "-2.9995597773945413",
      "-0.07049278133348785",
      "0.8120803694686028",
      "0.4760802848607206",
      "-0.07976764270728504",
      "1.3831974698486647",
      "-0.35079758535453287",
      "-0.43933003156402023",
      "6.621831483037185",
      "-0.3433202054077239",
      "-1.2720750966176981",
      "0.46900584543112206",
      "0.029615678062875368",
      "-0.8025723043788865",
      "0.7079747612888436",
      "0.8824824409506121",
      "0.6949497410782266",
      "-6.003826431541381",
      "0.5080288650902486",
      "-1.9521784525963817",
      "-2.6543456473507065",
      "2.066484906505898",
      "0.17041856781674355",
      "-2.8937534079671803",
      "0.21479475749340893",
      "3.721083645653758",
      "-5.473744018285851",
      "-2.8937534079671017",
      "0.9982351285666541",
      "0.29738785633483505",
      "-1.3834482426985546",
      "-1.9192003880144612",
      "0.22536931596706258",
      "0.4395505170863564",
      "1.1629349425485072",
      "-0.27723283420466976",
      "-0.06808405455599452",
      "-0.19059432327053136",
      "1.2706369720145707",
      "-2.2168229887258257",
      "0.05468750583932961",
      "-3.109648749947177",
      "-6.64369796886533",
      "0.43955051708619663",
      "-0.0969324450449213",
      "1.34414079874275",
      "-0.10311141754032462",
      "-0.19437940030379677",
      "0.09693244504467245",
      "1.8092532315445183e-13",
      "1.9326620212490064",
      "-0.05441601385842607",
      "-0.7972251109046583",
      "-1.3441407987421337",
      "-1.9326620212485126",
      "3.736215591203885e-13",
      "0.7303295272327507",
      "-0.05391150481734282",
      "0.10311141754025394",
      "0.05441601385859179",
      "-0.7303295272328751",
      "-4.3468273576476646e-14",
      "0.4893279399342893",
      "0.19437940030343367",
      "0.7972251109046049",
      "0.05391150481783938",
      "-0.4893279399345397",
      "-1.4501936887635286e-13",
      "1.261385823049081",
      "-0.16260870988366807",
      "-0.4771322873214116",
      "-0.2447722705168409",
      "-0.446906851776347",
      "1.6873495784185821",
      "-0.14963101206926446",
      "1.060940990350638",
      "0.9492555064058457",
      "2.198773165520567",
      "1.0308105908563063",
      "-1.7846785474573035",
      "3.389447358263038",
      "-0.9407002046000845",
      "-0.5646285194649405",
      "-1.0303050324067953",
      "-0.6234862082719117",
      "0.5353977616653588",
      "-0.8220014635538978",
      "-1.388743130111842",
      "0.8860557434382657",
      "-1.3175850157213014",
      "-0.010106705533323561",
      "0.5125747448178183",
      "-1.301881779694355",
      "0.9492555064058305",
      "-4.2507619554253235",
      "1.0762824501905817",
      "0.2847543327926642",
      "-3.1573861619738195",
      "-5.081497178725429",
      "-6.722645793365181",
      "-7.055170023308248",
      "2.702251622140417",
      "1.788163964533136",
      "0.23333525469944713",
      "1.3487051884951637",
      "-3.622237980614624",
      "0.5298873478662339",
      "0.9089273854628863",
      "0.6236272215179441",
      "1.962580037113852",
      "2.1163468323598167",
      "-1.7673673279999809",
      "-2.6688333586498683",
      "-0.4451843556445289",
      "-0.9407002046003379",
      "0.8667302450523543",
      "1.6105413673960554",
      "-0.34362548294820117",
      "-0.06497621806152662",
      "0.23333525469984207",
      "4.416298166278024",
      "9.907691637175281",
      "-2.9952415808431345",
      "-1.8610641971770239",
      "-0.6700936944782888",
      "1.3267169694953649",
      "1.5031002389926762",
      "0.8200889522584961",
      "0.39970047062940406",
      "-0.07162606503053798",
      "-1.583434917321141",
      "-1.634253180414443",
      "0.5080174712935196",
      "0.9561762709794662",
      "-0.8220014635534579",
      "1.9002265544606218",
      "-2.5831288026627033",
      "-0.3351800217432423",
      "0.26176508164650475",
      "0.6236272215175566",
      "-1.0373662621394952",
      "-7.720801423693731",
      "-0.36336440543024534",
      "-0.8251651058655791",
      "-0.07162606503044774",
      "-0.5457729445801625",
      "0.5408576002722143",
      "-1.8213122588835668",
      "0.9697636012193054",
      "0.7817277983218489",
      "-0.9921292251253759",
      "-1.4938420559655685",
      "0.5883678540494967",
      "0.5113890943303268",
      "0.4469068517764833",
      "-2.198773165520466",
      "0.5646285194649029",
      "1.3887431301120028",
      "-1.261385823048758",
      "-1.6873495784186097",
      "-1.030810590856607",
      "1.0303050324063638",
      "-0.8860557434382302",
      "0.16260870988369494",
      "0.1496310120693051",
      "1.7846785474574394",
      "0.623486208271774",
      "1.3175850157216624",
      "0.47713228732133844",
      "-1.0609409903504374",
      "-3.3894473582627533",
      "-0.5353977616653561",
      "0.01010670553320497",
      "4.43751930492019",
      "-6.023563482201496",
      "-4.5551653427473004",
      "-4.2507619554245775",
      "-4.43751930491978",
      "-1.3361251074939493e-13",
      "0.47967143140247204",
      "-2.5623030534524327",
      "0.8667302450522714",
      "6.0235634822014985",
      "-0.4796714314028117",
      "-3.37433795487434e-14",
      "1.7853878019067286",
      "1.9002265544608485",
      "4.555165342746762",
      "2.5623030534523417",
      "-1.7853878019066756",
      "-1.689332664591429e-13",
      "16.69980388965834",
      "-4.665799449533302",
      "-6.72264579336341",
      "-0.3247747527095926",
      "-14.954843620600128",
      "19.980724350101756",
      "-1.5728914813731814",
      "4.416298166277065",
      "-11.081352626924557",
      "-22.934326216530124",
      "-0.9052436069845978",
      "6.854946356938774",
      "-1.037366262139699",
      "-6.318560845481313",
      "1.786739030176282",
      "-4.2598394465795115",
      "-2.1044797611384487",
      "1.265548543399334",
      "1.3487051884947314",
      "-11.081352626924467",
      "8.915132326136924",
      "-0.6890243110560174",
      "-5.9834933638609975",
      "1.3267169694950232",
      "1.0412849148788086",
      "-1.66263779288379",
      "-4.1618775880070835",
      "2.079862350253682",
      "-0.5457729445800283",
      "-0.28957259559716153",
      "-4.578250667022121",
      "2.920511769177726",
      "2.8454146093992003",
      "1.9625800371134225",
      "-6.318560845481715",
      "3.4601397505708738",
      "-2.6222374137522957",
      "-0.5425691443546743",
      "-1.5834349173209696",
      "-0.2895725955971749",
      "2.5874325166992858",
      "-2.035302510474711",
      "-0.6713617774628944",
      "-0.9921292251251568",
      "1.0726227834243145",
      "-1.5046976513312824",
      "2.454095922854715",
      "0.8121011481323518",
      "-1.076282450190361",
      "7.05517002330751",
      "3.622237980614511",
      "-2.11634683235868",
      "-0.5125747448177299",
      "-0.2847543327931725",
      "-2.7022516221404906",
      "-0.5298873478666256",
      "1.7673673280002546",
      "1.301881779695022",
      "3.1573861619738417",
      "-1.788163964533333",
      "-0.908927385463029",
      "2.668833358648927",
      "14.954843620600322",
      "22.93432621653034",
      "-1.7867390301761499",
      "1.6105413673961453",
      "-16.69980388965837",
      "-19.980724350101564",
      "0.9052436069847207",
      "4.259839446579833",
      "-2.5831288026630497",
      "4.665799449533256",
      "1.5728914813733847",
      "-6.854946356939272",
      "2.104479761138347",
      "-2.671441408729193",
      "-25.010277384597277",
      "9.90769163717457",
      "8.915132326137114",
      "2.671441408729316",
      "-8.973906046996055e-14",
      "0.8519859666941378",
      "-7.72080142369395",
      "3.460139750571009",
      "25.01027738459655",
      "-0.851985966694315",
      "4.803908878416802e-16",
      "-7.170203608021686",
      "1.5031002389924202",
      "-1.6626377928839122",
      "-0.1598748707467235",
      "1.6239211115263477",
      "0.7811729985123234",
      "0.5408576002723499",
      "2.5874325166991228",
      "-6.323291040371562",
      "0.33229367807484683",
      "1.726830412638563",
      "-1.6342531804146767",
      "-4.578250667021732",
      "-6.323291040371591",
      "0.8748279567631719",
      "1.853029071692317",
      "-1.493842055965491",
      "-1.5046976513311454",
      "-7.212723245019094",
      "-0.13687629630921821",
      "2.41182922685581",
      "0.3436254829480397",
      "2.995241580842648",
      "-0.8200889522589329",
      "-0.508017471293439",
      "0.44518435564458764",
      "0.06497621806185057",
      "1.8610641971769588",
      "-0.399700470629436",
      "-0.9561762709795653",
      "0.6890243110558346",
      "4.161877588007113",
      "-2.9205117691782334",
      "-0.33518002174318173",
      "-1.2655485433994198",
      "5.983493363860744",
      "-2.079862350253761",
      "-2.845414609399249",
      "-1.623921111525974",
      "-0.332293678074647",
      "-0.36336440543040055",
      "-2.6222374137520874",
      "7.170203608022105",
      "-0.7811729985120407",
      "-1.726830412638637",
      "-2.0539600504339215",
      "-1.8213122588836443",
      "-2.0353025104746685",
      "0.8748279567630652",
      "2.0539600504343665",
      "2.2629402526924735e-13",
      "0.5883678540495407",
      "2.4540959228548513",
      "-0.13687629630925086",
      "-1.288899377820496",
      "1.1766977072524059",
      "-0.26176508164636986",
      "0.8251651058660984",
      "-0.969763601219258",
      "-0.5113890943304836",
      "0.5425691443542663",
      "0.6713617774631158",
      "-0.8121011481322572",
      "-1.8530290716926023",
      "-2.4118292268558066",
      "-1.1766977072529388"
    ],
    [
      "0.23348467504726028",
      "1.0230646496391955",
      "10.728296749860434",
      "1.005177139821829",
      "2.170183595505884",
      "1.0230646496354736",
      "13.73375160079499",
      "69.29709367394814",
      "12.30110144010505",
      "8.916418710319547",
      "10.728296749855167",
      "69.29709367394585",
      "221.87747279371717",
      "27.146287513816368",
      "27.44613835177165",
      "1.0051771398215938",
      "12.301101440088079",
      "27.14628751381584",
      "19.654113243285956",
      "6.959559594471967",
      "2.1701835955263613",
      "8.916418710306429",
      "27.446138351777208",
      "6.959559594480408",
      "5.528329528447054",
      "0.05792688720863026",
      "0.5213442679219442",
      "-0.08983200542187614",
      "0.16244391447279086",
      "0.05792688720807108",
      "-0.4184252277158869",
      "0.37167456319043707",
      "-0.3207832247081039",
      "-0.026437728780444494",
      "0.5213442679231424",
      "0.37167456318920095",
      "-0.8327741529624538",
      "-0.397992068523267",
      "0.1829513120882481",
      "-0.08983200542133915",
      "-0.3207832247141184",
      "-0.3979920685218615",
      "0.2401331327315879",
      "0.32887963260558434",
      "0.1624439144707277",
      "-0.026437728783717786",
      "0.18295131209231352",
      "0.32887963260122643",
      "0.08779027480158984",
      "-0.87733231244833",
      "-0.6016090124543686",
      "0.013821850088610935",
      "0.4134150570912448",
      "-0.21357379644768726",
      "-0.014156807635535729",
      "-0.18908629289821474",
      "0.8325570634807474",
      "-0.8942802522546253",
      "0.7266131422948516",
      "2.68247647218958",
      "0.15329642018343104",
      "-0.19224880744571315",
      "-0.2894460092822796",
      "-0.13915531677855333",
      "-0.002300370971070733",
      "1.1318755146582637",
      "-0.25417190034043224",
      "0.4609896507075055",
      "1.79795493159069",
      "0.08545494579317539",
      "-0.6475902584912286",
      "-0.03590919482409135",
      "0.0360696772703188",
      "-2.606829774371976",
      "-0.89428025225669",
      "2.9947184226116677",
      "7.129661703343222",
      "-1.9308807867829003",
      "-4.284526876744687",
      "1.7465409506504526",
      "0.6279210665183115",
      "-2.160328852458664",
      "0.13065053925071513",
      "3.0508647427186446",
      "1.1034487505113408",
      "1.2080492717538385",
      "-4.880579400512642",
      "-5.047369178986055",
      "3.247800842422579",
      "1.079439139615562",
      "-0.5134791092365207",
      "1.6657072591880604",
      "0.5681910111888505",
      "-0.27551010251621993",
      "-0.021703520628680167",
      "-0.28944600928184916",
      "0.04235862584573174",
      "0.7231310654744265",
      "-0.4640652242252769",
      "-0.1797930842634581",
      "1.1034487505109583",
      "-0.7694161116568353",
      "1.075294293169793",
      "-2.640856821613598",
      "0.8051455055379615",
      "-0.13561613197131947",
      "1.3336849922531697",
      "1.4151433731170362",
      "-0.5831988408765861",
      "-0.27078722252854576",
      "-0.1365721812606753",
      "-0.8640350579138358",
      "-0.9854212407991552",
      "0.9439973682538386",
      "0.2566752325877051",
      "0.46098965070826353",
      "-2.278235865371642",
      "0.7805233983990709",
      "1.627484568109703",
      "1.9892011628267938",
      "1.0794391395969638",
      "5.763412156762216",
      "1.7901978805115564",
      "0.04075692256566163",
      "-0.810076759536512",
      "-0.1365721812624657",
      "-1.2678256217413064",
      "-1.3345455389824454",
      "2.283539661353616",
      "-0.6795169282882986",
      "-0.4557762691126575",
      "-0.9083441468914722",
      "1.8243455440785636",
      "0.23304266371619367",
      "0.390858137427499",
      "-0.21357379644312258",
      "0.7266131422950383",
      "-0.13915531677621418",
      "1.7979549315822358",
      "-0.8773323124489492",
      "-0.014156807630319896",
      "2.682476472182305",
      "-0.0023003709721701785",
      "0.08545494579690951",
      "-0.6016090124536566",
      "-0.18908629289671358",
      "0.15329642018448172",
      "1.1318755146587902",
      "-0.6475902584943015",
      "0.013821850088573352",
      "0.8325570634762178",
      "-0.19224880745048065",
      "-0.25417190034310416",
      "-0.03590919482501039",
      "-7.7288421139840775",
      "0.9339499558345625",
      "-3.0156845924174505",
      "2.994718422605364",
      "-7.728842113976354",
      "12.876749361656202",
      "0.908316412923123",
      "-6.527086283350687",
      "0.042358625847036424",
      "0.933949955837019",
      "0.9083164129206013",
      "-9.60758108193882",
      "2.5607693077649545",
      "-2.278235865373057",
      "-3.015684592423228",
      "-6.527086283344707",
      "2.5607693077624165",
      "3.1108730175608272",
      "-0.2840255383997706",
      "-8.472189204405694",
      "0.6279210665216302",
      "34.06119905547047",
      "-0.21061598723345865",
      "-3.055254325457447",
      "14.963824876973884",
      "-0.7694161116542116",
      "8.230882971968905",
      "-0.5572504857733706",
      "3.4285780355837234",
      "-3.0394135753045965",
      "5.763412156765146",
      "1.6152335923990944",
      "12.87018140764812",
      "-6.148427108616579",
      "-2.205778303190904",
      "0.9794975545091542",
      "1.2080492717561082",
      "8.23088297197056",
      "9.5674813716067",
      "4.974469400431718",
      "-3.117202230157967",
      "1.3336849922558887",
      "-6.084719765054613",
      "-7.673598543182059",
      "0.6451146844169006",
      "0.30688023183529844",
      "-1.2678256217478454",
      "-2.5912324116966747",
      "-1.5114918661489898",
      "-1.3913863518194365",
      "1.778385966970197",
      "-0.513479109240301",
      "1.6152335924013759",
      "5.172835057079182",
      "-2.2231646106062297",
      "0.566346976690784",
      "-0.8640350579156626",
      "-2.5912324117103465",
      "0.616848225585562",
      "3.737990491012093",
      "-3.2891125044750478",
      "-0.9083441468685306",
      "2.21215989645786",
      "0.9195594867575463",
      "-0.7608130026764575",
      "-0.2926922128927538",
      "7.129661703351043",
      "-2.1603288524555104",
      "-4.88057940051277",
      "1.6657072591852509",
      "0.03606967726957166",
      "-1.9308807867843971",
      "0.13065053925299727",
      "-5.047369178980923",
      "0.5681910111982205",
      "-2.6068297744073448",
      "-4.284526876740505",
      "3.0508647427104543",
      "3.247800842425231",
      "-0.27551010251604596",
      "-0.21061598723377442",
      "-0.5572504857744692",
      "12.870181407652103",
      "0.7231310654739299",
      "-0.28402553839010586",
      "-3.0552543254571507",
      "3.4285780355903577",
      "-6.148427108618741",
      "0.7805233983955064",
      "-8.472189204416413",
      "14.963824876977768",
      "-3.0394135753018996",
      "-2.2057783031793328",
      "-6.852099251321298",
      "-36.604347829118794",
      "1.075294293171883",
      "9.567481371612544",
      "-6.852099251322535",
      "27.44388206083559",
      "5.706995719010221",
      "1.7901978805202334",
      "5.17283505707485",
      "-36.604347829116875",
      "5.70699571900696",
      "9.12141280544715",
      "-5.51669806187224",
      "1.415143373119483",
      "-7.673598543186436",
      "-9.797736511247107",
      "2.108756475026472",
      "1.4362448842432192",
      "-1.334545538982016",
      "0.6168482255911176",
      "1.23352227946752",
      "-8.196888953787086",
      "-0.6959480227729831",
      "-0.98542124079883",
      "-1.511491866146678",
      "1.2335222794665626",
      "-4.809098035356354",
      "-1.663326331980632",
      "1.8243455440754532",
      "0.9195594867541379",
      "6.8606647906715725",
      "-1.2638266843319943",
      "-6.264560877857593",
      "-0.4640652242232773",
      "-2.640856821605012",
      "-0.5831988408769564",
      "0.9439973682621552",
      "-0.021703520627495445",
      "-0.17979308426175822",
      "0.8051455055432233",
      "-0.2707872225242121",
      "0.2566752325843927",
      "4.974469400434046",
      "0.6451146844178858",
      "-1.3913863518248724",
      "1.627484568086415",
      "0.9794975545343313",
      "-3.117202230162867",
      "0.30688023183344004",
      "1.778385966971869",
      "2.108756475028229",
      "-8.196888953786194",
      "0.040756922560132615",
      "-2.223164610603057",
      "-5.516698061871781",
      "1.436244884247166",
      "-0.6959480227719568",
      "-2.9607544539035007",
      "2.283539661355881",
      "3.7379904910185258",
      "-4.80909803535197",
      "-2.9607544539082933",
      "-1.2533027297876727",
      "0.23304266372488502",
      "-0.7608130026773023",
      "-1.2638266843321215",
      "2.0101129449179593",
      "0.39128403443728715",
      "1.9892011628135537",
      "-0.8100767595331609",
      "-0.6795169282821668",
      "0.39085813743874587",
      "0.5663469766976896",
      "-3.2891125044724734",
      "-0.2926922128901961",
      "-1.6633263319850589",
      "-6.264560877855132",
      "0.3912840344299087",
      "0.0005436656805210666",
      "0.8559494923094227",
      "-0.033129815586663613",
      "-0.4679835863189681",
      "-0.0005436656802230109",
      "-4.745052960757172e-13",
      "0.8383468120127344",
      "-0.16488190775248363",
      "-0.3625497123615981",
      "-0.8559494923102532",
      "-0.8383468120078584",
      "-1.0766420020869956e-11",
      "0.05867258134683458",
      "0.7163269007864188",
      "0.03312981558676367",
      "0.16488190774928524",
      "-0.05867258134745849",
      "6.617262367878564e-13",
      "0.22018414831313923",
      "0.467983586319085",
      "0.3625497123646429",
      "-0.7163269007885747",
      "-0.2201841483110962",
      "-4.221092992037789e-13",
      "0.4204095664352507",
      "-0.17673926528641665",
      "0.10799971952533598",
      "-0.015040849864437676",
      "-1.192348450909018",
      "2.3080381472418927",
      "0.6564294542685919",
      "-0.10959750817191061",
      "-0.5024984878702314",
      "-0.2613319698542397",
      "-0.035705138844074",
      "0.8646554431304538",
      "0.765988931261631",
      "0.3755414721270089",
      "-0.8322532999134548",
      "-1.9534405561324888",
      "0.5544039030171701",
      "-0.1342557074779784",
      "0.37663211579097255",
      "1.581510952814801",
      "1.3896694732996386",
      "-0.570112701489011",
      "-0.17482798549548367",
      "0.7615519138936583",
      "-2.2300768155901243",
      "-0.5024984878642533",
      "-0.21355351267346542",
      "2.101635997053109",
      "-3.170864292246691",
      "-1.3636818652135654",
      "-4.034848882941547",
      "-6.996659198543573",
      "-6.981195382598365",
      "2.2125010163645413",
      "2.1326678595537865",
      "0.013869633226677423",
      "4.052288804291423",
      "2.845060200328401",
      "-1.4629348125385269",
      "-0.2872536716361518",
      "0.5149705558269931",
      "1.560851904522993",
      "-0.530249073273747",
      "-3.3973921979292347",
      "-1.3399272579765844",
      "0.4169988312914934",
      "0.3755414721264578",
      "0.6273827979728902",
      "0.2417793584758046",
      "-0.5721507816407968",
      "0.4036161937867247",
      "0.013869633226755402",
      "1.6633729190528",
      "3.2862529417742667",
      "-1.8703506718433416",
      "-0.6817949117830259",
      "-0.3876230778731791",
      "0.7122069808150319",
      "0.8184227334435554",
      "-0.12858568529723266",
      "0.3896864464083991",
      "-0.039653088852355814",
      "-1.054780910456792",
      "0.08999885610053436",
      "1.241329373348521",
      "0.06766265019608926",
      "0.3766321157898907",
      "0.879900975473091",
      "-2.0647859062359912",
      "0.820665049238133",
      "0.2828503856518901",
      "0.5149705558281966",
      "-1.2231093549314764",
      "-0.36269109996397714",
      "0.7326046883307153",
      "-1.3723637068129453",
      "-0.03965308885134654",
      "-1.937292335212829",
      "-1.846845374103939",
      "-0.4830987956114745",
      "0.9129403344292029",
      "-0.05427640168742475",
      "-0.8209047199127801",
      "-1.0819699493069488",
      "0.9660772539328879",
      "0.8515688824700233",
      "1.1923484509086915",
      "0.2613319698664091",
      "0.8322532999098496",
      "-1.5815109528059934",
      "-0.42040956643642513",
      "-2.308038147233122",
      "0.0357051388503203",
      "1.9534405561321013",
      "-1.3896694732978363",
      "0.1767392652871244",
      "-0.6564294542691421",
      "-0.8646554431251755",
      "-0.5544039030141084",
      "0.5701127014901907",
      "-0.10799971952838175",
      "0.10959750817270646",
      "-0.7659889312601837",
      "0.13425570747734408",
      "0.1748279854979466",
      "2.9683304641523445",
      "-5.789263847733354",
      "-3.709995878093216",
      "-0.2135535126790629",
      "-2.9683304641456845",
      "-3.706991454023845e-12",
      "1.6222723634403986",
      "-4.996729684859455",
      "0.6273827979726276",
      "5.789263847733873",
      "-1.6222723634494278",
      "-1.7483800836882826e-12",
      "1.74172536497634",
      "0.8799009754682229",
      "3.709995878082854",
      "4.996729684850562",
      "-1.741725364967028",
      "-2.2118452176271996e-12",
      "14.388014552928375",
      "-1.9389329898656047",
      "-6.996659198546697",
      "-0.489396410802929",
      "-13.37856902393335",
      "19.396176100044478",
      "-1.0832514658068513",
      "1.6633729190630453",
      "-9.321532866157114",
      "-20.643244364410226",
      "1.2114088675837613",
      "7.00084949196709",
      "-1.2231093549379337",
      "-6.3425993274610395",
      "2.3808969975625276",
      "-4.163271368640516",
      "-1.3978914066916948",
      "1.0915154210036055",
      "4.052288804281117",
      "-9.321532866162954",
      "7.482213653183386",
      "-2.5209913084251228",
      "-6.023080346075951",
      "0.7122069808125189",
      "0.5613638015175105",
      "-2.9857321777505454",
      "-4.026672417830728",
      "1.4623460564772792",
      "-1.9372923352066846",
      "-0.5432437327381362",
      "-2.624720960205623",
      "2.3823990591199773",
      "2.429420588330971",
      "1.560851904521223",
      "-6.342599327461938",
      "3.5377271774329317",
      "-1.1920027739364112",
      "-1.2521465541730898",
      "-1.0547809104540522",
      "-0.5432437327355144",
      "1.837364054875034",
      "-1.615208564740966",
      "-0.6232207181549109",
      "-0.820904719913718",
      "1.046891064091324",
      "-1.7759609258356641",
      "1.7644119248412582",
      "0.42911861238374877",
      "-2.101635997053222",
      "6.981195382595977",
      "-2.8450602003194305",
      "0.5302490732785162",
      "-0.7615519138951884",
      "3.170864292267562",
      "-2.212501016361171",
      "1.462934812546005",
      "3.3973921979350608",
      "2.2300768155551625",
      "1.3636818652120954",
      "-2.1326678595542288",
      "0.28725367164829585",
      "1.339927257977995",
      "13.378569023934453",
      "20.64324436440773",
      "-2.3808969975624983",
      "0.24177935848264226",
      "-14.38801455293416",
      "-19.396176100043636",
      "-1.21140886758665",
      "4.1632713686416745",
      "-2.064785906245406",
      "1.9389329898747272",
      "1.0832514658039019",
      "-7.000849491969007",
      "1.3978914066924832",
      "-0.8139227693507936",
      "-25.966778835790446",
      "3.2862529417715667",
      "7.482213653183239",
      "0.8139227693508415",
      "2.3097611392401512e-12",
      "2.0607193490374125",
      "-0.3626910999777994",
      "3.5377271774358827",
      "25.96677883578936",
      "-2.0607193490365834",
      "4.8286359896488085e-12",
      "-7.601440271251648",
      "0.8184227334439701",
      "-2.9857321777477117",
      "-0.6146017962644161",
      "1.1939872356187928",
      "0.5253611454365457",
      "-1.84684537411396",
      "1.8373640548749948",
      "-5.83704534912204",
      "0.8411826996714338",
      "1.6268765434799315",
      "0.0899988560924503",
      "-2.624720960209599",
      "-5.837045349124106",
      "1.2969260616240152",
      "1.747601725997939",
      "-1.0819699492992827",
      "-1.7759609258374744",
      "-9.905715076674532",
      "-0.4561132317926734",
      "2.2880575602616995",
      "0.5721507816453946",
      "1.8703506718428318",
      "0.128585685291919",
      "-1.2413293733566335",
      "-0.41699883128956594",
      "-0.4036161937872577",
      "0.6817949117796771",
      "-0.38968644641063105",
      "-0.06766265019401393",
      "2.520991308425571",
      "4.026672417830931",
      "-2.3823990591227",
      "0.8206650492294244",
      "-1.0915154210089442",
      "6.023080346077018",
      "-1.4623460564815571",
      "-2.4294205883449664",
      "-1.1939872356144894",
      "-0.8411826996686231",
      "0.7326046883296342",
      "-1.1920027739326484",
      "7.601440271253626",
      "-0.5253611454352071",
      "-1.6268765434776853",
      "-1.2123519948861623",
      "-0.483098795617638",
      "-1.615208564745707",
      "1.2969260616180414",
      "1.2123519948886574",
      "-3.2991525185209624e-12",
      "0.9660772539260407",
      "1.764411924840267",
      "-0.4561132317977962",
      "-1.2711809975243995",
      "0.6987405456870743",
      "-0.28285038565172893",
      "1.3723637067959669",
      "-0.9129403344303559",
      "-0.8515688824807135",
      "1.252146554179122",
      "0.6232207181537942",
      "-0.42911861236902976",
      "-1.7476017259956664",
      "-2.288057560258504",
      "-0.6987405456911429"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.005242508418969299",
    "0.005242508917587586",
    "0.005242529138713964",
    "0.005242532098835222",
    "0.0052425041767987755",
    "0.00524478338908073",
    "0.005242545816399845",
    "0.005242520630004666",
    "0.005242590786727001",
    "0.005242594913835052",
    "0.005242503848006976",
    "0.00524253871719123",
    "0.005242511532742111",
    "0.005242590777566741",
    "0.005242585193627029",
    "0.005242580373201198",
    "0.005242528271791034",
    "0.005242525887522273",
    "0.005242615761778893",
    "0.005242596717353809",
    "0.0052425092802406105",
    "0.005242530048989878",
    "0.0052425329363913285",
    "0.005242504570030138",
    "0.005244704250574597",
    "0.005242547317846612",
    "0.005242521282840529",
    "0.005242592035367069",
    "0.005242597348890591",
    "0.005242504328911065",
    "0.0052425399261714686",
    "0.0052425121900687285",
    "0.005242594808818182",
    "0.005242586321103884",
    "0.005242583001964229",
    "0.005242529168383053",
    "0.005242526692570311",
    "0.005242618827740833",
    "0.005242598977989403",
    "0.005242567319314178",
    "0.005242572772329247",
    "0.005242521256916587",
    "0.005247026838839433",
    "0.005242597797102156",
    "0.0052425516249438135",
    "0.0052426813463479095",
    "0.005242688409974051",
    "0.005242520658220411",
    "0.005242584954730883",
    "0.00524253483485067",
    "0.005242680614935444",
    "0.005242670706508601",
    "0.005242661668165534",
    "0.005242565685197616",
    "0.005242561263968624",
    "0.005242727046222399",
    "0.005242691726938177",
    "0.00524257830808081",
    "0.0052425237040343705",
    "0.005246922742400913",
    "0.005242605533630265",
    "0.005242555951910134",
    "0.005242693081312777",
    "0.00524270164602122",
    "0.005242523150399252",
    "0.0052425917992305875",
    "0.005242538316808941",
    "0.005242694988582266",
    "0.0052426830675591065",
    "0.005242674290672466",
    "0.005242571056923468",
    "0.005242566390910129",
    "0.005242743162742513",
    "0.005242705814528007",
    "0.005242500551104978",
    "0.005244962962427341",
    "0.005242534431484993",
    "0.005242514141105928",
    "0.005242572429716166",
    "0.005242574960415986",
    "0.0052425002950360795",
    "0.005242529054343714",
    "0.0052425066349571945",
    "0.00524257120779716",
    "0.005242567471628725",
    "0.005242563091247927",
    "0.005242520393745041",
    "0.005242518407786747",
    "0.005242592415341696",
    "0.005242576554667529",
    "0.005258378610398516",
    "0.005255278681078324",
    "0.005246197589590532",
    "0.005250224241671304",
    "0.0052562331674954185",
    "0.0052450636248972575",
    "0.005249087681070489",
    "0.0052459517286251875",
    "0.005268615391091583",
    "0.00525291701788934",
    "0.005257298326622386",
    "0.005247549627657889",
    "0.005247604424663647",
    "0.005256894344257522",
    "0.005257345631046977",
    "0.005242635414830722",
    "0.005242576062541038",
    "0.00524275730208794",
    "0.00524275894262087",
    "0.0052425334743950985",
    "0.005242621015917073",
    "0.005242552724827",
    "0.005242742922212574",
    "0.005242740979346072",
    "0.005242722322594669",
    "0.0052425947855562535",
    "0.005242588803120893",
    "0.005242812562452285",
    "0.005242765030135375",
    "0.00524253869223867",
    "0.005242643478275084",
    "0.005242649278321904",
    "0.0052425137124836995",
    "0.005242565944313672",
    "0.005242525226520407",
    "0.005242643514309307",
    "0.005242635267979404",
    "0.0052426281257599225",
    "0.005242550161612972",
    "0.005242546583482282",
    "0.005242680883432358",
    "0.005242652299488374",
    "0.005242940384682203",
    "0.005242969917070101",
    "0.005242571591531723",
    "0.005242724301048386",
    "0.005242605364809234",
    "0.005242963902702003",
    "0.005242923168970368",
    "0.005242910945537641",
    "0.005242677667824021",
    "0.005242667469574709",
    "0.005243061412335365",
    "0.0052429793583432145",
    "0.005242979218530365",
    "0.005242573385434133",
    "0.005242731128008536",
    "0.005242608104571574",
    "0.005242955245062505",
    "0.005242945880694942",
    "0.005242915647350938",
    "0.005242683555327177",
    "0.005242672986036005",
    "0.005243075517995263",
    "0.005242991431987587",
    "0.005242499984019686",
    "0.005242528265953629",
    "0.005242506208655102",
    "0.005242568695909017",
    "0.005242566720658785",
    "0.005242561404841579",
    "0.005242519808948866",
    "0.005242517882461222",
    "0.005242590423870277",
    "0.0052425750836564205",
    "0.0052426059280000475",
    "0.00524254537123564",
    "0.005242720049067018",
    "0.005242710053196508",
    "0.005242697915112126",
    "0.005242582799752005",
    "0.00524257740588643",
    "0.005242777942119342",
    "0.005242734886611349",
    "0.00524251481915566",
    "0.005242601826137485",
    "0.005242598299560551",
    "0.005242591340788649",
    "0.005242533696320279",
    "0.005242531010041952",
    "0.005242631626678419",
    "0.0052426102466258395",
    "0.005242913039826328",
    "0.005242939351678393",
    "0.005242889156459585",
    "0.0052426751988890324",
    "0.005242665400703415",
    "0.005243046433656762",
    "0.005242969333619739",
    "0.005242889391861372",
    "0.005242884413323896",
    "0.005242667147700166",
    "0.005242656322449996",
    "0.005243032506295945",
    "0.0052429457197288075",
    "0.005242855782767985",
    "0.005242657442555123",
    "0.005242648049698282",
    "0.0052429977913915965",
    "0.005242923315614802",
    "0.005242563829581963",
    "0.0052425595170998195",
    "0.005242721483517451",
    "0.005242687038872995",
    "0.0052425553248248895",
    "0.005242709061818221",
    "0.005242675558630509",
    "0.0052431869055727925",
    "0.005243088218388016",
    "0.005242996813436537"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.1550576244316218603000000 +/- 3e-30]",
      "[4.812221571859961448131466 +/- 3.41e-25]",
      "[3.998898192391610707773206 +/- 3.73e-26]",
      "[1.398603198327402688944931 +/- 1.32e-25]",
      "[0.6526976539529017107200516 +/- 3.60e-26]",
      "[0.5433924980892452456317157 +/- 4.18e-26]",
      "[13.64392093510957779370996 +/- 3.81e-24]",
      "[0.4116009382847848691442118 +/- 4.06e-26]",
      "[0.2475443897052547206364431 +/- 4.89e-26]",
      "[5.496366267135207197990694 +/- 1.39e-25]",
      "[2.363366803415030347329823 +/- 4.71e-25]",
      "[1.461160668352317291609129 +/- 4.73e-25]",
      "[0.1144601074967315935310692 +/- 4.56e-26]",
      "[0.08253137005496585557621615 +/- 1.66e-27]",
      "[0.1063406096320540220607640 +/- 2.45e-26]"
    ],
    [
      "[0.07578237823065791125150000 +/- 3e-30]",
      "[0.3659504485599730472265320 +/- 1.27e-26]",
      "[0.7268942883693023004536676 +/- 4.37e-26]",
      "[0.1183758767329373830143412 +/- 6.30e-27]",
      "[0.1514836312809610179915675 +/- 3.81e-26]",
      "[0.05915550197723963113105532 +/- 7.94e-28]",
      "[0.8239333204655282696532460 +/- 1.60e-26]",
      "[0.09936712493506996575369700 +/- 2.64e-27]",
      "[0.05377782303443195308041429 +/- 7.49e-28]",
      "[2.320173802153195338994941 +/- 2.79e-25]",
      "[0.5025088641401894442687483 +/- 5.00e-26]",
      "[0.2775261449324607487478940 +/- 2.76e-27]",
      "[0.02604551304261663413454485 +/- 1.61e-27]",
      "[0.03133162779234463242274640 +/- 3.24e-27]",
      "[0.01879276568641342642109895 +/- 3.64e-27]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.21790708298794925
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack10_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 10,
  "lambda_polygon": 4,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.0",
    "0.135"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "0.9999999999999998",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-0.5",
    "0.5",
    "0.4999999999999999",
    "0.49999999999999994",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-0.5000000000000001",
    "0.5000000000000001",
    "0.5",
    "0.5000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.0011120798660457251",
      "0.0014260266510757614",
      "0.013431359316187805",
      "0.0018660950786539233",
      "0.0041011859352222445",
      "0.0001866271024324851",
      "0.00020204880347967984",
      "0.0001695738903704396",
      "0.0005955829184611589",
      "-0.0012754083317422634",
      "0.0002657414279239742",
      "0.0008030236574496935",
      "-0.0016153833383952252",
      "-0.0028211997197258964",
      "0.0008262797004335913",
      "9.804489278176471e-05",
      "-0.001146694389709947",
      "0.00026573242221634817",
      "0.0006186647960183228",
      "-0.0005025321161145715",
      "0.00042084566200644086",
      "3.1015676979300086e-05",
      "-0.00010969057816369399",
      "0.0038992790305859707",
      "-0.00029370452044443044"
    ],
    [
      "0.00112262650578807",
      "0.001434832496985354",
      "0.014399642849520153",
      "0.001877241713800966",
      "0.004322310511771884",
      "0.0001814519362617246",
      "0.000248459920749843",
      "0.00016493763603236136",
      "0.0006245505629930364",
      "-0.0013948535370227639",
      "0.0002604292122591954",
      "0.0008502723746941553",
      "-0.0016852112505064112",
      "-0.0029311562449725716",
      "0.0007967874756441791",
      "0.00011479201772602365",
      "-0.0012089427847546091",
      "0.00025843402036679754",
      "0.0006577135129334735",
      "-0.0005049576808809252",
      "0.00039289512676622803",
      "-1.7849274560603614e-05",
      "-8.306921099325728e-05",
      "0.004186966633789135",
      "-0.00027512275361113924"
    ],
    [
      "0.0015821166829244405",
      "0.0023152358079279907",
      "0.04490912347574508",
      "0.0032698984249856034",
      "0.01120590553531339",
      "0.00045038884306019893",
      "0.0008078288666203863",
      "0.0002811961269990489",
      "0.00184299987639938",
      "-0.004718725770345949",
      "0.0007604452899493632",
      "0.0025846579493140794",
      "-0.005650730609473096",
      "-0.010519788836589912",
      "0.002169648864339284",
      "0.0004467599484784854",
      "-0.0043644767334176885",
      "0.0007840455304270644",
      "0.0019071101157468297",
      "-0.0024079287828926758",
      "0.0010655207553756732",
      "-0.00044960650024248477",
      "-0.0003582324356290104",
      "0.014993475552126875",
      "-0.0014859212578130258"
    ],
    [
      "0.0013470933754923804",
      "0.00207742281380469",
      "0.03567687455046661",
      "0.0028580645942461315",
      "0.007590525569853895",
      "0.00030095631885182803",
      "0.0008686151785896967",
      "0.00023687519315901504",
      "0.0011795913473479395",
      "-0.003426668254167424",
      "0.0005626790687725811",
      "0.0014854357405419208",
      "-0.0034764389218097857",
      "-0.005464498570862267",
      "0.0011886392101169983",
      "0.0002025337106608294",
      "-0.002447205301400915",
      "0.00045782592119728417",
      "0.001265539561510447",
      "-0.0005961924717350764",
      "0.0008987929462373342",
      "-0.00021512955097560988",
      "-0.0014216953571256463",
      "0.01008743172613607",
      "-0.0007612079237508661"
    ],
    [
      "0.0011052628601860846",
      "0.0014009337436455772",
      "0.012931311074658612",
      "0.0018518454104548055",
      "0.004007337293076497",
      "0.0001885726807042753",
      "0.00010973908068063131",
      "0.00017749561464894777",
      "0.0005812925732051322",
      "-0.0011915549689314388",
      "0.00027170823647415813",
      "0.0007997719330800731",
      "-0.001644436469483999",
      "-0.0028355834617738917",
      "0.0008361211829084819",
      "9.918704757766995e-05",
      "-0.0010677663859222377",
      "0.00025354963219152",
      "0.0005998162737435873",
      "-0.00042126212749413905",
      "0.0003744388345469439",
      "5.218688083167473e-05",
      "5.4901582325157416e-05",
      "0.003341781395420763",
      "-0.00021920939826798784"
    ],
    [
      "0.001915129391381826",
      "0.00380702682221798",
      "0.04155483424761874",
      "0.0060305742842176845",
      "0.01285819414106957",
      "0.001068354926742895",
      "0.0008915994427549894",
      "0.0009562437362631669",
      "0.0024248713935361137",
      "-0.004345361156334219",
      "0.001191180879423484",
      "0.0032124954105542092",
      "-0.005091233965282455",
      "-0.007006294598770059",
      "0.003989067733109721",
      "9.320017404572827e-05",
      "-0.003128656123518733",
      "0.0013214602695995263",
      "0.0023850136774094593",
      "-0.0011010057793897632",
      "0.0026289727486568763",
      "0.0012264190454189452",
      "-0.0014573515843663504",
      "0.012025890831513064",
      "-0.001260859242288586"
    ],
    [
      "0.012743399346169455",
      "0.056741893364036795",
      "10.170197262149525",
      "0.06100736918407228",
      "0.12008884165018861",
      "-0.012657461990381688",
      "0.32590702916648495",
      "0.017448718999289826",
      "0.0034861586872576276",
      "-0.4699769166427226",
      "0.00912596263949245",
      "-0.05698750677765073",
      "0.4771970254450243",
      "0.08574213244052363",
      "-0.049704937253785365",
      "-0.018865296694551295",
      "0.025208164935955544",
      "-0.016081981118901287",
      "0.03609758095759386",
      "0.5363497412431295",
      "0.053608190116996385",
      "-0.03976258488858162",
      "-0.5774489225052536",
      "1.0109635368639873",
      "0.050513372762914684"
    ],
    [
      "0.0012290919317058068",
      "0.0017196028717533104",
      "0.01886417725544011",
      "0.0024171552876427064",
      "0.005558235172452754",
      "0.00031631288662125164",
      "0.0001643328263798593",
      "0.0002497721025812041",
      "0.0008945242943839428",
      "-0.0019702286529969136",
      "0.0004492312861540093",
      "0.0012902613731686486",
      "-0.002634456360614047",
      "-0.00428114327278972",
      "0.0013309566909657392",
      "0.00015059841622698506",
      "-0.0016508332810821317",
      "0.00043947721690795397",
      "0.0008870395712267805",
      "-0.0008292245019648664",
      "0.0006744479439327745",
      "0.00011856413153281385",
      "-0.00016945638089143573",
      "0.005280267518267153",
      "-0.0005703403423520316"
    ],
    [
      "0.0015346017172595387",
      "0.0025795934643475125",
      "0.03851541790772729",
      "0.004554143514360299",
      "0.009842562110176365",
      "0.0006026033568070083",
      "-0.00021099234484204672",
      "0.0005209389621953137",
      "0.0016777796122177545",
      "-0.004614591751429423",
      "0.0009480881446248296",
      "0.002610437376871194",
      "-0.006561010624548509",
      "-0.009223455774877888",
      "0.0023915233428793764",
      "0.00033442753189490306",
      "-0.00317064004699399",
      "0.0008210035908775675",
      "0.0016545887790283412",
      "-0.0017681163888015224",
      "0.0013943583776164098",
      "4.8712939899636315e-05",
      "-0.0013142082448922593",
      "0.009205786483773968",
      "-0.0009572300828548887"
    ],
    [
      "0.0019107567456926786",
      "0.004706125383744665",
      "0.06774087596486572",
      "0.00573915157722541",
      "0.012643170195417105",
      "0.0010002976906124375",
      "0.001909322743354616",
      "0.0009413968748217268",
      "0.002318026449089792",
      "-0.006497999739367227",
      "0.0014697922510107406",
      "0.0026841558812432725",
      "-0.002924492903349308",
      "-0.0065638810167559245",
      "0.0036415940490183312",
      "-7.457847732305512e-05",
      "-0.002639395970710429",
      "0.0012055617207113968",
      "0.0023803043875090545",
      "0.0033376340960922456",
      "0.002935474654580477",
      "0.000974256505347992",
      "-0.003251745742118722",
      "0.01423261528521367",
      "-0.0011958582137747544"
    ],
    [
      "0.0010976049406959956",
      "0.001398027680194137",
      "0.012216851680086037",
      "0.0018407599715690257",
      "0.0038383833596954743",
      "0.00019168388535254342",
      "8.974039438142901e-05",
      "0.00018032407014523203",
      "0.0005588751960376479",
      "-0.0010966182902661492",
      "0.000275603618606314",
      "0.0007589059556670887",
      "-0.001576140222540627",
      "-0.0027478540849818407",
      "0.0008617346116816535",
      "8.541171633809001e-05",
      "-0.0010333369250057436",
      "0.0002616541922048618",
      "0.0005711409398551168",
      "-0.0004278623650079571",
      "0.000401815326491459",
      "8.767163425173366e-05",
      "1.795533615417102e-05",
      "0.0032065592247737225",
      "-0.0002448477200159185"
    ],
    [
      "0.0015786769644944444",
      "0.0024808971167979217",
      "0.03582615644748848",
      "0.0038371988543723277",
      "0.010244767860460975",
      "0.0005612654615817325",
      "0.00014019424388724713",
      "0.0006652421642969775",
      "0.0017079125829433444",
      "-0.0030370830413227376",
      "0.0007939090926099616",
      "0.0022212642200313748",
      "-0.004380353621567642",
      "-0.008555840981966574",
      "0.002616380076313796",
      "0.00024365174508118116",
      "-0.0029827039228614073",
      "0.0006778614962193809",
      "0.001830053335113283",
      "-0.0005574419802020971",
      "0.001009010945510446",
      "0.0002978502954076575",
      "0.0003533795107316003",
      "0.008763148550233859",
      "-4.826275620351936e-05"
    ],
    [
      "0.0012096335267939766",
      "0.0016559584875616535",
      "0.017518294631223306",
      "0.0022177845858577256",
      "0.005313611794041912",
      "0.00026383701869314095",
      "0.0002706083592160503",
      "0.0002614920623028087",
      "0.00082342048893861",
      "-0.0016028865999333972",
      "0.0003640426211834285",
      "0.0010687766805191872",
      "-0.001933775881675648",
      "-0.0037731449474651627",
      "0.0011943269735286842",
      "0.00011827220711612711",
      "-0.0014936830350071497",
      "0.00036104785653569987",
      "0.0008620404308408368",
      "-0.0004983865433232778",
      "0.0005815545984969669",
      "9.185318634577685e-05",
      "2.757228161465456e-06",
      "0.005032266925695534",
      "-0.00030641030096531063"
    ],
    [
      "0.029402925176092914",
      "0.06733803497655251",
      "1.5453975438153462",
      "0.12240800003083042",
      "0.38626815737775644",
      "0.03532317028455381",
      "-0.04124404503984739",
      "0.007164743752866567",
      "0.0824188842202618",
      "-0.2301712254361828",
      "0.05812480019736987",
      "0.15719024455071368",
      "-0.42091145964740007",
      "-0.5813208232644849",
      "0.14922200678885894",
      "0.02417979711976075",
      "-0.20280808585162197",
      "0.057582950368426644",
      "0.06455528243593671",
      "-0.21323033295345067",
      "0.06743867708830281",
      "0.00859497966291677",
      "-0.04101893548950099",
      "0.49717585861467367",
      "-0.150807647307336"
    ],
    [
      "0.11673499252164124",
      "0.05570031313282469",
      "3.950100549855491",
      "0.19803179690527428",
      "1.518631959908902",
      "0.005503288369727855",
      "0.2156337343738464",
      "0.11979999635236056",
      "0.24274547247510525",
      "-0.4133660415125371",
      "0.06195195093789355",
      "0.23667038506257299",
      "-0.27010621713558725",
      "-1.4334553437071775",
      "0.5127469336611662",
      "0.07534460080466901",
      "-0.6375188864171476",
      "0.08964987547489497",
      "0.3414781039487211",
      "-0.1646679306772296",
      "-0.07310318305748913",
      "-0.14312640427090215",
      "0.8263069379727368",
      "1.9708920280061286",
      "0.165980253857612"
    ],
    [
      "0.0034310384009993526",
      "0.005649175388502118",
      "0.11580222093015949",
      "0.009410088832650598",
      "0.03424117655801375",
      "0.0021067259847172607",
      "0.001002981735949099",
      "0.0014163203089189167",
      "0.006524074940390083",
      "-0.012578054093662363",
      "0.003151576996209811",
      "0.009398707962163858",
      "-0.020192437272044637",
      "-0.036250062735990005",
      "0.011107043796450384",
      "0.0013802078408063844",
      "-0.014459494454871815",
      "0.0036058391990931283",
      "0.006325802635982192",
      "-0.009757524389801986",
      "0.00395264403389752",
      "0.0004341064030239106",
      "0.004141741358137813",
      "0.04222527459035745",
      "-0.006082028616237477"
    ],
    [
      "0.0012674634573298146",
      "0.0018348637507025114",
      "0.019712614914347185",
      "0.0025806732059159843",
      "0.006027299375882413",
      "0.0003148100219830313",
      "0.00029093329550385457",
      "0.0003334383472986486",
      "0.0009524205457962431",
      "-0.001662850443427224",
      "0.00041641650443338023",
      "0.0012524943115192271",
      "-0.0023573994694583824",
      "-0.00377459905716987",
      "0.0013315626236136658",
      "0.0001327533121951664",
      "-0.0015131916402791404",
      "0.0003875328922345174",
      "0.001008412324863011",
      "-0.0003760284550779944",
      "0.0006328868347159967",
      "0.00014703807094235623",
      "2.2050252817068994e-05",
      "0.005085790848180752",
      "-0.0001604580823168323"
    ],
    [
      "0.0014533330391730906",
      "0.001973259025070387",
      "0.024789926357629853",
      "0.0030765236363954358",
      "0.008470698223618112",
      "0.00046476121721722213",
      "0.00019929137348066283",
      "0.0004804938334925672",
      "0.0014243377953439002",
      "-0.002192872169922824",
      "0.0006195129135011317",
      "0.0019241219859016565",
      "-0.0037987169739740196",
      "-0.00693456402419002",
      "0.00232227637119846",
      "0.00024333609358774235",
      "-0.002676082324428521",
      "0.0006414202085184383",
      "0.001486290135503102",
      "-0.0013834368007292544",
      "0.0007385240299053355",
      "0.00026464450261556757",
      "0.0012462752094609586",
      "0.007592247708231524",
      "-0.0003710682273842312"
    ],
    [
      "0.0020481108696863174",
      "0.0036225580997194798",
      "0.06552718305522487",
      "0.0055183213455799835",
      "0.0161228607023242",
      "0.0007381195251494914",
      "0.003004636470943477",
      "0.0009225198665756681",
      "0.002660079235773446",
      "-0.0054705019545730985",
      "0.0010968742578474065",
      "0.002581641951948382",
      "-0.003215414291999612",
      "-0.00439167188483065",
      "0.0023858982515528085",
      "0.00014911027509240576",
      "-0.0032805533106610926",
      "0.0006997310373783186",
      "0.0030951045436014304",
      "0.0003728470247979124",
      "0.0021529854144836137",
      "0.0003295129843478677",
      "-0.004016371385192006",
      "0.0195601369368917",
      "0.00020862571490559183"
    ],
    [
      "0.010549471368094452",
      "0.01132300660826546",
      "0.3199890673613435",
      "0.019930182869122903",
      "0.12924949958909854",
      "0.007462751557636725",
      "0.00796757029945477",
      "0.005204625887096208",
      "0.02465290665564446",
      "-0.026655878802900476",
      "0.009931022615468044",
      "0.033013944316317684",
      "-0.057890183831557716",
      "-0.11586402469713404",
      "0.040361309495906036",
      "0.005208972681244494",
      "-0.05197273040322624",
      "0.011132072664189994",
      "0.024976561776547154",
      "-0.04230863191465143",
      "0.007353365120787441",
      "0.00488403421715057",
      "0.03214425743446821",
      "0.15548809680175144",
      "-0.01515485146186823"
    ],
    [
      "0.3776660257289193",
      "6.14123174241346",
      "11.178317098085646",
      "3.546705796522373",
      "2.824848138975492",
      "-1.2526692595851878",
      "1.980536469288327",
      "1.146803587688224",
      "-0.015894797124356118",
      "-6.126635510921597",
      "-3.741370950323397",
      "-2.1764069660713026",
      "5.9809815484511235",
      "-0.7832154895826839",
      "-0.18964825685200581",
      "-0.8352929488078168",
      "-0.24669193566390968",
      "-0.04235647409316798",
      "1.026401163981949",
      "5.34570063581898",
      "2.6842780513370847",
      "-3.4681375727234567",
      "0.4628677220655912",
      "5.3869658781931005",
      "3.1239441865995246"
    ],
    [
      "0.0011051720318007291",
      "0.0014082922145310767",
      "0.01386877541025533",
      "0.0018678116491038749",
      "0.0040203070604230345",
      "0.00018283259976465712",
      "0.0001458704921244215",
      "0.00016620025886580341",
      "0.0005816828933747261",
      "-0.0013656394111463265",
      "0.0002770318393280746",
      "0.0008160807477576081",
      "-0.0017601332063888722",
      "-0.0030172309145847097",
      "0.0008490269039889611",
      "0.00010657545251110618",
      "-0.0011588101160129004",
      "0.00027104168688300677",
      "0.0006001251507371702",
      "-0.00046765083239717637",
      "0.0003889987614496761",
      "1.0724440771473354e-05",
      "7.827155642047778e-06",
      "0.003720909680828397",
      "-0.0003020395301612288"
    ],
    [
      "0.00117590204322999",
      "0.0015812021258278031",
      "0.018311232616111044",
      "0.0020868391835599824",
      "0.0050705645797560015",
      "0.0002326640549916156",
      "0.0002102478810868512",
      "0.00018885924122033924",
      "0.0007700193331402192",
      "-0.001878785452909074",
      "0.0003702399112924694",
      "0.0010801694431062762",
      "-0.0022337233693737815",
      "-0.004003113515819168",
      "0.0010230516502648301",
      "0.0001502426027316478",
      "-0.0015401629454062588",
      "0.00033767985283087554",
      "0.0007884587270202816",
      "-0.0006410288738199649",
      "0.0005179521927190031",
      "-3.5080323843283715e-05",
      "-0.0002137687344120077",
      "0.0051200451644530685",
      "-0.00045484876170541624"
    ],
    [
      "1.7944029124583913",
      "3.9991750783681943",
      "13.045814954749527",
      "8.586058237408844",
      "4.335480966811937",
      "-0.7979009148025473",
      "2.305710877082683",
      "-0.004940832433886495",
      "-0.27443231651631056",
      "-4.967718673847467",
      "-4.122945916625332",
      "3.026551945883451",
      "4.279898694549744",
      "-5.081500404447333",
      "-2.3893906957243463",
      "2.019075280569367",
      "-2.900933615087842",
      "-2.750306802559655",
      "1.0722727001459906",
      "-1.05283131038628",
      "3.28484284439603",
      "0.12591983972837714",
      "-3.1836503978476864",
      "-1.0591013325780672",
      "-2.333205574826486"
    ],
    [
      "0.4995207204348722",
      "1.1343759918054623",
      "20.899128002955738",
      "2.8867031116291804",
      "3.3178595761785745",
      "0.32525729590011454",
      "1.422832768194019",
      "0.6901139394475216",
      "0.732066176193785",
      "-1.0381501870213565",
      "-0.69202003229067",
      "0.1934756231885103",
      "2.1736195892785632",
      "4.712727151491734",
      "0.808759020803824",
      "-0.5156731413687468",
      "1.4240695654812856",
      "0.532693116726255",
      "0.813471755260184",
      "0.33102792806844766",
      "1.4081081874767316",
      "1.1164142907524028",
      "-4.3104566541096725",
      "3.5617006288669635",
      "0.11662721934152373"
    ],
    [
      "0.17339724614751062",
      "10.285033899757435",
      "11.695294141628416",
      "2.568760974517952",
      "2.7804764672491236",
      "0.41456630935858724",
      "1.0193434563239465",
      "0.07045665259378749",
      "0.4222875609130411",
      "7.185408802635227",
      "1.6563306003780982",
      "1.507364163156797",
      "3.753358495425677",
      "1.5669140120935572",
      "-0.8665591172618743",
      "0.2107623420902295",
      "0.25611737686529007",
      "0.1335576096388939",
      "0.4008093483952209",
      "4.408422689010856",
      "4.715365669107953",
      "-2.2575428840856495",
      "2.1100255276612128",
      "0.43364291403040695",
      "-0.5621403687159455"
    ],
    [
      "0.0011188915249113632",
      "0.0014109489252171182",
      "0.014892531618280727",
      "0.001851966107818533",
      "0.004296913580504191",
      "0.0001684181751986246",
      "0.00021898105639828942",
      "0.0001652841581281496",
      "0.0006154694374637321",
      "-0.0014399834337891256",
      "0.0002558180602918307",
      "0.0008277825016626843",
      "-0.001745295893122613",
      "-0.0033135041588300937",
      "0.0008404974967167058",
      "0.00011904690800559153",
      "-0.0013168747016050026",
      "0.00026826133246998145",
      "0.0006535962370910097",
      "-0.0005416345327275358",
      "0.0003844033166064917",
      "-5.632734343862451e-05",
      "1.3948673494180015e-05",
      "0.0043782116171123655",
      "-0.00029805761352015667"
    ],
    [
      "0.0011886188068333135",
      "0.0015881853664603057",
      "0.02118118416592135",
      "0.0020416639422703195",
      "0.005392418141246236",
      "0.00019550775201077717",
      "0.00046770727876335185",
      "0.00016572691816325424",
      "0.0007951021954038717",
      "-0.0020232619575395318",
      "0.00032883781333960244",
      "0.001045550509404351",
      "-0.0021872438579564066",
      "-0.003986888253582022",
      "0.0008954774985127033",
      "0.00016100664744232203",
      "-0.0017013982256377928",
      "0.0003085617855221814",
      "0.0008540932619862077",
      "-0.0005820684200190697",
      "0.0004794656870557736",
      "-0.00015278990953529047",
      "-0.0002725156194707739",
      "0.006296948408757827",
      "-0.00043343278435664255"
    ],
    [
      "0.0011616827512176172",
      "0.0015386070289653032",
      "0.016349773981552903",
      "0.0020409301702522375",
      "0.004813149370932475",
      "0.00020354650083387769",
      "0.0002749810179352713",
      "0.00020713695638839428",
      "0.000712106694287014",
      "-0.001611087743951336",
      "0.0003051119001386302",
      "0.0009363777213828201",
      "-0.00183195590527753",
      "-0.00341317459740524",
      "0.0009486045551329311",
      "0.00012262179639637797",
      "-0.0013775535773444835",
      "0.0002967836984837286",
      "0.0007586975951968774",
      "-0.0004906410378746021",
      "0.0004731847170736196",
      "-2.509131427402879e-05",
      "-0.00010659098675823175",
      "0.004755021668762335",
      "-0.00027436752464999166"
    ],
    [
      "1.7617479419864337",
      "5.541452638281733",
      "8.83050483340092",
      "4.819058065875607",
      "1.897527555370027",
      "0.8910993093808621",
      "2.3858085244556024",
      "2.8145963851674556",
      "-0.5328207296820132",
      "5.235213719872728",
      "2.128864614744189",
      "1.7137230914583041",
      "3.675773563356339",
      "-0.6209208474863742",
      "-0.14290916778179327",
      "-2.914886421669546",
      "-2.6073070961919855",
      "-0.32179308823907404",
      "-0.9187367995771194",
      "3.2193679091261105",
      "4.331760951820554",
      "-1.6665399808371215",
      "3.5366341676532835",
      "-2.741218791390305",
      "-1.4614211042674408"
    ],
    [
      "0.37800415940855797",
      "7.016601016491936",
      "2.095886306147869",
      "4.566254907891775",
      "6.916472529705143",
      "-0.892523215497317",
      "0.4692375448647456",
      "-0.5749686373761786",
      "1.155577204937199",
      "-0.23393333475358885",
      "4.445624686430912",
      "-3.712762495750868",
      "-0.8674436389248275",
      "3.030526036976384",
      "-4.322618204435075",
      "-0.06797701567052307",
      "0.6363988947648137",
      "-0.6391025094002296",
      "1.0955948154581507",
      "-0.5812864882973948",
      "3.3690366456081295",
      "-2.942232696054941",
      "0.06353732169984522",
      "-0.5659945823525169",
      "0.2650055380689601"
    ],
    [
      "0.0011406512830295858",
      "0.0014246550155579745",
      "0.01728081307013522",
      "0.001863203726036112",
      "0.00456600905081704",
      "0.00018999418000270436",
      "0.00021340879376152724",
      "0.00017581811298604148",
      "0.0006740968904600693",
      "-0.0015169349834665315",
      "0.00031332368950867933",
      "0.0008810971901908781",
      "-0.0020406467519571377",
      "-0.0038797369350547822",
      "0.0010041371863276929",
      "0.00012556418484534906",
      "-0.0015025208744516823",
      "0.00030834389164838705",
      "0.0007062401742192874",
      "-0.0005308899561472498",
      "0.0003945771861338502",
      "-1.9990780753505816e-05",
      "0.00012205838509124014",
      "0.0048403056551813905",
      "-0.00038336430096497985"
    ],
    [
      "0.001118292618956771",
      "0.0013888081891579175",
      "0.013672902691330945",
      "0.00182814024529438",
      "0.004214285022745268",
      "0.00019884240889927492",
      "9.656350009337116e-05",
      "0.0001800814289911439",
      "0.0006200190306074523",
      "-0.0012182246759059351",
      "0.0002830632738789902",
      "0.0008590986279204098",
      "-0.0017553520938954853",
      "-0.00336441482618146",
      "0.0009409223896077027",
      "0.00011294436853022116",
      "-0.0012505735169777274",
      "0.0002817380291142341",
      "0.0006369308970811968",
      "-0.0005561287662281215",
      "0.00037228749589537046",
      "5.3189615398016964e-05",
      "0.00025072978830650004",
      "0.00375015362194619",
      "-0.0002806766644536541"
    ],
    [
      "0.0011648454316187178",
      "0.0015384423452427397",
      "0.017742544972702286",
      "0.0020250867188943505",
      "0.004892928363827707",
      "0.00021081592641266104",
      "0.0002603725906041903",
      "0.00019331304397970155",
      "0.0007307356497235327",
      "-0.001625507039177502",
      "0.00032738324105562646",
      "0.0009741397225513829",
      "-0.0020823446049197804",
      "-0.003736015921383082",
      "0.0009911203567138348",
      "0.00013311763130041343",
      "-0.0014891878852713134",
      "0.00031471134862158854",
      "0.0007669896166664439",
      "-0.0005366898578169567",
      "0.0004635936319303978",
      "-2.4302591935910673e-05",
      "-4.874460812939323e-05",
      "0.005005883811620167",
      "-0.0003605714961834766"
    ],
    [
      "0.9742985317766073",
      "11.86499867356297",
      "23.823784458961295",
      "4.746159236286692",
      "4.947003954130764",
      "3.184170832499392",
      "2.5506794589623247",
      "1.6650879803830363",
      "-1.3392547231054115",
      "13.148679492361815",
      "6.990482835503203",
      "-6.2703397256444635",
      "9.708370138675797",
      "-9.462585489360166",
      "-3.9848646865646664",
      "-1.0309785523007724",
      "-3.874275032496724",
      "-1.1058283675414493",
      "1.3389649757630786",
      "-10.204818958462461",
      "-2.111197806856846",
      "2.49145387916958",
      "3.503257383192952",
      "-3.085192152082072",
      "-0.08363114172095891"
    ],
    [
      "0.6607794920179739",
      "3.1537184788449815",
      "14.524825303615087",
      "3.1538790341574736",
      "4.262248816483164",
      "-0.17231152035502773",
      "2.9165554212758065",
      "-0.3035245082473077",
      "1.3958516293410668",
      "-1.6284748144204753",
      "-2.542338398735548",
      "-1.3038857927099012",
      "-1.634245996264719",
      "6.857265448119813",
      "-0.3020606761895677",
      "-1.3258990976585798",
      "0.4628063746982326",
      "1.009453434243963",
      "0.7087588431915948",
      "6.471888154062456",
      "-1.4025829643627201",
      "2.685524018250608",
      "5.576299917772725",
      "1.3585922015656617",
      "-1.9638741880281596"
    ],
    [
      "0.0014077043801159954",
      "0.0023752129696165067",
      "0.019984778010059167",
      "0.003376323718118567",
      "0.0074357014273009545",
      "0.0005308101682546076",
      "0.00020198999862441728",
      "0.0004788625837254222",
      "0.0012876939529478217",
      "-0.0019039344792737387",
      "0.0006452643523911624",
      "0.001754336025900838",
      "-0.0024162853848335676",
      "-0.004110634352793293",
      "0.0018759459444687428",
      "0.00012071264210211699",
      "-0.001557498445480871",
      "0.0005856761274327021",
      "0.0012753683594144876",
      "-0.0006229077685081838",
      "0.0011945036842064619",
      "0.0004868987842060158",
      "-0.00032942861876310173",
      "0.0052161977206050284",
      "-0.00037304653425994594"
    ],
    [
      "0.0011516333651285064",
      "0.00144503784781788",
      "0.015670935809040464",
      "0.0018551383278093414",
      "0.004617241652154426",
      "0.00020535671440509825",
      "0.00023178717406457732",
      "0.0001977540505240891",
      "0.0006921820811023627",
      "-0.0012836758189140021",
      "0.0003051509587843709",
      "0.0008869101824311826",
      "-0.0017874866078990597",
      "-0.003551351976904115",
      "0.0010506211765066037",
      "0.00011587480693696956",
      "-0.0014011615398831316",
      "0.0003077343009525245",
      "0.0007263529658116546",
      "-0.00048621111001139047",
      "0.0003915222325325044",
      "4.7558927174255335e-05",
      "0.000345537331208852",
      "0.004485512793418003",
      "-0.00030179922153841457"
    ],
    [
      "0.001081762091023751",
      "0.0012944891273518862",
      "0.012545871439097935",
      "0.0015980940663642591",
      "0.0037432912993747717",
      "0.00014635819546540186",
      "0.00027633009118944416",
      "0.00013122031335918857",
      "0.0005216419522556927",
      "-0.0009942956114819784",
      "0.00021501683587223956",
      "0.0006555160065975577",
      "-0.0013066558024676358",
      "-0.002421847953543155",
      "0.0006933225729831611",
      "8.800808416034875e-05",
      "-0.0010480451242844452",
      "0.00021368794525732204",
      "0.0005549085980892086",
      "-0.00039556017651972536",
      "0.00029680884342344607",
      "1.1763443789146071e-05",
      "9.992693700444995e-05",
      "0.0037119705690215753",
      "-0.00023611927508604777"
    ],
    [
      "0.001094607001435393",
      "0.00130901629280006",
      "0.012267571438443476",
      "0.00162352176332012",
      "0.003886477290695696",
      "0.0001530998577748604",
      "0.0002694946351690013",
      "0.0001492280557855165",
      "0.0005491781168503934",
      "-0.0009940682519398853",
      "0.00021687535613430762",
      "0.0006892112625383179",
      "-0.0013001139854557045",
      "-0.002550181307726392",
      "0.0007668912308238371",
      "9.27088848428956e-05",
      "-0.0010914636922357602",
      "0.00022708592411814233",
      "0.0005874455275918604",
      "-0.00041639998209503726",
      "0.00029542951500702763",
      "1.8094161998149704e-05",
      "0.00023846280314798038",
      "0.003744914605568972",
      "-0.0002117008995855376"
    ],
    [
      "0.0011468975554887126",
      "0.0014193428902458413",
      "0.014806378337535965",
      "0.0018641444761610486",
      "0.0045786102226136995",
      "0.0001991209412220231",
      "0.00028838984681925513",
      "0.00018750124736716778",
      "0.0006795123537606647",
      "-0.0012523144451553013",
      "0.00028013754513488425",
      "0.0008753681049263991",
      "-0.0017285326897061798",
      "-0.003143894626674231",
      "0.0009512877111329703",
      "0.0001151837001815359",
      "-0.0013296163442245198",
      "0.0002868822416626802",
      "0.0007185622338250065",
      "-0.0005712717967052509",
      "0.0003891208269289292",
      "3.9198397199110604e-05",
      "0.00020050249890134672",
      "0.004498739528065448",
      "-0.0002774523292752724"
    ],
    [
      "0.0014419184029644044",
      "0.0020505385666982285",
      "0.0288645510678677",
      "0.0032582811219550502",
      "0.008324346705084824",
      "0.0004377275449598315",
      "0.00010206089040619528",
      "0.0005221321674146796",
      "0.0013778168330903378",
      "-0.0025422093827559",
      "0.00064627411262915",
      "0.001801024199514655",
      "-0.004032278814322949",
      "-0.007243817052926231",
      "0.002290159701433961",
      "0.00021880744348287074",
      "-0.0025937134958785866",
      "0.0006120416234467116",
      "0.0014644478537036917",
      "-0.0007675270994718785",
      "0.0007693728894709635",
      "0.00019092338301421425",
      "0.0007842730812395171",
      "0.007297677392054089",
      "-0.00021343321691631164"
    ],
    [
      "0.32538432134174455",
      "1.678431950810533",
      "1.346656594149302",
      "7.9472383414593555",
      "0.6311053309245972",
      "0.5382396098315376",
      "-0.524402123189428",
      "1.0546166178049459",
      "0.3356026214337263",
      "-0.2705670581416295",
      "-0.12169730729503876",
      "0.10469114105358403",
      "-3.1666468326150623",
      "-0.8964307009725302",
      "2.1675314972354123",
      "-0.500941329458209",
      "-0.3911678946018506",
      "1.205133963210039",
      "0.2961577451732722",
      "-1.46151253338535",
      "3.643372361506305",
      "0.9993778184963296",
      "-0.6852350763244811",
      "-0.06995565233647304",
      "-0.2804655595320257"
    ],
    [
      "0.2694886029019984",
      "9.925890251542528",
      "1.2149728439292484",
      "0.6914603978393671",
      "0.37035536277641334",
      "-1.410986337817452",
      "0.5338583386216713",
      "-0.08867237161095858",
      "0.23616303173347863",
      "-3.3380009061010942",
      "-0.6957770058172292",
      "-1.6994935838903882",
      "0.04717529975900361",
      "0.5658412833926",
      "0.17065418759881967",
      "-0.787923298027373",
      "0.16350683015737663",
      "0.40164508616934796",
      "0.18096889325695453",
      "0.7332817297196041",
      "-2.453034523035202",
      "-0.21634245148599437",
      "0.8730566507244345",
      "0.19545996047677264",
      "-0.37494799594735023"
    ],
    [
      "0.002579727077860106",
      "0.00514864406860423",
      "0.06444036571607685",
      "0.01156861527814198",
      "0.021471307956152756",
      "0.0018378253320253787",
      "-0.0010072780133694715",
      "0.00184643078253206",
      "0.004089408782294798",
      "-0.007495635323691931",
      "0.002358328542023683",
      "0.005987289789502581",
      "-0.014600449874062428",
      "-0.014976338283620732",
      "0.006618881412989688",
      "0.00042107935626343687",
      "-0.005199886921188732",
      "0.002071899755259136",
      "0.003985822434989598",
      "-0.0038815918693040153",
      "0.003908869649066172",
      "0.0019263387554830883",
      "-0.003457319971741805",
      "0.013681622920706472",
      "-0.000915011276268456"
    ],
    [
      "0.0013600605784968097",
      "0.0019326562505052641",
      "0.02998436501908364",
      "0.0029175469429397268",
      "0.0077124274545885265",
      "0.00033833517937998037",
      "0.0009860621319961898",
      "0.00025737586973945375",
      "0.0012056024895109366",
      "-0.002507829798644372",
      "0.0004698033682962756",
      "0.0014741157854430303",
      "-0.0030625917223597843",
      "-0.0035734584713238526",
      "0.0009576576516409535",
      "0.0001778698853581603",
      "-0.0020205652281823612",
      "0.00037615543234908414",
      "0.0012997707689338114",
      "-0.0009469645334029128",
      "0.0008601349690131694",
      "3.82960853239576e-06",
      "-0.0015024676972739774",
      "0.00921676299421342",
      "-0.00046054085864439366"
    ],
    [
      "0.001102505103521433",
      "0.0015161933481793175",
      "0.015495685796006705",
      "0.0020154683404824247",
      "0.004016091621364127",
      "0.0001928146229392766",
      "4.8703508492473616e-05",
      "0.00016711936429575984",
      "0.0005819601400382526",
      "-0.001713071745250862",
      "0.00031867623659971963",
      "0.0008704276926928655",
      "-0.0019879635976031993",
      "-0.003377601574504116",
      "0.0008421661663085982",
      "0.00011105176864822537",
      "-0.001181089781888413",
      "0.0002897801153902333",
      "0.0005847164620800204",
      "-0.00038363549095288724",
      "0.00048224166869310117",
      "-3.359022321777901e-05",
      "-0.00038936601884184306",
      "0.003727512382523034",
      "-0.00038839598714190835"
    ],
    [
      "0.001110808194463849",
      "0.001481603632634904",
      "0.01720535431464685",
      "0.001965863841707339",
      "0.0041717717930360295",
      "0.00017594158344820196",
      "0.0002673924128637788",
      "0.00014589293496883446",
      "0.0005972320199803927",
      "-0.0017029265227511004",
      "0.0003089366411521702",
      "0.0008120684083420889",
      "-0.001955183024322795",
      "-0.0029729618548368984",
      "0.000735822335745224",
      "0.00010655294415862224",
      "-0.0012032258935903214",
      "0.00026360933937959484",
      "0.0006213790250414279",
      "-0.0003670220830118528",
      "0.0004629117668169459",
      "-5.529538097707474e-05",
      "-0.0005233784236314903",
      "0.004437853031186503",
      "-0.0003834175542418892"
    ],
    [
      "0.0010975501949819012",
      "0.0015261136451242693",
      "0.016681835847082438",
      "0.0019375195389851356",
      "0.003965773928216623",
      "0.0001836270252759266",
      "0.00014486262668736137",
      "0.00014734533495435747",
      "0.0005690177472749469",
      "-0.001798198345663787",
      "0.0003277766687049903",
      "0.0008233219160482474",
      "-0.001828632576009854",
      "-0.003171207621905244",
      "0.0007660344620753863",
      "0.00010262820710707371",
      "-0.001136340659707682",
      "0.0002723705454626022",
      "0.0005746854325634625",
      "-0.00024273012354780648",
      "0.000493442316313732",
      "-5.120857620534823e-05",
      "-0.0005869730440006752",
      "0.0039687636745065836",
      "-0.00041842282355766504"
    ],
    [
      "0.00127163109860476",
      "0.0022106668880180983",
      "0.033520759492446386",
      "0.0027860883718126154",
      "0.006478232778774897",
      "0.00031415478349434316",
      "0.00036507521113251053",
      "0.00024428728557219885",
      "0.0010034373358752658",
      "-0.0036577754655027087",
      "0.0006128592425590465",
      "0.0014335887284341912",
      "-0.002876424425903619",
      "-0.0055553146135385685",
      "0.0011241127526008296",
      "0.0001722288105371392",
      "-0.0018867465811490166",
      "0.000430013334048998",
      "0.0010258663026718275",
      "0.00015807626720806567",
      "0.0009728799950136214",
      "-0.00019954089699313865",
      "-0.0018602274811493832",
      "0.007419906579152491",
      "-0.0007180399860895701"
    ],
    [
      "0.007946378643902744",
      "0.015823217972176798",
      "0.4264079375577971",
      "0.018503332471786448",
      "0.06008428441805118",
      "0.006613971346401962",
      "0.03463161472872565",
      "0.00890425033875629",
      "0.012468318335639206",
      "-0.007973831696861979",
      "0.009882954617431773",
      "-9.101606263670557e-05",
      "0.03660258089780551",
      "0.10620924533290518",
      "0.01635435376715609",
      "-0.005577005127447805",
      "0.024720912123821014",
      "0.001255059214574438",
      "0.015774295210987596",
      "0.060795800418519466",
      "0.011487760088255479",
      "0.02187696881369904",
      "-0.04858901003592638",
      "0.04601659679464936",
      "0.015557475730937942"
    ],
    [
      "0.0025034491127278674",
      "0.007375271492536372",
      "0.1764515600332751",
      "0.011560305661188368",
      "0.023631102687348436",
      "0.0017045821113848638",
      "-0.005204835071481443",
      "0.0017984317055431262",
      "0.0042887191808383286",
      "-0.021950181080693205",
      "0.004105645945887174",
      "0.007922512845439612",
      "-0.0259662588947005",
      "-0.03736709262769698",
      "0.007643995691861404",
      "0.0010208237712767312",
      "-0.0066970425551950786",
      "0.001971187273188071",
      "0.003963238101966363",
      "0.0050023631343884",
      "0.0028654364032714833",
      "-0.00041944257595908095",
      "-0.006168659312684874",
      "0.008678314016968237",
      "-0.0011593878379251217"
    ],
    [
      "1.532306224507911",
      "35.754693090288015",
      "15.309346763571947",
      "11.683027215434652",
      "11.03634712671472",
      "-4.783599030376279",
      "-1.1890976231189567",
      "-0.17557583632533197",
      "-2.3674213128409227",
      "4.917000286487279",
      "6.065160805294041",
      "-0.1329179131692896",
      "-10.218772743509628",
      "2.7710557601505315",
      "-4.43974377521266",
      "-1.8517941213836362",
      "-0.016440229435859245",
      "-1.7964811045828255",
      "1.8409861472001505",
      "12.806184300930584",
      "-4.316966361730357",
      "-4.654442799809212",
      "-3.4244473381532083",
      "5.161153562495301",
      "-8.182524014766415"
    ],
    [
      "0.054036455162782",
      "0.04238382192071899",
      "1.6571872635081493",
      "0.30993904080769524",
      "0.5557598430783839",
      "-0.024722311966526092",
      "0.01632071120121302",
      "0.10683208249052492",
      "0.08023338533627855",
      "-0.19662167882898662",
      "-0.013388131362064879",
      "0.060817811632135906",
      "-0.341569230656127",
      "-0.8130124826688055",
      "0.3493136238392608",
      "0.03244032883035792",
      "-0.29238770456702123",
      "0.06794512027087198",
      "0.15099641781664686",
      "0.13573742268087513",
      "-0.09681263684740272",
      "-0.12143122599532652",
      "0.6119006633906219",
      "0.48459433479053576",
      "0.20276683404194518"
    ],
    [
      "0.0050179024900775535",
      "0.003677599243365507",
      "0.12322285134226814",
      "0.006132646320739009",
      "0.05522791320838226",
      "0.0020564673623017123",
      "0.013956143655417752",
      "0.0015966571280074272",
      "0.009873080238360721",
      "-0.0006640275394857048",
      "0.001530350831880838",
      "0.00773831466337221",
      "-0.006619630353170664",
      "0.0016469198055425276",
      "0.006827166813966728",
      "0.0009022266922408338",
      "-0.011555791540933153",
      "0.001622475236193365",
      "0.01116104651866267",
      "-0.007337728376190975",
      "0.0015587477953497414",
      "0.0026408273528496337",
      "0.004468733217774024",
      "0.0673244547380247",
      "0.00021343582798849362"
    ],
    [
      "0.001375000933073218",
      "0.0017800005139944179",
      "0.019052416268135135",
      "0.002680438441023759",
      "0.007523542780961241",
      "0.0004082913444667963",
      "0.0001790528395231797",
      "0.00041090918078755967",
      "0.0012392260532353469",
      "-0.0018096438391035205",
      "0.0004728851243419123",
      "0.0017252070299370163",
      "-0.0028178451754905442",
      "-0.005786720324682474",
      "0.0019274136886858794",
      "0.00021976916439321869",
      "-0.0022366159786810277",
      "0.0005295661525697663",
      "0.0012931423676888298",
      "-0.0012751889916772807",
      "0.0006051395766791588",
      "0.00023270568408685502",
      "0.0011435592478159684",
      "0.006367202670584083",
      "-0.00025101034619111416"
    ],
    [
      "0.0011923435734657118",
      "0.0014754104880084146",
      "0.01582444113411027",
      "0.0020445202187935898",
      "0.005246421247546182",
      "0.00023750114504528813",
      "0.00020385976023464032",
      "0.00022445992174740989",
      "0.0008012649351514144",
      "-0.0015098555984999543",
      "0.0003325034551147328",
      "0.0010998560893009724",
      "-0.0021613027621176493",
      "-0.003975459477772549",
      "0.0011471889542027768",
      "0.0001581907898478099",
      "-0.0015866063893145387",
      "0.00033848588760023937",
      "0.0008400685529532929",
      "-0.0008347310744953412",
      "0.000409730931180078",
      "2.890577511880637e-05",
      "0.00039769729836098124",
      "0.004917212212102564",
      "-0.00029624211213877103"
    ],
    [
      "0.0012119983155454645",
      "0.0015504471770872968",
      "0.01825292739542717",
      "0.002208329021541819",
      "0.00552826676944811",
      "0.0002514767537765307",
      "0.00016925304828722148",
      "0.0002373686170814024",
      "0.0008532113029298331",
      "-0.0018167771188587639",
      "0.00038684523357700347",
      "0.0011898408575605707",
      "-0.002613869155173524",
      "-0.004509400813409979",
      "0.001242899922127588",
      "0.0001755131649898071",
      "-0.001750412723374527",
      "0.00037626654174629663",
      "0.0008892283479316859",
      "-0.0008813927941096011",
      "0.0004655386794164483",
      "-7.41628363444865e-06",
      "0.0002617493170728912",
      "0.005350508742003321",
      "-0.00037766110352044585"
    ],
    [
      "0.0012401623439400383",
      "0.0016741948744357562",
      "0.019590213034246587",
      "0.0024019545630336718",
      "0.005938733349611873",
      "0.0003022382066803807",
      "-2.071332625467858e-05",
      "0.0002702335342125066",
      "0.0009379492205184997",
      "-0.0021288548171924777",
      "0.0004479678402978026",
      "0.001395855888544448",
      "-0.0029240515954443626",
      "-0.005535315400292393",
      "0.0014316567052505308",
      "0.00019888857404637514",
      "-0.0019456548767000544",
      "0.0004387872730516907",
      "0.000949302865285037",
      "-0.0009965732664335715",
      "0.0005712915378795118",
      "1.1174461141558382e-05",
      "0.0002475616659296002",
      "0.0054480731247575865",
      "-0.0004701049308185104"
    ],
    [
      "0.0014622897067015333",
      "0.002132258553670465",
      "0.028121485279726213",
      "0.003409795246351018",
      "0.008740291822073342",
      "0.0005230746309076093",
      "7.168366781721709e-05",
      "0.0004477859404345197",
      "0.0014835767227865363",
      "-0.0028187696887144262",
      "0.0006886509534041993",
      "0.002168080000504583",
      "-0.004453082677128855",
      "-0.0074477939630272485",
      "0.002230745143326505",
      "0.00026859026639455217",
      "-0.0027649728927575334",
      "0.0006891448738258607",
      "0.0014880417075849915",
      "-0.0016098888495684105",
      "0.0009650837005058194",
      "0.00023975622075951593",
      "0.00032694398242037476",
      "0.008010618431412361",
      "-0.0006736377062062553"
    ],
    [
      "0.004412901031468399",
      "0.006327057801084869",
      "0.10143945923166524",
      "0.008502481320489667",
      "0.04452075423335327",
      "0.002349767866428684",
      "0.00783467169484015",
      "0.002213030353359049",
      "0.008302965642896813",
      "-0.00261056142271612",
      "0.0015588876356119016",
      "0.008611897085724426",
      "-0.009015933818782192",
      "-0.0162324712184966",
      "0.011283618130855629",
      "0.000654338974936734",
      "-0.012604063458676406",
      "0.0030758537781742316",
      "0.00896040348353393",
      "-0.005745676631392447",
      "0.002589079687845299",
      "0.003361220431177018",
      "0.011328117764738792",
      "0.05064449675389435",
      "-0.001518715626987688"
    ],
    [
      "0.047008990732247735",
      "0.052704558501200115",
      "0.7949600059919522",
      "0.6986232022281976",
      "1.040925713005775",
      "0.00211201424027799",
      "0.09158591510010831",
      "0.09509845728877102",
      "0.09415392870299887",
      "0.10866677120104393",
      "-0.13766026149529442",
      "0.181404687621357",
      "-0.29607399510679105",
      "0.7441995776778398",
      "-0.410054015059872",
      "0.037906680827891295",
      "0.11419811641377252",
      "-0.12662228618444069",
      "0.19353937747736846",
      "-0.11999231665641376",
      "-0.05224168403980332",
      "-0.08669964437468565",
      "-0.5928247397709111",
      "0.19199118584603886",
      "0.6651171071120908"
    ],
    [
      "0.0019140492157461691",
      "0.004794739183571996",
      "0.04491100848176637",
      "0.006560423533749489",
      "0.013001775594295082",
      "0.001298014579907326",
      "-0.0004486021827012518",
      "0.0009795999789178785",
      "0.002544601178689758",
      "-0.006205782815881728",
      "0.0016536616412483314",
      "0.004082456595646246",
      "-0.005826591341709989",
      "-0.011251668481247803",
      "0.0045187279562153675",
      "0.00018199880711429833",
      "-0.0033206459383470586",
      "0.0015596105938891578",
      "0.002266051152433178",
      "-0.0008035099084194159",
      "0.0033428218180622934",
      "0.0011976488658962704",
      "-0.0027679627016216207",
      "0.00987263102599993",
      "-0.0020750728380354707"
    ],
    [
      "0.0013161500315875233",
      "0.00201707250019582",
      "0.029619029929744214",
      "0.0027660778814912104",
      "0.007011334980186862",
      "0.00032670108333634167",
      "0.0003722967844651858",
      "0.0002594616022130751",
      "0.0011206090197138526",
      "-0.003219327951376921",
      "0.0005992048467499939",
      "0.0015566640678694804",
      "-0.0035637914524576787",
      "-0.005987418810234954",
      "0.0014466755046516901",
      "0.0002178071717161427",
      "-0.0023156094673306947",
      "0.0005063208839466522",
      "0.0011477784004986758",
      "-0.0007884936259023184",
      "0.000849037302442767",
      "-0.00014072909867149098",
      "-0.00085616068041536",
      "0.008091455241895707",
      "-0.0007979099990183935"
    ],
    [
      "0.001070551712538559",
      "0.001351234890997687",
      "0.012808546106469807",
      "0.0016522678945272225",
      "0.003614808611390816",
      "0.000142019292021078",
      "0.0001947392408877564",
      "0.00012733800386823758",
      "0.000497328778787269",
      "-0.0012406310606265622",
      "0.0002265212085301671",
      "0.0006643095134415059",
      "-0.0013265249605798192",
      "-0.0026340967791322395",
      "0.0006662357395568555",
      "8.903542546627132e-05",
      "-0.0010315138259465915",
      "0.00021920255484642582",
      "0.0005206988845964272",
      "-0.0003338877612407718",
      "0.0003512216974521503",
      "-3.910401289766209e-05",
      "-0.00014046054745048213",
      "0.0035756165450550573",
      "-0.0002854005913659007"
    ],
    [
      "0.0010594840076732013",
      "0.0012935738831227612",
      "0.011335016294569044",
      "0.0015764232344186286",
      "0.003436753494971231",
      "0.00012987208172702817",
      "0.0002330243427586826",
      "0.00012323310417863712",
      "0.000463871199914341",
      "-0.0010181200739082883",
      "0.00018858665643202256",
      "0.0005959064972064442",
      "-0.0011207033783224376",
      "-0.0022385243455431757",
      "0.0006151429191204375",
      "7.733801584128447e-05",
      "-0.0009359091275994776",
      "0.00019719178747769483",
      "0.0004939418047497839",
      "-0.0003236749542049042",
      "0.0003072478770432427",
      "-1.585726625331416e-05",
      "-1.6721500205383622e-05",
      "0.003335326628404224",
      "-0.00022100202924858815"
    ],
    [
      "0.0011049908274809559",
      "0.0013505284988995488",
      "0.014087573888609926",
      "0.0016683961393040528",
      "0.0041004061774127425",
      "0.0001454347445921481",
      "0.0003374396495278725",
      "0.0001422896618810876",
      "0.0005759562151017359",
      "-0.0012270513025164523",
      "0.00022106533986880186",
      "0.0007158324536351094",
      "-0.001378811475321235",
      "-0.0027959523520916787",
      "0.0007393128792303598",
      "0.00010278053208498653",
      "-0.00120836683789128",
      "0.0002313699449959577",
      "0.0006239826288555437",
      "-0.0004249962768300599",
      "0.00032787017218100585",
      "-4.95030769237958e-05",
      "8.288547740437702e-05",
      "0.004348534202110958",
      "-0.0002557610504219676"
    ],
    [
      "0.001247069572164969",
      "0.001638667286432135",
      "0.02094238825554151",
      "0.0021070031096739224",
      "0.005952628094677165",
      "0.00023234481180540724",
      "0.0006377362121684979",
      "0.00022520594593306167",
      "0.0009131697069460048",
      "-0.0017792044447545465",
      "0.00033485890760046565",
      "0.001100835923342641",
      "-0.0020094619243338774",
      "-0.003872668432049154",
      "0.0011534304157426155",
      "0.00014885183463987913",
      "-0.0018058531656124195",
      "0.00036056999636277384",
      "0.0009925458682387635",
      "-0.0005778178641417094",
      "0.0005051801266583506",
      "-3.3975304402564664e-05",
      "0.00021105750511784258",
      "0.00678209461359771",
      "-0.0003775989715576702"
    ],
    [
      "0.0011404293491355938",
      "0.0014727309585175566",
      "0.016031666882673417",
      "0.0018942199868201748",
      "0.004550140499782326",
      "0.0001988189336155569",
      "0.00028931984965486015",
      "0.00015772228723237193",
      "0.0006748691765555671",
      "-0.001556964922921555",
      "0.00030126596823893493",
      "0.0009178852266678589",
      "-0.0018528790287922594",
      "-0.003326694686958476",
      "0.0008952587544262563",
      "0.00012516665009500768",
      "-0.0013793555283444885",
      "0.00030095637629975336",
      "0.0006974401086599655",
      "-0.0006200306222923297",
      "0.0004543921723901486",
      "-2.168256213058503e-05",
      "-0.0001014398699680359",
      "0.004810616997729091",
      "-0.00042822408184755873"
    ],
    [
      "0.0014061917592897565",
      "0.0022749718686866306",
      "0.03134503200757466",
      "0.0034041635914651876",
      "0.007935411926253652",
      "0.0004646626269360334",
      "0.00012023814176502669",
      "0.0003857031921261856",
      "0.0013366576033713678",
      "-0.003645396184889101",
      "0.0007394206088855059",
      "0.0019856283649137855",
      "-0.004403370191714524",
      "-0.007391509593635791",
      "0.0020559106977738207",
      "0.0002411954362163148",
      "-0.002658944419342887",
      "0.0006962558801249113",
      "0.0013238979784298396",
      "-0.0011632069352460917",
      "0.0011152426044801114",
      "4.517531666000162e-05",
      "-0.0006431082359989411",
      "0.008313171542402183",
      "-0.0009646793744541929"
    ],
    [
      "1.9982700117809515",
      "13.292780516972694",
      "1.3535213752123223",
      "7.545305828802156",
      "4.901721107777458",
      "1.0324416999628667",
      "-0.2914696555360176",
      "-2.3732583522766584",
      "1.3398462058696674",
      "-0.43512947547777303",
      "2.3026173454027656",
      "-4.8489385799425495",
      "0.8715202330790414",
      "-1.1033488709439028",
      "-5.0622674943785295",
      "-4.071363539680236",
      "-0.5864735832469579",
      "-2.2385190324335973",
      "2.7703025620816426",
      "-1.34354271718964",
      "-3.1760016754292923",
      "3.5019378650379327",
      "-1.3848131824068153",
      "0.3078929760194935",
      "-1.7390367103984359"
    ],
    [
      "0.03661737323031756",
      "2.56223824210305",
      "2.368124599925459",
      "0.7822736162009852",
      "0.5084980614199308",
      "-0.1714874212369932",
      "0.07808913493051965",
      "0.10597248732080675",
      "0.009940421693203394",
      "-0.7864558645551174",
      "0.007008044888174175",
      "-0.5608521504997059",
      "0.4021177012058594",
      "-0.6212061014189618",
      "-0.3522176917173602",
      "-0.1850688793527237",
      "-0.12228375517562597",
      "-0.06816060635439733",
      "0.11775684039917764",
      "1.2762420770435843",
      "1.3546511860472048",
      "-0.7963799711417103",
      "-0.522927137339084",
      "0.6548149443448817",
      "0.2479485903029743"
    ],
    [
      "0.001570302011893618",
      "0.0024904019819790586",
      "0.037836838007893475",
      "0.003621165627667882",
      "0.010329642300193372",
      "0.0004931611819904233",
      "0.000968853547240212",
      "0.00042035649610660305",
      "0.001716325846420178",
      "-0.003676337848839711",
      "0.0006443630989917235",
      "0.0022593196901495366",
      "-0.004283285056497696",
      "-0.007273144316125269",
      "0.002070803084711172",
      "0.0002833208234134454",
      "-0.0033015991183660016",
      "0.000720458354993136",
      "0.001808350500461351",
      "-0.0015136157373117237",
      "0.0012236917142708218",
      "-4.323754078848866e-05",
      "-0.0005696129737326649",
      "0.012389601154479134",
      "-0.0009215984758295755"
    ],
    [
      "0.001132524029153392",
      "0.0014630706978813427",
      "0.014388778520722628",
      "0.0019508900271839897",
      "0.004321168842972475",
      "0.00020993027506179692",
      "0.0002470672866475354",
      "0.00016520817197395037",
      "0.0006497142529818919",
      "-0.0013879390475761099",
      "0.0002907831362988671",
      "0.0008895166025644321",
      "-0.0018492095191251748",
      "-0.0030154346265206075",
      "0.0009219383050143288",
      "0.00010749304130239778",
      "-0.0012767919122271551",
      "0.00031623386872622547",
      "0.0006578037398784497",
      "-0.0006580423609823481",
      "0.0004843950705884352",
      "4.557060794558951e-05",
      "-8.595136717636747e-05",
      "0.004375618008291122",
      "-0.0004466257760388625"
    ],
    [
      "0.0010739599506394528",
      "0.0013135063532794637",
      "0.012215102576148317",
      "0.0016438802019006441",
      "0.003638160945191564",
      "0.00014542842320090758",
      "0.0002482509945315525",
      "0.00011939427032972391",
      "0.000505965271393015",
      "-0.0011243525733516324",
      "0.00021611192390815764",
      "0.0006717925678354731",
      "-0.0013838548441437134",
      "-0.002398388249557036",
      "0.0006621632401733215",
      "9.107103800887111e-05",
      "-0.0010326986836832071",
      "0.00022291751302233983",
      "0.000528015354123458",
      "-0.00046581930060083813",
      "0.00033509358630926385",
      "-1.5192533933334584e-05",
      "-6.230115799162111e-05",
      "0.003671122487857237",
      "-0.00030683858080086197"
    ],
    [
      "0.0010846106575437488",
      "0.0013556121212510914",
      "0.012730248192139327",
      "0.0017087116490677732",
      "0.0037665540166380708",
      "0.00016632788189799796",
      "0.00021151268848093444",
      "0.00012064379224616258",
      "0.0005392253656110649",
      "-0.0012393987981886173",
      "0.0002492680949660206",
      "0.0007470725262105109",
      "-0.0015600630891485295",
      "-0.0026293088921736734",
      "0.0007269631872186998",
      "9.964057141872287e-05",
      "-0.001097367347303278",
      "0.0002525528268864538",
      "0.0005460656589746331",
      "-0.0005533071717203667",
      "0.0003849815668805127",
      "-2.182840975509796e-06",
      "-0.00013064918961364248",
      "0.003797037594499359",
      "-0.0003964767570066818"
    ],
    [
      "0.0011256678399077776",
      "0.001455796903311014",
      "0.01721042666359862",
      "0.0018819198656988406",
      "0.004338071348408922",
      "0.0001675124473996163",
      "0.00030601620860134604",
      "0.00017757483301865702",
      "0.000620316251198257",
      "-0.0014844512778060682",
      "0.00028386635827364184",
      "0.0007782273456471292",
      "-0.0017857457942463103",
      "-0.003140023013466374",
      "0.0008458144965321596",
      "0.00010339329456941509",
      "-0.0012717057876236793",
      "0.00025947993535737983",
      "0.0006717661291949053",
      "-0.00019530171050865703",
      "0.00037822382452974544",
      "-3.9155250826783673e-05",
      "-9.877421057958568e-05",
      "0.004504689278618741",
      "-0.00024845536967654845"
    ],
    [
      "0.0012357465341916272",
      "0.0019514537009605176",
      "0.018084964354036132",
      "0.0027523785314641585",
      "0.005488087352888653",
      "0.00032044313915277145",
      "0.0002314093814783118",
      "0.00033736221647633123",
      "0.0008619116138712723",
      "-0.0019460736652656186",
      "0.0004031563223603682",
      "0.0011910384724590788",
      "-0.002044074697355582",
      "-0.0032136053652045637",
      "0.0011957442320430836",
      "9.088159363503317e-05",
      "-0.0012363133045802787",
      "0.00038455605968942076",
      "0.0008978162658315461",
      "-0.00025361368714746125",
      "0.0008157951621595919",
      "0.00016474385319749198",
      "-0.0006964637530739519",
      "0.004508909897220842",
      "-0.00020714219794133807"
    ],
    [
      "0.002957766025842575",
      "0.004635195680537965",
      "0.03141365881517368",
      "0.009145434102024808",
      "0.022965089550824123",
      "0.0020428796487276784",
      "0.0019916121672728096",
      "0.00272690856499687",
      "0.0044606196126603034",
      "-0.001307675444939544",
      "0.002254849740614859",
      "0.004193772621858828",
      "-0.002462451469237362",
      "0.00022051035844724914",
      "0.007855827063138077",
      "-0.00030072831752822284",
      "-0.001516112059870268",
      "0.0015333386065655946",
      "0.0049192953592594665",
      "-0.00010737304999585753",
      "0.003271145328611585",
      "0.004547075394782984",
      "-0.0013599387058937957",
      "0.01013340653199301",
      "0.002945269480387879"
    ],
    [
      "0.002234561032289131",
      "0.005350867698783003",
      "0.025300080083247002",
      "0.009235967852249774",
      "0.01462751999112352",
      "0.001916270467332856",
      "-0.0006403533579612817",
      "0.0017425023623572925",
      "0.0030925441237473943",
      "-0.0034295535518782177",
      "0.001954581128387733",
      "0.004725074192852952",
      "-0.005172213345260711",
      "-0.006929063165188442",
      "0.006447658725710364",
      "-7.136244983503302e-05",
      "-0.0020858402480684354",
      "0.0020113656836874055",
      "0.0027868662612226137",
      "-0.001318198737805436",
      "0.004394084215012246",
      "0.0030607684976172644",
      "-0.0017076469741933668",
      "0.005121825135719237",
      "-0.0011078054657713467"
    ],
    [
      "0.003152906415998866",
      "0.006005891274673885",
      "0.03377367240614464",
      "0.009641879387657232",
      "0.02923653647928787",
      "0.0023556845063824896",
      "-0.0007224504569399437",
      "0.002829991084209513",
      "0.005349577715836024",
      "-0.0023437780524257503",
      "0.002756285986257076",
      "0.007451008620166699",
      "-0.006230890625966112",
      "-0.007096544148406884",
      "0.007427384094375609",
      "0.0005516405861093511",
      "-0.0019437838650449447",
      "0.001104529081498091",
      "0.0057739998537982935",
      "0.0003765979271041873",
      "0.002052454389851441",
      "0.0035641948709021695",
      "-0.0002698790050432701",
      "0.0034833268019244133",
      "0.0047020299593370975"
    ],
    [
      "0.0013264201599856526",
      "0.0019011937515270728",
      "0.019909818590345806",
      "0.0026496518612051023",
      "0.006834290889355242",
      "0.0003571909791722055",
      "0.0004285380574864958",
      "0.00039211828977818745",
      "0.0010878139208449183",
      "-0.0015847537876518783",
      "0.00045385195054565143",
      "0.00136787740691582",
      "-0.002119472663160542",
      "-0.0035419615050370393",
      "0.001397519473935322",
      "0.00013682136443133336",
      "-0.00153515688318285",
      "0.0003682043326769957",
      "0.0011777242537713097",
      "-0.0004479850476810211",
      "0.0006529654447515225",
      "0.0002441792854299249",
      "-8.746655615822545e-05",
      "0.005598324279906462",
      "3.907823774051761e-05"
    ],
    [
      "0.0011390826025022855",
      "0.0014888105698907346",
      "0.01892925161472037",
      "0.001917846605927282",
      "0.0046070753291993834",
      "0.0001748991801492458",
      "0.0002047391762353079",
      "0.00019368621560439088",
      "0.0006623787652003163",
      "-0.001608975305136896",
      "0.00030645945997009926",
      "0.0008564432790522321",
      "-0.002007982329162703",
      "-0.003927807657884671",
      "0.0009424027008155928",
      "0.00012363596629430147",
      "-0.001442574660223381",
      "0.00027565742808261423",
      "0.0007156736982276986",
      "-0.0001591317812395284",
      "0.0003601264183357888",
      "-7.102087738728375e-05",
      "5.443567211814087e-05",
      "0.004659245046954005",
      "-0.00023690892736906165"
    ],
    [
      "0.0011369804629115807",
      "0.0014300669554450566",
      "0.016468694949612322",
      "0.0018510487573168703",
      "0.004465012871001909",
      "0.00018397848971662959",
      "0.00031487457143021546",
      "0.00018982175889763816",
      "0.000648278515829358",
      "-0.0012843108803037094",
      "0.0002818694232505162",
      "0.0007987202522998453",
      "-0.0016887031292034582",
      "-0.003127001866144284",
      "0.0009026733616917311",
      "0.00010103676066872695",
      "-0.0012909708961519066",
      "0.0002642801794591128",
      "0.0007002555581491832",
      "-0.00029710205716293816",
      "0.00037025500134017206",
      "2.5619732351404224e-05",
      "7.631867094459831e-05",
      "0.00451254860496533",
      "-0.00021787009015839873"
    ],
    [
      "0.0011777661089193876",
      "0.0015097032540603164",
      "0.016802690951131186",
      "0.0020144736017294537",
      "0.005043007242362554",
      "0.00023472151787850122",
      "0.0001690356875089503",
      "0.00020131070144390755",
      "0.0007727858397720324",
      "-0.001650925881376617",
      "0.0003528908206146015",
      "0.0010586466360881916",
      "-0.0021869459500228963",
      "-0.004213272684591204",
      "0.001137775414865448",
      "0.00014636026395247105",
      "-0.001624812074313319",
      "0.0003561575097122491",
      "0.0007914020884919517",
      "-0.0008167561548512361",
      "0.000488375956934404",
      "1.3655976820397466e-05",
      "0.00010682758235472197",
      "0.005099407261651586",
      "-0.0004529674067693718"
    ],
    [
      "0.0011974338653841152",
      "0.0015481572264274544",
      "0.01926211663255839",
      "0.002044790411057142",
      "0.005397530953108078",
      "0.000224035600035402",
      "0.0003229454095894064",
      "0.00020575898718871172",
      "0.0008147149966692865",
      "-0.0017708594553770493",
      "0.00034367542211547283",
      "0.001057108500677509",
      "-0.002120967417999462",
      "-0.0042909760110001645",
      "0.001082265460381687",
      "0.00014949387025322213",
      "-0.0017236530918512223",
      "0.00033837511902868337",
      "0.0008625752303985212",
      "-0.0006988273105218952",
      "0.000490916842336336",
      "-3.7632528612776884e-05",
      "2.027232399104604e-05",
      "0.005845232702953465",
      "-0.00039392363738787107"
    ],
    [
      "0.0012471873563103955",
      "0.0016708262142180496",
      "0.022561732238849653",
      "0.0022894839254221375",
      "0.0061681375980599555",
      "0.00024370901395185702",
      "0.00015475782031609172",
      "0.0002688448648780859",
      "0.0009408797752775922",
      "-0.00227372349885433",
      "0.0003991306923363409",
      "0.001280679160974826",
      "-0.0027205294983608983",
      "-0.005937536151303553",
      "0.0013747056309340983",
      "0.00020093018918035502",
      "-0.002140970139823757",
      "0.000405210863645159",
      "0.0010055741231153727",
      "-0.0007414826526121095",
      "0.0005078359297971618",
      "-0.00014129935804325163",
      "0.0003380626544025517",
      "0.006433629835126759",
      "-0.0003740129638757244"
    ],
    [
      "0.0014781675829076454",
      "0.002134434916213573",
      "0.03708606654947642",
      "0.0032017210634768356",
      "0.009255885528433627",
      "0.00039698595589554683",
      "0.000489484377258615",
      "0.00043242878074510957",
      "0.0014947267134880356",
      "-0.003270820357755308",
      "0.0006192951526619135",
      "0.0018954653004851919",
      "-0.004294101895932853",
      "-0.008638974535454",
      "0.0021382239172290356",
      "0.0002670157326171795",
      "-0.003330245257805073",
      "0.0006391788244909379",
      "0.0016104580594843404",
      "-0.0011501579922082344",
      "0.0008800833066918368",
      "-8.783635791953797e-05",
      "0.00031907510022014115",
      "0.010773417757776535",
      "-0.0005916455595024222"
    ],
    [
      "0.9320618819841995",
      "9.278330629180726",
      "12.049844738448344",
      "8.855893974229218",
      "4.327400861728634",
      "1.9842904049503298",
      "-0.7570769824256801",
      "-2.625689407676525",
      "-1.132486872479145",
      "0.8684953901504131",
      "-5.751142277974859",
      "-2.0777787006023156",
      "5.148499722057583",
      "5.814550637912664",
      "5.176235988949046",
      "-1.3581657470541337",
      "1.4455278077450773",
      "0.8740377435480121",
      "1.1649466053301294",
      "4.201819108661645",
      "-2.225700623131341",
      "0.7212391501496201",
      "2.392590496445585",
      "-0.5937225198791748",
      "-2.0627674897417885"
    ],
    [
      "0.021916106281852952",
      "0.05459635259936077",
      "0.8123218219750006",
      "0.09988449337983363",
      "0.25993317176785874",
      "0.029342646844900424",
      "-0.03541631935574841",
      "0.009975016652031576",
      "0.05863482545613775",
      "-0.13903845724122665",
      "0.04367374654262138",
      "0.11223706237393914",
      "-0.2675538904163272",
      "-0.358745380739372",
      "0.11715688321770797",
      "0.01415771216363408",
      "-0.12087200236943216",
      "0.043389757596822266",
      "0.04447545682067821",
      "-0.14003896248226833",
      "0.05663228684367964",
      "0.02061409264025238",
      "-0.024901243235001397",
      "0.26680466056420105",
      "-0.10045472429224793"
    ],
    [
      "0.002634572849739142",
      "0.004235286535634673",
      "0.05609529263798548",
      "0.007121024987892943",
      "0.021880447539571028",
      "0.0018528229820874034",
      "0.001015236455436582",
      "0.0012158969532145866",
      "0.004371312003025006",
      "-0.004650020782235715",
      "0.0021954079955418637",
      "0.006060668217678182",
      "-0.010957300660585525",
      "-0.015780902940049343",
      "0.007710060457442327",
      "0.000518726433214416",
      "-0.007256179556055231",
      "0.002425925288052183",
      "0.004100148090286799",
      "-0.006429040562145657",
      "0.0033066879878933266",
      "0.002271317933377836",
      "0.0021079054520614067",
      "0.02253878019354368",
      "-0.0034966978039053993"
    ],
    [
      "0.0014028093523221219",
      "0.0020370611486239037",
      "0.028048753688785746",
      "0.0030269655160976854",
      "0.007956410295641245",
      "0.00047939538740076476",
      "-7.750397879879366e-05",
      "0.00034051752020549747",
      "0.0013723228391378992",
      "-0.0031316461231919984",
      "0.0007364006250589103",
      "0.002055893590661722",
      "-0.0047116220998777505",
      "-0.00822877887056491",
      "0.0022679577271648706",
      "0.0002770179514653148",
      "-0.0029659612721935533",
      "0.000740620113543375",
      "0.0013146533187140758",
      "-0.0019052909217113867",
      "0.0009860627106316562",
      "0.00012448359107887765",
      "3.371312632635491e-05",
      "0.008360100382270821",
      "-0.001187544683061386"
    ],
    [
      "0.0010681996431413758",
      "0.001309943969578909",
      "0.011082265914032503",
      "0.0016774463199687709",
      "0.0035104836118043325",
      "0.0001555195967504251",
      "0.0001331375820478456",
      "0.00014019757822361536",
      "0.000489875122952801",
      "-0.001034391413269477",
      "0.00022406406237055122",
      "0.0006755251548951181",
      "-0.0013848605924406297",
      "-0.002400527021107077",
      "0.0007095214246694716",
      "8.629792447331587e-05",
      "-0.0009451224549599712",
      "0.00022315944052916093",
      "0.0005053243753929612",
      "-0.00041174534384110634",
      "0.0003219958528717643",
      "2.823175117224885e-05",
      "4.7306374734794015e-05",
      "0.003052452722924053",
      "-0.00023815097280570517"
    ],
    [
      "0.0010606483095271608",
      "0.0012971177772852773",
      "0.011104095768348254",
      "0.0016299428192580187",
      "0.003422636485840331",
      "0.00015276579397337255",
      "0.0001251469293416133",
      "0.00012470052767004367",
      "0.0004767430133993556",
      "-0.0010422464006670767",
      "0.00022732696678107143",
      "0.0006667249878439986",
      "-0.0013911623161218384",
      "-0.002429106665884639",
      "0.0006926990876176864",
      "8.722645973940014e-05",
      "-0.0009506030758486105",
      "0.00022418424755197712",
      "0.0004841609662853595",
      "-0.0004379457173981529",
      "0.0003222801469495191",
      "2.1565998616379358e-05",
      "1.2982146182264482e-05",
      "0.003070650754516929",
      "-0.0002908109135314889"
    ],
    [
      "0.0010899149226290125",
      "0.0013374199919437234",
      "0.01158314724434557",
      "0.0017292235489121115",
      "0.003777420448500771",
      "0.00018140028161507806",
      "0.00014903755056647504",
      "0.0001462841415096044",
      "0.0005483166623147807",
      "-0.001054326076256865",
      "0.0002507333970219577",
      "0.0007583563294941667",
      "-0.0015301897839257094",
      "-0.002615409440852119",
      "0.0008043298578621634",
      "9.47170099256167e-05",
      "-0.0010596027080358433",
      "0.00025776503177754324",
      "0.0005545314711311077",
      "-0.0005688265940687338",
      "0.00036700584484648845",
      "6.378979124626241e-05",
      "7.416568248779748e-05",
      "0.003416624237042831",
      "-0.00032179316340043534"
    ],
    [
      "0.001203171097997778",
      "0.0016453509924295364",
      "0.017784712543310315",
      "0.002229985928819518",
      "0.005222213915565612",
      "0.0002779624246087371",
      "0.0002519533027180217",
      "0.0002173569966637185",
      "0.0008269893500508417",
      "-0.00172851821087613",
      "0.0004053659991392257",
      "0.0011371902428590065",
      "-0.0023477031256270062",
      "-0.0038324177094025357",
      "0.0012034122150047881",
      "0.00013480266992019817",
      "-0.0015682510916367107",
      "0.00040056213889445467",
      "0.0008292763747082364",
      "-0.000780620479761428",
      "0.0006221420232901465",
      "8.920654287846507e-05",
      "-0.0001464943356219547",
      "0.005259157651985826",
      "-0.0005543883319980493"
    ],
    [
      "0.0029633928609489792",
      "0.005622424942192476",
      "0.05109072433203106",
      "0.010482962225388779",
      "0.024085899798764285",
      "0.002564264755611147",
      "-0.0004680138926832331",
      "0.0018807594430883849",
      "0.005099222009095648",
      "-0.005151529962257396",
      "0.0029750057439652043",
      "0.007599299811879193",
      "-0.014004141413301958",
      "-0.017788375491022607",
      "0.010259427176723132",
      "0.0004579183469847966",
      "-0.00717692417486629",
      "0.0032183195664821887",
      "0.004563022412138987",
      "-0.007439335735731809",
      "0.004866550224309887",
      "0.003612514152313513",
      "0.0017812188861693718",
      "0.01841469676569349",
      "-0.003933202818569371"
    ],
    [
      "0.16186531237164914",
      "4.320583836911369",
      "5.230287127524939",
      "7.868789362381335",
      "2.810235061125847",
      "0.6391747614693125",
      "-0.120717736159351",
      "-0.12239908855708466",
      "-0.34389262088530015",
      "-2.485665453410939",
      "-3.7469844323490515",
      "-1.9503857044241975",
      "5.911325747225303",
      "-1.18577100447981",
      "-0.16328241906080737",
      "0.3690533152037725",
      "-0.7846191329106985",
      "-0.9131497574427654",
      "0.25787072767293995",
      "-3.8575292988813192",
      "-4.360167991362533",
      "2.1995901545406618",
      "-0.9283747942914743",
      "-3.2584984478310752",
      "-3.916986917718956"
    ],
    [
      "0.0018889867649460668",
      "0.0034820022393137516",
      "0.03879507761751937",
      "0.006577223402343194",
      "0.013109186494161785",
      "0.0009770051821695906",
      "-0.00037083588928638235",
      "0.0011706609042643511",
      "0.0023703149696181077",
      "-0.004110574189612655",
      "0.0012310869008390324",
      "0.0034024090705609884",
      "-0.0074759184204230816",
      "-0.008897054345201688",
      "0.004119801372926183",
      "0.0002591353590820709",
      "-0.002941132585695653",
      "0.0011199174943469304",
      "0.002442248419630942",
      "-0.0007632121035179373",
      "0.0017276712715521983",
      "0.0009797685154744346",
      "0.0003068332348411719",
      "0.0070093354960446665",
      "0.00021227403025482575"
    ],
    [
      "0.0012750108197296496",
      "0.0017693822257291087",
      "0.019192250897148082",
      "0.0025469684405688402",
      "0.006134279672679614",
      "0.00030961866918822795",
      "0.00030465041889902853",
      "0.0003387299038149891",
      "0.0009696484703191973",
      "-0.0018002312625421874",
      "0.0004203746689336819",
      "0.001258829784259714",
      "-0.0023385556299030607",
      "-0.004042590650598858",
      "0.0013970278550163337",
      "0.00013948413712828022",
      "-0.0016341109068327474",
      "0.00040148705421861084",
      "0.0010331520947834954",
      "-0.0005699443834473491",
      "0.0006216114932072918",
      "0.00013544437470292884",
      "0.00010800556752038889",
      "0.005441486084575482",
      "-0.00018096867105894422"
    ],
    [
      "0.0012613501510542642",
      "0.001720690418147629",
      "0.014512518447885436",
      "0.0024138174623356944",
      "0.0057323310269272445",
      "0.0003501694370095238",
      "0.0003643175269367551",
      "0.00031728675543037636",
      "0.000937058678662698",
      "-0.0011553789654734654",
      "0.00039475513472620306",
      "0.0011997202103545648",
      "-0.0018118137549742",
      "-0.0027106459705982643",
      "0.0013282968562061345",
      "9.488126991794168e-05",
      "-0.0012871087798496952",
      "0.0003940082576295947",
      "0.0009601274000877701",
      "-0.0007182459106453041",
      "0.000676525596224812",
      "0.0003575437979953071",
      "1.3352043445756604e-05",
      "0.004663173100110616",
      "-0.00024262896131124764"
    ],
    [
      "0.000979842860205579",
      "0.0011085389569411282",
      "0.00710552986426357",
      "0.0012864405681887112",
      "0.002362247775168255",
      "7.879464331609394e-05",
      "0.00012132311915702686",
      "6.995317997085484e-05",
      "0.0002720997849397245",
      "-0.0005886815242715357",
      "0.00011958846093637646",
      "0.00035649041892900607",
      "-0.0007434865631108498",
      "-0.0013236198436490944",
      "0.00036776663782057506",
      "4.751768653325551e-05",
      "-0.000550324303954881",
      "0.00011754043243519669",
      "0.00028605420292862117",
      "-0.0002075129519404243",
      "0.00017124268445130797",
      "-1.0385170145381223e-06",
      "-6.350032254251974e-06",
      "0.0019126162527111034",
      "-0.00014018329940577675"
    ],
    [
      "0.000994902908832402",
      "0.0011429730808975359",
      "0.007931498546590126",
      "0.0013442982806670162",
      "0.0025541259001643974",
      "9.023894669023983e-05",
      "0.00014619406951946862",
      "7.947713522502649e-05",
      "0.00030815629729037246",
      "-0.0006711340709392413",
      "0.00013734152238570953",
      "0.0004008607079796321",
      "-0.0008283419855116296",
      "-0.001452038201121791",
      "0.0004159039261753153",
      "5.200378868595984e-05",
      "-0.0006119662927664475",
      "0.0001336801470673986",
      "0.0003236146843880679",
      "-0.00022706431047664512",
      "0.00020000490895299836",
      "2.79452013064077e-06",
      "-2.703111671440614e-05",
      "0.002166848707848617",
      "-0.00016196941717266553"
    ],
    [
      "0.001000382644986492",
      "0.0011895470289549576",
      "0.008958771709153816",
      "0.0014144014826815215",
      "0.0026495042724658732",
      "9.555995683298296e-05",
      "0.00010817347095522628",
      "8.750786256876697e-05",
      "0.00032336672469308734",
      "-0.0008332939105035935",
      "0.00015725467485979542",
      "0.00044130330577423106",
      "-0.0009579107411970023",
      "-0.0017274958399820341",
      "0.0004448133354901179",
      "5.870303450606362e-05",
      "-0.0006613229986693162",
      "0.00014481720250178757",
      "0.000337668314498734",
      "-0.00018550551304028523",
      "0.00022566507717419314",
      "-2.0240195138718355e-05",
      "-0.00010161706223468389",
      "0.0022455294748861938",
      "-0.00017681627911831608"
    ],
    [
      "0.07055022639961973",
      "0.25940861450441005",
      "0.46697331241496975",
      "0.5218634916258889",
      "0.4361780609377502",
      "0.11979342038283675",
      "-0.1290453724477319",
      "0.1496149047939022",
      "0.1327185938614153",
      "-0.3222191807854583",
      "0.16269270655377352",
      "0.13847577638845407",
      "-0.09131711418059704",
      "-0.06370087387187243",
      "0.46567987079965456",
      "-0.05675565473163097",
      "0.11454057383399864",
      "0.11525110197695208",
      "0.11192900689857528",
      "0.09357097678502505",
      "0.325418493315355",
      "0.2974422438541463",
      "-0.4675387753563757",
      "-0.4213709645341986",
      "0.020311299965392663"
    ],
    [
      "0.0013430600801383065",
      "0.0023940816978336526",
      "0.01908579570480508",
      "0.00360660949969922",
      "0.006706351789105962",
      "0.0004751533692716237",
      "-0.00014492492896285778",
      "0.0005149725602626275",
      "0.0011177673180446102",
      "-0.0020635906688750193",
      "0.0005741818814150354",
      "0.0016350392923529602",
      "-0.0027736795177550912",
      "-0.004226415572836732",
      "0.0016843181308207472",
      "0.00010815482938323481",
      "-0.001330416573135039",
      "0.0005119275701186397",
      "0.0011282789278573193",
      "-0.0002896035207404233",
      "0.0011052964724707448",
      "0.00037986619574801396",
      "-0.0007378540952575833",
      "0.003775267260612836",
      "-6.558362457575091e-05"
    ],
    [
      "0.08424638682877182",
      "0.2872292864770531",
      "1.6969982204119423",
      "4.185227277974044",
      "1.4519914261334297",
      "0.10759468124166",
      "0.026966771717978386",
      "-0.014883533602788759",
      "0.20085843556301114",
      "0.3621230088709789",
      "-0.7697386325342922",
      "0.5486246737527162",
      "-2.167546861136001",
      "0.151063860650032",
      "-1.2962516998778955",
      "-0.04198814994475782",
      "-0.30467796647709106",
      "0.3092972503853531",
      "0.05860615770441872",
      "-0.18936571356445114",
      "0.2867050836493203",
      "0.07297547109479273",
      "0.8128353422735113",
      "0.11072441001256121",
      "0.033709184251877654"
    ],
    [
      "0.0018963268078379884",
      "0.0029994648510109885",
      "0.02909455264857562",
      "0.005204885095681731",
      "0.012894358331297649",
      "0.0010635398713225374",
      "-6.612258134628799e-05",
      "0.0009451792638343599",
      "0.002476714182184674",
      "-0.003048287104710707",
      "0.0012788471545601594",
      "0.0034448022847974455",
      "-0.006185965880407369",
      "-0.009247425554336115",
      "0.004589438017314207",
      "0.0002630309792268219",
      "-0.0035833062661529175",
      "0.0013311433407935925",
      "0.002380776328009472",
      "-0.0027820377640620174",
      "0.0018843961527926802",
      "0.0013189220719293478",
      "0.001080896033784804",
      "0.009542752996687408",
      "-0.0011049840256194235"
    ],
    [
      "0.0010009096336526207",
      "0.0011496897819723746",
      "0.007555880130551431",
      "0.0013765089218211117",
      "0.0026420907524515396",
      "9.99798721445229e-05",
      "7.311912406719914e-05",
      "9.075438674393602e-05",
      "0.00032692085158632703",
      "-0.0006993292754241824",
      "0.00014693067654476057",
      "0.00045233879130372534",
      "-0.0009120945210831987",
      "-0.001723608759705886",
      "0.0004781756349948045",
      "6.171924984310204e-05",
      "-0.0006627056065807716",
      "0.000147978506144121",
      "0.00033763298267586406",
      "-0.0003102890892621036",
      "0.0002036251270780622",
      "6.03810822515401e-06",
      "6.088319912262681e-05",
      "0.002079010735864048",
      "-0.0001637019065170804"
    ],
    [
      "0.0009834819304994585",
      "0.0011162957463268861",
      "0.006969764362687332",
      "0.0013051348896504045",
      "0.00240801112859801",
      "8.415128115340496e-05",
      "9.793154443082157e-05",
      "7.449725136361184e-05",
      "0.0002823696612161343",
      "-0.0006143239668664166",
      "0.00012584866247742968",
      "0.0003803681262280249",
      "-0.0007715760206148785",
      "-0.0014142168840872093",
      "0.0003935517977232576",
      "5.114803436329385e-05",
      "-0.0005682129345414119",
      "0.00012500054774250858",
      "0.0002937361484155751",
      "-0.0002456073706830251",
      "0.0001811368829176397",
      "8.231551522458297e-07",
      "7.190737072097181e-06",
      "0.0018980317776313507",
      "-0.000148231306621543"
    ],
    [
      "0.0009980216502649727",
      "0.001145117050646002",
      "0.00783442938140801",
      "0.0013558107158993097",
      "0.0026176491446350003",
      "9.342044424390522e-05",
      "0.00010821836572357833",
      "8.294599570658793e-05",
      "0.0003193115489901774",
      "-0.0006926705247289045",
      "0.00013932024943076604",
      "0.0004312513465684889",
      "-0.0008800128514733451",
      "-0.0016475710772895862",
      "0.00044333828694656584",
      "5.955659686301046e-05",
      "-0.000657559653752766",
      "0.00014059721614171562",
      "0.0003329775028691214",
      "-0.0002836271134067039",
      "0.00019869331236893023",
      "-4.990574905277182e-06",
      "2.8772828152183496e-05",
      "0.0021733241764922136",
      "-0.00016681519426113163"
    ],
    [
      "0.0017344434946543223",
      "0.002735763885653406",
      "0.034480120568676845",
      "0.0040467070889953485",
      "0.011368391464445612",
      "0.0007800781819457757",
      "0.0012336898869399495",
      "0.0006220660442840047",
      "0.002062419191713539",
      "-0.002139189922279206",
      "0.0008709323793667244",
      "0.0025313988332637616",
      "-0.0042572239718252705",
      "-0.005242922714137186",
      "0.003005781772545448",
      "0.0001679856452424251",
      "-0.0029648273124626237",
      "0.000929447903452771",
      "0.0020917683006981868",
      "-0.0015035345252131078",
      "0.0014743987716143393",
      "0.0009373177542857167",
      "0.0003098321381982288",
      "0.011583516625355039",
      "-0.0009094428849356674"
    ],
    [
      "0.08698360579227464",
      "0.04645176575676881",
      "1.5475006057277025",
      "0.07524787923910552",
      "1.0629386000446892",
      "0.05868975711747878",
      "0.22142043225260738",
      "0.04741198927070253",
      "0.20457704988426556",
      "0.08488999729565468",
      "0.045914621420960124",
      "0.18761634032152974",
      "-0.08795587194168761",
      "-0.21177750557767444",
      "0.27220968137822604",
      "0.018492480839763098",
      "-0.2849647008054545",
      "0.06226559624669061",
      "0.22255401485725915",
      "-0.2404191575797026",
      "0.03369991268686077",
      "0.10681816911031836",
      "0.311418662353352",
      "1.2520152211436497",
      "-0.025741354582144355"
    ],
    [
      "4.711786488787901",
      "7.805768810483596",
      "23.86907662563511",
      "7.172842145592107",
      "6.208802392829233",
      "-0.9323071622165684",
      "-5.0165048417981675",
      "-0.34531738476173585",
      "-3.297502624077589",
      "-2.180029138156193",
      "0.18896134457143438",
      "1.1768207011009362",
      "1.8972261827901302",
      "4.9371693439819415",
      "-1.1261854368017123",
      "-2.055639631397053",
      "5.931748133218221",
      "-2.379782937773232",
      "2.7999741887291236",
      "2.579396944209719",
      "2.9067420479087134",
      "-1.294211008340512",
      "2.9667431338931447",
      "-1.0382575124138265",
      "-2.602071408586267"
    ],
    [
      "0.0015765789994660075",
      "0.0025724054247773078",
      "0.05144461644508315",
      "0.0034632715947947226",
      "0.010070376039630758",
      "0.0003911150751253114",
      "0.0020862346484003076",
      "0.00044179084402963433",
      "0.0016123133600772274",
      "-0.004255247902606183",
      "0.000754699246789881",
      "0.0014889306409062962",
      "-0.0028724867947972498",
      "-0.004666286800160801",
      "0.0016707129257864843",
      "0.00010819051177429775",
      "-0.002761105619060243",
      "0.0005575366925614027",
      "0.0018537679846015217",
      "0.0005510890588957273",
      "0.0013145086406337522",
      "-3.2229831834511814e-05",
      "-0.0020324744049057095",
      "0.014533116787533027",
      "-0.0005606585455374401"
    ],
    [
      "0.001260670930915063",
      "0.0020601293348061485",
      "0.024525478771355837",
      "0.002600797581610683",
      "0.006014891936928541",
      "0.0003236998575485275",
      "0.00024633788727086687",
      "0.00026523215221884",
      "0.0009639678157725818",
      "-0.0028443775102425023",
      "0.0005026024547931023",
      "0.001409649301819706",
      "-0.0025273682774016276",
      "-0.005288002350561939",
      "0.001412585427066938",
      "0.00015939553209330597",
      "-0.0018781214862324987",
      "0.0004963638524147753",
      "0.0009634549127818474",
      "-0.00032874042640920726",
      "0.0008882141975668733",
      "-5.242062685099576e-05",
      "-0.0005751401122784276",
      "0.006381568671975969",
      "-0.0007383872131009609"
    ],
    [
      "0.0013003146774912791",
      "0.0017240407086429551",
      "0.020777687187552712",
      "0.0023050078120198576",
      "0.006404955889609783",
      "0.0003288709337592946",
      "0.0005963645884118215",
      "0.00025834497445758356",
      "0.0010507794452382887",
      "-0.0017676811121550581",
      "0.0004311550931387193",
      "0.0013293942508582084",
      "-0.0023829668960602345",
      "-0.004259897567305736",
      "0.0015252919305134892",
      "0.00015464448887593616",
      "-0.0019923130441577945",
      "0.0004923571470145451",
      "0.0010796796704492155",
      "-0.0009988300978902305",
      "0.0006887877461842601",
      "0.00014908650525063217",
      "0.0003378201537282066",
      "0.007158400739286241",
      "-0.0006665532036070872"
    ],
    [
      "0.001793602975144382",
      "0.0027178999084721115",
      "0.034410674399165814",
      "0.004169129611813761",
      "0.012404706428788088",
      "0.0008436663798843272",
      "0.0004048594988233402",
      "0.0006294584827458915",
      "0.0022948582914461193",
      "-0.003483712699073191",
      "0.001032389066835565",
      "0.003243965799283411",
      "-0.005746168211458681",
      "-0.01041144513028045",
      "0.0038893068011174813",
      "0.0003662220020487647",
      "-0.004253106812779613",
      "0.0012287844739188277",
      "0.0022228760109979356",
      "-0.0028898958482756307",
      "0.0015638596757104866",
      "0.0006112610314236024",
      "0.0014146723449833599",
      "0.012624636571936045",
      "-0.00165939191748809"
    ]
  ],
  "rational_Q": [
    [
      "0.4991261399227727",
      "4.65922129386362",
      "16.371822957970448",
      "4.827493192834362",
      "5.3854781833912275",
      "4.659221293863881",
      "13.371266512995048",
      "73.63152385232296",
      "11.333026909231403",
      "10.753048861037355",
      "16.371822957966874",
      "73.63152385232236",
      "260.71384643663026",
      "21.950569481545383",
      "27.671547144999757",
      "4.827493192838048",
      "11.333026909231819",
      "21.950569481547067",
      "18.599422881168785",
      "8.2298137659057",
      "5.385478183393055",
      "10.75304886103763",
      "27.6715471450006",
      "8.229813765906009",
      "11.751122430027554",
      "-0.44488187183983546",
      "1.1640369419750038",
      "0.119416167130478",
      "0.2573230516286074",
      "-0.4448818718397771",
      "0.5482319874229505",
      "0.160667189112063",
      "-0.44711386045943097",
      "-0.4503124018133372",
      "1.1640369419752974",
      "0.16066718911260688",
      "-4.888467680566981",
      "-0.30563521944139144",
      "1.0819575913203057",
      "0.11941616713046128",
      "-0.4471138604591808",
      "-0.30563521944120264",
      "-1.4582923748262955",
      "0.03862617881901142",
      "0.257323051628285",
      "-0.4503124018133839",
      "1.0819575913205282",
      "0.038626178818914836",
      "-1.0983382777178712",
      "-2.0554308866169366",
      "-1.2222021995387233",
      "0.5237331882504914",
      "-1.268693983719982",
      "1.1646100701227884",
      "1.9605280557388607",
      "1.679282844723386",
      "-0.5103568026812632",
      "0.8226577295190417",
      "-0.5911263593033912",
      "8.600373341951984",
      "0.7713306686289321",
      "-0.1839236407526587",
      "0.5449222654416288",
      "0.441951445872564",
      "-0.0016114094077542308",
      "2.058924557827446",
      "-0.8353160123350896",
      "-1.4427772629650164",
      "0.7308146039012009",
      "-3.555280683561698",
      "-1.4419238757443436",
      "1.0438317936216923",
      "0.9715516421091229",
      "-2.5463648392156717",
      "0.8226577295193233",
      "2.6711411694365497",
      "-18.436360274725224",
      "-2.4731750815733524",
      "3.363260123860259",
      "0.8964851453283846",
      "1.4778792052410563",
      "-12.104746816137142",
      "-0.6763166091808013",
      "4.796655500166105",
      "-0.7600439960995464",
      "2.099815759338108",
      "-1.4017882395657237",
      "-4.569475193558346",
      "1.3906917812237123",
      "2.191242027244532",
      "-3.920624809403775",
      "5.042401546693881",
      "1.0360447001590687",
      "-4.21570334582277",
      "-0.15710750733598247",
      "0.5449222654419986",
      "1.2543230624126709",
      "3.7271824257967987",
      "-0.9661190267972238",
      "-0.37787320005136754",
      "-0.760043996099013",
      "-0.9112808498291135",
      "5.279007083755893",
      "-2.604912060722401",
      "-2.0484844413396357",
      "-0.6908694971844418",
      "-1.0421730037605197",
      "2.9718100806275283",
      "0.7195148089373262",
      "0.18919548965895916",
      "-0.45172032639971293",
      "0.056049508877845204",
      "0.13658706578064464",
      "-0.22906113065283204",
      "1.1413816390953375",
      "-1.4427772629646824",
      "-2.308176694257016",
      "2.568172240951944",
      "0.7174368671779524",
      "-1.3098749251347777",
      "2.19124202724554",
      "-3.2058189413297358",
      "2.3154344017144193",
      "-2.1270836186395137",
      "-3.230051511067301",
      "-0.45172032640062715",
      "-2.218013768554929",
      "2.0577123746417594",
      "1.1008935902044128",
      "-0.6786063271677154",
      "0.6050623498974949",
      "1.4871320369812213",
      "-0.9774238587960896",
      "-0.771033806157057",
      "0.71777324910322",
      "1.1646100701232975",
      "-0.5911263593025813",
      "0.44195144587157686",
      "0.7308146039015696",
      "-2.055430886618091",
      "1.9605280557395128",
      "8.600373341952352",
      "-0.0016114094076461944",
      "-3.555280683562081",
      "-1.2222021995393983",
      "1.6792828447226138",
      "0.7713306686285933",
      "2.0589245578275657",
      "-1.4419238757444965",
      "0.5237331882509254",
      "-0.5103568026812414",
      "-0.1839236407533416",
      "-0.8353160123356377",
      "1.0438317936220451",
      "5.303473985412109",
      "-0.5114520568787305",
      "-0.6020189559270253",
      "2.671141169435741",
      "5.30347398541307",
      "11.832544035314434",
      "-0.3546620841553485",
      "-3.522182628508211",
      "1.2543230624122832",
      "-0.5114520568784429",
      "-0.35466208415584444",
      "-4.177533312662799",
      "-2.6370028053774304",
      "-2.3081766942572575",
      "-0.6020189559270657",
      "-3.5221826285082605",
      "-2.6370028053776258",
      "1.3387962983544666",
      "3.1678701036298746",
      "-16.509313839189474",
      "1.4778792052405467",
      "18.145854387036785",
      "17.18461068730042",
      "3.0016899541900757",
      "-18.427699271844446",
      "-0.9112808498287266",
      "-6.412667757848203",
      "6.2511915681822305",
      "0.937576479802967",
      "-2.803216536772489",
      "-3.205818941328531",
      "1.6601163247818087",
      "-10.657423043985808",
      "-7.797235807940097",
      "7.045366872501395",
      "-1.6028110185016138",
      "2.0998157593376177",
      "-6.4126677578478315",
      "-5.467680348354226",
      "-4.192013294952777",
      "1.4730581688025992",
      "-1.042173003760473",
      "-4.797131367957999",
      "4.744537422754621",
      "0.3005419550269112",
      "-1.6888762460607953",
      "-2.218013768554618",
      "4.33905373054247",
      "1.1406749090933932",
      "-1.7584701924462598",
      "-1.6951438924030002",
      "-3.920624809404242",
      "1.6601163247821369",
      "0.11059036999256186",
      "-2.1587251381441046",
      "1.519009734890005",
      "0.05604950887818747",
      "4.339053730542564",
      "-1.2198494806788258",
      "-0.7541262986212022",
      "-1.7964875509873945",
      "1.4871320369812542",
      "-0.19947301334571776",
      "-0.08085390928728632",
      "-0.3383895058140939",
      "-1.6465220432577354",
      "-18.436360274725033",
      "-12.104746816136187",
      "-1.401788239565307",
      "5.04240154669368",
      "0.9715516421096203",
      "-2.4731750815732276",
      "-0.6763166091805269",
      "-4.569475193558142",
      "1.0360447001591249",
      "-2.546364839215411",
      "3.3632601238601048",
      "4.796655500165173",
      "1.3906917812233466",
      "-4.215703345823575",
      "17.1846106872994",
      "6.251191568182103",
      "-10.657423043985707",
      "3.727182425797012",
      "3.1678701036296784",
      "3.001689954189691",
      "0.9375764798027182",
      "-7.797235807939697",
      "2.568172240951192",
      "-16.509313839189584",
      "-18.427699271844002",
      "-2.8032165367723736",
      "7.045366872501518",
      "14.864629502482028",
      "-46.809749890029764",
      "5.27900708375557",
      "-5.467680348354078",
      "14.864629502482654",
      "44.9247899612431",
      "-7.84550009402554",
      "2.3154344017148185",
      "0.11059036999297235",
      "-46.80974989003018",
      "-7.8455000940254855",
      "35.867068756478794",
      "-1.3340139177567534",
      "2.971810080627542",
      "4.744537422754529",
      "-6.365808576013489",
      "0.2215491446682315",
      "0.08007899431674755",
      "2.0577123746411354",
      "-1.2198494806783287",
      "-4.1609963325308765",
      "-4.831199691909238",
      "2.3897717937738063",
      "0.136587065780777",
      "1.1406749090934345",
      "-4.160996332531108",
      "-8.24517173694436",
      "3.61663724178088",
      "-0.9774238587969697",
      "-0.08085390928716102",
      "6.151457587122142",
      "3.729231888387242",
      "-11.585561531373795",
      "-0.9661190267976882",
      "-2.604912060722853",
      "0.7195148089374489",
      "-0.22906113065304615",
      "-0.15710750733594878",
      "-0.3778732000515243",
      "-2.0484844413396917",
      "0.18919548965928873",
      "1.1413816390956142",
      "-4.192013294953635",
      "0.3005419550270339",
      "-1.7584701924463662",
      "0.7174368671775264",
      "-1.6028110185008142",
      "1.4730581688028388",
      "-1.6888762460612505",
      "-1.6951438924030648",
      "0.22154914466866912",
      "-4.831199691909116",
      "-2.127083618639271",
      "-2.15872513814453",
      "-1.3340139177565729",
      "0.08007899431705894",
      "2.3897717937738316",
      "0.5094635237439235",
      "1.1008935902043941",
      "-0.7541262986213485",
      "-8.245171736944577",
      "0.5094635237436267",
      "6.325007057174842",
      "-0.7710338061578617",
      "-0.33838950581424326",
      "3.7292318883875835",
      "3.247588298231079",
      "-1.0077783922589494",
      "-1.30987492513411",
      "-3.2300515110682944",
      "-0.6786063271673332",
      "0.7177732491045838",
      "1.5190097348900957",
      "-1.796487550987334",
      "-1.6465220432579042",
      "3.616637241780724",
      "-11.585561531374838",
      "-1.0077783922584014",
      "0.024197354803494397",
      "0.5630823794516772",
      "-0.23725934178832003",
      "-0.23130995934441514",
      "-0.02419735480307002",
      "-6.113007096096487e-14",
      "-1.9255581664197456",
      "-0.45997026268358776",
      "0.5472605859091599",
      "-0.5630823794521719",
      "1.925558166420182",
      "-1.0689266696709265e-13",
      "0.1260238777508453",
      "0.7727915943507585",
      "0.23725934178764907",
      "0.45997026268355007",
      "-0.12602387775097004",
      "1.4734432505960638e-13",
      "-0.2416854018277328",
      "0.23130995934438128",
      "-0.547260585908919",
      "-0.7727915943512087",
      "0.24168540182777712",
      "2.7025556474860445e-15",
      "-0.5446122044744902",
      "-0.5493542555838746",
      "1.273590624646744",
      "0.11714561740758231",
      "1.7691402115056036",
      "1.7028275309118215",
      "-0.02938352646969187",
      "0.8298817564959222",
      "0.13696929091472998",
      "-1.8915407173759518",
      "6.083441933227045",
      "-1.667584401791136",
      "-3.8199964049613673",
      "-1.155385698259087",
      "0.42984109683781685",
      "0.12173679462853326",
      "0.5952271154487248",
      "-0.9094663887693923",
      "0.5509743619467191",
      "-0.5548634050647396",
      "-0.8506966300010301",
      "-1.444717662034482",
      "1.3671642899818806",
      "-2.1261381467496645",
      "-0.8070781545365903",
      "0.13696929091510332",
      "-5.445578553444494",
      "-8.637002942534366",
      "2.4129223899067074",
      "5.044599632713409",
      "-2.2646796093001074",
      "3.258105143063288",
      "-7.272861070867784",
      "-0.42547137077126823",
      "4.572612473916238",
      "0.15624601473914493",
      "1.128172990646214",
      "1.6361251638192684",
      "-0.9677502112770318",
      "-1.2640874101220756",
      "0.4170093776399527",
      "-0.9820209783399423",
      "3.712910937162153",
      "1.0996517935781311",
      "-4.017471503530822",
      "0.26580310364687054",
      "-1.1553856982587813",
      "-0.9819390964359908",
      "-1.9308631211446234",
      "-1.471330537156011",
      "-0.40104642946686886",
      "0.15624601473861555",
      "3.7753589271211956",
      "-6.7127688629749445",
      "-2.168993369407921",
      "1.797075794601098",
      "-0.11194885823262285",
      "-0.766441387502642",
      "1.2521035968754493",
      "-2.12599453713363",
      "1.3037919758139158",
      "-0.3105554438545142",
      "-2.028046413524356",
      "1.9656158186377541",
      "1.752451751636392",
      "-1.1166897482052112",
      "0.5509743619469157",
      "1.7151965308885901",
      "5.091312350381401",
      "-0.18098053803052563",
      "-2.0327203293949356",
      "0.4170093776398914",
      "2.4324803225430935",
      "-5.396226341723568",
      "-0.5689845698349942",
      "-2.0687058966807323",
      "-0.31055544385436956",
      "-0.6247752044595902",
      "-0.087681735353312",
      "-1.927115355505064",
      "-0.09024122823981044",
      "1.2238963005341124",
      "0.8319935443621661",
      "-2.381685334150072",
      "-0.10070283144368414",
      "0.7810450096786968",
      "-1.7691402115059875",
      "1.8915407173748042",
      "-0.4298410968384688",
      "0.5548634050646454",
      "0.5446122044730989",
      "-1.7028275309106318",
      "-6.083441933226813",
      "-0.12173679462880617",
      "0.8506966300013832",
      "0.5493542555849807",
      "0.029383526469709022",
      "1.6675844017911814",
      "-0.595227115448696",
      "1.4447176620342217",
      "-1.2735906246463613",
      "-0.8298817564961778",
      "3.8199964049608277",
      "0.9094663887694416",
      "-1.3671642899818564",
      "-12.547823543678867",
      "-5.5946362413858735",
      "7.65439461550928",
      "-5.445578553443946",
      "12.54782354367825",
      "7.407785509219372e-14",
      "-2.0504986519193102",
      "-0.9661962617689247",
      "-0.9819390964360746",
      "5.594636241386055",
      "2.0504986519193955",
      "-2.5648305990393825e-14",
      "-2.0686364922460827",
      "1.715196530888401",
      "-7.654394615508942",
      "0.9661962617691758",
      "2.0686364922459144",
      "-1.0331803211785642e-13",
      "-20.976335620337846",
      "-1.760370796132195",
      "3.2581051430619605",
      "8.340798317370542",
      "1.8826532093150006",
      "13.061702373767321",
      "-0.250374334604896",
      "3.7753589271212586",
      "9.359135735000512",
      "-14.002169492436632",
      "-5.882841527168012",
      "3.8345771368165575",
      "2.432480322542612",
      "-7.06348272536915",
      "-2.5254058613144794",
      "-1.562653511499",
      "1.9796144397932585",
      "-3.6771903488808837",
      "1.12817299064671",
      "9.359135735000466",
      "8.659052084582685",
      "1.5581611403715232",
      "-4.633657507165973",
      "-0.7664413875030859",
      "-0.519552361213198",
      "3.5831934382114063",
      "-1.310467051014916",
      "-1.8653719442117422",
      "-0.6247752044596022",
      "-3.276203379618383",
      "-4.4087119780090465",
      "-3.2701234006782203",
      "1.6223217677456183",
      "-0.9820209783406485",
      "-7.063482725368988",
      "0.9868486689113097",
      "-3.8120139465767275",
      "2.13796014839526",
      "-2.0280464135241583",
      "-3.276203379617943",
      "4.637462210550653",
      "3.36771674994269",
      "0.8016015467788574",
      "0.8319935443624149",
      "1.967068530923848",
      "0.010875423335543064",
      "1.9810416413682579",
      "-0.24557179906877985",
      "8.637002942533568",
      "7.27286107086884",
      "-1.6361251638189966",
      "-3.7129109371622886",
      "2.126138146750009",
      "-2.4129223899065573",
      "0.42547137077179475",
      "0.9677502112763411",
      "-1.099651793578321",
      "0.8070781545369138",
      "-5.044599632712493",
      "-4.572612473917776",
      "1.2640874101228587",
      "4.017471503530357",
      "-1.882653209314845",
      "14.002169492435879",
      "2.525405861314816",
      "-1.9308631211444907",
      "20.976335620336922",
      "-13.061702373767863",
      "5.882841527167663",
      "1.5626535114988238",
      "5.091312350380558",
      "1.7603707961324526",
      "0.250374334604815",
      "-3.8345771368165966",
      "-1.9796144397930957",
      "-5.665779228819111",
      "-30.92819113572272",
      "-6.712768862974101",
      "8.659052084582907",
      "5.6657792288194475",
      "3.279337166062946e-14",
      "-1.7874534998061786",
      "-5.396226341722478",
      "0.986848668911352",
      "30.928191135722127",
      "1.787453499806146",
      "-1.4186849824884317e-13",
      "2.7478139538573507",
      "1.2521035968760976",
      "3.583193438211093",
      "-5.4311013371203165",
      "3.249570832042727",
      "-2.147972101386219",
      "-0.08768173535332346",
      "4.637462210550406",
      "2.5374598909292523",
      "-0.96793767596457",
      "-2.90442357262728",
      "1.9656158186381723",
      "-4.408711978009773",
      "2.5374598909295902",
      "5.050431618722803",
      "-0.925041242114253",
      "-2.3816853341507183",
      "0.010875423335732503",
      "-7.894873946119664",
      "2.092006395242449",
      "5.151283899521082",
      "1.471330537156031",
      "2.1689933694093866",
      "2.1259945371341864",
      "-1.7524517516365232",
      "-0.2658031036473147",
      "0.40104642946682606",
      "-1.797075794601351",
      "-1.3037919758142529",
      "1.116689748205325",
      "-1.5581611403715632",
      "1.3104670510147836",
      "3.270123400678318",
      "-0.18098053803023822",
      "3.677190348881016",
      "4.63365750716622",
      "1.8653719442119698",
      "-1.6223217677451813",
      "-3.24957083204305",
      "0.9679376759644922",
      "-0.568984569834896",
      "-3.812013946576673",
      "-2.747813953857518",
      "2.147972101386506",
      "2.904423572627368",
      "2.1663514715346714",
      "-1.9271153555045577",
      "3.3677167499426934",
      "5.050431618722581",
      "-2.166351471534669",
      "-2.2611049173955223e-13",
      "-0.10070283144381703",
      "1.981041641368318",
      "2.092006395242709",
      "0.32393305109136405",
      "-2.050201966117728",
      "2.032720329394637",
      "2.0687058966802394",
      "0.09024122823943612",
      "-0.7810450096773116",
      "-2.1379601483951163",
      "-0.8016015467788054",
      "0.24557179906926135",
      "0.9250412421148849",
      "-5.151283899521909",
      "2.0502019661178994"
    ],
    [
      "0.17551618563903582",
      "0.9789834453858473",
      "6.379306898539047",
      "1.2871778342698894",
      "1.8719280478442009",
      "0.9789834453845823",
      "13.021996095520645",
      "67.3132860811265",
      "11.548787658258451",
      "10.999571202694682",
      "6.379306898536139",
      "67.3132860811271",
      "231.55867666060962",
      "24.423976022027222",
      "33.13724480944786",
      "1.287177834272538",
      "11.548787658250724",
      "24.423976022034662",
      "17.758092101729197",
      "8.736791925371707",
      "1.871928047832509",
      "10.999571202694735",
      "33.1372448094634",
      "8.736791925368275",
      "9.924208280446226",
      "-0.06736018608220266",
      "0.18990045285807514",
      "-0.033039216428061825",
      "0.14474877209263606",
      "-0.06736018608238926",
      "0.2710784058328815",
      "0.3906751676833637",
      "-0.3457973392746857",
      "-0.13039794458381906",
      "0.1899004528563935",
      "0.3906751676859515",
      "0.5558870531550799",
      "-0.2517714706807525",
      "-0.7450248480460355",
      "-0.033039216427967644",
      "-0.34579733927740525",
      "-0.2517714706831222",
      "0.014486368163673593",
      "-0.18811040888208708",
      "0.1447487720908708",
      "-0.1303979445830615",
      "-0.7450248480450131",
      "-0.18811040888477168",
      "0.5970072567811996",
      "-0.244800630138583",
      "-0.5058451853422515",
      "0.09338362249342827",
      "0.14397075626294203",
      "-1.5663172313231415",
      "1.1423250463938703",
      "0.9952447488228473",
      "-0.2405607739568117",
      "0.8283705548275938",
      "-2.360653666205118",
      "-2.0306254897421",
      "1.124743796934027",
      "0.5228417715007563",
      "-0.11695298485264301",
      "0.3130981176297205",
      "-1.0054134909721562",
      "-0.5565175777689116",
      "0.22858926433896679",
      "-0.41095936781698433",
      "2.242353029619801",
      "1.1518920511633555",
      "-0.6133561465927695",
      "-0.47334734056397676",
      "-0.03486899224505841",
      "-1.8743500609814299",
      "0.828370554822465",
      "0.9226947653752412",
      "-10.508507517518483",
      "-2.9104446881194646",
      "3.9134819287338725",
      "0.2993467402592348",
      "2.0413361989299434",
      "-8.351415359263767",
      "-1.9567337113807723",
      "4.74528830853886",
      "-0.6782771806750258",
      "1.6580719913596407",
      "0.5609325216114311",
      "-3.6349015137036216",
      "0.3638922872373233",
      "0.7436733856829638",
      "-1.6351378212808456",
      "5.1414600775229795",
      "0.597594093805878",
      "-2.9395212041599392",
      "-0.01569884305349981",
      "-0.11695298485240405",
      "0.850360108664118",
      "1.7434855000628053",
      "-0.6031677208724614",
      "-0.19112272640500605",
      "-0.6782771806762726",
      "0.23003595875809205",
      "1.8229013701060868",
      "-2.534528678873625",
      "-1.2874883054201038",
      "-0.1233283391666644",
      "-0.7997448292342085",
      "1.6788864872041114",
      "0.015896209085814798",
      "0.687316391620472",
      "-0.1067407224360045",
      "-1.092633518840999",
      "0.5308282019705013",
      "1.2825623965657424",
      "0.0650238754645626",
      "-0.4109593678173886",
      "-0.3779289766384307",
      "1.5391077528647181",
      "1.0493953999375243",
      "-0.8329442244701588",
      "0.7436733856844538",
      "-5.192745410926657",
      "4.816402317624447",
      "-1.3495455151600075",
      "-2.52789379303451",
      "-0.10674072243543994",
      "-1.4446801644180303",
      "1.0333260108571851",
      "1.8259524284402602",
      "-0.18948017291516556",
      "-0.5387413750170957",
      "1.1520296934170926",
      "-1.236872897307446",
      "-0.12406606738193184",
      "1.8264118792714672",
      "-1.5663172313261593",
      "-2.360653666202162",
      "0.31309811762916795",
      "2.2423530296167833",
      "-0.24480063013759507",
      "1.1423250463984538",
      "-2.0306254897383114",
      "-1.0054134909634835",
      "1.151892051172177",
      "-0.5058451853427882",
      "0.9952447488200175",
      "1.124743796944831",
      "-0.5565175777669324",
      "-0.6133561465935538",
      "0.09338362249333045",
      "-0.2405607739565426",
      "0.5228417715016551",
      "0.2285892643392655",
      "-0.47334734056462585",
      "6.32180234359038",
      "-0.9088121871545736",
      "-0.5100012389943884",
      "0.9226947653803663",
      "6.321802343591932",
      "14.31089572853975",
      "-0.09956759523576524",
      "-4.353373646035625",
      "0.850360108665735",
      "-0.90881218715374",
      "-0.09956759522773397",
      "-3.606507623316464",
      "-2.967701539654518",
      "-0.3779289766416623",
      "-0.5100012389847934",
      "-4.353373646025402",
      "-2.967701539657102",
      "1.1935479581253918",
      "5.938386687308863",
      "-17.078198580142285",
      "2.041336198938296",
      "16.93335535401602",
      "13.418735121257743",
      "0.8220306983920382",
      "-18.494558371646953",
      "0.23003595875181687",
      "-6.635924645718439",
      "1.2386344521408097",
      "-0.9569546587340593",
      "-0.7086399832469054",
      "-5.192745410937257",
      "1.3816054283447066",
      "-10.986290557675293",
      "-6.336634288073229",
      "5.001724115476816",
      "-1.6104262234154918",
      "1.6580719913593356",
      "-6.635924645726085",
      "0.8854167447709412",
      "-1.8319072230720526",
      "0.06876661542227726",
      "-0.7997448292296045",
      "-4.697873982282499",
      "6.847596019132255",
      "1.3824896335158425",
      "-2.6230278319212093",
      "-1.44468016441247",
      "5.413529471391189",
      "0.062145493890035784",
      "-1.7261359987996148",
      "-0.7584620632708392",
      "-1.635137821278251",
      "1.3816054283506063",
      "-0.9873006035979026",
      "-3.7999669178487476",
      "2.656306960954031",
      "-1.0926335188376486",
      "5.413529471388268",
      "0.33912859770652815",
      "-0.6690326490566837",
      "-3.0635508012411763",
      "1.1520296934043515",
      "0.06953403984279452",
      "0.7971603466523383",
      "-0.04166887044734137",
      "-1.2696317264411763",
      "-10.508507517526578",
      "-8.351415359262422",
      "0.5609325216118002",
      "5.141460077516969",
      "-0.03486899224661574",
      "-2.910444688125252",
      "-1.9567337113739431",
      "-3.634901513701119",
      "0.5975940938092071",
      "-1.8743500609855017",
      "3.9134819287303704",
      "4.7452883085391555",
      "0.3638922872385175",
      "-2.9395212041602354",
      "13.418735121259274",
      "1.238634452147985",
      "-10.986290557666553",
      "1.7434855000658736",
      "5.938386687299304",
      "0.8220306983987039",
      "-0.9569546587344142",
      "-6.336634288075967",
      "1.5391077528555177",
      "-17.07819858013629",
      "-18.494558371638036",
      "-0.708639983243102",
      "5.0017241154794245",
      "14.328738645954575",
      "-43.96896461667087",
      "1.822901370093478",
      "0.8854167447831681",
      "14.328738645956312",
      "35.75770653766156",
      "-9.871125824372104",
      "4.816402317641289",
      "-0.9873006035936788",
      "-43.968964616669986",
      "-9.87112582437568",
      "23.69305990158378",
      "0.976523786299281",
      "1.678886487206044",
      "6.847596019140717",
      "-5.111717810086619",
      "0.20297090936273085",
      "-0.2944521333890313",
      "1.033326010867941",
      "0.3391285977138694",
      "-2.266510983634636",
      "-5.049256702753865",
      "0.4658736704317566",
      "0.530828201971649",
      "0.06214549389992911",
      "-2.266510983642677",
      "-7.970713918876564",
      "5.765166377118112",
      "-1.2368728973067105",
      "0.7971603466574214",
      "4.6749358271347505",
      "3.0839463590186686",
      "-11.554236263568043",
      "-0.6031677208718099",
      "-2.534528678886345",
      "0.015896209086855285",
      "1.2825623965632609",
      "-0.015698843050159842",
      "-0.19112272640416822",
      "-1.2874883054264856",
      "0.6873163916241071",
      "0.0650238754705873",
      "-1.8319072230756415",
      "1.3824896335100216",
      "-1.7261359987948788",
      "1.0493953999382224",
      "-1.610426223419202",
      "0.06876661541913368",
      "-2.623027831912402",
      "-0.7584620632613857",
      "0.20297090935453302",
      "-5.049256702739797",
      "-1.3495455151432154",
      "-3.7999669178461066",
      "0.9765237862956151",
      "-0.29445213338621984",
      "0.4658736704134408",
      "-0.5966288623810405",
      "1.825952428444615",
      "-0.6690326490652065",
      "-7.97071391886623",
      "-0.5966288623750736",
      "3.1369844398776863",
      "-0.1240660673779093",
      "-0.04166887044166011",
      "3.0839463590184004",
      "3.220253041681285",
      "-1.2254170829691344",
      "-0.8329442244636325",
      "-2.5278937930454584",
      "-0.18948017291494132",
      "1.8264118792700301",
      "2.6563069609556633",
      "-3.0635508012317922",
      "-1.2696317264487735",
      "5.765166377112932",
      "-11.55423626354128",
      "-1.2254170829652375",
      "-0.08557263955259227",
      "0.4551503685604533",
      "-0.040366814216569256",
      "-0.4328199846099896",
      "0.08557263955297156",
      "1.9436646580062592e-13",
      "-1.252778886854448",
      "-0.164087268596543",
      "0.28544011096018335",
      "-0.4551503685633317",
      "1.2527788868511884",
      "4.422412853319158e-12",
      "0.3055450373300037",
      "0.4845664439996727",
      "0.04036681421617518",
      "0.1640872685981307",
      "-0.30554503733060684",
      "3.9207611244496004e-13",
      "0.002630869620106981",
      "0.43281998461220045",
      "-0.2854401109593268",
      "-0.48456644400157073",
      "-0.0026308696175652143",
      "3.1278978244506814e-12",
      "-0.5946513848447473",
      "-0.003642046546003934",
      "0.17727101523802855",
      "-0.2714191508023711",
      "1.7417056485505167",
      "2.430347173019073",
      "0.5456001189620621",
      "-0.496146648039163",
      "1.3194939241937313",
      "-1.9939542780148356",
      "-0.14820334993675754",
      "0.08044090927146058",
      "0.3615002013773997",
      "0.2230915496799706",
      "-0.73772165519655",
      "-1.4228164054755574",
      "-0.8480269659577507",
      "-0.14074831337507404",
      "-0.297417109251496",
      "1.647306384074246",
      "-0.9954092554084504",
      "-0.7649774849175516",
      "-0.10653122220565103",
      "-0.6792936487741124",
      "-0.7924517351641369",
      "1.3194939241953796",
      "-4.3181528082374685",
      "-4.715417119431859",
      "0.6236271302112602",
      "2.2838659086480706",
      "-1.0709505809181339",
      "4.013143958541011",
      "-7.243938605156865",
      "-0.1389202333940048",
      "5.853057237099374",
      "0.5252472114943949",
      "1.382073599868557",
      "0.38080839640914643",
      "-1.0029022973629804",
      "0.6740027292002632",
      "-0.299954734334577",
      "-0.16630413806140812",
      "-0.41289679266586143",
      "1.565998604325476",
      "-1.800538916249989",
      "-0.19190126202073382",
      "0.22309154967972342",
      "-1.2308036320054438",
      "-0.6109606638039352",
      "-0.4739873165557585",
      "-0.27880266492404676",
      "0.5252472114969916",
      "1.6752965741600794",
      "-5.878835131620786",
      "-1.3362610603429006",
      "0.31557198905534306",
      "-0.009393131884730635",
      "-0.722199051364051",
      "0.1275488088705454",
      "-1.0748840795980248",
      "0.4802243498375454",
      "-0.2664795427271026",
      "-1.3034699697606849",
      "2.8476334555402523",
      "2.2957781126258276",
      "-0.49579782481996737",
      "-0.2974171092538082",
      "1.411796896645157",
      "2.818116147908478",
      "0.09474745460500204",
      "-0.995449618159763",
      "-0.2999547343430873",
      "2.703115433674666",
      "3.7997499105953683",
      "-1.0511317871562",
      "-3.455547770605361",
      "-0.2664795427268751",
      "-1.5614927778319638",
      "0.32023209953935267",
      "0.14386786530673895",
      "-0.3931576393466132",
      "0.6099198359753284",
      "-0.2835713391370901",
      "-2.1970342911383134",
      "-1.130447084202747",
      "1.9564579197458363",
      "-1.7417056485488338",
      "1.9939542780147248",
      "0.7377216551959781",
      "-1.6473063840689617",
      "0.5946513848499925",
      "-2.4303471730185673",
      "0.14820334993320738",
      "1.4228164054757393",
      "0.9954092554077318",
      "0.0036420465455824515",
      "-0.5456001189703716",
      "-0.08044090926845653",
      "0.8480269659568551",
      "0.7649774849200566",
      "-0.17727101523905806",
      "0.4961466480430476",
      "-0.3615002013710972",
      "0.14074831337201024",
      "0.10653122221213487",
      "-11.559466303188024",
      "-6.349752042848021",
      "7.402259411725537",
      "-4.318152808241179",
      "11.55946630317708",
      "-3.083724907431822e-12",
      "-4.410019934596524",
      "-2.690994149179172",
      "-1.2308036320023434",
      "6.349752042872253",
      "4.41001993457909",
      "2.08235935966069e-12",
      "-2.108994385591686",
      "1.411796896644324",
      "-7.402259411731643",
      "2.690994149173428",
      "2.1089943855814792",
      "4.7300602187458904e-12",
      "-17.81494326840338",
      "-0.8009807754270263",
      "4.013143958539419",
      "7.930332207550494",
      "4.2930704057733635",
      "12.105197493676789",
      "-1.71913290458697",
      "1.6752965741572152",
      "6.923532188306147",
      "-13.751126343087055",
      "-7.332999906383097",
      "1.3959096406782487",
      "2.7031154336662038",
      "-6.447125318549227",
      "-0.28505600497770783",
      "0.7692775165009457",
      "1.5292439781888103",
      "-3.992477083123145",
      "1.3820735998657436",
      "6.923532188318964",
      "9.90356339135098",
      "2.8483885155955004",
      "-2.726301784524029",
      "-0.7221990513651155",
      "1.2155031306446122",
      "3.4915064917063474",
      "-1.6799873944798964",
      "-1.5550843748378698",
      "-1.5614927778263687",
      "-2.270430168507271",
      "-4.481073653696764",
      "-3.469718501085239",
      "1.0876670693714496",
      "-0.16630413805314112",
      "-6.447125318547183",
      "-0.5588147814523359",
      "-4.589559563250913",
      "2.265266013265912",
      "-1.3034699697635215",
      "-2.2704301685129566",
      "4.628459419766433",
      "3.7082126389354535",
      "1.5528417375667956",
      "-0.28357133913889965",
      "0.9867368264273824",
      "-0.7153117528733293",
      "1.2446621960973152",
      "0.31593529289259925",
      "4.715417119426013",
      "7.243938605150123",
      "-0.38080839641944725",
      "0.41289679266000373",
      "0.6792936487706175",
      "-0.6236271302147608",
      "0.13892023339206452",
      "1.0029022973699628",
      "-1.5659986043159217",
      "0.7924517351601799",
      "-2.2838659086415016",
      "-5.853057237110854",
      "-0.6740027292098592",
      "1.8005389162546102",
      "-4.2930704057737685",
      "13.751126343085453",
      "0.28505600497129513",
      "-0.6109606637992651",
      "17.814943268401365",
      "-12.105197493668182",
      "7.332999906391201",
      "-0.7692775164971198",
      "2.8181161479198087",
      "0.8009807754332396",
      "1.7191329045927217",
      "-1.395909640683181",
      "-1.5292439781933518",
      "-6.378537517746559",
      "-33.94227662593079",
      "-5.878835131619501",
      "9.903563391357649",
      "6.378537517744364",
      "2.5878359376872883e-13",
      "-2.9932728991099",
      "3.7997499105985155",
      "-0.5588147814575027",
      "33.94227662593322",
      "2.9932728991066453",
      "5.632825942572724e-12",
      "1.4963585981318877",
      "0.12754880887027298",
      "3.4915064917112217",
      "-5.164572500484808",
      "3.593553478832567",
      "-1.395582824502201",
      "0.3202320995360169",
      "4.6284594197607305",
      "2.6885685077520276",
      "-0.14778410783717064",
      "-3.1088941235029566",
      "2.847633455539314",
      "-4.481073653700984",
      "2.688568507748229",
      "4.2574361236381595",
      "0.1998780196727873",
      "-2.197034291139883",
      "-0.7153117528758656",
      "-13.096462500979378",
      "1.79271227965204",
      "4.797243094077299",
      "0.4739873165541077",
      "1.3362610603443308",
      "1.0748840795957808",
      "-2.2957781126181427",
      "0.19190126201698893",
      "0.2788026649205701",
      "-0.31557198906883377",
      "-0.48022434983682144",
      "0.4957978248216353",
      "-2.8483885155928634",
      "1.6799873944863015",
      "3.4697185010792535",
      "0.09474745460883724",
      "3.9924770831350997",
      "2.726301784522549",
      "1.5550843748288035",
      "-1.0876670693654986",
      "-3.593553478835466",
      "0.14778410784547324",
      "-1.0511317871492585",
      "-4.589559563256267",
      "-1.496358598130818",
      "1.3955828244966944",
      "3.108894123509533",
      "1.6957039948145858",
      "0.14386786530025808",
      "3.708212638938132",
      "4.257436123628501",
      "-1.6957039948171964",
      "-2.1373068505081495e-12",
      "-1.1304470842063994",
      "1.2446621960886028",
      "1.7927122796684363",
      "1.19833586331463",
      "-1.2892988401248977",
      "0.9954496181672402",
      "3.4555477706120996",
      "0.3931576393464031",
      "-1.9564579197421845",
      "-2.265266013258784",
      "-1.5528417375670376",
      "-0.315935292894163",
      "-0.19987801967184834",
      "-4.797243094071519",
      "1.2892988401355692"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.0008693905888771034",
    "0.0008693901517445677",
    "0.0008694414221860754",
    "0.0008694467940857481",
    "0.000869401127649342",
    "0.0008694858688701294",
    "0.0008749096509287398",
    "0.0008694079471878339",
    "0.0008694721966129086",
    "0.0008696471975863105",
    "0.0008694017950785029",
    "0.0008695967443834797",
    "0.000869429008134346",
    "0.0008695751089963823",
    "0.0008695978787573345",
    "0.0008696051005107312",
    "0.0008694564361355665",
    "0.0008694501669520697",
    "0.0008695994720320963",
    "0.0008695694293805506",
    "0.0008693894133881919",
    "0.0008694405173679169",
    "0.0008694458236206879",
    "0.0008694006125767054",
    "0.0008694836024294424",
    "0.0008761014043410467",
    "0.000869406988233771",
    "0.0008694705905249897",
    "0.0008696437503308802",
    "0.0008694017578453503",
    "0.0008695974432776083",
    "0.0008694284666128826",
    "0.0008695758667814624",
    "0.0008695883659929094",
    "0.0008696023096156828",
    "0.0008694559799808027",
    "0.0008694491572914682",
    "0.0008695966253815516",
    "0.0008695645602300419",
    "0.000869546736510202",
    "0.0008695580374964264",
    "0.0008694631609114901",
    "0.000869639524136711",
    "0.0008807605878702024",
    "0.0008694774253063884",
    "0.0008696106187027993",
    "0.0008699744111690204",
    "0.0008694645393391573",
    "0.0008698693223935637",
    "0.0008695211424246212",
    "0.0008698230251266715",
    "0.000869872507380931",
    "0.0008698858252139408",
    "0.000869577862915813",
    "0.000869564777195768",
    "0.0008698754993872298",
    "0.0008698125828586679",
    "0.0008695696322545693",
    "0.0008694697846271185",
    "0.000869655507054865",
    "0.0008809605385397618",
    "0.000869484766422968",
    "0.0008696253863461739",
    "0.0008700073839994018",
    "0.0008694712650787291",
    "0.000869897785393031",
    "0.0008695308840040199",
    "0.0008698505620801074",
    "0.0008699014814823889",
    "0.0008699165520715704",
    "0.0008695907995036266",
    "0.0008695771896615897",
    "0.0008699040475875906",
    "0.0008698387256367389",
    "0.0008694136290637187",
    "0.0008695185106287656",
    "0.0008751241897410153",
    "0.0008694222407139987",
    "0.0008695004989234115",
    "0.0008697146051284977",
    "0.0008694144063088287",
    "0.0008696514295331964",
    "0.0008694478794824277",
    "0.0008696241092372422",
    "0.000869657385011547",
    "0.0008696627679720385",
    "0.0008694810609968894",
    "0.0008694734037385663",
    "0.0008696570266456132",
    "0.0008696199419365845",
    "0.0008697683040653392",
    "0.0008947730374689489",
    "0.0008695373270393862",
    "0.0008697315391833823",
    "0.0008702579174137702",
    "0.0008695220599200566",
    "0.0008701209710651447",
    "0.0008696029810111491",
    "0.0008700565447288464",
    "0.000870084459536576",
    "0.0008701330673486739",
    "0.0008696873591927041",
    "0.0008696666501609001",
    "0.0008701131598224092",
    "0.000870016657192643",
    "0.0009083274575427721",
    "0.0008778567131756841",
    "0.0008855065328122778",
    "0.0009009127510088989",
    "0.0008742294802050049",
    "0.0008883041084953986",
    "0.0008777305924223195",
    "0.000886863963095966",
    "0.04051344523253651",
    "0.0008994759877848067",
    "0.0008798867861120452",
    "0.000881045666230714",
    "0.000899372276347888",
    "0.0009111617365002958",
    "0.00086943117129679",
    "0.0008695188166991209",
    "0.0008697577809105166",
    "0.0008694237195815831",
    "0.0008696927881776423",
    "0.0008694606824863082",
    "0.0008696624461562875",
    "0.0008696837015256157",
    "0.0008697004889114919",
    "0.0008694985394441487",
    "0.0008694891976645328",
    "0.0008696930789993437",
    "0.0008696489748833917",
    "0.0008696931567493597",
    "0.0008701717549267409",
    "0.0008695029559311101",
    "0.0008700367015996662",
    "0.0008695771909172915",
    "0.0008699754168750421",
    "0.0008700313652282551",
    "0.0008700560937021471",
    "0.0008696519692699856",
    "0.000869633869203483",
    "0.0008700423138568222",
    "0.0008699558921643756",
    "0.000871281763993671",
    "0.000869719884925784",
    "0.0008709750900478927",
    "0.0008698938002710521",
    "0.0008708385699353872",
    "0.000870967872704847",
    "0.0008710252313468578",
    "0.0008700711462731836",
    "0.0008700308194716126",
    "0.0008709848498977374",
    "0.0008707930537104191",
    "0.0008694144614252011",
    "0.0008696504028533258",
    "0.0008694486971946852",
    "0.0008696230066769465",
    "0.0008696731948444351",
    "0.0008696670246160435",
    "0.0008694817434254489",
    "0.0008694749323080812",
    "0.0008696614046349034",
    "0.0008696275976738276",
    "0.0008706610864328176",
    "0.0008697988697329703",
    "0.0008705517309992172",
    "0.0008707940285403126",
    "0.0008707509234481341",
    "0.0008699421105113813",
    "0.0008699145501272689",
    "0.000870721012836301",
    "0.0008705833507719545",
    "0.0008694981721697701",
    "0.0008697600059138258",
    "0.0008698113173439274",
    "0.0008698175510781399",
    "0.0008695476315282929",
    "0.0008695367951961772",
    "0.0008698076086274039",
    "0.0008697551857918014",
    "0.0008704327156228214",
    "0.0008706825986607727",
    "0.0008706221705908314",
    "0.0008698897945815746",
    "0.000869863548253988",
    "0.0008706085160416767",
    "0.0008704761896289874",
    "0.000870539866200211",
    "0.0008707445440132638",
    "0.0008699701089559076",
    "0.0008699211476366237",
    "0.000870706200635235",
    "0.0008704942076802488",
    "0.0008707855504116334",
    "0.000869969559595815",
    "0.0008699335649127462",
    "0.0008707620363741516",
    "0.0008705898246139458",
    "0.0008696118375649342",
    "0.000869598090392449",
    "0.0008699577388201952",
    "0.0008698902120850142",
    "0.0008695837035764939",
    "0.0008699234600019946",
    "0.0008698538784159079",
    "0.0008707262526449755",
    "0.0008705639160531732",
    "0.0008703966303105986"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.2416915446675814782000000 +/- 3e-30]",
      "[3.198834662309967368569559 +/- 2.33e-25]",
      "[6.372888789015437428997788 +/- 5.39e-26]",
      "[1.447479461159610112937450 +/- 3.65e-25]",
      "[0.7156136789240183514151394 +/- 3.46e-26]",
      "[1.442067076412482406906073 +/- 2.91e-25]",
      "[6.575775691965877894773517 +/- 7.01e-26]",
      "[0.2629685114445633097842156 +/- 2.33e-26]",
      "[0.3387179110024462048525224 +/- 2.92e-26]",
      "[6.924102218841583728313713 +/- 2.10e-25]",
      "[3.408061960702106422988333 +/- 1.12e-25]",
      "[1.178540875850796397406729 +/- 1.18e-25]",
      "[0.1610420453647015763551317 +/- 1.72e-26]",
      "[0.1556011507411210908073325 +/- 3.53e-26]",
      "[0.06679985405799429218526867 +/- 3.29e-28]"
    ],
    [
      "[0.05438105609105983776800000 +/- 3e-31]",
      "[0.2948838433321144372746133 +/- 1.33e-26]",
      "[0.4356992475075889123685185 +/- 3.84e-26]",
      "[0.1395037952199538414743029 +/- 2.95e-26]",
      "[0.08771286797376524268584583 +/- 1.86e-27]",
      "[0.07573687830802999822134406 +/- 3.63e-27]",
      "[0.7644356402045331765021345 +/- 4.80e-26]",
      "[0.1111205171172659561399577 +/- 2.57e-26]",
      "[0.03451184539328555201858401 +/- 3.49e-27]",
      "[2.857440886489981939372563 +/- 7.87e-26]",
      "[0.4208262868062959997876697 +/- 3.39e-26]",
      "[0.2406818204502771409063599 +/- 2.89e-27]",
      "[0.02857414998801576646325629 +/- 2.84e-27]",
      "[0.01893258895879611596551759 +/- 1.56e-27]",
      "[0.009322729649552095627403358 +/- 1.84e-28]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.21887154201976955
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack11_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 11,
  "lambda_polygon": 4,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.0",
    "0.135"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "0.9999999999999993",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.5",
    "-0.5",
    "0.4999999999999999",
    "0.49999999999999994",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-1.5",
    "0.4999999999999999",
    "0.5",
    "0.5000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.0010699312721958053",
      "0.001141023058543237",
      "0.006917796346548955",
      "0.0013010483271647093",
      "0.0025408918494785587",
      "4.832138898308751e-05",
      "9.725400678847378e-05",
      "4.760047600845425e-05",
      "0.00029653249541769435",
      "-0.0006704015706652827",
      "8.865313181327426e-05",
      "0.00032211113060091483",
      "-0.0005758485940041017",
      "-0.0012143214721633713",
      "0.0002905416559027208",
      "6.406550650505531e-05",
      "-0.000476569065580684",
      "0.00011396675749595549",
      "0.0003038879988906939",
      "-7.111271944539348e-05",
      "0.00014021642006246593",
      "-0.0001224132091447141",
      "-0.0004098969161927057",
      "0.0018209334513110914",
      "-0.00021480939855018542"
    ],
    [
      "0.0010629605604105584",
      "0.0011457364169413775",
      "0.006236102756020519",
      "0.0013353327372322306",
      "0.0023846254011270457",
      "5.4179023793453065e-05",
      "2.540004322706387e-05",
      "5.6962544111064216e-05",
      "0.0002769867435972676",
      "-0.0006554628626302495",
      "0.00010219342398512995",
      "0.0003203278857495709",
      "-0.000595037870553499",
      "-0.001166033650049762",
      "0.0003257116138812583",
      "6.036084749482879e-05",
      "-0.0004063456951247692",
      "0.00012279157895163896",
      "0.00027510283429913796",
      "-3.5789965895966975e-05",
      "0.0001459695334648799",
      "-0.00010060021098553688",
      "-0.00040458955693304586",
      "0.0014216202615969832",
      "-0.00021099610299160973"
    ],
    [
      "0.0012537383470106966",
      "0.0014741741529572482",
      "0.019585702754102683",
      "0.0018428148384753737",
      "0.005298031394542389",
      "0.00011869102720552286",
      "0.00013575172281548982",
      "5.3197058458723945e-05",
      "0.0007984270076322143",
      "-0.0023200281399419166",
      "0.00029309700379177254",
      "0.0009679641439017077",
      "-0.0020321960695240263",
      "-0.004394644659994311",
      "0.0006773178692703017",
      "0.00021753205692141457",
      "-0.0015880058955605857",
      "0.0003178742785079624",
      "0.0007844793992414516",
      "-0.0003291615655069731",
      "0.0003927949409487561",
      "-0.00048015749134699043",
      "-0.0014520429189534567",
      "0.005608065760019467",
      "-0.0008482279493650037"
    ],
    [
      "0.0012291200559590549",
      "0.0014691684348209796",
      "0.02437284464711781",
      "0.0018763544595893334",
      "0.005011740430668865",
      "7.26413986905116e-05",
      "0.000495999117879947",
      "4.037168742662624e-05",
      "0.0007050606261262781",
      "-0.0025568375831695953",
      "0.00028870438478152536",
      "0.0007392484210534059",
      "-0.0018489052649676998",
      "-0.0033561863726854894",
      "0.0003809186816280778",
      "0.0001714743797829389",
      "-0.0013809748585692416",
      "0.0002337369964398748",
      "0.000747304321750907",
      "-3.0727589921959303e-05",
      "0.0004255122802592899",
      "-0.000519011135480495",
      "-0.002200705605382724",
      "0.006418010499038658",
      "-0.0007150672420810368"
    ],
    [
      "0.0010563176084305939",
      "0.0011279414034999049",
      "0.005450336631225744",
      "0.0013138370328494471",
      "0.0022478461059264754",
      "6.340508964562657e-05",
      "-6.32148946049689e-06",
      "5.9475574662420415e-05",
      "0.00026044480525666184",
      "-0.0005103428677732816",
      "0.00010332201354567505",
      "0.00030202551740734297",
      "-0.0005110083102210834",
      "-0.000975012807626458",
      "0.000329314856690544",
      "4.996757767810704e-05",
      "-0.00031630283054836996",
      "0.00011963981117876587",
      "0.00024974869439680015",
      "-2.2373826679115425e-05",
      "0.0001424175565626468",
      "-4.5165313964002026e-05",
      "-0.000379516920504791",
      "0.0010773936837361572",
      "-0.00019465423638575455"
    ],
    [
      "0.0016275472221775635",
      "0.001686286840222862",
      "0.020312272098059168",
      "0.002838242662921093",
      "0.00886395961559083",
      "0.00020226127881594973",
      "0.0009278780320644117",
      "0.0004883399305793948",
      "0.0014980585019967894",
      "-0.001865608161069273",
      "0.00020824337754708842",
      "0.0012152805959561178",
      "-0.0016880062939788189",
      "-0.0036502393045923683",
      "0.0020571396774602263",
      "0.00021412832439070267",
      "-0.0019909831548254276",
      "0.0006077782626440157",
      "0.0016879686397954234",
      "-0.00038503736468435646",
      "0.0005275697516237503",
      "-0.0003298912279271362",
      "7.71487640036262e-05",
      "0.007970141099929908",
      "-0.0002786147767878665"
    ],
    [
      "0.006571103421260188",
      "0.04007506408832206",
      "10.873286155319246",
      "0.24951984130205684",
      "0.31214441927699627",
      "-0.009214296111539622",
      "0.07662124100742065",
      "-0.02517092771059229",
      "0.017832951407138472",
      "-0.3221820985547593",
      "0.08324824444095504",
      "-0.023807538818213233",
      "-0.010937050566836127",
      "-1.201592859354012",
      "-0.1845643335595462",
      "0.0018354693484145433",
      "-0.17660380625704125",
      "-0.008737977820595537",
      "0.033567106401895495",
      "0.5410697993224484",
      "0.04979269163168267",
      "-0.09551490345721816",
      "-1.6289514628688015",
      "1.2976974053952424",
      "-0.18456231082115881"
    ],
    [
      "0.0011121524282617504",
      "0.0012056882177363011",
      "0.0078389883020203",
      "0.0015110006893369178",
      "0.0029334190742494695",
      "9.089568687205858e-05",
      "9.99644333608853e-06",
      "8.641966776312473e-05",
      "0.0003968536689344771",
      "-0.0008220426907285457",
      "0.00015480843359685125",
      "0.00045259114279458385",
      "-0.0008776650887206472",
      "-0.0015925748213018616",
      "0.0005190724925522869",
      "7.748085978582948e-05",
      "-0.0005566095221634258",
      "0.00019138656412199541",
      "0.0003826359302603952",
      "-9.903364827890717e-05",
      "0.00021474024651475812",
      "-8.14379104546598e-05",
      "-0.0005064145921029127",
      "0.0018539142284439041",
      "-0.00032630743540733764"
    ],
    [
      "0.0012302682220488035",
      "0.0014383308087331681",
      "0.01459161317347206",
      "0.0022750980289681223",
      "0.004378126136077785",
      "0.00016490751117345147",
      "-0.00014990710614862866",
      "0.0001771625909237732",
      "0.0006837236214455164",
      "-0.0015945001415704548",
      "0.0002649673084839528",
      "0.000827829394988744",
      "-0.0020649022851956535",
      "-0.0030007455008843787",
      "0.0008786673490489882",
      "0.00013795683851954772",
      "-0.0009515580097794386",
      "0.0003519010602903536",
      "0.0006501036810246691",
      "-0.0002603416230781785",
      "0.00045671728391727964",
      "-0.00017253661749839968",
      "-0.001423442511686586",
      "0.0030170734918346515",
      "-0.0005755661915369626"
    ],
    [
      "0.0017177046165204792",
      "0.002100382840308462",
      "0.05030440957673757",
      "0.0029731481491686346",
      "0.010533703879612173",
      "0.00026874514225263716",
      "0.0016772699566364475",
      "0.0003397283552256985",
      "0.001774553617753186",
      "-0.004435799649252072",
      "0.0007009858052995803",
      "0.0013471564598103516",
      "-0.0025780597912224497",
      "-0.00531043179110109",
      "0.0018114714112752626",
      "0.00021258815897743784",
      "-0.002608896610248379",
      "0.0006597302153523546",
      "0.001935209995179202",
      "0.0010204390740517876",
      "0.0009332403935294766",
      "-0.00047877250515134906",
      "-0.0031918341325283916",
      "0.013554519231621555",
      "-0.0011629555582709783"
    ],
    [
      "0.0010611171687845114",
      "0.001121373014700328",
      "0.006009029696575504",
      "0.00128267271816896",
      "0.0023608672043174254",
      "5.8505491330475874e-05",
      "5.280526619736312e-05",
      "5.219829514856686e-05",
      "0.0002736929780869014",
      "-0.0005050762856403108",
      "9.038288329743944e-05",
      "0.00029784687579366735",
      "-0.0005043837277895458",
      "-0.001014558444958102",
      "0.0003028872637820915",
      "5.1062958500325917e-05",
      "-0.0003762252373577592",
      "0.00011203806203173816",
      "0.0002711858626248153",
      "-5.198608842490506e-05",
      "0.0001339516276065452",
      "-5.609309026884608e-05",
      "-0.0003732077350393454",
      "0.0014026754231043774",
      "-0.00019469092356933114"
    ],
    [
      "0.0012721499384895718",
      "0.0015330592496849663",
      "0.019737202805396734",
      "0.0019565436001621286",
      "0.005188431787173667",
      "0.00015502458308237378",
      "0.00021496928651036605",
      "0.0001365041202270104",
      "0.0007962026737440046",
      "-0.0017466667114745588",
      "0.0002621921982538065",
      "0.0008523469478127209",
      "-0.0014744469776150771",
      "-0.0031240109060288604",
      "0.0007286929710789337",
      "0.00014760306734078014",
      "-0.001101029642874362",
      "0.00029327009212673104",
      "0.0008007888006897146",
      "0.00015605456059404688",
      "0.0004190694637815668",
      "-0.00024675136088495205",
      "-0.0015918732299984519",
      "0.004554972011308187",
      "-0.0005612401335464576"
    ],
    [
      "0.0011212296423249476",
      "0.001210980146162681",
      "0.008317504686007362",
      "0.0014183869258139537",
      "0.003132690496473106",
      "8.46466589895923e-05",
      "9.863715591787855e-05",
      "7.760546322777584e-05",
      "0.00042145936644666235",
      "-0.0007820923983803573",
      "0.00013382417794101197",
      "0.00045296706525934",
      "-0.0006972871282148134",
      "-0.0015813713727761795",
      "0.0004688682597063613",
      "8.040690135526597e-05",
      "-0.000597846246215427",
      "0.00016964034797783007",
      "0.00042076035976323293",
      "-6.557856157781917e-05",
      "0.0001935479730467648",
      "-0.00010009883930912959",
      "-0.0004655920198028533",
      "0.0021984299062877623",
      "-0.00029180369538795597"
    ],
    [
      "0.011088506044403977",
      "0.013183708348729482",
      "0.7011314964434066",
      "0.02492725070892254",
      "0.15934757591348025",
      "0.005687139942793829",
      "-0.006462451627916423",
      "-0.0031352105177039104",
      "0.030494693800149363",
      "-0.0815555982493613",
      "0.011885848763024877",
      "0.04076673233221614",
      "-0.11870280150089076",
      "-0.23084724162542342",
      "0.02755806668834504",
      "0.009199101067792837",
      "-0.08200892680407446",
      "0.014780872862180716",
      "0.025880611810274616",
      "-0.03897367122445911",
      "0.011917510491400895",
      "-0.013708950428602134",
      "-0.04069513015775631",
      "0.2336177159728367",
      "-0.05294151276270528"
    ],
    [
      "0.10875841314444615",
      "0.14307083006417112",
      "5.198514830852507",
      "0.3167028062789446",
      "1.0819358525925282",
      "-0.0930524953095689",
      "0.4026132306242695",
      "0.1093486867761221",
      "0.16227998232410618",
      "-0.8125749055786445",
      "0.00976523884130511",
      "0.07841557084261055",
      "-0.4459343944593909",
      "-1.1466542122788344",
      "0.5744563781891908",
      "0.07709281791076164",
      "-0.6254806211946209",
      "0.147992335541878",
      "0.2997299707898062",
      "0.25922553118504293",
      "-0.20589214066897513",
      "-0.3763622668521084",
      "1.1893646779992673",
      "2.0608392109231604",
      "0.0819767347674404"
    ],
    [
      "0.0019018786406688635",
      "0.0022236715007692195",
      "0.0392022969517998",
      "0.003299590493893186",
      "0.013418070852844383",
      "0.0005028393569660125",
      "-0.00024073228525239496",
      "0.00030998151618593154",
      "0.0024757007411807487",
      "-0.00487870855389164",
      "0.0009224513384349696",
      "0.0028930670153596997",
      "-0.005675587707967817",
      "-0.012994683265083842",
      "0.0031622051686207783",
      "0.0005795966792913408",
      "-0.00451276007714976",
      "0.0011609267859884504",
      "0.002313783222319359",
      "-0.0012081650480336816",
      "0.0009496292267298883",
      "-0.000685217744447834",
      "-0.0014833301734312127",
      "0.012737619923003516",
      "-0.002477342252487215"
    ],
    [
      "0.001160025732517082",
      "0.0012835353477530875",
      "0.00837980527556739",
      "0.0015849909047913825",
      "0.00347987375206817",
      "0.00011414364833297031",
      "0.00010581613327734473",
      "0.00012884665846189805",
      "0.0004978539522176892",
      "-0.0007244876734410876",
      "0.00015235745089517313",
      "0.0005459687208442619",
      "-0.0006859396501605794",
      "-0.0013294919745831012",
      "0.000599879108807545",
      "8.869518937328702e-05",
      "-0.0005067557201316928",
      "0.00019975316237750426",
      "0.0005040468405586413",
      "-2.088604635180187e-05",
      "0.00023436307343919227",
      "-6.963626386520633e-05",
      "-0.0005214400417664776",
      "0.0019925266090040543",
      "-0.00023241582030139637"
    ],
    [
      "0.0011743930547588619",
      "0.0013210517209472285",
      "0.008648595853495061",
      "0.0016775327895549813",
      "0.0036631534907116325",
      "0.00012848815991126062",
      "5.4221215986559854e-06",
      "0.00012989319841246022",
      "0.0005442045228529246",
      "-0.0008957781215300686",
      "0.00018110498058966892",
      "0.0006314178560069347",
      "-0.000927334385537302",
      "-0.001905181212307191",
      "0.00070377685352792",
      "0.00010612662144523702",
      "-0.0006500264699928611",
      "0.0002474215306694511",
      "0.0005285783775737892",
      "-6.508312539931636e-05",
      "0.00027240209299975567",
      "-9.601965855931802e-05",
      "-0.00044108424532000016",
      "0.0020699426907762396",
      "-0.0003506758333880081"
    ],
    [
      "0.0016887056069515322",
      "0.0017935819328452217",
      "0.022043350780993183",
      "0.0026404541068610187",
      "0.009746158229793061",
      "0.0003395900540866178",
      "0.0010121342420113789",
      "0.0004567131082334299",
      "0.0016954830017420547",
      "-0.0018705679011319417",
      "0.00043144445250011714",
      "0.0016065841885652679",
      "-0.0013107515059040413",
      "-0.0026524013756793014",
      "0.0019842346857894826",
      "0.000264439209428186",
      "-0.001615436793181108",
      "0.0005770614431363838",
      "0.0018278864554443803",
      "-0.00041673990770992834",
      "0.0006046361410900324",
      "-0.00012578611544708396",
      "-0.000984915632857745",
      "0.007822382034823485",
      "-0.0004076387093545082"
    ],
    [
      "0.0018881470150584351",
      "0.0021721316365443696",
      "0.026545002140851287",
      "0.003580436843510853",
      "0.01215956414120741",
      "0.0005226667812183339",
      "9.531057493162318e-05",
      "0.0004864087391079963",
      "0.0022917620615984045",
      "-0.0034760053586356298",
      "0.0007931927818905575",
      "0.0026054301226002795",
      "-0.004109553607225889",
      "-0.00843625787036492",
      "0.0032725913211800067",
      "0.00046929085589229104",
      "-0.0031935388650008766",
      "0.0011213629066330795",
      "0.002202668881412252",
      "-0.0010206651375587854",
      "0.0009500655910831627",
      "-0.00033187268028738847",
      "-0.00044722297882713035",
      "0.009341758893194134",
      "-0.001748889949767034"
    ],
    [
      "0.5088139659075506",
      "2.356246645868823",
      "6.872580482683745",
      "2.7635233081081374",
      "4.306703832224331",
      "-0.9328645401694023",
      "1.7581865127970824",
      "1.1614967820364972",
      "0.415160615752497",
      "-3.703774907627633",
      "-2.1020558496466606",
      "-2.0612240914358257",
      "4.034164663637479",
      "1.7418631083387284",
      "0.6903389391970111",
      "-0.49177256069873343",
      "0.1507198007856774",
      "-0.06891998809966411",
      "1.4086815098388343",
      "1.3944648097437746",
      "1.3691853043016953",
      "-2.2587971076058806",
      "-0.8381030082896955",
      "4.91817130228931",
      "3.246392464260872"
    ],
    [
      "0.0010506760007726638",
      "0.0011169906075110126",
      "0.0058701055885036855",
      "0.0013062604259324526",
      "0.002202904966656558",
      "5.156452711341843e-05",
      "2.883907573376843e-05",
      "5.262154853373305e-05",
      "0.0002452676372506764",
      "-0.0005586035529154765",
      "9.563894395276937e-05",
      "0.0002752887035320226",
      "-0.0005551727510796535",
      "-0.0009965282785492817",
      "0.00030212098538007047",
      "4.89137723079484e-05",
      "-0.0003520025693492017",
      "0.00011351850972719336",
      "0.00024176436167725485",
      "-2.6341668588189506e-05",
      "0.00013353117949899964",
      "-6.90876193692706e-05",
      "-0.00036388343606188193",
      "0.0012587594775145213",
      "-0.00019416806188647065"
    ],
    [
      "0.0010838346842037252",
      "0.0011900568682826197",
      "0.007542388593901739",
      "0.0014154438639418742",
      "0.002656708351621577",
      "7.548008192865718e-05",
      "-6.1585616331729775e-06",
      "6.087195822899684e-05",
      "0.0003355120098327882",
      "-0.0008092623679121981",
      "0.0001395445443132559",
      "0.000402889783536329",
      "-0.0007448690838515146",
      "-0.0014707074226407264",
      "0.0003867231275089201",
      "7.227651274329771e-05",
      "-0.0004803915243206562",
      "0.00015330743744700745",
      "0.0003197489600912058",
      "-4.969110825062861e-05",
      "0.0001948613507477865",
      "-0.00010214536858292878",
      "-0.0006014006942944006",
      "0.001657452669100393",
      "-0.0003024344610656487"
    ],
    [
      "2.4790882348229744",
      "5.489982663268646",
      "11.800235118125467",
      "7.652097878594445",
      "1.435679941695477",
      "-0.9965264088511936",
      "2.226873839934557",
      "-2.0456919155041158",
      "0.8625766918784066",
      "-0.8054961851525047",
      "-1.286827051708667",
      "-0.6746350267878969",
      "0.2712354571184667",
      "-2.3625373732796233",
      "-0.9737239760492341",
      "3.101262790893892",
      "-0.5132879158808278",
      "-1.1757041537657598",
      "-0.17951036528971362",
      "-1.2042249651557209",
      "5.473505755568743",
      "-1.2821609442060966",
      "1.5443231533927102",
      "-0.3442634963208958",
      "1.2395132009676024"
    ],
    [
      "0.5401980946017978",
      "13.679314926014227",
      "9.723771117037211",
      "0.871980396743735",
      "5.124839138767838",
      "-1.3453740349610817",
      "-0.02511343781168695",
      "-0.1929455538248792",
      "1.0483428353777655",
      "5.020884382998047",
      "2.714754677241612",
      "0.8195969060054711",
      "2.1230335602973676",
      "2.120239845390668",
      "-0.10370786597970041",
      "-1.6778076201556937",
      "0.5439357452450829",
      "-0.2047493427138479",
      "-0.32407716671972336",
      "-2.5566997193083614",
      "-1.125336395956224",
      "7.039516377941078",
      "-0.8144272748230943",
      "3.3948280350164484",
      "1.940029448387609"
    ],
    [
      "0.27869963257357827",
      "16.04003570827153",
      "7.697071935091935",
      "2.499944847391611",
      "1.552588262776949",
      "0.9134934296405214",
      "0.6589617450022985",
      "0.539718922310631",
      "0.42344238936119993",
      "10.09730704072227",
      "-0.8251779660555278",
      "0.8727494434013147",
      "-0.3746164518575356",
      "0.7977829730472846",
      "0.8652833230980437",
      "-1.1734825397046778",
      "-0.6598791990220942",
      "0.4696702077858549",
      "0.34437835650783927",
      "0.30021555916789316",
      "5.968400767334637",
      "1.2206509949581348",
      "3.535078188156115",
      "0.8891065442461327",
      "-0.17870362099840606"
    ],
    [
      "0.0010745925126771907",
      "0.0011597630910630322",
      "0.008233937557728915",
      "0.001314359549315987",
      "0.0026850895866705575",
      "4.311804120839786e-05",
      "8.747267615082705e-05",
      "3.702831063691362e-05",
      "0.00031632668238907127",
      "-0.0008584923904294797",
      "0.00010244577717318212",
      "0.00035791114667627186",
      "-0.0007143886194042364",
      "-0.0016059638591644817",
      "0.0002873558116803583",
      "7.929266565225924e-05",
      "-0.0005960989985381652",
      "0.00012179302763526092",
      "0.000322979109362923",
      "-6.616987147279388e-05",
      "0.00014644742652733414",
      "-0.0001827487733543514",
      "-0.0004901056132250935",
      "0.002173038647423762",
      "-0.0002720021415661649"
    ],
    [
      "0.0010967837011358194",
      "0.0012040854670447758",
      "0.00875879330677432",
      "0.0014128783527688228",
      "0.0028820177477804107",
      "6.429513724033485e-05",
      "0.00010712320221952893",
      "5.711684485510542e-05",
      "0.0003638151567985671",
      "-0.0008981725604378144",
      "0.00013065804507313315",
      "0.00040950649054973925",
      "-0.0007865633554782792",
      "-0.0015045525084873518",
      "0.00036575310979312237",
      "8.012252993462007e-05",
      "-0.0005753200935875998",
      "0.0001476054327328598",
      "0.0003670433703632214",
      "-7.325737390426616e-05",
      "0.00018989862236033417",
      "-0.00015017294724617637",
      "-0.0005950579032360158",
      "0.0022226268225474153",
      "-0.0002966095205826971"
    ],
    [
      "0.0010910731379231721",
      "0.0011963374263965808",
      "0.007850708289367177",
      "0.0013813302304827835",
      "0.0027962728377158423",
      "6.082397800432572e-05",
      "9.027427960521795e-05",
      "6.050177998073682e-05",
      "0.0003475835252945978",
      "-0.0008288309126444145",
      "0.00011446271481799522",
      "0.0003893808800237608",
      "-0.0006505952895130871",
      "-0.0014106395868930383",
      "0.0003529598935903373",
      "7.536498745475539e-05",
      "-0.0005242790494630013",
      "0.00013779648072307575",
      "0.00035241896049527144",
      "-4.175398316447949e-05",
      "0.00017924220622916908",
      "-0.00014433937692272283",
      "-0.000522822957138454",
      "0.0019966316355837757",
      "-0.0002544340188625549"
    ],
    [
      "0.8667385193375043",
      "3.8640395097889435",
      "7.307291909168263",
      "2.911775537825431",
      "3.4782800488841454",
      "0.32743893556573045",
      "1.3822345233524997",
      "1.486304289909843",
      "0.54724112932975",
      "3.667318691734905",
      "-0.3923500057774005",
      "2.3491400447530157",
      "1.7192045250736376",
      "0.7839389976123072",
      "0.4633681359875649",
      "-1.4608412041959666",
      "-1.8279284807801683",
      "0.23096741250617417",
      "-0.5875435531086599",
      "2.8642372345329874",
      "2.451181678581115",
      "-0.7493980870878717",
      "4.0303789320354255",
      "-0.9619330784539569",
      "-0.3952296273544217"
    ],
    [
      "0.31593212596372305",
      "7.323398800201782",
      "3.383093262661675",
      "3.5006756710868623",
      "3.6395791850530945",
      "-0.08754530742034373",
      "0.42038468306804117",
      "0.30760409268669137",
      "0.6300034013032075",
      "-2.4701767971168906",
      "3.424203989438604",
      "-1.9758133972100242",
      "-1.9186338119122974",
      "3.2309510788149223",
      "-0.8585702215347903",
      "-0.5070782397938258",
      "0.7200205703559257",
      "-0.2622618361873896",
      "0.8196723592698519",
      "-1.9407717970437501",
      "3.6915756261532433",
      "-0.37439885936310435",
      "-0.48239419031914266",
      "-0.3070208440461785",
      "1.0044806133327484"
    ],
    [
      "0.0010716559200488864",
      "0.0011373544780625443",
      "0.0077936863100262965",
      "0.0012861250450083802",
      "0.0026116275571995535",
      "5.2838928744157994e-05",
      "7.359695612105046e-05",
      "3.496333983853434e-05",
      "0.000311179552574031",
      "-0.0007174535082634479",
      "0.00010422879520726453",
      "0.0003463828925872318",
      "-0.0006895764382010491",
      "-0.0014954304360071614",
      "0.00029960806144574653",
      "7.099214031806537e-05",
      "-0.0005562881247976447",
      "0.00012348154111039046",
      "0.00030889075191224214",
      "-7.42425865495473e-05",
      "0.00013846789602817744",
      "-0.00012779348197322532",
      "-0.00044399928902410764",
      "0.002001397976970767",
      "-0.0002797043800443509"
    ],
    [
      "0.0010497396171133683",
      "0.0011118352962623372",
      "0.005649775366487243",
      "0.0012790194897379396",
      "0.0022143413188656464",
      "5.530890264996986e-05",
      "3.661664395660789e-06",
      "4.868800695733613e-05",
      "0.00024810626752127553",
      "-0.0005000252857959891",
      "9.092623669433438e-05",
      "0.00028488754776597884",
      "-0.0005089762932005185",
      "-0.0010570072082932071",
      "0.00029299557016905617",
      "5.0231821500853936e-05",
      "-0.00035252469527766243",
      "0.00011048205344831299",
      "0.00023975578345890498",
      "-3.1528009283765936e-05",
      "0.0001282319064322604",
      "-5.986901918059206e-05",
      "-0.00034802333073178027",
      "0.0011910055656644601",
      "-0.00019639149533586298"
    ],
    [
      "0.0010959585276553636",
      "0.0011863515223088613",
      "0.00776539532695717",
      "0.0013824972573926425",
      "0.0028544144609661446",
      "7.236311613813521e-05",
      "5.795935847479669e-05",
      "5.9184896584165554e-05",
      "0.00036552922579467995",
      "-0.0007495388015309154",
      "0.00012117329084222762",
      "0.00041894658662223447",
      "-0.0007555357209298896",
      "-0.0015277963552739289",
      "0.0003942512313572843",
      "7.897343878339836e-05",
      "-0.0005648701304687403",
      "0.0001513720147470661",
      "0.00036074776563383776",
      "-0.00010826745614034876",
      "0.00017385944280381242",
      "-0.00011426700947323906",
      "-0.00046665777663436775",
      "0.001992219534286006",
      "-0.000290929268750882"
    ],
    [
      "0.1369404003521782",
      "2.2438073438000545",
      "19.11615924369988",
      "0.7371070218914609",
      "0.06511227788125322",
      "0.5451109265966476",
      "1.5338580773885133",
      "0.287496102773028",
      "-0.022872102451607805",
      "6.245363160761331",
      "1.1552729652155282",
      "-0.11967951055403626",
      "3.6818090971150546",
      "-0.4883619701811212",
      "-0.0861929946689051",
      "0.02243535329991502",
      "-0.3996940596178033",
      "-0.11585164786224061",
      "0.04092538625071531",
      "-1.8707381627361261",
      "-0.5365475302233683",
      "0.13379079794163043",
      "-0.5305156856111415",
      "0.26833019760462845",
      "0.03335684695405105"
    ],
    [
      "0.5727381240720485",
      "0.9833678913008966",
      "11.689268922773772",
      "4.722247974561963",
      "2.953867832917501",
      "-0.005157008952413711",
      "2.0176715386586808",
      "0.3594157279360627",
      "0.9324445544014358",
      "0.20849393621014087",
      "-1.8609796797116038",
      "-0.548295113036524",
      "-1.1884407179830654",
      "4.096298404590738",
      "1.3852621456728427",
      "-0.6552468437556329",
      "0.08494030335319512",
      "1.2080930677630586",
      "0.747030987086948",
      "3.2688554251162785",
      "-0.05639409421794882",
      "1.1148249633327476",
      "5.495302408633044",
      "1.2677388202214548",
      "-0.9754081451069974"
    ],
    [
      "0.0012701002182073044",
      "0.0014546293353650513",
      "0.011374425087299465",
      "0.0019725973734245165",
      "0.004534648391398604",
      "0.00021489362066540104",
      "2.210002697971023e-05",
      "0.0002376656048211743",
      "0.0007458123951462856",
      "-0.0010291889719730967",
      "0.00030566691438200665",
      "0.0007774294403593606",
      "-0.0007857243573499318",
      "-0.001792604663632529",
      "0.001059089840472323",
      "9.227162043314355e-05",
      "-0.0005284366734324212",
      "0.00033434749875987913",
      "0.0007254749076076188",
      "0.00013995464728875775",
      "0.0004185423247736077",
      "7.916395487050303e-05",
      "-0.001072629485431207",
      "0.0021459578806655322",
      "-0.00035587861245139755"
    ],
    [
      "0.0010765598026130868",
      "0.0011438547561614066",
      "0.006335085503798835",
      "0.0013021441698256061",
      "0.002532391546347859",
      "6.930345536233583e-05",
      "3.858494863635202e-05",
      "5.968624494228408e-05",
      "0.00031285132916868797",
      "-0.0005592871463053702",
      "0.00011409710402469258",
      "0.0003399406689588331",
      "-0.0005320103598912336",
      "-0.0012078149204848379",
      "0.0003778617640010272",
      "5.8422834995429906e-05",
      "-0.00042707062664427536",
      "0.0001346887288860386",
      "0.0003045126627861438",
      "-1.9279747616430873e-05",
      "0.0001454797758703594",
      "-5.5303285283503244e-05",
      "-0.00033870848437212646",
      "0.001486565025361884",
      "-0.0002344484014859049"
    ],
    [
      "0.0010477503410564282",
      "0.001093573700473064",
      "0.005354488350637195",
      "0.00121369347354469",
      "0.0022015459718894913",
      "4.729583069891817e-05",
      "8.023239699909831e-05",
      "4.1758577328056986e-05",
      "0.00024027218348206651",
      "-0.00044580505763356634",
      "7.907808343327925e-05",
      "0.00025723770337922705",
      "-0.0004126383352910413",
      "-0.0008492871596106254",
      "0.00025905774631265386",
      "4.7150750842767045e-05",
      "-0.00034186705629025326",
      "9.468569459068551e-05",
      "0.00024231843869787373",
      "-5.006770610267221e-05",
      "0.00010707845758657755",
      "-5.967797973005204e-05",
      "-0.000270030156932672",
      "0.0013236129706836286",
      "-0.0001675508916908037"
    ],
    [
      "0.0010487439460875533",
      "0.0010992348455416375",
      "0.004806846520955562",
      "0.0012183787471625783",
      "0.0021900479213164893",
      "5.041568704510666e-05",
      "5.410340605135476e-05",
      "4.647225758275914e-05",
      "0.0002422868645379308",
      "-0.0004255887361412118",
      "7.915745684598476e-05",
      "0.00026666691309122127",
      "-0.0003989482828604908",
      "-0.0008596493070046192",
      "0.0002848993837188788",
      "4.7766256673554965e-05",
      "-0.00033156095448429304",
      "0.00010073030108849683",
      "0.00024095845430300658",
      "-5.089911773664459e-05",
      "0.0001079969605408739",
      "-5.338708418062698e-05",
      "-0.00020887902905392683",
      "0.0011881215339665991",
      "-0.00016595581362808843"
    ],
    [
      "0.0010728688290331234",
      "0.0011351719263476224",
      "0.005993214645089204",
      "0.0012946175828409642",
      "0.0025131084104305706",
      "6.0442694934891115e-05",
      "6.991195562906792e-05",
      "5.560859250552158e-05",
      "0.0003023548529521808",
      "-0.0005566647030616908",
      "9.655314472354384e-05",
      "0.00033701876548356447",
      "-0.0005369649154707278",
      "-0.0011000505191000938",
      "0.00034097973480664174",
      "6.26793292787776e-05",
      "-0.00042714652204900466",
      "0.00012361775248093452",
      "0.00030220320346325684",
      "-7.928286265064852e-05",
      "0.00013502184347274213",
      "-8.09461918700964e-05",
      "-0.0002938586024608921",
      "0.0015446585975226273",
      "-0.00020973343463560475"
    ],
    [
      "0.0011978748383876213",
      "0.0013605999932508684",
      "0.010731422151252687",
      "0.0017203053677479218",
      "0.004010315873081218",
      "0.0001367870297926273",
      "1.8621683254240543e-05",
      "0.0001354693918125077",
      "0.000605409064221507",
      "-0.0010671302479260951",
      "0.0002054674517863949",
      "0.0006921962545297072",
      "-0.001016522041256248",
      "-0.0021806654799481242",
      "0.0007298050893309529",
      "0.0001199282992043383",
      "-0.0007239474439584394",
      "0.00025837428734818265",
      "0.0005912711238947287",
      "1.2560900241720305e-05",
      "0.00029415791031059987",
      "-0.0001319016165922656",
      "-0.0006911583437147424",
      "0.002455785942732029",
      "-0.00038888206783260933"
    ],
    [
      "0.34631266411518047",
      "0.662018946967738",
      "0.372602955404915",
      "6.500119382701754",
      "0.8483920153323556",
      "0.23239796508140184",
      "-0.3397398751139506",
      "1.12199620409626",
      "0.2871929578455904",
      "-0.1324125621396653",
      "-0.44056420658220313",
      "-0.3534238772887022",
      "-1.3397797848179505",
      "-0.3926928101709099",
      "2.232399761746532",
      "-0.4154872473488769",
      "-0.08211610843674363",
      "0.9899676690874573",
      "0.4564418029120389",
      "-0.4629037643448816",
      "2.022133442646054",
      "0.648651710831418",
      "-0.7083822621381629",
      "-0.3798993033447671",
      "0.6610516414493693"
    ],
    [
      "0.16146927706614966",
      "10.885767401235832",
      "5.503444832792249",
      "1.6347283320647237",
      "0.21152717697125933",
      "-1.2688483366996766",
      "0.8446493609950152",
      "-0.46529203960248666",
      "0.16127106080725642",
      "-7.565506809132734",
      "3.419513949045907",
      "-1.3629224299353637",
      "-2.049862833474138",
      "0.9776795612585822",
      "-0.37591345048753466",
      "-0.30990879024499723",
      "0.38355668315267494",
      "0.19032241436898792",
      "0.06945152092211597",
      "-1.4384693248331666",
      "-2.4419721643484613",
      "-0.19266402605026378",
      "2.1508992460406544",
      "-0.03583995561283987",
      "-0.3649554934510013"
    ],
    [
      "0.002225608495291425",
      "0.002529972921693631",
      "0.039578592927120966",
      "0.006625365740881189",
      "0.01485571096541637",
      "0.0008293135652292678",
      "-0.0019536090829288632",
      "0.0011549781806001124",
      "0.003011448396839032",
      "-0.005348249492808539",
      "0.0014007755804584644",
      "0.0033367088771847652",
      "-0.008964963938263536",
      "-0.013521061426564986",
      "0.005637423683276911",
      "0.0004998126079968312",
      "-0.003655455729516135",
      "0.0017941245817214286",
      "0.0027944923215102798",
      "-0.0012394480228129765",
      "0.0016290031215578102",
      "6.51004802764547e-05",
      "-0.004489070603218433",
      "0.007177952180782054",
      "-0.0020588195832523743"
    ],
    [
      "0.0012267129300781135",
      "0.0013416844639514024",
      "0.015018325698887725",
      "0.0017917788043953344",
      "0.00463170154066151",
      "0.00011117477668501065",
      "0.00037401847838833036",
      "0.0001036794457124714",
      "0.000675363691361098",
      "-0.0014430298617567343",
      "0.0001958571168144978",
      "0.0007305433548804537",
      "-0.0013817765053070945",
      "-0.0020338744208389286",
      "0.0005449307073843396",
      "0.0001467249430162281",
      "-0.0009771863331860472",
      "0.00022710990629304885",
      "0.0007110273412185575",
      "-0.0003865896014063522",
      "0.0003241992611010739",
      "-0.0002592785927591994",
      "-0.0012184102908490506",
      "0.004422886799923565",
      "-0.0004344110307447654"
    ],
    [
      "0.0010730286076874609",
      "0.00117072128731088",
      "0.008163454947997051",
      "0.0014187496164073685",
      "0.0025596924105655994",
      "6.471666363360969e-05",
      "-3.836565658607433e-05",
      "5.157296638850547e-05",
      "0.0003136305972848597",
      "-0.0008589719667302369",
      "0.00013719774688197237",
      "0.0003782895704202879",
      "-0.000924249681607513",
      "-0.0016919954263802754",
      "0.00037447785465204115",
      "7.225122720794985e-05",
      "-0.000547196478058662",
      "0.0001535165983113538",
      "0.00029643758286733733",
      "-6.491530042133077e-05",
      "0.0001800584653758399",
      "-0.00012163738011948262",
      "-0.0006242237699255083",
      "0.0017621796102748272",
      "-0.00032950693517509315"
    ],
    [
      "0.0010735592486140837",
      "0.001157386833033582",
      "0.008998536456593978",
      "0.0013852403006788228",
      "0.0025860838101221255",
      "5.242608690343629e-05",
      "0.0001130353117180025",
      "4.566006681989177e-05",
      "0.000305505279182125",
      "-0.0008562060332693477",
      "0.00012572480632441974",
      "0.00033139569693854426",
      "-0.0007978261537710885",
      "-0.001297127728627485",
      "0.000291756600720207",
      "6.529452576158514e-05",
      "-0.0005018720285017822",
      "0.00012582142069920003",
      "0.00030969266272416057",
      "-4.4062637786043683e-05",
      "0.00017295104493288217",
      "-0.00013309689694333628",
      "-0.0006982975879418831",
      "0.002091114834809262",
      "-0.0002762961220177808"
    ],
    [
      "0.0010668313455834777",
      "0.001164540305738053",
      "0.008344329204350388",
      "0.0013787325369276579",
      "0.002475675903279198",
      "6.208647050618661e-05",
      "1.2976182147819376e-05",
      "4.7371551853114927e-05",
      "0.00029476712696577874",
      "-0.0008422058469013722",
      "0.00013667034238481988",
      "0.0003435591569624032",
      "-0.0007690693068638302",
      "-0.0014473399954124837",
      "0.00032383630793942833",
      "6.282581314275813e-05",
      "-0.00047255673726838703",
      "0.0001357028853240029",
      "0.00028250325552655903",
      "-3.6941832523435984e-06",
      "0.0001802518452488429",
      "-0.00010763276646704213",
      "-0.0006995801836691795",
      "0.0017433229497090604",
      "-0.0003005933176053716"
    ],
    [
      "0.001162570058908855",
      "0.0013880210212807984",
      "0.014633736072684698",
      "0.0017755676332008984",
      "0.0036573365291206186",
      "0.00013287263466912167",
      "-2.5424020984779516e-05",
      "0.00010223847187780574",
      "0.000531017465893362",
      "-0.001536447512360365",
      "0.0002653318883588961",
      "0.0006338742092527902",
      "-0.0011582690656871857",
      "-0.002421741255877321",
      "0.000574709136257716",
      "0.00010062132821436695",
      "-0.000683913681541658",
      "0.00024281143136548422",
      "0.0004989038592507066",
      "0.00015139125493546175",
      "0.0003764674591072587",
      "-0.00014534692558866696",
      "-0.0015879907660423837",
      "0.0027430645364106927",
      "-0.000519675003469817"
    ],
    [
      "0.01990655015897646",
      "0.02067694879492495",
      "0.7966552147860646",
      "0.06549083299170101",
      "0.12622388977891955",
      "0.014990791794506138",
      "0.05009674150440247",
      "0.03290600173897317",
      "0.029173130547327907",
      "-0.029575109992895594",
      "0.02310607224863113",
      "0.0019132995925473563",
      "0.1249945663849061",
      "0.2761954015507131",
      "0.0647827894078506",
      "-0.010524359906007565",
      "0.1014844901144303",
      "0.007896800519832362",
      "0.03861063754574105",
      "0.11420282186995",
      "0.026734133398983024",
      "0.04497585950090038",
      "-0.17594935567281175",
      "-0.042487768041218954",
      "0.05315734621664301"
    ],
    [
      "0.0019037476425777047",
      "0.004232974078200685",
      "0.10076065592528508",
      "0.007992232524626067",
      "0.010702296379675657",
      "0.0010794147884014929",
      "-0.0035776469785904763",
      "0.0010241880986424565",
      "0.0023069531004117575",
      "-0.012566093698770472",
      "0.002801373276959613",
      "0.003440741596746992",
      "-0.00657276918060379",
      "-0.013576436434921298",
      "0.003853334875162762",
      "0.0003428179172195082",
      "0.00035235389597973937",
      "0.0015970890040620078",
      "0.0016610216702804231",
      "0.006997507588141337",
      "0.003094331181901125",
      "-0.0002616976342982858",
      "-0.019107359878552388",
      "7.236156688684168e-05",
      "-0.00311181685316175"
    ],
    [
      "0.4639843406174736",
      "28.36908463124523",
      "11.986400777758497",
      "14.064924232707785",
      "9.436861702434108",
      "-0.025570426345226396",
      "-1.5095234745429416",
      "0.439883355910105",
      "0.1861922122761955",
      "2.4021347255913037",
      "0.7165225951627825",
      "2.9567453185782693",
      "-7.676431921054242",
      "-0.897124290208613",
      "-4.421287303081822",
      "-0.16319800805691534",
      "-0.3396970348908862",
      "-0.6037306090243687",
      "1.2420718310913954",
      "7.460004989304159",
      "0.7823855774671106",
      "0.7703266643571791",
      "-0.24027200688074718",
      "0.02465958813931835",
      "-6.526093698588021"
    ],
    [
      "0.02910805950978239",
      "0.07063400931590483",
      "0.8843922719280197",
      "0.15759131890317055",
      "0.23847609855468785",
      "-0.03902849743351272",
      "0.05676831841905264",
      "0.049730852138441854",
      "0.0312737749752828",
      "-0.1642798754209",
      "-0.050348427725301105",
      "-0.00023957553794239742",
      "-0.11518731166397529",
      "-0.3287769031888285",
      "0.16693836195596629",
      "0.014488567323142817",
      "-0.1439913234611784",
      "0.04302714548265498",
      "0.07491509974299124",
      "0.17864667270237686",
      "-0.0844294358645676",
      "-0.12211488401565669",
      "0.34332205937476135",
      "0.30958684823068183",
      "0.08527576942169329"
    ],
    [
      "0.0022881456295337807",
      "0.0017908923221562087",
      "0.02544192291135701",
      "0.0029626898516054087",
      "0.01522272871470133",
      "0.0004928471018765669",
      "0.003193437878551721",
      "0.0006903158441833898",
      "0.0029416656667915005",
      "-0.0010699352147905152",
      "0.000529191748222668",
      "0.0018268516416405913",
      "-0.0006337300442218354",
      "0.0030019153403872583",
      "0.003410424196134415",
      "0.00023793286902917723",
      "-0.0013437245883065093",
      "0.0009631698100824238",
      "0.003166362201401509",
      "-0.00033595800073867",
      "0.0006578406422179406",
      "0.00033180203520042126",
      "0.0009054542729142369",
      "0.011617226123552411",
      "-0.0006356993564402142"
    ],
    [
      "0.0011120849666938159",
      "0.0012115659589152941",
      "0.005858286292975881",
      "0.0015474027825167149",
      "0.002856282210864899",
      "9.455788126433186e-05",
      "-1.5877808921941476e-05",
      "0.00010510819813476186",
      "0.0003870634077416572",
      "-0.000613448968464176",
      "0.00011717208563018162",
      "0.0004562296337689689",
      "-0.000681920507167294",
      "-0.001388124036000916",
      "0.0005463181582109699",
      "7.385720051218525e-05",
      "-0.00047135067251392437",
      "0.00019514171891880596",
      "0.00037484205316314697",
      "-7.202622712426661e-05",
      "0.000205836517426657",
      "-6.001629823087053e-05",
      "-0.00018694017564205472",
      "0.0013716916048028278",
      "-0.00024714563825696366"
    ],
    [
      "0.0010649009073378359",
      "0.001139592363822154",
      "0.005593997400223673",
      "0.0013507687557591794",
      "0.0023689270158260335",
      "6.0211283527637054e-05",
      "2.1616505848191064e-05",
      "6.229802802308924e-05",
      "0.0002793652032381937",
      "-0.0005605532051722171",
      "9.673725423678316e-05",
      "0.0003233907100059909",
      "-0.0005640579946998246",
      "-0.0010516505685185722",
      "0.0003437412061632899",
      "5.784081215101748e-05",
      "-0.0003738650185654802",
      "0.00012770437203571357",
      "0.00027476190254359546",
      "-5.476611876208917e-05",
      "0.000147458720483293",
      "-7.625413948140972e-05",
      "-0.0003095682737108798",
      "0.0012683846922137672",
      "-0.00019931351464084603"
    ],
    [
      "0.0010808125055185571",
      "0.0011682277689104824",
      "0.00665730330889534",
      "0.0014128476156030551",
      "0.0025892072287435294",
      "6.615504960085007e-05",
      "1.4526919555219202e-05",
      "6.923480702292758e-05",
      "0.0003200288247979973",
      "-0.000685614479523432",
      "0.00011364307660382561",
      "0.0003704778671301879",
      "-0.0007037973458518614",
      "-0.001302161964598449",
      "0.00038738810758355433",
      "6.833844702228603e-05",
      "-0.00045503429873999953",
      "0.0001453472172944079",
      "0.00031525976161764165",
      "-6.444984375991688e-05",
      "0.0001688746308575053",
      "-0.00010081505074628088",
      "-0.00041261393965607413",
      "0.001530275071269793",
      "-0.0002373109369172636"
    ],
    [
      "0.001091119536787324",
      "0.0012069867848493881",
      "0.0076933814087806855",
      "0.001502540890430497",
      "0.0027510564027534864",
      "8.119961783972134e-05",
      "-8.997627657647053e-05",
      "7.125725932545461e-05",
      "0.0003567527025800061",
      "-0.0008522647341287145",
      "0.00014149590824113898",
      "0.0004473507338601513",
      "-0.0009282484787797733",
      "-0.0018277863905983229",
      "0.0004491736443720721",
      "8.203705309805788e-05",
      "-0.0005595317541410666",
      "0.0001777158746409743",
      "0.0003335569535336643",
      "-7.771134370700935e-05",
      "0.00020716240967851948",
      "-0.00011885469299362341",
      "-0.000555897744617788",
      "0.0016222516345410242",
      "-0.0003320110790551311"
    ],
    [
      "0.0011782527914545276",
      "0.001309474079323689",
      "0.010315979175038865",
      "0.0018163431391475685",
      "0.0037433739972652846",
      "0.00012820369469031877",
      "-5.3556775073651195e-05",
      "0.0001402345573940222",
      "0.0005547058807164598",
      "-0.0010470885186153525",
      "0.00018990395952407014",
      "0.000644753200859672",
      "-0.001247342516548748",
      "-0.0022864704814745365",
      "0.0007272642658732334",
      "0.0001103065440183532",
      "-0.0007503845131118515",
      "0.0002644928953405438",
      "0.0005390744377102678",
      "-0.0001327586020274486",
      "0.0002978246137388988",
      "-0.00011701481057207294",
      "-0.0006743873224908424",
      "0.002322097176715331",
      "-0.0003835769861867828"
    ],
    [
      "0.0023020547914580076",
      "0.0025244521395138618",
      "0.02268085715156679",
      "0.0038622089113462274",
      "0.015455761013978497",
      "0.0006749797373602538",
      "0.0014275912840381422",
      "0.0008951906504716455",
      "0.00306733865691722",
      "-0.0019747412300091987",
      "0.0007227714570092405",
      "0.0024710173971563398",
      "-0.0022747975642401666",
      "-0.004176322754922954",
      "0.004690937227460469",
      "0.00024631130111409143",
      "-0.002692116212826486",
      "0.0013569274000346276",
      "0.003099471075758453",
      "-0.00044888760899899286",
      "0.001060553172106132",
      "0.0005911044014190556",
      "0.001293644956330003",
      "0.01040905013022968",
      "-0.001171260260518475"
    ],
    [
      "0.07873811616885902",
      "0.05247551311758617",
      "0.14299326996398784",
      "0.4683459095523907",
      "1.0041735833873406",
      "-0.04302961233069372",
      "0.011621098756578647",
      "0.17902688497943028",
      "0.11677409335314344",
      "0.025953904231106856",
      "-0.13384698055038521",
      "0.07847952389959482",
      "-0.04264375282965179",
      "0.1911532996109028",
      "0.09080376778686758",
      "0.043002904024286415",
      "0.04961351482852399",
      "-0.05192204944311381",
      "0.25309610482275635",
      "-0.037109124862266495",
      "-0.06746918012479089",
      "-0.2065795810888003",
      "-0.1357038906565919",
      "-0.03214994384508534",
      "0.6611583700152424"
    ],
    [
      "0.001496373731681193",
      "0.0019395786831133272",
      "0.022477943104923265",
      "0.0028338320935412556",
      "0.007504860328484524",
      "0.00039835227924492686",
      "-0.0005647013386175891",
      "0.00030581303179726143",
      "0.0013820417813076155",
      "-0.0028631328566507703",
      "0.0006158188290359308",
      "0.0016907732927809631",
      "-0.0029168789871409505",
      "-0.00646062407358032",
      "0.0019883904154030883",
      "0.0002431974230445896",
      "-0.0017482845876155796",
      "0.0007236777417665743",
      "0.0012187902529440383",
      "-9.827384947273655e-05",
      "0.0008363087698457632",
      "-6.506491035951577e-05",
      "-0.0022480114242500945",
      "0.00460414680188935",
      "-0.001349720157716431"
    ],
    [
      "0.0011663350608155693",
      "0.0013635718389697683",
      "0.014774561482052289",
      "0.0017028530837270724",
      "0.0038357905963655897",
      "0.0001010419002435241",
      "8.287151928095732e-05",
      "7.572680943564062e-05",
      "0.0005461369458660628",
      "-0.001654154306299514",
      "0.00024895444175543585",
      "0.0006282969480295814",
      "-0.0013379855895055278",
      "-0.0026137552417533905",
      "0.0005319752562150936",
      "0.00012296025345266817",
      "-0.0008833232017394103",
      "0.00023258153244654607",
      "0.0005337052812437018",
      "2.623943370930325e-05",
      "0.0003316819835875273",
      "-0.00025721994835842683",
      "-0.0013455741423767543",
      "0.0034273062296561645",
      "-0.0005437761496700784"
    ],
    [
      "0.0010532281111601592",
      "0.0011304374302124973",
      "0.007070630377802583",
      "0.001254622223006673",
      "0.0023658454900824994",
      "4.464297867426097e-05",
      "4.747843239879709e-05",
      "3.065397517033207e-05",
      "0.0002644730690472674",
      "-0.0007178512987734421",
      "9.983424991344174e-05",
      "0.0003025605263699605",
      "-0.0005789215484180971",
      "-0.0013406293746174277",
      "0.00025196932438398273",
      "6.196314316958512e-05",
      "-0.00046924736428849054",
      "0.00010706361761030766",
      "0.00026100520818985443",
      "-2.532554715721128e-05",
      "0.00013509376268361754",
      "-0.00012661208512567936",
      "-0.0004773949157984612",
      "0.0017058029885525566",
      "-0.00025032696637580814"
    ],
    [
      "0.001046680015291954",
      "0.0011075227697538439",
      "0.006005477548253267",
      "0.0012183018274311416",
      "0.0022512268739406406",
      "3.953290867606094e-05",
      "6.42581122894399e-05",
      "3.3973341517750814e-05",
      "0.00024301019452522445",
      "-0.0005904424566357447",
      "8.160196293448563e-05",
      "0.0002702290332951662",
      "-0.00047751009997971217",
      "-0.0011171072979187856",
      "0.0002431292313772235",
      "5.548479014840294e-05",
      "-0.00041495729739530926",
      "9.596185005912645e-05",
      "0.00024539031395396434",
      "-3.960129675706995e-05",
      "0.00011261569176334794",
      "-0.00010856924255020922",
      "-0.00033123297254799867",
      "0.001517633085595277",
      "-0.00019780099367015564"
    ],
    [
      "0.0010645790597947583",
      "0.0011305825837979791",
      "0.006870576338289857",
      "0.0012514417313038526",
      "0.0024836150810006036",
      "4.405872298889384e-05",
      "0.00010812421628871915",
      "3.991299183900972e-05",
      "0.0002851372095949134",
      "-0.0006694696561911034",
      "9.33700847737019e-05",
      "0.0003040248739975693",
      "-0.0005247032689355968",
      "-0.0012149684707510686",
      "0.0002786007491572753",
      "6.272320280887001e-05",
      "-0.0004771695755257575",
      "0.00010821563598483268",
      "0.00029238090639111523",
      "-4.112609004775032e-05",
      "0.0001271160312340077",
      "-0.000124274480605454",
      "-0.0003640387158417641",
      "0.0018267761864127067",
      "-0.0002181800835071082"
    ],
    [
      "0.001126556879969228",
      "0.0012273537610041692",
      "0.008418832590784036",
      "0.0014396305849486597",
      "0.003164954495277991",
      "7.870891101996425e-05",
      "0.00013307950028922035",
      "8.393322058187481e-05",
      "0.00042731668691420473",
      "-0.0008720737429753361",
      "0.000147061781625855",
      "0.0004519634206223807",
      "-0.0007172914848037213",
      "-0.001545912023703146",
      "0.0005011290281254003",
      "8.444017056813813e-05",
      "-0.0006091983972925648",
      "0.00017761796274616117",
      "0.0004340784380507524",
      "-3.791278362365396e-05",
      "0.0001955742056206872",
      "-0.0001284626137759044",
      "-0.0004229357660996026",
      "0.002285179941741097",
      "-0.0002913024769445224"
    ],
    [
      "0.0010725583167891493",
      "0.0011455901812348437",
      "0.007110404981708185",
      "0.001321910061444808",
      "0.0025461444454513674",
      "5.751643710364262e-05",
      "7.187933295653164e-05",
      "4.76577464669206e-05",
      "0.0003054940668566872",
      "-0.0007099360834412792",
      "0.00011203031266064225",
      "0.00034296358764182415",
      "-0.0006573860329479817",
      "-0.001290393756018342",
      "0.00033069358447815474",
      "6.609053363894015e-05",
      "-0.00048752636094574276",
      "0.00012970578481125638",
      "0.0003031952428987584",
      "-8.130675471874748e-05",
      "0.00015262987503585244",
      "-0.00010753228066314598",
      "-0.00043482041624601524",
      "0.0017954148575497519",
      "-0.0002608741235168013"
    ],
    [
      "0.0011903014640666516",
      "0.0013864352076902483",
      "0.014534623101694046",
      "0.0018490287042505899",
      "0.004029750513055185",
      "0.00012206232370306037",
      "9.080879206015081e-06",
      "0.00011093089295830505",
      "0.0005977279981324711",
      "-0.0016566587463202598",
      "0.00025955573498217215",
      "0.0006951843499931962",
      "-0.001515511756750275",
      "-0.002864806929536205",
      "0.000696814488754951",
      "0.00012805824635027122",
      "-0.0009423010942793032",
      "0.00028203800919761134",
      "0.0005775204109754068",
      "-3.744274769697617e-05",
      "0.0003606474267532113",
      "-0.00022555780646098356",
      "-0.0012327762764931436",
      "0.0033288293226529492",
      "-0.0005680087898132754"
    ],
    [
      "2.050367915642192",
      "3.7458204989007555",
      "6.341426613896541",
      "8.350707106453244",
      "4.448738008333111",
      "1.0721022330348933",
      "-1.4698055496288227",
      "-3.249760087496108",
      "2.2596821052925042",
      "-4.47780714677131",
      "-0.3376276116729467",
      "0.8857236999223159",
      "2.0219899452856267",
      "-2.0623146558935472",
      "-5.536707440921433",
      "-1.0342267012340458",
      "0.8184516535098579",
      "-1.8081278193288792",
      "1.8037219846337134",
      "1.093891601651025",
      "-0.690939692890116",
      "1.3533568991086982",
      "-0.06861002292464538",
      "-1.6293367943026706",
      "-1.4466362428290382"
    ],
    [
      "0.09657338567957086",
      "0.5582476274366039",
      "4.7890189077770415",
      "0.5542234849572888",
      "0.7502853265774526",
      "-0.026410508296477012",
      "-0.013837944491181203",
      "0.1479161553411657",
      "0.1557239078820276",
      "0.08614066879184312",
      "-0.19676287174928722",
      "-0.434952852647306",
      "-0.38594721636561946",
      "-1.0487854114956263",
      "0.3836711928023554",
      "-0.19428153560445313",
      "-0.32602596933632744",
      "0.11754157929006816",
      "0.19785556224645923",
      "0.4817066848980515",
      "0.40511253939640385",
      "0.14919916987078463",
      "-0.31675736870035115",
      "0.9326368456035077",
      "0.0415090620651078"
    ],
    [
      "0.0013462316531915393",
      "0.0015489452196844106",
      "0.01762214218810892",
      "0.0020425622563982433",
      "0.006133527861688611",
      "0.0001278762929141242",
      "0.00037802079752347593",
      "0.0001929575022113526",
      "0.0009505033254251745",
      "-0.002035508072493545",
      "0.0002239788267778428",
      "0.0009898550875897083",
      "-0.0014543913288475856",
      "-0.003614669786578401",
      "0.0009673116749495364",
      "0.0002073001455212882",
      "-0.001478620067745275",
      "0.0003443740913506628",
      "0.0010170169886157755",
      "-0.0002282808617642869",
      "0.00040415107040910894",
      "-0.00044829008359378354",
      "-0.0009582053788534643",
      "0.005681311071075536",
      "-0.0004856907870921056"
    ],
    [
      "0.0010848448800963055",
      "0.00114380900851881",
      "0.007063735568632879",
      "0.0013478828561806614",
      "0.002687924142905871",
      "5.727346411948833e-05",
      "7.309730795661672e-05",
      "5.842802449091465e-05",
      "0.0003325787005417937",
      "-0.0007182248753209975",
      "0.0001118950483139685",
      "0.0003616469508545131",
      "-0.0007248082563666111",
      "-0.0014474620900445379",
      "0.00039306115767477053",
      "7.291600941850702e-05",
      "-0.000560157124350307",
      "0.00014508667758374955",
      "0.0003352562272422069",
      "-0.00011543665066850421",
      "0.00014590849650078505",
      "-0.00012052433068255397",
      "-0.0003283355502150164",
      "0.0019349892982999718",
      "-0.00026264037286254414"
    ],
    [
      "0.0010505822567505488",
      "0.001099695957338824",
      "0.00586920146878229",
      "0.0012386806934915058",
      "0.0022692966350199985",
      "4.2015640039999383e-05",
      "7.753619169449803e-05",
      "3.897038824999069e-05",
      "0.00024934572296098073",
      "-0.0005559742275461383",
      "8.342547925071893e-05",
      "0.0002708302843600647",
      "-0.0005257216312228932",
      "-0.0010447013243849717",
      "0.0002673207376393611",
      "5.475071510449635e-05",
      "-0.000414940043486645",
      "0.0001022296018445481",
      "0.00025299463201191",
      "-7.922831636163094e-05",
      "0.00011226604364619707",
      "-9.554963048397159e-05",
      "-0.000297502541294421",
      "0.0015299769389829911",
      "-0.00019737143755417836"
    ],
    [
      "0.0010551533417491857",
      "0.0011079437576433605",
      "0.0060297813943460815",
      "0.001257418711835528",
      "0.0023249112383115136",
      "4.8698325282265594e-05",
      "5.648054701909942e-05",
      "3.881568920690609e-05",
      "0.00026386782995516876",
      "-0.0005901099676160218",
      "9.48541111612721e-05",
      "0.000295522473132034",
      "-0.0005900236325584098",
      "-0.0011550277515022358",
      "0.0002933949425128076",
      "5.842291985316512e-05",
      "-0.00044280172620117243",
      "0.00011381716675235079",
      "0.0002609725742538613",
      "-9.896162429678644e-05",
      "0.00012348867716474658",
      "-9.202771337855003e-05",
      "-0.0003210370667224215",
      "0.0015631613542571952",
      "-0.0002322087975127473"
    ],
    [
      "0.001073403381976337",
      "0.001148224011965723",
      "0.006904951794661782",
      "0.0013052525818729509",
      "0.0025470598677125654",
      "5.2364676088026745e-05",
      "0.00011975589286922882",
      "5.489634213928511e-05",
      "0.00029988609718653683",
      "-0.0006104655593949179",
      "8.808881251442956e-05",
      "0.0003186339934252643",
      "-0.0005193125057748703",
      "-0.0010691290356618832",
      "0.0003037073220118716",
      "6.0192949500645286e-05",
      "-0.0004342911928267041",
      "0.00011374863466846516",
      "0.00030999392520689303",
      "-2.2221481544827796e-05",
      "0.00013913308187984814",
      "-0.00010415326987863015",
      "-0.0003762072227097153",
      "0.001745518115297323",
      "-0.00019066665939091641"
    ],
    [
      "0.0011534467965769158",
      "0.001304158907777683",
      "0.008968724352043617",
      "0.0016364796322990785",
      "0.0034394119367967095",
      "9.274967325224473e-05",
      "0.0001383436732624468",
      "0.00013042916815047086",
      "0.000475004513809753",
      "-0.0009083607801647161",
      "0.0001171413349672506",
      "0.0005062660659006225",
      "-0.0006951301500050667",
      "-0.0014250171518464581",
      "0.000543923658504606",
      "8.168744782594814e-05",
      "-0.0005516392468353401",
      "0.0001900141773332612",
      "0.0004963027146446977",
      "-1.565041293336328e-05",
      "0.0002597320037014018",
      "-0.00012735947866433157",
      "-0.0006151056419619405",
      "0.002256205054798585",
      "-0.0002077138997575674"
    ],
    [
      "0.003058821106548015",
      "0.0019271903342987146",
      "0.023759863544432862",
      "0.004672802418287456",
      "0.022887968983261116",
      "0.00071771146405518",
      "0.0041604700774438095",
      "0.002012604009924804",
      "0.004294409766433466",
      "-0.00035517517378308894",
      "0.0006584619473774254",
      "0.002190866177275946",
      "0.002519246590045387",
      "0.004855456983147034",
      "0.006369321963069564",
      "0.00019057806874205976",
      "-0.001154892254850767",
      "0.0011675948042724686",
      "0.005186286106538659",
      "-0.00013394047162926012",
      "0.0007758525297457152",
      "0.0009715025130130126",
      "0.001016298745585437",
      "0.013917521777667032",
      "0.002410263298435986"
    ],
    [
      "0.0015815625929993262",
      "0.001931193745733841",
      "0.016036304318164777",
      "0.003343178160157576",
      "0.007981116571307898",
      "0.0003663093267563669",
      "-0.00011438243691504691",
      "0.0005700687363336336",
      "0.0014250492352501126",
      "-0.0016557820821873235",
      "0.000308922020344211",
      "0.0015039024197304037",
      "-0.0016771413374030322",
      "-0.0036467747200349993",
      "0.0021187946958062887",
      "0.00018215864633623732",
      "-0.001117749807315064",
      "0.0006518975623576398",
      "0.0014514931634684583",
      "-3.052832841681577e-05",
      "0.0007942169921469171",
      "1.780718740653176e-05",
      "-0.0013656295545189127",
      "0.0035745837219281667",
      "-0.0003018633736792439"
    ],
    [
      "0.0028056305777917454",
      "0.002909825508749067",
      "0.021162830529262357",
      "0.004178552122176544",
      "0.020885562120419678",
      "0.0012365058100167238",
      "0.0020822489375618767",
      "0.0014585573452617039",
      "0.004138700725763393",
      "0.000456234064259514",
      "0.0010732795679101305",
      "0.003593513489535898",
      "0.0008443323857814844",
      "0.004354666002243509",
      "0.005182711355160806",
      "0.00026577664143204237",
      "0.0002540319079450931",
      "0.0011068211203595867",
      "0.004352859896765841",
      "0.0009063619855462481",
      "0.0011467924964925357",
      "0.00185895836900461",
      "-0.0013332962776221135",
      "0.005632631134055142",
      "0.0007927020379126438"
    ],
    [
      "0.0011995747623594385",
      "0.0012992336471154059",
      "0.009986763977530663",
      "0.001588371304723141",
      "0.003969223251565992",
      "0.0001240000265136112",
      "0.00032457690522280934",
      "0.00014413721669689374",
      "0.0005814338664206057",
      "-0.0007264472368609696",
      "0.000157808739246695",
      "0.0005653066411463489",
      "-0.0005934096366311686",
      "-0.0009648296347906207",
      "0.0006146362236694694",
      "8.583102182731842e-05",
      "-0.0005289900965057792",
      "0.00019354757763906808",
      "0.0006143482805436968",
      "-3.964554052039586e-05",
      "0.00024634751671338893",
      "-4.1111118863178875e-05",
      "-0.0006201473410294844",
      "0.002705453119518803",
      "-0.00018666868053043316"
    ],
    [
      "0.0010713089311578292",
      "0.0011606154354425128",
      "0.007286934937046063",
      "0.0013179775044990768",
      "0.002534657996150463",
      "5.804917556552742e-05",
      "7.954203530469202e-05",
      "5.098830751476351e-05",
      "0.00030027555395574534",
      "-0.0006164574228926969",
      "9.56886332826354e-05",
      "0.00033139866013621907",
      "-0.0005704964362645375",
      "-0.0011852284676996249",
      "0.0003012949230330998",
      "6.040425653408056e-05",
      "-0.00043917282698510154",
      "0.00011774936458376441",
      "0.000301425096944455",
      "-9.802033902186228e-07",
      "0.00014814593359093928",
      "-9.605989190157389e-05",
      "-0.00044442743298113056",
      "0.0016912042198817404",
      "-0.00021846582684885557"
    ],
    [
      "0.0010769976896591261",
      "0.0011405417023412625",
      "0.007146331132573675",
      "0.0012945191660507485",
      "0.0026066929444985053",
      "5.688001440340976e-05",
      "0.00012216068104015793",
      "5.178932725441901e-05",
      "0.0003120962180983195",
      "-0.0005941267590985157",
      "9.468023298558121e-05",
      "0.00033170989522104597",
      "-0.0005466466967906515",
      "-0.0011221906063481936",
      "0.0003106991929419116",
      "6.28000662267433e-05",
      "-0.0004582755172191185",
      "0.0001163816161893822",
      "0.0003196333553766878",
      "-4.646800560884211e-05",
      "0.00013567431276088342",
      "-9.476767914895688e-05",
      "-0.00038878909237604833",
      "0.0018290429224809342",
      "-0.0002083654207077105"
    ],
    [
      "0.0010917187115064445",
      "0.0011852588133400156",
      "0.009051977080784016",
      "0.0013615209285287935",
      "0.0029173232482966127",
      "6.510522781235289e-05",
      "2.8053221883867356e-05",
      "3.457443430974923e-05",
      "0.00037067287958543287",
      "-0.0009642171531959664",
      "0.00013762207724959477",
      "0.0004403085093868854",
      "-0.0008892964365361674",
      "-0.0019742496827841564",
      "0.0003555029062915607",
      "9.183902536731299e-05",
      "-0.000686837322660692",
      "0.00015392116890962024",
      "0.0003572962377815851",
      "-0.00011299649465166028",
      "0.000179628559456871",
      "-0.00017246103662524624",
      "-0.0006121838772998768",
      "0.002335415483735231",
      "-0.0003794932328485582"
    ],
    [
      "0.0011053204298035703",
      "0.001211731846758793",
      "0.010139655205941102",
      "0.0013977718311191118",
      "0.0031074817859057346",
      "6.640974718506227e-05",
      "9.433118266409205e-05",
      "3.983936214814648e-05",
      "0.0003998330102062499",
      "-0.0010461953952293401",
      "0.00014166942594057033",
      "0.00045942124649697746",
      "-0.0008801437892302272",
      "-0.001962191184468428",
      "0.0003502745513542269",
      "9.516329021066749e-05",
      "-0.0007143835958970548",
      "0.0001544632561598869",
      "0.0003963445223364899",
      "-9.712658568747299e-05",
      "0.00019875177975441324",
      "-0.0001906885723026417",
      "-0.0007201831768712121",
      "0.0026556206285572293",
      "-0.0003754221816445197"
    ],
    [
      "0.0011128153344184474",
      "0.0012657879833606553",
      "0.011057550543977085",
      "0.0014727767234096888",
      "0.0032380571153529233",
      "7.001295829807438e-05",
      "5.814724976442507e-06",
      "4.467808020766564e-05",
      "0.000424946733859562",
      "-0.001219443102254583",
      "0.00015448214500958504",
      "0.0005154088928649664",
      "-0.001035207543845381",
      "-0.0024320443507124564",
      "0.00039295405681298817",
      "0.00010812120031719136",
      "-0.000798382932524457",
      "0.00017599686275045903",
      "0.00041212614861001743",
      "-3.403250107895937e-05",
      "0.00022479016101078315",
      "-0.00023811583961443514",
      "-0.0007998490047492647",
      "0.0026924288983806058",
      "-0.0004262578847886681"
    ],
    [
      "0.001264232384749409",
      "0.0014274081246692277",
      "0.022196716927628125",
      "0.001769505753810234",
      "0.005453132813834269",
      "9.786446544834253e-05",
      "0.00045790512381221524",
      "6.411492876239395e-05",
      "0.0007972722815390304",
      "-0.0020012289779367024",
      "0.00021971886829331638",
      "0.0008039172490226528",
      "-0.0016422202480574394",
      "-0.003780892951392529",
      "0.0005507428873623755",
      "0.0001738991533283362",
      "-0.0015507524159825556",
      "0.0002592922617709568",
      "0.0008373714333934828",
      "-0.000151415810056516",
      "0.0003521129052534725",
      "-0.00041234153739520395",
      "-0.0014408526688061338",
      "0.006395301071080324",
      "-0.0006552538151471287"
    ],
    [
      "1.7064431935011666",
      "6.637702514197786",
      "15.57827511687592",
      "10.233826257055805",
      "2.3980438023022677",
      "2.6991045002123197",
      "-1.3120708179719118",
      "-3.697050368269755",
      "-1.469887514169625",
      "0.4911137954298781",
      "-7.723243772311219",
      "-1.7211200335277752",
      "2.442107901929801",
      "4.63383189247469",
      "3.4554782511809736",
      "-1.3882355990821547",
      "1.5436266076223712",
      "1.3628711237553703",
      "0.2744826732224799",
      "2.281596438030556",
      "-0.005095734433173901",
      "-0.04613635188796619",
      "5.575368691361957",
      "2.883472727533519",
      "-0.4190902517466378"
    ],
    [
      "0.0021423073603436572",
      "0.0027234790768303203",
      "0.03876363459826486",
      "0.005079119736691392",
      "0.014712000886901997",
      "0.0009765808896504146",
      "-0.0011738848190406218",
      "0.0006434129684636712",
      "0.0030253756834279777",
      "-0.004619403782899993",
      "0.0013251832264944417",
      "0.003597628259948968",
      "-0.007557910835272243",
      "-0.013414436647593167",
      "0.004804263257759555",
      "0.00044799951877114245",
      "-0.004175187040934249",
      "0.0017402849268836906",
      "0.002586839107342941",
      "-0.0020036040250677664",
      "0.0018449589766913084",
      "0.0005240851195272015",
      "-0.002979854901242498",
      "0.010090264751652221",
      "-0.003300164684351672"
    ],
    [
      "0.001612707984961672",
      "0.001652057978048046",
      "0.02286374453793012",
      "0.0024924276803276867",
      "0.009087483468285052",
      "0.00036814270784481153",
      "0.0004052703099685619",
      "0.00029351873301254757",
      "0.0016307607149143417",
      "-0.0021752923196624637",
      "0.0005389647582895967",
      "0.001691554498918441",
      "-0.002806403547303094",
      "-0.005310750412038744",
      "0.002060703487538227",
      "0.0002874812106098266",
      "-0.002275778419297086",
      "0.000694932209375562",
      "0.0015987284368628105",
      "-0.0008857446430016114",
      "0.0006105446961834714",
      "-7.276300656856977e-05",
      "-0.0009101761818725042",
      "0.007934343753700562",
      "-0.0011879190842450326"
    ],
    [
      "0.0011898760029270719",
      "0.0013201721919653278",
      "0.015298896729015462",
      "0.0016267982395255483",
      "0.004336025359266121",
      "0.0001145170097106797",
      "-7.615922278462734e-06",
      "4.000196614215646e-05",
      "0.0006426809730353448",
      "-0.0016524359766676572",
      "0.00023945609043095136",
      "0.0007619088811601522",
      "-0.0017301189180582615",
      "-0.0037778594065904893",
      "0.0006260798965253366",
      "0.00015937979994875534",
      "-0.001300889624567851",
      "0.0002781982933824677",
      "0.0006034129175939407",
      "-0.00028267521722275137",
      "0.0002979974480329279",
      "-0.0002806433296109381",
      "-0.0010214861866885423",
      "0.004181383278425258",
      "-0.0007423708930698386"
    ],
    [
      "0.0010361659439380036",
      "0.0010880359681318635",
      "0.004525368066166868",
      "0.0012360526799849558",
      "0.002012828448375059",
      "4.50817614075031e-05",
      "2.886240872739867e-05",
      "4.761882112395629e-05",
      "0.0002085349273611078",
      "-0.00040424334034202283",
      "7.084629208777105e-05",
      "0.00023239549959098635",
      "-0.0003877382518933843",
      "-0.0007572418453567298",
      "0.0002549696733158404",
      "3.999180417233547e-05",
      "-0.0002740494566517109",
      "9.246534114631523e-05",
      "0.00020710736779728763",
      "-3.1981081937150076e-05",
      "0.00010889033449970167",
      "-4.827348035514701e-05",
      "-0.0002489616092790433",
      "0.000980556601811002",
      "-0.0001411079969071124"
    ],
    [
      "0.0010335316604792814",
      "0.0010817006006891758",
      "0.004795443586118076",
      "0.0012183236156764732",
      "0.002000315300926644",
      "4.3845846679674496e-05",
      "2.8286121527378916e-05",
      "4.085656173665942e-05",
      "0.00020541062954873882",
      "-0.0004234306359512572",
      "7.517203028956367e-05",
      "0.00022853387292536361",
      "-0.00041042306688080876",
      "-0.000814821125541407",
      "0.0002437569048415699",
      "4.03758578567034e-05",
      "-0.0002923471567069337",
      "9.09031995197874e-05",
      "0.000201920383702618",
      "-3.428815002847962e-05",
      "0.00010603051399202883",
      "-5.0633615304241445e-05",
      "-0.00027664017084452677",
      "0.0010465884081491492",
      "-0.00015899297687315948"
    ],
    [
      "0.0010483816820224803",
      "0.001094835905125026",
      "0.0050428231805178655",
      "0.001251439296573813",
      "0.002188464782746216",
      "5.124018853720382e-05",
      "2.748789656738979e-05",
      "4.7812634198601284e-05",
      "0.00024269468144222204",
      "-0.0004593433251530446",
      "8.342676026318198e-05",
      "0.00027159563145040424",
      "-0.0004855503562664883",
      "-0.0009652047575292865",
      "0.0002945341105102882",
      "4.91831986676867e-05",
      "-0.00035492216289167235",
      "0.00010711755426169803",
      "0.00023867208248153792",
      "-7.624465887752452e-05",
      "0.00011503060816699553",
      "-5.680052590576884e-05",
      "-0.00025828159777308853",
      "0.0012073340766419816",
      "-0.00018261325952233514"
    ],
    [
      "0.0011289021471942572",
      "0.0012086827841496853",
      "0.008543455152240682",
      "0.001460074434855879",
      "0.0032259411382429444",
      "9.25224063860206e-05",
      "6.110936684324362e-05",
      "7.663926300581233e-05",
      "0.00044571108821253743",
      "-0.0008593577288645926",
      "0.0001582389351657205",
      "0.0004951459117018827",
      "-0.0009073797334252381",
      "-0.0018182950761712494",
      "0.0005288589082108351",
      "9.10535673364514e-05",
      "-0.0006813349655504464",
      "0.00019445691868242616",
      "0.0004356947144572512",
      "-0.00015874892828925534",
      "0.00020444610195963087",
      "-0.00010513905806348963",
      "-0.00048245878253112736",
      "0.0023295128590067426",
      "-0.00036367577580522284"
    ],
    [
      "0.0021848804716555407",
      "0.002160984349609533",
      "0.022392503800287723",
      "0.003902447691901126",
      "0.015042214450072882",
      "0.0008272982374663708",
      "-1.1624257194647096e-05",
      "0.0007512830854256292",
      "0.0029896049613096407",
      "-0.002247692587684439",
      "0.0009587442954233482",
      "0.0032030262434526095",
      "-0.004798795575579765",
      "-0.008783446908215978",
      "0.00468758827089315",
      "0.00045755620829130697",
      "-0.0035683105875206527",
      "0.0014294306105076082",
      "0.0028447724632555773",
      "-0.002063008443887107",
      "0.0010775153048527347",
      "0.0005282964284665332",
      "0.00036947118090501906",
      "0.00964868180343825",
      "-0.0018544129977048785"
    ],
    [
      "0.21636841095168774",
      "3.8888288735479537",
      "2.8327026807992475",
      "5.107805046392458",
      "0.7044805510178619",
      "0.6975554075268496",
      "0.32522523920622187",
      "0.30893705554130413",
      "-0.22705760189343097",
      "-0.8283767655474468",
      "-1.6970714102134392",
      "-1.5422754193371686",
      "3.6992102840877914",
      "0.5498809058627345",
      "0.9701996116068901",
      "0.5806418737066074",
      "-0.6838274369576868",
      "-0.9800402422722525",
      "-0.2652283584326648",
      "-3.152939880714926",
      "-4.102173147852138",
      "-0.25140464593459333",
      "-0.48076351360722197",
      "-1.2034091909123423",
      "-1.5504560126475202"
    ],
    [
      "0.0014846327105071666",
      "0.0018330014363961433",
      "0.011948487093126696",
      "0.0029544956137419363",
      "0.00674143355886977",
      "0.000356909719440018",
      "0.00015565873977046538",
      "0.0003932228314728616",
      "0.0012257074905028117",
      "-0.0010459367552024946",
      "0.00026117187994039126",
      "0.0013705925217677136",
      "-0.0014945171061121042",
      "-0.001886344876258489",
      "0.0017167287421640046",
      "0.00015243910510581618",
      "-0.0007868946746039324",
      "0.0006011203705100724",
      "0.0011837340877369946",
      "-7.979773131618176e-05",
      "0.0007269380424883337",
      "0.00012663625680383534",
      "-0.00042832679284871846",
      "0.002812291626349609",
      "-0.0005526624331310525"
    ],
    [
      "0.0011437494727109848",
      "0.0012661375912831315",
      "0.007615678729092519",
      "0.0015687234541084192",
      "0.003279940533527114",
      "0.00010547349240568633",
      "6.356295308570657e-05",
      "0.00011758854389473318",
      "0.00046197422507596446",
      "-0.0007922101831240888",
      "0.00014865105581737432",
      "0.0005195309971971598",
      "-0.0007137427199105142",
      "-0.0013863866037180975",
      "0.0005764069095818494",
      "8.506034512855291e-05",
      "-0.0005071334036367916",
      "0.0001983148381532823",
      "0.0004608153749428882",
      "-5.835945679215446e-05",
      "0.00023608070459273746",
      "-8.062813817090111e-05",
      "-0.0004898324976902114",
      "0.001855844462274365",
      "-0.0002571481760854416"
    ],
    [
      "0.0011755993827412571",
      "0.0012286552775873111",
      "0.0075156682556455036",
      "0.0015437453323250757",
      "0.0036060599183209176",
      "0.00011682844703644141",
      "0.00016120148987209127",
      "0.00014302761407914864",
      "0.0005280968502035457",
      "-0.000672770325960221",
      "0.0001599320161375248",
      "0.0005189875197733829",
      "-0.0006188964222431699",
      "-0.001236035472729856",
      "0.0006822663693951689",
      "8.054190481375479e-05",
      "-0.0005408881928612676",
      "0.0002097273340709142",
      "0.0005419753152487742",
      "-0.00011052382003132939",
      "0.0002180775981736575",
      "-2.1958627078070783e-05",
      "-0.00037828119580733514",
      "0.002153011477344165",
      "-0.0002137983581637058"
    ],
    [
      "0.0010026976215365155",
      "0.001030316658671708",
      "0.0034960197960696667",
      "0.0011033466787887887",
      "0.0016349345180818352",
      "2.4436569105042552e-05",
      "3.563537547061121e-05",
      "2.1747825218083646e-05",
      "0.00013086704863262956",
      "-0.00027463248362097597",
      "4.448175891742642e-05",
      "0.0001429019425687879",
      "-0.000264050978265966",
      "-0.000523402815098828",
      "0.0001419130367426194",
      "2.728247297222775e-05",
      "-0.0002031616619520506",
      "5.370779532360462e-05",
      "0.00013135513138442506",
      "-3.196685945257396e-05",
      "6.068844268280764e-05",
      "-4.148915455980799e-05",
      "-0.0001639145453797745",
      "0.000754098356608918",
      "-0.00010095638042313589"
    ],
    [
      "0.0010088108945735558",
      "0.0010398061031314403",
      "0.003733211797385461",
      "0.001121095304398652",
      "0.001707112540876995",
      "2.7648987440448568e-05",
      "4.238860729651613e-05",
      "2.5089119358958637e-05",
      "0.00014515754557711927",
      "-0.00030324189366102365",
      "4.999206762936987e-05",
      "0.00015797114281403812",
      "-0.00028116985774583823",
      "-0.0005540797347532199",
      "0.00015874351553286185",
      "2.9690358452495973e-05",
      "-0.0002169085522346232",
      "5.962429744005009e-05",
      "0.0001458779420674211",
      "-3.194042988070726e-05",
      "6.861059835891367e-05",
      "-4.392929619908597e-05",
      "-0.000183453411547779",
      "0.0008217246891391596",
      "-0.00010965442257913778"
    ],
    [
      "0.001011606400221034",
      "0.0010556360117829201",
      "0.004181185897654305",
      "0.0011499339881792885",
      "0.0017498488133976342",
      "3.013719247418994e-05",
      "2.678550018164423e-05",
      "2.666811783216825e-05",
      "0.00015327701325418402",
      "-0.0003609241951989029",
      "5.64695716501615e-05",
      "0.00017348511236652147",
      "-0.0003277386584119054",
      "-0.0006530678131539371",
      "0.00016621190811695526",
      "3.2189403100321426e-05",
      "-0.00023328336196142896",
      "6.532652853173284e-05",
      "0.00015166242948020322",
      "-1.6341026832956513e-05",
      "8.120712753563639e-05",
      "-5.277251916925562e-05",
      "-0.0002502038834189863",
      "0.0008628834117247427",
      "-0.00012625620967508198"
    ],
    [
      "0.1511472280347315",
      "0.2114223478731105",
      "1.1649541518423168",
      "0.6961369682862647",
      "0.9807540316814796",
      "0.17055532651596472",
      "-0.18094488990143476",
      "0.23097775515801477",
      "0.29264417971581047",
      "-0.3252666634092415",
      "0.19219168614460888",
      "0.25562381121620953",
      "0.27940154303471726",
      "0.25938329043608865",
      "0.8193026493169696",
      "-0.046794483944652625",
      "0.3723261920580879",
      "0.22493367350018412",
      "0.24769014169615736",
      "0.3682676542539253",
      "0.3292780441798024",
      "0.3712185384559549",
      "-0.8487448718185724",
      "-1.02100930356143",
      "-0.05774812578779665"
    ],
    [
      "0.0012387503335999257",
      "0.0014856211032865296",
      "0.011090698728871798",
      "0.0021036979751291782",
      "0.0042419117662847415",
      "0.00017425558335943455",
      "-0.0001160225323183843",
      "0.00024240683335647787",
      "0.0006673450919671498",
      "-0.0011162750950673315",
      "0.00022320376240565277",
      "0.0007177750941452827",
      "-0.0009914555061053348",
      "-0.002035608432119088",
      "0.000928883311807869",
      "8.962163410838897e-05",
      "-0.0005301850957097188",
      "0.0003050666991074103",
      "0.0006594632546575874",
      "0.00015241809008826893",
      "0.0004204108122809465",
      "-3.236160155652541e-05",
      "-0.0012360974880171742",
      "0.0018481851387073013",
      "-0.0002641108473159021"
    ],
    [
      "0.16629652989249363",
      "0.7782191548588365",
      "1.9058370899571064",
      "5.488366970252656",
      "2.3382831450715353",
      "0.049229504759458045",
      "-0.03188117987424804",
      "-0.09003446382313249",
      "0.38131841091030483",
      "-0.5864970839679412",
      "0.6015785153870224",
      "0.3700027581484557",
      "-0.9539633581924872",
      "-1.3439319086240658",
      "-1.2745142495365434",
      "-0.10573361505190015",
      "-0.3096981586827452",
      "0.5066224175545799",
      "0.09484014394802834",
      "-0.6556637459360688",
      "-1.2232514911860748",
      "1.198102850080252",
      "1.9746865426279998",
      "-0.09731774739226885",
      "0.6764043503353369"
    ],
    [
      "0.0013258598980262941",
      "0.001486533001183508",
      "0.009137465377956202",
      "0.002124310522390712",
      "0.0051276460545581475",
      "0.00025868264165454464",
      "-5.230742820286796e-05",
      "0.0002488275386530479",
      "0.0008962200059177413",
      "-0.001052386979203335",
      "0.00031519334141563336",
      "0.0010082562823100706",
      "-0.0013018677813819784",
      "-0.0023216829032776456",
      "0.0013547242696031938",
      "0.00013423035335485018",
      "-0.0008040610261631027",
      "0.00044826553813342545",
      "0.0008367687334344759",
      "-0.00023301214601971606",
      "0.00046204836650050074",
      "8.671730420056104e-05",
      "-0.0004965221180031",
      "0.0023611670684180472",
      "-0.0005822606658038236"
    ],
    [
      "0.0010049266328718207",
      "0.001043245357696602",
      "0.003544476473863354",
      "0.0011265514907117845",
      "0.0016616661148515647",
      "2.8003970021127996e-05",
      "7.120634042130494e-06",
      "2.4333503064238052e-05",
      "0.00013787230890864444",
      "-0.00031363721553544075",
      "4.99758381928138e-05",
      "0.00016120505261595157",
      "-0.00028881400562099003",
      "-0.0006127700495377843",
      "0.00015653182971367527",
      "3.0215487937932976e-05",
      "-0.00021013533134443547",
      "6.048224935884489e-05",
      "0.00013423656911936837",
      "-2.5423785925658467e-05",
      "7.13912711836334e-05",
      "-4.6712135076064154e-05",
      "-0.00019332594891870226",
      "0.0007132125335971443",
      "-0.00011455223932046992"
    ],
    [
      "0.0010006580315115963",
      "0.001032942636452026",
      "0.0034270413295547125",
      "0.00110632463737264",
      "0.0016081213784374009",
      "2.4306016565857004e-05",
      "2.2662522727961418e-05",
      "2.192631654168797e-05",
      "0.00012614780729088525",
      "-0.0002862797620094925",
      "4.4939366030481835e-05",
      "0.0001419496685114609",
      "-0.0002518081026466407",
      "-0.000529400657079059",
      "0.00013761803975411436",
      "2.6825330217207207e-05",
      "-0.00019146000804675428",
      "5.29627499448453e-05",
      "0.00012524837313772987",
      "-2.0668475054291748e-05",
      "6.369929244545776e-05",
      "-4.3300911141738564e-05",
      "-0.00018218508815804384",
      "0.0006972042516478958",
      "-9.985801684431371e-05"
    ],
    [
      "0.0010082809333341622",
      "0.001044992847238982",
      "0.0038598361920267584",
      "0.0011283405143044391",
      "0.0017160961050742827",
      "2.7415237251450908e-05",
      "2.2440432568010124e-05",
      "2.378498287400732e-05",
      "0.00014624110860484495",
      "-0.0003343775787326436",
      "5.144688758527566e-05",
      "0.00016572191346423537",
      "-0.0003064029615231271",
      "-0.0006516551943658293",
      "0.00015818473422825254",
      "3.209917540104834e-05",
      "-0.00023425739431143054",
      "6.152015629588392e-05",
      "0.00014480368629514172",
      "-2.940290476002774e-05",
      "7.178698926357542e-05",
      "-5.34636288137413e-05",
      "-0.0002049251382619376",
      "0.0008285421704004685",
      "-0.00012002730191686982"
    ],
    [
      "0.0014913867999598763",
      "0.0015228619731881149",
      "0.013574229167777146",
      "0.002205864411629978",
      "0.007114419520182188",
      "0.0003070506671626073",
      "0.00048047098839733266",
      "0.00034511795198100275",
      "0.0012590118990046812",
      "-0.001004492099858087",
      "0.00036716435964742535",
      "0.0011831853505513907",
      "-0.001375051203527791",
      "-0.0023750654241560067",
      "0.0017831085426375762",
      "0.00015891737141949567",
      "-0.001254733159605754",
      "0.000523438758563637",
      "0.0012819786150317166",
      "-0.0004206803027120446",
      "0.0004578962681526431",
      "0.00016628093762416853",
      "-0.0001946368685852124",
      "0.004891548361402954",
      "-0.0005118490448974227"
    ],
    [
      "0.059175575519315654",
      "0.01700172314898642",
      "0.6967476165094623",
      "0.03829083918499124",
      "0.6933273132269888",
      "0.020668759688174346",
      "0.13536981481973348",
      "0.02470211166528129",
      "0.13483797709392364",
      "-0.00848262052907769",
      "0.023395320640444424",
      "0.1037656613949118",
      "-0.04074161870170714",
      "-0.05988952420662335",
      "0.15600274075176904",
      "0.021827959764088533",
      "-0.14583595794770518",
      "0.03885976712909934",
      "0.1487029135447122",
      "-0.10193653398838996",
      "0.0050183088742346465",
      "0.0019021509460947143",
      "0.14957975528463274",
      "0.6849706663307461",
      "-0.02710986838483614"
    ],
    [
      "4.173795124047859",
      "9.865983897918822",
      "15.654279256092476",
      "7.605316922455238",
      "4.632196168150972",
      "3.6553685244475176",
      "-2.87281655976398",
      "-0.6739046893496692",
      "-2.014559700972123",
      "3.5508435360710395",
      "-2.740677336408349",
      "-1.192525368596846",
      "1.857305095571797",
      "3.7726529251792327",
      "-1.9014912008932943",
      "1.833363146684093",
      "6.748810162778681",
      "1.9099220917957425",
      "1.6155999589843784",
      "7.272943699312769",
      "4.146706581992885",
      "0.6137933028601334",
      "1.4861790195212263",
      "0.6744718671188363",
      "-0.04776781848321468"
    ],
    [
      "0.0014194794813046435",
      "0.0014733592222862194",
      "0.02387180808931922",
      "0.0019813551810284424",
      "0.006721289632463849",
      "0.0001457640617276088",
      "0.001220788865156168",
      "0.00024585578865327513",
      "0.001050513075768863",
      "-0.001825773218522071",
      "0.00029161697916067915",
      "0.0007546991201318491",
      "-0.0007481895253014875",
      "-0.0015214654376247629",
      "0.000991183173497238",
      "0.00012608650884283888",
      "-0.0012282328285623473",
      "0.0003066389680116876",
      "0.0012105442059599531",
      "0.00013796770505135323",
      "0.00042527946341997896",
      "-0.00021026255277482078",
      "-0.0013153452969339927",
      "0.0074826785979217655",
      "-0.000279550664281018"
    ],
    [
      "0.001158189825482154",
      "0.0013148904917446378",
      "0.010461951120248654",
      "0.0016105557045498634",
      "0.0035638387637161924",
      "0.00011547147153823739",
      "-1.540284801451027e-05",
      "9.974564374251513e-05",
      "0.0005189008546500703",
      "-0.0011774383759375001",
      "0.0002050147867140607",
      "0.0005970532779578317",
      "-0.0010370404582121567",
      "-0.0024319227470327933",
      "0.0006649262466624415",
      "0.00010305660160806951",
      "-0.0007919742323053173",
      "0.0002483297140679206",
      "0.0004942691827227688",
      "-1.5972734944660274e-05",
      "0.0002836078167543477",
      "-0.0001338649317302204",
      "-0.0006712424652320891",
      "0.00254039629477515",
      "-0.0004647178908070039"
    ],
    [
      "0.0011597641056455743",
      "0.0012153445253430693",
      "0.00846381288357392",
      "0.0014644559116930114",
      "0.0035463869130469023",
      "0.00010228582286447902",
      "0.00014531205731818753",
      "9.627087566868544e-05",
      "0.0005117305567014379",
      "-0.0008393888579807189",
      "0.00016919877555347364",
      "0.0005311716428707995",
      "-0.0008452548559758519",
      "-0.0018257768893220109",
      "0.0006487762875458643",
      "9.689203223259347e-05",
      "-0.0007540057234771673",
      "0.00022120418904696202",
      "0.0005111779873138873",
      "-0.00017399208173428095",
      "0.00020317914625657356",
      "-9.209077064302652e-05",
      "-0.00026023951168922273",
      "0.0026346944735338705",
      "-0.0003655808530409264"
    ],
    [
      "0.0013273575472739622",
      "0.0014727309955119903",
      "0.01234219447714634",
      "0.002002227418884276",
      "0.005524139731291717",
      "0.00022616082922384493",
      "-7.075433269280838e-05",
      "0.00018477236445043574",
      "0.0009414346950112237",
      "-0.0015250319917902262",
      "0.0003483691786259159",
      "0.0010944756104942339",
      "-0.0018523569414203454",
      "-0.003930566382341143",
      "0.0013534801347491823",
      "0.0001908817626876597",
      "-0.0013906228110143258",
      "0.00047001018563733323",
      "0.0008811418355542179",
      "-0.0004199545018775017",
      "0.0004127456000020493",
      "-0.00011419315124229005",
      "-0.00037188159240381986",
      "0.003876056371018575",
      "-0.0008139382734761636"
    ]
  ],
  "rational_Q": [
    [
      "0.5050070349006317",
      "5.2224195030441",
      "14.439236019710439",
      "4.872934816171923",
      "4.688811348247614",
      "5.222419503043996",
      "9.071177016360314",
      "72.27972592204763",
      "12.659516021436824",
      "12.528678484287038",
      "14.439236019705161",
      "72.27972592204807",
      "221.46726352168656",
      "25.42205882797642",
      "27.201718374448205",
      "4.87293481617571",
      "12.659516021437405",
      "25.422058827980873",
      "20.663719503578193",
      "7.091176264916864",
      "4.688811348248524",
      "12.528678484287525",
      "27.201718374447818",
      "7.0911762649168315",
      "8.943960645166184",
      "-0.18520496269068534",
      "1.2591799047438117",
      "-0.005194629270569298",
      "0.16736676760838926",
      "-0.1852049626908839",
      "0.4225219106623502",
      "0.9531105436803581",
      "0.07411198140364453",
      "-0.2113192533001159",
      "1.2591799047435914",
      "0.9531105436801949",
      "-1.2148624621013677",
      "-0.0954294218684941",
      "0.5687103994518832",
      "-0.005194629270608287",
      "0.07411198140324475",
      "-0.09542942186872799",
      "-0.47892064827009034",
      "-0.15009756609488412",
      "0.16736676760881664",
      "-0.21131925329996065",
      "0.5687103994514956",
      "-0.1500975660948112",
      "-0.8439788083281198",
      "-2.3078443957809833",
      "-0.7927965425106959",
      "-0.5606108849366597",
      "-0.9544071952552435",
      "0.9651606893672475",
      "0.2283397516424041",
      "0.2808320802952346",
      "-0.21700817848888868",
      "0.35884326315576404",
      "0.08056712800387261",
      "1.6654754582629054",
      "2.6398943305181253",
      "1.388920861636023",
      "0.6474681036643045",
      "0.36601492717566375",
      "-3.152256447737531",
      "1.4690159932732774",
      "-0.25038885514837783",
      "0.17314197302289155",
      "-0.8935461122442896",
      "-3.546511607259257",
      "-1.2706321132489165",
      "0.6808024224990029",
      "-0.530063588450913",
      "-2.899014767283846",
      "0.3588432631563572",
      "3.454582092113517",
      "-3.4362717362569875",
      "-2.255719668740797",
      "0.7189577119340568",
      "1.3624089452777652",
      "-1.5797005878729085",
      "-6.556527183523575",
      "-4.484209523886791",
      "3.8558617910323076",
      "-0.5123648057180505",
      "3.3464944590416854",
      "-2.2367143902340154",
      "-4.421411292432607",
      "2.9175604310556924",
      "1.7380160059635419",
      "-0.5709616060366701",
      "3.115397716006825",
      "0.41796988022961457",
      "-3.7192669612704266",
      "0.5994831922632718",
      "0.6474681036638087",
      "0.717744648298666",
      "2.4306940660460756",
      "-0.611691527951715",
      "-0.883850784739552",
      "-0.5123648057184679",
      "0.08346289755625096",
      "1.9121230794386401",
      "-0.9857086634956087",
      "0.6917799929009816",
      "-0.41114778509960553",
      "-0.047330116680330665",
      "4.383819415376264",
      "-0.0953840312000521",
      "-0.2397225977232686",
      "0.06640917641697898",
      "0.40243092889574794",
      "-0.9781923697307472",
      "-0.43110501622718456",
      "0.2798373300423874",
      "0.1731419730230408",
      "-1.6119212262467684",
      "-0.7684109166868036",
      "1.8030445732522793",
      "-0.0812550400891306",
      "1.738016005961665",
      "-1.9384991408669647",
      "3.197569888465813",
      "-0.13811931613271683",
      "-3.250768436156695",
      "0.066409176417168",
      "-1.9479453132201978",
      "2.34279920060069",
      "2.3379187619055486",
      "-1.3500169081487228",
      "0.17843842532041043",
      "0.9040954668838463",
      "-2.1388559447731135",
      "0.08482379529408188",
      "0.6450929724743498",
      "0.9651606893673419",
      "0.08056712800316793",
      "0.3660149271756411",
      "-0.8935461122441443",
      "-2.30784439578049",
      "0.2283397516416789",
      "1.6654754582631277",
      "-3.1522564477376993",
      "-3.546511607259635",
      "-0.7927965425111569",
      "0.2808320802955588",
      "2.639894330518523",
      "1.4690159932734888",
      "-1.27063211324911",
      "-0.5606108849369953",
      "-0.2170081784887045",
      "1.388920861635499",
      "-0.25038885514846737",
      "0.6808024224993976",
      "4.963685792058835",
      "-0.2850133386256067",
      "-0.9522581005780839",
      "3.45458209211285",
      "4.963685792058997",
      "17.353370595590253",
      "-1.2582591650656123",
      "-3.3821733025265295",
      "0.7177446482989133",
      "-0.2850133386255565",
      "-1.2582591650657318",
      "-0.528951675728405",
      "-1.4696777533879442",
      "-1.6119212262466773",
      "-0.9522581005771498",
      "-3.382173302526148",
      "-1.469677753388476",
      "2.2989089218952494",
      "1.693197347124704",
      "-16.98460193745675",
      "-1.5797005878735544",
      "30.863839539160487",
      "13.825821660371322",
      "3.308897223187554",
      "-10.419266930723076",
      "0.0834628975561002",
      "-9.306289675702681",
      "-2.456752191766736",
      "2.256259347867135",
      "-3.4094431526711078",
      "-1.9384991408667627",
      "-6.153201982596109",
      "-4.347215061926769",
      "-4.979096137953647",
      "4.867609188585224",
      "-0.9971289488254633",
      "3.346494459041536",
      "-9.306289675702509",
      "-8.120809615203923",
      "-0.6006535088951298",
      "3.0153856811989512",
      "-0.04733011668060506",
      "-7.021590579924363",
      "1.3582976713095116",
      "-1.6577802958178753",
      "-1.6262363588146276",
      "-1.9479453132204971",
      "4.004449138172202",
      "0.11490576575314215",
      "-0.408688425308605",
      "-1.5531755787022257",
      "-0.5709616060364892",
      "-6.153201982595413",
      "0.25413830050407876",
      "-4.252855057271191",
      "2.5490228029516993",
      "0.40243092889611026",
      "4.004449138172341",
      "2.1799300896177485",
      "-0.39106672597966535",
      "-0.5039493672168829",
      "0.9040954668838794",
      "-0.2577486162702779",
      "-1.160183227266426",
      "-0.9791204288183013",
      "-2.1588386882541566",
      "-3.436271736257038",
      "-6.556527183524436",
      "-2.2367143902334807",
      "3.115397716006749",
      "-0.5300635884504475",
      "-2.2557196687413197",
      "-4.484209523886348",
      "-4.421411292432941",
      "0.41796988022965237",
      "-2.8990147672830897",
      "0.7189577119341348",
      "3.8558617910318445",
      "2.9175604310554126",
      "-3.7192669612697844",
      "13.825821660372705",
      "-2.4567521917661352",
      "-4.347215061926721",
      "2.4306940660467373",
      "1.6931973471248862",
      "3.308897223188167",
      "2.256259347867208",
      "-4.979096137953325",
      "-0.7684109166863834",
      "-16.98460193745688",
      "-10.419266930723413",
      "-3.409443152670917",
      "4.867609188585246",
      "1.8151158615044836",
      "-42.35658321387983",
      "1.912123079439005",
      "-8.12080961520389",
      "1.8151158615037946",
      "42.82173867002024",
      "1.677853087001916",
      "3.197569888466094",
      "0.25413830050410846",
      "-42.356583213880775",
      "1.6778530870021957",
      "28.87126823418086",
      "-2.7403800442511503",
      "4.3838194153755765",
      "1.3582976713098598",
      "-6.1898985511272775",
      "-0.6996799815036779",
      "0.09804356335819114",
      "2.3427992006002687",
      "2.1799300896171863",
      "2.730459507278061",
      "-4.705738132264851",
      "2.2779747031355004",
      "-0.9781923697305401",
      "0.1149057657529682",
      "2.730459507278221",
      "-14.137630886077671",
      "4.092792138572743",
      "-2.138855944773116",
      "-1.1601832272660573",
      "6.882379630974519",
      "2.481278639651955",
      "-9.661201731071833",
      "-0.6116915279519454",
      "-0.9857086634956133",
      "-0.09538403120002403",
      "-0.43110501622736447",
      "0.599483192263538",
      "-0.8838507847396347",
      "0.6917799929012861",
      "-0.23972259772249335",
      "0.27983733004213635",
      "-0.6006535088956734",
      "-1.6577802958174195",
      "-0.4086884253089844",
      "1.8030445732527225",
      "-0.9971289488261657",
      "3.0153856811986484",
      "-1.6262363588146542",
      "-1.5531755787026085",
      "-0.6996799815041216",
      "-4.705738132265527",
      "-0.13811931613281622",
      "-4.25285505727215",
      "-2.7403800442513044",
      "0.09804356335858656",
      "2.2779747031356035",
      "-0.465909960479426",
      "2.3379187619054314",
      "-0.3910667259800171",
      "-14.137630886077742",
      "-0.46590996047957706",
      "6.837365653254495",
      "0.08482379529404831",
      "-0.9791204288184137",
      "2.4812786396520234",
      "2.6855912534734734",
      "-1.0881544050736232",
      "-0.08125504008885075",
      "-3.250768436156734",
      "-1.3500169081486282",
      "0.6450929724740467",
      "2.549022802951493",
      "-0.5039493672168179",
      "-2.1588386882533763",
      "4.092792138572711",
      "-9.661201731072152",
      "-1.0881544050730738",
      "-0.04830639406280526",
      "0.485227992223395",
      "-0.1105008085008958",
      "-0.2730673839760536",
      "0.04830639406312072",
      "2.3377956658628575e-13",
      "-0.7955150655577722",
      "-0.593350163130426",
      "0.1677941929474618",
      "-0.4852279922226244",
      "0.7955150655574721",
      "3.831214052113754e-13",
      "0.07378230275754004",
      "0.04737488562187633",
      "0.11050080850086384",
      "0.5933501631305741",
      "-0.07378230275790108",
      "2.587234108524408e-13",
      "-0.047928629563639205",
      "0.273067383976008",
      "-0.1677941929478279",
      "-0.04737488562222298",
      "0.04792862956370731",
      "7.276460623923111e-14",
      "1.5040939245435503",
      "-0.5697367121489567",
      "1.024668442069007",
      "0.768241341148912",
      "2.1601178253745092",
      "-3.0796459082688967",
      "0.1736284891915825",
      "1.2105182780895076",
      "-0.021857492469175684",
      "-2.945832438231323",
      "14.651048776940483",
      "-1.0152981080799859",
      "-3.340931968175198",
      "-1.2879897040269832",
      "0.7238013549665563",
      "-1.0059426449035251",
      "2.665782781264913",
      "-0.07233419308224437",
      "-0.1085435764135724",
      "0.5879495012574408",
      "-4.219194818418401",
      "-0.9494059211316189",
      "2.239507696909932",
      "-0.3452305392765488",
      "-2.1943121529294625",
      "-0.02185749246901785",
      "-1.6516298121064346",
      "-4.73811199851507",
      "-1.772082319038374",
      "4.305921521030304",
      "-2.002849835615411",
      "3.876618149596226",
      "-6.293324914555377",
      "0.6658314325108025",
      "5.148798622222187",
      "1.8314525454909911",
      "1.602882793163313",
      "1.7785893296614643",
      "-5.411891758167235",
      "0.023288640615173113",
      "0.8905699256611236",
      "-2.2649526589766955",
      "4.153766710959864",
      "0.19407065572999216",
      "-2.56292634704634",
      "-0.03859048972627291",
      "-1.2879897040263877",
      "0.08160215702677287",
      "-2.7455600706612895",
      "-2.114494840514599",
      "-0.6028830506806977",
      "1.831452545490501",
      "1.6188704248943724",
      "1.3780939834289805",
      "-2.0230906916296467",
      "1.6224295508421644",
      "-0.11128425275267398",
      "-1.0162080319237616",
      "1.0526155537451527",
      "-1.2015444941762516",
      "0.9669653679086444",
      "-0.818323705500621",
      "-1.9832486142067671",
      "1.0162896584339973",
      "2.6608734782727703",
      "0.13818378819644228",
      "-0.10854357641335269",
      "0.22787592661680983",
      "4.523663761637043",
      "1.2641503143735253",
      "-2.4634620781132033",
      "0.8905699256608764",
      "0.960909854636916",
      "-6.8766554314631865",
      "-1.9186801331928223",
      "-0.702187372073273",
      "-0.8183237055008603",
      "-0.7282150861652726",
      "-0.05987256350545026",
      "-0.8874463909007732",
      "0.27407432677151394",
      "0.15703045116041195",
      "0.4039979243653982",
      "-0.007622218002080381",
      "0.30129937527429596",
      "0.00016443070059241145",
      "-2.1601178253736935",
      "2.94583243823136",
      "-0.7238013549670018",
      "-0.5879495012571696",
      "-1.504093924543561",
      "3.0796459082700687",
      "-14.651048776940815",
      "1.005942644903297",
      "4.219194818418387",
      "0.5697367121494772",
      "-0.17362848919169477",
      "1.0152981080804027",
      "-2.6657827812646038",
      "0.9494059211313544",
      "-1.0246684420690373",
      "-1.2105182780899575",
      "3.340931968175172",
      "0.07233419308256443",
      "-2.2395076969103407",
      "-9.73124486406988",
      "-6.0930550842162505",
      "4.36880773364812",
      "-1.6516298121064836",
      "9.731244864069854",
      "-2.033887655447954e-13",
      "-2.9900625213492273",
      "-1.1105527469686265",
      "0.08160215702683479",
      "6.093055084215288",
      "2.990062521349585",
      "1.8309963969910948e-13",
      "-0.5916463890500941",
      "0.22787592661671818",
      "-4.368807733648181",
      "1.1105527469687377",
      "0.5916463890498135",
      "-2.1694540476172273e-14",
      "-17.22193462014346",
      "-3.1990249684274255",
      "3.8766181495959486",
      "14.54312619066135",
      "-3.6139143255853576",
      "8.137957547178646",
      "-6.848932534252159",
      "1.6188704248934642",
      "11.90075892372038",
      "-9.081523236933075",
      "-4.403080897681231",
      "-0.26834912201060007",
      "0.9609098546367015",
      "-0.9707914312572369",
      "4.179616000592928",
      "-5.9743436710323845",
      "0.7093400523215141",
      "-3.6566157831259045",
      "1.6028827931630252",
      "11.90075892372101",
      "10.544350718306871",
      "-0.5171676957493696",
      "-3.1492878178732426",
      "-1.016208031924511",
      "0.4358541131058688",
      "2.6623674592650017",
      "1.85215949067558",
      "-2.3569947723438984",
      "-0.7282150861646147",
      "-4.08705427581557",
      "-4.828562976989491",
      "-1.5809372111211384",
      "2.448935295585591",
      "-2.264952658976163",
      "-0.9707914312576348",
      "-1.9741611512844865",
      "-3.341556952710698",
      "2.9757367015802845",
      "-1.9832486142068368",
      "-4.087054275815982",
      "6.868581883283347",
      "2.3049082171042796",
      "-0.7395217617809745",
      "0.40399792436545784",
      "-1.1321393187772977",
      "-4.260586803618312",
      "0.39693736837660903",
      "0.5510635174133276",
      "4.738111998515022",
      "6.2933249145553605",
      "-1.7785893296616428",
      "-4.153766710960402",
      "0.3452305392763417",
      "1.7720823190377957",
      "-0.6658314325110644",
      "5.411891758166428",
      "-0.19407065573022497",
      "2.1943121529294762",
      "-4.305921521030655",
      "-5.148798622223809",
      "-0.023288640615332225",
      "2.5629263470461665",
      "3.613914325586474",
      "9.081523236933135",
      "-4.179616000593092",
      "-2.7455600706614516",
      "17.221934620143013",
      "-8.137957547179678",
      "4.403080897680893",
      "5.974343671032523",
      "4.523663761637147",
      "3.1990249684273047",
      "6.848932534251955",
      "0.2683491220105126",
      "-0.709340052321042",
      "-18.154150795015415",
      "-25.886927253149487",
      "1.3780939834293375",
      "10.544350718307639",
      "18.154150795016328",
      "-8.04305986740893e-14",
      "-3.700687007252595",
      "-6.876655431463948",
      "-1.9741611512847368",
      "25.886927253150244",
      "3.7006870072524243",
      "1.6204375427351032e-13",
      "-8.92798924010205",
      "1.0526155537448878",
      "2.6623674592640767",
      "-6.6193323636887875",
      "6.880174201348422",
      "-3.0984191481367716",
      "-0.059872563505454196",
      "6.868581883283424",
      "-3.9834846985876187",
      "-0.8978085587055665",
      "0.7701762795077782",
      "1.0162896584345007",
      "-4.828562976989274",
      "-3.9834846985877035",
      "1.8338441594232373",
      "0.7749319165038853",
      "-0.007622218001714808",
      "-4.260586803618226",
      "-7.23599746264512",
      "1.799501974255757",
      "5.656917052833702",
      "2.1144948405150075",
      "2.02309069163086",
      "1.2015444941762516",
      "-2.660873478272793",
      "0.03859048972637249",
      "0.6028830506804838",
      "-1.6224295508421627",
      "-0.9669653679087248",
      "-0.13818378819655153",
      "0.5171676957498409",
      "-1.852159490675277",
      "1.5809372111214441",
      "1.2641503143738575",
      "3.6566157831260058",
      "3.149287817873209",
      "2.3569947723441107",
      "-2.448935295585705",
      "-6.880174201349364",
      "0.8978085587057106",
      "-1.9186801331932475",
      "-3.3415569527111204",
      "8.927989240102725",
      "3.098419148137058",
      "-0.770176279507684",
      "0.869988401071282",
      "-0.8874463909005675",
      "2.304908217104466",
      "1.8338441594239812",
      "-0.8699884010714456",
      "-3.2596552279646866e-13",
      "0.30129937527442857",
      "0.3969373683766603",
      "1.7995019742552358",
      "0.1199819977127188",
      "-0.28883224509229344",
      "2.46346207811349",
      "0.7021873720732134",
      "-0.2740743267714034",
      "-0.00016443070057837528",
      "-2.975736701580309",
      "0.7395217617807065",
      "-0.5510635174136632",
      "-0.7749319165037752",
      "-5.656917052834294",
      "0.28883224509197764"
    ],
    [
      "0.15679505531471863",
      "0.821956943425667",
      "6.867718690513635",
      "1.5387213572348035",
      "2.329088282522366",
      "0.8219569434226944",
      "8.382807381974315",
      "67.99753718290903",
      "12.79389184550683",
      "11.795129003641943",
      "6.86771869051294",
      "67.99753718291161",
      "176.57802595939359",
      "32.15950157666989",
      "32.26645227779071",
      "1.538721357232657",
      "12.793891845524373",
      "32.159501576681066",
      "20.16474139518863",
      "8.302653448065705",
      "2.3290882825132155",
      "11.795129003629478",
      "32.266452277786684",
      "8.302653448063666",
      "6.641963215324499",
      "-0.015925506252292203",
      "0.2295226532918918",
      "-0.2000900222608352",
      "0.15489390930471206",
      "-0.01592550625251968",
      "0.08039118711628615",
      "-0.24697314085689484",
      "-0.2864411556505292",
      "-0.02884893915074129",
      "0.22952265329344154",
      "-0.24697314086157807",
      "0.7811741167853307",
      "-0.5945926761738417",
      "-0.6205644528943984",
      "-0.20009002225909045",
      "-0.28644115564744344",
      "-0.5945926761806613",
      "0.5790833370517645",
      "-0.013418822127361398",
      "0.15489390930298472",
      "-0.02884893914855224",
      "-0.620564452893128",
      "-0.013418822131527343",
      "0.4655510197692125",
      "-0.22094198633409326",
      "0.1177660695451792",
      "0.10009393361194094",
      "-0.29117116352202277",
      "-0.5208272633843906",
      "-0.42546030722053024",
      "-0.44303380545119914",
      "-0.30840422095401615",
      "-0.11589062338197681",
      "-1.596193985711228",
      "0.45262933640866504",
      "1.3265455382229319",
      "-0.642900531287002",
      "-0.18009792256227328",
      "1.4538045683978174",
      "-0.5806076098215497",
      "0.27353434289792256",
      "-0.405398871243055",
      "0.15149096116558364",
      "1.737751220832113",
      "0.03816538029659692",
      "0.026857340637388642",
      "0.0012043330669385256",
      "-0.6060972044325137",
      "-2.347596564715768",
      "-0.11589062338581044",
      "1.5837199585999813",
      "-1.9803244712787824",
      "-1.3544705250384985",
      "0.8843490708649513",
      "0.5581714371994204",
      "-0.7346989638352242",
      "-6.453298843195304",
      "-5.092324950779973",
      "5.631997832726058",
      "-0.44909783783104273",
      "2.0120229962534624",
      "-2.6302717729061764",
      "-2.1189513133252085",
      "2.573726723261297",
      "0.5646694518603835",
      "0.7333633507713517",
      "3.161722229138078",
      "0.2820492890709555",
      "-2.2250111554294634",
      "0.14767606882562992",
      "-0.18009792255883478",
      "0.24046197146825568",
      "-0.6034653883926973",
      "-0.6035660572952275",
      "-0.33901024908986954",
      "-0.449097837824843",
      "2.271493175114987",
      "3.5398900641380804",
      "-2.4599062936756217",
      "0.2385392912113449",
      "-0.3422852264908511",
      "-0.026186712667444018",
      "3.539496222683354",
      "-0.2882758183417967",
      "-0.4001233563237598",
      "-0.3904099192225701",
      "0.10829372772949276",
      "-0.7142822729546224",
      "1.5353150595072178",
      "-0.09931095809928513",
      "0.1514909611656321",
      "-0.661709402552359",
      "-1.4394003099732047",
      "1.4251403547429693",
      "0.8958086478807127",
      "0.5646694518658533",
      "-3.695371731383169",
      "4.086184386176104",
      "-0.22477436086707922",
      "-2.9271768077342486",
      "-0.3904099192217075",
      "-2.0365174547742835",
      "0.9827713395090671",
      "2.29198774901706",
      "-1.0357645954979493",
      "-0.7920254013038245",
      "0.4444973633392198",
      "-2.360853899528989",
      "0.16132025451204313",
      "1.0560153600885491",
      "-0.5208272633803542",
      "-1.5961939857090908",
      "1.453804568380481",
      "1.73775122082691",
      "-0.22094198633520104",
      "-0.4254603072292309",
      "0.45262933640261577",
      "-0.5806076098143836",
      "0.03816538028810936",
      "0.1177660695460228",
      "-0.4430338054510262",
      "1.326545538234462",
      "0.27353434289777007",
      "0.02685734063920631",
      "0.10009393361301375",
      "-0.30840422095844006",
      "-0.6429005312938576",
      "-0.4053988712389985",
      "0.0012043330728054966",
      "5.9485942449880564",
      "-0.9492911852857127",
      "-1.0762560128938106",
      "1.583719958593141",
      "5.948594244957245",
      "10.021056860514683",
      "0.3955286562509056",
      "-3.04479286013101",
      "0.24046197147005163",
      "-0.9492911852756655",
      "0.3955286562750865",
      "-1.3741578648478505",
      "-2.4482230284833606",
      "-0.6617094025502723",
      "-1.0762560128995586",
      "-3.0447928601161043",
      "-2.448223028483725",
      "1.4060211725954523",
      "2.815315295425013",
      "-16.36752867350539",
      "-0.7346989638190194",
      "29.151122713155686",
      "10.268515443896446",
      "0.3378160423774625",
      "-6.837077918888352",
      "2.271493175132721",
      "-9.063110669624294",
      "-5.236050213522312",
      "1.9282272548987407",
      "-1.217733732620419",
      "-3.695371731380306",
      "-5.61604263718375",
      "-7.781495268859338",
      "-6.750266027887141",
      "6.158754483484508",
      "-0.4509564841033812",
      "2.0120229962425125",
      "-9.06311066966276",
      "-8.790968479574287",
      "1.2355522856050576",
      "1.7172713093369054",
      "-0.026186712657749956",
      "-7.04552438716542",
      "1.6801327553733887",
      "-1.3504942987794963",
      "-1.1586733880774345",
      "-2.0365174547612837",
      "4.524672794164988",
      "3.496003203315717",
      "-1.1314593478814938",
      "-2.1029395626943272",
      "0.7333633507627829",
      "-5.6160426371777366",
      "3.1982334691496535",
      "-3.4659759055427886",
      "0.9640788913226089",
      "0.10829372772761307",
      "4.524672794164505",
      "-0.5631381996171272",
      "0.13557353602728153",
      "0.9194513860908476",
      "0.4444973633389368",
      "0.39252121177095106",
      "-2.071869513265616",
      "-0.20124301132216446",
      "-1.6313673306049707",
      "-1.980324471287339",
      "-6.4532988431890965",
      "-2.630271772900337",
      "3.161722229129908",
      "-0.6060972044385856",
      "-1.3544705250157156",
      "-5.092324950784465",
      "-2.1189513133214906",
      "0.2820492890721499",
      "-2.3475965647162305",
      "0.8843490708635645",
      "5.631997832741917",
      "2.573726723257999",
      "-2.2250111554286898",
      "10.268515443896085",
      "-5.236050213520905",
      "-7.7814952688601515",
      "-0.603465388384614",
      "2.815315295405314",
      "0.3378160423838632",
      "1.9282272548758272",
      "-6.7502660278872595",
      "-1.4394003099741328",
      "-16.367528673498878",
      "-6.837077918885175",
      "-1.2177337326117685",
      "6.158754483493403",
      "0.46111297340099733",
      "-41.33440110827396",
      "3.5398900641206077",
      "-8.790968479565322",
      "0.46111297340139573",
      "29.991388033609386",
      "4.788361413454175",
      "4.086184386192005",
      "3.1982334691441703",
      "-41.33440110827363",
      "4.788361413448214",
      "18.4400036315917",
      "-5.930723922456525",
      "3.5394962226812043",
      "1.6801327553604815",
      "-10.43803899282158",
      "0.0531695539169259",
      "-0.2043347678370593",
      "0.9827713395230055",
      "-0.5631381995998189",
      "4.677660377338788",
      "-6.235025805902002",
      "0.28366170817741704",
      "-0.7142822729562164",
      "3.4960032033266955",
      "4.677660377336278",
      "-12.78638164502215",
      "6.233639328707322",
      "-2.3608538995481396",
      "-2.0718695132599256",
      "8.529269334127362",
      "2.1870150948423053",
      "-9.361356633993632",
      "-0.6035660572997484",
      "-2.459906293676769",
      "-0.28827581833593224",
      "1.5353150595072353",
      "0.14767606882642126",
      "-0.339010249081472",
      "0.2385392912130131",
      "-0.4001233563217873",
      "-0.09931095808176446",
      "1.23555228561479",
      "-1.3504942987671218",
      "-1.131459347885207",
      "1.4251403547874066",
      "-0.4509564841196541",
      "1.7172713093447305",
      "-1.1586733880669735",
      "-2.1029395626823613",
      "0.05316955392955542",
      "-6.235025805893355",
      "-0.2247743608840137",
      "-3.465975905537446",
      "-5.930723922454354",
      "-0.20433476784626406",
      "0.283661708183755",
      "-1.1265428175731818",
      "2.2919877490280256",
      "0.1355735360156344",
      "-12.786381645008303",
      "-1.1265428175700813",
      "2.982383051782361",
      "0.16132025451344456",
      "-0.20124301133006964",
      "2.1870150948398277",
      "2.4494098704353164",
      "-1.5694365485228994",
      "0.8958086478768763",
      "-2.9271768077427485",
      "-1.035764595481935",
      "1.0560153600796929",
      "0.9640788913186807",
      "0.9194513861124248",
      "-1.6313673305750311",
      "6.233639328710557",
      "-9.361356633991077",
      "-1.5694365485382997",
      "-0.026642516612622548",
      "0.5252760386600037",
      "-0.07968686239755661",
      "-0.4468493682885619",
      "0.026642516612199293",
      "-2.8170994335477623e-13",
      "-0.22232048680752262",
      "-0.16531327866511053",
      "-0.1688238331094447",
      "-0.5252760386574714",
      "0.22232048678950214",
      "-5.797856626056868e-12",
      "0.2146354157776917",
      "0.17085225271394172",
      "0.07968686239665199",
      "0.16531327867018442",
      "-0.21463541577446285",
      "-7.857096565975196e-14",
      "0.2670698229794497",
      "0.44684936829230554",
      "0.16882383310756144",
      "-0.17085225271615362",
      "-0.26706982297773785",
      "-1.476991948450567e-13",
      "0.46703067933923564",
      "0.22912921371300848",
      "0.13500857910203515",
      "-0.17991835189456365",
      "0.1899698583132663",
      "-1.515879129930695",
      "0.37416767184363925",
      "0.255379491635324",
      "0.6638440287032191",
      "-3.6564505488979946",
      "0.8767063663026954",
      "-1.9420794678710072",
      "0.8476659472484246",
      "-0.1383499296934545",
      "-0.6873683889578092",
      "-0.7924378044985841",
      "-1.0450822840068958",
      "0.6308347003375081",
      "-0.09048940132594975",
      "1.9348357812546957",
      "0.2573261253511336",
      "0.9310211236180672",
      "-0.4163902794540925",
      "0.3702381242953483",
      "-1.9427880016746475",
      "0.6638440287049241",
      "-0.515966738180229",
      "2.1308018161484825",
      "-1.0741266086786498",
      "1.1585149898609635",
      "-1.3867219618892717",
      "5.007170650869256",
      "-5.619962653427197",
      "-1.1323738379073371",
      "6.19775415873095",
      "1.4375957071488663",
      "1.8787936180150409",
      "2.850864338532893",
      "-4.86065587103521",
      "1.055421956843137",
      "0.2929062090718238",
      "-1.8795045922342468",
      "-0.31097606805782435",
      "0.08869070449806638",
      "-1.146986037827469",
      "0.3383807496844151",
      "-0.13834992969405568",
      "-1.0748939686607795",
      "-0.8361460346462007",
      "0.1525050957504946",
      "-0.7099381354226166",
      "1.4375957071472583",
      "0.11545263842516655",
      "-1.4081930857996625",
      "-1.5464170868901606",
      "0.5626040317578109",
      "-0.2716926265811386",
      "-1.1383718455722223",
      "-0.4475895094889613",
      "-1.1293849338697737",
      "0.68771754981263",
      "-0.791244764063098",
      "-0.8424542967515225",
      "3.8107978492081256",
      "2.572503793191488",
      "-0.22771025400042635",
      "-0.09048940132508275",
      "1.0300852412487762",
      "2.0631577840388107",
      "0.1714467951385418",
      "-1.426434172369155",
      "0.29290620906617404",
      "1.4126678359675993",
      "3.253810921568632",
      "-2.5297524635220614",
      "-2.1501293678348024",
      "-0.7912447640673766",
      "-1.8992295817046017",
      "-1.5846939217111793",
      "1.4978605763527255",
      "0.1494267171977187",
      "0.2556387800667755",
      "0.16344182539233335",
      "-1.3012970599828504",
      "-0.20113119587239078",
      "1.5279200152747536",
      "-0.18996985831221774",
      "3.656450548897801",
      "0.6873683889545692",
      "-1.9348357812496793",
      "-0.46703067933533",
      "1.5158791299297394",
      "-0.8767063662834116",
      "0.7924378045029037",
      "-0.25732612535278937",
      "-0.22912921371335185",
      "-0.3741676718471225",
      "1.9420794678546087",
      "1.0450822840084895",
      "-0.9310211236200945",
      "-0.1350085791003359",
      "-0.25537949163253726",
      "-0.8476659472487532",
      "-0.6308347003321311",
      "0.4163902794483964",
      "-11.374366921852761",
      "-6.160548495128744",
      "3.6985360560127747",
      "-0.5159667381845215",
      "11.37436692183659",
      "1.9340481622308145e-12",
      "-3.3989874613663567",
      "-0.20135345954125164",
      "-1.074893968659595",
      "6.160548495133589",
      "3.3989874613560964",
      "3.139442821785476e-12",
      "-2.061093090634",
      "1.0300852412548533",
      "-3.6985360560185634",
      "0.2013534595394064",
      "2.0610930906250733",
      "-6.583185363728556e-12",
      "-15.549767067345593",
      "-2.210598962223492",
      "5.007170650863819",
      "9.92856677435301",
      "6.523579292850727",
      "6.542563168998206",
      "-10.350880738274155",
      "0.11545263843478257",
      "9.858037889926194",
      "-5.023657228630875",
      "-2.638256836199506",
      "-4.101105715361552",
      "1.4126678359563016",
      "-2.103533681426018",
      "2.6844811693220807",
      "-2.702111361280663",
      "1.6870001452871866",
      "-3.8421712260842336",
      "1.8787936179963656",
      "9.85803788994137",
      "6.332961022176195",
      "-1.377112621406395",
      "1.4780880038186184",
      "-1.1383718455975613",
      "0.08657792006852902",
      "3.7332686261395662",
      "2.0388631512077553",
      "-2.880627562658712",
      "-1.8992295816999087",
      "-3.722153270131583",
      "-5.740673196257962",
      "-3.14799867922165",
      "1.65740767997106",
      "-1.8795045922295848",
      "-2.10353368141729",
      "1.872680635483468",
      "-6.016054910545874",
      "0.8970799808045045",
      "-0.8424542967668189",
      "-3.7221532701526123",
      "8.866530973094632",
      "4.128711022957831",
      "-0.029985530171619378",
      "0.1634418253844453",
      "-0.2837016332858724",
      "-5.806068452948985",
      "-0.015033396656799109",
      "1.3518135478193805",
      "-2.130801816141435",
      "5.619962653411773",
      "-2.850864338530388",
      "0.31097606807688905",
      "-0.37023812429271347",
      "1.074126608682091",
      "1.1323738379013741",
      "4.8606558710577",
      "-0.08869070449202467",
      "1.9427880016695849",
      "-1.1585149898510936",
      "-6.1977541587452505",
      "-1.0554219568463894",
      "1.1469860378306032",
      "-6.523579292852459",
      "5.023657228621685",
      "-2.684481169319153",
      "-0.8361460346618",
      "15.549767067352066",
      "-6.54256316898837",
      "2.6382568362033143",
      "2.7021113612839898",
      "2.063157784010992",
      "2.210598962226473",
      "10.350880738271824",
      "4.101105715358348",
      "-1.6870001452886902",
      "-12.72347184542239",
      "-27.34244277918339",
      "-1.4081930858077782",
      "6.332961022179797",
      "12.723471845424251",
      "-3.361968322088871e-12",
      "-5.956041430401593",
      "3.253810921559717",
      "1.8726806354835885",
      "27.342442779175332",
      "5.956041430394383",
      "-1.7194383561345262e-12",
      "-7.808097708497723",
      "-0.4475895094791121",
      "3.733268626150306",
      "-6.889153437115136",
      "7.95626972030861",
      "-3.7822878608949098",
      "-1.5846939217304632",
      "8.86653097310863",
      "-2.8554553459313863",
      "0.39390317016332504",
      "-3.3419058602123632",
      "3.810797849200486",
      "-5.740673196245613",
      "-2.855455345929996",
      "2.144144192338465",
      "3.6259834420637658",
      "-1.301297059984544",
      "-5.806068452954787",
      "-12.562834552789928",
      "0.7295807306865131",
      "5.005944560138345",
      "-0.1525050957495517",
      "1.5464170868907712",
      "1.1293849338599162",
      "-2.5725037931832926",
      "-0.33838074968068604",
      "0.709938135411057",
      "-0.5626040317703507",
      "-0.68771754982425",
      "0.22771025402224623",
      "1.3771126214170495",
      "-2.038863151198139",
      "3.147998679233992",
      "0.17144679514769415",
      "3.842171226099433",
      "-1.4780880038167459",
      "2.88062756266143",
      "-1.6574076799795476",
      "-7.956269720294751",
      "-0.3939031701635697",
      "-2.529752463497257",
      "-6.01605491054957",
      "7.8080977084985985",
      "3.7822878608837045",
      "3.3419058602120595",
      "-0.12619338295170893",
      "1.497860576351541",
      "4.128711022954517",
      "2.1441441923444136",
      "0.12619338294000104",
      "-1.2780268976356862e-11",
      "-0.20113119586504935",
      "-0.015033396655862133",
      "0.7295807306862979",
      "-0.6705520010651029",
      "-0.017319172484648326",
      "1.4264341723767016",
      "2.1501293678560778",
      "-0.14942671719043712",
      "-1.5279200152952184",
      "-0.8970799808039257",
      "0.029985530165320483",
      "-1.3518135478318845",
      "-3.6259834420850336",
      "-5.00594456016034",
      "0.017319172500112112"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.0009497214232509205",
    "0.0009497215578017004",
    "0.0009497533803225167",
    "0.0009497560590952462",
    "0.0009497280011400552",
    "0.0009497811185362895",
    "0.0009513564775417457",
    "0.0009497325968992421",
    "0.000949773420615727",
    "0.0009498755815067979",
    "0.0009497278020753984",
    "0.0009498490729244463",
    "0.0009497449250682184",
    "0.0009498320532589569",
    "0.0009498634316113242",
    "0.0009498552278953441",
    "0.0009497616716306673",
    "0.0009497594090681834",
    "0.0009498490782185089",
    "0.0009498380518504933",
    "0.0009497213412618124",
    "0.000949753621198953",
    "0.0009497563659403892",
    "0.0009497281289841539",
    "0.0009497808866884682",
    "0.000951713577915888",
    "0.0009497324063668188",
    "0.000949773159768874",
    "0.0009498768265187088",
    "0.0009497284572392686",
    "0.0009498520699156268",
    "0.0009497454519300596",
    "0.0009498359984919661",
    "0.0009498555158894631",
    "0.0009498559229892559",
    "0.000949762578409876",
    "0.0009497595494940557",
    "0.0009498500809225341",
    "0.000949835684034494",
    "0.0009498197796761701",
    "0.0009498253862794809",
    "0.0009497669786202768",
    "0.0009498777604484512",
    "0.0009531087775396731",
    "0.0009497765679905725",
    "0.0009498614293415199",
    "0.0009500740404707648",
    "0.0009497666225855493",
    "0.0009500190216493127",
    "0.0009498022706206637",
    "0.0009499832386401055",
    "0.0009500485694272281",
    "0.0009500314432977721",
    "0.0009498370804111774",
    "0.0009498322804133203",
    "0.0009500191710935637",
    "0.0009499957580735759",
    "0.0009498309384050593",
    "0.000949770257272212",
    "0.0009498860222586493",
    "0.0009530543703388227",
    "0.0009497803219392389",
    "0.0009498689514242178",
    "0.0009500890059854199",
    "0.0009497698044991446",
    "0.0009500325047341849",
    "0.0009498070320287244",
    "0.0009499956599350012",
    "0.0009500672280563691",
    "0.0009500468576002456",
    "0.0009498433420403032",
    "0.0009498386906624528",
    "0.0009500331976189927",
    "0.0009500104559968843",
    "0.0009497356985114106",
    "0.0009498014634874913",
    "0.0009515193744839668",
    "0.0009497414826249783",
    "0.0009497910869592532",
    "0.0009499157129600996",
    "0.0009497355118923169",
    "0.0009498831124125205",
    "0.0009497565534262721",
    "0.0009498615073757061",
    "0.0009499031035734256",
    "0.0009498909095977437",
    "0.0009497767335632069",
    "0.0009497739388904194",
    "0.0009498840405062039",
    "0.0009498702857735777",
    "0.0009499586072419406",
    "0.0009563644416282008",
    "0.0009498143176819189",
    "0.0009499373223412156",
    "0.0009502492907355243",
    "0.0009498018150854743",
    "0.0009501738908111305",
    "0.0009498530882648918",
    "0.0009501241857192013",
    "0.0009501899787912519",
    "0.0009501862163717987",
    "0.0009499043317443347",
    "0.0009498959602086482",
    "0.0009501669769976908",
    "0.0009501270604996076",
    "0.0009605357032756318",
    "0.0009522347955455132",
    "0.0009547812924287694",
    "0.000957996567159951",
    "0.0009512225040449675",
    "0.0009560138764012354",
    "0.000952219543676726",
    "0.0009549199097431206",
    "0.001095734312088874",
    "0.0009583367543350317",
    "0.000952982799254341",
    "0.0009535611803913298",
    "0.0009579042994374766",
    "0.0009627902017568736",
    "0.0009497475163116694",
    "0.0009498033534494162",
    "0.000949945136477443",
    "0.0009497417683100521",
    "0.0009499105447716787",
    "0.0009497652063426684",
    "0.0009498875087601836",
    "0.0009499198559004366",
    "0.0009499166213338656",
    "0.0009497884745065472",
    "0.0009497845577499785",
    "0.0009499087425616793",
    "0.0009498899548657446",
    "0.0009499147246914263",
    "0.0009501996712076857",
    "0.0009497914758084603",
    "0.000950128793383113",
    "0.0009498387067519623",
    "0.0009500814689432865",
    "0.0009501536604788191",
    "0.0009501423678241985",
    "0.0009498848123722487",
    "0.0009498772545060989",
    "0.0009501264303970077",
    "0.0009500898866062295",
    "0.000950818473995875",
    "0.0009499138920063613",
    "0.0009506605466899741",
    "0.0009500202312676477",
    "0.0009505550353203367",
    "0.0009507799839421629",
    "0.000950705838233121",
    "0.0009501242177869906",
    "0.0009501124741311595",
    "0.000950665825152861",
    "0.0009506081888787228",
    "0.0009497345830617926",
    "0.0009498788568645041",
    "0.0009497557872479896",
    "0.000949856068485735",
    "0.0009499164826344783",
    "0.0009498898873527969",
    "0.0009497754308123351",
    "0.000949773732527978",
    "0.0009498825631475285",
    "0.0009498739449651985",
    "0.0009505052590190455",
    "0.0009499709409507992",
    "0.0009504124917807061",
    "0.0009506748635695194",
    "0.0009505589324050451",
    "0.0009500581014400489",
    "0.0009500513513850353",
    "0.0009505249205554949",
    "0.0009504907965124549",
    "0.0009497865914843099",
    "0.0009499398499038478",
    "0.0009500078153949487",
    "0.0009499842800472922",
    "0.0009498164588430761",
    "0.0009498130584010221",
    "0.0009499733506700338",
    "0.0009499565722385347",
    "0.0009503147157477289",
    "0.0009506185068416952",
    "0.0009504617840792753",
    "0.0009500148133420316",
    "0.0009500106909673954",
    "0.0009504349022791487",
    "0.0009504134372554914",
    "0.0009504727425710294",
    "0.0009506367130969176",
    "0.0009501164264842746",
    "0.0009500813311674736",
    "0.0009506099075594608",
    "0.0009504602223989886",
    "0.0009505894629814122",
    "0.0009500768420423304",
    "0.0009500638337513196",
    "0.0009505597065827964",
    "0.0009504962903604064",
    "0.0009498547741041116",
    "0.0009498507143850598",
    "0.0009500625899950651",
    "0.000950042214900902",
    "0.000949844991465996",
    "0.0009500515172904815",
    "0.0009500234603579674",
    "0.0009505253590564888",
    "0.0009504713994055774",
    "0.0009503842716368266"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.2327661681641362516000000 +/- 3e-30]",
      "[2.106543306386543413938700 +/- 2.46e-25]",
      "[3.773869987177040977076923 +/- 4.33e-25]",
      "[2.696129549825925280688728 +/- 2.51e-25]",
      "[0.8902823312409628256459256 +/- 3.51e-26]",
      "[0.2268958946134902221238604 +/- 4.32e-26]",
      "[1.793591728216653517413410 +/- 8.65e-26]",
      "[0.3202452573782770428477620 +/- 4.06e-26]",
      "[1.200389551118754341823593 +/- 2.31e-25]",
      "[2.930586012321364609566385 +/- 1.68e-25]",
      "[1.593314478656839502400080 +/- 5.48e-26]",
      "[1.021471345510893551315019 +/- 4.96e-25]",
      "[0.1223141619443069626372709 +/- 1.77e-26]",
      "[0.1052083148113596011815881 +/- 3.72e-26]",
      "[0.03671506838932468631890437 +/- 1.53e-27]"
    ],
    [
      "[0.04941647689869299603300000 +/- 3e-31]",
      "[0.4143999625229123291161896 +/- 4.06e-26]",
      "[0.6530208945564733163213112 +/- 4.64e-26]",
      "[0.1793258013814015111677050 +/- 2.65e-26]",
      "[0.04421276720096864399141856 +/- 2.58e-27]",
      "[0.1119941520802718052542522 +/- 4.02e-26]",
      "[0.4572745141616661038652752 +/- 3.15e-26]",
      "[0.02132439007320848049163757 +/- 4.07e-27]",
      "[0.01569174246610971321041448 +/- 4.79e-27]",
      "[2.237134903159579081364008 +/- 2.52e-25]",
      "[0.1416107671681946406728441 +/- 2.57e-26]",
      "[0.1633080926009362079536564 +/- 2.83e-26]",
      "[0.01069693986284323733857285 +/- 5.89e-28]",
      "[0.01324086776266321862404552 +/- 8.35e-28]",
      "[0.006686442668915599311282634 +/- 2.18e-29]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.2303228338714689
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack12_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 12,
  "lambda_polygon": 4,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.0",
    "0.135"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "1.0000000000000009",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "1.5000000000000004",
    "0.4999999999999999",
    "0.4999999999999999",
    "-0.49999999999999994",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-0.49999999999999956",
    "0.5000000000000003",
    "0.5",
    "-0.5000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.003668029974325805",
      "0.005075834570678277",
      "0.045945678700210976",
      "0.007346025938312805",
      "0.006461426664533779",
      "0.00012578973492089195",
      "-0.0007906995039145675",
      "9.431332178631837e-05",
      "0.00044609591745838886",
      "-0.00133243481338391",
      "0.00016885938525374456",
      "0.000610271265481565",
      "-0.0034239216431199353",
      "-0.005207688335624724",
      "0.00047674480420386564",
      "-8.142243033655055e-05",
      "-0.0003667507782433283",
      "0.0003608112009132715",
      "0.00026986287539015706",
      "-0.0007532900103035357",
      "0.0012692395800883319",
      "3.0410375326359476e-06",
      "-0.009097493143221863",
      "0.0017318311629030262",
      "-0.002138863802202681"
    ],
    [
      "0.003665651454223236",
      "0.005132209047317363",
      "0.048172069901742276",
      "0.007794049798782147",
      "0.006441754530990484",
      "0.00013100590979204068",
      "-0.0008585971408358748",
      "0.00011491120392582754",
      "0.0004377666888566937",
      "-0.002192374541531081",
      "0.0001735511096700116",
      "0.0007038451157956033",
      "-0.0039758959556169616",
      "-0.00549785466558161",
      "0.0004164288779767987",
      "-7.488052601653686e-05",
      "-0.00030262419973717323",
      "0.0003674642400614386",
      "0.0002524906743120813",
      "-0.0004924909323184794",
      "0.001474281916680146",
      "-3.461066118620634e-05",
      "-0.01000552807022767",
      "0.0019133815808643503",
      "-0.002261631651664942"
    ],
    [
      "0.0037756492702413803",
      "0.006852707223431493",
      "0.09462254244598918",
      "0.011394843306768706",
      "0.009011091959412354",
      "0.00020303023486071216",
      "-0.001375510550060864",
      "0.00023178410967328124",
      "0.0008068745546012446",
      "-0.002985913280606508",
      "-2.2656844978993867e-05",
      "0.0011739634143345067",
      "-0.007182474704103937",
      "-0.008444144190837315",
      "0.0006266117623273223",
      "-0.00017685112706454783",
      "-0.00043493778347567245",
      "0.0006223524896532262",
      "0.0005149080480375286",
      "-0.003800200805922312",
      "0.0027280790740057963",
      "-0.00014447151096728855",
      "-0.01929921693148304",
      "0.0037798776763123838",
      "-0.00383251511659363"
    ],
    [
      "0.003821203299765069",
      "0.006665789833388137",
      "0.14179897076778422",
      "0.013059175568155963",
      "0.009983048940454275",
      "0.00028755797360176515",
      "-0.0025895225060712534",
      "0.0002899707544692239",
      "0.0010121131610917346",
      "-0.003863355672357936",
      "0.0004036455779312497",
      "0.0013159941553844",
      "-0.012328190210427357",
      "-0.013409283462071927",
      "0.0013007813715905372",
      "-0.0001851081003039036",
      "-0.0006667173324258955",
      "0.0009186836702375116",
      "0.0005666709934888206",
      "-0.0023618255692894534",
      "0.0028143621161144518",
      "6.482953145498267e-05",
      "-0.02619779187611001",
      "0.004034828647267558",
      "-0.005065909026389667"
    ],
    [
      "0.003652559281601768",
      "0.005214312884266956",
      "0.04069949439018466",
      "0.007098637064078822",
      "0.006248718837696699",
      "0.0001060280442799929",
      "-0.000498088314043927",
      "8.577416723092265e-05",
      "0.00037915240498223476",
      "-0.002502457554168585",
      "0.0005754141294373381",
      "0.0006078415853335041",
      "-0.0005125243968214174",
      "-0.004198997834738652",
      "0.000276078382095505",
      "-4.2154333313111706e-05",
      "-6.143315998072132e-05",
      "0.0002644632908764893",
      "0.00025450031433865147",
      "0.0014972061252113051",
      "0.0013486240008397017",
      "-0.0003150490506143021",
      "-0.00840003619666492",
      "0.0006362860430388985",
      "-0.0018948639837224994"
    ],
    [
      "0.009081708919056351",
      "0.041851104955481416",
      "0.9729953520513546",
      "0.10401378294887259",
      "0.07946599299875853",
      "0.00291756645376453",
      "-0.05210349607514083",
      "0.010507502643735796",
      "0.01811668203448762",
      "0.07680500903709538",
      "-0.03997495733951194",
      "-0.007608597345497216",
      "-0.2635165116962823",
      "-0.23081633189430553",
      "0.06031709734384597",
      "-0.012622007048919266",
      "-0.04015988616925831",
      "0.019291667979880595",
      "0.00854207001828347",
      "-0.14209082446465612",
      "0.037148816823554746",
      "0.0441700769965843",
      "-0.1287454863437696",
      "0.06376859181829962",
      "-0.051879185130386675"
    ],
    [
      "0.020977856565570076",
      "0.09653542825147009",
      "0.5604008237274611",
      "0.06231032180358382",
      "0.293092137619503",
      "-0.021503603385924903",
      "0.06054835926344128",
      "0.0166337300327042",
      "0.037111617242300034",
      "-0.125062263974403",
      "0.008046557143959538",
      "-0.1344840637595453",
      "0.09439098260917912",
      "0.09193312307570987",
      "-0.015301331448166281",
      "-0.027984951122521758",
      "0.0013526409408631747",
      "-0.012415044692038373",
      "0.059331540220430426",
      "0.13765016664069574",
      "0.06308163648010293",
      "-0.02409706246663662",
      "-0.13235045425835745",
      "0.2106448602176951",
      "0.06890999275642479"
    ],
    [
      "0.003739895922956075",
      "0.005865539582444801",
      "0.05390451747581989",
      "0.008952131421203885",
      "0.008068049760846015",
      "0.00021965787803886682",
      "-0.0011600836752442792",
      "0.00015035853286400128",
      "0.0007021817024514931",
      "-0.0033450197235260644",
      "0.0005058369703899836",
      "0.0010118166632353664",
      "-0.0033119390054878405",
      "-0.00807121706260685",
      "0.000818181432346133",
      "-0.00011649323057698738",
      "-0.0005086641143096888",
      "0.0005381271191578492",
      "0.0004359817839353587",
      "0.0008532058672557478",
      "0.0021056144184449462",
      "2.5889120697221903e-05",
      "-0.011783296964689889",
      "0.001680316680648401",
      "-0.0031702179135286814"
    ],
    [
      "0.0037838720901443297",
      "0.007564451987850609",
      "0.12208464995847816",
      "0.015382029354081053",
      "0.010240456781488817",
      "0.0002586792037906691",
      "-0.0014939044012856723",
      "0.0002544862334575163",
      "0.0008972931481897547",
      "-0.005249069719485779",
      "0.0004327517475637932",
      "0.0017945608672357216",
      "-0.011234151312819097",
      "-0.01063446036469611",
      "0.00014663215119591107",
      "-0.00012491143972603194",
      "-0.00029891563158634704",
      "0.0007573999271876086",
      "0.0005064777694090731",
      "-0.0007332383663826924",
      "0.0036982406219070556",
      "-0.0004925524386238469",
      "-0.02653912487140119",
      "0.006534598416791505",
      "-0.005815953496800198"
    ],
    [
      "0.006274383152015627",
      "0.015047559737126544",
      "0.19575505314292174",
      "0.024660481666198348",
      "0.055958048020960674",
      "0.0021783834100429756",
      "-0.011500831273679141",
      "0.0010250903094126355",
      "0.009073516352210058",
      "-0.007139677701914622",
      "-0.00024205618138031684",
      "0.002441818296882259",
      "-0.015891738931546613",
      "-0.0681563837462962",
      "0.01505012075842971",
      "-0.0023530638676686993",
      "-0.008349143393950414",
      "0.0053034013142570485",
      "0.007213871808760318",
      "-0.003782187035038027",
      "0.009617168867680801",
      "0.010025170151224755",
      "-0.03920602132520427",
      "-0.0003902133209664964",
      "-0.019781245487971052"
    ],
    [
      "0.0036550662305664663",
      "0.005122068212752417",
      "0.03877613164243442",
      "0.006836586364172195",
      "0.006289595273891329",
      "9.902213219556412e-05",
      "-0.000454632588635644",
      "7.871135726567249e-05",
      "0.00038955299130939664",
      "-0.0014967509581633098",
      "0.0006026286409544612",
      "0.0005208086119263822",
      "-0.000319927560962683",
      "-0.003878248784674216",
      "0.00036289477028510024",
      "-4.4244748464645817e-05",
      "-9.321985457648941e-05",
      "0.00026608434115640584",
      "0.00026663364656934673",
      "0.0011214767122640255",
      "0.001131273804375351",
      "-0.0003054168626384244",
      "-0.007719739366325705",
      "0.00044757110787760584",
      "-0.0018344778962770267"
    ],
    [
      "0.0038392700908674573",
      "0.008228209264748479",
      "0.10936907727554684",
      "0.014114589279068404",
      "0.011942694267906114",
      "0.00036354072756386997",
      "-0.0016343669976221658",
      "0.00010377368950560852",
      "0.001170738781214807",
      "-0.006447077421102698",
      "0.001991537163673561",
      "0.0023182695540597278",
      "-0.002955715728845908",
      "-0.014647608097177368",
      "0.0007617861808063725",
      "-4.477284385163231e-06",
      "-0.0006828358888518213",
      "0.0009048025244589573",
      "0.0007063604624855373",
      "0.003924262765941174",
      "0.003909046899292651",
      "-0.0011840617102365678",
      "-0.02525920130684906",
      "0.0032444248673344704",
      "-0.006556607855597752"
    ],
    [
      "0.003739768472207881",
      "0.005954613205580129",
      "0.04622362328460406",
      "0.00813525922653057",
      "0.007964772319964281",
      "0.00013537892553973097",
      "-0.0006703785025643424",
      "0.00014363505469407997",
      "0.000647642564781433",
      "-0.0025644725253467526",
      "0.0005500989435655358",
      "0.000680732250480199",
      "-0.0009507645253175787",
      "-0.005873269954158128",
      "0.0005371314202070284",
      "-0.00012476118925328552",
      "-0.0003093972709499201",
      "0.00038170156988642773",
      "0.0004921898141789597",
      "0.0007115803485690491",
      "0.0019052349719770405",
      "-0.0002580813510527075",
      "-0.010162294546097173",
      "0.00125379534091672",
      "-0.002437123745151943"
    ],
    [
      "0.004639931788570824",
      "0.01275964363918284",
      "0.12558512265383165",
      "0.01855276825066156",
      "0.02425108699348896",
      "0.0008302737880604164",
      "-0.0023682715209968554",
      "0.0008317943311063497",
      "0.003332058399894793",
      "-0.0023046056178216753",
      "0.0023878767655725777",
      "0.0005444788188305286",
      "-0.0008380096069406698",
      "-0.0246465611884438",
      "0.00401137928548372",
      "-0.0012992054522352483",
      "-0.003262751080895224",
      "0.00157349681937367",
      "0.0027908502654801983",
      "0.001152224391694657",
      "0.006415407668846206",
      "0.0023835542835490184",
      "-0.025539005426300557",
      "0.006216178715655505",
      "-0.008121353285509014"
    ],
    [
      "0.0619049238897302",
      "2.2893658194171453",
      "2.3799983426471703",
      "0.3228834601310806",
      "0.11265287777400339",
      "-0.3521493051810468",
      "0.29586642750684",
      "-0.10559162419681692",
      "-0.05165239417585522",
      "-1.7437464852309816",
      "0.7385879788456532",
      "0.36259675235274735",
      "-0.3685096658113782",
      "-0.39866910382960585",
      "0.10139215386888568",
      "0.047675648110369256",
      "0.1783888262129232",
      "0.06318367452055518",
      "-0.0040353857035279475",
      "-1.4407253392349497",
      "-0.28552825207041416",
      "0.11868577722841979",
      "0.6736521021645628",
      "0.16221049067918122",
      "0.0902528185844762"
    ],
    [
      "0.004838791461850077",
      "0.013143455925057201",
      "0.10511564282214395",
      "0.017203337856630443",
      "0.027516898629342947",
      "0.00042337260310390404",
      "-0.001462002252349655",
      "0.0009341679778735574",
      "0.0037799083348346693",
      "-0.002827810858436665",
      "0.0010923685809774918",
      "-0.00048374163692409554",
      "-0.000729418675200563",
      "-0.02388678970943799",
      "0.003477930270467139",
      "-0.001358990492368975",
      "-0.00425541841888663",
      "0.0013003538194099901",
      "0.003525016761628815",
      "0.0010762971807047287",
      "0.006770573795188674",
      "0.0016039457098670034",
      "-0.020094850102183846",
      "0.011372021164642736",
      "-0.006303003025177795"
    ],
    [
      "0.0037600425644976785",
      "0.006937879266951161",
      "0.0801840486456741",
      "0.009755522000674385",
      "0.008827239396518067",
      "0.00013986624453345763",
      "-0.0006428232081691026",
      "0.0002331810797112343",
      "0.0007324569364862332",
      "-0.001637771721008715",
      "0.0011336964407564602",
      "0.0008020783318813997",
      "-0.00014231302420429198",
      "-0.004010361102589287",
      "0.0008243415661954612",
      "-8.153343083030467e-05",
      "0.0004452334919315436",
      "0.00044992550139971",
      "0.0005443192034449502",
      "0.0018940079621510438",
      "0.00188898408426208",
      "-0.0008115123976366309",
      "-0.014381113648438144",
      "-0.0006513128640462717",
      "-0.003023266208535637"
    ],
    [
      "0.0037569683200128494",
      "0.007035084072420092",
      "0.07238233556911576",
      "0.010473483920031813",
      "0.008998449699046998",
      "0.00025132560570271216",
      "-0.0009492382871734443",
      "0.00015996582681814135",
      "0.0007797461493852713",
      "-0.0034706210209169267",
      "0.0013354894907986329",
      "0.001287330638977141",
      "-0.00146816113421579",
      "-0.008336204445449615",
      "0.0007106965600141373",
      "-6.465646290255632e-05",
      "-0.0003696850179316798",
      "0.0005569929190971407",
      "0.0004882755205246325",
      "0.0030296924101157197",
      "0.002371065723006418",
      "-0.0006175804407951282",
      "-0.014765822710465915",
      "0.0016625723931670232",
      "-0.003959797326885571"
    ],
    [
      "0.009747907855393695",
      "0.039192379207363105",
      "0.4092102326298117",
      "0.060267602346741306",
      "0.07812024752045377",
      "-0.007015497324715335",
      "-0.00961829095524809",
      "0.01600763423725766",
      "0.011735229743219716",
      "-0.05596560466147074",
      "-0.016209384905920374",
      "-0.03765024293582395",
      "-0.04067752857553732",
      "0.08026148474965238",
      "0.02267238463843594",
      "-0.00997322483698068",
      "0.037385124868058776",
      "-0.0011033247500695693",
      "0.01728242002280574",
      "-0.06541686164104414",
      "0.03457873123252825",
      "-0.0049671600090088605",
      "-0.12949827099412856",
      "-0.08583914427097863",
      "0.04098268896913571"
    ],
    [
      "0.005270341447692437",
      "0.018207267150278143",
      "0.172314988496473",
      "0.029897095285134446",
      "0.032628716447923055",
      "0.0020655362280288777",
      "-0.0069905211655853046",
      "0.002276826311321602",
      "0.005354544034643715",
      "-0.01813061292149627",
      "0.0011684668267106955",
      "0.0057218532211928555",
      "-0.01666288921596231",
      "-0.04387610060402027",
      "0.009237665984616618",
      "-0.0017848696325521518",
      "-0.004215752581253744",
      "0.0031568842941386175",
      "0.003704983706903876",
      "-0.005305473463325722",
      "0.014495019168170514",
      "0.00579300154631308",
      "-0.0436810885154935",
      "0.006994067445497477",
      "-0.012006438914535645"
    ],
    [
      "0.03741318492294447",
      "3.499976638699946",
      "0.6210874975419565",
      "0.972986522492754",
      "0.49746293699005023",
      "0.10143409588839494",
      "-0.03181008503049475",
      "0.13108152835495238",
      "0.04538673137066118",
      "0.7943046828745315",
      "0.7012014350986578",
      "0.33467822726211033",
      "-0.1754298418272368",
      "0.3341175591197437",
      "-0.029266207921431933",
      "-0.20396787733157276",
      "-0.019268138850458236",
      "0.034696884911062806",
      "0.022902884006216425",
      "-0.8559736426390335",
      "1.6318582964587296",
      "-0.4955987072171635",
      "0.47873593216882754",
      "-0.21528389466321804",
      "-0.31038718891313816"
    ],
    [
      "0.00366159602057024",
      "0.00503622442699701",
      "0.05062609050822417",
      "0.007798893665081607",
      "0.006531790438306945",
      "0.00013488995147688325",
      "-0.0009025949402361092",
      "7.432253504023579e-05",
      "0.0004404521448778746",
      "-0.0030181751262352407",
      "0.00040731277397196503",
      "0.0007589703069625742",
      "-0.0031512726434759974",
      "-0.006439596209659189",
      "0.0003506109415715302",
      "-4.231818663154843e-05",
      "-0.0003589413376574337",
      "0.0003724430313664745",
      "0.0002535441087558898",
      "0.0005475945991958294",
      "0.0014919869645637484",
      "-0.00015963588282317617",
      "-0.010765630763797444",
      "0.001836438606359125",
      "-0.002436197786556487"
    ],
    [
      "0.003667818360148926",
      "0.005650527216218089",
      "0.05269552756587576",
      "0.008305577849450223",
      "0.006743687831729605",
      "0.00014604187956721268",
      "-0.0007796231743005609",
      "0.0001063392657449353",
      "0.0004496314456360973",
      "-0.003753572263426301",
      "0.0006773029088477366",
      "0.000848196699999312",
      "-0.0020649211438557493",
      "-0.00603433227083764",
      "0.0002906044494101865",
      "-5.613342377740167e-05",
      "-0.00016725884858254935",
      "0.00036075557982529887",
      "0.0002681188756698187",
      "0.0010414948466218037",
      "0.0018570177258405668",
      "-0.00038711928002825455",
      "-0.011656907937830384",
      "0.0015138022880351405",
      "-0.002553357999243721"
    ],
    [
      "1.2512800522260383",
      "5.9197893026655475",
      "2.7217255000025826",
      "1.400207656143455",
      "0.4623229028599083",
      "-0.910809897907288",
      "0.6392696502685554",
      "-1.1665445204008136",
      "-0.14261494112824166",
      "-0.854660003998885",
      "1.117642680994812",
      "-0.3404517550247519",
      "0.055038900821047294",
      "-0.8819569242322356",
      "-0.15144168320557458",
      "2.5425286455490372",
      "-0.050869634687022505",
      "0.17556181705650864",
      "-0.256167306274416",
      "-1.4078918324719447",
      "2.2169776973457833",
      "0.5950723162990117",
      "0.1084710153870054",
      "-0.5305727749291971",
      "0.14247009200313646"
    ],
    [
      "1.821105708917084",
      "4.577738206709757",
      "1.3563023853831198",
      "0.28874458464769603",
      "0.8041243588562195",
      "-2.817954744702569",
      "1.1674708710790005",
      "-0.4156181927178283",
      "-0.6057066118706969",
      "-1.9422678581116373",
      "0.49071845735948805",
      "1.1657090134415484",
      "-0.18872501700960728",
      "-0.5020053869043709",
      "0.03152392447062363",
      "-0.4070560721498579",
      "0.6823509562090362",
      "0.439545290695722",
      "-0.05967109532940181",
      "-0.916886413788684",
      "-0.7352195203211082",
      "0.06876823340168729",
      "0.36109678880462814",
      "0.4499715235181343",
      "0.050769709642977834"
    ],
    [
      "0.026429883916119036",
      "0.7636325143799834",
      "0.3591690184024601",
      "0.17614794881508467",
      "0.28466155404650034",
      "-0.007568563109725919",
      "-0.014925822971302209",
      "0.047953532377815286",
      "0.034366064973371045",
      "-0.283470775130997",
      "0.08800192347625808",
      "-0.23351891664940624",
      "-0.07310319402088471",
      "0.2086848958820173",
      "0.04166860683355068",
      "-0.09799550801527047",
      "0.06439824986596487",
      "0.001137616790968325",
      "0.059795497171984825",
      "-0.23920587244421013",
      "0.30039997377399646",
      "-0.024234541689686646",
      "-0.10871324036383967",
      "-0.11262437808557815",
      "0.0613636255935572"
    ],
    [
      "0.0036819912262857336",
      "0.004996543710841952",
      "0.07504746702231027",
      "0.008924341546428717",
      "0.007036951205040688",
      "0.0001363667062213881",
      "-0.0014415992970457374",
      "7.470409338741978e-05",
      "0.0005367243611329375",
      "-0.002407982754880655",
      "0.0001935834486691118",
      "0.0007227179709798875",
      "-0.0056962565983486105",
      "-0.009524213647328314",
      "0.0005562680680840108",
      "-6.622259233970871e-05",
      "-0.0006768141733776298",
      "0.0005154630408405635",
      "0.00028593308141236024",
      "-0.0008118657184574656",
      "0.00144607316447296",
      "-2.9204844521110043e-05",
      "-0.015578188591874497",
      "0.0027412859578390316",
      "-0.0031108209986850455"
    ],
    [
      "0.0036786570102373545",
      "0.005690443243049277",
      "0.06390138694679708",
      "0.008631863639925602",
      "0.006826580858574985",
      "0.0001340075063565136",
      "-0.0009044477961939599",
      "0.00013998052185336597",
      "0.000472001982645508",
      "-0.0022499403445663557",
      "0.00014310162223720176",
      "0.0008004101769934928",
      "-0.005039991320270765",
      "-0.005411382649043125",
      "0.0002945250116089506",
      "-9.778472959927806e-05",
      "-0.00023474334649308605",
      "0.0003859370225544957",
      "0.0002849166462577225",
      "-0.0015160750764870385",
      "0.0018012889961413693",
      "-0.00017056937387599844",
      "-0.012403738997270434",
      "0.0025028562248750608",
      "-0.002513358482006391"
    ],
    [
      "0.003675658547909848",
      "0.005632642995543761",
      "0.049037885141017215",
      "0.008106665677705585",
      "0.006758351733893081",
      "0.0001427511776421583",
      "-0.0008079394871470464",
      "0.00012680727459926758",
      "0.000468059301963263",
      "-0.0026386820329973274",
      "0.0005002657340932287",
      "0.0007905777241776752",
      "-0.0027863282222392784",
      "-0.005624562788278317",
      "0.0004131768740653973",
      "-7.732905124323716e-05",
      "-0.00021274321501024796",
      "0.0003719545621257601",
      "0.0002823572423374229",
      "7.845448890044105e-05",
      "0.0017400883486774347",
      "-0.00027286775120438146",
      "-0.010663805403878415",
      "0.0014730193802446941",
      "-0.0024256819905744804"
    ],
    [
      "0.4437226489486364",
      "2.860297540459734",
      "2.566474868841181",
      "0.43623169941542084",
      "0.1577548646532256",
      "-0.06047996017278473",
      "0.5808839421824552",
      "0.38294201580003",
      "-0.10962600919214445",
      "1.967166179737598",
      "-0.497697742770222",
      "0.0016340915707133668",
      "0.17724398418613718",
      "-0.31328303308035754",
      "-0.08767184567405614",
      "-1.1114793462903285",
      "-0.8226506916664854",
      "0.18070322243036685",
      "0.024733407908139146",
      "1.6349930875221077",
      "0.955914578446877",
      "-0.3224797369349011",
      "0.9005419487630486",
      "-0.2039154060730411",
      "0.03351682813197677"
    ],
    [
      "0.05310870221610808",
      "4.617107223103949",
      "1.1572524918038998",
      "0.32506538433214205",
      "0.621732309883583",
      "0.19066846681019523",
      "-0.1271430071398454",
      "0.04115164466404999",
      "0.05410634111236561",
      "-0.2592780239136757",
      "0.7439007925389407",
      "-0.4217766913650654",
      "-0.18735056506195918",
      "0.3565306881835826",
      "-0.03503683979546775",
      "-0.33362291012712425",
      "-0.007348014877419295",
      "0.002572437336080378",
      "0.10100028442588063",
      "-1.9758537923502015",
      "0.5012808252751837",
      "0.00444169553409705",
      "0.42744593072642606",
      "-0.2979671782321371",
      "-0.21882339551848565"
    ],
    [
      "0.0036582291270435305",
      "0.00507551869231085",
      "0.056565448929771764",
      "0.007701549474020023",
      "0.006631507026285998",
      "0.00010319629130411772",
      "-0.0007217387555309785",
      "2.6720282485334337e-05",
      "0.00042681888366519",
      "-0.0026321403417090667",
      "0.0007568021434729996",
      "0.000632686617523822",
      "-0.0009230755343704846",
      "-0.006988813546734617",
      "0.0001894072030139989",
      "-1.9752968751332466e-05",
      "-0.0003777490733968303",
      "0.0003210468584321085",
      "0.000279339276890183",
      "0.002054943034376437",
      "0.001331076528710847",
      "-0.00041338615500412863",
      "-0.012035162488922047",
      "0.0015695635091959245",
      "-0.0024226633145424713"
    ],
    [
      "0.0036543844678364737",
      "0.005042340991854325",
      "0.06299115830279815",
      "0.007856623118367493",
      "0.006519520818740993",
      "0.00011294658560314523",
      "-0.0008502309122871742",
      "3.2231596117202344e-05",
      "0.0004169664166859463",
      "-0.003023318191578364",
      "0.0006118183641010242",
      "0.0006787213462979872",
      "-0.00118601017694661",
      "-0.0071658627695475536",
      "0.000215265988430903",
      "-1.892957649496507e-05",
      "-0.00035151124159653384",
      "0.00033694911139806754",
      "0.00025948524656812383",
      "0.001669571353350958",
      "0.001354632311618407",
      "-0.0003288076990386809",
      "-0.012710334686856152",
      "0.0013973359925234855",
      "-0.0024580362988007075"
    ],
    [
      "0.0036675476509853066",
      "0.00563070468361152",
      "0.05678055298892792",
      "0.007801983347185989",
      "0.006653723459218276",
      "0.0001053020637926984",
      "-0.0006051019715204539",
      "0.00011013923147565522",
      "0.0004322167833521691",
      "-0.001431575489662148",
      "0.0006315407407054089",
      "0.0006129421211921042",
      "-0.0015670292200650909",
      "-0.004542310269301429",
      "0.000347481035403858",
      "-5.628411097546017e-05",
      "-6.734363348182926e-05",
      "0.0003117944175124421",
      "0.0002873753469285515",
      "0.0007112015116962772",
      "0.0013622736390278857",
      "-0.0004349266164717157",
      "-0.010744997027023525",
      "0.0009425609853049891",
      "-0.002186518851675984"
    ],
    [
      "0.0106528134794375",
      "0.05054703708761908",
      "0.8192100111412101",
      "0.0945110773083807",
      "0.11928929488113701",
      "0.0042891448590402954",
      "0.046506146490847555",
      "0.014655659542939204",
      "0.021457497409199403",
      "-0.0029856291173707516",
      "0.013485030312527086",
      "-0.00227307069479932",
      "0.21402898362870687",
      "0.12274810155798442",
      "0.05390093383304944",
      "-0.010391904060023093",
      "0.014731673375620702",
      "0.008016928562338412",
      "0.016281108371367717",
      "0.16654825863080208",
      "0.050556606669477665",
      "0.027145512470223194",
      "-0.057393351588209046",
      "0.029187548670013178",
      "-0.01498269168183755"
    ],
    [
      "0.028776851558878262",
      "3.678113713906972",
      "0.9326890154926526",
      "0.9598948120651493",
      "0.1934326926017884",
      "0.11104828507189025",
      "-0.020843174998643483",
      "0.04517587156473177",
      "0.027999626635348482",
      "0.8290544592628826",
      "-0.6003510797007154",
      "-0.24922835393459894",
      "-0.8596410582077731",
      "-0.0052525672437394935",
      "0.03781217919278747",
      "-0.24412672759220638",
      "-0.037871791463742845",
      "0.04231151697132867",
      "0.02839644488219885",
      "0.044642723214342574",
      "0.2191304017557472",
      "0.46242219377656923",
      "0.038057678290990805",
      "0.23914056150367394",
      "-0.2777060900836686"
    ],
    [
      "0.004272292943597589",
      "0.00935298573417149",
      "0.06657176578607436",
      "0.012696666994936413",
      "0.017318811797639642",
      "0.000448586218964315",
      "-0.0018358262405885307",
      "0.0007513943962594443",
      "0.002227463261435779",
      "-0.0049185314721593475",
      "0.0006953409723630651",
      "0.00037424588896407357",
      "-0.0004057239151365071",
      "-0.007299423182162607",
      "0.0037068353627720003",
      "-0.0007283763831149258",
      "0.00039628462109576103",
      "0.0011265028367359088",
      "0.0018867884496894787",
      "-0.0012397748395093773",
      "0.003960735124185875",
      "0.0012734725870663206",
      "-0.014059977059776674",
      "-0.0038008891998905343",
      "-0.004469914525443755"
    ],
    [
      "0.0037059237324210434",
      "0.005416524087686633",
      "0.04605159221975554",
      "0.007468806605068928",
      "0.007444062568387763",
      "0.00011544046769676693",
      "-0.0006467477287204532",
      "4.530354166438596e-05",
      "0.0005540034073925479",
      "-0.00272046777760852",
      "0.0006824316635646856",
      "0.0006159424224448227",
      "0.00024521133658019547",
      "-0.006645193499851326",
      "0.0002984607710410689",
      "-6.432050337258901e-05",
      "-0.00047892841774869197",
      "0.00032296508688936103",
      "0.00042759856352731374",
      "0.0017766514790647937",
      "0.0015231253823967544",
      "-0.0003309384579022962",
      "-0.009773646824890786",
      "0.001222906704941772",
      "-0.00233678706342899"
    ],
    [
      "0.003647843384150001",
      "0.0049118439711398655",
      "0.0382396372424635",
      "0.006559949354446754",
      "0.005985467187623986",
      "8.523185631727592e-05",
      "-0.0004317755318016859",
      "7.795539284614085e-05",
      "0.0003491551991354143",
      "-0.002009062117357106",
      "0.0004221231092048229",
      "0.00045269814467587677",
      "-0.0005939895424861473",
      "-0.0037841301534246785",
      "0.0002464201905792789",
      "-5.2940394802336275e-05",
      "-0.00010346709765985013",
      "0.00022588082015001474",
      "0.0002505659517026108",
      "0.0008363700316976425",
      "0.0011313173673023415",
      "-0.00020932692796605244",
      "-0.007742894852307611",
      "0.0008102742422789226",
      "-0.0015508989313045634"
    ],
    [
      "0.003648711979333036",
      "0.004995875858068815",
      "0.03440270465516465",
      "0.0064876114079184055",
      "0.00601196583940974",
      "8.284906591555186e-05",
      "-0.00043720687896829717",
      "6.949665676122853e-05",
      "0.00035167463144438556",
      "-0.0017927884083753607",
      "0.00043645279467349003",
      "0.00045877454390188003",
      "-0.00047289709538938943",
      "-0.004047404380517384",
      "0.0002293124101455685",
      "-5.4011061245405e-05",
      "-0.00019459828581503815",
      "0.00022366029374527592",
      "0.0002542642340088763",
      "0.0009593101050334144",
      "0.0011488693183539886",
      "-0.00023715719331075815",
      "-0.007136144323371101",
      "0.0008364395800467027",
      "-0.0015704668598394407"
    ],
    [
      "0.0036569191526050955",
      "0.005272074329829092",
      "0.04427089453759389",
      "0.007196159753871095",
      "0.006284621274981343",
      "9.604406690237758e-05",
      "-0.00048466887119350146",
      "9.512000857943626e-05",
      "0.00038376449717844596",
      "-0.0021964369105403137",
      "0.0005752884355690455",
      "0.0005571462039150048",
      "-0.0008772884390690805",
      "-0.004422937129670526",
      "0.00023533510634781134",
      "-5.397001514188512e-05",
      "-0.00011421515761932516",
      "0.00025520815466006713",
      "0.0002664202768225943",
      "0.001291978731179696",
      "0.001355032349048778",
      "-0.0003384532120570917",
      "-0.009139670345257915",
      "0.0010559916420548059",
      "-0.0018501946302159947"
    ],
    [
      "0.003761878169515402",
      "0.007436792976704323",
      "0.08451336553159484",
      "0.010995584594993623",
      "0.009136505734617644",
      "0.000214821658544065",
      "-0.000856509148087868",
      "0.00019125660662253164",
      "0.0007635834744555512",
      "-0.0048939212788835906",
      "0.0018641131574319483",
      "0.0012508916758001646",
      "0.0008906031963221479",
      "-0.008988242501641772",
      "0.0005091474021568117",
      "-6.276632122030486e-05",
      "-2.4583811548074905e-05",
      "0.0004967416842271267",
      "0.0005239264245954811",
      "0.005648705077858049",
      "0.0028133332615690003",
      "-0.0010435968897454162",
      "-0.018349328743324164",
      "0.0007689412114840849",
      "-0.0038841176646160426"
    ],
    [
      "0.007161644455431541",
      "0.09089449172305664",
      "0.09900320401455119",
      "0.2092038660309142",
      "0.03878033456998793",
      "0.0060445287205121885",
      "-0.008990896955445023",
      "0.02101525467706708",
      "0.006518811535943647",
      "-0.02427644925379287",
      "0.04135477956742189",
      "-0.006731288447077246",
      "-0.06653875879213726",
      "-0.014482071761803068",
      "0.03393450742121527",
      "0.0016847404283425146",
      "0.0005988419361499291",
      "-0.0018250258188544472",
      "0.001440627428318349",
      "0.01854888810070562",
      "-0.050895978131242504",
      "-0.016153129181740937",
      "0.0002855336278552383",
      "0.004333056125352138",
      "-0.028417921485086546"
    ],
    [
      "0.02810095887386184",
      "2.6455502489119005",
      "0.3791872051918278",
      "0.28872578155451106",
      "0.22020104164962423",
      "0.17510908362966224",
      "-0.007494688787144115",
      "0.0011627533185113977",
      "0.037732987273692335",
      "0.26510236084696714",
      "-0.22476428416294883",
      "0.24412084561175437",
      "-0.19533825138313546",
      "0.16047160173146766",
      "-0.1303795322550577",
      "-0.028755200780101815",
      "0.0514673033286086",
      "-0.05777507590149068",
      "0.05311242179111214",
      "0.044581197772202305",
      "-0.5049158429407247",
      "0.24274820446666615",
      "-0.07388042053523482",
      "-0.13196662500806824",
      "0.09781157074897255"
    ],
    [
      "0.004984487731063063",
      "0.013724181934863805",
      "0.1401783699816979",
      "0.024468307113159827",
      "0.032321977211999954",
      "0.0013765303882244536",
      "-0.00496303621259491",
      "0.0014982129576174396",
      "0.004983731199787709",
      "-0.0002715049090370148",
      "0.000634451049082",
      "0.00394624008730142",
      "-0.0090227814798036",
      "-0.02072428639203576",
      "0.010485800177593797",
      "-0.0009785556234321862",
      "-1.6059256498233995e-05",
      "0.003318461019629031",
      "0.0034301259855066745",
      "0.0026059659892467214",
      "0.007247096550482269",
      "0.003908720341384479",
      "-0.028653183078314128",
      "-0.008147133102243005",
      "-0.01303310540034629"
    ],
    [
      "0.0037950224590931098",
      "0.006726621891676296",
      "0.11213350350841543",
      "0.011308961975750093",
      "0.008899021270021481",
      "0.00017411886933153071",
      "-0.0010936656488813555",
      "0.0004375302607483301",
      "0.0007817144086948434",
      "-0.0011225628157714334",
      "9.237055139582154e-05",
      "0.0010696821032791304",
      "-0.008047325197963282",
      "-0.0021261796486324565",
      "0.0008089681770792306",
      "-0.00015181609741930376",
      "0.001091745857019204",
      "0.0004897123233222787",
      "0.0005820459525506077",
      "-0.00173839655526209",
      "0.002374861571858012",
      "-0.00018753385323226477",
      "-0.01976086975196314",
      "0.0004951975589269852",
      "-0.002709011909077303"
    ],
    [
      "0.003675321328258345",
      "0.005150769558267442",
      "0.06981627584299466",
      "0.008520638692443844",
      "0.006834986976882912",
      "0.00013796090598066312",
      "-0.001272506821598545",
      "9.942010996355852e-05",
      "0.0005007511971383485",
      "-0.00220258956990223",
      "0.000372214833524144",
      "0.0007146948532043885",
      "-0.005034677383835089",
      "-0.007860735913176308",
      "0.0005743748831185925",
      "-5.997536091531009e-05",
      "-0.00045995502418924534",
      "0.0004692428636588126",
      "0.0002681843697635461",
      "8.566791727956725e-05",
      "0.0014119907094751753",
      "-0.00011524585487691946",
      "-0.013497216832440394",
      "0.002016370068623887",
      "-0.0028377729705994256"
    ],
    [
      "0.00367169451189767",
      "0.005162610668056506",
      "0.06707729795171968",
      "0.008449581628614821",
      "0.006684036173407736",
      "0.00013541405081778134",
      "-0.0010120932533476028",
      "0.00012917562102073235",
      "0.00045910823812234856",
      "-0.003275654385568739",
      "0.000423811774423015",
      "0.0007295483427417554",
      "-0.004687650611573777",
      "-0.00612281140756855",
      "0.00037078691543990217",
      "-6.416620856713873e-05",
      "-0.0001467169555509487",
      "0.0003914789203696478",
      "0.0002687245658047446",
      "0.00010463144352987499",
      "0.0016093073606409753",
      "-0.00017138299944889754",
      "-0.013267178449127127",
      "0.0020735584906179318",
      "-0.0025045190387837845"
    ],
    [
      "0.0036739892602543883",
      "0.0052590997467347475",
      "0.058190456946589565",
      "0.008128319007041224",
      "0.006886078614773526",
      "0.00014388670067812484",
      "-0.001026576296451003",
      "7.312020122818305e-05",
      "0.0004874499963973253",
      "-0.0035768757429036767",
      "0.0005890093479435287",
      "0.000792543733678856",
      "-0.0027010226723983705",
      "-0.007199370081149762",
      "0.00041409578886791133",
      "-4.6222642942774276e-05",
      "-0.0003281507682500541",
      "0.00041121111090324837",
      "0.0002900505103378896",
      "0.0009508481815116603",
      "0.00164472050523407",
      "-0.00026148470744160007",
      "-0.012233759427035617",
      "0.0014809327443044416",
      "-0.0026816615136623797"
    ],
    [
      "0.00377724446466601",
      "0.007405899567463906",
      "0.07663191524190051",
      "0.01079890171892928",
      "0.009528026747963885",
      "0.00019834847752978304",
      "-0.001039214683037846",
      "0.00013362147987334828",
      "0.0008178917528739963",
      "-0.005950927832550893",
      "0.0012910178083650338",
      "0.0011829667992943602",
      "-0.0007576742055238764",
      "-0.009544599502632475",
      "0.00040035101223088977",
      "-0.00012388524436996516",
      "-0.0003327379388751752",
      "0.0005479096432768578",
      "0.0005850149177240627",
      "0.0033448856768992655",
      "0.003124858085740923",
      "-0.000804882100973901",
      "-0.01703156279191475",
      "0.0018419236957877725",
      "-0.004072371786126082"
    ],
    [
      "0.008531413634048518",
      "0.019672283803662486",
      "0.14799302174010898",
      "0.029365948926014566",
      "0.09602107068005325",
      "0.0018681644181799111",
      "-0.006154920553531509",
      "0.003052303921736527",
      "0.015167683400853968",
      "-0.02218201791249068",
      "-0.0010668246317775238",
      "-0.006126083728681897",
      "0.007574150252507433",
      "-0.030082096982436572",
      "0.023145195113550236",
      "-0.0050199033144007026",
      "0.0013945422133472285",
      "0.0061832608370168875",
      "0.014445449939688734",
      "0.00889208032522459",
      "0.01408355193026495",
      "0.01568134915061033",
      "-0.04364870048560277",
      "-0.01674854147827939",
      "-0.017032670201608594"
    ],
    [
      "0.005143213491732022",
      "0.015702474817935613",
      "0.16798840630626044",
      "0.024068144700843622",
      "0.0398907386072839",
      "0.0006015756305691262",
      "-0.004507685005020056",
      "-5.095183153613324e-05",
      "0.00520655825787318",
      "-0.012976071953999012",
      "0.002009049471510087",
      "0.0030111613343435143",
      "0.0020597514249723415",
      "-0.04438309642520986",
      "0.002004572349541931",
      "-0.0004931676907636296",
      "-0.006066104664631257",
      "0.0020305680391241292",
      "0.004808809891143116",
      "0.013247365489613236",
      "0.008054067508810707",
      "-0.0009558935595594803",
      "-0.030743901624068586",
      "0.008718766415128807",
      "-0.014739448095746496"
    ],
    [
      "0.09033931567718766",
      "0.26607039782218966",
      "0.5190020089285353",
      "1.2334662410792092",
      "1.3748506757387742",
      "0.04826953390841675",
      "0.106970331661542",
      "0.06471258911655076",
      "0.1367854427127253",
      "-0.05246372503171585",
      "0.2836671547562389",
      "-0.31570892529030553",
      "-0.3928039244205051",
      "0.4861968292858833",
      "-0.5804614110498499",
      "-0.08894724979939168",
      "0.11654325610230865",
      "-0.18054226817015076",
      "0.28896200349111445",
      "0.23088506176949722",
      "-0.2239509602696338",
      "0.26722626837876046",
      "-0.5242404771427925",
      "0.30941600198860775",
      "0.11953694687958553"
    ],
    [
      "0.005271854584710804",
      "0.03640873392087172",
      "0.07648909197315226",
      "0.0336781480149194",
      "0.028640164630208593",
      "0.002353368406656905",
      "-0.0023800268625822456",
      "0.0037207968673615317",
      "0.004839394909490601",
      "-0.008293126483914755",
      "0.00140119458971908",
      "0.006183381677814932",
      "-0.00345308013201064",
      "-0.020262586428802385",
      "0.01020016849137052",
      "-0.003099052595551858",
      "-0.0017888889393614887",
      "0.002725816605448979",
      "0.0031396338026129264",
      "0.0036590953924164615",
      "0.022101938395753917",
      "0.0054556704620873754",
      "-0.021617277710522367",
      "0.0038103991128186866",
      "-0.008654458760946082"
    ],
    [
      "0.005313317612587427",
      "0.01523165334911615",
      "0.0766096781624128",
      "0.022956958915652817",
      "0.030551780624309174",
      "0.0005551910085285108",
      "0.0008616267686405162",
      "0.0030079398493534607",
      "0.004498645759026435",
      "-0.014761300725169494",
      "0.0007598606503079826",
      "-0.0006802896948798768",
      "0.0003114496940114861",
      "0.0004293763659094144",
      "0.0055855815571441226",
      "-0.0020648043092344423",
      "0.0023953006892264155",
      "0.0007847802781041248",
      "0.004539671238699796",
      "0.003742027987049581",
      "0.011779378885198194",
      "0.0030729245441548925",
      "-0.02663192615819865",
      "0.003628692253686262",
      "-4.849096489349434e-05"
    ],
    [
      "0.003730066589661807",
      "0.0062115489536533",
      "0.05683934502888688",
      "0.009744531689302983",
      "0.008162203887288952",
      "0.0002034066601736002",
      "-0.0010701508952004216",
      "0.00011653317346622372",
      "0.000676964971353808",
      "-0.003808285797082274",
      "0.000391060935551773",
      "0.0012587322495894431",
      "-0.0024639043908678006",
      "-0.008990225080437007",
      "0.00044108927942435104",
      "-7.509167256048788e-05",
      "-0.0006051970289561459",
      "0.0005034677804098761",
      "0.0004232761025127953",
      "0.00124797903122482",
      "0.002428569150993269",
      "-0.00020697534763085404",
      "-0.013388542251871942",
      "0.0022172050492718907",
      "-0.0034606235691661854"
    ],
    [
      "0.0036571477131595786",
      "0.005327392609061615",
      "0.047283822918270706",
      "0.008041207829681183",
      "0.006428592486561844",
      "0.0001385099417106511",
      "-0.0007278325385372674",
      "0.00010187146739665506",
      "0.0004119526889190006",
      "-0.0032148894184921297",
      "0.0004397460167442755",
      "0.0008264150955406655",
      "-0.0026922176820764455",
      "-0.005645987434502899",
      "0.00023975124791459216",
      "-4.8908500394248776e-05",
      "-0.00022604516530366997",
      "0.0003346670390771958",
      "0.00023651640870092744",
      "0.0005924737492734345",
      "0.001683418717562111",
      "-0.00023891534844116213",
      "-0.010621889573169653",
      "0.0018591572670605388",
      "-0.002361695653904969"
    ],
    [
      "0.0036622556329140737",
      "0.005467539698741049",
      "0.05908810092887308",
      "0.00852706204713653",
      "0.006590984506464559",
      "0.00013857400428215864",
      "-0.0007951036087071479",
      "0.0001177561227198006",
      "0.0004294916380279322",
      "-0.003196349412329313",
      "0.00047999514449409983",
      "0.0008125585751476439",
      "-0.0038567684239224176",
      "-0.005835687208047395",
      "0.00022376161433004652",
      "-5.657417063182486e-05",
      "-0.0002052871266178869",
      "0.00035658203433468807",
      "0.00024411643962766926",
      "0.0003624826561047325",
      "0.0017141993940262548",
      "-0.00028365184836510175",
      "-0.01238494297809584",
      "0.0024171949900290285",
      "-0.0025319536627569795"
    ],
    [
      "0.00367493758074032",
      "0.005621209525652355",
      "0.07517294935586785",
      "0.009718466219632144",
      "0.007186323453670034",
      "0.0001633852614418999",
      "-0.0012099193463346758",
      "8.827001020726169e-05",
      "0.000516426408678895",
      "-0.00373645598450463",
      "0.000556862602274604",
      "0.0009939578655198385",
      "-0.005026348172353482",
      "-0.008886063450614105",
      "0.0002985722198344012",
      "-3.945418598055748e-05",
      "-0.0005109662500809513",
      "0.00048397581802943427",
      "0.00026220128737871977",
      "0.0004145098198160278",
      "0.0018961592179933288",
      "-0.00034504509763587035",
      "-0.015992550619220468",
      "0.0031153916280140196",
      "-0.0034165847468128822"
    ],
    [
      "0.003769794076394291",
      "0.006702635054406474",
      "0.13889882680268428",
      "0.013739396929790308",
      "0.009551909547913774",
      "0.00023104625265122077",
      "-0.0017057541382557407",
      "0.00017752634626899713",
      "0.0008429054309179578",
      "-0.004775877607702191",
      "0.0004126468596313833",
      "0.0014073979147371644",
      "-0.010067376583973268",
      "-0.012441943635039976",
      "0.00024698501304988015",
      "-0.000103342809699807",
      "-0.0006367117926180286",
      "0.0007100838233863075",
      "0.0004912625008752344",
      "0.00022879011587162448",
      "0.0028625896105505225",
      "-0.0002702013987109152",
      "-0.027406055313009443",
      "0.006289479666774727",
      "-0.005118558141402108"
    ],
    [
      "0.010668679611988162",
      "0.026470091919289673",
      "0.10828641203384101",
      "0.03094656881331041",
      "0.10786122711546174",
      "-0.0018914372755676292",
      "-0.00939184312313073",
      "0.009156218657602393",
      "0.017918400205831984",
      "0.015709730061350253",
      "-0.007536680274740662",
      "-0.021491249000436086",
      "-0.02044091713476853",
      "-0.05511291135084711",
      "0.02588312002815438",
      "-0.007704078278141974",
      "-0.010786118900685884",
      "0.002627354541233999",
      "0.019784220354580415",
      "-0.011789535649804839",
      "0.01787832545035493",
      "0.01040879837126991",
      "-0.0038335341777972027",
      "0.005183297318728493",
      "0.013006673624305907"
    ],
    [
      "0.009181219243685182",
      "0.07218389341295038",
      "0.5950880390395206",
      "0.06906296850391558",
      "0.17101027426788148",
      "-0.0007478548482911328",
      "0.017112125625785585",
      "-0.0030670992678338005",
      "0.01665055890537155",
      "0.13519599846231106",
      "-0.037286759024885825",
      "0.06754302049561207",
      "-0.15601370785732985",
      "0.24649680269441485",
      "-0.05743305209184953",
      "0.010400670717574924",
      "0.03499926280513299",
      "-0.0061311898836555",
      "0.023786002403058965",
      "-0.10345368675065177",
      "0.044445666738311435",
      "-0.04141755037256209",
      "0.0026605344222304997",
      "0.004414988257500747",
      "-0.01644595795879408"
    ],
    [
      "0.00457223578424674",
      "0.011671227023182025",
      "0.08077607882573892",
      "0.015381138863773456",
      "0.023155939449735267",
      "0.0009785426415403684",
      "-0.002406486964229724",
      "0.0008113674643618975",
      "0.003378693183121897",
      "-0.0015731954695095967",
      "0.0004533546333193083",
      "0.001801284824979728",
      "-0.0049466113059792255",
      "-0.017566713090193396",
      "0.005748033042218081",
      "-0.001091513963871715",
      "-0.002302513392327487",
      "0.001981224307777617",
      "0.0025185317784093696",
      "-0.0014790904498463465",
      "0.006008384482465402",
      "0.003412173445472097",
      "-0.01557285396666353",
      "0.003508662133415748",
      "-0.007870565406288626"
    ],
    [
      "0.0037551441896764843",
      "0.006523896109828519",
      "0.05509336542550822",
      "0.009095919348993113",
      "0.008410209326594928",
      "0.00022126448694653622",
      "-0.0008194835359119822",
      "0.0002027213237727439",
      "0.0007244509016081293",
      "-0.003649230537184115",
      "0.0006568319100162289",
      "0.0010189792885402862",
      "-0.003313077599930195",
      "-0.005403079922207689",
      "0.0007358773703146795",
      "-0.00015109780631520202",
      "-0.0001808014583641762",
      "0.0004969915739121893",
      "0.00048557375144790997",
      "-0.0003367533882286468",
      "0.0024113816135081477",
      "-0.0001957696864964239",
      "-0.011281014993022241",
      "0.0019498207687043056",
      "-0.0030022364972046743"
    ],
    [
      "0.0036620314396535888",
      "0.004903388637800395",
      "0.04315564019422487",
      "0.007051409023111473",
      "0.0064207109107050605",
      "0.00011604507333179725",
      "-0.00081722883816759",
      "5.296686630476695e-05",
      "0.0004309785234471989",
      "-0.002311998124147757",
      "0.00036869242679913217",
      "0.0005914985910139118",
      "-0.0018496583302839106",
      "-0.006017072251971114",
      "0.00040940918609401716",
      "-5.413120890164848e-05",
      "-0.00038200280989032255",
      "0.0003410972217062582",
      "0.00027317948873021783",
      "0.00028145002626631175",
      "0.0012574146228510512",
      "-0.00011684930116252083",
      "-0.009246874089015445",
      "0.0011733892206992726",
      "-0.002121547572126464"
    ],
    [
      "0.0036621258016177162",
      "0.004799603018462428",
      "0.042628502072563294",
      "0.0069375289466017355",
      "0.006336041160660777",
      "0.00010875047668287191",
      "-0.0008690019310601696",
      "5.926079131465835e-05",
      "0.00042695348404995354",
      "-0.001981382992198064",
      "0.00029585752231118504",
      "0.0005339432564993148",
      "-0.0020978262221433607",
      "-0.006119381394153281",
      "0.00045543627439601994",
      "-5.8216918662042365e-05",
      "-0.0004116459758654691",
      "0.00034085284393285887",
      "0.00027070074710018285",
      "0.00016710212480044258",
      "0.001156725417465088",
      "-6.1025042192108496e-05",
      "-0.009025406530912083",
      "0.0010836883767769922",
      "-0.002038204656044801"
    ],
    [
      "0.003669012737806002",
      "0.00498063386575729",
      "0.04390523106483016",
      "0.007143926857091243",
      "0.006509913938510607",
      "0.00010874644137611699",
      "-0.0008000684732561182",
      "6.634401581161067e-05",
      "0.00044256232271299085",
      "-0.002166619914973189",
      "0.00027348243572473876",
      "0.0005673639076401847",
      "-0.002087179923208671",
      "-0.00583948078911855",
      "0.00038338445541449075",
      "-6.685338357696113e-05",
      "-0.0003820424245003035",
      "0.00033258079105299315",
      "0.00029392062820935143",
      "-7.414189428123138e-05",
      "0.001295217222392981",
      "-0.0001005306894755578",
      "-0.009301008292206396",
      "0.001325719034321343",
      "-0.002070932810969049"
    ],
    [
      "0.0037582954369492607",
      "0.006040568084010886",
      "0.04779623560416267",
      "0.008323432405115686",
      "0.008074233755384694",
      "0.00018867905925328953",
      "-0.0010355660293693647",
      "0.00018932457197499554",
      "0.0007096671281738344",
      "-0.0024276193026817137",
      "0.00031471048773089896",
      "0.0007672519942719659",
      "-0.0028388756899559225",
      "-0.006760973093084741",
      "0.0008374743618147404",
      "-0.00016950633734876897",
      "-0.0004711507285272246",
      "0.0004704933381636559",
      "0.0004999611970636395",
      "-0.00040341134069528904",
      "0.0019985291080345715",
      "8.013445149279648e-05",
      "-0.009946321488075345",
      "0.0012925392952528817",
      "-0.0025830698548369377"
    ],
    [
      "0.0036661460633117702",
      "0.0051398880956721",
      "0.04441929136996335",
      "0.007408046872665496",
      "0.006486349484189321",
      "0.00012156959026108562",
      "-0.0007261776325873491",
      "8.896459039681222e-05",
      "0.0004341486679509582",
      "-0.0023131726232053515",
      "0.0003031319870095391",
      "0.000645296162403947",
      "-0.0025534395494883747",
      "-0.005201753762751319",
      "0.0003630419684610995",
      "-7.209240028549246e-05",
      "-0.0002954484424170026",
      "0.0003349302069954358",
      "0.00027420514367316144",
      "-8.060350881930803e-05",
      "0.0014409999805713935",
      "-0.00011478543732906006",
      "-0.009218534644156035",
      "0.0015785890380367858",
      "-0.002137779165374032"
    ],
    [
      "0.0037936462890072026",
      "0.006579358561798428",
      "0.08568059997384739",
      "0.011654382901080921",
      "0.009708406596561046",
      "0.0002844264419095363",
      "-0.0017538584883069952",
      "0.00017925727813897178",
      "0.0009353336290118685",
      "-0.004465712950794744",
      "0.0005517979499795817",
      "0.0014174057830613786",
      "-0.007062807846125958",
      "-0.011410794100273835",
      "0.00098968497177589",
      "-0.00014060637872391927",
      "-0.0007758448638966904",
      "0.0007838865801193219",
      "0.0005426906524048758",
      "-0.0006527753480734996",
      "0.0028435870553918294",
      "-5.111974013025061e-05",
      "-0.01828400324147769",
      "0.00350308403413708",
      "-0.004777536701519501"
    ],
    [
      "1.0234131220945404",
      "2.1115715184756545",
      "0.49083134405709966",
      "1.3672308313962045",
      "0.8447233824858047",
      "0.7916919601066281",
      "-0.5662855860897105",
      "-0.8929540922828141",
      "0.6142172815293575",
      "-0.7371350422474386",
      "-1.5220925850733413",
      "1.201864609265784",
      "0.6959988469150228",
      "-0.5226209927716138",
      "-0.9657093496894174",
      "1.1669010498411296",
      "-0.261445147375197",
      "-0.703647342914235",
      "0.662773150331885",
      "0.4823671345231603",
      "0.5727740307981493",
      "-0.1635354198352696",
      "0.15403926185028",
      "-0.19071697303380034",
      "-0.15438222245171593"
    ],
    [
      "0.0064693971681461055",
      "0.07085388391280019",
      "0.1356742161390378",
      "0.03380829048638576",
      "0.04896383378901831",
      "0.003890749747951607",
      "-0.0004204874133119755",
      "0.003951157993124113",
      "0.007598000276135326",
      "0.02343935714367917",
      "0.007799873465420273",
      "-0.0043495545182279235",
      "-0.011230063122453775",
      "-0.0008818988979319002",
      "0.01339071650217819",
      "-0.008372225906485183",
      "-0.003430157354248788",
      "0.0038397501492249807",
      "0.006509529150864753",
      "-0.020722083573391187",
      "0.026871608700262433",
      "0.012960266729736172",
      "-0.0013571617420506524",
      "0.00907075845509964",
      "-0.013614910844560022"
    ],
    [
      "0.0042545598024271375",
      "0.009733300756103012",
      "0.08804233234907022",
      "0.01355316871999839",
      "0.015473497135105681",
      "0.0005625682379243222",
      "-0.0027400612310130735",
      "0.0009522174828947602",
      "0.002181910804416255",
      "0.0018238636286257626",
      "-0.0006744623947504958",
      "0.0006052340249299621",
      "-0.01075256994889704",
      "-0.013470508929780878",
      "0.004452016561347625",
      "-0.0009603814105531",
      "-0.0014859685590862437",
      "0.001381854468370062",
      "0.0015756270063450575",
      "-0.004517749098345076",
      "0.004364286695964075",
      "0.0027017220730590832",
      "-0.014957554970440011",
      "0.001932378172512296",
      "-0.0045881540648687194"
    ],
    [
      "0.0037361136631936507",
      "0.005167531530887684",
      "0.053102535308409526",
      "0.008196097809670675",
      "0.00759774730541908",
      "0.0001857182169500412",
      "-0.001480361107146082",
      "0.00016317692819497228",
      "0.0006855964441573022",
      "-0.0017403351376358222",
      "4.505628606981606e-05",
      "0.0006733535165320659",
      "-0.005139612079333512",
      "-0.008566230370325428",
      "0.0011445055291992969",
      "-0.00014936459024082066",
      "-0.0007309355938173969",
      "0.0005760215749885555",
      "0.0004075806384502499",
      "-0.0011943325181215329",
      "0.001536813139330653",
      "0.0003794113697145388",
      "-0.01082298694078187",
      "0.001566106867757748",
      "-0.0028140719981828"
    ],
    [
      "0.0036544612254500106",
      "0.004785578330198733",
      "0.041428625765512796",
      "0.0067980794920040515",
      "0.005999546416781864",
      "0.0001044782939382508",
      "-0.0007525477755990923",
      "0.00010158203925389498",
      "0.0003839062878773297",
      "-0.0014208426617717906",
      "0.00013194308400109588",
      "0.0004715683243479301",
      "-0.0029224477100807823",
      "-0.004607467326464124",
      "0.000466203236987637",
      "-7.993994987942659e-05",
      "-0.0002652267064749335",
      "0.000309700358449077",
      "0.0002366907900973695",
      "-0.0004995147586144829",
      "0.0010996552892178356",
      "4.6569142055206866e-05",
      "-0.008076078902593148",
      "0.0011910548340525896",
      "-0.0017448531838977247"
    ],
    [
      "0.0036579469292170068",
      "0.004835326304103277",
      "0.0373748060398879",
      "0.006724647285275642",
      "0.006145138512301904",
      "0.00011195871909374359",
      "-0.0007193352487665329",
      "8.17803586849974e-05",
      "0.00040209086451983037",
      "-0.0016703186643473003",
      "0.00019762427990546635",
      "0.0005103553084250794",
      "-0.0024725252590307124",
      "-0.0048355813528801524",
      "0.0004503596963298477",
      "-7.656152868007219e-05",
      "-0.00034459731751728366",
      "0.00031541774500213444",
      "0.0002520357901732358",
      "-0.000293092472566054",
      "0.0011568346976079693",
      "2.0314468656800687e-05",
      "-0.007537265845546238",
      "0.0012816359878773168",
      "-0.001833922593912539"
    ],
    [
      "0.0036649749405188742",
      "0.005403911906991581",
      "0.05938140216173118",
      "0.00793053736718501",
      "0.006655960436575844",
      "0.00010957704836679661",
      "-0.0007442527940410761",
      "7.726771749085573e-05",
      "0.00043349047396896545",
      "-0.002453654693633036",
      "0.0007868651927056396",
      "0.0006301736105885202",
      "-0.0018644016972592487",
      "-0.0064524069322890515",
      "0.0002442009518720497",
      "-4.148206323968603e-05",
      "-0.0002534267184489216",
      "0.00032404440458096715",
      "0.0002822816478616298",
      "0.0020937944248049646",
      "0.0014300139735733506",
      "-0.0004331096804501315",
      "-0.01221773411021353",
      "0.0015746451148513788",
      "-0.002367885530207178"
    ],
    [
      "0.003781485947000276",
      "0.007168264383491151",
      "0.07129833488608812",
      "0.010440782344404839",
      "0.008878425313215046",
      "0.00021691798974830654",
      "-0.0013403780473493405",
      "0.0002645313142737267",
      "0.0008124700634796352",
      "-0.0016214887768725695",
      "0.00046472752388105313",
      "0.0010200415376113694",
      "-0.0059816008999951315",
      "-0.00805550724257956",
      "0.0009684669631761176",
      "-0.00020562263541129943",
      "-0.00047790557517352777",
      "0.0006192920669182558",
      "0.000514741938193094",
      "-0.00025126707082204013",
      "0.002569944676608837",
      "-0.0001286400369037888",
      "-0.013991350761682345",
      "0.0022204577031851567",
      "-0.0036113491587338874"
    ],
    [
      "0.007482697832377545",
      "0.018180058347455497",
      "0.11661946861048142",
      "0.03034989697873992",
      "0.06094152821122777",
      "0.0019124020250228376",
      "-0.010269303831438282",
      "0.0062860611877654776",
      "0.010995037761808742",
      "-0.011340429036389061",
      "-0.0010009727503705347",
      "-0.003601014224642583",
      "-0.017084202131047534",
      "-0.02378876050853285",
      "0.02623232706569004",
      "-0.004550190459053939",
      "0.0036849254425167085",
      "0.004806947491010874",
      "0.00958414342634941",
      "-0.008322160864975439",
      "0.014596521004798505",
      "0.014020477605071004",
      "-0.0357532321895493",
      "-0.02955259745375613",
      "-0.0028832771557632864"
    ],
    [
      "0.005479397225679033",
      "0.014362904572395736",
      "0.1575346812908522",
      "0.0295110122541938",
      "0.04063012516209527",
      "0.0019313367106127833",
      "-0.009999997976881225",
      "0.0019418655850131198",
      "0.006748290196403118",
      "-0.006085265382126147",
      "0.0014465449828828642",
      "0.004853462661357982",
      "-0.01816076879518781",
      "-0.04842490690349261",
      "0.015369160699226564",
      "-0.0013353268138531957",
      "-0.0033450725705463738",
      "0.004838728133540684",
      "0.004406979107480203",
      "-0.0042787522951898745",
      "0.009180494723643271",
      "0.005696184891318411",
      "-0.04045029417204035",
      "-0.008588793922737831",
      "-0.0179053355158363"
    ],
    [
      "0.006984919271841857",
      "0.01729893799239016",
      "0.10865942005470361",
      "0.03117160599577655",
      "0.07617453346257969",
      "0.002202064223501732",
      "-0.006182047871727438",
      "0.002134532139973898",
      "0.011948134799445228",
      "-0.004233570141311522",
      "0.002604810122230764",
      "0.0069257384420046385",
      "-2.6796751039984312e-05",
      "-0.01843661871323721",
      "0.021782379972192317",
      "-0.0009777402846062905",
      "0.0022410739323927504",
      "0.00636526775701982",
      "0.009515355012732662",
      "-0.0032042689964526965",
      "0.009420173390618729",
      "0.0044016869585087335",
      "-0.030070564102315147",
      "-0.021899012507330007",
      "-0.023017829616194915"
    ],
    [
      "0.0037981573529904775",
      "0.007136629611309049",
      "0.07482574022758094",
      "0.009749091061860983",
      "0.009581121772497257",
      "0.0001380988025773226",
      "-0.0004203837641352017",
      "0.0002756223851864222",
      "0.0008438047656748979",
      "-0.0017946363192232063",
      "0.00045310105084337104",
      "0.0010424546235680528",
      "-0.0024099877036751756",
      "-0.0012094649277239913",
      "0.000770639396759819",
      "-0.00010747174404226479",
      "0.0006445472069931275",
      "0.0004631403222587161",
      "0.000664450440854846",
      "-0.0018454243378004237",
      "0.002369694584209292",
      "-0.000711076902233844",
      "-0.013288731913751675",
      "0.0005220383022692517",
      "-0.002815975900690113"
    ],
    [
      "0.0036651097320624716",
      "0.005456092446871056",
      "0.061514196543059715",
      "0.00804709392265685",
      "0.006801792434090215",
      "0.00011326637628929857",
      "-0.0007165305652990843",
      "5.405361967503185e-05",
      "0.0004455706656230869",
      "-0.0023639652293720886",
      "0.0007931628584031508",
      "0.0006921127737879056",
      "-0.0013533853966492166",
      "-0.0065133667476569195",
      "0.0002111442658297555",
      "-2.7871718788004457e-05",
      "-0.00027655800348469825",
      "0.00033201647399219605",
      "0.0002908606671714742",
      "0.0019230614611353402",
      "0.0014294399730387178",
      "-0.00048152899094904954",
      "-0.012483045475041941",
      "0.0015261038771867943",
      "-0.0025126021338270953"
    ],
    [
      "0.003663589361864329",
      "0.005288258075936783",
      "0.06566141003108722",
      "0.008028356624904016",
      "0.006574427838149214",
      "0.00010939598676763161",
      "-0.0006698778212902863",
      "0.0001001289892196482",
      "0.0004238435463180387",
      "-0.0024761350306239873",
      "0.0007754790045854153",
      "0.0006196590553945848",
      "-0.0009324502079411664",
      "-0.005772083353680594",
      "0.00030182131372262575",
      "-3.839311197310225e-05",
      "-1.9739560007668505e-05",
      "0.00031236518588258845",
      "0.0002794252894998088",
      "0.0020855692556160875",
      "0.0013879236254376798",
      "-0.0004042047906625658",
      "-0.013265544755742197",
      "0.0009162291754672906",
      "-0.0022466952693631103"
    ],
    [
      "0.0036668806224779997",
      "0.005197324119100704",
      "0.047238752700656465",
      "0.007706960086764347",
      "0.006695408678515663",
      "0.00013331046431863617",
      "-0.0007654421505378756",
      "6.683087541626652e-05",
      "0.00045731607146149746",
      "-0.002672170542397577",
      "0.0005359192530898109",
      "0.0007505330750237371",
      "-0.001628240623011959",
      "-0.0061465556040455295",
      "0.00037742250996164174",
      "-4.380670153432814e-05",
      "-0.0003156822368865533",
      "0.00036209948453048713",
      "0.0002797263125113502",
      "0.0005563155823151035",
      "0.001495953597302148",
      "-0.00025782467131270137",
      "-0.010504049093647301",
      "0.0013409683701783328",
      "-0.002425234313258344"
    ],
    [
      "0.0036787532584689115",
      "0.0054670349878915446",
      "0.058071195198054204",
      "0.008479249179493475",
      "0.00696943104540535",
      "0.0001488157717064219",
      "-0.0009094055422328709",
      "0.00010260672670753626",
      "0.0004967603174785001",
      "-0.0031383912990365992",
      "0.0005299513913510639",
      "0.0008476076391045351",
      "-0.00217686447174619",
      "-0.006649573422071523",
      "0.0004284876474653486",
      "-5.749866046384325e-05",
      "-0.00020746217668680928",
      "0.00040667246367468807",
      "0.00029802223924394437",
      "0.00019739732343095843",
      "0.0017419996402592065",
      "-0.0002800217482466127",
      "-0.012885537344645842",
      "0.0012983895945353333",
      "-0.0026865314559939356"
    ],
    [
      "0.003682188332033727",
      "0.0057030845976588545",
      "0.062472879672699606",
      "0.008885017304517207",
      "0.0072959690299144704",
      "0.00014688805537901062",
      "-0.0009852367862238285",
      "6.0761679539670536e-05",
      "0.0005269055548238948",
      "-0.002740404816444313",
      "0.0006134147799942886",
      "0.0009107322043264143",
      "-0.002838214143261667",
      "-0.007886712767586415",
      "0.00031176833787700044",
      "-4.326566643474453e-05",
      "-0.0004966726408054831",
      "0.00043479476900334555",
      "0.0003127202252940689",
      "0.0003477585336453625",
      "0.0017649105886870563",
      "-0.00041683259186250704",
      "-0.013494355753247285",
      "0.002177842428472735",
      "-0.0030965657832075747"
    ],
    [
      "0.0038027094750600035",
      "0.006818972564686219",
      "0.10744168730642198",
      "0.011713786200259507",
      "0.010173594148990635",
      "0.00019544723887426478",
      "-0.001239159828043732",
      "0.00010382572432243663",
      "0.000932062101865329",
      "-0.002848314070988128",
      "0.0007312319827328256",
      "0.001196149036875999",
      "-0.0037774307815013537",
      "-0.011010638194852214",
      "0.00045469912300634196",
      "-0.00010272815483039839",
      "-0.0006887932243667701",
      "0.0006333988189079558",
      "0.0006588003969449745",
      "0.0002195712982685029",
      "0.0025312364217248296",
      "-0.0005158470994884499",
      "-0.021893861625194973",
      "0.0037204127902984566",
      "-0.004499398937136106"
    ],
    [
      "1.5400167891753225",
      "0.9121148111024381",
      "0.6886380516560537",
      "1.8883531331841166",
      "1.1197983371840872",
      "0.6821951824287185",
      "-0.7898511646387281",
      "-1.2434256778824575",
      "-0.5268473185412929",
      "-0.061623023045452606",
      "-0.9706052629628552",
      "-0.2557292165841081",
      "0.4403991532276878",
      "0.2839167103368528",
      "0.4830949064730088",
      "0.6467089424596073",
      "0.2911736955141596",
      "-0.7575581840343324",
      "-0.720015828191279",
      "0.5126738440236142",
      "0.09976927551974084",
      "0.14597805428329796",
      "0.702574803348701",
      "0.5198589416650513",
      "0.4345972287748968"
    ],
    [
      "0.005218699652031215",
      "0.02081508349560583",
      "0.0784512379450591",
      "0.022265276745185626",
      "0.03197990981367088",
      "0.00225446810845898",
      "-0.0019265061887248373",
      "0.0018631175684912572",
      "0.005064045392909523",
      "-0.0018007743690033689",
      "0.0032169111468662043",
      "0.003819322845567293",
      "-0.004998561116575239",
      "-0.020933528721776274",
      "0.00811681959625808",
      "-0.0021923908028341848",
      "-0.004145800500583854",
      "0.0024355840942593267",
      "0.0037987048150089453",
      "-0.004557294663548395",
      "0.011277518068900231",
      "0.00659795955199369",
      "-0.013397655325554607",
      "0.010205632161880227",
      "-0.009570873763348295"
    ],
    [
      "0.0044275973786998745",
      "0.009772173214443007",
      "0.06409674271467933",
      "0.013916307484331047",
      "0.019881288914435764",
      "0.0008623889833299653",
      "-0.0007020061672661532",
      "0.0010142420384831722",
      "0.0028393446861971657",
      "-0.0038663913599006304",
      "0.0013354853245522717",
      "0.0018744766384218188",
      "0.00021627149905095226",
      "-0.006611642049963618",
      "0.0052289357866697715",
      "-0.0007940274842946582",
      "-5.7127044632029786e-05",
      "0.00147915987883139",
      "0.0021360652707691275",
      "0.0019034781766478917",
      "0.005252823502887223",
      "0.0024532836577413446",
      "-0.014134385457896715",
      "0.0008243416513607204",
      "-0.005297059098898904"
    ],
    [
      "0.003756984195336214",
      "0.005856688082912848",
      "0.05905105624065256",
      "0.009076359244769142",
      "0.00905816984917928",
      "0.00018104224149141076",
      "-0.000988283554125848",
      "1.5097555638874864e-06",
      "0.0007929353909082859",
      "-0.003175730635286859",
      "0.0007372654444389733",
      "0.0010088197110273793",
      "-0.0021071349504706268",
      "-0.009878682258688775",
      "0.0004460277159346183",
      "-6.666164710554244e-05",
      "-0.0009983457790314148",
      "0.0005373030905838197",
      "0.0005533915972509008",
      "0.0008877057474324787",
      "0.0020206991278904386",
      "-0.0003409187569516267",
      "-0.0131826310753829",
      "0.0032861835411860225",
      "-0.003726123433818052"
    ],
    [
      "0.00364346339040708",
      "0.004903328545054347",
      "0.04044233379341526",
      "0.006779577223650184",
      "0.005909459395311204",
      "0.00010225656223727202",
      "-0.0006256749177701837",
      "7.917384558745612e-05",
      "0.0003486438952848842",
      "-0.0020232009497234615",
      "0.0004080205822370254",
      "0.000517064846231566",
      "-0.001717707688224001",
      "-0.004643886440187914",
      "0.000306975999054662",
      "-5.0065459024059346e-05",
      "-0.00020973795761534543",
      "0.000267466008165312",
      "0.0002192186048910977",
      "0.0008744643633451953",
      "0.0011418827245364388",
      "-0.00014985129895406119",
      "-0.008155171140653358",
      "0.0010388753353445723",
      "-0.0017507935829211402"
    ],
    [
      "0.003644268700519408",
      "0.004797963528906569",
      "0.04006780037149595",
      "0.006643091722982133",
      "0.005984831666265047",
      "9.55131262353144e-05",
      "-0.0006286425003707408",
      "5.0923268153896806e-05",
      "0.0003560421030565335",
      "-0.002164268090695799",
      "0.000391618565544952",
      "0.0004980566962694868",
      "-0.001455552030510368",
      "-0.0049737591023621035",
      "0.0002619711830614279",
      "-4.363477731385615e-05",
      "-0.00030531163935107377",
      "0.0002660264502317052",
      "0.00023279350510613462",
      "0.00077963844433299",
      "0.001105515830196445",
      "-0.00015849325613140027",
      "-0.008062445582619534",
      "0.0011973432461982194",
      "-0.0017792234916727573"
    ],
    [
      "0.0036500878303182983",
      "0.004860647092814853",
      "0.04587030082503827",
      "0.006958883552988531",
      "0.006066424240770197",
      "9.904497064203795e-05",
      "-0.0007230833387099389",
      "7.485003103361793e-05",
      "0.0003746765202172458",
      "-0.0018751141351398923",
      "0.0003550002499951277",
      "0.0004919082677428841",
      "-0.001833127890083956",
      "-0.005187931806605544",
      "0.0003544835049265064",
      "-5.434096954033032e-05",
      "-0.0002582815017449956",
      "0.0002927400766567409",
      "0.00023860068971765408",
      "0.000527044605925777",
      "0.0011066578669715282",
      "-0.00012383625237290697",
      "-0.009106568880629813",
      "0.0010247292483773712",
      "-0.0018660044594369751"
    ],
    [
      "0.003733663112372861",
      "0.00587639252628367",
      "0.04796534689382293",
      "0.008106513862015712",
      "0.007756103592625187",
      "0.00015812884722217065",
      "-0.0008631778940113504",
      "0.00016417304196082516",
      "0.0006364314018479823",
      "-0.002123810820578829",
      "0.0006531722212596616",
      "0.0006132188592849244",
      "-0.0015374944701799576",
      "-0.0059659171444972564",
      "0.0007754266148554694",
      "-0.00013509369013143152",
      "-0.00026810571672898403",
      "0.0004246501522120246",
      "0.00045075142627234744",
      "0.0005981629290794266",
      "0.0016896307542129591",
      "-0.00015182368819134935",
      "-0.009913581945771986",
      "0.0006131067347681691",
      "-0.0025098190428401363"
    ],
    [
      "0.005115840952169261",
      "0.015238061428734182",
      "0.09345508591011775",
      "0.018836422888364884",
      "0.03365802784429524",
      "0.00048622120737041934",
      "-0.0009148757422666662",
      "0.0015136716398791532",
      "0.00478000638134378",
      "0.005481442673762637",
      "0.0027655585038548723",
      "-0.0011591649052147357",
      "0.0047199951763438825",
      "-0.00812664298263535",
      "0.007823932819845095",
      "-0.0014306020424984865",
      "-0.00039179402848568944",
      "0.0019523928674379852",
      "0.0042792426563824275",
      "0.001823369694572239",
      "0.005131388503796217",
      "0.0010525032295785205",
      "-0.015374632791533721",
      "-0.0029715493693737043",
      "-0.0074758700562652675"
    ],
    [
      "0.01472293447404158",
      "0.023399775181789418",
      "0.4338077806615448",
      "0.1584294118382795",
      "0.2580888851735064",
      "0.005566880456291208",
      "0.02305625976426993",
      "0.01707763859665294",
      "0.04486896989461751",
      "-0.004456844214069654",
      "0.004722549551250665",
      "0.016600044740444846",
      "0.2226980673923493",
      "0.21225303168003365",
      "0.14408417657144065",
      "-0.0031980814138144824",
      "0.05345549566356385",
      "0.033033709994362254",
      "0.02706965887914207",
      "0.04015864416821194",
      "0.02698668352914047",
      "0.019341568525200952",
      "-0.034136316369466166",
      "-0.16896644221179308",
      "-0.10618997154130005"
    ],
    [
      "0.004380018278765416",
      "0.015669603565373627",
      "0.07038182617335464",
      "0.016636573731097216",
      "0.018735996407353604",
      "0.0008514692559410403",
      "-0.00023685865629787786",
      "0.0011049119368817051",
      "0.0024427790665064153",
      "-0.0027260978091718183",
      "0.0019433618408536127",
      "0.0016675422167707799",
      "0.0010927857437743613",
      "-0.0061605728009037864",
      "0.003256506087821698",
      "-0.0010897443299101334",
      "5.673256518893399e-05",
      "0.0010546590067977812",
      "0.001995648093793998",
      "0.008827839958958458",
      "0.0070266299888782965",
      "0.0016363282615711335",
      "-0.013701894149919734",
      "0.0012965668639956756",
      "-0.005234134948036732"
    ],
    [
      "0.0037397489236348095",
      "0.006749562852052452",
      "0.05173061591849101",
      "0.009224212921094379",
      "0.007871070293106549",
      "0.0002294391671526525",
      "-0.0007385320315855435",
      "0.0002782618684276203",
      "0.000650891977915189",
      "-0.002830061480351811",
      "0.0010081742912404123",
      "0.0010147637251529686",
      "-0.0012279846479168264",
      "-0.004785735728713432",
      "0.0008795246604621961",
      "-0.00013553014827456707",
      "0.0002236240992901855",
      "0.0004443898163567584",
      "0.00042142221076180104",
      "0.0019188891895009226",
      "0.0022812355559667544",
      "-0.0003054880339335443",
      "-0.011361825296111867",
      "-0.00012409812942355955",
      "-0.002719862619184414"
    ],
    [
      "0.004001121031092095",
      "0.006497696461234638",
      "0.04100972442191952",
      "0.008945751386314843",
      "0.011819416091319907",
      "0.0003229592596395508",
      "-0.0012807830376214695",
      "0.0005139369017581219",
      "0.0014260904897247441",
      "-0.0017138548625685508",
      "0.00017555162438764925",
      "0.0005153840648589126",
      "-0.002116068782423013",
      "-0.005745025812954063",
      "0.0026802678891510606",
      "-0.0004149496114957291",
      "-4.672564570130228e-05",
      "0.0007748201600235307",
      "0.0011271087593153338",
      "-0.0007683043290361396",
      "0.002330669172733874",
      "0.001137790263408983",
      "-0.00875419297533665",
      "-0.0014652090431659488",
      "-0.0026381360337752492"
    ],
    [
      "0.0036017061929274354",
      "0.00424378167756645",
      "0.02427597942000689",
      "0.005280381963083264",
      "0.00487617814771356",
      "5.188493993299187e-05",
      "-0.00033867914662456106",
      "4.1169644220793226e-05",
      "0.00019671783629081663",
      "-0.0009561178043633864",
      "0.00018021523243833598",
      "0.00026502516469762604",
      "-0.000949273576760587",
      "-0.0024307358007886796",
      "0.00018155272966510297",
      "-2.8693712292361207e-05",
      "-0.00010491379968937317",
      "0.0001486810300379556",
      "0.0001278636747000762",
      "0.00020835041115172348",
      "0.0005919006413220805",
      "-6.8207991802227e-05",
      "-0.004518129019866392",
      "0.0005361093262966984",
      "-0.0009422489563199199"
    ],
    [
      "0.003604954931695982",
      "0.004346120234901541",
      "0.02530300357359185",
      "0.0054586226001537485",
      "0.004991748065534072",
      "5.508754187650851e-05",
      "-0.0003403695036436483",
      "4.215540261049856e-05",
      "0.00020847204817451396",
      "-0.0012544887885761534",
      "0.00024322872842376278",
      "0.0003026112077326027",
      "-0.0008787199137626947",
      "-0.002650538148594197",
      "0.00015529961930722125",
      "-2.8382888573768253e-05",
      "-0.00010748541636637073",
      "0.00015426258728290496",
      "0.00013696094391114333",
      "0.000422424612399191",
      "0.0006975425389993893",
      "-0.00011860255537317715",
      "-0.004918488536456528",
      "0.0006343483342117663",
      "-0.0010361441358884458"
    ],
    [
      "0.003607688057095922",
      "0.004461178981604258",
      "0.03040230297481909",
      "0.005787860793150305",
      "0.005138756871460203",
      "6.204356279160819e-05",
      "-0.0004135238024865703",
      "3.947927390927447e-05",
      "0.0002258931821055573",
      "-0.0014382368656991646",
      "0.0003138428383022352",
      "0.0003565003896439848",
      "-0.0011668276110909617",
      "-0.0032328336742397656",
      "0.00014867952325010403",
      "-2.429313713784771e-05",
      "-0.00014431047207589986",
      "0.0001784979405905066",
      "0.00014060727922671695",
      "0.0006038917170354831",
      "0.0007778760633862058",
      "-0.00017063751801800277",
      "-0.005929098612611476",
      "0.0008296515483259529",
      "-0.0012418626286686402"
    ],
    [
      "0.03342444396240817",
      "0.21468097911487674",
      "0.1930308164394648",
      "0.7654277405964435",
      "0.09353031879264306",
      "-0.00893745361237731",
      "0.05472654936381267",
      "0.03903975406576829",
      "0.0014015910195471477",
      "-0.04412060245228136",
      "0.3299163931858891",
      "0.08736697103443233",
      "0.06592974688790167",
      "-0.0221059605024325",
      "0.18999286277528096",
      "0.061736486374398845",
      "0.0002691879290395395",
      "0.13949901845793655",
      "0.04317416938173884",
      "-0.13458449018115876",
      "-0.13155173228740025",
      "0.011015262083734212",
      "0.2726001186529537",
      "0.0700263730935886",
      "0.06744540541899093"
    ],
    [
      "0.004129355882455235",
      "0.00896025677188271",
      "0.05945290336059133",
      "0.012185166150582516",
      "0.01482991687647838",
      "0.0005619857690612223",
      "-0.0018599604673606275",
      "0.0006295081831653669",
      "0.0019046964732185806",
      "-0.00038779580613675096",
      "0.0004875084792430307",
      "0.001233003198960378",
      "-0.004083307683789827",
      "-0.007960425686535605",
      "0.003584055304227413",
      "-0.0005563688374870029",
      "-0.0002998195136501987",
      "0.001172369169240796",
      "0.001386851233059057",
      "-0.0013564202299984496",
      "0.003346034285588971",
      "0.0014705822197757308",
      "-0.010820963396432258",
      "-0.0017559285363402746",
      "-0.004886950631450629"
    ],
    [
      "0.0309342955428621",
      "0.25655607122767693",
      "0.14332432754395266",
      "0.6740188021854754",
      "0.22951753208010828",
      "-0.031885388215912025",
      "0.03523053572530881",
      "0.1144570162834423",
      "0.04895455023712682",
      "0.03710251310438727",
      "-0.3080103255877582",
      "0.0841264286433556",
      "0.08980752681171808",
      "0.10622717247433654",
      "0.06505015073184173",
      "0.05921544239911919",
      "0.020557677558312257",
      "-0.05874735011920376",
      "0.05913694953167599",
      "-0.13256724902979503",
      "-0.17166141164795765",
      "-0.175575190135451",
      "-0.19312413728462166",
      "0.042954558821131736",
      "0.33381956484996256"
    ],
    [
      "0.004091404784930586",
      "0.009026501577603855",
      "0.037593991591359205",
      "0.01129307391646565",
      "0.013619924430865493",
      "0.0005888362976406232",
      "-0.0004925148636538873",
      "0.0006826392978749021",
      "0.001725875038811864",
      "-0.0028272362376261084",
      "0.0008219251975621468",
      "0.001558992318659348",
      "-0.00042865084297215035",
      "-0.005246763772222066",
      "0.0029030436606012453",
      "-0.0005623592296086817",
      "-0.00027798766161488126",
      "0.0009075788008101629",
      "0.0012694290579817868",
      "0.001605771958955105",
      "0.004288478579048428",
      "0.0013954751001763828",
      "-0.008682646115619017",
      "0.0013339925487164791",
      "-0.003706342993322451"
    ],
    [
      "0.003602928396537567",
      "0.00433858616971995",
      "0.024656874331274663",
      "0.00553026305067085",
      "0.004987928067856566",
      "6.300109945448469e-05",
      "-0.00037839392254522764",
      "3.556069260386534e-05",
      "0.00021011872926662823",
      "-0.0013125498395987493",
      "0.00023215863720139044",
      "0.00035072715511647425",
      "-0.0009938546229775458",
      "-0.0029438450162669614",
      "0.00016530975507487043",
      "-2.3418444452109304e-05",
      "-0.00015666248971391358",
      "0.00016850573086046603",
      "0.0001267967815547897",
      "0.00030904318371709574",
      "0.0007169641429918889",
      "-0.0001065298371308016",
      "-0.004979670279180626",
      "0.0007176824246012421",
      "-0.0011283437661829198"
    ],
    [
      "0.003601599358491196",
      "0.0042748042745491465",
      "0.024088279672848354",
      "0.005405203102570454",
      "0.004914454147338773",
      "5.9681481599157906e-05",
      "-0.0003689352205279965",
      "3.7993060231322656e-05",
      "0.000201749659112088",
      "-0.0012938847348128958",
      "0.00021672130908784545",
      "0.00031710330127870115",
      "-0.00095994710274373",
      "-0.002777735003326167",
      "0.00017228409886354163",
      "-2.543443027521679e-05",
      "-0.0001327749139742146",
      "0.0001598722155744346",
      "0.00012417938398770673",
      "0.000293818575804778",
      "0.0006754131886822318",
      "-8.458386584770721e-05",
      "-0.004801720924295662",
      "0.0006343436237948412",
      "-0.0010405284188887845"
    ],
    [
      "0.003606912265152823",
      "0.004340615824745742",
      "0.02912552344974053",
      "0.005686026810013378",
      "0.005071029656001235",
      "6.12813532807178e-05",
      "-0.00045427224863711164",
      "3.703596004580882e-05",
      "0.00022360512151654217",
      "-0.0012977590966534482",
      "0.00020359563786944028",
      "0.0003349984098990978",
      "-0.0013029651021782206",
      "-0.0033171406394152296",
      "0.00017991402706467842",
      "-2.7649528250138486e-05",
      "-0.0001823783124818861",
      "0.0001828545993186044",
      "0.00013667501725101586",
      "0.00014849995190344237",
      "0.0007132766613637508",
      "-9.421828660670339e-05",
      "-0.005734052983843181",
      "0.0008000162235635986",
      "-0.0011974212871375396"
    ],
    [
      "0.004913908519629542",
      "0.010398194872105781",
      "0.05054708793684673",
      "0.01227013641642759",
      "0.02684176200099804",
      "0.0004836637468389684",
      "-0.0008841466316103074",
      "0.0013816087167475995",
      "0.0038816798602952026",
      "-0.00014880523250589608",
      "0.00010732576471575631",
      "-0.0013132881184861843",
      "-0.0019566810022379785",
      "-0.005250315410135567",
      "0.005643650650264882",
      "-0.0014257780273185321",
      "-0.0003908086841426473",
      "0.0012123082814713346",
      "0.0037497848044382993",
      "-0.0007898528974141338",
      "0.004629771444001888",
      "0.0033490223077602375",
      "-0.008489829846162724",
      "0.0004441095663040207",
      "-0.0024622622837539663"
    ],
    [
      "0.020659198289541915",
      "0.037118156197807485",
      "0.3675307336468946",
      "0.08316065786656383",
      "0.231334979086645",
      "-0.0039625411103986884",
      "0.01786744874070177",
      "0.033899781774139943",
      "0.04097270126278305",
      "-0.09033261958090597",
      "-0.011507188436286052",
      "-0.06263769210470878",
      "0.045774717233451806",
      "0.21513673144409176",
      "0.0872660645234009",
      "-0.020504362924997833",
      "0.06540237580869368",
      "0.00348441613095778",
      "0.04651086039651152",
      "0.003666691498681752",
      "0.045977322235951516",
      "0.03513017703070045",
      "-0.14867227448049838",
      "-0.10107512064957896",
      "0.07910683475148558"
    ],
    [
      "0.41281604189046767",
      "0.5541889975071324",
      "1.2165547399223051",
      "1.0914622004028844",
      "0.8250036471330818",
      "-0.16107351002530987",
      "0.08321178826067857",
      "-0.24755977056642825",
      "-0.4158610945567201",
      "-0.01558752083851525",
      "0.10349783593201659",
      "0.15553564972940132",
      "0.4757787354098171",
      "0.23281695619260465",
      "0.25420606011404323",
      "-0.024232522510683665",
      "0.4795248846804003",
      "0.5476821271670591",
      "0.025556956791767824",
      "-0.15896857402812659",
      "0.008331802864996135",
      "0.09168469627033657",
      "0.46208690043997",
      "0.2410485519192999",
      "0.5933862980325229"
    ],
    [
      "0.004594778359257279",
      "0.010490331408127914",
      "0.09941569588154933",
      "0.014661984823690868",
      "0.019803036931461324",
      "0.0005594821499973763",
      "-0.0022180459578752744",
      "0.0016623141592217166",
      "0.002840804726969517",
      "-0.009683174784082338",
      "0.0005901076325194378",
      "-0.0009800380286662832",
      "-0.00286233248078742",
      "-0.004497337134549082",
      "0.005517023642235569",
      "-0.0014564685303827044",
      "0.00235715732643609",
      "0.001179798395607047",
      "0.002618667798773191",
      "0.00046116974017571655",
      "0.006184961692168156",
      "0.0032411039988137374",
      "-0.023163758753356287",
      "-0.006985704330797785",
      "-0.001996914006588907"
    ],
    [
      "0.004151586011135127",
      "0.007488761912212743",
      "0.07844936656433626",
      "0.010373318197382074",
      "0.015341889062488907",
      "0.0003664631466332807",
      "-0.0028161813521280425",
      "0.00021957041197317434",
      "0.0019474617117326686",
      "-0.0022392297505025942",
      "0.0004138878670233262",
      "0.00045923654351701885",
      "-0.004833392689103539",
      "-0.021244384085181308",
      "0.0023508575866484725",
      "-0.000544179403757546",
      "-0.003027821211309125",
      "0.0010686436184623614",
      "0.0015896999688232495",
      "-0.00028222872695354243",
      "0.003000407713536899",
      "0.0012324537158162814",
      "-0.014696605670601413",
      "0.004103264655574129",
      "-0.004969368272975644"
    ],
    [
      "0.004038618943375297",
      "0.006461214827387427",
      "0.05381352214276598",
      "0.00892068931131313",
      "0.012853670824588053",
      "0.0002878657370006856",
      "-0.0017783466426589596",
      "0.00028683341861877583",
      "0.0015498610511465228",
      "-0.0023581476140746124",
      "0.0002398708280331884",
      "0.0003394058806477122",
      "-0.0030328446781640625",
      "-0.013532852184524323",
      "0.0020052054384676944",
      "-0.0004455576612412201",
      "-0.001769857770209435",
      "0.0007899205315459382",
      "0.001288879825496849",
      "-0.0003295120091814898",
      "0.002481180832236915",
      "0.001077172808601962",
      "-0.010910980948752359",
      "0.0026517822845698287",
      "-0.0033792718784711887"
    ],
    [
      "0.004391656776594327",
      "0.008797958296097304",
      "0.07985187957119819",
      "0.0119885545713274",
      "0.019346510254586616",
      "0.0004425664631738641",
      "-0.0026667519740680243",
      "0.0004311598598999062",
      "0.0026095122176016264",
      "-0.001880717412353378",
      "0.0003584520915498875",
      "0.00038246371134901473",
      "-0.004278181664907397",
      "-0.023865683892167946",
      "0.0029039410662117645",
      "-0.0007844379606386242",
      "-0.003915290700679816",
      "0.0011873090041530903",
      "0.002243375580501027",
      "-0.0005235624391577994",
      "0.004057114018764294",
      "0.0017329258421904664",
      "-0.014742461308114631",
      "0.006813577786841101",
      "-0.005327391303342989"
    ]
  ],
  "rational_Q": [
    [
      "0.04634680816467369",
      "2.2129879924979288",
      "4.440539485378739",
      "0.9697411274897098",
      "0.6434071431625867",
      "2.2129879924980043",
      "0.644731025339834",
      "13.786313310938468",
      "3.4256649317575945",
      "1.651827974720849",
      "4.440539485378543",
      "13.786313310938356",
      "29.267966874786016",
      "3.5600484896933775",
      "4.175917669415965",
      "0.969741127489951",
      "3.425664931757622",
      "3.560048489693327",
      "2.4494108619412747",
      "1.2404461954123631",
      "0.6434071431626993",
      "1.6518279747207274",
      "4.175917669416052",
      "1.2404461954123682",
      "1.6562918340409851",
      "-0.14089981058955878",
      "-0.06382862125351804",
      "-0.05619661255067085",
      "-0.04669009253062488",
      "-0.14089981058955786",
      "0.10025697754884623",
      "-0.0862369849729287",
      "0.015811189751800892",
      "-0.007786172378026559",
      "-0.0638286212535101",
      "-0.08623698497292204",
      "0.24266537872184024",
      "0.036504898509164566",
      "0.062263225549143666",
      "-0.056196612550682555",
      "0.015811189751802304",
      "0.03650489850916304",
      "-0.07197756774559777",
      "-0.02764688251219141",
      "-0.04669009253063726",
      "-0.007786172378026149",
      "0.06226322554913569",
      "-0.02764688251219682",
      "-0.051785599103826685",
      "0.23569479819026437",
      "0.08321922813646254",
      "-0.012376027623418735",
      "-0.5367891126886801",
      "-0.26982792681102774",
      "-0.4996836988524434",
      "0.1693770902030514",
      "-0.009843361484403186",
      "0.32518723877706557",
      "1.0005884613237164",
      "-0.7590254648323095",
      "-0.6562560226566047",
      "0.17241681458445876",
      "0.11492195699189596",
      "0.17291833417204538",
      "0.03942752557257294",
      "0.2407511506434757",
      "0.08137630337688671",
      "0.2198751060464685",
      "-0.09439293763951832",
      "-0.3977702543458786",
      "0.16140223064539977",
      "0.2974599416695407",
      "-0.8675219071373459",
      "-0.3158575082198183",
      "0.32518723877711936",
      "0.22129510498499672",
      "0.350540456946156",
      "-1.7080423347639064",
      "0.26918692241960823",
      "-0.5675013942364083",
      "-0.19387799361729022",
      "1.8923476574742013",
      "-0.10891155223527096",
      "-0.661468584860574",
      "-0.31430992216385917",
      "1.508250769478927",
      "-0.9679134290240465",
      "0.8091511729031455",
      "0.6465418935708492",
      "0.18890457430455684",
      "-0.11832781820768407",
      "0.1702049579536279",
      "0.22769423262940233",
      "0.18607834380308913",
      "0.18767419025897036",
      "0.1149219569918563",
      "-0.12359353301137152",
      "0.17752565056063604",
      "0.6155043534214054",
      "-0.2428864846423995",
      "-0.3143099221638302",
      "0.5990650870473835",
      "-1.383459944909355",
      "0.3835575349553678",
      "0.32992746565734926",
      "0.40832698682642743",
      "0.10758081549750982",
      "0.5197327918465193",
      "-0.5191512291103727",
      "-0.1872168321630209",
      "0.27308187394270433",
      "-0.05024493494685927",
      "-0.12610091004101717",
      "-0.2328917930552556",
      "-0.021184118684553773",
      "0.21987510604638816",
      "-0.07870396217133345",
      "-0.3266982101749852",
      "-0.0015081195909754767",
      "0.23039502371249346",
      "0.18890457430442786",
      "-0.35218180214579653",
      "-0.5697014322171313",
      "0.054948843468193564",
      "-0.11539176292352778",
      "0.27308187394275346",
      "-0.20050362755093315",
      "-0.06408434138996914",
      "-0.2144092568715051",
      "0.018242362887236973",
      "-0.0012370200000737415",
      "-0.005087497636648406",
      "-0.26631206280008163",
      "0.10928623225928827",
      "0.038838612174941244",
      "-0.26982792681102025",
      "1.0005884613237648",
      "0.17291833417206762",
      "-0.09439293763950392",
      "0.23569479819027808",
      "-0.49968369885244224",
      "-0.759025464832299",
      "0.0394275255725553",
      "-0.39777025434592067",
      "0.08321922813646454",
      "0.1693770902030399",
      "-0.6562560226566309",
      "0.24075115064348074",
      "0.1614022306454165",
      "-0.012376027623397269",
      "-0.00984336148434905",
      "0.17241681458446015",
      "0.08137630337691444",
      "0.2974599416695791",
      "0.04073914463781838",
      "0.41858248316833313",
      "-0.013510305506714303",
      "0.22129510498498053",
      "0.040739144637817866",
      "2.7497150186937374",
      "0.20243626567326137",
      "-0.13577720411299665",
      "-0.12359353301137015",
      "0.4185824831683283",
      "0.20243626567325768",
      "0.012577283004742314",
      "-0.023946821906321237",
      "-0.07870396217133684",
      "-0.013510305506711699",
      "-0.13577720411300911",
      "-0.023946821906323492",
      "0.1856370289905079",
      "-0.2044456318231014",
      "-1.9420285098221195",
      "-0.193877993617249",
      "-2.9505183359372094",
      "0.8141693143916034",
      "1.085136995816686",
      "-0.1876544355549317",
      "0.5990650870474553",
      "3.408730215895219",
      "-0.29504356606210186",
      "1.165595716611684",
      "-0.3407874312551796",
      "-0.35218180214579203",
      "0.878324823857091",
      "0.5992675052920271",
      "-1.3563132847342843",
      "0.046012191007306906",
      "-0.5531700060415787",
      "1.5082507694788543",
      "3.408730215895165",
      "0.9989125960236024",
      "0.6434278082541731",
      "0.5107077770177358",
      "0.10758081549756598",
      "-0.5559319709885562",
      "0.6484192933057316",
      "-0.2280550166443496",
      "-0.41917791937186405",
      "-0.200503627550939",
      "-0.5264052984861736",
      "-0.11181406581989171",
      "-0.08953124564138522",
      "0.241816123497396",
      "-0.11832781820767613",
      "0.8783248238570726",
      "1.8594796244105936",
      "-0.6081852761239076",
      "-0.32206373196807686",
      "-0.05024493494685256",
      "-0.5264052984862041",
      "-0.2213771841660519",
      "0.39847547224708596",
      "-0.017520675655478393",
      "-0.005087497636666302",
      "0.07666652605379481",
      "-0.7160220569137662",
      "0.12225881556475594",
      "0.29134663988663617",
      "0.3505404569461877",
      "1.8923476574741747",
      "-0.9679134290240287",
      "0.17020495795365914",
      "-0.8675219071373581",
      "-1.7080423347638463",
      "-0.10891155223529664",
      "0.8091511729031406",
      "0.2276942326294013",
      "-0.3158575082197843",
      "0.2691869224195666",
      "-0.6614685848606844",
      "0.6465418935708371",
      "0.18607834380311322",
      "0.8141693143916234",
      "-0.2950435660621121",
      "0.5992675052919977",
      "0.17752565056061506",
      "-0.2044456318231619",
      "1.085136995816614",
      "1.1655957166117024",
      "-1.356313284734272",
      "-0.32669821017496076",
      "-1.9420285098220154",
      "-0.18765443555495007",
      "-0.3407874312551817",
      "0.04601219100730591",
      "0.861506019452967",
      "-5.363822091305372",
      "-1.3834599449094336",
      "0.9989125960235634",
      "0.8615060194529587",
      "4.985150121748553",
      "-0.15886599906291857",
      "-0.5697014322170973",
      "1.8594796244105762",
      "-5.363822091305417",
      "-0.15886599906291837",
      "4.0871829693598825",
      "-0.5275163845903692",
      "0.5197327918465551",
      "0.6484192933057644",
      "-0.10311978238601559",
      "-0.3043853597133647",
      "-0.009540767159911713",
      "-0.06408434138996628",
      "-0.22137718416606975",
      "-0.01629687179819526",
      "-1.064954133252362",
      "0.23851099739903306",
      "-0.1261009100410467",
      "-0.1118140658198478",
      "-0.01629687179823244",
      "-1.502295871019256",
      "-0.05024435802298069",
      "-0.266312062800169",
      "-0.7160220569137669",
      "0.9718468874906468",
      "-0.28628852480630756",
      "-1.672778959616135",
      "0.6155043534214566",
      "0.38355753495542794",
      "-0.5191512291104223",
      "-0.2328917930552917",
      "0.18767419025901852",
      "-0.24288648464241083",
      "0.32992746565741166",
      "-0.18721683216300936",
      "-0.021184118684550963",
      "0.643427808254186",
      "-0.22805501664438607",
      "-0.0895312456413684",
      "-0.0015081195909823295",
      "-0.553170006041566",
      "0.5107077770177665",
      "-0.4191779193718663",
      "0.24181612349737075",
      "-0.304385359713363",
      "-1.0649541332523456",
      "0.05494884346818491",
      "-0.6081852761238753",
      "-0.5275163845903815",
      "-0.009540767159886367",
      "0.23851099739902618",
      "-0.04129320082917343",
      "-0.21440925687148527",
      "0.3984754722470937",
      "-1.5022958710192964",
      "-0.04129320082916621",
      "0.8509354451188823",
      "0.10928623225928787",
      "0.12225881556472727",
      "-0.28628852480629324",
      "0.2552418151043342",
      "0.28141150074385635",
      "0.23039502371248533",
      "-0.11539176292349815",
      "0.01824236288726125",
      "0.03883861217493334",
      "-0.3220637319680679",
      "-0.017520675655490252",
      "0.2913466398866255",
      "-0.05024435802301713",
      "-1.6727789596161664",
      "0.2814115007438627",
      "-0.1383590002543717",
      "0.019145890345996373",
      "-0.010884189570058295",
      "0.05914068048038748",
      "0.13835900025436684",
      "2.6495889910714097e-17",
      "0.03912107593223629",
      "0.015310705512877908",
      "0.03536872356200018",
      "-0.019145890346006108",
      "-0.03912107593224439",
      "3.1829899444925334e-15",
      "0.09347394701365266",
      "-0.02536167047687854",
      "0.010884189570061941",
      "-0.01531070551287446",
      "-0.09347394701364808",
      "-4.149886990164647e-15",
      "0.019010049919383605",
      "-0.05914068048039106",
      "-0.03536872356199036",
      "0.025361670476877644",
      "-0.0190100499193825",
      "5.90739299163464e-15",
      "0.22724196203399277",
      "-0.29552922133540654",
      "-0.19746141205221687",
      "-0.008877357314683285",
      "0.45508467093642774",
      "-0.14866966559454134",
      "-0.10305703990696165",
      "-0.2511848088410755",
      "-0.020891201981670708",
      "-1.1786714000789926",
      "0.7473686295704247",
      "-0.3255318967476122",
      "0.03016613714727231",
      "-0.30353887023309106",
      "0.47184268537570667",
      "0.11778570936626181",
      "-0.16653496008379282",
      "-0.1307914788713003",
      "0.09845987017034989",
      "0.18435399956371404",
      "0.06944976217363835",
      "0.0002760424421792639",
      "0.0072615482970635045",
      "0.2466484730453552",
      "-0.0991095308824959",
      "-0.020891201981739962",
      "-0.6054499922409552",
      "-1.4464896176282966",
      "-1.619248726114305",
      "0.4677753932368729",
      "-1.9588386936154862",
      "-0.921065110243319",
      "-2.6384040111115827",
      "-0.2427635430001973",
      "-0.4337942342308405",
      "0.21466032187438783",
      "-0.5421740551193011",
      "-0.084690856186982",
      "-0.33965587360097843",
      "-0.03771522338280216",
      "0.8180666889067455",
      "0.665572482796289",
      "0.04960292190876798",
      "-0.6501550217285698",
      "-0.5030202118202152",
      "0.10329407977578202",
      "-0.30353887023306797",
      "0.1666936427195131",
      "0.029151000565056064",
      "0.2164353826094578",
      "0.15551160745256715",
      "0.21466032187446152",
      "0.20954806631498518",
      "0.644529026400924",
      "-0.04782242709184302",
      "0.09841662227508542",
      "0.21110909369293873",
      "0.2989581587759411",
      "0.10292339517333327",
      "-0.2079047638666366",
      "-0.0923258386208443",
      "-0.02549534129614697",
      "-0.14339727915666617",
      "-0.05476457313984274",
      "0.24317958802614426",
      "0.15771134709548087",
      "0.09845987017035661",
      "-0.07416124783080597",
      "-0.18956733294936637",
      "0.1885810229138788",
      "0.12675774534302542",
      "0.8180666889067748",
      "0.7224286916075535",
      "0.1202329668892589",
      "-0.3643367616689007",
      "-0.28106312209655654",
      "-0.025495341296139465",
      "-0.28730195906184886",
      "0.16985638503814326",
      "0.410652988904899",
      "0.0020952484209483023",
      "0.03765441495025994",
      "-0.09164670618412214",
      "-0.3113127978644361",
      "0.2148178540348234",
      "0.17199318215716705",
      "-0.4550846709364432",
      "1.178671400079075",
      "-0.4718426853757168",
      "-0.18435399956373286",
      "-0.2272419620339949",
      "0.14866966559451864",
      "-0.7473686295704691",
      "-0.11778570936629502",
      "-0.06944976217363477",
      "0.29552922133542303",
      "0.10305703990700185",
      "0.325531896747616",
      "0.16653496008380347",
      "-0.0002760424421850524",
      "0.19746141205221662",
      "0.251184808841033",
      "-0.030166137147251696",
      "0.1307914788713124",
      "-0.007261548297089119",
      "0.15909281485755006",
      "-0.553175643409259",
      "0.21030126825316023",
      "-0.6054499922409533",
      "-0.15909281485756088",
      "6.1873204297941985e-15",
      "0.09424183984782282",
      "-0.379062417013071",
      "0.1666936427195301",
      "0.5531756434092486",
      "-0.09424183984782489",
      "2.3533522157395747e-15",
      "0.06506175649251204",
      "-0.07416124783080408",
      "-0.21030126825313303",
      "0.37906241701308674",
      "-0.06506175649250129",
      "5.787391286094254e-15",
      "-3.1536049861565982",
      "-0.7242675747301642",
      "-0.9210651102433025",
      "-8.643315250809586",
      "-2.2073765480146386",
      "0.8687852874829931",
      "0.32045489295455454",
      "0.20954806631500714",
      "1.1343750611939438",
      "0.9202228437523209",
      "-1.5295676875263335",
      "1.0400388638407647",
      "0.722428691607578",
      "0.12369692102379728",
      "-0.6985632667740188",
      "0.6645994163623434",
      "-0.19219386521243292",
      "-0.06070241330266372",
      "-0.5421740551192878",
      "1.134375061193865",
      "3.251847202777389",
      "0.3207413366081851",
      "-0.22760121365059585",
      "0.2989581587759812",
      "2.640010973269464",
      "0.05395537441947795",
      "0.6492896069883296",
      "-0.15639665284939522",
      "-0.287301959061815",
      "-0.7196941625721387",
      "0.16180217189817334",
      "-0.011648454392701567",
      "0.4262054433843121",
      "0.6655724827962473",
      "0.1236969210239197",
      "0.3485780019569435",
      "-0.5262569461178604",
      "-0.6360368684508695",
      "-0.14339727915666173",
      "-0.7196941625722222",
      "0.17612783621348677",
      "0.7490766022187924",
      "-0.1749725189388162",
      "-0.09164670618411312",
      "0.32564172506593003",
      "0.2079128106169065",
      "-0.08902879676640367",
      "0.1639213002027796",
      "1.446489617628241",
      "2.638404011111851",
      "0.08469085618698827",
      "-0.04960292190876562",
      "-0.24664847304542892",
      "1.6192487261142854",
      "0.24276354300020178",
      "0.33965587360102056",
      "0.6501550217285235",
      "0.09910953088248661",
      "-0.4677753932368259",
      "0.4337942342307714",
      "0.03771522338280397",
      "0.5030202118202316",
      "2.2073765480146252",
      "-0.9202228437522916",
      "0.6985632667740431",
      "0.029151000565032847",
      "3.1536049861565507",
      "-0.8687852874828988",
      "1.5295676875262951",
      "-0.6645994163623387",
      "-0.1895673329493737",
      "0.7242675747301944",
      "-0.3204548929545398",
      "-1.040038863840747",
      "0.19219386521241247",
      "-1.91113093404113",
      "-3.9395683996525688",
      "0.6445290264009869",
      "3.251847202777452",
      "1.9111309340411025",
      "-2.2155915788130884e-14",
      "-0.37867183317930675",
      "0.12023296688927097",
      "0.3485780019569858",
      "3.9395683996526665",
      "0.3786718331792731",
      "-1.4471434138598463e-14",
      "-1.4116911517784085",
      "0.10292339517330905",
      "0.0539553744194452",
      "-0.10506265770809269",
      "0.3754413920216967",
      "-0.33701999659093484",
      "0.16985638503816136",
      "0.1761278362134655",
      "-0.7307230486960471",
      "0.43276050573013536",
      "0.6474206967582785",
      "-0.054764573139840025",
      "0.1618021718981782",
      "-0.7307230486960173",
      "0.5026347823643934",
      "0.6022618093027832",
      "-0.31131279786443894",
      "0.2079128106169002",
      "-1.652583284092503",
      "-0.33543929964301716",
      "0.91348153012168",
      "-0.21643538260946024",
      "0.04782242709185026",
      "0.20790476386670392",
      "-0.243179588026155",
      "-0.10329407977579373",
      "-0.15551160745260575",
      "-0.09841662227506619",
      "0.0923258386208576",
      "-0.15771134709552073",
      "-0.32074133660817833",
      "-0.6492896069883344",
      "0.011648454392715323",
      "0.18858102291386278",
      "0.06070241330263325",
      "0.22760121365061456",
      "0.15639665284939983",
      "-0.42620544338430927",
      "-0.3754413920216859",
      "-0.4327605057301226",
      "-0.36433676166887363",
      "-0.5262569461178469",
      "1.411691151778405",
      "0.337019996590939",
      "-0.6474206967582655",
      "0.1421643469437429",
      "0.41065298890489105",
      "0.7490766022187485",
      "0.5026347823644024",
      "-0.14216434694375155",
      "-1.453901481254319e-14",
      "0.21481785403478978",
      "-0.08902879676639645",
      "-0.3354392996430176",
      "-0.0217156623945902",
      "0.40748351447771236",
      "-0.1267577453430272",
      "0.28106312209661916",
      "-0.0020952484209751155",
      "-0.1719931821572266",
      "0.6360368684508655",
      "0.17497251893879578",
      "-0.16392130020278528",
      "-0.6022618093028058",
      "-0.9134815301216597",
      "-0.40748351447773035"
    ],
    [
      "0.0120205902811551",
      "0.21452213590180547",
      "3.8271776120152734",
      "0.44114620285758716",
      "0.30219759203537677",
      "0.21452213590179003",
      "0.6286941160310855",
      "13.459798197629148",
      "3.5894587771174917",
      "1.7486222869775752",
      "3.8271776120153476",
      "13.45979819762912",
      "26.282233932219373",
      "4.041996301504548",
      "4.77671762231442",
      "0.44114620285761436",
      "3.5894587771174975",
      "4.04199630150447",
      "2.4677221825395756",
      "1.082037520372412",
      "0.30219759203478536",
      "1.748622286977476",
      "4.77671762231428",
      "1.0820375203723565",
      "1.5195033788341472",
      "0.020586458848998172",
      "-0.002296404934973876",
      "0.018345806592683287",
      "0.020843967392695086",
      "0.020586458848994352",
      "-0.007329964041786758",
      "-0.021584172139797193",
      "-0.011136563910663247",
      "0.051656777994572786",
      "-0.0022964049349472795",
      "-0.021584172139701978",
      "0.09380096132896774",
      "-0.01255508224673557",
      "-0.06000024393508264",
      "0.018345806592697182",
      "-0.01113656391068711",
      "-0.012555082246699217",
      "0.01095757566098557",
      "0.02274646143363614",
      "0.02084396739265652",
      "0.05165677799455919",
      "-0.06000024393504399",
      "0.022746461433686086",
      "0.07326136417872803",
      "0.07416701772487655",
      "-0.013363802424633475",
      "-0.039972836087273034",
      "0.07069055402920134",
      "0.012823359968555222",
      "0.32667810543478915",
      "0.0019451347870889015",
      "0.018891405761600494",
      "0.3645606408150594",
      "0.09420619033971872",
      "0.862356216493927",
      "-0.319661029325153",
      "-0.23967334102062676",
      "-0.12196783760602911",
      "-0.1462508767834425",
      "-0.06094969165278959",
      "0.40245880205148404",
      "-0.018325773181602115",
      "0.08061953243422584",
      "0.4020840515780359",
      "-0.3526239230522833",
      "0.03329361897401548",
      "0.22506087617624906",
      "-0.8072156037524367",
      "-0.39339865789859174",
      "0.36456064081496886",
      "0.46345607565269964",
      "-0.6432346296760643",
      "-1.870665103302935",
      "0.5258514925933551",
      "-0.6783272410460156",
      "0.3769422234424322",
      "1.868532341314073",
      "-0.038095314247528884",
      "-0.47479406967827886",
      "-0.2773538276390805",
      "1.5904502690580278",
      "-1.625132817282069",
      "0.9862540811308738",
      "0.7928105664815782",
      "0.07239567766772746",
      "-0.38496008709683466",
      "-0.1661090333524641",
      "-0.022987332793756105",
      "0.3078119710003252",
      "0.08826710477615453",
      "-0.12196783760603065",
      "-0.09438476256238133",
      "0.13846879701501769",
      "0.49998865904856016",
      "-0.11899455334702112",
      "-0.27735382763897853",
      "0.40659951167994285",
      "-0.635026015690066",
      "0.2160659952982222",
      "0.22871502487395823",
      "0.2637781773533144",
      "0.09626795194100475",
      "0.6870615749919515",
      "-0.5182486754874576",
      "-0.17121792409930883",
      "0.10363130288388912",
      "0.05718745645867692",
      "0.0029576729515178777",
      "-0.0008212477479234781",
      "0.1048066746274119",
      "0.08061953243427893",
      "-0.047910836004003",
      "-0.34446509191433516",
      "0.170320855797316",
      "0.36599729489510907",
      "0.07239567766805215",
      "-0.09410363830985391",
      "0.17238957635449692",
      "0.19696998540756663",
      "-0.08549410035768995",
      "0.10363130288398334",
      "-0.2976251905627651",
      "-0.09018535182159272",
      "-0.10371600434911696",
      "-0.027479221374446264",
      "-0.1268336444041018",
      "-0.07768296783998141",
      "-0.3368549553217282",
      "0.1400851061691008",
      "0.1891361898440294",
      "0.012823359968544333",
      "0.09420619033961858",
      "-0.14625087678337972",
      "0.40208405157811417",
      "0.07416701772504537",
      "0.32667810543482395",
      "0.8623562164940068",
      "-0.06094969165272338",
      "-0.3526239230523327",
      "-0.013363802424605786",
      "0.0019451347869921815",
      "-0.3196610293249637",
      "0.4024588020513848",
      "0.03329361897390873",
      "-0.039972836087376985",
      "0.018891405761656134",
      "-0.23967334102056775",
      "-0.0183257731816974",
      "0.2250608761763537",
      "-0.28510760041661726",
      "0.3233932729280168",
      "0.0016868114390471889",
      "0.4634560756525728",
      "-0.28510760041669764",
      "2.2995394080218494",
      "0.03200201162659488",
      "0.06316760158940608",
      "-0.09438476256238047",
      "0.3233932729278896",
      "0.03200201162660197",
      "-0.11647084249744628",
      "0.0713137997153078",
      "-0.04791083600398466",
      "0.0016868114390910607",
      "0.06316760158965777",
      "0.07131379971526498",
      "0.0021982769531220833",
      "0.3157476849610814",
      "-2.3072125828244134",
      "0.3769422234426418",
      "-2.0191393325652127",
      "-0.20687020619609992",
      "1.0678414267012695",
      "-0.020322007763174103",
      "0.40659951168000175",
      "3.155934193791541",
      "0.11361029582053438",
      "1.3262288442171397",
      "-0.6153908078977826",
      "-0.09410363831000901",
      "0.7220038638526064",
      "0.34107212074772636",
      "-1.4962808055832586",
      "0.2993303156926101",
      "-0.6221765044018731",
      "1.5904502690579236",
      "3.1559341937912992",
      "0.9326271381800058",
      "0.5628226355467841",
      "0.623858799357763",
      "0.09626795194100474",
      "-1.03679094934915",
      "0.7402965082273986",
      "-0.18547838147038917",
      "-0.45321801891500985",
      "-0.29762519056273473",
      "-0.3962042210895841",
      "-0.045728071395438344",
      "-0.024699616550310357",
      "0.20129061100815612",
      "-0.38496008709669194",
      "0.7220038638527198",
      "1.8007200906995497",
      "-0.2456122208980927",
      "-0.5856533638520918",
      "0.057187456458726756",
      "-0.39620422108947934",
      "-0.443652477999302",
      "0.24160077899254442",
      "0.02137219465111117",
      "-0.07768296783983714",
      "0.07002159475558858",
      "-0.5743985870172095",
      "0.11822734542933534",
      "0.2841696073440213",
      "-0.643234629675887",
      "1.8685323413140775",
      "-1.625132817282062",
      "-0.16610903335250576",
      "-0.8072156037525005",
      "-1.8706651033028097",
      "-0.03809531424766284",
      "0.9862540811310379",
      "-0.022987332793896066",
      "-0.39339865789835676",
      "0.5258514925934632",
      "-0.4747940696781078",
      "0.7928105664815968",
      "0.30781197100043334",
      "-0.20687020619614407",
      "0.11361029582057315",
      "0.34107212074763327",
      "0.1384687970151032",
      "0.3157476849611398",
      "1.0678414267012457",
      "1.3262288442172698",
      "-1.4962808055834038",
      "-0.3444650919142055",
      "-2.3072125828242753",
      "-0.020322007763378586",
      "-0.6153908078977439",
      "0.2993303156927369",
      "1.0261993199681274",
      "-5.162194465835659",
      "-0.6350260156900919",
      "0.9326271381799665",
      "1.0261993199680595",
      "3.812669716393725",
      "-0.08433441841015368",
      "0.17238957635429156",
      "1.8007200906994594",
      "-5.162194465835858",
      "-0.08433441840988821",
      "2.6469798335042087",
      "-0.4502609581101157",
      "0.6870615749920145",
      "0.740296508227409",
      "-0.42293579722756713",
      "-0.34310443208292013",
      "-0.03220300118235278",
      "-0.09018535182144094",
      "-0.4436524779992612",
      "-0.10929187917227924",
      "-0.9165950082116909",
      "0.20281361362198697",
      "0.002957672951544559",
      "-0.04572807139556049",
      "-0.10929187917244297",
      "-1.62589131143331",
      "-0.10323252307077332",
      "-0.3368549553211476",
      "-0.5743985870171618",
      "0.9611423144197421",
      "-0.33814321972684597",
      "-1.7017293444345372",
      "0.4999886590486263",
      "0.21606599529810352",
      "-0.5182486754872695",
      "-0.0008212477480289756",
      "0.08826710477594557",
      "-0.11899455334690848",
      "0.2287150248739798",
      "-0.1712179240994255",
      "0.10480667462730942",
      "0.5628226355468423",
      "-0.185478381470541",
      "-0.024699616550368016",
      "0.17032085579731238",
      "-0.6221765044017966",
      "0.6238587993577585",
      "-0.4532180189149743",
      "0.20129061100790505",
      "-0.3431044320829268",
      "-0.9165950082116345",
      "0.19696998540739474",
      "-0.24561222089805482",
      "-0.4502609581102084",
      "-0.032203001182274496",
      "0.20281361362214145",
      "-0.06012413747786495",
      "-0.1037160043491357",
      "0.24160077899252208",
      "-1.625891311433253",
      "-0.06012413747802563",
      "0.8268542357829365",
      "0.1400851061688476",
      "0.11822734542931387",
      "-0.3381432197268653",
      "0.12368145726925783",
      "0.3144928408465564",
      "0.36599729489487276",
      "-0.08549410035740523",
      "-0.027479221374536348",
      "0.1891361898431988",
      "-0.5856533638520445",
      "0.02137219465118361",
      "0.2841696073439037",
      "-0.10323252307077435",
      "-1.7017293444344475",
      "0.3144928408465777",
      "0.00034751822619142426",
      "-0.04208691228958006",
      "-0.005877329025560608",
      "-0.010848331554642078",
      "-0.00034751822617641327",
      "1.4075329579540621e-14",
      "0.04859984549636782",
      "0.014705928066121348",
      "-0.02364311321255265",
      "0.04208691228967517",
      "-0.048599845496375325",
      "5.606271409410356e-15",
      "-0.031080450067974642",
      "-0.07654410200579854",
      "0.005877329025519066",
      "-0.014705928066174915",
      "0.03108045006796542",
      "3.656149030780875e-15",
      "-0.014837783328660694",
      "0.010848331554581855",
      "0.023643113212627447",
      "0.07654410200592165",
      "0.014837783328609168",
      "-7.400214188990224e-14",
      "-0.20667066103572784",
      "0.09597094256325944",
      "-0.11150260864670013",
      "-0.10366136960923854",
      "0.04667914889148002",
      "0.5819086917709461",
      "0.029174942124273844",
      "-0.295301288028339",
      "-0.02386488444552261",
      "-0.5909495815717342",
      "-0.2877528688496545",
      "-0.16478363760676407",
      "0.07495574009258651",
      "0.07714333033036604",
      "0.29804834673536046",
      "0.2837627359365083",
      "-0.299944657051702",
      "0.03266707291899076",
      "0.12323068818423505",
      "0.21750521898511485",
      "0.3564521738303888",
      "-0.02192452292652767",
      "-0.054654999259747185",
      "0.24118449825149027",
      "-0.2469845365806638",
      "-0.023864884445567554",
      "-0.755059720268303",
      "-1.1596069281601038",
      "-1.798558546556172",
      "0.46460182140501977",
      "-1.7148640392523709",
      "-0.2587023656128387",
      "-1.7318332676552852",
      "-0.5625009052341976",
      "-0.40024199130599647",
      "0.17824532294365572",
      "-0.3603351392908244",
      "0.5467785418009288",
      "-0.06385250819458027",
      "0.10322179122262962",
      "0.7210409404341189",
      "1.0764849631141211",
      "-0.6306437329501239",
      "-0.48071343301134606",
      "-0.03957773492162687",
      "0.1871670242641111",
      "0.07714333033041568",
      "0.07917883559856827",
      "0.19426155231784223",
      "0.23240868056948127",
      "0.16288255531583204",
      "0.17824532294375048",
      "-0.004457886589260341",
      "0.02910659639685441",
      "0.017400819736060016",
      "-0.012278814365037652",
      "0.09371052442795247",
      "0.13945838251516243",
      "-0.08195875758729462",
      "-0.16418496051287632",
      "-0.20464239583356406",
      "-0.18140701764148126",
      "-0.277284669619817",
      "0.4068970677265723",
      "0.2746177247610149",
      "-0.004714963736531858",
      "0.12323068818434817",
      "0.07521768243922997",
      "-0.008507143085053353",
      "0.1124391424219035",
      "0.07951913131299833",
      "0.7210409404344945",
      "0.14896288143367004",
      "0.949047028999999",
      "-0.3881876789840947",
      "-0.5642853318363293",
      "-0.18140701764132583",
      "-0.2427837419618911",
      "-0.14893733557784683",
      "0.5516803209145813",
      "0.04692227727262403",
      "-0.059825070741144605",
      "0.05789210120322226",
      "-0.17424616261872095",
      "0.2363656710680529",
      "0.2942501807447317",
      "-0.04667914889144489",
      "0.5909495815715791",
      "-0.29804834673528385",
      "-0.21750521898499658",
      "0.20667066103588413",
      "-0.5819086917709491",
      "0.28775286884960577",
      "-0.2837627359364926",
      "-0.35645217383034233",
      "-0.09597094256334769",
      "-0.02917494212422726",
      "0.16478363760676934",
      "0.2999446570515761",
      "0.021924522926464154",
      "0.1115026086464964",
      "0.295301288028416",
      "-0.07495574009246056",
      "-0.032667072919059674",
      "0.05465499925953",
      "-0.5224942669470364",
      "-0.7709728265093543",
      "0.2576957476628718",
      "-0.7550597202683001",
      "0.5224942669468897",
      "-1.0540598597200635e-14",
      "-0.12872793848545894",
      "-0.1822462536959334",
      "0.0791788355985288",
      "0.770972826509487",
      "0.1287279384854266",
      "-1.1445871783735206e-14",
      "0.12351533238395727",
      "0.07521768243921233",
      "-0.25769574766269593",
      "0.1822462536958353",
      "-0.12351533238400415",
      "4.033280302374626e-14",
      "-2.761305382107217",
      "-1.0352332129969861",
      "-0.2587023656125594",
      "-9.518697047320234",
      "-1.635223113165973",
      "0.7125789229956183",
      "0.32540163729805843",
      "-0.004457886589212357",
      "1.389000405851022",
      "0.002343276171070188",
      "-1.743721669693747",
      "1.2670406032606338",
      "0.14896288143349212",
      "0.14226948104477005",
      "-0.7033383996650308",
      "1.238857623929484",
      "0.029931450184645072",
      "0.0497382199865808",
      "-0.3603351392907446",
      "1.3890004058510217",
      "4.095377705209635",
      "0.7082748962826021",
      "-0.2774977734195366",
      "0.13945838251515943",
      "2.713224837703001",
      "-0.04525560369822341",
      "0.7088995420445972",
      "-0.2877925668272673",
      "-0.24278374196172578",
      "-0.7861429721524058",
      "0.15816081029911808",
      "-0.2046498645329008",
      "0.35925643779808836",
      "1.0764849631141162",
      "0.14226948104488868",
      "0.3893509225963172",
      "-1.099443499544364",
      "-0.9340113090307383",
      "-0.2772846696200316",
      "-0.7861429721523908",
      "0.3447449075482542",
      "1.0057420568347228",
      "-0.06703687852620245",
      "0.057892101202997835",
      "0.4383202447910758",
      "0.11198781256498931",
      "-0.11808925585682455",
      "0.18691225561275568",
      "1.1596069281600483",
      "1.7318332676554984",
      "-0.5467785418008874",
      "0.6306437329501331",
      "-0.24118449825154292",
      "1.7985585465563863",
      "0.562500905234262",
      "0.06385250819474876",
      "0.4807134330110632",
      "0.2469845365801321",
      "-0.46460182140509515",
      "0.40024199130629623",
      "-0.10322179122267779",
      "0.03957773492118747",
      "1.6352231131657327",
      "-0.002343276171130279",
      "0.7033383996647792",
      "0.1942615523180368",
      "2.7613053821074836",
      "-0.7125789229953746",
      "1.7437216696938176",
      "-1.23885762392971",
      "-0.008507143084946102",
      "1.0352332129971462",
      "-0.32540163729795085",
      "-1.2670406032607149",
      "-0.02993145018481774",
      "-2.083170205977842",
      "-3.7334709815987273",
      "0.02910659639703719",
      "4.0953777052096125",
      "2.0831702059778117",
      "6.375910570802167e-14",
      "0.17151035336640694",
      "0.9490470289998592",
      "0.38935092259621534",
      "3.733470981599001",
      "-0.17151035336653164",
      "-7.113190121906946e-14",
      "-1.7308108696819853",
      "-0.08195875758738884",
      "-0.04525560369814521",
      "-0.6394587936095674",
      "0.5225983593686706",
      "-0.29033751269398356",
      "-0.14893733557789618",
      "0.34474490754816334",
      "-0.6325727503658446",
      "0.7426297394320034",
      "0.6433576606665453",
      "0.406897067726488",
      "0.1581608102991378",
      "-0.6325727503658208",
      "0.2550427540158879",
      "0.5304208871895123",
      "-0.17424616261870537",
      "0.1119878125650631",
      "-1.9683437406348094",
      "-0.2685634922172947",
      "0.977260481104871",
      "-0.2324086805694303",
      "-0.017400819736122692",
      "0.16418496051277365",
      "-0.27461772476105656",
      "-0.18716702426405932",
      "-0.16288255531596",
      "0.0122788143649555",
      "0.20464239583349922",
      "0.004714963736654994",
      "-0.7082748962827851",
      "-0.7088995420444227",
      "0.20464986453278775",
      "0.1124391424218882",
      "-0.049738219986609614",
      "0.27749777341977705",
      "0.2877925668274129",
      "-0.3592564377978559",
      "-0.5225983593687791",
      "-0.7426297394321195",
      "-0.3881876789838297",
      "-1.0994434995444484",
      "1.730810869681986",
      "0.29033751269389824",
      "-0.6433576606664244",
      "0.12771969453718912",
      "0.5516803209143364",
      "1.005742056834782",
      "0.2550427540158933",
      "-0.12771969453738297",
      "-9.240871556846668e-14",
      "0.23636567106780357",
      "-0.11808925585679944",
      "-0.26856349221726467",
      "0.033841334878026846",
      "0.31822084640806964",
      "-0.07951913131281901",
      "0.5642853318357469",
      "-0.046922277272598685",
      "-0.2942501807444672",
      "0.934011309030836",
      "0.06703687852605375",
      "-0.18691225561300184",
      "-0.5304208871894569",
      "-0.9772604811047566",
      "-0.31822084640812803"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.003547523569150496",
    "0.0035475236404087724",
    "0.0035475239590079324",
    "0.003547523946689081",
    "0.0035475236389483165",
    "0.003547525920631838",
    "0.003547525827889455",
    "0.003547523872344952",
    "0.0035475244846516676",
    "0.0035475257000048073",
    "0.003547523568070976",
    "0.003547524515176355",
    "0.0035475238288383065",
    "0.0035475248217518235",
    "0.0036137500387491335",
    "0.0035475258252124966",
    "0.0035475241503739223",
    "0.0035475242912882394",
    "0.0035475260555751227",
    "0.003547527622010929",
    "0.00354752372238103",
    "0.00354752409387635",
    "0.003547524079356589",
    "0.00354752372085719",
    "0.0035475263775213445",
    "0.0035475262759454645",
    "0.0035475239919680553",
    "0.0035475247023189706",
    "0.0035475261218228435",
    "0.0035475236393057623",
    "0.003547524740903238",
    "0.0035475239430652855",
    "0.0035475251022156163",
    "0.003602020488660078",
    "0.00354752626957315",
    "0.0035475243160458976",
    "0.003547524478474477",
    "0.003547526538501996",
    "0.003547528344583811",
    "0.0035475246966337926",
    "0.00354752467378215",
    "0.003547524090653758",
    "0.003547528423139538",
    "0.0035475282137886273",
    "0.0035475245329536585",
    "0.0035475256934512324",
    "0.0035475279929281433",
    "0.003547523956627531",
    "0.003547525750074202",
    "0.0035475244500290755",
    "0.003547526327423464",
    "0.003678139076967105",
    "0.0035475282247385484",
    "0.003547525059762136",
    "0.003547525326305173",
    "0.003547528665133848",
    "0.003547531623274261",
    "0.003547524650234885",
    "0.0035475240762576467",
    "0.0035475283387117304",
    "0.003547528141143806",
    "0.0035475245115537744",
    "0.003547525654129123",
    "0.0035475279143435236",
    "0.0035475239444025487",
    "0.0035475257112209933",
    "0.0035475244309537027",
    "0.003547526281221918",
    "0.0036856890647663345",
    "0.0035475281542618115",
    "0.003547525030757494",
    "0.0035475252934703003",
    "0.0035475285856830085",
    "0.0035475315064374432",
    "0.0035475237173562242",
    "0.0035475263900518845",
    "0.003547526211624712",
    "0.0035475239886359803",
    "0.0035475246983085354",
    "0.0035475261016753626",
    "0.0035475236363416165",
    "0.0035475247320699505",
    "0.003547523938377401",
    "0.003547525087182692",
    "0.0036243006601342333",
    "0.003547526248184811",
    "0.0035475243099171473",
    "0.0035475244717953955",
    "0.003547526520374443",
    "0.0035475283212314163",
    "0.0035475406488044837",
    "0.0035475412704547168",
    "0.003547527862160701",
    "0.003547531785491958",
    "0.003547539544285105",
    "0.003547525929514931",
    "0.003547532046293639",
    "0.003547527602551393",
    "0.0035475339783982616",
    "0.003775465015058631",
    "0.0035475404090795004",
    "0.003547529662073741",
    "0.003547530573269383",
    "0.0035475417719045147",
    "0.003547551793793867",
    "0.0035475385921170583",
    "0.0035475276651040313",
    "0.0035475315743079367",
    "0.0035475385165841446",
    "0.0035475257810674205",
    "0.0035475315914830627",
    "0.0035475273524448537",
    "0.0035475332515134583",
    "0.14975903662584225",
    "0.0035475392643467035",
    "0.0035475293653491114",
    "0.003547530244557499",
    "0.003547540770936958",
    "0.003547550277412842",
    "0.0035475243831947587",
    "0.0035475254220846643",
    "0.0035475274681728004",
    "0.0035475238698912397",
    "0.003547525476030521",
    "0.0035475243115300993",
    "0.0035475259908672434",
    "0.0036317405823918193",
    "0.0035475276861590627",
    "0.0035475248560401444",
    "0.003547525092450825",
    "0.003547528081410636",
    "0.003547530698464873",
    "0.0035475273054403774",
    "0.0035475311249472674",
    "0.0035475244817704072",
    "0.0035475274120640964",
    "0.003547525293489282",
    "0.003547528397884666",
    "0.003707535883918455",
    "0.0035475315262325094",
    "0.0035475262816515893",
    "0.003547526714192736",
    "0.003547532233257269",
    "0.0035475370805226423",
    "0.0035475379959507953",
    "0.00354752568517381",
    "0.0035475312730923656",
    "0.0035475272078876814",
    "0.00354753295214988",
    "0.004028482947750643",
    "0.003547538787066968",
    "0.0035475291165973284",
    "0.0035475299485384117",
    "0.0035475401807976066",
    "0.00354754928438817",
    "0.0035475235658816995",
    "0.0035475245086421313",
    "0.0035475238253816184",
    "0.0035475248108065853",
    "0.003649808782958175",
    "0.003547525809521044",
    "0.0035475241458372184",
    "0.003547524286333254",
    "0.0035475260422539413",
    "0.0035475276047397804",
    "0.003547527496492944",
    "0.0035475253348155665",
    "0.003547528482905161",
    "0.0038796518876142933",
    "0.0035475316676890547",
    "0.0035475263507871624",
    "0.0035475267957462003",
    "0.0035475324166724252",
    "0.003547537403010793",
    "0.0035475242393772986",
    "0.0035475258117657754",
    "0.0036745860188847966",
    "0.0035475274020219895",
    "0.00354752475399461",
    "0.0035475249793966352",
    "0.0035475277743484547",
    "0.003547530266406957",
    "0.0035475295824245567",
    "0.00438464624436851",
    "0.003547533424112814",
    "0.003547527069631389",
    "0.003547527618215992",
    "0.0035475343446442595",
    "0.0035475403465464266",
    "0.003756406159861175",
    "0.0039532098342723535",
    "0.0037286050057979427",
    "0.0036954783664637164",
    "0.003978909497207618",
    "0.00383288795704193",
    "0.0035475395117744806",
    "0.0035475294117586096",
    "0.0035475302824493774",
    "0.003547540992265803",
    "0.003547550485995407",
    "0.003547525500028376",
    "0.0035475258283598947",
    "0.0035475299441157715",
    "0.0035475336096981573",
    "0.0035475261969521612",
    "0.003547530907439969",
    "0.0035475350135076343",
    "0.0035475424676059217",
    "0.003547552960212527",
    "0.003547568268779253"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.01630987579570607060000000 +/- 3e-31]",
      "[0.5704206759913575385301248 +/- 3.56e-26]",
      "[1.487867502633159367161390 +/- 4.05e-27]",
      "[0.3441353570113647505510131 +/- 8.34e-27]",
      "[0.2081348887793333095497471 +/- 1.65e-26]",
      "[0.1239990578699739817119904 +/- 2.89e-26]",
      "[2.721060154508932092166564 +/- 4.60e-25]",
      "[0.3002083619080971841241102 +/- 1.45e-27]",
      "[0.3723229339605479190878363 +/- 2.54e-26]",
      "[1.908776543765658389306043 +/- 3.96e-25]",
      "[1.109325847473592109304571 +/- 4.68e-25]",
      "[0.7541775853186744021559846 +/- 8.28e-27]",
      "[0.2339166895838059811843435 +/- 4.96e-26]",
      "[0.2483450425091448098125842 +/- 1.04e-26]",
      "[0.1350865552410758655940950 +/- 3.50e-26]"
    ],
    [
      "[0.005070042321698078202500000 +/- 3e-32]",
      "[0.02778580206087364224161740 +/- 4.65e-27]",
      "[0.4035765395210103366341990 +/- 1.23e-26]",
      "[0.03442259656051434693292234 +/- 1.38e-27]",
      "[0.04274947105107945831589076 +/- 3.47e-27]",
      "[0.07142231078351320049722980 +/- 6.94e-28]",
      "[0.8288579974820729416115960 +/- 4.87e-26]",
      "[0.06956486968494611704308007 +/- 2.70e-27]",
      "[0.06248791608668453080677025 +/- 2.02e-27]",
      "[2.426122259266114433124246 +/- 2.60e-25]",
      "[0.4797900415036508034156568 +/- 2.75e-26]",
      "[0.3553597823349494562710435 +/- 3.80e-27]",
      "[0.03221101976500093614459807 +/- 4.09e-27]",
      "[0.04887943087932450270681652 +/- 4.88e-27]",
      "[0.02648849350416548381105343 +/- 1.18e-27]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.23321749991737306
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack13_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 13,
  "lambda_polygon": 4,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.0",
    "0.135"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "1.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.5",
    "-0.5000000000000001",
    "0.4999999999999999",
    "-0.49999999999999994",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.5000000000000001",
    "0.49999999999999994",
    "0.5",
    "-0.5000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.0037993315049725763",
      "0.003850560406048982",
      "0.005771773123336848",
      "0.0039044326184289224",
      "0.0038408743444694475",
      "1.4955869333751494e-07",
      "1.979541318857808e-06",
      "1.1078717409423017e-06",
      "-3.2484082135090955e-07",
      "0.00011078360031925972",
      "-8.96595446671496e-06",
      "4.856681250141079e-06",
      "4.278376371794483e-05",
      "-0.00012719122204458004",
      "-5.169861130829242e-05",
      "-4.14008749006575e-07",
      "7.947467018203453e-07",
      "4.879749227656802e-07",
      "8.958857859855275e-08",
      "4.2935355151186815e-05",
      "2.161813886824075e-05",
      "-1.3208435533548174e-05",
      "-0.0001043708221842947",
      "7.570990925492564e-05",
      "-2.7051779817737955e-06"
    ],
    [
      "0.003799332027747327",
      "0.0038478885566380493",
      "0.005367486020250738",
      "0.003903225108045671",
      "0.0038410507501295318",
      "1.33403270113326e-07",
      "2.2147310732997854e-06",
      "1.1009826785010598e-06",
      "-3.3750248167391593e-07",
      "8.454796863772862e-05",
      "-1.0105895936383392e-05",
      "6.0638638014539164e-06",
      "6.821199004386574e-05",
      "-0.00012448853796293583",
      "-5.196877894784406e-05",
      "-4.730673363722961e-07",
      "6.475688889464183e-09",
      "5.736303733458852e-07",
      "9.932647288741975e-08",
      "4.549648358785654e-05",
      "2.6906099578860348e-05",
      "-1.5692093136506738e-05",
      "-2.7717250223482914e-05",
      "4.0519642189801915e-05",
      "1.7242514959214762e-06"
    ],
    [
      "0.003799391757262397",
      "0.003905186512757038",
      "0.007949892474484372",
      "0.004048656109588936",
      "0.003891971333429832",
      "9.660947402077286e-08",
      "3.0114851543369468e-06",
      "2.6113440067600398e-06",
      "-8.337554330316533e-07",
      "0.00020961865106470184",
      "-3.05275460131997e-05",
      "1.7405490133467053e-05",
      "7.541366500439276e-05",
      "-0.00025163722941763374",
      "-0.00012324171543576565",
      "-7.988561332073945e-07",
      "3.197398248507984e-06",
      "1.102472610445549e-06",
      "3.108951846260698e-08",
      "2.708206596947516e-05",
      "4.2665791188563116e-05",
      "-2.466705953081988e-05",
      "-0.00033396610032802946",
      "0.0002097837776930393",
      "-1.0141753847644595e-05"
    ],
    [
      "0.003799389819380783",
      "0.0039014730907438585",
      "0.007538077836655201",
      "0.004009352035439384",
      "0.0038835500706072253",
      "4.158587831333005e-07",
      "4.9065526735332304e-06",
      "2.1548780300458516e-06",
      "-6.535206796127126e-07",
      "0.00019272141496819574",
      "-1.1725205663525573e-05",
      "7.798319911593002e-06",
      "0.00012981589376383096",
      "-0.00027589608517289665",
      "-0.00010377477744815404",
      "-9.460781034694705e-07",
      "6.87573429861743e-07",
      "1.1403536698802162e-06",
      "1.3481473788553968e-07",
      "0.00011940998977886948",
      "5.300933796868775e-05",
      "-3.1933765088086595e-05",
      "-9.318172443453675e-05",
      "9.85670053921296e-05",
      "-1.4376966292218735e-06"
    ],
    [
      "0.0037993321491874197",
      "0.0038471007467527282",
      "0.0054817315557988775",
      "0.003904113731498113",
      "0.0038414093438631715",
      "1.542812865010374e-07",
      "2.3520513487305575e-06",
      "1.1111639536899374e-06",
      "-3.4468155041814083e-07",
      "9.598765551597242e-05",
      "-5.938486747365118e-06",
      "3.4785839856347375e-06",
      "9.308315273663035e-05",
      "-0.0001354631691618799",
      "-5.3070656675922446e-05",
      "-3.945166979788106e-07",
      "5.746265001486232e-07",
      "5.682707352568894e-07",
      "7.61784094374471e-08",
      "3.0244361433410047e-05",
      "2.3160846323034906e-05",
      "-1.2750877116072866e-05",
      "-5.883102250262413e-05",
      "5.8046338763716e-05",
      "-2.737868863822836e-08"
    ],
    [
      "0.003911618083832599",
      "0.011428948476459576",
      "0.2283434440592432",
      "0.029170473071944453",
      "0.006576190539142316",
      "0.00010248763504234388",
      "0.001955984573734119",
      "0.0012717286583926047",
      "3.23967098466841e-05",
      "0.03781767463014945",
      "-0.007385665354417892",
      "-0.004068632292864627",
      "-0.020399937396716666",
      "-0.02142569955639834",
      "0.005029381115548738",
      "-0.0008869538870574349",
      "-0.004470238314654815",
      "0.0010766625479024347",
      "0.0005244228279255281",
      "0.012570462785529918",
      "0.011318506444943763",
      "0.00046486461533668097",
      "0.0700382101051326",
      "0.01007287909933322",
      "0.005657414287620758"
    ],
    [
      "0.128686933420064",
      "0.6063633994200349",
      "2.5156783982523074",
      "0.15083651370756102",
      "1.8832403914238378",
      "0.2710395135636634",
      "-0.4138920595246882",
      "-0.009679630540299529",
      "0.34192573284956773",
      "-0.9919229205350341",
      "0.010274041122213152",
      "0.8214126347345377",
      "-0.3635647508128102",
      "-2.137393937285371",
      "0.342520961295591",
      "0.02941817805070465",
      "-0.36614406588090315",
      "0.13456901866778434",
      "0.34282956940564585",
      "-0.7091260514150735",
      "0.2952527014857684",
      "0.6623374304022712",
      "-0.4785117238250254",
      "-0.13026104335566097",
      "-0.3952511206815234"
    ],
    [
      "0.0037993820877240247",
      "0.0038753895015074457",
      "0.0059121699565035934",
      "0.003956677133057504",
      "0.0038592051541018937",
      "3.705104443132054e-07",
      "3.411382836656566e-06",
      "1.6992667046596247e-06",
      "-3.425796750086449e-07",
      "0.000114827871357927",
      "-6.316870223813339e-06",
      "5.095421162975761e-06",
      "9.663135604630701e-05",
      "-0.00018049024462318187",
      "-7.279377912066479e-05",
      "-8.704748680050487e-07",
      "-9.448672388743583e-07",
      "1.1194500691429634e-06",
      "1.893674124890714e-07",
      "9.419034747175194e-05",
      "4.763296568109455e-05",
      "-2.6237325615324034e-05",
      "7.139854929256669e-06",
      "3.652916287825416e-05",
      "1.457610876697156e-06"
    ],
    [
      "0.0037994041740198378",
      "0.003914268769807725",
      "0.007990440033415714",
      "0.004147161553231556",
      "0.003936067891329971",
      "1.5269541912469126e-07",
      "6.270842309706939e-06",
      "3.4201538889444255e-06",
      "-1.4573379321372407e-06",
      "0.00020793918344959463",
      "-4.877780412469689e-05",
      "2.4670363060557183e-05",
      "0.0002676536838285391",
      "-0.0003683546940843881",
      "-0.00018747500983739906",
      "-1.2401458021784871e-06",
      "1.0235978616003225e-06",
      "1.6663714636931476e-06",
      "-3.4789778840113057e-08",
      "8.234639339225715e-05",
      "7.900627776995405e-05",
      "-4.567796090112066e-05",
      "-0.0001387104616526359",
      "0.00015280232254646413",
      "5.766983422401715e-06"
    ],
    [
      "0.004071093976049048",
      "0.019144194414588037",
      "0.5796769047472065",
      "0.0532085241609065",
      "0.007031499913563761",
      "0.001301716411752722",
      "0.011192211752936467",
      "0.0013698754304298723",
      "0.0007142446836561365",
      "0.08284497614744878",
      "-0.012061459118829427",
      "0.00044856151154409933",
      "-0.006119788998775306",
      "0.01804622086773736",
      "0.00961039347183132",
      "-0.0015218632571310335",
      "-0.005098282140122865",
      "0.003362456202089556",
      "0.0005202569943637645",
      "0.03930255370212679",
      "0.024108235868749085",
      "0.006240750580029197",
      "0.1653451048292106",
      "0.03446017788122026",
      "-0.0062036012452333315"
    ],
    [
      "0.003799332291934293",
      "0.0038508488324167983",
      "0.006006823248301951",
      "0.003908329044492554",
      "0.0038426196935169446",
      "1.6721239838589224e-07",
      "2.211854447068378e-06",
      "1.1653196378164841e-06",
      "-3.615659245733455e-07",
      "0.00013232598812371355",
      "-5.019080232942525e-06",
      "1.9938309005399057e-06",
      "7.596350863521528e-05",
      "-0.00014652271580780258",
      "-5.477034933140917e-05",
      "-3.209770265737084e-07",
      "1.588406469138473e-06",
      "4.843002550092999e-07",
      "5.993459078024589e-08",
      "2.524088200518363e-05",
      "1.6641945809906125e-05",
      "-9.642523509149108e-06",
      "-0.0001522271744628614",
      "0.00010198451832378944",
      "-4.874105499444581e-06"
    ],
    [
      "0.003799402812097657",
      "0.00394080504064479",
      "0.012779343949273462",
      "0.004111352609300689",
      "0.0039437471711719525",
      "6.81727678784458e-07",
      "9.45888859312273e-06",
      "3.1448578147310845e-06",
      "-1.4133695874580803e-06",
      "0.0005114311110405242",
      "-1.0670663044488469e-05",
      "-1.2013971793612084e-06",
      "0.0003095107933265784",
      "-0.0005850499007341283",
      "-0.00017565348051693796",
      "-5.750851797252413e-07",
      "7.301289566669727e-06",
      "6.380711653318675e-07",
      "1.8105636707072679e-07",
      "0.00012814482284176894",
      "2.2860289434206557e-05",
      "-1.6837409221975376e-05",
      "-0.0007155258743621919",
      "0.00046603689450034843",
      "-2.3065765048879852e-05"
    ],
    [
      "0.003799382941493742",
      "0.003885521112552586",
      "0.00742019854133166",
      "0.003962250939755892",
      "0.0038630646220051378",
      "2.0294183200514791e-07",
      "2.5592499255637052e-06",
      "1.8621589130337173e-06",
      "-4.017188603690934e-07",
      "0.0002008138468933698",
      "-8.875153734353761e-06",
      "4.301828043770853e-06",
      "4.6472672777029594e-05",
      "-0.0002086420465881625",
      "-7.584963359158348e-05",
      "-5.730032662050366e-07",
      "2.540582398149891e-06",
      "7.233725604202096e-07",
      "2.2549222369249515e-07",
      "2.8091412033732453e-05",
      "2.675895640165429e-05",
      "-1.479122164490315e-05",
      "-0.00028428780751979163",
      "0.0001792873059587422",
      "-1.1115055405863751e-05"
    ],
    [
      "0.0038371322516888304",
      "0.014118130434340598",
      "0.28577462369649115",
      "0.058131973765371464",
      "0.010829953009408018",
      "0.0005835866023556704",
      "-0.0026511931709349745",
      "0.000932391386375996",
      "9.639601327863445e-05",
      "-0.03684995385085115",
      "0.018583987889308547",
      "-0.0003000998811842344",
      "-0.021746972183821715",
      "-0.02922856392659317",
      "-0.011894883846705293",
      "0.00011302825180656558",
      "0.0016113587389538638",
      "0.0010450249014024007",
      "-0.0004773021356899464",
      "0.036198342608869886",
      "0.013676540882164412",
      "-0.008193908278079337",
      "-0.11941539347728461",
      "0.032421119926325306",
      "-0.015112301800033383"
    ],
    [
      "0.006319940405254103",
      "0.031127468579383293",
      "0.7318208698818315",
      "0.11441305941177692",
      "0.13844207841146722",
      "-0.004190449707351211",
      "-0.0008223657504087806",
      "0.015422877413263886",
      "0.008459833014954144",
      "0.11313366322537644",
      "-0.040876151745292424",
      "-0.057022161541734916",
      "-0.10819403261316402",
      "-0.2792810796717048",
      "0.09074343902458082",
      "-0.0066909265333293015",
      "-0.04251608765455191",
      "0.006044687803150743",
      "0.016333050871496287",
      "0.06783624352220377",
      "0.03231900014732165",
      "-0.004796991521357973",
      "0.2576245132914813",
      "0.13755071227318297",
      "0.07953506686857982"
    ],
    [
      "0.0038043995559235307",
      "0.004402097962310502",
      "0.015151989935229974",
      "0.005171313249329931",
      "0.004155858094710268",
      "2.40625093922208e-06",
      "-1.873128058975634e-05",
      "3.4950355722545416e-05",
      "1.7336387708366718e-05",
      "0.0006219802774606573",
      "-0.00010448358783928106",
      "-9.425797289592518e-06",
      "-0.0003624246046217968",
      "-0.0008335941564876712",
      "-0.00015006332745198773",
      "-2.0198842053793686e-05",
      "-2.243836544071561e-05",
      "4.4730040249475946e-05",
      "9.917310301771916e-06",
      "0.0001496604287423769",
      "0.0004066702240816368",
      "-9.174443338543898e-05",
      "-0.0006410756276244051",
      "0.00042199152604371475",
      "-0.00016588930848627945"
    ],
    [
      "0.0037993986187724858",
      "0.00390862617169235",
      "0.008267829458190662",
      "0.004021736475052623",
      "0.0038876706851279",
      "1.1967159882070646e-07",
      "5.502164250446138e-06",
      "2.6135518774916646e-06",
      "-9.276554899794952e-07",
      "0.0003016919623049328",
      "-2.1473897835500332e-05",
      "8.85511492417039e-06",
      "0.00020132462686048045",
      "-0.00029320551413998823",
      "-0.00011333219644030976",
      "-5.428755495568449e-07",
      "3.4334299302200058e-06",
      "1.0656019481792033e-06",
      "2.0897246383148392e-07",
      "-3.166226616792508e-05",
      "3.086553046459413e-05",
      "-1.513837504375611e-05",
      "-0.00024594355239844495",
      "0.00019716170757645514",
      "2.1501319410750014e-07"
    ],
    [
      "0.0037993926290149317",
      "0.003904309196605744",
      "0.007113491646328722",
      "0.004013783716236638",
      "0.0038853861599929262",
      "3.9342549680289466e-07",
      "5.118504938053511e-06",
      "2.32061383732752e-06",
      "-7.374290236028928e-07",
      "0.00021405063816857666",
      "-1.0790543603303954e-05",
      "7.396461468141256e-06",
      "0.00021663855190939417",
      "-0.00027768718099949023",
      "-0.00010927896922821253",
      "-8.07190296711617e-07",
      "1.1966476472987416e-06",
      "1.1871586004341152e-06",
      "1.4025243846285102e-07",
      "9.167052336573669e-05",
      "4.586187265297057e-05",
      "-2.7362533544477808e-05",
      "-7.71698054649743e-05",
      "8.678089263858239e-05",
      "4.339599712112034e-06"
    ],
    [
      "0.003919915747976647",
      "0.013482935354077625",
      "0.13291280569060604",
      "0.02629543189269399",
      "0.005932360686793913",
      "-0.0008368372967014847",
      "-0.003268006703322078",
      "0.0015107638472215545",
      "9.807575483759293e-05",
      "0.015191430411720662",
      "-0.0135949208856457",
      "-0.002963733475327267",
      "-0.033806278095867066",
      "0.002947029148744948",
      "0.00311976818391871",
      "-0.00062044564557696",
      "0.0016346548510703704",
      "0.000585534474619564",
      "0.000460837871295585",
      "-0.028984729448941635",
      "0.003936300580609555",
      "-0.0028142252108227413",
      "-0.038053258878050396",
      "-0.012668609543334385",
      "0.005174499177747346"
    ],
    [
      "0.0038080231303451845",
      "0.006189888199729143",
      "0.01564885132190856",
      "0.005976466974515223",
      "0.0042692547776947655",
      "9.963616765837647e-05",
      "-8.407867308919571e-05",
      "9.857912015758315e-05",
      "3.8249367012238294e-05",
      "-0.0015673853132673863",
      "0.0012856755999808304",
      "0.00039528600673508787",
      "-0.0004871925492116748",
      "-0.0012000419016412124",
      "0.00025798146415268857",
      "-4.2118864704553036e-05",
      "7.020251763149126e-05",
      "5.1850170404687275e-05",
      "1.7510895641180802e-05",
      "0.0022170010234656918",
      "0.0013193953431148032",
      "0.00011210199953729438",
      "-0.002463450201376723",
      "-0.00021281728522807731",
      "-0.00014596562566829963"
    ],
    [
      "0.005689494414317665",
      "4.143367356438264",
      "4.85370350984487",
      "0.7223623542926743",
      "0.3893343254948173",
      "0.07176579169980372",
      "0.021296605995707093",
      "0.020081457321076242",
      "0.017500965800214312",
      "1.1568792235886054",
      "-0.040295443458083904",
      "1.1888221265687264",
      "-0.4127645374864954",
      "0.6792296993348976",
      "-0.1485859132085195",
      "-0.03725060252075957",
      "0.04817640171696201",
      "0.01638739661300764",
      "-0.00949950514301377",
      "1.4865401541461931",
      "1.1400984124345732",
      "-0.08915271057119026",
      "-0.6356633057806211",
      "-0.3127124620436",
      "-0.2615569435375277"
    ],
    [
      "0.0037993312087447667",
      "0.003843270261515954",
      "0.005540578245110451",
      "0.003897183009891737",
      "0.0038414424831300672",
      "1.7815379259334757e-07",
      "2.627919797472013e-06",
      "1.029038195041644e-06",
      "-3.2360048582622905e-07",
      "8.945634373330582e-05",
      "-5.476057500771688e-06",
      "2.2371187790162514e-06",
      "9.001835167993657e-05",
      "-0.0001496798503939004",
      "-5.0010476678810055e-05",
      "-4.6256567019637634e-07",
      "-2.3415741034706791e-07",
      "5.515505524757194e-07",
      "1.2329659372074126e-07",
      "5.73748687572706e-05",
      "2.6174067325074247e-05",
      "-1.5226595361211965e-05",
      "-2.497163815153765e-05",
      "4.5955963886630725e-05",
      "1.1372238039040803e-06"
    ],
    [
      "0.003799336165305704",
      "0.0038582894551899612",
      "0.005749773388164201",
      "0.0039250405808349065",
      "0.0038477338735744076",
      "1.5882407473611784e-07",
      "2.4644090067845633e-06",
      "1.2838786379514545e-06",
      "-4.289049588087299e-07",
      "0.00010649083154916387",
      "-6.971304542338498e-06",
      "4.806569894263561e-06",
      "8.180275873064091e-05",
      "-0.00014695147781551934",
      "-6.269055012853921e-05",
      "-4.902069175146858e-07",
      "5.706165591775847e-07",
      "6.259650034933628e-07",
      "5.685759892156909e-08",
      "3.883115204997805e-05",
      "2.8264367750590697e-05",
      "-1.610207080325421e-05",
      "-8.442186380535989e-05",
      "7.356009747964615e-05",
      "-1.5489216070961137e-06"
    ],
    [
      "0.49351437865808506",
      "3.186266360706064",
      "7.9933102660159925",
      "2.376653218855485",
      "0.4263141317425302",
      "-0.6223502116809759",
      "1.8664518185214531",
      "-1.013218057277314",
      "-0.41486014474078114",
      "-3.418936808461834",
      "1.05038332298175",
      "0.5997954412151011",
      "-3.485025448312967",
      "-1.7091373302018507",
      "0.7322874587568218",
      "1.0747385676520282",
      "-0.4779109526902227",
      "-0.09088948547978276",
      "0.016960226421938052",
      "-3.3755135623791257",
      "2.42287606701441",
      "0.8570724633437165",
      "-1.2024765522490544",
      "-0.4636284639392585",
      "-0.1660044970656635"
    ],
    [
      "0.861955789940367",
      "10.28492685425599",
      "3.6502143275796843",
      "0.6624136893791649",
      "1.1982261791489268",
      "-2.945132053584771",
      "0.5450416977931635",
      "-0.25058807578786585",
      "-0.7232227152737769",
      "-1.786668139635534",
      "0.5617307718461017",
      "2.747851230641617",
      "-0.5736574258651941",
      "-0.9715491425807113",
      "-0.24153786375295083",
      "-0.33382680300059825",
      "-0.9730956917787027",
      "0.6374530957065683",
      "-0.34307635539206593",
      "3.5131683341448103",
      "-2.239321333704803",
      "0.8590384835994886",
      "-0.2504934125115014",
      "-0.6440202871779942",
      "0.538649318768532"
    ],
    [
      "0.0064836513763750865",
      "7.4875386094014695",
      "1.7525799136632372",
      "0.5973460790270658",
      "0.33983482106665924",
      "0.12385658533432753",
      "0.028321295149696297",
      "0.031737616251036944",
      "0.024313796629392585",
      "1.5711641061498685",
      "0.8561841964136825",
      "1.5412445547526286",
      "0.15392520974821483",
      "0.44358150572356964",
      "0.13252092569040794",
      "-0.0577775933431215",
      "0.01261496490929238",
      "0.01821895197215313",
      "-0.010432125628549931",
      "0.5415496856976068",
      "1.562332754141765",
      "0.010131488907250394",
      "-0.19176732770748267",
      "-0.011194627488538297",
      "-0.28964533073613297"
    ],
    [
      "0.003799331611481866",
      "0.0038484340738058646",
      "0.005918481655431794",
      "0.0039016654983192152",
      "0.003842156128025834",
      "1.4330567410216597e-07",
      "2.3436653768074116e-06",
      "1.0967979760804909e-06",
      "-3.46991867850567e-07",
      "0.00011814853212034102",
      "-9.18903577725143e-06",
      "3.699494324831392e-06",
      "6.237333032752765e-05",
      "-0.00014768908496874862",
      "-5.1618463442688156e-05",
      "-4.227091549237672e-07",
      "5.953037972709726e-07",
      "4.936707272428721e-07",
      "1.0564479849865375e-07",
      "5.079221165429643e-05",
      "2.1671902230550165e-05",
      "-1.3477466529164138e-05",
      "-9.20301813278622e-05",
      "7.41115636138699e-05",
      "-1.6559113489811165e-06"
    ],
    [
      "0.003799337953454807",
      "0.0038658966437753097",
      "0.006115194719512734",
      "0.003931620596006845",
      "0.0038508832544848722",
      "1.3555497575358942e-07",
      "2.7757828560720455e-06",
      "1.3604951899352912e-06",
      "-4.892131987812585e-07",
      "0.0001396446977392928",
      "-1.2553763797335573e-05",
      "6.742099702162269e-06",
      "7.464069122235509e-05",
      "-0.00015969622661259173",
      "-6.630894930417779e-05",
      "-5.328737846832692e-07",
      "5.933860438122452e-07",
      "6.494563949316444e-07",
      "5.7832914884420245e-08",
      "3.9666070047116385e-05",
      "2.9493993527805274e-05",
      "-1.705247960237398e-05",
      "-8.193361199713995e-05",
      "7.535873969378428e-05",
      "-2.999787447323284e-07"
    ],
    [
      "0.0037993368866051243",
      "0.0038651811581280355",
      "0.00635526054928784",
      "0.00392887255117687",
      "0.0038499288877837457",
      "1.4772424859825467e-07",
      "2.4831202177193994e-06",
      "1.3389517935090244e-06",
      "-4.604169235285608e-07",
      "0.00014162302160564347",
      "-9.286100645490703e-06",
      "5.354935730218994e-06",
      "4.912505398982893e-05",
      "-0.00015887190294268348",
      "-6.411035728783439e-05",
      "-4.788630414657354e-07",
      "1.1510051356708753e-06",
      "5.134751675767892e-07",
      "9.033238773395944e-08",
      "4.0218201485219954e-05",
      "2.4465076486262887e-05",
      "-1.4675662299247869e-05",
      "-0.0001596148603404686",
      "0.00011294847981695745",
      "-4.6202957195062825e-06"
    ],
    [
      "1.1115241133273415",
      "5.1942669547119475",
      "7.033768672826011",
      "1.0773108226231554",
      "1.6518301185899458",
      "0.3055996212913554",
      "-0.20632205968260353",
      "0.9039362051951542",
      "0.3389570827424695",
      "3.5115217506705525",
      "-0.8397824765521932",
      "1.9439137908076336",
      "-1.592186901437544",
      "-0.3918903098167015",
      "0.13069195385495033",
      "-2.3340650914705887",
      "-1.6470378402344041",
      "0.5034994281336759",
      "-0.7327745939676398",
      "0.024818572336155743",
      "1.9070037445525023",
      "0.1889324421642318",
      "1.3137802390360405",
      "-1.0080892804318677",
      "-0.4789755122284095"
    ],
    [
      "0.0045870475418243375",
      "1.6382744598806955",
      "0.8430434442746236",
      "0.18920860907213397",
      "0.1060035169497775",
      "0.033223620647296094",
      "0.021521071946225257",
      "0.011130547328798228",
      "0.006152122013525996",
      "1.1350185069350114",
      "0.546705885407424",
      "0.1499419716972953",
      "0.38344290479313625",
      "0.0590747753464094",
      "0.048479208405854395",
      "-0.013395915016040623",
      "-0.012886272403701845",
      "-0.004512522406454176",
      "0.006467253445988468",
      "-0.18699982790657824",
      "-0.0027458170284292696",
      "0.378603277487257",
      "0.055978220026666095",
      "0.2806723400215331",
      "0.12690172009712927"
    ],
    [
      "0.0037993305336184173",
      "0.003845658616848062",
      "0.006066283134250772",
      "0.0038967533775973013",
      "0.0038411155712583245",
      "1.7209746588762242e-07",
      "2.2317074326523407e-06",
      "1.0478356751380527e-06",
      "-3.107427409658943e-07",
      "0.00012630319095740335",
      "-3.869121173002581e-06",
      "7.091042235966185e-07",
      "7.025210723234489e-05",
      "-0.0001536156979815084",
      "-4.962913477639952e-05",
      "-3.142645183358614e-07",
      "1.295821386596513e-06",
      "4.026553305619122e-07",
      "1.1006314469195235e-07",
      "3.595175732666555e-05",
      "1.5209467107836253e-05",
      "-9.213428898884078e-06",
      "-0.00015467084286549553",
      "0.0001068047730208732",
      "-5.50039359807963e-06"
    ],
    [
      "0.003799331516399689",
      "0.0038435944349549905",
      "0.005467588325629496",
      "0.0038986106529957498",
      "0.0038403154401703624",
      "1.6423613518539429e-07",
      "2.4479667003640772e-06",
      "1.0695337573002474e-06",
      "-3.306142645475487e-07",
      "9.958863022812354e-05",
      "-4.913858008410003e-06",
      "1.909509832107597e-06",
      "0.00010407796522617312",
      "-0.0001410694972760658",
      "-5.082281238524254e-05",
      "-3.787998653903656e-07",
      "4.804164081525457e-07",
      "5.642963406138186e-07",
      "8.106201167709686e-08",
      "3.911185229769897e-05",
      "2.1695315205466588e-05",
      "-1.2454569421046644e-05",
      "-4.9382261810542026e-05",
      "5.230255282611718e-05",
      "4.225528221559683e-07"
    ],
    [
      "0.003799338601049927",
      "0.0038685841789705966",
      "0.006533796720449898",
      "0.003933932303528587",
      "0.0038513539132023662",
      "1.1630797461545105e-07",
      "2.746750815265111e-06",
      "1.4270023384121386e-06",
      "-5.186682091143423e-07",
      "0.00018470887351390043",
      "-1.269682108160721e-05",
      "5.15565181706519e-06",
      "7.837300067693442e-05",
      "-0.0001692631815900457",
      "-6.769332200750529e-05",
      "-4.115418180797098e-07",
      "1.5754414865636891e-06",
      "6.000191471669887e-07",
      "4.835907714813029e-08",
      "1.0808607364716621e-05",
      "2.0624907342349174e-05",
      "-1.1470369128120206e-05",
      "-0.00016026472122725906",
      "0.00011619662120957378",
      "-3.2539409237118497e-06"
    ],
    [
      "0.19931311384318323",
      "1.458325624958313",
      "7.788253706464055",
      "1.5366515682859627",
      "1.2141109472302087",
      "0.5222097057716518",
      "-0.6456207405634883",
      "0.4891538928219811",
      "0.38852985830237075",
      "-1.4171836801616235",
      "1.323972235044468",
      "1.0800263772025505",
      "-0.8455318354365312",
      "-0.7908733592422569",
      "1.0037809734347847",
      "0.06734462115590192",
      "0.567672804813537",
      "0.009212244812110165",
      "0.25543834965146395",
      "1.629180015487237",
      "-0.23713293359687276",
      "0.5279589825887193",
      "-1.6089026749811308",
      "-1.8865865767099197",
      "0.5331539836901489"
    ],
    [
      "0.006144270848409166",
      "6.295884962569095",
      "2.381687666666287",
      "2.0061840114679907",
      "0.8264472457682907",
      "0.09849669631160057",
      "-0.06259800598413781",
      "0.046589066000555866",
      "0.022612088015713582",
      "-1.7856909258743099",
      "1.2047055475493278",
      "1.4267092049021228",
      "-1.848114759918997",
      "-0.27574084390560694",
      "-0.3300950973537066",
      "-0.056288554392075876",
      "-0.015878075497123646",
      "-0.006049296304921052",
      "0.008371591377026028",
      "-1.7233427971059407",
      "0.6712523242369834",
      "0.8761309334414962",
      "0.8710509467742837",
      "-0.4611238477588063",
      "0.40875343738470526"
    ],
    [
      "0.003800148375628024",
      "0.004036321075642559",
      "0.009417822226196948",
      "0.004209371217187135",
      "0.003945142136645919",
      "2.1427009240946917e-06",
      "4.995661272415893e-06",
      "7.254239656606057e-06",
      "2.727570944783309e-06",
      "0.00034174901023880283",
      "8.24471936468871e-06",
      "5.1809665708302605e-06",
      "0.00026807222295653307",
      "-0.00036296220396260227",
      "-0.00012031063118563987",
      "-3.0927055892789287e-06",
      "1.0713713129448717e-05",
      "7.011605767861009e-06",
      "2.0345825085379198e-06",
      "6.947779511726161e-05",
      "0.00010594287422577083",
      "-3.129773485398655e-05",
      "-0.0002110862939070701",
      "9.260386076267504e-05",
      "-2.3854016032503828e-05"
    ],
    [
      "0.0037993727502267523",
      "0.0038628417605324063",
      "0.005862112321055928",
      "0.003910188323925858",
      "0.0038437313862441378",
      "2.419803780885229e-07",
      "2.2214144497442983e-06",
      "1.3792722671819725e-06",
      "-1.5862873036396742e-07",
      "0.00011765932329016706",
      "2.3385069168960387e-06",
      "3.9910612968057617e-07",
      "9.065374060782675e-05",
      "-0.00015028525420597978",
      "-5.010302760748421e-05",
      "-4.6235402769169177e-07",
      "1.3771454002661903e-06",
      "7.01177329344775e-07",
      "2.428639007004857e-07",
      "3.339863450287165e-05",
      "2.239986429025918e-05",
      "-1.204200517858214e-05",
      "-0.00012444294714508925",
      "8.63974713041598e-05",
      "-4.314663381699505e-06"
    ],
    [
      "0.003799329451360948",
      "0.0038450710822407566",
      "0.005456471145833875",
      "0.0038813311822327545",
      "0.003831292955800909",
      "1.4543066464249275e-07",
      "1.7388832412527816e-06",
      "9.180792158831761e-07",
      "-2.085616896002809e-07",
      "0.00010777308388872539",
      "-4.214319663595675e-06",
      "1.8885851787909204e-06",
      "4.484137327377575e-05",
      "-0.00010583400928526276",
      "-3.8537532921671955e-05",
      "-3.2493293064243704e-07",
      "7.527162711079005e-07",
      "4.572021213994227e-07",
      "1.0077378487274021e-07",
      "2.262257101165974e-05",
      "1.6888714562446494e-05",
      "-9.250428538565918e-06",
      "-7.59147904792171e-05",
      "5.806740024679876e-05",
      "-2.088746381414374e-06"
    ],
    [
      "0.0037993310050735045",
      "0.0038475845749067926",
      "0.005402745290540968",
      "0.003883850178243974",
      "0.003832347324775396",
      "1.2104223949240595e-07",
      "1.6586153781731155e-06",
      "9.725311786382053e-07",
      "-2.2891978369502698e-07",
      "9.91713341375723e-05",
      "-3.630682462821775e-06",
      "2.480777111896141e-06",
      "4.889751774401683e-05",
      "-0.00010610799836679275",
      "-3.9858553212464896e-05",
      "-3.428091986570048e-07",
      "7.588765471038505e-07",
      "4.3822191701626635e-07",
      "1.2168857968389772e-07",
      "2.0684049400895576e-05",
      "1.7133328064659535e-05",
      "-9.478315689723489e-06",
      "-8.904194126229187e-05",
      "6.548084347701872e-05",
      "-2.168880518353758e-06"
    ],
    [
      "0.0037993344375723027",
      "0.0038538885070505237",
      "0.005803417102944242",
      "0.0039048784326631554",
      "0.0038403660993035276",
      "1.1825729330958786e-07",
      "2.03974000024388e-06",
      "1.1430955254373255e-06",
      "-3.3453026939864906e-07",
      "0.00012325493495029565",
      "-7.790076322403728e-06",
      "3.7136495698345443e-06",
      "5.152214958419032e-05",
      "-0.00012949429190509836",
      "-5.114803555633771e-05",
      "-4.000491587611165e-07",
      "7.940895053725788e-07",
      "5.106813065022911e-07",
      "1.0388261425195055e-07",
      "2.4373141351891948e-05",
      "2.0685105246457358e-05",
      "-1.170979308585799e-05",
      "-0.00010849707239053136",
      "8.202387105772176e-05",
      "-2.6094220416798877e-06"
    ],
    [
      "0.0037993965963700614",
      "0.00390525766975565",
      "0.008389846452017838",
      "0.004019042933414601",
      "0.003895039598456521",
      "3.297453555842688e-07",
      "5.496286340665892e-06",
      "2.401566211891809e-06",
      "-8.076673150256428e-07",
      "0.0002563355739464643",
      "-4.956348274978694e-06",
      "1.4631333442681842e-06",
      "0.00021451695315368471",
      "-0.00034662199950692224",
      "-0.00011466269101058306",
      "-6.990438913385395e-07",
      "2.3092761970766446e-06",
      "8.596071101508256e-07",
      "3.0046263793839023e-07",
      "7.357196228357608e-05",
      "3.6646735681409714e-05",
      "-2.2319762417753375e-05",
      "-0.00028257767529929045",
      "0.00021395097401182583",
      "-5.87537738042842e-06"
    ],
    [
      "0.005853032010785969",
      "0.05290610976586107",
      "0.04605553504350236",
      "1.3249360691512682",
      "0.033591191974118424",
      "-0.002950057124405514",
      "-0.004824041248897338",
      "0.0404054025645425",
      "-0.007512959109240341",
      "-0.016341124897381244",
      "-0.20600660093812334",
      "0.016966374737766313",
      "-0.013904900418278202",
      "0.012200819231632125",
      "-0.17162832045365875",
      "-0.009343137214388599",
      "0.0050026582616682705",
      "0.032737507892568185",
      "-0.0013577266698325727",
      "-0.028653505035570803",
      "0.13799148219458748",
      "-0.03303772868385816",
      "-0.1791638452675436",
      "0.023714663276859425",
      "0.09262713607563115"
    ],
    [
      "0.005915582870929181",
      "2.837290453014203",
      "0.6829319804453144",
      "0.26970006164529386",
      "0.7568332371641348",
      "0.0769254776022796",
      "0.03486281825863627",
      "0.016457899143782467",
      "0.0287769092193594",
      "1.3156445029777557",
      "0.6560006901736332",
      "0.9526091017286906",
      "0.3576326996520034",
      "0.3336448468244327",
      "0.0014121279068642146",
      "-0.007386471170154026",
      "-0.01063252090982098",
      "-0.01691866022243662",
      "0.02759354513563144",
      "-0.2705586678109868",
      "-0.5592277240013777",
      "1.1040874320718548",
      "-0.19444851983657518",
      "0.5993608766543498",
      "0.4454930519513279"
    ],
    [
      "0.0038005043773818377",
      "0.004229577940092517",
      "0.011760420340315268",
      "0.005204916213538187",
      "0.004284423061747897",
      "7.505933137997703e-06",
      "2.640412680749834e-05",
      "1.5149926418225096e-05",
      "7.165394432587512e-07",
      "0.0004322490876084735",
      "-0.00016961085807018717",
      "0.0001390078481651638",
      "0.0011499125053126072",
      "-0.0009447578532303897",
      "-0.0006391063844239323",
      "-7.688864124111843e-06",
      "5.822324222011459e-06",
      "1.7543912955742697e-05",
      "-1.0148463871953955e-06",
      "0.0006197536915431098",
      "0.000450662205669854",
      "-0.00019302196884684035",
      "0.0006536178645941757",
      "-0.00021658933485338476",
      "-3.7428556006696914e-06"
    ],
    [
      "0.0037993914820570354",
      "0.003915601683555372",
      "0.007479256685756925",
      "0.004050461520537914",
      "0.0038856078886137057",
      "3.919177104324666e-07",
      "4.8193469675720475e-06",
      "2.4119327535817277e-06",
      "-7.848506895815838e-07",
      "0.0002970779007866646",
      "-4.434808203464708e-05",
      "1.8668630789528505e-05",
      "2.9846975953138666e-05",
      "-0.0002031027575512316",
      "-0.00011963970652380867",
      "-1.1654409617427153e-06",
      "-4.919847170902076e-07",
      "1.6116274592493705e-06",
      "-4.8962191929212094e-08",
      "8.92790537392056e-05",
      "7.131559839460857e-05",
      "-3.926427740610242e-05",
      "5.744465101111252e-05",
      "1.6865831016803838e-05",
      "7.046969727533377e-06"
    ],
    [
      "0.0037993341199045023",
      "0.003849208976337914",
      "0.005945655573757108",
      "0.003917252919542219",
      "0.003850167074464382",
      "1.9316034235930334e-07",
      "3.203414734776535e-06",
      "1.2372704441516862e-06",
      "-4.6346127196688605e-07",
      "0.0001089005946194167",
      "-6.682231226159902e-06",
      "2.4137451569473735e-06",
      "0.00012398139172330942",
      "-0.00018607247893208647",
      "-6.235649033155557e-05",
      "-5.04108360660104e-07",
      "1.7581466357827745e-07",
      "6.187171336421269e-07",
      "8.422998571789495e-08",
      "6.0868860044653076e-05",
      "2.8512069940745728e-05",
      "-1.6783257630607716e-05",
      "-5.33578244638313e-05",
      "6.703410914925484e-05",
      "6.051918386403969e-07"
    ],
    [
      "0.003799334769145481",
      "0.0038515733080274864",
      "0.0060624578122918955",
      "0.003913345726135561",
      "0.0038459822984998793",
      "2.1841278184466675e-07",
      "3.244869178186697e-06",
      "1.147365555278854e-06",
      "-4.049394472176312e-07",
      "0.00012860792606590485",
      "-8.329735061194375e-06",
      "2.1020404428356606e-06",
      "7.730374109329462e-05",
      "-0.0001697038836434574",
      "-5.681053625833314e-05",
      "-5.457572080769134e-07",
      "-3.3955139800817083e-07",
      "6.671991440856188e-07",
      "8.33601250507448e-08",
      "6.632685828705292e-05",
      "3.121927822745777e-05",
      "-1.792628065140301e-05",
      "-1.4771900121518957e-05",
      "4.7552104390727645e-05",
      "1.0744399725550668e-06"
    ],
    [
      "0.0037993348331834846",
      "0.003850410499089226",
      "0.006007976029251176",
      "0.003910145730333728",
      "0.0038467657041549286",
      "2.0407111450337854e-07",
      "3.0939312831642895e-06",
      "1.1287491392725796e-06",
      "-3.869267744061046e-07",
      "0.00010943870122126795",
      "-2.448980586741166e-06",
      "4.1319188592622827e-07",
      "0.00010022828883240339",
      "-0.00017927653677059701",
      "-5.649729352661486e-05",
      "-4.917879977296969e-07",
      "2.8731415051364883e-08",
      "5.854185486162302e-07",
      "1.0752484528321485e-07",
      "5.808109650246871e-05",
      "2.7797948553839995e-05",
      "-1.594003245853234e-05",
      "-6.257317885558755e-05",
      "7.371454738997034e-05",
      "-1.7529246662695203e-06"
    ],
    [
      "0.003799393676181005",
      "0.0039024712968972254",
      "0.007112929604308561",
      "0.0040157029320645595",
      "0.0038852148526509495",
      "2.2801306409100221e-07",
      "4.163670049373809e-06",
      "2.2185964530099077e-06",
      "-6.470602670463976e-07",
      "0.00015878360777900598",
      "-7.59236861846422e-06",
      "7.605726369655727e-06",
      "0.00015892169193343532",
      "-0.00025858847421180895",
      "-0.00010779535682020361",
      "-8.187532096380269e-07",
      "1.3326781173707695e-06",
      "1.0823681989482225e-06",
      "1.7527588204994647e-07",
      "3.15030033597122e-05",
      "4.9019399256953093e-05",
      "-2.6117608281142802e-05",
      "-0.0001824723188169189",
      "0.00015547549328037455",
      "-6.542716871491037e-06"
    ],
    [
      "0.003806598519756783",
      "0.004511259281292811",
      "0.013410488875147421",
      "0.00564921794290399",
      "0.004466172811905699",
      "1.4172859531049516e-05",
      "8.819772248173729e-05",
      "-1.4518707185121137e-06",
      "4.5378744155986837e-05",
      "0.00014374439783178353",
      "0.0003209937593754092",
      "7.950257113656798e-06",
      "-0.0006320374919197279",
      "3.059256746820748e-05",
      "-0.0003538483791168477",
      "-4.688633421158331e-06",
      "-3.320719257451787e-05",
      "6.844077231566803e-05",
      "1.7413490309293398e-05",
      "0.0001062522306199679",
      "0.0005875668688750623",
      "-0.00020196971302035804",
      "0.0007429493500921913",
      "0.000651525102460355",
      "-0.0005737262258313443"
    ],
    [
      "0.0038011681110150077",
      "0.004159127038529545",
      "0.011162559006842583",
      "0.004780923250205684",
      "0.004327478098663857",
      "3.2754359501080032e-06",
      "1.9318249414325067e-05",
      "1.2426685649582504e-05",
      "7.582748945135306e-06",
      "6.359593566254835e-05",
      "-3.511749530142733e-06",
      "4.3505528723449406e-05",
      "0.0008765104042270006",
      "-0.0010240567410423971",
      "-0.00040651749007850497",
      "-5.567611933030384e-06",
      "-1.2684117823595752e-05",
      "1.1046760593783853e-05",
      "1.0574399967987897e-05",
      "0.00023629093222414646",
      "0.0002861488772760677",
      "-0.00011025113747237983",
      "-0.00028083607584598983",
      "0.0005467978516567962",
      "-2.6550612497172235e-05"
    ],
    [
      "0.20995760978111214",
      "2.7857033486051286",
      "1.5494365850076939",
      "4.3658206013612055",
      "0.316865777327558",
      "0.3694072002098187",
      "-0.23374555097387584",
      "0.6830575724803106",
      "-0.022158334389148954",
      "-1.736387883109418",
      "2.1035461398788375",
      "0.6253928842185639",
      "-1.4214315353679374",
      "-0.23495058635278845",
      "-0.10456147869898613",
      "-0.43874280574682883",
      "0.3468576576220942",
      "-0.6158587614622715",
      "-0.0454884661072535",
      "0.8010719408089366",
      "0.6698034627007879",
      "0.03687307913724581",
      "-0.3624808445898073",
      "-0.31509617706425785",
      "-0.4351396721572082"
    ],
    [
      "0.0038030662794390894",
      "0.0061719867136297785",
      "0.011983849915124243",
      "0.005202086009036491",
      "0.0044377915116470944",
      "6.088437240083497e-05",
      "1.9554723207703876e-06",
      "4.9573271687787645e-05",
      "2.0228714856874728e-05",
      "-1.0463006531612382e-05",
      "0.0007423172457422082",
      "0.0005957350323568075",
      "0.0005333420460540505",
      "-0.0006932320088161248",
      "-9.585544348386535e-05",
      "-1.6872130807302385e-05",
      "2.461554238467971e-05",
      "1.1766212466484548e-05",
      "1.925830617313001e-05",
      "0.0006258499069891568",
      "0.0005393067923124086",
      "0.0002656484468448387",
      "-0.0012044058966477525",
      "0.00041602903646489794",
      "0.00014991219407856898"
    ],
    [
      "0.003800497903106314",
      "0.004178845248281079",
      "0.010627562204441993",
      "0.004355043215435237",
      "0.004020667290852756",
      "8.327975073953065e-06",
      "6.189908833844836e-07",
      "1.1122388273774014e-05",
      "5.446830091260552e-06",
      "0.00023982222367297648",
      "1.351874209982798e-05",
      "8.319705620193477e-05",
      "-0.0001701914090935867",
      "-0.0002714644235031156",
      "-0.0001479082897510327",
      "-5.195924952604419e-06",
      "1.3783111262149731e-05",
      "5.979369056800027e-06",
      "4.586200538060346e-06",
      "0.00030222810756237316",
      "0.00021362783721315384",
      "-3.786662681620869e-05",
      "-0.00023099825040906707",
      "-1.272331166857783e-05",
      "3.992268532765861e-07"
    ],
    [
      "0.0037993789808117716",
      "0.003871675629852608",
      "0.005829782697170495",
      "0.003959314336130549",
      "0.0038668617163046906",
      "2.343697277889548e-07",
      "3.281729374571651e-06",
      "1.8022831711110392e-06",
      "-4.379669105833473e-07",
      "0.00010849418177756114",
      "-1.3849501979363408e-05",
      "9.467336466589216e-06",
      "0.00014601392272979498",
      "-0.00019637784282616522",
      "-8.095563822803635e-05",
      "-7.341505886208968e-07",
      "-3.071363969237012e-07",
      "9.138152053574124e-07",
      "2.9108475197125045e-07",
      "7.429432203366604e-05",
      "4.110160945687149e-05",
      "-2.363334940046422e-05",
      "-3.295192348830187e-05",
      "5.743608261364584e-05",
      "5.2316190368528945e-06"
    ],
    [
      "0.0037993322798341674",
      "0.0038487476442248653",
      "0.005358817691309686",
      "0.003908662914879976",
      "0.0038425728505297367",
      "1.4503715609233227e-07",
      "2.1856422304067054e-06",
      "1.146825468199218e-06",
      "-3.575407416802649e-07",
      "8.64132279407537e-05",
      "-9.449093464106748e-06",
      "5.852525566550404e-06",
      "7.57834674238413e-05",
      "-0.0001262396811330944",
      "-5.499908638968757e-05",
      "-4.617057577593357e-07",
      "1.6684779691245612e-07",
      "5.795717760942295e-07",
      "8.849521255585015e-08",
      "4.464231485563392e-05",
      "2.6651355258055544e-05",
      "-1.5511449373412766e-05",
      "-4.041762597059944e-05",
      "4.576592375701989e-05",
      "1.4583959784358341e-06"
    ],
    [
      "0.003799336615000451",
      "0.003857061468894179",
      "0.005751854899998743",
      "0.00392778429223676",
      "0.003849117436771152",
      "1.353304665305985e-07",
      "2.7063656481497202e-06",
      "1.3457791308966913e-06",
      "-4.831584957584577e-07",
      "0.00011446465826896314",
      "-1.2672749456806922e-05",
      "6.5138366926743965e-06",
      "8.576079829967904e-05",
      "-0.00015015223902096252",
      "-6.481387271773664e-05",
      "-5.29485700363422e-07",
      "2.475588631830612e-07",
      "6.76645632086937e-07",
      "6.371206238157788e-08",
      "4.610663376584297e-05",
      "3.040863156609101e-05",
      "-1.778138386823277e-05",
      "-4.307138484687102e-05",
      "5.341520059904133e-05",
      "2.3027344574259017e-06"
    ],
    [
      "0.003799338181862719",
      "0.003857283014605556",
      "0.00574698280093871",
      "0.003941689479029344",
      "0.003856490568742526",
      "1.2273698776023404e-07",
      "2.8962020795986506e-06",
      "1.4599239458580077e-06",
      "-5.602186793669595e-07",
      "0.00010369421642156517",
      "-1.2223694405919433e-05",
      "6.818773573992681e-06",
      "0.00012934197650179446",
      "-0.00017447863506936658",
      "-7.482918664733436e-05",
      "-5.370014059938678e-07",
      "4.1982981579404324e-07",
      "7.120212233995675e-07",
      "4.1842523601878626e-08",
      "5.374746162378134e-05",
      "3.102679309619429e-05",
      "-1.8901312587724233e-05",
      "-6.466465313312135e-05",
      "6.639756250888766e-05",
      "1.8391288334211733e-06"
    ],
    [
      "0.0037994049223524034",
      "0.003908358166682057",
      "0.00752311825070543",
      "0.004067529159377252",
      "0.0039041059021057054",
      "2.791839250324539e-07",
      "6.682022001956525e-06",
      "2.819751710900545e-06",
      "-1.0982210376163654e-06",
      "0.0002474084393305335",
      "-3.3364447899188395e-05",
      "1.1521714744140611e-05",
      "0.00023819966812402263",
      "-0.0003349112278376131",
      "-0.00013715321047358595",
      "-1.2580040710763536e-06",
      "-1.2406428608786242e-06",
      "1.7149514783351898e-06",
      "7.22325847923012e-08",
      "0.00013899211769771404",
      "7.429140214243713e-05",
      "-4.426274958522472e-05",
      "9.744620687153892e-05",
      "2.0694094958467076e-05",
      "1.4793379453835543e-05"
    ],
    [
      "0.006903479107101497",
      "0.06977197925920703",
      "0.041409597651773114",
      "0.10322525822270216",
      "0.08902280334017812",
      "-0.0063557389683328675",
      "0.00603146542104115",
      "0.014341991490752517",
      "0.01094167353542426",
      "0.01698830572726766",
      "-0.06726701202937893",
      "-0.0704656037813036",
      "0.005355893578559531",
      "-0.007250301230033237",
      "0.08768089652434546",
      "-0.012470065777481101",
      "-0.007172743993766669",
      "0.009728900594364848",
      "0.011985766492307986",
      "0.03899755798858947",
      "0.0395715369581341",
      "0.019157571977150546",
      "0.05254778429119302",
      "0.04847389280616629",
      "0.02112049886118022"
    ],
    [
      "0.0038018124448866756",
      "0.018283061049955505",
      "0.2553478461374441",
      "0.038041533177331124",
      "0.01701070468997237",
      "9.161888487696578e-05",
      "0.00036152273730363435",
      "-5.731751310748893e-05",
      "4.0016308385888994e-05",
      "0.05010094266132394",
      "-0.017305464740202142",
      "0.009111811869021292",
      "-0.033554558884465624",
      "0.010047153901668143",
      "-0.020562520983784274",
      "-3.568628990203408e-05",
      "8.100921482484301e-05",
      "0.0001281531440507723",
      "-7.146270226844387e-05",
      "0.02965215369868753",
      "0.013306735415497034",
      "-0.00999969380244671",
      "0.08129983807539588",
      "-0.053403550587625005",
      "0.0037813320892784545"
    ],
    [
      "0.003800214053313394",
      "0.004065840253645724",
      "0.012006393668003964",
      "0.004359032111986043",
      "0.004067089362157588",
      "4.443908481428181e-06",
      "1.9166412081003203e-07",
      "8.08447271096167e-06",
      "3.8038635530032072e-06",
      "0.00015242634659153446",
      "1.778452727010087e-05",
      "3.7563099521159725e-05",
      "0.000431920911012554",
      "-0.0007765976487941975",
      "-0.000221660470317955",
      "-3.6438742411727113e-06",
      "8.552599208997457e-06",
      "7.0770733503547066e-06",
      "2.4109535530819515e-06",
      "0.00022327337064691986",
      "0.00015971452829513757",
      "-5.287994071629041e-05",
      "-0.000731523240824213",
      "0.00039846964432112725",
      "-6.757423300233703e-05"
    ],
    [
      "0.003799381478509246",
      "0.0038909006295054674",
      "0.007123231494655293",
      "0.003989987136595405",
      "0.0038722414622847025",
      "3.684089194513555e-07",
      "3.3317154115040946e-06",
      "1.9674664947021357e-06",
      "-4.947716304529123e-07",
      "0.0001477219454467992",
      "-7.362357433979992e-06",
      "8.14071729682856e-06",
      "7.310046489541801e-05",
      "-0.00021945772856850836",
      "-9.118725542252564e-05",
      "-7.658903734346791e-07",
      "1.7497869435322716e-06",
      "9.525031061923193e-07",
      "1.1296949432572729e-07",
      "6.243351880498457e-05",
      "4.44157811767919e-05",
      "-2.4581108981979217e-05",
      "-0.00018183455704839715",
      "0.00013253443328801727",
      "-7.859531409753755e-06"
    ],
    [
      "0.003799329125079264",
      "0.0038442731676052197",
      "0.005661038196699243",
      "0.003885727932045575",
      "0.003834893871747486",
      "1.6266754230416124e-07",
      "1.8543461341270687e-06",
      "9.425484130394778e-07",
      "-2.3448058375165817e-07",
      "9.644971676394847e-05",
      "-2.824687037921678e-06",
      "1.6527233517365574e-06",
      "4.89315384626716e-05",
      "-0.00012605055458296365",
      "-4.181007855222178e-05",
      "-3.5791944204155465e-07",
      "8.209541983410295e-07",
      "4.272967579900341e-07",
      "1.0213046055618013e-07",
      "3.843464757836272e-05",
      "1.7899157184253317e-05",
      "-1.0535427367604162e-05",
      "-0.00010648001108545258",
      "7.65629913957218e-05",
      "-4.202821421869761e-06"
    ],
    [
      "0.0037993296299755827",
      "0.00384290649890052",
      "0.005400750761022795",
      "0.0038780262378132523",
      "0.003831316402153433",
      "1.4103892578485272e-07",
      "1.7205705542448635e-06",
      "8.879715505667579e-07",
      "-1.9417806456302277e-07",
      "9.061071113775208e-05",
      "-3.6150023838648414e-06",
      "1.8015961434180672e-06",
      "3.892330891154125e-05",
      "-0.00010933610537050819",
      "-3.686266226489665e-05",
      "-3.819499539478347e-07",
      "2.660251351051271e-07",
      "4.347260918579499e-07",
      "1.3527959879467678e-07",
      "4.1226941744733656e-05",
      "1.843676998702415e-05",
      "-1.0905495486205183e-05",
      "-6.87088519209751e-05",
      "5.608059526621315e-05",
      "-2.0902914210163603e-06"
    ],
    [
      "0.0037993327223507086",
      "0.003851570514741375",
      "0.005690386324774187",
      "0.003890547441639964",
      "0.003835361633957732",
      "1.4475126344060017e-07",
      "1.994077163905506e-06",
      "1.0010610723244186e-06",
      "-2.579679963046965e-07",
      "0.00011077772548440827",
      "-4.838934672180305e-06",
      "2.6396338741206844e-06",
      "4.0708986108904836e-05",
      "-0.00012201591654724757",
      "-4.290798413115544e-05",
      "-4.1757223261152967e-07",
      "5.340386662727742e-07",
      "4.767736695200851e-07",
      "1.1296797843841847e-07",
      "4.26046017743326e-05",
      "2.1068336099722925e-05",
      "-1.249748552382471e-05",
      "-8.053827574729794e-05",
      "6.29368873423517e-05",
      "-2.3348826831427795e-06"
    ],
    [
      "0.0037993878319712224",
      "0.003892294573355946",
      "0.006078330037677282",
      "0.003945758420352195",
      "0.003854276770849645",
      "2.755755185641104e-07",
      "2.981012336165373e-06",
      "1.7206000665760888e-06",
      "-3.0306138113711875e-07",
      "0.00012638766389313648",
      "-1.2055112643127446e-06",
      "5.29912602369179e-06",
      "6.795737053431681e-05",
      "-0.00016428842617149917",
      "-6.426221634827839e-05",
      "-8.35318668831794e-07",
      "-8.416389354994465e-08",
      "9.106615301209771e-07",
      "2.869988902916053e-07",
      "7.229504080325604e-05",
      "4.2130642641993716e-05",
      "-2.3270292428401717e-05",
      "-5.679881089739365e-05",
      "6.307897820753072e-05",
      "-4.3631677048381417e-07"
    ],
    [
      "0.0037993341828092804",
      "0.0038517771245348865",
      "0.005668356886045506",
      "0.0039084104415058486",
      "0.003841427276666829",
      "1.6180763721941888e-07",
      "2.2281237076087914e-06",
      "1.118668009893367e-06",
      "-3.311274535939037e-07",
      "0.00010117656935370785",
      "-7.158989063973927e-06",
      "4.04965175632779e-06",
      "5.4600853257049115e-05",
      "-0.00013266451881016486",
      "-5.2799664740307884e-05",
      "-4.840645327853511e-07",
      "2.4700155656673705e-07",
      "6.023810178164441e-07",
      "6.725603773716635e-08",
      "4.53856328088586e-05",
      "2.6808296629839125e-05",
      "-1.5291181467606546e-05",
      "-6.635660264571248e-05",
      "6.154034065321597e-05",
      "-2.0191363482947776e-06"
    ],
    [
      "0.0037993954986674417",
      "0.0038997218301623604",
      "0.007735567608266678",
      "0.00403562412614069",
      "0.0038989187939739997",
      "3.752142363875545e-07",
      "5.664736113925944e-06",
      "2.3626728083569654e-06",
      "-8.134739679414399e-07",
      "0.00016938627163976685",
      "-1.075037217706428e-05",
      "6.766884276413544e-06",
      "0.00019810320315864836",
      "-0.00034102265418073645",
      "-0.00012178715803670435",
      "-1.0550061853667354e-06",
      "-2.8736269037208394e-08",
      "1.2404345268944193e-06",
      "1.6147133082010718e-07",
      "0.0001480168240594873",
      "6.190901097881879e-05",
      "-3.8229463098257613e-05",
      "-0.00010355360239045564",
      "0.00012016003730045038",
      "-1.6655593871224904e-06"
    ],
    [
      "0.7756040286143067",
      "0.21483847338134088",
      "0.029745141270705055",
      "3.757983408880704",
      "0.11419195355688858",
      "-0.33927283746913034",
      "-0.008745162423827581",
      "-1.0483792943713706",
      "0.2456929786311573",
      "-0.026868921776099258",
      "0.7933508619395883",
      "-0.14408684000546346",
      "-0.13710756117636805",
      "0.013296567557471863",
      "-0.5954726990006592",
      "-0.1900667190447309",
      "0.086595936670615",
      "-1.3346934116517117",
      "0.14983626440834302",
      "-0.036309050114655045",
      "0.33698367245024624",
      "-0.006918412071705505",
      "0.12568742251364268",
      "-0.02758936547967955",
      "0.2211456857616581"
    ],
    [
      "0.00422222989309146",
      "0.307881799866381",
      "1.0405609555875355",
      "0.46889557284519484",
      "0.09188627108167659",
      "-0.007171754085488092",
      "-0.006664675166644769",
      "0.013474388778033114",
      "-0.0059945710352758376",
      "-0.2898557084404684",
      "-0.3030466601706789",
      "0.10917255830094753",
      "-0.05206312221940634",
      "0.0839140264180974",
      "-0.19715105022055848",
      "-0.008660006983183685",
      "0.0196295804216628",
      "0.0035307875735058826",
      "-0.00024847758663740807",
      "-0.4753842490565222",
      "0.21925857172060434",
      "-0.12047072468375834",
      "-0.6862951172704993",
      "0.2866092560614152",
      "0.041334923639093524"
    ],
    [
      "0.0038002295658178045",
      "0.004035603837023213",
      "0.007757071549970624",
      "0.004257829895948017",
      "0.003948699781014517",
      "2.272560845913646e-06",
      "6.556788752608647e-06",
      "1.0488319764468124e-05",
      "1.5299419886513885e-06",
      "0.0002870347461043512",
      "-5.02925933371041e-05",
      "2.9492235349472856e-05",
      "6.559744056439383e-05",
      "-0.0002593138081549747",
      "-0.00012417018339765733",
      "-4.933955105061444e-06",
      "-2.4148553341323204e-06",
      "7.016774438402898e-06",
      "3.4395046439857696e-06",
      "0.00016975141500584538",
      "0.00015498628379294707",
      "-5.238658489147429e-05",
      "9.058953983325344e-05",
      "2.1566819603927868e-05",
      "2.444616981199958e-05"
    ],
    [
      "0.0037993713739315716",
      "0.003858886262285999",
      "0.005542023621208035",
      "0.0039130726047312825",
      "0.0038427383831881197",
      "3.0094296670835757e-07",
      "2.4683442497937517e-06",
      "1.3567075619518252e-06",
      "-1.662999316065405e-07",
      "9.781509682471164e-05",
      "-5.193061009299802e-06",
      "3.127701119818436e-06",
      "4.922723872443819e-05",
      "-0.00013722919311678618",
      "-4.9168893160725495e-05",
      "-7.386119763097193e-07",
      "-1.0975593529007713e-06",
      "9.097338780500726e-07",
      "2.420363452827707e-07",
      "8.241526470301217e-05",
      "3.5318203150479684e-05",
      "-1.963233233430508e-05",
      "1.5232039167274328e-06",
      "2.9594541972671598e-05",
      "7.401537652529465e-07"
    ],
    [
      "0.0037993302143020367",
      "0.0038436644336918586",
      "0.0053241759112281194",
      "0.0038857956800047934",
      "0.0038319994611647435",
      "1.55261944539844e-07",
      "1.9028907326830394e-06",
      "9.523384418933407e-07",
      "-2.3559636085261124e-07",
      "9.308840035979687e-05",
      "-7.176024645443598e-06",
      "3.188088470219658e-06",
      "3.5012315474463565e-05",
      "-0.00010377069630454651",
      "-3.9980646573448584e-05",
      "-4.4844964848955737e-07",
      "-1.129328248891899e-07",
      "5.60941268322506e-07",
      "9.183164740128193e-08",
      "4.208046590631079e-05",
      "2.3150820216914018e-05",
      "-1.2961946605383764e-05",
      "-2.4893439766374097e-05",
      "3.540774781800706e-05",
      "9.980470718652823e-08"
    ],
    [
      "0.0037993301287856857",
      "0.003843955871000869",
      "0.0052109739963324304",
      "0.0038871957939685055",
      "0.0038319367549298905",
      "1.6939205468088656e-07",
      "1.6806398138674326e-06",
      "9.35981213088208e-07",
      "-2.1072570656576663e-07",
      "7.789046385320039e-05",
      "-4.03929659272742e-06",
      "2.6774519331616183e-06",
      "3.478790521026715e-05",
      "-0.00010060606573325691",
      "-4.024315723506364e-05",
      "-4.5109231687712865e-07",
      "-9.139465860141913e-08",
      "5.622028696734524e-07",
      "7.667445045345677e-08",
      "4.502275923361217e-05",
      "2.3889921081200817e-05",
      "-1.3491573293160704e-05",
      "-3.663419058922764e-05",
      "3.895032247688626e-05",
      "-1.5628402734250955e-06"
    ],
    [
      "0.0037993349334160573",
      "0.0038550860390784408",
      "0.00616277765325007",
      "0.0039040129155745343",
      "0.0038444083382939147",
      "1.490883083370816e-07",
      "2.65888214022039e-06",
      "1.1421235430770643e-06",
      "-3.7063619841935004e-07",
      "0.0001388778533411299",
      "-5.248852767609191e-06",
      "1.4424645375455103e-06",
      "7.001371172451196e-05",
      "-0.00016110286005478479",
      "-5.291512037296579e-05",
      "-4.118716446727572e-07",
      "6.53286717215576e-07",
      "4.2196801108589856e-07",
      "1.7710970947734042e-07",
      "3.8791958382568396e-05",
      "2.0273696076711086e-05",
      "-1.2044958935100556e-05",
      "-0.0001225815404735169",
      "0.00010002752251183932",
      "-2.6692481648855827e-06"
    ],
    [
      "0.0037993968796796325",
      "0.003911015360236114",
      "0.007680610062725892",
      "0.004012718459221682",
      "0.0038844152852857334",
      "1.891749939268034e-07",
      "4.336453490190605e-06",
      "2.3420375123604e-06",
      "-7.159981257966185e-07",
      "0.00021865610294309823",
      "-1.7609336823913684e-05",
      "8.925701540460081e-06",
      "8.01934046272092e-05",
      "-0.0002589004318184923",
      "-0.00010332110715192317",
      "-9.959361847727575e-07",
      "1.3276278856930393e-07",
      "9.87548853003619e-07",
      "3.3958662426013406e-07",
      "6.92370473653428e-05",
      "5.017444945388708e-05",
      "-2.9021963962848944e-05",
      "-0.00016704257166156927",
      "0.00015380946916136663",
      "-2.1869918157137477e-06"
    ],
    [
      "0.0056964477365112716",
      "0.10708197514054608",
      "0.8662009568188236",
      "0.4111586568814639",
      "0.05445514524100504",
      "0.006155250859374956",
      "-0.027661631401576514",
      "0.025853518541998848",
      "0.003780115094638195",
      "0.09700892844789143",
      "0.017604298892076514",
      "-0.047024535879666075",
      "-0.53125970785669",
      "-0.1897917395417644",
      "0.09898273921849467",
      "-0.012488737900020318",
      "-0.028160042499153066",
      "0.010072294620618845",
      "0.009011162374606582",
      "-0.2712527540250435",
      "0.20312693029132892",
      "0.053761186664305564",
      "0.23583582732874883",
      "-0.0748336533442144",
      "0.10260737457032597"
    ],
    [
      "0.003801005537203798",
      "0.004139708867867439",
      "0.013461229640428656",
      "0.004492799025576428",
      "0.0042008111299249844",
      "6.737275262173057e-06",
      "1.3075641838652486e-05",
      "1.2784901187044404e-05",
      "7.1336083236876675e-06",
      "0.0005075055523418207",
      "3.48187581632837e-05",
      "1.3683340845447979e-05",
      "0.00048666419381914675",
      "-0.0010002450373634171",
      "-0.0002416369056442897",
      "-5.480942480122348e-06",
      "-1.5184741004909789e-05",
      "8.468563770900948e-06",
      "9.747515702588538e-06",
      "0.00047091888390879535",
      "0.00019002656546154476",
      "-5.6259019125178097e-05",
      "-0.00039367505320166764",
      "0.0005076115007610149",
      "-1.4572030488902647e-05"
    ],
    [
      "0.003801973461024953",
      "0.004568516439228449",
      "0.03042899589375185",
      "0.0049314291799013",
      "0.004238310232381991",
      "2.5958231595268602e-05",
      "4.766686568633608e-05",
      "3.269937201216756e-05",
      "8.027153496020208e-06",
      "0.0019242110228314417",
      "0.0002748364260619226",
      "0.0001534514824576428",
      "0.001104994684816536",
      "-0.00021211567081389737",
      "-0.000317874609994819",
      "4.443947772497483e-06",
      "0.00016189511619522543",
      "4.842325270846013e-06",
      "1.1125905855988867e-05",
      "0.0017791879041549783",
      "4.0591076134403305e-05",
      "1.7895421255755194e-05",
      "-0.002967000307671831",
      "0.00028192668187886267",
      "6.31931024969311e-05"
    ],
    [
      "0.0037994052075465278",
      "0.003957512310024862",
      "0.012139822171598499",
      "0.004087180879232601",
      "0.0039055979723230405",
      "-6.268106880123638e-08",
      "5.794805302050607e-06",
      "3.279943618223781e-06",
      "-1.2979312319334282e-06",
      "0.0006224336209692141",
      "-6.18588033291005e-05",
      "2.489655937790164e-05",
      "2.685764222130526e-05",
      "-0.0003116299496768217",
      "-0.00014499905836066256",
      "-4.480650814877744e-08",
      "1.035585343841867e-05",
      "7.91420994957041e-07",
      "6.862477133598209e-08",
      "-0.00021106103543316095",
      "5.644419157248855e-06",
      "3.5668582819870948e-06",
      "-0.0006942831360040936",
      "0.0004280402998156033",
      "-1.513538380407108e-05"
    ],
    [
      "0.0037993333537595804",
      "0.0038540460652176814",
      "0.0062755526955244395",
      "0.00391073053140567",
      "0.0038484129333634792",
      "1.7302348182605808e-07",
      "2.8344907007880963e-06",
      "1.208252945115268e-06",
      "-4.2267310006874687e-07",
      "0.0001473307610722823",
      "-4.865431100588233e-06",
      "1.8106953354307118e-06",
      "0.00011038942820030944",
      "-0.00017703751611319058",
      "-5.93695524635856e-05",
      "-3.1002244164721187e-07",
      "1.5906339840261931e-06",
      "4.029100111840572e-07",
      "1.3232948565315095e-07",
      "2.7186492046603064e-05",
      "1.5592239284379775e-05",
      "-9.187651026570496e-06",
      "-0.0001651078573600994",
      "0.0001193446324427159",
      "-3.5416992704327064e-06"
    ],
    [
      "0.003799335066241966",
      "0.0038561060135546346",
      "0.00659104000434691",
      "0.0039093464846358715",
      "0.00384600845271594",
      "1.6179078654822287e-07",
      "2.9578762876252523e-06",
      "1.2121669352515207e-06",
      "-4.232517892443391e-07",
      "0.0001796252849563947",
      "-8.06560060468371e-06",
      "1.6269955783479807e-06",
      "7.985485057243141e-05",
      "-0.0001731444953997554",
      "-5.645862956107528e-05",
      "-3.0900577348753417e-07",
      "1.6359443079043269e-06",
      "4.329758970468349e-07",
      "1.277218463435465e-07",
      "1.67524253441279e-05",
      "1.4922202499025056e-05",
      "-8.113159838368368e-06",
      "-0.0001676710528960276",
      "0.00012365705235017457",
      "-3.937072941322157e-06"
    ],
    [
      "0.0037993323574656746",
      "0.003852201321617165",
      "0.006255690725925289",
      "0.003917923554783517",
      "0.0038459374458315377",
      "1.7791736093818558e-07",
      "2.07072868235299e-06",
      "1.222097031092621e-06",
      "-3.860843702268209e-07",
      "0.00012832251872919203",
      "-6.891456591770586e-06",
      "3.549773438046304e-06",
      "5.590825394035998e-05",
      "-0.00015432263668397914",
      "-5.929759259020757e-05",
      "-3.5509673212857256e-07",
      "1.854258933036755e-06",
      "4.775884382563229e-07",
      "3.263227408880678e-08",
      "3.6808869157449386e-05",
      "1.7790799449580304e-05",
      "-1.0825324850248744e-05",
      "-0.0001968088415536305",
      "0.00012301594555116468",
      "-7.72734118655063e-06"
    ],
    [
      "0.0037993353843495774",
      "0.0038637057116372845",
      "0.006826967205346276",
      "0.003928693183926712",
      "0.003851268135060578",
      "2.1633116884007937e-07",
      "2.7796152068384224e-06",
      "1.3136662010664382e-06",
      "-4.616994462816345e-07",
      "0.00018186801573698578",
      "-8.297173821986957e-06",
      "2.905451146440892e-06",
      "6.418819237409134e-05",
      "-0.00018311035402568485",
      "-6.535662996948946e-05",
      "-3.8570085824684907e-07",
      "1.967191651486406e-06",
      "4.903752159527142e-07",
      "4.326189041467881e-08",
      "4.845014732896136e-05",
      "1.8527499842655853e-05",
      "-1.180394079811444e-05",
      "-0.0002048130796140942",
      "0.0001319945865387271",
      "-7.07471078403617e-06"
    ],
    [
      "0.003799339017293604",
      "0.00386657550874714",
      "0.006840888161077068",
      "0.003951843536127873",
      "0.003862852704968411",
      "1.3551476859638238e-07",
      "3.1218801773028207e-06",
      "1.5621257348270148e-06",
      "-6.262625028491227e-07",
      "0.00016280251285821068",
      "-1.1306150199095784e-05",
      "5.817447331646635e-06",
      "0.00011947430945496678",
      "-0.00021305721999900917",
      "-8.141698660251936e-05",
      "-4.1954916704066236e-07",
      "2.1702753715755224e-06",
      "5.216859812533865e-07",
      "5.294308035243036e-08",
      "3.9326831670788846e-05",
      "2.0629345876999542e-05",
      "-1.3245567917909888e-05",
      "-0.00023993146094835674",
      "0.00015957471229263584",
      "-6.333991581033908e-06"
    ],
    [
      "0.0037994042576729543",
      "0.00395093095475622",
      "0.014035724709901934",
      "0.004084738992974217",
      "0.0039231482792222525",
      "4.523009668755021e-07",
      "8.203175790936083e-06",
      "2.92534065892714e-06",
      "-1.2350943366638653e-06",
      "0.000682507369958642",
      "-2.9436755245163762e-05",
      "-3.1548729454027926e-06",
      "0.00012297369431141166",
      "-0.0005468564772240295",
      "-0.0001481053477643757",
      "-5.701158150924326e-07",
      "6.815795411249041e-06",
      "8.256606623149003e-07",
      "1.011621533785058e-07",
      "8.847302971938733e-05",
      "1.8598537382197403e-05",
      "-1.3828561401696305e-05",
      "-0.0006690927955954601",
      "0.00042503409574390474",
      "-2.3317540845702727e-05"
    ],
    [
      "0.450564341457909",
      "7.7142765907689235",
      "1.4943563985025847",
      "4.320100561538359",
      "2.3009201544585367",
      "-0.06507925736331159",
      "-0.2953558169678617",
      "-1.2571017326135427",
      "-0.5692226914239933",
      "0.7282886665803295",
      "0.9487693192346857",
      "-0.014955155095135682",
      "1.2375762847964034",
      "-0.10315521762161718",
      "1.6614597883686637",
      "0.5725970866016471",
      "-0.3703186060290235",
      "-0.06274357693899478",
      "-0.40618635903938255",
      "-0.7220484835358776",
      "1.1258176197521277",
      "2.674043975845473",
      "-0.3791169465632617",
      "0.3809230066747482",
      "1.9512567876870641"
    ],
    [
      "0.0038020697602235997",
      "0.00631077954175888",
      "0.02024800340422537",
      "0.007263713868329099",
      "0.004407367275282495",
      "5.922388412046219e-05",
      "-3.229041309671305e-05",
      "6.573514833846199e-05",
      "-2.573496680073463e-06",
      "-0.0021331053352863843",
      "0.0018754080229297719",
      "-0.00011865678161141354",
      "0.0008986900413038928",
      "-0.001830482717616439",
      "-0.0009641111775441281",
      "-2.3808799391963922e-05",
      "0.0001145488746550396",
      "3.132363099729845e-05",
      "-1.333774822249244e-05",
      "0.004012906727484816",
      "0.0016810778243095618",
      "-0.0007550090027147548",
      "-0.005666574803926673",
      "0.0014425269963585499",
      "-0.0006212571268351337"
    ],
    [
      "0.0038002698483218036",
      "0.004072165236804042",
      "0.013023279844251981",
      "0.0044245550479853095",
      "0.003978514141547233",
      "5.790748093103477e-06",
      "-3.4992332649592155e-06",
      "1.1081106084889638e-05",
      "2.788384397320583e-06",
      "0.0002811272756275422",
      "2.2614053814621437e-05",
      "3.276363014340649e-05",
      "-0.00013094622524623963",
      "-0.00042175612119805877",
      "-0.00017920633100582505",
      "-3.954102838701162e-06",
      "2.22548205369317e-05",
      "8.696417328633095e-06",
      "5.16885333631982e-07",
      "0.0002733180656716564",
      "0.0001732819959019158",
      "-5.257673983602739e-05",
      "-0.0008534546192757053",
      "0.00028353152676719595",
      "-7.440041671766705e-05"
    ],
    [
      "0.0037993775743324705",
      "0.003875939113071322",
      "0.0074655657124738165",
      "0.003995081223958759",
      "0.0038751005429779315",
      "3.33809211152373e-07",
      "2.0668227410514124e-06",
      "1.9987329574050254e-06",
      "-4.67207002941294e-07",
      "0.00014215178664796782",
      "-4.183300347371449e-06",
      "4.421140737266125e-06",
      "8.101115462915502e-05",
      "-0.00024721342268733287",
      "-9.537939711598615e-05",
      "-6.021097554949441e-07",
      "3.404996447804057e-06",
      "8.872906100128195e-07",
      "-8.778127973448148e-09",
      "7.34415995547926e-05",
      "3.237884106898653e-05",
      "-1.9963267967095286e-05",
      "-0.000373301743785542",
      "0.00021273895965518954",
      "-2.015253837936408e-05"
    ],
    [
      "0.0037993298152178626",
      "0.0038412024734345756",
      "0.0051414711249731584",
      "0.0038844535623840833",
      "0.003833119280308631",
      "1.415629966875484e-07",
      "1.9226829304503835e-06",
      "9.573577553272877e-07",
      "-2.442661474525526e-07",
      "7.861026445268463e-05",
      "-4.257341205536529e-06",
      "2.1830370219675717e-06",
      "6.224543052896077e-05",
      "-0.00010838545055806174",
      "-4.0943624296905185e-05",
      "-4.1118997479753687e-07",
      "-1.0276253060889446e-07",
      "5.118706190244451e-07",
      "1.280846617008581e-07",
      "3.860661074636819e-05",
      "2.201973603824731e-05",
      "-1.2398522037751301e-05",
      "-2.6193768122831777e-05",
      "3.75939629583283e-05",
      "9.485558976074254e-07"
    ],
    [
      "0.0037993298896786365",
      "0.003839262698027846",
      "0.005058382372155875",
      "0.003880624213713577",
      "0.0038307409840164282",
      "1.3530572424324196e-07",
      "1.752293451287637e-06",
      "9.036367858655916e-07",
      "-2.035670942214335e-07",
      "7.170423027272505e-05",
      "-2.8666455468043e-06",
      "1.5959215007007943e-06",
      "5.544764384697471e-05",
      "-0.00010023621921087255",
      "-3.809781857087724e-05",
      "-3.9297422077703575e-07",
      "-6.373123932325888e-08",
      "5.254307684899615e-07",
      "1.1179727238555583e-07",
      "3.4705643593934433e-05",
      "2.10393516038667e-05",
      "-1.1658375882403136e-05",
      "-2.9068841301510198e-05",
      "3.717367719642164e-05",
      "-2.2957215185291716e-07"
    ],
    [
      "0.003799332824587725",
      "0.0038453154139899094",
      "0.0052346314573656115",
      "0.003891420554590354",
      "0.003833636344667468",
      "1.4352889726503847e-07",
      "1.953777523689161e-06",
      "1.0188173760494483e-06",
      "-2.630043771270788e-07",
      "9.163269959511881e-05",
      "-5.035356492669253e-06",
      "2.074749897768325e-06",
      "5.5416636935342006e-05",
      "-0.00010861147310655077",
      "-4.293582817772678e-05",
      "-4.4838485975774344e-07",
      "-1.1636672919874022e-07",
      "6.008914263131696e-07",
      "8.950940716095552e-08",
      "4.100669526245004e-05",
      "2.366273092549971e-05",
      "-1.3408731082686773e-05",
      "-2.4391373478218242e-05",
      "3.5461056965020806e-05",
      "4.0205105150067353e-07"
    ],
    [
      "0.0037993858803843134",
      "0.0038862267326231076",
      "0.006169325675007625",
      "0.003955590895398351",
      "0.0038535028113194218",
      "2.923130990437455e-07",
      "2.4110708187220663e-06",
      "1.774267594521762e-06",
      "-3.0580035872050076e-07",
      "0.00013933165622792394",
      "4.9677714948219435e-08",
      "2.370171407002995e-06",
      "5.352769352274184e-05",
      "-0.00015889798079222995",
      "-6.756228289609103e-05",
      "-7.689487920448315e-07",
      "4.96856207473219e-07",
      "1.0295516513563645e-06",
      "1.6202517591950037e-07",
      "6.0304991447940386e-05",
      "3.83053263469825e-05",
      "-2.1413910667568898e-05",
      "-0.00010955555546619557",
      "8.377109729765868e-05",
      "-5.478927515983438e-06"
    ],
    [
      "0.0038074400353825207",
      "0.00453042800059385",
      "0.01438488874899957",
      "0.006442091030707204",
      "0.004173861416385513",
      "1.0897926438635031e-05",
      "-7.858507980147103e-05",
      "7.46089022335596e-05",
      "2.5040706860166856e-05",
      "0.0006957475766563824",
      "-8.254510604285953e-05",
      "2.219269049126952e-05",
      "7.32646121610102e-05",
      "-0.0008717203819785218",
      "-0.00019457112621811413",
      "-2.3483840336837986e-05",
      "5.617116984892299e-05",
      "9.491580422065598e-05",
      "-7.758052844112831e-07",
      "0.00011324857238503624",
      "0.00048519295627669424",
      "-8.40724513271287e-05",
      "-0.002061359248623014",
      "0.00010400012348728638",
      "-0.0003826830622673309"
    ],
    [
      "0.004010294287511992",
      "0.014260985142535525",
      "3.0949518375059437",
      "0.2579811986027758",
      "0.033102587717658796",
      "-0.0010600739693905792",
      "0.0004089643218240357",
      "0.005856609498417221",
      "-0.0015898913032442491",
      "0.11411232638513834",
      "-0.01058277981674817",
      "0.00016490863571153212",
      "0.5340630926984216",
      "-0.2255170391208054",
      "-0.08338860045344167",
      "0.0009458506432183937",
      "0.025293427237446355",
      "0.004310615853528798",
      "-0.0017994445323784947",
      "-0.13044589356100406",
      "-0.04815016474326882",
      "0.01631886738573971",
      "-0.7022420908517053",
      "0.19236164641459433",
      "-0.017890126565818495"
    ],
    [
      "0.003800318018002449",
      "0.004088150518447799",
      "0.010023209104044443",
      "0.0043649916128916935",
      "0.00406904028619393",
      "3.7329848106367014e-06",
      "6.317282769969093e-06",
      "1.0361259708084719e-05",
      "2.9743983322329846e-06",
      "0.00028518300690349177",
      "9.237018172602634e-06",
      "2.7032552623064075e-05",
      "0.00037950387480586203",
      "-0.0006014567000578543",
      "-0.00021459164356327112",
      "-4.100047817813652e-06",
      "-1.4308166929446555e-06",
      "5.01571731656546e-06",
      "5.564575207216162e-06",
      "0.0001502567294313672",
      "0.0001602216172426851",
      "-4.706775551919406e-05",
      "-0.0003213012565520355",
      "0.000297609900499571",
      "1.3390098589872483e-05"
    ],
    [
      "0.0037993843669436697",
      "0.0038943649535444014",
      "0.006974337167046428",
      "0.0039847359791194085",
      "0.0038723113182455287",
      "3.369005335030475e-07",
      "3.844933286866212e-06",
      "2.0919688135481767e-06",
      "-5.760788418587196e-07",
      "0.00019523801533833515",
      "-1.12234959887166e-05",
      "8.111076134956383e-06",
      "0.00011889745553164707",
      "-0.00021907834737122235",
      "-9.108528993234984e-05",
      "-6.989287555913706e-07",
      "1.539314475575937e-06",
      "8.963357300448824e-07",
      "2.299862431926359e-07",
      "5.374134982188437e-05",
      "3.686305266535158e-05",
      "-2.0433104546417932e-05",
      "-0.000158673373329589",
      "0.00012479282565701258",
      "-8.287835344056129e-07"
    ],
    [
      "0.003799744463433073",
      "0.003929475559847037",
      "0.006403888652478071",
      "0.004036640162689449",
      "0.0038781812915463366",
      "1.9242187017583474e-06",
      "3.6600028888176473e-06",
      "4.501076492571219e-06",
      "1.2478439178581834e-06",
      "0.00016640854220415492",
      "-5.831250030014679e-06",
      "1.4818021220671392e-05",
      "7.141061732261205e-05",
      "-0.00014714147840294746",
      "-6.903858036477222e-05",
      "-2.044919124591601e-06",
      "3.381034753806335e-06",
      "3.70558571355423e-06",
      "1.1897492087089945e-06",
      "9.461161983162502e-05",
      "7.874010692469883e-05",
      "-2.3518149809137013e-05",
      "-3.791821912509589e-05",
      "2.3240734423793727e-05",
      "-4.369147378056698e-06"
    ],
    [
      "0.0037993022573041954",
      "0.0038226120205311865",
      "0.004669349477386213",
      "0.0038445500324812395",
      "0.0038173304787628036",
      "8.15616473751325e-08",
      "1.0312993951823313e-06",
      "4.923447901825552e-07",
      "-1.312526030897696e-07",
      "5.2458777077341545e-05",
      "-2.70850256526053e-06",
      "1.2067831466787683e-06",
      "2.7286618436857554e-05",
      "-6.0359754997710586e-05",
      "-2.185683447219229e-05",
      "-1.9717715156415267e-07",
      "2.045188816708355e-07",
      "2.5207456596809206e-07",
      "4.989787373831413e-08",
      "1.8259437335236756e-05",
      "1.0425778434413337e-05",
      "-5.8703264245730064e-06",
      "-3.119135264948516e-05",
      "2.8160047712033073e-05",
      "-6.371783298429334e-07"
    ],
    [
      "0.0037993038376344297",
      "0.003825092371841285",
      "0.004772740048143369",
      "0.0038497356607733275",
      "0.0038193294325726307",
      "7.909963943303746e-08",
      "1.1222598144728396e-06",
      "5.334040413362974e-07",
      "-1.5289789750444e-07",
      "5.549206339429018e-05",
      "-2.6502115692469596e-06",
      "1.198898185714223e-06",
      "2.650502579253414e-05",
      "-6.701568072948407e-05",
      "-2.4331739632619983e-05",
      "-2.2120232957170902e-07",
      "1.562617667099772e-07",
      "2.637103910107395e-07",
      "5.470177321459343e-08",
      "2.004929733468922e-05",
      "1.177458383131146e-05",
      "-6.6798884713593906e-06",
      "-3.8725685556755325e-05",
      "3.4531886172175705e-05",
      "-1.122639320292861e-06"
    ],
    [
      "0.003799304706216157",
      "0.003826636106122604",
      "0.004916622344965706",
      "0.0038560085570588953",
      "0.0038231048334325542",
      "7.950537353606943e-08",
      "1.3605218782570286e-06",
      "5.940203873195171e-07",
      "-1.9974690523278919e-07",
      "6.0362106029016136e-05",
      "-2.8551905543039184e-06",
      "1.2147865229517046e-06",
      "4.285127019167004e-05",
      "-8.3098470406586e-05",
      "-2.8875638540840517e-05",
      "-2.2671261077545211e-07",
      "2.6334125553021057e-07",
      "2.631637373586394e-07",
      "5.9201037848000885e-08",
      "2.1658509031507383e-05",
      "1.218274697087991e-05",
      "-7.076594497711313e-06",
      "-5.102842065525681e-05",
      "4.4529291023369696e-05",
      "-1.1915610906045785e-06"
    ],
    [
      "0.0063138260194108555",
      "0.23359988768003498",
      "1.1005048175078358",
      "0.12078973841002386",
      "0.44742091552799546",
      "-0.01461209069329519",
      "0.04320861499348138",
      "0.009345886499154564",
      "0.0072116255347384325",
      "-0.03491985712590688",
      "0.052705980981933624",
      "-0.2863471862749437",
      "0.32393122096462174",
      "-0.25645407407881415",
      "-0.1565703412379293",
      "-0.018854626915712734",
      "-0.029206383795177343",
      "-0.013987522349873055",
      "0.03254174410397353",
      "0.49679741511472",
      "0.15392002825288306",
      "-0.13697783385878018",
      "-0.13596517716388387",
      "0.6456013918318507",
      "0.16018890386528967"
    ],
    [
      "0.003799859973750401",
      "0.003973033714358243",
      "0.007658504815410611",
      "0.004170106013859695",
      "0.003959364176595042",
      "2.3567458378150947e-06",
      "6.460963346338299e-06",
      "5.883179734036442e-06",
      "1.5127663445684093e-06",
      "0.00020402658913125406",
      "-1.758902028740762e-05",
      "3.1919446056569614e-05",
      "0.0003186169057493345",
      "-0.00032730213115778176",
      "-0.00014917856662220882",
      "-2.0247199621560197e-06",
      "5.6445100104173005e-06",
      "4.068885999634433e-06",
      "2.130699808782537e-06",
      "0.00012720181587553398",
      "9.413459815341096e-05",
      "-3.363496330232477e-05",
      "-0.00010066376545900547",
      "7.626875101754203e-05",
      "5.026555976868534e-06"
    ],
    [
      "0.06365260988769637",
      "1.781417091797168",
      "0.17071447296777464",
      "0.4656179161889254",
      "0.9126925175274736",
      "-0.10201078209062586",
      "0.06233368019216132",
      "-0.03359419295712762",
      "0.1810251648481519",
      "-0.1399667937471089",
      "-0.7484501027687002",
      "0.448384674750507",
      "0.020707615789824614",
      "0.16334944181449476",
      "-0.49066133551775076",
      "-0.03433181840570781",
      "-0.06010121545518443",
      "-0.02181955060331806",
      "-0.010199939710477382",
      "-0.03221265942356289",
      "0.06072724539272195",
      "0.11027922613195927",
      "-0.15638859521582307",
      "0.2565532485782288",
      "0.05525564144784118"
    ],
    [
      "0.0037998046244615787",
      "0.003973148707978276",
      "0.007757665073018291",
      "0.004155912966239443",
      "0.0039454455847659775",
      "3.2435483807623577e-06",
      "-9.511661444230498e-08",
      "5.464175363655095e-06",
      "1.8670299824765856e-06",
      "8.662316586951229e-05",
      "4.088363658968149e-06",
      "3.6961704997935e-05",
      "0.00014501893267697204",
      "-0.00030818446844973406",
      "-0.0001358226875921546",
      "-2.0709248031380717e-06",
      "7.202795000502314e-06",
      "3.7136204462641724e-06",
      "1.3318890367722937e-06",
      "0.00013008019684794043",
      "0.00010402091936433646",
      "-3.173849822731775e-05",
      "-0.00039127744288278723",
      "0.0001697714834289137",
      "-2.576663410577022e-05"
    ],
    [
      "0.0037993024825583375",
      "0.0038231595746286676",
      "0.0046655169691516875",
      "0.0038499108736639496",
      "0.003819679942005508",
      "7.740385876646698e-08",
      "1.010412534210374e-06",
      "5.376409473263256e-07",
      "-1.5614948634610623e-07",
      "4.614624846332517e-05",
      "-2.95387940725474e-06",
      "1.876839884568572e-06",
      "3.449365321751028e-05",
      "-6.485429393176792e-05",
      "-2.5284623852970856e-05",
      "-2.0132081519750368e-07",
      "3.136502826778612e-07",
      "2.5253631443120084e-07",
      "4.370600176433922e-08",
      "1.9993267228538922e-05",
      "1.0950255134762785e-05",
      "-6.422368381218193e-06",
      "-4.3339031346498605e-05",
      "3.398556370085272e-05",
      "-9.801771200252591e-07"
    ],
    [
      "0.0037993020982019336",
      "0.003822080362514144",
      "0.004626158433602288",
      "0.0038447641162860087",
      "0.0038174349383593028",
      "7.938650769890967e-08",
      "9.664823630229227e-07",
      "4.920254681856783e-07",
      "-1.2831614163332352e-07",
      "4.617082847001185e-05",
      "-2.4403538106718745e-06",
      "1.3742836085608529e-06",
      "2.6818343031775375e-05",
      "-5.910473119688654e-05",
      "-2.2009585476208373e-05",
      "-1.9847664253003596e-07",
      "1.9806195974846558e-07",
      "2.4530748439474853e-07",
      "5.18134434198127e-08",
      "1.949330135006402e-05",
      "1.0543748607291208e-05",
      "-6.052694611815205e-06",
      "-3.360401071746076e-05",
      "2.871319365687229e-05",
      "-7.920757346376171e-07"
    ],
    [
      "0.0037993041888378623",
      "0.0038258021065370345",
      "0.004728986359844842",
      "0.0038513553175194806",
      "0.0038197906969844484",
      "7.229104904674044e-08",
      "1.1315233605544135e-06",
      "5.580800551669079e-07",
      "-1.6663959973721377e-07",
      "5.540375097962632e-05",
      "-3.2616825007415753e-06",
      "1.5708424543087665e-06",
      "3.237273434154744e-05",
      "-6.706312180657969e-05",
      "-2.5354637596802952e-05",
      "-2.2701604679019143e-07",
      "1.6463945160519945e-07",
      "2.811720968799821e-07",
      "4.749366937009271e-08",
      "2.232321417896085e-05",
      "1.1998229215503423e-05",
      "-7.086983744409994e-06",
      "-3.263705022327198e-05",
      "2.9771086396527234e-05",
      "-4.2713413906077564e-07"
    ],
    [
      "0.00380552993233476",
      "0.004299458912879476",
      "0.009628866046808366",
      "0.0047054612389240014",
      "0.004094022812897695",
      "4.4140246318399396e-06",
      "9.988603828459742e-06",
      "3.7225855598925405e-05",
      "2.250895411971104e-05",
      "0.0005024888780745474",
      "-0.00010912146351187155",
      "-4.79644388957692e-05",
      "-7.553609007768056e-05",
      "-0.00033574570034897345",
      "6.814379572213925e-05",
      "-2.637025306500719e-05",
      "-1.4266992613780122e-05",
      "4.069625679870841e-05",
      "1.9552033292826966e-05",
      "0.0001891471342682006",
      "0.0003415152061328713",
      "2.0193477436747074e-06",
      "0.00022304543446062205",
      "6.5042311268965e-05",
      "-4.859301354849773e-05"
    ],
    [
      "0.011027091551006877",
      "0.4639755132405383",
      "4.3354691301297725",
      "1.4972704825543133",
      "0.0586995742636367",
      "0.04373757199733453",
      "-0.06188337047072975",
      "0.08523493474556462",
      "0.019182399530777168",
      "-1.0401835850724712",
      "0.20960638021297195",
      "0.0991903806451124",
      "0.3005308732370523",
      "-0.061065292231320095",
      "0.24994575708682998",
      "-0.03675812267667849",
      "0.14654160684557463",
      "0.05769791753095175",
      "0.0037924446671147457",
      "0.5661215142638657",
      "0.7881741242707644",
      "0.11765439206079806",
      "-2.1785419509424164",
      "-0.4464407961804745",
      "-0.10559807190906288"
    ],
    [
      "0.023140283374463312",
      "2.6617261429455175",
      "4.151240117730439",
      "2.562901021626986",
      "3.2588245055015634",
      "0.1679180898217481",
      "-0.038855744992198106",
      "0.1722131063724091",
      "0.13648537603691302",
      "-0.6934481254578913",
      "1.513323904604299",
      "1.4794071067453",
      "-1.0967735301684813",
      "0.3485661158695908",
      "0.671247197902478",
      "-0.006171210515387953",
      "0.055775178173532336",
      "0.0013452344984828427",
      "0.1892014517749324",
      "-0.6461216216620784",
      "0.37085396491792666",
      "1.491705683204891",
      "0.8985099707072709",
      "-1.2518365738627715",
      "1.733433044237001"
    ],
    [
      "0.003803415319736677",
      "0.0042753151541638406",
      "0.020817149044681047",
      "0.004617244968012352",
      "0.004053061940338744",
      "4.7637840651096985e-06",
      "6.458042737975518e-05",
      "2.7352766010946604e-05",
      "1.1504120490774285e-05",
      "0.0014230258570681635",
      "-0.00013435911834748916",
      "-0.00010783965291028826",
      "-0.0010105558005157208",
      "-0.0008876199067915363",
      "7.750784672967573e-05",
      "-2.496260085343194e-05",
      "-0.00011124838868446285",
      "3.216689709644393e-05",
      "1.8744156979289765e-05",
      "0.00042239602784742994",
      "0.00034528353111821163",
      "-2.103064734474512e-06",
      "0.0014752743559099555",
      "0.0006212425339423232",
      "2.1151465343347943e-05"
    ],
    [
      "0.0038008092257783522",
      "0.0039951407392775674",
      "0.007307041607416389",
      "0.004077939618018731",
      "0.003948561242471197",
      "4.919869445522686e-07",
      "2.815639678882778e-06",
      "8.349893273269924e-06",
      "5.847645662116092e-06",
      "0.00018884374040352612",
      "2.0256357724312507e-05",
      "-3.448890248581448e-05",
      "-2.056552166432941e-05",
      "-0.0004152801493909604",
      "-2.5686573723082308e-05",
      "-6.452754011824278e-06",
      "-2.69088172840682e-05",
      "7.467799848671048e-06",
      "7.65742007533199e-06",
      "0.00018827100656726548",
      "0.00010422718460420199",
      "-2.6543588458250803e-05",
      "-3.0018646221495894e-05",
      "0.00024518337477933024",
      "-1.0734884401457402e-05"
    ],
    [
      "0.0038006058187625104",
      "0.003967343595365884",
      "0.006452273177695551",
      "0.004069431165921817",
      "0.0038970409941692465",
      "2.1308416749451903e-06",
      "1.1305109637396733e-06",
      "8.731479965307153e-06",
      "4.707509308523366e-06",
      "0.00014421694684209146",
      "1.1934851657556358e-05",
      "-1.3944253935952356e-05",
      "-7.446758996878338e-05",
      "-0.00024193302955266406",
      "-1.1897940632403178e-05",
      "-5.9464098780467935e-06",
      "-1.4870906328799233e-05",
      "8.286098515771773e-06",
      "4.904399316328915e-06",
      "0.00011704154520817332",
      "0.00010831851698033383",
      "-1.377830194056736e-05",
      "-2.568891340740779e-05",
      "0.00013429035230997033",
      "-1.5127914120544714e-05"
    ],
    [
      "0.0038014521098108838",
      "0.004106692123975311",
      "0.007451178014004719",
      "0.004295855470440366",
      "0.003970151311452942",
      "5.835227952597968e-06",
      "-6.231000571693724e-06",
      "1.4433908573827135e-05",
      "8.267344164696902e-06",
      "9.175599852342222e-05",
      "7.091438104255698e-05",
      "-1.14891014593842e-06",
      "-2.0237702682423722e-05",
      "-0.00041483780117776626",
      "-4.6673195400004145e-05",
      "-8.067321139480547e-06",
      "-1.5726154531141262e-05",
      "1.3920547980630408e-05",
      "6.556197718941238e-06",
      "0.00022473004140308932",
      "0.0002016987252481393",
      "-3.4456618423934434e-05",
      "-0.0002862689862996298",
      "0.00021476452418196343",
      "-5.031859631668794e-05"
    ]
  ],
  "rational_Q": [
    [
      "0.007361569167372403",
      "3.4930423371071417",
      "8.342036940536534",
      "1.0843205869862171",
      "0.6716211296308033",
      "3.493042337106066",
      "1.6310807937922471",
      "27.102741856726585",
      "4.149835794681404",
      "3.3985148483835443",
      "8.342036940534637",
      "27.10274185672763",
      "82.36125773160948",
      "9.490072916989467",
      "11.070820157707196",
      "1.0843205869851726",
      "4.1498357946813424",
      "9.490072916989995",
      "6.452511765709849",
      "2.6990630227266244",
      "0.67162112963134",
      "3.3985148483835257",
      "11.07082015770834",
      "2.69906302272676",
      "5.966910306683772",
      "-0.06413663940582028",
      "0.024739803908306587",
      "-0.019727492170641965",
      "-0.02173068284784231",
      "-0.0641366394058137",
      "0.03991025402571206",
      "0.05188787668095235",
      "0.00381945749684174",
      "-0.004416841938916234",
      "0.02473980390829502",
      "0.0518878766809571",
      "-0.014633981944467316",
      "-0.009736888856588187",
      "0.06776822358307691",
      "-0.019727492170632157",
      "0.0038194574968449255",
      "-0.009736888856582278",
      "-0.012245562326597917",
      "-0.021471033660309457",
      "-0.021730682847894",
      "-0.0044168419389105954",
      "0.06776822358308184",
      "-0.02147103366030006",
      "-0.06334618656789277",
      "0.992604628654055",
      "0.2980207155404993",
      "0.8207949662759343",
      "-0.02059395650999007",
      "-0.9712854453889757",
      "-1.434851664407505",
      "-0.15431776741102082",
      "0.26757959393055236",
      "-0.37085084726601203",
      "-0.5765309648667611",
      "-0.11866676064843212",
      "-1.1863822325390814",
      "0.03948980328027122",
      "0.32353212654093233",
      "0.5027675292387098",
      "0.16904634669401727",
      "0.5776401227561144",
      "0.727862058826783",
      "-0.05285181551785885",
      "-0.8526719819425298",
      "-1.3770092067009478",
      "0.05393101062125707",
      "0.63042635056887",
      "-0.39274716747196475",
      "-0.1584745059142295",
      "-0.3708508472664149",
      "0.3866848487615283",
      "4.2277888917837245",
      "-1.8949474367833183",
      "-0.6355229921536593",
      "0.3287118363515546",
      "-0.20871692494980285",
      "0.10937476618401741",
      "-1.6898228754428424",
      "-0.2501253456585794",
      "-0.06745425287946233",
      "3.0365845762212786",
      "-2.072361661377944",
      "-0.7566122096086761",
      "-0.13975471390164232",
      "-0.1252978831487072",
      "-0.4805699117725282",
      "4.170678463848282",
      "-0.47643131319314563",
      "-1.2419698271585502",
      "0.05457279918727394",
      "0.32353212654101166",
      "-0.1624560374601769",
      "-0.0016036842290971306",
      "-0.0709292881724159",
      "0.07707168065359493",
      "-0.06745425287929416",
      "-0.5842145645657089",
      "-1.5977128222779307",
      "-0.2420337042510583",
      "0.07286255367738996",
      "0.04967575963595136",
      "-0.3301427011093651",
      "1.2634462093720642",
      "-0.3640022294016463",
      "0.044755892636166285",
      "0.0678814305201423",
      "-0.13260101651137354",
      "-0.09027230489396645",
      "-0.0622071974803442",
      "-0.018543646246711665",
      "-0.05285181551791839",
      "-0.24957557229235264",
      "-0.7118932894347452",
      "0.17031830452197214",
      "0.12447240047500259",
      "-0.12529788314886114",
      "0.5122767561478361",
      "-0.40470951763004165",
      "-0.3996266271221332",
      "0.42223501340027936",
      "0.06788143052027133",
      "-0.3358148616317841",
      "0.8272676792899188",
      "0.06135408538093548",
      "0.19689096520756216",
      "-0.1817828377703075",
      "-0.37321934199053386",
      "-0.6842748337420287",
      "-0.04310614494412163",
      "0.08916969206791382",
      "-0.9712854453886618",
      "-0.5765309648668071",
      "0.5027675292388014",
      "-0.852671981942113",
      "0.9926046286537408",
      "-1.4348516644083833",
      "-0.11866676064831441",
      "0.16904634669421464",
      "-1.3770092067011854",
      "0.29802071554049275",
      "-0.15431776741104636",
      "-1.1863822325391271",
      "0.577640122756228",
      "0.05393101062147859",
      "0.8207949662759548",
      "0.26757959393078096",
      "0.03948980328027851",
      "0.727862058827078",
      "0.6304263505688956",
      "2.269879468198303",
      "-0.015221465072375344",
      "-0.23008998785435217",
      "0.38668484876141973",
      "2.2698794681984866",
      "3.0806044918453126",
      "0.7396881164647825",
      "1.3855833621078026",
      "-0.16245603746009404",
      "-0.0152214650723568",
      "0.7396881164648038",
      "-1.236031457280408",
      "-0.4669033096526454",
      "-0.2495755722925566",
      "-0.2300899878544409",
      "1.385583362107919",
      "-0.46690330965261995",
      "-1.0188332708969428",
      "0.01180912721271933",
      "-5.423606222365106",
      "-0.20871692494910712",
      "-3.998332741072742",
      "0.8171117203673368",
      "1.3038142630969436",
      "1.6254731272575198",
      "-0.5842145645654653",
      "2.9423391207906975",
      "2.8191481941604617",
      "0.2761562677761249",
      "-1.0668149731056495",
      "0.5122767561476692",
      "-0.2532987378711349",
      "5.058661514722932",
      "-1.8663936210247614",
      "-3.083226004533773",
      "-0.7225333255656284",
      "3.0365845762207906",
      "2.942339120790853",
      "0.5020331466574258",
      "-0.37379496256648465",
      "0.29528393505467154",
      "-0.33014270110943356",
      "-2.3747202511246086",
      "-0.4025241962704595",
      "1.1970818944420138",
      "-0.03918250677495464",
      "-0.33581486163179664",
      "-0.027552912424003907",
      "-0.7092908502743113",
      "0.4064626884005257",
      "0.15851958469528676",
      "-0.4805699117724719",
      "-0.25329873787082186",
      "6.782182066815466",
      "-1.5920901886598395",
      "-1.7801878736819772",
      "-0.1326010165112742",
      "-0.02755291242386481",
      "-0.5717559458519582",
      "0.27299953080809874",
      "0.9932611896461258",
      "-0.3732193419905589",
      "0.63460311482778",
      "-2.797149790269941",
      "0.15444730543871318",
      "2.0797050287428425",
      "4.227788891783195",
      "0.10937476618408178",
      "-2.0723616613774603",
      "4.170678463847048",
      "-0.3927471674716518",
      "-1.894947436782439",
      "-1.6898228754426206",
      "-0.7566122096083772",
      "-0.4764313131930208",
      "-0.15847450591407852",
      "-0.6355229921536079",
      "-0.250125345659557",
      "-0.13975471390162802",
      "-1.24196982715766",
      "0.8171117203677078",
      "2.819148194160264",
      "5.058661514723032",
      "-0.0016036842291131297",
      "0.011809127212777423",
      "1.3038142630971454",
      "0.2761562677761185",
      "-1.8663936210245045",
      "-0.7118932894349503",
      "-5.423606222365229",
      "1.625473127256888",
      "-1.0668149731054717",
      "-3.083226004533718",
      "-3.494105473749808",
      "-13.304696260707976",
      "-1.5977128222779013",
      "0.5020331466572785",
      "-3.4941054737500474",
      "8.933709119592464",
      "0.6910820176400022",
      "-0.40470951762974067",
      "6.782182066815563",
      "-13.304696260706448",
      "0.6910820176400171",
      "8.405122020632762",
      "0.04648875918424462",
      "1.263446209371988",
      "-0.40252419627069036",
      "-0.21097923590249465",
      "-0.9488816533051757",
      "-1.2076169452313343",
      "0.8272676792898176",
      "-0.5717559458519978",
      "1.1250493978196405",
      "-2.2427367240736906",
      "-0.22923171461278435",
      "-0.0902723048938858",
      "-0.709290850273901",
      "1.1250493978196012",
      "-3.898744211298968",
      "-0.5314255823610765",
      "-0.6842748337417928",
      "-2.797149790269359",
      "2.795845055637447",
      "-1.6132168254420973",
      "-4.873887489846216",
      "-0.07092928817225692",
      "-0.24203370425114304",
      "-0.36400222940172916",
      "-0.062207197480287336",
      "0.05457279918739165",
      "0.07707168065343023",
      "0.07286255367777261",
      "0.044755892636054784",
      "-0.01854364624686063",
      "-0.37379496256659694",
      "1.1970818944421526",
      "0.40646268840053623",
      "0.1703183045220406",
      "-0.7225333255656182",
      "0.29528393505485506",
      "-0.03918250677502307",
      "0.15851958469506439",
      "-0.9488816533048753",
      "-2.242736724073722",
      "-0.3996266271222069",
      "-1.5920901886597825",
      "0.046488759183838366",
      "-1.2076169452311827",
      "-0.22923171461267572",
      "0.5162441243509622",
      "0.06135408538089523",
      "0.27299953080790745",
      "-3.8987442112994843",
      "0.5162441243510335",
      "0.9786578826170381",
      "-0.0431061449441332",
      "0.15444730543858098",
      "-1.6132168254424983",
      "1.0718255401473678",
      "1.0059978851396136",
      "0.12447240047506501",
      "0.4222350134003954",
      "0.1968909652076252",
      "0.08916969206795429",
      "-1.7801878736819559",
      "0.993261189646046",
      "2.079705028742836",
      "-0.5314255823608769",
      "-4.873887489846864",
      "1.0059978851398017",
      "0.0006387362899601668",
      "0.02135115661647489",
      "0.007828782155049499",
      "0.025623104057784916",
      "-0.000638736289976348",
      "1.7122583723765634e-15",
      "-0.013820275190202106",
      "0.017249745003153696",
      "0.0076337611515843425",
      "-0.02135115661649158",
      "0.013820275190188724",
      "7.244574360969655e-15",
      "-0.03572986521662603",
      "-0.0004171670350496612",
      "-0.007828782155034634",
      "-0.017249745003164105",
      "0.0357298652166421",
      "-3.326064797504822e-15",
      "0.012204243381682309",
      "-0.025623104057756262",
      "-0.007633761151569458",
      "0.00041716703503379826",
      "-0.012204243381683563",
      "-6.8044669155115476e-15",
      "-0.3725704131856479",
      "-0.49517726397425693",
      "-0.4988466939187667",
      "-0.23334791004419295",
      "0.16447775761754874",
      "-0.16683524888104997",
      "-0.7159358149804665",
      "0.27823637178589555",
      "-0.22608747825034678",
      "-2.040154518362413",
      "2.454446142826404",
      "-0.004713236916645301",
      "-0.9269361440696788",
      "-0.4246340067346339",
      "0.8617042543271498",
      "-0.039501804591379405",
      "0.12679622469239643",
      "-0.06348531927558816",
      "0.20382582159935386",
      "0.08225023746102465",
      "-1.1345415460138328",
      "-0.02955916757702732",
      "0.75708601209894",
      "0.8196276438361014",
      "0.13126169871846208",
      "-0.22608747825129305",
      "-0.7294646471233467",
      "-0.3179383691738001",
      "-1.7707865916549952",
      "0.5202813989649602",
      "-3.0740136996869576",
      "-5.0415618154689374",
      "-5.628253704999915",
      "-0.6790480426469061",
      "-0.9293915792278866",
      "-0.06620135050153693",
      "0.21131406513739734",
      "0.7937220272677584",
      "-0.6537175987402849",
      "1.384059725812377",
      "0.047583983015383455",
      "-0.1717615159099817",
      "-0.0926041846907951",
      "-0.37572932568266443",
      "-1.1118344309133898",
      "-0.04759866992575416",
      "-0.424634006734643",
      "0.21127982253367772",
      "-0.9347928760023654",
      "-0.11263994610526758",
      "0.6572401134825431",
      "-0.06620135050134388",
      "0.8070753699976437",
      "2.771283572445086",
      "0.07559164895693342",
      "0.11256010308367077",
      "0.0595895888009204",
      "-0.11219236937037343",
      "0.2043720350440002",
      "-0.2809072896751662",
      "0.19972060644245263",
      "0.11248012503244915",
      "-0.0800355442541016",
      "-0.5199775595742273",
      "0.08225674261121872",
      "0.4862072248274094",
      "0.2038258215996676",
      "-0.15133905652850646",
      "-0.6135401554632839",
      "0.026062116026364324",
      "0.19294508831307444",
      "0.04758398301603486",
      "-0.08095492296045173",
      "1.0972116045651783",
      "0.12135422239638508",
      "-0.7548832766435112",
      "0.11248012503211789",
      "0.1468483369886779",
      "0.04267293527555124",
      "0.10383297431702931",
      "-0.02948962160010779",
      "0.10744570891841568",
      "0.1441864217430114",
      "-1.1270074046306322",
      "0.20213968098646332",
      "0.9837732174825389",
      "-0.16447775761721883",
      "2.040154518362475",
      "-0.8617042543273318",
      "-0.08225023746162731",
      "0.3725704131858213",
      "0.16683524888120305",
      "-2.454446142826825",
      "0.03950180459118325",
      "1.134541546014161",
      "0.49517726397403217",
      "0.7159358149807186",
      "0.00471323691656855",
      "-0.126796224692224",
      "0.02955916757691456",
      "0.49884669391876973",
      "-0.2782363717864094",
      "0.9269361440699849",
      "0.06348531927574126",
      "-0.7570860120989743",
      "-1.6208476008554227",
      "-0.5293062266281278",
      "0.6340421527810799",
      "-0.7294646471235238",
      "1.620847600855261",
      "1.993208583029624e-13",
      "0.5329657577993865",
      "-0.5050391473131687",
      "0.21127982253375474",
      "0.5293062266280386",
      "-0.5329657577994542",
      "3.8550563054948185e-14",
      "0.3008957795772223",
      "-0.15133905652846194",
      "-0.6340421527808071",
      "0.5050391473130595",
      "-0.30089577957712715",
      "-7.163823076169281e-14",
      "-2.3794946010654",
      "-1.348071730931014",
      "-5.041561815468328",
      "10.350667705203982",
      "-7.680860860055778",
      "7.288632653310434",
      "3.455816653250512",
      "0.8070753699972912",
      "1.2057630470931482",
      "3.2641193121579564",
      "-2.519374483392977",
      "0.3755957332531151",
      "-0.0809549229606494",
      "-4.158058015440963",
      "4.229258353086342",
      "-2.3604422409910164",
      "-3.641696236132784",
      "-0.6034606537017262",
      "0.21131406513779327",
      "1.2057630470929606",
      "3.741341428643904",
      "0.21431620199780083",
      "-0.11428537233622606",
      "-0.11219236937052579",
      "1.8803827406097604",
      "-0.5516782071787687",
      "0.9644555997263776",
      "0.8393625697903593",
      "0.1468483369887579",
      "-0.6468630772207102",
      "-0.07512201893190816",
      "0.19444106688084445",
      "0.7235179384867675",
      "-0.1717615159100815",
      "-4.158058015441109",
      "2.456031281201275",
      "-0.5016515652234064",
      "-2.7999136311863007",
      "-0.08003554425407704",
      "-0.6468630772208396",
      "-1.2416844786460928",
      "0.8685745547630037",
      "0.22426084314821002",
      "0.1441864217431844",
      "1.6205019072225733",
      "-0.9422183115735515",
      "0.7915476422760374",
      "1.8837017599954955",
      "0.3179383691737127",
      "5.62825370500156",
      "-0.7937220272678701",
      "0.09260418469025472",
      "-0.8196276438359976",
      "1.7707865916548837",
      "0.6790480426463932",
      "0.6537175987404827",
      "0.37572932568236495",
      "-0.13126169871824017",
      "-0.5202813989645575",
      "0.9293915792282929",
      "-1.3840597258119594",
      "1.1118344309128672",
      "7.680860860057653",
      "-3.264119312157718",
      "-4.229258353086291",
      "-0.9347928760022376",
      "2.3794946010654137",
      "-7.28863265331063",
      "2.5193744833931015",
      "2.360442240990927",
      "-0.6135401554633024",
      "1.348071730931486",
      "-3.455816653251305",
      "-0.37559573325327567",
      "3.6416962361331193",
      "2.4095861224563233",
      "-10.74288241463192",
      "2.7712835724448643",
      "3.741341428643576",
      "-2.4095861224566506",
      "1.482703231078903e-15",
      "-1.0486625616328575",
      "1.0972116045653995",
      "2.456031281201385",
      "10.742882414633188",
      "1.048662561632896",
      "-3.0509386393562373e-13",
      "0.18902433823793216",
      "0.20437203504421436",
      "-0.5516782071788572",
      "-1.2633305924500273",
      "0.6927508202820427",
      "-0.8530305448849692",
      "0.042672935275572296",
      "-1.2416844786460468",
      "0.9256652192731034",
      "0.20358781970641496",
      "-1.6923037869279334",
      "-0.5199775595743581",
      "-0.07512201893218406",
      "0.9256652192729123",
      "0.16346948455292792",
      "-0.06030110247361067",
      "-1.1270074046308534",
      "-0.9422183115737042",
      "-3.359904490876617",
      "-2.1852718037298766",
      "2.487467438990467",
      "0.11263994610520661",
      "-0.07559164895697888",
      "0.28090728967514667",
      "-0.08225674261142672",
      "0.047598669925702164",
      "-0.6572401134824305",
      "-0.1125601030838087",
      "-0.1997206064423972",
      "-0.4862072248273321",
      "-0.2143162019976385",
      "-0.9644555997263774",
      "-0.19444106688073612",
      "0.02606211602612238",
      "0.603460653701651",
      "0.11428537233610835",
      "-0.8393625697905971",
      "-0.7235179384865928",
      "-0.6927508202819981",
      "-0.20358781970651998",
      "0.12135422239650928",
      "-0.5016515652233062",
      "-0.18902433823775686",
      "0.8530305448847996",
      "1.6923037869281838",
      "0.04300655853465301",
      "0.10383297431690022",
      "0.8685745547631816",
      "0.16346948455279203",
      "-0.04300655853484267",
      "1.5007623290782047e-13",
      "0.20213968098647778",
      "0.7915476422762412",
      "-2.1852718037301115",
      "0.1651868787461602",
      "1.2035101099066217",
      "-0.19294508831301213",
      "0.7548832766436778",
      "0.02948962160029656",
      "-0.9837732174825762",
      "2.799913631186633",
      "-0.22426084314833455",
      "-1.8837017599955577",
      "0.060301102473771725",
      "-2.487467438991319",
      "-1.2035101099065213"
    ],
    [
      "0.005645880830808509",
      "0.29545672078636254",
      "5.185737162346712",
      "0.25582600621261126",
      "0.42376498544934743",
      "0.2954567207865709",
      "1.2819996700274643",
      "24.173248253662802",
      "4.219976871739928",
      "3.2354032581387737",
      "5.185737162347325",
      "24.173248253663694",
      "73.3863942039354",
      "11.41047260042757",
      "13.360712801054934",
      "0.2558260062123842",
      "4.219976871740253",
      "11.41047260042836",
      "5.955638046653022",
      "1.8329460465497478",
      "0.4237649854482605",
      "3.235403258135402",
      "13.360712801055111",
      "1.8329460465500667",
      "5.647981191782295",
      "0.012889077954686188",
      "-0.021217075174021428",
      "0.0003939353722846314",
      "0.006118701599258696",
      "0.01288907795469074",
      "-0.015644640177473263",
      "-0.05755225088045856",
      "0.0013974683862346413",
      "0.03786688653323223",
      "-0.021217075174009798",
      "-0.05755225088062189",
      "0.09702949784154072",
      "-0.008234127346406156",
      "-0.09093136552328795",
      "0.0003939353723009451",
      "0.0013974683862557336",
      "-0.008234127346406024",
      "0.029613995604821",
      "0.022806608529221204",
      "0.006118701599221467",
      "0.03786688653325687",
      "-0.09093136552317792",
      "0.022806608529194822",
      "0.09590693881772439",
      "0.2791236181294212",
      "-0.02833586264039532",
      "0.16659958164695401",
      "-0.026059015198267674",
      "0.0020768960653683153",
      "-0.23734058117902296",
      "-0.11350192280623703",
      "0.4294162873280027",
      "-0.3625206961533272",
      "-0.32456054378129556",
      "1.5478401755033333",
      "-0.5279320470531874",
      "-0.5884417853113298",
      "-0.06057418430745441",
      "0.27051854335972836",
      "0.06583710963276497",
      "0.23501451710652388",
      "0.34135279068104746",
      "-0.08962849664215426",
      "0.03582621835416114",
      "-0.6521670371684287",
      "-0.06589644990753826",
      "0.6247237691185423",
      "-0.17733016898827947",
      "-0.418408668054471",
      "-0.3625206961535014",
      "-0.1646487688029152",
      "2.9679601502262423",
      "-1.9496394880156762",
      "-0.12511790094519656",
      "0.24368057610261876",
      "0.13335823495361662",
      "-0.4372654184788771",
      "-1.820040832635089",
      "-0.5765108949569551",
      "-0.049834483800101546",
      "2.608997678464556",
      "-1.366827809082552",
      "-0.15059669232676232",
      "0.0489309888494942",
      "-0.13713655576205735",
      "-0.758495937998808",
      "3.855916954259128",
      "-0.7300566218621218",
      "-1.0575838550612167",
      "-0.044098186984466034",
      "-0.06057418430762106",
      "-0.017743387365554798",
      "0.07865617538780682",
      "0.09054311732313987",
      "0.15054534003337844",
      "-0.04983448380046498",
      "-0.3421197694618655",
      "-0.9879255323350014",
      "-0.3232360280378051",
      "0.11703247219299279",
      "-0.04127550561701527",
      "-0.2752186131096491",
      "0.9192639452833326",
      "-0.3949156963977907",
      "0.010489814717293556",
      "0.026812820703984462",
      "-0.04947933003361709",
      "0.35373670327401",
      "0.18493660505358098",
      "0.01724230112562747",
      "-0.0896284966419904",
      "-0.05984584456360818",
      "-1.7476294652023012",
      "0.34105309692469865",
      "0.523064127054319",
      "-0.13713655576230854",
      "1.2889195479727713",
      "0.08329110476414892",
      "-0.09091053459406782",
      "0.24934406475411894",
      "0.026812820703801293",
      "-0.2804173396433881",
      "0.20671857128194526",
      "0.22583656125029486",
      "0.27079371311971984",
      "-0.30953763704333104",
      "-0.43272197226000375",
      "-1.1223574581245264",
      "-0.07624576898511443",
      "0.36330407892551364",
      "0.0020768960661218115",
      "-0.32456054377807325",
      "0.27051854335971665",
      "0.03582621835357939",
      "0.2791236181292131",
      "-0.23734058117946874",
      "1.547840175504587",
      "0.06583710963253023",
      "-0.6521670371686791",
      "-0.02833586264044005",
      "-0.1135019228060665",
      "-0.5279320470527687",
      "0.235014517107072",
      "-0.06589644990714082",
      "0.16659958164691474",
      "0.429416287328674",
      "-0.5884417853119934",
      "0.3413527906814051",
      "0.6247237691178918",
      "1.2793919047286975",
      "0.1020871163626009",
      "-0.15170942253603958",
      "-0.1646487688026279",
      "1.2793919047276276",
      "5.265140876372262",
      "0.6802313292029879",
      "0.959806433055222",
      "-0.017743387365255762",
      "0.10208711636254943",
      "0.6802313292030622",
      "-1.1438441726037634",
      "-0.40053534919483014",
      "-0.05984584456370036",
      "-0.15170942253675077",
      "0.959806433056856",
      "-0.4005353491942563",
      "-0.8501665808494641",
      "-0.2264309525738158",
      "-5.792710043525453",
      "0.13335823495279547",
      "-3.9534099400247866",
      "1.5019252649353527",
      "0.7676631661436829",
      "1.3636567183324697",
      "-0.3421197694617598",
      "2.9083515467203034",
      "2.4300790536840875",
      "0.40015619947937703",
      "-1.0930265145240377",
      "1.2889195479744628",
      "-0.3318020061616685",
      "5.893718449515286",
      "-1.5287699241726762",
      "-2.951936965603171",
      "-0.7499216329621482",
      "2.6089976784648066",
      "2.9083515467210326",
      "0.9292038846186071",
      "-0.0229073651041759",
      "0.5356682978204953",
      "-0.2752186131093286",
      "-2.8432230998741805",
      "0.4238411557784323",
      "1.1281536584161072",
      "-0.5358932428480189",
      "-0.2804173396426789",
      "-0.12657249463399578",
      "-1.4901439459091368",
      "0.4668272601798661",
      "0.23871101892274452",
      "-0.7584959379978446",
      "-0.33180200616065136",
      "5.132543995171313",
      "-1.5862156284942268",
      "-1.704190030842908",
      "-0.04947933003347402",
      "-0.12657249463370607",
      "0.4664598355801323",
      "0.12176666335694993",
      "0.7268992583695986",
      "-0.4327219722599035",
      "0.5099913872498238",
      "-3.0270521110464945",
      "0.20557674113992",
      "1.9141757099407675",
      "2.9679601502248767",
      "-0.43726541847957107",
      "-1.366827809082838",
      "3.8559169542588707",
      "-0.17733016898798165",
      "-1.9496394880153165",
      "-1.8200408326348216",
      "-0.1505966923253724",
      "-0.7300566218626213",
      "-0.4184086680550007",
      "-0.12511790094588726",
      "-0.5765108949566795",
      "0.04893098884823037",
      "-1.0575838550609937",
      "1.5019252649359682",
      "2.4300790536844055",
      "5.893718449517199",
      "0.07865617538700873",
      "-0.22643095257236404",
      "0.7676631661426879",
      "0.40015619947932396",
      "-1.5287699241747539",
      "-1.7476294651997828",
      "-5.792710043523757",
      "1.3636567183351784",
      "-1.0930265145237168",
      "-2.9519369655995487",
      "-2.837142589070495",
      "-11.69624349891203",
      "-0.9879255323357075",
      "0.9292038846174933",
      "-2.8371425890693764",
      "4.867613270112473",
      "0.38980611192821885",
      "0.08329110476055175",
      "5.132543995172279",
      "-11.696243498913017",
      "0.3898061119258582",
      "4.222689960525964",
      "0.21599515963948981",
      "0.9192639452840262",
      "0.42384115577821657",
      "-1.041959373142068",
      "-0.4854437105180475",
      "-0.8967699769703401",
      "0.20671857128243076",
      "0.46645983558158516",
      "1.081479894649751",
      "-1.5666737058347033",
      "0.29498221351764703",
      "0.35373670327287854",
      "-1.4901439459074528",
      "1.081479894650347",
      "-5.012819295156135",
      "-0.7000296302704395",
      "-1.1223574581238978",
      "-3.0270521110436044",
      "2.677421400087087",
      "-1.6378068111647863",
      "-5.088189074266167",
      "0.09054311732305409",
      "-0.3232360280374142",
      "-0.39491569639782903",
      "0.18493660505315054",
      "-0.044098186984342175",
      "0.15054534003375464",
      "0.11703247219232187",
      "0.010489814717136458",
      "0.01724230112648",
      "-0.022907365103794583",
      "1.128153658417216",
      "0.4668272601795377",
      "0.3410530969248163",
      "-0.7499216329622846",
      "0.5356682978203587",
      "-0.5358932428485202",
      "0.23871101892311583",
      "-0.4854437105190724",
      "-1.5666737058344267",
      "-0.09091053459325607",
      "-1.5862156284945388",
      "0.21599515964020863",
      "-0.8967699769717019",
      "0.29498221351745085",
      "0.3226553381460916",
      "0.22583656125017845",
      "0.12176666335659961",
      "-5.012819295155536",
      "0.3226553381454823",
      "1.7588000183859476",
      "-0.07624576898483125",
      "0.20557674113995072",
      "-1.6378068111627129",
      "0.46372080577388897",
      "0.8156709638553689",
      "0.5230641270551631",
      "0.24934406475330972",
      "0.27079371312007977",
      "0.3633040789270827",
      "-1.704190030838725",
      "0.7268992583698651",
      "1.9141757099428436",
      "-0.7000296302730001",
      "-5.088189074263338",
      "0.8156709638560028",
      "-0.012180702700730987",
      "-0.0027934755823928775",
      "-0.002510975031185382",
      "-0.02345193037642822",
      "0.012180702700718365",
      "7.76199346648501e-15",
      "0.08044509780638044",
      "-0.019773252361525644",
      "-0.036184603984994235",
      "0.002793475582400663",
      "-0.08044509780598363",
      "-9.132915564209901e-14",
      "0.03636247412877351",
      "-0.02798049399248917",
      "0.0025109750312333375",
      "0.01977325236155358",
      "-0.03636247412881426",
      "1.9558047645415176e-14",
      "-0.013506065780306897",
      "0.023451930376439778",
      "0.03618460398485775",
      "0.02798049399246748",
      "0.013506065780300352",
      "5.4308589996915086e-14",
      "-0.2905743431905643",
      "-0.013317510168993588",
      "-0.1163432879651773",
      "0.09901034168320974",
      "-0.05491267848159421",
      "0.17379307844584815",
      "-0.4651735902840384",
      "0.08025312259325694",
      "-0.6824356337281279",
      "-1.5234761305952138",
      "0.704392200222204",
      "0.5349715835267954",
      "-1.0097882864978016",
      "0.11568051203881301",
      "0.21226684951623617",
      "-0.15594077844140444",
      "0.023269741844528558",
      "0.17404040701641516",
      "0.22342019074087674",
      "0.7055069802549997",
      "-0.3495481176356721",
      "0.18767787587744997",
      "0.6211358615945719",
      "0.41880759654921573",
      "0.07973608763865916",
      "-0.6824356337284552",
      "-0.7544605839974805",
      "1.7511928931039544",
      "-1.9715086235328603",
      "0.8348056018672014",
      "-2.606599765496561",
      "-4.576964776189674",
      "-3.794251180237364",
      "-1.2680385271441652",
      "-0.873665605011374",
      "-0.04047584059562739",
      "0.25071644059597964",
      "1.3677610689899755",
      "-0.0782141757712914",
      "1.2300930356448052",
      "0.0032913207935420814",
      "0.03992411028619058",
      "0.30124430577950895",
      "-0.30060993572979433",
      "-0.3735250442541761",
      "0.053000171801848135",
      "0.11568051203896547",
      "0.22078651211506226",
      "-0.3254788759374816",
      "0.0558606938807258",
      "0.10522157518095651",
      "-0.04047584059583312",
      "0.5997095845493582",
      "0.75435630665801",
      "-0.01648038983829065",
      "0.3771650948381877",
      "-0.035787668847779425",
      "-0.01573787833815226",
      "-0.08585464691450845",
      "-0.2662026005047199",
      "0.004663667123840029",
      "-0.008863685243198513",
      "-0.2315664195238626",
      "-0.08716488017567857",
      "0.17498637843025452",
      "-0.04120371314282352",
      "0.22342019074050057",
      "-0.23133468268472687",
      "-0.8823080791690115",
      "0.05922037891487139",
      "0.4631941311450451",
      "0.003291320793110449",
      "-0.606688926996704",
      "1.9522861268058997",
      "-0.07287932100526616",
      "-1.4766817424555738",
      "-0.008863685243079648",
      "0.1004403394913711",
      "-0.2711669660355633",
      "0.6660544483918804",
      "0.0905439203124794",
      "0.12385241683375156",
      "0.6888602943055052",
      "-1.3373299754572563",
      "0.2758024495389025",
      "1.326597794148326",
      "0.05491267848193743",
      "1.5234761305945506",
      "-0.2122668495163197",
      "-0.7055069802548706",
      "0.29057434319078373",
      "-0.17379307844468775",
      "-0.7043922002216517",
      "0.1559407784421657",
      "0.34954811763558774",
      "0.013317510168947524",
      "0.4651735902838279",
      "-0.5349715835267688",
      "-0.023269741844154177",
      "-0.18767787587696605",
      "0.11634328796550912",
      "-0.08025312259312531",
      "1.009788286499429",
      "-0.17404040701688",
      "-0.6211358615935598",
      "-1.6148471093211865",
      "-0.5116077339246877",
      "0.4382159055934714",
      "-0.7544605839961723",
      "1.6148471093190484",
      "1.304974089300129e-12",
      "0.826083153541817",
      "-0.8007133685610134",
      "0.2207865121147446",
      "0.5116077339250094",
      "-0.8260831535417691",
      "3.526322707566355e-13",
      "0.23273407386693293",
      "-0.23133468268473129",
      "-0.43821590559390067",
      "0.8007133685607639",
      "-0.2327340738674495",
      "1.0190033052541301e-13",
      "-1.7686491209563342",
      "-1.3312247438972822",
      "-4.576964776189761",
      "8.532904288454349",
      "-6.466581314904353",
      "7.061208006243069",
      "3.5098552250247095",
      "0.5997095845494826",
      "1.5499933211526729",
      "1.4919301597913903",
      "-2.2697035601201105",
      "1.0293563859967991",
      "-0.6066889269961585",
      "-3.866197318941611",
      "3.948575020824746",
      "-1.9407808687549617",
      "-3.767612333534079",
      "-0.19912274358549079",
      "0.25071644059612364",
      "1.5499933211527053",
      "4.325944923347488",
      "-0.14156822250491977",
      "-0.8898816550068478",
      "-0.015737878338077854",
      "2.3837005451875792",
      "-0.21354590341755256",
      "0.7664935821707253",
      "0.7384747755975918",
      "0.10044033949106553",
      "-0.5307620623348029",
      "-0.361295909367898",
      "0.23929190273196177",
      "1.1253111170108183",
      "0.0399241102859378",
      "-3.866197318937647",
      "2.755564949701492",
      "-0.688003912648178",
      "-2.659361101357053",
      "-0.23156641952401721",
      "-0.5307620623333839",
      "-0.5646625387192202",
      "0.92904609461828",
      "-0.28122025630725905",
      "0.6888602943042255",
      "1.5075333996411333",
      "-1.1089396317997071",
      "0.5863214556270064",
      "1.668141240444046",
      "-1.7511928931037308",
      "3.7942511802366585",
      "-1.367761068990448",
      "-0.3012443057794514",
      "-0.4188075965486801",
      "1.9715086235332522",
      "1.2680385271433368",
      "0.07821417577256072",
      "0.30060993573080824",
      "-0.07973608763906707",
      "-0.8348056018670481",
      "0.8736656050122569",
      "-1.2300930356440873",
      "0.37352504425480765",
      "6.46658131490416",
      "-1.4919301597918666",
      "-3.948575020823109",
      "-0.32547887593754143",
      "1.7686491209575044",
      "-7.061208006241701",
      "2.26970356012005",
      "1.9407808687552184",
      "-0.8823080791700186",
      "1.3312247438991331",
      "-3.5098552250243427",
      "-1.0293563859976984",
      "3.7676123335385006",
      "1.4782496947817683",
      "-9.440971903857774",
      "0.7543563066578737",
      "4.325944923348314",
      "-1.4782496947818737",
      "-9.253183239745133e-13",
      "0.5344518328867941",
      "1.952286126810242",
      "2.755564949702407",
      "9.44097190385666",
      "-0.5344518328871369",
      "-3.34335722539197e-12",
      "-1.45557237104352",
      "-0.08585464691381668",
      "-0.21354590341760363",
      "-2.5963310540975963",
      "1.6675512531683545",
      "-0.8538966812674071",
      "-0.2711669660341507",
      "-0.5646625387195583",
      "0.03693735694702594",
      "1.1588222927297793",
      "-1.3742752912204819",
      "-0.08716488017746513",
      "-0.36129590936885714",
      "0.036937356946688954",
      "-0.03829466074959553",
      "-0.10489137642549791",
      "-1.3373299754533992",
      "-1.1089396318021523",
      "-3.4526402601713087",
      "-1.994022327640664",
      "2.68314124031735",
      "-0.05586069388072742",
      "0.01648038983784769",
      "0.26620260050477446",
      "-0.17498637842994885",
      "-0.05300017180142679",
      "-0.10522157518091375",
      "-0.3771650948390923",
      "-0.004663667123884341",
      "0.04120371314248233",
      "0.14156822250436346",
      "-0.7664935821702272",
      "-0.2392919027315157",
      "0.059220378915151584",
      "0.19912274358381435",
      "0.8898816550081678",
      "-0.7384747755966686",
      "-1.1253111170104446",
      "-1.6675512531681504",
      "-1.1588222927295142",
      "-0.07287932100517527",
      "-0.6880039126486708",
      "1.45557237104273",
      "0.8538966812677438",
      "1.374275291219847",
      "-0.1245118665104483",
      "0.6660544483914722",
      "0.9290460946202689",
      "-0.03829466074966783",
      "0.12451186651099795",
      "1.880307028463756e-15",
      "0.27580244953960076",
      "0.5863214556271632",
      "-1.9940223276422617",
      "-0.12727874306600195",
      "0.9666963117555532",
      "-0.4631941311450933",
      "1.4766817424580818",
      "-0.0905439203125759",
      "-1.3265977941503018",
      "2.659361101359032",
      "0.2812202563069219",
      "-1.6681412404406677",
      "0.10489137642556477",
      "-2.6831412403196877",
      "-0.9666963117553019"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.0037992779906448103",
    "0.0037992780449176496",
    "0.0037992819469833913",
    "0.003799281961062445",
    "0.0037992782059577154",
    "0.003799325468032216",
    "0.0038016776332436756",
    "0.003799281244183434",
    "0.0037992824163859385",
    "0.0037993763064062967",
    "0.0037992781472017986",
    "0.003799283204397143",
    "0.003799281793453968",
    "0.003799344799122542",
    "0.0037994472734876614",
    "0.0037993739857391834",
    "0.00379928224095123",
    "0.0037992822533451562",
    "0.003799373118723034",
    "0.0037993749915599417",
    "0.003799278091313251",
    "0.003799282051106019",
    "0.0037992820668718915",
    "0.0037992782574481254",
    "0.00379932645900512",
    "0.0038019214754573595",
    "0.003799281333317119",
    "0.003799282514527351",
    "0.0037993783468502633",
    "0.00379927820713795",
    "0.0037992833296994137",
    "0.003799281906250648",
    "0.0037993471372753437",
    "0.0037994427530693873",
    "0.0037993757201541098",
    "0.0037992823520853264",
    "0.003799282359004344",
    "0.0037993752770280817",
    "0.00379937633349929",
    "0.0037992899083505393",
    "0.003799289945760296",
    "0.0037992823751385133",
    "0.003799378254588165",
    "0.0038041527163923707",
    "0.003799288497923747",
    "0.0037992908503634458",
    "0.0037994814345059334",
    "0.003799282262426739",
    "0.003799292445995725",
    "0.0037992896104755082",
    "0.0037994170036011986",
    "0.0037996196340398334",
    "0.0037994752221601463",
    "0.0037992905089434354",
    "0.0037992905255060314",
    "0.003799474767370939",
    "0.0037994772920742284",
    "0.0037992899690637606",
    "0.0037992823902662457",
    "0.003799378501366224",
    "0.003804052122961687",
    "0.003799288529672481",
    "0.0037992908792147764",
    "0.0037994813563119417",
    "0.0037992822757640797",
    "0.0037992924648555023",
    "0.003799289642036512",
    "0.003799418101892046",
    "0.003799626186230766",
    "0.0037994774691816227",
    "0.003799290533300809",
    "0.003799290558542845",
    "0.0037994755758054273",
    "0.0037994794597698478",
    "0.0037992784192433",
    "0.0037993299401656664",
    "0.0038014358430199686",
    "0.0037992816431746393",
    "0.0037992828472401237",
    "0.003799384606629685",
    "0.0037992783636991837",
    "0.0037992836666282705",
    "0.0037992822200054836",
    "0.0037993504862549846",
    "0.003799461292257954",
    "0.003799381989084952",
    "0.0037992826713636593",
    "0.003799282682721487",
    "0.003799381362344795",
    "0.0037993831794938563",
    "0.0037997232828002286",
    "0.0038133876879458996",
    "0.003799364770779771",
    "0.003799388340062935",
    "0.003800159009657946",
    "0.003799328814065741",
    "0.0037994050579684647",
    "0.003799374515944778",
    "0.003799927179528308",
    "0.003800580640574925",
    "0.0038001412672911353",
    "0.0037993839081135834",
    "0.003799384200104332",
    "0.003800130895464101",
    "0.003800148629202916",
    "0.003810889088844189",
    "0.003802670743741121",
    "0.0038057401520215175",
    "0.003811871791425593",
    "0.00380127135845488",
    "0.0038064084607696887",
    "0.0038026711558875187",
    "0.0038075492346773326",
    "0.003910382169416674",
    "0.0038125617770895697",
    "0.003803455430711361",
    "0.0038038190726241393",
    "0.003812011331001533",
    "0.003816036391267253",
    "0.0037992871370501383",
    "0.0037992893888453587",
    "0.0037994530971999082",
    "0.0037992815462983766",
    "0.003799290932396308",
    "0.0037992882051000676",
    "0.003799399540811457",
    "0.003799562609799653",
    "0.0037994483400331765",
    "0.0037992890613086244",
    "0.003799289069706816",
    "0.0037994483983758254",
    "0.0037994495515968245",
    "0.0037992917789950757",
    "0.0037995020829185698",
    "0.0037992827412395244",
    "0.0037992934326966567",
    "0.0037992905622041715",
    "0.003799432459131225",
    "0.0037996558139762214",
    "0.003799496893424506",
    "0.0037992914537764116",
    "0.0037992914761069804",
    "0.0037994952478981187",
    "0.00379949895882866",
    "0.0038009259557509768",
    "0.0037993823161355886",
    "0.003799535238643627",
    "0.003799472526603702",
    "0.003800498768195476",
    "0.0038018991957904677",
    "0.0038009295553232854",
    "0.0037994918101154993",
    "0.003799492358816236",
    "0.003800927521891699",
    "0.003800958801348655",
    "0.003799278299151486",
    "0.003799283532092636",
    "0.0037992820980447648",
    "0.003799347933393717",
    "0.003799466931114705",
    "0.003799380035968061",
    "0.0037992825515391084",
    "0.0037992825686842292",
    "0.003799378939326624",
    "0.003799381653197987",
    "0.0037992950924031687",
    "0.003799292125583681",
    "0.0037994522291028357",
    "0.0037997474240553755",
    "0.0037995315138608485",
    "0.003799293068276399",
    "0.003799293104675876",
    "0.003799527453534266",
    "0.0037995341612208525",
    "0.003799289281158154",
    "0.0037994106778707127",
    "0.0037996133743269135",
    "0.0037994675147147603",
    "0.003799290186156775",
    "0.0037992902153816594",
    "0.003799465862082956",
    "0.003799470115609851",
    "0.0038000579370029374",
    "0.0038015944827723557",
    "0.0038004235139421066",
    "0.0037994244551546557",
    "0.0037994244011964984",
    "0.003800469579344899",
    "0.0038004657575412093",
    "0.003801431474223417",
    "0.0038015770682442245",
    "0.0037996526260269375",
    "0.003799643240980713",
    "0.0038017867519552625",
    "0.0038014313083871614",
    "0.0038007919175533774",
    "0.003799487630580647",
    "0.0037994867044878014",
    "0.0038008741495377325",
    "0.003800823473845724",
    "0.003799291080799981",
    "0.003799291121490245",
    "0.0037994844729421005",
    "0.0037994909287837864",
    "0.003799291139076211",
    "0.0037994859093340083",
    "0.0037994886836392933",
    "0.0038008334271900325",
    "0.0038009144790679093",
    "0.003800795388891089"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.004818023392145906000000000 +/- 3e-32]",
      "[1.625231944654184070351375 +/- 2.23e-25]",
      "[1.494559812334424595430558 +/- 1.86e-25]",
      "[0.3641986143316915098401490 +/- 8.03e-28]",
      "[0.1249835286487689185100245 +/- 1.90e-27]",
      "[0.1095002465569040766186064 +/- 6.77e-27]",
      "[2.122470643601766976188261 +/- 1.88e-25]",
      "[0.1142965446276702442296295 +/- 1.39e-26]",
      "[0.05715460126782476609207399 +/- 1.08e-27]",
      "[2.728391023182167508217167 +/- 4.03e-25]",
      "[0.7646084411031453579464118 +/- 3.53e-27]",
      "[0.3886002084837333974753736 +/- 1.24e-26]",
      "[0.1206161543196514858182099 +/- 1.04e-26]",
      "[0.03214385741336777045756931 +/- 4.07e-27]",
      "[0.01577844076068774043801049 +/- 1.90e-27]"
    ],
    [
      "[0.004076491979622217990000000 +/- 3e-32]",
      "[0.04013598231735239729409686 +/- 3.69e-28]",
      "[0.5038532641797540101082614 +/- 3.62e-27]",
      "[0.008457539327626958136108631 +/- 3.44e-28]",
      "[0.01265847088699792572301112 +/- 9.59e-28]",
      "[0.04000699515253938442975033 +/- 4.92e-27]",
      "[1.119613888386377805647695 +/- 2.13e-25]",
      "[0.07025157511006870507197846 +/- 3.52e-27]",
      "[0.008868730591868902455895060 +/- 1.75e-28]",
      "[1.220610634876162878994958 +/- 4.12e-25]",
      "[0.1479771579684552161923402 +/- 4.32e-26]",
      "[0.1163325850714038142944583 +/- 4.66e-27]",
      "[0.01109941246184854577993312 +/- 3.63e-27]",
      "[0.008026066431385030917431135 +/- 2.85e-28]",
      "[0.006275897342943475492044184 +/- 2.44e-29]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.22682979120872915
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack14_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 14,
  "lambda_polygon": 4,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.0",
    "0.135"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "0.9999999999999998",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-0.5",
    "0.5",
    "0.4999999999999999",
    "-0.49999999999999994",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-0.5000000000000001",
    "0.5000000000000001",
    "0.5",
    "-0.5000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.0035374327964474844",
      "0.005051943315979928",
      "0.044251797682657815",
      "0.01169554372483182",
      "0.006945839060980538",
      "0.00023317691800762758",
      "-0.0004179392574034739",
      "0.0007171350148066538",
      "0.0004790604640745353",
      "-0.002662641282938315",
      "0.000920406001912271",
      "0.000278192039453505",
      "-0.00823902537661956",
      "-0.006474122677787783",
      "0.0004574797190716491",
      "-7.97927389796587e-05",
      "-0.0019840864103399967",
      "0.0006311604342537353",
      "0.0006831196841863627",
      "0.0006961687603907708",
      "0.002077095081814636",
      "-0.00016449151762649186",
      "0.000593042571558097",
      "0.003527501866865354",
      "0.0009776907687814918"
    ],
    [
      "0.0035327733626577536",
      "0.0051328122836063516",
      "0.06066164370257986",
      "0.011455097572269422",
      "0.006922332785116537",
      "0.00019888495729902526",
      "-0.0006077357388638465",
      "0.0006532839683217356",
      "0.0005015705717668698",
      "-0.004714791291493874",
      "0.0013027017819076463",
      "0.0006791918078247521",
      "-0.012559663273811333",
      "-0.00836693357972476",
      "0.0011304607399951593",
      "5.728731084896263e-05",
      "-0.0024230320083788236",
      "0.0007109751470868769",
      "0.0006905924593991538",
      "0.0015858720029953348",
      "0.0012480397008237363",
      "-0.0002914099370329798",
      "0.0023767140429501944",
      "0.002804029167479329",
      "0.000802854901919732"
    ],
    [
      "0.003802485725722389",
      "0.006904771876878078",
      "0.07374621967010263",
      "0.018736133001119898",
      "0.010835257943693874",
      "0.0004233946836498521",
      "-0.0004065399124756715",
      "0.0011710457178895554",
      "0.0010032841723071788",
      "-0.005064531403330097",
      "0.0020933038061017022",
      "0.0005551692457693172",
      "-0.014639218045020368",
      "-0.010750366654575435",
      "0.0002552904439553459",
      "-9.820724781323885e-05",
      "-0.0036321705454931885",
      "0.0010491817099659532",
      "0.0013570938062524688",
      "0.0008148009540871006",
      "0.0037605429839298035",
      "-0.00030191111430572",
      "0.001202354088240551",
      "0.007338802677319862",
      "0.0017794416211904245"
    ],
    [
      "0.003748968774564716",
      "0.007249872026315297",
      "0.07551058367382883",
      "0.0207312936207636",
      "0.009685543176035353",
      "0.00041849495154602616",
      "-0.0005892104889272827",
      "0.0014661640720121474",
      "0.0007132457639953187",
      "-0.004873616641619875",
      "0.001883121831585837",
      "0.00019659082880159375",
      "-0.0146702538699499",
      "-0.009683554832808165",
      "2.1344032707198584e-05",
      "-0.0002544134957497086",
      "-0.002854738285994561",
      "0.0010198776337714903",
      "0.0011864915202465848",
      "0.0028244234998202706",
      "0.004162714012781529",
      "-0.00029345165430793863",
      "0.0022339621137467294",
      "0.0037905902911579614",
      "0.0029633819322526893"
    ],
    [
      "0.0035353485638611876",
      "0.005020399423522501",
      "0.05064164558595939",
      "0.00923646354703838",
      "0.007577729730719439",
      "0.0001222821710602268",
      "-0.00015805908259577768",
      "0.0005689386831793606",
      "0.000532949950536452",
      "-0.0026410786936576277",
      "0.0004270302188287094",
      "0.0005511792506684774",
      "-0.005980208525867683",
      "-0.008842615281337915",
      "0.0006173942700024418",
      "8.213634126064017e-06",
      "-0.0022722236593414333",
      "0.0004712734530900273",
      "0.0007808987991704348",
      "0.002346000009448932",
      "0.0011473170386281047",
      "-0.0004771176728350503",
      "0.004236438999000301",
      "0.0034280579327726165",
      "0.001195141285154332"
    ],
    [
      "0.01167771977833705",
      "0.04501807715668151",
      "0.8015319344618336",
      "0.24313771057314734",
      "0.04842561217292827",
      "0.01697537106692118",
      "-0.06844727722821131",
      "0.031393607229643475",
      "0.013510521621848301",
      "-0.15312450371941985",
      "0.06174969598054219",
      "0.025014318020995772",
      "-0.3588214377725103",
      "-0.15281959949287868",
      "0.0851205489086571",
      "-0.0015822747236700393",
      "-0.024709151843443338",
      "0.02919157886382108",
      "0.012501722567950546",
      "-0.04822200147348296",
      "0.07059994623375158",
      "0.023827132653903318",
      "-0.17062952123097638",
      "-0.05209593579345628",
      "-0.00015564007858371947"
    ],
    [
      "0.02237482820178009",
      "0.5979140610784317",
      "1.9843394428750025",
      "0.20797585465047308",
      "0.18021328301687747",
      "0.07378638649146609",
      "0.020141219737812167",
      "0.038465857672535374",
      "0.042978284565098744",
      "-0.3189914837035027",
      "0.10494360631609378",
      "0.15786735564344317",
      "0.41955064561100647",
      "-0.024884890129677324",
      "0.04676160267330903",
      "-0.03931865800397011",
      "0.13556653731817045",
      "0.023555220378980488",
      "0.020691315034596182",
      "0.9634752141075326",
      "0.2799438282851951",
      "0.077557288957834",
      "-0.2716271144837276",
      "-0.3040000284859518",
      "-0.016143467490573927"
    ],
    [
      "0.0036944964356397415",
      "0.005873017931619911",
      "0.06795000808201275",
      "0.013129304103126406",
      "0.009199640954165318",
      "0.00036776140140781446",
      "-0.0008534900676909166",
      "0.0009244574202272257",
      "0.0008589478924934687",
      "-0.005422978854857564",
      "0.0013359142478919547",
      "0.0011191529197582882",
      "-0.01145032975943359",
      "-0.0122765755323543",
      "0.0015385183338571154",
      "3.572645875382408e-05",
      "-0.0031556581666377717",
      "0.0009338229953399917",
      "0.001081151146189055",
      "0.0018150580772462103",
      "0.0022614853371064284",
      "-0.0003439863636611742",
      "0.0029070150237130634",
      "0.004357347085221575",
      "0.000999940396447725"
    ],
    [
      "0.004145695483940033",
      "0.007607410969965292",
      "0.23442965425014053",
      "0.025625131791031507",
      "0.01476614492881307",
      "0.0004053218077293965",
      "-0.001703409456266305",
      "0.0018711616874705428",
      "0.0016126708157058155",
      "-0.01438203442006316",
      "0.0030518518402779084",
      "0.002554060096176186",
      "-0.04707774760544944",
      "-0.036016075264114274",
      "0.006346174486839878",
      "0.0004198802199430285",
      "-0.01080021502364588",
      "0.0026465616758452816",
      "0.0023020300599401076",
      "0.004484302726182439",
      "0.0020322725545422454",
      "-0.0013573531568112157",
      "0.016466062148946352",
      "0.013880557724807459",
      "0.0013258513159373985"
    ],
    [
      "0.007204837698703615",
      "0.03963972096084561",
      "0.16558885210293392",
      "0.09837065632287743",
      "0.028139005074148977",
      "0.007639523219973663",
      "-0.000559606600289838",
      "0.011226739591101554",
      "0.005248223584473707",
      "-0.020956240267922976",
      "0.005882192093269956",
      "0.005871872520099573",
      "0.017608774502269064",
      "-0.021943767825560772",
      "0.011494153548679826",
      "-0.005280867066476085",
      "0.0024874431092410517",
      "0.010948195314430505",
      "0.004964369818790436",
      "0.03236453114702536",
      "0.04924973376571946",
      "0.007074508047878069",
      "-0.00982116889164243",
      "-0.003503784730786743",
      "0.00310469589015076"
    ],
    [
      "0.003552079321851425",
      "0.004997817345823769",
      "0.041368189031738445",
      "0.009736767345350065",
      "0.007788181246099676",
      "0.00015369879574959997",
      "1.7755506437954627e-05",
      "0.000660647337517018",
      "0.0005352179131433573",
      "-0.0011958171033334413",
      "0.00031559288604894153",
      "0.00016389716918908695",
      "-0.003440281356192408",
      "-0.00776340578079369",
      "0.00019866153531635322",
      "-0.0001084331178019363",
      "-0.002128401475370312",
      "0.00041372831667149505",
      "0.0008288497309653776",
      "0.0016205904181203893",
      "0.0017968870824323364",
      "-0.0003052791841930262",
      "0.0030189269611214757",
      "0.004466455801231187",
      "0.0014727543546046206"
    ],
    [
      "0.00403683462684519",
      "0.009398899815097873",
      "0.12173989120458079",
      "0.03049574407356786",
      "0.016230087832966745",
      "0.0002606666117033891",
      "0.000855345965908024",
      "0.002276145799486824",
      "0.0010090193842178256",
      "-0.001623756888789378",
      "-0.0005009035138519406",
      "-0.0005178006400983021",
      "-0.007991858805865157",
      "-0.020913774395094134",
      "-0.0030752010693086743",
      "-0.0006246530879136304",
      "-0.005790542012009438",
      "0.0011487585218122355",
      "0.002190826567212922",
      "0.00767902831817141",
      "0.007383244260489167",
      "-0.0020147937267883777",
      "0.010506971367588231",
      "0.012863489639683832",
      "0.006648012549334685"
    ],
    [
      "0.0037369784599709643",
      "0.006145691337875505",
      "0.06257499724373033",
      "0.013876223652096243",
      "0.010407545231077177",
      "0.00032625782379911014",
      "-0.00030266738745023943",
      "0.0010678881521857802",
      "0.000897636483247506",
      "-0.0035734507716723776",
      "0.0011725420885981088",
      "0.00042900332617662717",
      "-0.0065206846901700085",
      "-0.01140366784963311",
      "0.00038879283365768433",
      "-0.0001327682326643036",
      "-0.0029665559801741047",
      "0.0006585754848479927",
      "0.0012990150244792695",
      "0.0022991841570160995",
      "0.0029544679208141672",
      "-0.00033222455597885177",
      "0.0015227414081357634",
      "0.006541452336666312",
      "0.002095851455354695"
    ],
    [
      "0.007281538527743159",
      "0.015347616677310069",
      "0.1709318561556556",
      "0.047801135633380516",
      "0.059109254153553774",
      "0.0034226190739228926",
      "-0.00032539899507833827",
      "0.006556427636287096",
      "0.00869808264944982",
      "-0.0045649015447313136",
      "0.005326603599107152",
      "0.003984218329421259",
      "-0.010699434968709903",
      "-0.0638555143817487",
      "0.008813842222907445",
      "-0.001277032410140059",
      "-0.02017627720823044",
      "0.0038206936215009193",
      "0.0106733268906393",
      "-0.006813123766653443",
      "0.017638542454234976",
      "0.004891726316811106",
      "0.016487992141156795",
      "0.05139147257695474",
      "0.010895523097933481"
    ],
    [
      "0.007335330708900434",
      "0.04660472378901236",
      "0.8686922004389167",
      "0.11636519807410936",
      "0.058373506629892054",
      "0.004252117231345292",
      "-0.013194518624040216",
      "0.006794223504653906",
      "0.009672757683064134",
      "-0.16756742826408344",
      "0.05578064016269292",
      "0.01354198085509636",
      "-0.26724789798832294",
      "-0.05766986811444745",
      "0.01436987830282625",
      "0.0013215383642448302",
      "-0.012359611042336897",
      "0.004720401330766749",
      "0.010027150025057949",
      "0.033323821956604535",
      "0.0008601405425642704",
      "0.009529317356419736",
      "-0.013045105646046976",
      "-0.028813150560014142",
      "0.017032873595379198"
    ],
    [
      "0.008519286381883755",
      "0.01976643719947381",
      "0.1912337299160082",
      "0.05176755109849829",
      "0.06735013480822145",
      "0.0054390323082180074",
      "-0.003077730681904513",
      "0.004887005145499846",
      "0.012734167081879305",
      "-0.019087030921211005",
      "0.009308002505863151",
      "0.014807103496288053",
      "-0.04326974370119182",
      "-0.06443777484489174",
      "0.017650839856143914",
      "0.0007340652379604684",
      "-0.02235318115398384",
      "0.008679674707963271",
      "0.011641519479398248",
      "-0.014020152224364474",
      "0.019270140271848507",
      "0.004471075647957946",
      "0.0049520323373934225",
      "0.052083246463159864",
      "-0.008075241138045149"
    ],
    [
      "0.0037938477044183383",
      "0.0067394612282242515",
      "0.09744488615346886",
      "0.014790033740419144",
      "0.011150403829910257",
      "0.0002234663722358166",
      "-0.00041804546356669645",
      "0.0011792889245173903",
      "0.000974559511781487",
      "-0.0032083740639519496",
      "0.0006801411773398217",
      "0.0007318229855397491",
      "-0.01209926330654307",
      "-0.01603069851660854",
      "0.0013172543793442402",
      "-7.528250615385109e-05",
      "-0.004095674020542231",
      "0.00086932822463267",
      "0.0014706486070438446",
      "0.004934603405198887",
      "0.002144660427579265",
      "-0.000676045090267709",
      "0.007591146844558748",
      "0.005689029920760175",
      "0.002558821533328361"
    ],
    [
      "0.003832768172627116",
      "0.006552331367441515",
      "0.0749242182600297",
      "0.015187488022571999",
      "0.011801950212868059",
      "0.00027446046862230494",
      "-0.00010110604486667502",
      "0.0011080340357680284",
      "0.0010931681233265014",
      "-0.003237000733086099",
      "0.0005375332396867254",
      "0.0008358302858436082",
      "-0.009260673089937688",
      "-0.014393064353314791",
      "0.0007092102867876956",
      "-7.487369666921688e-05",
      "-0.004085369724087856",
      "0.0009034147097239914",
      "0.00154236779877777",
      "0.002999536421369682",
      "0.002711631974298375",
      "-0.0006824350503030621",
      "0.007094205008004293",
      "0.0070676294559591825",
      "0.0022675017466886236"
    ],
    [
      "0.0058059770843544925",
      "0.017848719931408352",
      "0.29916064899104283",
      "0.05234402551713746",
      "0.03193182277415368",
      "0.003583959367489586",
      "-0.012598001707407129",
      "0.007834879795251944",
      "0.0048214742378743",
      "-0.03839490422802162",
      "0.015734662463415615",
      "0.005755233764432861",
      "-0.06043589586199805",
      "-0.03947446878002604",
      "0.013397332904085226",
      "-0.0004908859739021394",
      "-0.0017446243600019078",
      "0.0028230294784810034",
      "0.0060548738455782",
      "0.017229782764275944",
      "0.010549028950277777",
      "0.005462797946225928",
      "-0.03408527155114817",
      "-0.017220157214408217",
      "0.013503356779762714"
    ],
    [
      "0.005756447083684463",
      "0.013161092005712494",
      "0.14840378143078495",
      "0.03969020843355294",
      "0.03958940885321217",
      "0.002070553927072282",
      "-0.003200923500337012",
      "0.004321024534691551",
      "0.00550691847372278",
      "-0.015927352982520192",
      "0.0061825557040199415",
      "0.0039556842014597735",
      "-0.02253661100737762",
      "-0.041985458719828166",
      "0.0037719967874530027",
      "-0.00025219419973184577",
      "-0.011009360070387672",
      "0.002323372663814633",
      "0.00662795753542127",
      "0.0006415526227373025",
      "0.010737543475864609",
      "0.0012815743253790843",
      "0.0014704479460966409",
      "0.021409205491372468",
      "0.008093191587688285"
    ],
    [
      "0.04571517821356915",
      "1.938495866490484",
      "0.8612508552894264",
      "0.6892144674189917",
      "0.17483943842598093",
      "-0.22187482962275717",
      "0.10072225409373768",
      "0.10902333669934394",
      "-0.01252207234323764",
      "-0.4741130330745928",
      "-0.4942907256219218",
      "-0.16923931346647736",
      "-0.09983368254775889",
      "-0.06023207066217682",
      "-0.023545049334771362",
      "-0.13507980809444986",
      "-0.06894034457642542",
      "0.05214259048455257",
      "0.0730767602557656",
      "1.0087060459810597",
      "-4.46653663118092e-05",
      "-0.3711607812711261",
      "0.06846026334087386",
      "0.1352834822053199",
      "0.26396619317997194"
    ],
    [
      "0.0041494500028957946",
      "0.006166631712414291",
      "0.29118491728691015",
      "0.02072032739711157",
      "0.01514052446961045",
      "0.00018857360283711436",
      "-0.0031485795989660377",
      "0.0018477504814768165",
      "0.0017574840422557813",
      "-0.020300218041385418",
      "0.004028384015635362",
      "0.003289788962879968",
      "-0.05779002530710117",
      "-0.04951744544330911",
      "0.010412568639149791",
      "0.0008989062652455456",
      "-0.014090849758933445",
      "0.002882394940617741",
      "0.002569937396930626",
      "0.005464951473637705",
      "-0.0005489114943183957",
      "-0.0020296433801119244",
      "0.016955557430318114",
      "0.018463121753890387",
      "1.902910953189441e-05"
    ],
    [
      "0.0035813942321653324",
      "0.005471933231908561",
      "0.05463103111481888",
      "0.011262310185552576",
      "0.008062808095784505",
      "0.00019614826131917828",
      "-0.0002479177125248841",
      "0.0006640187859249277",
      "0.0006168164824019877",
      "-0.003604945085243914",
      "0.0008909274541597028",
      "0.0005772165674750164",
      "-0.007703378493540395",
      "-0.00923450428382328",
      "0.0005319375065658069",
      "-2.0402640794074944e-06",
      "-0.002546766451834617",
      "0.0006323336921030523",
      "0.0008534510360580898",
      "0.001841658620998673",
      "0.0018893494255162089",
      "-0.0005141790316134896",
      "0.0027457116757199623",
      "0.004576726155427425",
      "0.0010154514384694735"
    ],
    [
      "0.8874480669594763",
      "2.672377771891357",
      "3.3376438899398484",
      "1.960900835229618",
      "0.22144694335502277",
      "-0.06615304169164182",
      "0.26911876370666543",
      "-0.4965690138928191",
      "0.11504942772744524",
      "-2.4748226701326335",
      "-1.8969827587999384",
      "0.13680285749608811",
      "1.2446656108001135",
      "-0.49537369333410547",
      "-0.00603822123130542",
      "1.521212028904659",
      "-1.4118357912339103",
      "-1.132800641211393",
      "0.08785020638579841",
      "-0.5127521811330594",
      "1.026019347710756",
      "-0.12364154559495624",
      "-1.066373608221158",
      "0.13709237870887048",
      "0.15893320587904247"
    ],
    [
      "0.04752324065304382",
      "0.1237329288805593",
      "2.5997117659908473",
      "0.13227867019778586",
      "0.4234756053624315",
      "0.06342807432292086",
      "-0.012662916619124127",
      "0.0423117474336612",
      "0.10806261752194611",
      "-0.18697268093797478",
      "0.05075517542888224",
      "0.11700030985130894",
      "-0.14690049245056794",
      "0.2381815115381733",
      "0.1382537306821608",
      "-0.0245207236310509",
      "0.1909278243648312",
      "0.02528879563007762",
      "0.07928210969096124",
      "0.34586964244187446",
      "0.05662136358278875",
      "0.16673351744124273",
      "-0.11775942911576857",
      "-0.5397358303131631",
      "0.028977909394241094"
    ],
    [
      "0.02397817487685348",
      "4.990811297256498",
      "0.2053271374210932",
      "0.8826804128219102",
      "0.8267614485064759",
      "0.013889997840092653",
      "0.02944222632694662",
      "0.06334655413887821",
      "0.03795807948131301",
      "-0.5797533550067105",
      "0.43947929539537567",
      "1.1059890194238466",
      "0.16564571938238462",
      "-0.18802465679985597",
      "-0.2603055506794005",
      "0.05894847820703538",
      "-0.02314055105557639",
      "-0.04626725094789165",
      "0.10362366567162154",
      "0.11848897124563054",
      "1.1920499039152885",
      "-0.6364439053303135",
      "-0.18875312616377646",
      "0.2330093682706253",
      "0.1294706691332701"
    ],
    [
      "0.0035890289943951294",
      "0.005163393835377245",
      "0.07762006210641177",
      "0.012143906771807583",
      "0.007839568612342255",
      "0.0001654410257624696",
      "-0.0007584279759009019",
      "0.0007674534917325389",
      "0.0006113502193621907",
      "-0.005155268907403621",
      "0.0013194006144769239",
      "0.0006103233474605746",
      "-0.014325237810876995",
      "-0.011973584464806137",
      "0.0015709917144567174",
      "7.353697396117563e-05",
      "-0.003453745445911982",
      "0.0008377694096737207",
      "0.000880384388704455",
      "0.002196647293717833",
      "0.0014279394450775137",
      "-0.0005663750447182392",
      "0.002032935320233397",
      "0.005422516464140627",
      "0.0007391795522137155"
    ],
    [
      "0.003550594960575975",
      "0.005755500599562578",
      "0.05063604328357647",
      "0.013395994480867448",
      "0.007298362626528721",
      "0.0002296321846417371",
      "-0.0002054476841367912",
      "0.0006683627250884472",
      "0.0005025773343341467",
      "-0.0035134008155399002",
      "0.0009776521226695016",
      "0.000407513662813381",
      "-0.009301738175897457",
      "-0.006345956329146412",
      "-0.00016491293391801513",
      "-7.785111804926417e-05",
      "-0.002019288103049161",
      "0.0007138253536604485",
      "0.0006756199972201414",
      "0.001617471814253993",
      "0.0024351187550140903",
      "-0.00044538147091332484",
      "0.0009808597975478218",
      "0.0036830779658528438",
      "0.0008895517862459058"
    ],
    [
      "0.003573914546515588",
      "0.005666071741789407",
      "0.050488141245621884",
      "0.01322757566805129",
      "0.0077325886260244826",
      "0.00021534676049636992",
      "-0.00025904958099637256",
      "0.0008006505169008925",
      "0.0005229300683662892",
      "-0.003268134915251781",
      "0.001014113295435529",
      "0.00019435139253636848",
      "-0.007763091407361299",
      "-0.0076152422732007905",
      "3.509016991687978e-06",
      "-0.00010700792802676598",
      "-0.0022160401364658246",
      "0.0006530914832033125",
      "0.0007958800340364525",
      "0.0017099887807651717",
      "0.002620068584870369",
      "-0.00048108246910201366",
      "0.0009583824888093576",
      "0.0043902689225688565",
      "0.001335483533448162"
    ],
    [
      "0.3541753736573727",
      "2.131647602882933",
      "1.3106313045007714",
      "0.5587994369164212",
      "1.1228405743232677",
      "0.5309931645499313",
      "0.5362630539308364",
      "0.3729802228630632",
      "0.4641688616921452",
      "0.7067327184299569",
      "0.3373038318983292",
      "1.3435210982153458",
      "0.5145450368426214",
      "0.44510530049582847",
      "0.36649248542833873",
      "-0.6705041213066277",
      "0.02310089036560259",
      "0.10463640830096721",
      "-0.2993420330071007",
      "1.147674220457863",
      "0.8437993217106112",
      "0.3981027625382743",
      "0.25582499818422344",
      "-0.6032527048731501",
      "-0.32427071293959675"
    ],
    [
      "0.05016559219600063",
      "3.2855170337483286",
      "0.3835173947028936",
      "1.0635144797076057",
      "0.7335722481544154",
      "-0.14608665281204178",
      "0.0017545486215526278",
      "-0.1784476259066258",
      "0.1529446174875069",
      "0.5310938269914941",
      "0.5097408072422354",
      "0.20260299142921517",
      "0.11858098945667582",
      "0.13632841386876515",
      "-0.6315248060797528",
      "-0.06879120499479381",
      "0.04647134725900295",
      "0.09566431351192492",
      "0.008318528152960204",
      "-0.751899994817643",
      "-0.7619855639416168",
      "0.385008832301591",
      "0.15892491153384075",
      "0.03823146119432824",
      "-0.25201094021443055"
    ],
    [
      "0.0037771236175930863",
      "0.005215338926662622",
      "0.1272828557377814",
      "0.010108464175604974",
      "0.01237673636745077",
      "-9.048955786943426e-05",
      "-7.803031579134371e-05",
      "0.0009739139285007113",
      "0.0010234407735069458",
      "-0.005012548914215307",
      "0.00034872489659850797",
      "0.00040555793805513207",
      "-0.009682369137763581",
      "-0.02540721539948185",
      "0.0022830908346616716",
      "9.983424246833833e-05",
      "-0.006515407329186994",
      "0.0006917941609735271",
      "0.001745027120671895",
      "0.006258087931751382",
      "0.0009685729154222805",
      "-0.0015916062809979857",
      "0.008566858332307022",
      "0.013729412305519457",
      "0.0020638591814472395"
    ],
    [
      "0.0036985604230785826",
      "0.0048568806032123855",
      "0.08666328000391221",
      "0.010245870641398327",
      "0.010097603221740106",
      "0.00012147383920561474",
      "-0.0005690138168613602",
      "0.0009302741151023846",
      "0.0008612936256858301",
      "-0.00387948905416932",
      "0.0005787657925780882",
      "0.0008754398202370251",
      "-0.011238833070025886",
      "-0.018044800787782967",
      "0.0024885804085246007",
      "0.00011821487398851079",
      "-0.004821830228238883",
      "0.0007695445319518017",
      "0.001349230049706113",
      "0.002242132856811837",
      "0.0008338198431754399",
      "-0.0006286028885066251",
      "0.00867949204600506",
      "0.007360366902818457",
      "0.0017722094371121042"
    ],
    [
      "0.003554854789829206",
      "0.005683489736128742",
      "0.04596661850748054",
      "0.01199917038106523",
      "0.00765893829760462",
      "0.00016748004913221792",
      "4.0988323011042475e-05",
      "0.0007094591490735764",
      "0.00048790143662952394",
      "-0.0019564737264949044",
      "0.00031575795191406136",
      "0.0002561539093508827",
      "-0.005092825721777303",
      "-0.007107884508399001",
      "-0.0002705441303109521",
      "-0.00013345933929864612",
      "-0.001987273329284741",
      "0.0005545710485262392",
      "0.000760023472562339",
      "0.0024290756220294958",
      "0.0023371375480999096",
      "-0.0005562850218268328",
      "0.002639497504918814",
      "0.00390282436416787",
      "0.0014407518584983576"
    ],
    [
      "0.7731305129371402",
      "5.308823675065984",
      "3.361613604425672",
      "1.4626946150546452",
      "0.9799538445539182",
      "1.986416758882096",
      "0.9672539307602835",
      "0.5607954998415451",
      "-0.45454867231369483",
      "2.4786000262887034",
      "1.1961263931507602",
      "-1.3459478980629316",
      "1.0962255857631966",
      "-0.7216765835994697",
      "-0.12079172897323166",
      "0.16796125227312936",
      "-0.23724876023205502",
      "-0.7632367114793461",
      "-0.025730855174181798",
      "-0.4753341698538178",
      "-2.1667426457941468",
      "-0.1125967528007768",
      "-0.40503339312243986",
      "-0.2876236333576429",
      "-0.7128260623456996"
    ],
    [
      "0.13395885922157322",
      "1.0803065776136134",
      "0.346871219252773",
      "1.3688275858979637",
      "0.6645355549878155",
      "-0.07129483641784455",
      "0.15115012900076286",
      "0.1369505430004929",
      "0.2132713282923035",
      "-0.2484756067852212",
      "-0.42435421515295557",
      "-0.5773674496054866",
      "-0.09853797385524281",
      "0.3883193829574132",
      "0.1637652063469935",
      "-0.3144302048363931",
      "0.026249777921396704",
      "0.2235021620895785",
      "0.15473743971621234",
      "0.21433116665460208",
      "0.6352973744343903",
      "0.2723578084805032",
      "0.1874698127214491",
      "0.13591624035108832",
      "-0.15746024928933575"
    ],
    [
      "0.004281620277789396",
      "0.01045242294519806",
      "0.04849778275760341",
      "0.024391796675652538",
      "0.016453783805095015",
      "0.0012695279900103596",
      "-0.0006918130620603924",
      "0.0019553008761022477",
      "0.0020971286244135363",
      "-0.003695256151769847",
      "0.0030037279371142407",
      "0.0015745132728703373",
      "-0.00909490954919448",
      "-0.008462175350475292",
      "0.00011771464947536622",
      "-0.0005050041189014908",
      "-0.002372963518104356",
      "0.0013269080982000721",
      "0.002309447706343236",
      "0.0004172366734025928",
      "0.007279364889595048",
      "0.0014360185588955456",
      "0.0008696397838439235",
      "0.003831264671326707",
      "0.003269371730309999"
    ],
    [
      "0.0037336445053750226",
      "0.005312883960952171",
      "0.06776461846740804",
      "0.009468516911460957",
      "0.01133595377220299",
      "0.00015124084312066215",
      "-0.00028317973663336693",
      "0.000823174574330658",
      "0.0010339036102644584",
      "-0.0035140461816368044",
      "0.0007709456765307236",
      "0.0006663878634885944",
      "-0.004877414447258333",
      "-0.015158333324299857",
      "0.001044895285458014",
      "4.877276966826616e-05",
      "-0.0038097429038298452",
      "0.0004085575896821928",
      "0.0014837737315071442",
      "0.0028147474906299865",
      "0.001338436388241605",
      "-0.0006074054878590797",
      "0.004205216671592916",
      "0.007979781955903735",
      "0.002006292480585513"
    ],
    [
      "0.0035048609229642678",
      "0.004816654768283752",
      "0.03882546217814923",
      "0.008399389243838686",
      "0.007195559814595692",
      "0.00013553683819459",
      "-8.87324751836457e-05",
      "0.0004850696250181203",
      "0.0004965322095066252",
      "-0.002137296637296424",
      "0.0004670871419722599",
      "0.00035172870169035544",
      "-0.0035574977569720156",
      "-0.006753569671276228",
      "0.00018739087610730292",
      "-3.160494169689945e-05",
      "-0.001733599229135535",
      "0.0003430488384521365",
      "0.0006949514485906768",
      "0.0018228979836534822",
      "0.0013310391105686432",
      "-0.00035331512117457606",
      "0.0014560865368117646",
      "0.0037172066831995306",
      "0.0009507817036659472"
    ],
    [
      "0.00352716322827047",
      "0.004898457044847928",
      "0.044770871508475356",
      "0.008527810164808941",
      "0.007653890735473413",
      "0.0001090008894184091",
      "-0.00011710012233547625",
      "0.0005278347499591818",
      "0.0005388603483958337",
      "-0.002584815707186101",
      "0.0004407280054312417",
      "0.0004007501367852199",
      "-0.00378355632009729",
      "-0.008315844791020916",
      "0.0003254237203295174",
      "-9.645150563079779e-06",
      "-0.0020705035041992752",
      "0.0003634200584554579",
      "0.0007826568739433635",
      "0.00224474550811391",
      "0.0012938230818018545",
      "-0.000516293120565014",
      "0.0021054713867739907",
      "0.004286279484219741",
      "0.0010850081287066262"
    ],
    [
      "0.003570154731690403",
      "0.005188170219313089",
      "0.052941971294942256",
      "0.010021467969786584",
      "0.008175672105936112",
      "0.0001243012389175984",
      "-0.00012669149864982302",
      "0.0006812806354688013",
      "0.0005772484754889442",
      "-0.00278175446041504",
      "0.00041302868817279475",
      "0.0004037360741262046",
      "-0.004975900138159591",
      "-0.00977488788124519",
      "0.0004471744052035978",
      "-3.6283031743393976e-05",
      "-0.0024754556151763796",
      "0.0004785954349693353",
      "0.0008914004409189485",
      "0.00270441379547403",
      "0.0016282058270393575",
      "-0.0006184250653386466",
      "0.0033069610839456783",
      "0.0046837198933629655",
      "0.0014266922187305836"
    ],
    [
      "0.004150458975279542",
      "0.007008534051845605",
      "0.18663614308159693",
      "0.017478727860106107",
      "0.018180162964515873",
      "-8.323488197005655e-05",
      "-0.0005982766414336628",
      "0.0021512275185404275",
      "0.0015551704815242053",
      "-0.006048222117984856",
      "0.00032907396046044234",
      "0.0006585175091026982",
      "-0.01646344604908401",
      "-0.03924874685251831",
      "0.003852386100589938",
      "5.667652997337238e-05",
      "-0.009596780704861705",
      "0.0010474400758380094",
      "0.002962416562051711",
      "0.010486534214772183",
      "0.0015198891103920256",
      "-0.002130992092747472",
      "0.021592484603048752",
      "0.014019149768553354",
      "0.006239351381852532"
    ],
    [
      "0.012621095908804123",
      "0.11303967170286344",
      "0.11140322507992634",
      "0.43175355713145575",
      "0.03429454938678164",
      "0.01911123074526792",
      "-0.007451981695533714",
      "0.04205624611441103",
      "0.004166041077972251",
      "0.017662481434447413",
      "0.004918914013588569",
      "-0.011242512345493094",
      "-0.1236305844997686",
      "-0.02300593558721104",
      "0.01658550572744504",
      "-0.020302301121325975",
      "-0.01844593368529984",
      "0.037961270825273355",
      "0.009108566262200387",
      "-0.05020019872003182",
      "0.20274445836519964",
      "0.0110444381079112",
      "0.05928675949935029",
      "-0.004327832579608736",
      "0.03265119127140184"
    ],
    [
      "0.09482731164864916",
      "2.2477191522559634",
      "0.16473824444401206",
      "0.2492247044566754",
      "0.3187625029931234",
      "-0.30147607194927756",
      "0.07450171711244041",
      "0.014115416797421555",
      "0.1357843448948054",
      "-0.2332678894095333",
      "-0.36479324337884145",
      "-0.7664510325391921",
      "-0.05693591349458214",
      "0.1135447685403654",
      "0.07981642772005641",
      "-0.32315969738705613",
      "-0.007511654390884092",
      "0.10266577235926519",
      "0.09125907513883072",
      "0.28355436233222386",
      "-0.25048416358066283",
      "0.16968022047936157",
      "0.11002557948759402",
      "0.06516535456084405",
      "-0.12140189527734636"
    ],
    [
      "0.004907620277034814",
      "0.012376425428101757",
      "0.18422468509912363",
      "0.048381239245948504",
      "0.02992557168568153",
      "0.0017332837846777284",
      "-0.006790426744178698",
      "0.005296516270037478",
      "0.003058465435960813",
      "-0.015747708284588106",
      "0.006675848664264884",
      "0.004677026428351044",
      "-0.050481832468328006",
      "-0.034894066483777936",
      "0.002617751845163426",
      "5.1670640181088166e-05",
      "-0.005822775303015692",
      "0.0010084385243295775",
      "0.004921568836840786",
      "0.006339260712494231",
      "0.0032008506730934255",
      "0.0028257732473917943",
      "0.029327736306748814",
      "-0.020849034416806835",
      "0.019454652773549422"
    ],
    [
      "0.0036792424187902027",
      "0.006994014512148562",
      "0.05659369299459075",
      "0.019642504346546595",
      "0.008834755801342098",
      "0.00044525917050978905",
      "-0.0003445527254822672",
      "0.0011897779440735857",
      "0.0006122062142766907",
      "-0.002974160152551897",
      "0.0005259056749298692",
      "0.0007064153524101575",
      "-0.01061897685010957",
      "-0.006972113967992261",
      "-0.0008889161314119917",
      "-0.00025068178480526347",
      "-0.0019235969734263346",
      "0.0010123675372417924",
      "0.0008912513684768932",
      "0.0027731622588274014",
      "0.004079127459393791",
      "-0.00041527396428712006",
      "0.004468018913116224",
      "0.001030362102065409",
      "0.002441184720193875"
    ],
    [
      "0.0036852708168662093",
      "0.0053964852382964515",
      "0.117592686502131",
      "0.01617387772888988",
      "0.008303711485819609",
      "0.0002002583718014131",
      "-0.0011308795430059414",
      "0.001150594644346357",
      "0.0006751796333249706",
      "-0.006709055816092532",
      "0.001658237346323943",
      "0.0009824662142432288",
      "-0.02618642710288409",
      "-0.01717986085120889",
      "0.003424108574681472",
      "0.00014934303966487896",
      "-0.005304538947554772",
      "0.0014055574427364764",
      "0.001093716334954866",
      "0.0023968491740489098",
      "0.0011285777383225409",
      "-0.0005437394952858745",
      "0.008899487173508473",
      "0.005064975490074009",
      "0.00125983487596249"
    ],
    [
      "0.003613306148686825",
      "0.005364184654554194",
      "0.09006685022827443",
      "0.013636036110910113",
      "0.007723072927340365",
      "0.00022131243309684648",
      "-0.0007832385638152753",
      "0.0008453525878420699",
      "0.0006244012157380402",
      "-0.005869913213840822",
      "0.0015232161886401005",
      "0.0008080394323242502",
      "-0.01856354225577164",
      "-0.01259291107070806",
      "0.0020875419972823856",
      "8.557076297028895e-05",
      "-0.0037892504476775644",
      "0.0010509073843565282",
      "0.0008856117677155586",
      "0.0021456832939471334",
      "0.001456635950407939",
      "-0.00045420145624868407",
      "0.004292895887163205",
      "0.00473180237303645",
      "0.0007123548792161554"
    ],
    [
      "0.0036731698757032937",
      "0.005514585194192975",
      "0.1081334024917031",
      "0.01297966419645721",
      "0.008851901853028428",
      "0.00018222276025327825",
      "-0.000666232865864138",
      "0.0008593810256327258",
      "0.000776742910565652",
      "-0.006645926812031846",
      "0.0014463953429191868",
      "0.0009644724727018617",
      "-0.018780361211282105",
      "-0.016693177267583452",
      "0.0026562992252266607",
      "0.00013476003982348508",
      "-0.00480954139842029",
      "0.0011260797538543781",
      "0.00110418467573591",
      "0.0029354684626061237",
      "0.0013413554852882354",
      "-0.0007379853034687482",
      "0.005537155742188437",
      "0.007515157285976127",
      "0.00054013074642028"
    ],
    [
      "0.00376659912316938",
      "0.008758236862609155",
      "0.08930604849027156",
      "0.016325658124364106",
      "0.011683809161601699",
      "0.0002927256219047805",
      "0.00038547213710811776",
      "0.0010870174284301486",
      "0.0008749712925642145",
      "-0.00578073113069538",
      "0.00018881970798871026",
      "0.0009077133810621163",
      "-0.0005641623645781692",
      "-0.015592564715153669",
      "-0.001189845580834035",
      "-0.00024205913388908087",
      "-0.0028548845607579477",
      "0.0007611030952428385",
      "0.0013075175003784498",
      "0.00857093443533774",
      "0.00458763672738923",
      "-0.001719642152362977",
      "0.004146656104130009",
      "0.007015522015273212",
      "0.00234519635521483"
    ],
    [
      "0.016388179227701558",
      "0.026640755057637203",
      "0.16644191549529858",
      "0.03738320715865282",
      "0.17773754565080446",
      "0.01352411486640936",
      "-0.01563729378460994",
      "0.01172223756639232",
      "0.03461242523993596",
      "-0.02428674305942645",
      "0.014635180790396947",
      "0.03583481564686502",
      "-0.018822646039048336",
      "-0.06467678666175584",
      "0.0320655951848313",
      "-3.212954994564606e-05",
      "-0.0036623479940780168",
      "0.004358345638916089",
      "0.03178495948129916",
      "0.010176657148125613",
      "0.01091087302256938",
      "0.02878680589256296",
      "0.004954973216324402",
      "-0.031517298402485704",
      "0.020233007485786565"
    ],
    [
      "0.005897340820467646",
      "0.020993712714145095",
      "0.39198057037111095",
      "0.0398403096444859",
      "0.05980034123082589",
      "0.0014727305934091545",
      "-0.010900283583584355",
      "0.005170789461510585",
      "0.006718005625749629",
      "-0.03618255846025919",
      "0.006631057303064202",
      "0.009619795529723479",
      "-0.02118569354530286",
      "-0.10782046055462939",
      "0.00033209687610649056",
      "0.0008664623973766302",
      "-0.01401276400876966",
      "-0.0006561605116583284",
      "0.008888497735431204",
      "0.025383967288399582",
      "0.0025055647663991187",
      "-0.002036246573457311",
      "0.049272358885480254",
      "-0.01046758676006132",
      "0.024812119220241062"
    ],
    [
      "1.5468275307083446",
      "1.6383504235767536",
      "1.241344546716007",
      "1.0546700213263316",
      "1.148739015348459",
      "0.19474733012905435",
      "0.3554490298173777",
      "0.2814405828738568",
      "-0.38689354279780397",
      "-0.1303882345644377",
      "0.9987614119060361",
      "0.4986521005561066",
      "-0.5506473904177541",
      "0.5178781819231781",
      "-0.10988428662940347",
      "-0.8422580486327507",
      "0.383144619731028",
      "-0.6659009662077111",
      "-0.15383350181685385",
      "0.7181548959189406",
      "-0.24088957522675966",
      "-0.41140382028419664",
      "-0.7820896172473258",
      "0.1624475720773302",
      "-0.035495822294457885"
    ],
    [
      "0.005849511121227365",
      "0.01932173481956156",
      "0.14063533886793536",
      "0.036994255742281636",
      "0.03545549746608171",
      "-0.0003762409664979463",
      "0.0023372098810165083",
      "0.001531812614815171",
      "0.005682191594610741",
      "-0.022580466042018923",
      "0.005947858319488635",
      "0.000587438090807612",
      "-0.023715128719312504",
      "-0.012555903340185998",
      "-0.0016904061455742852",
      "-4.3118231546477544e-05",
      "-0.0054779827473699205",
      "0.0027675511295357125",
      "0.005803803407526604",
      "0.012186779982898665",
      "0.0066799369699686445",
      "-0.004530948004704761",
      "-0.005773942444048917",
      "0.01948086900874107",
      "1.4451115643277905e-05"
    ],
    [
      "0.005464705385950846",
      "0.011727915444750901",
      "0.10616620600028023",
      "0.025196033799950987",
      "0.03251110037988714",
      "0.0016359406923952618",
      "0.0009766205514222424",
      "0.001694093955938549",
      "0.005415649193727355",
      "-0.013223691052366576",
      "0.004548862296558694",
      "0.0023428905182474157",
      "-0.014154267297825433",
      "-0.004391307816300562",
      "-0.0008980395374858661",
      "-0.000725139195008091",
      "-0.0014283153328444895",
      "0.0011578483038075958",
      "0.005091994918672774",
      "0.008122607019521992",
      "0.006888730300429242",
      "0.0024456980131608713",
      "-0.011266909627286326",
      "0.009717917765672346",
      "0.0021386372716737964"
    ],
    [
      "0.004274495083670833",
      "0.006606573747673443",
      "0.22895478917244516",
      "0.01752944645956576",
      "0.018966977900014833",
      "0.00029674957691021373",
      "-0.0029464874225567507",
      "0.001995552504081515",
      "0.0021413947822273753",
      "-0.016844422483537354",
      "0.0024951221058391914",
      "0.0038233585341191094",
      "-0.03657996199736901",
      "-0.049382458816723734",
      "0.008377323394543692",
      "0.0008232291676331546",
      "-0.01258291586025536",
      "0.0021656020811552383",
      "0.003094384258892787",
      "0.005229416957138145",
      "7.405310978069346e-05",
      "-0.0020467600592865725",
      "0.018923284245386234",
      "0.01639098926365708",
      "0.002342965831196579"
    ],
    [
      "0.003622310957891545",
      "0.0050920273505165765",
      "0.07159179455383957",
      "0.010844495290948445",
      "0.008592972757687061",
      "0.0001829032929494184",
      "-0.0006463240140205798",
      "0.0007112006849354884",
      "0.0007369919747971215",
      "-0.005126061254925369",
      "0.001114102583054969",
      "0.0009705595387300605",
      "-0.012084119534334995",
      "-0.013018871540329215",
      "0.0017535786291955574",
      "0.00014148350117416817",
      "-0.0036140105655374163",
      "0.0007985371688435689",
      "0.001003419252710112",
      "0.0016377398755602105",
      "0.001157068677110386",
      "-0.0005730880926343128",
      "0.004191131073602154",
      "0.005528703189085614",
      "0.0007772309621371374"
    ],
    [
      "0.0036126676163331785",
      "0.0051944348235108415",
      "0.06709138935873847",
      "0.011986520344700257",
      "0.008142488626991734",
      "0.00018709366292522399",
      "-0.0004898119809991846",
      "0.0007898027304839018",
      "0.0006475843802525501",
      "-0.004314359530392217",
      "0.0011232439878833763",
      "0.0007270864804535069",
      "-0.012511452010432618",
      "-0.01125894575348206",
      "0.0015386451137142456",
      "7.071454429364077e-05",
      "-0.0033290118306777403",
      "0.0008180422014723692",
      "0.0009476749386171673",
      "0.0014514248464143863",
      "0.001357859742930583",
      "-0.0004214741077897268",
      "0.00504035404679774",
      "0.004543998934568024",
      "0.0011563503934212604"
    ],
    [
      "0.0036682802400093916",
      "0.005419481589147834",
      "0.07943163259339739",
      "0.0133119172707307",
      "0.008881396996293086",
      "0.0002346121751191368",
      "-0.0006785172038109096",
      "0.0008903499187082609",
      "0.0007642484403526672",
      "-0.005101585600716392",
      "0.0012835337609053547",
      "0.0009831010963755468",
      "-0.015316699617495393",
      "-0.01377780410238011",
      "0.001980647407599923",
      "0.00011647880457268494",
      "-0.004123147766525931",
      "0.0010206820588957758",
      "0.0010826799298876396",
      "0.0012211357497387602",
      "0.0015771468184414062",
      "-0.0005077042299446967",
      "0.005622749216170512",
      "0.0058517856869794",
      "0.0010227382362349784"
    ],
    [
      "0.003996377876615448",
      "0.006517892807412059",
      "0.14140557334596346",
      "0.020060313869026108",
      "0.012657012618969832",
      "0.0004441120047162831",
      "-0.0010673458541856531",
      "0.0016014779548623292",
      "0.0013343577482204856",
      "-0.007565587197674793",
      "0.001749568038174022",
      "0.00186981066486151",
      "-0.028891272347937338",
      "-0.023954267556455397",
      "0.004394208842862643",
      "0.00017592908861796696",
      "-0.0073216575626500495",
      "0.0018899711078651322",
      "0.001892688227369476",
      "0.0019272373623691952",
      "0.0020575186005311885",
      "-0.00043824678423711177",
      "0.013946222352430992",
      "0.008641072454951583",
      "0.0019343920238883636"
    ],
    [
      "0.009568847128028588",
      "0.02132967979207439",
      "0.11485905289823807",
      "0.055941267021425836",
      "0.09653259685473804",
      "0.005321481177300565",
      "0.0002413932782294663",
      "0.0020864760269930743",
      "0.017509183947213645",
      "-0.012679093511362262",
      "0.0052779301195796284",
      "0.010050289460272258",
      "-0.029006056547559157",
      "0.010301474313263309",
      "-0.014422928467770858",
      "-0.002514262124674366",
      "0.004750219695885073",
      "0.0002558431450715752",
      "0.01442793299090449",
      "0.009892652230109284",
      "0.00782298110410479",
      "0.015773087100992872",
      "0.011138143836283854",
      "-0.022888267597542113",
      "0.013154767119509468"
    ],
    [
      "0.008381541804668446",
      "0.0341943021059503",
      "0.18654111403010637",
      "0.28103160675968786",
      "0.054731363588337106",
      "0.006706935758625336",
      "-0.0066220188309090225",
      "0.022164619754963703",
      "0.0032564643507028653",
      "0.011298234478534017",
      "-0.00211534785164398",
      "-0.003259853978847091",
      "-0.13652969454915176",
      "-0.0071987132560357965",
      "-0.023162123859272438",
      "-0.006608344592454767",
      "-0.010388524968420548",
      "0.014320018250647815",
      "0.009043146147277607",
      "-0.01754113278157307",
      "0.07068265913234185",
      "0.002049967805620049",
      "0.07681130486130879",
      "-0.04179170005413319",
      "0.05497227147109777"
    ],
    [
      "0.005221684032742921",
      "0.014975503196051515",
      "0.10753189205753963",
      "0.04333804770878222",
      "0.02332161847051486",
      "0.0022687859689805596",
      "-0.0006620422674035591",
      "0.0046620971001058035",
      "0.003263372461523542",
      "-0.003046818815988514",
      "0.002583685727576284",
      "0.0022559271076228737",
      "-0.017849867545658742",
      "-0.018628852945783522",
      "0.0050589581855275435",
      "-0.001364886594030364",
      "-0.005127488999169003",
      "0.003603347746873622",
      "0.0040601986004602806",
      "0.0016098377860763885",
      "0.013598546462383185",
      "0.0030129025443438743",
      "0.014075335812406668",
      "0.004857978686930264",
      "0.006661124808137276"
    ],
    [
      "0.003725708803231227",
      "0.006907168016504988",
      "0.05449746932208648",
      "0.017873380567186858",
      "0.009488959243076515",
      "0.000429121833651496",
      "-0.0003991588483626639",
      "0.0012369209752211762",
      "0.0007690772042381902",
      "-0.003983878308193108",
      "0.002026499731158829",
      "0.0001544290660633221",
      "-0.010613139500737535",
      "-0.007787985025526341",
      "-3.403495220993223e-05",
      "-0.00022244577128703363",
      "-0.002384760266967601",
      "0.0008306523599861944",
      "0.0011460805810647855",
      "0.0011379540093529894",
      "0.003974168760747306",
      "-5.88506898941287e-05",
      "0.001894651648835857",
      "0.0037603812664657875",
      "0.002487269697003874"
    ],
    [
      "0.0035254774351549745",
      "0.005008337695046685",
      "0.04858028684057304",
      "0.00969103195663807",
      "0.007224268112763935",
      "0.00015477536132206215",
      "-0.00025697206636856755",
      "0.0005872466973395262",
      "0.0005061214488958487",
      "-0.003089362243974393",
      "0.0008257884227804951",
      "0.00032723883430739605",
      "-0.006348057042812778",
      "-0.007918532981766967",
      "0.0005469043969905172",
      "-2.7546338693844208e-05",
      "-0.0021475289524501683",
      "0.0004941154517248043",
      "0.0007263428188523404",
      "0.0017831891825005233",
      "0.0015900211747998543",
      "-0.0003935226137041708",
      "0.0010442401557024692",
      "0.0043792456135406214",
      "0.0008567441332559291"
    ],
    [
      "0.003509371462622262",
      "0.004903473749968306",
      "0.047058820013127334",
      "0.00945449762782224",
      "0.0069318966861984434",
      "0.00016517064668319668",
      "-0.00039548995103266376",
      "0.0005666022955510898",
      "0.00048207819777281883",
      "-0.0033751028475615314",
      "0.000888184351011112",
      "0.0004041761027325308",
      "-0.006667292963882928",
      "-0.0075682809990224795",
      "0.0006273701846511171",
      "-4.7478150293637124e-06",
      "-0.001987625027329435",
      "0.000493853114980024",
      "0.0006710825595000746",
      "0.0017101975842439435",
      "0.0014747428210713331",
      "-0.00036547652122716456",
      "0.00039293435924079217",
      "0.003825262206498591",
      "0.0007222651253289801"
    ],
    [
      "0.0035228309109898806",
      "0.005099018840839478",
      "0.046686472507072446",
      "0.009977649224608831",
      "0.007283722621810006",
      "0.00016020483932327324",
      "-0.0002530929780036352",
      "0.0005559416773877108",
      "0.0005156214798555077",
      "-0.003372735890142943",
      "0.0009569048836663979",
      "0.00033903384866946015",
      "-0.006417746083928063",
      "-0.007205636287065056",
      "0.00027104670789501853",
      "-2.0193714500963746e-05",
      "-0.001974941696932832",
      "0.00046469154534579775",
      "0.0007142930805777003",
      "0.0018205151969722271",
      "0.001622207282312938",
      "-0.0004010430005156105",
      "0.0002596501616979087",
      "0.004207077448578915",
      "0.0008403519824551768"
    ],
    [
      "0.003667949087644812",
      "0.00623101543177227",
      "0.051336013936451666",
      "0.014117312813077074",
      "0.00898047768964768",
      "0.0003599921435282659",
      "-0.0005183256431215939",
      "0.0009337607864270566",
      "0.0007726901964111045",
      "-0.00469771786662605",
      "0.0018422771997410362",
      "0.0005030665813291782",
      "-0.0090152356577292",
      "-0.007527481783219237",
      "0.0002487570241009655",
      "-8.642983322521592e-05",
      "-0.002042685711777473",
      "0.0006564274638500557",
      "0.0010300035281044302",
      "0.0017141080636432114",
      "0.0027196685170629465",
      "-0.00011117752063175408",
      "-0.000217628259715041",
      "0.003619809716236",
      "0.0016594965483115432"
    ],
    [
      "0.0035681464042013797",
      "0.005304449744819786",
      "0.05168672666207088",
      "0.011255574609147978",
      "0.007526238727578037",
      "0.000248222079351783",
      "-0.0003713307349145351",
      "0.000612541300153807",
      "0.000606800450282399",
      "-0.003743185622567711",
      "0.0009623623048795418",
      "0.0006181072317503699",
      "-0.00852559065600229",
      "-0.008180582713970834",
      "0.0006407592122832611",
      "-8.835923552385932e-06",
      "-0.0023817847454284543",
      "0.0007200882218363943",
      "0.0007489291913140916",
      "0.0011555479530471727",
      "0.0020838184834210006",
      "-0.00039131340970951833",
      "0.0009042656959058186",
      "0.004628114238835283",
      "0.0004090888760985211"
    ],
    [
      "0.004083226706107795",
      "0.007185967656778087",
      "0.17578012696394263",
      "0.023906655818006144",
      "0.013192716916770243",
      "0.0006068575326195624",
      "-0.0021334365068259465",
      "0.001754136681919441",
      "0.0015765853931424387",
      "-0.012522258515725861",
      "0.0038790888551120907",
      "0.0019612128880539138",
      "-0.04030017444390367",
      "-0.027377183389659082",
      "0.005512798202684183",
      "0.00027424294410049305",
      "-0.008614586792727702",
      "0.0023811642451163273",
      "0.0020075395544830016",
      "0.0005733725674494462",
      "0.0032144382784622945",
      "-0.0004613291455892146",
      "0.00638053667334659",
      "0.012293708512972883",
      "0.0004139785161615069"
    ],
    [
      "1.9293378259141147",
      "0.9026669729157705",
      "0.6533819794426625",
      "1.0583860282961532",
      "0.3073262115169737",
      "0.666335370266222",
      "0.3800923603227366",
      "-0.18999167770352612",
      "0.3920783682316581",
      "0.1954313977504397",
      "0.31510859137036057",
      "-0.08351805829798356",
      "0.5931602636856314",
      "-0.15046438525975395",
      "-0.35643349269663915",
      "-0.7778821209519053",
      "-0.6304831636194091",
      "-1.2286206959037111",
      "0.41977884050925607",
      "-0.16126844495448892",
      "-0.5065990888690658",
      "0.3992491959006011",
      "-0.3474517868881",
      "0.1569604874875842",
      "0.18388609510179313"
    ],
    [
      "0.007763711156168712",
      "0.2469967262078168",
      "0.08603732837458004",
      "0.11968810603187778",
      "0.05405296291927642",
      "-0.007584891903337445",
      "0.005893902484149954",
      "0.008937871256104811",
      "0.0073240528100445915",
      "-0.03372741576504208",
      "0.09462157180409256",
      "-0.06979757074408277",
      "0.004161530529280919",
      "6.778172081689929e-05",
      "-0.02730248127033363",
      "-0.022588492312671765",
      "-0.00034984156265755346",
      "-0.008617697766984324",
      "0.010987528076890792",
      "0.042585625177108725",
      "0.07995057680219363",
      "0.020003727644244056",
      "-0.015300228357695081",
      "0.014473380531317174",
      "0.046384795480842345"
    ],
    [
      "0.00407632573468451",
      "0.00897329213348063",
      "0.05704147203960136",
      "0.024394472802932256",
      "0.013125500567299303",
      "0.0008931134420596112",
      "-0.0008815352544842197",
      "0.0024450914242459764",
      "0.0012508989734369535",
      "-0.00556263706201776",
      "0.0027705771243016278",
      "0.00037358576467685944",
      "-0.007843223698038238",
      "-0.008623783048550089",
      "0.000571136904521528",
      "-0.0005757665593395862",
      "-0.0016109406000191257",
      "0.0010540411803776223",
      "0.001953685670151085",
      "0.0035324040094561935",
      "0.006237893056850458",
      "0.0008383341575305539",
      "-0.0009751125039865208",
      "0.0018552766688107966",
      "0.00534878182371142"
    ],
    [
      "0.003673040099001418",
      "0.005304571079141916",
      "0.06576382756158423",
      "0.013828588961293605",
      "0.007991143342107498",
      "0.00043431733004277407",
      "-0.001468125518046684",
      "0.0010631539840271413",
      "0.0007735680646684366",
      "-0.0056922552957118745",
      "0.002048671138257028",
      "0.0010180631472270715",
      "-0.016680294957339196",
      "-0.011217388428207199",
      "0.0026077910493055466",
      "7.09313886428986e-05",
      "-0.0032497135620838022",
      "0.00110857202893107",
      "0.0009736675881759653",
      "-0.0003083482433137655",
      "0.0020971027729881206",
      "0.00012520049779439417",
      "0.0011754269878885308",
      "0.003384816775411844",
      "0.0007278710688710113"
    ],
    [
      "0.0034950732803489732",
      "0.004804120259127287",
      "0.03902016296710172",
      "0.009867245232338803",
      "0.00631618084587584",
      "0.00021463513214922962",
      "-0.0004223915750136766",
      "0.0005613118119711291",
      "0.0004361915938770179",
      "-0.002854266292775738",
      "0.0008764606653398846",
      "0.000435701440087619",
      "-0.007396466249255058",
      "-0.005788390866623098",
      "0.0006713876239613511",
      "-2.2659780984154237e-05",
      "-0.0016863147844576548",
      "0.0005696927177375695",
      "0.0005670873875097343",
      "0.0007557943344464886",
      "0.0015862544202812036",
      "-0.00015201404293870339",
      "0.0007450423300224109",
      "0.00262560630424036",
      "0.0005657859288177042"
    ],
    [
      "0.0035228435836963112",
      "0.004862789339535418",
      "0.03975787902321771",
      "0.010116141076038981",
      "0.0066545838563151286",
      "0.00024821110566777946",
      "-0.00047370088139240553",
      "0.0005844114928393022",
      "0.0005073219746914605",
      "-0.0029872091428775143",
      "0.0009385301044863148",
      "0.0005341919425385503",
      "-0.007701858351013761",
      "-0.0064783736872225",
      "0.0008358292399111002",
      "-9.578842053540667e-06",
      "-0.0019283998082401364",
      "0.0006421288771536911",
      "0.0006275976333484435",
      "0.00033784192574971914",
      "0.0017600321978708305",
      "-0.00014396158458804408",
      "0.0008006064656887335",
      "0.003210118539161704",
      "0.0004232988392638109"
    ],
    [
      "0.003721941396832",
      "0.005773650386460707",
      "0.1475136303777108",
      "0.011312864621122846",
      "0.011271730258140131",
      "-0.00012819529535890766",
      "-0.00029064271034299387",
      "0.0009924364407946048",
      "0.0008403464594372466",
      "-0.006688560583169562",
      "0.0004834531786836985",
      "0.0004935463974129635",
      "-0.013428637401292548",
      "-0.02567709611740816",
      "0.0023884781991260207",
      "0.00010475708351130032",
      "-0.0061984836006751184",
      "0.000800187751986873",
      "0.0015310959439009295",
      "0.009060004037529283",
      "0.0008142696307634433",
      "-0.0018954633452826133",
      "0.008503862861062141",
      "0.01148514787606375",
      "0.0019795358639823814"
    ],
    [
      "0.0038225763493667246",
      "0.007784238822193777",
      "0.0725129040382221",
      "0.02311590252735487",
      "0.009426367170140167",
      "0.0005498908214547345",
      "-0.0008149557826068142",
      "0.001819916006365446",
      "0.0007082935167559446",
      "-0.004566313870461706",
      "0.0010716408983722724",
      "0.00029906589288919167",
      "-0.01284329870912066",
      "-0.010773331037319417",
      "0.0005587261952105194",
      "-0.00042933340279617294",
      "-0.002889382905713316",
      "0.0014784231077076748",
      "0.0011674600456495774",
      "0.002359564197519969",
      "0.005876432054244864",
      "-0.00043021376545063276",
      "0.0015894989793411834",
      "0.004056067571160967",
      "0.002591119081084871"
    ],
    [
      "0.013988336422040441",
      "0.033098235569286316",
      "0.31768025247383125",
      "0.2227549332073748",
      "0.08835338152843696",
      "0.014038884398401041",
      "-0.044955919704249704",
      "0.043446503271319666",
      "0.01396770125558476",
      "-0.058828542036788126",
      "0.04988109962919852",
      "-0.0004626161002524733",
      "-0.22081844858693195",
      "-0.09204685358837408",
      "0.08120201355377431",
      "-0.007651475422570047",
      "-0.013875456004782702",
      "0.014231196393371805",
      "0.02580015059171155",
      "-0.04335154719948232",
      "0.054881246930504335",
      "0.0408929766845789",
      "-0.014419436912004455",
      "-0.08743805645440558",
      "0.08794796063613626"
    ],
    [
      "0.008243446058519035",
      "0.019291809670840123",
      "0.3249278075429138",
      "0.1349217149512082",
      "0.03997696132990003",
      "0.006760071066010954",
      "-0.025581863404749834",
      "0.019348622280598107",
      "0.006611330939689265",
      "-0.03347377321603306",
      "0.022005261193657366",
      "0.004754216174190684",
      "-0.16542273036086116",
      "-0.07327126935451844",
      "0.04013800246156394",
      "-0.0021809346227098987",
      "-0.01889213663935104",
      "0.012225832901334856",
      "0.010483024924255705",
      "-0.029157840868237403",
      "0.03011191338305752",
      "0.013983619061775957",
      "-0.004913142701707082",
      "-0.023799869839843855",
      "0.026573397363888033"
    ],
    [
      "0.0060339777284848205",
      "0.01696713337625954",
      "0.13291003954554267",
      "0.07464041373116831",
      "0.048483372877365996",
      "0.002945034729157568",
      "-0.005533138498457408",
      "0.008458707776044315",
      "0.0051467433452619385",
      "-0.005369298449396585",
      "0.01288618614070414",
      "0.0004363743013907326",
      "-0.045514511643450675",
      "-0.017534538594003116",
      "-0.0048399964191280466",
      "-0.0015612878622583573",
      "-0.004562431908655863",
      "-0.0006319627359473053",
      "0.008558028855970871",
      "-0.0030745381625597703",
      "0.009598763713975297",
      "0.009542179744132444",
      "0.0005605065523324359",
      "-0.005633890104987658",
      "0.032837641142601535"
    ],
    [
      "0.0037311185778732864",
      "0.007846202536605826",
      "0.05307691628155201",
      "0.020182137502258383",
      "0.010365301722586845",
      "0.00043796878397113763",
      "-3.403692552166798e-06",
      "0.0011125637058015557",
      "0.0007952343917125292",
      "-0.002079033770208842",
      "0.0004613225574090427",
      "0.0004575909804076439",
      "-0.007323371783317724",
      "-0.006583621490985785",
      "-0.002166388827006112",
      "-0.0003494670821102184",
      "-0.0020019221460400405",
      "0.0008461570293754491",
      "0.0010703949074719098",
      "0.0023679165644304983",
      "0.0049669436391917106",
      "-0.0005351575196793132",
      "0.0012586080985381289",
      "0.004270022171015498",
      "0.0024004635406040913"
    ],
    [
      "0.0036891821719330507",
      "0.005667805979773539",
      "0.13197534959946705",
      "0.010839956139000663",
      "0.01104523866518698",
      "-0.00011231649001524728",
      "-5.6529959383064976e-05",
      "0.0008585942949472392",
      "0.0008107826784593708",
      "-0.004911253922052313",
      "0.000314322360524151",
      "0.00029974643399932816",
      "-0.010620125899793883",
      "-0.0228965917219003",
      "0.0015573239522895192",
      "4.899481414193162e-05",
      "-0.00562428852241568",
      "0.0006509037740580147",
      "0.0014370776637052374",
      "0.007995087019205604",
      "0.0009613153669125051",
      "-0.001660011752444777",
      "0.007342773255610179",
      "0.011411596599888229",
      "0.0019129879895484312"
    ],
    [
      "0.00363868038665848",
      "0.005407071103384115",
      "0.10115868792933372",
      "0.010354769451841467",
      "0.009721233131973393",
      "-5.497850381123029e-06",
      "-5.1914833754407045e-05",
      "0.0007872242463256616",
      "0.000707699237568628",
      "-0.003963780772228426",
      "0.00040976374791710607",
      "0.00029966484950673253",
      "-0.008619409796180784",
      "-0.017162297641864884",
      "0.00120424413675483",
      "3.279071362926443e-06",
      "-0.004268233905779172",
      "0.0005787817869205742",
      "0.0012026041269124206",
      "0.005987771671518281",
      "0.0011803488240180655",
      "-0.0011547970646956388",
      "0.005305975185754297",
      "0.008678455647168001",
      "0.001661007860417208"
    ],
    [
      "0.0035920318940164814",
      "0.005273584462944741",
      "0.049021081104583954",
      "0.011473110468888074",
      "0.008377149829648312",
      "0.00019731416072842466",
      "-0.0001423177289088868",
      "0.0007070162281317541",
      "0.0006313477567758056",
      "-0.0026679480079875974",
      "0.0007614125511121085",
      "0.0002933671348740973",
      "-0.006005841635663347",
      "-0.008856320940987381",
      "0.0001661766790359844",
      "-6.456829220400735e-05",
      "-0.0025816495606710843",
      "0.0005646773200520575",
      "0.0009097271878926741",
      "0.0013057735925966157",
      "0.0022711257912664943",
      "-0.00047194476237592673",
      "0.0016171016036137101",
      "0.0057823270846339555",
      "0.001197543603226365"
    ],
    [
      "0.0035824369333017055",
      "0.005504285236468552",
      "0.05132888719499414",
      "0.012456488668542733",
      "0.008226055092209208",
      "0.00020315919246116429",
      "-6.100482752276583e-05",
      "0.0006869043862312954",
      "0.0005998904433651415",
      "-0.002738525493156107",
      "0.0008698422689496876",
      "0.0002217931887351676",
      "-0.0068933655960743915",
      "-0.007829958700309897",
      "-0.00023340603250156206",
      "-9.030634676784016e-05",
      "-0.0024015978160179603",
      "0.0005819216603423736",
      "0.0008539244946202515",
      "0.0016127820685521356",
      "0.0024292070483851146",
      "-0.000469938396313599",
      "0.0007798243832856753",
      "0.005690133703981265",
      "0.0011600663583452738"
    ],
    [
      "0.0036159360485087683",
      "0.00592825294002753",
      "0.06423776017017559",
      "0.013737908377257912",
      "0.009152028812531104",
      "0.00013219778581338202",
      "-2.7549284641885953e-06",
      "0.0008017759740912202",
      "0.0006280836952878646",
      "-0.003392298933822461",
      "0.0008077175010666887",
      "0.00014198867151701567",
      "-0.007052512812489288",
      "-0.01067145292058934",
      "-0.0004476300870206858",
      "-9.116684184171068e-05",
      "-0.0030386594615780895",
      "0.0006029214094322066",
      "0.0010063530026016897",
      "0.0029185763118445675",
      "0.0026442204890702796",
      "-0.0008898120125810058",
      "0.0018572037730033445",
      "0.0070776313690504335",
      "0.0016757909664952184"
    ],
    [
      "0.003895764020648271",
      "0.007837787674218652",
      "0.09482281480989532",
      "0.020837435804450376",
      "0.013456373611425973",
      "0.0002689055626009446",
      "0.0007731608576608459",
      "0.0015023208254555539",
      "0.0010229703569713516",
      "-0.0024458308619375087",
      "0.0005458629113431358",
      "-0.0002622680555628049",
      "-0.005957382651961429",
      "-0.0153956560182776",
      "-0.001437425802112866",
      "-0.00040908845214026343",
      "-0.004447607923303025",
      "0.0008393253201421972",
      "0.001775297399707947",
      "0.005455769169736004",
      "0.005009064414660358",
      "-0.0010670194289048565",
      "0.004149056481620157",
      "0.012199208998040815",
      "0.0037793128561838386"
    ],
    [
      "1.252521713816234",
      "2.2579467443044545",
      "0.27571120560413803",
      "1.4152870633964663",
      "1.3311800542673689",
      "1.638973441843843",
      "-0.23029829483748224",
      "-0.7570212227790101",
      "-0.6978505949114241",
      "-0.25776340841360973",
      "-1.018800285073251",
      "-0.8171487686428819",
      "0.3801305497644096",
      "0.28207020411920125",
      "0.7833123044047295",
      "0.017738820122858802",
      "-0.12280406910292549",
      "-0.4002001018113334",
      "-0.5326919011540936",
      "-0.16921309640292273",
      "-0.4574935559034749",
      "-0.6612426544986849",
      "0.10891475015524978",
      "0.28723114579548714",
      "0.47935147515537146"
    ],
    [
      "0.009099275330063994",
      "0.026000136049658548",
      "0.12782628989180286",
      "0.07766998976295725",
      "0.07267851515257671",
      "0.0077090877189899855",
      "-0.00028967604132566565",
      "0.008359365041348295",
      "0.012927752650063492",
      "-0.0007883525740284532",
      "0.008826045445217479",
      "0.012513521279147202",
      "-0.031158217163143903",
      "-0.0498400907927514",
      "0.014444557572429385",
      "-0.002001874493427525",
      "-0.020154364208264768",
      "0.008830701407461087",
      "0.0128374137355628",
      "-0.022279671890466018",
      "0.031175963677252373",
      "0.012952836430700835",
      "0.019982338341065012",
      "0.048353355168759805",
      "0.0037196925897503346"
    ],
    [
      "0.006862861215654315",
      "0.014950637521542909",
      "0.0775702172366079",
      "0.045188203133034746",
      "0.040624917325271674",
      "0.00444691157819687",
      "4.51717448470862e-05",
      "0.006818325294841508",
      "0.007061090774370383",
      "0.00012078271040224919",
      "0.006107314467195527",
      "0.005247653476968196",
      "-0.01701800517261318",
      "-0.026161411838072513",
      "0.015035034445139985",
      "-0.001636061810498205",
      "-0.01029465123874737",
      "0.005292592608271569",
      "0.008056254589878714",
      "-0.008257577751150635",
      "0.01679811062012789",
      "0.009172917848867717",
      "0.014807320042538366",
      "0.022241422041594877",
      "0.006839783144346576"
    ],
    [
      "0.003964918392253779",
      "0.006352213874053713",
      "0.08204299733170584",
      "0.01586005107290703",
      "0.014296971463156442",
      "0.00035219290866205606",
      "-0.00012000240754184936",
      "0.0013862821208574696",
      "0.001389628655033464",
      "-0.00346081302013167",
      "0.0008490922269661173",
      "0.0005629328466391429",
      "-0.007064397879699758",
      "-0.019437577660904877",
      "0.0010028208133420885",
      "-0.0001291335954364202",
      "-0.005555974568219588",
      "0.0009062032361217183",
      "0.0020317709091823835",
      "0.0014076413373910817",
      "0.0037930796603551425",
      "-0.0006627770810732656",
      "0.0057176701163632136",
      "0.012799166383717636",
      "0.002723928786259185"
    ],
    [
      "0.0035616061457957246",
      "0.004672441882487007",
      "0.057793801496803014",
      "0.009035482323571124",
      "0.007722729998506028",
      "0.00013592558018222568",
      "-0.0005106088365982664",
      "0.0006792515678799355",
      "0.0005835316566545117",
      "-0.003293990331765535",
      "0.0006440399819752638",
      "0.0006380907833827367",
      "-0.008236324305930784",
      "-0.011166119658955444",
      "0.0015608143441329576",
      "5.880095366912283e-05",
      "-0.0029175676920549735",
      "0.0005863152211579816",
      "0.0008720009522189739",
      "0.001665748649069084",
      "0.0009277789839441951",
      "-0.0003931447459167837",
      "0.004574718948038346",
      "0.004123725918428201",
      "0.0011235581732118825"
    ],
    [
      "0.0035533714971439233",
      "0.004631206718528394",
      "0.04945952293876363",
      "0.008438001827626601",
      "0.007680494236444563",
      "0.00015986955970681362",
      "-0.0004417290221598411",
      "0.0005977598659830183",
      "0.0006042640385628687",
      "-0.0029820133998174625",
      "0.0006592691869328284",
      "0.0006306149289343962",
      "-0.006610257021312346",
      "-0.00995710872345092",
      "0.0012868941477542717",
      "5.13547388917239e-05",
      "-0.00262700379686831",
      "0.0005222698585500125",
      "0.0008402184542989745",
      "0.0011778161358733388",
      "0.001045253998394469",
      "-0.00031494501675339784",
      "0.0032559044585776854",
      "0.004329559628341932",
      "0.0008814681267255212"
    ],
    [
      "0.003559244842384321",
      "0.00466125186418774",
      "0.04552411740007625",
      "0.009302605313748536",
      "0.007437993551182322",
      "0.00020436155808234297",
      "-0.0004748462712218742",
      "0.0006654394145383686",
      "0.0005845386450778253",
      "-0.002579569478969187",
      "0.0007216253601465353",
      "0.0005961786511510356",
      "-0.007446031033780238",
      "-0.008852397502659084",
      "0.0013161461165934756",
      "2.0214404517901655e-05",
      "-0.002472449479291101",
      "0.0005887047473568711",
      "0.0008135560540958336",
      "0.0006422050271144292",
      "0.001241727892260598",
      "-0.00014335970915542573",
      "0.003410214046607146",
      "0.0036033335106216025",
      "0.0009756338127119717"
    ],
    [
      "0.0036636654232031266",
      "0.005803429652523131",
      "0.04363712085131933",
      "0.012542731522707507",
      "0.008862681897862252",
      "0.0003533056487002558",
      "-0.0004136839512030567",
      "0.0008779273378452849",
      "0.0007811998444965701",
      "-0.0031345283188655756",
      "0.0012622072730188879",
      "0.0005039926639794604",
      "-0.006418632932110225",
      "-0.0077458516486391005",
      "0.00045950680167211583",
      "-9.877293471463239e-05",
      "-0.0021423716830405912",
      "0.0006482192584804402",
      "0.0010209040428743427",
      "0.0011255112373463974",
      "0.0026814437998004606",
      "-9.387461990942578e-05",
      "0.0004198972481751207",
      "0.004294293065484439",
      "0.0013710490136310117"
    ],
    [
      "0.005441108562189953",
      "0.012928200009635273",
      "0.07860296699933869",
      "0.03303655605454231",
      "0.031200562225024053",
      "0.002419949281638505",
      "-0.0013091172223343296",
      "0.0033153053656303044",
      "0.004808007477207232",
      "-0.004103264332672574",
      "0.0023206687864337178",
      "0.005252633083804494",
      "-0.013276864499353992",
      "-0.020243208463491865",
      "0.0033970131899219934",
      "-0.000491679035812241",
      "-0.005863978052320983",
      "0.0027180566831427992",
      "0.005011480280192058",
      "-0.0006016057026451403",
      "0.009992403855965974",
      "0.0028132950412122983",
      "0.005233491082315837",
      "0.010165731898035546",
      "0.00404512713820765"
    ],
    [
      "0.04250549348124237",
      "1.6983010072414126",
      "0.6051791571018165",
      "1.8006108698325631",
      "0.46269966240266275",
      "-0.06580516276147529",
      "0.08619181816889303",
      "0.12918150592891345",
      "0.12121667228416631",
      "-0.15058439288378228",
      "-1.6191475659706778",
      "-0.1536494189186476",
      "0.4429623301857149",
      "0.2523232199245148",
      "0.3772217514831931",
      "0.1556591004717555",
      "0.05484444783410848",
      "-0.0950227102123554",
      "0.03250615480880127",
      "-0.7915355405180552",
      "-0.4500997559469358",
      "-0.39496912438722925",
      "-0.7550733842733083",
      "-0.18206153761257188",
      "0.23306638855113623"
    ],
    [
      "0.004505762497726201",
      "0.011014010318577674",
      "0.1375911978084952",
      "0.023476824905432677",
      "0.020369455861112953",
      "0.0007348912334104825",
      "-0.0008901462686294156",
      "0.0023197253209405423",
      "0.002421897018863852",
      "-0.007484942183666368",
      "0.00010155714768418892",
      "0.002104935749573383",
      "-0.00638047727332695",
      "-0.026246814536441978",
      "0.001472520255380201",
      "-0.0004394333117766064",
      "-0.004484856531262871",
      "0.0015959308979572174",
      "0.002995107931969589",
      "0.011986283669230942",
      "0.005700524353951461",
      "-0.0010198466575569152",
      "0.010280916287319374",
      "0.0048679917265507045",
      "0.004564797697617182"
    ],
    [
      "0.003667565727062385",
      "0.006257427712904702",
      "0.06126054024233932",
      "0.013391385511520323",
      "0.009172625413078516",
      "0.0002631986287316657",
      "-0.00027206549339887145",
      "0.0008911425553883915",
      "0.0007513796859698018",
      "-0.0036912593926534286",
      "0.0009573710044904224",
      "0.0004956418352561347",
      "-0.007331860544894756",
      "-0.009438665972712444",
      "0.00018268640769947405",
      "-0.00011309622391432717",
      "-0.0023394917704140697",
      "0.0006658395523669853",
      "0.0010427156414838758",
      "0.003463116621090275",
      "0.002540733895567524",
      "-0.0004922567032446736",
      "0.002002287001883187",
      "0.004152179019930087",
      "0.001679240187201535"
    ],
    [
      "0.0038121473883831196",
      "0.00631817049559634",
      "0.034824053846788855",
      "0.014909071370043924",
      "0.010630774073226289",
      "0.0006139580124754606",
      "-0.0008204748983594052",
      "0.0013304312632249258",
      "0.0010708736453410386",
      "-0.0028974905767058376",
      "0.0018554782567535713",
      "0.0006880114390745944",
      "-0.0070249395535748865",
      "-0.006270532451072381",
      "0.0006508168365568297",
      "-0.00022195471452733154",
      "-0.0014898059210921909",
      "0.0005854925360565792",
      "0.0013975705759529354",
      "0.0004820049138207541",
      "0.0031049508999086936",
      "0.000855209699654474",
      "0.0009871786293621542",
      "0.001034829226243264",
      "0.00303639603115403"
    ],
    [
      "0.003389706991628068",
      "0.004084903476797305",
      "0.027429986377095192",
      "0.0064990140054100405",
      "0.005233361140158252",
      "7.99408572452367e-05",
      "-0.00017171077351986155",
      "0.0002968443437877887",
      "0.00025924645189541706",
      "-0.0015563700224951386",
      "0.0003696826880665845",
      "0.0002374621542077896",
      "-0.003785956316549645",
      "-0.004194286684241622",
      "0.0003935302063986942",
      "4.1927045070452787e-07",
      "-0.0011413048340444833",
      "0.00027451365787540616",
      "0.0003651645765192431",
      "0.0008927409325373689",
      "0.0006839610255583733",
      "-0.00018594042753379818",
      "0.0010458071493407593",
      "0.0019418353120771125",
      "0.00042430244251130943"
    ],
    [
      "0.0034181067362457906",
      "0.004214027886743284",
      "0.03394117692594927",
      "0.0068538025872834285",
      "0.005680478195378097",
      "8.038025139519076e-05",
      "-0.00017546070319955818",
      "0.0003415439241660962",
      "0.0003158039928743008",
      "-0.0019583062338380803",
      "0.00040576060456820915",
      "0.00028480401061317445",
      "-0.0043274278639627755",
      "-0.005501894052380366",
      "0.0005392627373191162",
      "8.792015766533253e-06",
      "-0.001473208506911859",
      "0.0003260304464037938",
      "0.00044978742522560196",
      "0.001205812492443712",
      "0.0007686692185806726",
      "-0.00028095234514357865",
      "0.0013879324105178642",
      "0.0026842902119128017",
      "0.00045483679368360253"
    ],
    [
      "0.003442152838185475",
      "0.004382276048811337",
      "0.04616151547934736",
      "0.007427007304911617",
      "0.006089744011727265",
      "5.24280016426384e-05",
      "-0.00016206794169492975",
      "0.00040458650714563735",
      "0.00034412536031243525",
      "-0.0024391577848494115",
      "0.00039446608419470123",
      "0.00030141954877726894",
      "-0.005673286493871691",
      "-0.007429224716051517",
      "0.0007502925235405336",
      "1.717384607622792e-05",
      "-0.0019651893699339056",
      "0.00039410457081172546",
      "0.0005345880011974886",
      "0.0019851514167181865",
      "0.0007496467675626914",
      "-0.0004485564270999753",
      "0.002390478171121192",
      "0.0034777223432186496",
      "0.0005907379802296851"
    ],
    [
      "0.007111063785588925",
      "0.026434687272121924",
      "0.08033466589070538",
      "0.0586975041793228",
      "0.04079489619322628",
      "0.0025686255639145914",
      "-0.003728653683971018",
      "0.009228617513664463",
      "0.006597835452064196",
      "-0.0057765846680329904",
      "0.010090073882966047",
      "-0.005850896909007089",
      "-0.010339273946292934",
      "-0.015076431218449052",
      "0.009697972459615593",
      "-0.004224648334870337",
      "-0.00026800581531540843",
      "0.002952559388468557",
      "0.008565581833260612",
      "0.0007227430693578622",
      "0.022376093948944274",
      "0.008917209038407837",
      "0.0036651673060563244",
      "-0.00992705518006399",
      "0.01954698424008691"
    ],
    [
      "0.003923114948660409",
      "0.008437664889904335",
      "0.048624245246527475",
      "0.021721340430503697",
      "0.012282853481229539",
      "0.0007228762963538228",
      "-0.001066205616862141",
      "0.0019397511321964675",
      "0.0011133702327520245",
      "-0.0032412528770587646",
      "0.0026063484072779987",
      "0.0006172592376441473",
      "-0.010437765611466148",
      "-0.007108377703049591",
      "-8.954923617995777e-05",
      "-0.0003687114285578706",
      "-0.001552358131475042",
      "0.0007027649405731354",
      "0.0016927857947675498",
      "0.0017867496540219607",
      "0.004151241617420529",
      "0.0010477567422830384",
      "0.0025453514370495896",
      "-0.0007520536158478682",
      "0.005335282592854664"
    ],
    [
      "0.011347581263319412",
      "0.061166557877501394",
      "0.06135312264517178",
      "0.12315560246683371",
      "0.19972027189131564",
      "0.015811636323804102",
      "0.006387570160641179",
      "-0.017315685269190667",
      "0.03356377645012519",
      "0.010309751886246802",
      "-0.04974319491820302",
      "0.08562511200484953",
      "-0.0332033088244145",
      "0.020306312773762835",
      "-0.10728792803616358",
      "0.003783152752969684",
      "-0.004496717230053932",
      "0.0031479071905629852",
      "0.01602737743375048",
      "-0.0070027881518141015",
      "0.025361400126465084",
      "0.006298994708443599",
      "-0.0011537141727350744",
      "0.025055645559054263",
      "-0.033502818998378515"
    ],
    [
      "0.004345270368961458",
      "0.00828672933503681",
      "0.05395413909493381",
      "0.019337783208471692",
      "0.017015085573618582",
      "0.0010550119587407843",
      "-0.00035838160858723216",
      "0.0015820211626940196",
      "0.0023507479575714018",
      "-0.0033400046509625136",
      "0.0011170485735313399",
      "0.0020447311344989902",
      "-0.006516421883695671",
      "-0.011114932754104115",
      "0.001195231110381114",
      "-0.0003295425795081647",
      "-0.0029822555171156147",
      "0.0014740269331301496",
      "0.002427300297303846",
      "0.00138346705401791",
      "0.005443988723298768",
      "0.0008514956019636856",
      "0.00321387195034783",
      "0.005626014072504005",
      "0.0017084726583056326"
    ],
    [
      "0.0034204142222109494",
      "0.004136477720328304",
      "0.03171567716434833",
      "0.006814918494502396",
      "0.0057300629659412195",
      "8.196064219229707e-05",
      "-0.0002071985939259771",
      "0.00034968954019315456",
      "0.00032336178899437974",
      "-0.0018132148178113471",
      "0.0004042145737185616",
      "0.0003024257787236599",
      "-0.004349231281176213",
      "-0.005558388136389372",
      "0.0005921701886553394",
      "1.9306147433004774e-05",
      "-0.0015331869428301384",
      "0.00032591841223558146",
      "0.0004642272440877326",
      "0.000816201603201695",
      "0.0007254890976217315",
      "-0.000246588111976142",
      "0.0017396903805747673",
      "0.0026357931903454807",
      "0.0005088613736431781"
    ],
    [
      "0.0034030253180159626",
      "0.004075223412871915",
      "0.0283244442881077",
      "0.0064513965398024335",
      "0.005450003982856802",
      "8.148439682250351e-05",
      "-0.00018604357768984986",
      "0.0003130762617697785",
      "0.0002919788612371861",
      "-0.0016581976313736855",
      "0.0003979772369471195",
      "0.00026279119927861944",
      "-0.003802323451609289",
      "-0.004759576377748255",
      "0.0005066282838848795",
      "1.0820879452150313e-05",
      "-0.0013010628533067995",
      "0.00028722205284597977",
      "0.0004110335030512383",
      "0.0007753167697790655",
      "0.0006865726962201816",
      "-0.0001988271878803215",
      "0.0012538705607910735",
      "0.0023012945768369716",
      "0.00043604998886424443"
    ],
    [
      "0.0034081917867176082",
      "0.004163392920664139",
      "0.02844961082118211",
      "0.006888284497846489",
      "0.005503798832116306",
      "9.214137960620771e-05",
      "-0.00018393324436752684",
      "0.0003311816001916517",
      "0.0002962744571239107",
      "-0.0016786927840181803",
      "0.00044674361840141985",
      "0.00025887832870256266",
      "-0.004105412291049881",
      "-0.004600361489512084",
      "0.0004298435315148871",
      "4.237726986366647e-06",
      "-0.0012977053178396198",
      "0.0003056352776018625",
      "0.00041642789894603494",
      "0.0007364526111416455",
      "0.0007868452899678396",
      "-0.00019008313911505413",
      "0.0011678048642045128",
      "0.0022900783870534636",
      "0.00047522007220768216"
    ],
    [
      "0.0047958293667961375",
      "0.010326008160796832",
      "0.046295102078668736",
      "0.024246311798291932",
      "0.021538940142458142",
      "0.0017583524658016981",
      "0.00012811805541451798",
      "0.0025768771788098038",
      "0.003206863853741832",
      "-0.0030861175284830553",
      "0.0031562234621077337",
      "0.002479392598159649",
      "-0.0068095656685176675",
      "-0.0034421169833897558",
      "0.0019039238646956136",
      "-0.0006476384600416424",
      "-0.0011354133118641515",
      "0.0014332581130575717",
      "0.0035010720894713145",
      "0.002350974984277052",
      "0.00664776132473963",
      "0.0031820062255321596",
      "-0.0016955056155190087",
      "0.003522229917111987",
      "0.004455400604629644"
    ],
    [
      "0.010435874233762913",
      "0.01952886690260733",
      "0.08571107368776601",
      "0.04993293495801778",
      "0.09946633040044313",
      "0.0076121986964425604",
      "-0.005469309815358361",
      "0.007956734604146903",
      "0.01804765546296946",
      "-0.012739968776690988",
      "0.010461938916190794",
      "0.013565347326015583",
      "-0.023064452373100154",
      "-0.03242953842816242",
      "0.01127012838830333",
      "-0.0019586411480480882",
      "-0.007401111259611051",
      "0.0028604592439696493",
      "0.0175321199880484",
      "-0.004305673249924208",
      "0.015549545703205114",
      "0.01841369202708553",
      "-0.000512261066662022",
      "0.006298393840293662",
      "0.015997498734261015"
    ],
    [
      "0.7709022576720901",
      "1.3669314104253472",
      "2.15163816176494",
      "0.337720895087778",
      "0.8716631351416927",
      "-0.8183864873499096",
      "-0.5582937397777984",
      "-0.06720220258818482",
      "-0.522659004470145",
      "0.36110336300101004",
      "0.05211236849244923",
      "0.5902179602759594",
      "0.37338838694067006",
      "1.1377060321951136",
      "0.1761243955358288",
      "-0.12091502621897922",
      "0.9023001631338418",
      "0.19513006355257084",
      "0.4327254029397036",
      "-0.6263972002321303",
      "-0.033248423086463204",
      "-0.2773526636958366",
      "0.030306131321358638",
      "0.10544269072104696",
      "0.06266625717785411"
    ],
    [
      "0.004662615417907182",
      "0.011912098804180125",
      "0.08663508895055909",
      "0.028617026150799547",
      "0.017383267967605687",
      "0.0018442236138285777",
      "-0.0012143667119104736",
      "0.0036783146019540996",
      "0.0023889987068080485",
      "-0.01002310270848663",
      "0.005563495453831617",
      "0.0008646514097549339",
      "-0.010447614809804962",
      "-0.008498401096804827",
      "0.004286205625428188",
      "-0.0011026090309612653",
      "-0.0006525208863795506",
      "0.001705991522325297",
      "0.0030712402850439978",
      "0.0072726794318598445",
      "0.009069665860872928",
      "0.003324946023387276",
      "-0.007363645928193979",
      "0.0008491596089026863",
      "0.005994038154644547"
    ],
    [
      "0.004134527539819393",
      "0.008202646107909743",
      "0.10058421926228123",
      "0.017856172498060527",
      "0.014991282134448222",
      "0.0008113954691773683",
      "-0.0020367049901364874",
      "0.0018790571901181187",
      "0.0017862119660903666",
      "-0.01016081476953546",
      "0.002868608970528716",
      "0.001974931460553516",
      "-0.012457482840584235",
      "-0.02239892180625693",
      "0.00342551545017124",
      "-2.9507524316468274e-05",
      "-0.004773254149991853",
      "0.00140318906618249",
      "0.0022026027604253188",
      "0.003634121070695791",
      "0.0044978758800017",
      "-0.00015565860270429024",
      "-0.0004808056454836979",
      "0.007863972532064197",
      "0.002053648096863865"
    ],
    [
      "0.004162538607026933",
      "0.006954260376857656",
      "0.06711185879827669",
      "0.01540488081594733",
      "0.01491623337858806",
      "0.0009161156802135113",
      "-0.0018606412568122216",
      "0.0016861451984197125",
      "0.0019686350742005388",
      "-0.007129105174964013",
      "0.0025928437324454507",
      "0.002089032005311336",
      "-0.011214553608968477",
      "-0.0175529787963404",
      "0.0036865677144654304",
      "-9.439267104771775e-06",
      "-0.0042427362922244135",
      "0.0013160993458005647",
      "0.0022354066773553655",
      "0.00018811962212837902",
      "0.0037939756232557354",
      "0.000719820538862466",
      "3.7329416610787685e-05",
      "0.006733399802982726",
      "0.0015964618872932436"
    ],
    [
      "0.005144669857380524",
      "0.009930555789946787",
      "0.1336059224818826",
      "0.024373154207610822",
      "0.03002343205332725",
      "0.0017850086416700613",
      "-0.004690647458140716",
      "0.0028997989298571547",
      "0.0044924216295001386",
      "-0.015447026063515577",
      "0.004432994941381177",
      "0.005788806678314676",
      "-0.022342534495676827",
      "-0.04421018803472291",
      "0.007461067321073963",
      "0.0004652020707333946",
      "-0.01069733527817054",
      "0.0026290384670252446",
      "0.004836288147315736",
      "-0.0019980153682092553",
      "0.006454803159773781",
      "0.000559975690261628",
      "0.0026823321979646676",
      "0.01668251490134677",
      "0.0019466651089787982"
    ]
  ],
  "rational_Q": [
    [
      "0.08056689267743847",
      "1.7267180283700787",
      "3.25677910319814",
      "1.556970829652284",
      "0.8058819679432012",
      "1.726718028370014",
      "2.5402299517404643",
      "7.4143185793772854",
      "1.2463555125593464",
      "1.7529892396474285",
      "3.2567791031996998",
      "7.414318579377489",
      "32.55835029166443",
      "4.282171589221532",
      "3.9510148589274245",
      "1.5569708296518268",
      "1.2463555125591856",
      "4.282171589220959",
      "2.1503656284943915",
      "1.2508013779331923",
      "0.8058819679428489",
      "1.7529892396475713",
      "3.951014858928818",
      "1.2508013779331657",
      "1.390310146365266",
      "0.06185124809530207",
      "0.08529557844028605",
      "0.01593514103776312",
      "-0.10320507279222901",
      "0.06185124809533108",
      "0.2025076678291387",
      "-0.006611762342941427",
      "0.03311254528660012",
      "0.05102645915494871",
      "0.08529557844019556",
      "-0.006611762343006391",
      "0.6515314702106941",
      "0.09358245000902708",
      "-0.0059955178506283825",
      "0.015935141037808513",
      "0.03311254528659904",
      "0.09358245000899723",
      "-0.001482442349430134",
      "-0.058187777229002986",
      "-0.10320507279213349",
      "0.051026459154959514",
      "-0.005995517850574036",
      "-0.05818777722904013",
      "0.004049392626972845",
      "-0.28296197249729366",
      "-0.26701901306040204",
      "-0.16361702287096355",
      "-0.013166540780224875",
      "0.880349208496112",
      "-0.05269124822890572",
      "0.3527209341710416",
      "0.2602437222158809",
      "0.04579462895427886",
      "0.1576447752018269",
      "1.971936693973055",
      "-0.9610998019551955",
      "0.06499902125939981",
      "0.15296898542359538",
      "0.06806143998767102",
      "-0.12422897673550308",
      "0.19374648110151493",
      "-0.13903708508585033",
      "-0.3174619736121668",
      "0.10695237526361284",
      "-0.6483487014083021",
      "-0.17511978684757262",
      "0.10476436835539045",
      "-0.5448227953889352",
      "-0.5298893306239912",
      "0.0457946289544142",
      "-0.13992622805497207",
      "-1.0167302973270462",
      "-0.5140952894841815",
      "0.45472229334447195",
      "-0.2548257921845256",
      "-0.7165085610291383",
      "0.5954214898126022",
      "0.637581195092562",
      "-0.33177606760980805",
      "0.04457241612218296",
      "0.09392349753223676",
      "-0.4467371906028396",
      "-0.1397364041725314",
      "0.310977919798877",
      "0.44481493853105325",
      "-0.36570865791116425",
      "1.3678349609697622",
      "0.3463434362141687",
      "0.24749062509924233",
      "0.13262250513018634",
      "0.15296898542362297",
      "0.1310874109469081",
      "0.01066765144105571",
      "0.07726516917332406",
      "0.23705306455338104",
      "0.04457241612238832",
      "0.2073322538612641",
      "1.174515178455771",
      "-0.08742913261590302",
      "-0.13631852681643808",
      "-0.15080270333925513",
      "-0.0077710983003484975",
      "0.9434188252726666",
      "0.16986208409793838",
      "-0.23767926229436948",
      "-0.014137796092619526",
      "-0.2617096819019993",
      "-0.5510581600725124",
      "0.04374004150058244",
      "0.014162343323121034",
      "-0.3174619736120308",
      "-0.271694808901056",
      "0.11184543978557127",
      "-0.03818526411572725",
      "-0.20595884954045254",
      "0.4448149385310495",
      "-0.0498563347476148",
      "-0.5135218578519477",
      "-0.16497322527696634",
      "0.04286916900350433",
      "-0.01413779609252727",
      "-0.08399122015051215",
      "-0.12184287704145615",
      "0.03255357587711914",
      "0.03625601740177872",
      "-0.0591512880559915",
      "0.168008151677403",
      "-0.1577345049253536",
      "0.06329783059165545",
      "-0.06574825574926467",
      "0.8803492084960491",
      "0.15764477520172315",
      "0.06806143998761958",
      "0.10695237526355496",
      "-0.2829619724972518",
      "-0.05269124822881296",
      "1.971936693973088",
      "-0.12422897673551472",
      "-0.6483487014082652",
      "-0.2670190130603187",
      "0.352720934170999",
      "-0.9610998019549264",
      "0.19374648110158124",
      "-0.17511978684753257",
      "-0.163617022870965",
      "0.26024372221582637",
      "0.06499902125925928",
      "-0.13903708508574592",
      "0.1047643683554573",
      "0.7150580256899356",
      "0.48512244057910325",
      "0.8099788221580873",
      "-0.13992622805503002",
      "0.7150580256898129",
      "2.29864797002671",
      "-0.8515845775655",
      "-0.4436489016858331",
      "0.1310874109469572",
      "0.48512244057897885",
      "-0.8515845775655053",
      "-0.8017902799794796",
      "-0.8329349033208165",
      "-0.27169480890108655",
      "0.8099788221582247",
      "-0.4436489016858555",
      "-0.8329349033208432",
      "-0.09442659851374109",
      "0.017919708658503057",
      "-1.5816527641006886",
      "-0.7165085610290016",
      "0.7314305849108614",
      "0.5168142643493312",
      "0.702312158288784",
      "-1.18227998491322",
      "0.2073322538613679",
      "-0.11233764069853816",
      "-0.9152437015247552",
      "-0.14394906860345477",
      "-0.19065210295765744",
      "-0.04985633474763509",
      "1.3200615245096692",
      "-1.1248260304625164",
      "-1.4134013950460314",
      "0.10078226702169546",
      "0.09636230472917245",
      "0.09392349753231459",
      "-0.11233764069839373",
      "0.1670388980051251",
      "-0.3868232632653367",
      "0.360860084918357",
      "-0.007771098300333466",
      "-0.562768444693406",
      "0.15051517140885412",
      "-0.18903837175856256",
      "-0.2610089429489137",
      "-0.08399122015055283",
      "0.450564673394199",
      "-0.3061452266826202",
      "-0.3280990108798499",
      "-0.23683267301840585",
      "-0.36570865791129603",
      "1.3200615245093812",
      "0.8808548357193594",
      "-0.8763147823908142",
      "0.046318592299353534",
      "-0.2617096819019771",
      "0.45056467339409306",
      "0.015491736777426062",
      "-0.29217596436258486",
      "-0.6062202867619944",
      "0.16800815167740887",
      "-0.5214946405943318",
      "-0.22234433252118893",
      "0.012819694627515083",
      "0.024500724369789145",
      "-1.016730297327131",
      "0.5954214898119391",
      "-0.44673719060316486",
      "1.367834960969665",
      "-0.544822795388862",
      "-0.5140952894842998",
      "0.6375811950927393",
      "-0.13973640417264913",
      "0.34634343621426394",
      "-0.5298893306237422",
      "0.4547222933446046",
      "-0.3317760676095042",
      "0.31097791979896927",
      "0.24749062509922584",
      "0.5168142643494604",
      "-0.9152437015247968",
      "-1.1248260304624025",
      "0.010667651441157684",
      "0.017919708658339636",
      "0.7023121582882849",
      "-0.14394906860327703",
      "-1.413401395045985",
      "0.11184543978563506",
      "-1.581652764100641",
      "-1.1822799849136165",
      "-0.1906521029576708",
      "0.10078226702172885",
      "1.2117576643194747",
      "-5.351708055590301",
      "1.174515178455573",
      "0.16703889800497518",
      "1.2117576643200931",
      "5.573586309563377",
      "0.18631754894297847",
      "-0.5135218578518024",
      "0.8808548357195455",
      "-5.351708055590789",
      "0.18631754894290828",
      "4.097257279154679",
      "-0.5004295384090169",
      "0.9434188252724967",
      "0.15051517140889673",
      "0.20212956614769984",
      "0.19875800711351835",
      "0.3485584856078346",
      "-0.12184287704133279",
      "0.015491736777450046",
      "0.3875510064202835",
      "-0.4890256516778403",
      "0.1531921760289207",
      "-0.5510581600721375",
      "-0.3061452266824385",
      "0.3875510064203311",
      "-1.1012279777799798",
      "0.16377334303714328",
      "-0.15773450492537847",
      "-0.22234433252113894",
      "-0.24384296679937714",
      "-0.0365123068943393",
      "-0.9862328940697032",
      "0.07726516917327787",
      "-0.08742913261594086",
      "0.1698620840978657",
      "0.04374004150047689",
      "0.13262250512998255",
      "0.23705306455333033",
      "-0.1363185268165484",
      "-0.23767926229439615",
      "0.014162343323110853",
      "-0.3868232632652701",
      "-0.18903837175855706",
      "-0.32809901087977417",
      "-0.038185264115795",
      "0.09636230472906229",
      "0.3608600849183252",
      "-0.2610089429488116",
      "-0.2368326730184336",
      "0.19875800711362018",
      "-0.48902565167766626",
      "-0.16497322527683198",
      "-0.8763147823908447",
      "-0.5004295384090804",
      "0.34855848560782315",
      "0.15319217602901997",
      "0.6116313533089778",
      "0.03255357587709017",
      "-0.2921759643626132",
      "-1.101227977780304",
      "0.611631353309019",
      "0.8124819256020716",
      "0.06329783059162648",
      "0.012819694627518292",
      "-0.036512306894390445",
      "0.4717776624303062",
      "0.33407383948637753",
      "-0.2059588495404411",
      "0.042869169003539",
      "0.03625601740183041",
      "-0.06574825574920212",
      "0.0463185922993242",
      "-0.6062202867620501",
      "0.024500724369846974",
      "0.1637733430371233",
      "-0.9862328940696545",
      "0.334073839486374",
      "-0.03164855965355297",
      "0.12989919002165118",
      "0.024762187081921884",
      "0.07148829174656723",
      "0.03164855965357871",
      "1.577252789018293e-14",
      "-0.11624254600841429",
      "-0.06459325363365617",
      "0.060625629872781285",
      "-0.12989919002182532",
      "0.11624254600842718",
      "7.252171610812169e-14",
      "0.02739651886197539",
      "-0.19179345142900767",
      "-0.024762187081894253",
      "0.0645932536336722",
      "-0.027396518861961115",
      "6.158154865467348e-15",
      "-0.0358007235195501",
      "-0.07148829174655005",
      "-0.060625629872797154",
      "0.1917934514290032",
      "0.03580072351951545",
      "-5.3958671463908876e-15",
      "0.00362239904287433",
      "0.025763932263873288",
      "0.18201370202342537",
      "0.09898964188410637",
      "0.20881979367365414",
      "0.1439848897812307",
      "-0.07064086558340578",
      "0.11081918491407773",
      "0.19028648759457364",
      "0.16093180745510555",
      "1.0677174523043853",
      "0.030036135346678747",
      "-0.5162301861641853",
      "-0.3319555959083672",
      "0.2146221147294936",
      "0.1593090670794787",
      "0.13393958283026824",
      "-0.249716665422687",
      "0.008660963344052239",
      "-0.13328704363556085",
      "-0.0315728007689211",
      "-0.20964402681085703",
      "-0.045595854157815655",
      "0.03234815641755832",
      "-0.17282680749590454",
      "0.19028648759442504",
      "0.1764964905439595",
      "0.006350066139753741",
      "0.4136483472018938",
      "0.3299266659625445",
      "-1.761958750781886",
      "0.026188560336252463",
      "-1.7259976909716157",
      "-0.47701838106296657",
      "-0.6815382597158343",
      "0.5240995134965739",
      "0.33789462105741697",
      "-0.6492392197551367",
      "-0.24756678878424207",
      "-0.3003880004599108",
      "0.7018189671699739",
      "0.1504267886324414",
      "0.7961130682960447",
      "-0.43729254484047436",
      "-0.7923685586989654",
      "0.020334276559798803",
      "-0.331955595908482",
      "-0.20935034974893688",
      "-0.3816032906396071",
      "0.06071564407961064",
      "0.1616813419550412",
      "0.5240995134970785",
      "1.5210246882426222",
      "-1.765815813542536",
      "-0.08525042234120556",
      "0.3359756555655579",
      "-0.12623489550091047",
      "-0.1619351412009693",
      "0.4966537412399767",
      "-0.40449097742804885",
      "-0.3132728237337661",
      "-0.11346768066139713",
      "-0.290380772896744",
      "0.46353734354022846",
      "0.09107973791608591",
      "-0.06245422428268133",
      "0.008660963344055111",
      "-0.26581374105089295",
      "-0.11984039074855334",
      "-0.15091391988133843",
      "-0.2719463965205198",
      "0.7018189671705445",
      "-0.2604017194983197",
      "-0.3187123273288792",
      "-0.17212828195407295",
      "0.12987658551309897",
      "-0.11346768066151337",
      "-0.2795515275967769",
      "0.10270110165502346",
      "0.038868657366485516",
      "0.26259798658711114",
      "0.19980669475848475",
      "-0.01008205966096297",
      "-0.13319246509228583",
      "0.2736751342805723",
      "0.27842554938907677",
      "-0.20881979367375794",
      "-0.16093180745526312",
      "-0.21462211472953824",
      "0.13328704363557842",
      "-0.003622399042838198",
      "-0.14398488978111462",
      "-1.0677174523043846",
      "-0.15930906707947948",
      "0.031572800768891025",
      "-0.025763932263869433",
      "0.07064086558337303",
      "-0.030036135346571215",
      "-0.13393958283025234",
      "0.2096440268109051",
      "-0.1820137020233965",
      "-0.1108191849142687",
      "0.5162301861643349",
      "0.2497166654227071",
      "0.0455958541577624",
      "-0.8240781411429672",
      "-0.9360648306004816",
      "0.29321119820253705",
      "0.17649649054395128",
      "0.8240781411429943",
      "-2.798908673182335e-14",
      "-0.40122846138400947",
      "-0.8058559790238842",
      "-0.20935034974884542",
      "0.9360648306004395",
      "0.40122846138397555",
      "3.941830023108441e-15",
      "-0.3111506669361334",
      "-0.26581374105082667",
      "-0.29321119820275143",
      "0.8058559790239942",
      "0.311150666936152",
      "-3.158463374981383e-14",
      "-1.2682076775537379",
      "-0.4413464779603827",
      "0.02618856033619268",
      "-0.5590001985595704",
      "0.6757329188153305",
      "2.1629767388677994",
      "-0.5977769608815079",
      "1.5210246882421277",
      "0.9175898116665321",
      "-0.9635210739598182",
      "-0.29408009686167874",
      "0.03667199848495703",
      "-0.260401719498338",
      "0.19144070110488678",
      "0.3446295046487596",
      "-0.42886665467812124",
      "-0.15271361213025073",
      "-0.18364787183728207",
      "0.3378946210575479",
      "0.9175898116666007",
      "0.20483390084918507",
      "-0.4349382507129763",
      "-0.3360974314874757",
      "-0.16193514120078106",
      "0.056693798490336234",
      "-0.14354716186085262",
      "-0.4835375273745603",
      "-0.28730495143109425",
      "-0.2795515275967015",
      "0.3854284515725014",
      "-0.23724387955629767",
      "-0.3341354006624419",
      "0.0955717674011407",
      "0.150426788632604",
      "0.1914407011049538",
      "0.010463374782463791",
      "-0.38792607956392117",
      "-0.34778105872020926",
      "-0.29038077289667746",
      "0.38542845157236655",
      "0.34804216450603787",
      "-0.0027060530171447946",
      "-0.23029486748432285",
      "-0.010082059661010114",
      "0.4297498647331693",
      "0.4692989527497602",
      "-0.08221849556665041",
      "-0.09444159769618105",
      "-0.006350066139774927",
      "1.7259976909723032",
      "0.6492392197553178",
      "-0.7961130682961036",
      "-0.03234815641759621",
      "-0.4136483472019963",
      "0.47701838106320327",
      "0.24756678878414112",
      "0.4372925448405599",
      "0.17282680749604626",
      "-0.3299266659625047",
      "0.6815382597162374",
      "0.3003880004598187",
      "0.7923685586990912",
      "-0.6757329188153838",
      "0.9635210739597978",
      "-0.3446295046486202",
      "-0.3816032906394802",
      "1.2682076775536486",
      "-2.162976738867654",
      "0.29408009686171127",
      "0.4288666546780901",
      "-0.11984039074847237",
      "0.44134647796043586",
      "0.5977769608814385",
      "-0.036671998484906834",
      "0.15271361213028906",
      "0.7449735842276236",
      "-5.234919366160437",
      "-1.7658158135422133",
      "0.20483390084909162",
      "-0.7449735842281697",
      "-4.549188870873103e-14",
      "-0.9512462277972447",
      "-0.3187123273287654",
      "0.010463374782460805",
      "5.234919366161574",
      "0.9512462277972014",
      "-1.1002820227032563e-13",
      "0.11372512005432155",
      "0.4966537412399145",
      "-0.1435471618606854",
      "-1.1862824653651924",
      "-0.06854314540154563",
      "0.1316278654230019",
      "0.10270110165492713",
      "0.3480421645059893",
      "0.5628334269588644",
      "0.2532993125680782",
      "-0.22940899264961456",
      "0.4635373435400129",
      "-0.23724387955640033",
      "0.5628334269587567",
      "0.47883989367607616",
      "0.03072674714334709",
      "-0.13319246509214686",
      "0.4692989527497354",
      "-1.3047917815067605",
      "-0.38537411846567665",
      "0.8128233061766527",
      "-0.06071564407954127",
      "0.0852504223410312",
      "0.4044909774279224",
      "-0.09107973791598636",
      "-0.020334276559816535",
      "-0.1616813419550235",
      "-0.3359756555655686",
      "0.3132728237336678",
      "0.062454224282756106",
      "0.43493825071307113",
      "0.48353752737455996",
      "0.3341354006623902",
      "-0.1509139198812843",
      "0.18364787183711392",
      "0.3360974314873566",
      "0.28730495143113866",
      "-0.09557176740109337",
      "0.06854314540167232",
      "-0.2532993125681224",
      "-0.17212828195387556",
      "-0.387926079563716",
      "-0.11372512005424959",
      "-0.13162786542303548",
      "0.22940899264961184",
      "-0.13122349603135056",
      "0.03886865736648832",
      "-0.002706053017013602",
      "0.4788398936762513",
      "0.13122349603138955",
      "4.468177540919692e-14",
      "0.2736751342804424",
      "-0.08221849556664468",
      "-0.38537411846570224",
      "0.05758553355196211",
      "0.09087244351303904",
      "0.27194639652049346",
      "-0.12987658551303488",
      "-0.26259798658705846",
      "-0.2784255493889488",
      "0.3477810587204444",
      "0.23029486748419506",
      "0.09444159769612853",
      "-0.030726747143353217",
      "-0.8128233061768907",
      "-0.09087244351294962"
    ],
    [
      "0.015841848616109135",
      "0.31679421795260926",
      "2.890861347742207",
      "0.5359045873454454",
      "0.4150792281993822",
      "0.316794217952624",
      "2.358588917647566",
      "6.973550396852928",
      "1.4900978782657393",
      "1.7647288685650817",
      "2.8908613477420735",
      "6.973550396853023",
      "26.885541845071053",
      "5.189048015934532",
      "4.272504039062859",
      "0.535904587345843",
      "1.49009787826608",
      "5.189048015934326",
      "1.9168886967930556",
      "0.908042185184819",
      "0.4150792282013099",
      "1.7647288685646707",
      "4.272504039062662",
      "0.9080421851844601",
      "1.1686430036416915",
      "-0.019791274962219156",
      "0.08560824999446828",
      "-0.013530538255646398",
      "-0.0005843393477957772",
      "-0.019791274962180062",
      "-0.11253939115652381",
      "-0.028288258064072657",
      "-0.049018260037822926",
      "-0.03575698876287825",
      "0.08560824999473296",
      "-0.0282882580639315",
      "0.1103280270496056",
      "0.02569893483673709",
      "-0.012210751660641997",
      "-0.013530538255283048",
      "-0.04901826003769819",
      "0.02569893483653915",
      "0.0752563950896175",
      "0.05313091464021283",
      "-0.0005843393479818465",
      "-0.03575698876261729",
      "-0.012210751660634718",
      "0.053130914640229204",
      "0.06956612135903308",
      "0.021597519433965682",
      "-0.0765603696712048",
      "-0.10229952435705102",
      "0.20643851094422902",
      "0.404218338161314",
      "0.47833309683298636",
      "0.17814474734327668",
      "0.15129505554407371",
      "-0.15814644180226156",
      "0.2535977501652804",
      "-0.35535629022780735",
      "-0.43644661563331055",
      "0.2404096601433191",
      "-0.1301179426295862",
      "0.09360631075570755",
      "-0.29664651822566224",
      "-0.3432990033756796",
      "-0.17311071523226182",
      "0.041637037741602774",
      "0.2989193911798678",
      "0.008665865587366662",
      "-0.2711205110537244",
      "-0.14371418853591056",
      "-0.4480747910489672",
      "-0.6161585659436001",
      "-0.15814644180299856",
      "-0.4436281220484257",
      "0.11765677942477844",
      "-0.9942361259739146",
      "0.12260592144899997",
      "-0.39877331975938174",
      "-0.44249037921530693",
      "0.39441711254084",
      "0.5004444813199732",
      "0.009315573242296366",
      "-0.015008291491096953",
      "0.08570465917578012",
      "-0.04157124041328227",
      "0.1304709522274886",
      "0.42854839806666717",
      "0.2842477878440943",
      "-0.2446891784373176",
      "0.5983541917334971",
      "0.14017692002965518",
      "0.500614968157761",
      "0.024183729321322234",
      "-0.13011794262937715",
      "0.1339330016713797",
      "-0.2331776921507423",
      "0.24385056556276338",
      "0.23425551803845227",
      "-0.01500829149200502",
      "0.4124352717198904",
      "0.7784801020542372",
      "-0.2651075844245137",
      "-0.10296732554073948",
      "-0.04798147097870381",
      "-0.09273585454499561",
      "1.0151989138048978",
      "0.12033506667455716",
      "-0.11885235980306479",
      "0.009064812324087458",
      "-0.25850422782045074",
      "-0.4872915495094382",
      "0.10926155159791293",
      "0.023616742196658574",
      "0.04163703774213139",
      "-0.08475493708460281",
      "-0.3601274161286314",
      "0.1112170183007663",
      "-0.032563872859695364",
      "0.2842477878443613",
      "-0.05627308198218077",
      "0.33060603555580614",
      "-0.17979296150561475",
      "-0.07328586169771865",
      "0.009064812324367915",
      "-0.053925094838723396",
      "-0.09940357352737425",
      "0.16564929985307283",
      "0.033770358953038065",
      "-0.27134870724745763",
      "0.038133787957898534",
      "-0.18419116868382274",
      "0.126085583473018",
      "0.04897651357485427",
      "0.4042183381614166",
      "0.2535977501650701",
      "0.09360631075615986",
      "0.298919391179909",
      "0.0215975194346084",
      "0.47833309683328634",
      "-0.35535629022795856",
      "-0.2966465182256686",
      "0.008665865587285427",
      "-0.07656036967134382",
      "0.17814474734276833",
      "-0.43644661563330844",
      "-0.3432990033756245",
      "-0.27112051105382023",
      "-0.10229952435822025",
      "0.15129505554409603",
      "0.24040966014343307",
      "-0.17311071523227275",
      "-0.14371418853588463",
      "1.0150474743578437",
      "0.44676732053433643",
      "0.749761916436257",
      "-0.44362812204890123",
      "1.01504747435809",
      "1.8219949756718954",
      "-0.6741299558858261",
      "-0.4729878611177538",
      "0.1339330016708148",
      "0.4467673205345625",
      "-0.6741299558856285",
      "-1.028827440408046",
      "-0.6785916143696938",
      "-0.08475493708481154",
      "0.749761916436571",
      "-0.4729878611180713",
      "-0.678591614369391",
      "-0.23993248280125282",
      "0.2067089872568874",
      "-1.6128462801472943",
      "-0.44249037921549533",
      "1.0083533220685477",
      "0.48477448180403365",
      "0.5914604354600462",
      "-1.1303325007753453",
      "0.41243527171982997",
      "-0.13609209360610466",
      "-0.6910085778363185",
      "-0.23715259163984628",
      "-0.39678933125861787",
      "-0.05627308198266781",
      "1.2893806358120186",
      "-0.9144858250782862",
      "-1.1217623564400008",
      "0.05203934530931701",
      "-0.042940020785831506",
      "0.08570465917506345",
      "-0.13609209360566085",
      "0.26341478810367247",
      "-0.09368226881214568",
      "0.5236054708634201",
      "-0.09273585454584943",
      "-0.7441882403117812",
      "0.15024342471643184",
      "-0.165401697904036",
      "-0.26034766901331624",
      "-0.05392509483923218",
      "0.3684053322056253",
      "-0.5881970935814893",
      "-0.21235960324256647",
      "-0.28592631131846363",
      "-0.24468917843771013",
      "1.289380635812105",
      "0.3948921723673409",
      "-1.1333542157564747",
      "0.10150187863549939",
      "-0.2585042278206153",
      "0.3684053322052264",
      "0.23080082847472772",
      "-0.3804911638568909",
      "-0.420575086579828",
      "0.03813378795751096",
      "-0.532096283385805",
      "-0.34211310741787426",
      "0.07509431845032657",
      "0.10350417848132584",
      "0.11765677942438788",
      "0.39441711254063155",
      "-0.041571240413747865",
      "0.5983541917334598",
      "-0.4480747910476833",
      "-0.9942361259740345",
      "0.5004444813201957",
      "0.13047095222787333",
      "0.14017692002991858",
      "-0.6161585659439698",
      "0.12260592144874478",
      "0.009315573242195901",
      "0.42854839806652817",
      "0.5006149681578345",
      "0.48477448180391086",
      "-0.691008577836239",
      "-0.9144858250783144",
      "-0.2331776921505985",
      "0.2067089872570338",
      "0.5914604354599804",
      "-0.23715259163989189",
      "-1.1217623564401993",
      "-0.36012741612990784",
      "-1.61284628014758",
      "-1.1303325007754126",
      "-0.39678933125879257",
      "0.05203934530932523",
      "0.6993529865906374",
      "-5.552476966838842",
      "0.7784801020548187",
      "0.26341478810384816",
      "0.6993529865904585",
      "4.169600499142164",
      "0.42546389303048116",
      "0.33060603555639057",
      "0.39489217236727325",
      "-5.552476966838651",
      "0.42546389303024734",
      "3.0524064496527643",
      "-0.8703833417663491",
      "1.0151989138057067",
      "0.15024342471635388",
      "0.47481108731968935",
      "0.13564348974318835",
      "0.190112207812874",
      "-0.09940357352824776",
      "0.230800828474901",
      "0.5292856696322866",
      "-0.4780664228171102",
      "0.08742098689777084",
      "-0.48729154950943",
      "-0.5881970935815912",
      "0.5292856696322029",
      "-1.1019324405610262",
      "0.15618440672581155",
      "-0.18419116868459615",
      "-0.34211310741792195",
      "0.0873143704868454",
      "-0.09594504862643473",
      "-1.0935972517786974",
      "0.2438505655616651",
      "-0.26510758442448346",
      "0.12033506667504361",
      "0.1092615515984416",
      "0.02418372932031426",
      "0.2342555180384632",
      "-0.10296732554076043",
      "-0.11885235980300186",
      "0.02361674219751656",
      "-0.09368226881267284",
      "-0.16540169790402567",
      "-0.2123596032424771",
      "0.11121701830030323",
      "-0.04294002078677831",
      "0.5236054708634045",
      "-0.2603476690128004",
      "-0.2859263113190471",
      "0.13564348974295687",
      "-0.4780664228171679",
      "-0.17979296150519464",
      "-1.1333542157567889",
      "-0.8703833417668321",
      "0.19011220781303156",
      "0.08742098689711464",
      "0.5560308800555882",
      "0.16564929985385982",
      "-0.3804911638568857",
      "-1.1019324405611692",
      "0.5560308800554671",
      "0.8003144470882964",
      "0.1260855834737065",
      "0.0750943184502213",
      "-0.09594504862655795",
      "0.33299199191883316",
      "0.27694103224607264",
      "-0.032563872859454474",
      "-0.07328586169861634",
      "0.03377035895348094",
      "0.04897651357600196",
      "0.1015018786351917",
      "-0.42057508657930304",
      "0.10350417848164348",
      "0.1561844067260188",
      "-1.0935972517793913",
      "0.27694103224621813",
      "0.011814081621221273",
      "0.06997901990028864",
      "-0.016361439799528157",
      "-0.05762695915736731",
      "-0.01181408162148795",
      "-1.3136927503977274e-13",
      "0.03468935350353422",
      "0.006391518839972821",
      "-0.013836418506713036",
      "-0.06997901990009174",
      "-0.03468935350381494",
      "-1.260404773410644e-13",
      "0.05937718185047382",
      "-0.008960680813846275",
      "0.016361439799568934",
      "-0.0063915188400763484",
      "-0.05937718185070205",
      "1.9387467273205745e-13",
      "0.013150456003913562",
      "0.05762695915743362",
      "0.013836418506772898",
      "0.008960680813753702",
      "-0.013150456003658476",
      "2.0325194604400792e-13",
      "-0.3731903217886014",
      "-0.051521677263252345",
      "0.10564383565991171",
      "0.058434028013586665",
      "0.19085377309088286",
      "0.5749483050469405",
      "-0.04695925208410064",
      "-0.3094779835657317",
      "0.27559970842594333",
      "-0.09210562172075644",
      "-0.012290432471634307",
      "0.33016697213089546",
      "-0.24088860879523233",
      "0.1657796139217833",
      "0.15286421125033983",
      "-0.08380165575651927",
      "-0.11633862032229779",
      "-0.06642797290174983",
      "-0.16750703987915116",
      "0.4161497246498831",
      "0.1275886925252744",
      "-0.17274443261526107",
      "-0.032213069857343304",
      "-0.11041049531750409",
      "-0.4145976736556546",
      "0.2755997084261309",
      "0.6918247947498499",
      "0.5886617368224503",
      "-0.14173609382925362",
      "0.4947611040699421",
      "-1.6046936991225869",
      "0.25923944348668404",
      "-0.9324279857978619",
      "-0.5088818250878681",
      "-0.43365017488549745",
      "0.4008015887994665",
      "0.7870317297963493",
      "-1.3404812898495901",
      "-0.4069255210848547",
      "-0.1481770290113546",
      "0.590905896208574",
      "0.4776691137738787",
      "0.4856448989323977",
      "-0.3767736855281081",
      "-0.39120551852713636",
      "-0.010160021087200379",
      "0.16577961392146304",
      "-0.0861452275257826",
      "0.03372452079848008",
      "0.09746825736773312",
      "0.16274360110158048",
      "0.40080158880008987",
      "0.9782813897913756",
      "-0.5429644861792217",
      "0.10529536531161904",
      "0.14111484280592107",
      "-0.20890945326374072",
      "-0.15569142397011063",
      "0.3745528137818213",
      "-0.1762659668508604",
      "-0.3215238950197364",
      "-0.19052119495225567",
      "-0.41141730117371017",
      "0.3095179034386555",
      "0.06455245445840498",
      "-0.09345645093154285",
      "-0.1675070398785347",
      "-0.4837923553102048",
      "-0.2945471051819361",
      "-0.12924157625843805",
      "-0.1358416291947385",
      "0.5909058962080415",
      "-0.3542494058639167",
      "0.6629840329550318",
      "-0.13216980042917337",
      "-0.013454476014212357",
      "-0.1905211949502215",
      "-0.42138327592946634",
      "0.18177499028034383",
      "0.39967254649623335",
      "0.31193691608993296",
      "-0.00042517064546594485",
      "-0.07715939581812255",
      "-0.21223830666131474",
      "0.30618897159805764",
      "0.4450310198960259",
      "-0.1908537730919999",
      "0.09210562172065599",
      "-0.15286421125086375",
      "-0.416149724650381",
      "0.3731903217886846",
      "-0.5749483050470753",
      "0.012290432471373952",
      "0.08380165575619984",
      "-0.1275886925251053",
      "0.051521677263527674",
      "0.04695925208384676",
      "-0.3301669721313547",
      "0.11633862032213832",
      "0.17274443261560457",
      "-0.10564383565984573",
      "0.3094779835657083",
      "0.2408886087951079",
      "0.06642797290217958",
      "0.032213069857584195",
      "-0.8290201900099141",
      "-0.9272341382019583",
      "0.2313008058707389",
      "0.6918247947503235",
      "0.8290201900096074",
      "9.210510956247531e-15",
      "-0.39269522647088173",
      "-0.869381893123726",
      "-0.08614522752556611",
      "0.9272341382017745",
      "0.3926952264712073",
      "-4.815796321923259e-14",
      "-0.2270520079595357",
      "-0.48379235531099446",
      "-0.2313008058703504",
      "0.8693818931231921",
      "0.22705200795967329",
      "3.2922835167737623e-13",
      "-0.8895816657087142",
      "-0.2970382857682656",
      "0.2592394434865201",
      "-0.6424539757232517",
      "1.528071279965655",
      "2.0365988572838583",
      "-0.8306366472633391",
      "0.9782813897918214",
      "0.7475446703600714",
      "-1.2358224450220796",
      "-0.30682156862714915",
      "0.08708214397065206",
      "-0.3542494058645199",
      "0.1894610078564954",
      "0.7284526334937964",
      "0.08847194062117265",
      "-0.2786416702383169",
      "-0.06345421406735821",
      "0.7870317297970261",
      "0.7475446703607542",
      "1.0512778484266525",
      "-0.3449068183724506",
      "-0.37008804060389794",
      "-0.15569142396957875",
      "-0.1823484030679092",
      "-0.13351361252001567",
      "-0.3422546994313121",
      "-0.22944087969892213",
      "-0.42138327592891833",
      "0.25124862060769837",
      "-0.06899275135035991",
      "-0.14216660437392",
      "0.1593163669287089",
      "0.4776691137738069",
      "0.1894610078566389",
      "-0.15185974499003765",
      "-0.7662612701474276",
      "-0.18015089090789874",
      "-0.4114173011743205",
      "0.25124862060745623",
      "0.009369332534056765",
      "0.012609615949802918",
      "-0.18765376482027724",
      "-0.07715939581809811",
      "0.2423852641552642",
      "0.48211171595643226",
      "-0.01955053154998271",
      "-0.03518854974494924",
      "-0.5886617368222834",
      "0.9324279857978577",
      "1.340481289849224",
      "-0.4856448989325126",
      "0.11041049531725766",
      "0.14173609382950342",
      "0.5088818250881005",
      "0.40692552108525826",
      "0.3767736855284428",
      "0.41459767365693684",
      "-0.4947611040697911",
      "0.4336501748858486",
      "0.14817702901164814",
      "0.3912055185279134",
      "-1.5280712799656253",
      "1.235822445021929",
      "-0.7284526334939188",
      "0.0337245207986516",
      "0.8895816657089596",
      "-2.036598857283765",
      "0.30682156862695786",
      "-0.08847194062090942",
      "-0.2945471051822101",
      "0.29703828576809654",
      "0.8306366472633178",
      "-0.08708214397094849",
      "0.27864167023788355",
      "0.7576721358842929",
      "-4.990461861256756",
      "-0.5429644861790566",
      "1.0512778484269647",
      "-0.7576721358840983",
      "-3.7976934764078016e-14",
      "-0.5400560071986827",
      "0.662984032955531",
      "-0.15185974499004626",
      "4.990461861256729",
      "0.5400560071986469",
      "-6.022910250455062e-14",
      "-0.1861377735392262",
      "0.37455281378207955",
      "-0.13351361252029884",
      "-1.525216640190996",
      "0.015617563696450733",
      "0.12240702965377573",
      "0.1817749902807411",
      "0.009369332533838318",
      "0.5196694352078675",
      "0.4906567764060115",
      "-0.14212687840602714",
      "0.3095179034390909",
      "-0.06899275135089195",
      "0.5196694352080237",
      "0.31270685341639914",
      "-0.06737166239870118",
      "-0.21223830666213964",
      "0.48211171595627716",
      "-1.7858290234518495",
      "-0.4933962398742172",
      "0.6552095339528022",
      "-0.09746825736780998",
      "-0.10529536531256634",
      "0.17626596685088913",
      "-0.0645524544586124",
      "0.010160021088157934",
      "-0.16274360110118688",
      "-0.1411148428064893",
      "0.32152389502007517",
      "0.09345645093240063",
      "0.3449068183724726",
      "0.3422546994313855",
      "0.14216660437397272",
      "-0.12924157625886626",
      "0.06345421406761134",
      "0.37008804060397443",
      "0.22944087969901994",
      "-0.15931636692840837",
      "-0.015617563696518023",
      "-0.4906567764062041",
      "-0.13216980043056153",
      "-0.7662612701476931",
      "0.18613777353897845",
      "-0.12240702965378537",
      "0.14212687840605054",
      "-0.06927579410386711",
      "0.39967254649655387",
      "0.012609615950255067",
      "0.3127068534166371",
      "0.06927579410423941",
      "9.035418346653823e-14",
      "0.30618897159766606",
      "-0.01955053154975538",
      "-0.4933962398742429",
      "-0.010275908996318358",
      "0.08867303053342437",
      "0.13584162919477627",
      "0.013454476014598047",
      "-0.31193691609147395",
      "-0.4450310198962571",
      "0.18015089090816905",
      "0.1876537648195923",
      "0.0351885497449103",
      "0.06737166239858461",
      "-0.6552095339530342",
      "-0.08867303053372999"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.0032490024877680187",
    "0.003249002486887742",
    "0.0032490025564972554",
    "0.003249002564359257",
    "0.003249002501897376",
    "0.0032490026193970206",
    "0.003249017004814834",
    "0.003249002511544203",
    "0.0032490025976277645",
    "0.00324900284543006",
    "0.003249002503246616",
    "0.003249002767654529",
    "0.0032490025409457578",
    "0.003249002744456835",
    "0.00324900276809237",
    "0.003249002782047517",
    "0.0032490025773756217",
    "0.0032490025680488688",
    "0.0032490027793667733",
    "0.0032490027332246537",
    "0.003249002485983826",
    "0.0032490025546828213",
    "0.003249002562407505",
    "0.0032490025008082486",
    "0.0032490026166294202",
    "0.003249016698483496",
    "0.003249002510291681",
    "0.0032490025951843558",
    "0.0032490028393771",
    "0.003249002502195844",
    "0.0032490027632014586",
    "0.003249002539356757",
    "0.0032490027403826996",
    "0.0032490027627537113",
    "0.003249002777142866",
    "0.0032490025753016305",
    "0.0032490025660634725",
    "0.0032490027744006846",
    "0.003249002728760825",
    "0.003249002698446206",
    "0.0032490027147540367",
    "0.0032490025856509383",
    "0.0032490028285810375",
    "0.003249031232796614",
    "0.0032490026056159033",
    "0.0032490027834632513",
    "0.003249003295651026",
    "0.0032490025884304666",
    "0.003249003134690158",
    "0.003249002666330587",
    "0.00324900308637691",
    "0.0032490031357342635",
    "0.003249003164179422",
    "0.003249002741577575",
    "0.0032490027222766052",
    "0.0032490031590250612",
    "0.0032490030634991537",
    "0.0032490027318910625",
    "0.0032490025952554916",
    "0.0032490028523291044",
    "0.00324903308344956",
    "0.0032490026163498995",
    "0.003249002804660761",
    "0.003249003346602924",
    "0.003249002598248117",
    "0.0032490031767564574",
    "0.0032490026807328923",
    "0.003249003126323902",
    "0.0032490031775298895",
    "0.0032490032084510918",
    "0.003249002760424419",
    "0.0032490027400215466",
    "0.0032490032023548237",
    "0.003249003101421106",
    "0.0032490025190343654",
    "0.003249002662543805",
    "0.0032490176891916667",
    "0.0032490025308374837",
    "0.0032490026357333513",
    "0.0032490029378309643",
    "0.0032490025207014225",
    "0.003249002842870914",
    "0.0032490025666825242",
    "0.003249002814406196",
    "0.0032490028436919565",
    "0.003249002860434287",
    "0.0032490026110467106",
    "0.0032490025996323463",
    "0.0032490028574850534",
    "0.003249002800950423",
    "0.0032490030187862853",
    "0.0032490643202729595",
    "0.0032490026916202654",
    "0.003249002953638552",
    "0.003249003705759299",
    "0.003249002666800797",
    "0.0032490034729330116",
    "0.0032490027812873213",
    "0.0032490034020017633",
    "0.0032490034694033286",
    "0.003249003514598812",
    "0.0032490028922851433",
    "0.003249002863923405",
    "0.0032490035051697974",
    "0.0032490033653633375",
    "0.0032569279325793507",
    "0.0032490209126265148",
    "0.0032490397149553246",
    "0.003249087726938185",
    "0.003249017964755957",
    "0.0032490708991156853",
    "0.0032490265578733915",
    "0.0032490612058591354",
    "0.0032491086001946857",
    "0.003249074920173258",
    "0.003249033336087174",
    "0.0032490311447903857",
    "0.0032490808284501636",
    "0.0032490676208400057",
    "0.0032490025440043008",
    "0.003249002661831315",
    "0.003249003000567708",
    "0.0032490025327589623",
    "0.0032490028949751205",
    "0.0032490025843292187",
    "0.003249002862970841",
    "0.0032490028944035204",
    "0.0032490029141446614",
    "0.003249002634218887",
    "0.003249002621374458",
    "0.003249002910495865",
    "0.0032490028470495125",
    "0.0032490028944457726",
    "0.003249003564443963",
    "0.0032490026394789255",
    "0.003249003354267222",
    "0.0032490027414384948",
    "0.0032490032921147923",
    "0.0032490033551681083",
    "0.0032490033935373",
    "0.0032490028398624335",
    "0.003249002814590572",
    "0.003249003386302138",
    "0.0032490032612077988",
    "0.0032490051811624515",
    "0.00324900294712758",
    "0.0032490046814038294",
    "0.003249003193651946",
    "0.0032490045275760738",
    "0.0032490046756406066",
    "0.0032490047714878",
    "0.0032490034324307634",
    "0.003249003371203611",
    "0.003249004752132931",
    "0.0032490044501482566",
    "0.0032490025223084235",
    "0.003249002849681892",
    "0.0032490025691155823",
    "0.003249002820632465",
    "0.0032490028519552884",
    "0.0032490028679442442",
    "0.003249002614221029",
    "0.0032490026026711226",
    "0.003249002865108323",
    "0.0032490028078031403",
    "0.003249004256662746",
    "0.003249003051501227",
    "0.003249004136294074",
    "0.0032490042730300896",
    "0.003249004341302494",
    "0.003249003245645452",
    "0.0032490031960144823",
    "0.0032490043283592354",
    "0.00324900408151621",
    "0.003249002637922226",
    "0.0032490030086623667",
    "0.0032490030528062935",
    "0.0032490030775945205",
    "0.0032490027043827283",
    "0.0032490026873507488",
    "0.0032490030730454116",
    "0.003249002988743331",
    "0.0032490040139282438",
    "0.003249004146517101",
    "0.0032490042060310267",
    "0.003249003190036974",
    "0.003249003143350915",
    "0.0032490041976719853",
    "0.003249003966118319",
    "0.003249004252738305",
    "0.0032490043398794265",
    "0.0032490032484230017",
    "0.003249003197590467",
    "0.003249004324041298",
    "0.0032490040747759604",
    "0.0032490044154429125",
    "0.003249003280454906",
    "0.0032490032281899408",
    "0.0032490044034945023",
    "0.003249004145275248",
    "0.0032490027912940094",
    "0.0032490027690794026",
    "0.0032490032744189492",
    "0.003249003164304153",
    "0.0032490027480417687",
    "0.00324900322295779",
    "0.0032490031187648047",
    "0.0032490043873830833",
    "0.00324900413350958",
    "0.0032490039091824996"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.03082199110951457420000000 +/- 3e-31]",
      "[1.242824724527974758793665 +/- 1.72e-25]",
      "[1.135574057133337258606189 +/- 4.42e-25]",
      "[0.6275699792530270313245086 +/- 2.22e-27]",
      "[0.1133400313785895416075717 +/- 9.11e-27]",
      "[0.1047612101498448530203457 +/- 2.25e-26]",
      "[1.746973533029188287035774 +/- 3.71e-25]",
      "[0.1727254888698248670833034 +/- 1.20e-26]",
      "[0.2243484056817541121177822 +/- 2.42e-26]",
      "[2.004681419713430514266465 +/- 1.26e-25]",
      "[1.189709719882892999936624 +/- 1.78e-25]",
      "[0.7769903161744846186654564 +/- 1.01e-26]",
      "[0.1514079983441858590778503 +/- 1.46e-26]",
      "[0.2171857872939892306702162 +/- 4.73e-26]",
      "[0.1565043594765673068157121 +/- 4.61e-26]"
    ],
    [
      "[0.005814826209098997309000000 +/- 3e-32]",
      "[0.07177731569998959325431698 +/- 4.89e-27]",
      "[0.3664658895959010427641646 +/- 1.87e-26]",
      "[0.03485056753288328125916986 +/- 3.81e-27]",
      "[0.07195670161755580102537425 +/- 3.71e-27]",
      "[0.06969326919931375997309492 +/- 1.42e-27]",
      "[1.453927536601670836628888 +/- 2.73e-26]",
      "[0.09950502441131257351615664 +/- 1.28e-27]",
      "[0.1078114890761746318141962 +/- 4.56e-26]",
      "[1.493695283239630563168076 +/- 8.77e-26]",
      "[0.9297284223087617498290029 +/- 2.62e-26]",
      "[0.3958819533726907775283414 +/- 3.01e-26]",
      "[0.1033113800696574987105682 +/- 3.67e-26]",
      "[0.09587407263906489679268095 +/- 1.11e-27]",
      "[0.02875618894992275835208356 +/- 4.43e-28]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.23317883303388953
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack15_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 15,
  "lambda_polygon": 4,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.0",
    "0.135"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "0.9999999999999993",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.5",
    "-0.5",
    "0.4999999999999999",
    "-0.49999999999999994",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-1.5",
    "0.4999999999999999",
    "0.5",
    "-0.5000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.0034297363135628763",
      "0.004672399046568894",
      "0.04517678494306017",
      "0.0067212137927159825",
      "0.005675939367080412",
      "7.989145206920854e-05",
      "-0.000642155584031972",
      "9.578487075560666e-05",
      "0.00043010336840125686",
      "-0.003603494823543028",
      "0.0007158082744078356",
      "0.0007784135667867593",
      "-0.005713202477865378",
      "-0.005390675843084946",
      "0.0004012277528318715",
      "0.00015346768077064636",
      "-0.0010901959991275463",
      "0.0004651451573989658",
      "0.0003283095691880003",
      "0.0002602321792905316",
      "0.001100420813487696",
      "-0.0007868417221867823",
      "-0.00770689722405141",
      "0.004667568038006198",
      "-0.001586884743562532"
    ],
    [
      "0.0034758442442180144",
      "0.005428881375519015",
      "0.061262706869452184",
      "0.007897515956262483",
      "0.006859008627005937",
      "0.00017218450732986722",
      "-0.0013365937793712172",
      "1.75290363649456e-05",
      "0.0006599403473789122",
      "-0.007929616069031486",
      "0.001743349104315907",
      "0.0015740399503148465",
      "-0.008852594645112715",
      "-0.01027912309110858",
      "0.0008225901727634971",
      "0.00036564851777012104",
      "-0.0019599440475296824",
      "0.0007470276120874438",
      "0.0004214648629369937",
      "0.0015600075097049102",
      "0.001719861546518612",
      "-0.0014837995481524807",
      "-0.010742155299000904",
      "0.006383255344893332",
      "-0.00292889206961844"
    ],
    [
      "0.0036500954906949932",
      "0.006456703765071635",
      "0.1184360247018408",
      "0.011337395921854917",
      "0.009805684652369626",
      "0.00023601038252126842",
      "-0.00178646916514596",
      "-3.023135592507589e-05",
      "0.0011820354477373209",
      "-0.010277726722192859",
      "0.0020121504565256704",
      "0.0023366635167405775",
      "-0.017027222983749965",
      "-0.01668109817622664",
      "0.001034119464463645",
      "0.0005111647275532897",
      "-0.0038119403950485605",
      "0.0012516055991512655",
      "0.000818344429500667",
      "-0.0002471313482733112",
      "0.0026156147019011982",
      "-0.0020446955012999265",
      "-0.019346539853892127",
      "0.014303255385440198",
      "-0.0050167069942128025"
    ],
    [
      "0.003817737793549683",
      "0.009093821474407184",
      "0.20930160444245782",
      "0.0243927952289327",
      "0.010619789028367936",
      "0.0008954661105853958",
      "-0.006860584945503681",
      "0.0007657690298150054",
      "0.0016771913142565838",
      "-0.02586070519403012",
      "0.005884423418532865",
      "0.004219249606942509",
      "-0.03636275255930639",
      "-0.028893581832736347",
      "0.003184865426585562",
      "0.0006840286139835912",
      "-0.0035978105722276623",
      "0.0027332061722525145",
      "0.0006228807950810402",
      "0.003943537638142849",
      "0.006669881531164933",
      "-0.0027918180231253855",
      "-0.050108426805346",
      "0.012639648419854885",
      "-0.009271826989807618"
    ],
    [
      "0.003434839262180338",
      "0.00492464801560708",
      "0.04537465541683388",
      "0.007189100886299767",
      "0.005790362483395755",
      "0.00015759264889373287",
      "-0.001237340618270878",
      "0.00011071278631383627",
      "0.0004954631055793443",
      "-0.005055608123886616",
      "0.0013215370801407387",
      "0.0011391905828799225",
      "-0.005741548204217819",
      "-0.007117260141353143",
      "0.0007053713523141507",
      "0.00025668728227745544",
      "-0.000993102658267092",
      "0.0006007819201874943",
      "0.0002873592721022151",
      "0.0014784070240299095",
      "0.0012746220219274958",
      "-0.0010052459769571236",
      "-0.00895905723186565",
      "0.0032405882681777846",
      "-0.002063938004093609"
    ],
    [
      "0.005004893570055073",
      "0.009084911254907202",
      "0.15608141776220924",
      "0.02683676215445573",
      "0.0193364880426539",
      "-5.123369611530725e-05",
      "-0.004569109718462022",
      "0.003492125695784257",
      "0.0031717768571310786",
      "-0.01131744789748602",
      "0.0013688005818587308",
      "0.0003367106872875987",
      "-0.027515726196417706",
      "-0.024818209738981457",
      "0.01040144886205586",
      "-0.00018989522559331295",
      "-0.004801777897005581",
      "0.003583728714333396",
      "0.003694469560387158",
      "0.00406936307810173",
      "0.0050046899229427835",
      "-0.002581848729721574",
      "-0.0278585704706598",
      "0.011528795236188074",
      "-0.001507096346368502"
    ],
    [
      "0.03007750705863514",
      "0.22241150669331303",
      "0.5613614023681844",
      "0.13332722421186746",
      "0.34748939029608567",
      "0.06874663724975252",
      "-0.10162421920407284",
      "-0.004520854656551069",
      "0.06253889210303507",
      "-0.22026182588722637",
      "-0.002446113732595881",
      "0.2033335818120729",
      "-0.04248436777519699",
      "-0.24622724782818176",
      "0.043515292568800566",
      "0.019755697671847164",
      "0.0016491668467620805",
      "0.029860915630186714",
      "0.06988964761598145",
      "0.09766177343361333",
      "0.04153431006211152",
      "0.14563698564980393",
      "-0.20787679393340872",
      "-0.22616653263741618",
      "-0.11067706099897742"
    ],
    [
      "0.0035645275844386586",
      "0.005818612856150644",
      "0.07398036431951263",
      "0.01000896614786777",
      "0.007493360876979428",
      "0.00028176968902319816",
      "-0.0021967799673138924",
      "0.00024522384771058666",
      "0.0008614134155752387",
      "-0.009014423506551574",
      "0.002323016329701764",
      "0.0018381553712616926",
      "-0.011272334767110774",
      "-0.012440913189619596",
      "0.0016397641281342618",
      "0.00040391589692731256",
      "-0.001945629184024192",
      "0.0010778900639692585",
      "0.0005250507378769893",
      "0.002557839641005084",
      "0.002109877264976019",
      "-0.0015265179833429884",
      "-0.014554915396214526",
      "0.00544428179788413",
      "-0.003448118741736265"
    ],
    [
      "0.0037043188610251716",
      "0.007416363666495988",
      "0.1240882814819232",
      "0.01205088136078625",
      "0.011572846102811252",
      "0.00028871376818706454",
      "-0.002763291326749726",
      "-8.690235276383079e-05",
      "0.0014534457304104082",
      "-0.015126391906175183",
      "0.003345189864870116",
      "0.0032418787155216833",
      "-0.014911411396895115",
      "-0.023414045829256925",
      "0.0012351151728096604",
      "0.0008291638819286095",
      "-0.004264869995599222",
      "0.0014909432648598448",
      "0.0009463611276817884",
      "0.004434246737272385",
      "0.0031381528730478514",
      "-0.003382415305804059",
      "-0.0215427338912763",
      "0.013693347965506888",
      "-0.00615251786418275"
    ],
    [
      "0.008598131695867898",
      "0.02171547583779331",
      "0.2741810601796721",
      "0.08731696459851446",
      "0.03562059031066319",
      "0.006523666283274755",
      "-0.027961115439687732",
      "0.014903446201263697",
      "0.010075208177089607",
      "-0.049586819178166784",
      "0.016809715329466884",
      "0.011416073883133947",
      "-0.058017158305156726",
      "-0.042922703272744",
      "0.04497850858523359",
      "-0.0016222395305014517",
      "0.010888907730737838",
      "0.013572613125660613",
      "0.007695957859454",
      "0.014394685428199735",
      "0.026169516699818318",
      "0.008939155655144138",
      "-0.12300305949481002",
      "-0.05310194657270921",
      "-0.0062545887801667855"
    ],
    [
      "0.0034065330211736577",
      "0.004468754737652503",
      "0.03785857313163303",
      "0.006517950822050607",
      "0.005070592449553729",
      "8.231704539952547e-05",
      "-0.0007329196248605427",
      "0.00016848316876506595",
      "0.00034128777192117424",
      "-0.002307320546397653",
      "0.0006162410744483768",
      "0.000654821969308296",
      "-0.0041175747161051645",
      "-0.003852558353714427",
      "0.00041332784811482523",
      "0.00013209128219060154",
      "-0.00045638850248225937",
      "0.00040853517800238954",
      "0.00024391010484301707",
      "0.0003739690201989953",
      "0.0008204206914756708",
      "-0.0005902885889165378",
      "-0.00742069099600937",
      "0.0025692772492039774",
      "-0.001158090836864821"
    ],
    [
      "0.0036638844968666893",
      "0.008427731146091398",
      "0.13367848893257622",
      "0.01468977004255476",
      "0.009893257368547303",
      "0.0003598927110693835",
      "-0.0015533372422312872",
      "0.0002326889917091656",
      "0.001096706675024441",
      "-0.010914135210887915",
      "0.0015554436565580398",
      "0.002840950632612652",
      "-0.01506105235209491",
      "-0.013016657301967346",
      "-0.00040286604651339604",
      "0.00037824827004870695",
      "-0.0021883959807039717",
      "0.0012022829965457353",
      "0.0007320935176503104",
      "-0.001255925221233535",
      "0.004373430186369457",
      "-0.0023074250757542394",
      "-0.02675689156951799",
      "0.014472111631809231",
      "-0.0047153674868894956"
    ],
    [
      "0.0034861949936170248",
      "0.004949681197400789",
      "0.03297387346424835",
      "0.006616794403443868",
      "0.006088559497957939",
      "5.7564069968957555e-05",
      "-0.0005689550575900727",
      "0.00023142617960099043",
      "0.0005127856530944007",
      "-0.0022650031147995876",
      "0.0007381870530218892",
      "0.0007808615427923974",
      "-0.003265510469192447",
      "-0.004308232664160304",
      "0.0007201991502114453",
      "0.00019243186382643566",
      "-0.0007243197249821991",
      "0.0004928553617058302",
      "0.0004611980864644804",
      "0.0008660044414024148",
      "0.0008967653655893077",
      "-0.0009230255972646593",
      "-0.005897344164277103",
      "0.0030293664864473454",
      "-0.001107917248587813"
    ],
    [
      "0.004784097454949643",
      "0.007713910184208666",
      "0.5393329994435906",
      "0.05026438606381968",
      "0.015397840859373497",
      "0.0006144309018774065",
      "-0.01604018397155904",
      "0.004335707407965491",
      "0.003101413163076451",
      "-0.0037529285686357422",
      "0.004685578037922707",
      "0.0026645993104592717",
      "-0.0657523836267975",
      "-0.03729361844829659",
      "0.009695928361839757",
      "0.0007569267791246167",
      "0.002555177025905076",
      "0.005172862350532988",
      "0.0019589470347198554",
      "0.009614811082302575",
      "0.001312952397772926",
      "-0.0016599109527777138",
      "-0.12958652492513856",
      "0.003370053257911904",
      "-0.008845452649785025"
    ],
    [
      "0.008514639746185364",
      "0.33627521589125925",
      "2.633026239139429",
      "0.2329871844639766",
      "0.10052345496819746",
      "-0.008951245972231552",
      "0.06722691913465127",
      "0.002960240543111509",
      "0.004910284135750164",
      "-0.5609169929842179",
      "0.18882041937541927",
      "0.041629946033649265",
      "-0.37245951983669984",
      "-0.17326675813576545",
      "-0.0010465318429146915",
      "0.016979475408340487",
      "-0.05845025141777562",
      "0.010560349614046272",
      "0.01942774108661283",
      "-0.44555565635711214",
      "0.12711883521389425",
      "-0.08463096256393474",
      "0.2551087860319504",
      "0.31514523537623657",
      "-0.005892124369541878"
    ],
    [
      "0.004554327906502533",
      "0.009119532514222019",
      "0.12956686502152692",
      "0.013500728642702183",
      "0.020073710180451593",
      "3.668997280490448e-05",
      "-0.0013124128317750013",
      "0.0009547115398393551",
      "0.003098876290237741",
      "-0.004158947805894313",
      "0.0024893649451351784",
      "0.002891645314969593",
      "-0.015049084722506484",
      "-0.02388335253083104",
      "0.005794026822347542",
      "0.0009467006674045748",
      "-0.006425327981459263",
      "0.002379997672648365",
      "0.003133440522542676",
      "0.0022757172473169144",
      "0.0017179042003011556",
      "-0.0036890230184578607",
      "-0.012092910910529154",
      "0.01899115791245019",
      "-0.0045329598789209564"
    ],
    [
      "0.00353528455092496",
      "0.00588281880935468",
      "0.06597778044272866",
      "0.0093295128677283",
      "0.00702233810890559",
      "0.00014828039180855601",
      "-0.0015289572474205164",
      "0.0002796213445621971",
      "0.000699451050567163",
      "-0.005477947251941614",
      "0.0014948178379600259",
      "0.0014774032803007533",
      "-0.007313390412061615",
      "-0.00852782938576935",
      "0.0008722158946521465",
      "0.00034704981237364225",
      "-0.0010347740751015394",
      "0.0008230598379730239",
      "0.0004926064545477591",
      "0.001447693009730558",
      "0.001650668885729144",
      "-0.0015075242015719444",
      "-0.013615519569684974",
      "0.004741303338720851",
      "-0.0024573896876996936"
    ],
    [
      "0.003606460823885185",
      "0.007479848212747671",
      "0.19689556277595105",
      "0.0141024782046398",
      "0.00936529776067609",
      "0.0003984396430000911",
      "-0.0024153880026493127",
      "0.00016724053607832605",
      "0.0010436174102236133",
      "-0.01694809261595661",
      "0.0027107611330267787",
      "0.003016733916739076",
      "-0.024917261622780386",
      "-0.020743303551859875",
      "0.001177416448474707",
      "0.00047850329044278465",
      "-0.0034101778251045805",
      "0.0013082422962090857",
      "0.0006535210211939376",
      "-0.002602142264022047",
      "0.004115436089836435",
      "-0.002018746259354581",
      "-0.02926188709970747",
      "0.01635438833484404",
      "-0.0055762348664170555"
    ],
    [
      "0.004229460845896864",
      "0.008397200461784358",
      "0.08334876457876277",
      "0.017673081590005888",
      "0.013548452916453402",
      "0.0001390247144694962",
      "-0.00342053984596345",
      "0.0016001237643287005",
      "0.0020455028383347044",
      "-0.007544677875642612",
      "0.0034647070179565217",
      "0.0024644664963997167",
      "-0.010647861901239902",
      "-0.014621564334768687",
      "0.005105126490360948",
      "0.0008352444326080905",
      "-0.0014955294098964208",
      "0.0022613981794695516",
      "0.0019636899599105705",
      "0.00606924873479247",
      "0.002171131170914426",
      "-0.0034740772806818505",
      "-0.021948441306658566",
      "0.0037533636993193702",
      "-0.002878442574758061"
    ],
    [
      "0.005606547357097029",
      "0.021994489319227366",
      "0.405615677143586",
      "0.05438961276367731",
      "0.023745655672572474",
      "0.002353971426502997",
      "-0.00628075886566189",
      "0.006465325728705133",
      "0.003999631211109599",
      "-0.05645591867713241",
      "0.01339979876141142",
      "0.0031625982438818383",
      "-0.06810371475925876",
      "-0.03092250030193634",
      "0.013691516932947703",
      "-0.0013046672432937532",
      "-0.0025686455553985852",
      "0.0045605774738733005",
      "0.004629034680162432",
      "-0.005379007802830848",
      "0.02222723900656573",
      "0.00039073472479221415",
      "-0.07026063332547695",
      "0.020660400323742587",
      "-0.0012032530039525434"
    ],
    [
      "0.044677242347684006",
      "1.8714937705493013",
      "0.1260050809273554",
      "0.5318311074536847",
      "0.11149719862171403",
      "-0.10894377493046029",
      "0.030018482678612138",
      "0.1395797868825118",
      "0.0015034589614678867",
      "-0.2927729616693221",
      "-0.5670234766877128",
      "-0.26924264201115655",
      "0.14208380621932912",
      "0.01360831531293421",
      "0.041382044220141065",
      "-0.23150774067163052",
      "0.02892969233726817",
      "0.037268158069589746",
      "0.05817982543566708",
      "0.16508328556860516",
      "0.7579253759253904",
      "-0.2053016595338044",
      "-0.09628140818840508",
      "0.04134858585998779",
      "0.17698002582373826"
    ],
    [
      "0.00359318989432815",
      "0.006038240601221833",
      "0.11820672537027464",
      "0.011634259701672364",
      "0.009278876137851907",
      "0.00035391818158835486",
      "-0.0031628617844932875",
      "-6.856733042844224e-05",
      "0.0011696557318234468",
      "-0.01454390929432338",
      "0.003114986634414339",
      "0.0027145237609985965",
      "-0.01878098824261502",
      "-0.02108174511547276",
      "0.001657099404847009",
      "0.0006341359575678825",
      "-0.003960139414086786",
      "0.0014288378122292807",
      "0.0006099384754725073",
      "0.0026215973938199973",
      "0.002747194802006481",
      "-0.0022340172418695322",
      "-0.021639115534342442",
      "0.011552140820839258",
      "-0.005906450468215521"
    ],
    [
      "0.0034659879170370464",
      "0.005406877460222601",
      "0.06193651831729052",
      "0.008669477145648358",
      "0.006378238218892336",
      "0.0001985964397412782",
      "-0.001576098552404407",
      "0.00011597837149311321",
      "0.0006023501403268096",
      "-0.007139885422889928",
      "0.0017476861009005158",
      "0.0014050188088660272",
      "-0.008143525304523795",
      "-0.009264317728577075",
      "0.0007024848269118499",
      "0.00030777737264307023",
      "-0.0013447650618663891",
      "0.0007657442561256611",
      "0.0003293880507469324",
      "0.001864596987012349",
      "0.0018068630714814184",
      "-0.0013115770295206524",
      "-0.0128369615489889",
      "0.004986574519481882",
      "-0.0028112263554259075"
    ],
    [
      "2.1545966600045725",
      "8.678822383807105",
      "5.884626837455076",
      "2.024327788200579",
      "0.22553966492133343",
      "-0.4323350408966873",
      "-1.0657809066424273",
      "-1.9259349990468022",
      "-0.14387645013203545",
      "0.7475549150732029",
      "-0.32737412595907284",
      "0.1470370267060847",
      "0.3481535685820705",
      "-0.34082545440634165",
      "0.036204379050640466",
      "4.291560194107038",
      "0.37568869156353",
      "-0.38858556053558946",
      "0.06411982557460194",
      "1.8411700077456996",
      "3.9233884641003103",
      "0.31849448396375063",
      "1.304141249522778",
      "-0.8318254750333911",
      "0.023858636519437468"
    ],
    [
      "1.1691831436735673",
      "5.375889369789134",
      "4.06475220008547",
      "1.156660640110549",
      "1.472652924343278",
      "-2.4451428446925902",
      "-0.04537293541966052",
      "-0.7421559580920629",
      "-0.20777201939063758",
      "-0.4584158048894661",
      "1.6565897839003478",
      "0.9117127758210984",
      "0.6578124221909305",
      "-1.3347321779445678",
      "0.0931705171468532",
      "-0.060782192666535",
      "1.738513329293466",
      "0.5193946424877267",
      "-0.023530390404483723",
      "-3.891542130834994",
      "-1.2955961207290265",
      "0.27840907160514455",
      "1.706494189234359",
      "0.22272003867660098",
      "0.7862628961237283"
    ],
    [
      "0.04935737488542815",
      "4.991610125126601",
      "0.4641896697477995",
      "0.5583846107383541",
      "0.3587604215254495",
      "-0.15523875437926504",
      "0.007231072607215725",
      "0.1379688651971682",
      "0.007845010428431614",
      "-0.5325239002640282",
      "-0.5127781804068167",
      "0.474983325558884",
      "0.19545440489101423",
      "0.15284622624875527",
      "0.038645814780886245",
      "-0.1813178583380846",
      "0.12859011647810295",
      "0.04506321247153109",
      "0.07249015497825341",
      "-0.0558816624637616",
      "0.9594002597282358",
      "-0.7384766637139771",
      "-0.40612375373370696",
      "-0.07607720883774785",
      "0.0718657172385903"
    ],
    [
      "0.003482634242776295",
      "0.00500689499855284",
      "0.07364153831545037",
      "0.00765112202899164",
      "0.007180046216728406",
      "9.632085441877335e-05",
      "-0.0010266929086009144",
      "-6.0596320903274386e-05",
      "0.0006779209279408641",
      "-0.0068780844469463285",
      "0.0012965624417120077",
      "0.0012833166888906477",
      "-0.009940689995290655",
      "-0.010847822022079902",
      "0.0005820722283537094",
      "0.00031249607457015766",
      "-0.0024478221964295064",
      "0.0006939598479900731",
      "0.000489442577103653",
      "0.0009174168748574081",
      "0.001419476756410441",
      "-0.001362706154819999",
      "-0.011273470927745149",
      "0.008833321605780603",
      "-0.002966879200314863"
    ],
    [
      "0.0034672620175720944",
      "0.005677629180011913",
      "0.05768909994089606",
      "0.008597407496429175",
      "0.006309621865968103",
      "0.00020457353726829078",
      "-0.001291657007278233",
      "0.00012126205244465438",
      "0.0005812385889335094",
      "-0.0068847775534560795",
      "0.0014308751375019834",
      "0.001442158756819655",
      "-0.008525651321253772",
      "-0.00800946376006281",
      "0.000608449175779972",
      "0.00025308935571156303",
      "-0.0013805420735155283",
      "0.0007312710671690073",
      "0.00034075757623517065",
      "0.0004616145839540981",
      "0.002070549013688985",
      "-0.00120514044604598",
      "-0.011555278121746764",
      "0.005453137208827854",
      "-0.002638533431296424"
    ],
    [
      "0.0034498111213953197",
      "0.005051667848173499",
      "0.04859515451795606",
      "0.007112424000015057",
      "0.0060100207670096785",
      "8.298189693081293e-05",
      "-0.0007287718189348821",
      "0.00011145181035978051",
      "0.00048316186189257366",
      "-0.0041364041147054515",
      "0.0009396618524907211",
      "0.0008921664409332309",
      "-0.005793263120297031",
      "-0.0062077911986523635",
      "0.00045239163462200074",
      "0.00019166667129162207",
      "-0.0011796322457492683",
      "0.0005215660523485044",
      "0.00037254762320134733",
      "0.0007766596465312096",
      "0.0012607020139080909",
      "-0.001004856138030396",
      "-0.008362518358618802",
      "0.004930560776680401",
      "-0.0017605045275293526"
    ],
    [
      "0.04677406224118609",
      "0.19170757984348943",
      "3.787486041854958",
      "0.2345076979084916",
      "0.6402167127501468",
      "-0.04780651454690891",
      "-0.11659043290449259",
      "0.08171956155935332",
      "0.0863637271395762",
      "0.6545310596386984",
      "-0.16612677633374603",
      "-0.025630557820522724",
      "-0.6694184846956738",
      "-0.5721955625083759",
      "0.16888021405865875",
      "0.015310411239459398",
      "-0.11971289689619403",
      "0.007236262991815134",
      "0.1401016607161048",
      "0.3768418331691068",
      "-0.047675106758721816",
      "-0.21743568682194353",
      "0.2369219616151186",
      "-0.3020556590570155",
      "0.27089907442930267"
    ],
    [
      "0.07957138866263713",
      "7.590566421787984",
      "0.6292194645709146",
      "0.5109747218013283",
      "0.28558237065274716",
      "-0.2117307604575438",
      "-0.1512988650533385",
      "-0.021606199796160713",
      "0.14055540933512622",
      "0.10157168558605124",
      "0.059458412920095016",
      "-0.3647567608201054",
      "-0.21191672856283358",
      "-0.22127167625785826",
      "-0.0625977042434726",
      "-0.6382846384123582",
      "0.011444191535140792",
      "0.08056463751912162",
      "0.004331247870986202",
      "-1.717922965573532",
      "-0.10720256153576739",
      "1.066841416904111",
      "-0.07429036902716105",
      "0.006180361811187744",
      "-0.18953933148601543"
    ],
    [
      "0.0034152137226705313",
      "0.004582600555180929",
      "0.04962634371497822",
      "0.006874555720470426",
      "0.005683762955056962",
      "7.631268413860881e-05",
      "-0.0007790477163605943",
      "8.841520021879727e-05",
      "0.00040867408528316544",
      "-0.004149640114150159",
      "0.0008207922640110807",
      "0.0008122181521950784",
      "-0.004869471178801326",
      "-0.005955104358434537",
      "0.00017232949868633635",
      "0.00017968537207071957",
      "-0.0008878212333293362",
      "0.0004365170743692391",
      "0.00029112383743000995",
      "0.0008618586851164006",
      "0.0010848012235323181",
      "-0.0008996897421050266",
      "-0.009554068105423922",
      "0.004671197482442213",
      "-0.001666212024689369"
    ],
    [
      "0.0034604664346599796",
      "0.005214144205557083",
      "0.0932036025361157",
      "0.009732472060801696",
      "0.006780881461007199",
      "0.00023515404607752822",
      "-0.002122989229115996",
      "4.5732533213787104e-05",
      "0.0006652016792949473",
      "-0.00947840107737748",
      "0.0018556442435641509",
      "0.0016231961964746108",
      "-0.012187027646252496",
      "-0.01290505760813084",
      "0.0006210358165806526",
      "0.0003248040663233946",
      "-0.0019134231707082436",
      "0.000875504757258724",
      "0.00030183761098714386",
      "0.0014058286101476627",
      "0.0020987600432148903",
      "-0.0013467403524660216",
      "-0.018156742547467263",
      "0.007547958518053242",
      "-0.0037228480651931174"
    ],
    [
      "0.0034246005276952706",
      "0.005013217486048692",
      "0.041256913368033665",
      "0.006957075025393106",
      "0.005399690313604914",
      "9.78420055437625e-05",
      "-0.0007784750127011182",
      "0.00018351498747639402",
      "0.0003880594514405934",
      "-0.0033164567036249428",
      "0.0006938294184542458",
      "0.0008829699161422193",
      "-0.004559151565865666",
      "-0.004438804491462299",
      "0.0004059978327484941",
      "0.00015287624993047682",
      "-0.0005488618939534823",
      "0.0004589562361602514",
      "0.0002810642792095984",
      "0.00015469383120894612",
      "0.001201080381386489",
      "-0.000802320485850608",
      "-0.008157093463286212",
      "0.003140714526534015",
      "-0.001363125565407575"
    ],
    [
      "0.4040746001669499",
      "3.2293122444911413",
      "4.054394743920814",
      "0.9631833919431183",
      "1.0959694790824561",
      "1.094673305255437",
      "-0.4686894590631603",
      "-0.20251168411464443",
      "-0.5497123456242258",
      "-0.9219486704950176",
      "-0.8915037170632943",
      "-1.5613512919853",
      "-1.1488666016570088",
      "0.7610364892296142",
      "0.2367494018305619",
      "0.19861227162895911",
      "0.9767626789044668",
      "-0.540719557521905",
      "0.1415433157152686",
      "3.1999384091175656",
      "-1.4579234592561565",
      "0.5134939643737356",
      "1.2909274972309552",
      "1.6161376857802245",
      "-0.8256216893020342"
    ],
    [
      "0.12102660364889624",
      "3.844630380727719",
      "0.8537398595435172",
      "1.9839928621049057",
      "0.3937168539663608",
      "-0.24172994880033968",
      "0.14318277904727159",
      "0.08280416706297228",
      "0.1643707244530546",
      "-1.3160713902306589",
      "0.8302235695191603",
      "-0.769406232661181",
      "-0.5476982549830571",
      "0.3708197482075291",
      "0.24205650444164462",
      "-0.2628594186717453",
      "0.05750339110099494",
      "0.2841829884927719",
      "0.12278166828697708",
      "-0.624993618240971",
      "0.4340704786738945",
      "-0.11339432381148591",
      "0.5379020659350511",
      "0.08852856107646323",
      "-0.3939466091787065"
    ],
    [
      "0.004047196311017624",
      "0.007965276264932349",
      "0.08437841606433062",
      "0.018230602161052024",
      "0.009940710311942888",
      "0.0007398830492505498",
      "-0.004912108975762835",
      "0.0016506637026234617",
      "0.0017320041983398876",
      "-0.007684987428940697",
      "0.0038298552241847984",
      "0.003147938147191609",
      "-0.014408526382260974",
      "-0.012053373676327072",
      "0.005683259709262017",
      "0.0005825528347811206",
      "0.00022768535235984325",
      "0.0023916389395467106",
      "0.001170849731385584",
      "0.003983093253304605",
      "0.003094147453445449",
      "-0.0013536835163733708",
      "-0.02576106715433709",
      "-0.0033757458074791568",
      "-0.0036603259040862346"
    ],
    [
      "0.0034631808808675956",
      "0.004855632352384862",
      "0.04347312862361192",
      "0.007403105154733674",
      "0.005838246358706684",
      "0.00012585605406738654",
      "-0.0011717520130359756",
      "0.00020649214399125234",
      "0.0005146735659873582",
      "-0.0037669234401797053",
      "0.0012293812932738985",
      "0.0009625278580540329",
      "-0.00518680715457617",
      "-0.00596654369849259",
      "0.0008336914571508966",
      "0.00024371790252097106",
      "-0.0007221560989966843",
      "0.0006057081895587155",
      "0.0003482948849511236",
      "0.0016211249677054234",
      "0.0010281524270223529",
      "-0.0009477574419533729",
      "-0.00918247995462619",
      "0.002695102895670979",
      "-0.00174500063109395"
    ],
    [
      "0.0033950838309115203",
      "0.004470361866905058",
      "0.03311908181291475",
      "0.006298251019021145",
      "0.004954023456218602",
      "9.717916872188016e-05",
      "-0.0007397795729959385",
      "0.0001460765425864808",
      "0.0003255194290710298",
      "-0.00306788402680935",
      "0.0007812909800625603",
      "0.000679882835443386",
      "-0.003801310963289144",
      "-0.003924542298852494",
      "0.000431792349521133",
      "0.00013679103326393218",
      "-0.00046109922295565635",
      "0.00039635113953231796",
      "0.0002171707696350055",
      "0.0007669180635984295",
      "0.0009320174474353789",
      "-0.0006318185101070692",
      "-0.006793284617436662",
      "0.002241104596215877",
      "-0.001196888314576836"
    ],
    [
      "0.003395088555501505",
      "0.004389265478680003",
      "0.027318251822747434",
      "0.005620456388506461",
      "0.005001240982807881",
      "6.0630433423699e-05",
      "-0.0004907733366162117",
      "0.00011679565842677954",
      "0.0003175396010870172",
      "-0.0021998720360700357",
      "0.0005981784542183477",
      "0.000578242865009514",
      "-0.002847675524954109",
      "-0.0034874177319872807",
      "0.0004126089413239419",
      "0.00012905679741033463",
      "-0.0005545986094492178",
      "0.00033729751137746177",
      "0.00025112930339359025",
      "0.0005988256407043081",
      "0.0007215750876606738",
      "-0.0006074323508986568",
      "-0.0047342173459168245",
      "0.002276070970734113",
      "-0.0009557366307940733"
    ],
    [
      "0.0034134776162396212",
      "0.004697014170033675",
      "0.039436617226238334",
      "0.006475496680844036",
      "0.005400907796380046",
      "8.220284539347434e-05",
      "-0.0006655806570710381",
      "0.00013452285916006873",
      "0.00037413806578879936",
      "-0.003530730265780442",
      "0.0008061194062793217",
      "0.0007609841153235439",
      "-0.003966718337310656",
      "-0.004836185241206742",
      "0.0003623599727580335",
      "0.00015948818605301422",
      "-0.0006887043280992789",
      "0.0004116495394603554",
      "0.00028323792934988485",
      "0.000802210004157535",
      "0.0010577267989712292",
      "-0.0008136663311414866",
      "-0.007272625028775853",
      "0.003352103160416406",
      "-0.0013196204851083407"
    ],
    [
      "0.0035836107338607253",
      "0.006532313031144862",
      "0.10675077935395053",
      "0.010993088030264482",
      "0.008549190245662626",
      "0.0001761166230028671",
      "-0.0017346520047670573",
      "0.00025071527373667676",
      "0.0008713416027016651",
      "-0.009607481803465255",
      "0.0022545917352365633",
      "0.0018865357954705154",
      "-0.009208232469469321",
      "-0.01375076985929757",
      "0.000564163152268967",
      "0.0004581549216309556",
      "-0.0017029720185067043",
      "0.0009381747351206333",
      "0.0006433726115836721",
      "0.0030465787527196105",
      "0.0023958289780822563",
      "-0.0022022779778792024",
      "-0.02004789138735294",
      "0.0090188212047241",
      "-0.0034249960767272574"
    ],
    [
      "0.008332379603622004",
      "0.03677317146792389",
      "0.1273559090397619",
      "0.12180459388934696",
      "0.030855145819961294",
      "0.006146966956672437",
      "-0.003789840641385849",
      "0.015995004604087513",
      "0.006353142719923005",
      "0.015183938133888185",
      "0.03321734085173804",
      "0.007903533130180804",
      "-0.011156735025096563",
      "-0.020932097689141158",
      "0.03649368798693637",
      "0.001558333671818461",
      "-0.0027457910232956463",
      "0.015514784571396411",
      "0.008443756415092773",
      "-0.009234590929975995",
      "0.0290192053403299",
      "0.001588792009002285",
      "0.006587755148284378",
      "-0.004958476235686508",
      "0.007241686324187524"
    ],
    [
      "0.052118850742515016",
      "2.3710426912486233",
      "0.4484873235066355",
      "0.4866646831221618",
      "0.1460220499826127",
      "-0.22771291679516667",
      "-0.052304096267378905",
      "-0.003726037973816936",
      "0.06389693549761262",
      "0.2336343275102757",
      "0.0701334010251575",
      "-0.31492794291843645",
      "0.19901711709616307",
      "0.050225284996624486",
      "0.10032169343208279",
      "-0.0992488010700969",
      "0.08944023963088954",
      "0.12630347012306437",
      "0.044282583412919824",
      "-0.8834789292758414",
      "-0.35888931111475897",
      "-0.17520222552462525",
      "0.019464125134036656",
      "-0.16170176316173357",
      "-0.20776985640985207"
    ],
    [
      "0.004784253986381589",
      "0.012970618844632853",
      "0.13710859329165326",
      "0.01976188894688109",
      "0.022727211223883513",
      "0.0004475140325618803",
      "-0.005681781784996573",
      "0.0012859445252037189",
      "0.003942360173622289",
      "-0.01820592727420774",
      "0.0084204570852194",
      "0.0073673831595333205",
      "-0.025637575588670136",
      "-0.03592591001770797",
      "0.010287059136901696",
      "0.002483310016097272",
      "-0.006838122291407271",
      "0.003989204358993074",
      "0.0033785163502688402",
      "0.013324170561124135",
      "0.0018222868038237508",
      "-0.007491312501350708",
      "-0.021356507639967437",
      "0.009775108616734862",
      "-0.008623311316740113"
    ],
    [
      "0.0035441517208039137",
      "0.006171627799975031",
      "0.05662145263051198",
      "0.00908785470341775",
      "0.006834573728812131",
      "0.00022733956322937678",
      "-0.0014090264724496112",
      "0.0003315273878464281",
      "0.0007024927496847507",
      "-0.006671518337261356",
      "0.001752075627048398",
      "0.001568707382800277",
      "-0.007182587936971608",
      "-0.00791461472466637",
      "0.00122500456004977",
      "0.0002959204897293341",
      "-0.0009809351882423651",
      "0.0008403882129279138",
      "0.0004934839943597403",
      "0.002137426948128935",
      "0.002020817754762289",
      "-0.0013781322567104285",
      "-0.011659194240206866",
      "0.0038193970765562518",
      "-0.002343605162719921"
    ],
    [
      "0.0034927567965409756",
      "0.005214069216368976",
      "0.06047450114457616",
      "0.008439918483830841",
      "0.006771986302859777",
      "0.0002122682879145635",
      "-0.001816603356402519",
      "9.127821523587393e-05",
      "0.0007059603742680175",
      "-0.007047876539326978",
      "0.0016529655980933005",
      "0.0015523699915559622",
      "-0.009323595786896876",
      "-0.010558185422086377",
      "0.001094322865915669",
      "0.00034230830076575187",
      "-0.0018073057910327742",
      "0.0008636104652480889",
      "0.0003960508028611789",
      "0.0014267552459764142",
      "0.0016471011640222704",
      "-0.0012623505934965334",
      "-0.01189923753500979",
      "0.00515885101780012",
      "-0.0030724896515152726"
    ],
    [
      "0.0035807598887217795",
      "0.00631484622548717",
      "0.1162720306686625",
      "0.013334618703345659",
      "0.008385206047933608",
      "0.0004344042939295372",
      "-0.0036423841024514725",
      "0.00012544278146197304",
      "0.0010796150437466195",
      "-0.014928150870148942",
      "0.0035017846842376817",
      "0.0026304510811703133",
      "-0.019184189338097426",
      "-0.019234148187128916",
      "0.0017229461773422298",
      "0.0005728809388964098",
      "-0.003022625081599193",
      "0.001520703922192353",
      "0.0004566315167927442",
      "0.0033565336783870857",
      "0.003185745559505673",
      "-0.0020826668033469818",
      "-0.025152002402687487",
      "0.009050250264480577",
      "-0.0058469417229763225"
    ],
    [
      "0.003523009293181891",
      "0.005324538054189264",
      "0.06583458337765215",
      "0.009900621470441094",
      "0.006895734989312338",
      "0.00029165797502264836",
      "-0.0024593106919713155",
      "0.00018064855629861123",
      "0.0007957102169188322",
      "-0.00793954329481967",
      "0.002070068524387828",
      "0.0017079222275307767",
      "-0.01051206758743727",
      "-0.011719323502919314",
      "0.0013659200606474693",
      "0.0003706762764617136",
      "-0.0016749837569339625",
      "0.0010740042067348004",
      "0.0003736164768389588",
      "0.0021610855450808243",
      "0.0019598123559270335",
      "-0.0013011005796449574",
      "-0.0152122178015157",
      "0.004424587948316284",
      "-0.003625704962170977"
    ],
    [
      "0.003589103201211995",
      "0.00625785641570751",
      "0.05094985000811217",
      "0.010369184426895727",
      "0.00718196062714142",
      "0.00029649570131744983",
      "-0.0021104775012658916",
      "0.00039252755559974594",
      "0.0008452221816628562",
      "-0.006295160844773864",
      "0.0019068652496752924",
      "0.0018079130433934895",
      "-0.006693440824473933",
      "-0.008903523754420729",
      "0.001426592793562742",
      "0.0003570560695470008",
      "-0.0008391329917752005",
      "0.0011023144483393698",
      "0.0004867256248713174",
      "0.0024056915696537783",
      "0.002201760656144637",
      "-0.001469467246504998",
      "-0.013615975570932876",
      "0.0025204210271458846",
      "-0.002968978900116963"
    ],
    [
      "0.013682645523810932",
      "0.03586020048030006",
      "0.4880606766322001",
      "0.15158616318542234",
      "0.09098693062290611",
      "0.011240224101334474",
      "-0.06625141650682523",
      "0.01852012889366392",
      "0.02545962945704235",
      "-0.07710158984166657",
      "0.06374836528880588",
      "0.04721097987880035",
      "-0.12099249558001676",
      "-0.16456334938144065",
      "0.09382182645300435",
      "0.012875713586645457",
      "0.00033795218728946614",
      "0.033655477714211464",
      "0.01578866215748159",
      "0.08759188473636989",
      "0.01598734797946421",
      "-0.016126789732630237",
      "-0.22981750956520663",
      "-0.09535140605533629",
      "-0.05528756060571568"
    ],
    [
      "0.005638415465645671",
      "0.02638778849270332",
      "0.23457376906732236",
      "0.03943380745396038",
      "0.03901988744470622",
      "0.0007817287582285871",
      "-0.013288409138225427",
      "0.0004137339319842455",
      "0.0072608031793448685",
      "-0.04693620383385569",
      "0.022985964733502964",
      "0.015063954599351136",
      "-0.04651646999214909",
      "-0.07500046956493736",
      "0.01286286654258088",
      "0.005895790553968888",
      "-0.012900982160599298",
      "0.007722498228274578",
      "0.004977693093414057",
      "0.03849544107289611",
      "0.007124044506104632",
      "-0.02002160685327432",
      "-0.05937590501421077",
      "0.018794187590540464",
      "-0.024310082478616775"
    ],
    [
      "0.39937859739396886",
      "4.264310009739561",
      "0.7516627688431055",
      "1.880292028235459",
      "1.7641500050309602",
      "0.4988649281638429",
      "0.13705485229222775",
      "0.6307888401239753",
      "0.23748540779971455",
      "-0.39067398223764993",
      "1.6311062814793973",
      "0.7270902102748489",
      "0.09862163003771687",
      "0.7719527924965132",
      "0.39578079287293805",
      "-0.032525793359305166",
      "0.1438510272189447",
      "-0.32367381993629857",
      "0.43016106608586885",
      "-1.0529656304174446",
      "-0.38876523579542743",
      "-1.1797487576982923",
      "-0.15601572248480586",
      "0.3698388349007467",
      "0.28022128976441213"
    ],
    [
      "0.0073389312394982744",
      "0.02016101884230713",
      "0.20546588622575734",
      "0.04794101081340528",
      "0.0512395114955433",
      "0.0011163196231244023",
      "0.009759248327794944",
      "0.009581342309538162",
      "0.005926791601097887",
      "0.014429303593059137",
      "0.011542215596625958",
      "0.0006237996727803207",
      "0.026635744203178845",
      "-0.05620364195617455",
      "0.01822354643918676",
      "0.000549894439352574",
      "-0.018480917110148147",
      "0.004592403550371846",
      "0.011705422962998986",
      "-0.0030266445196155765",
      "0.007967589018502346",
      "-0.0013737096661037653",
      "0.0536601894005219",
      "0.058314467953716316",
      "0.02125632770909947"
    ],
    [
      "0.004869471161844599",
      "0.011931739955163459",
      "0.13237572744729673",
      "0.021321141327361886",
      "0.023412645791362187",
      "0.0003936954929332022",
      "-0.0005140663857527056",
      "0.001533606659747945",
      "0.003647627057887167",
      "-0.018956294319949236",
      "0.00683204421528154",
      "0.003921967247447876",
      "-0.017574649265704435",
      "-0.026026385811613692",
      "0.006660417773931192",
      "0.0012348003127196064",
      "-0.007168538981409825",
      "0.0031296906300433505",
      "0.0038011381472981974",
      "0.007336488304386146",
      "0.005780271750397707",
      "-0.005564456394588605",
      "-0.015152483818746149",
      "0.02395434720684747",
      "-0.005491523647505366"
    ],
    [
      "0.003650025757603575",
      "0.005665559259854508",
      "0.12596813208259555",
      "0.00770311030673411",
      "0.010946092573100578",
      "0.0001249376524967719",
      "-0.0008100814515558584",
      "3.6988115776781736e-05",
      "0.001096345902602743",
      "-0.009935731381288325",
      "0.0016478308874868519",
      "0.0021964833223143744",
      "-0.010903685826542199",
      "-0.022620416841377222",
      "0.001571411211683642",
      "0.0005363908135859612",
      "-0.005009146863097989",
      "0.0009050957442466279",
      "0.001127745868260665",
      "0.0012077002674757001",
      "0.0015653304014903733",
      "-0.002037120450794212",
      "-0.007596608842948621",
      "0.015270505036270095",
      "-0.003046741120020138"
    ],
    [
      "0.003539027788993965",
      "0.00621625960000214",
      "0.13574159642811873",
      "0.01034590444151575",
      "0.009135436449848112",
      "0.00022991589522195247",
      "-0.0019577322001534544",
      "-0.00017470606737810868",
      "0.0009752693421395027",
      "-0.015540528921101901",
      "0.0028457044217697013",
      "0.0025436240896416318",
      "-0.01829057413780861",
      "-0.020481219807251226",
      "0.0010204718365241711",
      "0.0005966676347731303",
      "-0.004164033709358397",
      "0.0010965495671882177",
      "0.0006370252405306599",
      "0.0019041376435159154",
      "0.002650254000847179",
      "-0.0023916551977121578",
      "-0.019713255187095286",
      "0.014717168652597002",
      "-0.005205553420513789"
    ],
    [
      "0.003516258878328002",
      "0.006384200847807463",
      "0.1350834302646333",
      "0.011075844614704516",
      "0.008509362851428594",
      "0.00025795954880926956",
      "-0.002260583818332754",
      "-8.582317365793221e-05",
      "0.0008952970350295519",
      "-0.01558207421511227",
      "0.002943756662878795",
      "0.002431706839438433",
      "-0.017921628267142595",
      "-0.019177269606392315",
      "0.000861080886221937",
      "0.0005387296894880601",
      "-0.003424663652780665",
      "0.001086060739536699",
      "0.0005123921005569193",
      "0.002433789426788288",
      "0.0028882200238830543",
      "-0.0023092033746315212",
      "-0.022326939719556443",
      "0.012978900955504127",
      "-0.005127850273392668"
    ],
    [
      "0.003551951791559004",
      "0.006806944904697687",
      "0.149934166337172",
      "0.01214949601010798",
      "0.009458410075584112",
      "0.00035068312643708386",
      "-0.0025680141751302657",
      "-0.00015739449489343934",
      "0.0010634353158017178",
      "-0.0179709595367389",
      "0.0030790697603156727",
      "0.003067894564612446",
      "-0.020724170678575345",
      "-0.021920375984209324",
      "0.0008403984477186823",
      "0.000621605558536814",
      "-0.004126560583083934",
      "0.0012703802585715468",
      "0.0005808996070059758",
      "0.000684693551509322",
      "0.0035814033181380115",
      "-0.002503331837081714",
      "-0.025054815053341898",
      "0.015752210850410134",
      "-0.006117049991948913"
    ],
    [
      "0.0036660945688273233",
      "0.007936225710810364",
      "0.1839798804065328",
      "0.01508265185100604",
      "0.010979596992573358",
      "0.0005291778968794982",
      "-0.003986054824910014",
      "6.819073948269476e-05",
      "0.0013960177084406098",
      "-0.02204429743107849",
      "0.003932261963747784",
      "0.003930728660131218",
      "-0.023849953262564783",
      "-0.027718102266631243",
      "0.0016043563951188802",
      "0.0007306762329263149",
      "-0.004212464756952506",
      "0.001709419473800396",
      "0.0007173426931686256",
      "0.002340407472678764",
      "0.00463269947596799",
      "-0.0029726424769940555",
      "-0.03287245667818378",
      "0.015619380848821505",
      "-0.007376751978674428"
    ],
    [
      "0.014391010867071233",
      "0.05218230815906869",
      "0.096887517817848",
      "0.06939982579985736",
      "0.08022075693946999",
      "0.005140078256102088",
      "0.009836520885361622",
      "0.01849774236525761",
      "0.02004288530766007",
      "0.015443451129687301",
      "-0.013468585329386357",
      "-0.018029495907130464",
      "-0.007480746509996612",
      "-0.01082330128710512",
      "0.05947015307189943",
      "-0.016600500035841438",
      "-0.012882281330319729",
      "0.016723974628692916",
      "0.020363678476879563",
      "0.016055197539663703",
      "0.04525231387941104",
      "0.032911223706284194",
      "0.02504593509908137",
      "0.04490644923806367",
      "0.0017304827172339807"
    ],
    [
      "0.008407478952432667",
      "0.03551669590309275",
      "0.20738660170940287",
      "0.07360382540503763",
      "0.041266496322773114",
      "0.0012358471741572505",
      "0.0029615241209647886",
      "0.013837363801834585",
      "0.006633582676529951",
      "0.0011659630166187755",
      "-0.0056127258524745205",
      "-0.007405213401157179",
      "-0.025940292068320818",
      "-0.016389793665682762",
      "0.024734137281686604",
      "-0.006041891200533431",
      "-0.0067273789318277755",
      "0.00771455347939654",
      "0.01086678984264196",
      "0.0024761705245682788",
      "0.03638734224536485",
      "-0.0001409256653635387",
      "0.009423918904713662",
      "0.018447462445511133",
      "0.017042827501333586"
    ],
    [
      "0.0044937438040181035",
      "0.009392333414668583",
      "0.07544836236208807",
      "0.019367566507417097",
      "0.015086549032659567",
      "0.0006792617547652964",
      "-0.004985070255977228",
      "0.001962573200165888",
      "0.0027536736984903297",
      "-0.006892077853786119",
      "0.002092111475715904",
      "0.00385773367598685",
      "-0.014777979441336317",
      "-0.016521157840186165",
      "0.007556190998771491",
      "0.0005389565369362915",
      "-0.0016712041759191112",
      "0.003150755875969381",
      "0.002172929762422714",
      "-0.00023035865210704496",
      "0.004004595442621454",
      "-0.0018208972111010628",
      "-0.02089773354892666",
      "0.0005306013244613313",
      "-0.004555523370678501"
    ],
    [
      "0.0036110611981874908",
      "0.00734444918584502",
      "0.10297015073144691",
      "0.014201076929983413",
      "0.007951089292984444",
      "0.0004569656646937877",
      "-0.0031062413162201686",
      "0.00044226174715392656",
      "0.0009768495406622586",
      "-0.013689743654590102",
      "0.0034175996692741104",
      "0.002482319076488172",
      "-0.015469427043103548",
      "-0.014184512772541243",
      "0.00150754838627972",
      "0.00045759763559967095",
      "-0.0015651845385288412",
      "0.0013983353238809055",
      "0.00048541385830940204",
      "0.003088056644183771",
      "0.0037981496710969907",
      "-0.0020356981148432225",
      "-0.025008719162282925",
      "0.006664364334936244",
      "-0.004643996402439788"
    ],
    [
      "0.0034145292405772807",
      "0.004446664754394024",
      "0.031299645782557485",
      "0.006058959454860577",
      "0.005251893379838575",
      "8.269296525768021e-05",
      "-0.0007286499248422777",
      "0.00012196531460266662",
      "0.00038566743219000234",
      "-0.002692075424183773",
      "0.0006728025204909091",
      "0.0006968775281179098",
      "-0.004025139410067428",
      "-0.004391321824975178",
      "0.0005691374858877627",
      "0.00014752535253290938",
      "-0.0007400602490891919",
      "0.00042993229486706474",
      "0.0002762995490826831",
      "0.0005537823004150705",
      "0.0008235633009485307",
      "-0.0006432636460127835",
      "-0.005819771151856483",
      "0.0025945209143016074",
      "-0.0012747813031029776"
    ],
    [
      "0.0034092866914456777",
      "0.004342399005054241",
      "0.030092766572963642",
      "0.005691718779386407",
      "0.005244619988611078",
      "5.432935996998239e-05",
      "-0.0005666816849611374",
      "9.886462022766681e-05",
      "0.0003675432486137749",
      "-0.002505229816886955",
      "0.0006089101365306706",
      "0.000600855531091596",
      "-0.0037183310514459084",
      "-0.004257335172383486",
      "0.0005226434009491676",
      "0.00013967939724394144",
      "-0.000818917196333992",
      "0.0003815542379374068",
      "0.00029029093974134953",
      "0.0006399007965826002",
      "0.0007063295987689965",
      "-0.000647635433133037",
      "-0.004997952923675352",
      "0.002854882024847967",
      "-0.0011443456641697213"
    ],
    [
      "0.003425955445154823",
      "0.0046285820698969546",
      "0.035938839539491334",
      "0.006144017109723724",
      "0.005543807194086846",
      "7.170840528461705e-05",
      "-0.0006121097498906365",
      "8.923911010772093e-05",
      "0.00042195178095684845",
      "-0.003159193713723469",
      "0.0007845105595781319",
      "0.000736830494200399",
      "-0.004653337534995504",
      "-0.004932442048307136",
      "0.0005417626463481668",
      "0.00016775938443445084",
      "-0.0009935924005256952",
      "0.0004412963134744844",
      "0.00032440835272675307",
      "0.0007466840889370599",
      "0.0009048715153545565",
      "-0.0007828180336599902",
      "-0.005962536335316418",
      "0.0036000125617291203",
      "-0.0014213714504034876"
    ],
    [
      "0.0035395315952932837",
      "0.005770600610645159",
      "0.055447897756690935",
      "0.008581864307623817",
      "0.006976204439284162",
      "0.00014339797521317825",
      "-0.001203580742385055",
      "0.00022212776080602443",
      "0.0007117534443765145",
      "-0.006124435263266959",
      "0.0016994411317468087",
      "0.0012853919810158231",
      "-0.008053736980190174",
      "-0.008219447180381072",
      "0.0011473126851544771",
      "0.0003068914715569375",
      "-0.0015131125987533998",
      "0.000801703080228366",
      "0.0005400394421184495",
      "0.001912401049600071",
      "0.001672442052749973",
      "-0.0014168584661859488",
      "-0.010363730392114483",
      "0.005141825405753718",
      "-0.0023910487071026987"
    ],
    [
      "0.0034641505825838024",
      "0.005004336115348919",
      "0.056283353623196704",
      "0.008053579758296008",
      "0.006231367417295985",
      "0.00018112221072236916",
      "-0.0013682357590326774",
      "0.00010373677935502539",
      "0.0005839740109145826",
      "-0.005953211805132389",
      "0.0013159742167311707",
      "0.0012337152092400886",
      "-0.008315136808328391",
      "-0.008387610278974087",
      "0.0007755153728679483",
      "0.0002452815204111117",
      "-0.0014855447977831448",
      "0.00071869693582714",
      "0.00034479674328822857",
      "0.0007438983387995125",
      "0.001591349045064104",
      "-0.0010077912168648744",
      "-0.010805116596541384",
      "0.005096112101526953",
      "-0.002541058981582471"
    ],
    [
      "0.003866074525839122",
      "0.008043968278150041",
      "0.18496198975968497",
      "0.01839280540661964",
      "0.01311955053966744",
      "0.0006170945571772604",
      "-0.0049095594622783146",
      "4.69983692154343e-05",
      "0.00198805891570672",
      "-0.022041096355527427",
      "0.004955737273150001",
      "0.0043538363581188165",
      "-0.03291116132822921",
      "-0.03156910118311383",
      "0.0030769096713135127",
      "0.0009874350441535166",
      "-0.006442143271223071",
      "0.0025120381984454748",
      "0.0010989790536957437",
      "0.0021241552680554467",
      "0.004771231249088553",
      "-0.00337701346016833",
      "-0.03431423459137755",
      "0.018979103803238584",
      "-0.009486599831840374"
    ],
    [
      "2.4379132629358655",
      "0.8793088292930729",
      "0.46983393185079825",
      "1.062223366912459",
      "0.9793287962146019",
      "0.2768802591060782",
      "-0.3738654888470055",
      "-1.070107987088841",
      "0.7851021758186034",
      "-0.4304797190897384",
      "-0.34651152782534084",
      "0.0894355767867628",
      "0.48315951115313355",
      "-0.38918709751363034",
      "-0.8315292672496661",
      "0.5479349667465964",
      "-0.6443995121572517",
      "-0.8704551872064026",
      "1.063919706118555",
      "0.188352628651608",
      "0.24245976112067014",
      "-0.1293203050163028",
      "-0.18804337387339015",
      "0.1436741895232958",
      "-0.2332708542188064"
    ],
    [
      "0.0064455175485313996",
      "0.17197690536676077",
      "0.1431392503189242",
      "0.056528915699938106",
      "0.03278988226589036",
      "-0.005193914857575364",
      "-0.0019049166104810448",
      "0.009356290727831076",
      "0.002609363290327078",
      "-0.06223663047434393",
      "-0.00908082084809462",
      "0.014039785859170109",
      "0.009213937129259834",
      "-0.007411686928957146",
      "0.003312710605095626",
      "-0.005330831258940743",
      "0.008767132870882646",
      "0.0034822312447908253",
      "0.006240666926237708",
      "0.03358296722628543",
      "0.05688343183351779",
      "-0.04118857734692535",
      "-0.06363676922252999",
      "-0.0018459717091361399",
      "0.003372216519651939"
    ],
    [
      "0.0038617850443396053",
      "0.007381468198501678",
      "0.06802427644880289",
      "0.010609813264178558",
      "0.00998500656230058",
      "-2.9860542549548825e-05",
      "-0.0005996900691724659",
      "0.0008686835490552304",
      "0.0011894939078679414",
      "-0.006178145022673735",
      "0.0014768343668253908",
      "0.0010911144688014146",
      "-0.0066922438421820685",
      "-0.00831781922096018",
      "0.002538262061167805",
      "0.00025441639799102765",
      "-0.0015284736025380325",
      "0.0010731001942707343",
      "0.0013505008023688954",
      "0.003577357190265629",
      "0.002057923970619557",
      "-0.0021928176231980133",
      "-0.0110861994636129",
      "0.00696595997758202",
      "-0.0013161901256231081"
    ],
    [
      "0.003543611567440278",
      "0.004887459113793859",
      "0.06985449426272856",
      "0.008446219770876123",
      "0.007299850280831676",
      "0.00013161843291280723",
      "-0.001659962811165581",
      "0.00012367547136133878",
      "0.0007961364734385576",
      "-0.006488958289669629",
      "0.0015910062863493614",
      "0.0012623322932080684",
      "-0.011298364970606411",
      "-0.01160323654418082",
      "0.0015347539189521687",
      "0.0003340588079803483",
      "-0.0024348590965002142",
      "0.000922520567373521",
      "0.000565742581339017",
      "0.0017030649165395084",
      "0.0012223830997030493",
      "-0.0012516526134126905",
      "-0.011279193821635818",
      "0.006693459276176272",
      "-0.0029998143132196372"
    ],
    [
      "0.0034203384185629375",
      "0.004513749111775278",
      "0.04188647975050597",
      "0.006630452028317293",
      "0.005462219101131875",
      "0.00010749191999599967",
      "-0.0009521535892082642",
      "0.00010390550620605636",
      "0.0004277251041189884",
      "-0.0040452794081578935",
      "0.000936649221921819",
      "0.0008184123189859931",
      "-0.005847862163496844",
      "-0.00599495859568618",
      "0.0006606981929789666",
      "0.00017489576661470138",
      "-0.0010512531236319014",
      "0.000510703506455066",
      "0.0002819359008835418",
      "0.0008378245286220231",
      "0.0010210766964037063",
      "-0.0007472196729743202",
      "-0.007591173751635523",
      "0.0035423683236431723",
      "-0.001698558808969865"
    ],
    [
      "0.0034256948270884754",
      "0.0044862256269336594",
      "0.04018328927249481",
      "0.0067433029688009",
      "0.005414571603145359",
      "0.00011669899230489118",
      "-0.001024732464167288",
      "0.0001313227806184486",
      "0.0004342317200168414",
      "-0.003811853813001266",
      "0.0009317960577492594",
      "0.000802736790838517",
      "-0.005827260189033715",
      "-0.005830074620497767",
      "0.0007450316040859283",
      "0.00016771693012581943",
      "-0.000983829677221683",
      "0.0005345675173393312",
      "0.0002798111888246792",
      "0.0007959388812166116",
      "0.0010097719064366408",
      "-0.000691150453546315",
      "-0.007556223543573405",
      "0.0031328843228722353",
      "-0.001671927713080582"
    ],
    [
      "0.00342173033061847",
      "0.004821059130788225",
      "0.04407901941527006",
      "0.006870559606480311",
      "0.005678214660762545",
      "5.8359032541716e-05",
      "-0.0007063164944391108",
      "0.00012544326199994587",
      "0.0003994337139225576",
      "-0.004203969698681825",
      "0.0008774291216097272",
      "0.0007725169963623556",
      "-0.004187992906334961",
      "-0.005519436995044014",
      "0.0002069389584228044",
      "0.000176389264769812",
      "-0.0007972758379985884",
      "0.00042671177894024594",
      "0.0003112693763312361",
      "0.0012679654433918122",
      "0.001169799502408022",
      "-0.0010211227104405176",
      "-0.008662219861807818",
      "0.00415126160130738",
      "-0.0014821492226632675"
    ],
    [
      "0.003556675216461981",
      "0.005834400588137049",
      "0.046561690379151276",
      "0.008817601220338594",
      "0.006686386287111067",
      "7.076885203374854e-05",
      "-0.0010617694570772527",
      "0.00044490413353255365",
      "0.000620517982676749",
      "-0.0038741349674567844",
      "0.00071047605738268",
      "0.0008977475562645016",
      "-0.005434763170851879",
      "-0.006102274451576598",
      "0.000994117275985867",
      "0.00012931192167033308",
      "-0.000861986896623221",
      "0.0007255682566024283",
      "0.0005595185177014954",
      "0.0008782868513386919",
      "0.0017469412544817424",
      "-0.0011885064901392389",
      "-0.009462983377177832",
      "0.003690779841685011",
      "-0.001415220167417273"
    ],
    [
      "0.010563744120683886",
      "0.009821817890038607",
      "0.10636844777097719",
      "0.06195152790986686",
      "0.06425434425162055",
      "-0.0006608355205190737",
      "-0.0024446327665343594",
      "0.017061845041046728",
      "0.011419754859884598",
      "-0.0028024772210492152",
      "-0.0017599309344549401",
      "-0.006503778470708113",
      "-0.016396291031164804",
      "-0.021951976741881946",
      "0.044689563547455236",
      "-0.002306141499802661",
      "-0.0054056170715465765",
      "0.00888673123367742",
      "0.01732438557447404",
      "0.008077827012560717",
      "0.007980727458799726",
      "-0.0003307641556004188",
      "-0.011100926001973838",
      "0.010717914017245095",
      "0.025011154388102183"
    ],
    [
      "0.0052843085992611396",
      "0.008663102207935015",
      "0.14779947155415965",
      "0.02931682487204462",
      "0.02199642705108501",
      "8.161021329585491e-05",
      "-0.007534767584038882",
      "0.0038270258268768994",
      "0.004027532971350554",
      "-0.0037003331726276696",
      "0.0024276198249934635",
      "0.0032058311409304784",
      "-0.030497492252567367",
      "-0.025491103943997732",
      "0.013636151419379712",
      "0.00102922772176503",
      "-0.003646017263104912",
      "0.00463012606417522",
      "0.004140708026435466",
      "0.00276844977249523",
      "0.001136487733123614",
      "-0.003555886774970896",
      "-0.03250709566730179",
      "0.0020744674918286533",
      "-0.002815160567804928"
    ],
    [
      "0.005955789797251627",
      "0.02073864399390216",
      "0.19022610573523976",
      "0.032456319659893686",
      "0.03797870633555572",
      "0.002783834956039277",
      "0.006438518772473183",
      "0.0008871778905109771",
      "0.00704724777021989",
      "0.012928206808859623",
      "0.0050195136369536346",
      "0.014325131012415327",
      "-0.036765792612151904",
      "0.02490377039095126",
      "0.002243799717204421",
      "0.0025550336712116496",
      "-0.0007257619951294265",
      "0.003790902881238352",
      "0.005783858214246021",
      "-0.003998703733144405",
      "0.006976968183203599",
      "-0.0035321809143406603",
      "-0.021932641155806714",
      "0.024154855015691847",
      "-0.008090480568194868"
    ],
    [
      "0.003546495334040441",
      "0.006747944569794683",
      "0.057212611664865784",
      "0.009971686687502479",
      "0.00676760683133312",
      "0.00026515786951513526",
      "-0.0011789802631436187",
      "0.0003678921480244457",
      "0.0006765086009995319",
      "-0.004876646100152815",
      "0.0012075403940580974",
      "0.0016783063748370024",
      "-0.007268233378137903",
      "-0.005647211255998002",
      "0.0006995265314310289",
      "0.00022768095692714008",
      "-0.0006437698962419998",
      "0.0008261193578205635",
      "0.00046280877455775934",
      "5.108785661333953e-05",
      "0.0024863785902886765",
      "-0.00123702538273367",
      "-0.012547104432182944",
      "0.004261969874455137",
      "-0.0022229143203272377"
    ],
    [
      "0.0034216529812734725",
      "0.005078552903637484",
      "0.04672714911384217",
      "0.007259172639319685",
      "0.005799314361304742",
      "9.784324612629088e-05",
      "-0.0007698049739807691",
      "9.18223685901757e-05",
      "0.0004261082530874612",
      "-0.0047681467624598045",
      "0.0009239297641758007",
      "0.0010184339274480797",
      "-0.005024519245860346",
      "-0.0056941582608892325",
      "0.00010284123630490284",
      "0.00020642758229716255",
      "-0.0008689811337826655",
      "0.00047124116766434867",
      "0.00029502252739538787",
      "0.0006034670633164359",
      "0.001430619146747005",
      "-0.0010839052129716213",
      "-0.00944106953081579",
      "0.00465018358749096",
      "-0.0017774329874443969"
    ],
    [
      "0.003417533391560008",
      "0.004810825525400432",
      "0.04739275011748318",
      "0.007181798661466129",
      "0.005590263178792903",
      "9.346869321635696e-05",
      "-0.0008166285001831842",
      "0.00013249311157392934",
      "0.0003981572995755799",
      "-0.004354914107566186",
      "0.0009063413631926718",
      "0.0008732212676467387",
      "-0.004651551618051983",
      "-0.005461500644753071",
      "0.00018362013920300392",
      "0.00018154704070993057",
      "-0.0006854586129408105",
      "0.000453029266876335",
      "0.00027703844668545817",
      "0.0009532889357047246",
      "0.0012515771845289527",
      "-0.0009515712332773008",
      "-0.009781595786644419",
      "0.004110746156889561",
      "-0.0016160657495063076"
    ],
    [
      "0.0034422999248804095",
      "0.004727269488375723",
      "0.055930880030860025",
      "0.007081035098160774",
      "0.006081944832097451",
      "0.0001047680597654082",
      "-0.0007970134418642157",
      "5.401549167179721e-05",
      "0.0005009281840851287",
      "-0.004070121524798349",
      "0.0008403073474238728",
      "0.000955559824813403",
      "-0.0066557525260560356",
      "-0.006853273202070325",
      "0.00037668508875389885",
      "0.0001989623633566697",
      "-0.0013457196791535667",
      "0.0005294338502142954",
      "0.00035508213238634456",
      "0.00019698121345172596",
      "0.0011559390863240648",
      "-0.0008613324298365573",
      "-0.009459028574681548",
      "0.0058030982597594965",
      "-0.002009607061889354"
    ],
    [
      "0.003453154653721092",
      "0.004957580430284324",
      "0.05331054714621467",
      "0.007291177316317854",
      "0.006104618536775459",
      "0.00012170592880187214",
      "-0.0007594153582424838",
      "7.851569236889868e-05",
      "0.0005167049070808174",
      "-0.0039833748485752244",
      "0.0008425302148222881",
      "0.0010389721703469128",
      "-0.0067865025271838806",
      "-0.006257678694327777",
      "0.00042143339748857485",
      "0.00020112230535674505",
      "-0.001272190207338574",
      "0.0005565715477923487",
      "0.0003668131826660048",
      "-9.95883861819403e-05",
      "0.0012852781597649178",
      "-0.0008735116562140128",
      "-0.009157508103468492",
      "0.005573325193248448",
      "-0.0019954122424490762"
    ],
    [
      "0.0034853021509666814",
      "0.005594308155885315",
      "0.07950678049972625",
      "0.008109222160460856",
      "0.00735027193597938",
      "0.00012234149713702112",
      "-0.0006942116509287424",
      "-6.333584023848402e-05",
      "0.0006686041958554475",
      "-0.006522654840286559",
      "0.001097890747830995",
      "0.0014830193350435907",
      "-0.009795639387597015",
      "-0.009766180561638419",
      "0.00015074002088725792",
      "0.00030206843646369706",
      "-0.0022917164584169715",
      "0.0006525083366174555",
      "0.0004987869469018202",
      "-0.0005264988335498713",
      "0.001819743061134001",
      "-0.0013965307858958614",
      "-0.0120877750259225",
      "0.010024288121882212",
      "-0.002937784792782701"
    ],
    [
      "0.0036086205481288924",
      "0.0064854119271182935",
      "0.09996963914710737",
      "0.010097738603605895",
      "0.008634011130171121",
      "0.00017372996429007386",
      "-0.0007631737075009666",
      "0.00012527680600906557",
      "0.0009186040747725849",
      "-0.004941435484285897",
      "0.0008062216291175859",
      "0.0017191210632643958",
      "-0.01174296049878121",
      "-0.009871706579584626",
      "0.00034670480184844564",
      "0.00027218753039380945",
      "-0.0023141371637168044",
      "0.0008652453759633699",
      "0.0007359723335507267",
      "-0.0010494051666564996",
      "0.0021761916585069413",
      "-0.0014017893367106865",
      "-0.015979448753709696",
      "0.011601892548123771",
      "-0.003174996835961583"
    ],
    [
      "2.215189053060643",
      "1.2105828450063378",
      "1.3651060354510198",
      "2.653021229834307",
      "0.6251352659624132",
      "1.530148805083117",
      "-1.230295784697193",
      "-2.1189917488106182",
      "-0.4696930503553472",
      "-0.6499790732838491",
      "-1.5688007546053722",
      "-0.3984543042776826",
      "0.7515319726416859",
      "0.2471578510406408",
      "0.4647467685153975",
      "0.271504346530947",
      "0.7477760193565928",
      "-0.499870496752182",
      "-0.6742538961048063",
      "0.6768212565730592",
      "0.02439624502196004",
      "-0.4479585025809033",
      "0.9892377228435429",
      "0.41022807243484777",
      "0.785923336749525"
    ],
    [
      "0.004869547045010137",
      "0.011756756057980173",
      "0.12200432883018462",
      "0.026133989914278195",
      "0.01817033343155793",
      "0.0007178865516022604",
      "-0.0038786595311445884",
      "0.0026971080666031728",
      "0.0033275581361246085",
      "-0.0016099583990084364",
      "0.00370988775972665",
      "0.0035837021633720848",
      "-0.018850334658301764",
      "-0.011331857181352987",
      "0.008344782173121323",
      "0.000650263062620937",
      "-0.0010288296106046922",
      "0.0036117763885860966",
      "0.0030128662080366867",
      "0.00038451042463756444",
      "0.003932328755797454",
      "-0.0019190659468411632",
      "-0.02861999312108801",
      "0.0042919211450310035",
      "-0.0036711428214678543"
    ],
    [
      "0.0045210955241829194",
      "0.007014757338413328",
      "0.13952679052728342",
      "0.024039706485223404",
      "0.012732119846074441",
      "0.0007908635421864141",
      "-0.005024446520673226",
      "0.0032141766256923716",
      "0.00229761739496959",
      "-0.0048219051865100665",
      "0.0041331011233502616",
      "0.00289881060059409",
      "-0.010689444664184507",
      "-0.006702913782038178",
      "0.008163796116629596",
      "0.0006232105172918859",
      "0.0038181640893600196",
      "0.0027879686810019853",
      "0.0021401573399641217",
      "0.0064522215883905465",
      "0.0021520199196356773",
      "-0.000985432335343199",
      "-0.04203489329736063",
      "-0.006153116334080794",
      "-0.0010687946764142678"
    ],
    [
      "0.0035393210369139205",
      "0.00515511028420677",
      "0.07295160761551725",
      "0.00843797920230133",
      "0.007315237673756243",
      "0.00013241385699418661",
      "-0.001115301442817116",
      "0.00014629727380677143",
      "0.0007418564795878267",
      "-0.003987461234901096",
      "0.000894000372526478",
      "0.001163893830689712",
      "-0.008686143953489519",
      "-0.0090310171351549",
      "0.0007413548856020137",
      "0.00023223852028027812",
      "-0.0017989181790317695",
      "0.0007545503782636348",
      "0.0005582660733793715",
      "0.00010814856989314457",
      "0.0013490464118374513",
      "-0.0009911542963152405",
      "-0.012270816580177162",
      "0.007426672840242279",
      "-0.0025201284351363006"
    ],
    [
      "0.0034183395608195196",
      "0.004617030314336639",
      "0.05165770157586529",
      "0.0070679218615188125",
      "0.005660177281932144",
      "0.00012018834531050919",
      "-0.0011763175791451494",
      "8.300739866205512e-05",
      "0.0004516733349186064",
      "-0.005120506036660619",
      "0.0011733937582125542",
      "0.0009410837099512797",
      "-0.006602749104305047",
      "-0.007515828962875535",
      "0.0006110977733095297",
      "0.0002139848475201165",
      "-0.0011831367670962754",
      "0.000554172227226281",
      "0.000272303984602769",
      "0.0013335742312939793",
      "0.001156468294964556",
      "-0.0009116845514375945",
      "-0.009433698276984932",
      "0.0041065688518970925",
      "-0.0020280322123115125"
    ],
    [
      "0.0034246479293845605",
      "0.0046640629797493486",
      "0.056345564099253266",
      "0.007826665201684908",
      "0.005643750699469523",
      "0.00015749580175105043",
      "-0.0015175285254805152",
      "0.00011682278800731753",
      "0.00047972009156095987",
      "-0.005762687955412889",
      "0.0013903725766921632",
      "0.0010202977449001861",
      "-0.007666388727699865",
      "-0.008092483635040164",
      "0.0007071030225179532",
      "0.00022664815242421269",
      "-0.0011220894681608397",
      "0.0006447015783902698",
      "0.0002438159320734638",
      "0.001652456153733445",
      "0.0013119695320754992",
      "-0.0009267548800605019",
      "-0.011548132011335845",
      "0.0038800128974193935",
      "-0.0023296259621227258"
    ],
    [
      "0.003413081123985814",
      "0.004505250149316794",
      "0.04975584852259799",
      "0.007100575872826802",
      "0.005366337422648461",
      "0.00011997238970160032",
      "-0.0011546491952779071",
      "0.00012929410046972988",
      "0.00041220540931315326",
      "-0.004431902957542058",
      "0.00104696322384759",
      "0.0008319977657714997",
      "-0.006403555864984866",
      "-0.0064754471345564975",
      "0.0006239353655572396",
      "0.00017782513910644639",
      "-0.0009127176118216064",
      "0.0005304504872748279",
      "0.0002441582859177377",
      "0.0010566511355127688",
      "0.0010753647544214924",
      "-0.0007526933798942793",
      "-0.009487333588502272",
      "0.0034494811411652326",
      "-0.0018092913433116855"
    ],
    [
      "0.0035069600076562935",
      "0.005020751970558258",
      "0.05027704449080788",
      "0.00839054738661136",
      "0.0060047247840934554",
      "0.00013709281637978277",
      "-0.0014368077567178082",
      "0.0003635005532391518",
      "0.0005720854096064776",
      "-0.0037932368215693253",
      "0.0012687687956572948",
      "0.0009559378054461447",
      "-0.006573534871762211",
      "-0.006156358244838927",
      "0.0012338447036454757",
      "0.0002238189463345099",
      "-0.0006266709577783606",
      "0.0007209652466918665",
      "0.0004159535908413636",
      "0.0016232394749320668",
      "0.0011048340386930976",
      "-0.0009020109454467022",
      "-0.010931150305129613",
      "0.002380116126867961",
      "-0.001698501315337734"
    ],
    [
      "0.004897827806865951",
      "0.009452260639223239",
      "0.09679079515367635",
      "0.02169072003243971",
      "0.016900341212815473",
      "0.00034781578243041843",
      "-0.003988324466212814",
      "0.003609219714163821",
      "0.003000916735380271",
      "0.0019422840144737825",
      "0.0025512823887352755",
      "0.0037968489341687114",
      "-0.008976491638773293",
      "-0.0025477245901301317",
      "0.010506167317185386",
      "0.0010628499337205844",
      "0.003224065943977323",
      "0.002955292682584621",
      "0.0032958305681716465",
      "0.0012941000214599324",
      "0.000534093977280706",
      "-0.002541543417351262",
      "-0.02738642497415542",
      "-0.007917911130151827",
      "0.0009320169344990375"
    ],
    [
      "0.06546085154063284",
      "2.0406155890983726",
      "0.3113084156616565",
      "1.4412259856461636",
      "0.3657921380235761",
      "0.06474287225939175",
      "0.06456892103282694",
      "-0.07953851517331012",
      "0.1411621203145232",
      "0.09830572671458454",
      "-1.5605465339551134",
      "-0.051306526055613186",
      "-0.01637708812919046",
      "0.11329531480472559",
      "-0.014290134222126251",
      "0.33851251529484666",
      "0.019391600522995305",
      "-0.23090530927370762",
      "-0.03115490187816643",
      "-0.4054280022332164",
      "0.2510714720649444",
      "-0.7798784510991547",
      "-0.39414834939796217",
      "-0.10844998451739242",
      "0.5257537167107751"
    ],
    [
      "0.0041607521617580915",
      "0.008653217609877016",
      "0.07605831737197638",
      "0.016042686157022125",
      "0.013665199850564828",
      "0.000193485494954979",
      "-0.0016299824289888792",
      "0.0015497995749062644",
      "0.001774174821988169",
      "-0.005434922626310676",
      "0.0023827166301323456",
      "0.002042195012813174",
      "-0.0060210750579686835",
      "-0.01513740647888866",
      "0.003943631663420819",
      "0.0005142719960689376",
      "-0.0025567305631519046",
      "0.0018340317589061288",
      "0.0020084259362020706",
      "0.0031979895726481676",
      "0.0031321369276766904",
      "-0.002789887013111424",
      "-0.009391203885225165",
      "0.0066899417134647",
      "-0.0010263078490034072"
    ],
    [
      "0.00353073997691212",
      "0.005637269264784303",
      "0.055864414606739826",
      "0.008341938425164667",
      "0.006938074956595842",
      "0.0001493036357262117",
      "-0.0010643751529835796",
      "0.0002431695547926757",
      "0.0006730933597548916",
      "-0.005146236246762744",
      "0.0014398068471752363",
      "0.001317540205475322",
      "-0.006464761226551907",
      "-0.007886755677173556",
      "0.0009733277874798187",
      "0.0003036217412418171",
      "-0.0013021258398508181",
      "0.0007439685095291497",
      "0.0005290485123065965",
      "0.0012115586172647044",
      "0.0015687120058297205",
      "-0.0013082294843169936",
      "-0.009810639058352645",
      "0.005001889735616063",
      "-0.002108178301038786"
    ],
    [
      "0.003632500690862645",
      "0.00549526044615898",
      "0.043864654019388626",
      "0.008689733829260641",
      "0.007099533703272014",
      "0.00019923328772140914",
      "-0.0012820549942324333",
      "0.0005507111029750599",
      "0.0008233588279649343",
      "-0.0034659428222586046",
      "0.0016027269287586484",
      "0.0012452683189707534",
      "-0.006179425568960288",
      "-0.005755721308734098",
      "0.0021568312072898924",
      "0.0002967840193514923",
      "-0.000679399198554121",
      "0.0009016493440274232",
      "0.0007034044373694155",
      "0.002133900109930124",
      "0.0011334712252713739",
      "-0.000988106784729244",
      "-0.008775588877746383",
      "0.001769535273570542",
      "-0.0015203926428742766"
    ],
    [
      "0.003344834440358711",
      "0.003952392143818861",
      "0.022292810511617214",
      "0.005014764812503455",
      "0.004359650292005144",
      "5.573613864529538e-05",
      "-0.00047152117012056805",
      "5.614164632588858e-05",
      "0.00020924084669715948",
      "-0.002038816862097412",
      "0.00048526982701675844",
      "0.00042892701971530725",
      "-0.002683978062629915",
      "-0.0028488251864003957",
      "0.00027606915215633976",
      "9.195541764087877e-05",
      "-0.00044801200801830766",
      "0.00024973182660391026",
      "0.00013512762253589439",
      "0.0004627225969268591",
      "0.0005446166085157373",
      "-0.00040333808014902993",
      "-0.003987768799238773",
      "0.0016794912483428202",
      "-0.0008376271231664195"
    ],
    [
      "0.003353592586259411",
      "0.004019852819879996",
      "0.024736498598937666",
      "0.005249109714127826",
      "0.004500142444638033",
      "6.149944966853583e-05",
      "-0.0005455441545393931",
      "6.326609809832361e-05",
      "0.00023518184659728462",
      "-0.0023047978991824064",
      "0.0005511356347701395",
      "0.0004694882579568514",
      "-0.0029344104878669206",
      "-0.0032807520869744815",
      "0.00029685171902729847",
      "0.00010222725577138466",
      "-0.0005006649586699666",
      "0.0002813342586984798",
      "0.00015027329070731323",
      "0.0005972751068278319",
      "0.0006131675756918519",
      "-0.0004586686379969044",
      "-0.004574321983804302",
      "0.001879961050887674",
      "-0.0009486139803295343"
    ],
    [
      "0.0033605492224396323",
      "0.004158471184570583",
      "0.02731757602231207",
      "0.005523306594164795",
      "0.004661427183428007",
      "7.281261565526647e-05",
      "-0.0006242946399731103",
      "6.1019061744319835e-05",
      "0.0002621845985848328",
      "-0.002736680958842633",
      "0.0006063028484184906",
      "0.0005666527953165877",
      "-0.0032461463704773633",
      "-0.0037546546612185648",
      "0.0002757796880466545",
      "0.00011743051603667844",
      "-0.0005648824441218188",
      "0.00031557056085843894",
      "0.00015983230478143742",
      "0.0005735864733443266",
      "0.0007497770699040362",
      "-0.000539770491848091",
      "-0.005257034976251896",
      "0.002189727348095659",
      "-0.001110386463825398"
    ],
    [
      "0.009242681555204649",
      "0.014141115196836246",
      "0.08135221305085681",
      "0.09719920658309776",
      "0.04205496587740914",
      "0.001652707638233654",
      "-0.01251036346772007",
      "0.016260418488714297",
      "0.008757266362369717",
      "-0.006957357094885769",
      "0.014431922489085923",
      "0.008174085626914237",
      "-0.029134247801668827",
      "-0.022788660690976868",
      "0.04573711976906436",
      "0.00289423924478608",
      "0.000591779662025864",
      "0.014764618414191473",
      "0.011477039961251278",
      "0.012150393644481372",
      "0.0023984466390282845",
      "-0.004756594515548102",
      "-0.04572937480498312",
      "-0.018910665136933152",
      "0.008895706186526988"
    ],
    [
      "0.0038002679526429454",
      "0.007677146659798701",
      "0.05476285402070721",
      "0.01141578590555647",
      "0.009069236854783554",
      "0.000254382232217136",
      "-0.002103776839127166",
      "0.0007732888309352845",
      "0.0012295769716610388",
      "-0.004900191439214073",
      "0.00237518058379576",
      "0.0023339022862265695",
      "-0.008660568368042453",
      "-0.008529260471888034",
      "0.003132424750270113",
      "0.0005792330140659563",
      "-0.0009622988516218824",
      "0.0013998182798135804",
      "0.001021137687746856",
      "0.002876242780791662",
      "0.0017465628153523107",
      "-0.0020530453220625623",
      "-0.012096128632831127",
      "0.001627821185525126",
      "-0.0024609445567222777"
    ],
    [
      "0.031060051258959873",
      "0.31617632926370615",
      "0.14594977593509584",
      "0.1208229716447618",
      "0.3181551271732764",
      "-0.008787432853254484",
      "0.018144740470247462",
      "-0.032969632683930904",
      "0.08483357710102762",
      "-0.021783248447365906",
      "-0.0003825451655201715",
      "-0.08253928976229886",
      "-0.0012741716044037158",
      "0.08348892844904127",
      "-0.07451015603538437",
      "-0.05779444506517093",
      "0.023106875666008567",
      "0.02932718574898631",
      "0.03532283691302006",
      "-0.053480912947816935",
      "-0.05902794808412321",
      "0.16063646181678598",
      "0.08340464861274695",
      "-0.04648347103932696",
      "-0.12778626721097516"
    ],
    [
      "0.003912715837996783",
      "0.0066738576926556855",
      "0.051916542539239746",
      "0.011137632222843289",
      "0.010663294821231323",
      "0.0003390847441399983",
      "-0.0011276499135057247",
      "0.0008725363444800914",
      "0.0014361545719382925",
      "-0.003829763457605289",
      "0.0019807369092062995",
      "0.0019629862638930033",
      "-0.005198063542778384",
      "-0.009645119725384892",
      "0.003115108467628936",
      "0.00042851650127024134",
      "-0.0017680256766196714",
      "0.001393808816876635",
      "0.0013663450824225355",
      "0.0010561656087594064",
      "0.002201729967118854",
      "-0.0014469389744725786",
      "-0.0071177032731863914",
      "0.005042238248220218",
      "-0.0018486380774326054"
    ],
    [
      "0.0033574563199806496",
      "0.0040682252855474554",
      "0.030740023210565078",
      "0.005272151738263115",
      "0.004759365745708801",
      "6.097065785124543e-05",
      "-0.000524513147339487",
      "1.6590988084160294e-05",
      "0.0002672305976868866",
      "-0.002804101603522841",
      "0.0005896104960170538",
      "0.0005583972655731243",
      "-0.003667543217238869",
      "-0.004197468839993132",
      "0.0002617363904169792",
      "0.00012516637262251576",
      "-0.0007821351345593794",
      "0.0002968422253444077",
      "0.0001766816973796125",
      "0.0004410112067522353",
      "0.0006660966967346978",
      "-0.0005371834419085949",
      "-0.0049359721169431724",
      "0.0029062299517440757",
      "-0.0011628773914385117"
    ],
    [
      "0.0033507443783739746",
      "0.003979961125831527",
      "0.026869888792572218",
      "0.005185091478611597",
      "0.004542034572563308",
      "5.791765927191024e-05",
      "-0.0005382919842801035",
      "3.8406700981428005e-05",
      "0.00023859034823718383",
      "-0.0024434450942736785",
      "0.0005617398547067445",
      "0.00047713981774535875",
      "-0.003227453439252997",
      "-0.0036078357692848873",
      "0.0002816587840030299",
      "0.00010857929445243819",
      "-0.0006070397804536846",
      "0.000279501517213387",
      "0.00015129634443510995",
      "0.0005805783393542344",
      "0.0005891349446954436",
      "-0.0004694567391755964",
      "-0.0046585862833801416",
      "0.002223196328256965",
      "-0.001021943430670756"
    ],
    [
      "0.0033552587140158433",
      "0.004079200476420355",
      "0.029669429171993555",
      "0.00536765083859092",
      "0.004629608430194535",
      "6.08614586807482e-05",
      "-0.0005465446809960643",
      "3.7643339417950294e-05",
      "0.000251611569163715",
      "-0.0026996849059451496",
      "0.0005990013221986507",
      "0.0005220274702153906",
      "-0.0036661011354271957",
      "-0.0038042673431000597",
      "0.0002751867990673996",
      "0.00011556752573084644",
      "-0.0006623545620575269",
      "0.0002956011103022154",
      "0.00016160592590738225",
      "0.0005199158329536143",
      "0.0006629860496727549",
      "-0.0005137963381814687",
      "-0.005104736428382109",
      "0.002550416736415959",
      "-0.0011040700360834235"
    ],
    [
      "0.004359400913663132",
      "0.007600110039272655",
      "0.05738258625294916",
      "0.016082398693933343",
      "0.012385796902565293",
      "0.0004972338746980718",
      "-0.0026938286707322134",
      "0.0023222745041083376",
      "0.002079723898178281",
      "-0.004018931257113835",
      "0.002257878276206764",
      "0.0021326351402466068",
      "-0.007334755318103954",
      "-0.00487147061086899",
      "0.006951272217504918",
      "0.0002886173448612917",
      "0.0010582967228837173",
      "0.00209167149895666",
      "0.0021108136755007604",
      "0.0026895387906188495",
      "0.002447231259593614",
      "-0.0009129192823147238",
      "-0.01695670945762763",
      "-0.0032024359175688074",
      "-0.0003086255547950434"
    ],
    [
      "0.020932058962144364",
      "0.028878819687269235",
      "0.9138475724671214",
      "0.14284750528784773",
      "0.11615443644766367",
      "0.011135907404394647",
      "0.03539758673286421",
      "0.04644066181718496",
      "0.02584607224639176",
      "-0.07948185835162784",
      "0.02803461015045426",
      "-0.009922040798285627",
      "0.11604680676671483",
      "0.25779204143635365",
      "0.08092714599791447",
      "-0.01328533246617606",
      "0.10506559179319908",
      "0.008178998060370703",
      "0.03582772046931337",
      "0.0979404422365328",
      "0.04668989508531887",
      "0.03854049098789659",
      "-0.2963641816739946",
      "-0.06744839892153473",
      "0.07911489843396613"
    ],
    [
      "0.17296357068160656",
      "2.473607148154491",
      "2.03092300247352",
      "2.44012998755155",
      "1.0681496281277223",
      "0.10505946727259749",
      "0.18211899368540038",
      "0.0894059896444074",
      "-0.15339064322753473",
      "-0.5999589119277767",
      "1.1931540107559793",
      "0.052337033922791744",
      "0.8302858644155867",
      "0.23842807645846237",
      "0.31418053403030677",
      "0.20260034883232256",
      "0.24903405494287062",
      "0.4067613592638591",
      "0.34457785003431063",
      "-0.7959805103448404",
      "0.27671280932973036",
      "0.4848289978373239",
      "1.1747451063905174",
      "0.2882373225598107",
      "0.637435268400916"
    ],
    [
      "0.004357919216914865",
      "0.008183155043214886",
      "0.11801249351854355",
      "0.025673732112824983",
      "0.010866480331050428",
      "0.0010683841592888483",
      "-0.006726773531284733",
      "0.0030927394935830375",
      "0.002052746462093003",
      "-0.014071892532013196",
      "0.005065151327626528",
      "0.0028645801800927803",
      "-0.016508734806177174",
      "-0.012463142598634255",
      "0.00811380169163357",
      "0.00022963266769368906",
      "0.0025873018597983802",
      "0.0029907365641494983",
      "0.0015892785799130897",
      "0.007056458323355706",
      "0.005228340947993619",
      "-0.0006317679353786561",
      "-0.04164565607001728",
      "-0.007783951423740212",
      "-0.0025210748028899467"
    ],
    [
      "0.003720420656113702",
      "0.005550985341290994",
      "0.046283831653571646",
      "0.009730966264603779",
      "0.008106097458068642",
      "9.992250871112669e-05",
      "-0.0019994918573478324",
      "0.0006706830804188964",
      "0.0010234903960035173",
      "-0.0039018071233561523",
      "0.0013627697247866064",
      "0.0011316866414102366",
      "-0.007438053436891361",
      "-0.008790681100318179",
      "0.0026888182375518874",
      "0.00030228225582008356",
      "-0.0012395997608913285",
      "0.0011510414069084217",
      "0.0008851847367024437",
      "0.0021558320652583346",
      "0.0011847779982678422",
      "-0.0013338474629806824",
      "-0.01012160790815873",
      "0.0020351662714695735",
      "-0.001891005283766559"
    ],
    [
      "0.0036611293176714538",
      "0.005008422375301109",
      "0.04237592710839718",
      "0.008514808064278307",
      "0.007485292491058373",
      "0.00012078087750990685",
      "-0.0014381273401408877",
      "0.0005629040026889437",
      "0.0008871631479484007",
      "-0.0032846829773721248",
      "0.001269227787441354",
      "0.0009212888021199675",
      "-0.006309637850678905",
      "-0.007223835041214058",
      "0.002324141788976086",
      "0.00024031221681882937",
      "-0.0011344174823751762",
      "0.0009427260221007023",
      "0.0007913866672814605",
      "0.0019414273540868127",
      "0.0009738198023437622",
      "-0.0009547242872230553",
      "-0.008204980044770323",
      "0.0024289159582174488",
      "-0.0015253446703414155"
    ],
    [
      "0.004002902659472715",
      "0.006331348058016719",
      "0.06417195036883107",
      "0.01021734786531798",
      "0.012017228432147909",
      "8.763944250363606e-05",
      "-0.001192693595022427",
      "0.0008139217247134014",
      "0.0016625283768949332",
      "-0.0035739516893072963",
      "0.0015340706969780263",
      "0.0013026941554778906",
      "-0.009573905632263065",
      "-0.013528500008044486",
      "0.003924541611859651",
      "0.00036777033687897064",
      "-0.0035197318945453557",
      "0.0014660883184067007",
      "0.0017160716315364915",
      "0.0017350939646577585",
      "0.0014583180065942491",
      "-0.0016705497186932988",
      "-0.005933416510407333",
      "0.008538882755946687",
      "-0.0020615942909123497"
    ]
  ],
  "rational_Q": [
    [
      "0.10095517255025749",
      "3.1380521753716595",
      "5.2935684957947435",
      "1.7939148158073637",
      "0.6178191726786216",
      "3.1380521753710644",
      "1.7302812692674654",
      "15.870775124457472",
      "2.5930572687068927",
      "1.450482561331001",
      "5.293568495794648",
      "15.870775124458005",
      "48.11122849303033",
      "5.102635766658511",
      "5.8236884013215535",
      "1.7939148158073404",
      "2.5930572687068567",
      "5.102635766658504",
      "3.0242843186852246",
      "2.1696477788425463",
      "0.6178191726790011",
      "1.450482561330979",
      "5.823688401321257",
      "2.1696477788424575",
      "1.7831976906533578",
      "-0.1488211891172816",
      "0.005025993811975655",
      "-0.12031736486797566",
      "-0.0740416205548683",
      "-0.14882118911715067",
      "0.19975073232214768",
      "-0.03029296821930776",
      "0.030105560162814855",
      "0.01632350870545663",
      "0.005025993811954637",
      "-0.030292968219291505",
      "0.5260650296010974",
      "0.07801891190375473",
      "0.048573131161834454",
      "-0.12031736486793802",
      "0.030105560162763504",
      "0.07801891190366411",
      "-0.09482670648749397",
      "-0.05714015528328755",
      "-0.07404162055498846",
      "0.016323508705491898",
      "0.048573131161926124",
      "-0.05714015528324054",
      "-0.11337431644150395",
      "-0.16599853981554916",
      "-0.06209549554276504",
      "-0.2598275558975904",
      "-0.20451647287722405",
      "0.33416601036987365",
      "-0.24232576058968552",
      "0.14252007967921876",
      "0.08252466039723164",
      "0.5166354955821912",
      "-0.5139599657726245",
      "-0.21514701079673723",
      "-0.4810378999567766",
      "0.7648724466852483",
      "0.2789512128029326",
      "0.07010667611042559",
      "-0.4065078164658748",
      "-0.07307962419303177",
      "0.22175583834010051",
      "-0.08064838703516405",
      "-0.05261658166666162",
      "-0.5019292746488945",
      "-0.06617822384101797",
      "0.07440418321595874",
      "-1.1104933062249416",
      "-0.704206155434874",
      "0.5166354955821297",
      "-0.006043861750490247",
      "-0.7547005488722802",
      "-0.9661513485226793",
      "-0.1418946501204107",
      "-0.8549271024448748",
      "1.134080195273052",
      "-2.960097566756883",
      "0.120715382984276",
      "0.35465711538612577",
      "-0.26467326040031325",
      "0.9707192917008378",
      "-1.8074885284241253",
      "-0.5686856315821044",
      "0.33612659970531134",
      "0.20949952064098612",
      "0.04419450505500229",
      "1.6555789700486223",
      "0.13815562174403642",
      "-0.6013156656697474",
      "0.3539658012619648",
      "0.27895121280296536",
      "-0.10364589644180106",
      "0.47041448085475074",
      "0.2958362384559841",
      "0.0947154805968345",
      "-0.26467326040020756",
      "0.7557708053188964",
      "-2.5055479148965207",
      "0.2845673025753831",
      "0.23638781325762165",
      "0.6990228759537855",
      "0.3309678482422777",
      "1.5042753153680462",
      "-0.5782985969726969",
      "-0.5849668183092627",
      "0.14980110978687697",
      "-0.005129855670682472",
      "-0.40909609633009986",
      "-0.20427818099109837",
      "0.09486124293574326",
      "-0.08064838703515033",
      "-0.03933949974055539",
      "0.08797567491038506",
      "0.0880687506037799",
      "0.1071836863100781",
      "0.20949952064113228",
      "0.4376925540423461",
      "0.6303145228098098",
      "0.11351227937622958",
      "-0.39305341734246546",
      "0.14980110978675687",
      "0.01166949315384467",
      "0.202628768004985",
      "0.2339653710911878",
      "-0.07684637642331879",
      "0.08259070697726152",
      "-0.06879080568825735",
      "-0.4680277468353179",
      "0.07300566214620896",
      "0.22623911203312896",
      "0.33416601036970883",
      "-0.5139599657726345",
      "0.07010667611046477",
      "-0.05261658166671221",
      "-0.16599853981553236",
      "-0.24232576059001973",
      "-0.21514701079670123",
      "-0.40650781646587986",
      "-0.5019292746489022",
      "-0.06209549554273769",
      "0.14252007967916572",
      "-0.4810378999568526",
      "-0.07307962419301614",
      "-0.06617822384090877",
      "-0.2598275558973155",
      "0.08252466039721987",
      "0.7648724466852255",
      "0.22175583834007315",
      "0.07440418321590729",
      "0.4254910655375047",
      "0.41323139457915203",
      "0.49851260939601966",
      "-0.006043861750613933",
      "0.4254910655375505",
      "4.680027032830613",
      "-0.05782201293024824",
      "-0.4470387905002014",
      "-0.10364589644166829",
      "0.41323139457910735",
      "-0.05782201293023584",
      "-0.38215961581019636",
      "0.03893141827471612",
      "-0.03933949974063286",
      "0.49851260939594383",
      "-0.4470387905000326",
      "0.038931418274743",
      "0.0380843470664823",
      "2.4998871488947314",
      "-1.5870594401189981",
      "1.134080195272652",
      "7.082574715983107",
      "-1.9667633928568407",
      "0.7793053556242328",
      "-0.5004140260523652",
      "0.7557708053189252",
      "0.23589609613826001",
      "0.09430803443878048",
      "-0.21552989594299046",
      "-0.9851730121288357",
      "0.4376925540422711",
      "1.047401929398769",
      "0.5272291461282411",
      "-1.9116470919805486",
      "0.07507436679599129",
      "-0.0061889988924576315",
      "0.9707192917008493",
      "0.235896096138143",
      "-0.008399753997214605",
      "0.49957379440838146",
      "0.21931646512640973",
      "0.3309678482422543",
      "-1.5733708060871807",
      "0.34156078585626337",
      "-0.2717912809898921",
      "-0.6204339481937833",
      "0.0116694931537517",
      "0.22291799655609773",
      "-0.2198637479259279",
      "-0.058559015379217164",
      "-0.06495197493985029",
      "0.04419450505505996",
      "1.047401929398893",
      "0.7672377168029387",
      "-0.5906685377190526",
      "0.5506553925429852",
      "-0.005129855670704143",
      "0.22291799655613517",
      "0.10696974295103827",
      "-0.3447255220996947",
      "-0.09116931541763448",
      "-0.06879080568820164",
      "-0.28051023957021104",
      "-0.5108422451147671",
      "0.1633959690653223",
      "-0.04012310760295173",
      "-0.7547005488724945",
      "-2.9600975667570775",
      "-1.8074885284241018",
      "1.6555789700489574",
      "-1.1104933062248552",
      "-0.9661513485227353",
      "0.12071538298418848",
      "-0.5686856315822936",
      "0.13815562174397403",
      "-0.7042061554347623",
      "-0.14189465012042093",
      "0.35465711538631867",
      "0.3361265997052485",
      "-0.6013156656698395",
      "-1.966763392857084",
      "0.09430803443870336",
      "0.52722914612827",
      "0.4704144808547259",
      "2.4998871488948713",
      "0.7793053556243807",
      "-0.21552989594306649",
      "-1.9116470919806887",
      "0.0879756749104142",
      "-1.5870594401190823",
      "-0.5004140260523461",
      "-0.9851730121288483",
      "0.07507436679591016",
      "0.5585572335303615",
      "-8.52988156181135",
      "-2.5055479148962387",
      "-0.008399753997023158",
      "0.5585572335302186",
      "7.337876195701196",
      "1.6965871572387432",
      "0.6303145228099",
      "0.7672377168030899",
      "-8.529881561810496",
      "1.6965871572388238",
      "4.586947689958698",
      "-0.4864221801679158",
      "1.5042753153679354",
      "0.3415607858561998",
      "-0.7037017983162576",
      "-0.11081320347894515",
      "0.46079836619595105",
      "0.20262876800491966",
      "0.10696974295101334",
      "-0.6828241547404987",
      "-1.9992263908339587",
      "0.2828425237649835",
      "-0.4090960963300467",
      "-0.219863747925952",
      "-0.6828241547405234",
      "-2.3993214814701043",
      "-0.04443355782576027",
      "-0.46802774683497567",
      "-0.5108422451147403",
      "1.0672420086108088",
      "-0.9137921168390086",
      "-2.09362228576431",
      "0.29583623845608",
      "0.28456730257534324",
      "-0.578298596972675",
      "-0.20427818099118153",
      "0.35396580126183397",
      "0.09471548059674742",
      "0.2363878132574347",
      "-0.5849668183091669",
      "0.09486124293570507",
      "0.49957379440830946",
      "-0.2717912809897654",
      "-0.05855901537924087",
      "0.08806875060375449",
      "-0.0061889988924939045",
      "0.21931646512631114",
      "-0.6204339481936939",
      "-0.06495197493977292",
      "-0.11081320347912972",
      "-1.9992263908340584",
      "0.11351227937608993",
      "-0.5906685377189989",
      "-0.48642218016785743",
      "0.4607983661958874",
      "0.2828425237648804",
      "0.5443467945987515",
      "0.2339653710911351",
      "-0.3447255220996632",
      "-2.3993214814699506",
      "0.5443467945988248",
      "1.485928792845425",
      "0.0730056621461088",
      "0.16339596906545353",
      "-0.9137921168390668",
      "-0.13660111833100874",
      "0.41114769843905535",
      "0.10718368631009213",
      "-0.3930534173425268",
      "-0.07684637642333704",
      "0.22623911203319266",
      "0.5506553925428889",
      "-0.09116931541765202",
      "-0.040123107602926394",
      "-0.044433557825752125",
      "-2.0936222857641695",
      "0.4111476984390546",
      "-0.25928600760647424",
      "0.059205928666402695",
      "0.0039670744952951045",
      "0.08264279976077113",
      "0.2592860076065445",
      "-3.865292418542889e-14",
      "-0.06791203459130148",
      "0.02440651366808592",
      "-0.00044497574576641804",
      "-0.059205928666389046",
      "0.06791203459131027",
      "2.045923584770811e-14",
      "0.18662115257629086",
      "-0.08350068617999197",
      "-0.003967074495271788",
      "-0.02440651366808789",
      "-0.18662115257631368",
      "3.998866879655732e-14",
      "0.011561951521579083",
      "-0.08264279976077755",
      "0.0004449757457446757",
      "0.08350068617995504",
      "-0.011561951521520628",
      "2.6823964180590477e-14",
      "0.5243244282463813",
      "-0.30079114330695966",
      "-0.06852960704901961",
      "0.12451529281113108",
      "1.2267860328211766",
      "-0.2828629646550533",
      "-0.18628310641233958",
      "0.3790337016029067",
      "0.018524828187990238",
      "-0.14616031585861788",
      "3.6768234824357897",
      "-0.345160695139473",
      "-0.2802929177397075",
      "-0.5149350695362023",
      "0.6065572859803076",
      "0.3626790344549075",
      "-0.004000238665465075",
      "-0.017414541996303996",
      "0.10525144608183658",
      "-0.04569278444818328",
      "-0.7177612926774716",
      "-0.24933494495922623",
      "-0.010738619857971565",
      "0.11517401804511752",
      "-0.20578939396288215",
      "0.018524828188199522",
      "-0.17008165268664766",
      "-1.6753882268187803",
      "-0.7434908033350898",
      "0.15057793649670054",
      "-2.311281719127298",
      "-1.481816603274907",
      "1.0125485006325914",
      "0.8199188625323923",
      "0.867087606668124",
      "0.8368261561663544",
      "0.047209494957719186",
      "-0.9084145937213189",
      "-0.2397442677385429",
      "0.5490794399588815",
      "0.7271065762302714",
      "0.3020838917092561",
      "0.2215842417295475",
      "-0.8235130070971108",
      "-0.6867531373091359",
      "0.04425601318425653",
      "-0.5149350695360042",
      "-0.16071104759258173",
      "-1.1162175840828559",
      "-0.08287440709814471",
      "0.2405979048209356",
      "0.8368261561665157",
      "0.9000131826911669",
      "-0.8525084404133284",
      "-0.8266558054164991",
      "0.35425879812899413",
      "-0.2742490400192599",
      "-0.028061876979947175",
      "0.7337398750233123",
      "-0.2535758875467685",
      "-0.6502340158082232",
      "-0.25148351658625057",
      "-0.20614084160750934",
      "0.08852933617432247",
      "0.5299901028410561",
      "0.027839905665686802",
      "0.10525144608196656",
      "-0.20320613018520578",
      "0.0511508822427567",
      "-0.06288787093705259",
      "-0.05725962922389722",
      "0.7271065762305222",
      "0.18119695266783975",
      "-0.6849522086710071",
      "-0.7746626731387778",
      "-0.233197031052756",
      "-0.25148351658624635",
      "-0.07637400584463984",
      "0.1791295323051546",
      "0.20121343160833943",
      "-0.05463426431746279",
      "0.07216010296014856",
      "0.02115925823219112",
      "-0.017692150545162526",
      "0.35414311639825025",
      "0.18392525805354237",
      "-1.2267860328209936",
      "0.14616031585868605",
      "-0.6065572859802115",
      "0.04569278444810915",
      "-0.5243244282463841",
      "0.2828629646550278",
      "-3.676823482435853",
      "-0.3626790344548329",
      "0.7177612926774708",
      "0.30079114330700735",
      "0.18628310641227758",
      "0.34516069513958525",
      "0.004000238665435417",
      "0.24933494495922895",
      "0.06852960704893597",
      "-0.379033701602872",
      "0.28029291773967524",
      "0.017414541996247968",
      "0.010738619857917839",
      "-0.8865311301851648",
      "-0.7563794992577005",
      "0.4676506754367005",
      "-0.17008165268660613",
      "0.8865311301850253",
      "3.8095666675730073e-14",
      "-0.4142569313666912",
      "-0.5299292904758063",
      "-0.16071104759252286",
      "0.7563794992577718",
      "0.41425693136671876",
      "3.363798125565384e-14",
      "-0.2457811359324448",
      "-0.20320613018508554",
      "-0.4676506754366217",
      "0.5299292904757816",
      "0.24578113593244813",
      "4.277838415041965e-15",
      "-2.290750720533891",
      "0.30398516973548023",
      "-1.4818166032748006",
      "5.628300273359555",
      "-1.313030848583911",
      "1.7846208806700912",
      "0.6364036116807452",
      "0.9000131826910425",
      "3.8939221552670893",
      "1.2945479995593998",
      "-1.28818849128854",
      "-0.04042068744706622",
      "0.18119695266785468",
      "-0.4874818931726732",
      "-0.7601431249643829",
      "-0.735917431454874",
      "-0.1913027061524612",
      "0.10628712807269944",
      "0.04720949495764977",
      "3.8939221552671857",
      "2.0529462530862777",
      "-0.08074653642696401",
      "-0.3471500716222962",
      "-0.028061876979882817",
      "1.4964774179311646",
      "0.10522758443098072",
      "0.025081096108294534",
      "-0.17638670857597877",
      "-0.07637400584459461",
      "0.059573361862991496",
      "0.024625474225619188",
      "-0.11881960119089773",
      "0.18482872224390065",
      "0.30208389170926286",
      "-0.48748189317263635",
      "-0.3669535714809464",
      "-0.33695738026219607",
      "-0.42826218092882035",
      "-0.2061408416075787",
      "0.05957336186303655",
      "0.07775517878666026",
      "0.5081873492135863",
      "-0.21261402387212827",
      "0.02115925823222812",
      "-0.1363762325607719",
      "0.1711064812480797",
      "-0.0009895230856293916",
      "0.1185655813573719",
      "1.6753882268188987",
      "-1.0125485006330222",
      "0.9084145937213863",
      "-0.22158424172946184",
      "-0.11517401804504765",
      "0.7434908033349384",
      "-0.819918862532657",
      "0.23974426773863378",
      "0.823513007097251",
      "0.20578939396279328",
      "-0.15057793649669626",
      "-0.8670876066682689",
      "-0.5490794399589025",
      "0.6867531373092246",
      "1.31303084858366",
      "-1.2945479995594777",
      "0.7601431249644601",
      "-1.116217584082861",
      "2.290750720533892",
      "-1.784620880670179",
      "1.2881884912885202",
      "0.7359174314548869",
      "0.05115088224278857",
      "-0.3039851697354009",
      "-0.6364036116806098",
      "0.040420687446902304",
      "0.19130270615234926",
      "-3.7104177290724465",
      "-5.513139488621418",
      "-0.8525084404132192",
      "2.0529462530862217",
      "3.710417729072601",
      "-9.80887047886216e-15",
      "-0.8108185632284542",
      "-0.684952208670931",
      "-0.366953571481136",
      "5.513139488621362",
      "0.8108185632283396",
      "-1.7687090213623126e-13",
      "-1.798065475313313",
      "0.7337398750233632",
      "0.1052275844310768",
      "0.1405977412496074",
      "0.9165602862308021",
      "0.04824506506670714",
      "0.17912953230507755",
      "0.07775517878672206",
      "-0.8437093348933125",
      "0.9666139465795353",
      "0.8009363318310606",
      "0.08852933617440667",
      "0.024625474225631997",
      "-0.8437093348933921",
      "1.0185125646643156",
      "0.9676143529787342",
      "-0.017692150545034823",
      "0.17110648124805009",
      "-3.316592442547024",
      "-0.9593478965520027",
      "1.161265178985457",
      "0.08287440709811823",
      "0.8266558054165292",
      "0.25357588754667104",
      "-0.5299901028411035",
      "-0.04425601318424879",
      "-0.2405979048208495",
      "-0.35425879812895167",
      "0.650234015808067",
      "-0.02783990566572636",
      "0.08074653642696261",
      "-0.025081096108275972",
      "0.11881960119083432",
      "-0.06288787093704212",
      "-0.10628712807264616",
      "0.3471500716222201",
      "0.17638670857603025",
      "-0.18482872224391103",
      "-0.9165602862307574",
      "-0.9666139465795566",
      "-0.7746626731385903",
      "-0.3369573802622268",
      "1.7980654753132883",
      "-0.048245065066788426",
      "-0.8009363318310123",
      "-0.2329616402130808",
      "0.20121343160822935",
      "0.5081873492135328",
      "1.0185125646643451",
      "0.23296164021301224",
      "-5.963716006217262e-14",
      "0.3541431163982082",
      "-0.0009895230856387808",
      "-0.9593478965521518",
      "0.37017981099581565",
      "0.6543307034947466",
      "0.05725962922389052",
      "0.23319703105261191",
      "0.05463426431746304",
      "-0.18392525805354795",
      "0.42826218092885693",
      "0.21261402387222553",
      "-0.11856558135735709",
      "-0.9676143529786874",
      "-1.1612651789854378",
      "-0.6543307034946797"
    ],
    [
      "0.01672976934894625",
      "0.21429661572754582",
      "4.840438081053308",
      "0.8966998127918095",
      "0.36302797451909397",
      "0.21429661572743627",
      "1.389285131436978",
      "16.238197435629278",
      "2.873089297447653",
      "1.2334207164542659",
      "4.840438081066088",
      "16.23819743562775",
      "41.10287767502752",
      "6.766833602522235",
      "6.380543581774277",
      "0.8966998127836326",
      "2.873089297463881",
      "6.766833602527238",
      "2.516143979065065",
      "2.372273423962319",
      "0.36302797452517926",
      "1.2334207164494604",
      "6.380543581781717",
      "2.3722734239524934",
      "1.5875305462737925",
      "0.017527009443042436",
      "0.04761889246363673",
      "-0.02013886711168294",
      "0.014905080641410613",
      "0.017527009442660117",
      "-0.04392997490906352",
      "-0.10122463516186406",
      "-0.050864823109519106",
      "0.029051779196209385",
      "0.04761889246481527",
      "-0.10122463516554674",
      "0.07599144977366942",
      "-0.08076316299076339",
      "-0.0187178940913102",
      "-0.020138867112274514",
      "-0.050864823106796374",
      "-0.0807631629845182",
      "0.011074621609352556",
      "0.02538096219256577",
      "0.014905080640045417",
      "0.029051779196231284",
      "-0.018717894091694054",
      "0.025380962194205367",
      "0.057351232365601905",
      "-0.09187800082065602",
      "0.022087214865562085",
      "-0.04267891686253274",
      "-0.02641784125120274",
      "0.07815193938116605",
      "0.6011463681354972",
      "0.13322686389251825",
      "-0.026586009354714946",
      "0.3553861255276831",
      "-0.41051421573865815",
      "0.5239088383011246",
      "-0.39356912931881477",
      "-0.04686206602510801",
      "-0.0886300465017706",
      "-0.15636781441984368",
      "-0.030048393547671876",
      "0.0022403713518057583",
      "0.05803809301343013",
      "0.07018452228511685",
      "0.329463637692502",
      "-0.028814421556445806",
      "6.993332420282958e-05",
      "0.051068186835390196",
      "-1.170512563540517",
      "-0.5947099679811882",
      "0.35538612553763427",
      "-0.3517319374445731",
      "-1.5683783808576561",
      "-1.0763785554923577",
      "0.15790713765562162",
      "-0.9760284487885944",
      "0.9853400996462504",
      "-2.389803163817586",
      "0.027258839956790213",
      "0.3776125366232357",
      "-0.30805938324993937",
      "0.9894368116295078",
      "-3.178796654300897",
      "-0.11479393088968602",
      "0.6248824261352163",
      "0.08419882748049991",
      "-0.058189556905084254",
      "1.7724352258184013",
      "0.21285357350176232",
      "-0.30683403216917543",
      "0.12345564863765694",
      "-0.0886300465002306",
      "0.3513816000262845",
      "0.5570232297633726",
      "0.23143231864847957",
      "0.12762922916145475",
      "-0.3080593832677393",
      "0.6255440732589874",
      "-0.8095599087051584",
      "0.14166690099018198",
      "-0.10800144270602016",
      "0.48908188635350064",
      "0.10420015076284353",
      "1.4880235544145983",
      "-0.5044501782079895",
      "-0.499968334430677",
      "-0.014262333035747176",
      "0.14796128431680725",
      "-0.2082552436281908",
      "0.16463208908048363",
      "0.16128367532902735",
      "0.07018452228495632",
      "-0.003979424844100949",
      "-0.6808092634908829",
      "0.059827936211250196",
      "0.21083218083483496",
      "0.08419882749844426",
      "0.42077122229347214",
      "1.11614195365008",
      "-0.05467235059463029",
      "-0.3596074609483959",
      "-0.01426233303663708",
      "-0.23331848757986018",
      "0.18127051317147028",
      "0.25906570855347044",
      "-0.12444202173011741",
      "-0.16332416148944967",
      "-0.139113911195728",
      "-0.5254266502375698",
      "0.2346435058799144",
      "0.27097991057571746",
      "0.07815193938040128",
      "-0.4105142157500017",
      "-0.15636781442237818",
      "0.3294636376953284",
      "-0.09187800081809908",
      "0.6011463681440099",
      "0.5239088383055155",
      "-0.030048393536548066",
      "-0.028814421553288522",
      "0.02208721486534023",
      "0.13322686389388402",
      "-0.39356912931590515",
      "0.0022403713518586803",
      "6.993331790392622e-05",
      "-0.042678916866393364",
      "-0.026586009353154028",
      "-0.04686206602577986",
      "0.05803809302740297",
      "0.05106818683784528",
      "0.5869671501926276",
      "0.40189064546996",
      "0.4406072626691242",
      "-0.35173193745546955",
      "0.5869671501966959",
      "3.473808635524228",
      "0.4733542205004825",
      "-0.6450780883324293",
      "0.3513816000104302",
      "0.40189064546913816",
      "0.4733542205004738",
      "-0.42879718724111315",
      "0.053904491324110466",
      "-0.0039794248425608905",
      "0.440607262671145",
      "-0.6450780883384568",
      "0.05390449131975462",
      "0.03734176090067217",
      "2.04094302885614",
      "-1.824992016530668",
      "0.9853400996494006",
      "6.137759142488089",
      "-3.792502843019318",
      "0.9120017602960321",
      "0.016535734269417502",
      "0.6255440732484717",
      "-0.0334614568355191",
      "0.8204589654856737",
      "-0.09903188461168842",
      "-0.5382860526786276",
      "0.4207712222892338",
      "0.7667423353023296",
      "-0.161217730405437",
      "-2.121510039035137",
      "0.31924365204105193",
      "-0.17684002421712408",
      "0.9894368116357405",
      "-0.03346145683755767",
      "-1.0807229821899909",
      "0.7499562237812925",
      "-0.23861333751288133",
      "0.10420015075958185",
      "-1.7879334501918722",
      "0.35227975629272196",
      "-0.15045005977715004",
      "-0.33492086107189895",
      "-0.23331848758349083",
      "0.0673537666309446",
      "-0.0731360322598581",
      "-0.12082800512099573",
      "-0.011215428962935266",
      "-0.05818955690701398",
      "0.766742335302809",
      "0.8077135346121863",
      "-0.3256708951805142",
      "0.48019635582808046",
      "0.14796128432799582",
      "0.06735376662908499",
      "-0.3525559056835862",
      "-0.5012551883430392",
      "-0.04560522407007802",
      "-0.13911391118683422",
      "0.10225872756108098",
      "-0.28074475354030687",
      "0.1834417569574981",
      "-0.10719012723126382",
      "-1.5683783808561311",
      "-2.389803163816816",
      "-3.1787966542962542",
      "1.772435225815568",
      "-1.170512563545886",
      "-1.0763785554856315",
      "0.027258839953232805",
      "-0.11479393089892737",
      "0.21285357349774764",
      "-0.5947099679699439",
      "0.15790713765927383",
      "0.37761253662076566",
      "0.6248824261345787",
      "-0.3068340321810615",
      "-3.7925028430204577",
      "0.8204589654898028",
      "-0.1612177304048363",
      "0.5570232297667158",
      "2.0409430288552515",
      "0.9120017602982735",
      "-0.0990318846125801",
      "-2.121510039031318",
      "-0.6808092634905893",
      "-1.8249920165363984",
      "0.016535734272627462",
      "-0.5382860526731005",
      "0.31924365203970506",
      "0.2738525734560711",
      "-7.945040416637668",
      "-0.8095599087141331",
      "-1.080722982190171",
      "0.2738525734536423",
      "5.197430723160972",
      "1.9274016770515356",
      "1.1161419536474355",
      "0.8077135346090151",
      "-7.945040416634534",
      "1.9274016770533897",
      "2.8411879575774153",
      "-0.9562080352401001",
      "1.4880235544217246",
      "0.35227975630100616",
      "-0.8531125979285913",
      "-0.27881389656305755",
      "0.4698305841434296",
      "0.18127051316725987",
      "-0.35255590568517026",
      "-0.7139709704978536",
      "-2.6396542556856177",
      "0.2286436625795922",
      "-0.2082552436414988",
      "-0.07313603225860081",
      "-0.7139709704950227",
      "-1.9984294099153586",
      "0.2163246262228147",
      "-0.5254266502305625",
      "-0.28074475354381156",
      "0.9178081877262447",
      "-0.9218993041675004",
      "-2.021346730697683",
      "0.2314323186253983",
      "0.14166690097461657",
      "-0.5044501782240984",
      "0.1646320890628198",
      "0.12345564862924677",
      "0.12762922916587469",
      "-0.10800144271338463",
      "-0.49996833442469507",
      "0.1612836753290211",
      "0.7499562237734783",
      "-0.1504500597727909",
      "-0.1208280051164839",
      "0.05982793620882189",
      "-0.17684002421773823",
      "-0.23861333750783023",
      "-0.3349208610677386",
      "-0.011215428959804803",
      "-0.278813896563087",
      "-2.6396542556692366",
      "-0.05467235058843406",
      "-0.3256708951703422",
      "-0.9562080352415461",
      "0.46983058413805234",
      "0.22864366258275745",
      "0.5403070962729845",
      "0.25906570855656685",
      "-0.5012551883428005",
      "-1.9984294099125997",
      "0.5403070962740393",
      "1.0806314110893245",
      "0.23464350588154884",
      "0.18344175696104126",
      "-0.9218993041691224",
      "-0.2899161798300925",
      "0.29498191577263355",
      "0.2108321808439336",
      "-0.3596074609520533",
      "-0.12444202174840249",
      "0.27097991057605414",
      "0.4801963558282483",
      "-0.04560522406994588",
      "-0.10719012722945659",
      "0.21632462622379633",
      "-2.0213467306867106",
      "0.2949819157759697",
      "0.005667646232724017",
      "-0.022444751302074965",
      "-0.015296734861225507",
      "-0.032391054360986424",
      "-0.005667646232574896",
      "-9.361112485299371e-13",
      "0.1552261770440605",
      "0.038982145329131884",
      "-0.04146346268385061",
      "0.022444751307886104",
      "-0.1552261770310392",
      "-2.2007387181693427e-12",
      "0.0331021564442027",
      "-0.07519632380500363",
      "0.015296734862306717",
      "-0.03898214533025655",
      "-0.03310215644287818",
      "-4.506774043321862e-13",
      "0.028997402506924282",
      "0.03239105436209302",
      "0.04146346268325361",
      "0.0751963238068982",
      "-0.02899740250677117",
      "-8.446712226691609e-13",
      "-0.07319550069715959",
      "0.10758867543035193",
      "-0.09356583120511727",
      "-0.03359511805999833",
      "0.17760772492569907",
      "0.5977799160818528",
      "-0.07441646708764556",
      "-0.03388584896679322",
      "0.19987155813427288",
      "-0.05279636353064109",
      "-0.9170546963091087",
      "-0.034871675227910334",
      "0.12582525864827565",
      "0.0999015255029658",
      "0.2803417773962232",
      "0.23174725192479997",
      "-0.39806256928664413",
      "-0.024714016916627415",
      "-0.007002600845014579",
      "0.21610428872698847",
      "0.3044306152552828",
      "-0.13968547606177587",
      "-0.10017828061580589",
      "0.04350964787069422",
      "-0.24907139114763352",
      "0.19987155814419552",
      "-0.2555743454487588",
      "1.0527461488055314",
      "-1.3907865543672853",
      "0.37185079042971636",
      "-1.8852572799040714",
      "-1.0578092469509703",
      "1.146983128418248",
      "0.2772192730298268",
      "0.9584313491012171",
      "0.739899486707343",
      "0.19808448157383832",
      "-1.3158266786538952",
      "0.036159143737959226",
      "0.9034883890404342",
      "0.723339730361294",
      "0.7177205041682339",
      "-0.32135187205531124",
      "-0.6519135328707808",
      "-0.288321471541578",
      "0.23185215012604732",
      "0.09990152551152082",
      "-0.04920173851522412",
      "-1.0955451904949023",
      "0.05477435882498204",
      "0.16571887760781978",
      "0.7398994867253095",
      "0.6307087263484512",
      "-0.5256775280398382",
      "-0.9341259604382861",
      "0.030503449481485256",
      "-0.3233331675906231",
      "-0.13953109190354793",
      "0.5043804049864733",
      "-0.2783363692074915",
      "-0.7232246168314478",
      "-0.3800395888030509",
      "-0.2609114185945855",
      "0.7817406500186046",
      "0.7769228604935828",
      "-0.1802272800215848",
      "-0.007002600848630493",
      "-0.18701658276770894",
      "-0.25965733957986764",
      "0.07222752976026088",
      "-0.1200441695883965",
      "0.7233397303461788",
      "-0.4978563909000059",
      "0.633789895843818",
      "-0.7574298371529714",
      "-0.5041664391133787",
      "-0.3800395888309443",
      "-0.2552051709934389",
      "-0.23705148489589983",
      "0.43560050217220153",
      "0.13481442018713072",
      "0.025118935181889877",
      "0.00019539167414471013",
      "-0.028108401615349218",
      "0.36907196549036797",
      "0.28805891968305314",
      "-0.17760772492320756",
      "0.052796363529172094",
      "-0.2803417773963531",
      "-0.21610428872233872",
      "0.07319550069977185",
      "-0.5977799160824937",
      "0.917054696314482",
      "-0.23174725191808784",
      "-0.3044306152491759",
      "-0.10758867542637303",
      "0.07441646708552488",
      "0.03487167523002662",
      "0.3980625692892128",
      "0.13968547606494694",
      "0.09356583120520078",
      "0.03388584896618857",
      "-0.12582525865014083",
      "0.024714016920357986",
      "0.10017828060981912",
      "-1.6338806195937183",
      "-0.9803469566195752",
      "0.3643466833007277",
      "-0.2555743454447751",
      "1.6338806195946607",
      "-1.6438580193820206e-12",
      "-0.5835883672835191",
      "-0.566109859468009",
      "-0.04920173852050589",
      "0.9803469566201838",
      "0.5835883672876694",
      "-6.962603334327011e-13",
      "-0.3393086420039384",
      "-0.18701658277733724",
      "-0.3643466833009948",
      "0.5661098594580715",
      "0.33930864200249183",
      "-7.435079289499034e-12",
      "-2.113627974790405",
      "0.3023329684453331",
      "-1.0578092469475049",
      "5.606148088100794",
      "-0.4834015716276468",
      "1.9514646067852537",
      "0.42041030716515376",
      "0.6307087263817165",
      "4.022649982316252",
      "1.786974917027016",
      "-0.9563687805029416",
      "-0.24068233200922418",
      "-0.4978563909189075",
      "-0.5288232641277102",
      "-1.7184761790396057",
      "-0.37350980846838894",
      "-0.10518573063618217",
      "0.15773605395401388",
      "0.19808448157624128",
      "4.0226499823188515",
      "1.5103372404340212",
      "-0.3670476341751874",
      "-0.29020041282496534",
      "-0.13953109190669663",
      "1.309070141520503",
      "0.04718796116671002",
      "0.16018857918519666",
      "-0.2670793400835861",
      "-0.2552051709926711",
      "-0.09038259161138233",
      "-0.4110327808058192",
      "0.24195532553585755",
      "0.198200020048586",
      "0.7177205041666025",
      "-0.5288232641308548",
      "0.8472805691218908",
      "-0.6381521126736925",
      "-0.37136018758561284",
      "-0.26091141857149036",
      "-0.09038259161566278",
      "0.2363810737119352",
      "0.451883381880458",
      "-0.058334988740636334",
      "0.00019539167727264037",
      "-0.1117150875137542",
      "-0.13701447484484047",
      "0.047504370530813605",
      "0.2500219614773477",
      "-1.052746148798263",
      "-1.1469831284170753",
      "1.3158266786484414",
      "0.3213518720498897",
      "-0.04350964785047295",
      "1.3907865543541262",
      "-0.27721927302568183",
      "-0.036159143749350184",
      "0.6519135328576654",
      "0.2490713911644806",
      "-0.3718507904400339",
      "-0.9584313490989014",
      "-0.9034883890375113",
      "0.288321471528782",
      "0.48340157162843467",
      "-1.786974917032546",
      "1.7184761790414536",
      "-1.0955451905109357",
      "2.1136279747845315",
      "-1.9514646067870507",
      "0.9563687805049552",
      "0.3735098084758306",
      "-0.25965733958228315",
      "-0.3023329684471736",
      "-0.42041030716508193",
      "0.24068233199253408",
      "0.10518573064199424",
      "-2.7093984442783636",
      "-4.9919287804279335",
      "-0.5256775280365068",
      "1.5103372404316036",
      "2.7093984442777264",
      "-2.7050266165817533e-13",
      "0.07861805456752972",
      "0.6337898958389723",
      "0.8472805691234968",
      "4.991928780427755",
      "-0.0786180545720814",
      "2.001740893920754e-12",
      "-2.6018410745647302",
      "0.5043804049919507",
      "0.04718796116045707",
      "-0.31435169290635084",
      "0.9804850350145337",
      "-0.048018046298396275",
      "-0.23705148487297914",
      "0.2363810737162431",
      "-0.3341199429698674",
      "1.8116874641508787",
      "0.812616672457682",
      "0.781740650020072",
      "-0.4110327807985684",
      "-0.33411994296820385",
      "0.15329560996064343",
      "0.8096906291652478",
      "-0.02810840161650844",
      "-0.1370144748440194",
      "-3.377632355410162",
      "-1.0626617532301343",
      "1.197806157543618",
      "-0.054774358826900196",
      "0.9341259604570683",
      "0.27833636920817795",
      "-0.7769228605048131",
      "-0.23185215012883298",
      "-0.1657188776101697",
      "-0.030503449485076512",
      "0.7232246168112252",
      "0.18022728002549043",
      "0.3670476341717288",
      "-0.16018857919723858",
      "-0.24195532554526705",
      "0.07222752976813902",
      "-0.15773605395889143",
      "0.2902004128236765",
      "0.2670793400872856",
      "-0.19820002005772944",
      "-0.9804850350203326",
      "-1.8116874641454024",
      "-0.7574298371564544",
      "-0.6381521126668667",
      "2.6018410745603773",
      "0.04801804630284877",
      "-0.8126166724705869",
      "-0.10511067348631803",
      "0.4356005021757814",
      "0.4518833818794797",
      "0.15329560995727065",
      "0.1051106734839429",
      "1.1979131052763253e-12",
      "0.3690719654927969",
      "0.04750437052721764",
      "-1.0626617532313631",
      "0.2340415105065652",
      "0.668963017722794",
      "0.12004416957948011",
      "0.5041664391262329",
      "-0.13481442019271486",
      "-0.28805891968475733",
      "0.37136018758109246",
      "0.05833498873874961",
      "-0.25002196147578004",
      "-0.8096906291646265",
      "-1.197806157535197",
      "-0.6689630177301822"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.0032717713127379446",
    "0.003271771354788228",
    "0.0032717728410658715",
    "0.003271773057559965",
    "0.00327177167140473",
    "0.0032717746277042613",
    "0.0032798946099000512",
    "0.0032717719721036915",
    "0.00327177384946722",
    "0.0032717803259903937",
    "0.003271771610103448",
    "0.0032717769071183163",
    "0.0032717725269840216",
    "0.003271776979488788",
    "0.003271779448320454",
    "0.0032717783205465055",
    "0.0032717733301347064",
    "0.0032717731881055406",
    "0.0032717785997379064",
    "0.0032717777558698645",
    "0.0032717713973888824",
    "0.003271772927157198",
    "0.0032717731497753978",
    "0.003271771723129751",
    "0.003271774765016331",
    "0.0032806215536859444",
    "0.0032717720322406264",
    "0.00327177396297427",
    "0.0032717806269867995",
    "0.003271771660992359",
    "0.0032717771116456016",
    "0.003271772604303813",
    "0.0032717771894606876",
    "0.003271779702404965",
    "0.003271778564964415",
    "0.003271773430174456",
    "0.0032717732830695274",
    "0.003271778852594028",
    "0.0032717779777342144",
    "0.0032717759720597536",
    "0.0032717764164399256",
    "0.003271773575718992",
    "0.003271779635424224",
    "0.0032886260938685837",
    "0.0032717741920539416",
    "0.003271778039007466",
    "0.003271791312033682",
    "0.0032717734502338692",
    "0.0032717843047524752",
    "0.0032717753288619223",
    "0.003271784449139251",
    "0.0032717895068918768",
    "0.003271787195346103",
    "0.0032717769749668136",
    "0.0032717766832658854",
    "0.003271787774218834",
    "0.0032717860406066787",
    "0.0032717768906426717",
    "0.0032717738451018843",
    "0.0032717803432681866",
    "0.0032862768496028367",
    "0.0032717745061124513",
    "0.003271778631809142",
    "0.0032717928515171293",
    "0.003271773710697438",
    "0.003271785350912872",
    "0.003271775725929046",
    "0.00327178551043641",
    "0.0032717909507485312",
    "0.003271788460858818",
    "0.003271777490227667",
    "0.0032717771791424717",
    "0.003271789070323801",
    "0.003271787222302392",
    "0.0032717721165791123",
    "0.0032717758046545823",
    "0.003280160468102749",
    "0.0032717724918305538",
    "0.0032717748298698177",
    "0.0032717828983153327",
    "0.0032717720412353125",
    "0.0032717786406498825",
    "0.003271773184118584",
    "0.0032717787329178214",
    "0.003271781800887093",
    "0.003271780403565984",
    "0.0032717741832409184",
    "0.003271774005800151",
    "0.003271780752399639",
    "0.003271779697094369",
    "0.0032717854718391027",
    "0.003303077671645068",
    "0.0032717767865544072",
    "0.003271782939087658",
    "0.003271804134203677",
    "0.0032717756041760757",
    "0.0032717929684903716",
    "0.0032717786060449654",
    "0.0032717931991639152",
    "0.0032718012197634535",
    "0.0032717975814456034",
    "0.003271781238592201",
    "0.003271780773857157",
    "0.0032717984776680664",
    "0.0032717957174972136",
    "0.003315760300271258",
    "0.003283279584041362",
    "0.003294550133193948",
    "0.0033057195891367545",
    "0.0032795086622557667",
    "0.0033032893416032423",
    "0.003284603607879625",
    "0.0033023136281648616",
    "0.06074435093411029",
    "0.0033224855182938063",
    "0.0032872900091921375",
    "0.003291279654006581",
    "0.0033099547278932673",
    "0.0033484373747306256",
    "0.003271772928229523",
    "0.0032717756547065197",
    "0.00327178505664984",
    "0.0032717724041393054",
    "0.0032717801004072565",
    "0.003271773735809891",
    "0.003271780206068274",
    "0.003271783757873226",
    "0.003271782148959706",
    "0.0032717749018225657",
    "0.003271774694259867",
    "0.0032717825548588923",
    "0.003271781320543964",
    "0.0032717807954196223",
    "0.00327179856427459",
    "0.003271774664395578",
    "0.003271789181104813",
    "0.0032717771791487458",
    "0.003271789398981244",
    "0.0032717961231676857",
    "0.0032717930705720524",
    "0.003271779376500374",
    "0.0032717789854360972",
    "0.003271793834842941",
    "0.0032717915088697935",
    "0.0032718448804477792",
    "0.003271782459772776",
    "0.003271820549221407",
    "0.0032717890448687526",
    "0.0032718210019975656",
    "0.0032718388241358962",
    "0.0032718306536231615",
    "0.0032717948183354044",
    "0.0032717938100866725",
    "0.003271832611564303",
    "0.0032718266254192193",
    "0.0032717719671762277",
    "0.003271778342922836",
    "0.0032717730714904763",
    "0.003271778427773979",
    "0.003271781440808411",
    "0.0032717800474068655",
    "0.0032717740375876113",
    "0.0032717738674290847",
    "0.0032717803838284844",
    "0.003271779373227092",
    "0.0032718039555785904",
    "0.003271782783678309",
    "0.003271804334440873",
    "0.0032718165304161627",
    "0.003271810851979489",
    "0.0032717866659033564",
    "0.0032717859810030775",
    "0.003271812201949455",
    "0.0032718081330860454",
    "0.00327177475201001",
    "0.003271782908992765",
    "0.003271787447827283",
    "0.003271785368582246",
    "0.0032717762249685864",
    "0.0032717759652880836",
    "0.0032717858810240525",
    "0.0032717843385143054",
    "0.0032718046021200514",
    "0.0032718169505270354",
    "0.0032718111851186833",
    "0.0032717868416716495",
    "0.003271786151624612",
    "0.0032718125838396713",
    "0.003271808487031504",
    "0.0032718321276812143",
    "0.0032718254681486925",
    "0.0032717927803508394",
    "0.0032717917631863054",
    "0.0032718273775835926",
    "0.0032718215157464636",
    "0.003271818947668646",
    "0.003271790045756074",
    "0.003271789215232893",
    "0.0032718206240908614",
    "0.003271815689180867",
    "0.0032717781365002737",
    "0.0032717777995391138",
    "0.0032717907048450735",
    "0.0032717887034079208",
    "0.0032717774719943004",
    "0.0032717898615321835",
    "0.0032717879122982807",
    "0.003271822251624469",
    "0.00327181724522896",
    "0.0032718125448720214"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.02539032417938470930000000 +/- 3e-31]",
      "[0.9203894066434475449490246 +/- 6.71e-27]",
      "[3.075770743410626296665652 +/- 2.54e-25]",
      "[0.7122974515294635689636340 +/- 4.63e-27]",
      "[0.09035642122379687417003506 +/- 2.60e-27]",
      "[0.1474223891029396353086539 +/- 3.18e-26]",
      "[3.327291590750111495198155 +/- 2.86e-25]",
      "[0.2132554972801581802929192 +/- 1.76e-26]",
      "[0.1332711640821901322374993 +/- 2.42e-26]",
      "[3.132267084613188335751829 +/- 1.73e-25]",
      "[1.331535523037994287593472 +/- 2.79e-25]",
      "[0.8165751768099098113366088 +/- 1.09e-26]",
      "[0.2562510377876889354831333 +/- 1.26e-26]",
      "[0.2720726191207884245412514 +/- 5.14e-27]",
      "[0.1408580603610911049844354 +/- 5.00e-26]"
    ],
    [
      "[0.01346893203214836985450000 +/- 3e-31]",
      "[0.05678278968820292276393494 +/- 1.71e-27]",
      "[0.5663811124441780104043338 +/- 3.26e-26]",
      "[0.05042056372152230855898285 +/- 2.95e-27]",
      "[0.03295791665775606784711725 +/- 3.85e-27]",
      "[0.1442364197866727291103887 +/- 2.20e-26]",
      "[1.206659078172819811585589 +/- 3.01e-25]",
      "[0.09457886563211045177872920 +/- 2.57e-28]",
      "[0.07298058222615987939893056 +/- 3.62e-27]",
      "[1.915003767662510889932011 +/- 3.23e-25]",
      "[0.3858197303570424904997846 +/- 1.13e-27]",
      "[0.2911350923005334200536901 +/- 2.75e-26]",
      "[0.05130182450768602332633575 +/- 4.44e-27]",
      "[0.04452976582058017068630529 +/- 1.45e-28]",
      "[0.01469923577261972360443612 +/- 3.00e-27]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.23813720792531967
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack16_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 16,
  "lambda_polygon": 4,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.0",
    "0.135"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "1.0000000000000013",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "1.5000000000000004",
    "0.5",
    "0.5",
    "0.5000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.5000000000000004",
    "-0.49999999999999967",
    "-0.4999999999999999",
    "-0.4999999999999999",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.002253169068778049",
      "0.0022223240723399386",
      "0.017959146628909933",
      "0.002628623432663765",
      "0.004222828087648097",
      "-2.4629214307799087e-05",
      "0.0002309733170810872",
      "-0.00010951374152347391",
      "0.00027449663788489974",
      "7.856266510338038e-05",
      "-5.52693729482466e-07",
      "-0.00014193858867917565",
      "0.0008593527410378262",
      "-0.0034126482540003484",
      "-0.0002829677256350601",
      "-1.2918841523328864e-05",
      "-0.001137750717196959",
      "-2.7524416638967948e-05",
      "0.00038000735306348656",
      "4.0046109470094e-05",
      "-6.40410704091751e-05",
      "-5.405938792719319e-05",
      "-0.001693927253985508",
      "0.0033259675088369305",
      "-0.00042209052948745217"
    ],
    [
      "0.0022789266208693695",
      "0.0022229448869624338",
      "0.020806801494040402",
      "0.0026202920489072096",
      "0.004707790555558337",
      "-2.9717288472115956e-05",
      "0.0002801602233673704",
      "-0.00013424951706280885",
      "0.0003411307118826509",
      "9.599842047515578e-05",
      "1.5029704526583689e-05",
      "-0.00015430732709370256",
      "0.0007986452427835412",
      "-0.004261302594604433",
      "-0.0003703226818985182",
      "-1.3874339377952452e-05",
      "-0.0014230515353726642",
      "-3.219389884982602e-05",
      "0.00047092595196026373",
      "0.00011224342348670655",
      "-5.962552329850882e-05",
      "-6.994602899325906e-05",
      "-0.0018363937201806586",
      "0.004303292026497068",
      "-0.00047946105890819113"
    ],
    [
      "0.0023580964111665223",
      "0.0022983685145367165",
      "0.03273810585709578",
      "0.0030484171415507983",
      "0.006162326828549679",
      "-4.973309058971949e-05",
      "0.0005318519579212075",
      "-0.0001877897365174154",
      "0.0005413815295245731",
      "6.604179724502916e-05",
      "-1.4520720836063762e-05",
      "-0.0002669855733357173",
      "0.0017419295439908076",
      "-0.006247267190788319",
      "-0.0005106788254051966",
      "-2.017611282569958e-05",
      "-0.0021966862083760844",
      "-6.167999226508132e-05",
      "0.0007343428548425001",
      "5.854237631355864e-05",
      "-0.00011963636148622163",
      "-0.00011927578774585936",
      "-0.0030516918490910414",
      "0.006704084207044268",
      "-0.0007054709061690659"
    ],
    [
      "0.002393318714927906",
      "0.0022982992954034198",
      "0.044175954869173494",
      "0.0032908150506146027",
      "0.006722282380416444",
      "-2.5481653302230587e-05",
      "0.0004863955790740296",
      "-0.00029273089132698954",
      "0.0005962087719282009",
      "0.00040291750934033714",
      "1.1587610290592906e-05",
      "-0.0002731981817725401",
      "0.0027550571513467537",
      "-0.009006818720740713",
      "-0.001027863355214055",
      "-4.317514383078192e-05",
      "-0.0029103477113656454",
      "-0.00014108496253103757",
      "0.000869697185478458",
      "-7.611921339506077e-05",
      "-0.00015046259701615634",
      "6.17088005063803e-06",
      "-0.004596442028548184",
      "0.008013813113601592",
      "-0.0008920430582388007"
    ],
    [
      "0.0022658992866719237",
      "0.0022245653199682324",
      "0.019104373845558527",
      "0.002579988207258276",
      "0.004434156296253167",
      "-3.061105238187597e-05",
      "0.0002987929793371356",
      "-0.0001122673295443593",
      "0.00030847833007271124",
      "-1.3735844812175141e-05",
      "7.698589184310188e-06",
      "-0.00012660805493430586",
      "0.0007752655035343551",
      "-0.0036210298207034614",
      "-0.0003104193820975003",
      "-4.040215023393207e-06",
      "-0.0012688368497321397",
      "-3.078462359619243e-05",
      "0.0004206983544772703",
      "8.256747323904134e-05",
      "-5.5353105542384345e-05",
      "-9.741385620991485e-05",
      "-0.0015720396476336846",
      "0.003976837569733568",
      "-0.0003996297607162576"
    ],
    [
      "0.041869866369732105",
      "4.479152738125194",
      "8.071626721542076",
      "1.6612808356057263",
      "1.4081325130172995",
      "0.009147726583085497",
      "-0.11056239072042104",
      "-0.10606644406294359",
      "0.1079536650256898",
      "3.523307854207596",
      "-2.4646306316542606",
      "1.5080823405975812",
      "-1.9484869666503097",
      "-0.8468491314195613",
      "-1.0002011539021778",
      "0.11463037618795914",
      "-0.3310473486905615",
      "-0.037403998259891554",
      "0.18865819886659652",
      "-0.1380529070862827",
      "0.6088831315818858",
      "-0.36239486097133816",
      "-0.666398548607608",
      "0.35194958828910683",
      "-0.4213569428333817"
    ],
    [
      "0.00253531582617072",
      "0.0024599357289216014",
      "0.07639454132526463",
      "0.004501560742567661",
      "0.009137652049191012",
      "-4.6484568091131134e-05",
      "0.0013965958980458406",
      "-0.0003099041508742079",
      "0.0009420530376081344",
      "1.0517969892278088e-05",
      "-9.796367536191691e-05",
      "-0.000315597377942469",
      "0.006532194248018931",
      "-0.011341497850240186",
      "-0.001115427666598331",
      "-6.312710267280938e-06",
      "-0.00439288361881518",
      "-0.00023889824954508618",
      "0.0013155782445371605",
      "-0.0008772353297578473",
      "-0.0003215238874041049",
      "-0.00014952349100650172",
      "-0.006572778805750295",
      "0.0135204097565523",
      "-0.0010053639918410598"
    ],
    [
      "0.0023995365092400337",
      "0.002268901312945984",
      "0.037565618243880015",
      "0.003027506037867454",
      "0.007050888842484332",
      "-5.4118805387172656e-05",
      "0.00044730754192629884",
      "-0.0003011016943670108",
      "0.00063577183520807",
      "0.00018660118753135112",
      "3.324171427886376e-05",
      "-0.00027887185912854606",
      "0.0011769693678209978",
      "-0.008694103104793054",
      "-0.0008018063833938911",
      "-2.650102631012874e-05",
      "-0.002750838603405131",
      "-4.972315265852193e-05",
      "0.0009091448466255885",
      "0.00026468415449157085",
      "-0.00010204122035704403",
      "-0.0001270163255417332",
      "-0.003922185587762131",
      "0.007996182325042013",
      "-0.0010936157827753808"
    ],
    [
      "0.002503109840786866",
      "0.00242799192847078",
      "0.04873991931904413",
      "0.0033713766768587706",
      "0.00917408274051825",
      "-9.533594722382194e-05",
      "0.0006825977692166734",
      "-0.00033752939676139814",
      "0.000938934471461847",
      "-0.00035619264177777667",
      "-6.7604825227478105e-06",
      "-0.00031078962885296813",
      "0.0014304302966699194",
      "-0.010940538325099005",
      "-0.0006747753194176043",
      "1.734669269681516e-05",
      "-0.003637511254521699",
      "-7.690178446329215e-06",
      "0.0012571237040945606",
      "8.811805351464523e-05",
      "-0.00018198891508047077",
      "-0.0003821037859933229",
      "-0.004316683660243871",
      "0.011144975018199825",
      "-0.0014214157003897534"
    ],
    [
      "0.005763022429534137",
      "0.00262178314042387",
      "0.6120248754818423",
      "0.012896981944458317",
      "0.07004604643889448",
      "-0.0003502048430266629",
      "0.006368541081349113",
      "-0.00520098482143539",
      "0.008453885207807836",
      "0.00619480013472013",
      "0.0006684898399395512",
      "-0.003003039166688358",
      "0.020160884977041497",
      "-0.15056341633120987",
      "-0.01838526276518843",
      "-0.0005589963561801154",
      "-0.04550177896976759",
      "-0.0018436319506130365",
      "0.013155962580657468",
      "0.004051146089577206",
      "-0.0009289569421156836",
      "1.6854576461128037e-05",
      "-0.0715850949681145",
      "0.12739153642305368",
      "-0.015230199342666522"
    ],
    [
      "0.002244407598429374",
      "0.002224536179721273",
      "0.016770830680468477",
      "0.002588527169773621",
      "0.004031186375073354",
      "-2.5605298415571323e-05",
      "0.00025222457311205776",
      "-9.234364033295474e-05",
      "0.0002527305881964609",
      "-1.0051013015831601e-05",
      "-6.797164114019149e-06",
      "-0.00012025054385596395",
      "0.0008376251313651213",
      "-0.0029444099933629226",
      "-0.00024222511949291203",
      "-4.625559001926276e-06",
      "-0.0010342624249929083",
      "-2.7799311200324515e-05",
      "0.00034507720308004947",
      "1.360897717199425e-05",
      "-6.233206943735098e-05",
      "-7.827010744888392e-05",
      "-0.0014722460209663142",
      "0.003145500160121594",
      "-0.00035345318009713116"
    ],
    [
      "0.0023843896415298885",
      "0.002346656964318722",
      "0.03736077637827048",
      "0.003300250607855166",
      "0.006655088822447927",
      "-6.445258574692924e-05",
      "0.0006077861174086151",
      "-0.00019585234863037348",
      "0.0006133341100063907",
      "0.00010924313819581456",
      "-8.29847902442794e-06",
      "-0.00033355280940240977",
      "0.0023756018674660102",
      "-0.006851980573278548",
      "-0.0005279688688788384",
      "-2.197128792582686e-05",
      "-0.0024601075785359314",
      "-7.980259685668165e-05",
      "0.0008159785518160814",
      "9.573227174152209e-05",
      "-0.00014583168421749507",
      "-0.00016510689108672775",
      "-0.0033851721860443463",
      "0.00749741096601036",
      "-0.0007436510786876802"
    ],
    [
      "0.0022775670416322097",
      "0.0022538861296716784",
      "0.02075534560092186",
      "0.002775531459614877",
      "0.004694386057031957",
      "-3.8095384574937556e-05",
      "0.0003501862568971363",
      "-0.0001104458139974132",
      "0.0003427800323096654",
      "-2.1761036243182667e-05",
      "-1.8441512571369245e-05",
      "-0.00017430169195968505",
      "0.0010723048590030823",
      "-0.0036153038864118504",
      "-0.00021876080467060603",
      "-5.81030861241806e-06",
      "-0.0012990911190673272",
      "-1.9555958185448352e-05",
      "0.0004580924918523451",
      "2.1970681304701147e-08",
      "-8.610319204495918e-05",
      "-0.00011279913658573617",
      "-0.0018581745081126247",
      "0.004028579226108449",
      "-0.0004910084327361282"
    ],
    [
      "0.0031081072974052802",
      "0.0030718284786248767",
      "0.37680494636092",
      "0.02101426830021288",
      "0.022505354227805537",
      "5.857500135351492e-05",
      "0.0006747456513017909",
      "-0.0024007447624335453",
      "0.0018726488988935223",
      "-0.0024839626353557382",
      "-0.0023170479046117284",
      "-0.0010444670783806447",
      "0.03989550372489806",
      "-0.06095722482910567",
      "-0.00535291190076272",
      "-7.945918306561169e-05",
      "-0.01467266911288794",
      "-0.0008112526048918491",
      "0.0037511911809004384",
      "-0.008770833148417341",
      "-0.0011737602037621728",
      "0.0009662287385645036",
      "-0.06697815146198162",
      "0.014968930087606276",
      "-0.012120781285708405"
    ],
    [
      "0.1025649547346598",
      "0.024312817292392028",
      "7.930622041250336",
      "0.07106610412804665",
      "1.8259648154255954",
      "-0.04626143980113263",
      "0.28871028794851944",
      "-0.07950659323532906",
      "0.2604232483590231",
      "-0.11321703621602648",
      "0.03725976360649413",
      "-0.1269084827891438",
      "-0.22653939259127187",
      "-2.098347602774937",
      "-0.20158039806440428",
      "-0.002081206961162722",
      "-0.8425352050488403",
      "0.0008069952165078174",
      "0.33947052120672155",
      "0.3931138783378781",
      "-0.0011910240297917307",
      "-0.15056617284094787",
      "-0.6635841743257926",
      "3.160371555328102",
      "-0.2715214751388052"
    ],
    [
      "0.004139346206602102",
      "0.0028418739462983816",
      "0.18175739732930893",
      "0.005279419919862049",
      "0.04104779051911828",
      "-0.0007929945977702564",
      "0.0063191950581487745",
      "-0.0011973802191217223",
      "0.005390726313851087",
      "-0.002957216703064424",
      "0.00020204773691887115",
      "-0.0021893253501558993",
      "-0.0038288340400352604",
      "-0.04077340175401213",
      "-0.0006730144132135029",
      "5.8314148085929794e-05",
      "-0.0165868032832923",
      "0.0005754435038318413",
      "0.006904765222000681",
      "0.004684258355491283",
      "-0.0005238031033586122",
      "-0.002848107692099003",
      "-0.011606262141806323",
      "0.06440157157037663",
      "-0.006409913037144306"
    ],
    [
      "0.002371437170794526",
      "0.002322558443899807",
      "0.03399911579777454",
      "0.0030045298556714757",
      "0.0064001549704658",
      "-5.973482130236099e-05",
      "0.0006095621686115691",
      "-0.00019075493944617782",
      "0.0005792791280397011",
      "-0.00012544116927428733",
      "5.771323284480119e-06",
      "-0.00022437387156563234",
      "0.00162785173159743",
      "-0.006383158385739355",
      "-0.0005078897963468463",
      "2.5995313182062108e-06",
      "-0.002323793288890229",
      "-5.519194530717603e-05",
      "0.000777492159337737",
      "4.380618443358679e-05",
      "-0.00013012490040696718",
      "-0.00022166213857302558",
      "-0.002785907470405319",
      "0.007429070622927143",
      "-0.0007061327241527668"
    ],
    [
      "0.002564513678667833",
      "0.0023415778854136743",
      "0.05736331725702576",
      "0.0032655430112384187",
      "0.009858985518233972",
      "-0.00012529244633084258",
      "0.0011026707307389895",
      "-0.0003837410552814865",
      "0.0010557008482470673",
      "8.777921468251839e-05",
      "9.726471705946841e-05",
      "-0.0004990294614213531",
      "0.0021099100760803356",
      "-0.01229743191111562",
      "-0.0012979155596085422",
      "-3.3364149382395845e-05",
      "-0.004395114991540507",
      "-0.00014942528070801677",
      "0.001440956655793651",
      "0.0009249747223308518",
      "-0.00010333590044554565",
      "-0.00035244800380240847",
      "-0.005112425325777274",
      "0.014253110013123672",
      "-0.0011362638131199568"
    ],
    [
      "0.0025832814971958997",
      "0.002714584901842748",
      "0.08716307825547061",
      "0.0058248160173386436",
      "0.01045699896990376",
      "-5.5535301908601624e-05",
      "0.0009972766081627784",
      "-0.0004984610586051214",
      "0.0010524614119225557",
      "0.00011774318360241475",
      "-0.00030656641796814467",
      "-0.0005427249548246031",
      "0.008009623898494784",
      "-0.014223068023852769",
      "-0.0010699419037336604",
      "-1.1977949795863379e-05",
      "-0.004674544162056321",
      "-0.00016173153909414218",
      "0.0015174556157400141",
      "-0.0021300903843670268",
      "-0.0006247272071633594",
      "-0.00014617610342166425",
      "-0.010499036145811876",
      "0.011339266216090858",
      "-0.0023101001936877224"
    ],
    [
      "0.014943195976114487",
      "0.004825046334692857",
      "1.92205959676504",
      "0.04087305191662655",
      "0.2005558797753763",
      "-0.0044205289977365825",
      "0.04740180723117402",
      "-0.014320703447825205",
      "0.02801087692493155",
      "0.016848351527727172",
      "0.008185807335190467",
      "-0.019334043461725153",
      "0.13181977056445557",
      "-0.3794575476667547",
      "-0.08006251436814112",
      "-0.0029042534189869873",
      "-0.14778432710652425",
      "-0.015267111714649093",
      "0.041772544095879514",
      "0.06048968613811756",
      "0.0019364973588343948",
      "-0.00796720848426606",
      "-0.22931019302757716",
      "0.47391108238955026",
      "-0.014664976003050185"
    ],
    [
      "0.2779603382026211",
      "8.129088395214717",
      "7.952091578530637",
      "2.3153859223699977",
      "5.468774506016276",
      "0.3295477796827615",
      "0.7987840749578005",
      "0.3150645006061784",
      "0.8035278320297778",
      "-2.5692416122616564",
      "0.030829634547353872",
      "-2.694801027573319",
      "3.8281141534083276",
      "5.732279021276041",
      "2.265300335319643",
      "-0.7492285257356431",
      "0.67409377526693",
      "0.24263880673652558",
      "0.8304170212067847",
      "-1.3791128214798656",
      "-1.9731688503159495",
      "1.912910535939595",
      "1.0721418430952132",
      "-0.26858594094973226",
      "-0.5985518117233505"
    ],
    [
      "0.0022781839424924396",
      "0.0022154058867949293",
      "0.022092445691239786",
      "0.0026457589073429935",
      "0.004687986567196814",
      "-2.3629675959935446e-05",
      "0.0002536671438079523",
      "-0.00014540371456216603",
      "0.00033483837508058834",
      "0.00011326062541095403",
      "1.1835666863198623e-05",
      "-0.00013626178174891911",
      "0.0009401349474423481",
      "-0.0045534658213286",
      "-0.0004280990154601549",
      "-1.3596499211529138e-05",
      "-0.0014789969387388323",
      "-4.0943448520992866e-05",
      "0.0004710268987776312",
      "4.83199147724595e-05",
      "-6.221874251574525e-05",
      "-5.06121373930313e-05",
      "-0.0020180352741512126",
      "0.004312242781047111",
      "-0.0004981150874465095"
    ],
    [
      "0.0022766843290817026",
      "0.0022449362485057584",
      "0.021349958137756794",
      "0.0026764190829947905",
      "0.004621991670494226",
      "-3.1704395774820184e-05",
      "0.00032925635568270507",
      "-0.00012241098165321132",
      "0.00033350169868718373",
      "6.362375276261216e-07",
      "4.392137788727524e-07",
      "-0.00014648185419849908",
      "0.001036284664198175",
      "-0.003964860039116673",
      "-0.0003502060131823981",
      "-6.244266812083855e-06",
      "-0.0013920270805859165",
      "-4.144402171810599e-05",
      "0.00045588172332991603",
      "4.743915651200725e-05",
      "-6.879399679134566e-05",
      "-9.537503742293151e-05",
      "-0.0018442665400351126",
      "0.004281067799372771",
      "-0.0004329225407772782"
    ],
    [
      "1.8610802435404477",
      "7.2537110519044985",
      "16.04569174848562",
      "0.18117464039942935",
      "2.8703269031185688",
      "-1.4049893522583334",
      "4.954173740366547",
      "0.26518891713102577",
      "-0.351532851528843",
      "-7.406514399778889",
      "-0.22439752657142734",
      "-3.463449119427096",
      "0.538266567280486",
      "0.739690281300366",
      "0.023767308140255076",
      "3.3741608706990163",
      "-2.1059515572578924",
      "0.027667341735073236",
      "-1.9545618010561485",
      "-7.450859324673571",
      "-0.560087249093212",
      "2.236983804487428",
      "0.17703267353560048",
      "-5.439818446378854",
      "-0.5772612177298339"
    ],
    [
      "2.07645472133136",
      "21.06485124593284",
      "11.555936442265157",
      "9.282746054606811",
      "2.2222957466339337",
      "-6.514666671425514",
      "1.4117169470219717",
      "-1.0052151590787444",
      "-0.7497831321626999",
      "-5.599784780829438",
      "2.157456050271684",
      "2.830839874999361",
      "-3.8994909616709186",
      "-3.5918218828425297",
      "-0.9926318943327698",
      "-0.2622241330087423",
      "-2.3546124307695235",
      "4.164602911368949",
      "-0.4232777625113112",
      "6.062941781565719",
      "-13.304608522624351",
      "2.1715636121981263",
      "0.677617889542068",
      "-2.4418822480466416",
      "0.9973223607382155"
    ],
    [
      "0.2894413558624646",
      "9.536481027543537",
      "14.24343001198721",
      "2.571396514134174",
      "3.66907036008692",
      "0.5686735875182581",
      "1.9477163983893844",
      "0.6507734509521061",
      "0.7362281676567548",
      "6.37771104444484",
      "-0.20296148834224445",
      "-0.7149619427138432",
      "4.3169776300058",
      "4.295060358980882",
      "2.300368239808674",
      "0.7521978396517507",
      "0.1585944644639178",
      "-0.14875982496615234",
      "0.30247588502515743",
      "-5.682494389706937",
      "-4.293573507078804",
      "-2.1150385140070282",
      "-2.2909768872587217",
      "0.9655002987829728",
      "0.1414426238234174"
    ],
    [
      "0.0022963866995922315",
      "0.0022145246815452923",
      "0.023789685173879933",
      "0.002656562375357647",
      "0.0050181440835486936",
      "-2.9191730518200038e-05",
      "0.0003161121176031465",
      "-0.00016164440546857127",
      "0.00037975479215610194",
      "0.00012588594162009896",
      "1.2208012013757367e-05",
      "-0.00016273108645282957",
      "0.0008726286876963312",
      "-0.005024110432938265",
      "-0.00048332301181105996",
      "-1.6999256080990168e-05",
      "-0.0016521981745148296",
      "-4.555855475057598e-05",
      "0.0005337272181101269",
      "0.00012486429980320212",
      "-6.121877247766863e-05",
      "-6.0238651081367634e-05",
      "-0.0022625386988789596",
      "0.004932615295788535",
      "-0.0005487143551553638"
    ],
    [
      "0.0023922364503883796",
      "0.0022446120576963343",
      "0.04586561985519036",
      "0.003039334477936569",
      "0.006465081447068177",
      "-2.3550476148008547e-05",
      "0.0006777989091185727",
      "-0.0002573329663740731",
      "0.0005845913777731663",
      "0.00017746884005402804",
      "9.724515384135563e-06",
      "-0.00016581889515009958",
      "0.002865657513452146",
      "-0.008762960663073468",
      "-0.0011864264591231238",
      "-1.8893620190469195e-05",
      "-0.0030484747707282115",
      "-0.00020251950376907004",
      "0.0008436013127090973",
      "7.674654668759802e-06",
      "-8.33671438305417e-05",
      "-3.9649322190508545e-05",
      "-0.004245188806243373",
      "0.009074987839146674",
      "-0.000529128432033821"
    ],
    [
      "0.002294770199436397",
      "0.002240955066188504",
      "0.025038647594909532",
      "0.0027592486396825857",
      "0.004888170523042554",
      "-3.133163259846963e-05",
      "0.000421012095075407",
      "-0.0001333171728550035",
      "0.0003727335588190556",
      "4.111563249207876e-05",
      "-8.152753146307744e-07",
      "-0.00015887107055678087",
      "0.0014052790698454553",
      "-0.004494482482737855",
      "-0.00045554995769272506",
      "-1.0648870654233293e-05",
      "-0.0016202058324941602",
      "-6.986022359746777e-05",
      "0.0005122910111610939",
      "5.239542388492174e-05",
      "-6.99848158439759e-05",
      "-8.151388256316746e-05",
      "-0.002226369012011761",
      "0.005012008130885023",
      "-0.0004174748936020126"
    ],
    [
      "2.035960522868733",
      "5.4898608858854425",
      "9.221122456586032",
      "4.417633003143117",
      "3.326921015293915",
      "0.21922269420133916",
      "1.7321762210908294",
      "0.8009032240683303",
      "-0.8956856837646436",
      "4.61496490887108",
      "-4.29768392334734",
      "-0.11367446316929729",
      "-3.7413022237909552",
      "-3.5287603448308325",
      "-0.405928331850296",
      "-3.25875190349218",
      "-3.1861857926476467",
      "2.814409664982432",
      "0.23297799851478773",
      "2.8766531522430308",
      "1.7669397604091128",
      "-2.1673614885689574",
      "2.9135766155412575",
      "0.26011021336494516",
      "0.6728872903672983"
    ],
    [
      "0.006922288352250634",
      "9.211253335802335",
      "7.992392959307311",
      "2.27553920240967",
      "2.207507302558517",
      "-0.1733780401580629",
      "0.061641451278460775",
      "0.04570748863101885",
      "0.08822594583446501",
      "-1.1402594583159695",
      "-1.574213435283971",
      "-4.221247782246222",
      "4.082046421784305",
      "1.834326565202591",
      "1.4214398713764747",
      "0.03178813895688322",
      "0.1248970817488756",
      "0.07104915805605776",
      "0.017747290943572497",
      "-8.075687407863024",
      "-4.25497144560852",
      "-1.5172878891999015",
      "-0.8738911648781154",
      "-3.436106454909413",
      "-1.6821574221837403"
    ],
    [
      "0.002238168260054611",
      "0.002215856397177608",
      "0.015476930301808538",
      "0.0025647674730458884",
      "0.003941268493302637",
      "-2.4718941896262025e-05",
      "0.00022054887540780564",
      "-8.81273701957517e-05",
      "0.00023905717537149314",
      "2.107784485140839e-05",
      "-4.025966070463974e-06",
      "-0.00012147399937287689",
      "0.0007115290070412454",
      "-0.002774640215565857",
      "-0.00020654928165272056",
      "-6.7837218421586825e-06",
      "-0.0009537838222733687",
      "-1.8636072876251328e-05",
      "0.00032596253312810797",
      "2.8656820045591858e-05",
      "-5.82399778086161e-05",
      "-6.898926974650137e-05",
      "-0.001378826699627423",
      "0.002877111081319782",
      "-0.00035869826993055427"
    ],
    [
      "0.002263832571984076",
      "0.002220593207708386",
      "0.018414463820230563",
      "0.002563321130768016",
      "0.004421899967490679",
      "-3.05361999882379e-05",
      "0.0002534878548218288",
      "-0.0001217066253016663",
      "0.0003028981215815357",
      "2.4692414742164996e-05",
      "1.170590466471482e-05",
      "-0.0001348408573568523",
      "0.0006389282828712828",
      "-0.003723647602695084",
      "-0.00032130102390991974",
      "-7.045608274733295e-06",
      "-0.0012488006502406853",
      "-2.480254795096133e-05",
      "0.00041803449465577225",
      "0.00011201772916854001",
      "-5.421811947507626e-05",
      "-9.043457322032943e-05",
      "-0.0016208566074198195",
      "0.0038048100538579624",
      "-0.0004437979363950585"
    ],
    [
      "0.0023321789352630214",
      "0.0022514679461398605",
      "0.03298658890585011",
      "0.002850236148057672",
      "0.00547992370481573",
      "-3.125804942451936e-05",
      "0.0005501650357135286",
      "-0.00018048613967868693",
      "0.0004527400153926347",
      "-4.305072478783128e-05",
      "-6.958514929586843e-06",
      "-0.00013866644674452098",
      "0.0018823563196819575",
      "-0.0060327202409458",
      "-0.0007283628077385326",
      "-2.8883126589374303e-06",
      "-0.0021631739974306116",
      "-0.00011909144396728217",
      "0.0006380754266056467",
      "1.4041331746817932e-05",
      "-7.448338454110641e-05",
      "-0.00010376860616238254",
      "-0.002993900314389753",
      "0.006646540070725373",
      "-0.0004628605813589851"
    ],
    [
      "0.3888342106012129",
      "0.5765917545712251",
      "23.48772036647972",
      "2.514538608460763",
      "2.935617142405512",
      "0.19347589819195754",
      "-0.2918644471442998",
      "-0.40397394732997655",
      "0.435886073957053",
      "1.3496738109151178",
      "-0.7203062577935827",
      "-0.22913719068086538",
      "-6.576625966107077",
      "-2.3620920531004295",
      "0.4250678954782647",
      "0.21660711717149855",
      "1.7313284698300848",
      "-0.46288465764206216",
      "0.43643512285587927",
      "3.293342522732221",
      "-0.6939074226170865",
      "-0.4853233249736192",
      "2.798131587008064",
      "1.4788473326384879",
      "-0.9446779109218079"
    ],
    [
      "0.2586478040476065",
      "7.704955526276326",
      "2.3339368034454893",
      "0.8559501388103699",
      "6.079933663995243",
      "0.05481169985480468",
      "0.42130236944431365",
      "0.2090931573150588",
      "0.8529640128330818",
      "-0.6576708677853909",
      "0.7314017604213833",
      "-3.1854803484405547",
      "-0.5564585174820914",
      "0.26034574905176144",
      "1.3405823686969516",
      "-0.9565054922489312",
      "-0.30766279696607",
      "0.16791352645048488",
      "0.9100332511711853",
      "0.6254739059145648",
      "1.5419971023554317",
      "3.5729920481552244",
      "0.4488109408121833",
      "2.41459667675571",
      "0.2362190831663194"
    ],
    [
      "0.0023800585977479514",
      "0.002375343815952887",
      "0.03280250367866408",
      "0.0032620610645112654",
      "0.00673576907484356",
      "-7.213951900774688e-05",
      "0.0005246311817784402",
      "-0.0002120533836673196",
      "0.0006112591591269197",
      "-2.6885145000086595e-05",
      "-1.050535759530479e-05",
      "-0.0003413605964076413",
      "0.0016513477233098827",
      "-0.00626803323909386",
      "-0.00031719880166860556",
      "-1.5138479239096727e-05",
      "-0.0021944400109865357",
      "2.185795394702852e-06",
      "0.0008195062434643833",
      "1.805130679486114e-05",
      "-0.00017757662611504374",
      "-0.00021508643614485964",
      "-0.002988092021487475",
      "0.0067185496381984315",
      "-0.0010022582195033873"
    ],
    [
      "0.002245963344944001",
      "0.0022203417641042163",
      "0.015517867191708806",
      "0.0025588061832226877",
      "0.0040888744369497795",
      "-3.101295784724074e-05",
      "0.00027153743511971394",
      "-8.368675901204032e-05",
      "0.0002624726243822405",
      "4.771530495994654e-06",
      "4.269854870842461e-06",
      "-0.00013585543331293655",
      "0.0006505618780177271",
      "-0.0026944499036481856",
      "-0.00017102577407061465",
      "-6.333434117223606e-06",
      "-0.0009813745145730087",
      "-1.149735178312044e-05",
      "0.0003509281776352056",
      "7.807553195441516e-05",
      "-5.805111431932284e-05",
      "-9.152019566283805e-05",
      "-0.0012300652962334425",
      "0.003168479081097445",
      "-0.00035643431070494906"
    ],
    [
      "0.0022563475221132855",
      "0.0022068109327911174",
      "0.018890266653860618",
      "0.002544568553009433",
      "0.004185017914301214",
      "-2.539185281058827e-05",
      "0.00032282036801096825",
      "-0.00010042190101593875",
      "0.0002776638588870738",
      "-8.070708014741257e-06",
      "2.7326742476897842e-06",
      "-0.0001088888331282765",
      "0.0009091952006736761",
      "-0.0033408963853734644",
      "-0.0003495186948668117",
      "-4.667050373581878e-06",
      "-0.0012110771799819873",
      "-4.989240358020486e-05",
      "0.0003827653630431683",
      "7.777835763452054e-05",
      "-4.3648644841868616e-05",
      "-7.60582179535102e-05",
      "-0.0015767974439752513",
      "0.0038335914730104493",
      "-0.000302664964317556"
    ],
    [
      "0.0022789469983832246",
      "0.0022089652453221665",
      "0.022526641701088472",
      "0.0026044679299492618",
      "0.004565770999000402",
      "-2.9110124572418405e-05",
      "0.0003998661431245998",
      "-0.00012292825536298123",
      "0.0003299070486005995",
      "1.567758547983919e-05",
      "8.49868636487779e-06",
      "-0.0001266597876999053",
      "0.001105413751798702",
      "-0.004075687721143323",
      "-0.00046307536002655053",
      "-7.223410012857157e-06",
      "-0.001480821940591759",
      "-6.964828264030715e-05",
      "0.0004589199526881328",
      "0.00012417668440886176",
      "-4.282852744695249e-05",
      "-8.177278591639082e-05",
      "-0.0019394365727110092",
      "0.004700526638347049",
      "-0.0003381305469524361"
    ],
    [
      "0.0022940000062819416",
      "0.0022288849957833945",
      "0.024256948619531364",
      "0.0026896390691121654",
      "0.004877024191287778",
      "-3.446486243691682e-05",
      "0.00041695423905208556",
      "-0.000140029751025115",
      "0.0003697475332337857",
      "-9.637676614249923e-06",
      "3.987716163647707e-06",
      "-0.00014638092486207916",
      "0.0011587847199626285",
      "-0.0045067331398682756",
      "-0.000470311799850368",
      "-5.990375221807699e-06",
      "-0.0016115336344992176",
      "-6.409872292298407e-05",
      "0.0005125584930537526",
      "0.00010805865984184048",
      "-5.726587746179707e-05",
      "-0.00010354380065920808",
      "-0.002170188896972657",
      "0.0050457263427858955",
      "-0.00043487033087859917"
    ],
    [
      "0.0023321633496360154",
      "0.002320960580252985",
      "0.02622650065427594",
      "0.003028707939851569",
      "0.005771162125258965",
      "-6.210404253908516e-05",
      "0.00045595646060710024",
      "-0.0001594131422857735",
      "0.00048741622916614717",
      "5.589618863155954e-06",
      "9.829046880254777e-06",
      "-0.0002683572815833935",
      "0.0012706145281911928",
      "-0.004899757992548239",
      "-0.0002572819643149739",
      "-8.696993750750457e-06",
      "-0.0017570509569759928",
      "-1.030070595348485e-05",
      "0.000646883618518115",
      "8.789290786255075e-05",
      "-0.0001288327396476612",
      "-0.00019526499974895206",
      "-0.0023247539957707425",
      "0.005510813515076122",
      "-0.0007350882535019387"
    ],
    [
      "1.624416058648766",
      "9.295102905019165",
      "10.371102140759113",
      "10.913794427819276",
      "2.299975858206779",
      "-1.94248868855874",
      "2.7159333294482306",
      "-0.1324358123269337",
      "1.2983811974887811",
      "-6.179684794019364",
      "7.989367357996794",
      "-1.0049985100081196",
      "-3.022800245455398",
      "0.9129805315905212",
      "0.9518511398302341",
      "2.8300168188069823",
      "-0.20119652424088383",
      "3.7825876579458204",
      "0.4342623745076146",
      "-6.606254705943647",
      "-3.5982633265551915",
      "-1.3686475086833914",
      "6.163242784014647",
      "-0.9770455787284527",
      "-2.124341554972207"
    ],
    [
      "0.03830526453524572",
      "12.742061852718617",
      "2.0744577378893263",
      "1.6868790313120894",
      "0.20822725770690553",
      "0.44368921696894004",
      "-0.16460282907683266",
      "-0.08002200582674107",
      "0.004304772154982518",
      "-0.19078247409407587",
      "2.1953689561986316",
      "1.0272188792588257",
      "1.3855322321385515",
      "0.15901231248147055",
      "0.46417761807334473",
      "0.4739188278139314",
      "0.09000436932718023",
      "0.21521931284855955",
      "0.08301269367818069",
      "4.063040073689166",
      "4.016377033687491",
      "1.0103687501921699",
      "-0.8499911670602515",
      "-0.27973794987546813",
      "-0.16082950658898898"
    ],
    [
      "0.003832234550810284",
      "0.003216672772359366",
      "0.1148010038781619",
      "0.00794447015911046",
      "0.040658960836645296",
      "-0.0008152006906814207",
      "0.0012232894718454553",
      "-0.001879197053443677",
      "0.004804692485366089",
      "0.0010032843963977427",
      "0.0005448777035032293",
      "-0.003416043525093316",
      "-0.011081704033663618",
      "-0.04505975049864831",
      "0.0017932653162637266",
      "-0.0002268706416412047",
      "-0.01274730251825689",
      "0.0017436078590470285",
      "0.006423481676749215",
      "0.004724041088615482",
      "-0.0015276826418088843",
      "-0.0025064163299590263",
      "-0.014559850869478629",
      "0.0395860032066326",
      "-0.012681319369373951"
    ],
    [
      "0.0028890438609145428",
      "0.0023508751306076246",
      "0.11882870671620796",
      "0.004129823420826484",
      "0.015534588590152488",
      "-8.611411247551426e-05",
      "0.0017023978857218527",
      "-0.0008533879131103291",
      "0.0017825399748365514",
      "-0.00019069751666555277",
      "1.4074358526841432e-05",
      "-0.00031994613566280433",
      "0.0048247537970505395",
      "-0.02668735322955582",
      "-0.0033089701549690606",
      "-4.25017532157714e-06",
      "-0.008853604163478395",
      "-0.0004185205572662951",
      "0.0025874064901309887",
      "0.00036981461837480096",
      "-0.0001226194678047647",
      "-0.00029418523672656655",
      "-0.012055902776470376",
      "0.026363234178575782",
      "-0.0021949162061597745"
    ],
    [
      "0.0022734290284534657",
      "0.0022309486060445756",
      "0.023231880115062067",
      "0.0027153232525326775",
      "0.004602497275322816",
      "-1.306842551412626e-05",
      "0.00020386957865763458",
      "-0.00015688544248361382",
      "0.00031656592480927136",
      "0.00011199572600321523",
      "-5.21441964290284e-06",
      "-0.00011516721382802834",
      "0.0011440675775045046",
      "-0.004782308173452767",
      "-0.00046757015642379096",
      "-1.2894036294373022e-05",
      "-0.0014923822531712687",
      "-4.79688827238089e-05",
      "0.00045809702319415686",
      "-0.00011414225699965411",
      "-8.111776090412561e-05",
      "-1.917071082744009e-05",
      "-0.0022816634136954977",
      "0.004061794468998939",
      "-0.0005416821525574392"
    ],
    [
      "0.0022821240365384636",
      "0.0022238746339938876",
      "0.02436509461567618",
      "0.0027078096608421434",
      "0.004728418635673791",
      "-1.7888292949485354e-05",
      "0.0002795031523485894",
      "-0.00015119924291905485",
      "0.0003393321736710126",
      "7.594219309386673e-05",
      "-2.797711120909134e-06",
      "-0.00011795832350577632",
      "0.0012271556763074332",
      "-0.004813008736435236",
      "-0.000481435957891978",
      "-1.077688925347e-05",
      "-0.0015752164292606424",
      "-5.6370544225986695e-05",
      "0.0004829705098812276",
      "-5.953959485362823e-05",
      "-7.336696586700919e-05",
      "-3.91370940293321e-05",
      "-0.0022510406694522846",
      "0.004522621705434303",
      "-0.000495441880492184"
    ],
    [
      "0.00224490625698789",
      "0.002221975246728019",
      "0.019074517664881233",
      "0.002649981840172012",
      "0.004050554962306398",
      "-1.3445689782689642e-05",
      "0.00019153969960639735",
      "-0.00011277552849139972",
      "0.00024807967645704826",
      "6.417864015738669e-05",
      "-7.925461904827036e-06",
      "-0.00010059401887505795",
      "0.001098310970945243",
      "-0.0035227251035144687",
      "-0.00033046328278129715",
      "-9.115391423294876e-06",
      "-0.0011424820272311028",
      "-3.934850580931268e-05",
      "0.0003531729987999095",
      "-0.000101221259848294",
      "-6.993514462558221e-05",
      "-2.7562921605502977e-05",
      "-0.001758711673178652",
      "0.0031651239123748178",
      "-0.00040011042106636316"
    ],
    [
      "0.0023750099435144224",
      "0.00230570221344862",
      "0.04197965676496945",
      "0.0031756059765432622",
      "0.006337267965708076",
      "-2.8947977281807687e-05",
      "0.0005601490401516099",
      "-0.00024328393146373216",
      "0.000557428451961218",
      "1.8205232269453595e-05",
      "-2.5654734630519694e-05",
      "-0.00017486417612862863",
      "0.002625094040564083",
      "-0.007910775489372971",
      "-0.000877899608303487",
      "-7.500647280371997e-06",
      "-0.0026953347675941998",
      "-0.00013258653067923858",
      "0.0007937543848743981",
      "-0.0001824913818254828",
      "-0.00011992011359610703",
      "-8.429894004807405e-05",
      "-0.003946460645015509",
      "0.007819988809701507",
      "-0.0007126539497694767"
    ],
    [
      "0.0025727121473764184",
      "0.0025936679066610765",
      "0.03601601041663597",
      "0.0045087780253877845",
      "0.01156485177311503",
      "-0.0002137608085563112",
      "0.0008352823141060125",
      "-0.0002710782878599757",
      "0.0012379773228054698",
      "-0.00018988112598601075",
      "-5.224684400017513e-05",
      "-0.0009569932794355562",
      "0.0008859726378978844",
      "-0.006818002354127973",
      "0.001211562822271574",
      "-4.8371736248032783e-05",
      "-0.0025824546840745887",
      "0.00043489973914741936",
      "0.001542526052603653",
      "0.0002670646677777828",
      "-0.0004918844443460849",
      "-0.0006256670652783124",
      "-0.002585401550671976",
      "0.009080002871394245",
      "-0.0026953041948794224"
    ],
    [
      "0.002977146149580754",
      "0.0026763978508611247",
      "0.06376392394374084",
      "0.005528863593107957",
      "0.02037205189987221",
      "-0.00033229366346313794",
      "0.0017182678325894435",
      "-0.0007464673448029399",
      "0.0023090614030785504",
      "-0.0004439695829222647",
      "0.00034243788419583",
      "-0.001006076600230643",
      "-0.0037546948592791438",
      "-0.017086788074304936",
      "0.0015556983039623378",
      "1.042992925512945e-05",
      "-0.0059253547538151785",
      "0.000839103238269622",
      "0.003095455024032815",
      "0.0009981420252144766",
      "-0.0005691115204251678",
      "-0.0012621986300989532",
      "-0.004156735117564864",
      "0.021960058884168455",
      "-0.005500855274837146"
    ],
    [
      "0.13696730364250803",
      "2.115121489135507",
      "6.310308709366618",
      "11.503212299844437",
      "3.6311899554108917",
      "-0.5124900509848416",
      "0.14703534629121756",
      "0.06403359906573633",
      "0.1392325332991264",
      "0.2173710116715393",
      "-1.37931109978921",
      "-0.2037474733260799",
      "-5.591550549288649",
      "3.58041231770834",
      "-0.36354402365804894",
      "0.09734858099657474",
      "0.49746124179683926",
      "-0.4922337582774156",
      "0.4318491573269926",
      "-1.710166274602801",
      "2.062574467290823",
      "-1.3646599510318866",
      "4.295339784650978",
      "2.2943014056430475",
      "-3.6457534838308434"
    ],
    [
      "0.01706609123573751",
      "0.009298437150969993",
      "0.9976232277626489",
      "0.013562693987263102",
      "0.275189422944474",
      "-0.009234421497803326",
      "0.05452472548981767",
      "0.00126398181056559",
      "0.04345695500189186",
      "-0.014844496463338906",
      "-0.0003211995430795675",
      "-0.03485413611900968",
      "0.026856276766759512",
      "-0.16957196564005397",
      "0.004136335722006284",
      "-0.0025728248753147725",
      "-0.10581962177344716",
      "-0.0009742971935867441",
      "0.04646065092349451",
      "0.07376960586432636",
      "0.001656777781785118",
      "-0.020821630140919898",
      "-0.0031968745563341417",
      "0.4720104874485126",
      "0.004357545692661827"
    ],
    [
      "0.0508820522453053",
      "0.017151456819228684",
      "2.861796338760251",
      "0.024690819338262063",
      "0.9562563095422325",
      "-0.026610363308019958",
      "0.22570250288289245",
      "0.011995628932718931",
      "0.1454802904285304",
      "-0.13713149814545328",
      "-0.005430883997711907",
      "-0.0720767677783582",
      "-0.10643148736460702",
      "-0.2887749967814774",
      "0.1282530429464232",
      "0.0023174241683574675",
      "-0.29485200308314913",
      "0.02807755689779119",
      "0.1590965602124838",
      "0.14829016169975168",
      "-0.01625382123249538",
      "-0.09372451487024393",
      "0.1983813024712676",
      "1.6138203606723929",
      "-0.04558250487524576"
    ],
    [
      "0.003205556116378313",
      "0.0023605841967001316",
      "0.13396837371048273",
      "0.004214105246218422",
      "0.021975682156339892",
      "-0.00029192604517923944",
      "0.001915686482369807",
      "-0.0012134161584126761",
      "0.0026513605085492727",
      "0.0008117390427267549",
      "0.00034052288313354275",
      "-0.001191298371643338",
      "0.0023279745199126715",
      "-0.0353991518478371",
      "-0.003947774703642977",
      "-0.00011663999707466971",
      "-0.011429448390663186",
      "-0.00030454328813012864",
      "0.003729420857885729",
      "0.002960574764024594",
      "-0.00011918383433003644",
      "-0.0007247156899804018",
      "-0.014163021109073956",
      "0.03484484274712187",
      "-0.0036556237467379456"
    ],
    [
      "0.0023421464620708376",
      "0.002239287013208099",
      "0.02753619706670849",
      "0.002693811943376599",
      "0.005853677366012264",
      "-5.42575493972787e-05",
      "0.00047113906686080544",
      "-0.00018317314741187423",
      "0.0005034969770439471",
      "2.443045693423379e-05",
      "3.2099394681633234e-05",
      "-0.00021522147915808396",
      "0.0008428123704924078",
      "-0.005849821041647399",
      "-0.0005348334614950032",
      "-1.1806777967117334e-05",
      "-0.0020379589937693453",
      "-4.68712997807133e-05",
      "0.0006844600320538013",
      "0.0003237450443267482",
      "-5.6505790019249e-05",
      "-0.0001570841753982893",
      "-0.0023699007535899377",
      "0.006511002109288463",
      "-0.0006147358751080368"
    ],
    [
      "0.0023041888121304965",
      "0.002249752215319671",
      "0.022781337997080577",
      "0.002662951024223869",
      "0.005176668038856584",
      "-4.6043200424609e-05",
      "0.00038875503416627995",
      "-0.00014117866898103926",
      "0.00041115026787977104",
      "-4.478941251361909e-05",
      "1.6050664368085604e-05",
      "-0.00017526884117103372",
      "0.0007670100409968911",
      "-0.0045634388180573445",
      "-0.00035722252529602616",
      "-4.191919300988937e-06",
      "-0.001609812237339581",
      "-2.702645760384281e-05",
      "0.0005525142479787635",
      "0.0001793423259059472",
      "-6.563851760411977e-05",
      "-0.0001498979898511438",
      "-0.0018866426186762784",
      "0.0051550224827569945",
      "-0.0005272674642225239"
    ],
    [
      "0.0023098740710503873",
      "0.0022631203666547608",
      "0.024407999263356028",
      "0.0027324944274789535",
      "0.005310992248667209",
      "-4.183639372014575e-05",
      "0.00033259466199842143",
      "-0.00016877129530331187",
      "0.00042091290547088107",
      "3.336939432193659e-05",
      "1.6277670976550946e-05",
      "-0.00018652944920564022",
      "0.0008528230995044757",
      "-0.005187802080643415",
      "-0.0004338018252251332",
      "-9.097477017562272e-06",
      "-0.0017248821912228404",
      "-3.204048661169461e-05",
      "0.0005788585859922672",
      "0.000136352524312118",
      "-7.801578980292408e-05",
      "-0.0001257844018737059",
      "-0.0022273579530240504",
      "0.005212156084344852",
      "-0.0006239909514811873"
    ],
    [
      "0.00247103302957689",
      "0.002358539449745064",
      "0.04444196002062447",
      "0.003174443623071954",
      "0.008447535137179907",
      "-9.380207794473544e-05",
      "0.0006016840829236399",
      "-0.0003418160726716367",
      "0.0008382504637344739",
      "-0.0001568522418904129",
      "4.2960473575040926e-05",
      "-0.00032393318734568816",
      "0.0011794875732725593",
      "-0.01034020689065805",
      "-0.000833871733529199",
      "6.659056212085222e-08",
      "-0.003383819433846009",
      "-3.791186838319102e-05",
      "0.001147251354098593",
      "0.00043280697836069513",
      "-0.00011460404869951712",
      "-0.00033108505100616165",
      "-0.004218547423756127",
      "0.010276451775616093",
      "-0.0012866474405870206"
    ],
    [
      "0.009253986462249016",
      "0.003131088410001082",
      "1.0832913223789773",
      "0.014503937757024856",
      "0.12827692235361016",
      "-0.0012860545303564187",
      "0.021711530846237354",
      "-0.006225626506400699",
      "0.017313521772089627",
      "0.015303796055722912",
      "0.0022346884665162053",
      "-0.008736832412339256",
      "0.04649578603091985",
      "-0.23374331337109386",
      "-0.031106701848280443",
      "-0.0015948983358622828",
      "-0.08375179431286883",
      "-0.004898549173573819",
      "0.024362536897843557",
      "0.01864822236858648",
      "-0.0007562566162037884",
      "-0.0005072044720387469",
      "-0.09143855361511419",
      "0.2758479955580662",
      "-0.010238265853542988"
    ],
    [
      "0.09329352782643684",
      "3.834014645697697",
      "4.325122888046105",
      "2.0076750279170685",
      "4.684248076869675",
      "0.2181397709205873",
      "0.22233263801282846",
      "0.06720105287783419",
      "0.4683507902102069",
      "3.6680116571049295",
      "-1.9697903215931134",
      "3.5235386925717673",
      "-1.7290763505340254",
      "2.8826362897651148",
      "-1.0053800770002017",
      "0.4297966050495967",
      "0.2518086216541197",
      "-0.2692053639323131",
      "0.44221643601948213",
      "-0.6579101410597429",
      "-1.816514024894217",
      "-1.3973431719638034",
      "-2.305069559536232",
      "-0.5540231369694393",
      "2.0820298530290287"
    ],
    [
      "0.0023825032444556933",
      "0.0024788384074290095",
      "0.03891650282857461",
      "0.004301037630776701",
      "0.007314280959554225",
      "-5.708363339269652e-05",
      "7.135160911211477e-05",
      "-0.0002863163872473684",
      "0.0006336395240034578",
      "0.0003320627027730035",
      "-0.00011148521038681545",
      "-0.0005231211787317191",
      "0.0030614703073350903",
      "-0.007764536137778552",
      "-1.1511019018505133e-05",
      "-6.271363785007934e-05",
      "-0.002111107645749107",
      "9.294684861950595e-05",
      "0.0008706082309856715",
      "-0.000445304225952971",
      "-0.0002856381754050825",
      "-2.7165604904315225e-05",
      "-0.005174493693953364",
      "0.0042120080969697835",
      "-0.0018204856850818595"
    ],
    [
      "0.0022680095776141775",
      "0.002278847358345615",
      "0.018868664236215034",
      "0.0028193065535836994",
      "0.004582260520748675",
      "-3.63169193688248e-05",
      "0.00029002521383041915",
      "-9.539275641428483e-05",
      "0.00032626019707850535",
      "3.329258664091422e-05",
      "-1.454811024143667e-05",
      "-0.00019974893040932855",
      "0.001100761997914555",
      "-0.0031822889847373547",
      "-0.00010106735706316973",
      "-1.3056668172694902e-05",
      "-0.0011376376043349236",
      "1.41959479158298e-06",
      "0.00042753399147911974",
      "-4.577572379405266e-05",
      "-0.00010960871651755293",
      "-9.454845421233984e-05",
      "-0.0016062132273133",
      "0.003461146328020881",
      "-0.0005077428163128299"
    ],
    [
      "0.002226211576105193",
      "0.0022019103027679622",
      "0.014278699010276888",
      "0.002511586627190658",
      "0.003697050226613746",
      "-1.8462998035701795e-05",
      "0.00019391244253841452",
      "-7.894408747768828e-05",
      "0.00020619865535897436",
      "4.3640542466922824e-05",
      "-2.184962869846292e-06",
      "-0.00010213207014465422",
      "0.0006906280241017098",
      "-0.0025062562925508855",
      "-0.00021009397278219947",
      "-8.333027855162619e-06",
      "-0.0008578745530949061",
      "-2.309289517291256e-05",
      "0.0002846640105066535",
      "2.1709725949453313e-05",
      "-4.653321057381876e-05",
      "-4.3004688430773885e-05",
      "-0.001253633242056978",
      "0.002562731702499753",
      "-0.00029946436237465013"
    ],
    [
      "0.0022615481200506035",
      "0.0022004666905419976",
      "0.01952300193363164",
      "0.002567186699394385",
      "0.004320832339924834",
      "-2.30088241402122e-05",
      "0.0002817727418894443",
      "-0.00012164319011147984",
      "0.00028897762981739696",
      "7.970879864699227e-05",
      "8.060907286152671e-06",
      "-0.00012386791221026048",
      "0.0008317411038464826",
      "-0.003789720335613066",
      "-0.0003920431673559924",
      "-1.2039644435352849e-05",
      "-0.001284074415595393",
      "-4.579609155662548e-05",
      "0.00040821609029510856",
      "9.509230837370055e-05",
      "-4.543637271813105e-05",
      "-5.012824148252471e-05",
      "-0.0018062306727586346",
      "0.0038810377871816",
      "-0.00039182419452891786"
    ],
    [
      "0.0022758537333765066",
      "0.0022058117651943816",
      "0.021477051414049087",
      "0.002588340040542925",
      "0.004556934033809128",
      "-2.7751784433260978e-05",
      "0.0003600692033771852",
      "-0.00012174653530989476",
      "0.00032606815033780253",
      "6.391521715838633e-05",
      "9.861472171574215e-06",
      "-0.00013739685727978953",
      "0.0009636142298192127",
      "-0.0040285762315730375",
      "-0.00042074191313395937",
      "-1.1936350763882818e-05",
      "-0.00142798896188467",
      "-5.6184476829414416e-05",
      "0.0004525908044960267",
      "0.0001302169010892596",
      "-4.576769810406187e-05",
      "-6.576703115858737e-05",
      "-0.0018584887248020868",
      "0.004492242472452764",
      "-0.00036786424397976665"
    ],
    [
      "0.002390304782096106",
      "0.0022526715151932786",
      "0.03834538773580002",
      "0.0029241630790801188",
      "0.006612723430222994",
      "-4.9070082642935135e-05",
      "0.0007052382810279205",
      "-0.00021966338963634924",
      "0.000607038717615797",
      "0.0001911421736842279",
      "3.423804998561857e-05",
      "-0.00025824920455425635",
      "0.0018303648054236344",
      "-0.0074561201807179425",
      "-0.0008118140859238198",
      "-2.739750421247046e-05",
      "-0.002683839284504252",
      "-0.00011504402074873044",
      "0.0008430992822683015",
      "0.0002822701885737218",
      "-7.930140257230097e-05",
      "-0.0001032551593355476",
      "-0.0033246967110628044",
      "0.00858171893282904",
      "-0.0006148671074352655"
    ],
    [
      "0.0022833133293284897",
      "0.0022205253184615615",
      "0.02400897870288601",
      "0.0027068805158778795",
      "0.004724254010238582",
      "-2.473803070020659e-05",
      "0.0003287530615009824",
      "-0.00014537899065145677",
      "0.0003413843746180349",
      "8.432638093503131e-05",
      "1.6942825919591025e-06",
      "-0.00014191088844190387",
      "0.0012176151682648725",
      "-0.004609697716283169",
      "-0.00047603520652811615",
      "-1.306886456223422e-05",
      "-0.0015559094554152058",
      "-6.047716432508592e-05",
      "0.00048355612731243756",
      "4.1947875599731714e-05",
      "-6.403105497753823e-05",
      "-5.4077966371267395e-05",
      "-0.002250293674880744",
      "0.004604681955397246",
      "-0.00046760215240667405"
    ],
    [
      "0.002318846678861127",
      "0.002299461277535998",
      "0.026771700140891315",
      "0.003087998980431026",
      "0.005641713525789053",
      "-3.8843501143946254e-05",
      "0.0002638605720500269",
      "-0.00018193798425238542",
      "0.0004518912527403756",
      "0.00020456444272064594",
      "-1.509509408053797e-06",
      "-0.000264461365169831",
      "0.001408035800473578",
      "-0.005477180354424673",
      "-0.0002891851874706208",
      "-2.8839753398083367e-05",
      "-0.001733142035305135",
      "4.844221239681561e-07",
      "0.0006206874987025336",
      "-6.0112510437139594e-05",
      "-0.00014312160632214263",
      "-6.747505989237829e-05",
      "-0.0026574911544291913",
      "0.004783806003513605",
      "-0.0008581450342863219"
    ],
    [
      "0.3745507254423616",
      "3.751814205815578",
      "5.566503196750436",
      "7.985693971282252",
      "1.285010897190978",
      "-0.713739553992885",
      "0.7962214772948574",
      "-0.9893418229148704",
      "0.46205458691369355",
      "-4.192122707023585",
      "-1.3958079404651111",
      "-0.046402920677145826",
      "1.863341710481534",
      "-0.32423142258467186",
      "-2.100244148200262",
      "0.8821731645903395",
      "-1.1805576625623846",
      "-1.2857483863665629",
      "0.3987023774662396",
      "0.37734495083718494",
      "5.259428845679337",
      "-1.5925253123894907",
      "-5.691024413610053",
      "2.4324211635946504",
      "0.47199736482474386"
    ],
    [
      "0.04524408608419935",
      "2.550941741648897",
      "1.069537577811968",
      "0.2573177604539537",
      "0.07096353277133134",
      "0.32042821578742836",
      "-0.13576609330111986",
      "0.03509280898221518",
      "0.04361573762671605",
      "-1.2968428534017067",
      "0.10751724023678887",
      "0.34836391877631173",
      "0.24520944630716776",
      "-0.22620450866992353",
      "-0.015090739445983575",
      "0.06958043559482778",
      "-0.15949071668065382",
      "-0.09625661369939967",
      "0.025297043879858143",
      "-0.9566644965160985",
      "-0.7934827951103275",
      "0.10293473136500665",
      "0.4388842634270094",
      "0.0906883701540872",
      "0.10983489427454438"
    ],
    [
      "0.00513413925980714",
      "0.0025949444602937884",
      "0.3359721889366819",
      "0.00678455282701527",
      "0.05882635667276427",
      "-0.0007117779341005233",
      "0.006342106265457937",
      "-0.0032262898259033503",
      "0.007509244129424103",
      "0.001440129642879491",
      "0.0007128624314034146",
      "-0.0029381556471741468",
      "-0.0015674945150034466",
      "-0.09208256641940514",
      "-0.008827524445529285",
      "-0.00029437820748827047",
      "-0.030402034164555936",
      "-0.000280547222606587",
      "0.010605302896360896",
      "0.007121702572930737",
      "-0.00041462975867579115",
      "-0.001786472305140419",
      "-0.03500634521932736",
      "0.09780198261331509",
      "-0.011081657535354986"
    ],
    [
      "0.00238357035636766",
      "0.0022344066633930176",
      "0.035666937819736955",
      "0.0029416109675602328",
      "0.006754759991681818",
      "-4.183500896617361e-05",
      "0.000361331060002717",
      "-0.00030631260598306293",
      "0.0005887932835337437",
      "0.00031774487704062715",
      "3.385876199238517e-05",
      "-0.000268129715379412",
      "0.0009957474700575946",
      "-0.008630702214152667",
      "-0.0008472926512346267",
      "-3.646607991778171e-05",
      "-0.00263840865411296",
      "-5.17675320444994e-05",
      "0.000861135556837873",
      "0.00025370325821599186",
      "-9.599293481653043e-05",
      "-6.138361020939776e-05",
      "-0.003972840770478223",
      "0.007426336827490986",
      "-0.0010897247965615368"
    ],
    [
      "0.0022908441063106957",
      "0.0022071409008644605",
      "0.02446675768892687",
      "0.0026451849770913185",
      "0.004859415142122083",
      "-2.4639266313530035e-05",
      "0.00033542352504774595",
      "-0.00016051661927219015",
      "0.0003581036822287835",
      "7.826525788065635e-05",
      "8.49153148152909e-06",
      "-0.00013259465576976912",
      "0.001016845576713856",
      "-0.004971059333319329",
      "-0.0005367752564836634",
      "-1.2591431429854644e-05",
      "-0.0016529686516197418",
      "-6.159437810558777e-05",
      "0.0005127902285621462",
      "9.372212286128306e-05",
      "-5.275132682586573e-05",
      "-5.5976781936402076e-05",
      "-0.0023348572589701336",
      "0.004926428728914653",
      "-0.0004982183829078132"
    ],
    [
      "0.0022692799021230216",
      "0.002210058825562899",
      "0.02135334227405076",
      "0.002635588155913454",
      "0.004493461506318866",
      "-2.2356290287109106e-05",
      "0.0002583783412509098",
      "-0.0001447335857846069",
      "0.00030558780449314556",
      "9.266754888109074e-05",
      "4.8302905892351065e-06",
      "-0.00013170339672577042",
      "0.0009231460492185996",
      "-0.004317082519870946",
      "-0.00044493833194687616",
      "-1.340548612336531e-05",
      "-0.0013998626986187483",
      "-4.653826428555963e-05",
      "0.0004407312361922592",
      "6.2490039953889e-05",
      "-5.642974616682438e-05",
      "-4.6082191853709904e-05",
      "-0.0021218605960038944",
      "0.0040382112800069125",
      "-0.0004865836867084917"
    ],
    [
      "0.0022906154145798893",
      "0.0022324089780928658",
      "0.025651894367967467",
      "0.0027511485246382974",
      "0.004806214966481016",
      "-2.5723034688752343e-05",
      "0.0003720463645651637",
      "-0.00014966364672306545",
      "0.00035591038551493543",
      "6.784461575459302e-05",
      "4.679788549917912e-06",
      "-0.00013646010158762864",
      "0.0014281735788323202",
      "-0.004786390858632378",
      "-0.0005317254313469977",
      "-9.349609531799223e-06",
      "-0.0016513829999982841",
      "-7.752189100421953e-05",
      "0.0005029666734930594",
      "1.9231123218125234e-05",
      "-6.871338791103593e-05",
      "-6.875991896012506e-05",
      "-0.002384921044732338",
      "0.004918921799847194",
      "-0.0004454773968993607"
    ],
    [
      "0.0025234753607675064",
      "0.002339421615799131",
      "0.06935531119361517",
      "0.0038408029675428943",
      "0.009031812410219192",
      "-3.0009489839110483e-05",
      "0.0007041705707310556",
      "-0.0005015908181062623",
      "0.0008860021084864675",
      "0.0002411520658285787",
      "-1.5813552872312103e-05",
      "-0.000249860616805298",
      "0.0040675843234470625",
      "-0.014736628682230643",
      "-0.0018208165310106342",
      "-2.5873548043539686e-05",
      "-0.004646841082939992",
      "-0.00024266774093585148",
      "0.0013305472733299286",
      "-0.00021573423276739879",
      "-0.00016083240916320708",
      "-4.708673657468395e-05",
      "-0.007783811702782462",
      "0.012500287187874664",
      "-0.0014528911540945609"
    ],
    [
      "0.004695062021526263",
      "0.003642801569844638",
      "0.05063083355541873",
      "0.017772711559049446",
      "0.06563049457972739",
      "-0.001409491355215044",
      "-0.00043263648180078717",
      "-0.00022038629542759023",
      "0.008700362520861404",
      "0.0011220525581229735",
      "-0.0017459662936363603",
      "-0.007674953883908869",
      "-0.002357275726497103",
      "-0.020437958834480536",
      "0.01967124847556392",
      "-0.0007401031443385403",
      "-0.0049655863571642315",
      "0.005391940162081205",
      "0.009182909554320972",
      "0.0009106459185628596",
      "-0.0032599679806892532",
      "-0.0024752279511887493",
      "-0.008846814108977499",
      "0.011229385144024877",
      "-0.020508425736543993"
    ],
    [
      "0.0029007590770571265",
      "0.0029840190277619105",
      "0.06712080004773188",
      "0.006910036058830592",
      "0.019682830092785042",
      "-0.0001709392639884151",
      "-0.0013644234382702823",
      "-0.0010484515910245272",
      "0.0021384347277843855",
      "0.0015640348170659058",
      "-8.356174584296795e-05",
      "-0.0016086916099608984",
      "-0.00017807972834573747",
      "-0.02551301028882705",
      "0.0007577879147884905",
      "-0.00024124091968537377",
      "-0.005488709241420856",
      "0.0008166642439551927",
      "0.002877106054691507",
      "-0.0003230974275395044",
      "-0.0008202329623526709",
      "-6.4693257744491e-05",
      "-0.012558087980369876",
      "0.00857395303812733",
      "-0.007100690914372505"
    ],
    [
      "0.002592995917470155",
      "0.002787644228441927",
      "0.03986392172192261",
      "0.005035436935075698",
      "0.012127662951158295",
      "-0.00025595592372168723",
      "0.00048065704236357424",
      "-0.00035135562164031835",
      "0.0013011369804351266",
      "0.0005152994300411595",
      "2.2360311840900632e-05",
      "-0.0012576369265195771",
      "0.0016157245961588422",
      "-0.009132531755759505",
      "0.0009772208859908185",
      "-7.922548573688454e-05",
      "-0.0029270754024992647",
      "0.0003852766690032569",
      "0.001610744043093498",
      "0.0002660157894282013",
      "-0.0006497667898746072",
      "-0.0007035866545919832",
      "-0.00405155961796696",
      "0.008482908316779133",
      "-0.003011055885125072"
    ],
    [
      "0.002319245053740068",
      "0.00230590807611591",
      "0.02779165507094188",
      "0.00297768908919945",
      "0.005430318346863898",
      "-5.079387333266476e-05",
      "0.00053644814185689",
      "-0.00011420320905831289",
      "0.00045425090853393066",
      "-0.0001138585195021613",
      "-2.966885400160928e-05",
      "-0.00021505323065347924",
      "0.0017967912732828359",
      "-0.0044326839127627445",
      "-0.00026546163276923375",
      "-4.661674395031489e-07",
      "-0.0017308984423910524",
      "-4.4705320693825804e-05",
      "0.00058865846537351",
      "-6.258020382911003e-05",
      "-0.00012911466525904666",
      "-0.00017354771215341322",
      "-0.0021574106565428303",
      "0.005607946506595248",
      "-0.00048636564609378497"
    ],
    [
      "0.002277806256536263",
      "0.002232294541203407",
      "0.023670304232224177",
      "0.0027061962127283667",
      "0.00457347433409245",
      "-2.3607548410081706e-05",
      "0.0003358845962789937",
      "-0.00013199887847883563",
      "0.00032664440845431053",
      "9.418567844710833e-05",
      "5.484949120583977e-06",
      "-0.00013438138341521268",
      "0.0013783674539700173",
      "-0.0043471219450902186",
      "-0.00047829197966602733",
      "-1.0124259644536572e-05",
      "-0.0015090540700527415",
      "-7.322620072361392e-05",
      "0.0004572469835699311",
      "2.0941987676673354e-06",
      "-7.120880450521139e-05",
      "-6.030549761068697e-05",
      "-0.002106807164256593",
      "0.004496481932600295",
      "-0.00038449870735370923"
    ],
    [
      "0.002251459988729175",
      "0.0022269578215676398",
      "0.01808801888149755",
      "0.0026180485036953515",
      "0.004149883629467694",
      "-2.6179232313710727e-05",
      "0.0002846145056057387",
      "-9.362581917559393e-05",
      "0.0002706900001971723",
      "1.5843698315013062e-06",
      "-3.495003205630959e-06",
      "-0.00012234186437373734",
      "0.0009633398131246988",
      "-0.003120067607273641",
      "-0.00026130558987116296",
      "-4.673748458988e-06",
      "-0.0011173380155733122",
      "-3.435630356051539e-05",
      "0.0003673344891069005",
      "7.488905012064613e-06",
      "-6.539393555740316e-05",
      "-8.07527930471572e-05",
      "-0.0015246315568245912",
      "0.0034477380697384465",
      "-0.00034539991430462136"
    ],
    [
      "0.002242014877890739",
      "0.002221993744883701",
      "0.015195653412306578",
      "0.0025788820321419833",
      "0.004028292935517314",
      "-2.9084475882486877e-05",
      "0.00024593892293333627",
      "-7.904666670998971e-05",
      "0.000253991412615964",
      "5.198521768040429e-06",
      "-9.600962253443425e-06",
      "-0.00014071450402228366",
      "0.0006986004032762106",
      "-0.0026365436491422468",
      "-0.00015168581671627147",
      "-8.063601246067648e-06",
      "-0.0009415647414791164",
      "-1.1137989860881725e-05",
      "0.0003368183723892514",
      "4.731000852037676e-05",
      "-6.154834223106494e-05",
      "-7.818968844040017e-05",
      "-0.0012977974322917318",
      "0.002936923089134455",
      "-0.0003556107873418983"
    ],
    [
      "0.0022713650091416835",
      "0.002231193058186076",
      "0.021339573479500933",
      "0.002684290525964896",
      "0.004475916202987804",
      "-2.9508837599814525e-05",
      "0.00036103764923191696",
      "-0.0001070878986584718",
      "0.0003177317422707424",
      "2.0862726688041638e-05",
      "-6.306332580544783e-06",
      "-0.0001481579221426886",
      "0.0012212143416971439",
      "-0.003691692803840957",
      "-0.0003513367591734492",
      "-9.461538991920806e-06",
      "-0.0013467996563889767",
      "-5.5241858714317896e-05",
      "0.000431716560619904",
      "5.1660924964651425e-05",
      "-6.41337720201183e-05",
      "-7.708656792186444e-05",
      "-0.001850893618830464",
      "0.00418827654957715",
      "-0.00035231155120614275"
    ],
    [
      "0.0023182209693106692",
      "0.002242157648711143",
      "0.027728553920906715",
      "0.002771748212598592",
      "0.00533190754088615",
      "-3.5613069413054846e-05",
      "0.0004687747856294095",
      "-0.00015604701255325046",
      "0.000432623446165862",
      "7.074969757402351e-05",
      "5.702685421846164e-06",
      "-0.0001788879760751763",
      "0.0013653156957917885",
      "-0.0052782748479344955",
      "-0.000532746036482869",
      "-1.3170642515753868e-05",
      "-0.001878458488996051",
      "-7.563565643022054e-05",
      "0.0005947712952736332",
      "0.00010484395793315705",
      "-7.154738543052828e-05",
      "-9.019792359541475e-05",
      "-0.0024421004313547262",
      "0.005863820562113419",
      "-0.0004786565411444447"
    ],
    [
      "0.002478783019418419",
      "0.002298317133429579",
      "0.0548870764129602",
      "0.003342320490052983",
      "0.008151946137171878",
      "-6.353080129419847e-05",
      "0.0009764504022236399",
      "-0.0003073657532244556",
      "0.0008170562159356259",
      "-4.722385032525468e-05",
      "-1.0405849086916678e-05",
      "-0.00027584143786071923",
      "0.0029889662254741363",
      "-0.010472231415492745",
      "-0.0011875398167120264",
      "-1.2059919303149395e-05",
      "-0.0037610925972720983",
      "-0.00018658328462676176",
      "0.0011378830079736442",
      "0.00018490233156238256",
      "-0.00010413010434926144",
      "-0.00018347241552864457",
      "-0.005105977747725546",
      "0.011732500583519835",
      "-0.0008333443338222964"
    ],
    [
      "2.0758534658525587",
      "12.228378298313014",
      "11.768580141846408",
      "11.061116907144767",
      "6.754220486692255",
      "2.024636726947889",
      "-0.8117911901472434",
      "-0.03213749804357156",
      "-2.5851520136686337",
      "-2.271178933747143",
      "8.7477121256039",
      "-4.249971001974883",
      "4.539271046789567",
      "1.9560824113402766",
      "-1.266789872931837",
      "2.775388301604897",
      "-1.3918558765496045",
      "1.9271213820487032",
      "-2.2811282162984585",
      "-7.16749130731919",
      "-2.5407438505780626",
      "2.385269513691554",
      "6.08081294677812",
      "1.689962667220789",
      "4.585073028661445"
    ],
    [
      "0.002746932595651094",
      "0.0033167230750985517",
      "0.10158640164312463",
      "0.007648362158170345",
      "0.014961825469544403",
      "-0.00018063879583882307",
      "0.0005600473684113664",
      "-0.0006873184647592112",
      "0.0015710979739045811",
      "0.0005172090154245047",
      "-0.0004969507436768288",
      "-0.0017204618646427913",
      "0.008931250840654367",
      "-0.018881099734144164",
      "-0.0002570030036649156",
      "-0.00020028226799886006",
      "-0.005322272723219387",
      "0.0001270160212067811",
      "0.002171884666805897",
      "-0.0006089038262546755",
      "-0.0007407839744494673",
      "-6.314679464674692e-05",
      "-0.014640590621874288",
      "0.010926752639961942",
      "-0.004323293243384256"
    ],
    [
      "0.0025639464199522194",
      "0.0026542511826892295",
      "0.034769532703159",
      "0.005198861718381425",
      "0.011663452384933902",
      "-0.00027742330173184643",
      "0.0009972754764221573",
      "6.79935930529539e-05",
      "0.0013498069771397693",
      "-0.0007650581184436556",
      "-0.00047473725644986626",
      "-0.00136187788883442",
      "0.0036394294125509674",
      "-0.0024866781755718648",
      "0.002530916995283177",
      "-7.614886786726933e-05",
      "-0.0015507409082707283",
      "0.000523123780945656",
      "0.001412679825800324",
      "-0.00030182660533015026",
      "-0.000619743175583996",
      "-0.0006402230792129867",
      "-0.002898323568130881",
      "0.0056787585214776665",
      "-0.0022335679610871"
    ],
    [
      "0.002279264231773357",
      "0.0022604335079982173",
      "0.01941909610387969",
      "0.0028157102013920917",
      "0.004865901494521952",
      "-4.4033594451900665e-05",
      "0.0002580617668657045",
      "-0.0001242554275980079",
      "0.00035660099227262403",
      "3.93699651275199e-05",
      "-2.607734195796104e-05",
      "-0.00022824495448010095",
      "0.0007775453221236459",
      "-0.003815120407611325",
      "-0.0001354755675911605",
      "-1.5085291863967302e-05",
      "-0.0012493860595244185",
      "1.4889738489771953e-05",
      "0.0004756342216561208",
      "4.411431563319286e-05",
      "-0.00010126854366711407",
      "-0.00010821781772756093",
      "-0.0019759960072734447",
      "0.0036517976322214597",
      "-0.0006530454551499692"
    ],
    [
      "0.0022968686501464875",
      "0.002215893947946144",
      "0.024277036427667986",
      "0.0026422418400590727",
      "0.004972376302171678",
      "-3.0626540866630584e-05",
      "0.0003312346789933118",
      "-0.00016826263434169904",
      "0.00037509379674176177",
      "5.56997675798608e-05",
      "1.7950683794679515e-05",
      "-0.0001403705697415269",
      "0.0009321065625334782",
      "-0.005073715801150675",
      "-0.0005445578897202633",
      "-9.923329159866994e-06",
      "-0.0016858595840131042",
      "-5.786343715401212e-05",
      "0.000532699589376727",
      "0.00014339287403054935",
      "-5.000079650515016e-05",
      "-8.355910486002917e-05",
      "-0.002304335972861287",
      "0.005045058300316789",
      "-0.0005265625633043889"
    ],
    [
      "0.0022529152160309027",
      "0.0022070224820973645",
      "0.017353839396970865",
      "0.0025257554982289643",
      "0.004200028742899926",
      "-2.483202695651762e-05",
      "0.00023821020205744422",
      "-0.0001141904967148832",
      "0.0002719871037817085",
      "2.297982757506015e-05",
      "8.830640164688773e-06",
      "-0.00011285822581855102",
      "0.0006079177771993956",
      "-0.003447122130240652",
      "-0.000316544677136314",
      "-6.702468485853761e-06",
      "-0.0011529033865767524",
      "-2.667217697330409e-05",
      "0.00038070951130065743",
      "8.671859274931437e-05",
      "-4.5713346517700616e-05",
      "-7.103965814435371e-05",
      "-0.0015570445256597296",
      "0.0034940748571523237",
      "-0.00040549442792470636"
    ],
    [
      "0.0022729001236070478",
      "0.002218814918797596",
      "0.02001940093205183",
      "0.0025937253375878295",
      "0.004580898078897348",
      "-3.049600766732706e-05",
      "0.0002733431856784005",
      "-0.00014019281467251673",
      "0.000320790879969217",
      "2.4124897846436628e-05",
      "1.0801555406600952e-05",
      "-0.00013755096808438017",
      "0.0006756278751178441",
      "-0.004133227174254791",
      "-0.0003874817641640934",
      "-8.205089787839939e-06",
      "-0.0013670912633374258",
      "-3.123365170236752e-05",
      "0.0004519592684889282",
      "0.00012238691760267366",
      "-5.386481632130492e-05",
      "-8.777265691458784e-05",
      "-0.0019031567956934033",
      "0.004105112669134149",
      "-0.0004991713434881195"
    ],
    [
      "0.0023098153209571604",
      "0.002266285775411651",
      "0.025542968208325433",
      "0.0028302120018695886",
      "0.005286863740121108",
      "-4.1849627318075766e-05",
      "0.0004039944031148587",
      "-0.00016309517991405944",
      "0.00041544103837676564",
      "1.4467204591210222e-05",
      "-5.874317002169728e-07",
      "-0.0002041565237499643",
      "0.001128761501155577",
      "-0.004934614672694155",
      "-0.00040803289715663177",
      "-1.2270749318198196e-05",
      "-0.0016962655815612757",
      "-3.519893899921398e-05",
      "0.0005769479924098933",
      "8.1231076651396e-05",
      "-9.702737040448534e-05",
      "-0.000118834795522409",
      "-0.002449641531384059",
      "0.005169638402526651",
      "-0.0006371103180337661"
    ],
    [
      "0.0029555169558471758",
      "0.0033672764350486674",
      "0.09466739369282487",
      "0.007819157858535585",
      "0.02097770250549056",
      "-0.0004553296310391811",
      "0.0002900579020150555",
      "-0.0010577258186373608",
      "0.0022477719697196227",
      "0.0010265316885559033",
      "-0.00011367168859508112",
      "-0.0025417646068047455",
      "0.002171470540446698",
      "-0.025600795177500947",
      "0.00043926881600611536",
      "-0.00018844108431386632",
      "-0.006640965347095837",
      "0.0006342337026851914",
      "0.0030880636549615514",
      "0.0008574358085494627",
      "-0.001409378591131686",
      "-0.0012515667228404441",
      "-0.015394689334110137",
      "0.015314718962570013",
      "-0.007164487143936262"
    ],
    [
      "0.003863064580485883",
      "0.005554780230236477",
      "0.07954071757260453",
      "0.02258974497167018",
      "0.050160128416240256",
      "-0.0019291789799391799",
      "0.001912883370950779",
      "-5.825160097103162e-05",
      "0.006158680756400283",
      "-0.0018690975434082966",
      "-0.0018715136888643917",
      "-0.008904639593484509",
      "0.013612032561231157",
      "-0.0018362090786778198",
      "0.018699354352804672",
      "-0.0002486169160309549",
      "-0.0024459598290103935",
      "0.00435545818774983",
      "0.0064488419267407565",
      "-0.0036027883643993293",
      "-0.006562125995707414",
      "-0.006268373420326916",
      "-0.006655124147057864",
      "0.007117152751699857",
      "-0.01864685877548828"
    ],
    [
      "0.0049229049455928025",
      "0.0028963383992464363",
      "0.46318075374962914",
      "0.014147231493113309",
      "0.05220158644452732",
      "-0.0004895602940962715",
      "0.002520173567656601",
      "-0.004558241805665904",
      "0.006351091483580301",
      "0.005049329501790961",
      "0.0010047517525221196",
      "-0.0027956212158264464",
      "0.027625374525742128",
      "-0.11618210855611572",
      "-0.016506581366666065",
      "-0.00039352563951853723",
      "-0.03432488488494478",
      "-0.0019040983609680815",
      "0.009870491668086604",
      "0.004045258442560378",
      "-0.0008459897426639492",
      "-0.000854110086584896",
      "-0.06112622410962982",
      "0.08483652478525819",
      "-0.012656898009106198"
    ],
    [
      "0.0024279200570647298",
      "0.002304618067717327",
      "0.04597893149315733",
      "0.0032369288276796913",
      "0.007214104777508665",
      "-5.7256211314478606e-05",
      "0.000829360950473302",
      "-0.00025216500880389847",
      "0.0006942760055426925",
      "5.69379025198654e-05",
      "1.4816320873977967e-05",
      "-0.00026909366168249946",
      "0.002785099235004587",
      "-0.008490917346447567",
      "-0.0009626283398402115",
      "-1.6164151258650556e-05",
      "-0.0031112093340765795",
      "-0.00015621319215476965",
      "0.0009594197176438764",
      "0.00013414984649084218",
      "-0.0001197269963758603",
      "-0.000161341275023607",
      "-0.0041387592082369",
      "0.009716284806341005",
      "-0.0006935405533113093"
    ],
    [
      "0.002367243416076596",
      "0.002295816428295558",
      "0.024731137382714423",
      "0.0028985330403379075",
      "0.006645234698097614",
      "-8.305641191168246e-05",
      "0.00044612832613167446",
      "-0.0001959957830105667",
      "0.0005971662009092652",
      "3.843066286858898e-05",
      "2.162166414139331e-05",
      "-0.0003635559713944522",
      "0.00025847813053267264",
      "-0.0056326305928863915",
      "-0.0001514414290439954",
      "-2.3632186982362343e-05",
      "-0.0019153222941993482",
      "6.601859445637657e-05",
      "0.0007906672920466936",
      "0.0003666812820910765",
      "-0.00013565601076548906",
      "-0.0002312976024768872",
      "-0.0022486440664794697",
      "0.006206644268880149",
      "-0.0010361468869430858"
    ],
    [
      "0.002204995049567504",
      "0.002178158625297552",
      "0.011411418172365722",
      "0.00237492466511596",
      "0.003273253361162668",
      "-1.1724516666076093e-05",
      "0.0001469841038268157",
      "-6.219662365527075e-05",
      "0.00015018042407836113",
      "2.604421199644038e-05",
      "2.1700944587024446e-06",
      "-6.080830950775887e-05",
      "0.0004811509259799824",
      "-0.0019714258228980923",
      "-0.00020110130770369274",
      "-4.619531578070928e-06",
      "-0.0006717369447603133",
      "-2.4605582944372643e-05",
      "0.000211316977350046",
      "2.5882076578803954e-05",
      "-2.7599625686284936e-05",
      "-3.0068528066702833e-05",
      "-0.0009353820022946004",
      "0.0020221098185797637",
      "-0.00020062716808726035"
    ],
    [
      "0.002206299104833324",
      "0.0021819431953301683",
      "0.011740435714282928",
      "0.0024001504059833843",
      "0.0032989804610369673",
      "-1.2391720887662954e-05",
      "0.00015317057462849244",
      "-6.25323827720539e-05",
      "0.00015359092633341278",
      "2.283139138988852e-05",
      "5.10223031902081e-07",
      "-6.432036296453279e-05",
      "0.0005379130441875188",
      "-0.001986626106231722",
      "-0.0001969768539971867",
      "-4.566419916385608e-06",
      "-0.0006815190811754422",
      "-2.489284388495984e-05",
      "0.00021539023954876714",
      "1.7311347776664686e-05",
      "-3.027360563880283e-05",
      "-3.212157922932061e-05",
      "-0.0009720780346000894",
      "0.002044751899122075",
      "-0.00020797396872536498"
    ],
    [
      "0.002211730956535322",
      "0.0021874592592245837",
      "0.013128765691229128",
      "0.0024388374751351904",
      "0.003391907480097606",
      "-1.0862256850944167e-05",
      "0.00015619243307601877",
      "-7.173384371246704e-05",
      "0.0001651217408725052",
      "3.7540825875528755e-05",
      "-3.608141118601754e-07",
      "-6.467528029646242e-05",
      "0.0006684817145274936",
      "-0.002274690825675789",
      "-0.00023937327114810568",
      "-5.149721898673742e-06",
      "-0.0007659508127905497",
      "-3.25122461777984e-05",
      "0.00023426554004838722",
      "-1.2212205434728152e-05",
      "-3.56912467185256e-05",
      "-2.6242713038386067e-05",
      "-0.0011265502217126491",
      "0.0022287416396403327",
      "-0.0002271838175303518"
    ],
    [
      "0.10799500177528826",
      "0.011171335399741895",
      "0.3348045468768624",
      "0.48741061375684924",
      "1.9070932385843165",
      "0.026581949011588252",
      "-0.14355783902154823",
      "-0.14505856076146612",
      "0.2640116251301347",
      "-0.037707565936833956",
      "-0.0347040991170104",
      "0.07018835492201754",
      "0.027176357331637868",
      "-0.7242182448686686",
      "0.23151572697316844",
      "0.0014468524257053045",
      "-0.10628361356402712",
      "0.17228152083821566",
      "0.36291294157298437",
      "-0.025954915361064444",
      "0.044864743253259065",
      "0.0875107397990728",
      "-0.3822629548601822",
      "-0.22823598855036625",
      "-0.9287853737092228"
    ],
    [
      "0.002417060343150936",
      "0.002419861888593331",
      "0.03211925709181388",
      "0.0032997123941093634",
      "0.00769758614541945",
      "-8.078878047070202e-05",
      "0.000344767559757171",
      "-0.00029171371615491475",
      "0.0007191191798929995",
      "0.00017961136848776684",
      "3.1251599304260755e-05",
      "-0.0004269857284270854",
      "0.0007095673993214787",
      "-0.007872275527369544",
      "-0.00029944274806456436",
      "-3.1961411512446665e-05",
      "-0.002446943424797665",
      "7.184748906777252e-05",
      "0.0009775344340383848",
      "0.00012204743110004044",
      "-0.00022452698833349283",
      "-0.00022217949536601983",
      "-0.0033067394929496784",
      "0.0070510488806714644",
      "-0.0014687564510981002"
    ],
    [
      "0.01990037156201455",
      "0.06847911950502084",
      "0.28225049025412163",
      "0.4062371962782699",
      "0.8120095929282697",
      "-0.024832292570243976",
      "-0.04860977577643299",
      "0.029062413420031283",
      "0.09132652580467776",
      "0.09581866185741761",
      "-0.14275004391354004",
      "-0.22625608262968472",
      "-0.1724312129831089",
      "-0.37349314968677844",
      "0.48965379356734995",
      "-0.021956779542221392",
      "-0.02590368565265503",
      "0.07523206422960182",
      "0.07640687709700052",
      "-0.03960271242407733",
      "-0.06761435358845032",
      "0.010024958459753965",
      "-0.2152736373613807",
      "-0.10373210522050261",
      "-0.27372656712771487"
    ],
    [
      "0.0024544824077479743",
      "0.0024633020489443066",
      "0.0315358897466309",
      "0.0040478244330884395",
      "0.00882873465829178",
      "-0.00015746721130633425",
      "0.0005258011569031719",
      "-0.00017964209476371598",
      "0.0008970061350232716",
      "1.6347485231000933e-05",
      "-0.00010161898679798586",
      "-0.0007604815910617691",
      "0.0017461897437409054",
      "-0.005872931730045053",
      "0.0006517060943249108",
      "-4.828580667453115e-05",
      "-0.002065205849735328",
      "0.00021802117997524303",
      "0.0010863331052324845",
      "0.00018098120300701542",
      "-0.00031749545138473324",
      "-0.0003832264587819297",
      "-0.0032015733247707677",
      "0.00624580137095091",
      "-0.0017469682528257894"
    ],
    [
      "0.0022047398165838954",
      "0.0021824275713890197",
      "0.010495164883803736",
      "0.002372504170655725",
      "0.0032917053779148663",
      "-1.5128486934837119e-05",
      "0.00013840512725190885",
      "-5.8975211216689474e-05",
      "0.0001531973946337873",
      "2.40324969011799e-05",
      "3.314875381993745e-06",
      "-7.287725805823384e-05",
      "0.0003805970045789225",
      "-0.0018385149204010942",
      "-0.00015795257018597382",
      "-5.104448607294855e-06",
      "-0.0006275208360064375",
      "-1.4559443825182891e-05",
      "0.0002107015805486013",
      "5.034269925205433e-05",
      "-2.8341474929839043e-05",
      "-3.9587094834804966e-05",
      "-0.0008456020673138946",
      "0.0019158620283305896",
      "-0.00021657608804890967"
    ],
    [
      "0.0022001169009602728",
      "0.0021784021149216246",
      "0.010023335862527726",
      "0.002353379491626146",
      "0.003197107641152181",
      "-1.341954169095109e-05",
      "0.00013396219426935898",
      "-5.378814054752e-05",
      "0.0001409599280034303",
      "1.4885673576957024e-05",
      "2.5000532340845817e-06",
      "-6.351017680081804e-05",
      "0.0003739190080805127",
      "-0.001697766377729892",
      "-0.000151402757246384",
      "-4.1780429819801505e-06",
      "-0.0005854240490252872",
      "-1.543449715413688e-05",
      "0.0001941571166391949",
      "4.237824673171061e-05",
      "-2.5253723211766217e-05",
      "-3.611086193554303e-05",
      "-0.0007856492268344799",
      "0.0017982286557193681",
      "-0.0001918374072772653"
    ],
    [
      "0.0022133967197336102",
      "0.0021828829623573615",
      "0.012058165344654639",
      "0.002386081695964135",
      "0.003436255784409254",
      "-1.5308534833294355e-05",
      "0.00016759743601562127",
      "-6.844345010330342e-05",
      "0.00017275616248465836",
      "2.019770018740812e-05",
      "4.562068316579443e-06",
      "-7.228939447755416e-05",
      "0.00044878049455724614",
      "-0.0021624488001471074",
      "-0.00020926760312097925",
      "-4.911056426378237e-06",
      "-0.0007423305304864101",
      "-2.296478105285912e-05",
      "0.0002403151392631966",
      "5.63498965218762e-05",
      "-2.7998595972573367e-05",
      "-4.135346845301811e-05",
      "-0.0009868153721255858",
      "0.002282415650182651",
      "-0.0002282704468686906"
    ],
    [
      "0.0026190063357585296",
      "0.0024619968288548347",
      "0.06983023532471834",
      "0.004022000905108261",
      "0.011130583408047678",
      "-0.0001416673718253972",
      "0.001407041165217287",
      "-0.0003960747813905054",
      "0.001206780573247282",
      "-0.00029302562427065566",
      "-5.798111912777086e-06",
      "-0.0005811161306930201",
      "0.003376788455230369",
      "-0.01294244776699328",
      "-0.0009640298821340383",
      "-2.4347827296279746e-05",
      "-0.004758160080260607",
      "-8.700649768338868e-05",
      "0.0016410039300635403",
      "0.0004892262506134951",
      "-0.00022375354219237703",
      "-0.0004297626261184036",
      "-0.0063009858931967686",
      "0.01551813676372473",
      "-0.0015921232872126647"
    ],
    [
      "0.02803761294317271",
      "0.01898283492826154",
      "0.8343476579213572",
      "0.060389265677975666",
      "0.5500250497000694",
      "-0.020601507756281525",
      "0.12021979049682158",
      "0.02127355832103841",
      "0.08630557688662792",
      "-0.09657465198665062",
      "-0.01725561206163242",
      "-0.06832667683085404",
      "0.016510927147532484",
      "0.15384333542105044",
      "0.16893456763845",
      "0.0002329195408355683",
      "-0.07777808552873536",
      "0.030615526736373116",
      "0.0819539557749413",
      "0.05794052310601344",
      "-0.025119658766921068",
      "-0.06587782537030153",
      "0.19815114921588947",
      "0.6347294535074308",
      "-0.03619662494018026"
    ],
    [
      "5.2641199348956444",
      "5.402902040340619",
      "10.552229212819338",
      "4.496833933289858",
      "5.10870779787445",
      "4.9031553850756815",
      "-3.722881368378202",
      "2.3855497957465244",
      "-4.039776815863897",
      "-2.1168313424951712",
      "3.020396704572678",
      "-2.875736833600644",
      "1.639502092846769",
      "4.353469412714601",
      "-1.5908153185198024",
      "1.3871893316953887",
      "0.26710797681569537",
      "-0.8280791886774661",
      "2.6567859383602332",
      "-0.012469222284273709",
      "-1.4250749019089266",
      "3.173699984922722",
      "2.499143065075868",
      "-2.4964101312349176",
      "-0.7067023935891217"
    ],
    [
      "0.00252093788296833",
      "0.002385008597286539",
      "0.06657788715916287",
      "0.003973279490233333",
      "0.008956940529383926",
      "-7.184716591702826e-05",
      "0.0012542740690602737",
      "-0.0003183275031984845",
      "0.0009196131010773317",
      "-0.0002975912935369784",
      "-6.9213781695496e-05",
      "-0.0003154021332830225",
      "0.004634930876419169",
      "-0.010835878799509088",
      "-0.0010692518919498866",
      "-4.4405346151386694e-06",
      "-0.004069265012598917",
      "-0.00017734841090428087",
      "0.0012793651124345302",
      "-0.00021349152696715723",
      "-0.0001924796079146987",
      "-0.00022961913368007357",
      "-0.006140838959139255",
      "0.0127351836948653",
      "-0.0010751957693704963"
    ],
    [
      "0.002532653561523632",
      "0.0022979750486640414",
      "0.06685037446175836",
      "0.003763713488840373",
      "0.009387798951879302",
      "-4.389885194320324e-05",
      "0.0006941217458546995",
      "-0.000545362366867946",
      "0.0009079474249792321",
      "0.0005492735841644521",
      "3.687614199312897e-05",
      "-0.0003573793223963636",
      "0.0030372218923995125",
      "-0.015086675302121273",
      "-0.001770292865616185",
      "-5.268454522592446e-05",
      "-0.0046316604958946276",
      "-0.00018546269681122808",
      "0.001392949205335202",
      "0.00012200411763839484",
      "-0.000157243098224001",
      "-3.232429536212409e-05",
      "-0.007885857835745485",
      "0.012615458723064028",
      "-0.0017431986805055975"
    ],
    [
      "0.002486299749980059",
      "0.002269392030741855",
      "0.048402652020746895",
      "0.003209112880698835",
      "0.008548169559765454",
      "-8.164443929143486e-05",
      "0.0008563421347155783",
      "-0.00036769964756013575",
      "0.0008408990394775435",
      "0.0001657075990292506",
      "4.340000181171703e-05",
      "-0.000380963737547728",
      "0.0014568885302252042",
      "-0.010578903574648166",
      "-0.0010538955897876256",
      "-3.5553135797744547e-05",
      "-0.003583972087894322",
      "-8.474165724629696e-05",
      "0.0012028802213618097",
      "0.0005328908217722005",
      "-0.00010351942788111477",
      "-0.00019419685773034638",
      "-0.0050163244801325405",
      "0.01118957503000543",
      "-0.00127775510284571"
    ],
    [
      "0.002952746345416965",
      "0.002408355432338258",
      "0.10289669258618261",
      "0.0047787240832869084",
      "0.017906887984115685",
      "-0.00019626670406623823",
      "0.0014125299426903375",
      "-0.0010690556272548674",
      "0.0019786192332642365",
      "0.0011452059412264302",
      "0.00016317495133306943",
      "-0.0010911174387516975",
      "0.0011334088852096643",
      "-0.0272760259879656",
      "-0.002492956825642666",
      "-0.00013839334898839198",
      "-0.008383740147555545",
      "-4.903064573881915e-05",
      "0.002940396279727385",
      "0.001526498003613763",
      "-0.000311442291219237",
      "-0.0003535945646138646",
      "-0.013000500756398787",
      "0.024492500739876678",
      "-0.004140990992221266"
    ]
  ],
  "rational_Q": [
    [
      "0.2744397455689201",
      "4.8820666232617045",
      "18.624386695910303",
      "3.3235970172395937",
      "4.655566420768667",
      "4.8820666232608785",
      "10.754580504363478",
      "54.40222512005016",
      "7.426977260493295",
      "13.01517889686143",
      "18.624386695910236",
      "54.40222512005032",
      "237.81836987511582",
      "24.767445673512956",
      "23.90254520348086",
      "3.3235970172409393",
      "7.426977260493321",
      "24.767445673510736",
      "21.256952738044518",
      "5.87720750129808",
      "4.65556642076864",
      "13.01517889686123",
      "23.902545203480653",
      "5.877207501298326",
      "9.34329896973759",
      "-0.22291462978445606",
      "0.9446358613560324",
      "0.12075003043566582",
      "0.21413963782153067",
      "-0.2229146297844467",
      "1.0492543454113235",
      "0.14975699850117036",
      "-0.08802649724303402",
      "-0.41435667331850234",
      "0.9446358613559761",
      "0.14975699850108945",
      "1.845010001969248",
      "0.506567832980848",
      "0.11499906352658247",
      "0.12075003043566167",
      "-0.08802649724301731",
      "0.5065678329808859",
      "-1.2348128086537375",
      "0.43786641511237284",
      "0.2141396378215699",
      "-0.4143566733185636",
      "0.11499906352670788",
      "0.4378664151123345",
      "0.19007787636429463",
      "-0.04693102526849139",
      "-0.10536242250025646",
      "-0.9480514346492859",
      "-0.06959163797493347",
      "-2.6835537824608036",
      "0.043672187800731746",
      "-2.156053989898906",
      "0.078419102081928",
      "-0.5601752831816703",
      "0.37012074117860916",
      "-6.011594951863098",
      "-3.6979621524593993",
      "1.8885043668333645",
      "0.3129528091766601",
      "0.7324852315340943",
      "1.7400289224135437",
      "0.23940075873921407",
      "0.25310254643636754",
      "1.538221243709397",
      "1.1047895192871686",
      "1.844737709688456",
      "0.4524579065042068",
      "-0.3042526479910544",
      "1.8486726899356452",
      "-2.5082019054980114",
      "-0.5601752831814933",
      "4.02179959584176",
      "10.679459839664728",
      "-3.7793572570087393",
      "-5.544836957318843",
      "6.369680357632925",
      "-3.7117923849169037",
      "-0.29561742003655256",
      "-1.4194440588478798",
      "1.5129465038104857",
      "0.08660813569812377",
      "3.350404039395438",
      "0.7284482107275342",
      "-5.642556830628795",
      "1.5411734113669389",
      "0.22786850557890273",
      "2.9342318328113564",
      "5.155861055492505",
      "1.3957097365274382",
      "0.9280706759005383",
      "0.09894797517947547",
      "0.3129528091763558",
      "-0.021819810779349916",
      "-1.035751020556831",
      "-1.4100575913420699",
      "0.33324687841324513",
      "0.08660813569807603",
      "-0.4595932542420903",
      "4.549771308084303",
      "-0.43520286185936596",
      "0.16425013948417494",
      "-1.2435837043584168",
      "1.1998201655789014",
      "0.7490804130597232",
      "-0.1499348932368039",
      "0.8925032170326854",
      "0.6773506204334256",
      "-0.05640294798176595",
      "-0.07208734488924276",
      "0.7888505527729284",
      "-0.8798204643463952",
      "1.5382212437094682",
      "-1.3850083657479288",
      "-0.23631054823350392",
      "1.562223294406815",
      "2.684247899942468",
      "0.22786850557840083",
      "2.046653237552799",
      "-2.8753876507340865",
      "0.8364169972624307",
      "0.2617170942939721",
      "0.6773506204335235",
      "-2.3135476564745363",
      "-0.08552696863434729",
      "-1.0504355708062028",
      "0.412541981948983",
      "0.28969927611522023",
      "-1.1521012722821504",
      "0.5150652524702046",
      "0.03200341683238504",
      "-0.49254429533223637",
      "-2.6835537824600326",
      "0.3701207411786895",
      "0.7324852315338849",
      "1.1047895192872015",
      "-0.04693102526869531",
      "0.043672187800596785",
      "-6.011594951862527",
      "1.7400289224137977",
      "1.8447377096885815",
      "-0.1053624225002067",
      "-2.156053989898775",
      "-3.6979621524590134",
      "0.23940075873917815",
      "0.4524579065043869",
      "-0.9480514346492417",
      "0.0784191020819826",
      "1.8885043668331627",
      "0.25310254643622015",
      "-0.3042526479910012",
      "-4.687811204422896",
      "-0.1463132674164246",
      "-5.628736335295842",
      "4.021799595841271",
      "-4.687811204423311",
      "6.850366129517457",
      "3.575975331543909",
      "-2.808095488307785",
      "-0.0218198107793879",
      "-0.14631326741616202",
      "3.575975331543614",
      "-9.407904858236066",
      "2.2129560489192586",
      "-1.3850083657479098",
      "-5.628736335295104",
      "-2.808095488307646",
      "2.2129560489191573",
      "2.6704694035933256",
      "-0.03132374753465183",
      "-5.002037643129706",
      "-3.711792384916801",
      "23.613248184778378",
      "0.40299860561102485",
      "-0.7121524511582146",
      "8.634589163278648",
      "-0.4595932542421807",
      "4.319373149177128",
      "0.7283067918695042",
      "1.271749049427409",
      "-2.874218665154889",
      "2.046653237552652",
      "8.393731471490517",
      "9.086495767581342",
      "-4.129075524504431",
      "0.17767217777487962",
      "3.1668080309572813",
      "3.350404039395342",
      "4.319373149177514",
      "9.734185251316033",
      "6.138545836473545",
      "-0.3195331047416476",
      "1.1998201655789802",
      "-4.496667973075669",
      "-4.880486712879604",
      "1.9009334060232095",
      "0.8075748140699429",
      "-2.313547656474448",
      "-2.118298762808162",
      "-2.508994143821594",
      "-2.6951934778438105",
      "1.3651439767149558",
      "2.9342318328111183",
      "8.393731471490465",
      "0.9973376832638341",
      "-2.6968518107586816",
      "1.077284739069356",
      "-0.05640294798185063",
      "-2.1182987628080494",
      "-3.0705725739375156",
      "3.0623782801500634",
      "-1.2865759172598488",
      "-1.1521012722821686",
      "1.4814649672277473",
      "1.8595844403913866",
      "-2.0581016383632695",
      "0.45253574584300543",
      "10.679459839664458",
      "-0.29561742003744157",
      "0.7284482107275998",
      "5.155861055492215",
      "1.848672689935839",
      "-3.779357257008651",
      "-1.4194440588480806",
      "-5.642556830628856",
      "1.395709736527099",
      "-2.508201905497915",
      "-5.5448369573188065",
      "1.5129465038103165",
      "1.5411734113669073",
      "0.9280706759005379",
      "0.4029986056108067",
      "0.728306791869579",
      "9.086495767581233",
      "-1.035751020556667",
      "-0.03132374753457297",
      "-0.7121524511578539",
      "1.2717490494273764",
      "-4.129075524504489",
      "-0.23631054823360034",
      "-5.00203764312943",
      "8.634589163279164",
      "-2.8742186651547987",
      "0.17767217777489547",
      "4.635756912058663",
      "-34.87284856198766",
      "4.549771308084187",
      "9.73418525131613",
      "4.635756912058287",
      "24.58089557404198",
      "6.281500951607459",
      "-2.875387650734077",
      "0.9973376832641779",
      "-34.872848561988285",
      "6.281500951607535",
      "18.965720613680006",
      "-4.2586296763344205",
      "0.7490804130599584",
      "-4.880486712879383",
      "-8.52546115826708",
      "-1.355794670824792",
      "2.2673967531464454",
      "-0.0855269686342713",
      "-3.0705725739378265",
      "-1.855760605420839",
      "-4.909413924516979",
      "1.3990296310604606",
      "-0.0720873448892993",
      "-2.5089941438215626",
      "-1.855760605421037",
      "-6.786998015569723",
      "0.16609514584888713",
      "0.5150652524693301",
      "1.8595844403914015",
      "7.653701131715811",
      "0.33020333287419207",
      "-6.542793994242986",
      "-1.410057591342161",
      "-0.4352028618591956",
      "-0.14993489323689488",
      "0.788850552772696",
      "0.09894797517974263",
      "0.3332468784134362",
      "0.1642501394839401",
      "0.8925032170328459",
      "-0.8798204643465014",
      "6.138545836473227",
      "1.900933406023102",
      "-2.6951934778439575",
      "1.5622232944068286",
      "3.1668080309572586",
      "-0.3195331047417513",
      "0.8075748140700197",
      "1.3651439767148226",
      "-1.3557946708247208",
      "-4.909413924516496",
      "0.8364169972624226",
      "-2.6968518107585293",
      "-4.258629676334418",
      "2.267396753146055",
      "1.3990296310606027",
      "-2.577422546844911",
      "-1.050435570806226",
      "3.062378280150271",
      "-6.786998015569596",
      "-2.5774225468449514",
      "-1.6553562832305206",
      "0.032003416832180755",
      "-2.0581016383630955",
      "0.33020333287413545",
      "1.7966110853014985",
      "-1.5842403099020903",
      "2.6842478999422092",
      "0.26171709429430096",
      "0.412541981948942",
      "-0.4925442953322987",
      "1.0772847390691538",
      "-1.2865759172598528",
      "0.452535745843096",
      "0.1660951458487059",
      "-6.542793994243524",
      "-1.5842403099022595",
      "-0.007154956293334479",
      "0.4690348806514599",
      "0.02256110125284339",
      "-0.034732374211713664",
      "0.0071549562932964605",
      "-2.7651443265989404e-15",
      "0.7653391639699945",
      "-0.15083755885397998",
      "-0.3479888876028388",
      "-0.46903488065149157",
      "-0.7653391639699529",
      "2.296317517586951e-13",
      "0.14715532939279832",
      "-0.5069722070182565",
      "-0.02256110125282364",
      "0.15083755885396793",
      "-0.14715532939270598",
      "7.924651844848611e-16",
      "0.07926325218343717",
      "0.03473237421170851",
      "0.3479888876027499",
      "0.5069722070183726",
      "-0.07926325218333694",
      "-1.0635636487698984e-13",
      "0.6881084320871462",
      "0.9131733002138613",
      "-0.24758793586258004",
      "-0.40744096319168366",
      "-0.5578911225150698",
      "2.1342140352687835",
      "-0.6306176917163142",
      "0.6196729688671088",
      "0.32728110193166476",
      "1.0926442145938384",
      "2.712163347836356",
      "-2.5123610566719785",
      "3.90920941444359",
      "-0.8326301092317429",
      "0.48039800511461533",
      "-1.2595681053205057",
      "0.0742035052922317",
      "0.1814475882962121",
      "-0.4010493781189455",
      "0.6320657951868462",
      "0.9978368273110165",
      "0.09090923662790078",
      "-0.4807896424479088",
      "1.4476913003371603",
      "-1.4546083228735227",
      "0.3272811019314631",
      "-2.600748301140204",
      "5.573577464761803",
      "-2.483587331980831",
      "-4.395341186691662",
      "-5.3912499192034895",
      "-0.25019277476454493",
      "-6.571898128162706",
      "1.7901810262642184",
      "0.29223397149945235",
      "-0.9065969848319386",
      "3.5353947524890477",
      "-2.6973360474321293",
      "1.8971982605476416",
      "0.07215327074142272",
      "3.08516308614668",
      "3.175314900789093",
      "5.836499945113899",
      "-0.2549049550075841",
      "-4.884155447967951",
      "0.23199664800953293",
      "-0.8326301092317753",
      "0.5663116121366432",
      "3.098605179376817",
      "0.894521585684208",
      "0.13667961151816965",
      "-0.906596984831731",
      "3.2564667237602887",
      "10.115491658503867",
      "-2.027398608185332",
      "-1.4760642709455778",
      "0.15916411770953995",
      "0.7056410923673079",
      "1.2900872523340512",
      "0.9170368084431235",
      "0.004109946818392311",
      "-0.3228538018514516",
      "-0.8958743933042832",
      "-1.0866912480462083",
      "0.11235171069730784",
      "0.3110119923984812",
      "-0.4010493781189601",
      "0.8929379655097349",
      "-0.12864183251615308",
      "0.43735266442316706",
      "0.5934813416918726",
      "3.0851630861474555",
      "-0.04785493151906686",
      "-8.472509915413927",
      "-0.7547512631456593",
      "-0.5474092797687701",
      "-0.3228538018516083",
      "-0.9546910212256808",
      "0.825703997225046",
      "-1.6643942877239617",
      "-0.748224971845823",
      "0.28961220370829593",
      "-0.8362360402809133",
      "-1.847105884896488",
      "-0.08840985897582108",
      "1.419635914059505",
      "0.5578911225144555",
      "-1.0926442145935846",
      "-0.4803980051146675",
      "-0.632065795186791",
      "-0.6881084320872758",
      "-2.1342140352688634",
      "-2.712163347836459",
      "1.259568105320483",
      "-0.9978368273110966",
      "-0.9131733002139093",
      "0.6306176917160053",
      "2.51236105667171",
      "-0.07420350529216628",
      "-0.09090923662794499",
      "0.2475879358629949",
      "-0.6196729688669762",
      "-3.9092094144435405",
      "-0.1814475882962861",
      "0.4807896424481502",
      "2.0254713834561477",
      "-1.9545595357604968",
      "-1.1777879384724217",
      "-2.6007483011401047",
      "-2.0254713834554057",
      "2.6813276985406117e-13",
      "0.9600910881529933",
      "-3.0680311929841664",
      "0.5663116121367875",
      "1.9545595357602983",
      "-0.960091088152641",
      "5.051145796991517e-14",
      "0.956963424967598",
      "0.8929379655096689",
      "1.1777879384723677",
      "3.068031192984118",
      "-0.9569634249674779",
      "1.8332013428485147e-13",
      "10.668607947978549",
      "-6.180211563813544",
      "-0.2501927747638919",
      "-4.06708859375876",
      "-18.5035015476697",
      "20.665541729347996",
      "2.2807375515852475",
      "3.256466723760564",
      "-8.591055130297743",
      "-18.387792239548205",
      "4.310134295664139",
      "3.188778029114192",
      "-0.04785493151909903",
      "-1.1443287388343932",
      "2.399123894196521",
      "-5.5425719316415885",
      "-5.975087619679897",
      "0.3116857072400245",
      "3.535394752488967",
      "-8.59105513029771",
      "-1.797218110296936",
      "1.5961629935996686",
      "-4.976817163772646",
      "0.7056410923674047",
      "-0.7231652199923067",
      "-0.9336835270739474",
      "-1.2949616115392362",
      "0.446638170578513",
      "-0.9546910212256844",
      "-0.910941497354308",
      "-1.0713307029162882",
      "0.40096005085528824",
      "2.996622102084725",
      "3.175314900788845",
      "-1.14432873883418",
      "-0.41660265495912313",
      "-1.7833118226277942",
      "-0.5215661978644238",
      "-0.8958743933045811",
      "-0.9109414973545881",
      "0.9506252448671383",
      "-0.8377840591187485",
      "-1.4807889865608321",
      "-0.836236040280787",
      "1.4630079618063998",
      "-0.5429353679207999",
      "0.6090831944777195",
      "2.7211042836018158",
      "-5.573577464762188",
      "6.571898128164415",
      "2.6973360474322305",
      "-5.836499945113778",
      "-1.4476913003370082",
      "2.4835873319812323",
      "-1.7901810262640936",
      "-1.8971982605474882",
      "0.2549049550075328",
      "1.4546083228732452",
      "4.395341186691172",
      "-0.29223397149942354",
      "-0.07215327074128139",
      "4.884155447967723",
      "18.50350154766933",
      "18.387792239548553",
      "-2.3991238941963937",
      "3.0986051793768787",
      "-10.66860794797846",
      "-20.665541729347844",
      "-4.3101342956642466",
      "5.542571931641756",
      "-0.12864183251619976",
      "6.1802115638133985",
      "-2.2807375515849717",
      "-3.1887780291141916",
      "5.975087619679689",
      "-7.248082637570033",
      "-19.937268389361833",
      "10.115491658503627",
      "-1.7972181102969234",
      "7.248082637568883",
      "2.8322378252149423e-13",
      "2.529289458496534",
      "-8.472509915413731",
      "-0.41660265495917265",
      "19.93726838936013",
      "-2.529289458496608",
      "5.568399231842104e-13",
      "-7.255335814066089",
      "1.2900872523339815",
      "-0.9336835270738191",
      "-0.5795421953943518",
      "3.61585775055716",
      "3.9047549186003865",
      "0.8257039972248409",
      "0.9506252448673098",
      "-4.192816156138877",
      "1.1429287777235597",
      "-1.9351561304574816",
      "-1.0866912480461592",
      "-1.071330702916349",
      "-4.192816156138733",
      "-1.2056798537921163",
      "-1.0682067774764483",
      "-1.8471058848963249",
      "-0.5429353679205431",
      "-4.886904078214538",
      "-0.16265497812029092",
      "4.157906964439968",
      "-0.8945215856842831",
      "2.0273986081853677",
      "-0.9170368084430425",
      "-0.11235171069690295",
      "-0.23199664800964717",
      "-0.13667961151823568",
      "1.476064270945556",
      "-0.0041099468188139756",
      "-0.3110119923985862",
      "-1.5961629935996768",
      "1.2949616115393094",
      "-0.4009600508554182",
      "0.4373526644230654",
      "-0.3116857072400839",
      "4.976817163772737",
      "-0.44663817057839805",
      "-2.9966221020847645",
      "-3.6158577505566596",
      "-1.14292877772323",
      "-0.7547512631456992",
      "-1.7833118226278808",
      "7.255335814065929",
      "-3.9047549186003367",
      "1.9351561304570482",
      "-0.787266739115804",
      "-1.6643942877240145",
      "-0.8377840591188819",
      "-1.205679853792156",
      "0.787266739115766",
      "6.40421974968004e-14",
      "-0.08840985897611081",
      "0.6090831944779977",
      "-0.1626549781203516",
      "0.2534429891068083",
      "-0.52760168711761",
      "-0.5934813416917646",
      "0.5474092797687419",
      "0.7482249718457559",
      "-1.4196359140597896",
      "0.5215661978643024",
      "1.480788986560911",
      "-2.721104283601664",
      "1.0682067774765749",
      "-4.15790696444023",
      "0.5276016871176139"
    ],
    [
      "0.08641834607510106",
      "0.920553857204014",
      "12.401107518583485",
      "0.8709675719715594",
      "2.003615718395095",
      "0.9205538572049201",
      "10.0485486794396",
      "55.54959761953154",
      "8.433425539164086",
      "11.962013973263595",
      "12.401107518593935",
      "55.54959761953425",
      "208.13053760989652",
      "29.2953931608059",
      "28.800288713784852",
      "0.870967571972938",
      "8.433425539125253",
      "29.295393160804682",
      "21.724538690479505",
      "7.131863766561369",
      "2.003615718406713",
      "11.962013973260191",
      "28.800288713784983",
      "7.13186376655839",
      "8.070400321540506",
      "0.008284484626543923",
      "0.3201336705498839",
      "0.008138317620863523",
      "0.041217683639787735",
      "0.008284484626522946",
      "-0.32083107693482915",
      "0.23794944033650517",
      "-0.08289233541970427",
      "0.18253446061724235",
      "0.3201336705509078",
      "0.23794944033401086",
      "-0.6261668129484034",
      "-0.03837444073939326",
      "0.22472706577695686",
      "0.00813831762043272",
      "-0.08289233542041817",
      "-0.03837444073873855",
      "-0.277171052156275",
      "0.03211199571765637",
      "0.04121768363881018",
      "0.18253446061620562",
      "0.22472706577556942",
      "0.032111995714717956",
      "0.26862257922950245",
      "-0.42498598631832724",
      "-0.26181980202480565",
      "-0.028143815633959266",
      "0.28917607140304175",
      "-0.5816824637116074",
      "1.5364155661446153",
      "-0.05392012182350658",
      "0.2467343954563249",
      "-0.910934428326546",
      "1.3162591941446544",
      "2.9314053296097375",
      "-0.7928949144074314",
      "-0.7406671238137127",
      "-0.0994279660546163",
      "0.6538225601758128",
      "-1.7786862044886877",
      "1.1886471436262005",
      "0.015267578793771755",
      "0.40239982467020935",
      "1.678680040066773",
      "0.08186046276551931",
      "-0.27746350940612213",
      "0.5153609207675869",
      "0.3391916587811228",
      "-3.433417091693661",
      "-0.9109344283326086",
      "2.7060768526939674",
      "2.6554911056700656",
      "-4.049807908096453",
      "-3.888685723375884",
      "5.294844137832064",
      "-3.2316684592803155",
      "0.7191316400693148",
      "-0.7997975761666074",
      "1.8679170142128205",
      "0.37048712158232366",
      "3.777753353857055",
      "3.6394174815707188",
      "-4.787467692849268",
      "-0.5350962043289216",
      "-0.09349203724605798",
      "0.8588521364315161",
      "2.1558381576149985",
      "2.054674347696701",
      "1.750963809757635",
      "-0.201628212929585",
      "-0.09942796605499699",
      "-0.13568651911170734",
      "-0.021028780376521502",
      "-0.9772446375214645",
      "0.3171361529221889",
      "0.37048712157322117",
      "0.17206935223604627",
      "1.9639632157652893",
      "-0.5317373431515663",
      "1.5424006104635062",
      "-0.2679440413369525",
      "0.6925680064326554",
      "0.4572103662983317",
      "-0.39465220408985013",
      "0.8865258549231414",
      "0.3062626695674735",
      "-0.34615726710200534",
      "-0.1468259719623658",
      "0.9235520482705771",
      "-0.8096222365325785",
      "0.4023998246685215",
      "-1.3248954382356393",
      "-0.7437714476863821",
      "2.435552000939272",
      "2.5175733937035907",
      "-0.0934920372479193",
      "4.851252721839401",
      "1.3491806443354692",
      "0.12882856711634558",
      "0.3136060041763293",
      "0.30626266956933756",
      "-2.4143408390996774",
      "-1.039665369978239",
      "0.49321205907321275",
      "0.39773018776855673",
      "-0.608734745041697",
      "-0.9494721580794556",
      "0.8165662946194737",
      "-0.10236399524735629",
      "-0.22116836786019187",
      "-0.5816824637110602",
      "1.3162591941464241",
      "0.6538225601811731",
      "1.6786800400682835",
      "-0.4249859863150178",
      "1.5364155661520198",
      "2.9314053296046625",
      "-1.7786862044881018",
      "0.08186046275694561",
      "-0.2618198020239923",
      "-0.053920121830815314",
      "-0.792894914409923",
      "1.1886471436277146",
      "-0.27746350940712344",
      "-0.028143815635911697",
      "0.24673439545532175",
      "-0.7406671238167469",
      "0.015267578792911202",
      "0.5153609207640522",
      "-7.516263101613219",
      "-0.2846729004926074",
      "-4.824231128735224",
      "2.706076852681555",
      "-7.516263101619545",
      "6.324949751351341",
      "1.8822998889539508",
      "-4.558050554643815",
      "-0.13568651911348362",
      "-0.2846729004886614",
      "1.8822998889527707",
      "-8.768174873879074",
      "1.3829399636535993",
      "-1.3248954382320108",
      "-4.824231128733425",
      "-4.558050554643944",
      "1.3829399636569415",
      "3.6148399069286605",
      "-1.860389720627593",
      "-4.999502057782951",
      "-3.2316684592684437",
      "22.52892871120527",
      "2.9395400194959636",
      "-3.4835609803095564",
      "10.741642058578492",
      "0.17206935222958739",
      "5.4715812999885785",
      "2.949126724975866",
      "3.853314299331703",
      "-2.9881161638186073",
      "4.85125272185393",
      "7.484743920734688",
      "10.476898179745351",
      "-1.9524364060461814",
      "-0.1890774385458824",
      "3.417004441963118",
      "3.777753353841798",
      "5.471581299982338",
      "8.8664862049317",
      "3.839829750496967",
      "-2.656150505162203",
      "0.6925680064151236",
      "-5.892144253916681",
      "-4.804523107372109",
      "2.2183679233734823",
      "0.5129800553451557",
      "-2.414340839066406",
      "-2.1806814006586537",
      "-1.2459541720548137",
      "-1.790956726096119",
      "1.107320451618488",
      "0.8588521364473444",
      "7.4847439207241715",
      "-0.8424127105795444",
      "-4.634888697825866",
      "3.3447217781608996",
      "-0.34615726708787486",
      "-2.180681400652195",
      "-2.727976512727241",
      "1.7525250504407626",
      "-0.05675400562060404",
      "-0.9494721580733203",
      "0.4244153501389623",
      "1.7176708812496966",
      "-1.0081397684747873",
      "-0.5661657575366005",
      "2.655491105660608",
      "0.7191316400690354",
      "3.6394174815755265",
      "2.1558381576070005",
      "0.33919165876947094",
      "-4.0498079080840235",
      "-0.7997975761714605",
      "-4.787467692857758",
      "2.05467434769402",
      "-3.433417091662908",
      "-3.888685723393348",
      "1.8679170142216162",
      "-0.5350962043118029",
      "1.7509638097920646",
      "2.9395400194976187",
      "2.949126724970823",
      "10.47689817974898",
      "-0.02102878036305859",
      "-1.86038972061998",
      "-3.4835609803114425",
      "3.853314299324392",
      "-1.9524364060479789",
      "-0.7437714477015157",
      "-4.999502057784985",
      "10.741642058578686",
      "-2.9881161638271907",
      "-0.18907743854853296",
      "2.700100736901657",
      "-33.22928740484103",
      "1.9639632157736582",
      "8.866486204927991",
      "2.700100736902213",
      "18.71169263167497",
      "9.223912770489756",
      "1.3491806443262884",
      "-0.842412710579653",
      "-33.22928740484223",
      "9.223912770495048",
      "8.946479787188833",
      "-6.651374689274276",
      "0.45721036629306644",
      "-4.8045231073772925",
      "-10.194151284569847",
      "0.07458322543611007",
      "1.26290543294354",
      "-1.0396653699638534",
      "-2.727976512730592",
      "-0.05042213040082632",
      "-7.9070244924248785",
      "0.7330501323304454",
      "-0.146825971961108",
      "-1.2459541720687382",
      "-0.05042213040322182",
      "-5.777922472368786",
      "0.46706050877653527",
      "0.8165662946186582",
      "1.7176708812484591",
      "6.4881950839094",
      "1.8571543427758717",
      "-6.322722352606893",
      "-0.9772446375179905",
      "-0.5317373431478485",
      "-0.3946522040926118",
      "0.9235520482691338",
      "-0.20162821292787156",
      "0.3171361529194692",
      "1.5424006104593393",
      "0.8865258549304001",
      "-0.8096222365296465",
      "3.8398297504919454",
      "2.218367923374851",
      "-1.7909567260957084",
      "2.435552000949623",
      "3.4170044419777126",
      "-2.6561505051742893",
      "0.5129800553461847",
      "1.1073204516158694",
      "0.07458322543655146",
      "-7.907024492428418",
      "0.1288285671135231",
      "-4.634888697831314",
      "-6.651374689273848",
      "1.2629054329403817",
      "0.7330501323225013",
      "-2.558100416596419",
      "0.4932120590726253",
      "1.7525250504318057",
      "-5.77792247236727",
      "-2.5581004165947303",
      "-3.9364232583423346",
      "-0.10236399525595138",
      "-1.00813976848163",
      "1.8571543427694175",
      "3.3360343007336786",
      "-1.8499516227493864",
      "2.5175733937057077",
      "0.31360600418585727",
      "0.3977301877809048",
      "-0.22116836785650607",
      "3.3447217781663294",
      "-0.056754005624424037",
      "-0.5661657575238612",
      "0.4670605087782146",
      "-6.322722352606525",
      "-1.8499516227319242",
      "-0.039216833071336624",
      "0.35769628071338466",
      "0.07256029280671529",
      "-0.2242435812528958",
      "0.039216833071866346",
      "1.0618843484327753e-12",
      "0.5863853873822067",
      "-0.3456667622042355",
      "-0.21642607386477186",
      "-0.3576962807075645",
      "-0.5863853873777588",
      "6.058781535106277e-13",
      "-0.23456855990085068",
      "0.3509587059750379",
      "-0.07256029280699691",
      "0.3456667622061668",
      "0.2345685598991818",
      "-1.3934611820846168e-12",
      "-0.17347040000405403",
      "0.22424358125257318",
      "0.21642607386532495",
      "-0.3509587059729671",
      "0.17347040000913336",
      "-7.723775779681108e-14",
      "0.01670786654002449",
      "-0.11445178413668616",
      "0.06091278413590481",
      "-0.06168741387812047",
      "-1.2303344165117687",
      "2.016772545439459",
      "0.12745974921179207",
      "-0.2734510649588462",
      "-0.3981959706984883",
      "-1.0801288193147336",
      "-0.33610585662505843",
      "-0.0648160093453166",
      "0.3136351631756002",
      "0.404925916205182",
      "-0.005996918116850007",
      "-0.8000220356853026",
      "0.2970905448308536",
      "0.0015484202478165804",
      "0.34955024327651607",
      "2.3743466767766996",
      "1.7733656545321914",
      "0.30939890047648555",
      "-0.6695231019527161",
      "0.942564029872806",
      "-1.8521170787740948",
      "-0.398195970696547",
      "-0.7516260169755364",
      "7.825705783782461",
      "-5.1506008845063045",
      "-1.239908239635734",
      "-4.635677871932446",
      "-0.3099733248051044",
      "-5.886794831537449",
      "0.6227084410275436",
      "2.834034802493735",
      "-0.7713241629686594",
      "5.682165186220887",
      "0.8672431719503535",
      "0.9113869136998667",
      "-0.5003556562880604",
      "2.332709064782703",
      "2.1059692225881435",
      "0.7607780725561263",
      "-1.940194028006953",
      "-2.29440806700784",
      "0.4529027690617683",
      "0.40492591620568336",
      "0.5912278192787782",
      "0.5969288269745068",
      "0.4212999290054069",
      "0.41756439456255307",
      "-0.7713241629661405",
      "1.05526433779445",
      "5.993034945962374",
      "-1.8878761298802618",
      "-0.20761946594915506",
      "0.1779360191880882",
      "-0.1014501763620093",
      "-0.09108777008974224",
      "0.11745534759795008",
      "0.9062040775825967",
      "0.042847692050736505",
      "-0.8248226735886965",
      "-0.9577683708350402",
      "1.2019750659519315",
      "-0.01586987914540321",
      "0.3495502432794118",
      "0.5656046138099362",
      "-1.0823955501872595",
      "1.5538026083917253",
      "0.17973744388115775",
      "2.332709064753892",
      "-0.6337262240955635",
      "0.9795529420174575",
      "0.48965591414746296",
      "-1.7644870582348944",
      "0.04284769205477267",
      "-1.4003306537300417",
      "-0.33417494017550314",
      "-0.7577243671929986",
      "-0.607907269652827",
      "-0.793005244430503",
      "-0.516497137063197",
      "-1.19668855820403",
      "0.01862533024409135",
      "2.2763563948876357",
      "1.2303344165116274",
      "1.0801288193090801",
      "0.005996918119520024",
      "-2.3743466767748402",
      "-0.016707866541987883",
      "-2.0167725454465133",
      "0.33610585662289494",
      "0.8000220356878462",
      "-1.7733656545307117",
      "0.11445178413625759",
      "-0.12745974921448203",
      "0.06481600934598525",
      "-0.2970905448341512",
      "-0.3093989004773012",
      "-0.06091278413506472",
      "0.2734510649553027",
      "-0.31363516317041346",
      "-0.0015484202466686482",
      "0.6695231019524764",
      "0.8188247763042056",
      "-1.7357198657915025",
      "-0.8306137578439563",
      "-0.7516260169610745",
      "-0.8188247763091028",
      "1.0423450652110775e-12",
      "1.6320220001305645",
      "-3.95065869127841",
      "0.591227819279161",
      "1.7357198657730057",
      "-1.6320220001285564",
      "1.963285770548038e-12",
      "1.6909377084834887",
      "0.565604613804452",
      "0.8306137578409131",
      "3.9506586912772796",
      "-1.690937708480427",
      "-8.453576357002581e-13",
      "8.644782336376386",
      "-6.512322474098756",
      "-0.3099733247850173",
      "-5.328996131621832",
      "-15.514255252156282",
      "19.91543698776306",
      "3.1517578184459487",
      "1.0552643377965025",
      "-8.70575353044512",
      "-16.68540772906827",
      "5.343354573651814",
      "3.1646264555171046",
      "-0.6337262240970881",
      "-0.8758642482988839",
      "0.8866145249550037",
      "-3.419095139965135",
      "-5.827720364427522",
      "-0.3302009045187083",
      "5.682165186218142",
      "-8.705753530433705",
      "-1.5247155148150184",
      "1.5698667437667242",
      "-3.4561281138625812",
      "-0.10145017636057098",
      "-0.7161096473610636",
      "-2.039402599277117",
      "-1.3380209558186724",
      "0.7676348029143254",
      "-1.400330653715573",
      "-0.4049980967176005",
      "-0.12426937351671401",
      "-0.4336738825859637",
      "2.3104479029940928",
      "2.1059692226005065",
      "-0.8758642483088593",
      "3.628551572581208",
      "-4.061236358017779",
      "-0.9075371179027057",
      "-0.8248226735860824",
      "-0.40499809672604015",
      "0.7147175774644187",
      "0.4338879229483322",
      "-1.2162067866308424",
      "-0.5164971370681196",
      "-0.06190172316578631",
      "-1.236503374389638",
      "0.4052426939246671",
      "2.9503935128238883",
      "-7.825705783784439",
      "5.886794831544574",
      "-0.8672431719531506",
      "-0.7607780725423134",
      "-0.9425640298711295",
      "5.1506008845400055",
      "-0.6227084410142362",
      "-0.9113869137059611",
      "1.940194028002045",
      "1.8521170787678396",
      "1.239908239635302",
      "-2.8340348024823343",
      "0.5003556562874184",
      "2.2944080670325393",
      "15.514255252157263",
      "16.685407729065506",
      "-0.8866145249593049",
      "0.5969288269797265",
      "-8.644782336382335",
      "-19.915436987762323",
      "-5.343354573647775",
      "3.419095139969106",
      "-1.0823955501839242",
      "6.512322474094685",
      "-3.1517578184487034",
      "-3.164626455524405",
      "5.827720364418307",
      "-5.471233896992894",
      "-23.348231570793924",
      "5.993034945980158",
      "-1.5247155148080527",
      "5.47123389699137",
      "-1.4951684595751583e-12",
      "-0.111731758395927",
      "0.9795529420177612",
      "3.6285515725740782",
      "23.34823157079494",
      "0.11173175839787007",
      "-2.2434487095800263e-12",
      "-4.745531816312365",
      "-0.09108777009241847",
      "-2.039402599274139",
      "-0.3357070943401572",
      "2.20573168989386",
      "4.03049363712721",
      "-0.33417494018590377",
      "0.7147175774691296",
      "-4.0636477429513365",
      "2.2262195902964206",
      "-2.913970926458862",
      "-0.9577683708354541",
      "-0.12426937351053265",
      "-4.063647742951821",
      "-0.5121633881402665",
      "-0.9853685691604689",
      "-1.1966885582066453",
      "-1.2365033743962779",
      "-8.160397408509889",
      "-1.0499059131046882",
      "3.8314512804355867",
      "-0.4212999290067643",
      "1.8878761298774966",
      "-0.11745534759591905",
      "-1.2019750659406003",
      "-0.452902769072365",
      "-0.41756439455877215",
      "0.2076194659461648",
      "-0.9062040775885153",
      "0.01586987914386832",
      "-1.5698667437634983",
      "1.3380209558292766",
      "0.4336738825799115",
      "1.5538026083890362",
      "0.33020090451968037",
      "3.4561281138680986",
      "-0.7676348029119282",
      "-2.310447902972667",
      "-2.205731689895733",
      "-2.2262195902922386",
      "0.48965591414133147",
      "-4.061236358017043",
      "4.74553181631568",
      "-4.030493637130287",
      "2.9139709264730573",
      "-1.3839437807954844",
      "-0.7577243671938241",
      "0.43388792294843637",
      "-0.5121633881415328",
      "1.3839437807965642",
      "1.0977926202945675e-12",
      "0.01862533024175761",
      "0.4052426939289552",
      "-1.0499059131010318",
      "1.7658294361432467",
      "-0.8007488391634516",
      "-0.17973744387606908",
      "1.764487058236175",
      "0.6079072696798979",
      "-2.276356394853724",
      "0.9075371179036281",
      "1.2162067866292288",
      "-2.950393512814849",
      "0.9853685691653994",
      "-3.831451280432126",
      "0.8007488391723849"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.002144033005330554",
    "0.0021440343499037912",
    "0.0021440653548577505",
    "0.002144070152876424",
    "0.0021440271366726963",
    "0.0021463255707520317",
    "0.002144096255063029",
    "0.0021440529638123195",
    "0.0021441573494017565",
    "0.002144173249842365",
    "0.002144026227421503",
    "0.0021440821059531224",
    "0.0021440387777104156",
    "0.0021441581064605554",
    "0.0021441690111638797",
    "0.0021441485918742265",
    "0.002144065891592992",
    "0.002144062580897544",
    "0.0021442076751777956",
    "0.0021441806223871083",
    "0.002144035304729511",
    "0.0021440676986849896",
    "0.0021440724537719704",
    "0.002144028114112158",
    "0.0021465562783125496",
    "0.002144099980843157",
    "0.00214405466854897",
    "0.002144160831452213",
    "0.002144179821980845",
    "0.0021440274618592958",
    "0.0021440851623165487",
    "0.002144040475593625",
    "0.0021441679549038923",
    "0.002144170958639558",
    "0.0021441550300228835",
    "0.0021440682529679186",
    "0.002144064566841525",
    "0.002144216662110789",
    "0.0021441862501849185",
    "0.0021441248003599795",
    "0.0021441336002561364",
    "0.0021440544067599147",
    "0.002148529327669342",
    "0.0021441811844146287",
    "0.002144101899266843",
    "0.002144293957994359",
    "0.0021443230557814737",
    "0.002144052824512125",
    "0.002144155563830615",
    "0.00214407591473502",
    "0.002144295755960192",
    "0.002144314239726426",
    "0.002144277859149824",
    "0.0021441257256044986",
    "0.0021441194927941856",
    "0.002144386954026973",
    "0.002144335996546511",
    "0.0021441421378292735",
    "0.002144058511568883",
    "0.0021484740803000718",
    "0.002144194236940894",
    "0.0021441089802760834",
    "0.0021443121749820378",
    "0.0021443439326692495",
    "0.0021440569474490243",
    "0.0021441670459914526",
    "0.0021440818140917245",
    "0.0021443178889141595",
    "0.0021443394417325987",
    "0.0021442996352103237",
    "0.002144134781489885",
    "0.00214412835939285",
    "0.0021444141648138447",
    "0.002144361476521143",
    "0.002144021680848212",
    "0.0021469714023398044",
    "0.0021440779770193425",
    "0.002144043516520769",
    "0.0021441331936312515",
    "0.002144143203505686",
    "0.0021440210389691806",
    "0.00214406796800184",
    "0.0021440315347065458",
    "0.0021441309656419485",
    "0.002144138934522786",
    "0.0021441227757568113",
    "0.0021440541475165587",
    "0.002144051226933383",
    "0.002144172764689311",
    "0.0021441489673278266",
    "0.0021589079293219686",
    "0.0021616013588186232",
    "0.0021482773710913817",
    "0.002152044087960253",
    "0.002159393076905703",
    "0.0021466602459751885",
    "0.0021511031343446414",
    "0.0021477884548724057",
    "0.0021597112965988973",
    "0.0021677584436121827",
    "0.0021600729184595717",
    "0.0021498630761909725",
    "0.00215049434980418",
    "0.002160600178575686",
    "0.0021666543090760773",
    "0.0021442437069755876",
    "0.0021441462041313386",
    "0.0021444387429197295",
    "0.002144444387662815",
    "0.0021440756350184593",
    "0.0021442210301345307",
    "0.002144107694145684",
    "0.0021444004811318283",
    "0.0021444444863340227",
    "0.002144383151225124",
    "0.002144178049044064",
    "0.0021441693954165667",
    "0.0021445355490403925",
    "0.0021444665940517213",
    "0.002144082542797645",
    "0.0021442413618022876",
    "0.0021442625839588414",
    "0.002144042378385638",
    "0.002144126918357133",
    "0.002144061331856721",
    "0.0021442418455355754",
    "0.0021442554691298993",
    "0.0021442267261879773",
    "0.002144102059967139",
    "0.002144096897592484",
    "0.0021443161073964605",
    "0.002144273950454724",
    "0.002144654385474471",
    "0.002144765333752348",
    "0.0021441307494079833",
    "0.0021443689853422247",
    "0.002144185156877974",
    "0.002144720698495599",
    "0.002144739824443306",
    "0.002144666273580379",
    "0.0021442982507474634",
    "0.0021442850193690095",
    "0.0021449147146290963",
    "0.0021448033188467227",
    "0.0021447929581953767",
    "0.0021441389453453123",
    "0.002144397247093834",
    "0.002144196294149257",
    "0.002144721278279557",
    "0.002144804169263606",
    "0.002144691645874868",
    "0.002144320895769757",
    "0.0021443064883786686",
    "0.002144957398771562",
    "0.0021448418273957623",
    "0.002144020233953883",
    "0.0021440659488967664",
    "0.002144030426361901",
    "0.0021441248074934908",
    "0.0021441376269051527",
    "0.002144118639164142",
    "0.00214405259481976",
    "0.0021440499193628518",
    "0.0021441669366642035",
    "0.00214414529787478",
    "0.0021441921166643605",
    "0.002144094156645953",
    "0.002144361308550249",
    "0.0021443850589355994",
    "0.0021443397867319924",
    "0.0021441555051360723",
    "0.0021441476469677883",
    "0.0021444752631632133",
    "0.0021444113471941182",
    "0.0021440445787991296",
    "0.0021441768706676086",
    "0.002144192380197262",
    "0.002144167344628801",
    "0.002144075616802181",
    "0.002144071799684294",
    "0.002144235086835414",
    "0.00214420431269598",
    "0.002144622028594388",
    "0.0021447685694429178",
    "0.0021446183054458683",
    "0.0021442927224201162",
    "0.0021442811580352768",
    "0.0021448606471037605",
    "0.0021447697314837134",
    "0.0021446963286552304",
    "0.0021446780909700797",
    "0.002144313465461682",
    "0.002144292151968395",
    "0.0021449653063658684",
    "0.002144791969979857",
    "0.00214458758115129",
    "0.0021442757332399746",
    "0.0021442622262585827",
    "0.0021448252549018795",
    "0.002144717418998718",
    "0.0021441251808978195",
    "0.0021441190364825387",
    "0.0021443844915729686",
    "0.002144334397451516",
    "0.002144112502534714",
    "0.002144368327152719",
    "0.0021443150113769037",
    "0.0021451400446673725",
    "0.0021450107017633663",
    "0.0021448551045287006"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.1497897016060879895000000 +/- 3e-30]",
      "[6.519886149515002534643182 +/- 4.22e-25]",
      "[5.201661138969439594880783 +/- 3.48e-25]",
      "[0.9570146512158217527566863 +/- 2.42e-26]",
      "[0.1465234355596910102446692 +/- 4.78e-26]",
      "[0.1774127721140903869524217 +/- 1.71e-26]",
      "[11.06564999636024864976128 +/- 4.14e-24]",
      "[0.2524816884973103280071578 +/- 4.88e-27]",
      "[0.1318836875974288627471335 +/- 1.39e-26]",
      "[2.693788540034315426501634 +/- 2.07e-25]",
      "[1.028680129958193656277850 +/- 9.56e-26]",
      "[1.391668253986742946166842 +/- 2.77e-25]",
      "[0.1165196400465952631872001 +/- 5.20e-27]",
      "[0.06856370839534873431506069 +/- 1.34e-27]",
      "[0.07549743541943112624380452 +/- 2.03e-27]"
    ],
    [
      "[0.07434135372758277120600000 +/- 3e-30]",
      "[0.1464714596144958178838977 +/- 3.80e-26]",
      "[0.7540434273254463770842275 +/- 3.70e-26]",
      "[0.04669126848538022146505103 +/- 1.37e-28]",
      "[0.1098971505321041452030138 +/- 4.12e-26]",
      "[0.04417410950410771872535277 +/- 4.93e-27]",
      "[0.9174302513575152760996305 +/- 1.73e-26]",
      "[0.04281457887193911282226843 +/- 1.63e-27]",
      "[0.02408624474410192677964062 +/- 2.42e-27]",
      "[3.232634212275610188123660 +/- 4.27e-25]",
      "[0.5339570769384626257006493 +/- 4.16e-26]",
      "[0.4756464835202920931403963 +/- 3.52e-26]",
      "[0.02768678836806262704567968 +/- 1.24e-27]",
      "[0.01801165364367245157811723 +/- 3.51e-27]",
      "[0.01216006701827012689275687 +/- 2.76e-27]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.24208508315496147
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack17_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 17,
  "lambda_polygon": 4,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.0",
    "0.135"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "1.0000000000000004",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.5",
    "-0.5",
    "0.5",
    "0.5000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "1.5",
    "-0.5",
    "-0.4999999999999999",
    "-0.4999999999999999",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.002379283822412422",
      "0.002467877821496977",
      "0.015367724148988174",
      "0.003178907134556966",
      "0.004550792573672955",
      "-7.826312908571313e-05",
      "0.00013470609964382968",
      "-0.00012327761915329296",
      "0.0003028843659192043",
      "0.00048543573291920746",
      "0.0001755036174660123",
      "-0.00028812222421731423",
      "0.00118783527784881",
      "-0.0027128339046545652",
      "-5.779875228955372e-05",
      "-1.742797979868506e-05",
      "-0.0009303358051144511",
      "1.525084333306701e-05",
      "0.0003924648725836337",
      "0.0003904756811565004",
      "-4.724126328104921e-06",
      "-0.0001935191799226706",
      "-0.0007620653828477246",
      "0.002876976522513477",
      "-0.000555373975032826"
    ],
    [
      "0.0024250222538758485",
      "0.0024927518738300735",
      "0.0186270566277617",
      "0.0032009658182327178",
      "0.005486335884050197",
      "-0.00011212378330895603",
      "0.00017311264404415346",
      "-0.0001770079698139548",
      "0.0004279484811503585",
      "0.0005779740160778587",
      "0.00021422607942442304",
      "-0.0004248318414000962",
      "0.000954495484920964",
      "-0.004068826445721593",
      "-0.00017274892289017814",
      "-3.09023769276102e-05",
      "-0.0013379613103938835",
      "2.6557200701495066e-05",
      "0.0005585253600639213",
      "0.000741596733844555",
      "-1.0765523907935655e-05",
      "-0.00027435706913588525",
      "-0.001115566207892857",
      "0.004199116633666604",
      "-0.0007597829625572466"
    ],
    [
      "0.002645560793720601",
      "0.0026992665011358243",
      "0.04804315017221311",
      "0.0039955139092748455",
      "0.00957073180858685",
      "-0.00022835821791702442",
      "0.0009565772488309256",
      "-0.00022810768275024714",
      "0.0010361310576168647",
      "0.000952020850473923",
      "0.00034292145600632086",
      "-0.0008912294371155036",
      "0.00321267450309344",
      "-0.008811827712983505",
      "-0.00045619303695036895",
      "-6.96174384384775e-05",
      "-0.0035140308395291632",
      "-8.133434082293607e-05",
      "0.001270576837226687",
      "0.0017353735063096955",
      "4.784362587519409e-05",
      "-0.00051586296519055",
      "-0.0018259080184417683",
      "0.01263050937606219",
      "-0.0007159086221371865"
    ],
    [
      "0.0026057444113091774",
      "0.0027371009097125316",
      "0.046412322563435145",
      "0.004244966617173339",
      "0.00913420157077617",
      "-0.00019026330153215084",
      "0.00030028421333693926",
      "-0.00040991566283404786",
      "0.0008906275801152537",
      "0.0021075913147811953",
      "0.000474882530116658",
      "-0.0010106593140821784",
      "0.0030559750228314757",
      "-0.010756430942885652",
      "-0.0008106415601796316",
      "-0.00013351018885843032",
      "-0.003311912977339868",
      "-3.205534599714659e-05",
      "0.001213930823985549",
      "0.001348495598288284",
      "-0.00013426840780327305",
      "-0.0002851042316066772",
      "-0.003494817468534203",
      "0.009602921132290004",
      "-0.001537671431315315"
    ],
    [
      "0.002463366199966963",
      "0.0025389414886994852",
      "0.026249301836501475",
      "0.0032401852804246865",
      "0.0061605603051672906",
      "-0.00014416799613059577",
      "0.0003813773664622158",
      "-0.00011831439428371282",
      "0.0005554204123887465",
      "0.000795486719952708",
      "0.00022509149546233787",
      "-0.000600338611656244",
      "0.0019474950111531644",
      "-0.004881438177932281",
      "-0.00024286561743265566",
      "-5.513004258984286e-05",
      "-0.0018574101363826045",
      "-4.886301742252403e-05",
      "0.0006607934740378538",
      "0.0012531557690628546",
      "6.695728055545341e-05",
      "-0.00028564709565833736",
      "-0.0006649851759180715",
      "0.00655252395333292",
      "-0.00032293735062230325"
    ],
    [
      "0.0213671893320947",
      "4.067491995174824",
      "6.483529317931331",
      "0.8938954744445472",
      "0.7871240866828343",
      "0.16646039451537858",
      "0.07931019894083981",
      "-0.08957385081998849",
      "0.08988638467207682",
      "4.109724574785421",
      "-1.8023166314801005",
      "1.2594893364589128",
      "-1.651887108952895",
      "0.42659159566847227",
      "-0.5553443358010018",
      "0.01092613511877383",
      "-0.13810440858420103",
      "0.007714940469116442",
      "0.07372282310944411",
      "-2.232900090306485",
      "-0.2642413511011316",
      "0.5461287111991399",
      "-1.5237520990190894",
      "1.054845864043903",
      "-0.30389341887643606"
    ],
    [
      "0.003517155675925844",
      "0.003868317189133464",
      "0.1863634834921217",
      "0.008137492860259854",
      "0.025081565964881262",
      "-0.000849132964714949",
      "0.0034787896586598666",
      "-0.0005416940323174775",
      "0.003418954406782884",
      "0.006475801587168045",
      "0.0016999683339626712",
      "-0.003858327482672401",
      "0.01970158439702398",
      "-0.030716483184657112",
      "-0.0033307334260856605",
      "-0.00046499236063275566",
      "-0.01293409619971213",
      "-0.0009328807735711697",
      "0.004026356883766789",
      "0.008177266192452513",
      "0.00048767376058824814",
      "-0.001334264763552517",
      "-0.005294942994532442",
      "0.04642274283793808",
      "0.0004351376190074516"
    ],
    [
      "0.0024668095959031974",
      "0.0026219146741716117",
      "0.02304685092389922",
      "0.003662920658451003",
      "0.00634134498764563",
      "-0.00015460431508485168",
      "0.00019686650909720544",
      "-0.00023401445322009353",
      "0.0005400195502041782",
      "0.0008884198908204532",
      "0.0003301523014720755",
      "-0.0005673693047160199",
      "0.001523195753052838",
      "-0.00485188961874631",
      "-0.0001585306692361343",
      "-3.688790381694504e-05",
      "-0.001605615098488745",
      "4.3208194741854075e-05",
      "0.0007032047760819314",
      "0.000925308923977142",
      "8.701473360686335e-06",
      "-0.0003789128425488931",
      "-0.0011778737096184723",
      "0.0050599868297764115",
      "-0.001020010797359573"
    ],
    [
      "0.0026281057098703946",
      "0.002883639202412247",
      "0.033684905537869084",
      "0.005105901148732719",
      "0.010201020237789361",
      "-0.00027602228894123856",
      "0.0005484034923813639",
      "-0.0003433448652172531",
      "0.0010221048703856106",
      "0.0008364611446260273",
      "0.00046000384763504934",
      "-0.0008847194764034371",
      "0.0015544853326882845",
      "-0.006803195734281129",
      "0.0007507406593497766",
      "-1.4383303917037784e-05",
      "-0.0025022432907241044",
      "0.0002789907269077405",
      "0.0013054271526542404",
      "0.00136354626585523",
      "-5.8328554012038205e-05",
      "-0.0008286944581903766",
      "-0.0006824577578676878",
      "0.009116805921747828",
      "-0.002218279458311069"
    ],
    [
      "0.0031299623003382166",
      "0.0037952286363761257",
      "0.10443839498404618",
      "0.008475695390633371",
      "0.020367425071167174",
      "-0.000596156337845283",
      "-0.00022970816466562292",
      "-0.0014399972233651076",
      "0.0022209026894242406",
      "0.007313534012593058",
      "0.0017052833179840845",
      "-0.0031333683710219103",
      "0.0071063148232550465",
      "-0.02838807490578957",
      "-0.002105671134931899",
      "-0.00040937356845495486",
      "-0.007601613155404143",
      "0.00018283479771114886",
      "0.003207051578124313",
      "0.00345454913740503",
      "-0.0006014457610631277",
      "-0.0009588265548445478",
      "-0.010127575489389409",
      "0.018986339399392635",
      "-0.006042202749145619"
    ],
    [
      "0.002399722522249305",
      "0.002494047327930444",
      "0.02057623060533866",
      "0.0032607208273723095",
      "0.004870095995654763",
      "-9.389597574947474e-05",
      "0.00029533508666070534",
      "-7.323639566593066e-05",
      "0.00037224604871212625",
      "0.000622428499635821",
      "0.00018650944387453916",
      "-0.0003725043612295307",
      "0.0020736275841942687",
      "-0.0029797611035212476",
      "-8.111367941800385e-05",
      "-2.941669696311461e-05",
      "-0.0012376135379622642",
      "-4.225738538870228e-05",
      "0.00043905900285612327",
      "0.0006790163749899657",
      "5.3524688101338154e-05",
      "-0.00019253625891766543",
      "-0.0003386861447580491",
      "0.004388141841452578",
      "-0.00020973986043624853"
    ],
    [
      "0.0025621083878948426",
      "0.002848120034678327",
      "0.04093177372752734",
      "0.005186318734020091",
      "0.008025590722027152",
      "-0.00023592326852707105",
      "0.0003152685861662404",
      "-0.00028460559154869393",
      "0.000800911691911855",
      "0.0015100254855378494",
      "0.0004982580542719578",
      "-0.0008806359328277784",
      "0.005238796925853984",
      "-0.0070541910462741985",
      "-0.000292139145531112",
      "-6.010238016487043e-05",
      "-0.0026225512101701455",
      "-8.999922721970683e-05",
      "0.0009768627882012022",
      "0.0015321820925503651",
      "0.00013205458605032092",
      "-0.0005161485379720252",
      "-0.001794309603948566",
      "0.00789365578810198",
      "-0.000983183846092988"
    ],
    [
      "0.0024199358760346487",
      "0.00257253661713811",
      "0.019510125434187064",
      "0.0035733180906471064",
      "0.005243142605926535",
      "-0.00012661715001694888",
      "0.00028469262099028856",
      "-0.00012780935136039482",
      "0.0004189500846987102",
      "0.0004978459395462163",
      "0.00024079276576218455",
      "-0.0003922214182598512",
      "0.0020059708084773547",
      "-0.002793222672611943",
      "-1.64934083704234e-06",
      "-6.421593228529599e-06",
      "-0.0011680921275521474",
      "2.358888089871765e-07",
      "0.0005058229122802408",
      "0.0005947792963242656",
      "4.513623369582673e-05",
      "-0.0003468438973622763",
      "-0.0005444371195632",
      "0.004025842477472544",
      "-0.0005470794620358035"
    ],
    [
      "0.006303359182714431",
      "0.004327678619061768",
      "0.612046106567251",
      "0.012285938797039294",
      "0.06529004097030802",
      "-0.0016335758642889062",
      "0.03102490927978587",
      "0.0023824254063002297",
      "0.010545204040913858",
      "-0.003309884434486883",
      "0.0004500946862790256",
      "-0.005912333806513525",
      "0.062024209450025077",
      "-0.023805960752467496",
      "-0.0028704795773022624",
      "-0.00047039626546491756",
      "-0.035750876012049355",
      "-0.0035381551337346755",
      "0.011831433755083215",
      "0.015953816931339775",
      "0.001751748554879933",
      "-0.003389411501719027",
      "-0.004577733285400751",
      "0.1838751212432423",
      "0.015625921968791343"
    ],
    [
      "0.09431543229933877",
      "0.11897418884012805",
      "5.682572402937611",
      "0.2165766486510807",
      "1.4384949399049807",
      "-0.10316362850851576",
      "0.058378686768146164",
      "-0.12399220150363766",
      "0.23308928235636728",
      "-0.09812677636662047",
      "0.13645938127541343",
      "-0.2473984079548226",
      "0.4175541335548019",
      "-2.0302046933667763",
      "-0.5021280708035397",
      "0.0045700545109275984",
      "-0.7190527148453708",
      "-0.06259733447219329",
      "0.2789364047007279",
      "0.8023765007554007",
      "0.0771441352875859",
      "-0.3237632274534462",
      "-1.0051272904853723",
      "1.9984555193749027",
      "-0.21746717634974166"
    ],
    [
      "0.0043793161526452",
      "0.004239320256584244",
      "0.1951261031352298",
      "0.006964729114730958",
      "0.04024409877710516",
      "-0.0015871098481274133",
      "0.007827474179128522",
      "-0.0003607348274562357",
      "0.005944830031178336",
      "-0.0030069940406727068",
      "0.000793737464449566",
      "-0.004553658531940697",
      "0.010649715154873817",
      "-0.02972334344974281",
      "-0.0012828419766248978",
      "-4.778818065163275e-06",
      "-0.016852638161424512",
      "-0.0005289780355741344",
      "0.006592066825136898",
      "0.01145897458663675",
      "0.0008476497256911592",
      "-0.004630297103084804",
      "-0.002352762341208183",
      "0.07209532635892053",
      "1.352336092302434e-05"
    ],
    [
      "0.0026243312590474455",
      "0.002784500770129825",
      "0.0492930660196509",
      "0.004413626026403052",
      "0.009471325781463348",
      "-0.00023964651093330837",
      "0.0007382705994151122",
      "-0.00020194217715143226",
      "0.001011552671763152",
      "0.0016555782136325598",
      "0.0004576319681831576",
      "-0.0010063309549062933",
      "0.004217981664700118",
      "-0.008746228931090224",
      "-0.00022008036881408235",
      "-9.216468809503193e-05",
      "-0.003389280269697775",
      "-6.002346497806846e-05",
      "0.0012119096778509207",
      "0.0019280358807981593",
      "8.618274400229725e-05",
      "-0.00047776027788087096",
      "-0.0008742930123089095",
      "0.012095908479145304",
      "-0.0006724540762602477"
    ],
    [
      "0.003737615413636287",
      "0.003688264119468806",
      "0.2109484343301734",
      "0.005625960710230166",
      "0.03001634601236163",
      "-0.001022761908429729",
      "0.0031570975045163863",
      "-0.00035897391337090577",
      "0.004254955770149448",
      "0.007242941306193691",
      "0.0012036272666439475",
      "-0.005248001022625801",
      "0.01782790756670115",
      "-0.04369314885434922",
      "-0.004544959119822695",
      "-0.0007116758268344224",
      "-0.016657351481124346",
      "-0.0012840535466553291",
      "0.004725391046498578",
      "0.012741150822461822",
      "0.0009305315336737419",
      "-0.0011159403424089338",
      "-0.005386059701249057",
      "0.05850168517958429",
      "0.0024288988079988944"
    ],
    [
      "0.0028394046873711502",
      "0.004103001576787319",
      "0.06051122310539323",
      "0.008590289400636946",
      "0.013653735565314774",
      "-0.0006050801079827259",
      "0.0008956146957302074",
      "-0.0006768101749917487",
      "0.0015513474600628646",
      "0.002547784389542646",
      "0.0016664612891525246",
      "-0.0013097879329189708",
      "0.008711569564004687",
      "-0.0048412002310773685",
      "0.0010610161628111323",
      "0.00016731551876159823",
      "-0.002299018044637414",
      "0.0005137498555941737",
      "0.001933168261816187",
      "-0.0012177877642665588",
      "-0.0006436985422850353",
      "-0.0023631561819746306",
      "-0.0009592125825245215",
      "0.00801924835719348",
      "-0.004326308033317647"
    ],
    [
      "0.01354407649683523",
      "0.01707379911393641",
      "1.1546722712610915",
      "0.038970270878844915",
      "0.17064138156476238",
      "-0.01185597483725881",
      "0.02053278547509377",
      "-0.009801862909409036",
      "0.028729522323058927",
      "0.01574673932601391",
      "0.016052109178934265",
      "-0.04004418088527213",
      "0.147873603614277",
      "-0.265292337147408",
      "-0.06941724570109913",
      "-0.0033738265937843796",
      "-0.10999027205942762",
      "-0.01591701693197152",
      "0.03262170410390338",
      "0.12008086123599335",
      "0.014458401098746965",
      "-0.02529153124307925",
      "-0.1220311637998376",
      "0.33963421630368024",
      "0.011747020003069075"
    ],
    [
      "0.1624269262622092",
      "5.778828251277329",
      "3.398487861869832",
      "3.4285324108501984",
      "3.8612091197213143",
      "0.2224403214505589",
      "0.4830970997984043",
      "0.334121458774874",
      "0.567366529677125",
      "-1.1313359779421281",
      "2.920876579572365",
      "-0.061216944310035035",
      "1.4533807649124841",
      "3.2460487153644997",
      "2.465722782618146",
      "-0.36282605945173163",
      "0.393044358995137",
      "0.27929052289756423",
      "0.5178956854820574",
      "-0.1594459390973931",
      "0.2799316065999023",
      "1.1772326883217203",
      "1.3929787755479748",
      "0.4560745868516278",
      "-0.40271717647481003"
    ],
    [
      "0.002442089600763607",
      "0.0024966102986769116",
      "0.02273468993264564",
      "0.0031689308274424808",
      "0.005818999736032114",
      "-0.00011457330125776493",
      "0.00020082118763580217",
      "-0.000181377410246578",
      "0.0004759913483332304",
      "0.0008227840375595118",
      "0.0002265428575631943",
      "-0.0004999101440501003",
      "0.0012342697417777467",
      "-0.004992417973627225",
      "-0.0003000527824131958",
      "-5.06162367045282e-05",
      "-0.0016230390725539864",
      "-1.6115290933623718e-06",
      "0.0006177730234100169",
      "0.0008502170675693588",
      "-1.42338849104498e-05",
      "-0.00023020297944234715",
      "-0.0012689802344826495",
      "0.0051050351135362455",
      "-0.0006890883863593171"
    ],
    [
      "0.00243821320970482",
      "0.0025680388920474627",
      "0.02239119384188418",
      "0.003382560028057789",
      "0.0057303644405586746",
      "-0.00013185815490691268",
      "0.000288483857245026",
      "-0.00012626906097201778",
      "0.0004817165734084831",
      "0.0007878129236379364",
      "0.0002365440841457116",
      "-0.0005275632292020386",
      "0.0017777400338746274",
      "-0.004014833952930139",
      "-9.205946947198816e-05",
      "-4.194848747887756e-05",
      "-0.0015048911906653307",
      "-1.1129596528397254e-05",
      "0.0005828150151519023",
      "0.0009819787636325874",
      "6.296979669508028e-05",
      "-0.0002740903192017167",
      "-0.000525041455814413",
      "0.005239999650005674",
      "-0.0004724689859408322"
    ],
    [
      "0.8171929128847218",
      "3.2827912852264625",
      "14.24401228750213",
      "1.3064615972388298",
      "2.106063200928128",
      "-0.49266289143695957",
      "2.9231393861577035",
      "-0.8182583814474236",
      "-0.49507731977797176",
      "-3.8960399184506675",
      "0.9733306815476126",
      "-0.5812073642186114",
      "-3.162145904661645",
      "-2.9486916568247734",
      "0.4139811909107588",
      "1.5126223024516385",
      "-1.323420307843913",
      "0.32170594013627785",
      "-0.21607224495508578",
      "-5.035717134414131",
      "1.1117381802573554",
      "1.3160267859636798",
      "-0.8506550796271795",
      "-2.2147300621147465",
      "-0.3660889623939184"
    ],
    [
      "1.1419224518987352",
      "13.51839045611923",
      "11.575184270940225",
      "5.307956309290313",
      "3.4036990595158287",
      "-3.8243902612587277",
      "0.744104530800128",
      "-0.7562669803360414",
      "-1.2364298917224583",
      "-2.681666501029842",
      "2.008844338508746",
      "4.701801455661123",
      "-5.365808497521311",
      "-4.91942737221905",
      "1.6247659713457647",
      "-0.09411054461585792",
      "-2.7558510848059834",
      "2.283166309171468",
      "0.6681876224106676",
      "7.660937344045093",
      "-7.9043641025555065",
      "-1.479806819793289",
      "-1.0676869406600538",
      "-1.625658063124337",
      "1.7575072227769728"
    ],
    [
      "0.49459951216812625",
      "6.009808292773072",
      "9.91252398703326",
      "1.6980986467436472",
      "4.0300329901673235",
      "0.10260465751925311",
      "1.989737526012983",
      "0.7033402343993638",
      "1.3519626461720717",
      "2.9058668651674053",
      "-1.7131188471162726",
      "1.0713596038738993",
      "2.361855420332821",
      "5.572908589997122",
      "1.618355147503444",
      "1.6180622777293199",
      "0.52531320861661",
      "-0.552503890009586",
      "0.3181159433037478",
      "-5.923860634747089",
      "-2.2491393124687122",
      "-4.303796379921781",
      "-2.7492877480094413",
      "0.11639482401800187",
      "2.0310731545175043"
    ],
    [
      "0.0024459045318541645",
      "0.00247367988758317",
      "0.024239131139688057",
      "0.003176962805892272",
      "0.005761325549845584",
      "-0.00011001216400827795",
      "0.00026597355085241953",
      "-0.00016993872511906303",
      "0.00048070308108124005",
      "0.0006557908932605579",
      "0.00020603036074064613",
      "-0.0004504354109930921",
      "0.0015602299924068544",
      "-0.004989450671577471",
      "-0.00037680264158233297",
      "-4.150948624818811e-05",
      "-0.0017123104646227694",
      "-3.6868846159707054e-05",
      "0.000615534713733112",
      "0.0008314645502867887",
      "6.605385347344762e-07",
      "-0.00023798791192357075",
      "-0.001423803323771903",
      "0.005414705069213499",
      "-0.0005632324563844567"
    ],
    [
      "0.0024574712533469902",
      "0.00256154285002049",
      "0.025742215408289144",
      "0.0034132721346424783",
      "0.006144715286069268",
      "-0.00012783515155893795",
      "0.000270603311485838",
      "-0.0001675162752430021",
      "0.0005256861970167683",
      "0.0009725676463780283",
      "0.00025479961764364527",
      "-0.0005694342969455357",
      "0.0018177826012132703",
      "-0.00513086227342131",
      "-0.00022434031579830863",
      "-5.7609658920144905e-05",
      "-0.0017679758642250077",
      "-1.2530444803557822e-05",
      "0.0006633154308368368",
      "0.0009541685757933335",
      "8.631971865515428e-06",
      "-0.00024107143006842972",
      "-0.0010770101653797975",
      "0.005776258417096347",
      "-0.0006342172189803537"
    ],
    [
      "0.0024246619276788645",
      "0.002542444753123974",
      "0.021490829169986327",
      "0.003381004732498756",
      "0.005385762778769949",
      "-0.00011661856109523206",
      "0.00026437555916944096",
      "-0.00012243088413255073",
      "0.0004369931992910758",
      "0.0006802778999778305",
      "0.00022981103160978132",
      "-0.00044109356562065615",
      "0.0019072359741688786",
      "-0.0036508644440785137",
      "-0.00012113185117438032",
      "-3.0990701143664984e-05",
      "-0.0013806874438620628",
      "-2.124878328940277e-05",
      "0.0005304722887614255",
      "0.0007632256055237163",
      "4.7143853445349526e-05",
      "-0.0002594081465547327",
      "-0.0006704145952292029",
      "0.004648470431896561",
      "-0.00044712320508835684"
    ],
    [
      "1.9927066832412348",
      "5.859093388183555",
      "7.372267912398244",
      "6.223892172370529",
      "1.8678683565877772",
      "0.6259500686927608",
      "2.040553930777137",
      "1.0453410469953577",
      "-1.6452753492173173",
      "3.5813312428940236",
      "-5.118167175457794",
      "-2.0025262079226187",
      "-1.086411686574799",
      "-2.9973185314247783",
      "0.4228013364428176",
      "-3.341418119291552",
      "-1.9702426331905374",
      "3.173159555824069",
      "0.9102560098786981",
      "2.7727233641699547",
      "2.8603148632323885",
      "-2.502276881865987",
      "3.265620876655563",
      "-0.5552629452247927",
      "3.017867049141426"
    ],
    [
      "0.016470146444513382",
      "2.1353772585220545",
      "3.175289684477601",
      "1.0842052107477",
      "1.3694263192658271",
      "-0.10080652660767023",
      "-0.10813181471539464",
      "-0.003586024979620716",
      "0.08897028534173759",
      "2.2261413139905124",
      "-0.6835110957625217",
      "-1.40193015521136",
      "-0.025756904563075375",
      "-0.9713001216977686",
      "0.8821551776984556",
      "-0.03230579125145355",
      "0.04973410266332657",
      "0.07397921842184994",
      "0.06929399609098533",
      "-0.2409997628792804",
      "0.1994107865958784",
      "0.20440399243185983",
      "0.49989996537654013",
      "-0.0933507513908221",
      "-0.3537864424407942"
    ],
    [
      "0.002397522286480928",
      "0.0024788417817831346",
      "0.01960267732486603",
      "0.00319775454950327",
      "0.004780399916689922",
      "-9.369313041519809e-05",
      "0.00022647393896610142",
      "-0.00010342104087095462",
      "0.00035634937874566493",
      "0.0006074779493687137",
      "0.0001926304802795112",
      "-0.0003655463144621131",
      "0.0018760816291968037",
      "-0.003211351504532216",
      "-0.00020277835575904332",
      "-2.935457855473364e-05",
      "-0.0012195893537364575",
      "-4.6524332367777205e-05",
      "0.00043416396715870864",
      "0.0006667435485742545",
      "4.1179133779576555e-05",
      "-0.00019884241428632906",
      "-0.000711392017719749",
      "0.004004013510386591",
      "-0.0002988703150268328"
    ],
    [
      "0.002451560862973505",
      "0.002518851765266902",
      "0.026091555999191156",
      "0.0032417219063361714",
      "0.005909809522359016",
      "-0.00012695281090373698",
      "0.00030474749041716344",
      "-0.000135521830242489",
      "0.0005126831512877607",
      "0.000890211029098822",
      "0.00022696339257207454",
      "-0.0005590147062737464",
      "0.0019994283246341587",
      "-0.00504602285477488",
      "-0.0003320936159330278",
      "-5.804316103722189e-05",
      "-0.0018184434675514237",
      "-6.041329924904451e-05",
      "0.0006256315181344555",
      "0.0011307294381227339",
      "5.7373831868926446e-05",
      "-0.000227544857175967",
      "-0.0009293311355629305",
      "0.006088498493143383",
      "-0.00035581216345005194"
    ],
    [
      "0.0024642672926116216",
      "0.0025826248131423624",
      "0.02975750743490563",
      "0.0035355142605245347",
      "0.0061906137536730695",
      "-0.00013646460061125698",
      "0.0004253612596280451",
      "-9.139492024093606e-05",
      "0.0005624432632604523",
      "0.0010171096893951323",
      "0.0002527707353870575",
      "-0.0006021511431348836",
      "0.0028379198785189667",
      "-0.004837652340217636",
      "-0.00016034094267196802",
      "-6.043062110288241e-05",
      "-0.0019334484799545207",
      "-7.154852029546756e-05",
      "0.0006561465159090277",
      "0.0011692819769262286",
      "8.700691645599769e-05",
      "-0.000234112440246635",
      "-0.00043161741178317356",
      "0.006891316073552835",
      "-0.00020145251907452622"
    ],
    [
      "0.4494263996554897",
      "1.3059971444269907",
      "22.567324984892327",
      "1.8217603910821307",
      "2.486288227340165",
      "-0.2705603648093346",
      "-0.2259922510458366",
      "-0.736401664848187",
      "0.6789622939933893",
      "3.857267742088848",
      "-0.33219629917038934",
      "0.04533371751002889",
      "-1.6779303344463588",
      "-0.674288259363103",
      "-1.3540411909035266",
      "0.6332975930222786",
      "1.4291224007037984",
      "-0.42905507656225805",
      "0.5929634508632652",
      "0.6092522263863062",
      "1.4128073450529408",
      "-1.2186370638190283",
      "4.213241327906333",
      "0.142436521175014",
      "-0.22598385333495435"
    ],
    [
      "0.10651874226888308",
      "7.133417215770583",
      "1.907721695138878",
      "1.9160402940246661",
      "2.735306152444103",
      "-0.3017007077374189",
      "0.33264029375570475",
      "-0.01880753551327759",
      "0.3569553860218788",
      "-1.4881121312743437",
      "0.9147750000714278",
      "-1.5902211102898844",
      "-0.916933520048375",
      "0.15521395687601983",
      "1.0110788911577258",
      "-0.09732978290053931",
      "-0.22128291600116226",
      "0.07077787182158693",
      "0.32940981329984037",
      "-0.2125958058588156",
      "3.0210499802597037",
      "1.0586609537196834",
      "-0.017998766238182477",
      "1.5637370039620029",
      "0.079886900172713"
    ],
    [
      "0.0026681319593958724",
      "0.0029470296034860544",
      "0.052063816291855435",
      "0.00504171887964616",
      "0.01024787587099285",
      "-0.000277552929068806",
      "0.0009667943829826602",
      "-0.00027844358910837836",
      "0.0011016966462365496",
      "0.0016982306874069434",
      "0.0005943370140927284",
      "-0.001036006916209815",
      "0.00462463123741705",
      "-0.00821670415426021",
      "-5.770200014684134e-05",
      "-6.808629603491708e-05",
      "-0.003407152043918036",
      "3.868301815708661e-06",
      "0.0013653474058680994",
      "0.001693108097324098",
      "5.9011698753353215e-05",
      "-0.0006542194871200529",
      "-0.0008792926688753936",
      "0.012634574173906787",
      "-0.0011601457937079477"
    ],
    [
      "0.002426836927037137",
      "0.0025217339999314787",
      "0.022623886991055255",
      "0.003331531234393516",
      "0.005262309086904726",
      "-0.00012380907858831512",
      "0.00030869965103268187",
      "-0.00011650429969933652",
      "0.0004365830204879901",
      "0.0006526758155120041",
      "0.00024080702492119854",
      "-0.000451030229659601",
      "0.0022960349462128873",
      "-0.003653579866090061",
      "-0.00028188225299624316",
      "-3.2281569196525875e-05",
      "-0.0014686846967345726",
      "-7.022803295431374e-05",
      "0.0005208466977738213",
      "0.0009329831370510776",
      "7.820050486636287e-05",
      "-0.00027640162658065754",
      "-0.000717618257238387",
      "0.004979525305343647",
      "-0.0002679322927828766"
    ],
    [
      "0.002407824675624145",
      "0.0024705768719332417",
      "0.020990625416036628",
      "0.003069093750813427",
      "0.004978985553559688",
      "-9.99410788202745e-05",
      "0.0003129796476107309",
      "-7.895597247096949e-05",
      "0.0003931731653282582",
      "0.0006086462567113178",
      "0.0001794830017621847",
      "-0.00040958881457679394",
      "0.0018588708470178102",
      "-0.003389393991365685",
      "-0.00021121405606556125",
      "-3.7656406902233614e-05",
      "-0.0013593269677494837",
      "-5.864064565499711e-05",
      "0.0004653507374168225",
      "0.0008399380796648155",
      "5.717532745908333e-05",
      "-0.00019509605006086327",
      "-0.0005112945310592406",
      "0.004792341740249077",
      "-0.00015820539238939313"
    ],
    [
      "0.002412166092367694",
      "0.0024857533963988762",
      "0.02066428257710652",
      "0.003095278363972463",
      "0.0050296753374278",
      "-0.0001107762998173794",
      "0.0002903735630959365",
      "-8.929894499647437e-05",
      "0.0004045124156433965",
      "0.0005854636734649935",
      "0.00018977687104993138",
      "-0.0004317608612793137",
      "0.0018725878770805514",
      "-0.003453622427119451",
      "-0.0002470250085846069",
      "-3.5769147704539716e-05",
      "-0.0013706209307028964",
      "-6.398637266393265e-05",
      "0.00047497656885450864",
      "0.0009137107575220182",
      "7.270509897476379e-05",
      "-0.00022821496356718",
      "-0.000585155061129155",
      "0.004740235033766862",
      "-0.00017521777689737678"
    ],
    [
      "0.002468545907821119",
      "0.0025509875405253677",
      "0.028264396711513526",
      "0.003290916041245227",
      "0.006138330526753775",
      "-0.00014567539683134207",
      "0.0004291203391318711",
      "-0.00010974166232741811",
      "0.0005650745024537871",
      "0.0008227440612039453",
      "0.00023638640167856026",
      "-0.0005996933518445842",
      "0.002412853318137073",
      "-0.0049567251456662945",
      "-0.0003342394504305078",
      "-5.4978194944288896e-05",
      "-0.0019507801295025246",
      "-8.743313750711873e-05",
      "0.0006629533134006256",
      "0.001264666396471582",
      "9.089090317367968e-05",
      "-0.0002811250569616403",
      "-0.0007646951557117876",
      "0.006854301757339379",
      "-0.000191649124950572"
    ],
    [
      "0.0027525389109062603",
      "0.002946124357337608",
      "0.07089909972767568",
      "0.00499221292811703",
      "0.01108894917024474",
      "-0.00036329762170937533",
      "0.0007893983993184653",
      "-0.0003306526983888115",
      "0.0013248084699396575",
      "0.0024047214957606316",
      "0.0006980244478302205",
      "-0.001498817335563162",
      "0.007899369608320956",
      "-0.013393822758983301",
      "-0.0015705526206344375",
      "-0.00015316449241114586",
      "-0.005066277696701864",
      "-0.00039793787945198303",
      "0.001549651009741545",
      "0.0034514017536803085",
      "0.000310174242251423",
      "-0.0006538081716336142",
      "-0.0029684237105387515",
      "0.016302941695610106",
      "-0.0001512330983361818"
    ],
    [
      "1.9282696741576397",
      "6.487275114346667",
      "2.7520149601946433",
      "6.2835336380605336",
      "2.358152715171824",
      "-1.1697288919061857",
      "0.06599015922897568",
      "1.6323637481852262",
      "0.8697101377527947",
      "-1.6452958739586863",
      "3.8722541694104025",
      "1.2475838570609938",
      "-1.5297519367540895",
      "-0.08610793875653601",
      "1.747187771868877",
      "2.8109570246873052",
      "-0.13289645381068968",
      "2.3853574422260544",
      "1.5286554093789688",
      "-1.4150457745234142",
      "-3.7560762272837",
      "-1.5945650399722384",
      "1.521782580849244",
      "-0.8869382328882355",
      "0.625136867975883"
    ],
    [
      "0.052728094871557094",
      "10.040248048330634",
      "0.7801152240660347",
      "1.108401965950173",
      "0.4149108118577955",
      "0.48019474752773766",
      "0.14709855555244478",
      "-0.15351978878268557",
      "-0.03918115933289823",
      "1.4389880785286122",
      "0.2760422310349809",
      "0.8317903613625497",
      "-0.4369038484197746",
      "-0.2196701610043311",
      "0.5833745207860126",
      "0.5000092553662081",
      "-0.026710540657635173",
      "0.17091374827297415",
      "0.13250579183883182",
      "-1.5489793732014456",
      "3.291583338040704",
      "1.718499025276456",
      "0.49655984411476045",
      "0.4416673330874615",
      "-0.23584321317294898"
    ],
    [
      "0.003584619687540824",
      "0.004216674479809325",
      "0.057398981759161735",
      "0.01761228401195176",
      "0.032694548476841466",
      "-0.0011178862622625713",
      "0.00028763451936102705",
      "-0.0025570262271284267",
      "0.003447797583582223",
      "0.0011568150179413182",
      "0.003019343497107109",
      "-0.002235006480981994",
      "0.0005304956282304172",
      "-0.018855974333049922",
      "0.0044040067888825776",
      "0.00020983395851824533",
      "-0.005490647367344611",
      "0.0023315189862699094",
      "0.005199151598752418",
      "0.002911818471558618",
      "-0.0015053199340624853",
      "-0.004792885861927103",
      "-0.008076431422320552",
      "0.014879492287605494",
      "-0.016930319175519692"
    ],
    [
      "0.0026354738994829206",
      "0.0027765024374274924",
      "0.04212381118916778",
      "0.004304528025277404",
      "0.01004043021613554",
      "-0.00024214017956947358",
      "0.0007367522373430023",
      "-0.00026851171798062355",
      "0.0010390797444172215",
      "0.0012142322622176122",
      "0.0003855841788560535",
      "-0.0009940011098595305",
      "0.002101827671392275",
      "-0.008456304282063056",
      "0.00013371552954429816",
      "-7.810926859101256e-05",
      "-0.003130073117734673",
      "0.00010856492419274959",
      "0.0013053073850070194",
      "0.0016970463748337637",
      "-5.800235011060574e-05",
      "-0.0005702291286633012",
      "-0.0012159493417846967",
      "0.011342847202093796",
      "-0.0014215029677489752"
    ],
    [
      "0.002422201172630911",
      "0.0025084439129762935",
      "0.021169789860407403",
      "0.003323153437353594",
      "0.005518333067429034",
      "-9.794548781853765e-05",
      "0.00010774379701098072",
      "-0.0001863965603782425",
      "0.0004194144654910074",
      "0.000903820643535535",
      "0.0002298222353923001",
      "-0.0004557012844307499",
      "0.0013328855571872395",
      "-0.0045943873230525",
      "-0.0001963546779025877",
      "-4.879043703154167e-05",
      "-0.0014159530798148851",
      "2.1451613067703227e-05",
      "0.0005604915764238009",
      "0.0006074084103891037",
      "-4.589029964551144e-05",
      "-0.0001872937515573999",
      "-0.0012518037664758742",
      "0.0041739030936629885",
      "-0.0008017279228991269"
    ],
    [
      "0.0024373104529446204",
      "0.0025043871204994514",
      "0.022979662296366245",
      "0.003251433062075422",
      "0.0057746355317996375",
      "-0.00010566440541715183",
      "0.00021427605932754335",
      "-0.00017672105225631607",
      "0.0004623582433934278",
      "0.0008680376519335021",
      "0.0002294442264784244",
      "-0.0004783777069458289",
      "0.001332394502391432",
      "-0.004785192466707809",
      "-0.0002201121281484385",
      "-5.0048564373292816e-05",
      "-0.0015646001186732585",
      "1.302679470000712e-05",
      "0.0006075210834031945",
      "0.000701522120989957",
      "-3.942941547370482e-05",
      "-0.000208488794336825",
      "-0.0011845170938764458",
      "0.004962703377350981",
      "-0.0007323349035717842"
    ],
    [
      "0.002400228672988197",
      "0.0024983437902928655",
      "0.018631062480105168",
      "0.00321816738496302",
      "0.00503365280311773",
      "-9.048812498783691e-05",
      "0.00013655716514277886",
      "-0.00014885275926487644",
      "0.00036157710381004896",
      "0.0008014172501809135",
      "0.00021551785987837074",
      "-0.00040194564045433774",
      "0.0012982621799578094",
      "-0.0036330298359996127",
      "-0.00013202356223144325",
      "-3.9845034909957014e-05",
      "-0.0011782055719484381",
      "1.614215360109494e-05",
      "0.00047568525099550693",
      "0.000537854123051012",
      "-2.360368177421316e-05",
      "-0.00017874167481518846",
      "-0.0008610581758276095",
      "0.003660656607050112",
      "-0.0006366290303976528"
    ],
    [
      "0.0025007460692276864",
      "0.0027470775198805957",
      "0.028010594541646353",
      "0.004055078498744456",
      "0.007181475044523357",
      "-0.00018904445268519738",
      "0.00030257856374284593",
      "-0.0002225813925487081",
      "0.0006524819311653879",
      "0.00126841197754718",
      "0.0003627997164132072",
      "-0.0007742564462446581",
      "0.0021555268851196343",
      "-0.005359618818987699",
      "3.9015529925336615e-05",
      "-5.9645750084756265e-05",
      "-0.0018806547742837882",
      "5.569791916400422e-05",
      "0.000821089027891461",
      "0.0011988123411990194",
      "3.2563509610692424e-05",
      "-0.00040330660406922143",
      "-0.0007648989234830983",
      "0.006390587465571478",
      "-0.0010466704108362816"
    ],
    [
      "0.0030465838651988664",
      "0.0038654421227989075",
      "0.04267165667163249",
      "0.008908394868691044",
      "0.017906922607478",
      "-0.0007881499825950049",
      "0.0014277164453504127",
      "-0.0010700628389936678",
      "0.00204928584339765",
      "0.0004233930745761898",
      "0.0018407739462917281",
      "-0.0014336719959500831",
      "0.0025969586283910036",
      "-0.005132630178250913",
      "0.0015848929018928365",
      "0.00020713258285841372",
      "-0.0028176274578755457",
      "0.0009094291000879795",
      "0.0027485981266610247",
      "0.0012973552555405692",
      "-0.00038256563990684514",
      "-0.0031163986077017846",
      "4.394556527345354e-05",
      "0.012507980394178362",
      "-0.00649537659971239"
    ],
    [
      "0.0033387084138174644",
      "0.0040299835326166435",
      "0.05350987223211949",
      "0.011375074903695702",
      "0.024299052771095453",
      "-0.0010303029988223322",
      "0.0001591417085897224",
      "-0.001996811954272919",
      "0.002735961887408792",
      "0.0016345566878409393",
      "0.0024458252561405367",
      "-0.002308248635486545",
      "0.001336719167370401",
      "-0.017781759734235996",
      "0.0003545577708292918",
      "0.00011600355424442025",
      "-0.005220293309153669",
      "0.0011247070092567017",
      "0.003927447345201927",
      "0.003661829808812364",
      "-0.0005466269976307445",
      "-0.003803947307670235",
      "-0.007290669981664777",
      "0.014035915305863397",
      "-0.010548672876717098"
    ],
    [
      "0.33346825090307974",
      "5.821756852724066",
      "2.158392284054175",
      "8.117558747516078",
      "2.927427186699649",
      "-1.2739646049647813",
      "-0.2445798805483625",
      "1.173688002906669",
      "-0.38788518391910576",
      "1.9995311867639867",
      "-6.182268669766094",
      "2.6037308937448707",
      "-2.861169640936952",
      "2.330958130327032",
      "-3.1842541507718596",
      "0.4951750169321748",
      "0.5324081241696917",
      "-0.6804989109203968",
      "0.6455196928320672",
      "-1.4055028069289606",
      "0.8900410362648377",
      "-1.4811653758356622",
      "-0.16510208802507864",
      "0.5456550598275561",
      "-0.1824699504145646"
    ],
    [
      "0.021276697238572135",
      "0.05137254682921255",
      "0.9416648947163839",
      "0.0605385819962089",
      "0.26707375904941427",
      "-0.03006127421864114",
      "0.012324917954348754",
      "-0.014965110398420044",
      "0.05209924882793476",
      "-0.022545162815767322",
      "0.02321275042746608",
      "-0.07965965871405649",
      "0.17978997543532552",
      "-0.2898842188552348",
      "-0.10107005650460298",
      "0.001022111506344338",
      "-0.12992646050841708",
      "-0.02560242406887957",
      "0.0477703110114978",
      "0.204046576816061",
      "0.04335569544270256",
      "-0.07735529523565936",
      "-0.11470858523938848",
      "0.38727378875884994",
      "0.031434778427469744"
    ],
    [
      "0.008738476335446457",
      "0.009599901955677547",
      "0.3295328981599528",
      "0.00761312281466863",
      "0.11765313552365096",
      "-0.006526169735951199",
      "0.01990517205702187",
      "-0.003155707189225496",
      "0.018154950545202643",
      "-0.023414808890361596",
      "0.0038502494237765464",
      "-0.015410236443104831",
      "-0.007925803942296767",
      "-0.0671351687475058",
      "-0.00499218771756949",
      "0.0009248870861579984",
      "-0.03939605012584245",
      "0.0009044224517787727",
      "0.02035174742401215",
      "0.035798810634133066",
      "-0.0001742538072730942",
      "-0.022917199510328574",
      "-0.014524871850586752",
      "0.17310761056544546",
      "-0.012739975526790289"
    ],
    [
      "0.0028328422585157426",
      "0.002916767822653775",
      "0.059599636995781476",
      "0.004120920464675235",
      "0.013135710300533317",
      "-0.0004548921862013901",
      "0.0006621697935247712",
      "-0.0004892902422338616",
      "0.0015675594056309622",
      "0.0015688406694433213",
      "0.0005943358635898636",
      "-0.001735391633617882",
      "0.0032307075141194473",
      "-0.015309851678576314",
      "-0.0014423477554451223",
      "-0.0001374382324444414",
      "-0.005232841024071952",
      "-0.00015588046608742452",
      "0.0018937241295955297",
      "0.004078893888435809",
      "0.00017176919128079925",
      "-0.0010419049052894525",
      "-0.0038383356278549378",
      "0.01681409939882056",
      "-0.001296100402308128"
    ],
    [
      "0.002513392737010015",
      "0.0025824903145464247",
      "0.029670247046576698",
      "0.00331238351675999",
      "0.00710291582690738",
      "-0.00018407522056894775",
      "0.00041633090678005287",
      "-0.00017419548039445583",
      "0.000690587984437666",
      "0.0007995109277562114",
      "0.0002638731795540763",
      "-0.0007240968289264294",
      "0.0018506569702654795",
      "-0.006227255636580884",
      "-0.00039020759906554934",
      "-5.933271599695571e-05",
      "-0.0022755136682505207",
      "-5.136400393981102e-05",
      "0.0008293193277917496",
      "0.0015744566954086006",
      "7.844389946733856e-05",
      "-0.00039937686322808483",
      "-0.001147485493336385",
      "0.0078024232215679916",
      "-0.0005064593317122843"
    ],
    [
      "0.0024638103231251836",
      "0.0025676393471531778",
      "0.02405506092778781",
      "0.0033914210520467588",
      "0.006211271575156946",
      "-0.0001485733982466294",
      "0.0003353350834042181",
      "-0.00014704433806953833",
      "0.0005522072366407806",
      "0.0006541754998783203",
      "0.00024201921055150687",
      "-0.0005467603563200983",
      "0.0016610037737033528",
      "-0.0045918352073755385",
      "-0.00013293949360503371",
      "-3.474507592767725e-05",
      "-0.0017170348573884917",
      "-6.575223144601303e-06",
      "0.0006685809028513011",
      "0.0011038601800577765",
      "6.278406752921119e-05",
      "-0.0003504726810874485",
      "-0.0007011748512368554",
      "0.005976095258331787",
      "-0.0005557924895105435"
    ],
    [
      "0.0025098781302234398",
      "0.0026203038162405513",
      "0.03136278353503294",
      "0.0036078621558418003",
      "0.007158020738882614",
      "-0.00017193640396202385",
      "0.0003230241660027855",
      "-0.00019986507813793031",
      "0.0006768479701244545",
      "0.001106973522345187",
      "0.0002955605561119309",
      "-0.000732221525049766",
      "0.0022021134340997465",
      "-0.006628569046385028",
      "-0.0003405626419437901",
      "-6.894397537035953e-05",
      "-0.0022978673507821016",
      "-4.045295518046104e-05",
      "0.0008328072544062735",
      "0.00144806122235946",
      "7.129977993950211e-05",
      "-0.00033177400725994743",
      "-0.0012506039937150203",
      "0.007547907261617072",
      "-0.0006594897632796963"
    ],
    [
      "0.0026413929446899437",
      "0.00281898447868178",
      "0.04182830639857141",
      "0.004521442246462907",
      "0.009957428213731847",
      "-0.0002681016966834795",
      "0.0005260910408636451",
      "-0.0003599145537547938",
      "0.0010306397098223026",
      "0.001212804579621535",
      "0.0004545929567566712",
      "-0.0009855825462414106",
      "0.0023432305544791305",
      "-0.009223715416940044",
      "-0.00018991303769563513",
      "-5.9386766166842735e-05",
      "-0.0032062556594451143",
      "6.269561602035309e-05",
      "0.001311629900344804",
      "0.0019451343658292903",
      "5.761734650850582e-05",
      "-0.0006661284654577648",
      "-0.001843269369946038",
      "0.010762501988590873",
      "-0.0015723908839070653"
    ],
    [
      "0.00347534183230126",
      "0.003859813172002551",
      "0.0953713032112827",
      "0.010169532937776596",
      "0.02561631585802359",
      "-0.0009575065011214303",
      "0.0007345341870977992",
      "-0.00202982830806465",
      "0.003001365181699177",
      "0.002116607750678176",
      "0.0019378594585374046",
      "-0.002707219443428091",
      "0.0035447024321649846",
      "-0.02885484908826176",
      "-0.0023940408653078493",
      "-4.9476239414244504e-05",
      "-0.008819514928190688",
      "0.00036691869435009715",
      "0.0042835113885775",
      "0.005302131900212633",
      "-0.0001512678872782656",
      "-0.0030014667543823877",
      "-0.013731285566412807",
      "0.023875012063846762",
      "-0.008638166492685352"
    ],
    [
      "0.13140766433261142",
      "0.9610947049804587",
      "5.058422316634415",
      "2.3441120816834218",
      "5.0843003866192324",
      "0.3007909833798236",
      "0.036167737493235506",
      "0.11773080674082519",
      "0.7610297938589127",
      "1.0875645437310706",
      "-0.3586334805646489",
      "2.1215535225335644",
      "-3.1664604242167522",
      "1.4047208027646043",
      "-0.15612046571387395",
      "0.16044801006067852",
      "0.7045363775589735",
      "-0.5063217788521875",
      "0.25190008183055534",
      "1.7998947002165122",
      "-1.4390640364478873",
      "-0.4238704031613388",
      "-1.0541606859633246",
      "-4.373782229692372",
      "3.285942023145243"
    ],
    [
      "0.0026592107654912415",
      "0.0031860976500361214",
      "0.0402592090709834",
      "0.006273203494702961",
      "0.010675204274272841",
      "-0.0002976946436987111",
      "4.3406148745342036e-05",
      "-0.0006622602649656534",
      "0.0010064330315404256",
      "0.002341914228792981",
      "0.0006908067622388509",
      "-0.0012214953640839925",
      "0.002683954983835425",
      "-0.009780326990888499",
      "4.979825546174711e-05",
      "-8.339278184312968e-05",
      "-0.002691686690231074",
      "0.00024207010482100704",
      "0.001445782173199994",
      "0.0008796139615319875",
      "-0.00016779004867221873",
      "-0.0006947659116440564",
      "-0.0038691248345521087",
      "0.00682481814658675",
      "-0.003392493950299559"
    ],
    [
      "0.002462394652520846",
      "0.0026414114706572087",
      "0.024027557519602397",
      "0.0037583940178394564",
      "0.006252854868780327",
      "-0.00014419171836462647",
      "0.0002766553988541706",
      "-0.0002016530422902187",
      "0.0005301908317236435",
      "0.0009303358207456067",
      "0.00031725635242331457",
      "-0.000548950765866804",
      "0.0018423992486613348",
      "-0.004434730758563498",
      "-5.524757470633498e-05",
      "-3.679370309681888e-05",
      "-0.0015630050533548287",
      "3.711164156057865e-05",
      "0.0006821418152361702",
      "0.0007542144455355938",
      "2.828933238914577e-07",
      "-0.0003395505148320335",
      "-0.0009820587769490124",
      "0.005143200793715171",
      "-0.0009207962236515407"
    ],
    [
      "0.0023759313400369044",
      "0.0024384153762993283",
      "0.015525606169425811",
      "0.0029833616468386763",
      "0.004406405436812342",
      "-7.667176413210821e-05",
      "0.0001771423912720023",
      "-0.00010048952834240508",
      "0.00029506200596027824",
      "0.00046541764363405136",
      "0.00015488286657369256",
      "-0.0002984311552809866",
      "0.0011829571577822856",
      "-0.0026857310166870122",
      "-0.0001497798300807227",
      "-2.346912728262123e-05",
      "-0.0009723887410469159",
      "-1.562164085321923e-05",
      "0.00037194639719164503",
      "0.0005053807192613172",
      "1.4184797857592523e-05",
      "-0.00017034277605924413",
      "-0.0006749883404519769",
      "0.0031731682958723376",
      "-0.0003610164231573987"
    ],
    [
      "0.0023940770771586754",
      "0.0024403738881381893",
      "0.0181782775161916",
      "0.0029864582056911746",
      "0.004717663057160055",
      "-8.544124943591231e-05",
      "0.00021421471173465082",
      "-0.00011208767661388983",
      "0.00034297870266454034",
      "0.0005235325498331106",
      "0.00016898809103096523",
      "-0.0003422788810156252",
      "0.0013628319099842565",
      "-0.0033135189665185584",
      "-0.00025501972836816623",
      "-3.0561508483230816e-05",
      "-0.0011946412797343322",
      "-3.583236961347783e-05",
      "0.0004306233903406191",
      "0.00063634085129199",
      "1.8952595098835526e-05",
      "-0.000181465106851252",
      "-0.0008674455783153218",
      "0.003882160483195039",
      "-0.0003418138448834818"
    ],
    [
      "0.0024079913762662525",
      "0.002458037189913336",
      "0.01917581326239455",
      "0.0030572989963598557",
      "0.004969451354172162",
      "-9.864726909676282e-05",
      "0.0002569455144394855",
      "-0.0001183347180304472",
      "0.0003818051683209337",
      "0.00048611406314307454",
      "0.00017931897397521985",
      "-0.0003723875334009956",
      "0.0014556966182914558",
      "-0.0034594015622613395",
      "-0.0002530460531440567",
      "-2.8619938006240916e-05",
      "-0.0012907757842232869",
      "-3.692882584104417e-05",
      "0.0004738766907456853",
      "0.0007246684607246232",
      "2.7715745510496863e-05",
      "-0.00022528234213662295",
      "-0.0008812218711800337",
      "0.004284031070066613",
      "-0.0003642873881254854"
    ],
    [
      "0.0024805380685269055",
      "0.002604157584415115",
      "0.027201538775863936",
      "0.0036174999691579997",
      "0.006418588189521794",
      "-0.0001574583299113171",
      "0.0003011986995384395",
      "-0.00021207959326185512",
      "0.0005742212051206203",
      "0.0009450735451717861",
      "0.0003383198946085771",
      "-0.0005973298203536003",
      "0.0022228677777402332",
      "-0.005304240170905874",
      "-0.00036351287470559964",
      "-4.754797928239888e-05",
      "-0.0018813757653075782",
      "-3.0806892471348e-05",
      "0.0007271328345974584",
      "0.001078482013276578",
      "3.2724712498497634e-05",
      "-0.0003578315945718186",
      "-0.0013572354105274363",
      "0.006031191041112762",
      "-0.0007360583804063392"
    ],
    [
      "0.0024192706719945818",
      "0.0024920704323812166",
      "0.020081729632325143",
      "0.003150002635267863",
      "0.0053579981723627",
      "-0.00010104193409977081",
      "0.0002615017498574789",
      "-0.00013329596309348437",
      "0.0004178149070449468",
      "0.0006546661581108336",
      "0.00019393296323978653",
      "-0.00041976163280937434",
      "0.001209417337975622",
      "-0.003805815665988559",
      "-0.00012848769218389803",
      "-3.699682291529083e-05",
      "-0.0013487994240225312",
      "6.193635655482358e-06",
      "0.000531545215416858",
      "0.0006851653178583563",
      "3.1363293587586717e-06",
      "-0.00021274158871193097",
      "-0.0007947785524204204",
      "0.004572976240847948",
      "-0.0005476801791940709"
    ],
    [
      "0.0025451213080853164",
      "0.0026999078746465016",
      "0.03355454390508478",
      "0.004268228063855066",
      "0.008042214574647127",
      "-0.00017432545784917464",
      "0.0002101077654648486",
      "-0.0003707976591714911",
      "0.0007323477061992508",
      "0.001375486288142416",
      "0.0004222651842249941",
      "-0.0007272699904642189",
      "0.0019720363378105364",
      "-0.007709412804872414",
      "-0.0002848658625678296",
      "-6.48799946276492e-05",
      "-0.002357467637862582",
      "7.725961425919936e-05",
      "0.0010079313343215222",
      "0.0008747847977405379",
      "-8.821750246949783e-05",
      "-0.0003908181563539796",
      "-0.002445253799761913",
      "0.0068608643471703",
      "-0.0016896545308103272"
    ],
    [
      "0.2951264646159019",
      "2.1064854555299712",
      "1.4984091544702125",
      "7.30829205820039",
      "0.6860539589261129",
      "-0.6833821883137485",
      "0.17025224132245984",
      "-0.8135827458384799",
      "0.3588509196436852",
      "-1.2084041639198295",
      "0.3131866665865398",
      "-0.5048413140501186",
      "2.112034955638972",
      "-0.3504311444503003",
      "-2.0205870636967527",
      "0.3826232133343228",
      "-0.6289620516148958",
      "-1.2077393677920343",
      "0.2564625981732774",
      "1.2406753427657229",
      "3.9010806577530905",
      "-1.0555422956685396",
      "-2.436109384493173",
      "0.9284787280216347",
      "0.7594462978603339"
    ],
    [
      "0.2836809247345345",
      "9.58783087613497",
      "0.17957224176684142",
      "0.16593249289699755",
      "0.8525210760544015",
      "1.5926303438286047",
      "-0.06809616590392403",
      "0.02107121620743119",
      "0.28338781742623526",
      "-0.13223754807525379",
      "-0.14737691274966747",
      "2.1333789732934045",
      "-0.13665210722493068",
      "0.187176577355734",
      "-0.2499129914989064",
      "0.38647587779016696",
      "0.1848063737015083",
      "-0.19909220144025946",
      "0.39496646709699823",
      "1.1560227642386602",
      "-1.1719501783083346",
      "1.8345109101535693",
      "0.03459457811928512",
      "-0.27491562652254836",
      "0.22043968246410883"
    ],
    [
      "0.0026732062720702565",
      "0.0029523133805441776",
      "0.037948962217931426",
      "0.0053170378647632716",
      "0.01056162509843174",
      "-0.0002952155196934298",
      "0.0005623646518442073",
      "-0.000468792697893009",
      "0.0010895402100795204",
      "0.000874965631937929",
      "0.0006516431906162304",
      "-0.0008224991813757294",
      "0.0021734575257234016",
      "-0.007813563916563697",
      "0.00020264285543958058",
      "1.5901660254166853e-06",
      "-0.0027778786537608086",
      "0.00021935193899646832",
      "0.0014311563141827422",
      "0.001292733017458796",
      "-2.9361481706163624e-05",
      "-0.000939455330429396",
      "-0.0021226784856167805",
      "0.009246522540080194",
      "-0.0024896260319019884"
    ],
    [
      "0.0024523730874412347",
      "0.00251573211377056",
      "0.02458865791336444",
      "0.0033185014486680885",
      "0.005950274674064527",
      "-0.00011469010595295899",
      "0.0001910253809327123",
      "-0.000220615095057985",
      "0.0004887514174289063",
      "0.0008611460834779159",
      "0.0002630686177603373",
      "-0.0004848219358549916",
      "0.0014877605875627104",
      "-0.005382710831354844",
      "-0.0004051976123938802",
      "-4.7675433996095e-05",
      "-0.0017140034765494412",
      "-9.02628205387969e-06",
      "0.000653753508117411",
      "0.0007555042708304226",
      "-3.270216526542706e-05",
      "-0.00024563084762108247",
      "-0.001712504398781193",
      "0.005115036218265944",
      "-0.0008279229856067859"
    ],
    [
      "0.002387599591284481",
      "0.0024418719606320435",
      "0.01658001654925061",
      "0.002985714515448253",
      "0.004708656385773027",
      "-7.82324547917265e-05",
      "0.00021012917294409606",
      "-0.00010699295116768466",
      "0.0003301932470088672",
      "0.0004925829445256928",
      "0.0001597693314431415",
      "-0.00031254514677026734",
      "0.0010152502401050798",
      "-0.0029885972913494025",
      "-0.0001005227267922958",
      "-2.566140405333985e-05",
      "-0.0010668326506567212",
      "6.26720193104341e-06",
      "0.0004213383522316285",
      "0.0005052339490049914",
      "-3.317513941417031e-06",
      "-0.00017611528321010556",
      "-0.0006403807814607279",
      "0.0036050056480533463",
      "-0.00044545541790812947"
    ],
    [
      "0.0023869502076979505",
      "0.0024551823111008298",
      "0.0163624630139578",
      "0.002988049538635195",
      "0.00468505905971879",
      "-8.151964082454419e-05",
      "0.0001849288328956187",
      "-0.00011506169534401775",
      "0.000326448499243873",
      "0.0005401307964448033",
      "0.00016531007818015107",
      "-0.00033447171497853143",
      "0.0010092220742020873",
      "-0.0030559383358629644",
      "-0.0001367670074435602",
      "-2.875357021903292e-05",
      "-0.0010598630447213302",
      "1.6413724069447186e-06",
      "0.0004186208789169953",
      "0.0005333342451608753",
      "5.883531231578415e-07",
      "-0.00017542648468553407",
      "-0.0007215968498019178",
      "0.00348889675270225",
      "-0.0004585743025279262"
    ],
    [
      "0.0024057328841776745",
      "0.0025319099122357914",
      "0.02036623901025922",
      "0.003380174850431818",
      "0.004996082280480217",
      "-0.00010765654179221783",
      "0.00011592771090178735",
      "-0.00014936084362171694",
      "0.0003756881045540565",
      "0.0008255817171194494",
      "0.00025846172640192004",
      "-0.0004210702741960455",
      "0.0020247006626744985",
      "-0.0037214150669724728",
      "-0.0002485116950544282",
      "-3.3963876755146206e-05",
      "-0.0012597040874253497",
      "-3.139143532878477e-05",
      "0.00047138363903964875",
      "0.000696520485970988",
      "2.9724215435928386e-05",
      "-0.00023326162016692044",
      "-0.0009496896559128413",
      "0.003745849658485498",
      "-0.0005072419846898171"
    ],
    [
      "0.0024889650653939035",
      "0.00277317222392439",
      "0.02730139990013255",
      "0.004227454114652473",
      "0.006951334441244952",
      "-0.00016898931947116014",
      "6.685578482632828e-05",
      "-0.00028342435113168715",
      "0.0006054518351648144",
      "0.0013246746242421943",
      "0.0004146045930242164",
      "-0.0006508900949120367",
      "0.0022277275638114867",
      "-0.005696208994571668",
      "-3.6144354315439427e-05",
      "-4.038373297472005e-05",
      "-0.0017167359301030693",
      "8.142577159274387e-05",
      "0.0007901987545828698",
      "0.0006949422223826674",
      "-1.970331571140622e-05",
      "-0.0003995454305560718",
      "-0.0014669954488838234",
      "0.004867039669521464",
      "-0.001371448179483513"
    ],
    [
      "0.009859225712482694",
      "0.028466473723634155",
      "0.23735507315614496",
      "0.028765356278382392",
      "0.13289174367222462",
      "-0.013436283707962576",
      "0.0021441191633394265",
      "-0.004857249972018221",
      "0.02332564325170992",
      "0.01056638342170782",
      "0.01271612100236144",
      "-0.03433329563317209",
      "0.06258031498285915",
      "0.09684922323833353",
      "0.018696804865263844",
      "0.0026641661540221027",
      "0.03402222716878784",
      "0.011727958182927769",
      "0.020951550904886908",
      "-0.06793814130343037",
      "-0.01936421879866346",
      "-0.04472618345784474",
      "0.01947044826341501",
      "-0.10243939159196697",
      "-0.050722032478199876"
    ],
    [
      "0.0035918943452401806",
      "0.004638819021506562",
      "0.19625201669775796",
      "0.022964233132152175",
      "0.03306288701590153",
      "-0.0008142175199621477",
      "-0.0066673706783163976",
      "-0.003958430833358617",
      "0.0032649086522121293",
      "0.012846645140546065",
      "0.0030742680721164077",
      "-0.0043898366866988595",
      "0.02615101938832608",
      "-0.06145238974781023",
      "-0.003367713059921051",
      "-0.0005131368536875597",
      "-0.011070187544003525",
      "0.0011035457922322506",
      "0.005332635001931617",
      "-2.358702503845226e-05",
      "-0.002826413285026259",
      "-0.002028665876403471",
      "-0.04117001328354835",
      "-0.002571983365897273",
      "-0.02021386628110999"
    ],
    [
      "0.0029208583973805266",
      "0.004013789054719906",
      "0.0690990874671084",
      "0.016999321262029726",
      "0.0170894536350751",
      "-0.0006682247310288793",
      "-0.001145766154096529",
      "-0.001674800217418829",
      "0.0015971639120111586",
      "0.003869364402636107",
      "0.0021661402853251953",
      "-0.0018058029492925127",
      "0.016993272968504204",
      "-0.011426899280609045",
      "0.0017540055035034322",
      "4.5377136778719796e-05",
      "-0.003023142658305747",
      "0.0008123028749131574",
      "0.0025024268200079863",
      "-0.00017736245452460846",
      "-0.0012496619198128325",
      "-0.0026047236541002945",
      "-0.010070718395758554",
      "-0.00031708125359543207",
      "-0.00999763359311248"
    ],
    [
      "0.0024595754790017565",
      "0.002670153363706818",
      "0.022465290902478625",
      "0.004325072420693548",
      "0.006442094049547588",
      "-0.0001537845399068286",
      "0.0003939309954014863",
      "-0.00014733178652306548",
      "0.0005491852626644127",
      "0.0006121560608786716",
      "0.0003087356909728014",
      "-0.000472163145488827",
      "0.002316133203355251",
      "-0.0027729996109480772",
      "0.0005734432313771253",
      "-8.236208936159033e-07",
      "-0.0012774273384172001",
      "0.00012745031569886119",
      "0.0006758302178583493",
      "0.000536303822737268",
      "-2.7064156827697435e-05",
      "-0.00046579095152306986",
      "1.280108252159401e-05",
      "0.004876021582296735",
      "-0.0010680200765565335"
    ],
    [
      "0.002414456725652562",
      "0.0025375572252548176",
      "0.022424175053922205",
      "0.0034969185315678994",
      "0.005151090573056269",
      "-0.00011319996585006395",
      "0.00010133284437185732",
      "-0.00016105860051996722",
      "0.0003977897246531428",
      "0.0009483104474558329",
      "0.0002731828671209225",
      "-0.00046992951483613196",
      "0.0024099120252623844",
      "-0.004194976114048142",
      "-0.00032615148257172797",
      "-4.446768102940206e-05",
      "-0.0014136737124283683",
      "-5.5230739206159233e-05",
      "0.0004991640234809233",
      "0.0008227881906634456",
      "3.7054103838966784e-05",
      "-0.00022332142281451125",
      "-0.0011162125073549084",
      "0.004087290144000304",
      "-0.0004924181965341828"
    ],
    [
      "0.002395676876431862",
      "0.0025013782749004074",
      "0.019333781809565565",
      "0.003373570456266056",
      "0.004828342101257348",
      "-9.47656267543847e-05",
      "0.0002044642835779351",
      "-0.00010818309785347508",
      "0.0003543299058958282",
      "0.000666018878106427",
      "0.00022149348233769782",
      "-0.0003566755061170506",
      "0.002000076920030738",
      "-0.002992824095342357",
      "-8.082081181689633e-05",
      "-2.5376714808957206e-05",
      "-0.0011443101941740607",
      "-1.905423263269254e-05",
      "0.0004353105983559535",
      "0.0005938294382139022",
      "2.898428778377395e-05",
      "-0.00021582682154531506",
      "-0.0005444922128253789",
      "0.003764625801024687",
      "-0.00040839723755244404"
    ],
    [
      "0.0024183279400885084",
      "0.002488545153430793",
      "0.021217039776202186",
      "0.003207589773639369",
      "0.005185411438027119",
      "-0.000105230646889561",
      "0.0003743817289179446",
      "-7.836611013765018e-05",
      "0.0004221244646044802",
      "0.00047940593952888505",
      "0.00016893420862020716",
      "-0.0003958783082021902",
      "0.0018724632408605036",
      "-0.003215833036506882",
      "-0.00010737415801920125",
      "-2.7502269974365053e-05",
      "-0.0013695967785342295",
      "-4.390348619640283e-05",
      "0.000497350452619113",
      "0.0007625176994112335",
      "5.655424676187473e-05",
      "-0.00023200551775358049",
      "-0.00048379874127883613",
      "0.004962719288598252",
      "-0.00022516386977547458"
    ],
    [
      "0.002443265424604504",
      "0.0025217245397894114",
      "0.026165381897550213",
      "0.003410340358329077",
      "0.00564152656396443",
      "-0.00011889309220653554",
      "0.00041579054884897894",
      "-9.208795810092341e-05",
      "0.0004897100622904052",
      "0.0006942224059677921",
      "0.0002143110190733895",
      "-0.00047750660205362857",
      "0.002573978959071155",
      "-0.004064290042259329",
      "-0.00020896103845774534",
      "-4.167320081287982e-05",
      "-0.0016917379180375874",
      "-7.709965541862942e-05",
      "0.0005773811470545479",
      "0.0009491715539064358",
      "7.110568079350897e-05",
      "-0.0002362747034274227",
      "-0.0006621793454771681",
      "0.005952968052661298",
      "-0.00019499026305823863"
    ],
    [
      "0.0024918935206697337",
      "0.0025685791813761724",
      "0.03224843801685124",
      "0.0035947772156651493",
      "0.0065579714489786955",
      "-0.0001520300858762301",
      "0.00041920341063092585",
      "-0.00014163721437195791",
      "0.0006222097304854137",
      "0.0009219231434978678",
      "0.0002643369974744312",
      "-0.0006277018211037988",
      "0.0030394562935275827",
      "-0.005797215390074512",
      "-0.0004149055159542038",
      "-5.925744430092303e-05",
      "-0.0022252858658128693",
      "-0.0001121197878748785",
      "0.0007383660082240378",
      "0.0012933661416454376",
      "9.459398839379967e-05",
      "-0.00028737862858594656",
      "-0.001139838314058198",
      "0.007435067492229026",
      "-0.00027302909015085086"
    ],
    [
      "0.0025808292197643853",
      "0.0026944025994596467",
      "0.043793934623825484",
      "0.0043675769598391515",
      "0.008198978808704018",
      "-0.0002089485941984742",
      "0.0007720056667278459",
      "-0.0001765027267708107",
      "0.0008606627618888707",
      "0.0008205938056794388",
      "0.0003324300910731681",
      "-0.0007441374063662211",
      "0.004457583920721601",
      "-0.006831992134038207",
      "-0.0003236034023294537",
      "-4.259308548389522e-05",
      "-0.002918955687471075",
      "-0.00012154424571880011",
      "0.0010209857109072858",
      "0.0014458706675863917",
      "9.777193099682012e-05",
      "-0.0004990561089850435",
      "-0.0014059749065960727",
      "0.010233161386730224",
      "-0.0004664251090251997"
    ],
    [
      "1.5277120272273426",
      "19.32059746804827",
      "9.749420906003737",
      "6.592422668571817",
      "7.311234608542849",
      "2.8452613514800675",
      "0.724423493641594",
      "0.9841247701411335",
      "-2.3361846724280477",
      "-1.1995047783941355",
      "4.961959176460688",
      "-0.8526041079298521",
      "4.275776420665478",
      "2.85095263660958",
      "0.6047964813738449",
      "3.421346663430495",
      "-1.039906872152571",
      "1.7539524015167078",
      "0.18595008435300353",
      "-9.341307724901139",
      "-2.805562778394877",
      "2.540232434523096",
      "2.5194961719381017",
      "1.1315735371042317",
      "4.288472224635298"
    ],
    [
      "0.0030193202496534947",
      "0.005816994262459466",
      "0.08626643644965667",
      "0.00977862477343714",
      "0.01599004185568445",
      "-0.0008461459296849413",
      "0.0006476807037039522",
      "-0.0008184367434534519",
      "0.001977655768893154",
      "0.007013336512687557",
      "0.001411091480584536",
      "-0.0035911501387608123",
      "0.011232273276924254",
      "-0.015756668325901117",
      "-0.0012671531942221636",
      "-0.00017906602621862785",
      "-0.005448275643220601",
      "-0.00044591857688600984",
      "0.002299439188021643",
      "0.004698838635642778",
      "0.001340972679891705",
      "-0.0013431015288772677",
      "-0.0028555986706937145",
      "0.017250360333937207",
      "-0.001805441137154815"
    ],
    [
      "0.0027905569268265318",
      "0.0032274844623463228",
      "0.056031130371254324",
      "0.00617865888940843",
      "0.012327950985478344",
      "-0.0003887513272132873",
      "0.002641598531610627",
      "3.703269510445898e-05",
      "0.001500222638057556",
      "-0.00011220260048224433",
      "0.000572523879126094",
      "-0.0008263193785774748",
      "0.006282013260660382",
      "-8.818646894007961e-05",
      "0.0019842747248996245",
      "0.00010860303078039705",
      "-0.002673725986840811",
      "0.00027073781490079464",
      "0.0016622927205353908",
      "0.0003682527053395473",
      "-4.204187009346107e-05",
      "-0.0014046554960535453",
      "0.003036687814287671",
      "0.01582607635646715",
      "-0.0010248279920456072"
    ],
    [
      "0.0024760780553242487",
      "0.00259649258589236",
      "0.025773321088545024",
      "0.0035276176230904176",
      "0.0062146901045201765",
      "-0.00015697181249177988",
      "0.00046940906823155073",
      "-0.00014884457701358787",
      "0.0005683887925998602",
      "0.00048026472403110677",
      "0.00021713966939124784",
      "-0.0005390429353997407",
      "0.0020926986924762188",
      "-0.004303797985890743",
      "-0.0002184233395049807",
      "-2.287254412766698e-05",
      "-0.0017639275275823404",
      "-4.880562183616946e-05",
      "0.0006834546852171587",
      "0.0009627639553060699",
      "7.302449228089865e-05",
      "-0.0003878412035237067",
      "-0.0010603349167136612",
      "0.006187662118241898",
      "-0.000485696864756194"
    ],
    [
      "0.0024118822849074945",
      "0.002491803244399036",
      "0.019894661454676655",
      "0.0030772397681691124",
      "0.005146164156246368",
      "-0.00010562697148412704",
      "0.00019948692750393444",
      "-0.00012723553259896519",
      "0.00039983809291921314",
      "0.0006994957101378256",
      "0.00020341031257900115",
      "-0.00043554570932788405",
      "0.0014128635459413823",
      "-0.0038790057820242206",
      "-0.00024256357131282965",
      "-3.92865622987919e-05",
      "-0.0013487725287210945",
      "-2.614689373546139e-05",
      "0.0004960214806951994",
      "0.0008276293115749901",
      "3.647066315389397e-05",
      "-0.00021441875283241706",
      "-0.0007914062534000802",
      "0.0044153880653884404",
      "-0.00041093951211097155"
    ],
    [
      "0.0023870166783059458",
      "0.0024590422123876",
      "0.01670530808497729",
      "0.0029835742772907586",
      "0.004662472377077934",
      "-8.675186633005969e-05",
      "0.00019291316967287022",
      "-0.00010304929239587621",
      "0.00033084759917650924",
      "0.0005543441169166623",
      "0.0001699815737445944",
      "-0.00034745693000505707",
      "0.0011656205274624735",
      "-0.0030166665617369177",
      "-0.00014755651838259973",
      "-2.884593568381853e-05",
      "-0.0010830966586670746",
      "-1.2294589670561087e-05",
      "0.00041203400209352883",
      "0.0006318593722162648",
      "2.721347128570777e-05",
      "-0.00018410574507551276",
      "-0.0005679759283768456",
      "0.0036500302919933807",
      "-0.00036405559197617794"
    ],
    [
      "0.0024052206735228764",
      "0.0024831044340302808",
      "0.019351973835635458",
      "0.003097909369854574",
      "0.005007800237555958",
      "-9.712795674708842e-05",
      "0.0002490968863422527",
      "-0.00010843065962715971",
      "0.0003815381377691742",
      "0.0006062380880169938",
      "0.0001882331320783237",
      "-0.0003873382303052989",
      "0.001446547538486728",
      "-0.0034187666379943294",
      "-0.00016199730463672168",
      "-3.179558445360051e-05",
      "-0.0012665693813833539",
      "-2.1502024902936828e-05",
      "0.000470895383287792",
      "0.0007258083306470355",
      "3.5820396915921496e-05",
      "-0.00020675641673098666",
      "-0.0006133526974236338",
      "0.004333588823564462",
      "-0.00036724920501143306"
    ],
    [
      "0.0024662118906878445",
      "0.002611748897701078",
      "0.028869555531164555",
      "0.0036481204303766253",
      "0.006146057014284483",
      "-0.0001382024842514571",
      "0.0004534633119989053",
      "-0.00012751134711743098",
      "0.0005492846387978561",
      "0.000954414614811728",
      "0.0003091282813614399",
      "-0.0005409316679630835",
      "0.002781590843972565",
      "-0.004419714478500459",
      "-0.00016589452147037917",
      "-4.321034119666012e-05",
      "-0.0018027765113781443",
      "-4.670684088700581e-05",
      "0.0006650008664362095",
      "0.0009295956549548199",
      "5.2697901906791615e-05",
      "-0.00029594225234755355",
      "-0.0006095291281335079",
      "0.006425854661102077",
      "-0.0004074955645613192"
    ],
    [
      "0.0034045002406715547",
      "0.004716450105238128",
      "0.13645087975953243",
      "0.010767469682710593",
      "0.022909655686477605",
      "-0.0008407749266375635",
      "0.004937699005230104",
      "-0.00024185095884675698",
      "0.0031113289533886155",
      "-9.741902117386152e-05",
      "0.001129050802830717",
      "-0.0020433266188112677",
      "0.01617789471172181",
      "-0.009369186135482722",
      "0.0013448033634282917",
      "0.00023698074840048435",
      "-0.007899100653789298",
      "-8.73429375239437e-05",
      "0.003513415757706201",
      "0.001708332746894186",
      "-0.00027478062428365463",
      "-0.0031939201722766945",
      "-0.001063035552077866",
      "0.03503255418394667",
      "-0.00176361990353492"
    ],
    [
      "0.015366405658591079",
      "0.01315430212251694",
      "0.913807132574625",
      "0.21242764118942276",
      "0.40452220463919003",
      "-0.010197314809565348",
      "0.0995471725057689",
      "0.020604895881415012",
      "0.050412888960317",
      "-0.07545956695637894",
      "-0.003362573089193544",
      "-0.025943183910409916",
      "0.13854061188366598",
      "0.31425724933999816",
      "0.26210810467408185",
      "0.0033980945848744886",
      "-0.02140203424952099",
      "0.04358533970137419",
      "0.051659234069716765",
      "-0.009868734539044072",
      "-0.03713086870545211",
      "-0.05223918825640639",
      "0.3791064817777295",
      "0.4743645086686797",
      "-0.08978808093438266"
    ],
    [
      "0.003490264201026056",
      "0.004812205072210751",
      "0.13218749787772288",
      "0.008853415817748228",
      "0.026062041888354984",
      "-0.001227877999018472",
      "-0.0003949146072380649",
      "-0.0015871513540499712",
      "0.0033555659418727274",
      "0.007303135520689415",
      "0.002401598153311814",
      "-0.00464110831308733",
      "0.011344850831772732",
      "-0.03650616006020913",
      "-0.003934630143140953",
      "-0.0003289758567021364",
      "-0.010623563282671954",
      "-0.0002515324951702276",
      "0.004126749241439966",
      "0.008851242128166688",
      "0.00033226412650423697",
      "-0.0028622666869952957",
      "-0.010326955506292762",
      "0.028453983806763887",
      "-0.004874835052971682"
    ],
    [
      "0.002599792231263845",
      "0.002773584571844616",
      "0.048672157934276844",
      "0.004304131469096384",
      "0.008804664352505698",
      "-0.00022808285587214356",
      "0.0007301350600376225",
      "-0.0001527684308259698",
      "0.0009445059945951138",
      "0.0017399541512825541",
      "0.0004688701078199421",
      "-0.0009826422628198578",
      "0.004822124021524993",
      "-0.008097933710736305",
      "-0.00034376102422431563",
      "-0.00010168976513099718",
      "-0.0032573535036837407",
      "-0.00012781740763773288",
      "0.0011022762745240744",
      "0.001977571988229355",
      "0.00015441591330140502",
      "-0.0003953360058546372",
      "-0.00066091857751424",
      "0.011669081402501766",
      "-0.0002847202809727083"
    ],
    [
      "0.0024827582379575055",
      "0.002645468672433613",
      "0.022071398065915435",
      "0.003973867961428369",
      "0.0065875001823974474",
      "-0.00017169645310819137",
      "0.0004110425417220012",
      "-0.00022363234528053792",
      "0.0005810331450573556",
      "0.00041152776819974553",
      "0.0003602155631530547",
      "-0.0004534317720305634",
      "0.0016871541354397481",
      "-0.0034816489888447317",
      "0.00014406885061281368",
      "9.781381187067149e-06",
      "-0.001438039208355544",
      "0.00010018738418411767",
      "0.0007460492130357676",
      "0.0006618956527968253",
      "-2.8846117866546443e-05",
      "-0.0005678667952813375",
      "-0.0007724182757037101",
      "0.00514885655971487",
      "-0.001189445698279441"
    ],
    [
      "0.0023312719234553003",
      "0.0023670457931065326",
      "0.010356823681884194",
      "0.002684481669654083",
      "0.003555310883035669",
      "-4.48139885457375e-05",
      "0.00010349044222969385",
      "-5.638087511637113e-05",
      "0.00017726653477772398",
      "0.000303820363937914",
      "9.357190498602956e-05",
      "-0.00018156039659281107",
      "0.0007170426862129859",
      "-0.0016393371211787095",
      "-8.012123779764337e-05",
      "-1.571976456443808e-05",
      "-0.0005906095061115093",
      "-7.981201649861538e-06",
      "0.00022215344061585784",
      "0.0003128164146619371",
      "6.738579035817587e-06",
      "-9.570275013192556e-05",
      "-0.000349214159985609",
      "0.0019494562100173954",
      "-0.0002039091821172235"
    ],
    [
      "0.0023377529578298027",
      "0.0023810942288337014",
      "0.01098618175616741",
      "0.002718854852145907",
      "0.0036837974338278156",
      "-5.056164318441158e-05",
      "0.00011617993586415211",
      "-6.13933219643766e-05",
      "0.00019529228186824255",
      "0.0003311542293912185",
      "0.00010309792640252538",
      "-0.00020232889492517695",
      "0.0007531454974647365",
      "-0.0017641331931164328",
      "-8.175731309487697e-05",
      "-1.6804043645874374e-05",
      "-0.0006377997533877552",
      "-6.9754403548145744e-06",
      "0.0002439272943501269",
      "0.0003448831610729984",
      "9.812246143543055e-06",
      "-0.00010873395790443735",
      "-0.0003623473917167375",
      "0.00212850504404053",
      "-0.00022498471020608563"
    ],
    [
      "0.0023451172310546995",
      "0.002398290471979089",
      "0.01222132868977208",
      "0.0027904928120021603",
      "0.003849470978647687",
      "-5.5151129981503616e-05",
      "9.642074797917059e-05",
      "-7.53155868152763e-05",
      "0.0002149554968912052",
      "0.0004390621746985208",
      "0.00012033078191658082",
      "-0.00023697141819663722",
      "0.0008741742184044544",
      "-0.002127234652497935",
      "-0.00011034461226208715",
      "-2.2705425759099214e-05",
      "-0.0007240501842722173",
      "-8.7675088785019e-06",
      "0.0002719393234069185",
      "0.0003844804941724222",
      "7.43521708342649e-06",
      "-0.00010754093667344668",
      "-0.0004719280498387099",
      "0.002299999346922201",
      "-0.00027419527826174934"
    ],
    [
      "0.03465040706631701",
      "0.05339275799196078",
      "0.17405985725663478",
      "0.1363687335387422",
      "0.43007383343240263",
      "-0.03874198191843686",
      "-0.047756245431694204",
      "-0.062404880240880686",
      "0.07501728095881513",
      "0.06799104937116746",
      "0.07801846618476771",
      "-0.07430817169639922",
      "0.1120963312133366",
      "-0.0038255504939621646",
      "-0.09876641120570674",
      "0.005791493857493773",
      "0.04002892946145943",
      "0.015417464892374305",
      "0.09029278747068623",
      "-0.04406905996258313",
      "-0.006160853674067007",
      "-0.12056215371885223",
      "0.055576313386307",
      "-0.22471638546282685",
      "-0.21077706229311885"
    ],
    [
      "0.0025727552422698447",
      "0.0028920247519583996",
      "0.029821798913071754",
      "0.005857988761115049",
      "0.008847838755030556",
      "-0.00023535069515686605",
      "1.7523082180783427e-05",
      "-0.0005318279219927707",
      "0.0007894413623447783",
      "0.0012467250587623797",
      "0.0006561995546623229",
      "-0.0007056731552444284",
      "0.0028763218293106807",
      "-0.006581861013038186",
      "0.0002760281710439083",
      "-8.892165667479955e-06",
      "-0.001978126509580942",
      "0.00024897065721687754",
      "0.0011338231152449884",
      "0.0007601737091390843",
      "-0.00016110991535737995",
      "-0.0007700266310125585",
      "-0.002526609644388483",
      "0.004948348215692069",
      "-0.0028841880110186016"
    ],
    [
      "0.013986209005171536",
      "0.1374471776144456",
      "1.1530066452812369",
      "1.0910754260049103",
      "0.12660377347675944",
      "-0.030327889502893102",
      "0.05154463243459964",
      "0.010653629515344537",
      "0.023116889207986775",
      "-0.3444555311991731",
      "-0.26150887585353044",
      "-0.10826406845915715",
      "1.0070461894654301",
      "0.2933188958058041",
      "0.2706892561288549",
      "0.02305536758384573",
      "-0.09820516534052441",
      "-0.1011512327753815",
      "-0.017907397218340285",
      "0.15381214437846846",
      "0.2627543370772845",
      "0.017950707807756615",
      "-0.3890788955264669",
      "0.07890615570345928",
      "0.14587020892097383"
    ],
    [
      "0.0027030157726926052",
      "0.0031489930896141964",
      "0.037625873731670444",
      "0.005005905956732196",
      "0.01056878647753911",
      "-0.00041545156777178125",
      "0.000790460627690781",
      "-0.00039288674300008",
      "0.0011906471913101764",
      "0.0006997080607457712",
      "0.0006243607281110077",
      "-0.0011813186671328175",
      "0.0027679213059071135",
      "-0.006796367180927731",
      "-9.515656518209158e-05",
      "5.802583360102324e-06",
      "-0.0028329171974102885",
      "7.288474034787127e-05",
      "0.0014281225294975382",
      "0.0019614694046616995",
      "0.00017281676284527014",
      "-0.0011999562302742318",
      "-0.0013805656659680752",
      "0.010325882726248754",
      "-0.0016965186573697345"
    ],
    [
      "0.0023470222688265017",
      "0.0023840777774293055",
      "0.011840876963330525",
      "0.0027170690533050656",
      "0.0038438623627240313",
      "-5.7865113383139e-05",
      "0.00013618035388788627",
      "-6.315783651671692e-05",
      "0.00022196752115825235",
      "0.00031581534052527307",
      "0.00010059965628472398",
      "-0.00022868881658670673",
      "0.000791360597310732",
      "-0.002008390787420167",
      "-0.00011548155435152561",
      "-1.8748906150032062e-05",
      "-0.0007374874939513801",
      "-1.6893715673961248e-05",
      "0.0002716124232479325",
      "0.00044565741269055547",
      "2.321031901861386e-05",
      "-0.00012314866924571487",
      "-0.000411192498459024",
      "0.0024800326203470217",
      "-0.00020049212016502914"
    ],
    [
      "0.002334814613705691",
      "0.002369809594676867",
      "0.01048179339800084",
      "0.0026691250185296163",
      "0.0036085410826468558",
      "-4.877258034391361e-05",
      "0.0001223050578676863",
      "-5.357322257711035e-05",
      "0.00018806975316505413",
      "0.0002735081302634794",
      "9.032501433618446e-05",
      "-0.00018968799327564242",
      "0.0006997226781683146",
      "-0.0016544862534375966",
      "-8.41963417028671e-05",
      "-1.4922614070023695e-05",
      "-0.0006166349264132584",
      "-1.1348170434810757e-05",
      "0.00023112192947807628",
      "0.00035641807021907584",
      "1.7055611731560107e-05",
      "-0.00010667199108568793",
      "-0.00032413154188957706",
      "0.00209806325047712",
      "-0.00018026673761798443"
    ],
    [
      "0.0023452272914691805",
      "0.0023820278973418177",
      "0.012014564274530145",
      "0.0027348990673479235",
      "0.0038071945357057778",
      "-5.4744235191537154e-05",
      "0.00013755943787168996",
      "-6.209905803080896e-05",
      "0.00021605321813514275",
      "0.0003253066899594485",
      "0.00010377226082614312",
      "-0.00021698814051121192",
      "0.0008570914574606746",
      "-0.0019696326081563753",
      "-0.00011217076864766336",
      "-1.8149451262371615e-05",
      "-0.0007291452143604856",
      "-1.7622976524628357e-05",
      "0.0002659383226086401",
      "0.0004137989227327771",
      "1.955232062268435e-05",
      "-0.00011668167289431517",
      "-0.0004026646673625606",
      "0.002447797648016124",
      "-0.00019762188642069765"
    ],
    [
      "0.0026389024176472968",
      "0.0030966541420746714",
      "0.041844773922976836",
      "0.00584216666125906",
      "0.009672650211880218",
      "-0.0003064710540782373",
      "0.0008873435884754197",
      "-0.00034777245552543957",
      "0.0010010190488701656",
      "0.0010502464744834104",
      "0.0007841681189501901",
      "-0.0007674977501407651",
      "0.004678415055666978",
      "-0.004561606029907306",
      "0.0005311235305099757",
      "3.2481753467402975e-05",
      "-0.0022753166915584298",
      "0.00019218902899103754",
      "0.0012702895803365173",
      "0.0005978541548588063",
      "-0.00010984707993441813",
      "-0.0010519736175174936",
      "-0.0004260061876760318",
      "0.008834574974280944",
      "-0.002024147433197252"
    ],
    [
      "0.03170225982275112",
      "0.03255146932782137",
      "1.541728026281776",
      "0.014901647594021671",
      "0.5076881795586935",
      "-0.026184277646017218",
      "0.16756868812170062",
      "0.005932430125711127",
      "0.08432859339986239",
      "-0.20416190364532516",
      "0.0012643442973779002",
      "-0.03475392196931357",
      "-0.009782749416806968",
      "0.10219080813465724",
      "0.05690990750949337",
      "0.013494776463571603",
      "-0.12689416826940964",
      "0.012825371180943405",
      "0.08800192756367245",
      "0.03434301655215956",
      "-0.01399388583852854",
      "-0.11675881100662747",
      "0.09952028688197782",
      "0.8633706815393891",
      "-0.019719207463264693"
    ],
    [
      "3.930221426018228",
      "2.858967071570759",
      "10.329654247062077",
      "3.4991643852232652",
      "3.6373312867188434",
      "2.7052664149683894",
      "-3.690984341170236",
      "2.0276695476003495",
      "-2.545811809552492",
      "-0.5670891766036124",
      "1.7435541209312473",
      "-1.9062119774737558",
      "-0.759039464558984",
      "2.87410915532702",
      "-0.04961858470225429",
      "0.2469793335823216",
      "1.9330638423708388",
      "1.6067357827552076",
      "2.0618326520139307",
      "0.09139962713501358",
      "0.9572737353515366",
      "1.5236053333529724",
      "-2.245751669562014",
      "-1.1137455693192364",
      "1.0224778310529825"
    ],
    [
      "0.0025920849488391033",
      "0.0029877617204404523",
      "0.04164941091461056",
      "0.0052024661604249",
      "0.00874571293981964",
      "-0.00024733993408613327",
      "0.0007352223987422406",
      "-0.00031271323050500506",
      "0.0008694080364300804",
      "0.0016038970760794537",
      "0.000749507693590047",
      "-0.0007096643469218826",
      "0.004330756152284736",
      "-0.005031482944561515",
      "0.00024501698461590576",
      "-3.3322809478343036e-06",
      "-0.002175376699226292",
      "0.00013883450405784403",
      "0.0011224380613921656",
      "0.0004944088243364229",
      "-6.506834280435972e-05",
      "-0.0007538891567920045",
      "-0.0003552036600100327",
      "0.008272358913273343",
      "-0.001648070880817321"
    ],
    [
      "0.002516190880705554",
      "0.002791708662198781",
      "0.033371296065023814",
      "0.004127241994370633",
      "0.007094208714642751",
      "-0.00020138367491050112",
      "9.684915521736544e-05",
      "-0.0003366322177007213",
      "0.0006513509204767747",
      "0.0017900564276455194",
      "0.0005343543452026464",
      "-0.0008192255101194425",
      "0.003121420739540547",
      "-0.007089818677140142",
      "-0.000670786354952788",
      "-7.423469047889118e-05",
      "-0.002180802211275284",
      "-4.799134363648621e-05",
      "0.0008557494761696004",
      "0.0011668249491114037",
      "2.872555431811993e-05",
      "-0.0004091835433169497",
      "-0.0021335230307160803",
      "0.006075816199176026",
      "-0.0011290494065436328"
    ],
    [
      "0.002510540475424705",
      "0.00266547934072683",
      "0.02837204563042123",
      "0.00364022885104372",
      "0.006776878776728702",
      "-0.0001935892183494482",
      "0.0004924842957370105",
      "-0.00022352542048054375",
      "0.0006456334472919",
      "0.0007289074872873514",
      "0.00037426107962206754",
      "-0.0006241832394078874",
      "0.0022489792400158847",
      "-0.004971924937194126",
      "-0.0004163019493363028",
      "-2.6851374634585257e-05",
      "-0.001958057375491434",
      "-4.013154244726542e-05",
      "0.0008042149111181962",
      "0.0011377968290154034",
      "6.787383688883339e-05",
      "-0.0005056867253445261",
      "-0.0012923396280717582",
      "0.006781045502550171",
      "-0.0007262273657450961"
    ],
    [
      "0.0028689530400704466",
      "0.0031922734419242505",
      "0.06109627039556718",
      "0.005229646827971462",
      "0.012913930851810364",
      "-0.000521065261218125",
      "0.0007509427334266127",
      "-0.0006770359512661484",
      "0.0015595437794724465",
      "0.0017145547677788493",
      "0.0008998785949039819",
      "-0.001722093562418262",
      "0.005017454546469785",
      "-0.014268125295667542",
      "-0.001984766546445926",
      "-9.599377537300133e-05",
      "-0.00507554627981998",
      "-0.0002652551566784038",
      "0.0019444881741120521",
      "0.0036982531556359007",
      "0.0003041331812272443",
      "-0.0012786087302008409",
      "-0.005052435104788382",
      "0.015581834309303768",
      "-0.001680442965591716"
    ]
  ],
  "rational_Q": [
    [
      "0.2659149337879335",
      "4.439917497543176",
      "14.48821627403001",
      "2.729255710117756",
      "4.307209292079212",
      "4.439917497544892",
      "12.265024008493697",
      "50.9207405291495",
      "7.083000248805999",
      "9.7489120649694",
      "14.488216274032288",
      "50.920740529149434",
      "172.3939966991995",
      "14.419383937359546",
      "17.169989533933162",
      "2.729255710117125",
      "7.083000248805395",
      "14.419383937361285",
      "13.349562995438061",
      "4.784956761978845",
      "4.307209292079801",
      "9.748912064969533",
      "17.169989533933553",
      "4.784956761978595",
      "9.687773848972858",
      "0.05259658013198672",
      "0.7413318312033637",
      "0.04608100338281064",
      "0.22450868739147636",
      "0.052596580131818976",
      "0.5681027637532039",
      "-0.0024947894986501514",
      "-0.03960254298345513",
      "-0.1691220817989334",
      "0.7413318312032394",
      "-0.0024947894984643053",
      "0.022578129691381652",
      "-0.04790108316171641",
      "0.1829507011263577",
      "0.04608100338265363",
      "-0.03960254298327464",
      "-0.04790108316167534",
      "-0.5292652563910243",
      "0.467993923710355",
      "0.22450868739145063",
      "-0.16912208179883162",
      "0.18295070112649917",
      "0.4679939237103672",
      "-0.26914593807613796",
      "1.7633527441816252",
      "-0.499137362950263",
      "-0.12307711942449427",
      "-0.5126886087967066",
      "-1.729746938573417",
      "1.141764814106849",
      "-1.7321669867511222",
      "-0.06724887174393766",
      "-0.23230055029210298",
      "1.3906962124258502",
      "-3.0073874545698516",
      "-1.3228909768271468",
      "-0.682413813395774",
      "0.1814553767322812",
      "0.01944993966144345",
      "-0.07043969313320958",
      "-0.954893932978998",
      "0.10335318507429918",
      "1.3169457943419476",
      "1.0474304502332197",
      "2.2889915843309914",
      "-0.13327295692369015",
      "0.09275140326252594",
      "-0.15673096246132817",
      "-3.112749290846463",
      "-0.23230055029249502",
      "3.0554874589979963",
      "9.661133136304187",
      "-4.074996537437724",
      "-4.142485346726579",
      "3.161169087152901",
      "-4.924546319950376",
      "-4.138393676466626",
      "-2.6858338453444377",
      "1.4043206739761787",
      "0.8634596332635099",
      "3.682500377639477",
      "1.0546812874264921",
      "-3.2938103265745933",
      "0.8546446024700585",
      "1.0919571565458164",
      "3.4908697144946834",
      "3.2273881436718197",
      "0.6972434283912752",
      "-1.639583431849735",
      "0.2636208075619434",
      "0.1814553767320554",
      "-0.4950212192524937",
      "0.5642344953816602",
      "-0.5879254537525792",
      "0.20925947184724664",
      "0.8634596332638671",
      "-0.04203523018406691",
      "1.6923791317506194",
      "-0.94339583734945",
      "0.46990984878261316",
      "-1.0211293763814338",
      "0.5366318721159402",
      "1.2100344350598031",
      "0.7577877474881751",
      "0.20907578202960633",
      "0.17376721662951441",
      "0.18282274538006965",
      "-0.9324658124766301",
      "-0.5329413374761903",
      "-0.46749724064840936",
      "1.31694579434181",
      "-2.9059141268526765",
      "-1.199178897401928",
      "0.6189591699537552",
      "1.998176300078415",
      "1.0919571565456663",
      "4.457671700145314",
      "2.39631997416527",
      "1.4627785393858959",
      "-0.9803669729199889",
      "0.17376721662928388",
      "-2.0941211023575756",
      "-0.6994907892478118",
      "0.8446669729296585",
      "-0.23022221496390732",
      "0.36775629092179785",
      "-1.8320750472620915",
      "-1.1982979211174494",
      "0.1837434725763635",
      "0.6185224180283109",
      "-1.7297469385745654",
      "1.3906962124254656",
      "0.019449939661649672",
      "1.047430450232979",
      "1.7633527441819608",
      "1.1417648141070027",
      "-3.007387454570054",
      "-0.07043969313298529",
      "2.2889915843316873",
      "-0.4991373629505276",
      "-1.732166986751747",
      "-1.3228909768277508",
      "-0.9548939329793393",
      "-0.13327295692359487",
      "-0.12307711942407597",
      "-0.06724887174394399",
      "-0.6824138133959512",
      "0.10335318507430183",
      "0.0927514032628264",
      "-8.091653213753396",
      "1.6445739201645118",
      "-3.082737802864991",
      "3.055487458998105",
      "-8.091653213753544",
      "-3.408374912354961",
      "0.9397779958301841",
      "-0.7145714420964794",
      "-0.4950212192526246",
      "1.6445739201649003",
      "0.9397779958304499",
      "-7.217795015816484",
      "3.5243490304457734",
      "-2.905914126853179",
      "-3.082737802864855",
      "-0.7145714420966981",
      "3.5243490304457943",
      "-0.35416456360141557",
      "-3.214209990620059",
      "-7.7083230614097955",
      "-4.924546319950311",
      "6.096496486657527",
      "13.44583245047371",
      "0.007584041388242529",
      "7.1380770463575125",
      "-0.042035230184377416",
      "4.154545144278588",
      "1.085897845392184",
      "1.9526043657055645",
      "-1.6583602227946164",
      "4.457671700145144",
      "7.922926859363065",
      "4.894561380420538",
      "-6.766266000705184",
      "0.3289220878727473",
      "2.007288969785248",
      "3.6825003776392835",
      "4.154545144278467",
      "2.792450447002538",
      "3.0155060320505034",
      "2.1906263091152565",
      "0.536631872115838",
      "-4.3710598334751",
      "-4.269823970049593",
      "-0.15681523842140513",
      "0.41717128623416755",
      "-2.0941211023579522",
      "-2.8328853315154214",
      "-1.1606592837161365",
      "-0.13463249389662701",
      "-0.1464406480950208",
      "3.490869714494999",
      "7.922926859363476",
      "6.090615344009065",
      "-2.8794850931930873",
      "-0.1366778570699609",
      "0.18282274538009213",
      "-2.832885331515558",
      "-1.9049241113643132",
      "2.776738693761229",
      "-1.2967187597522631",
      "-1.832075047262146",
      "-1.0549697589439422",
      "-1.4604332895592118",
      "-0.7685722651391101",
      "0.7054409959385949",
      "9.661133136304588",
      "-4.138393676467015",
      "1.0546812874261626",
      "3.2273881436721967",
      "-0.1567309624614434",
      "-4.074996537437935",
      "-2.6858338453444555",
      "-3.2938103265743472",
      "0.6972434283912933",
      "-3.112749290847112",
      "-4.142485346726836",
      "1.404320673976815",
      "0.8546446024696916",
      "-1.6395834318498925",
      "13.445832450474471",
      "1.085897845392023",
      "4.894561380420615",
      "0.5642344953816333",
      "-3.2142099906204473",
      "0.0075840413879273835",
      "1.9526043657055145",
      "-6.766266000705139",
      "-1.1991788974017807",
      "-7.708323061409536",
      "7.13807704635725",
      "-1.6583602227949692",
      "0.3289220878728319",
      "-1.9931979539502884",
      "-26.026573082538462",
      "1.6923791317503896",
      "2.792450447002452",
      "-1.993197953949949",
      "26.4314003577747",
      "2.4540584783985238",
      "2.3963199741656633",
      "6.090615344009321",
      "-26.02657308253736",
      "2.4540584783986525",
      "20.285030044576455",
      "-0.6451527108208602",
      "1.2100344350589454",
      "-4.269823970049855",
      "-2.70308207599162",
      "-0.6238440169379371",
      "0.20382402604168284",
      "-0.6994907892476072",
      "-1.904924111364175",
      "-0.9804168403452403",
      "-2.5813806438469213",
      "1.5970797418942404",
      "-0.9324658124767824",
      "-1.1606592837162857",
      "-0.9804168403455374",
      "-5.15594788851367",
      "-0.7471907722914712",
      "-1.1982979211186309",
      "-1.460433289559382",
      "4.959012307841902",
      "-1.7519052309027943",
      "-7.28242479325442",
      "-0.5879254537524233",
      "-0.943395837349798",
      "0.7577877474881353",
      "-0.5329413374759964",
      "0.26362080756191475",
      "0.20925947184717655",
      "0.4699098487827671",
      "0.20907578202962435",
      "-0.467497240648383",
      "3.0155060320508236",
      "-0.15681523842112222",
      "-0.13463249389674514",
      "0.6189591699539232",
      "2.007288969785562",
      "2.1906263091152502",
      "0.41717128623402894",
      "-0.1464406480953971",
      "-0.6238440169377767",
      "-2.5813806438472326",
      "1.4627785393861386",
      "-2.879485093193408",
      "-0.6451527108210339",
      "0.2038240260416196",
      "1.5970797418946028",
      "-1.8724607281253476",
      "0.844666972929808",
      "2.7767386937611955",
      "-5.1559478885135945",
      "-1.8724607281251184",
      "1.8133329031691237",
      "0.1837434725764065",
      "-0.7685722651392071",
      "-1.7519052309025618",
      "0.9321993364460885",
      "-0.48143602920183537",
      "1.9981763000787636",
      "-0.9803669729199894",
      "-0.23022221496410536",
      "0.6185224180293984",
      "-0.1366778570701065",
      "-1.2967187597519527",
      "0.7054409959387332",
      "-0.7471907722911846",
      "-7.282424793254396",
      "-0.48143602920203715",
      "0.06998350191198105",
      "0.2498937139243069",
      "-0.03701140533777593",
      "-0.00916278075030048",
      "-0.06998350191216846",
      "1.1782981172479361e-13",
      "0.7446449569945522",
      "-0.23058526478880606",
      "-0.43938365528538487",
      "-0.24989371392419935",
      "-0.7446449569945047",
      "7.79402485196571e-14",
      "0.3858350592547414",
      "-0.09629550483488257",
      "0.03701140533767258",
      "0.23058526478898042",
      "-0.38583505925505407",
      "1.9544020534878475e-14",
      "0.11657604444876152",
      "0.009162780750191906",
      "0.43938365528533063",
      "0.09629550483495738",
      "-0.1165760444486507",
      "-4.779106463539363e-14",
      "-0.37464101414804923",
      "0.19771383132308554",
      "-0.17656605824275218",
      "-0.020918431462805285",
      "-1.966142821068565",
      "3.1746162791141295",
      "-0.6718729170035355",
      "0.9717137138352273",
      "-1.4693802685917436",
      "-1.2970340340861926",
      "2.537044150365229",
      "-1.8226315641970368",
      "1.3550033147961908",
      "-0.7146479051486605",
      "0.026018847739765566",
      "-1.1263617464724873",
      "0.7139187829399428",
      "0.052120873497523174",
      "0.3758255515836944",
      "1.3846838419469911",
      "-0.18649194844827022",
      "-0.4826651725143522",
      "-0.1389427115283139",
      "0.423603117389177",
      "-1.2776473563725097",
      "-1.469380268591634",
      "-3.662141693692829",
      "9.204814005038473",
      "-1.3974507355819872",
      "-4.867068987640151",
      "-4.846673434881747",
      "-0.4808825993165191",
      "-2.5035135045942116",
      "1.0763369136162841",
      "1.7764976551230967",
      "-0.2350574069330048",
      "2.3928439016028986",
      "-0.7244944639684938",
      "1.4176962730368885",
      "-0.28920728823694775",
      "3.2058354856874915",
      "2.712357276405642",
      "4.547598230342019",
      "-1.6194065001353637",
      "-3.1240191237612587",
      "-0.11805488405358994",
      "-0.7146479051488387",
      "1.1764437002141606",
      "0.02059808420288258",
      "0.724241624016173",
      "0.012845326210620692",
      "-0.23505740693330698",
      "2.9192297608645372",
      "7.400477144888056",
      "-1.4277117863083666",
      "-1.5047159121026494",
      "0.12289180065084468",
      "0.6222723546265719",
      "0.5891071708179026",
      "0.514551926587276",
      "0.3664065646487715",
      "-0.17704255075166403",
      "-1.515142644723425",
      "-1.8154122659791083",
      "0.6615189980773339",
      "1.4897967467941444",
      "0.37582555158359193",
      "1.0910976969565995",
      "-2.3932719515437415",
      "0.057698611134921626",
      "1.1801004421984969",
      "3.205835485688001",
      "0.4978220178990177",
      "-2.607899386625554",
      "-0.21192419131347504",
      "-0.9404577197626576",
      "-0.17704255075174302",
      "-1.1366290623613997",
      "0.4014840802903527",
      "-1.132707582258372",
      "-0.21927417809292593",
      "-0.09957002068529539",
      "-0.7132246360024914",
      "-1.7785952237128253",
      "0.3738191866929251",
      "0.7361407629263111",
      "1.9661428210690122",
      "1.297034034086706",
      "-0.026018847739442606",
      "-1.3846838419467313",
      "0.3746410141478001",
      "-3.17461627911398",
      "-2.537044150365072",
      "1.1263617464723308",
      "0.18649194844801292",
      "-0.1977138313230068",
      "0.6718729170036052",
      "1.8226315641972388",
      "-0.7139187829396176",
      "0.48266517251448954",
      "0.1765660582431768",
      "-0.9717137138357022",
      "-1.3550033147964125",
      "-0.05212087349771321",
      "0.13894271152879584",
      "5.176350066546019",
      "-3.232460086961138",
      "-3.772414125577306",
      "-3.662141693693511",
      "-5.176350066545681",
      "2.316429886762645e-13",
      "1.8276756635880373",
      "-2.841135541869838",
      "1.1764437002139565",
      "3.232460086961344",
      "-1.8276756635886156",
      "-1.5677462284510412e-13",
      "2.2886017371006426",
      "1.0910976969564785",
      "3.77241412557734",
      "2.841135541869864",
      "-2.2886017371007346",
      "6.314834786810517e-14",
      "11.21099722360625",
      "-2.269906603777421",
      "-0.48088259931737926",
      "2.518295026316539",
      "-6.289429721119173",
      "9.526620693532553",
      "2.5903232042768933",
      "2.9192297608644973",
      "-7.197492295830699",
      "-7.283156291660605",
      "4.184125406484189",
      "-1.9031024023320626",
      "0.49782201789883346",
      "-4.9099559640535855",
      "1.5557273652371626",
      "-2.2957926817800445",
      "-2.3499212969672345",
      "2.1380974315182257",
      "2.3928439016026446",
      "-7.197492295830468",
      "-1.1265577517491034",
      "-0.20483509929846136",
      "-4.1501938503907585",
      "0.6222723546263171",
      "-0.05266142972081997",
      "-2.5682711654075634",
      "-1.4178600735769415",
      "1.5088753458313282",
      "-1.1366290623611561",
      "0.9540183334666491",
      "-1.3746020224702002",
      "1.49772376493094",
      "1.891173982398643",
      "2.7123572764059265",
      "-4.909955964053517",
      "-6.373247512777436",
      "-2.0803170667389077",
      "0.5871978527916817",
      "-1.5151426447232965",
      "0.9540183334665006",
      "3.638210600521326",
      "-3.90059834352859",
      "0.02298954030782205",
      "-0.7132246360020165",
      "0.4448339142009286",
      "-1.232363005676209",
      "1.1856664415859433",
      "2.0874239144373434",
      "-9.204814005038799",
      "2.5035135045937653",
      "0.7244944639683328",
      "-4.547598230342272",
      "-0.4236031173892041",
      "1.3974507355818078",
      "-1.0763369136160374",
      "-1.4176962730367748",
      "1.6194065001353184",
      "1.277647356372553",
      "4.867068987640412",
      "-1.7764976551232605",
      "0.289207288236619",
      "3.1240191237617845",
      "6.289429721117925",
      "7.283156291660037",
      "-1.555727365236922",
      "0.020598084202438374",
      "-11.210997223606647",
      "-9.526620693533182",
      "-4.184125406484456",
      "2.295792681780069",
      "-2.3932719515436887",
      "2.269906603777741",
      "-2.5903232042771984",
      "1.9031024023326575",
      "2.3499212969673633",
      "-1.8552956276850943",
      "-14.050330194430247",
      "7.400477144888227",
      "-1.1265577517493963",
      "1.8552956276840715",
      "-1.425647653620665e-13",
      "-1.4293374643386372",
      "-2.6078993866255695",
      "-6.3732475127778505",
      "14.050330194431295",
      "1.4293374643385923",
      "-4.663545929795575e-13",
      "-4.288521482706182",
      "0.589107170817693",
      "-2.56827116540751",
      "-1.2994829974851394",
      "2.4783188449095714",
      "0.11908876842419772",
      "0.40148408029050003",
      "3.638210600521162",
      "-1.6693946399410624",
      "-0.46826821879839287",
      "0.3057959837467767",
      "-1.8154122659789593",
      "-1.3746020224703086",
      "-1.6693946399406727",
      "-0.18578498381686595",
      "0.6246487838034187",
      "-1.7785952237128317",
      "-1.2323630056759212",
      "-3.096278104666876",
      "-0.6815224195302401",
      "2.9344421710013604",
      "-0.7242416240160008",
      "1.4277117863081472",
      "-0.514551926587176",
      "-0.6615189980772556",
      "0.11805488405351908",
      "-0.01284532621068902",
      "1.5047159121026064",
      "-0.36640656464846505",
      "-1.489796746794362",
      "0.20483509929830684",
      "1.4178600735770652",
      "-1.4977237649311026",
      "0.05769861113447878",
      "-2.138097431518174",
      "4.150193850391001",
      "-1.508875345831384",
      "-1.8911739823988774",
      "-2.4783188449089146",
      "0.468268218798447",
      "-0.21192419131333726",
      "-2.080317066738619",
      "4.288521482705972",
      "-0.11908876842414504",
      "-0.3057959837467116",
      "-2.599896808862217",
      "-1.132707582258796",
      "-3.9005983435283884",
      "-0.1857849838166548",
      "2.5998968088622947",
      "-9.960291504476425e-14",
      "0.37381918669288144",
      "1.1856664415861466",
      "-0.681522419530183",
      "-1.5160233061602233",
      "1.1183787598534836",
      "-1.1801004421983208",
      "0.940457719762845",
      "0.2192741780930893",
      "-0.7361407629262239",
      "-0.587197852791635",
      "-0.02298954030789417",
      "-2.08742391443731",
      "-0.6246487838039138",
      "-2.934442171000919",
      "-1.1183787598536"
    ],
    [
      "0.08087231659430152",
      "0.9922533910994263",
      "10.130802643197665",
      "0.9537785601944015",
      "2.0607246864826725",
      "0.9922533911005436",
      "10.877966210472346",
      "44.256994152686175",
      "8.00905824078283",
      "9.534363405454753",
      "10.130802643207614",
      "44.25699415268985",
      "150.08350722487478",
      "16.184739414036493",
      "20.111150106283667",
      "0.9537785601982454",
      "8.009058240777225",
      "16.18473941404109",
      "13.835524878232535",
      "3.948408379972932",
      "2.0607246864822613",
      "9.534363405456224",
      "20.11115010628157",
      "3.9484083799784484",
      "7.453461091130251",
      "0.11518277301268783",
      "0.2897733224862443",
      "0.033177231327750446",
      "0.0573355043087917",
      "0.11518277301318981",
      "-0.10273849450790933",
      "0.28298235343127126",
      "-0.1699160592040342",
      "0.17785591173323348",
      "0.2897733224895245",
      "0.28298235343889844",
      "0.475912448772296",
      "-0.12001224956102148",
      "-0.24160119509066572",
      "0.03317723132766686",
      "-0.1699160592018736",
      "-0.1200122495624631",
      "0.1377367026661713",
      "0.07714864574778443",
      "0.05733550430871412",
      "0.17785591173114337",
      "-0.24160119509011704",
      "0.0771486457491053",
      "0.33634388228434914",
      "0.6877300150958896",
      "-0.31978555792704005",
      "-0.1891645965214779",
      "0.07906431201451435",
      "0.044830550835195125",
      "1.549183064451079",
      "-0.3887743436245314",
      "-0.49081353644670517",
      "-0.45337164848133105",
      "-0.3165931028900574",
      "2.3445419504455733",
      "-0.12182875309911836",
      "-0.9058521312788835",
      "-0.0035077112586536147",
      "0.47027957913868634",
      "-1.7971548394531789",
      "0.4891584415380601",
      "0.3517739624189321",
      "0.45840780418888744",
      "1.7961220991309637",
      "0.040587469315533545",
      "-0.24046731284051312",
      "0.5426049098714086",
      "-0.06707999429223559",
      "-3.3893329680733713",
      "-0.45337164848111455",
      "3.538746527456041",
      "3.778777975440378",
      "-4.193087524605918",
      "-3.8156268043188883",
      "2.7477017029906143",
      "-3.9823130481754654",
      "-2.6377363863695407",
      "-1.7025423943417637",
      "1.9110813899219274",
      "0.8206250074722622",
      "2.5146801327976687",
      "0.6812005199910683",
      "-2.674717554922092",
      "0.9825201521610867",
      "0.5301865365580353",
      "2.41027718298996",
      "2.6693855171001517",
      "1.5943072691738056",
      "-0.3761599651513159",
      "0.2693520696547388",
      "-0.0035077112583259424",
      "-0.6435951874125236",
      "0.21491650737863321",
      "-0.7571036226380033",
      "0.5658430181733091",
      "0.8206250074704645",
      "1.309088871241044",
      "1.6426873491770133",
      "-1.2397463635809662",
      "0.35032607294961954",
      "-0.20948273781641225",
      "0.40614328793798493",
      "0.9600491231751024",
      "0.5224884874787665",
      "0.20409724283643826",
      "-0.031922741744569966",
      "-0.4727356928268283",
      "-0.6067266441349451",
      "0.5736029457164227",
      "0.08064265174046459",
      "0.4584078041903582",
      "-1.793307716011799",
      "-0.8371983659243104",
      "1.7535159443686978",
      "2.3943274696865564",
      "0.5301865365498091",
      "4.954736113429409",
      "4.233754216635729",
      "0.3807694513295311",
      "-1.3453048498144256",
      "-0.03192274174857869",
      "-1.7146679111510548",
      "-0.4598820063120017",
      "1.4125523348149176",
      "-0.0747728499255166",
      "-0.630491623563866",
      "-1.433654041661566",
      "-0.9483095379102734",
      "-0.3106519635103879",
      "1.0087770919299086",
      "0.044830550836679146",
      "-0.31659310289325177",
      "0.4702795791350132",
      "1.7961220991318423",
      "0.6877300150963553",
      "1.5491830644525886",
      "2.344541950442702",
      "-1.7971548394524892",
      "0.040587469312887745",
      "-0.3197855579259387",
      "-0.3887743436297903",
      "-0.12182875310052901",
      "0.48915844154044213",
      "-0.2404673128404856",
      "-0.18916459652402212",
      "-0.49081353645170245",
      "-0.9058521312799052",
      "0.35177396241615433",
      "0.5426049098676459",
      "-8.495632448299684",
      "1.2713059341893065",
      "-2.8916057410079268",
      "3.538746527459655",
      "-8.495632448304333",
      "0.2514369350369572",
      "-0.15715271500832484",
      "-1.3363216152562174",
      "-0.6435951874044155",
      "1.2713059341814381",
      "-0.1571527150090468",
      "-6.972064975996382",
      "2.925045643718666",
      "-1.7933077160075743",
      "-2.8916057410037133",
      "-1.336321615254086",
      "2.9250456437168038",
      "-0.33730138050861963",
      "-4.545963609472036",
      "-7.738297193489714",
      "-3.9823130481744546",
      "6.426310453892938",
      "13.727863276091696",
      "-0.8607762032477652",
      "7.6322694242897455",
      "1.309088871230623",
      "4.689717215969854",
      "-0.13278330825143708",
      "1.922353332405917",
      "-0.3131901834057783",
      "4.95473611343396",
      "8.003154047139589",
      "5.594589036023773",
      "-4.305882682400922",
      "0.6065017708213457",
      "2.4565443325464367",
      "2.5146801328010033",
      "4.689717215978758",
      "5.890648453613141",
      "2.544291334403276",
      "0.41588460170688135",
      "0.40614328794316856",
      "-5.215609026084053",
      "-4.121737169394753",
      "0.390565901540306",
      "0.4340079043573459",
      "-1.7146679111679495",
      "-3.0959777675814837",
      "-1.540705589225092",
      "-0.2028652360826219",
      "-0.23050321485180766",
      "2.410277183003242",
      "8.003154047139503",
      "4.173063090343131",
      "-4.920832193656808",
      "-0.38895691012877304",
      "-0.47273569282834493",
      "-3.095977767584763",
      "-1.534238990289697",
      "2.4366841413511806",
      "-0.9961277216330492",
      "-1.4336540416689914",
      "-1.8906930147526377",
      "-1.2715496444095278",
      "-0.2953939708568687",
      "0.6068146433047586",
      "3.77877797542541",
      "-2.637736386364432",
      "0.6812005200034029",
      "2.669385517101698",
      "-0.06707999428040516",
      "-4.193087524580612",
      "-1.7025423943374514",
      "-2.674717554916915",
      "1.59430726917688",
      "-3.3893329680657187",
      "-3.8156268043302286",
      "1.911081389935188",
      "0.9825201521677747",
      "-0.3761599651316601",
      "13.727863276093231",
      "-0.13278330824973578",
      "5.59458903602178",
      "0.21491650737324317",
      "-4.545963609478378",
      "-0.8607762032431922",
      "1.9223533324021065",
      "-4.3058826823973755",
      "-0.8371983659282826",
      "-7.738297193492464",
      "7.632269424284636",
      "-0.3131901834042688",
      "0.6065017708074852",
      "-2.5065652567047776",
      "-25.034845502384425",
      "1.6426873491802743",
      "5.890648453610825",
      "-2.5065652567026797",
      "21.92259809415075",
      "3.9425952032645513",
      "4.233754216631898",
      "4.173063090347384",
      "-25.034845502386702",
      "3.9425952032647715",
      "13.487363809522993",
      "-1.9657594178306472",
      "0.960049123171333",
      "-4.121737169404282",
      "-1.139318801889379",
      "-0.18087609241047597",
      "-0.2555966645235926",
      "-0.4598820063086147",
      "-1.5342389902819225",
      "-1.0337568878898062",
      "-2.6164969654713293",
      "2.157186318708226",
      "-0.6067266441305266",
      "-1.5407055892327353",
      "-1.0337568878849064",
      "-5.622387251397512",
      "-1.4115208932869994",
      "-0.948309537913068",
      "-1.2715496444086214",
      "4.213731074326013",
      "-1.5451802318048",
      "-6.6869135847338255",
      "-0.7571036226381215",
      "-1.2397463635819521",
      "0.5224884874810004",
      "0.573602945716557",
      "0.26935206965000963",
      "0.5658430181746914",
      "0.3503260729490965",
      "0.20409724283973316",
      "0.08064265174145528",
      "2.544291334409528",
      "0.39056590154140347",
      "-0.20286523608545814",
      "1.7535159443803765",
      "2.4565443325480643",
      "0.41588460170504454",
      "0.4340079043537866",
      "-0.23050321485193287",
      "-0.18087609240661376",
      "-2.6164969654678125",
      "0.3807694513301502",
      "-4.920832193651603",
      "-1.9657594178314985",
      "-0.255596664516835",
      "2.157186318706853",
      "-1.2612481353065461",
      "1.4125523348148519",
      "2.436684141355512",
      "-5.62238725139815",
      "-1.2612481353065723",
      "1.2080378330618313",
      "-0.31065196351297003",
      "-0.2953939708557881",
      "-1.545180231811636",
      "0.9531302794791191",
      "-0.08947370033686007",
      "2.3943274696826227",
      "-1.3453048498168694",
      "-0.07477284992341383",
      "1.0087770919339367",
      "-0.3889569101249863",
      "-0.9961277216284649",
      "0.6068146433009391",
      "-1.41152089328376",
      "-6.686913584728593",
      "-0.08947370033211392",
      "0.004399847603547339",
      "0.35175461886542875",
      "-0.021917343355691527",
      "-0.2691188976660163",
      "-0.00439984760336932",
      "8.171215257549487e-13",
      "0.4919311890510835",
      "-0.16039437877709223",
      "-0.2816553036985254",
      "-0.3517546188673349",
      "-0.4919311890571291",
      "-5.536644836849265e-13",
      "-0.1890203216891487",
      "0.308016841689478",
      "0.021917343355439288",
      "0.1603943787763319",
      "0.1890203216843339",
      "-8.880877501839091e-13",
      "-0.09254415609788354",
      "0.2691188976672716",
      "0.28165530369585723",
      "-0.3080168416910846",
      "0.09254415609803411",
      "-3.4181191240548646e-13",
      "0.05541874394474257",
      "-0.072491664640736",
      "-0.13198584668568314",
      "-0.14679623315284837",
      "-1.7362632621889154",
      "2.621295745276547",
      "-0.3543447152115904",
      "-0.36830700241708514",
      "-1.6974874667967743",
      "-0.9930703307417068",
      "2.3015527207385755",
      "-0.13588417891519902",
      "-0.3198380102424913",
      "0.46160849697454337",
      "0.279755009767174",
      "-0.7679916370152139",
      "1.4648997597323745",
      "-0.3873576892745036",
      "0.8337939584695716",
      "2.0621790028953035",
      "-0.401298901055844",
      "-0.15635706702215366",
      "0.018467058940908165",
      "0.49852378814036574",
      "-1.5821088002245176",
      "-1.6974874668029525",
      "-3.1797374274190546",
      "8.801652153576821",
      "-3.3575030725737984",
      "-3.5501301266626895",
      "-4.458661005176789",
      "-1.0683260564364168",
      "-2.659885008826614",
      "1.462060406394785",
      "3.809053132543663",
      "-0.09869918330216979",
      "3.6725754776987425",
      "1.6292643645504257",
      "0.405693762164523",
      "-0.8737834016211989",
      "2.2943833994507297",
      "2.1822380546303646",
      "1.5689065543316483",
      "-1.74657726911736",
      "-1.9035040298768",
      "0.17846224015372086",
      "0.4616084969733878",
      "1.0951722012219371",
      "-0.4001691557176556",
      "0.4687342420357109",
      "0.31994122747102344",
      "-0.09869918329578566",
      "1.0731039817778996",
      "4.545369314481611",
      "-0.8805475515374644",
      "-0.4851099726876986",
      "-0.16505752337977694",
      "0.36276301311924347",
      "-0.07581600394393384",
      "-0.0482893242849267",
      "0.3327107654891196",
      "0.15911325490854294",
      "-1.0014545627473985",
      "-1.4350229459255555",
      "1.0126786438410131",
      "0.27604764679618876",
      "0.8337939584719005",
      "1.2817328101402394",
      "-1.6091604820321739",
      "0.8163115996795869",
      "0.9647859800691587",
      "2.2943833994289387",
      "0.31117879905912393",
      "2.3284721605345235",
      "-0.24466361922139546",
      "-1.2471257204533657",
      "0.1591132549101144",
      "-1.6138261652523471",
      "-0.2758416890398937",
      "0.0073919001737841996",
      "0.10467340767566734",
      "-0.3620711196737848",
      "-0.4106595797700838",
      "-1.4432496542609365",
      "0.9672139953403732",
      "1.532339351753067",
      "1.7362632621964065",
      "0.9930703307446661",
      "-0.27975500975816586",
      "-2.0621790029005047",
      "-0.05541874393434314",
      "-2.6212957452758316",
      "-2.301552720743899",
      "0.7679916370150945",
      "0.4012989010560199",
      "0.07249166464168068",
      "0.354344715213819",
      "0.13588417891504506",
      "-1.464899759730734",
      "0.1563570670238325",
      "0.13198584668517985",
      "0.368307002418095",
      "0.3198380102462176",
      "0.3873576892729986",
      "-0.018467058944022615",
      "4.3597209810890405",
      "-3.4029903404927406",
      "-3.5380364086638627",
      "-3.1797374274227512",
      "-4.359720981073222",
      "3.538646730529424e-12",
      "1.6704882944449826",
      "-3.3021023054855427",
      "1.0951722012271734",
      "3.402990340486079",
      "-1.6704882944418646",
      "2.961667907762982e-12",
      "2.094458036416761",
      "1.281732810146272",
      "3.538036408659922",
      "3.3021023054904135",
      "-2.094458036411413",
      "-6.61497443501939e-13",
      "9.595227412838879",
      "-1.6694071598761353",
      "-1.068326056424675",
      "2.03566174961958",
      "-7.363715314116067",
      "8.956822341712156",
      "3.1516336636855766",
      "1.073103981769982",
      "-6.675717728017133",
      "-4.219299031519241",
      "4.401416766002091",
      "-1.176544855848397",
      "0.31117879905883317",
      "-3.952184373852951",
      "-1.3290661264015278",
      "-0.47585493565445103",
      "-3.129901354557852",
      "1.9925240040564098",
      "3.6725754776806876",
      "-6.675717728014888",
      "-2.883497316414567",
      "0.025548219830314533",
      "-4.088563753128053",
      "0.3627630131315207",
      "-0.8048805573713643",
      "-2.528534136245138",
      "-0.9981490110510063",
      "1.1129848016081623",
      "-1.613826165248466",
      "0.9281933437824772",
      "0.12262724992458005",
      "0.4982579149719911",
      "1.6903651128561177",
      "2.182238054639983",
      "-3.952184373853945",
      "-2.9577467547446648",
      "-3.6199144415010904",
      "1.7048864161772481",
      "-1.0014545627475229",
      "0.9281933437881527",
      "2.4110070419124163",
      "-3.0114545849380727",
      "0.09002234951110107",
      "-0.410659579760258",
      "-0.09389486815049436",
      "-1.2573596158369347",
      "1.060537395136612",
      "1.6860580963294682",
      "-8.801652153575727",
      "2.65988500883528",
      "-1.6292643645528428",
      "-1.5689065543265384",
      "-0.4985237881388922",
      "3.357503072584535",
      "-1.4620604063883131",
      "-0.40569376216642866",
      "1.7465772691178532",
      "1.5821088002173214",
      "3.550130126672699",
      "-3.809053132548537",
      "0.8737834016209546",
      "1.9035040298773833",
      "7.363715314114802",
      "4.219299031519609",
      "1.329066126394647",
      "-0.40016915572484263",
      "-9.595227412828477",
      "-8.956822341711518",
      "-4.401416766005325",
      "0.47585493565979053",
      "-1.6091604820300396",
      "1.6694071598754816",
      "-3.151633663691238",
      "1.1765448558491958",
      "3.129901354544277",
      "-1.0072969595443575",
      "-16.283581962227192",
      "4.545369314483479",
      "-2.8834973164170647",
      "1.0072969595467205",
      "-1.5559745560872454e-12",
      "-0.9399524633819709",
      "2.328472160520231",
      "-2.957746754744735",
      "16.283581962227355",
      "0.9399524633858921",
      "-1.1172570307048501e-12",
      "-4.388907558015849",
      "-0.0758160039383275",
      "-2.5285341362487213",
      "-2.1575409080528116",
      "1.64266919383064",
      "0.07612088589623793",
      "-0.2758416890396085",
      "2.4110070419117076",
      "-0.5735991714396317",
      "-0.2214460983429448",
      "0.5855405091220731",
      "-1.435022945927737",
      "0.12262724991659778",
      "-0.5735991714435446",
      "0.1258363111054409",
      "0.46791355113152033",
      "-1.4432496542555115",
      "-1.2573596158388691",
      "-6.497337514469842",
      "-1.0361257313922492",
      "2.612291452366154",
      "-0.4687342420369824",
      "0.8805475515403366",
      "0.048289324285001906",
      "-1.0126786438426654",
      "-0.17846224014902962",
      "-0.31994122747644904",
      "0.48510997268659484",
      "-0.3327107654879543",
      "-0.2760476468006951",
      "-0.025548219831528503",
      "0.998149011062525",
      "-0.49825791497074184",
      "0.8163115996661217",
      "-1.9925240040599306",
      "4.088563753141981",
      "-1.1129848016048056",
      "-1.6903651128471129",
      "-1.6426691938298066",
      "0.22144609834229503",
      "-0.24466361922636545",
      "-3.6199144414981634",
      "4.388907558014986",
      "-0.07612088589569836",
      "-0.5855405091237093",
      "-2.328815635918639",
      "0.007391900175546634",
      "-3.0114545849398544",
      "0.12583631110931806",
      "2.328815635918714",
      "4.153826597334951e-13",
      "0.9672139953373794",
      "1.0605373951378354",
      "-1.0361257313904784",
      "-0.0014694776937793366",
      "0.6698204654196319",
      "-0.964785980069373",
      "1.247125720449242",
      "-0.10467340767810196",
      "-1.5323393517479738",
      "-1.7048864161765795",
      "-0.09002234950972521",
      "-1.6860580963268148",
      "-0.46791355113498295",
      "-2.6122914523681007",
      "-0.6698204654198284"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.002266230857112777",
    "0.0022662314023012002",
    "0.0022662588109738815",
    "0.0022662635103035014",
    "0.0022662249598885266",
    "0.0022722368643522018",
    "0.0022662826002982192",
    "0.002266247520006702",
    "0.002266341309143796",
    "0.0022663517123331788",
    "0.002266224600687763",
    "0.002266271831897519",
    "0.0022662351372011304",
    "0.0022663438703945872",
    "0.0022663338266992474",
    "0.002266328331428197",
    "0.0022662580309815985",
    "0.0022662542455805165",
    "0.002266381822580938",
    "0.002266350761624139",
    "0.0022662316485660442",
    "0.0022662597465403374",
    "0.0022662643256263575",
    "0.002266225366048837",
    "0.002272147214557218",
    "0.002266284787859662",
    "0.0022662481774396765",
    "0.0022663409778355577",
    "0.0022663553647597093",
    "0.002266225201647115",
    "0.0022662731710494976",
    "0.002266235994728912",
    "0.0022663503854214715",
    "0.0022663346331498286",
    "0.0022663320293346066",
    "0.002266259024463688",
    "0.00226625506126248",
    "0.0022663867555519144",
    "0.0022663537435808983",
    "0.002266310063061688",
    "0.002266318655141624",
    "0.0022662479480876356",
    "0.0022781048294687797",
    "0.0022663537150471834",
    "0.0022662893366179604",
    "0.002266461236497726",
    "0.0022664806692447833",
    "0.0022662473314669",
    "0.00226633396897701",
    "0.002266266681937448",
    "0.0022664666585149127",
    "0.0022664473599345683",
    "0.00226643783914411",
    "0.0022663086513960234",
    "0.0022663016381412435",
    "0.002266536248088924",
    "0.0022664786216649536",
    "0.0022663274968979896",
    "0.0022662517671807668",
    "0.0022782880361402916",
    "0.002266365855907642",
    "0.002266296202676645",
    "0.0022664799658008924",
    "0.002266502041480905",
    "0.0022662512279362714",
    "0.0022663445646916576",
    "0.002266272162150661",
    "0.0022664892333690125",
    "0.002266466576868161",
    "0.002266457610976142",
    "0.0022663171048369",
    "0.00226630955437256",
    "0.002266562817113456",
    "0.0022665005224163925",
    "0.0022662199574306568",
    "0.0022735053157786973",
    "0.0022662668025970278",
    "0.0022662385075461885",
    "0.0022663156560562203",
    "0.0022663235592677066",
    "0.002266219692456118",
    "0.0022662585288275726",
    "0.0022662283607524764",
    "0.002266317102558423",
    "0.0022663097455574554",
    "0.0022663047440235847",
    "0.0022662470689361956",
    "0.002266244008189416",
    "0.0022663484985408645",
    "0.002266323342586689",
    "0.0023059599381622235",
    "0.0023218485331259224",
    "0.0022767487066751423",
    "0.002286703820998036",
    "0.002309899788207101",
    "0.0022736493383667977",
    "0.0022840939894545626",
    "0.002275982144896401",
    "0.002369403494732792",
    "0.0022935365743094135",
    "0.0023076599912478343",
    "0.0022809369052393465",
    "0.002280750797443899",
    "0.002311345568152957",
    "0.0023095658261754882",
    "0.0022664061273174113",
    "0.0022663243446922813",
    "0.002266572611033623",
    "0.0022665790313598426",
    "0.002266265416874274",
    "0.0022663853697221167",
    "0.0022662918122697572",
    "0.0022665506179284814",
    "0.0022665493867454057",
    "0.0022665219319084164",
    "0.002266350084250919",
    "0.0022663412657860866",
    "0.0022666540872591325",
    "0.0022665833184852013",
    "0.002266272183846573",
    "0.00226641159153514",
    "0.0022664275191712747",
    "0.0022662380755647115",
    "0.0022663087814664205",
    "0.002266253871281224",
    "0.0022664169050445513",
    "0.0022664014077620007",
    "0.002266393425972742",
    "0.0022662879222053595",
    "0.002266282311475295",
    "0.0022664731339751007",
    "0.0022664269431414354",
    "0.0022667872077686995",
    "0.0022668732805876317",
    "0.0022663158813711914",
    "0.002266519016588398",
    "0.002266362010603059",
    "0.0022668667212154495",
    "0.0022667754882092234",
    "0.0022667751771778713",
    "0.0022664580729433908",
    "0.0022664415971250912",
    "0.002267007314027519",
    "0.0022668669801060993",
    "0.0022668913749641626",
    "0.002266321219744512",
    "0.0022665390465209604",
    "0.0022663692733738386",
    "0.0022668446235077",
    "0.0022668350870152843",
    "0.0022667895732404355",
    "0.0022664749010364842",
    "0.002266458767630031",
    "0.0022670291733279647",
    "0.002266899290406859",
    "0.00226621930469008",
    "0.0022662576547650714",
    "0.0022662278068685117",
    "0.002266313085866062",
    "0.002266309205344626",
    "0.0022663023823736037",
    "0.0022662464219386576",
    "0.002266243473906664",
    "0.0022663453436200013",
    "0.0022663214004999166",
    "0.0022663625216143113",
    "0.002266281012833188",
    "0.0022665196987038303",
    "0.002266501145477387",
    "0.0022664869101426885",
    "0.0022663318896179686",
    "0.002266323534916415",
    "0.0022666057666318844",
    "0.0022665373833396416",
    "0.002266239568083792",
    "0.0022663578680113703",
    "0.0022663522972580117",
    "0.0022663428365029244",
    "0.002266265479740043",
    "0.0022662613961555475",
    "0.0022664025106862748",
    "0.0022663694360239178",
    "0.0022667749088745768",
    "0.0022668163906871637",
    "0.0022667432216889796",
    "0.002266459971385115",
    "0.002266445661464119",
    "0.002266968676736145",
    "0.0022668569677587675",
    "0.0022667404814553462",
    "0.002266736866657151",
    "0.0022664451839721407",
    "0.002266428361375468",
    "0.0022669609848697423",
    "0.0022668210618903",
    "0.0022666962707628695",
    "0.002266433346488608",
    "0.002266419474322716",
    "0.0022669032255464997",
    "0.002266792088934868",
    "0.00226630666056759",
    "0.002266300014150476",
    "0.0022665292318754192",
    "0.002266474685103106",
    "0.00226629349038245",
    "0.0022665105430207805",
    "0.002266456803117809",
    "0.0022671878629775496",
    "0.002267038043903665",
    "0.0022668927759159074"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.1234107925782323467000000 +/- 3e-30]",
      "[2.706441622199982536657559 +/- 3.60e-25]",
      "[4.107197746228032318068294 +/- 1.40e-26]",
      "[1.399819838502113733135278 +/- 2.72e-25]",
      "[0.1908740324124245970202002 +/- 4.52e-26]",
      "[0.2119129483378839447983426 +/- 4.77e-26]",
      "[3.247010703961250514265562 +/- 1.08e-25]",
      "[0.1906465154663139964028545 +/- 3.48e-26]",
      "[0.2041384309583526233205463 +/- 4.63e-26]",
      "[2.329731693998326466088639 +/- 3.65e-25]",
      "[1.816781330328822739728942 +/- 2.93e-25]",
      "[1.530878135185632307624269 +/- 8.22e-26]",
      "[0.1109634089917967146195853 +/- 2.54e-26]",
      "[0.08638547968221789291561788 +/- 4.44e-27]",
      "[0.05347153008620865564562650 +/- 1.82e-28]"
    ],
    [
      "[0.03057011997293632624350000 +/- 3e-31]",
      "[0.1009910038311905257676123 +/- 3.20e-26]",
      "[0.3964008271140846089766192 +/- 6.35e-27]",
      "[0.05341872749639199511857252 +/- 1.89e-27]",
      "[0.1238232783673032773496703 +/- 2.32e-26]",
      "[0.03529627450153713585740023 +/- 2.77e-27]",
      "[0.8256183401326537473363546 +/- 4.76e-26]",
      "[0.04895109467051452965955026 +/- 4.63e-27]",
      "[0.03407328793905029810729859 +/- 3.88e-28]",
      "[2.424470056499920784667943 +/- 1.08e-25]",
      "[0.6750199242936882520109172 +/- 2.71e-26]",
      "[0.4509975599887766398276690 +/- 4.53e-28]",
      "[0.04462948006320787263907069 +/- 4.21e-27]",
      "[0.02943996838027975742584330 +/- 7.01e-28]",
      "[0.01330721895576519786130238 +/- 2.96e-28]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.22271770797669888
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack18_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 18,
  "lambda_polygon": 4,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.0",
    "0.135"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "1.0000000000000002",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-0.5",
    "0.5000000000000001",
    "0.5",
    "0.5000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.4999999999999999",
    "-0.4999999999999999",
    "-0.4999999999999999",
    "-0.4999999999999999",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.0029879757728400575",
      "0.0032255479738410877",
      "0.020135591918461978",
      "0.0041182569547389344",
      "0.007590631338942458",
      "-0.00010150442788493455",
      "-9.986328360718077e-05",
      "-6.421808101912516e-06",
      "0.000681417581965332",
      "-0.0009390877551723409",
      "4.272054053133634e-07",
      "-0.00014737089324151284",
      "-0.0006976565187887467",
      "-0.006069797993536086",
      "0.0006460433485092848",
      "6.818056594903558e-05",
      "-0.0015520829156641307",
      "1.2915871523301615e-05",
      "0.0005957887280077685",
      "0.0007860393892463052",
      "0.00021041877770110344",
      "-0.00045071684239064437",
      "-0.0009005594041789607",
      "0.005107997932424864",
      "-0.00036557196088494645"
    ],
    [
      "0.0030031728330694174",
      "0.003307868781944025",
      "0.02011240926350204",
      "0.00411566384244153",
      "0.007613602052305024",
      "-0.00012906254761838203",
      "-4.2052880087514845e-05",
      "-8.092773990947102e-05",
      "0.0006961216743588744",
      "-0.0011689811875393932",
      "3.171980758438221e-05",
      "-0.0001503622900815097",
      "-0.00040419554465104355",
      "-0.0060292234078062855",
      "0.00029426238121038465",
      "9.155101999842573e-05",
      "-0.001641625211115951",
      "-1.1480841310208802e-05",
      "0.0006396898496247418",
      "0.0009533696072071857",
      "0.00029923505866444653",
      "-0.0005794032268129657",
      "-0.001545330098408581",
      "0.005239549013090239",
      "-0.0005033102772411069"
    ],
    [
      "0.0031807741027561585",
      "0.0037293507710789956",
      "0.037792501662019376",
      "0.005512194843144328",
      "0.011831280891033795",
      "-0.0002448825452665833",
      "-1.153371885535627e-05",
      "-0.00010778570429650092",
      "0.001312163833863657",
      "-0.0023417500073215324",
      "-5.50036756191623e-05",
      "-0.0003133510589692191",
      "-0.00042561718058316126",
      "-0.011397166544170697",
      "0.0006719057082690808",
      "0.0001777335768572706",
      "-0.0031836079893850402",
      "-7.23008405974207e-05",
      "0.0011807485958142921",
      "0.0017539514743227542",
      "0.0005230365275431296",
      "-0.0011088302208682207",
      "-0.0028253138993996193",
      "0.010333348293474692",
      "-0.0007157540493504145"
    ],
    [
      "0.0030967531749783147",
      "0.0036721631511480776",
      "0.033935160768529836",
      "0.005387907572627187",
      "0.010569873345241768",
      "-0.000137846188837578",
      "-0.00027171980219006743",
      "-8.951418410901336e-05",
      "0.0010558257688917975",
      "-0.0018781146023300087",
      "7.262403926815813e-06",
      "-0.00013260095827513074",
      "-0.0011775621154644616",
      "-0.010752772960697191",
      "0.001025312849094703",
      "0.00011345578123028401",
      "-0.002547369857349435",
      "4.572334144921492e-05",
      "0.000976436325471084",
      "0.0012214816777609452",
      "0.00039722886886918375",
      "-0.0006386620909790693",
      "-0.002619141130190494",
      "0.007633176559574349",
      "-0.0010597497552802069"
    ],
    [
      "0.0031485266689811353",
      "0.0034803639454806263",
      "0.0334709252435348",
      "0.004647396891878581",
      "0.011169562168075077",
      "-0.0002599779615300463",
      "-0.00010969298072785657",
      "-0.0002584924532253782",
      "0.0011714533974710867",
      "-0.0018482547544701384",
      "6.607881078154955e-05",
      "-0.00032519867899043653",
      "-0.0009368604957874699",
      "-0.011387393621173606",
      "8.398324263146245e-05",
      "0.00017892162630672332",
      "-0.0030341633851822965",
      "4.4110216495307124e-05",
      "0.0011628934753213247",
      "0.0019737464537206927",
      "0.00042308145279725304",
      "-0.0012484824278817138",
      "-0.0035272589555747783",
      "0.009402688417229656",
      "-0.0014036391051810465"
    ],
    [
      "0.0739327586429293",
      "1.4840594158684473",
      "2.374360563051539",
      "0.20655819829940864",
      "0.15706942284608738",
      "-0.18463374451312065",
      "-0.2600887775387094",
      "0.022224438925448713",
      "0.032664371281944604",
      "0.5085179277795807",
      "-0.3040660480183145",
      "0.11881082932719524",
      "-0.008890274293765219",
      "0.014749283186926013",
      "0.05694371693077025",
      "-0.1907048420446132",
      "0.12183635504736813",
      "0.10874021985545819",
      "0.017392389906175396",
      "-0.3393443278168847",
      "-0.30843127341812254",
      "0.06508410772148823",
      "-0.535804659017859",
      "-0.42887138353854076",
      "0.00046001104548821836"
    ],
    [
      "0.003493504992739961",
      "0.005501724655273531",
      "0.09454915413294128",
      "0.018511402303017486",
      "0.02069058925339592",
      "-0.00044151682555228363",
      "0.0004034603264138655",
      "-0.0016063571651457177",
      "0.0017731363141063811",
      "-0.007881700031556546",
      "-0.0006575692019407522",
      "0.0005232608049617762",
      "-0.006564390196260879",
      "-0.030496051576275877",
      "0.0020688221139354276",
      "0.0006024248354144643",
      "-0.006828985144398277",
      "4.203983881036586e-05",
      "0.0025453058462438735",
      "0.0003615645254352548",
      "0.0033253048517587766",
      "-0.0015279418512973175",
      "-0.025872435157924745",
      "0.015091004871895205",
      "-0.00907593966579457"
    ],
    [
      "0.00313780952221423",
      "0.0036418982202503377",
      "0.03321359880849283",
      "0.0050622107981049555",
      "0.010856165848139976",
      "-0.00022854526078966496",
      "-0.0001084922450645733",
      "-0.0002595571785151714",
      "0.0011216693044014416",
      "-0.0019816693759706653",
      "0.0001482410613109422",
      "-0.0001928607273394367",
      "-0.0009340043605380314",
      "-0.01092394639822413",
      "0.00019855914631807537",
      "0.00017135536869421274",
      "-0.002859783416502185",
      "2.322337838871868e-05",
      "0.0011146081678424964",
      "0.0017697072567952137",
      "0.0005732428155310571",
      "-0.0010670697457221673",
      "-0.0035918872741928735",
      "0.008729666503225857",
      "-0.0013831089614474458"
    ],
    [
      "0.004040291643886017",
      "0.004822931082178378",
      "0.092128178427952",
      "0.006609005695505133",
      "0.032712005140595454",
      "-0.0007878134580212261",
      "-0.0008539638720939293",
      "-0.00014303040757663752",
      "0.004509390270032797",
      "-0.0036995121341322984",
      "-0.0002442406547456259",
      "-0.0018217184454537175",
      "-0.001119380953821642",
      "-0.03572198705725327",
      "0.001442792422008492",
      "0.0003880663468925901",
      "-0.00976645541617786",
      "5.1122071940160585e-05",
      "0.003907149957202209",
      "0.005657606719929691",
      "0.0008043861203306624",
      "-0.003324991425499698",
      "-0.0038929670985536997",
      "0.03173946873204661",
      "-0.0014977165859822736"
    ],
    [
      "0.0035120588131099246",
      "0.005407888829237363",
      "0.09256125153525047",
      "0.012774437685048837",
      "0.021614191121687967",
      "-0.0004029854069543908",
      "-0.00011354393736821661",
      "-0.0011639824936049304",
      "0.002141199716700871",
      "-0.0071155016356102335",
      "0.0010112940724479479",
      "0.0007640903176354856",
      "-0.006961481587697656",
      "-0.030048330830507872",
      "0.0016806078407308434",
      "0.0005031316094533938",
      "-0.006764923600266203",
      "0.00038985667900381276",
      "0.0026659178433072208",
      "0.003454396432096548",
      "0.0019693524151632486",
      "-0.002298834444176767",
      "-0.015727620016774344",
      "0.018741610116365166",
      "-0.0072473664775943945"
    ],
    [
      "0.003095818471845736",
      "0.003320472107745972",
      "0.031068633102193946",
      "0.004564563860194818",
      "0.010650073935480883",
      "-0.0001924534312676448",
      "-0.00021493680549234588",
      "-9.805528265370179e-05",
      "0.0010679436802602158",
      "-0.0011985415294275632",
      "-3.3066492863016036e-05",
      "-0.0003570112546384248",
      "-0.0015609278593424034",
      "-0.010715785086155534",
      "0.000826261452523015",
      "0.00011289723062898687",
      "-0.0026375470162891775",
      "0.00010307300297232399",
      "0.0010062471990373181",
      "0.0014772889838125729",
      "0.00024935294496376766",
      "-0.0008676297044444215",
      "-0.002178886287281436",
      "0.00840438320326535",
      "-0.001113882612185047"
    ],
    [
      "0.003579869254582361",
      "0.0040220841176193765",
      "0.06371275429806349",
      "0.007246178968416527",
      "0.024255439550761346",
      "-0.0004994099946545647",
      "-0.0008750796218855566",
      "0.000429182808726017",
      "0.0031233704834890933",
      "-0.0012547372234500737",
      "-0.0005461935664164984",
      "-0.0017395725651107863",
      "-0.0035755146247023225",
      "-0.025043145258760873",
      "0.004243040406008453",
      "0.0001157792900116484",
      "-0.006173378561960569",
      "0.00014978027015469567",
      "0.00243209572355212",
      "0.0034972445562774317",
      "0.0004928523789389355",
      "-0.0015790174437565314",
      "0.0005401408506131792",
      "0.02120402870373077",
      "-0.00023554879034396318"
    ],
    [
      "0.00306261433263291",
      "0.0034411848310969364",
      "0.027042736641435625",
      "0.005007001165064287",
      "0.009337548349110056",
      "-0.00018090503934472887",
      "-1.7479086941498044e-05",
      "-8.447093262663587e-05",
      "0.000912392843052852",
      "-0.0015243469436385174",
      "-1.820891637536025e-05",
      "-0.0002326878123672725",
      "-0.0011421073059229472",
      "-0.00829281917309709",
      "0.0007801824539096366",
      "0.0001271413593195263",
      "-0.0021853723944531885",
      "1.0358079390926637e-06",
      "0.0008343287358767566",
      "0.0011088887512045794",
      "0.0004208408742692812",
      "-0.0007766867175881148",
      "-0.00206837541390777",
      "0.0071667270333327805",
      "-0.0007651843203595535"
    ],
    [
      "0.005203955810500142",
      "0.006358316664309349",
      "0.354375044246706",
      "0.025838083825042442",
      "0.06385153202690415",
      "-0.0013446184467382322",
      "-0.001118234906815513",
      "-0.004993360545859334",
      "0.006831090656105095",
      "-0.015119343678139576",
      "0.0018644018385569382",
      "0.0007304325222956281",
      "-0.010987801205797823",
      "-0.1194611664759699",
      "-0.005247816544662875",
      "0.0012765249149792463",
      "-0.027506875425310478",
      "0.000711428245398174",
      "0.009489997794316219",
      "0.013034467902041796",
      "0.004263635564540954",
      "-0.007400230554624964",
      "-0.06753900649643244",
      "0.07026631285377283",
      "-0.024854732311763387"
    ],
    [
      "0.020195390668859697",
      "0.060800394671932004",
      "1.0504330346235147",
      "0.14478362889882393",
      "0.20851162874507947",
      "-0.0256287774904662",
      "0.05737808310214018",
      "-0.04014940569195832",
      "0.03706195139043029",
      "-0.21047533301994503",
      "0.03373224000832064",
      "-0.006641712268754401",
      "0.04050383830030919",
      "-0.20538777978903094",
      "-0.14995948473472703",
      "0.017668349891835255",
      "-0.12060416379950643",
      "-0.02604993579842744",
      "0.04638817903498794",
      "0.11815549089047193",
      "0.08202308750250169",
      "-0.10472853294154816",
      "-0.37061396744760294",
      "0.4085642829790416",
      "-0.05358078997376949"
    ],
    [
      "0.006920374473030369",
      "0.013065006544019075",
      "0.3757423882543201",
      "0.03139544147496478",
      "0.07091507845842457",
      "-0.00386211774359017",
      "0.010700188435038328",
      "-0.008539707941700626",
      "0.009774049144931622",
      "-0.05146916292346002",
      "0.004920516123970702",
      "0.005217054676049028",
      "-0.004625644123216756",
      "-0.09631597144015629",
      "-0.023938838339669317",
      "0.004484361029158159",
      "-0.03641406613192193",
      "-0.0025949916617405296",
      "0.013148767011852842",
      "0.020426317150674278",
      "0.013600039678841862",
      "-0.021812774782588522",
      "-0.08814027646381391",
      "0.11881646726494834",
      "-0.023151257921545862"
    ],
    [
      "0.0035069853270315583",
      "0.004141354264133772",
      "0.06899174762640989",
      "0.00676313334301064",
      "0.021060214652539565",
      "-0.00048635939900612383",
      "-0.00032907187771102583",
      "-0.0003863867763593398",
      "0.0024799749318997824",
      "-0.003871168826345357",
      "0.00011773596721982574",
      "-0.0005252898877600804",
      "-0.0037565341066111615",
      "-0.024864808688154123",
      "0.00139034364671756",
      "0.0003729527098132314",
      "-0.006311396951857045",
      "0.0002842850188558975",
      "0.0024331796091347944",
      "0.003723041497628377",
      "0.000619011429875923",
      "-0.002541952499928423",
      "-0.006329346522832852",
      "0.020041171035885867",
      "-0.003207525448768156"
    ],
    [
      "0.004620077694093685",
      "0.005278036479228243",
      "0.15707086306177898",
      "0.007945283929642513",
      "0.04552180162180333",
      "-0.0014602301403462802",
      "-0.0003099436677997741",
      "-0.001468208751652925",
      "0.006102944070076438",
      "-0.008844598008206745",
      "0.0010810030787507328",
      "-0.001808785773793356",
      "-0.0043185823932965365",
      "-0.058299266373086946",
      "-0.001926713105564849",
      "0.0009236555798932248",
      "-0.016237925527269877",
      "0.00031846772266193226",
      "0.0061821148391581395",
      "0.01261686345755764",
      "0.0012954630812573337",
      "-0.007561879319032467",
      "-0.01613296427482082",
      "0.05243202569752963",
      "-0.006968567688787303"
    ],
    [
      "0.0033998445269018663",
      "0.0055705900372605335",
      "0.07243690527424175",
      "0.0121324606030996",
      "0.018639942012476457",
      "-0.0004120286089589489",
      "2.4100362754618315e-05",
      "-0.0003692137679886965",
      "0.0020112904074828146",
      "-0.0057981049648786285",
      "0.0007520105320287005",
      "0.0003031386450080663",
      "-0.006253318324087155",
      "-0.021453030318266612",
      "0.003457302657466546",
      "0.00043309709607270444",
      "-0.004886172766879477",
      "8.870822562049432e-05",
      "0.0019396559827053305",
      "0.0007366101828928978",
      "0.0018549938815097904",
      "-0.001788153093280793",
      "-0.006873011829068576",
      "0.01560159187828763",
      "-0.0033136576432098762"
    ],
    [
      "0.004407773750113953",
      "0.008122674113305563",
      "0.13905549392336206",
      "0.019582959029397107",
      "0.03311273233228912",
      "-0.001810398448703174",
      "0.0017347996577622383",
      "-0.0025074784218266115",
      "0.004443820151312103",
      "-0.014132083023320738",
      "0.002498849420963597",
      "-0.0010830604483457245",
      "0.00029795174507333806",
      "-0.04124750550760721",
      "-0.005040667040794288",
      "0.0011035619085940642",
      "-0.0130644474419494",
      "-0.0013020361107466882",
      "0.004818263531745869",
      "0.012673160631812183",
      "0.0063036589323030145",
      "-0.007035141946995074",
      "-0.029620241808811825",
      "0.03943447649230041",
      "-0.006347743279715547"
    ],
    [
      "0.1335814844949661",
      "0.6839249152417133",
      "1.4679202547257297",
      "0.4504744151970827",
      "2.4832731459035804",
      "0.12572529202951604",
      "0.2024899079801799",
      "0.19569285620907817",
      "0.4805607391613362",
      "-0.572909679640284",
      "0.1299278850981686",
      "0.05587843981395344",
      "0.46608170047674374",
      "1.3130954645083626",
      "0.7110753190565071",
      "-0.12792583468567076",
      "0.1750427886647251",
      "-0.026108809561371314",
      "0.2973858607829031",
      "0.2283421217455302",
      "-0.05953927164804968",
      "0.7109405363150058",
      "-0.023164742817491615",
      "-0.16066706254848703",
      "0.4864400746324265"
    ],
    [
      "0.0030201945141872",
      "0.00327270361753816",
      "0.023108922473676775",
      "0.004128375073719196",
      "0.008204352338412869",
      "-0.0001373078415335468",
      "-0.00013070729008895338",
      "-0.00011968483925343334",
      "0.0007570723084469225",
      "-0.0011895865577207882",
      "5.426301264240679e-05",
      "-0.0001391515753599822",
      "-0.0006688620019039546",
      "-0.007428787710151759",
      "0.0002668465878000712",
      "0.00010089377375786964",
      "-0.0018978028853079733",
      "2.2373032570346892e-05",
      "0.0007247560841050154",
      "0.0010630743544355818",
      "0.0002898435168767283",
      "-0.0006532502841644578",
      "-0.0019286018315114687",
      "0.005839525081446518",
      "-0.0007575878159465024"
    ],
    [
      "0.003251444388615733",
      "0.003664724982613056",
      "0.044175605308594046",
      "0.005023045498435048",
      "0.013872595629564687",
      "-0.00033238194871713667",
      "-0.0001890885375345065",
      "-0.000341347150905635",
      "0.0015301136876749348",
      "-0.002415330428209571",
      "0.0001664186741540835",
      "-0.00037044301833471247",
      "-0.0015692045110454519",
      "-0.01547070794180509",
      "0.0001483612829450316",
      "0.00023546028334292852",
      "-0.0040386991997625275",
      "0.00010633449896970712",
      "0.001538872039145768",
      "0.0027667384172198675",
      "0.0004940875763379994",
      "-0.0016796129753876155",
      "-0.004568974530363364",
      "0.01256768641525435",
      "-0.001979099567084252"
    ],
    [
      "0.0781735536401225",
      "0.5015091897228283",
      "2.576504170788245",
      "0.6192687147828551",
      "2.3260273052585405",
      "-0.12240335859770499",
      "-0.18367812638582054",
      "0.04632013182208632",
      "0.3316143560349563",
      "0.48924442112929006",
      "-0.32061586815123505",
      "-0.8211547772628014",
      "-0.4757092369343094",
      "-2.0729910614155114",
      "0.5827760528345416",
      "-0.06904810392017995",
      "-0.3347150913785098",
      "0.010887667696730071",
      "0.21825900718093183",
      "0.015267539850780233",
      "0.3052431986743617",
      "0.16584777142253948",
      "-0.32618234956384934",
      "0.7059280413045679",
      "-0.03602540171165843"
    ],
    [
      "0.039058660046225505",
      "0.8016132937934459",
      "5.4423365912629755",
      "0.30198839100340497",
      "0.2208371968664372",
      "-0.09870579038754299",
      "-0.39619152196031254",
      "-0.028300121689011783",
      "0.027325908848279654",
      "1.0466061367168527",
      "0.4037580863182751",
      "0.18192214620198457",
      "0.04503813162496606",
      "-0.08547241246878488",
      "0.07978520876948417",
      "-0.06272487011166895",
      "0.12375616446966854",
      "-0.07039296567712712",
      "-0.004629761568987242",
      "-0.645533610167657",
      "0.03716735402114359",
      "0.19421768101214915",
      "0.637157050949576",
      "-0.18069168744985198",
      "0.18223368099372722"
    ],
    [
      "0.1529615440129712",
      "0.34415875196302126",
      "0.4100343673167701",
      "0.635194156427469",
      "2.6109836480642152",
      "-0.016919724885871967",
      "0.1333932578910292",
      "0.23308662014311668",
      "0.567272089566185",
      "-0.0527203654375867",
      "-0.23987141359393682",
      "0.12177169034939234",
      "0.2946470524943098",
      "0.6205023274369569",
      "0.8200598974056961",
      "0.14908943000483135",
      "0.04410993727440326",
      "-0.10309198041461196",
      "0.24544635725363806",
      "-0.001302217540295226",
      "-0.08477380050360814",
      "-0.5121457521578917",
      "-0.1961421752802473",
      "0.04140347820468519",
      "0.7518567053522256"
    ],
    [
      "0.003012477618616814",
      "0.0032088426926173866",
      "0.021802026636867092",
      "0.004014623335505642",
      "0.007925203373808755",
      "-0.00011826972184576521",
      "-5.461192713538317e-05",
      "-1.891359318763518e-05",
      "0.0007531327107328724",
      "-0.0010557196127644638",
      "-2.2761934131728825e-05",
      "-0.0001652554179787823",
      "-0.00030215360912284623",
      "-0.006452366836160167",
      "0.0004308257032273351",
      "8.192313009144149e-05",
      "-0.0017840946607395399",
      "-2.565751985462888e-05",
      "0.0006611750531595905",
      "0.0008732041021273326",
      "0.00021586033854197729",
      "-0.0005431695787490341",
      "-0.0009111465199799175",
      "0.005958403188581866",
      "-0.00024169607118519864"
    ],
    [
      "0.0030380644844094726",
      "0.0034034195668502134",
      "0.024888713899886377",
      "0.004510087082562839",
      "0.008794630116759362",
      "-0.00014067939190851047",
      "-0.00013355477909903434",
      "-9.329436028050825e-05",
      "0.0008330799608038425",
      "-0.0013290161789348681",
      "1.631781298874613e-05",
      "-0.00016792399332138337",
      "-0.0008384458144581145",
      "-0.00794900201190801",
      "0.0005691193052966999",
      "0.00010456152196261894",
      "-0.0020125535546888554",
      "3.174259871806318e-05",
      "0.0007779108299635014",
      "0.0011171468607286599",
      "0.00032015751730251203",
      "-0.0006515402599480273",
      "-0.0020093069805660023",
      "0.006246594553219486",
      "-0.0008042115145781935"
    ],
    [
      "0.003105662223616365",
      "0.0034132114611497154",
      "0.030364529303519225",
      "0.004495164031541241",
      "0.010335053813780989",
      "-0.00020301203932173798",
      "-7.695379516970935e-05",
      "-7.961238472074033e-05",
      "0.0010797353585778064",
      "-0.0015744426074657297",
      "2.2047930102782574e-05",
      "-0.0002841770061700046",
      "-0.0008971233132214295",
      "-0.009687652193108095",
      "0.0005830290130820708",
      "0.00013612911224625794",
      "-0.0026187691207798063",
      "1.8396341943014283e-05",
      "0.0009849488043943305",
      "0.0016090162404419372",
      "0.0003175814333627354",
      "-0.0009652542084386038",
      "-0.0018198078528187552",
      "0.008699545740097766",
      "-0.0007049990201745804"
    ],
    [
      "0.5745135162419798",
      "0.8021424138778771",
      "1.8113819604897725",
      "0.4063095120399745",
      "0.9211361853583464",
      "0.39365698524467796",
      "0.5846827610265896",
      "0.09413552740596588",
      "-0.16114659021670988",
      "0.43025838037880454",
      "-0.025398297681795867",
      "-0.12342156007127926",
      "0.265121748334172",
      "-0.9367637468050398",
      "0.1993380950236902",
      "-0.5118010927537333",
      "-0.018536532395018686",
      "-0.06118750978432244",
      "-0.15803069548217444",
      "0.7820414196187581",
      "0.0966933402249339",
      "-0.42886770103044086",
      "0.5598864049490745",
      "0.4350757274007173",
      "0.4592977239762984"
    ],
    [
      "0.010283068843037778",
      "1.771673987561384",
      "0.30218489666367954",
      "0.5154238583523975",
      "0.17235326361473613",
      "-0.01938586685327219",
      "-0.02892053935101419",
      "-0.03244092090672112",
      "0.008834384599740588",
      "-0.3239099903074646",
      "-0.39733472051851754",
      "-0.22498955192011244",
      "0.1710960116469929",
      "-0.05584529785134855",
      "0.19051224501977962",
      "0.08970250044133898",
      "-0.03112776495156986",
      "-0.018626161236379953",
      "-0.0017777237910403022",
      "0.37302131517246834",
      "0.7909332744648533",
      "0.1517752755037286",
      "-0.12252026408327099",
      "0.011214796735468437",
      "0.019786751249127894"
    ],
    [
      "0.003085353564174369",
      "0.003276313153901896",
      "0.030162790383536062",
      "0.004282158164192981",
      "0.010153469862168075",
      "-0.00018392782399139106",
      "-0.00015752932642737791",
      "-5.4767444701785635e-05",
      "0.001032890535938783",
      "-0.0012932962848622078",
      "-7.571436112876476e-06",
      "-0.00028836600973283864",
      "-0.0011638762242220276",
      "-0.00991718540356559",
      "0.0006969892608839311",
      "0.00011836622667604332",
      "-0.0025609546488361",
      "5.491995383493713e-05",
      "0.0009441417175154958",
      "0.0014672302959069438",
      "0.00023000448061478827",
      "-0.0008818918998591151",
      "-0.0014724477913068746",
      "0.008491898522219037",
      "-0.00071744586509265"
    ],
    [
      "0.003435322518429577",
      "0.0035085611593671413",
      "0.06337787235101462",
      "0.005144360030699784",
      "0.01952403327015823",
      "-0.0003696039545798165",
      "-0.0006046010111154254",
      "-0.0004721054533976301",
      "0.002221593581357636",
      "-0.0024429338363635414",
      "0.00026930259413792236",
      "-0.00039385294651447783",
      "-0.0038290356755668335",
      "-0.024667259744875637",
      "0.0005782773222655035",
      "0.0002598045831735323",
      "-0.005939489152274139",
      "0.0003721450108343557",
      "0.002303552381827618",
      "0.003321166810967201",
      "0.0003341662402170415",
      "-0.0020080151236301007",
      "-0.006128409369900715",
      "0.018134250209504793",
      "-0.003436832667319312"
    ],
    [
      "0.0031541928782713316",
      "0.003498483494343069",
      "0.03610763903837035",
      "0.004840488657657321",
      "0.01192338777284564",
      "-0.0002327032591711985",
      "-0.00018657590935260236",
      "-0.00012448961749030144",
      "0.001262027456489099",
      "-0.001676796138046962",
      "-1.856995693774043e-05",
      "-0.0003687975974957426",
      "-0.0014449047097967725",
      "-0.012234399674197928",
      "0.000810720148446598",
      "0.00015485118797849986",
      "-0.0031357795725605346",
      "9.123940357559548e-05",
      "0.0011872726343391427",
      "0.0018529307602869573",
      "0.00031419171201670993",
      "-0.0011146216160336092",
      "-0.0025684010357481003",
      "0.01009123228209017",
      "-0.0012133842597561938"
    ],
    [
      "0.5492040522580016",
      "1.6762983928265758",
      "2.2771756979317033",
      "0.7277614540008942",
      "2.028129362587422",
      "0.7152357067629085",
      "0.4179915931724154",
      "-0.21449463613818948",
      "0.6616860662104848",
      "1.1797691260653473",
      "-0.5449399494553938",
      "0.6535639910612461",
      "-0.414460920141658",
      "1.2769801085374413",
      "-0.0735560561473521",
      "0.2891743075990291",
      "0.884538188091251",
      "-0.19671363707579073",
      "0.5762801666554703",
      "0.8117454460366005",
      "-0.46755855472394026",
      "0.20750397458906877",
      "0.030934560234399625",
      "-0.7942576073802627",
      "-0.3011595382212229"
    ],
    [
      "0.156439512144717",
      "0.20469505488377396",
      "0.4685679391223975",
      "0.16759809954134347",
      "2.934706751827996",
      "0.10562858091452508",
      "0.18562909750368936",
      "0.13916747866668683",
      "0.5470080660346687",
      "0.02348731344824913",
      "0.10444984846472195",
      "0.1337414132168671",
      "0.1829639339217705",
      "0.7176412243212301",
      "0.5395959114670521",
      "-0.09899346137413016",
      "0.025963483512101027",
      "0.012409321341965386",
      "0.3876843623995433",
      "0.204802953465248",
      "0.13517434199797113",
      "0.6285182377834132",
      "-0.08746018828422475",
      "0.3515903214148043",
      "0.3015415425236885"
    ],
    [
      "0.0032030007113979958",
      "0.004330694130954634",
      "0.04814604644458362",
      "0.010342564848805885",
      "0.014358269394705858",
      "-0.0002449199770381417",
      "-0.00024285949049351562",
      "-0.0005231828114836724",
      "0.0012840848725450005",
      "-0.0028508407840220486",
      "-0.00042754811513032984",
      "-0.0002902276063008832",
      "-0.004298423317712687",
      "-0.017039798737280735",
      "0.0024027264791079816",
      "0.00020796696062973472",
      "-0.0035015917079139723",
      "0.00018835104125970004",
      "0.0014488132981350104",
      "0.00047185776232878376",
      "0.001416519912552702",
      "-0.0005945926145927943",
      "-0.010190792415997015",
      "0.008252518186859927",
      "-0.0041602270131171435"
    ],
    [
      "0.0030452786325887308",
      "0.003374035659083048",
      "0.02662006313630379",
      "0.004900229110870566",
      "0.008772737596712639",
      "-0.00018419291917462936",
      "-4.702127622143996e-06",
      "-0.00021591737747564835",
      "0.0007985080849823109",
      "-0.001613304082706002",
      "4.48012589195534e-05",
      "-0.00014906989899964043",
      "-0.0011251182869112576",
      "-0.008370639538845136",
      "0.0002987471222036295",
      "0.0001420018480837805",
      "-0.002170565789354889",
      "1.6683271665265522e-05",
      "0.0008188610642351854",
      "0.0012191134768290252",
      "0.00046808375945437607",
      "-0.0008437428022572028",
      "-0.003276824216118181",
      "0.006637004846531415",
      "-0.0012246199430739984"
    ],
    [
      "0.003019843859686764",
      "0.003248616324837272",
      "0.023750930365526123",
      "0.004226521345080377",
      "0.008245588336723774",
      "-0.00015329258092528498",
      "-3.891757876526978e-05",
      "-0.00015203921599498709",
      "0.000740669017816324",
      "-0.001306896911497893",
      "5.6747022840182386e-05",
      "-0.00013768412501932988",
      "-0.000998486791504218",
      "-0.007509786838029118",
      "0.00028142291815213676",
      "0.00011632430195196645",
      "-0.0019569370801686844",
      "4.4819329477493925e-05",
      "0.0007423525515157887",
      "0.0011540381568761707",
      "0.00029473783571201223",
      "-0.0007555967660948206",
      "-0.0023080863726429018",
      "0.006187823368141297",
      "-0.0009728952143718068"
    ],
    [
      "0.0030305714173238423",
      "0.003290358767686405",
      "0.02440761022554329",
      "0.004227450708760648",
      "0.0082431575516649",
      "-0.00017217248926237408",
      "2.9627531581397457e-05",
      "-0.00017529193815568397",
      "0.0007577352389300596",
      "-0.0015417691564959754",
      "9.190128518091672e-05",
      "-0.00011429980064420108",
      "-0.0007667819920335237",
      "-0.007418118251089935",
      "9.188792158199585e-05",
      "0.0001371626771145573",
      "-0.0020414785757474335",
      "1.1539245189625585e-05",
      "0.0007623400367573668",
      "0.001302270431877139",
      "0.00034190616906189247",
      "-0.0008740786072632803",
      "-0.00245900172724732",
      "0.006558706003853741",
      "-0.0009164030477769561"
    ],
    [
      "0.003142299689998587",
      "0.0034246448146274633",
      "0.0341326068624027",
      "0.004541271652220647",
      "0.011139100704480567",
      "-0.0002452686412832589",
      "-3.7465054939532945e-05",
      "-0.0001926625335568786",
      "0.0011701714460114689",
      "-0.0019147861945041623",
      "0.00010150511812398176",
      "-0.00025611142765899676",
      "-0.00122001716640544",
      "-0.0111768203248877",
      "0.0003078134600604514",
      "0.00017726644161319662",
      "-0.0030323008441038627",
      "5.258066372720453e-05",
      "0.0011407365595601348",
      "0.0019410365027126234",
      "0.0003662486225432997",
      "-0.0012396345789138644",
      "-0.0028250535229239664",
      "0.009929237385996036",
      "-0.0011949219691580726"
    ],
    [
      "0.0037929476991469683",
      "0.00436426710535987",
      "0.08667195640023921",
      "0.006963336779354983",
      "0.027723340270817794",
      "-0.0007823297828400348",
      "-0.0004202358260094391",
      "-0.00027901645509279715",
      "0.003576827126496513",
      "-0.003960509090941296",
      "3.671720874256424e-05",
      "-0.0015133313731143792",
      "-0.0034743061009856542",
      "-0.03192216163591283",
      "0.0015976278308565855",
      "0.00041519519245358376",
      "-0.008562555479812554",
      "0.0001808034365129476",
      "0.0032615982438518472",
      "0.0061047649420386246",
      "0.0007136415210116673",
      "-0.0035767058899707654",
      "-0.0051865589076396145",
      "0.028639822337707083",
      "-0.002500818665156577"
    ],
    [
      "0.04468606154331536",
      "1.4858225175896835",
      "0.509816338520223",
      "1.5833318620738142",
      "0.20625712867207954",
      "-0.198951869465306",
      "0.03195159223124617",
      "-0.18363143899330853",
      "0.06379263434765055",
      "0.15175471313620734",
      "0.31483064960897605",
      "-0.25835772570157695",
      "-0.5721756066507528",
      "-0.03796585176474652",
      "-0.21760605776969716",
      "0.14044648933154696",
      "0.08479436361524459",
      "-0.14706464325201826",
      "0.02237427153001727",
      "-0.6263105945481746",
      "1.377968110493858",
      "-0.2640323720212005",
      "0.09775068207470118",
      "-0.1754171722265029",
      "0.06758632528765084"
    ],
    [
      "0.005419374710327353",
      "0.35102830754162717",
      "0.2603615479038073",
      "0.10398148781427055",
      "0.10699343543094385",
      "0.020474841454901617",
      "-0.015657953913757624",
      "-0.004499310984847365",
      "0.005941658773046594",
      "-0.2439687744007479",
      "-0.08615026308986157",
      "0.0010783737624619088",
      "0.06588912629480292",
      "-0.016416264960394694",
      "0.0729923639176151",
      "-0.001846415937692919",
      "-0.0011781567814627243",
      "0.009597325759773078",
      "0.013227639283402943",
      "0.044892735185429446",
      "0.1395465916909749",
      "0.15055650931166958",
      "-0.10723155750539387",
      "-0.09741758221587941",
      "-0.04808219792217344"
    ],
    [
      "0.006485369876683714",
      "0.010316855223818823",
      "0.13369099412481275",
      "0.013385841777678976",
      "0.08404004816550675",
      "-0.0020471370409559713",
      "0.0037131990035507616",
      "0.0003863630703181023",
      "0.013050123694468752",
      "-0.010044302766732405",
      "-0.002186061488757163",
      "-0.00645063845194682",
      "-0.00044378293688613886",
      "-0.04356671328535641",
      "0.008053028788885435",
      "0.0007682421239865804",
      "-0.01816796151562404",
      "0.0006648630841940558",
      "0.01082122042494357",
      "0.005392523628732154",
      "0.0013743533612901697",
      "-0.006774509413776483",
      "-0.004644242173134769",
      "0.07107181903586819",
      "-0.0036509740407921452"
    ],
    [
      "0.00349559132056274",
      "0.004089175149091633",
      "0.05679762197874445",
      "0.005638507450505787",
      "0.019670952026566678",
      "-0.00036503133730786185",
      "1.4407993211584013e-05",
      "-0.00021059666508725766",
      "0.00243106442119207",
      "-0.0030521605613475404",
      "-1.006972421689285e-05",
      "-0.0005446013260581805",
      "-0.0018495697524858056",
      "-0.019590743888250547",
      "0.0010728995517191716",
      "0.00024904800724237833",
      "-0.005564411587580786",
      "0.00016109938820224473",
      "0.00228648452300818",
      "0.0027898397795379894",
      "0.0005470841114547542",
      "-0.0017304700160297082",
      "-0.0036971145421923514",
      "0.01880223926955586",
      "-0.0018803709531140039"
    ],
    [
      "0.00300356175097379",
      "0.003301745111649113",
      "0.022758277446973302",
      "0.004248114581671501",
      "0.008107316305017492",
      "-9.368980348558069e-05",
      "-0.00023363679537724758",
      "-6.406562964623888e-05",
      "0.0007286706534824628",
      "-0.0009344658114010075",
      "-3.4183105343950835e-05",
      "-0.00014535579434568082",
      "-0.0006538090246541177",
      "-0.007397117860761632",
      "0.0005676364801440509",
      "6.968723028815297e-05",
      "-0.00175566649179792",
      "3.965935967750809e-05",
      "0.000674997824423012",
      "0.0006823508523975293",
      "0.0002229765669151069",
      "-0.00040876838785762547",
      "-0.0015598734670603648",
      "0.00518986503198962",
      "-0.0006867029378666056"
    ],
    [
      "0.003014781135861573",
      "0.0032895348623507865",
      "0.023369234314279123",
      "0.004210206551483224",
      "0.008265089063563387",
      "-0.00011642865630914478",
      "-0.00015800386812700964",
      "-9.006962284001712e-05",
      "0.0007536666105733117",
      "-0.0011262793648769596",
      "1.154052003390829e-05",
      "-0.00013372233270180417",
      "-0.0007847743315611673",
      "-0.0074882892682246165",
      "0.0004707324801501408",
      "8.772929535644475e-05",
      "-0.001856926689533554",
      "4.179467398652621e-05",
      "0.0007140225851758921",
      "0.0008839771321244619",
      "0.00025345214705127094",
      "-0.0005449909889864384",
      "-0.0017542921561078083",
      "0.005700289575460327",
      "-0.0007617032844213779"
    ],
    [
      "0.0029901123253409643",
      "0.003298627112501597",
      "0.023135217230298176",
      "0.004352649667105588",
      "0.007771889347531559",
      "-0.00010670903922212351",
      "-0.0001876250030819002",
      "-0.00012415735167309178",
      "0.0006560837344461638",
      "-0.001134176523245866",
      "1.3913347666463571e-05",
      "-9.134117394754428e-05",
      "-0.0008513622967761572",
      "-0.007366155122228732",
      "0.0004399262708665379",
      "8.944437006795225e-05",
      "-0.0017257862060805265",
      "5.094908235408982e-05",
      "0.00065071500793603",
      "0.00082032919994227",
      "0.0002771191717471449",
      "-0.0005103277298517311",
      "-0.00223618114604525",
      "0.004971513851779023",
      "-0.0009468776360883012"
    ],
    [
      "0.003149646634740788",
      "0.003908554226131877",
      "0.04059224115164444",
      "0.006445663540633244",
      "0.01186054152068644",
      "-0.00023357065062914843",
      "-0.00028147591721295153",
      "-0.00033262426098033235",
      "0.0011611154499302798",
      "-0.0023840862587106797",
      "-3.647763073870198e-05",
      "-0.00021480569928585084",
      "-0.001482579724411725",
      "-0.013540730806421129",
      "0.0007514948000652963",
      "0.00019807693974955732",
      "-0.0031715999133297146",
      "7.625308627445812e-05",
      "0.0012023082464584828",
      "0.0016327796157390565",
      "0.0007074401243534775",
      "-0.0010498887170374508",
      "-0.005593704347759685",
      "0.008651394818391321",
      "-0.0021967670181461023"
    ],
    [
      "0.007070823935409408",
      "0.019542590193214263",
      "0.41583857388960005",
      "0.04938318744536517",
      "0.07092777606095696",
      "-0.004764027783485911",
      "0.0101603338771173",
      "-0.011795893719734827",
      "0.009008530668588206",
      "-0.06972155879725524",
      "0.0075642136185968736",
      "0.00922625275319961",
      "-0.006998481588354332",
      "-0.11251661041954236",
      "-0.02812151130710587",
      "0.006039996367915104",
      "-0.03907593724409596",
      "-0.002867969395732109",
      "0.01387617052920996",
      "0.025446684147876993",
      "0.022922048199190498",
      "-0.02609493761866789",
      "-0.12569062515379528",
      "0.11118132084299526",
      "-0.03519649916011593"
    ],
    [
      "0.003691024759399058",
      "0.006666362312148616",
      "0.0617722488237909",
      "0.015126994819679876",
      "0.021660464560572232",
      "-0.0009662667538256122",
      "-1.8586111091833034e-05",
      "-0.000461973609032919",
      "0.00290816079467098",
      "-0.004474162005114872",
      "-0.000985643181070362",
      "-0.002699732656678416",
      "0.0024434819517254874",
      "-0.018995624609193528",
      "0.001601343755167433",
      "0.0003559457246416439",
      "-0.005485587952257645",
      "-0.0008832870628487119",
      "0.0022940097855816905",
      "0.0023209737206831135",
      "0.0028965106553942637",
      "-0.002168979994551469",
      "-0.009541248971655083",
      "0.014979962317373726",
      "-0.0008630599254063602"
    ],
    [
      "0.09736444577776841",
      "3.498860250672364",
      "2.4201484167480833",
      "1.013459555199833",
      "3.7022084387162786",
      "-0.24528663338855758",
      "0.02604145327063728",
      "-0.1560774740851223",
      "0.1005195754432739",
      "1.3215222676677378",
      "-0.2586028329914219",
      "1.9105604835942183",
      "0.33360257431003876",
      "2.7616282828826297",
      "-0.12256516501354628",
      "0.43010991433406676",
      "0.4071056115039783",
      "-0.0486405216726671",
      "0.5560400361033098",
      "-1.5950271298510712",
      "0.3353119296026843",
      "-1.8905594988680545",
      "0.8168697662811478",
      "-0.4376904394544446",
      "-1.1838628640731643"
    ],
    [
      "0.004692325494791085",
      "0.010500487188634715",
      "0.08336371411558267",
      "0.022128527139666856",
      "0.029298870696948292",
      "-0.002647011261430406",
      "0.003961826606488388",
      "-0.0009697736390207026",
      "0.00549906194568325",
      "-0.014460893336630155",
      "0.0008667081070493552",
      "-0.005025867791542795",
      "0.010974253993378898",
      "-0.012171352586506878",
      "-0.0053660210231526355",
      "0.0009540438953537879",
      "-0.009154111459767382",
      "-0.003828072601379743",
      "0.00376366397950593",
      "0.010590042711235578",
      "0.008455912833046818",
      "-0.006987605867927024",
      "-0.01949124033722477",
      "0.032708938950311996",
      "0.006996983604874037"
    ],
    [
      "0.006636827450192684",
      "0.012846633020510685",
      "0.18977262229073116",
      "0.01913003742093015",
      "0.05812302445243858",
      "-0.005273047358428312",
      "0.010156377793440124",
      "-0.003827158712068487",
      "0.010682739764410696",
      "-0.030282567230698745",
      "0.0025656343686040915",
      "-0.008642438120180205",
      "0.017408862636944876",
      "-0.0337471717254327",
      "-0.02067063040120463",
      "0.0022804574108413805",
      "-0.023446125887702708",
      "-0.005126012883102893",
      "0.009563561021592212",
      "0.02550219022429016",
      "0.010778439798468164",
      "-0.018804707314454976",
      "-0.0410524364990759",
      "0.08952157447616219",
      "0.0035330524739383097"
    ],
    [
      "0.004257994758312333",
      "0.005148878560892182",
      "0.11513210027033867",
      "0.006771628375531964",
      "0.032855410308680257",
      "-0.0012441966251407425",
      "0.0005540227383869859",
      "-0.0014711307263396683",
      "0.004568854468955445",
      "-0.009373364482328592",
      "0.0010602824846696031",
      "-0.0007787372778238464",
      "0.0007353102773997569",
      "-0.039380026734601774",
      "-0.004376861556004645",
      "0.0009576618403951591",
      "-0.012399104916586072",
      "-0.00029410416924631206",
      "0.0046720043937817715",
      "0.009935831274708228",
      "0.0018406392879190185",
      "-0.006660863002708502",
      "-0.014386011787234275",
      "0.04011973713907632",
      "-0.004315609079809735"
    ],
    [
      "0.0035668569117672942",
      "0.003876072538973924",
      "0.062358320234318906",
      "0.004733082474604727",
      "0.020147319776498484",
      "-0.0005979284624660435",
      "-3.095248917643147e-05",
      "-0.0004927028247561903",
      "0.0025813218091238405",
      "-0.0036865098237422286",
      "0.0003310940620820414",
      "-0.0007560977105126386",
      "-0.0008229369723938691",
      "-0.02219994474365715",
      "-0.0008350139435434904",
      "0.00038622703231271576",
      "-0.0065053415261593596",
      "1.118741053015604e-05",
      "0.002496640376681329",
      "0.004861745996581938",
      "0.0006093243835544371",
      "-0.0030350052954076718",
      "-0.005349229983111958",
      "0.02145363170015028",
      "-0.002003189440109175"
    ],
    [
      "0.00349697823661349",
      "0.0038083387102516683",
      "0.05741801193813416",
      "0.004730945721462969",
      "0.019245768165295298",
      "-0.0005197190804139804",
      "-0.00017082719197502428",
      "-0.0002982247449661267",
      "0.0024309447933183606",
      "-0.002882720539572652",
      "0.00014804534487827025",
      "-0.0008535989221139692",
      "-0.0011388662892228255",
      "-0.02071439137261158",
      "2.1427753953897737e-05",
      "0.0003038510993609674",
      "-0.005881676594570072",
      "5.816563145761872e-05",
      "0.002267600120429539",
      "0.004189854539039278",
      "0.0004736044110163946",
      "-0.0025139571199568273",
      "-0.0038090335450524267",
      "0.01956035721761804",
      "-0.001578858121209941"
    ],
    [
      "0.0034515022394810834",
      "0.00372876984801941",
      "0.05652345345502049",
      "0.005168933701138972",
      "0.019332863965893895",
      "-0.00042284119703686715",
      "-0.0005797263676157972",
      "-0.00026587332793028234",
      "0.002337744286916185",
      "-0.0018515117430815437",
      "5.1129052499423785e-05",
      "-0.0008916491793373322",
      "-0.0022157698574218434",
      "-0.02204192125709227",
      "0.0007654211820939808",
      "0.0002060772370259289",
      "-0.005578171807310586",
      "0.00019054942825984575",
      "0.00219882220794404",
      "0.0034453495542223285",
      "0.00041977280445508713",
      "-0.0018666105160665425",
      "-0.004010805023828794",
      "0.017542629178018108",
      "-0.0020853229311097845"
    ],
    [
      "0.003871228512641063",
      "0.004457293709910524",
      "0.09125182382342845",
      "0.006772218755740267",
      "0.029291342898527493",
      "-0.000648930300664547",
      "-0.0007617269584640315",
      "-0.0005620380723156832",
      "0.0037512011794432255",
      "-0.0038816558007465337",
      "0.0001534996047651302",
      "-0.0010359584095237318",
      "-0.0031555445346079865",
      "-0.03536670869511142",
      "0.0007063938172665756",
      "0.00039728117777456734",
      "-0.009146137007520356",
      "0.00027225363090462853",
      "0.0036143564678743157",
      "0.005188660608484625",
      "0.0008953501990226043",
      "-0.0030340195473153235",
      "-0.007546252217848094",
      "0.028564200037737585",
      "-0.003648837798970533"
    ],
    [
      "0.0034372159308995046",
      "0.0054876348446631865",
      "0.050147813858782024",
      "0.011640088973677921",
      "0.015527706754307388",
      "-0.0004907995076714663",
      "0.0009557363948810862",
      "-0.0005593727895624307",
      "0.0018693948077595714",
      "-0.005796041048748488",
      "0.0009217797626702677",
      "-0.0001845033480841839",
      "-0.0026081490993412914",
      "-0.012426796690100078",
      "0.0008100180433377854",
      "0.0002877600709924975",
      "-0.003880265402504903",
      "-0.0004748055130626274",
      "0.001768742674395257",
      "0.0024186660456880023",
      "0.0022243030923277535",
      "-0.0015348435155713757",
      "-0.009271517314391953",
      "0.012808893032823211",
      "-0.0018697373963971235"
    ],
    [
      "0.10174946606542089",
      "0.1264871922564502",
      "0.09554488692239185",
      "0.155138395667503",
      "1.6686485969056652",
      "0.02827449991354129",
      "0.04895336512460277",
      "0.07361200064928014",
      "0.34464389315162236",
      "-0.02845943093625192",
      "0.11999764894362565",
      "-0.12617980085607677",
      "-0.002163563125601659",
      "0.2287646476869145",
      "0.06512340533104638",
      "-0.10452986579296504",
      "0.03088093042203841",
      "-0.09140014093081847",
      "0.2137366426263764",
      "0.06228118272482639",
      "0.05320148412620997",
      "0.42542127111412836",
      "-0.07172443778095727",
      "-0.0008556335861096397",
      "0.4748449381416727"
    ],
    [
      "0.0031468195977512273",
      "0.004683881702034682",
      "0.04456706776162427",
      "0.009534067113906487",
      "0.012654858726189494",
      "-0.00017909861276011065",
      "-0.00039127682698676073",
      "-0.00018119202800843373",
      "0.0012079880820431348",
      "-0.003146291448788739",
      "0.00010503344195119566",
      "-0.00012386797499303412",
      "-0.0027826943651965744",
      "-0.013542482679655526",
      "0.0026587162711576846",
      "0.00015602741336449258",
      "-0.0026797530347306983",
      "6.026398467442529e-05",
      "0.001122851568347019",
      "0.0010200204368483266",
      "0.0009003329350029412",
      "-0.0006135883503052753",
      "-0.005720492829458417",
      "0.0067839275801717305",
      "-0.0023441988167258883"
    ],
    [
      "0.003078368058746464",
      "0.0035823223663589863",
      "0.0284287333141267",
      "0.005426994693028444",
      "0.010163695088103596",
      "-0.00018678674234116706",
      "-0.00016567591309787704",
      "-8.769449400356e-05",
      "0.0009945744835733728",
      "-0.0014071741361702881",
      "-3.9804921656015816e-05",
      "-0.0003524475053178295",
      "-0.0015550755173080147",
      "-0.009416182812485083",
      "0.0011420065295428383",
      "0.00010752264579677462",
      "-0.002266461649217055",
      "6.317889289097157e-05",
      "0.0009101836025496189",
      "0.001228505957109587",
      "0.00043164817721139825",
      "-0.0007158496795371442",
      "-0.0025476622692759865",
      "0.0070035549434588115",
      "-0.0011162259765890128"
    ],
    [
      "0.0029530522429114525",
      "0.0031664774686837385",
      "0.018214703352609957",
      "0.00397977575220469",
      "0.006595773491280475",
      "-9.705961682250264e-05",
      "-3.46709066965107e-05",
      "-7.201173875253771e-05",
      "0.0005228237508289857",
      "-0.0009682613636809596",
      "8.046467107453278e-06",
      "-9.026643523718769e-05",
      "-0.000551653511556125",
      "-0.005199362325763272",
      "0.0003231606721524748",
      "7.602842890578797e-05",
      "-0.0013497648636707981",
      "5.2096662774937014e-06",
      "0.000498729002953933",
      "0.0007133877814416934",
      "0.000223440832036906",
      "-0.00045973433278548157",
      "-0.0014214719063610384",
      "0.004286677471301137",
      "-0.0005199506141285444"
    ],
    [
      "0.0029563364202266776",
      "0.0031618281643003635",
      "0.018433687102858573",
      "0.0038938537791962753",
      "0.006552273062299649",
      "-9.902849181812858e-05",
      "-1.0942620306203751e-06",
      "-8.35551792893111e-05",
      "0.0005242024571194777",
      "-0.001064986015055066",
      "3.890489704493316e-05",
      "-5.275216994468048e-05",
      "-0.0004713577922185444",
      "-0.005136348164769903",
      "0.00020909471404109746",
      "8.404082323675004e-05",
      "-0.001384457929395947",
      "-4.429790323483351e-06",
      "0.0005068957245993474",
      "0.0007543036178542274",
      "0.00023003692273273715",
      "-0.0005005470284362619",
      "-0.0014328166534075893",
      "0.004471794040549172",
      "-0.0004955396384335001"
    ],
    [
      "0.0029774452978471038",
      "0.003203281833628724",
      "0.019337008545626012",
      "0.004022399530414571",
      "0.006961681904394364",
      "-0.00011979821258352322",
      "3.544239029866888e-05",
      "-9.23283767365253e-05",
      "0.0005914873236825563",
      "-0.00115465579828555",
      "2.513307508348114e-05",
      "-0.00010275177937140363",
      "-0.0004281975145297797",
      "-0.005420001984074525",
      "0.00019940260779259587",
      "9.237764508779175e-05",
      "-0.0015199020623679403",
      "-1.8428154404045248e-05",
      "0.0005651197887297128",
      "0.0008553758439478334",
      "0.00026838029633705047",
      "-0.0005690760483017498",
      "-0.0015888121786116292",
      "0.004973578379873702",
      "-0.0005018308649349275"
    ],
    [
      "0.0030457940970308197",
      "0.003513081089610578",
      "0.02615054451061866",
      "0.004950946520586372",
      "0.008538336632871275",
      "-0.00017804784144075198",
      "5.170336080927751e-05",
      "-0.00020656621342633006",
      "0.0007893891890772746",
      "-0.0019092025770171951",
      "0.00015009180306483445",
      "-5.3931495817202266e-05",
      "-0.0008970161184371574",
      "-0.007716373348933415",
      "0.00023484583788040787",
      "0.00015077143804146184",
      "-0.0020825258176113675",
      "-1.4965584465480253e-05",
      "0.000795497439494669",
      "0.001289617838114946",
      "0.0005212062905845862",
      "-0.0008569348335796603",
      "-0.003110597405371905",
      "0.006493572270669087",
      "-0.0010655459493417916"
    ],
    [
      "0.0029986944199556077",
      "0.003278930983666951",
      "0.021908399389963633",
      "0.004245989623616652",
      "0.007692529133114692",
      "-0.00012694145103847004",
      "-5.8240416623539546e-05",
      "-0.00011557056758466912",
      "0.0006737937157001373",
      "-0.0012239020614983312",
      "5.1959031486294774e-05",
      "-0.00010773933071359038",
      "-0.0007209735914580016",
      "-0.006665408346471753",
      "0.0003279544231937055",
      "9.795578280320308e-05",
      "-0.00172347394057348",
      "1.8799401017188864e-05",
      "0.0006547990233616497",
      "0.0009826100623999896",
      "0.00029747695688379726",
      "-0.000606216552115872",
      "-0.001972492428817324",
      "0.005382729145550738",
      "-0.0007615997640259774"
    ],
    [
      "0.0031333989338683393",
      "0.0037103432787757035",
      "0.0343078806698297",
      "0.00557409674521494",
      "0.01125870154770775",
      "-0.0001895261669659996",
      "-0.0002504773489140695",
      "-0.00010736987451981874",
      "0.0011775591952857785",
      "-0.0018265618452130087",
      "4.096028361297963e-05",
      "-0.0002578774779351594",
      "-0.001177168526423476",
      "-0.011237686707805065",
      "0.0009686748250832121",
      "0.00012531050450537005",
      "-0.002751218756397688",
      "1.5161726164378558e-05",
      "0.0010711147834485172",
      "0.001415737192182198",
      "0.000510565687242884",
      "-0.0007796043042282051",
      "-0.002720249161998051",
      "0.008383046870393094",
      "-0.0010190146488248792"
    ],
    [
      "0.026181970371096153",
      "0.10478761701478734",
      "0.7430715944335964",
      "0.8982620820594397",
      "0.06779884149876718",
      "-0.04353943308025791",
      "0.1005242246910267",
      "-0.07357725158249152",
      "0.024281957329771345",
      "-0.24988403141596513",
      "0.06238414886184099",
      "-0.026076164235269438",
      "0.033956272467944554",
      "0.009068980576577743",
      "-0.16441552998010053",
      "0.015517769888965383",
      "-0.07429089226324082",
      "-0.11846960882912916",
      "0.023224840592750397",
      "0.0736241165872915",
      "0.2853210200185245",
      "-0.05294538834832326",
      "-0.7761284419949682",
      "0.1684146919328467",
      "0.03783282404008151"
    ],
    [
      "0.049291962110517513",
      "2.8790154330685516",
      "0.3893343452374737",
      "0.3724223396474204",
      "0.25253796738370604",
      "0.2585413795493523",
      "0.0606377183880039",
      "0.04627049122562049",
      "0.08087025098621359",
      "0.7151543994794295",
      "-0.306968885988352",
      "0.45161351756129775",
      "-0.014162457078888278",
      "0.20150187165891126",
      "0.12682793259955608",
      "0.2297644711372836",
      "0.08869244925961012",
      "-0.08029516871709613",
      "0.03159309644304571",
      "0.18720560482056597",
      "-0.7866682869155313",
      "-0.21811239366403043",
      "-0.17985623037598134",
      "-0.12630424535209173",
      "0.1012774184269668"
    ],
    [
      "0.0032881145608015193",
      "0.0044046288487226614",
      "0.044430672936772254",
      "0.0069716680541944956",
      "0.013567505474831784",
      "-0.00026501983400666225",
      "0.00034557929921884804",
      "-0.00016187875399242507",
      "0.0016072811080420821",
      "-0.0034564652754967276",
      "0.0002894203833586793",
      "-0.00013233721969057682",
      "-0.0005365958487179143",
      "-0.011444945336713284",
      "0.0008619292469273685",
      "0.00020769110476782126",
      "-0.0034799410696380135",
      "-0.00015678026434699953",
      "0.0014461491225420907",
      "0.0020245342367772494",
      "0.0008907653090843491",
      "-0.0011625708566051249",
      "-0.0033113395310806616",
      "0.012107335731148606",
      "-0.0007890610193200976"
    ],
    [
      "0.0030115725491544386",
      "0.0033453520476786334",
      "0.024422925925189645",
      "0.004268235063644727",
      "0.007881170009397472",
      "-0.00011764826137331139",
      "-2.6520133931008547e-05",
      "-0.0001441888057274342",
      "0.0006999734645874927",
      "-0.0015707205157575752",
      "0.00013170884872299203",
      "3.2116990991416324e-05",
      "-0.0007518007510258564",
      "-0.00712883989770445",
      "0.00021810819570685811",
      "0.00011731180355891318",
      "-0.001863506904778971",
      "1.5760598149406177e-05",
      "0.0007013416918565975",
      "0.0009943592906175463",
      "0.00033562015490263566",
      "-0.0006491710802629519",
      "-0.0021998057957834352",
      "0.005857418140545046",
      "-0.0008347814715713757"
    ],
    [
      "0.0029592792779229286",
      "0.0031830706197336672",
      "0.018210479116421555",
      "0.003877370257370904",
      "0.0066694087430840725",
      "-9.488205473472526e-05",
      "-3.350168487270943e-05",
      "-7.921591757930043e-05",
      "0.0005408999819703905",
      "-0.0010112578152512402",
      "4.356568025976492e-05",
      "-6.0441740796695104e-05",
      "-0.0004796886198756001",
      "-0.0052144592841531735",
      "0.0002470433523134441",
      "7.90333404604039e-05",
      "-0.0013777695131882805",
      "7.902057076886017e-06",
      "0.0005189000423478756",
      "0.0007437174865287619",
      "0.0002217873112241427",
      "-0.00047447207734274704",
      "-0.0013845164596515945",
      "0.004389738935106488",
      "-0.0005202167653919844"
    ],
    [
      "0.0029714675643754403",
      "0.0032177908090769377",
      "0.02014351442495269",
      "0.004021511880134693",
      "0.007016562650214425",
      "-0.00010389760756335665",
      "-3.997648510242874e-05",
      "-0.0001241595410867768",
      "0.0005705562001412027",
      "-0.001156875808859428",
      "7.239504486197491e-05",
      "-3.191734084481426e-05",
      "-0.0006980525535021899",
      "-0.005958806982023944",
      "0.000216950117016467",
      "9.26673922572975e-05",
      "-0.0015297783144617885",
      "2.812612469049003e-05",
      "0.0005774393165837129",
      "0.0008397669135680725",
      "0.0002621922203796956",
      "-0.0005400283446368398",
      "-0.0019221038486804047",
      "0.004737770110038714",
      "-0.0007720330932890429"
    ],
    [
      "0.003102765330615219",
      "0.0033690168842956483",
      "0.032526350569721266",
      "0.004425824936509408",
      "0.010642932753884542",
      "-0.00018907986587941332",
      "-0.0001939138461055576",
      "-5.658177046942822e-05",
      "0.0010991817091245226",
      "-0.0015693533390769019",
      "5.1743548147828915e-05",
      "-0.00021604983694009677",
      "-0.0013696959650944703",
      "-0.01069965112137014",
      "0.0007957561914022044",
      "0.0001404260955837783",
      "-0.0027223277162266037",
      "6.916992116314037e-05",
      "0.0010035693968507833",
      "0.001591796010707279",
      "0.0002563886904241653",
      "-0.0009788267832791116",
      "-0.001535254030599395",
      "0.009002670769875574",
      "-0.0007969227177602006"
    ],
    [
      "0.003140165917814387",
      "0.0038101456824956316",
      "0.03985734904392264",
      "0.005695444858806675",
      "0.01193874260656981",
      "-0.0001457483858424731",
      "-0.00039051903153831003",
      "-2.866099864513555e-05",
      "0.0012512458118403547",
      "-0.0022277687286103784",
      "0.00014967972103493754",
      "1.975455917045449e-05",
      "-0.0019157294395566557",
      "-0.012808520229750903",
      "0.0015004220454831753",
      "0.00015718609107672567",
      "-0.0029406030016340006",
      "7.983101952851585e-05",
      "0.0011129175340547884",
      "0.0013851031429822306",
      "0.00044136237570342534",
      "-0.0008257206474162911",
      "-0.001986956492460561",
      "0.00918137795623687",
      "-0.0010134996296681023"
    ],
    [
      "0.005218812765369009",
      "0.00869413592208677",
      "0.2803627896821793",
      "0.01739182421794522",
      "0.04446587840956608",
      "-0.0023332157360304658",
      "0.016876473029139985",
      "-0.002950216484277133",
      "0.005871829867170576",
      "-0.030600697830817255",
      "0.005231815087420246",
      "-0.0008245621039815877",
      "-0.03875804733362433",
      "-0.008675273238606625",
      "-0.0008612496207990531",
      "0.0010499159844097414",
      "-0.010659157823604062",
      "8.273279809943637e-05",
      "0.007467483518573047",
      "0.0022220216270129067",
      "0.0029467712396536658",
      "-0.009303157169762176",
      "-0.013440108298666703",
      "0.08183037156162228",
      "-0.011244640439287237"
    ],
    [
      "0.003962000389001518",
      "0.00668761845563603",
      "0.17644183321614232",
      "0.019023872832684398",
      "0.04231813802777606",
      "0.00020963662940826346",
      "-0.005597025024225742",
      "0.0005147529490581831",
      "0.004952787899803659",
      "-0.007325040984874086",
      "0.000862805154252329",
      "0.0016396564390020927",
      "-0.021456717751566365",
      "-0.06530004652426312",
      "0.013165412397896967",
      "9.487745153482615e-05",
      "-0.008271538584575059",
      "0.0010087275113307163",
      "0.003918332256311724",
      "-0.002395561874963504",
      "0.0022436268127265695",
      "0.0013976758575138444",
      "-0.006584196176207024",
      "0.01695556328099499",
      "-0.005673937465277988"
    ],
    [
      "0.0048484923415490645",
      "0.007346986049841924",
      "0.09629375867413861",
      "0.028953353098922274",
      "0.07189486798949815",
      "-0.0016054565548482946",
      "-0.0037595371741668466",
      "0.0035279825954069675",
      "0.009637023657031387",
      "0.003217319080882832",
      "-0.005535852555013578",
      "-0.010072091266463766",
      "-0.024938470017877797",
      "-0.0573640778829953",
      "0.030770787188533162",
      "-0.0006533378149469987",
      "-0.009781930702091848",
      "0.0015016645417313787",
      "0.005947312623140599",
      "0.0014748591280803385",
      "0.0035375231891834205",
      "0.0010622046918578277",
      "-0.0003572549853907118",
      "0.030372250923985617",
      "-0.0014327667534670767"
    ],
    [
      "0.0031737704080992057",
      "0.003670886859742767",
      "0.031704467360090215",
      "0.0059749568890179825",
      "0.013012708259785451",
      "-0.00025353737949415704",
      "-0.00023687212515124178",
      "0.00011828654413437338",
      "0.0014412416595052263",
      "-0.0011529491559423752",
      "-0.0003059223830976807",
      "-0.0007896969971103777",
      "-0.001981653174582692",
      "-0.0112714992036956",
      "0.0022531176473925044",
      "8.831030756054135e-05",
      "-0.002799772135006996",
      "8.802725065709677e-05",
      "0.001167066145678335",
      "0.001401882649788401",
      "0.00041617690349543687",
      "-0.0007778483599922674",
      "-0.0012606395261982191",
      "0.009370635579062446",
      "-0.0007007119629500989"
    ],
    [
      "0.0031000825388359248",
      "0.0033400693118263857",
      "0.029684117117611743",
      "0.004631221382857208",
      "0.010952816540128994",
      "-0.0001865545416319781",
      "-0.00030579115441642623",
      "-8.119863834076761e-07",
      "0.0011318489307576233",
      "-0.0010156218552572413",
      "-6.83162665786896e-05",
      "-0.00041685317991568957",
      "-0.0017006346524730093",
      "-0.010625477771381809",
      "0.0012187737333442547",
      "9.649445803444626e-05",
      "-0.0025567113090039224",
      "0.00010392269317185085",
      "0.0009931940952613199",
      "0.0013954909830368126",
      "0.00023275207112512347",
      "-0.0007858793682739291",
      "-0.0013032641715501794",
      "0.00828479268080649",
      "-0.0008124057693713403"
    ],
    [
      "0.003105500109969751",
      "0.0033347849604609715",
      "0.030933244163586462",
      "0.00447151621979713",
      "0.01084105003039162",
      "-0.00019871535107983778",
      "-0.00020088136482690236",
      "-2.3960187679900186e-05",
      "0.0011284004270432412",
      "-0.001278650862775257",
      "-2.668067806118247e-05",
      "-0.0003603235560459796",
      "-0.0014520731785339128",
      "-0.010499733360809102",
      "0.0009827583371394908",
      "0.00011895274279386282",
      "-0.00267032102407402",
      "8.146296371108308e-05",
      "0.0010081805348732538",
      "0.0015499125848712362",
      "0.00023156895240355644",
      "-0.0009196737731920973",
      "-0.001315868712156412",
      "0.00890808124060642",
      "-0.0007576656715429791"
    ],
    [
      "0.003090409869479922",
      "0.003312561913899381",
      "0.028773629565767816",
      "0.004349907371861389",
      "0.009960844725558762",
      "-0.00019828270534806856",
      "-6.293288581252373e-05",
      "-7.434646923924617e-05",
      "0.001026291190744637",
      "-0.0013340597010884402",
      "-3.32896476069948e-05",
      "-0.0003416656018806385",
      "-0.0007699841805410881",
      "-0.00919884271638519",
      "0.0005195479824428177",
      "0.00011871194212820508",
      "-0.002508584735817235",
      "1.126816222894914e-05",
      "0.0009368476253326998",
      "0.0015003613317027434",
      "0.00028132896939112457",
      "-0.0008927145635705259",
      "-0.0017135878961671129",
      "0.008352742175952159",
      "-0.0006395822964024162"
    ],
    [
      "0.003139274102479703",
      "0.0034025321386422546",
      "0.03335502402740155",
      "0.004515525555326319",
      "0.011165602112763174",
      "-0.00022958529456916214",
      "-7.288362396863227e-05",
      "-9.920079295627245e-05",
      "0.0011959711885275383",
      "-0.0016185729827615102",
      "-2.0143769410185514e-05",
      "-0.00037400608660933176",
      "-0.0009226752365668781",
      "-0.010830746123965743",
      "0.0005471913786912854",
      "0.00014223392193696792",
      "-0.002953230736649318",
      "2.41009113298123e-05",
      "0.0011035856208270938",
      "0.0018104305596111038",
      "0.00031433503125283355",
      "-0.00106580728731725",
      "-0.002092403279597823",
      "0.009813073882030595",
      "-0.0008072690697107609"
    ],
    [
      "0.0031431805422653617",
      "0.0033983042385653385",
      "0.03105227967374806",
      "0.004702712470269193",
      "0.011287324089220655",
      "-0.00022258957546353715",
      "-0.00016848965154729083",
      "1.5713054952641254e-05",
      "0.0012556671102906844",
      "-0.0012168585497809913",
      "-0.00012985425070930886",
      "-0.00051153637333842",
      "-0.0005395797185359621",
      "-0.010346646017583915",
      "0.0008769698976246083",
      "0.0001102622059939874",
      "-0.00282175473277628",
      "-3.297485894849055e-05",
      "0.0010598401223688083",
      "0.0016157946803291592",
      "0.00031567290512809137",
      "-0.000894136948531101",
      "-0.0010775393666844677",
      "0.009446796347120697",
      "-0.000269776186829616"
    ],
    [
      "0.003274020448366985",
      "0.0036878666126670045",
      "0.04395651859896403",
      "0.005786480171711183",
      "0.01435349253141268",
      "-0.00028837449257518007",
      "-0.00011649143220129454",
      "0.00010082931566284898",
      "0.001738348987272356",
      "-0.0020510724071502147",
      "-0.00025164345765817716",
      "-0.0006207699455023285",
      "-0.00019774878440036354",
      "-0.01372776528746376",
      "0.0014071681105476202",
      "0.00016114347438986722",
      "-0.003913773942312815",
      "-0.00012616286995158842",
      "0.0014176917655664052",
      "0.001985310999010972",
      "0.0004592777522320283",
      "-0.0011708592255719212",
      "-0.0008725511598147223",
      "0.013500135331812093",
      "9.393761883261112e-05"
    ],
    [
      "0.7508685865241469",
      "0.8448785325601672",
      "4.136642735630276",
      "1.4513239356992564",
      "3.1565503995370485",
      "0.1525712616641833",
      "-1.5414753185431334",
      "0.004682430495774797",
      "-1.308430139979532",
      "0.44041355822279366",
      "0.8441586382130345",
      "0.3755542509069844",
      "0.5369059431728237",
      "3.3289493803958305",
      "0.6560937734720922",
      "-0.641381014556493",
      "-0.7895337726583908",
      "-0.3825003225521432",
      "-0.6314332070317005",
      "-1.5159174017623132",
      "0.07290857182332545",
      "-1.0559186407931422",
      "0.9429136614440308",
      "0.011813446586090619",
      "-0.24598283952711794"
    ],
    [
      "0.0038825173416162408",
      "0.008622850157587281",
      "0.13767890770226804",
      "0.030522100391408794",
      "0.036986806594335966",
      "-0.0008392180059719677",
      "-0.001929195538709634",
      "-0.00226897863517944",
      "0.0033484739488257144",
      "-0.008290514053334107",
      "0.0008279149528664864",
      "4.254768695376543e-05",
      "-0.016522292385673546",
      "-0.055769479144278926",
      "0.008222407550999037",
      "0.0008451621000723997",
      "-0.009484387448083588",
      "0.0011241880927642717",
      "0.004241595118934377",
      "0.005830363335887859",
      "0.005152913705882767",
      "-0.003146359403092131",
      "-0.04054297386077673",
      "0.015731703825582397",
      "-0.01775678193487998"
    ],
    [
      "0.0035042378088418966",
      "0.004911778486698185",
      "0.07659694447050631",
      "0.009870309051956124",
      "0.020248620071669245",
      "-0.0005899962095856715",
      "0.00025034291889511085",
      "-0.0006492816793399514",
      "0.0022821887128084695",
      "-0.005435766227030388",
      "0.0004102075725172596",
      "-0.0004382467081302754",
      "-0.004377901080938228",
      "-0.02378735810308064",
      "0.0014029925429516357",
      "0.0004360473637512659",
      "-0.006093564175434032",
      "0.00010739066518292832",
      "0.002367143450663533",
      "0.003961412162689275",
      "0.0015331547390051781",
      "-0.0026658307161253106",
      "-0.010333381489636865",
      "0.019188066856816066",
      "-0.0040361326220814935"
    ],
    [
      "0.003126080368320915",
      "0.0034569025818276047",
      "0.033479594634886006",
      "0.0052083949811798395",
      "0.010971916512330421",
      "-0.00021128465963447164",
      "-7.984432896494163e-05",
      "-7.73577095540517e-05",
      "0.001149673231559042",
      "-0.0015451524197684595",
      "-0.000110323757429153",
      "-0.000380897656464064",
      "-0.0010158009261890717",
      "-0.010600171392829929",
      "0.0008694811595174679",
      "0.0001270231647800068",
      "-0.002794053059896508",
      "-9.417870906699867e-06",
      "0.0010414303923180171",
      "0.0013758688040575247",
      "0.0004194140378041362",
      "-0.000859326685450017",
      "-0.002297490031896687",
      "0.009099129432973516",
      "-0.0007785444874261316"
    ],
    [
      "0.003147355328432851",
      "0.0034110525675091095",
      "0.036395927405672296",
      "0.004379783049613027",
      "0.011259259060583615",
      "-0.0002364517622846494",
      "-0.00014619868558763972",
      "-0.0002952084272396581",
      "0.0011601033860096756",
      "-0.002072447853312937",
      "0.0002105512559877167",
      "-0.00010921809579323162",
      "-0.0012899318814580344",
      "-0.012350851357561438",
      "-4.512796677087644e-05",
      "0.0001979167854172141",
      "-0.003207042160443394",
      "8.985195266256684e-05",
      "0.0012005515341621717",
      "0.0020787244052807843",
      "0.0003811847198962198",
      "-0.0013189756608768905",
      "-0.0037001195278217177",
      "0.009940781487070565",
      "-0.0016181164087706748"
    ],
    [
      "0.003050408442353104",
      "0.00327927490089863",
      "0.027901172186054996",
      "0.004302459844516086",
      "0.00902809527837412",
      "-0.00016263317066272673",
      "-0.00012306255541026136",
      "-0.00023069561626197082",
      "0.0008297428561597232",
      "-0.0014825063791260049",
      "0.00012563133827408704",
      "-7.389787005959178e-05",
      "-0.0011383893686079227",
      "-0.009249618496882139",
      "0.00010816872499991553",
      "0.0001368827386312586",
      "-0.0023190789004737073",
      "7.319301851076485e-05",
      "0.0008740633893759547",
      "0.0013442855319239766",
      "0.0003331128723139778",
      "-0.0008638579979891469",
      "-0.0030793511178519913",
      "0.0069897864486136",
      "-0.0013415094932893003"
    ],
    [
      "0.003184101543814481",
      "0.003426465681375583",
      "0.04102307787937687",
      "0.004596830452014717",
      "0.012290929330701238",
      "-0.0002429570701062169",
      "-0.00013541051713324585",
      "-0.0003578282093595955",
      "0.0012713822785082915",
      "-0.0022476763647466032",
      "0.00022595637495558744",
      "-7.11110810671898e-05",
      "-0.0017431783780633532",
      "-0.014072585821479034",
      "-2.172602459043655e-05",
      "0.0002126842009479093",
      "-0.00361580478037046",
      "0.00013461803217579746",
      "0.0013589080239162009",
      "0.002133415038611735",
      "0.00040258256800161874",
      "-0.0013855445807181256",
      "-0.004453603781735153",
      "0.011180367762917252",
      "-0.002040268111672869"
    ],
    [
      "0.0031250755252332893",
      "0.0036008582844371307",
      "0.03659677085969366",
      "0.005428481981854685",
      "0.01088741909286221",
      "-0.0002200196703406649",
      "-5.005817014699199e-05",
      "-0.00029653596497661",
      "0.0010640338251012025",
      "-0.0022186469711714192",
      "0.00011786285016274592",
      "-9.98878800498362e-05",
      "-0.0015397901343366114",
      "-0.01170261590588287",
      "0.0003932333561733033",
      "0.0001913101415950954",
      "-0.002969916925088991",
      "6.808836990554401e-05",
      "0.0011173766361695311",
      "0.001649505086807984",
      "0.0005425780701740074",
      "-0.0011155401573560552",
      "-0.004409510696159226",
      "0.009018331804049363",
      "-0.0017943066028254474"
    ],
    [
      "0.003823885202253695",
      "0.007475966845723982",
      "0.10108458848231586",
      "0.02312505549985214",
      "0.03022149231890058",
      "-0.0007485806689903342",
      "0.0008800652136823952",
      "-0.000977696358905768",
      "0.003234033820153444",
      "-0.006906491378518594",
      "-0.0017225898511538603",
      "-0.0014053078039157141",
      "-0.007076341632881605",
      "-0.029985951763236554",
      "0.007169503285489861",
      "0.0006590023555838254",
      "-0.007082001039338369",
      "0.00031697231940806304",
      "0.0033554477661354304",
      "-0.0008877119195397682",
      "0.0030072857107577154",
      "-0.0021314078417972284",
      "-0.022327896184701025",
      "0.01863861522053344",
      "-0.009152590205043417"
    ],
    [
      "0.014207948692287937",
      "0.08261001191087551",
      "0.07819320411433654",
      "0.4015411018048511",
      "0.4013687160428287",
      "-0.028616657877381015",
      "-0.003575291631167744",
      "0.05658765507990597",
      "0.06528388141330325",
      "0.0055831855472847315",
      "-0.14495847964152728",
      "-0.16944250979133124",
      "-0.022877080952624",
      "-0.05073045088868045",
      "0.34388539287422276",
      "-0.004078205029530579",
      "-0.0080496924056377",
      "-0.02407769644458284",
      "0.006471395236881816",
      "0.004127039059125007",
      "0.09230984038911737",
      "0.016183147951817953",
      "-0.0033972159752455678",
      "0.02375294159379535",
      "0.15338507548246497"
    ],
    [
      "0.003664127431357794",
      "0.006168304111126409",
      "0.06954401288907591",
      "0.012123628103486543",
      "0.02223610025728667",
      "-0.0008288909584313271",
      "-1.4119539401290215e-05",
      "-0.0005730148146618885",
      "0.0028512508838897674",
      "-0.006071439350852707",
      "0.0007189068439159257",
      "-0.0010387635936908025",
      "-0.0023268687053275175",
      "-0.022099628020940305",
      "0.0014833368360341916",
      "0.0004867356996525756",
      "-0.005840925957108522",
      "-0.0002805240049623977",
      "0.002523849805830765",
      "0.004300539304503554",
      "0.0024048661427361465",
      "-0.003064251292122946",
      "-0.009171378714644563",
      "0.017708521592185236",
      "-0.0026143816515388292"
    ],
    [
      "0.003332755242500051",
      "0.003985191881351981",
      "0.047982555558167723",
      "0.005638456899459107",
      "0.015428168572239146",
      "-0.00043455354194031225",
      "-5.562125807710987e-05",
      "-0.0002574719884054062",
      "0.0018334786452764258",
      "-0.003011119160643661",
      "0.00014700441004944574",
      "-0.0006101386063760851",
      "-0.001129864108633892",
      "-0.015982027444781",
      "0.00041769813910265657",
      "0.0002771943728204651",
      "-0.004464367379668632",
      "1.2919638010196956e-06",
      "0.0017052359332956554",
      "0.003391358700611629",
      "0.0006630345367387757",
      "-0.0020432660853464454",
      "-0.004079983763618219",
      "0.014612441576069548",
      "-0.001445848836180486"
    ],
    [
      "0.0031278690044772156",
      "0.0037181263954481135",
      "0.029679446974592124",
      "0.005627646446753827",
      "0.01025547571944558",
      "-0.00023555902990013346",
      "0.00023947371290032054",
      "-0.00024408413343816136",
      "0.001047128965370078",
      "-0.002251720571920047",
      "5.109151309567902e-05",
      "-0.0002007341308223782",
      "-0.001151111437701868",
      "-0.008603048284801152",
      "0.00042250798545140404",
      "0.00017897554929206493",
      "-0.0024970365075637955",
      "-2.5386027909833414e-05",
      "0.0010338167445520993",
      "0.0012184925012974157",
      "0.0006827497418079135",
      "-0.0009892086892858156",
      "-0.003705010747719266",
      "0.008163980470453813",
      "-0.0012869088199819248"
    ],
    [
      "0.002902360194564207",
      "0.00301871233206881",
      "0.012459433044492683",
      "0.003457148608753491",
      "0.005347082204325913",
      "-6.385799469259647e-05",
      "-3.7883430635769065e-05",
      "-4.918056833135673e-05",
      "0.0003518345156693774",
      "-0.000566289070237295",
      "1.5203880471617185e-05",
      "-6.632536618037697e-05",
      "-0.0004009728536750158",
      "-0.003445447354550896",
      "0.00018995899443060503",
      "4.80345029049188e-05",
      "-0.0008890019418079881",
      "1.7131169408650427e-05",
      "0.00033785927966393874",
      "0.00048540397095654225",
      "0.0001253822078185119",
      "-0.00030911983929073826",
      "-0.0008707618512370069",
      "0.002822858695612954",
      "-0.00036811875267645704"
    ],
    [
      "0.00291958420056168",
      "0.003056385717939157",
      "0.014428351146921566",
      "0.0035512124546265692",
      "0.005755050934135017",
      "-7.858720544157034e-05",
      "-3.3654206115808123e-05",
      "-6.939056898395813e-05",
      "0.00040634897970818156",
      "-0.0007249927058626959",
      "3.657895416914354e-05",
      "-6.199447683903618e-05",
      "-0.00048111882274322733",
      "-0.004088552768104389",
      "0.0001712434109720946",
      "6.20323003210446e-05",
      "-0.0010627631216157125",
      "2.024696000746351e-05",
      "0.0003984907394387597",
      "0.0006232033989335972",
      "0.0001523968857627073",
      "-0.00039838248239657334",
      "-0.0011133509548858914",
      "0.0033797563657537405",
      "-0.00046406216216848665"
    ],
    [
      "0.002924444441480199",
      "0.0030743088337960053",
      "0.01505327204739936",
      "0.003633221715191233",
      "0.005990654201449408",
      "-7.653833414957801e-05",
      "-9.003596854895973e-05",
      "-5.16357929764271e-05",
      "0.0004374927219830225",
      "-0.0006627071544235923",
      "1.5635773677119615e-05",
      "-8.865105615935759e-05",
      "-0.0005297525207771912",
      "-0.004452428996255462",
      "0.00029069890664379583",
      "5.65099569040959e-05",
      "-0.0011009242646879444",
      "2.5892522007642148e-05",
      "0.00041373933805263595",
      "0.0006118687968519718",
      "0.00014670398500087048",
      "-0.00036974697161430703",
      "-0.001024339304239667",
      "0.0034282900585827347",
      "-0.00044993332241711966"
    ],
    [
      "0.05877743063197254",
      "0.3169905435606163",
      "0.7564476719951237",
      "0.7818067445949101",
      "0.6283245260240814",
      "-0.08580150792007207",
      "-0.12412768105129075",
      "-0.20358778559467822",
      "0.12487401738801374",
      "0.43010770272140436",
      "0.3282123187103164",
      "0.043511345084709614",
      "0.4650256390185046",
      "0.06224807878980046",
      "-0.42117826454482155",
      "0.09562115103485523",
      "0.14334391149311765",
      "0.006825744799306165",
      "0.1374225988025306",
      "-0.010674593422276623",
      "0.3475594326756973",
      "-0.41885991470687456",
      "0.5004826708863643",
      "-0.6255948912117562",
      "-0.5203772914056417"
    ],
    [
      "0.0031721568731199576",
      "0.004409646420687476",
      "0.032416669662073405",
      "0.007901926289683552",
      "0.013025473701917657",
      "-0.0001820337884809336",
      "-0.00041234870642444416",
      "-1.9034419516484316e-06",
      "0.0013768031718250306",
      "-0.0013596643991037225",
      "-0.0005628452362168229",
      "-0.0008405232363933719",
      "-0.0014051217649107372",
      "-0.011122474184408492",
      "0.0025899232861649373",
      "4.322937940736699e-05",
      "-0.002389095004851189",
      "5.7899793592184455e-05",
      "0.0011458496867593872",
      "0.00011350097620178936",
      "0.0006890321575505068",
      "-0.00010646523787410784",
      "-0.003352787147860195",
      "0.006250504573224126",
      "-0.001421628995029581"
    ],
    [
      "0.004614414017383941",
      "0.010145847795390617",
      "0.041477602343917605",
      "0.04777345047759575",
      "0.03715474689502169",
      "-0.0013956861718345296",
      "0.0015461624492690241",
      "0.002375854292348301",
      "0.006472967578176249",
      "-0.004822406413369641",
      "-0.0024527483692313146",
      "-0.005397561122612534",
      "0.002250901397386912",
      "-0.007190812237703869",
      "0.01676400020554953",
      "-9.974517165476461e-07",
      "-0.003305271125431974",
      "-0.004571572619390614",
      "0.0023003817609034845",
      "0.00027584117208890457",
      "0.00790375348175964",
      "0.0008566769654010684",
      "-0.01312768667195927",
      "0.009198577601194271",
      "0.012952715251096071"
    ],
    [
      "0.0032390218260878838",
      "0.004365441806216929",
      "0.034280599021958715",
      "0.007590744023650001",
      "0.012346269455862731",
      "-0.00042966051390249787",
      "0.000267936347673356",
      "-0.00022592527978305667",
      "0.0014336699730834587",
      "-0.003001224748343106",
      "0.00015211442229042405",
      "-0.0006973987629424248",
      "-0.000999976762161857",
      "-0.009769936096650191",
      "0.0008084688600431727",
      "0.00021238649469809925",
      "-0.002865131478371464",
      "-0.0002318956320841663",
      "0.0012310939278669687",
      "0.0021197641821019127",
      "0.0012841590498577603",
      "-0.0013949444075258824",
      "-0.004743882287711241",
      "0.00921496872197915",
      "-0.0008825627085462623"
    ],
    [
      "0.002953674440384759",
      "0.003078063763581787",
      "0.01652449050127366",
      "0.0035689662933668887",
      "0.006514528468195275",
      "-0.00010511745073699528",
      "-4.06875887623771e-05",
      "-7.842391159292786e-05",
      "0.0005264667344474553",
      "-0.000777796431666809",
      "2.872800490734091e-05",
      "-0.00013214991919882358",
      "-0.00043647059014472476",
      "-0.0049620303744842085",
      "0.0001313282248239144",
      "7.134345563962523e-05",
      "-0.0013356349525688184",
      "1.4562447423468238e-05",
      "0.000504518430469707",
      "0.000829274754772876",
      "0.0001656062152267235",
      "-0.0005074818952379587",
      "-0.0012019105112037606",
      "0.0043104126376342245",
      "-0.00047621584746748366"
    ],
    [
      "0.0029301859456475443",
      "0.0030520064034605197",
      "0.015058998608964876",
      "0.003498416152861484",
      "0.0059404533760562305",
      "-8.843141519475384e-05",
      "-2.573567081205288e-05",
      "-7.882068673131847e-05",
      "0.00043932401228757596",
      "-0.0007543652849823793",
      "3.7105591753488534e-05",
      "-7.982686596366643e-05",
      "-0.00040565602079556975",
      "-0.00431985907087751",
      "9.291928385899139e-05",
      "6.695556765565593e-05",
      "-0.0011564760166629861",
      "1.3891047113308183e-05",
      "0.0004312219717958019",
      "0.00070909619380515",
      "0.0001549510933320238",
      "-0.0004474541039206449",
      "-0.0011661872333403765",
      "0.003704843342556788",
      "-0.000459108895860889"
    ],
    [
      "0.0029405956338511324",
      "0.003070759742843788",
      "0.015890461613853112",
      "0.0035821714484755456",
      "0.006217146874482091",
      "-9.073857914363879e-05",
      "-3.699682062959426e-05",
      "-7.754037533315652e-05",
      "0.0004779803532153269",
      "-0.0007604507942835162",
      "2.4040136378398975e-05",
      "-9.355867372084817e-05",
      "-0.0004290014111859172",
      "-0.004658390923547949",
      "0.00014035475387729328",
      "6.750575478057178e-05",
      "-0.0012390417669905411",
      "1.461618829406826e-05",
      "0.0004645871298805611",
      "0.0007136147936457715",
      "0.00016490503777508207",
      "-0.00044739317133208576",
      "-0.0012034328706114988",
      "0.00395741090968746",
      "-0.00047729466893488195"
    ],
    [
      "0.0031285707372316713",
      "0.004464642542814335",
      "0.03361465233023194",
      "0.00804446835966725",
      "0.010394685723294977",
      "-0.00024724418388870535",
      "0.00019797726152169886",
      "-0.00024198312102663688",
      "0.0010342110421799314",
      "-0.00312117252949432",
      "0.00021621165243717016",
      "-0.00012782646482462296",
      "-0.0013195855439206165",
      "-0.008614414746841359",
      "0.0012322540380144966",
      "0.00019575428855179053",
      "-0.002262599311437292",
      "-0.00011914402478096615",
      "0.0009668721451677883",
      "0.0010697184120655261",
      "0.00108332666845004",
      "-0.0008792478068103563",
      "-0.004616047135451301",
      "0.006873136145530285",
      "-0.0014229085179979322"
    ],
    [
      "0.015684107533387434",
      "0.025517360028274337",
      "0.6860201373991653",
      "0.0404123466487159",
      "0.20661927541406153",
      "-0.013624999649787821",
      "0.03678991754171764",
      "-0.017479579483271893",
      "0.0344509294845308",
      "-0.10162802939940982",
      "0.012517202789665779",
      "-0.009354969572551764",
      "-0.001247972743073665",
      "-0.1532368725454946",
      "-0.06622635702825592",
      "0.009241548059647473",
      "-0.08483717195861636",
      "-0.00819165961106557",
      "0.03747054817456127",
      "0.06193149426292145",
      "0.023314295355041984",
      "-0.06318675124067259",
      "-0.14373925534600646",
      "0.3324835124513437",
      "-0.030741762274726064"
    ],
    [
      "3.6645174999946124",
      "0.582385444119652",
      "4.086479798913731",
      "0.3194124108048419",
      "1.7588589014578684",
      "-0.7965556456595151",
      "-3.625059147059901",
      "0.17779218299751132",
      "-1.4336726531725341",
      "0.4223487106939508",
      "-0.04995902568439578",
      "-0.3262088744152981",
      "-0.19898820272487708",
      "2.0176989005198207",
      "0.12587155106061418",
      "-1.1765453237322345",
      "1.1869385132337862",
      "0.052131292614768315",
      "1.9712923637400386",
      "-1.433243095493796",
      "0.0969894319877454",
      "-0.8614506591642161",
      "-0.0382895913947035",
      "-1.4205279028487154",
      "0.10578960704122768"
    ],
    [
      "0.0032127886549007368",
      "0.004357319347873975",
      "0.051120799679879515",
      "0.00769885189017538",
      "0.01302688494428515",
      "-0.00030776447370289443",
      "0.00015781411561081418",
      "-0.0004275082050864369",
      "0.0013028208403820852",
      "-0.004166578720998447",
      "0.0004659134785161888",
      "0.00014910749830704956",
      "-0.003067207320944454",
      "-0.01476355619845766",
      "0.0009695449907286766",
      "0.0002992348384982804",
      "-0.0036970618467313835",
      "5.0469967293781356e-05",
      "0.0013955527483108113",
      "0.0020032293097543208",
      "0.001119320902878629",
      "-0.0015252601574438753",
      "-0.006229528352224826",
      "0.011654839448580687",
      "-0.0025446917348604086"
    ],
    [
      "0.003058800928916305",
      "0.0038050388605002077",
      "0.03517265060251065",
      "0.006494356408421341",
      "0.009268276429020754",
      "-0.00017824806474882066",
      "-8.796033651628679e-05",
      "-0.0003720315104639439",
      "0.0007842032135627907",
      "-0.002604183261951351",
      "0.0003615768600682217",
      "0.00022629998218555273",
      "-0.0018046315772655256",
      "-0.010599135294773548",
      "0.00045835697611177484",
      "0.0001996339518389711",
      "-0.0024361657147569968",
      "1.9545057220013683e-05",
      "0.0008960024490158097",
      "0.001264822071716491",
      "0.0008604492661008184",
      "-0.0009044906821739124",
      "-0.0052856853093417346",
      "0.006661925465097447",
      "-0.002024374257714845"
    ],
    [
      "0.0031337774693589574",
      "0.0038120388820322556",
      "0.039909936441636804",
      "0.006177090447326829",
      "0.010099634259639865",
      "-0.00027113676410384785",
      "0.00037334000374279796",
      "-0.0005766350498040304",
      "0.0009221006733122476",
      "-0.0037757577180427718",
      "0.0005003857629704575",
      "0.0003569931033221491",
      "-0.0019831592426325173",
      "-0.011337719264080828",
      "-0.000475438113458915",
      "0.00029988057084154464",
      "-0.0031354710028991283",
      "-1.2767737441582317e-05",
      "0.0011530197608265885",
      "0.0018400913902189826",
      "0.0010329344835664374",
      "-0.0014982292223172774",
      "-0.0069998942484173965",
      "0.009575014210636161",
      "-0.0024808948605667797"
    ],
    [
      "0.0034126286271922907",
      "0.004666052922654593",
      "0.06253717277940626",
      "0.010035334687701243",
      "0.015396177102731855",
      "-0.0005173817723741236",
      "0.0008068808279893588",
      "-0.0012026843584678974",
      "0.001596963314717003",
      "-0.0064957351348407235",
      "0.0009225926772711395",
      "0.0006170996571505072",
      "-0.0032797136258127485",
      "-0.018761009862410666",
      "-0.0012370791964187611",
      "0.0005487498843327237",
      "-0.005367098884795266",
      "-0.00014484140474999217",
      "0.002057241175396029",
      "0.0030173113314604645",
      "0.0022577584570075662",
      "-0.0025961401042679357",
      "-0.013722786103863209",
      "0.015946644156453648",
      "-0.004700094492528571"
    ]
  ],
  "rational_Q": [
    [
      "0.15563551730817654",
      "0.5816379821458729",
      "4.510990109353066",
      "0.6090167326175109",
      "2.4290672738792405",
      "0.5816379821459181",
      "1.2885207338644054",
      "7.276347700982758",
      "1.726353979907566",
      "3.086880084073614",
      "4.510990109353244",
      "7.276347700982791",
      "37.02841620391038",
      "2.750859179599122",
      "7.7695021981865695",
      "0.6090167326175238",
      "1.7263539799075158",
      "2.7508591795987227",
      "2.7085310829664353",
      "1.4411306565278732",
      "2.4290672738797405",
      "3.086880084073663",
      "7.769502198186997",
      "1.4411306565280024",
      "3.0681345310636274",
      "0.013110614570069208",
      "0.07241467711958932",
      "0.052118264030594275",
      "0.20582952669881951",
      "0.013110614570104429",
      "0.21607141834244337",
      "-0.21065121931752007",
      "-0.10580523276836754",
      "-0.09273994846932798",
      "0.07241467711968379",
      "-0.21065121931754827",
      "-0.6302683755679309",
      "-0.01580677814812808",
      "0.12114689175687443",
      "0.05211826403063198",
      "-0.10580523276837048",
      "-0.015806778148186467",
      "-0.33203036033123046",
      "0.09462166979060027",
      "0.20582952669870164",
      "-0.09273994846932387",
      "0.12114689175692019",
      "0.09462166979056351",
      "-0.1782662045673052",
      "0.3539313638330624",
      "-0.04820049725347627",
      "0.15163985892286358",
      "0.028327095413186308",
      "0.18471464698068663",
      "-0.363643300525588",
      "-0.08540090296053589",
      "0.04418532780465229",
      "-0.2435038638031982",
      "0.07886926751238578",
      "-0.419466149873969",
      "0.11184664763602088",
      "-0.12652090738184496",
      "0.04390194139363871",
      "0.11275057288467291",
      "-0.18336081903679774",
      "-0.20884877431033833",
      "0.04698039230058058",
      "0.20138535990499723",
      "0.10080184370065547",
      "-0.16545136824880735",
      "0.1775489818658532",
      "-0.10798448592781638",
      "0.05833878534041689",
      "-1.1558344772703006",
      "-0.24350386380294733",
      "0.07998831462828147",
      "-1.1380472079298334",
      "-0.6627642405056663",
      "0.09598394563393363",
      "0.0004404450555167498",
      "0.39364552822433063",
      "-4.175542579216469",
      "0.6430773781836832",
      "-0.5122197541474062",
      "0.15632024831264785",
      "-0.06163788415585611",
      "-0.3550097011158745",
      "-0.1442939663746673",
      "-0.8617965078670478",
      "0.15750471861057325",
      "-0.26141589773889146",
      "1.116983553282182",
      "0.08913933332059172",
      "-0.227394325588083",
      "0.234706937273296",
      "0.043901941393720854",
      "-0.13991678540559346",
      "0.07618126739818483",
      "-0.04274710227841318",
      "0.19556811825521858",
      "0.15632024831271282",
      "0.4546682880739633",
      "0.421897944608425",
      "0.0857073205895917",
      "0.010950120045800782",
      "0.04092852772923922",
      "-0.07573573524057824",
      "-0.20383457138030978",
      "0.18892255211432094",
      "0.0863749963300692",
      "0.34433213776252",
      "-0.045133425127071046",
      "-0.09791355031293719",
      "0.0585986269441266",
      "-0.20972668034779324",
      "0.20138535990510192",
      "0.24919675557274834",
      "1.2540470985594852",
      "-0.36123198186633587",
      "-0.9254014105746032",
      "0.15750471861072277",
      "-0.04148337202782776",
      "0.976644710725734",
      "-0.14440080030676802",
      "-1.0557244553502985",
      "0.34433213776244787",
      "-0.10730673470250031",
      "-0.05578597598779227",
      "-0.31730801239777884",
      "0.6467515697112545",
      "0.09958814583791353",
      "0.09454720964381554",
      "0.09266139161717199",
      "0.08870448296648593",
      "-0.22749487291130213",
      "0.18471464698065895",
      "0.07886926751242762",
      "0.11275057288458495",
      "0.10080184370063187",
      "0.35393136383302576",
      "-0.3636433005252953",
      "-0.4194661498739752",
      "-0.18336081903684112",
      "-0.16545136824894754",
      "-0.04820049725343417",
      "-0.08540090296055797",
      "0.1118466476359385",
      "-0.20884877431035553",
      "0.17754898186582016",
      "0.15163985892292228",
      "0.04418532780456327",
      "-0.12652090738188917",
      "0.04698039230064463",
      "-0.1079844859277885",
      "-1.7605326510356092",
      "-0.05867182871440719",
      "-0.5896874212799461",
      "0.079988314628144",
      "-1.7605326510355077",
      "-0.5762794700865285",
      "0.3599505633317569",
      "-0.12287218356241256",
      "-0.1399167854055617",
      "-0.05867182871438976",
      "0.35995056333170483",
      "-0.6304790754406708",
      "0.1617085972302449",
      "0.24919675557272594",
      "-0.5896874212800512",
      "-0.12287218356234302",
      "0.16170859723033884",
      "-0.07617829311738895",
      "0.514128388470997",
      "-1.3769306156517986",
      "0.39364552822430465",
      "1.8083073114555173",
      "3.501973109235666",
      "-0.7196440816917038",
      "-1.1733153966345862",
      "0.45466828807398796",
      "-0.7794213464580632",
      "0.2882069030362046",
      "0.985721194617632",
      "0.6035433717677356",
      "-0.04148337202783941",
      "1.0119700811587644",
      "-0.21581381785569967",
      "-0.0909045400319922",
      "0.7075863425050184",
      "0.43925016645622483",
      "-0.06163788415583843",
      "-0.7794213464580804",
      "1.3617475620652628",
      "-0.2514969824395323",
      "0.6796545575527727",
      "-0.07573573524054843",
      "-0.19117394483887484",
      "0.2747816983157842",
      "0.24926606480318314",
      "0.12842331301748414",
      "-0.10730673470237656",
      "0.6906744326316467",
      "-0.6025786939166549",
      "0.1856967522258906",
      "-0.04625179769826962",
      "-0.26141589773875645",
      "1.0119700811587113",
      "-0.4070197508785108",
      "-0.5652877101827429",
      "1.4722252801636515",
      "-0.045133425127101494",
      "0.690674432631574",
      "-0.3129056711795427",
      "0.12734039082098197",
      "-0.08284927324805387",
      "0.09454720964384644",
      "-0.3313355735058956",
      "-0.8675574220611797",
      "0.012429818366794116",
      "-0.3541227511982525",
      "-1.1380472079299413",
      "-4.175542579216687",
      "-0.35500970111583086",
      "1.1169835532822368",
      "0.058338785340246266",
      "-0.6627642405056339",
      "0.6430773781833481",
      "-0.14429396637459024",
      "0.08913933332058831",
      "-1.1558344772709268",
      "0.09598394563405918",
      "-0.5122197541472541",
      "-0.8617965078670997",
      "-0.22739432558794737",
      "3.501973109235623",
      "0.28820690303624336",
      "-0.2158138178556694",
      "0.07618126739815767",
      "0.5141283884709752",
      "-0.7196440816916159",
      "0.9857211946176313",
      "-0.09090454003190906",
      "1.2540470985595749",
      "-1.3769306156518542",
      "-1.1733153966346082",
      "0.6035433717677493",
      "0.7075863425049671",
      "1.0612917442695642",
      "-7.32036841576796",
      "0.4218979446084446",
      "1.3617475620651778",
      "1.0612917442696603",
      "7.360562609897752",
      "2.268149687747352",
      "0.9766447107258986",
      "-0.4070197508784683",
      "-7.320368415767609",
      "2.268149687747322",
      "6.47352325558504",
      "-1.0453771074931637",
      "-0.2038345713802084",
      "0.27478169831573757",
      "0.4680741494467977",
      "0.2611728931977105",
      "-0.5377373781846213",
      "-0.05578597598783484",
      "-0.3129056711794849",
      "0.33095721123870714",
      "0.0780863050652888",
      "0.6582428156418819",
      "-0.09791355031305024",
      "-0.6025786939165972",
      "0.3309572112388207",
      "-1.3216762320349384",
      "-0.1536085425405013",
      "0.09266139161709545",
      "-0.8675574220610561",
      "-1.5306146112183887",
      "-1.0242058540707046",
      "-2.555734124950693",
      "-0.042747102278404475",
      "0.08570732058961852",
      "0.18892255211422349",
      "0.058598626944106086",
      "0.23470693727325415",
      "0.19556811825517295",
      "0.010950120045789088",
      "0.08637499633003251",
      "-0.2097266803477255",
      "-0.251496982439479",
      "0.24926606480313201",
      "0.18569675222584786",
      "-0.36123198186633776",
      "0.43925016645629217",
      "0.6796545575527403",
      "0.12842331301755852",
      "-0.04625179769827005",
      "0.2611728931977673",
      "0.07808630506528731",
      "-0.1444008003068803",
      "-0.5652877101827549",
      "-1.0453771074931517",
      "-0.5377373781846206",
      "0.6582428156418075",
      "0.2965396530582084",
      "-0.3173080123978422",
      "0.12734039082101786",
      "-1.3216762320350313",
      "0.29653965305829894",
      "1.1455034052423487",
      "0.08870448296635076",
      "0.012429818366789996",
      "-1.0242058540708867",
      "0.35475215666417803",
      "0.35980045401491423",
      "-0.9254014105748153",
      "-1.0557244553501088",
      "0.6467515697113315",
      "-0.22749487291136092",
      "1.4722252801636917",
      "-0.08284927324813082",
      "-0.354122751198275",
      "-0.15360854254064918",
      "-2.555734124951364",
      "0.35980045401468363",
      "0.09888144475740729",
      "0.23663225893141004",
      "-0.01972073827438843",
      "0.06259301022387431",
      "-0.09888144475736721",
      "3.710116312837336e-14",
      "-0.05376777045340966",
      "0.00273213519648261",
      "-0.2255624836229173",
      "-0.2366322589313615",
      "0.053767770453414625",
      "-6.16829608294789e-14",
      "0.1446520482521658",
      "-0.25045408809113734",
      "0.019720738274383507",
      "-0.002732135196495566",
      "-0.1446520482520928",
      "-1.2742803236998535e-14",
      "-0.07145106877510997",
      "-0.06259301022377352",
      "0.22556248362287976",
      "0.25045408809110026",
      "0.07145106877516325",
      "-1.1498563257533984e-14",
      "-0.4583175421229662",
      "-0.024778743405958856",
      "-0.08639015420830386",
      "0.13481848374019795",
      "-0.1755444221023336",
      "0.4036626161513462",
      "0.17932909629660576",
      "-0.08037039639579559",
      "0.12131995892769148",
      "-0.54317432714239",
      "-0.05645571860077542",
      "-0.273128524997886",
      "0.18231929123278046",
      "0.07618124823828777",
      "-0.24975394997109807",
      "-0.11441483890222051",
      "0.1121481581954911",
      "-0.041588920951458684",
      "-0.06405108373291592",
      "0.3621139298168545",
      "0.003997843912696839",
      "-0.17703603892263453",
      "-0.14985708797929326",
      "0.3689604448833563",
      "-0.7771613807427075",
      "0.12131995892784121",
      "-0.4910713989628721",
      "-0.3520204775584948",
      "0.32510539976133535",
      "1.126215546856032",
      "0.20462827553523108",
      "1.4382800269028928",
      "-1.5364869312299818",
      "0.22482255819590435",
      "1.5820289400034593",
      "-0.046783122930727394",
      "0.5001903568130693",
      "-0.8289307937513558",
      "0.2227058489034032",
      "-0.3881568316268823",
      "0.852707631875185",
      "-0.0009642815418915799",
      "0.037403267032601474",
      "-0.07820109579113023",
      "-1.3681952728088447",
      "-0.024728365944284604",
      "0.07618124823831628",
      "0.03214189332388048",
      "-0.220599550481546",
      "0.056320865868857505",
      "0.02294887530819726",
      "-0.04678312293070222",
      "0.1072715499496588",
      "-0.4128096524883503",
      "-0.03239217784940098",
      "-0.1938534258591479",
      "0.03680105130829691",
      "0.05414474159517697",
      "0.15976107374031512",
      "-0.2648553018744579",
      "-0.03516074324651599",
      "0.004075836571553236",
      "0.1774071887351949",
      "0.48555426238399674",
      "0.054429163745891525",
      "-0.11216170278441613",
      "-0.06405108373301369",
      "-0.06307752626183571",
      "0.41142175857130886",
      "-0.09085781289392103",
      "-1.0793246282083784",
      "0.8527076318743895",
      "0.19562860116664738",
      "-0.7545295593801443",
      "0.011616439617932066",
      "-1.0777237976641707",
      "0.004075836571280712",
      "-0.7986859370168319",
      "0.3874948656062495",
      "0.06177777554243685",
      "-0.2962716716406786",
      "-0.03188158347542074",
      "0.3356552227315062",
      "-0.45930092619948815",
      "-0.0876171942854404",
      "0.8279656189678336",
      "0.17554442210232832",
      "0.5431743271423712",
      "0.24975394997122558",
      "-0.3621139298167747",
      "0.4583175421230003",
      "-0.40366261615131827",
      "0.05645571860066845",
      "0.11441483890224392",
      "-0.00399784391279745",
      "0.024778743405954817",
      "-0.17932909629660004",
      "0.27312852499786733",
      "-0.11214815819554308",
      "0.1770360389226165",
      "0.08639015420840812",
      "0.08037039639577785",
      "-0.18231929123275137",
      "0.041588920951460544",
      "0.14985708797933023",
      "-0.11460811511338449",
      "-0.4914209430694507",
      "-0.6301793846876944",
      "-0.49107139896294427",
      "0.11460811511337782",
      "-6.360705769075665e-14",
      "0.3984429467733822",
      "-0.4670422493131343",
      "0.03214189332385993",
      "0.4914209430694968",
      "-0.3984429467733583",
      "-1.633823773251192e-14",
      "0.06927882386393057",
      "-0.06307752626181497",
      "0.6301793846877543",
      "0.467042249313188",
      "-0.06927882386396493",
      "-3.669068879645007e-14",
      "0.5747140497683114",
      "-0.4649612827132593",
      "1.438280026902652",
      "0.4769201843889585",
      "0.28211438265593675",
      "0.18517927209972784",
      "1.3920941733483903",
      "0.10727154994956675",
      "-1.9289712456204222",
      "1.4383102662492488",
      "0.7947468131740506",
      "-0.4760892449902185",
      "0.19562860116678174",
      "-1.8999790423081269",
      "-1.1952770772910573",
      "-0.002617100338103767",
      "0.2930018417119715",
      "-0.2787030029425167",
      "0.5001903568131224",
      "-1.9289712456206152",
      "1.3315289833094759",
      "0.16642844272893384",
      "-0.34117907670040176",
      "0.05414474159511904",
      "0.3371564327676199",
      "0.5609738553408617",
      "0.5236727832249256",
      "0.216430357264424",
      "-0.7986859370169729",
      "0.08064674783667677",
      "0.4072258685268545",
      "-0.4125909929757844",
      "0.06063995215745068",
      "-0.0009642815419965619",
      "-1.8999790423081038",
      "-0.599913818452684",
      "-0.5986973409618556",
      "-0.3400886055753113",
      "0.17740718873514227",
      "0.08064674783666591",
      "0.010799061295015545",
      "-1.153057271598583",
      "0.26435808973051",
      "0.3356552227316949",
      "0.10736325029224562",
      "0.9010765004643828",
      "-0.036027243562110504",
      "-0.6516677645758364",
      "0.3520204775583783",
      "1.5364869312298335",
      "0.8289307937514666",
      "-0.03740326703259153",
      "-0.3689604448833472",
      "-0.3251053997612586",
      "-0.2248225581960783",
      "-0.22270584890359293",
      "0.07820109579116229",
      "0.7771613807426336",
      "-1.1262155468562014",
      "-1.582028940003949",
      "0.3881568316268864",
      "1.3681952728089997",
      "-0.28211438265583194",
      "-1.4383102662491944",
      "1.1952770772909778",
      "-0.22059955048151",
      "-0.5747140497682184",
      "-0.18517927209955942",
      "-0.7947468131739902",
      "0.0026171003381321423",
      "0.4114217585713091",
      "0.4649612827133994",
      "-1.3920941733483432",
      "0.47608924499022803",
      "-0.2930018417119201",
      "-0.5727442838966983",
      "-4.32182609901999",
      "-0.4128096524882593",
      "1.3315289833095114",
      "0.5727442838967836",
      "5.5116244173484647e-14",
      "-0.4205024142644227",
      "-0.7545295593802893",
      "-0.59991381845262",
      "4.321826099019999",
      "0.4205024142643626",
      "4.6251443501429164e-14",
      "0.08184141845386947",
      "0.15976107374024115",
      "0.5609738553409275",
      "-0.37164577742330734",
      "0.22060645198888282",
      "0.06825130092339865",
      "0.38749486560634666",
      "0.010799061295050563",
      "-0.5957161365566278",
      "0.31194442940746736",
      "-0.2231217123060422",
      "0.485554262383955",
      "0.40722586852687487",
      "-0.5957161365565069",
      "0.18377982983308577",
      "0.15710560770617624",
      "-0.45930092619981666",
      "0.9010765004641982",
      "0.17175435296363079",
      "-0.1909972913705925",
      "-0.157436140872849",
      "-0.056320865868867906",
      "0.03239217784948457",
      "0.26485530187440826",
      "-0.05442916374593153",
      "0.02472836594421577",
      "-0.02294887530817106",
      "0.19385342585905316",
      "0.03516074324650994",
      "0.11216170278433331",
      "-0.16642844272897794",
      "-0.523672783224902",
      "0.41259099297567536",
      "-0.09085781289404835",
      "0.2787030029424885",
      "0.34117907670038705",
      "-0.21643035726452275",
      "-0.0606399521573732",
      "-0.22060645198881593",
      "-0.31194442940753875",
      "0.011616439617797939",
      "-0.5986973409617785",
      "-0.08184141845392538",
      "-0.06825130092358954",
      "0.2231217123060286",
      "0.07427211742132168",
      "0.06177777554244089",
      "-1.153057271598608",
      "0.18377982983299324",
      "-0.07427211742126111",
      "7.549496090744575e-14",
      "-0.08761719428576634",
      "-0.036027243562051905",
      "-0.19099729137070043",
      "-0.4121077216858724",
      "0.3700244305968859",
      "1.0793246282085698",
      "1.077723797664434",
      "0.2962716716406129",
      "-0.827965618968021",
      "0.3400886055752113",
      "-0.2643580897305942",
      "0.6516677645758481",
      "-0.15710560770624968",
      "0.1574361408729779",
      "-0.3700244305968811"
    ],
    [
      "0.057753793366835914",
      "0.17244182246989032",
      "3.2005681447990573",
      "0.17608856391157895",
      "1.6224404206982033",
      "0.17244182246832782",
      "1.0934889369786296",
      "6.2954692785672215",
      "1.4032216342983588",
      "2.5480051435923907",
      "3.200568144800416",
      "6.2954692785646",
      "27.60944691863801",
      "2.9680487385445633",
      "10.165233610775001",
      "0.1760885639124484",
      "1.4032216342970179",
      "2.9680487385458165",
      "2.487787256142445",
      "1.3891514605802935",
      "1.6224404207105625",
      "2.548005143590501",
      "10.165233610773901",
      "1.3891514605812276",
      "3.5641298434081614",
      "-0.0391681788421156",
      "0.012181759464126344",
      "0.017329809283592804",
      "0.09175421082474222",
      "-0.03916817884293782",
      "0.06499746889015806",
      "0.08619469749319106",
      "-0.0806057268000111",
      "-0.16135879904648687",
      "0.01218175946255681",
      "0.08619469749208275",
      "0.2781806544602033",
      "0.050201408832370946",
      "-0.3210970082750711",
      "0.017329809284213075",
      "-0.0806057267999313",
      "0.050201408832562765",
      "-0.020853940301907785",
      "0.06583612220558356",
      "0.09175421082705594",
      "-0.16135879904598316",
      "-0.32109700827636495",
      "0.0658361222055358",
      "0.3226915882629399",
      "0.08912836471948256",
      "-0.05010119294526116",
      "0.006314443159070153",
      "0.0396910581483743",
      "-0.02995810202023025",
      "-0.1930460420424867",
      "0.017828500715041867",
      "0.003205704985988877",
      "-0.41855218336481137",
      "-0.1333184958965397",
      "-0.5158541247481684",
      "0.002603943473301075",
      "0.21844233742665942",
      "0.0281870076834213",
      "0.14589902957769477",
      "-0.2056326428230365",
      "-0.277721473164227",
      "-0.03695137225593378",
      "0.04001823366363251",
      "0.3580528069613016",
      "0.3653663818448139",
      "-0.04806209964114259",
      "-0.3424352555725587",
      "-0.3309728717741671",
      "-1.1488608026021356",
      "-0.41855218336518013",
      "0.011560546733036664",
      "-0.6100036128345706",
      "-0.2716305316252962",
      "-0.3502920740136224",
      "-0.3187396716634427",
      "0.4443692000446793",
      "-2.435321799382936",
      "0.5675722123886097",
      "-0.6373720921525249",
      "-0.03548315149612834",
      "0.09289667013486118",
      "-0.5746630102997798",
      "0.2594103636994503",
      "-0.30879814729562416",
      "-0.25864273855130043",
      "0.7334720621225375",
      "1.0638238886085905",
      "0.2114696119863658",
      "0.8120741256991492",
      "0.08290116685457564",
      "0.02818700768283737",
      "-0.07302505307523778",
      "0.17106322287392378",
      "0.03584731774215705",
      "0.22506379975049912",
      "-0.03548315149644393",
      "0.39019136189197373",
      "1.4064275338626369",
      "-0.14523988540759467",
      "-0.3751886275967634",
      "0.06615501967966171",
      "0.09689625103347309",
      "-0.16355943638758388",
      "0.23365828773375072",
      "0.13659289991904447",
      "0.23792694929399996",
      "-0.1790778506221015",
      "-0.33523433630713934",
      "0.24990278519783693",
      "0.13570123486921576",
      "0.04001823366303161",
      "0.16128096013819543",
      "0.8486623804457343",
      "0.04671710060230265",
      "-1.0177234921127647",
      "-0.25864273854951303",
      "-0.526313090359586",
      "2.209761127420443",
      "-0.35130882752966314",
      "-1.7469579048905535",
      "0.2379269492952722",
      "-0.12407304574735571",
      "0.4024480238452355",
      "-0.09992501679734371",
      "0.4286258077373675",
      "-0.5062232723285117",
      "0.34419700229836414",
      "0.21016143558545092",
      "0.06589050602363727",
      "0.21243022056142785",
      "-0.02995810201926156",
      "-0.13331849589907124",
      "0.1458990295773973",
      "0.3580528069571505",
      "0.08912836472375095",
      "-0.1930460420442954",
      "-0.515854124746309",
      "-0.20563264282303043",
      "0.3653663818438225",
      "-0.05010119294570079",
      "0.017828500717367197",
      "0.0026039434732739136",
      "-0.2777214731648344",
      "-0.0480620996409574",
      "0.006314443155948583",
      "0.0032057049859444526",
      "0.21844233742878444",
      "-0.03695137225680004",
      "-0.34243525557606247",
      "-1.4501074426793714",
      "-0.12051022590939303",
      "-0.5116975422005845",
      "0.011560546729257347",
      "-1.4501074426791924",
      "0.17080607454002647",
      "0.24766195570275615",
      "-0.3529390813739081",
      "-0.07302505307478571",
      "-0.12051022590908396",
      "0.24766195569995345",
      "-0.36910838946882335",
      "0.0023370993875829658",
      "0.16128096013491428",
      "-0.5116975422046979",
      "-0.35293908137425684",
      "0.0023370993891628803",
      "0.22811486742826845",
      "0.4081293782664776",
      "-1.2869775734761568",
      "0.4443692000426093",
      "0.9047660585568034",
      "2.389253872654194",
      "-1.0808554985085324",
      "-1.2120549351706116",
      "0.390191361889728",
      "-0.7617872377951196",
      "0.228024202904062",
      "1.0569780016852317",
      "0.4618991962391253",
      "-0.5263130903660846",
      "0.8394093094621928",
      "0.3041384431629522",
      "0.1884458499641398",
      "0.38816994476998046",
      "0.5265107693708592",
      "0.09289667013734718",
      "-0.7617872377963969",
      "1.114257276576652",
      "-0.6556221903923194",
      "0.7858469526345614",
      "0.09689625103278626",
      "-0.22254897649940272",
      "0.1849636533430126",
      "0.17987869764802636",
      "0.1401427911578801",
      "-0.124073045744879",
      "0.606950176783269",
      "-0.7310291277740392",
      "0.3413425655605815",
      "-0.17283531534260047",
      "0.7334720621198353",
      "0.8394093094617542",
      "-0.8053897828717295",
      "-0.6197350756229822",
      "1.7269113710709958",
      "-0.17907785062303244",
      "0.6069501767830188",
      "-0.27896766019097324",
      "-0.01465276721842878",
      "-0.052441066378791194",
      "0.3441970022984045",
      "-0.1568219039787287",
      "-0.7891997730148851",
      "0.11276577874505876",
      "-0.300547128603238",
      "-0.6100036128403812",
      "-2.4353217993816516",
      "-0.5746630103003322",
      "1.0638238886069618",
      "-0.3309728717757593",
      "-0.2716305316222657",
      "0.5675722123891334",
      "0.2594103637020303",
      "0.21146961199020262",
      "-1.1488608025832399",
      "-0.35029207402111284",
      "-0.6373720921518449",
      "-0.30879814729941313",
      "0.8120741257002021",
      "2.389253872654468",
      "0.22802420290552586",
      "0.30413844316334454",
      "0.17106322287172504",
      "0.4081293782671918",
      "-1.0808554985088854",
      "1.056978001684162",
      "0.1884458499664809",
      "0.8486623804434851",
      "-1.28697757348",
      "-1.2120549351707863",
      "0.4618991962413376",
      "0.388169944771773",
      "0.136488455678666",
      "-7.042965350410489",
      "1.4064275338639398",
      "1.1142572765788568",
      "0.1364884556772844",
      "5.783981175838241",
      "2.0373638630045914",
      "2.2097611274270177",
      "-0.8053897828759786",
      "-7.042965350408854",
      "2.0373638630048223",
      "3.087107838113988",
      "-1.0205112063060124",
      "-0.1635594363873844",
      "0.18496365334263282",
      "0.07406361244686348",
      "0.14798483270398285",
      "-0.7294757522930329",
      "0.40244802384709977",
      "-0.278967660189897",
      "0.37097503458760317",
      "-0.5058138546944472",
      "0.41400593485277376",
      "-0.33523433630398136",
      "-0.7310291277740171",
      "0.3709750345845789",
      "-1.1510450490086392",
      "0.09688167309418622",
      "0.21016143557918074",
      "-0.789199773016007",
      "-2.123146610592191",
      "-0.9991306796589436",
      "-3.2612739930987193",
      "0.03584731774155852",
      "-0.14523988540664665",
      "0.23365828773392447",
      "0.24990278519770298",
      "0.08290116685565138",
      "0.22506379975147964",
      "-0.37518862760075583",
      "0.13659289991901083",
      "0.13570123486906374",
      "-0.6556221903924794",
      "0.17987869764543749",
      "0.3413425655620241",
      "0.04671710060438835",
      "0.5265107693707757",
      "0.7858469526367455",
      "0.14014279115928882",
      "-0.17283531533945767",
      "0.147984832706462",
      "-0.5058138546921161",
      "-0.35130882752967474",
      "-0.6197350756250869",
      "-1.0205112063069313",
      "-0.7294757522912435",
      "0.414005934851215",
      "0.2376747125992766",
      "-0.09992501679360719",
      "-0.014652767214272841",
      "-1.1510450490095896",
      "0.2376747125958036",
      "0.7132139453185936",
      "0.06589050602461952",
      "0.1127657787459326",
      "-0.9991306796582289",
      "0.5619007001109567",
      "0.2996480907029695",
      "-1.0177234921147145",
      "-1.7469579048849764",
      "0.42862580773744785",
      "0.21243022054943922",
      "1.72691137106635",
      "-0.052441066378178275",
      "-0.3005471285952866",
      "0.0968816730977676",
      "-3.261273993107123",
      "0.29964809070737014",
      "0.027963860238198496",
      "0.24029145657138332",
      "-0.011941198107748569",
      "-0.16499807379827283",
      "-0.02796386023816857",
      "-6.594192300785381e-13",
      "-0.09049564110599086",
      "0.030978112454563302",
      "0.028970713626904777",
      "-0.24029145657127995",
      "0.09049564110592064",
      "-1.9574829316371005e-12",
      "0.022122099351309772",
      "0.12267413791825636",
      "0.01194119810853987",
      "-0.030978112453867113",
      "-0.022122099351036754",
      "2.8528418614074623e-13",
      "-0.04519925432777567",
      "0.16499807379762152",
      "-0.028970713623111672",
      "-0.12267413791461848",
      "0.04519925432597952",
      "-3.5735341535841142e-12",
      "0.026420606925228466",
      "-0.016994676086365873",
      "0.13030401650228046",
      "0.004895116683874366",
      "-0.2006650707483684",
      "0.507901534940532",
      "0.11842441790808793",
      "-0.08656257564641404",
      "0.15321886424606168",
      "-0.19330625266057685",
      "-0.14400668579526835",
      "-0.04087312189006085",
      "-0.2525714420739595",
      "0.036695403156038184",
      "-0.05635787337426174",
      "-0.07948473837979331",
      "0.12379974641904566",
      "-0.032069366822892104",
      "-0.3288161125411862",
      "0.47317707082328947",
      "0.43833292371832316",
      "-0.03157387078353724",
      "-0.02461801384777423",
      "0.10717277388421546",
      "-1.498083809387367",
      "0.1532188642424318",
      "-0.8297281368910033",
      "-0.2742021137884766",
      "0.012916708612840534",
      "1.7437484685955602",
      "0.42527806847059313",
      "1.1027542756786086",
      "-1.6408039029373935",
      "0.19635662858002853",
      "1.7832823333978833",
      "-0.20949411174249474",
      "0.6689018983420852",
      "-0.8495963988176483",
      "0.3732257911824905",
      "-0.5487169396368609",
      "0.26430093256455606",
      "0.10911740598208643",
      "0.5471608196697473",
      "-0.3506420811022232",
      "-0.9486747975309461",
      "0.18576460414749257",
      "0.03669540315554252",
      "0.07405006965875564",
      "0.0755253044717772",
      "0.07889437785024103",
      "-0.08006784161193173",
      "-0.20949411174158342",
      "-0.24391666593537356",
      "-0.009096918082955444",
      "-0.3000248459325983",
      "-0.2284179257892259",
      "0.010187333726022107",
      "-0.04930234048766611",
      "0.15943366185477148",
      "-0.18961315962824932",
      "0.07662463159454116",
      "0.018152852436670707",
      "-0.06381179339835151",
      "0.2772287917712006",
      "0.1237021087964087",
      "-0.10535818767267628",
      "-0.32881611254181486",
      "0.1551803415343394",
      "0.4431536628689037",
      "-0.16020238631342273",
      "-0.7945144097175086",
      "0.2643009325666972",
      "-0.04693567644946783",
      "-0.6774425852776678",
      "0.04924932914113745",
      "-1.4236195460586325",
      "0.01815285243640455",
      "-0.49215821796247405",
      "0.4621816007838807",
      "0.16727102158841656",
      "-0.06167689207270279",
      "-0.3736595609567988",
      "0.05467348997190082",
      "-0.46160882496262207",
      "0.04502341134334365",
      "1.5416615839746328",
      "0.200665070749267",
      "0.19330625266150347",
      "0.05635787337268456",
      "-0.4731770708231346",
      "-0.026420606926243508",
      "-0.5079015349451943",
      "0.14400668580027778",
      "0.07948473838060793",
      "-0.4383329237196234",
      "0.016994676086641368",
      "-0.11842441790935845",
      "0.0408731218912399",
      "-0.12379974641961619",
      "0.03157387078617578",
      "-0.13030401650129958",
      "0.08656257564528437",
      "0.2525714420709732",
      "0.03206936682449564",
      "0.024618013850590866",
      "-0.24738246717492177",
      "-0.6243509273062017",
      "-0.46925336871713513",
      "-0.8297281368882543",
      "0.24738246717369253",
      "-1.023803027213613e-12",
      "0.47660756437091006",
      "-0.9102764793439332",
      "0.07405006965897583",
      "0.6243509273047767",
      "-0.47660756437107843",
      "1.4576240631373563e-12",
      "-0.08098757119270049",
      "0.15518034153469445",
      "0.46925336871906237",
      "0.9102764793426883",
      "0.08098757119201275",
      "7.323544271048053e-14",
      "0.3381207105220065",
      "-0.2243272183910096",
      "1.1027542756763977",
      "0.3382201832372114",
      "0.10370566469578732",
      "0.340445199138389",
      "1.6594220927734078",
      "-0.24391666593718728",
      "-1.7760360939470472",
      "1.721435504861849",
      "0.9555822577123992",
      "-0.2485410130197644",
      "-0.04693567644763566",
      "-1.874148524730084",
      "-1.4398147814036835",
      "-0.025881652396012762",
      "0.3086561459400562",
      "-0.3645688301679904",
      "0.6689018983432442",
      "-1.776036093948202",
      "0.9841164221137086",
      "0.07872885526884145",
      "-0.5914119838578266",
      "-0.0493023404884831",
      "0.2285102050472268",
      "0.5221545630301091",
      "0.5038340828977464",
      "0.3213616696136154",
      "-0.4921582179655814",
      "0.1611881726238716",
      "0.41477992566275107",
      "-0.20997056422229637",
      "0.08140935536047339",
      "0.10911740597869282",
      "-1.874148524734145",
      "-0.1965786552967395",
      "-0.5162110025159462",
      "-0.16204544721693354",
      "-0.06381179340171961",
      "0.16118817262425147",
      "0.04684038714777449",
      "-1.0209780230549834",
      "0.31115690274613955",
      "0.054673489982203886",
      "0.032797391034846954",
      "0.9904586618115746",
      "0.008624231225478087",
      "-0.8744939508715489",
      "0.27420211378285997",
      "1.6408039029373467",
      "0.8495963988184475",
      "-0.5471608196688441",
      "-0.10717277388469632",
      "-0.012916708612130881",
      "-0.19635662858263006",
      "-0.3732257911799948",
      "0.35064208110171724",
      "1.4980838093957378",
      "-1.743748468599147",
      "-1.7832823334019765",
      "0.5487169396330727",
      "0.9486747975484278",
      "-0.10370566469522731",
      "-1.7214355048612124",
      "1.4398147814007194",
      "0.0755253044708437",
      "-0.33812071052364134",
      "-0.3404451991386502",
      "-0.9555822577135683",
      "0.025881652398328858",
      "0.4431536628753855",
      "0.22432721838868583",
      "-1.6594220927727523",
      "0.24854101302003892",
      "-0.30865614594412594",
      "-1.4527941089754184",
      "-5.007260206791202",
      "-0.009096918080113748",
      "0.9841164221114667",
      "1.4527941089752558",
      "1.7289008088878468e-12",
      "0.08543886545342373",
      "-0.677442585286006",
      "-0.19657865529636762",
      "5.007260206792413",
      "-0.08543886545509426",
      "5.077925171734058e-12",
      "-0.09482412051006743",
      "0.15943366185378793",
      "0.5221545630322364",
      "-0.8482919122293285",
      "0.10205150442112686",
      "0.15879419708095485",
      "0.4621816007861919",
      "0.04684038714860609",
      "-0.09808549120484479",
      "0.36764022799134843",
      "-0.28236865855886834",
      "0.2772287917657263",
      "0.41477992565992167",
      "-0.09808549120456991",
      "0.48990820502233834",
      "0.35301305835921576",
      "-0.4616088249714282",
      "0.9904586618115503",
      "-1.2151513847050979",
      "-0.02793350499611006",
      "-0.316427468718853",
      "-0.07889437785029704",
      "0.3000248459309245",
      "0.18961315962897277",
      "-0.12370210879801596",
      "-0.18576460414790583",
      "0.08006784161571992",
      "0.2284179257901311",
      "-0.07662463159551491",
      "0.10535818766727177",
      "-0.0787288552686496",
      "-0.5038340828984441",
      "0.20997056422155078",
      "-0.16020238631080697",
      "0.3645688301699829",
      "0.5914119838590727",
      "-0.3213616696148265",
      "-0.08140935535804807",
      "-0.10205150442084775",
      "-0.3676402279925287",
      "0.04924932914156869",
      "-0.5162110025153418",
      "0.09482412051225385",
      "-0.15879419708192036",
      "0.2823686585587199",
      "0.033613039855078554",
      "0.16727102158745716",
      "-1.0209780230550134",
      "0.48990820502103444",
      "-0.03361303985375159",
      "2.222657670153297e-12",
      "0.04502341134506553",
      "0.008624231224356696",
      "-0.027933504995348832",
      "-0.3902084384940713",
      "0.25641990761479644",
      "0.7945144097149539",
      "1.4236195460544714",
      "0.06167689207212055",
      "-1.5416615839460528",
      "0.16204544722243328",
      "-0.311156902744014",
      "0.8744939508802089",
      "-0.3530130583601738",
      "0.31642746872667543",
      "-0.2564199076192114"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.0028010938486877192",
    "0.0028010938268010163",
    "0.00280109466787562",
    "0.002801094862201641",
    "0.0028010936846040863",
    "0.0028402053763480154",
    "0.0028010960830850314",
    "0.002801094369183472",
    "0.00280109649014346",
    "0.0028010986923893964",
    "0.0028010937006094153",
    "0.00280109510996972",
    "0.00280109408365749",
    "0.002801098112695066",
    "0.002801096991804331",
    "0.002801097319514963",
    "0.002801094739341359",
    "0.002801094517236985",
    "0.0028011000913749184",
    "0.0028010976633611024",
    "0.0028010938046121423",
    "0.0028010946279480088",
    "0.0028010948175185646",
    "0.002801093666041363",
    "0.002840457551424807",
    "0.002801096013408802",
    "0.0028010943352892582",
    "0.0028010964079197296",
    "0.0028010985651950164",
    "0.002801093682284026",
    "0.002801095061500797",
    "0.0028010940571209847",
    "0.0028010980075803653",
    "0.0028010968967853854",
    "0.002801097224584207",
    "0.0028010946983898256",
    "0.0028010944806858636",
    "0.002801099937910263",
    "0.0028010975577767625",
    "0.0028010961477612714",
    "0.0028010964989254716",
    "0.0028010943709722547",
    "0.002884843259443653",
    "0.0028010987046272395",
    "0.0028010956080726933",
    "0.0028010994390058287",
    "0.002801103422125558",
    "0.002801094400170976",
    "0.0028010969468026696",
    "0.0028010950925260393",
    "0.002801102374894042",
    "0.002801100346513135",
    "0.0028011009402670608",
    "0.0028010962769887226",
    "0.002801095875347394",
    "0.0028011059536809262",
    "0.002801101560716099",
    "0.00280109688443371",
    "0.0028010945344031134",
    "0.0028794171792241355",
    "0.002801099327146638",
    "0.002801095902261796",
    "0.0028011001383213886",
    "0.002801104537126564",
    "0.0028010945671063064",
    "0.002801097383747508",
    "0.002801095332996468",
    "0.0028011034026537225",
    "0.0028011011461881027",
    "0.0028011018088974463",
    "0.002801096643372452",
    "0.0028010961998088907",
    "0.0028011073449763996",
    "0.002801102493624062",
    "0.0028010935460964248",
    "0.0028713396491922625",
    "0.002801095551959989",
    "0.002801094119812739",
    "0.0028010958977541397",
    "0.0028010977402259034",
    "0.0028010935596548612",
    "0.0028010947408118525",
    "0.00280109388065789",
    "0.0028010972494368672",
    "0.002801096316759875",
    "0.002801096588479804",
    "0.0028010944294974737",
    "0.0028010942432150797",
    "0.0028010989140041863",
    "0.002801096877018581",
    "0.002944557563319477",
    "0.0035028952694804282",
    "0.0028750959519501505",
    "0.0029850235309008466",
    "0.003038277870106187",
    "0.0028705381030281044",
    "0.0029512765332303636",
    "0.0028710909928128265",
    "0.016404799998337532",
    "0.002939957139066673",
    "0.0030962439270121474",
    "0.0029310872201705764",
    "0.002937818303755944",
    "0.0030368573035232022",
    "0.0030599487488200553",
    "0.002801103179111557",
    "0.0028010977442572108",
    "0.00280110455295525",
    "0.002801111524702386",
    "0.0028010956027938066",
    "0.0028011001114960905",
    "0.0028010968268341366",
    "0.0028011096599486543",
    "0.0028011061395606797",
    "0.0028011071529455054",
    "0.0028010989215085805",
    "0.002801098214419648",
    "0.0028011159939182843",
    "0.002801108270504829",
    "0.0028010951544106487",
    "0.0028010983616113118",
    "0.00280110168866078",
    "0.002801094144590911",
    "0.0028010962771483766",
    "0.0028010947239505172",
    "0.002801100812899011",
    "0.0028010991159244723",
    "0.00280109961367591",
    "0.00280109571490618",
    "0.002801095378338376",
    "0.0028011038083820693",
    "0.0028011001305730783",
    "0.0028011059713526332",
    "0.002801113963542465",
    "0.0028010959579454118",
    "0.0028011010360267353",
    "0.0028010973397991287",
    "0.0028011118812823668",
    "0.0028011078121108735",
    "0.002801109009298516",
    "0.002801099699532927",
    "0.0028010988974206587",
    "0.0028011190251403914",
    "0.0028011102393096137",
    "0.0028011265302292435",
    "0.002801097833150037",
    "0.002801105970187384",
    "0.002801100040936716",
    "0.00280112324539931",
    "0.002801116816363349",
    "0.002801118686845814",
    "0.0028011038225210943",
    "0.0028011025458736364",
    "0.0028011346088891937",
    "0.0028011206811252042",
    "0.0028010935730360346",
    "0.0028010947762243444",
    "0.002801093900039677",
    "0.0028010973261641515",
    "0.0028010963863303196",
    "0.002801096657768719",
    "0.002801094459406762",
    "0.0028010942699096516",
    "0.0028010990260986003",
    "0.0028010969541358167",
    "0.002801097935040842",
    "0.002801095635218801",
    "0.0028011046525318545",
    "0.0028011021644334107",
    "0.0028011028866529956",
    "0.0028010971049002515",
    "0.0028010966070860727",
    "0.002801109108838096",
    "0.0028011036625211665",
    "0.002801094371299183",
    "0.002801099316786742",
    "0.0028010979527039208",
    "0.002801098348005751",
    "0.002801095178131088",
    "0.002801094905084131",
    "0.0028011017579426846",
    "0.0028010987749027823",
    "0.002801120014970767",
    "0.00280111449843931",
    "0.0028011160530561274",
    "0.0028011027199419205",
    "0.002801101566536817",
    "0.002801130483924236",
    "0.002801117879765423",
    "0.0028011097691384617",
    "0.0028011111817494165",
    "0.0028011006375466435",
    "0.0028010997217791356",
    "0.0028011225382600716",
    "0.002801112555589016",
    "0.002801112590746496",
    "0.002801101241789978",
    "0.002801100260257592",
    "0.002801124836402473",
    "0.002801114121952603",
    "0.002801096407645533",
    "0.002801095991152934",
    "0.002801106444411661",
    "0.0028011018916884347",
    "0.002801095621671357",
    "0.002801104868538408",
    "0.0028011008287099188",
    "0.002801144501762318",
    "0.0028011273321683536",
    "0.002801115733824118"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.07678070974657130160000000 +/- 3e-30]",
      "[0.4249121111541105166921441 +/- 2.04e-26]",
      "[2.502838712179607420930105 +/- 4.66e-25]",
      "[0.1828654174596037665892947 +/- 2.93e-26]",
      "[0.1360994023766947623868942 +/- 4.47e-26]",
      "[0.05507830768429697709534950 +/- 2.81e-27]",
      "[1.596498114757200602213494 +/- 1.21e-26]",
      "[0.2983913760236546391477654 +/- 3.42e-26]",
      "[0.1798060417227116165705162 +/- 4.92e-26]",
      "[3.406594293767001625699189 +/- 4.63e-25]",
      "[0.9576897007586665934733763 +/- 4.55e-26]",
      "[1.188170268073236166108736 +/- 1.85e-25]",
      "[0.1831983569643724828776728 +/- 4.51e-26]",
      "[0.3193380598108100644852713 +/- 3.29e-26]",
      "[0.1144561396559298536455278 +/- 1.30e-26]"
    ],
    [
      "[0.03073294006120828982450000 +/- 3e-31]",
      "[0.04865780173725254130046822 +/- 3.83e-27]",
      "[0.2411599399929352323638609 +/- 1.41e-26]",
      "[0.02229606889207737377519580 +/- 3.02e-27]",
      "[0.03306124246499724238666592 +/- 3.53e-28]",
      "[0.06164212311173739732321429 +/- 3.80e-27]",
      "[0.4407119059890943611188308 +/- 3.92e-26]",
      "[0.1093609497916140229865481 +/- 4.76e-26]",
      "[0.02953747335976045701368250 +/- 1.24e-27]",
      "[1.439846391493477459296998 +/- 4.32e-25]",
      "[0.6216676889425026178167813 +/- 4.65e-26]",
      "[0.3699580467484428837160665 +/- 4.04e-26]",
      "[0.05904667514221090746561683 +/- 9.69e-28]",
      "[0.05427812970127250454461575 +/- 1.14e-27]",
      "[0.01372547842772863173766770 +/- 3.42e-27]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.22204633383080363
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack19_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 19,
  "lambda_polygon": 4,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.0",
    "0.135"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "0.9999999999999998",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.5",
    "-0.4999999999999999",
    "0.5",
    "0.5000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-0.5",
    "-0.5000000000000001",
    "-0.4999999999999999",
    "-0.4999999999999999",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.002583505604001696",
      "0.002604189338273196",
      "0.010080899310161595",
      "0.0029725450193047315",
      "0.004800889054926609",
      "2.637611456902088e-05",
      "5.4362203126105304e-05",
      "3.170095430466168e-05",
      "0.0003760103226155768",
      "0.00021926613728098107",
      "-3.8641711469135123e-05",
      "-0.0001712243869627433",
      "-5.9259666689094925e-05",
      "-0.002290054648821274",
      "0.0003315994238846091",
      "-9.2302405691805e-05",
      "-0.0006973805990243051",
      "8.313474049222351e-05",
      "0.00037728410793920773",
      "-6.585023766864307e-05",
      "0.00013191775231583748",
      "0.00032933854338130554",
      "-0.0008404421390483136",
      "0.002175336909820684",
      "-0.0003285692760641125"
    ],
    [
      "0.002559320649460573",
      "0.0026032108040396525",
      "0.007238772923173607",
      "0.0029737002517781683",
      "0.004309256127961162",
      "2.2338612279610444e-05",
      "5.711449595377944e-05",
      "6.987895311909534e-05",
      "0.0003098363094727264",
      "0.00010364955690068008",
      "-3.824721377102899e-05",
      "-0.00015494415043522497",
      "1.581459817109419e-05",
      "-0.0012973295971864798",
      "0.00045270322762974035",
      "-8.547848990953645e-05",
      "-0.0004113959920366766",
      "8.69776963335369e-05",
      "0.0002896592619689473",
      "7.492024012085607e-06",
      "0.0001524971676999479",
      "0.0002991270905772405",
      "-0.0005341405866834567",
      "0.0013546926951335729",
      "-0.00022200837691880053"
    ],
    [
      "0.002695022089139016",
      "0.002756032917925703",
      "0.01621054999861922",
      "0.003549305794875871",
      "0.006856258634033428",
      "3.511193023344589e-05",
      "0.0001998117760253802",
      "9.445788385616032e-05",
      "0.0007084676274960913",
      "0.00027362912510234055",
      "-6.705537758227163e-05",
      "-0.00038258026785946414",
      "0.00013970437227876718",
      "-0.0036804687363585645",
      "0.0006966861548655097",
      "-0.0001834943074045075",
      "-0.0011739668327605977",
      "0.0001494431928248825",
      "0.0007077281446472414",
      "8.20132895635556e-05",
      "0.0002945088392593158",
      "0.0005971357604018558",
      "-0.0016656565936503265",
      "0.003951511342479125",
      "-0.0005350236438697688"
    ],
    [
      "0.002630548174116587",
      "0.0027320030367743134",
      "0.013266568406164862",
      "0.0036233291623089434",
      "0.00567402382160685",
      "5.8905945289363766e-05",
      "-2.2009339495410997e-05",
      "9.358808577073116e-05",
      "0.0005275449478532967",
      "8.842297913727616e-05",
      "-4.019808584630581e-05",
      "-0.00018332483236059523",
      "7.848847809915011e-05",
      "-0.003104091499346312",
      "0.0007160806826175834",
      "-0.00014463089628625483",
      "-0.0007954221322135997",
      "0.0001578993943909793",
      "0.0004956586803321564",
      "-0.00013337256511417476",
      "0.00030503858348961897",
      "0.0005505522088882572",
      "-0.0017136323792319426",
      "0.002177461765225909",
      "-0.0006035901461853327"
    ],
    [
      "0.002589947904362965",
      "0.002618945586680739",
      "0.007375130988557593",
      "0.0029716312208352583",
      "0.004941712126598584",
      "1.938005990268999e-05",
      "4.644850939849215e-05",
      "7.759826896464859e-05",
      "0.0004111454945214362",
      "0.00015772345980804732",
      "-5.655929943742287e-05",
      "-0.00022381805393914292",
      "-0.00023078837842053612",
      "-0.001692734361700491",
      "0.0005973083318417118",
      "-0.00010308407414297045",
      "-0.0005394309313980912",
      "0.00012545681988532974",
      "0.0003859801074537891",
      "1.3547751666711903e-05",
      "0.00014892871867039134",
      "0.0003439498535734659",
      "-0.000394776913459857",
      "0.0017881895141631343",
      "-0.00030655552122122863"
    ],
    [
      "0.01883977129245987",
      "0.03159668797612531",
      "2.2667393625853607",
      "0.047634397593035734",
      "0.30923017609855113",
      "0.014911587866502136",
      "-0.06016081034570056",
      "-0.007366039231229626",
      "0.052755132571446275",
      "0.11515237496680696",
      "-0.030666641252586533",
      "0.0034292930996892516",
      "-0.2475049154335683",
      "-0.7181366125530642",
      "0.047946717353538046",
      "-0.01559418512824482",
      "-0.18094963520347404",
      "0.0249522627107684",
      "0.04724270826511966",
      "-0.2235302490097808",
      "0.016665864025828054",
      "0.09304708649547883",
      "-0.1832045755638548",
      "0.40972110477095336",
      "-0.10298706999092527"
    ],
    [
      "0.002864268458585661",
      "0.0036487660154709335",
      "0.03490720325819573",
      "0.00762792699885782",
      "0.010398530489975515",
      "0.0003038510387003986",
      "-0.0013310386997779434",
      "0.00045619248603863193",
      "0.0013847649322342298",
      "-0.003196179940274382",
      "-0.0004505796601362491",
      "0.00013630820555171998",
      "0.00033851453293130287",
      "-0.00849410869962346",
      "0.003681619021232588",
      "-0.00040623277169895763",
      "-0.0006426236032346437",
      "0.0008463061660365812",
      "0.0010561366785347846",
      "-0.0013393893696823146",
      "0.0017392887175414883",
      "0.0019977403903953333",
      "-0.009198427064100687",
      "-0.0018562411262661837",
      "-0.002771186768039157"
    ],
    [
      "0.00260728454575975",
      "0.0026676148605526296",
      "0.009095219099677828",
      "0.0031616831053827023",
      "0.00521600823887928",
      "3.592263886662281e-05",
      "3.29040077248175e-05",
      "9.333621097513156e-05",
      "0.0004601725136401754",
      "0.0001367976473742099",
      "-4.36322813234603e-05",
      "-0.00020480250979970906",
      "-0.00018788532647092548",
      "-0.0021109311382856836",
      "0.000661141522878203",
      "-0.00011980351970364304",
      "-0.0006322081810528621",
      "0.00013640985461585263",
      "0.00042924939059903254",
      "-3.229947354564742e-05",
      "0.0002135897022785494",
      "0.0004260349918690407",
      "-0.0007058592428881588",
      "0.0019981386040474444",
      "-0.00036457056585718087"
    ],
    [
      "0.002946280302283534",
      "0.0030555946478983413",
      "0.013384048302697035",
      "0.00443256962381038",
      "0.011627147862040308",
      "4.6655699953328676e-05",
      "0.00028581968423971034",
      "0.0004128937675969941",
      "0.0015465527774196986",
      "0.0005897960040198424",
      "-0.00030426367041190295",
      "-0.0009902331823615298",
      "-0.0007660499183664537",
      "-0.0038607743690822942",
      "0.002772902934801458",
      "-0.00041917033770662055",
      "-0.001423950684072192",
      "0.0005262999126803768",
      "0.0014041749828611404",
      "0.00020597754769696638",
      "0.0006245132809316458",
      "0.001347894550407883",
      "-0.00044030647906453333",
      "0.005302468650744588",
      "-0.0009358041540895632"
    ],
    [
      "0.002902629491406267",
      "0.003217128643936392",
      "0.02761443312761196",
      "0.00533033837194397",
      "0.010678050085696137",
      "0.00022489324253497275",
      "-0.0004390229329988209",
      "0.0003145794550908839",
      "0.0014080660192803103",
      "-0.0002388301009947574",
      "-0.00010257269569975284",
      "-0.0001755542249435971",
      "-0.000893481868626983",
      "-0.008137139536942293",
      "0.002425848254800328",
      "-0.00035032857847415455",
      "-0.001932304247333015",
      "0.0005348765640071975",
      "0.0012236917404711027",
      "-0.0009949175823273486",
      "0.0008566646775942445",
      "0.0015547817596901373",
      "-0.0034953072465754233",
      "0.004601715797335934",
      "-0.001645513298081744"
    ],
    [
      "0.0026311476270978896",
      "0.0026223883410187174",
      "0.010519104980987196",
      "0.0029679749371235792",
      "0.005783181631494449",
      "2.3522623014470874e-05",
      "3.9565679631043824e-05",
      "3.7953652468581294e-05",
      "0.0005320535102472013",
      "0.0003160389707659204",
      "-6.0538348358938195e-05",
      "-0.0002621794495189863",
      "-0.0004323429448090783",
      "-0.0029922591204528596",
      "0.0005228759240096635",
      "-0.0001171818537980088",
      "-0.0009206292905989201",
      "0.0001381496315326432",
      "0.0005282984981859475",
      "-4.699218953301056e-05",
      "0.0001296659455737605",
      "0.00039709249246859676",
      "-0.000659096948060236",
      "0.0029171127623736207",
      "-0.00046523321810404487"
    ],
    [
      "0.0029266327980798598",
      "0.00289103476659542",
      "0.027413401775526865",
      "0.003851389859073416",
      "0.011242253896903753",
      "6.432415963553845e-05",
      "0.0003141769599331248",
      "0.00010105169763954159",
      "0.001407620237638263",
      "0.0011216438529800326",
      "-0.00011984512109784531",
      "-0.0007285614789399098",
      "-0.0004957292336088953",
      "-0.008115834223767864",
      "0.0011486398711328836",
      "-0.00032455121035237036",
      "-0.0026768341343607546",
      "0.000287586920535747",
      "0.0014256566424777854",
      "5.196047570472784e-06",
      "0.00033594492686625326",
      "0.0010877045789075114",
      "-0.0019142492966670664",
      "0.008749013799833068",
      "-0.0010296873709966096"
    ],
    [
      "0.0026345523749387997",
      "0.002670988041938252",
      "0.013051579992732433",
      "0.0032302139049536923",
      "0.005787469058651601",
      "3.5594309409043246e-05",
      "2.169778943094797e-05",
      "5.5699906064063075e-05",
      "0.0005381463148715531",
      "0.00014844790791110698",
      "-7.755284728019649e-05",
      "-0.0002316682945494939",
      "-9.682572563916716e-05",
      "-0.003209752673677746",
      "0.0005668825580307166",
      "-0.00012663366175370158",
      "-0.0009227827363793935",
      "0.0001388520527906068",
      "0.0005279117032167037",
      "-0.00012149427946862351",
      "0.0002064257132619778",
      "0.00045600096825021153",
      "-0.0012698579270113393",
      "0.002755601389069931",
      "-0.0004987958104025179"
    ],
    [
      "0.0054321313584553615",
      "0.0034075163474084538",
      "0.2224339516572113",
      "0.008553882197562705",
      "0.06767342693821103",
      "-2.0196036884249437e-05",
      "0.00035604167398075557",
      "-0.0021680600831222095",
      "0.009422410401512026",
      "0.002748758233139712",
      "-1.603829260535667e-05",
      "-0.002298068985686049",
      "-0.016585954737685676",
      "-0.08426418628723047",
      "1.3598377001457714e-05",
      "-0.0007421188242040233",
      "-0.02415481190263393",
      "0.0021038747839137654",
      "0.010166076668065887",
      "0.0012883022022897874",
      "0.0004431025094028181",
      "0.0018525695403033432",
      "-0.024914612325908782",
      "0.07847715300498807",
      "-0.015329281078052438"
    ],
    [
      "0.18984593655316123",
      "2.0723435681544657",
      "7.625477493259238",
      "2.8534611120759714",
      "0.7686771622542778",
      "-0.5434765716499971",
      "0.7650133116110779",
      "-0.5633010127254883",
      "0.15978051414029348",
      "-1.544795364997859",
      "1.8704290152784204",
      "-0.2200006531723997",
      "-2.0460846470113885",
      "-0.2796100465500266",
      "-0.5796691576484462",
      "0.08605460932400193",
      "-0.1703304551760248",
      "-0.3452011116436428",
      "0.237811846681442",
      "-1.0284321866361985",
      "1.5392119258688552",
      "-0.4021832277007782",
      "-0.450691237728511",
      "2.06358134399832",
      "-0.19062455151078114"
    ],
    [
      "0.004322833742359505",
      "0.00363592699487715",
      "0.0840710091299274",
      "0.005203461879277073",
      "0.0374049159366155",
      "-0.00016699505697696375",
      "0.0035398076474474453",
      "0.0006468382707853576",
      "0.00565761788701701",
      "0.003227503935106404",
      "-0.0005823024341504746",
      "-0.003726655527017825",
      "-0.0017993577518346997",
      "-0.021464626959052407",
      "0.004646943312739115",
      "-0.0010992304375831653",
      "-0.009980160698912867",
      "0.0009105024551165003",
      "0.005703219935576827",
      "0.0030410296355326575",
      "0.0008574350207069141",
      "0.0026677713380615087",
      "-0.0003319787846290289",
      "0.04098036890286316",
      "-0.0015316907382924936"
    ],
    [
      "0.002827714117246392",
      "0.002854489195538136",
      "0.016145898104915853",
      "0.003656419046768605",
      "0.00954005146408387",
      "5.1661442261876405e-05",
      "2.0421919326512513e-05",
      "0.00015922869917081215",
      "0.0011570204712598082",
      "0.0005984007399199822",
      "-0.00021071057247508634",
      "-0.0006369430321819798",
      "-0.0009393424587137557",
      "-0.0053623289000092975",
      "0.001558703396859508",
      "-0.00027959398048639",
      "-0.0016279459308487316",
      "0.0003620346767159902",
      "0.0011062445173613776",
      "-0.0001664346418789898",
      "0.0003259438040195155",
      "0.0009606944096740638",
      "-0.0010169172343594392",
      "0.005058266282354796",
      "-0.0009637627860832993"
    ],
    [
      "0.0033286141212191243",
      "0.002946466436677998",
      "0.03904378103030005",
      "0.003465595933230737",
      "0.019159726449120205",
      "-3.882140110080623e-06",
      "0.0009016964972981479",
      "8.61253902463859e-05",
      "0.002643899061935564",
      "0.0024634918871407675",
      "-0.00024613420454262634",
      "-0.001607365101471611",
      "-0.0023707594402598052",
      "-0.013768540704831059",
      "0.0018172877032258524",
      "-0.0005224685206283615",
      "-0.0050976609528624655",
      "0.0005066874703179198",
      "0.0027254145539018057",
      "0.000691793234526731",
      "0.0002059780507778444",
      "0.0015017865248679577",
      "-0.000579208739067017",
      "0.01826426662237838",
      "-0.0015522652470288784"
    ],
    [
      "0.003349538945070613",
      "0.005297533316308134",
      "0.17262228745463928",
      "0.019405923366131846",
      "0.024218539219992185",
      "0.0010319534759112036",
      "-0.008350826111740161",
      "-0.00036454456252018875",
      "0.0033236794959599046",
      "-0.012688100495990791",
      "-0.0037090783519649036",
      "0.0018068948590479234",
      "0.0003394893506229549",
      "-0.04940171392792153",
      "0.007393813174513959",
      "-0.0008317681408257458",
      "-0.003800458504074682",
      "0.0028884202797913403",
      "0.0027494133830861574",
      "-0.012271114927675688",
      "0.00474507071584613",
      "0.0062987420880049085",
      "-0.04934915555483353",
      "-0.01388935754303604",
      "-0.014349252127192255"
    ],
    [
      "0.010130259238563626",
      "0.003514396331060296",
      "0.8777434795907094",
      "0.01476918227098415",
      "0.15702692843985716",
      "-0.00033183396772311656",
      "0.009741016009435183",
      "-0.008232569887513173",
      "0.02147274377891129",
      "0.015782950134713293",
      "0.0008618577806983285",
      "-0.007055190658024299",
      "0.0064808196158583475",
      "-0.2557328957265161",
      "-0.028011186531560563",
      "-0.00182824884858599",
      "-0.07997910299984477",
      "-0.0013685152918505078",
      "0.026848422444271224",
      "0.006812889531556253",
      "-0.0010137150396353854",
      "0.00373478569055039",
      "-0.09615184355043933",
      "0.25763754788513993",
      "-0.026188632558030146"
    ],
    [
      "0.10532069320962928",
      "1.7739578203233617",
      "11.490234989503223",
      "1.156292736003456",
      "2.81145744310997",
      "-0.1318439480660149",
      "-0.06461269114929882",
      "0.08542229003755218",
      "0.26351014053359134",
      "-0.42543594127010165",
      "0.6846294079735689",
      "-0.43689625954904615",
      "-2.054317514123395",
      "3.9524976831902046",
      "0.025285400982779864",
      "-0.14965841196379157",
      "0.43956586717700274",
      "0.037027954556855036",
      "0.3700902190529063",
      "-4.277861647871074",
      "0.9404759081847105",
      "-1.0475425931449818",
      "1.8902785707093932",
      "-0.30993603587943336",
      "-0.6522393959509362"
    ],
    [
      "0.0025448654442810892",
      "0.002586431020716015",
      "0.0063748904844452585",
      "0.00291124370104668",
      "0.00404469264113053",
      "1.7023264905523464e-05",
      "5.046362834343548e-05",
      "6.756838958232076e-05",
      "0.00026750285917347296",
      "4.3758656252905455e-05",
      "-3.082202933911921e-05",
      "-0.00013668878856223845",
      "8.872071878099005e-06",
      "-0.0010237304136677203",
      "0.0004209771865608983",
      "-7.268941649199521e-05",
      "-0.0003313039183072663",
      "7.826203225753034e-05",
      "0.00024586554077795736",
      "2.7543817890445316e-05",
      "0.00013599516672217616",
      "0.00024602598873995957",
      "-0.0004124236624582542",
      "0.0011202700054940339",
      "-0.00018248505124569397"
    ],
    [
      "0.002647059515384942",
      "0.0026608310851365673",
      "0.01106106535018081",
      "0.0030778641750503722",
      "0.005980513699717188",
      "2.0411404326644744e-05",
      "0.00015413704556723888",
      "7.972332067950995e-05",
      "0.000573957844363666",
      "0.0002962616107772955",
      "-5.2040838136744507e-05",
      "-0.00031772475038637285",
      "-0.000206805081838505",
      "-0.0026827160565219828",
      "0.0006169752840836498",
      "-0.00013740706476076468",
      "-0.0009228903248607325",
      "0.00013232333303317287",
      "0.0005643342805285191",
      "9.934126121576708e-05",
      "0.00018215423000710976",
      "0.0004357433564812811",
      "-0.0006435789820835458",
      "0.003217914575794403",
      "-0.0003598317298591737"
    ],
    [
      "0.882816308451385",
      "6.199925021630858",
      "7.149404934080364",
      "1.104656714173982",
      "1.2451192021868889",
      "-0.19750573722211878",
      "2.1386235215110907",
      "-0.0016460844527717983",
      "-0.19547562114782663",
      "-3.1139361627088435",
      "2.0321935388204007",
      "-1.2652239458076393",
      "-1.3280627598254238",
      "-0.7729869322420448",
      "0.03972682762858209",
      "2.2651851564116607",
      "-1.0296262736200652",
      "0.8645920273532326",
      "-0.4252511681373587",
      "-5.751483247916857",
      "0.012472111777900573",
      "1.120202741942242",
      "1.810930886751436",
      "-1.548920370187806",
      "0.006043680559751348"
    ],
    [
      "0.7291175305747869",
      "10.299187314332189",
      "8.139709340041804",
      "4.254495422830829",
      "0.7604175695396781",
      "-2.6775036543216153",
      "0.04221128960925084",
      "0.40516692075648447",
      "0.18888330993246683",
      "-0.8507892025164534",
      "-0.9900482822208977",
      "-0.28263210273634143",
      "-3.7711476650411693",
      "-0.4112430794230869",
      "1.281194935060186",
      "0.1517403233799849",
      "-2.0108919904967126",
      "1.6310350607649735",
      "0.34197256026171535",
      "8.362748896934798",
      "-5.756378114406602",
      "-0.9845275628747547",
      "0.5860397357612527",
      "-0.5015570801346582",
      "-0.40140681711954945"
    ],
    [
      "0.2589700248639317",
      "6.023327378528397",
      "14.243873147495702",
      "0.7229111322968584",
      "3.699947933445856",
      "0.34359558125432593",
      "0.04841206173272661",
      "0.34702249009128167",
      "0.6170815588163906",
      "-0.8439391577640917",
      "1.090116694239202",
      "-0.7452998814887797",
      "0.16977323095605182",
      "0.6779616099480128",
      "1.0151514223402691",
      "-0.4393434902021474",
      "-0.9553389043954801",
      "0.04584731041969651",
      "0.5916464847606518",
      "-7.610613606390418",
      "0.2759444064665877",
      "-0.07046362537833224",
      "2.189211020727815",
      "2.6158553242876645",
      "0.32222044978736025"
    ],
    [
      "0.0025893236519123376",
      "0.002592516189259538",
      "0.010733226321141",
      "0.002955639443024845",
      "0.004975829434516027",
      "2.5347258496661498e-05",
      "4.911225571153956e-05",
      "1.3214247676851461e-05",
      "0.0003978055541016688",
      "0.00026416336772703164",
      "-4.590298858636794e-05",
      "-0.00017663817581392365",
      "-0.0001940097907987719",
      "-0.002604583116888417",
      "0.00030913751452150414",
      "-9.125855744058852e-05",
      "-0.0007849684292123812",
      "9.230432430530234e-05",
      "0.00040260633176936633",
      "-7.240001436712062e-05",
      "0.0001143685242257716",
      "0.00032973136653744134",
      "-0.0009006573771720387",
      "0.0024647791320149795",
      "-0.0004062045217007982"
    ],
    [
      "0.0026103717297655763",
      "0.002648461755847577",
      "0.011118351285980698",
      "0.003116220545167274",
      "0.00522130036092334",
      "2.8789720097737354e-05",
      "0.00014905225784737596",
      "7.534406152729788e-05",
      "0.00045504324328677617",
      "0.00020870370484595772",
      "-3.785150998445208e-05",
      "-0.00022407342168363447",
      "0.0001283297594615389",
      "-0.002217731132654427",
      "0.00048430436670242615",
      "-0.00011682530586130752",
      "-0.0007613211240608782",
      "9.351687144482276e-05",
      "0.0004455519358268051",
      "3.1323495765352556e-05",
      "0.00018717712901686621",
      "0.0003990122602036579",
      "-0.0008390166795205347",
      "0.002599952386984067",
      "-0.000276602382734217"
    ],
    [
      "0.002666119231605044",
      "0.0026507181129308633",
      "0.015621485589039068",
      "0.003079536158639482",
      "0.006323335380905416",
      "2.035939635740798e-05",
      "0.0002492155282609376",
      "2.7064955594690715e-05",
      "0.0006110100636957737",
      "0.00045086988328577846",
      "-4.099842718641399e-05",
      "-0.00033585014974546907",
      "2.6957017499293714e-05",
      "-0.0036656327049018117",
      "0.00032695021999837564",
      "-0.00014050277749130515",
      "-0.001272060309706963",
      "8.660210365749312e-05",
      "0.0006405681525150128",
      "0.0001058439721254262",
      "0.00015175105610639692",
      "0.0004430431247421708",
      "-0.0011609613008145107",
      "0.004403239081890136",
      "-0.0003905838895496558"
    ],
    [
      "0.7361645750377868",
      "1.4902221540855531",
      "6.973289229963237",
      "3.411974118914287",
      "2.4349585893152708",
      "-0.3673333688579017",
      "0.9220514341934606",
      "0.8878458584850573",
      "-0.008985576306273611",
      "0.8311702503280495",
      "-2.159118915787988",
      "-0.27540132543597934",
      "-0.8633135362042867",
      "-3.5516619422791864",
      "0.5411321102610966",
      "-0.9464662419954515",
      "-1.3928530133360302",
      "1.2698302466332605",
      "0.5341851369874281",
      "1.830016618041287",
      "0.5778071183191437",
      "-0.2632565713848364",
      "2.804422952737532",
      "0.834256548467509",
      "0.3068598504670487"
    ],
    [
      "0.05455490227417783",
      "5.754153329468443",
      "7.943713486975042",
      "1.677658135448096",
      "1.4851944279033957",
      "0.2126358460426004",
      "-0.4111246762309518",
      "0.016002852909440243",
      "-0.052621817126967965",
      "-4.758972691985788",
      "2.0661760081200593",
      "-2.1003272312741843",
      "0.016179558017534016",
      "2.8551363102264897",
      "-0.01907595173066058",
      "-0.346068517369685",
      "0.10439763806554585",
      "-0.14617576117282943",
      "0.1348472842016992",
      "-4.7218737767381915",
      "-1.9684095332491731",
      "-1.1449693739610203",
      "3.441917956820592",
      "-0.6434199644485834",
      "-1.2103608981736456"
    ],
    [
      "0.002629810727546748",
      "0.002605292227086531",
      "0.013056382693097902",
      "0.002970554137534548",
      "0.005783217300267332",
      "3.001301846099114e-05",
      "1.91101483692279e-05",
      "-4.514295175284486e-06",
      "0.0005213497183928742",
      "0.00033469368735776744",
      "-5.6593537878491725e-05",
      "-0.00021112627962220577",
      "-0.0003801636853337536",
      "-0.0036811931717444734",
      "0.0003382406684676946",
      "-0.00010583800523771002",
      "-0.0010884036205806276",
      "0.0001180283879459747",
      "0.000534763025652838",
      "-0.00013080749241085337",
      "0.00011295424120421086",
      "0.0003862244945709961",
      "-0.0010538263720570654",
      "0.0033044614782489173",
      "-0.0005380663176941898"
    ],
    [
      "0.002637073710100385",
      "0.0026129134031688405",
      "0.010334879677521492",
      "0.002961014583679802",
      "0.005931228222812311",
      "2.4900733460712157e-05",
      "2.9916945977546116e-05",
      "4.259218813696757e-05",
      "0.0005592314126713142",
      "0.0003192760422973943",
      "-6.11773181553617e-05",
      "-0.00024547250087683886",
      "-0.0005928785234835211",
      "-0.0030850536546625745",
      "0.0005960577365789901",
      "-0.00011321000994004294",
      "-0.0009554209711768099",
      "0.00015744054707255206",
      "0.0005439854552784181",
      "-4.79431326955054e-05",
      "0.00012720132136469922",
      "0.0003935579027337134",
      "-0.000536549500799886",
      "0.0030602289627248654",
      "-0.0005069483435180485"
    ],
    [
      "0.0027870331231909453",
      "0.002698029491937654",
      "0.020781938422192107",
      "0.0031479763525645212",
      "0.008735225499316478",
      "4.399580386028764e-05",
      "0.00020788145384027809",
      "-1.6769387349561658e-06",
      "0.0009882362776505972",
      "0.0008352996944512186",
      "-9.01551983042384e-05",
      "-0.00045828824036773017",
      "-0.0007040949667869416",
      "-0.006349359009820715",
      "0.0005551637572496616",
      "-0.00020104945132872203",
      "-0.0020852519937947065",
      "0.00018667135495181438",
      "0.001026554606022952",
      "-9.919617903523499e-05",
      "0.00015341686208257226",
      "0.0006994051715695838",
      "-0.0012909779475082208",
      "0.006841773098334362",
      "-0.0007911747172934493"
    ],
    [
      "0.0589079424053901",
      "0.5996285111564352",
      "2.4543597808078803",
      "0.7048244080662861",
      "2.2548100857297917",
      "-0.07610085302444584",
      "0.002665048885306617",
      "-0.01564081189710645",
      "0.24696219856812232",
      "-0.8352621940022638",
      "0.2851190131587323",
      "-0.5887839631717076",
      "-1.148462902637016",
      "-0.48042987885164506",
      "0.5462302020107337",
      "-0.015687515406431984",
      "-0.21243554789280814",
      "0.1525932666407657",
      "0.21818463958072465",
      "0.31714649786309723",
      "-0.41416787900016583",
      "-0.5744799557416677",
      "0.2949746139068711",
      "1.5878312371133918",
      "-1.0316873030680946"
    ],
    [
      "0.17147951952134968",
      "5.9810891757976545",
      "2.504288461063976",
      "0.7448113327965498",
      "2.8461043729366216",
      "0.5837603005322707",
      "0.5468820344195112",
      "-0.004425563596352362",
      "0.5099223808179284",
      "2.691387913212345",
      "-1.7010366673251407",
      "0.9856219171761988",
      "-0.3356390802848934",
      "1.993442035044512",
      "0.44623292140686754",
      "-0.2627338514550533",
      "0.1303887799649464",
      "0.15856939473840137",
      "0.4694277372211609",
      "2.373657282452033",
      "0.4127532615445038",
      "2.3987832543991954",
      "0.9113185825227145",
      "1.1344444417217379",
      "-0.48825105980973554"
    ],
    [
      "0.0027272243074219675",
      "0.0029001539533834173",
      "0.015718724481858057",
      "0.003999986136574491",
      "0.007513018668991112",
      "8.281043815788785e-05",
      "-0.00010253325056479229",
      "0.00018118628661325663",
      "0.0008471427355711569",
      "-0.00016391963092642065",
      "-6.218743839824908e-05",
      "-0.0002706195215804711",
      "-0.0004697633417664931",
      "-0.004271253567530214",
      "0.0013532801651088909",
      "-0.00020829299724942863",
      "-0.001087889397530199",
      "0.0002926746122323687",
      "0.0007641344991536652",
      "-0.0001681572170512026",
      "0.00047254657957162606",
      "0.000773476295866145",
      "-0.001872008359236248",
      "0.00308331815463942",
      "-0.000855240615693654"
    ],
    [
      "0.0025870920614854",
      "0.0026095656485941527",
      "0.008684352798088024",
      "0.0029522199809370684",
      "0.004905673396291962",
      "2.481795693410119e-05",
      "5.903995967127213e-06",
      "5.096469058102166e-05",
      "0.00039976686010806986",
      "0.0001314495025487024",
      "-5.0168836061496305e-05",
      "-0.00017753656893382326",
      "-0.0002468581545240835",
      "-0.002130907966736026",
      "0.0004899133936031428",
      "-9.21208528127436e-05",
      "-0.0006276527539503323",
      "0.00011583005143297278",
      "0.00038303502100938867",
      "-6.293284468035108e-05",
      "0.00013655744649100437",
      "0.0003270168248943543",
      "-0.0006067211327397446",
      "0.0019200860408104157",
      "-0.0003532604584012357"
    ],
    [
      "0.002588865748545257",
      "0.002582701189627593",
      "0.00953684550475756",
      "0.0028623108178852962",
      "0.004934415338364575",
      "1.9393300306843953e-05",
      "6.454234088724188e-05",
      "3.0390592665216297e-05",
      "0.00039879469275218684",
      "0.00019791179272887465",
      "-4.297520233883825e-05",
      "-0.0001774535740304222",
      "-0.00020787491671434022",
      "-0.002288566677291679",
      "0.00036103699579028824",
      "-8.470125146002941e-05",
      "-0.0007329419909678579",
      "9.239578460660004e-05",
      "0.0003961240243483513",
      "-2.879103624300246e-05",
      "0.0001080015921144822",
      "0.000293329119779847",
      "-0.0005864197509059861",
      "0.0023870141953419672",
      "-0.0003164870518338919"
    ],
    [
      "0.002577292992277316",
      "0.0025819861080073865",
      "0.00928581526915087",
      "0.002864135511628119",
      "0.004702438091284265",
      "1.952917798030583e-05",
      "5.1624211390849865e-05",
      "2.761153986628466e-05",
      "0.0003608011633118467",
      "0.00017115253781884858",
      "-4.158072744052332e-05",
      "-0.0001637770286777378",
      "-0.00011770698545482228",
      "-0.002135293306989386",
      "0.00031986438524139087",
      "-8.026721510848079e-05",
      "-0.0006661749194966187",
      "8.145023992058813e-05",
      "0.000360699574042274",
      "-3.9253424231862427e-05",
      "0.00010656228112063564",
      "0.0002801761034005901",
      "-0.0006483185076121759",
      "0.0021145675193563304",
      "-0.0002929080530062143"
    ],
    [
      "0.002657446081159753",
      "0.0026274209920056114",
      "0.013882822618240248",
      "0.00300485791621547",
      "0.006280604507477088",
      "2.538543070629638e-05",
      "9.379166304374194e-05",
      "1.323429378112865e-05",
      "0.0006038390335120882",
      "0.0003721639035810505",
      "-6.556049468755518e-05",
      "-0.00027759742628058985",
      "-0.0003620406087902257",
      "-0.0038242113321997444",
      "0.00042035003422570154",
      "-0.00012408636494177",
      "-0.0012037247514674308",
      "0.00012831097776206264",
      "0.0006175599098721078",
      "-4.8040008541219924e-05",
      "0.00013080972828930732",
      "0.0004245970309658211",
      "-0.0010014068514412862",
      "0.003874051164824713",
      "-0.0005225293961493063"
    ],
    [
      "0.002858976033624411",
      "0.002840841362432792",
      "0.020260295477293185",
      "0.003595634454118913",
      "0.010201847708140985",
      "4.9000454403620666e-05",
      "1.5979834558258337e-05",
      "8.318317963454273e-05",
      "0.001236039686508674",
      "0.0008070947977708394",
      "-0.000172952626766936",
      "-0.000665324545309215",
      "-0.0010955279845914951",
      "-0.007013893036008422",
      "0.0012627798962274762",
      "-0.000281007096403123",
      "-0.002090635031886",
      "0.0003376674973510585",
      "0.0012300572088562328",
      "-0.00013161076580464344",
      "0.0002741635763385603",
      "0.0009436017860313214",
      "-0.0014767749912074153",
      "0.006401641360406454",
      "-0.001117372887878103"
    ],
    [
      "0.44150825937191013",
      "6.564519899834625",
      "4.521010225535771",
      "4.89777712089051",
      "0.4503295850188876",
      "-0.9174026186833429",
      "1.2054638253045389",
      "-0.21715573300122706",
      "0.4130830260826617",
      "-4.043380071311057",
      "5.062201112277238",
      "-0.91930806798744",
      "-2.0418087353958665",
      "1.0586608114146954",
      "-0.1833546764350483",
      "1.3843372927492597",
      "-0.3319551052656366",
      "1.3940756675620374",
      "-0.027618342165944214",
      "-3.159075877715046",
      "-2.0174143323658558",
      "-1.1418098619570742",
      "3.2822806383631034",
      "0.05669962990618798",
      "-1.2501499781433378"
    ],
    [
      "0.05433867037814722",
      "1.6118288971665595",
      "1.7854962139126058",
      "0.21523413702242655",
      "0.5418664652327924",
      "0.25509923946688456",
      "-0.11920222641605588",
      "0.07165502245990452",
      "0.13353250237113806",
      "-1.2958301535398777",
      "0.16366724786668224",
      "0.40010985904030494",
      "0.2315108526716786",
      "0.20955080895494455",
      "0.32528546621025967",
      "-0.13214095061129075",
      "0.27101215476653306",
      "0.07273540207978736",
      "0.10024993541110773",
      "1.0458824852770028",
      "0.5409780183914373",
      "0.8311901900303708",
      "-0.5586117907183786",
      "-0.9295840438168755",
      "-0.05268260597106341"
    ],
    [
      "0.014989063551392281",
      "0.014412973266381355",
      "0.1155615727031094",
      "0.0799620461576045",
      "0.27163649858978656",
      "0.005070432424715163",
      "-0.02136587480998432",
      "0.010023923278480406",
      "0.045820658969464134",
      "0.01540453761438418",
      "-0.02015300021456404",
      "-0.012047442783161657",
      "-0.08259297417176543",
      "-0.1616487718106055",
      "0.11798627797388696",
      "-0.010843208878554526",
      "-0.028798079114430143",
      "0.02873985268034506",
      "0.03552489924018901",
      "-0.029594661975745156",
      "0.02073669302327054",
      "0.05357665015792064",
      "-0.030445569800151263",
      "0.04479651460143458",
      "-0.0784225962406711"
    ],
    [
      "0.0029015920290466736",
      "0.0029339920148566986",
      "0.018215780134728188",
      "0.004121773451319901",
      "0.011021701374559045",
      "0.00012150714337617339",
      "-9.297294035665199e-05",
      "0.0001920469745809336",
      "0.0014109094644067447",
      "0.0008670841400554929",
      "-0.0002744551895125951",
      "-0.0005747479951379456",
      "-0.0015500986589594803",
      "-0.006821697146586782",
      "0.0020557013265538513",
      "-0.00034672782912294247",
      "-0.001947194141873717",
      "0.000501374486651878",
      "0.0013122784876839655",
      "-0.0005096797677317965",
      "0.0004925867144442033",
      "0.001385807864333728",
      "-0.0014502707046261233",
      "0.005802383246689886",
      "-0.0014374907444884618"
    ],
    [
      "0.0025603804068940867",
      "0.0026173996394064365",
      "0.007356289799166131",
      "0.0030576867011172324",
      "0.004347478097403387",
      "3.137861307730462e-05",
      "-3.101269000322765e-06",
      "7.05302108802922e-05",
      "0.00031610572519279396",
      "7.79674131408934e-05",
      "-2.5797314793081278e-05",
      "-0.00012715221335976646",
      "-9.476828570614495e-05",
      "-0.001523007892904592",
      "0.0004900311155735684",
      "-8.727638847521807e-05",
      "-0.00041908905707649217",
      "0.00010077778497886469",
      "0.0002897757719120238",
      "-6.324466225202498e-05",
      "0.0001718573578809785",
      "0.0003213650279477103",
      "-0.0006447011391514826",
      "0.0012304818673848769",
      "-0.00029925784875014204"
    ],
    [
      "0.0025608072403587767",
      "0.0026113648494442204",
      "0.006901895139981268",
      "0.003030795230768525",
      "0.004344011610347939",
      "2.4008736262767846e-05",
      "4.358464690750169e-05",
      "8.529368318429117e-05",
      "0.0003199145338139333",
      "4.7050154260533985e-05",
      "-3.973523629251487e-05",
      "-0.00015262878231318738",
      "-1.8542071444732088e-05",
      "-0.0011961322368441271",
      "0.0005415907716529453",
      "-8.816690110767918e-05",
      "-0.0003714811217829781",
      "0.00010219115641426763",
      "0.00028847858432337457",
      "4.545537659605473e-06",
      "0.00017214608258519224",
      "0.0003101667866067401",
      "-0.0005041564750984064",
      "0.0012258858077697212",
      "-0.0002411844221680586"
    ],
    [
      "0.0025444495656443116",
      "0.0026055957169544308",
      "0.006856930339723519",
      "0.0030170199234951654",
      "0.00402142186736598",
      "2.533588711920085e-05",
      "1.8119477054922455e-05",
      "7.474712291643287e-05",
      "0.0002660548369694172",
      "-2.1793625524377443e-05",
      "-1.9029444190704513e-05",
      "-0.0001082409628417085",
      "5.157566414791811e-05",
      "-0.0011295170839440921",
      "0.00044820296090920315",
      "-7.470956426764409e-05",
      "-0.0003180872193126733",
      "8.273653692778087e-05",
      "0.00023907722654076274",
      "-1.2270723619226764e-05",
      "0.00016721165385069923",
      "0.0002665377702609999",
      "-0.0006050352914012213",
      "0.0009706356108542204",
      "-0.00021606803252300274"
    ],
    [
      "0.002635080513423243",
      "0.0027842898131182677",
      "0.013921292332062858",
      "0.0038088396958276126",
      "0.005762496505031325",
      "6.470098616215175e-05",
      "-7.90589670870848e-05",
      "0.00012570913442578818",
      "0.0005518315210692532",
      "-0.0002608484611886719",
      "-5.2857573252092956e-05",
      "-0.00014395066746299785",
      "0.00015111627377178383",
      "-0.003083194175843057",
      "0.0008901181999829503",
      "-0.00014479814458230136",
      "-0.000713433993698912",
      "0.0001884796410582284",
      "0.0004967707242001087",
      "-0.00015030356715582143",
      "0.0003911287341134314",
      "0.0005593795370417191",
      "-0.0020189459736722156",
      "0.0018112752208428867",
      "-0.0006500032070042795"
    ],
    [
      "0.003150575170394231",
      "0.003742370159241101",
      "0.012422142103692782",
      "0.0076607235804410255",
      "0.015115160897704247",
      "0.00023965328176284138",
      "-0.0003710623896858497",
      "0.0010799770992871117",
      "0.002311498137087703",
      "-0.000775119649795132",
      "-0.0006212455761363995",
      "-0.0011042202525345446",
      "-0.0003084662580775052",
      "-0.0031135486205172724",
      "0.006596487372485969",
      "-0.0007450039007957012",
      "-0.0003840387839765149",
      "0.0011751325001768632",
      "0.0017771024136623867",
      "-0.00025627958316237233",
      "0.0017327799027305707",
      "0.002864951797471556",
      "-0.002657035354611561",
      "0.00024074473077686812",
      "-0.0018511752669959072"
    ],
    [
      "0.003222718955559068",
      "0.003679812682886564",
      "0.014791079012714032",
      "0.009263320849361647",
      "0.018260962316598774",
      "0.00021781937850280585",
      "-0.0008633759530280773",
      "0.0009371907239524098",
      "0.002702656914740312",
      "-0.0003882708748339076",
      "-0.0008708234368105082",
      "-0.0012532461058707527",
      "-0.0017443848597684364",
      "-0.006521908569928977",
      "0.0076395083411825064",
      "-0.0007452051031130309",
      "-0.00082168980673635",
      "0.0015939418880473771",
      "0.0020794944813307867",
      "-0.0006429097787755019",
      "0.0015114809045588006",
      "0.0029239433674216474",
      "-0.004084568409312534",
      "0.00038627137194911505",
      "-0.0041959167779092995"
    ],
    [
      "0.10332857639546984",
      "2.5412132241065555",
      "0.8074815344905861",
      "6.44709429599546",
      "2.76747557711597",
      "-0.08274578635865976",
      "0.021795399283975756",
      "0.022872669090904813",
      "-0.1485571683131748",
      "-1.0904927696073845",
      "3.847281478216378",
      "-1.5600072202087034",
      "-1.5507843597626019",
      "1.3325733173655243",
      "-2.4106190977840884",
      "-0.4471884590185217",
      "0.22813662818310543",
      "-0.6144540246309226",
      "0.3829402087235826",
      "-0.4279157977841982",
      "0.6604291996607407",
      "-1.7013442069136666",
      "0.5877294786795999",
      "0.5137010803194091",
      "-2.5333934679770995"
    ],
    [
      "0.003024607235207995",
      "0.004017893957355352",
      "0.02663846933704474",
      "0.005686839804944915",
      "0.012042254733555928",
      "0.0001568555586136141",
      "0.0006834529390996869",
      "0.000625646824461081",
      "0.0016691460182058887",
      "0.001306288280188204",
      "-0.00017907745408611916",
      "-0.0010470677955955214",
      "0.0021798423778442194",
      "-0.0029342395234918887",
      "0.0029222459476355212",
      "-0.0005721975228144715",
      "-0.0012562126103588154",
      "0.00038405035035331167",
      "0.0015497460372815024",
      "0.0004025066748535277",
      "0.0009220219817215446",
      "0.0018866112907008638",
      "-0.003139000319501456",
      "0.004696080438014667",
      "-0.000286901179257262"
    ],
    [
      "0.003644421394694606",
      "0.004020317650482197",
      "0.02327670988570775",
      "0.007132161190557579",
      "0.022742427460126568",
      "-0.0001669962245627457",
      "0.0032424190256921046",
      "0.0018066417309840722",
      "0.003671607347532239",
      "-0.00020266555336587112",
      "-0.0012754748669146893",
      "-0.003778563680115168",
      "0.005203620495682092",
      "0.006023373616648767",
      "0.008251103991345305",
      "-0.0012193666844184604",
      "-0.0012050342318549554",
      "0.0009844687652166863",
      "0.0032180959429952295",
      "0.0035442507440336165",
      "0.001935725122941277",
      "0.003248280609728752",
      "0.0019656225409564547",
      "0.012246975292209816",
      "0.0014459380394854593"
    ],
    [
      "0.0026481360252606978",
      "0.0026907548705992416",
      "0.010918276884584346",
      "0.0031589728507969983",
      "0.005991855647841261",
      "2.382262502363223e-05",
      "0.00010218495678319924",
      "9.33353572136949e-05",
      "0.0005801418656556396",
      "0.00024971510793851963",
      "-6.852742105404919e-05",
      "-0.00030659571883318634",
      "-0.00016808656357955958",
      "-0.0026879295064114526",
      "0.0006977674889374611",
      "-0.0001392198885031689",
      "-0.0008741093608053833",
      "0.000145664309037414",
      "0.0005617702942036359",
      "6.086063101559168e-05",
      "0.0002043383343505296",
      "0.0004518144495448111",
      "-0.0007096530455905395",
      "0.0028926897573089993",
      "-0.00038228461614259163"
    ],
    [
      "0.0026679993330543266",
      "0.002648686606616502",
      "0.010600922593370579",
      "0.002968392366591752",
      "0.006377609181399797",
      "6.042737429896584e-06",
      "0.00023947432780502785",
      "8.99080912040957e-05",
      "0.0006387433827393975",
      "0.00042421027117781166",
      "-7.474541620290374e-05",
      "-0.0004090910445710423",
      "-0.0002794329369377117",
      "-0.002582270421144144",
      "0.0006807989167235493",
      "-0.00014968380487129736",
      "-0.0010013312952012454",
      "0.00014020118913038977",
      "0.0006320774113396402",
      "0.0002012836595374172",
      "0.0001524545394347116",
      "0.0004417552838972382",
      "-0.00027850363865023473",
      "0.003733354013737839",
      "-0.00030509766545816676"
    ],
    [
      "0.0027919328816538485",
      "0.002711979802308099",
      "0.014791797277700336",
      "0.003057221818968902",
      "0.008735650531104816",
      "4.6712294195625565e-06",
      "0.00040534583325466485",
      "0.00011218056967250014",
      "0.001015063529668989",
      "0.0008262235579881737",
      "-0.00011482648753467202",
      "-0.0006601403791419071",
      "-0.0006430388525341318",
      "-0.004210714063302272",
      "0.0009701304265508186",
      "-0.00022971081141358587",
      "-0.001676754798397687",
      "0.0002123772448580091",
      "0.0010185272245001934",
      "0.0003117264695613658",
      "0.00017515851014829255",
      "0.0006735775919334888",
      "-0.00014338827297786708",
      "0.006312233588433127",
      "-0.0004740215942978482"
    ],
    [
      "0.002772297568392459",
      "0.002708281782850437",
      "0.016235765033166778",
      "0.0031687085029363364",
      "0.008497793029804825",
      "2.39968693878501e-05",
      "0.00021955112539363933",
      "5.432769336667241e-05",
      "0.0009604073930222268",
      "0.0007342248806085043",
      "-8.83804841167856e-05",
      "-0.0005194627063097659",
      "-0.0008303587197130748",
      "-0.005111130718113155",
      "0.0008118153042551077",
      "-0.00020403429185289346",
      "-0.0017321603875886668",
      "0.00021805675153982042",
      "0.000970074518578623",
      "0.00011428342765825739",
      "0.00017761642228584728",
      "0.0006453284274008431",
      "-0.0007668809564655616",
      "0.005952961376414677",
      "-0.0007231952148346272"
    ],
    [
      "0.002884741762911781",
      "0.002849459264926595",
      "0.019036008612215376",
      "0.0036630700736576646",
      "0.010570355443993963",
      "5.4834013994951306e-05",
      "0.0002141772179191733",
      "0.0001687339744023221",
      "0.001327478263864932",
      "0.0007725423169787011",
      "-0.00013595821693058272",
      "-0.0006151131338609055",
      "-0.0012148302081831075",
      "-0.0062355241909903",
      "0.0015526960051156277",
      "-0.0002812785644496114",
      "-0.0021076867868846157",
      "0.0003581602324413389",
      "0.0012747442631174319",
      "-2.7371865704956392e-06",
      "0.0003483942335823553",
      "0.00094977699363373",
      "-0.0007379931296293507",
      "0.007189595219803417",
      "-0.0009583030492796093"
    ],
    [
      "0.002929582326478389",
      "0.0034628739401134853",
      "0.017422117649823907",
      "0.006524392424757312",
      "0.011184254572366846",
      "0.0001905821408175004",
      "-0.0002120345914374701",
      "0.0006629529348283908",
      "0.0015547702034130594",
      "-0.0006340838645518527",
      "-0.0005637474417044229",
      "-0.0007270238248339387",
      "0.0015370052295570152",
      "-0.0026239883052986933",
      "0.0042605382939476695",
      "-0.0005201734653479817",
      "-0.00035619880805143393",
      "0.0007676052768366461",
      "0.0012359731679868814",
      "-0.00043214554312945893",
      "0.0011803124986656947",
      "0.0021110986179020924",
      "-0.0033281783509614164",
      "-0.00022082722786859207",
      "-0.001545909375486072"
    ],
    [
      "0.09062786522357624",
      "0.5946564633031332",
      "8.296528838291504",
      "0.6635399122960146",
      "1.5653188332418868",
      "-0.21465632255995185",
      "-0.1530582039941603",
      "0.11928333616842726",
      "0.13777190651607732",
      "0.21139369239763",
      "-0.2698351036843699",
      "-0.37047788961324896",
      "-2.0824815088843143",
      "2.954988019129289",
      "-0.5205342090240758",
      "-0.022522091874079855",
      "0.8131737063580434",
      "-0.17421629345993978",
      "0.3389124304810319",
      "-2.1890402313123007",
      "0.5497010490195805",
      "-0.8020056937839469",
      "-0.7989912741328594",
      "-1.731558239833451",
      "0.656467940584642"
    ],
    [
      "0.0027289881789991483",
      "0.003186156427314361",
      "0.020925725499632952",
      "0.005691763324999762",
      "0.0072287797507150165",
      "0.00018257445237336567",
      "-0.00043585002989415215",
      "0.0003383930540850103",
      "0.0008395468300357076",
      "-0.000788629976972951",
      "-3.2028971494889017e-05",
      "-7.643107533507303e-05",
      "0.0010591407026158159",
      "-0.004623101500837714",
      "0.0019513155633913899",
      "-0.0002879378592745766",
      "-0.0006445748222699528",
      "0.00035755852631984774",
      "0.0006860307355130782",
      "-0.0006144312828407855",
      "0.0009191943852365371",
      "0.0012211469575596082",
      "-0.004520397182986439",
      "0.00011591780894490043",
      "-0.001200276957598011"
    ],
    [
      "0.002653660881453728",
      "0.002729821994915829",
      "0.01155759900728608",
      "0.003396191955069715",
      "0.006014901993235314",
      "3.442600370003001e-05",
      "0.0001462131043053507",
      "0.0001370624266148473",
      "0.0005949290224432608",
      "0.00015086999044922327",
      "-6.391636860257761e-05",
      "-0.0003246813468184982",
      "8.227538333976021e-05",
      "-0.002376497056274992",
      "0.0008401583853918254",
      "-0.00016347979515033407",
      "-0.000787027403586726",
      "0.00015513592069251136",
      "0.0005619561354705968",
      "8.390150721786943e-05",
      "0.00028714289779804836",
      "0.0005427374258285466",
      "-0.000981888064880664",
      "0.002706363567880449",
      "-0.00036163058270137824"
    ],
    [
      "0.0025523759723155683",
      "0.0025677106968915436",
      "0.009197165600412662",
      "0.0028888644053832796",
      "0.004239447770122135",
      "2.0003758526457013e-05",
      "3.336390214832351e-05",
      "1.4979089420450674e-05",
      "0.00028276705151481456",
      "9.72835854991445e-05",
      "-2.522268626771347e-05",
      "-0.00011046116988165143",
      "2.9753530075819297e-06",
      "-0.0019304243448849956",
      "0.00021549451156718777",
      "-6.424214549142773e-05",
      "-0.0005637045283046789",
      "6.029548502664125e-05",
      "0.00028571342144188144",
      "-4.391110621835745e-05",
      "0.00010615300315892231",
      "0.00023149578011342914",
      "-0.0008360039161834489",
      "0.0017228196850254639",
      "-0.0002837615363926368"
    ],
    [
      "0.0025570017584153485",
      "0.002561316280910838",
      "0.010408442767602446",
      "0.002885665438598228",
      "0.00435512892712685",
      "2.1457020575913496e-05",
      "2.757532741072929e-05",
      "-5.38860448787044e-06",
      "0.0002952029799931668",
      "0.0001301054452999066",
      "-2.864618582479717e-05",
      "-0.00010417955480957642",
      "-1.8561815262196897e-05",
      "-0.002310351224443035",
      "0.00014887583032526677",
      "-6.245471596878222e-05",
      "-0.000664542901744813",
      "5.726447319339322e-05",
      "0.0003065322965658003",
      "-7.629109375631022e-05",
      "9.410681728882811e-05",
      "0.0002336610175743084",
      "-0.0010001600448224326",
      "0.001996868022442425",
      "-0.0003354233695859882"
    ],
    [
      "0.002565355572534025",
      "0.002576437803187974",
      "0.00901010059468641",
      "0.0028801026529345023",
      "0.004463374398397644",
      "1.9047171526100434e-05",
      "6.815790205443742e-05",
      "3.057345187047707e-05",
      "0.00032338233380330145",
      "0.0001585490352321051",
      "-3.546802607401864e-05",
      "-0.00015011696057128982",
      "-2.565992153705941e-05",
      "-0.0018714906975007412",
      "0.00029570880759429043",
      "-7.614409925470059e-05",
      "-0.0005939671365147868",
      "7.101725996346212e-05",
      "0.0003219739702720368",
      "-1.7422106054097264e-05",
      "0.00010917180290542677",
      "0.00026633004685278506",
      "-0.0006696753108869269",
      "0.001924819419195969",
      "-0.0002612384198842478"
    ],
    [
      "0.0025991422364469233",
      "0.0026548957527036204",
      "0.010787800200652573",
      "0.0031553838451352702",
      "0.0050289399805839565",
      "3.191802112022691e-05",
      "8.882803297132833e-05",
      "7.552269687926962e-05",
      "0.0004247885191697063",
      "0.00012115989414667876",
      "-4.511137646141919e-05",
      "-0.00019860224952313616",
      "0.00013388589636844899",
      "-0.0021433245784866738",
      "0.0005078120349722415",
      "-0.00011227678203343495",
      "-0.0006705961122120955",
      "0.00010119765963738278",
      "0.0004097336889080791",
      "-5.585342300483634e-06",
      "0.00019795422972385604",
      "0.0003964620809202305",
      "-0.0009689708703980364",
      "0.002155302205700197",
      "-0.0003083752347095732"
    ],
    [
      "0.002560987248279286",
      "0.0025996383446434007",
      "0.007900253420066224",
      "0.002966669301486308",
      "0.004344738883846192",
      "1.968926541100083e-05",
      "6.663046711601287e-05",
      "6.282518110832598e-05",
      "0.00031302228469779977",
      "6.297066206151655e-05",
      "-3.362219453803206e-05",
      "-0.00015272169735662167",
      "4.620210541038063e-05",
      "-0.0014256690546765058",
      "0.00041113124493378627",
      "-8.169051366776862e-05",
      "-0.00045370570609348283",
      "8.028319626756544e-05",
      "0.0002974535805927708",
      "1.940889870442982e-05",
      "0.0001498151971483632",
      "0.00027800392975023495",
      "-0.0006146963577688003",
      "0.0015072124776765402",
      "-0.00022112900433529883"
    ],
    [
      "0.0026192000605903733",
      "0.0027361379925276066",
      "0.009202333202476065",
      "0.0034930290996046773",
      "0.005354153400197942",
      "3.987670849454306e-05",
      "7.457170813201226e-05",
      "0.00016250451396541304",
      "0.0004975250207289558",
      "1.493517825676446e-05",
      "-5.199060376236236e-05",
      "-0.00025685733897788665",
      "0.0001623231374146534",
      "-0.0016051087168933796",
      "0.000921753436460618",
      "-0.00015027822105445046",
      "-0.00048826880709911674",
      "0.000158878977284841",
      "0.0004426641486172901",
      "5.534528638953098e-05",
      "0.00031403084152006855",
      "0.0005145692673942625",
      "-0.0008887728087933361",
      "0.0015987837467404144",
      "-0.0003393493819083257"
    ],
    [
      "0.13304367522525043",
      "10.378904422628294",
      "1.7327087799583138",
      "0.35026906318023227",
      "1.468332931306633",
      "0.9105703778959225",
      "-0.04064512812406644",
      "0.028714202493697747",
      "0.4202779672653227",
      "-1.105239011965964",
      "0.11768062968903428",
      "2.786326124944665",
      "0.07196379211481752",
      "-0.1385319158421053",
      "0.27415036905307194",
      "0.6228828134121605",
      "-0.2062429948971714",
      "0.08030062210396713",
      "0.032610989205690666",
      "-2.36342871513127",
      "0.18486397249515885",
      "-1.8870590475330378",
      "-0.5717650527880817",
      "0.30326419105575714",
      "-0.2853628535179704"
    ],
    [
      "0.16835450922680784",
      "2.475688259262754",
      "0.5747191368553554",
      "1.8856906322276037",
      "1.2669800597091736",
      "-0.11804552695114806",
      "-0.027452317103190516",
      "0.39518707731468306",
      "0.13312024626168376",
      "-0.3471157783060384",
      "1.0742451481893565",
      "-1.6275924461421682",
      "-0.33153633937993937",
      "-0.010325141253186966",
      "-0.6272770367514721",
      "-0.616073487370315",
      "0.038953066674483366",
      "-0.34946757610433576",
      "0.4264420384107949",
      "-0.18006235932141118",
      "1.8450559138861387",
      "0.13178105463430667",
      "-0.3059596248265014",
      "0.05010621260818954",
      "1.1943307951228292"
    ],
    [
      "0.003734921455423404",
      "0.0033211208701621584",
      "0.1295151100647324",
      "0.006512337020514236",
      "0.02947181322426991",
      "0.0005153009713895462",
      "-0.0011274782817797507",
      "-0.0012417097066343748",
      "0.003914875631624402",
      "0.004705924075257246",
      "-0.0010384872529304251",
      "-0.0006493734585668046",
      "-0.006476808663213658",
      "-0.045151040311129056",
      "-0.0005593948926214219",
      "-0.0006990979771607898",
      "-0.011765845410505172",
      "0.0009823885871938808",
      "0.004330030332515525",
      "-0.005339215071252838",
      "0.00014061236695744818",
      "0.003812514714945216",
      "-0.017588517321058126",
      "0.032000773290126835",
      "-0.008000301168855497"
    ],
    [
      "0.0025659841048478148",
      "0.0026060627173376543",
      "0.008668149858786446",
      "0.002993990217538017",
      "0.004478380044165482",
      "3.114584822016496e-05",
      "-1.839947011643615e-06",
      "4.338504696942029e-05",
      "0.00032999168245681",
      "0.00012148101295227268",
      "-3.5955843219301285e-05",
      "-0.00012556479087364613",
      "-0.000138503733539744",
      "-0.0019412820313970242",
      "0.0003915030277728976",
      "-8.426444934493717e-05",
      "-0.0005420843136300448",
      "9.346129555286391e-05",
      "0.0003166930129191566",
      "-9.707903128784604e-05",
      "0.00015012676267475407",
      "0.00031901438652875665",
      "-0.000782815304922243",
      "0.0015999164620259338",
      "-0.00033161180989052925"
    ],
    [
      "0.0025519335139829926",
      "0.0025713118024773733",
      "0.007967197551825202",
      "0.0028582516898300746",
      "0.00420422596484972",
      "1.9651559983156652e-05",
      "5.0711066435181794e-05",
      "3.3177037828341646e-05",
      "0.000283417107140385",
      "0.00012427459960882975",
      "-2.7414370528803707e-05",
      "-0.0001252741480061326",
      "-4.889350518033445e-05",
      "-0.0015935000925508967",
      "0.00028512790695778403",
      "-6.916698527668748e-05",
      "-0.0004965521106987365",
      "6.612560729276755e-05",
      "0.00027872480145164094",
      "-2.6622360663922996e-05",
      "0.00011007315466459011",
      "0.000245378702338476",
      "-0.0005916405865078915",
      "0.0016031762414189838",
      "-0.00023374271915553804"
    ],
    [
      "0.0025533505258011685",
      "0.00257806142180077",
      "0.007722394687227324",
      "0.0028779800668515413",
      "0.004233838637405658",
      "2.186080667061947e-05",
      "2.9754242591221146e-05",
      "3.873570336086095e-05",
      "0.0002900744793251199",
      "9.958632588967141e-05",
      "-2.9102577304764127e-05",
      "-0.00012149560970295662",
      "-8.489931692941067e-05",
      "-0.0015959706852779712",
      "0.0003264987483370672",
      "-7.0968146258069e-05",
      "-0.0004785588467959402",
      "7.491063461811194e-05",
      "0.0002809172366978702",
      "-4.081846580751314e-05",
      "0.00012032260612971167",
      "0.0002561327102612651",
      "-0.0005893402264545934",
      "0.0015026468692570442",
      "-0.0002487738509739405"
    ],
    [
      "0.002645375210721076",
      "0.0026334874243555614",
      "0.016055442213720166",
      "0.003072867738659143",
      "0.0060205774093347215",
      "4.1026140129761395e-05",
      "3.169301426776295e-05",
      "-1.186582182185198e-05",
      "0.0005587966203886108",
      "0.0003696421856077008",
      "-6.447982358836286e-05",
      "-0.00020813061459850512",
      "-0.00019392602700930592",
      "-0.004272389612269276",
      "0.00028578512134088844",
      "-0.00011716381455289507",
      "-0.001264813930693095",
      "0.00010839980378267048",
      "0.0005811390776310392",
      "-0.0002234574941453753",
      "0.00013222880312479737",
      "0.00044835583749121017",
      "-0.0014252187030845461",
      "0.0037614038982060898",
      "-0.0005655992508830048"
    ],
    [
      "0.0028045947385313577",
      "0.002805225175111866",
      "0.044512398548164855",
      "0.004289143737147364",
      "0.009364412090948565",
      "0.0001139170564360969",
      "-0.00016031661301532486",
      "-0.00022308762364026192",
      "0.001017209870705577",
      "0.0003627176494801441",
      "-0.00017459348550668253",
      "-0.0001478124963734516",
      "0.00024272694098128415",
      "-0.011844015531454114",
      "-0.00018526765360544608",
      "-0.00018247226532854295",
      "-0.003063301581856522",
      "0.00016031153374793856",
      "0.0011294508717902495",
      "-0.0009904155020913129",
      "0.00029212198280261897",
      "0.0008557295336538876",
      "-0.006238371110393678",
      "0.00813870915476931",
      "-0.001779951196829144"
    ],
    [
      "0.003042980168127195",
      "0.003529016553898797",
      "0.02639035606347325",
      "0.006112469241248401",
      "0.013133987288708416",
      "0.0001622262590043751",
      "-0.000688102574640535",
      "0.0005487195659086013",
      "0.001835717882300766",
      "8.698869717289914e-05",
      "-0.0005852884377025203",
      "-0.0010343181602041438",
      "-0.0009042724558107948",
      "-0.007892889417372198",
      "0.00377051126477074",
      "-0.0005971268418628686",
      "-0.0015002294872852148",
      "0.0007575897604261676",
      "0.0016282643965006508",
      "-0.001184576561185714",
      "0.00115900128890534",
      "0.0021906682141937957",
      "-0.0044963198153027935",
      "0.0024531482429999917",
      "-0.0016790129765721317"
    ],
    [
      "0.0034940483145601076",
      "0.004580480051622649",
      "0.06071400707133032",
      "0.012531748622899836",
      "0.0229059504981776",
      "0.0007708391561883251",
      "-0.004246936523716539",
      "0.0007711637322422785",
      "0.003523207392789347",
      "-0.001797277912229675",
      "-0.0007830971750812404",
      "0.0004714469314527079",
      "-0.008705427006082785",
      "-0.028834613660824286",
      "0.00804186835495017",
      "-0.0009489335449208777",
      "-0.003929334103854324",
      "0.0021194495769321746",
      "0.002770495121813162",
      "-0.005611523804358213",
      "0.003339572530758044",
      "0.004859010723607276",
      "-0.015413485531322713",
      "0.0015996653201083336",
      "-0.007391436790298875"
    ],
    [
      "0.006147786105825907",
      "0.006110608158759493",
      "0.023350373607348145",
      "0.018739403211315547",
      "0.07580813416459849",
      "0.0004970501652160452",
      "-0.002539640623348047",
      "0.0036264548515394677",
      "0.012563456023903468",
      "0.004081418502912377",
      "-0.0050546802822405",
      "-0.007954454905985058",
      "-0.010953721296830567",
      "-0.025879253408794142",
      "0.03046592265749399",
      "-0.003381617764253422",
      "-0.0057183136062208895",
      "0.006341458690205427",
      "0.010541554784612708",
      "-0.0029387390540408873",
      "0.0043416366133160415",
      "0.012675624643656415",
      "-0.0014785496084502394",
      "0.011837626840293472",
      "-0.012068947158367715"
    ],
    [
      "0.0027821062563479562",
      "0.0028213826393187415",
      "0.012792100026010358",
      "0.003624872532392064",
      "0.008472375710671665",
      "3.6806103472686866e-05",
      "0.0002157369959939648",
      "0.00023303184748645645",
      "0.0010116609638054733",
      "0.00046808568105515094",
      "-0.00018986071815238657",
      "-0.000613807898039683",
      "-0.000303593347626183",
      "-0.0032581759418914354",
      "0.0016001018358088974",
      "-0.00026235786141520816",
      "-0.001188611954652658",
      "0.0003056726203564963",
      "0.0009387634634706344",
      "6.53738222919991e-05",
      "0.00035045931117064607",
      "0.0008696553638309129",
      "-0.00048788723175474495",
      "0.004191873853477138",
      "-0.000561005954092859"
    ],
    [
      "0.002642855591299664",
      "0.0026450423635571802",
      "0.012360339438040496",
      "0.0030598418779393217",
      "0.005955795501186132",
      "3.8818898684975734e-05",
      "1.2738593272540252e-05",
      "3.859515940458398e-05",
      "0.0005634969894150849",
      "0.0003604699365386985",
      "-7.292469731822849e-05",
      "-0.00024247036897654647",
      "-0.00033453161809311136",
      "-0.00345215625652989",
      "0.0005383080476643103",
      "-0.0001275292462502773",
      "-0.0010347276568270995",
      "0.00014261413487838383",
      "0.0005588898343666423",
      "-0.00017225712939132273",
      "0.0001498606817976062",
      "0.0004734029647788553",
      "-0.000882826104371605",
      "0.003095119512025739",
      "-0.0005060362135095146"
    ],
    [
      "0.002636374308595449",
      "0.002630729025651966",
      "0.01233929693314229",
      "0.0030213667484206247",
      "0.005838117687900408",
      "3.2754156446800486e-05",
      "4.070211518593457e-05",
      "3.126745895281097e-05",
      "0.0005416457200792168",
      "0.0003406680551863596",
      "-6.613834743112686e-05",
      "-0.00024107542355359863",
      "-0.0003045486690417467",
      "-0.003345036824774775",
      "0.0004738230151724473",
      "-0.000120595759122629",
      "-0.001021533348924715",
      "0.0001288068216364771",
      "0.0005425485798200781",
      "-0.00012353826489449408",
      "0.0001405009862324386",
      "0.0004355957686346286",
      "-0.000888840072673663",
      "0.0031457252724389753",
      "-0.00047479386212677307"
    ],
    [
      "0.002651819992575967",
      "0.0026203671714353596",
      "0.013118341744216548",
      "0.002975152949822338",
      "0.006155021296893469",
      "1.5346924610075273e-05",
      "0.0001639352638672263",
      "1.813512876925406e-05",
      "0.0005814161970519586",
      "0.0004165954141104382",
      "-4.688372088537333e-05",
      "-0.00031645011745795815",
      "-0.00027414321145415916",
      "-0.0034460380134997467",
      "0.00037713831903933467",
      "-0.00012633378491628937",
      "-0.0011464191317786024",
      "0.00010975691148812742",
      "0.0006019726738238834",
      "8.220921582076122e-05",
      "0.00012197765932910644",
      "0.00039544719462355636",
      "-0.0008853224684334922",
      "0.0038969423359745854",
      "-0.00044890987458450323"
    ],
    [
      "0.0026603385868858094",
      "0.0026412167817297027",
      "0.013746409315971628",
      "0.0030273512616526836",
      "0.006221535212444635",
      "1.8973399886432665e-05",
      "0.00022292370662985219",
      "4.108268736302547e-05",
      "0.0006001777840017238",
      "0.0004433984398300477",
      "-4.121746464740099e-05",
      "-0.00033359951470261735",
      "-8.913098343642867e-05",
      "-0.0033358373414140866",
      "0.00041015581129812074",
      "-0.0001378894366846097",
      "-0.001171467362871209",
      "9.987888617912037e-05",
      "0.0006184971757363242",
      "0.00011112869915490362",
      "0.0001462300076885771",
      "0.0004336267420369517",
      "-0.0008665260998757063",
      "0.004075893556886271",
      "-0.0003686124813071352"
    ],
    [
      "0.002746786565740469",
      "0.0026778331970455163",
      "0.01943187859882834",
      "0.0031260942571039144",
      "0.007968825935504466",
      "2.2150038101983038e-05",
      "0.0002904565527804015",
      "-3.6211312099571167e-06",
      "0.000858525619426664",
      "0.0007785441302727242",
      "-6.352442391048436e-05",
      "-0.00047827640487485275",
      "-0.0003879659431238393",
      "-0.005402026494605209",
      "0.00040542530176641356",
      "-0.00018499208079177115",
      "-0.0018387941469275013",
      "0.00013895976259917648",
      "0.0009072776389011314",
      "0.00011907911495233799",
      "0.00013336184995457973",
      "0.00058158729482471",
      "-0.0013070105979625466",
      "0.0062888735085726375",
      "-0.0006574766873737294"
    ],
    [
      "0.002814181868720639",
      "0.002769566575638827",
      "0.025104782716687587",
      "0.003525520703391961",
      "0.009196915031056059",
      "4.854071229145475e-05",
      "0.0002909097837149051",
      "2.5851020966274903e-05",
      "0.00106419597850187",
      "0.0007867432240627314",
      "-9.055489371198178e-05",
      "-0.0005035615729100132",
      "-0.0003066649730710343",
      "-0.006803511423797125",
      "0.0006362033001112105",
      "-0.00022834349820503557",
      "-0.00224591534209204",
      "0.00018990404698655613",
      "0.0010988320499072976",
      "-5.673527729074361e-05",
      "0.0002353668411228799",
      "0.0007749911219510453",
      "-0.0019491186515940265",
      "0.007431070399454956",
      "-0.0008581559282359554"
    ],
    [
      "1.6389359758385726",
      "9.83389356369517",
      "4.523266721106957",
      "3.3528345670590385",
      "6.102348428799698",
      "2.013528686712121",
      "-0.15270143312966455",
      "0.6230196038074395",
      "-1.5962596923170564",
      "2.2088815005973097",
      "1.7944098939675674",
      "1.966565781679103",
      "0.33282681830770383",
      "1.9012948857513077",
      "-1.3085183060597028",
      "1.236128523864426",
      "-1.6405306877329893",
      "0.6621227040328961",
      "0.017791771126888102",
      "-3.3603789076371107",
      "1.4614363919299236",
      "1.5541493405597444",
      "1.2799711248542724",
      "0.2818134602607221",
      "2.047262990889785"
    ],
    [
      "0.0032345771483118066",
      "0.004539730523850569",
      "0.02721771386947857",
      "0.007459738264764822",
      "0.015450938098699856",
      "0.0004120497396083521",
      "-0.00034543077295499724",
      "0.0009897370400639997",
      "0.0023543188363762267",
      "-0.0013314310848112731",
      "0.0004775168816556051",
      "-0.0005694083655998136",
      "-0.001321262728974563",
      "-0.007929017227918804",
      "0.004826526107956876",
      "-0.0007575150294094241",
      "-0.0018715114858334915",
      "0.0007915489161299323",
      "0.0019882059449509333",
      "-0.0004488958360503698",
      "0.0020462190715056718",
      "0.0027058001972491506",
      "-0.0038370217811337197",
      "0.005272407474822935",
      "-0.0012199173066824113"
    ],
    [
      "0.0028755515445220378",
      "0.0030682121876548537",
      "0.02121129263255987",
      "0.0043305193472010055",
      "0.009974717837163107",
      "5.8774674234029925e-05",
      "0.00031031357421904194",
      "0.0002871233410065774",
      "0.0012520840921063298",
      "0.00013475781099585993",
      "-6.319673359826912e-05",
      "-0.0007105013745880029",
      "1.0846397924794633e-05",
      "-0.005125155491708646",
      "0.0016193596697470637",
      "-0.0003428228300568599",
      "-0.0016804429673250756",
      "0.00029051439785239314",
      "0.001205349888325827",
      "0.00028995195773579013",
      "0.000640091593363297",
      "0.0010486456890144212",
      "-0.0020883826736465753",
      "0.005901658723496845",
      "-0.0006327377554342079"
    ],
    [
      "0.0027145813905034557",
      "0.002684959471707398",
      "0.016196171799208924",
      "0.0032731457520055033",
      "0.007500472199062201",
      "3.34610105079041e-05",
      "3.3173671697089824e-05",
      "1.77766974761885e-05",
      "0.0007922586592596822",
      "0.00040929881974535325",
      "-8.756010466932381e-05",
      "-0.0003535491588616079",
      "-0.0007014105238338681",
      "-0.0050018283186988996",
      "0.0006641381811502846",
      "-0.00016129909202227744",
      "-0.0014719181099506378",
      "0.00020562090517614405",
      "0.0007969974346868303",
      "-7.900717134710434e-05",
      "0.00018900453956751875",
      "0.0005513185810745077",
      "-0.001410862303740805",
      "0.004598217962378673",
      "-0.0008342772133903965"
    ],
    [
      "0.0025831047035265436",
      "0.0025855047122755746",
      "0.009191499406851794",
      "0.0028647164777303455",
      "0.004834734949563621",
      "1.931614559559214e-05",
      "4.7416850673357366e-05",
      "2.7040144912808473e-05",
      "0.00038096537600752404",
      "0.00019195855689909202",
      "-3.5165810625612086e-05",
      "-0.00016979300459207128",
      "-0.00023851777740766086",
      "-0.0022471414010381374",
      "0.0003419610348948807",
      "-8.230669410347677e-05",
      "-0.0006992012976004438",
      "9.013088250690788e-05",
      "0.0003794621203995855",
      "-2.366189778444895e-05",
      "0.00010813869973042477",
      "0.0002820066963611459",
      "-0.0006020774732994866",
      "0.0022477050078875092",
      "-0.00032444150081566636"
    ],
    [
      "0.002570018866773211",
      "0.0025735777093518256",
      "0.008349607547574562",
      "0.002843316205092616",
      "0.004602970588220803",
      "1.8743645496945046e-05",
      "2.7070419478454437e-05",
      "2.7777962651795414e-05",
      "0.00034516381313121064",
      "0.00013890401660630422",
      "-3.18252582600771e-05",
      "-0.00014206562286668556",
      "-0.0002638345840318805",
      "-0.0020090234904523276",
      "0.000344050511858935",
      "-7.256222831214674e-05",
      "-0.0006113667003918347",
      "9.009440850482152e-05",
      "0.0003380188632110308",
      "-3.1102933879951365e-05",
      "0.00010398277398139949",
      "0.00025324500495138824",
      "-0.0005427245259513117",
      "0.001951283895286434",
      "-0.00031512985155366334"
    ],
    [
      "0.0026209837168467355",
      "0.002600932407674053",
      "0.010528353612803607",
      "0.0029098256520077247",
      "0.005600824259390858",
      "2.7128187631528802e-05",
      "2.7306688841647303e-05",
      "2.3534973540729927e-05",
      "0.0005021055790517081",
      "0.000304732718321918",
      "-5.090079053353189e-05",
      "-0.00020812094330118462",
      "-0.0005002532844083438",
      "-0.0030348761255768065",
      "0.00045158430657911284",
      "-0.00010269484752233309",
      "-0.0009275727681765588",
      "0.00012923149698528463",
      "0.0004987703487917712",
      "-7.956044043542053e-05",
      "0.00011696471029624363",
      "0.00036799326157385795",
      "-0.0006466275159354723",
      "0.002929816124720823",
      "-0.00046446524852083"
    ],
    [
      "0.002675202634710922",
      "0.0026917423527498523",
      "0.013446188721936266",
      "0.003203817046244413",
      "0.00660743407399961",
      "4.418647559991913e-05",
      "7.437991274565761e-06",
      "5.006095628094419e-05",
      "0.0006666881236745669",
      "0.00032795471947897774",
      "-7.181679303864032e-05",
      "-0.00028577696415345766",
      "-0.0005435845587695407",
      "-0.00396449002104311",
      "0.0006697745300399658",
      "-0.0001516507423123644",
      "-0.0011599592321364525",
      "0.00017939711356330395",
      "0.0006575078958233058",
      "-0.0001382920625569218",
      "0.00020575073901906417",
      "0.0005476755012227548",
      "-0.0011048187852947628",
      "0.003550831887480483",
      "-0.0006317888999901009"
    ],
    [
      "0.005239360428983163",
      "0.006064189296282906",
      "0.04672652451808048",
      "0.010956053962541375",
      "0.05464247914780918",
      "0.000898036974690286",
      "-0.004312019764311934",
      "0.0017561332136357883",
      "0.008836434508060166",
      "0.004686944341383264",
      "-0.0024809507739411633",
      "-0.0047378870213638175",
      "-0.013659760746965543",
      "-0.039165496538964874",
      "0.01645843538483134",
      "-0.0026428787327108607",
      "-0.00832608725329455",
      "0.0037921007110904917",
      "0.008082800063609993",
      "-0.0065613077098394005",
      "0.003328150930888602",
      "0.010510348728196466",
      "-0.004361094202649243",
      "0.014308593120601952",
      "-0.008014881723518712"
    ],
    [
      "0.05237085280414128",
      "0.06947470263972165",
      "0.0369157488456256",
      "0.19996047214643095",
      "1.079438651674431",
      "-0.014676276854622104",
      "-0.007117360223337115",
      "0.04061530851329028",
      "0.17166360317616175",
      "0.03637830018260956",
      "-0.11126599254302338",
      "-0.2236892097204486",
      "-0.06271809240912357",
      "-0.12615489163511054",
      "0.42027247147954344",
      "-0.05545299523531242",
      "-0.0324262279933186",
      "0.08991527195129216",
      "0.15571077385542978",
      "0.0014699807844715583",
      "0.018561319941738496",
      "0.14432391369802186",
      "0.011073727911494902",
      "0.08913838472539068",
      "-0.1838203042292916"
    ],
    [
      "0.002907185558070937",
      "0.003456686485958489",
      "0.01855611710916609",
      "0.005050667334353172",
      "0.010801446124721654",
      "0.00011993734699249336",
      "-0.00043451770296761813",
      "0.0003707552835607898",
      "0.0014000846848607825",
      "-0.00031584569221358667",
      "-0.00041143905007758616",
      "-0.0008718394820076299",
      "-0.0001601419315710606",
      "-0.005388744440269744",
      "0.002718944122506569",
      "-0.00044931698239479594",
      "-0.0011033843335490022",
      "0.000551498224612605",
      "0.001279561313866997",
      "-0.0007420520392210983",
      "0.000767824933398095",
      "0.0015804813391694847",
      "-0.002726166384327455",
      "0.0018765242407235226",
      "-0.0013104547906103053"
    ],
    [
      "0.002682852721964119",
      "0.0027455316503564053",
      "0.013163220513594988",
      "0.003307402058379312",
      "0.0065750396971864114",
      "2.8037944415462e-05",
      "0.0001757966827612294",
      "0.00010871463267425853",
      "0.0006722831357975443",
      "0.00034033045402544687",
      "-7.194065563645961e-05",
      "-0.00041295816200538675",
      "1.139859770594631e-05",
      "-0.0030918880375485334",
      "0.0007425531969114136",
      "-0.0001806543900226456",
      "-0.0010369059833782615",
      "0.00014776825440855062",
      "0.0006668201336795817",
      "0.00010035346051408389",
      "0.00024809545962642887",
      "0.0005716632680320867",
      "-0.0009945930851884416",
      "0.003508121565589974",
      "-0.0003928637049458646"
    ],
    [
      "0.0026751836022879663",
      "0.002747938606418729",
      "0.009181674386868578",
      "0.0034450772338592097",
      "0.006579739078433276",
      "5.866193182557218e-05",
      "-0.00010308423729644934",
      "0.0001466521545934936",
      "0.0006923763130877833",
      "0.0002559867383384415",
      "-0.00014035000867418173",
      "-0.00032237896161433456",
      "-0.0006051381793808758",
      "-0.0029145048404849187",
      "0.0012192392583586405",
      "-0.00018630408578962875",
      "-0.0007567336592377216",
      "0.0002669112208418673",
      "0.0006249307167399702",
      "-0.00021663285086721525",
      "0.00029894789630994053",
      "0.0007102416409233002",
      "-0.0007896105312567985",
      "0.0020525453601120403",
      "-0.0006610858170588646"
    ],
    [
      "0.002514268992639238",
      "0.002524071828978014",
      "0.005349019920359325",
      "0.0026812211626357977",
      "0.003508381728181637",
      "1.1593109940125155e-05",
      "1.746833491888037e-05",
      "2.2129681145881334e-05",
      "0.0001715366627304108",
      "7.64794565467907e-05",
      "-2.0133399610025278e-05",
      "-7.721144343724869e-05",
      "-6.823558934485383e-05",
      "-0.0009165963024002653",
      "0.00019600781925778585",
      "-4.143108899373368e-05",
      "-0.0002809252679226835",
      "4.5163008270333495e-05",
      "0.00016618069107781944",
      "-2.455136362074418e-05",
      "6.221892224364778e-05",
      "0.00014831799013493704",
      "-0.00028567071299692395",
      "0.0008850303520876133",
      "-0.00014221345172766477"
    ],
    [
      "0.002515623451033516",
      "0.002530136704636159",
      "0.005579891041931178",
      "0.0027081921188042203",
      "0.0035272872160369475",
      "1.12914498327861e-05",
      "2.3133831073159686e-05",
      "2.5589446686582385e-05",
      "0.0001750614992446753",
      "5.442807236946563e-05",
      "-2.0289459432410317e-05",
      "-8.04566706260575e-05",
      "-2.8619642944170568e-05",
      "-0.0009162749887149792",
      "0.00020397126897807368",
      "-4.30013242678395e-05",
      "-0.00028075413763156774",
      "4.489138345407829e-05",
      "0.00016925552474531487",
      "-1.3885205724187163e-05",
      "7.096071106872049e-05",
      "0.0001504963383870722",
      "-0.0003361514230289686",
      "0.000892268357419857",
      "-0.00014001813237954426"
    ],
    [
      "0.002520787397983117",
      "0.0025390873613861742",
      "0.0062552856568499305",
      "0.0027501780867814542",
      "0.0036242611190392252",
      "1.3476484869923435e-05",
      "2.1661791945944195e-05",
      "2.3964340134860625e-05",
      "0.00018949716902542306",
      "5.379191887188307e-05",
      "-1.8402514981465604e-05",
      "-8.10859151884795e-05",
      "-9.238725805304911e-06",
      "-0.0010914458233841286",
      "0.00020106624455141678",
      "-4.61371096336205e-05",
      "-0.0003251800202782463",
      "4.6022932142084854e-05",
      "0.00018518925214764035",
      "-2.3050674729884867e-05",
      "7.955404392161494e-05",
      "0.00016305792237432498",
      "-0.0004423123564888201",
      "0.0010075692980647624",
      "-0.00016484561456452562"
    ],
    [
      "0.7379304051449957",
      "0.2588693731740132",
      "3.120657923373008",
      "1.1822181570050185",
      "1.634639222636451",
      "0.3700013622097941",
      "-0.6371176650612231",
      "-0.4517412729058499",
      "0.5659223716420195",
      "-0.7260465659554379",
      "-0.06495385351779985",
      "0.07497463060705618",
      "-0.6668370505159932",
      "0.9490017437813444",
      "-0.9359029559556165",
      "-0.19390126062035956",
      "1.284425326998036",
      "-0.600333546037974",
      "0.8972113736030548",
      "0.4807294616354423",
      "-0.3389698548370687",
      "0.6287966882371124",
      "0.9637377201252857",
      "-1.8779018616871537",
      "-0.22818346648602847"
    ],
    [
      "0.0027694452551013304",
      "0.002987267220560002",
      "0.01377056620664006",
      "0.0044934784775910105",
      "0.008451119694897117",
      "0.00013063944914820216",
      "-0.0003915994208168305",
      "0.00021770687670391958",
      "0.0010033406477371377",
      "0.00026145533946868614",
      "-0.00014888304027685034",
      "-0.00031797718787304746",
      "-0.0011227544691164459",
      "-0.005210681159891008",
      "0.0018975716044558814",
      "-0.00028195402556158286",
      "-0.0010958724602594735",
      "0.0004370439804849241",
      "0.0008789180571441215",
      "-0.000597732573731336",
      "0.0005709426539723982",
      "0.0011494491021347534",
      "-0.0020608912229939267",
      "0.002295681991942853",
      "-0.0013545871438903367"
    ],
    [
      "0.06051354242690742",
      "0.21734420243404665",
      "0.053427701475767586",
      "0.12692024156894638",
      "1.6000712495283058",
      "-0.09801101357000468",
      "-0.04005484699354041",
      "-0.001117216154431251",
      "0.20584576745630162",
      "0.07466234921346754",
      "-0.0009644560866084688",
      "-0.3812690983890444",
      "0.016763805185173584",
      "-0.10089389202310096",
      "0.31300712117427315",
      "-0.008272466070167106",
      "0.009278140477736778",
      "0.08258211112911351",
      "0.22344049999940482",
      "-0.040721448786557514",
      "-0.13766021038209922",
      "-0.36559322282537043",
      "-0.056714122616148936",
      "-0.19183702428694932",
      "-0.30277321339388047"
    ],
    [
      "0.0027021995678375133",
      "0.0029266718384932605",
      "0.009917997844880776",
      "0.0039487067039645956",
      "0.006830133033020448",
      "4.8606434267991754e-05",
      "3.06846421739951e-05",
      "0.0002806402448175791",
      "0.0007596810710271511",
      "-0.00013417538191033964",
      "-0.00017107075780856856",
      "-0.0004966745442634542",
      "0.0002873803780275897",
      "-0.001755491942531283",
      "0.0016109788126694542",
      "-0.0002482468714211038",
      "-0.0004656901550590426",
      "0.0002740851764763268",
      "0.0006693476057386751",
      "9.358862186520044e-06",
      "0.00048793458293273684",
      "0.0008256740517138117",
      "-0.0012047071294878366",
      "0.0013642640992771633",
      "-0.0004324147359351278"
    ],
    [
      "0.0025319658613756737",
      "0.0025317293090129167",
      "0.006308867165218692",
      "0.002694452926735574",
      "0.0038540075318280677",
      "8.89719924361549e-06",
      "4.7191356838780424e-05",
      "1.817294766235303e-05",
      "0.00022348242245232965",
      "0.00013026729430952737",
      "-2.135175325147369e-05",
      "-0.00011508359602291898",
      "-9.998915005641297e-05",
      "-0.001238141985792634",
      "0.00019848627425705866",
      "-5.0802455102993545e-05",
      "-0.0004015417577473797",
      "4.964824189216564e-05",
      "0.00022437806779057487",
      "1.3641490431677091e-05",
      "6.203520131121112e-05",
      "0.0001662768341464419",
      "-0.00033531478433814356",
      "0.001336391810686592",
      "-0.0001726332413213753"
    ],
    [
      "0.002521470635846204",
      "0.00252284005192131",
      "0.0060387010456298814",
      "0.0026729908648214055",
      "0.0036508695673399764",
      "8.509841809889231e-06",
      "4.3028614335893566e-05",
      "1.504375203144658e-05",
      "0.00019103111616910893",
      "9.99206456684337e-05",
      "-1.6653221975016372e-05",
      "-9.28281179773756e-05",
      "-6.52133424874573e-05",
      "-0.0010958145648134643",
      "0.00016176797517895354",
      "-4.293559700693869e-05",
      "-0.00035440540950914927",
      "4.06719043900122e-05",
      "0.0001919912341092696",
      "8.530785948225224e-06",
      "5.6858762616563795e-05",
      "0.00014232911511718603",
      "-0.000329892776680732",
      "0.0011780457331222072",
      "-0.00014877800921954783"
    ],
    [
      "0.0025391379599792787",
      "0.0025340815236732364",
      "0.00692565163185009",
      "0.0027046564257962816",
      "0.00399612766345138",
      "1.1744059768992669e-05",
      "4.701723273690609e-05",
      "1.3869269980412964e-05",
      "0.00024540990742660416",
      "0.0001552076664971011",
      "-2.2434481220509444e-05",
      "-0.00011485443476299926",
      "-0.00013850061711739885",
      "-0.001455841276752859",
      "0.00019844981411437608",
      "-5.3527508455719285e-05",
      "-0.0004681727935621331",
      "5.383473351837813e-05",
      "0.00024734519607381967",
      "-7.041423283872173e-06",
      "6.267767700762961e-05",
      "0.00018281376325804673",
      "-0.0003799797476532062",
      "0.0015397923816951576",
      "-0.00020215074036648978"
    ],
    [
      "0.002726886288392885",
      "0.003012062108155726",
      "0.012944398072652756",
      "0.00420201179328066",
      "0.00719917388049749",
      "0.00010685215296863003",
      "-9.110913708994088e-05",
      "0.0002895455209180548",
      "0.0008313805464646829",
      "-0.0001202688663574756",
      "-0.00010870194765308525",
      "-0.00035540410261948737",
      "6.8737822432651e-05",
      "-0.0028665598394859233",
      "0.0016937019094340543",
      "-0.0002664656165075649",
      "-0.0007163091152690006",
      "0.00030142641884149733",
      "0.0007224862515153227",
      "-0.000356362829997916",
      "0.0005671684458844571",
      "0.0010044679054670182",
      "-0.0015041012705462387",
      "0.0017666033418285798",
      "-0.0006065350994322787"
    ],
    [
      "0.03520764888146184",
      "0.02798077030860316",
      "0.2519041319375523",
      "0.06738335236998182",
      "0.5988061457642443",
      "-0.0019002898222375028",
      "0.041246221786824765",
      "0.03241821525144352",
      "0.1032256366930806",
      "0.06476666752996439",
      "-0.029952054784988764",
      "-0.08831942798495022",
      "-0.03466383820903219",
      "-0.09540958290542327",
      "0.1945522852361915",
      "-0.028655824693650304",
      "-0.07807416895849334",
      "0.0321403190169151",
      "0.09416306731875816",
      "0.04068038298826232",
      "0.02677418301229725",
      "0.0847386767277817",
      "0.11477372585270196",
      "0.364519122630243",
      "-0.00859526112795898"
    ],
    [
      "3.5281947972729473",
      "1.9214023386487789",
      "7.156204541234588",
      "2.438962027828093",
      "3.2600918756754758",
      "-1.6945843412744466",
      "-1.880703895293433",
      "0.20909962278520958",
      "-2.5640529274091213",
      "2.3749338518021337",
      "0.09445685322241745",
      "1.8909010611025663",
      "2.172817907956989",
      "2.5580938003760876",
      "-0.8991540669385176",
      "1.3195370282614503",
      "2.6275484472640076",
      "-0.8756336267100423",
      "2.088624460969415",
      "-2.0065253113214396",
      "-0.5858754482787842",
      "0.10654169757383099",
      "0.776483496722851",
      "0.5187227042827317",
      "-0.6831284619340279"
    ],
    [
      "0.002760887327657332",
      "0.0028752239790490225",
      "0.03255197669799446",
      "0.0041328021013620425",
      "0.008006978628063776",
      "8.188027601450729e-05",
      "0.00018010964383793953",
      "5.2463804334639924e-05",
      "0.000891638966443926",
      "-0.0003208078570339511",
      "-7.914692283606915e-05",
      "-0.00019502032157768312",
      "0.000799995124579117",
      "-0.0068496189759231635",
      "0.0005077930585477851",
      "-0.00018288933946027203",
      "-0.0020270639837828637",
      "0.00013772175495129472",
      "0.000901139756089353",
      "-0.00028051301838104476",
      "0.0004642080222690023",
      "0.0007075216721667249",
      "-0.0038384654731788426",
      "0.00622764364541995",
      "-0.0008195896182989264"
    ],
    [
      "0.0026880273034043172",
      "0.002760177510651404",
      "0.03465179294633853",
      "0.004045720489192458",
      "0.007199226023074278",
      "0.0001155996813978376",
      "-0.00046011513360367764",
      "-0.00016520126374885535",
      "0.0007039959952958059",
      "-0.0006425693236979309",
      "-0.00013509716292628155",
      "0.00016539188667659996",
      "-2.7763988042316124e-05",
      "-0.009255278440888571",
      "3.3240499690646696e-05",
      "-8.941686014182432e-05",
      "-0.0020652189237818754",
      "0.00018463481955036166",
      "0.0007407186032733061",
      "-0.0009581567626204484",
      "0.00036531940160547925",
      "0.0005840855178443946",
      "-0.0053803939520956625",
      "0.004631935132332241",
      "-0.0015752563013971981"
    ],
    [
      "0.0026138484817965443",
      "0.0026604769935845633",
      "0.014354275296741761",
      "0.0032317697212450127",
      "0.005441942077035803",
      "4.653923720371498e-05",
      "-5.385214231545491e-05",
      "2.07958495685392e-05",
      "0.0004768771230967242",
      "-3.689467048255882e-05",
      "-5.684841762802813e-05",
      "-0.00011031970690547282",
      "-0.00015066361275238214",
      "-0.0035520377722842176",
      "0.00041722335092993706",
      "-9.90532290143385e-05",
      "-0.0009341966234992048",
      "0.0001263447577331662",
      "0.00046922930724977466",
      "-0.00020901883684333196",
      "0.00021421533561119202",
      "0.00040248516203544697",
      "-0.0016380897641778598",
      "0.0026117926029221813",
      "-0.0005717581790575936"
    ],
    [
      "0.0027428834183074596",
      "0.0028501291760888886",
      "0.01965206570530676",
      "0.003909339916369588",
      "0.008015304377536656",
      "0.00010106615567866917",
      "-0.00032624741265987507",
      "6.417776668103258e-05",
      "0.0008964211059554938",
      "1.0109035527060458e-05",
      "-0.00015124239807535341",
      "-0.00021508605702556604",
      "-0.0007577469390615792",
      "-0.006293964709083746",
      "0.0011077905832361384",
      "-0.0002011058415204566",
      "-0.0014566205863870156",
      "0.00031659511596178187",
      "0.0008517355638773539",
      "-0.0005519170571707791",
      "0.00040484965057576333",
      "0.0008574009378483356",
      "-0.0026909022500544934",
      "0.00346541159791543",
      "-0.0012198430774022426"
    ]
  ],
  "rational_Q": [
    [
      "0.25529774030734964",
      "3.4255093258973015",
      "11.326509562904812",
      "1.3953184394371043",
      "3.437243690898389",
      "3.4255093258985916",
      "3.7125318380465964",
      "46.98182604242468",
      "5.773480609437738",
      "4.904391366610534",
      "11.326509562908322",
      "46.98182604242305",
      "127.32443935393181",
      "11.90164232351335",
      "14.8798948961394",
      "1.3953184394374811",
      "5.773480609437778",
      "11.901642323515134",
      "7.05829118141285",
      "3.8889748498341143",
      "3.437243690898741",
      "4.90439136661056",
      "14.879894896139422",
      "3.8889748498343177",
      "6.77738992211901",
      "-0.05735649602164155",
      "0.43648567462257226",
      "0.009166276366730931",
      "0.049606192408161796",
      "-0.057356496022130304",
      "0.19442364185479916",
      "0.3708736780161022",
      "0.02630442152527251",
      "0.05638836335064051",
      "0.43648567462324334",
      "0.3708736780161285",
      "-0.698001005434469",
      "0.06615441868848812",
      "-0.03543315090156253",
      "0.009166276366607797",
      "0.026304421525470453",
      "0.06615441868872707",
      "-0.3287680880621351",
      "-0.03004904510635964",
      "0.049606192408061946",
      "0.056388363350576315",
      "-0.03543315090165106",
      "-0.030049045106563258",
      "-0.2277726255176481",
      "-0.4902405053614411",
      "0.2022685439608262",
      "-1.1876935425166293",
      "-0.45141950585519425",
      "-0.6985345728349893",
      "-3.7472794583697198",
      "-0.06996164938614936",
      "-0.27373802114244666",
      "0.8476582150806928",
      "2.4214927666903105",
      "-5.974430480057608",
      "-0.10945067677797904",
      "2.1284259260199514",
      "-0.26104627560513033",
      "0.23977919830301864",
      "2.0855200090312005",
      "-0.10450533933978283",
      "-0.0032375115174220173",
      "0.4968009541027752",
      "-0.4256047341476841",
      "-0.07469530200024196",
      "0.02129603855576516",
      "-0.6020495848625228",
      "-0.28106635010446573",
      "-1.3439938786087304",
      "0.8476582150807677",
      "0.8587148394691267",
      "5.406888689304893",
      "-3.753849964974244",
      "-0.6972504264369938",
      "1.2222250482026067",
      "-6.446364565477238",
      "-0.5959423112555213",
      "2.295632055455223",
      "-0.7909309961031009",
      "-0.32609002901402073",
      "3.090276704256756",
      "0.37426784249597017",
      "-1.7449061155398131",
      "1.025640797480259",
      "1.0423786730801217",
      "-0.06415316988927042",
      "1.206611865321845",
      "-0.5767919387204685",
      "-0.6040411145921676",
      "-0.27573463821839717",
      "-0.26104627560483823",
      "0.3790166572611794",
      "-0.48757467761857803",
      "-0.2812007284813989",
      "0.29771492201893834",
      "-0.32609002901442863",
      "0.8798389915295379",
      "3.510631954923809",
      "-0.8889879228364529",
      "-0.4860964822955669",
      "-0.2078359219718051",
      "0.2673744164496953",
      "0.027375944153481414",
      "-0.10789304351792449",
      "0.5207635265748647",
      "0.4735368242466836",
      "-0.9270590559074895",
      "-0.817581856948677",
      "0.4421188426753829",
      "0.689144887041562",
      "0.4968009541028046",
      "-0.2838133499551072",
      "1.3727878360885937",
      "1.2982309010066357",
      "0.3837720663159505",
      "1.0423786730805178",
      "1.9274021920342477",
      "-4.116837725213462",
      "1.1297650842738691",
      "0.32519862933073573",
      "0.4735368242465492",
      "-1.7280986633855682",
      "-0.32522636135525995",
      "-0.3151683234451536",
      "-0.319849696012497",
      "-0.5334710362115006",
      "-1.065302068292807",
      "0.6506481896903928",
      "0.105627791909489",
      "-0.9069120796130976",
      "-0.6985345728350041",
      "2.421492766690367",
      "0.23977919830351607",
      "-0.4256047341478987",
      "-0.4902405053612006",
      "-3.7472794583691797",
      "-5.974430480058208",
      "2.0855200090311197",
      "-0.07469530200023691",
      "0.20226854396108038",
      "-0.0699616493865964",
      "-0.10945067677829573",
      "-0.10450533933965722",
      "0.021296038555748055",
      "-1.1876935425169404",
      "-0.27373802114248574",
      "2.128425926020159",
      "-0.00323751151709756",
      "-0.6020495848620575",
      "0.8716296316012072",
      "0.5617190825635296",
      "-0.5738701934436016",
      "0.8587148394688846",
      "0.871629631601405",
      "12.789160134910722",
      "0.27313239524770005",
      "-4.148645366380256",
      "0.37901665726117084",
      "0.5617190825637297",
      "0.27313239524769173",
      "0.012964688227640535",
      "-0.22275949834713704",
      "-0.2838133499550925",
      "-0.5738701934437226",
      "-4.148645366380429",
      "-0.22275949834709824",
      "3.288627658433977",
      "-1.2095866522009473",
      "-5.393509091518169",
      "-6.446364565478326",
      "4.639406375836256",
      "-1.1278099989395702",
      "2.512158895515281",
      "-3.20158811516547",
      "0.879838991529643",
      "8.706225565133073",
      "-2.4278750236120215",
      "3.5283757817471946",
      "-2.209466829569113",
      "1.927402192034335",
      "-2.054969878804949",
      "0.6951602785768661",
      "-5.812036007749274",
      "-0.9886997154061725",
      "0.011209069525815322",
      "3.0902767042578367",
      "8.706225565133217",
      "5.5851644227807515",
      "0.4948402236465062",
      "-1.6994489233387298",
      "0.2673744164498748",
      "-1.2485619344026277",
      "1.9170995012518013",
      "3.1133632329871492",
      "-2.4481885381061037",
      "-1.7280986633856301",
      "-0.6088721851756959",
      "-3.290920505816256",
      "-0.1577828088656791",
      "1.1060115017334933",
      "-0.06415316988944474",
      "-2.0549698788054953",
      "0.6337825372402305",
      "-0.3579496208478445",
      "1.6040337057293863",
      "-0.927059055907332",
      "-0.6088721851754095",
      "-1.999241498134584",
      "-0.18283193577162823",
      "0.4797445285911993",
      "-1.0653020682922465",
      "0.24878241920520325",
      "0.04868327778658901",
      "0.4847039974686992",
      "0.3024169115110259",
      "5.406888689306144",
      "-0.5959423112547882",
      "0.37426784249600326",
      "1.2066118653220694",
      "-0.2810663501042806",
      "-3.753849964975274",
      "2.2956320554555165",
      "-1.7449061155400263",
      "-0.5767919387204105",
      "-1.3439938786092702",
      "-0.6972504264372733",
      "-0.7909309961024904",
      "1.0256407974808874",
      "-0.6040411145923331",
      "-1.1278099989370944",
      "-2.427875023611535",
      "0.6951602785765242",
      "-0.4875746776186004",
      "-1.209586652201499",
      "2.5121588955155163",
      "3.5283757817471706",
      "-5.81203600774884",
      "1.3727878360880588",
      "-5.39350909151818",
      "-3.201588115165227",
      "-2.2094668295689455",
      "-0.9886997154062434",
      "-5.357480855520025",
      "-18.737341822881234",
      "3.5106319549236944",
      "5.585164422780207",
      "-5.357480855519439",
      "11.995067491864223",
      "3.11657978956322",
      "-4.116837725213794",
      "0.6337825372401356",
      "-18.737341822882165",
      "3.116579789563571",
      "17.97919266712275",
      "-0.15387423317791674",
      "0.02737594415350846",
      "1.9170995012515974",
      "1.2583759213619563",
      "1.7279254347862631",
      "-1.3071680906887322",
      "-0.32522636135556937",
      "-1.9992414981348388",
      "-2.0958434882210875",
      "-3.984375543173329",
      "-0.9184926066397419",
      "-0.8175818569486993",
      "-3.290920505816521",
      "-2.0958434882212753",
      "-2.8054844204909073",
      "0.9826039659776482",
      "0.6506481896905747",
      "0.048683277786398915",
      "2.3847855219872858",
      "0.8768534953935102",
      "-5.881960308360425",
      "-0.28120072848167654",
      "-0.8889879228368194",
      "-0.10789304351801018",
      "0.44211884267524565",
      "-0.2757346382184694",
      "0.2977149220190103",
      "-0.4860964822954206",
      "0.5207635265747926",
      "0.6891448870416033",
      "0.49484022364660296",
      "3.1133632329870564",
      "-0.15778280886593662",
      "1.2982309010067177",
      "0.011209069526215979",
      "-1.699448923339023",
      "-2.448188538106326",
      "1.106011501733331",
      "1.7279254347867936",
      "-3.984375543173728",
      "1.129765084273816",
      "-0.35794962084819315",
      "-0.15387423317815505",
      "-1.307168090688764",
      "-0.9184926066399053",
      "-1.7523050920581331",
      "-0.3151683234451148",
      "-0.18283193577165327",
      "-2.805484420491112",
      "-1.7523050920582208",
      "0.6305708725830518",
      "0.10562779190936986",
      "0.48470399746868204",
      "0.8768534953935666",
      "1.723700205496759",
      "0.6505187554595171",
      "0.38377206631591954",
      "0.32519862933052956",
      "-0.3198496960128906",
      "-0.9069120796132294",
      "1.604033705729623",
      "0.4797445285910301",
      "0.30241691151119904",
      "0.9826039659774627",
      "-5.88196030835957",
      "0.6505187554596423",
      "0.17400431520617513",
      "0.318294422124109",
      "0.05333565717038284",
      "-0.14107048077989476",
      "-0.17400431520630508",
      "6.088236660364717e-14",
      "0.5144809049145308",
      "-0.4493531818122214",
      "-0.01119667496792614",
      "-0.3182944221238872",
      "-0.5144809049144665",
      "-1.3921452435180388e-13",
      "-0.028636564621076006",
      "-0.050470849770064365",
      "-0.053335657170646054",
      "0.44935318181227324",
      "0.028636564621219336",
      "-2.285351559337543e-14",
      "0.17433029234085043",
      "0.1410704807803382",
      "0.011196674967840086",
      "0.050470849770265516",
      "-0.17433029234088945",
      "-7.991379479570727e-14",
      "0.15091683489035335",
      "0.29505234527885144",
      "-0.3901838198276297",
      "0.011742545658187904",
      "0.5621828950019269",
      "3.0216015069367566",
      "0.07006309775983616",
      "-0.1394825028676757",
      "-0.19365490568463142",
      "1.5828924815047722",
      "4.471012291037519",
      "-0.916793010486906",
      "0.9976320069228092",
      "-0.43746317124727213",
      "0.46783890986974885",
      "0.6619933563603233",
      "0.5473818653037548",
      "-0.08140509963865432",
      "0.29647311676412996",
      "-0.5485515790853778",
      "0.0650089977884946",
      "0.034770512052447355",
      "-0.1188739364598424",
      "0.13385737667217493",
      "-1.1347391458228506",
      "-0.19365490568497845",
      "-2.6790472205371296",
      "-3.097982334894523",
      "-2.4442221606307935",
      "-1.2974958756525856",
      "-0.1407831605176579",
      "-5.566507191022535",
      "-5.947787712026521",
      "-2.2880111015129176",
      "2.401472432827255",
      "-0.25076861452377636",
      "-0.8342268447345627",
      "1.400144241618132",
      "-1.1806687761403696",
      "0.7946067659233141",
      "1.968002246645888",
      "2.248177560752966",
      "4.002469756914316",
      "1.2526026990283345",
      "-2.9129658982209468",
      "0.1837931307572606",
      "-0.4374631712471738",
      "0.27158662474292306",
      "0.3397808397312337",
      "-0.34303898663146015",
      "-0.04964573383603463",
      "-0.2507686145238863",
      "0.9400596582331506",
      "3.966775297656842",
      "-1.053536162511959",
      "-0.3937605272209697",
      "0.0869769036737494",
      "-0.0961212398283247",
      "-0.33894793708090315",
      "0.3424874515321017",
      "0.346372696962322",
      "-0.18916956074589283",
      "-0.22108317140048386",
      "0.8845680728286627",
      "0.21466802240050223",
      "0.017032163345102023",
      "0.2964731167648082",
      "0.9624001477849656",
      "-0.5067374443418178",
      "0.4609658065626163",
      "-0.13484703882914773",
      "1.9680022466460951",
      "0.5097073061333481",
      "-2.293453579041179",
      "1.5193931935488987",
      "-1.0307127445346853",
      "-0.18916956074596314",
      "-0.015748408012094952",
      "-0.13660372486075995",
      "-0.6894202028166448",
      "-0.3344653943255005",
      "-0.09543844546732276",
      "-0.505538091104677",
      "-2.274882938145457",
      "-0.730045018797163",
      "1.1539377207201171",
      "-0.5621828950020609",
      "-1.5828924815037835",
      "-0.46783890986981125",
      "0.548551579085613",
      "-0.15091683489092564",
      "-3.0216015069369084",
      "-4.471012291037933",
      "-0.6619933563604382",
      "-0.06500899778885977",
      "-0.2950523452787277",
      "-0.07006309775951648",
      "0.9167930104869688",
      "-0.5473818653035215",
      "-0.03477051205262174",
      "0.3901838198278609",
      "0.139482502867897",
      "-0.9976320069226164",
      "0.08140509963856979",
      "0.11887393645978506",
      "2.8050497113028867",
      "-2.424132525274738",
      "-1.308895317216262",
      "-2.679047220537756",
      "-2.805049711303577",
      "4.679934653325441e-14",
      "0.3422069309908295",
      "-2.524888970852471",
      "0.2715866247429472",
      "2.4241325252746853",
      "-0.3422069309908672",
      "3.270824881501007e-14",
      "0.8655109770450998",
      "0.9624001477850053",
      "1.308895317216566",
      "2.5248889708524023",
      "-0.8655109770451069",
      "7.604961097390249e-14",
      "-7.54286043338894",
      "1.0829433870044127",
      "-5.5665071910226676",
      "-27.590025333366608",
      "-12.271109664587588",
      "5.879776430931504",
      "3.8036802943635704",
      "0.9400596582331028",
      "0.3045254533170728",
      "-6.862872599113848",
      "-5.005414537157491",
      "4.326705938685526",
      "0.5097073061331879",
      "-2.217285549223519",
      "-1.246561626919949",
      "0.9789297865246939",
      "-0.9974681212502219",
      "0.3389299947402985",
      "-0.8342268447347677",
      "0.3045254533164423",
      "2.818604108315608",
      "0.8216085367272832",
      "-3.223170030325667",
      "-0.09612123982836582",
      "2.8992674058126924",
      "0.8307429584751833",
      "0.4705921130600329",
      "-0.8687490991493294",
      "-0.01574840801195253",
      "-1.1322496063188114",
      "-3.4986371604141886",
      "-1.228003205390513",
      "2.3851552510822955",
      "2.2481775607529864",
      "-2.2172855492234333",
      "5.404161327838797",
      "-0.5612217691738458",
      "-1.1319221844006697",
      "-0.22108317140037967",
      "-1.1322496063191074",
      "-0.15768517434275206",
      "-0.3345122685597207",
      "0.44774580354124244",
      "-0.5055380911042672",
      "0.32634996108802605",
      "0.6809813745728964",
      "0.42793383901664034",
      "0.7015564506795747",
      "3.097982334894659",
      "5.947787712025545",
      "-1.4001442416183851",
      "-4.002469756915178",
      "-0.13385737667197042",
      "2.4442221606308623",
      "2.288011101512994",
      "1.1806687761401884",
      "-1.2526026990284571",
      "1.1347391458229532",
      "1.2974958756531378",
      "-2.401472432827761",
      "-0.7946067659233105",
      "2.9129658982218967",
      "12.27110966458728",
      "6.862872599113276",
      "1.2465616269193107",
      "0.3397808397311566",
      "7.54286043338889",
      "-5.879776430931455",
      "5.005414537157065",
      "-0.9789297865249477",
      "-0.5067374443421452",
      "-1.0829433870042613",
      "-3.8036802943631036",
      "-4.326705938685624",
      "0.9974681212501053",
      "-5.3572828426436105",
      "-16.638485441958643",
      "3.966775297657101",
      "2.8186041083156956",
      "5.357282842645119",
      "3.0592484881666194e-14",
      "-1.3509380622227285",
      "-2.2934535790405643",
      "5.404161327838938",
      "16.638485441958565",
      "1.350938062222519",
      "1.6719199534024355e-13",
      "0.7218942093441594",
      "-0.33894793708099297",
      "0.8307429584748549",
      "0.6037467690766709",
      "0.8665205370018342",
      "1.829479781911469",
      "-0.1366037248605109",
      "-0.15768517434267046",
      "-1.650519324551128",
      "0.2941637234213549",
      "-0.0654528748017339",
      "0.8845680728288009",
      "-3.498637160414248",
      "-1.6505193245511487",
      "-1.339582992185835",
      "0.1756592766173142",
      "-2.27488293814597",
      "0.6809813745726285",
      "-3.1230555554751076",
      "2.055388487710608",
      "2.9332224892989127",
      "0.34303898663155985",
      "1.053536162512133",
      "-0.3424874515320599",
      "-0.2146680224004026",
      "-0.1837931307574344",
      "0.04964573383598097",
      "0.3937605272210223",
      "-0.34637269696240813",
      "-0.017032163345067738",
      "-0.821608536727265",
      "-0.47059211305978926",
      "1.228003205390592",
      "0.4609658065625698",
      "-0.3389299947402356",
      "3.223170030325299",
      "0.8687490991491827",
      "-2.3851552510822183",
      "-0.8665205370016492",
      "-0.2941637234212652",
      "1.5193931935488953",
      "-0.5612217691737262",
      "-0.721894209343634",
      "-1.8294797819116382",
      "0.06545287480184503",
      "-0.21749282570103637",
      "-0.6894202028168693",
      "-0.33451226855975",
      "-1.3395829921857485",
      "0.21749282570094167",
      "1.0630871785390303e-14",
      "-0.7300450187971969",
      "0.42793383901660836",
      "2.055388487710371",
      "1.2755830732201126",
      "-0.49256971547070716",
      "0.13484703882885457",
      "1.030712744534473",
      "0.3344653943254652",
      "-1.1539377207195423",
      "1.1319221844006797",
      "-0.4477458035411383",
      "-0.7015564506796454",
      "-0.1756592766173366",
      "-2.9332224892988608",
      "0.4925697154707387"
    ],
    [
      "0.09612726636533533",
      "0.5224409202330714",
      "5.882130008464036",
      "0.4484600928874772",
      "1.761184133192143",
      "0.5224409202292323",
      "3.3285205253622894",
      "49.93152419482802",
      "6.972031946385038",
      "4.962812909423415",
      "5.882130008443066",
      "49.93152419483541",
      "110.23454859448445",
      "10.99568234539517",
      "19.43240957836193",
      "0.4484600928894495",
      "6.972031946364158",
      "10.99568234539382",
      "7.816901590246751",
      "4.771618476003025",
      "1.7611841332416005",
      "4.962812909429776",
      "19.432409578353766",
      "4.771618475999742",
      "6.134027282442397",
      "-0.053296687790985904",
      "0.2955515350988838",
      "-0.03472717452896277",
      "0.00993560611528763",
      "-0.053296687789267855",
      "0.250108111242867",
      "0.22676203130974285",
      "0.14829294110443156",
      "-0.18199562965159788",
      "0.2955515350994771",
      "0.22676203130683037",
      "-0.09016795615571888",
      "0.16232437778193756",
      "-0.5003614977056472",
      "-0.03472717452712152",
      "0.14829294110258046",
      "0.16232437778594735",
      "-0.09356077013993455",
      "-0.1410538710594531",
      "0.009935606111395115",
      "-0.1819956296540322",
      "-0.500361497702512",
      "-0.1410538710558802",
      "0.4143866675367688",
      "0.2273195379946852",
      "0.024759040579747767",
      "-0.42872053826032086",
      "-0.029288189765678357",
      "0.09823135562619",
      "-2.6895833316340565",
      "-0.24855511085037063",
      "0.2189452302313431",
      "0.383368826244679",
      "-0.8253148887931044",
      "0.6808471769992596",
      "-0.649461295837761",
      "0.16845508920177224",
      "-0.1904626590696435",
      "-0.1855385998352341",
      "0.4447256887321969",
      "0.09389963327575405",
      "0.19436838971196374",
      "0.08307722723842217",
      "0.9867263232065572",
      "0.4516367587611013",
      "0.22812319812829523",
      "0.12180246976994812",
      "-0.2146879976771254",
      "-1.8479818785750082",
      "0.38336882624846796",
      "2.452541279557869",
      "0.588934843101313",
      "-2.636459981678659",
      "1.1550807374487084",
      "0.7811313037916906",
      "-4.58627832068037",
      "1.5867117143381873",
      "1.5385161964616252",
      "0.3289548601524654",
      "-0.30099702769946945",
      "2.7947969496897938",
      "0.1621861042604665",
      "-1.0340392745338503",
      "-0.44247352349960245",
      "0.5283329875517513",
      "0.3740783768164022",
      "-2.1977000958355495",
      "-0.551536038271348",
      "1.9417089981012292",
      "-0.1396942693698922",
      "-0.19046265906585808",
      "-0.09678258338010133",
      "0.2524707616714974",
      "-0.12364362390454572",
      "-0.21775024798402587",
      "-0.3009970277061616",
      "0.8929703738062893",
      "1.9769150665942623",
      "-1.1832143837117735",
      "0.3468605947290719",
      "0.018254968558806896",
      "-0.07659820757211314",
      "0.2302976606852264",
      "-0.19926302308916652",
      "0.4739039448952195",
      "0.42770005090810626",
      "-0.08887799650295444",
      "-0.42978170754790507",
      "0.8162544320872984",
      "-0.04914354079035954",
      "0.08307722723809181",
      "-0.2761407274480886",
      "-0.553370385219686",
      "1.8569537044700155",
      "0.07510644960572947",
      "0.5283329875874198",
      "2.336165551813",
      "1.0469828087845847",
      "0.5637023549595093",
      "-1.091083371299008",
      "0.4277000509092894",
      "-1.6560713978203945",
      "-0.7658046368685856",
      "0.0734948778139691",
      "0.21200331887669888",
      "-1.210763636768122",
      "-1.0660860624415323",
      "-0.10102944112832417",
      "0.36853444286433107",
      "0.10344637812011817",
      "0.09823135563039156",
      "-0.8253148887895343",
      "-0.18553859983743182",
      "0.9867263232019451",
      "0.2273195379861675",
      "-2.689583331631338",
      "0.6808471769934301",
      "0.4447256887252847",
      "0.4516367587715284",
      "0.024759040579947288",
      "-0.24855511085401577",
      "-0.6494612958395366",
      "0.09389963327480261",
      "0.2281231981324652",
      "-0.42872053826098977",
      "0.21894523023542514",
      "0.16845508920058666",
      "0.19436838970418607",
      "0.1218024697758657",
      "-1.4660340818356346",
      "0.05329364695819011",
      "-0.10117611475574673",
      "2.452541279581542",
      "-1.4660340818123045",
      "4.86193499092573",
      "1.6429628956430182",
      "-3.064816679326878",
      "-0.09678258338094366",
      "0.053293646978775665",
      "1.6429628956368574",
      "-1.0351911284433248",
      "-0.3709298128393996",
      "-0.2761407274323839",
      "-0.10117611475544681",
      "-3.064816679329133",
      "-0.3709298128673174",
      "2.7471556431956627",
      "-4.0388929896352215",
      "-7.151813529050666",
      "-4.586278320668384",
      "5.740789013162539",
      "2.4579630523251206",
      "2.8114124673486027",
      "-3.3324127654355786",
      "0.8929703738257612",
      "8.688983484086357",
      "-3.1175082854130913",
      "2.86922915582044",
      "-1.7890219803299463",
      "2.3361655517977775",
      "-1.7375432961477812",
      "2.7704032889278976",
      "-5.732117384569231",
      "-1.7058338913531768",
      "0.5078404894782587",
      "2.7947969497118392",
      "8.688983484078987",
      "3.9646189941145282",
      "0.16589472258625074",
      "-2.1415748855355776",
      "-0.07659820756961239",
      "-2.2361207137712444",
      "2.2174449425512393",
      "2.9739537865002412",
      "-2.3374613746359665",
      "-1.656071397843161",
      "-0.25049355318223254",
      "-3.430118438307121",
      "-0.43812006966341555",
      "0.714455804568137",
      "0.37407837678849726",
      "-1.7375432961388892",
      "0.41319352017596933",
      "0.11797174270977613",
      "1.9289815703277218",
      "-0.08887799650853793",
      "-0.25049355315959676",
      "-0.9078039142391191",
      "0.29075016756489686",
      "0.4128436082166225",
      "-1.0660860624452515",
      "0.049589702391005824",
      "-0.2335351202694263",
      "0.5966159712213817",
      "0.3779986925477571",
      "0.5889348430649558",
      "1.5867117143428713",
      "0.16218610425562763",
      "-2.197700095826665",
      "-0.21468799766789354",
      "-2.636459981720006",
      "1.5385161964646412",
      "-1.03403927454297",
      "-0.5515360382967315",
      "-1.8479818785807183",
      "1.1550807374399956",
      "0.32895486018375447",
      "-0.44247352351038444",
      "1.941708998143969",
      "2.4579630523271923",
      "-3.117508285405262",
      "2.7704032889269077",
      "0.2524707616748033",
      "-4.038892989634296",
      "2.811412467347974",
      "2.869229155816719",
      "-5.732117384575021",
      "-0.5533703852444853",
      "-7.151813529048534",
      "-3.3324127654363638",
      "-1.789021980325092",
      "-1.7058338913419162",
      "-3.4503125519832802",
      "-17.415673311235157",
      "1.9769150665972046",
      "3.964618994116688",
      "-3.450312551985918",
      "9.025185750635782",
      "6.415414705285204",
      "1.046982808780188",
      "0.4131935201745124",
      "-17.4156733112364",
      "6.4154147052849915",
      "9.977338261589871",
      "-2.1463249407626437",
      "0.23029766068346208",
      "2.2174449425512406",
      "0.2891803759330378",
      "1.7887388222574951",
      "-1.2476367206593992",
      "-0.7658046368783247",
      "-0.9078039142254143",
      "-2.3018866922530603",
      "-4.2606465714226",
      "0.15717379378796792",
      "-0.4297817075455484",
      "-3.430118438295919",
      "-2.3018866922570624",
      "-2.381258436825482",
      "-0.1524757181225965",
      "-0.10102944110683007",
      "-0.23353512027865425",
      "0.12240473365556787",
      "0.8862420949234203",
      "-5.904321539760906",
      "-0.12364362390753843",
      "-1.1832143837154263",
      "-0.19926302308295635",
      "0.8162544320817854",
      "-0.1396942693592082",
      "-0.2177502479857167",
      "0.3468605947362892",
      "0.4739039449031063",
      "-0.04914354077647693",
      "0.1658947225985351",
      "2.973953786484195",
      "-0.43812006966634226",
      "1.8569537043946434",
      "0.5078404894624722",
      "-2.1415748855520853",
      "-2.3374613746450525",
      "0.7144558045902576",
      "1.7887388222474179",
      "-4.260646571416665",
      "0.5637023549695777",
      "0.11797174270970497",
      "-2.1463249407691665",
      "-1.2476367206659478",
      "0.15717379377527904",
      "-1.8099817919055392",
      "0.07349487782279272",
      "0.2907501675734141",
      "-2.3812584368160326",
      "-1.80998179191411",
      "-1.4035852913284905",
      "0.3685344428490018",
      "0.5966159712320762",
      "0.8862420949373669",
      "2.5178455414519054",
      "0.6813400819877167",
      "0.07510644961514149",
      "-1.0910833713023946",
      "0.21200331888006785",
      "0.10344637811949184",
      "1.928981570334382",
      "0.4128436082112924",
      "0.377998692547845",
      "-0.1524757181429011",
      "-5.904321539760942",
      "0.6813400819816193",
      "0.06698807682568125",
      "0.32659808714042055",
      "0.06445662251779424",
      "-0.320583330857382",
      "-0.06698807682117887",
      "1.0664292163535042e-12",
      "0.013905361907943633",
      "-0.3754999742769503",
      "0.009409972238356067",
      "-0.3265980871489996",
      "-0.013905361902660002",
      "3.868993981109192e-12",
      "-0.11742543470259546",
      "0.3343450021264231",
      "-0.06445662251711179",
      "0.37549997427613946",
      "0.11742543470736583",
      "3.7254329586230266e-12",
      "0.012764048278850356",
      "0.32058333085095875",
      "-0.00940997223754606",
      "-0.33434500213779894",
      "-0.012764048281606124",
      "-8.773766845881339e-13",
      "-0.8272483201073175",
      "0.04071795099599909",
      "-0.009258370395832256",
      "-0.08733287844564788",
      "-0.7094598462741962",
      "1.2627021429366585",
      "0.4313643241172671",
      "-0.2694824301725821",
      "-0.21642553612768078",
      "1.0114445117548958",
      "-0.5617363717971319",
      "-0.7594931330371035",
      "0.10539633076316869",
      "0.0194131395388141",
      "-0.006727188062544499",
      "-0.005801965351387735",
      "0.2852069300318504",
      "-0.16867226354626083",
      "0.09421013730549742",
      "0.7135782802342253",
      "0.9760008341870026",
      "0.016567398944027423",
      "-0.4202064026475092",
      "0.8178283211407459",
      "-1.8568420162940247",
      "-0.2164255361032811",
      "-0.22592750625763822",
      "-0.7296576502831018",
      "-2.872221951090588",
      "-0.6338666970867016",
      "-0.2672421521902775",
      "-4.505594090246221",
      "-2.068801927925594",
      "-2.917216378599213",
      "1.9265715937849746",
      "-0.29214235863104043",
      "-0.18823131805753773",
      "1.518375312290032",
      "-1.4452432095011796",
      "1.401344968320853",
      "1.4781756232254935",
      "2.181686688283171",
      "3.4678000054721694",
      "1.2692260272160483",
      "-1.418307973015702",
      "0.4271864752783697",
      "0.019413139539576792",
      "-0.272366543369986",
      "0.11903256624569034",
      "0.15276746469045133",
      "0.18717854976515197",
      "-0.29214235864150195",
      "0.725415954978838",
      "1.444912469408943",
      "-0.5057735117477982",
      "-0.4736011649326797",
      "0.1807002890004687",
      "-0.5059455031050015",
      "-0.24887736204813102",
      "-0.1021270283430475",
      "0.3453827946667482",
      "-0.1671101829768385",
      "-0.23065283247953697",
      "0.3677760092816351",
      "0.4469355684651695",
      "0.11156966585758411",
      "0.09421013730778822",
      "1.2504516371748426",
      "-1.006247847820527",
      "0.7099008671516626",
      "0.492512124403897",
      "1.4781756232778873",
      "0.48161884416743833",
      "0.919216508037863",
      "1.0477685994312425",
      "-1.8130851934559906",
      "-0.1671101829858573",
      "0.5798844684374961",
      "0.20826822025703223",
      "0.0016260897548828579",
      "-0.7399162454395906",
      "-0.44074866635060084",
      "-0.4168008993280244",
      "-2.013474082972648",
      "-0.7971594328551289",
      "1.985451930718953",
      "0.7094598462625687",
      "-1.0114445117476247",
      "0.006727188059210632",
      "-0.7135782802360214",
      "0.8272483201094065",
      "-1.2627021429287992",
      "0.5617363717961664",
      "0.005801965345859738",
      "-0.9760008341884556",
      "-0.04071795099529148",
      "-0.43136432410934705",
      "0.759493133037908",
      "-0.2852069300427532",
      "-0.016567398942692362",
      "0.009258370403503366",
      "0.2694824301750656",
      "-0.10539633077360744",
      "0.1686722635496892",
      "0.42020640262983494",
      "1.3875319962653432",
      "-1.9613974031743542",
      "-1.2583119917841135",
      "-0.22592750626715277",
      "-1.3875319962631574",
      "-6.997408873037333e-13",
      "-1.09002293830694",
      "-2.3325592063200844",
      "-0.27236654337150806",
      "1.9613974032352768",
      "1.0900229383030309",
      "-1.4273599280668965e-11",
      "0.782116698871128",
      "1.2504516372447616",
      "1.2583119917757128",
      "2.3325592063140346",
      "-0.7821166988701057",
      "-5.2707638055506305e-12",
      "-5.5563198806558205",
      "-0.3848835254827042",
      "-4.505594090279114",
      "-27.587543678622346",
      "-11.504818442453239",
      "6.294813876475535",
      "3.151613977601659",
      "0.7254159549737721",
      "0.7830380332810712",
      "-5.775047796402742",
      "-4.229694771806695",
      "5.080112692234701",
      "0.48161884416524703",
      "-2.561695720328904",
      "-1.0594239137962407",
      "1.3368153915136334",
      "-1.626519135194602",
      "0.6099283982101983",
      "-0.1882313180592701",
      "0.7830380332721709",
      "4.362034462172235",
      "0.5051033283986861",
      "-3.888635969727752",
      "-0.505945503088364",
      "3.295399696652882",
      "1.6713749993702602",
      "0.770634455452963",
      "-1.8021361676961702",
      "0.5798844684517824",
      "-1.1156690198177894",
      "-4.091648566697323",
      "-1.698743473549232",
      "3.0459659805778267",
      "2.181686688257632",
      "-2.561695720327874",
      "4.496030022356428",
      "-1.319093561420888",
      "-1.1150648718559215",
      "-0.23065283248126223",
      "-1.1156690198104393",
      "0.9004199651792062",
      "0.314390571146967",
      "-0.06278261276480691",
      "-0.41680089932598857",
      "0.7468241090706713",
      "1.689655868310003",
      "0.1355907535305966",
      "0.6416244879745078",
      "0.7296576502923403",
      "2.0688019279257417",
      "-1.5183753122998447",
      "-3.4678000054597264",
      "-0.8178283211251675",
      "2.8722219510574853",
      "2.9172163786042833",
      "1.445243209526151",
      "-1.2692260272092706",
      "1.8568420162216077",
      "0.6338666971004271",
      "-1.9265715937798558",
      "-1.4013449683196",
      "1.4183079730272241",
      "11.50481844245249",
      "5.775047796398124",
      "1.0594239137990769",
      "0.11903256624792481",
      "5.556319880671017",
      "-6.294813876468229",
      "4.229694771795739",
      "-1.33681539152107",
      "-1.006247847805694",
      "0.384883525473752",
      "-3.1516139776080405",
      "-5.080112692218734",
      "1.626519135190732",
      "-3.8002356585214305",
      "-18.51442728485833",
      "1.444912469407461",
      "4.362034462176156",
      "3.8002356585219794",
      "-2.7067247172768863e-12",
      "-0.7722702398423874",
      "0.9192165080447746",
      "4.496030022355027",
      "18.514427284858296",
      "0.7722702398448553",
      "-6.004023444865222e-13",
      "0.0015942501865533517",
      "-0.2488773620512667",
      "1.6713749993605496",
      "0.04177434120518571",
      "1.21481142239466",
      "1.980232922715367",
      "0.2082682202597024",
      "0.9004199651771817",
      "-0.9533856530451993",
      "0.19938510465953774",
      "-0.06178816188804344",
      "0.36777600928627247",
      "-4.0916485667035385",
      "-0.9533856530355601",
      "-0.8003448102704384",
      "0.35177725946301247",
      "-2.013474082977484",
      "1.6896558683181466",
      "-5.358253666558643",
      "2.1287572006506994",
      "3.0854153388670613",
      "-0.1527674646909285",
      "0.5057735117528439",
      "0.10212702834883783",
      "-0.4469355684565779",
      "-0.42718647525619663",
      "-0.18717854977600218",
      "0.4736011649032298",
      "-0.34538279466436933",
      "-0.11156966583693369",
      "-0.5051033283744344",
      "-0.7706344554625731",
      "1.6987434735478903",
      "0.7099008671561687",
      "-0.6099283982245439",
      "3.888635969717983",
      "1.8021361677294712",
      "-3.045965980634724",
      "-1.2148114223919546",
      "-0.19938510465906856",
      "1.0477685994285828",
      "-1.3190935614145671",
      "-0.0015942501895665016",
      "-1.9802329227207547",
      "0.061788161885586786",
      "-0.5636514654351951",
      "0.0016260897458040269",
      "0.31439057115761665",
      "-0.8003448102616133",
      "0.5636514654273351",
      "1.632199550405177e-11",
      "-0.7971594328576199",
      "0.13559075353390657",
      "2.1287572006583417",
      "1.0403502717768243",
      "-0.8399928551404127",
      "-0.4925121244228624",
      "1.8130851934943417",
      "0.7399162454480235",
      "-1.9854519307362657",
      "1.1150648718401261",
      "0.06278261275764342",
      "-0.641624487964513",
      "-0.3517772594558806",
      "-3.0854153388729824",
      "0.8399928551352431"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.0024582727013263456",
    "0.002458274305617992",
    "0.0024582806457938322",
    "0.0024582803335816165",
    "0.0024582737283983607",
    "0.002458338561024378",
    "0.002458305599641939",
    "0.0024582791891581014",
    "0.002458293476678056",
    "0.002458313553177054",
    "0.0024582722806799546",
    "0.0024582900277569535",
    "0.0024582771301537654",
    "0.0024582975999956147",
    "0.0024647393725465917",
    "0.0024583164413235848",
    "0.0024582844719716105",
    "0.0024582877399269222",
    "0.002458321973583969",
    "0.002458357525236806",
    "0.002458276162456008",
    "0.0024582836467459583",
    "0.0024582832462222027",
    "0.0024582755189325595",
    "0.002458351377184467",
    "0.0024583131154917153",
    "0.0024582819154564577",
    "0.0024582986808203136",
    "0.0024583222704986593",
    "0.0024582738346546717",
    "0.0024582947410859766",
    "0.0024582795505584593",
    "0.002458303783772602",
    "0.0024639762079460294",
    "0.002458325991304314",
    "0.0024582881797243898",
    "0.0024582920252417314",
    "0.00245833235822759",
    "0.002458374207283647",
    "0.002458295516496791",
    "0.0024582949314972033",
    "0.002458282557544716",
    "0.0024584041446148136",
    "0.00245834214532004",
    "0.002458292783257126",
    "0.002458319537247352",
    "0.0024583570913492636",
    "0.002458279851770896",
    "0.002458313079976444",
    "0.0024582889317970582",
    "0.002458327225940148",
    "0.002470648347019451",
    "0.002458362499328201",
    "0.0024583026711643132",
    "0.002458308781233484",
    "0.0024583728843759383",
    "0.002458439356802388",
    "0.002458294289361966",
    "0.0024582822315434086",
    "0.0024584008411683085",
    "0.0024583408728023034",
    "0.002458292233286521",
    "0.0024583184446560985",
    "0.0024583551847803587",
    "0.0024582795917325105",
    "0.002458312266464671",
    "0.002458288530003536",
    "0.002458326322501224",
    "0.0024717385063581336",
    "0.0024583611483088904",
    "0.0024583020166625965",
    "0.0024583080641690925",
    "0.0024583710264395333",
    "0.0024584369435506777",
    "0.002458274799780626",
    "0.0024583482732472837",
    "0.0024583095508476514",
    "0.002458280893426986",
    "0.002458296906488457",
    "0.0024583188302302063",
    "0.0024582732042697174",
    "0.002458292883136357",
    "0.0024582785674576867",
    "0.002458301080255349",
    "0.0024638530358433207",
    "0.002458321796440748",
    "0.0024582867158214057",
    "0.002458290282418628",
    "0.00245832825321353",
    "0.0024583668443918993",
    "0.0024588558253650175",
    "0.0024586246011482275",
    "0.002458392597251241",
    "0.002458507933185635",
    "0.002458679626054248",
    "0.0024583362858851643",
    "0.0024584840958551905",
    "0.002458376928300022",
    "0.0024585513921512292",
    "0.00253533481019529",
    "0.002458711564170841",
    "0.0024584375933128315",
    "0.0024584657604759435",
    "0.0024587499506603786",
    "0.002459060147255093",
    "0.0024584477155504326",
    "0.0024583349635396135",
    "0.0024584025328445312",
    "0.0024584891600965214",
    "0.0024583030066783053",
    "0.0024583839914084707",
    "0.00245832494704017",
    "0.002458416307964041",
    "0.002477619451920722",
    "0.0024585003621400985",
    "0.0024583586589932687",
    "0.0024583731277582656",
    "0.002458528858986683",
    "0.002458683738077365",
    "0.0024582902327635846",
    "0.002458314762194171",
    "0.0024583487452272804",
    "0.0024582784424811007",
    "0.0024583088101652346",
    "0.0024582867316354107",
    "0.00245832167875267",
    "0.0024668765812242456",
    "0.002458353797915415",
    "0.002458299282641728",
    "0.002458304824309331",
    "0.0024583633986367806",
    "0.0024584235132647844",
    "0.002458361308249397",
    "0.0024584279079214386",
    "0.002458292179961352",
    "0.0024583505708391826",
    "0.0024583081753225657",
    "0.0024583757324418325",
    "0.0024867240323246434",
    "0.0024584381181921816",
    "0.0024583322337159578",
    "0.002458343031365463",
    "0.0024584557438531323",
    "0.0024585737728048526",
    "0.0024585339714448635",
    "0.0024583110372453066",
    "0.0024584081522112757",
    "0.002458337492341667",
    "0.002458448897217487",
    "0.0024857638035320276",
    "0.00245855127522237",
    "0.0024583776955674134",
    "0.002458395437028659",
    "0.002458582214621833",
    "0.0024587740212981828",
    "0.002458271822856366",
    "0.002458288677460769",
    "0.0024582764160619736",
    "0.002458295644489868",
    "0.002464578074529434",
    "0.002458313401328357",
    "0.0024582834068008364",
    "0.0024582864712211494",
    "0.0024583189880136532",
    "0.0024583521620027047",
    "0.002458339993511851",
    "0.0024583026690545894",
    "0.002458361466953423",
    "0.0024748175201142458",
    "0.0024584155757698934",
    "0.002458323972065911",
    "0.002458333328417704",
    "0.0024584324114412257",
    "0.0024585337733121215",
    "0.0024582835635270275",
    "0.0024583135593069347",
    "0.0024658407743121504",
    "0.0024583411388511335",
    "0.002458294466034955",
    "0.0024582992334430073",
    "0.00245834986629403",
    "0.002458401377051548",
    "0.002458387835860222",
    "0.0025041085107676826",
    "0.0024584570206236576",
    "0.002458340900356883",
    "0.002458352794036411",
    "0.0024584797215503567",
    "0.0024586081866082962",
    "0.002473541199522102",
    "0.0024816012947809747",
    "0.0024713964070946",
    "0.0024691421476862106",
    "0.0024931229018351282",
    "0.0024807658796157338",
    "0.002458563371646714",
    "0.0024583836696671158",
    "0.0024584019502008323",
    "0.002458599135021252",
    "0.00245879557061084",
    "0.0024583112641094456",
    "0.002458318651221407",
    "0.0024583968848206255",
    "0.0024584769209695413",
    "0.002458327076664761",
    "0.0024584176378350604",
    "0.0024585086423887133",
    "0.0024586356919776447",
    "0.002458859995744597",
    "0.002459198384280631"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.08535356106577590980000000 +/- 3e-30]",
      "[1.618157426957501111908387 +/- 3.27e-25]",
      "[5.759644504061802685365515 +/- 4.77e-25]",
      "[0.5942782449096528455396870 +/- 4.61e-26]",
      "[1.125096829852233589030477 +/- 3.19e-25]",
      "[0.4140871081312632223872854 +/- 4.55e-27]",
      "[4.932814751929043473436403 +/- 1.43e-25]",
      "[0.3134846967098852732381278 +/- 1.03e-26]",
      "[0.2126044727706267434344554 +/- 1.22e-26]",
      "[3.093963342026049229962781 +/- 3.47e-25]",
      "[0.4871178093939316997881074 +/- 2.57e-26]",
      "[1.241941115442701436096478 +/- 4.29e-25]",
      "[0.1158386848225426085239222 +/- 9.69e-27]",
      "[0.1167492478532895465911587 +/- 3.38e-26]",
      "[0.06136444271156656359973285 +/- 3.67e-27]"
    ],
    [
      "[0.03443666107334590133100000 +/- 3e-31]",
      "[0.1046904196716884646363882 +/- 4.27e-26]",
      "[0.2896174583773042709679224 +/- 4.16e-26]",
      "[0.02906163163859926393325337 +/- 3.38e-27]",
      "[0.09553630756787585325977431 +/- 2.84e-27]",
      "[0.02889209926797284274017629 +/- 4.09e-28]",
      "[0.7314656380178980434028012 +/- 4.67e-26]",
      "[0.03925404236650546517502039 +/- 9.33e-28]",
      "[0.02002633659589466093436773 +/- 4.35e-27]",
      "[1.450775094165778642670762 +/- 1.72e-27]",
      "[0.1813837375776204618052051 +/- 4.09e-26]",
      "[0.2700375073837088711108833 +/- 1.26e-26]",
      "[0.02012893352519057127752596 +/- 4.13e-27]",
      "[0.01934573745778261152221352 +/- 2.72e-28]",
      "[0.009970298927117444481129553 +/- 9.62e-29]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.2227607499808073
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack1_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 1,
  "lambda_polygon": 4,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.0",
    "0.135"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "1.9999999999999996",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "5.551115123125783e-17",
    "-1.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-2.0",
    "0.9999999999999998",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.005658765994134382",
      "0.005726390411041974",
      "0.013068246474738216",
      "0.005914966609933378",
      "0.008108016037942117",
      "0.00012809268907589547",
      "0.00019222690090601232",
      "0.00013429367218156113",
      "0.0004880717356871416",
      "-0.0007472157682878811",
      "0.00018347067080062008",
      "0.0005533468548298729",
      "-0.0008559093884553941",
      "-0.0019170039738836684",
      "0.0006469202677941556",
      "7.574263507082288e-05",
      "-0.0008343216593360535",
      "0.00015951251252205464",
      "0.0005235682503780152",
      "-0.0004496887505216466",
      "0.00017532566181157944",
      "6.53339214921057e-05",
      "3.0745175890249256e-05",
      "0.0029181532793933584",
      "-9.573085453931943e-05"
    ],
    [
      "0.00562202414152344",
      "0.005719937026202617",
      "0.012079798686161346",
      "0.0059436338904899425",
      "0.007547103918004276",
      "0.00011241228333827582",
      "0.0001051467607871974",
      "0.0001315816618267511",
      "0.0003898202350011926",
      "-0.0007389488230693897",
      "0.00018246334437442907",
      "0.00044991849476664264",
      "-0.0008060378547418404",
      "-0.0014860096727427692",
      "0.0005585203559646812",
      "5.373086176652477e-05",
      "-0.0005977276220939468",
      "0.0001360976641034922",
      "0.00041725058164340426",
      "-0.0002835701461190139",
      "0.00018101288576314383",
      "7.06595880688679e-05",
      "-0.00016090136243615633",
      "0.0020965601140871745",
      "-4.9778313986798364e-05"
    ],
    [
      "0.005938356846311628",
      "0.006172032336480995",
      "0.030584983194597102",
      "0.0065210664237447",
      "0.012359209329806036",
      "0.00028118181292243654",
      "0.0004834957572637154",
      "0.0001973304759814571",
      "0.001238359920715893",
      "-0.0027616246076098976",
      "0.0004753050653557861",
      "0.001580402175418257",
      "-0.002937504507090595",
      "-0.006352138216643476",
      "0.0013931394913139301",
      "0.00027896549662017537",
      "-0.0026223507744666985",
      "0.0004219188661989697",
      "0.0012941815285852066",
      "-0.001495340611543142",
      "0.00047012666429811014",
      "-0.00018323517495245158",
      "-0.0003974056024280292",
      "0.00913077195712713",
      "-0.0007243086252325295"
    ],
    [
      "0.005834638218592072",
      "0.0060753802036538065",
      "0.02659345386714833",
      "0.006477717003167815",
      "0.010642953063879336",
      "0.00022117865747099728",
      "0.0004410864443236589",
      "0.00021484617875252104",
      "0.0009307799957910924",
      "-0.0022639861354979062",
      "0.00042921362946359557",
      "0.001067164361256023",
      "-0.002186849839979692",
      "-0.00411493736058967",
      "0.001069315918737037",
      "0.00015982387913054168",
      "-0.0017250625215779703",
      "0.0002976177942090003",
      "0.001000461670819473",
      "-0.000693019421846399",
      "0.0004315998643656782",
      "-4.745851920597564e-05",
      "-0.0008903866401342798",
      "0.00665136283499699",
      "-0.0003619118044797633"
    ],
    [
      "0.005612310929952728",
      "0.00570557963851641",
      "0.011459007224029035",
      "0.0059076340864351665",
      "0.007409347496601215",
      "0.00011457186955196781",
      "8.196600807900294e-05",
      "0.00012031159251289238",
      "0.00037015000288745517",
      "-0.0006431922673999995",
      "0.00017471924796223228",
      "0.00043376410936719857",
      "-0.0007401414235028246",
      "-0.0013474997461427108",
      "0.000525213652213943",
      "4.827625584230916e-05",
      "-0.0005340969195839089",
      "0.0001308689646625697",
      "0.0003868074725862593",
      "-0.0002766877981273955",
      "0.0001788379850606883",
      "9.277909662700746e-05",
      "-0.0001710549429497829",
      "0.00186240040510857",
      "-6.727100818204552e-05"
    ],
    [
      "0.00670368714073672",
      "0.006709086874422916",
      "0.031760682117621564",
      "0.00841542004250298",
      "0.020226718896691472",
      "0.0008300669752706448",
      "0.0010902414624531153",
      "0.0012280537828517073",
      "0.0028282067181390866",
      "-0.001899150487000618",
      "0.0010318462251865867",
      "0.002656232480802265",
      "-0.003177549198878968",
      "-0.008038726902428791",
      "0.004907273615006864",
      "0.00022004426535150305",
      "-0.00388010482337823",
      "0.0009999068455217792",
      "0.003157256907282985",
      "-0.0021311649563217874",
      "0.0009029994721142002",
      "0.0012720702593772997",
      "0.002513543069200425",
      "0.012742638233960534",
      "0.0006738199583757265"
    ],
    [
      "0.009806531694054845",
      "0.07499608017996713",
      "9.808936404542857",
      "0.22817425407512343",
      "0.21264364916398557",
      "0.010267535031701393",
      "-0.12363433114262949",
      "-0.017826459273778492",
      "0.02551052326978613",
      "-0.8161247585829877",
      "0.02166079047536599",
      "0.10639851789073174",
      "-0.1706904057941271",
      "-1.2929005835290317",
      "-0.048901065311369424",
      "0.01194558151957323",
      "-0.13795241595718458",
      "0.021764290260507826",
      "0.01392560442247303",
      "0.04652845639592945",
      "0.12150169478383824",
      "-0.04643882740345443",
      "-1.4577140299432825",
      "0.5022141073441655",
      "-0.20264127667575935"
    ],
    [
      "0.005683205566946661",
      "0.005805967562477999",
      "0.013701896290688832",
      "0.006132810074715133",
      "0.008255937562531696",
      "0.0001691312986788673",
      "0.00011620039229158602",
      "0.00018553709077637838",
      "0.0005361771743161877",
      "-0.0008903819589588342",
      "0.0002541413986251798",
      "0.0006204529224518932",
      "-0.0010975741552332584",
      "-0.001970632487275045",
      "0.0008216700331682359",
      "6.538260736698778e-05",
      "-0.0007946589991000941",
      "0.0002045500817632162",
      "0.000561176499432484",
      "-0.00044126280641162096",
      "0.00026527411904267233",
      "0.00015639207865045205",
      "-0.00012828649293232703",
      "0.0026818366246671777",
      "-9.847851893175152e-05"
    ],
    [
      "0.00593343245398625",
      "0.00617184266285079",
      "0.022232153104552215",
      "0.0072485024011029265",
      "0.011294914870545108",
      "0.00034480253585595207",
      "0.00016074960177720648",
      "0.0005069670563380226",
      "0.0010865148573791289",
      "-0.0019592489597672746",
      "0.0005764805327274647",
      "0.0011627256981785183",
      "-0.002226135473543284",
      "-0.0030535044690533516",
      "0.0015834791494539163",
      "0.00010311280449757603",
      "-0.0011884631442502273",
      "0.0003261037202941487",
      "0.0012070097031507958",
      "-0.0006752070827786267",
      "0.0005802081346559776",
      "0.0003676911958504886",
      "-0.001211042311157455",
      "0.004518985205381608",
      "0.0003389101442060653"
    ],
    [
      "0.00618392021054675",
      "0.006797371504106833",
      "0.039468358539898704",
      "0.0075650633723590025",
      "0.014328725852368973",
      "0.0005308425613294817",
      "0.0007832036951693976",
      "0.0005906082103107837",
      "0.0017015529210314742",
      "-0.003314256683940193",
      "0.0008629359791884188",
      "0.0017027890982980252",
      "-0.003040221307467904",
      "-0.005794029619945147",
      "0.002571384847036983",
      "0.00010105747718108535",
      "-0.0024338790865012206",
      "0.000644534456725142",
      "0.0017996100187718958",
      "-0.0003217831362784845",
      "0.0010066421000979491",
      "0.0005919423236098349",
      "-0.001079438512966149",
      "0.00970039956373935",
      "-0.0003867559889991721"
    ],
    [
      "0.005643865917860943",
      "0.005712741861369069",
      "0.012342013936646114",
      "0.005884711888326821",
      "0.007893566771895526",
      "0.00012906509763320822",
      "0.00015386032839353797",
      "0.0001224899828925662",
      "0.0004549955503532227",
      "-0.0006504232253037387",
      "0.00017610733240249062",
      "0.0005244069889235045",
      "-0.0007990918633177582",
      "-0.0017410551651234343",
      "0.0006034914859906231",
      "6.668899552356951e-05",
      "-0.0007452494167058327",
      "0.00015185806593098677",
      "0.0004782280452034763",
      "-0.0004254782563921969",
      "0.0001744706707211849",
      "9.232423830603916e-05",
      "-8.497345804901543e-06",
      "0.0025810962306639343",
      "-0.00010985160010968741"
    ],
    [
      "0.006039476297012187",
      "0.006265694744936541",
      "0.0272266175535216",
      "0.006772765634411545",
      "0.013117749044526951",
      "0.00040067193697993354",
      "0.0005068020434694226",
      "0.0004064255701809971",
      "0.0014200915576600124",
      "-0.0019468532324977117",
      "0.0005447313778983137",
      "0.001582727393766721",
      "-0.0022532310646705645",
      "-0.005133586151523271",
      "0.0018307840801423548",
      "0.00019011317861181322",
      "-0.002190549227807776",
      "0.00043215130464385667",
      "0.0015129770889359053",
      "-0.0010274894608329295",
      "0.0005102507683303694",
      "0.00032521220341970867",
      "-0.00016607130058599335",
      "0.0078019433358063476",
      "-0.0001710432735001926"
    ],
    [
      "0.005717447719499254",
      "0.00581999335040895",
      "0.015085361996777883",
      "0.006043571690281559",
      "0.008846177223260483",
      "0.00017420598681980862",
      "0.0002624914965484885",
      "0.00017394471271974898",
      "0.0006305137942465744",
      "-0.000887923051115885",
      "0.000233598748441893",
      "0.0007028799095539888",
      "-0.0010121372565386289",
      "-0.00232379294571623",
      "0.0008334235845674792",
      "8.591247240875465e-05",
      "-0.0010280295946759827",
      "0.0002072773211676214",
      "0.0006701040366436051",
      "-0.0005387050454762112",
      "0.0002461451200438131",
      "0.0001265288903464945",
      "3.153120726997015e-05",
      "0.0036732577612187314",
      "-0.00012916106792339497"
    ],
    [
      "0.015504218701870309",
      "0.01721488393173592",
      "0.5213540298201274",
      "0.02041566758622649",
      "0.15649017788100586",
      "0.007320835163340643",
      "0.005516429871498576",
      "0.0009193368928825067",
      "0.02822058084710871",
      "-0.051999773139705434",
      "0.009717836907438288",
      "0.04093810755919247",
      "-0.08286212109228433",
      "-0.17299133203087805",
      "0.03325293524576337",
      "0.0075769713425569065",
      "-0.07030493585390939",
      "0.011712647976765224",
      "0.026766500572316235",
      "-0.05482986673092847",
      "0.008548138276461274",
      "-0.0022325177009752195",
      "0.008917921324941755",
      "0.21443161381196704",
      "-0.030801463612811723"
    ],
    [
      "0.16983141614700467",
      "0.06860979238939408",
      "9.269927463053962",
      "0.6061928986609662",
      "1.5632839158826668",
      "-0.043864066294495706",
      "0.6802285105005348",
      "0.12900092339843808",
      "0.2800713567560286",
      "-0.7271646439986513",
      "0.11229757472587837",
      "0.1464365698299486",
      "-1.2505452937731352",
      "-1.4763168939643625",
      "0.951254181714638",
      "0.08469248742863647",
      "-1.0250726900820935",
      "0.28601934878188834",
      "0.4208871824931568",
      "-0.07371704884789688",
      "-0.14312986460926289",
      "-0.2574350327690302",
      "1.9895925246879589",
      "3.4886320495126935",
      "-0.1564259273217528"
    ],
    [
      "0.006535793963829165",
      "0.007036741060046352",
      "0.05111759006975837",
      "0.007946568631357773",
      "0.019873991607750056",
      "0.0007678303624372441",
      "0.0007258464523359396",
      "0.0005739744270074398",
      "0.0027368230393304926",
      "-0.004617098990651846",
      "0.0010661756283596826",
      "0.003426887607647123",
      "-0.006275087262500192",
      "-0.01344472176839991",
      "0.0039267484046131085",
      "0.0004886890295204876",
      "-0.005500403533143408",
      "0.0011399512264383127",
      "0.0027572207342292632",
      "-0.003474389314233359",
      "0.0011657492517489797",
      "0.00029805581758482485",
      "0.0008575740455197552",
      "0.017471621011704602",
      "-0.0016785950896689157"
    ],
    [
      "0.005798819206637843",
      "0.005948056704721295",
      "0.016483863973199765",
      "0.006315521296976528",
      "0.009768543819680084",
      "0.00024176006021337993",
      "0.00027311547228097853",
      "0.00027795946576725846",
      "0.000809096933192985",
      "-0.0010508844638750378",
      "0.00033548967662907955",
      "0.0008920292313350876",
      "-0.001194724282279971",
      "-0.0024576243572860487",
      "0.001120061529879311",
      "9.589893430267541e-05",
      "-0.0010749006010884296",
      "0.00024908518254879",
      "0.0008717215790595355",
      "-0.0005232765761714939",
      "0.0003134712889997452",
      "0.00024092983363203406",
      "-0.00010004205988317787",
      "0.003899741666772018",
      "2.373187127838209e-05"
    ],
    [
      "0.005833203871179526",
      "0.006001652884804991",
      "0.017745497299284103",
      "0.0064362990406985985",
      "0.010217871933731283",
      "0.000285178443952239",
      "0.0001606779830002661",
      "0.00028070078913609094",
      "0.0009150978108418584",
      "-0.0012724271943838716",
      "0.0003967665739685223",
      "0.0011173586170951729",
      "-0.0018081170877040338",
      "-0.003589948579302943",
      "0.0013983519956414002",
      "0.00013841189420403516",
      "-0.0014496086683440624",
      "0.000352789980196735",
      "0.0009431710152659692",
      "-0.0008967671450166655",
      "0.0003690657085071748",
      "0.00023988428252202479",
      "0.000238840825047742",
      "0.004501009818045047",
      "-0.00023292716000640056"
    ],
    [
      "0.006492939705794862",
      "0.00668358092169517",
      "0.036272409070233574",
      "0.007656226092058569",
      "0.018558253963629385",
      "0.0006315292898046769",
      "0.001680017309590648",
      "0.0008409790686966535",
      "0.002391176230627894",
      "-0.002365973150125784",
      "0.0008101720993587173",
      "0.0022244598664306484",
      "-0.0018615291775626183",
      "-0.004820925090843215",
      "0.0029464397993376108",
      "0.00021089924437310225",
      "-0.0029327897491093218",
      "0.0005724824655335516",
      "0.002721915687659831",
      "-0.0013618654901363415",
      "0.0008178630527459606",
      "0.000738500455484067",
      "-0.00010059211284823655",
      "0.013078445538516725",
      "0.0005981379819062087"
    ],
    [
      "0.006994818478150113",
      "0.007354336767683998",
      "0.052229945235117904",
      "0.009148323231564188",
      "0.02480007900012488",
      "0.0011938247308807643",
      "0.0008999365164642555",
      "0.0009990962050381357",
      "0.0038026507683666284",
      "-0.004418349053578483",
      "0.0015785943083371553",
      "0.004776201825133348",
      "-0.008353236028283344",
      "-0.01586060415450523",
      "0.006265515825631394",
      "0.0006458826569807105",
      "-0.006915704371194121",
      "0.0017153807834327812",
      "0.0038280492753230044",
      "-0.005218997108632777",
      "0.001461690931277733",
      "0.0010095441071405692",
      "0.0031807916864172643",
      "0.020678112749210813",
      "-0.00192819220184623"
    ],
    [
      "0.1557787482710842",
      "1.2491674822615515",
      "5.24621366297675",
      "1.1033646659427798",
      "1.7849191102448714",
      "-0.3278890232276533",
      "0.7574436692039846",
      "0.35646901559793853",
      "0.1069382553564173",
      "-2.4326264933467985",
      "-0.7562447732373022",
      "-0.4295527960731824",
      "1.915727535175093",
      "0.2789299560791953",
      "-0.28038030782931106",
      "-0.11365152953744599",
      "0.014244099654980571",
      "-0.12943128707278778",
      "0.4872769545403228",
      "0.5728925451953598",
      "0.783316917583863",
      "-1.1394793659449454",
      "-1.0974292455329961",
      "2.713237514163431",
      "1.1842881572909778"
    ],
    [
      "0.005603877021205357",
      "0.005685537333802444",
      "0.011684864767915205",
      "0.005901116572598769",
      "0.007298429487213343",
      "0.00010049356390700067",
      "0.00010260995328454563",
      "0.0001154403107661895",
      "0.00034574165114739983",
      "-0.0006507064355323819",
      "0.00016558773569823768",
      "0.0003923483843821638",
      "-0.0007721462264093005",
      "-0.0013398625196374555",
      "0.0005100610810527148",
      "4.573395467503115e-05",
      "-0.0005476615688557772",
      "0.0001278732812342632",
      "0.00036831415165669654",
      "-0.00025706618887990225",
      "0.0001647946516162306",
      "6.907352710469764e-05",
      "-0.00011978101790619652",
      "0.001922880967761228",
      "-6.539065198079502e-05"
    ],
    [
      "0.005652562002080797",
      "0.005776645689601154",
      "0.014067543807697327",
      "0.00599943372310019",
      "0.00801266622354358",
      "0.00013459288202586446",
      "0.00015220694999858484",
      "0.00012986359753947566",
      "0.0004750892295626436",
      "-0.0009447715047964638",
      "0.00021516249660735688",
      "0.0005672065941748533",
      "-0.000995726326947849",
      "-0.001894533941416053",
      "0.0006175626003653229",
      "7.339685933739938e-05",
      "-0.0007751593936507282",
      "0.00016513723790305816",
      "0.0004980806852041127",
      "-0.00040511370531550015",
      "0.000230833803157685",
      "5.600177943724138e-05",
      "-0.0002735472027020924",
      "0.002805639774669281",
      "-0.0001505410416852247"
    ],
    [
      "3.032250579479175",
      "4.601525869880627",
      "11.147566979738322",
      "5.513104450586532",
      "2.1787429006288166",
      "-0.6171736442840515",
      "1.9217769542808516",
      "-0.5454875022980195",
      "-0.09650664184987393",
      "-1.952889222103818",
      "-2.339404732030505",
      "0.6752567853277676",
      "0.8817944103699452",
      "-4.125966243449956",
      "-0.8099358673481629",
      "3.379215047785009",
      "-2.0302815594794454",
      "-1.8017683929992114",
      "0.7532976021833325",
      "-1.2402292206092917",
      "2.515026051301776",
      "-0.15503519423733175",
      "2.4878325043207896",
      "-1.3802712804339754",
      "1.379011855158598"
    ],
    [
      "0.27083305301084915",
      "5.713275727921176",
      "11.444077149353589",
      "0.4531772835513359",
      "2.4387698309405255",
      "-0.4659055399648958",
      "-0.32018586362470824",
      "0.01789875574972931",
      "0.5604210863102824",
      "0.7507880858750211",
      "0.9770219576197401",
      "0.23884779246194981",
      "-0.20033786080331994",
      "0.40309196384969515",
      "-0.15431741904222532",
      "-0.886542182778898",
      "1.0035392024622911",
      "-0.21843155633211178",
      "-0.07832299875783168",
      "-3.478730084629698",
      "-0.17876805457020403",
      "3.20450741318142",
      "-0.9053856926604058",
      "0.5404017165860807",
      "0.9367646861057771"
    ],
    [
      "0.09808918324927922",
      "10.523366053229237",
      "6.688516127077482",
      "0.8899361603902011",
      "1.0776259385418807",
      "0.29540573791198077",
      "0.6638728217606676",
      "0.15405815818671809",
      "0.13759162836130312",
      "5.068600995114253",
      "0.682174511772503",
      "0.39255785970729135",
      "1.4137221741204564",
      "0.19217044960991103",
      "-0.19786579879540392",
      "-0.39903982635629676",
      "-0.31979622840380245",
      "0.02529483447807804",
      "0.18572789822036587",
      "3.0963935041090886",
      "2.9148656382066704",
      "-0.6318682471355653",
      "1.0546585640693606",
      "1.3453736962896108",
      "-0.009078718638117218"
    ],
    [
      "0.005661930666403116",
      "0.005743554819572253",
      "0.014315728917018477",
      "0.005940912009804089",
      "0.008215274827444743",
      "0.00012660419065391894",
      "0.00014867492570922426",
      "0.00012728824258551052",
      "0.0005046859063275553",
      "-0.0009480006746866243",
      "0.00020223716648859675",
      "0.0006071685171771501",
      "-0.001081175866952438",
      "-0.002376148255665288",
      "0.0006787031069835547",
      "9.419158021697622e-05",
      "-0.000958714469253245",
      "0.0001762369098700128",
      "0.0005354776707639923",
      "-0.0005005912014112571",
      "0.00018031517963982267",
      "1.0496074817963044e-05",
      "1.8934267389787743e-06",
      "0.0031778817704814534",
      "-0.0001646482746361363"
    ],
    [
      "0.005690265537455778",
      "0.005822619261049806",
      "0.016942302528432554",
      "0.006036604204875217",
      "0.008635677111690162",
      "0.0001387680214547964",
      "0.00027224266099800266",
      "0.0001323108708686544",
      "0.0005727899914561761",
      "-0.0012207302874405203",
      "0.00023948836929155198",
      "0.0006768807115977724",
      "-0.0012180496935150923",
      "-0.002434999671211604",
      "0.0006743451768198288",
      "0.00010342922134755665",
      "-0.0010490706031234325",
      "0.00018317630858162952",
      "0.0006155209985272569",
      "-0.0005095502219337496",
      "0.00023873978022199426",
      "-1.4880135018796899e-05",
      "-0.000282779580718949",
      "0.003924333863083471",
      "-0.00019743360802610942"
    ],
    [
      "0.005678722457687518",
      "0.005778238832084151",
      "0.014161724433587135",
      "0.005990988380808954",
      "0.008363784589932017",
      "0.0001407055194516244",
      "0.0002193939057416425",
      "0.00014847820054531517",
      "0.0005349740652945678",
      "-0.0008886273806043146",
      "0.00020756739552737176",
      "0.0006084490204303464",
      "-0.0009551043414455225",
      "-0.0020575726196930015",
      "0.0006986887212140233",
      "8.156583290580533e-05",
      "-0.0008956982604158926",
      "0.00017541287763169963",
      "0.0005740239890530043",
      "-0.00046347122871893905",
      "0.00021263727839893393",
      "6.27401527651361e-05",
      "-5.135248825662098e-05",
      "0.0032116155784229273",
      "-0.00011042079463032086"
    ],
    [
      "0.8438957650937515",
      "3.985020556857482",
      "9.415777173122569",
      "5.029934168903831",
      "1.922965398759448",
      "0.22046138510351684",
      "1.939400970722516",
      "1.99421331264589",
      "-0.03649744231747742",
      "3.078522579365039",
      "1.300141841109033",
      "1.1536865368241467",
      "5.060810359127131",
      "-1.5220712554258",
      "0.2643115012036975",
      "-1.647377717840468",
      "-1.5316065127390162",
      "-0.22632303558809752",
      "-0.1214030519920092",
      "4.517292612929561",
      "4.014323959283452",
      "-0.758461316898102",
      "2.4629802877230276",
      "-1.4412120172710037",
      "-0.8335539691842735"
    ],
    [
      "0.28755690384654053",
      "8.18341061148857",
      "2.8019047804221766",
      "2.7602522116210637",
      "3.4302630286499305",
      "-0.11416902746030763",
      "0.6090883475672203",
      "0.13474382434028112",
      "0.6240082767804737",
      "-0.3281049137495793",
      "3.6929353718094324",
      "-1.0266430728029274",
      "-0.5004887138034777",
      "2.937091465341189",
      "-0.5493131645964067",
      "-0.11628348528234476",
      "0.5411822039154314",
      "-0.12999291582765443",
      "0.7369689314809887",
      "-1.7604826504993822",
      "2.8540387591159226",
      "-0.8892018292663346",
      "0.3246054610994519",
      "0.2782181378346439",
      "0.41304238896749207"
    ],
    [
      "0.005684419280066899",
      "0.0057468860963759225",
      "0.015756962457327647",
      "0.005907544551863213",
      "0.008586812236536344",
      "0.00013820843376904888",
      "0.00023834309041178954",
      "0.00011201184515761057",
      "0.000570667836009333",
      "-0.0009746949474263781",
      "0.00020739550499165364",
      "0.0006760705439965543",
      "-0.0011686065445428641",
      "-0.0026600215534720198",
      "0.0007055191488991186",
      "0.00010863348779690784",
      "-0.0011366521253298666",
      "0.00019332962221372388",
      "0.0006005306343646367",
      "-0.000616146495420242",
      "0.00018453825320714786",
      "7.129839573994197e-06",
      "5.9447990092025376e-05",
      "0.003906919379958507",
      "-0.0002523276575626487"
    ],
    [
      "0.00562226674795122",
      "0.00570189443084812",
      "0.012225698057719003",
      "0.0058852788251980296",
      "0.007610623894554206",
      "0.00011719786311654526",
      "9.476416208500033e-05",
      "0.00011121857844630059",
      "0.00040341743316342623",
      "-0.000696390258428784",
      "0.00017501919105740568",
      "0.000486827636497255",
      "-0.0008319593840730383",
      "-0.001702996166364938",
      "0.000553727574901225",
      "6.414344695899239e-05",
      "-0.0006756743580652682",
      "0.00014395806720009845",
      "0.00041925689906585997",
      "-0.00036588548000836095",
      "0.00017034632168778246",
      "6.608876434611386e-05",
      "-8.560241777788696e-05",
      "0.002264484610404005",
      "-0.0001222209244411785"
    ],
    [
      "0.0057259213217032146",
      "0.005834503939532685",
      "0.01675476178902996",
      "0.006034261606778394",
      "0.009124007361462424",
      "0.00017359081070657264",
      "0.0002453833909592611",
      "0.0001477456086174536",
      "0.0006716097524200748",
      "-0.0011594573488497967",
      "0.0002558060062322586",
      "0.000818801308115417",
      "-0.001312907254441302",
      "-0.0029188477393241687",
      "0.0008290328004759485",
      "0.0001251893251115332",
      "-0.0012337732477399103",
      "0.0002212436643817855",
      "0.000706028359950354",
      "-0.0007091136128032135",
      "0.00023857079682094572",
      "3.184612709336448e-05",
      "-3.959467016848852e-05",
      "0.004263839585068208",
      "-0.0002454621402217342"
    ],
    [
      "0.6201785093009784",
      "7.58875546401621",
      "15.386861905370747",
      "2.6744977944513146",
      "1.6325073757917719",
      "2.072815763059375",
      "2.2241986018085753",
      "0.7799078451340372",
      "-0.30125899205472284",
      "8.654551630212522",
      "2.9245946245663186",
      "-1.7443816437521271",
      "5.949493880002465",
      "-3.013318745581461",
      "-0.6469710863914607",
      "-0.08060719235581928",
      "-1.8453042783076998",
      "-0.8091550045944046",
      "0.39955014183617144",
      "-6.334336504499131",
      "-3.189187441872694",
      "0.8068071268208991",
      "-1.3407716944679837",
      "-0.717209983221918",
      "-0.7085619134511518"
    ],
    [
      "0.5021439836074936",
      "2.5991281564935247",
      "15.099985515858446",
      "2.7987145814001915",
      "1.4134916308386443",
      "-0.6771457073578512",
      "2.630673563423572",
      "0.2718277687744228",
      "0.5732638277842125",
      "-3.2186474848551256",
      "-2.2871742612103425",
      "-1.7312338421223434",
      "0.3474733578734715",
      "2.655295738201341",
      "1.5270507435653997",
      "-0.8743794265872342",
      "-0.3233253503064123",
      "1.0944158780628666",
      "0.5814112374727239",
      "5.347366801578087",
      "-1.1818857577053683",
      "0.26817120975855424",
      "6.19884594648294",
      "3.2245750002798355",
      "-0.8442001313049909"
    ],
    [
      "0.005843183515668126",
      "0.006112294631725577",
      "0.018072989631950063",
      "0.006599071631763023",
      "0.010127167501012746",
      "0.000308692127773198",
      "0.00017650728297552643",
      "0.00034663117487178054",
      "0.0009066304698788491",
      "-0.0012724570345398253",
      "0.0004302500501861793",
      "0.000982114708186475",
      "-0.001326188382293",
      "-0.0026957319049245813",
      "0.0013552405984900509",
      "6.75413586271235e-05",
      "-0.0010405263299123127",
      "0.0003157908516423554",
      "0.0009457988220717395",
      "-0.0004526458689195595",
      "0.0004926917629437185",
      "0.00039671102565300484",
      "-0.00047059753034655287",
      "0.003758783866771848",
      "-2.221925725610522e-05"
    ],
    [
      "0.005636039292162522",
      "0.005724981195541451",
      "0.012948718769175074",
      "0.005882944680819984",
      "0.00779128874436103",
      "0.00012392444033417545",
      "0.00013485307967818976",
      "0.00011296543501176249",
      "0.00043827945168586896",
      "-0.0007218556778001283",
      "0.00018172154654174356",
      "0.0005139509153279645",
      "-0.0008663212203711182",
      "-0.001870851924752692",
      "0.000604475540836105",
      "6.660880364740845e-05",
      "-0.000763567149518274",
      "0.00015951309787669426",
      "0.0004546291053416346",
      "-0.0003775240858494751",
      "0.0001807235034846",
      "7.173897627418999e-05",
      "-8.398721073747847e-06",
      "0.0025842591294665345",
      "-0.0001578454637138789"
    ],
    [
      "0.00562005766081401",
      "0.005672074603072848",
      "0.012430201474994095",
      "0.005794307522466482",
      "0.007641413999683995",
      "9.964678567221507e-05",
      "0.00021547022285553909",
      "8.849729683667199e-05",
      "0.00039852705704223473",
      "-0.0006291732242189662",
      "0.0001452762853030882",
      "0.00045147558684431225",
      "-0.0007108520671019775",
      "-0.0015453484487383301",
      "0.00047866016900354196",
      "6.597943143472626e-05",
      "-0.0007150258168072232",
      "0.00012638803517789565",
      "0.0004263042991750722",
      "-0.0003852780635409727",
      "0.00014045742168306648",
      "3.1698118227461065e-05",
      "-7.811587830097156e-06",
      "0.002658968435370212",
      "-0.00012779732900580214"
    ],
    [
      "0.0056116319680936605",
      "0.00567296042615345",
      "0.01134781989234953",
      "0.005800687737452675",
      "0.007471202905625064",
      "0.00010238527398137176",
      "0.00015573430681368056",
      "9.66089216893519e-05",
      "0.00037476284445557497",
      "-0.0005613374593898312",
      "0.00014357107195725263",
      "0.0004341181527819961",
      "-0.0006643026197466969",
      "-0.0014421472165824308",
      "0.0004988130855265175",
      "5.812204418916272e-05",
      "-0.0006373016198106452",
      "0.00012801373129355583",
      "0.0003959858454735835",
      "-0.00035198635330145026",
      "0.00014121156905157317",
      "5.8334955642173455e-05",
      "4.55070105085713e-05",
      "0.0022433259317254477",
      "-0.00010553919035163247"
    ],
    [
      "0.0056641522238803635",
      "0.005732308436140247",
      "0.013383793343007428",
      "0.005908318686242107",
      "0.00819085156850638",
      "0.0001346677856326919",
      "0.00022584957078603858",
      "0.0001242718925778193",
      "0.0005057471440868647",
      "-0.0007475103772393902",
      "0.00018793477597891232",
      "0.0005873757026149806",
      "-0.0009018528912513906",
      "-0.0019190488549097695",
      "0.0006491536981854174",
      "8.263959205707826e-05",
      "-0.0008696865366945208",
      "0.0001679350721924897",
      "0.0005364190487209618",
      "-0.0005098563738603736",
      "0.0001818658203977638",
      "6.534282905124161e-05",
      "5.129615110056666e-05",
      "0.003102012753901431",
      "-0.00014493335173017076"
    ],
    [
      "0.0058571682537879735",
      "0.006032189072503533",
      "0.019129914779784957",
      "0.006481340563934151",
      "0.01054835039537637",
      "0.0002965602377861861",
      "0.00019331778721634146",
      "0.0002995915495832021",
      "0.0009720104799934604",
      "-0.0013597832846958913",
      "0.00041075410244784534",
      "0.001147287284684555",
      "-0.0018312552692897395",
      "-0.0037034872479889515",
      "0.0014281558346821682",
      "0.0001375138250141223",
      "-0.0014918499504281903",
      "0.00035290799633996215",
      "0.0010087048079800377",
      "-0.0008204748689449688",
      "0.0003890060349692027",
      "0.00025259651467355557",
      "7.977084278341374e-05",
      "0.00479592171630026",
      "-0.0001996581669335472"
    ],
    [
      "0.39691844070783033",
      "0.8346379866252734",
      "1.067677308422877",
      "6.058105242563274",
      "1.4675894254574677",
      "0.4134483555916649",
      "-0.5675356049992508",
      "1.1791751101413863",
      "0.46513774273501757",
      "-0.3089092690902208",
      "0.2586042237708306",
      "-0.10169405598134455",
      "-2.454502669508291",
      "-1.1205740988972817",
      "2.8963373940613346",
      "-0.3905652926817335",
      "-0.2936448294137324",
      "0.986919346122455",
      "0.5955306780380656",
      "-0.8774137301091922",
      "2.222900104537544",
      "1.0907252235982567",
      "-0.5494678994911785",
      "-0.512914208940309",
      "0.6221680809665191"
    ],
    [
      "0.216188229620033",
      "9.948840106105543",
      "1.933989329304559",
      "0.32176748068454886",
      "0.40043867869966576",
      "-1.161597926984514",
      "0.46943543377278923",
      "-0.10838844370933828",
      "0.20059349428012704",
      "-4.312193351377867",
      "0.3328864824983008",
      "-1.2604303547309788",
      "-0.08056698120045355",
      "0.5616710769353415",
      "0.020927080577036482",
      "-0.7122376905546968",
      "0.371631639688526",
      "0.15954417603987306",
      "0.13499718958368753",
      "-0.4415911520876004",
      "-1.5178502242069651",
      "0.1337971258950302",
      "0.6573303111655184",
      "-0.14113265426108013",
      "-0.09869040868183908"
    ],
    [
      "0.008247731041373465",
      "0.008798002816551442",
      "0.0347949115171739",
      "0.0171380748556664",
      "0.03385139345531334",
      "0.0025846144561200027",
      "-0.0034068419135391604",
      "0.0047104853748445915",
      "0.005862251048303762",
      "-0.006263130878366363",
      "0.004425053948734846",
      "0.005506418952312523",
      "-0.009811426502832093",
      "-0.011505806925175837",
      "0.013796190931923235",
      "-8.34806927214991e-05",
      "-0.0015939512013603818",
      "0.0020545953955625577",
      "0.00656616263053255",
      "-0.0011931280786760528",
      "0.002971235847663417",
      "0.005699772125134561",
      "-0.004730279054140382",
      "-0.002091260118883737",
      "0.006418486855652325"
    ],
    [
      "0.006019757517643103",
      "0.006032412529447802",
      "0.025500454794218894",
      "0.006610166964710028",
      "0.013016598377519941",
      "0.0002890490304605906",
      "0.0012334072968527559",
      "0.00038487534458435293",
      "0.0013118030669907613",
      "-0.0015459514486288104",
      "0.00040349413940486803",
      "0.0012075860782467245",
      "-0.0010681415520048616",
      "-0.002076315475772499",
      "0.0011228695899003546",
      "0.0001596667045025869",
      "-0.001651286550549173",
      "0.00019805845986803358",
      "0.001545453316497303",
      "-0.0009951554515433684",
      "0.0003887892875039255",
      "0.00018298631122699242",
      "-0.0008589461110190407",
      "0.00857969366797454",
      "0.00039207627344291126"
    ],
    [
      "0.005636348899609114",
      "0.005765981955339663",
      "0.013661815587928625",
      "0.006029970360880285",
      "0.007766798263258018",
      "0.00013155430229725676",
      "1.341426410657762e-05",
      "0.00013989415367594195",
      "0.000435580558326432",
      "-0.0009878835185548032",
      "0.00022887290744017736",
      "0.0005457058273806644",
      "-0.0011364975205971357",
      "-0.002090019182256854",
      "0.000658785109849983",
      "6.98937583989485e-05",
      "-0.0007397593651953655",
      "0.00017098229011064481",
      "0.00044943274663072897",
      "-0.0003554537275090262",
      "0.0002204442042278234",
      "5.992236640772856e-05",
      "-0.00028139791100563634",
      "0.002329462804278283",
      "-0.00013998449257428876"
    ],
    [
      "0.0056373733120658066",
      "0.0057343632504132",
      "0.014695940549439734",
      "0.0059760834695161665",
      "0.007822275808486387",
      "0.00010778872633847503",
      "0.0002289267482784983",
      "0.00012167554803248153",
      "0.0004283990274215901",
      "-0.0009302737254485019",
      "0.00020029912810920562",
      "0.0004603569706518321",
      "-0.0009507986135002157",
      "-0.0015817796912411235",
      "0.0005220562436523755",
      "6.019386035927479e-05",
      "-0.0007093893125348603",
      "0.00013474912417661965",
      "0.00046858503150703156",
      "-0.0002924518403077463",
      "0.0002030257289960563",
      "2.8743825854658493e-05",
      "-0.00038067595466611273",
      "0.002869461890847767",
      "-9.364264228261152e-05"
    ],
    [
      "0.0056156255930284605",
      "0.005738328575920355",
      "0.013699958816255377",
      "0.005945292525413535",
      "0.007515331455993695",
      "0.00010830081341478621",
      "0.00010937907908449017",
      "0.00011169160177287328",
      "0.0003817609593272361",
      "-0.0009113947637137246",
      "0.0001962587113180684",
      "0.0004465335559661553",
      "-0.0009187414836664983",
      "-0.0016603945633966606",
      "0.0005156248661915289",
      "5.4449538123509884e-05",
      "-0.0006386296509271064",
      "0.00013841760754324474",
      "0.0004010935319137024",
      "-0.00024658798155365475",
      "0.00020747395599847793",
      "3.940162335164956e-05",
      "-0.0003708606873272417",
      "0.0023456220857814587",
      "-0.00013226593559856022"
    ],
    [
      "0.005732991164961897",
      "0.006052350274874647",
      "0.021859746381926545",
      "0.006402100263753468",
      "0.009086440993455095",
      "0.0002024652159666092",
      "0.00017697214635903265",
      "0.0001964374896794555",
      "0.0006700641590010804",
      "-0.0019226590345695778",
      "0.0003800901168453303",
      "0.0008048903676829772",
      "-0.001548465408692641",
      "-0.00281974552784137",
      "0.0008121288495141701",
      "8.578814158189395e-05",
      "-0.000997597210125899",
      "0.0002288902104487171",
      "0.0006963208769128748",
      "-0.0002467339851161536",
      "0.00045648809721049916",
      "6.0774382186517505e-05",
      "-0.0012819976854624056",
      "0.004079376274810858",
      "-0.0002512420429852045"
    ],
    [
      "0.007214909441683109",
      "0.007994088066201237",
      "0.05590080742330887",
      "0.010669024402249637",
      "0.02181374006859905",
      "0.0014542617111020738",
      "0.0037035400369227673",
      "0.002437278091842001",
      "0.0033753651971315493",
      "-0.0029370136648191793",
      "0.0022551915862551327",
      "0.0011968481145419002",
      "0.003794856862905042",
      "0.012560919711558354",
      "0.005492701143770702",
      "-0.0007716684439898438",
      "0.0032253403161888947",
      "0.0006182956107748843",
      "0.004046148862968155",
      "0.005834299746516189",
      "0.0024501355702697897",
      "0.004228828460879766",
      "-0.008978557475853443",
      "0.005567558240766852",
      "0.003917137499214806"
    ],
    [
      "0.006423817907625073",
      "0.008593098285844139",
      "0.07037067636297377",
      "0.011610192301487618",
      "0.014935361766591224",
      "0.0012169238987675066",
      "-0.002977513479841007",
      "0.0015780278902376985",
      "0.0021712467854757937",
      "-0.009971398844168883",
      "0.002717400212262344",
      "0.002840205610611996",
      "-0.008537933498244542",
      "-0.007813473473924177",
      "0.0047100493472631965",
      "-7.805322658960139e-05",
      "0.0008608410408987673",
      "0.0009859684182961454",
      "0.0019235357306536358",
      "0.0036207175989251264",
      "0.0024378083181175194",
      "0.0018245407065669596",
      "-0.01103103153470277",
      "-0.004230564407443827",
      "0.0003915174443423456"
    ],
    [
      "0.3516165362132207",
      "29.509444592300817",
      "9.831589002169816",
      "12.369146320484035",
      "6.526518968261429",
      "-1.2132268973559603",
      "-0.4305757998604315",
      "0.028353143572641445",
      "0.42510854029998096",
      "1.9471125838874026",
      "-0.028769714382421048",
      "0.5534502805099247",
      "-5.798412337367134",
      "-2.769091908896555",
      "-2.6289423250335733",
      "-1.1998489738507403",
      "-1.0735363921656802",
      "0.04189083561431926",
      "0.7149591863122223",
      "9.570606430556932",
      "-0.3888912552001312",
      "0.036267925036268044",
      "-1.9073065268852771",
      "1.7827737383634152",
      "-5.852926333901773"
    ],
    [
      "0.0077524391800744465",
      "0.010248582596242978",
      "0.07152221288649299",
      "0.017401876093082403",
      "0.027663865515437886",
      "0.0002548278364430713",
      "0.0016630020743734362",
      "0.0032927193999956797",
      "0.004112181908702543",
      "-0.00943743408176545",
      "-4.172186522239847e-06",
      "0.004075027680814016",
      "-0.012223020751521277",
      "-0.024254445662319348",
      "0.012912844857753597",
      "0.0005070397853945143",
      "-0.009573489611199216",
      "0.003450842194374612",
      "0.005476574588861706",
      "0.002694242714089512",
      "-0.00034733269556505716",
      "-0.0011223926260147297",
      "0.01688840825795542",
      "0.020496899980849623",
      "0.0021467840189756116"
    ],
    [
      "0.006674677072157569",
      "0.0064086347167249145",
      "0.039440258591496774",
      "0.007507802585513273",
      "0.019647341942258117",
      "0.0005873147531309219",
      "0.003590067011014435",
      "0.0007637551831914061",
      "0.0026999175699370355",
      "-0.0009115749096313724",
      "0.0006736728069222715",
      "0.0016644385123142293",
      "-0.001671659920548816",
      "0.000789197489705631",
      "0.0030263098349352304",
      "7.539652523828773e-05",
      "-0.0025960095876272514",
      "0.0006635262580953686",
      "0.003100463154264004",
      "-0.0010275267898017452",
      "0.0007164261838641389",
      "0.001047446098786209",
      "0.0012689565763200424",
      "0.016098162658925386",
      "0.00029861484736971123"
    ],
    [
      "0.0057107599234758905",
      "0.0058267569997681205",
      "0.012564615102639455",
      "0.006245061162079235",
      "0.008501633514239652",
      "0.00019843567859869203",
      "8.673930933769231e-05",
      "0.0002299296322024363",
      "0.0005930913270360349",
      "-0.0007398143570206715",
      "0.00026377327803756793",
      "0.0006979745038869902",
      "-0.0011110405814439043",
      "-0.0020470820637082366",
      "0.0009895965961174563",
      "6.955291364735359e-05",
      "-0.0008262242091273015",
      "0.00024040295682554988",
      "0.0006208601780977447",
      "-0.0005143770102622143",
      "0.0002749115778914796",
      "0.0002248480628140042",
      "0.00020282114624829895",
      "0.0025128264152781657",
      "-4.090569149728951e-05"
    ],
    [
      "0.005635925100763894",
      "0.0057161503488407026",
      "0.012056734959599524",
      "0.0059590466528192795",
      "0.007719109054567638",
      "0.00012267271762799841",
      "0.00014153096414820331",
      "0.00013384516802386067",
      "0.00042482124639421203",
      "-0.0006773575805714277",
      "0.00018370685126667998",
      "0.0004911401659880194",
      "-0.0008498450721177855",
      "-0.0015258914005438062",
      "0.0006036337479226929",
      "6.120492300385261e-05",
      "-0.0006610966453799369",
      "0.0001517599673742018",
      "0.00045201657041177897",
      "-0.00038089361019042573",
      "0.00018374529163744666",
      "8.451992971253796e-05",
      "-3.062417416616321e-05",
      "0.002306997332747034",
      "-7.430318997230824e-05"
    ],
    [
      "0.005664572581028473",
      "0.005762718883788057",
      "0.013420905527872427",
      "0.006042271002886304",
      "0.008117707232577204",
      "0.00014117243124492484",
      "0.00014338797985373705",
      "0.00015445950197750998",
      "0.0004968527723549447",
      "-0.0008546771890978361",
      "0.00021960570190739",
      "0.0005824683009588103",
      "-0.0010332861639387723",
      "-0.0018937386175002014",
      "0.0006966578458544847",
      "7.587935656302292e-05",
      "-0.0007915130851245438",
      "0.00017483063912471849",
      "0.0005284082508833985",
      "-0.00044826675763299134",
      "0.00021398159221626675",
      "8.08547263691483e-05",
      "-0.00010172716222438735",
      "0.0027273461598661002",
      "-9.189980961394028e-05"
    ],
    [
      "0.00569163183585812",
      "0.005836917508494906",
      "0.015143316301790206",
      "0.006161249007280855",
      "0.008518843082925364",
      "0.00017567205525252828",
      "1.2901186703368674e-05",
      "0.00017142508347035094",
      "0.0005789606626499256",
      "-0.001164673070351226",
      "0.00027959648400804367",
      "0.0007531607976774218",
      "-0.0014344395494656507",
      "-0.0027757968647982227",
      "0.0008607936385792466",
      "0.00010371605723553232",
      "-0.0010044098522624966",
      "0.00022822131457166935",
      "0.0005913168197912626",
      "-0.0005854659241370512",
      "0.0002674877009585444",
      "7.496513941248699e-05",
      "-0.00016398036034525232",
      "0.0030377819270225527",
      "-0.00020611993191363933"
    ],
    [
      "0.005867529557544607",
      "0.006032883783662334",
      "0.019055442483410026",
      "0.006671728358665653",
      "0.010615817515207992",
      "0.0003061211026619242",
      "0.00014889321477133734",
      "0.00035803245441905077",
      "0.0009764626102474716",
      "-0.0014730024013774891",
      "0.00045177751863720295",
      "0.0011409669972236686",
      "-0.0018692489230937128",
      "-0.003492691595231951",
      "0.0014629439696774076",
      "0.00013012992077238562",
      "-0.0013749264356613241",
      "0.00033864130261099343",
      "0.0010377130311745003",
      "-0.0008262820854215595",
      "0.0004193742510820903",
      "0.00028608559671830617",
      "-0.0002058725665769069",
      "0.004501551768638677",
      "-1.889620580595137e-05"
    ],
    [
      "0.0065870573400325415",
      "0.007721816855073692",
      "0.032392735312174445",
      "0.008419792610382294",
      "0.018389984351013376",
      "0.0009327421237397301",
      "0.0010492227651625096",
      "0.0010253785375385629",
      "0.002612743759147083",
      "-0.0023474152317635973",
      "0.0010293610489539363",
      "0.0026342367274633555",
      "-0.002974969000874812",
      "-0.005461664634520656",
      "0.0042605923613177514",
      "2.2408382410823322e-07",
      "-0.0027456262546398536",
      "0.0009757580917927877",
      "0.0026854763486996005",
      "-0.0008842438165612321",
      "0.0013471188255814867",
      "0.001805026728154777",
      "0.0011686477054013724",
      "0.009956558893503605",
      "2.0052245827138214e-05"
    ],
    [
      "0.09854200470622315",
      "0.022264344751761492",
      "0.3833122525927837",
      "0.3572006664463702",
      "1.254517883447042",
      "0.031133987078153874",
      "0.13390053099925162",
      "0.1614034893536263",
      "0.1794087092858851",
      "0.06004408023653509",
      "0.03716966211431446",
      "0.11944989120724078",
      "0.13322255509025024",
      "0.5416551482932865",
      "0.08555637172772534",
      "0.01852131605470593",
      "0.08780486231698881",
      "-0.06996938335496743",
      "0.2893571060721965",
      "-0.0021310744337828514",
      "-0.05221542713713872",
      "0.0592991399289761",
      "-0.27371863736524205",
      "0.25583173352064836",
      "0.6364065977231622"
    ],
    [
      "0.006070075437949223",
      "0.006802811587591462",
      "0.027525174289884262",
      "0.007550742988947846",
      "0.012848753150525583",
      "0.0005904351193041975",
      "-0.00029111736064634755",
      "0.0005475211689943972",
      "0.0014993955714612964",
      "-0.002920435281773064",
      "0.0008104431542011191",
      "0.0019243343435701445",
      "-0.003196128980690737",
      "-0.006421866410188811",
      "0.002533846423730224",
      "0.0001244382925467925",
      "-0.0019836429267859",
      "0.0006732452042060331",
      "0.001434342333951223",
      "-0.0009401837290219065",
      "0.001060738941413422",
      "0.0007035151184265051",
      "-0.001120728962566925",
      "0.00560572896002633",
      "-0.0005938724501732183"
    ],
    [
      "0.005741912553860912",
      "0.005955825304400781",
      "0.02083361273091131",
      "0.0062599934807868185",
      "0.009301715064949796",
      "0.0001790559298825868",
      "0.00029226352531723927",
      "0.00016246796031659782",
      "0.0007022364495632983",
      "-0.0016778463925214647",
      "0.00032714504227109796",
      "0.0008243092262665318",
      "-0.001665859520855127",
      "-0.0030842121226472767",
      "0.0008409738168144176",
      "0.00011590170751327528",
      "-0.0012712834915207128",
      "0.00024318172839119981",
      "0.0007392064436897944",
      "-0.0005461101209030036",
      "0.00036044792355704986",
      "-7.1188730084471166e-06",
      "-0.0006355117064507596",
      "0.004802817472911988",
      "-0.00032225799185117416"
    ],
    [
      "0.005608032398054772",
      "0.0056916556655573535",
      "0.012537819416348378",
      "0.005819937216899221",
      "0.007488385350843906",
      "9.647812953054034e-05",
      "0.00012283791009477923",
      "8.625763501572372e-05",
      "0.00037297926406557004",
      "-0.0007539243322062547",
      "0.00015420719392019634",
      "0.0004484029934166261",
      "-0.000797458034929143",
      "-0.0017454122248357485",
      "0.00047894915526178644",
      "6.535259487479139e-05",
      "-0.000702045216122347",
      "0.0001315232664721415",
      "0.0003900982904431043",
      "-0.0003419991241233999",
      "0.00015790287100183312",
      "1.1059405372360647e-05",
      "-0.00010724854287706435",
      "0.0024259186753640177",
      "-0.0001584226839783017"
    ],
    [
      "0.0056067988697573595",
      "0.005669281865843784",
      "0.011779899979607251",
      "0.005797441825531778",
      "0.007443641469856353",
      "9.372122843915581e-05",
      "0.00013854462217729053",
      "9.138284036941635e-05",
      "0.0003651857135335905",
      "-0.0006409855655157844",
      "0.00014193483398488452",
      "0.00042524496906712827",
      "-0.0007095665754448996",
      "-0.001594666433149323",
      "0.00048335137526304945",
      "6.1160779673005e-05",
      "-0.0006698587610891429",
      "0.00012598382141732937",
      "0.00038739523134124825",
      "-0.00034072053959021315",
      "0.0001384130815024808",
      "2.6647786953372876e-05",
      "3.6166797833831317e-06",
      "0.0023138400682325326",
      "-0.00011790824882154904"
    ],
    [
      "0.005626262394235645",
      "0.005697790381702623",
      "0.012915155391300984",
      "0.005833337527782071",
      "0.007720835860362312",
      "0.00010191749071397926",
      "0.00018789348795723507",
      "9.829491405504214e-05",
      "0.0004132050735844949",
      "-0.0007404070915177005",
      "0.00015815965997949483",
      "0.0004737388292020071",
      "-0.0007934836616872474",
      "-0.0017650868408392818",
      "0.0005244932657974679",
      "6.96123926201659e-05",
      "-0.0007638744094714094",
      "0.00013808972808054172",
      "0.0004414083326047995",
      "-0.0003756345174151085",
      "0.00015490010370578335",
      "1.819566687183531e-05",
      "-1.7348996225844698e-05",
      "0.0027290619702134457",
      "-0.0001363205785090181"
    ],
    [
      "0.005693822554747971",
      "0.005814966777880336",
      "0.01532198133315606",
      "0.0060384310253959956",
      "0.008516187059507813",
      "0.00014928082821034162",
      "0.0002585793455942861",
      "0.0001603823256841666",
      "0.0005671962530395513",
      "-0.0009747200242572562",
      "0.00023192640635683612",
      "0.0006275406821780057",
      "-0.0010585086711403708",
      "-0.002186820906858705",
      "0.0007767157534487306",
      "7.980034988803e-05",
      "-0.0009616519903659493",
      "0.00019710789433416396",
      "0.0006084169414926384",
      "-0.0004259228591506017",
      "0.0002338208118382643",
      "7.668581506077248e-05",
      "-1.4621103377574533e-05",
      "0.003480011754077295",
      "-0.0001376150487532276"
    ],
    [
      "0.005638725642693209",
      "0.005727378576585026",
      "0.013687598110657206",
      "0.0059073053250818615",
      "0.007864570772097675",
      "0.00011505730047747266",
      "0.0001954799405228108",
      "0.00010854633711459235",
      "0.0004426676381238723",
      "-0.0008389142002477631",
      "0.00018308507364021826",
      "0.0005156681411826237",
      "-0.0009228057450096016",
      "-0.001832761354210111",
      "0.0005677543818237745",
      "7.271371322047649e-05",
      "-0.0007958266847229077",
      "0.00015358670673950586",
      "0.0004695908835994512",
      "-0.0004190054759577565",
      "0.00018904142328591232",
      "2.9945162386043538e-05",
      "-0.00011280972829965939",
      "0.002893667544444156",
      "-0.00016102381036328325"
    ],
    [
      "0.005789355850800642",
      "0.0060098238169549395",
      "0.01993206757656181",
      "0.00651269222715869",
      "0.009646424829648184",
      "0.00024128558100649153",
      "0.00011811896352845643",
      "0.00026867838708618445",
      "0.0007971949255184578",
      "-0.0016302790696384076",
      "0.0004037169727234293",
      "0.0009361452066044288",
      "-0.001932990408879307",
      "-0.0034649922574574586",
      "0.0012385121372050251",
      "0.0001066286688611343",
      "-0.0013045855774809587",
      "0.0003184415362420518",
      "0.0008304047567265114",
      "-0.0006053432167484537",
      "0.00041209031981146707",
      "0.00016394787844695594",
      "-0.0003544911140481594",
      "0.004277505153777074",
      "-0.00022266890157549168"
    ],
    [
      "1.155416973913393",
      "5.284052529949635",
      "1.6077874378334338",
      "4.412919181574002",
      "2.745510754813989",
      "1.786592525071921",
      "-0.12211788757867235",
      "-1.97750545560596",
      "1.1424563612159242",
      "-1.508882792567538",
      "-1.6697488094724304",
      "1.3116329694442648",
      "-0.2990473580798971",
      "-0.14255317125063657",
      "-2.615270792007315",
      "-0.7495551635587104",
      "0.578680287277218",
      "-0.6145374380842764",
      "1.2033624553842013",
      "2.0429675319862968",
      "-1.7409322813120016",
      "1.8627662842385135",
      "0.20015446517780164",
      "-0.5345950612018944",
      "-1.9218105958378269"
    ],
    [
      "0.12255523505142288",
      "2.7418527202063387",
      "2.2143288615901606",
      "0.8204565975173791",
      "0.6526973676194531",
      "-0.15496200812688818",
      "0.262853390840942",
      "0.28741992725639126",
      "0.08867558956690766",
      "-0.1615999317993066",
      "-0.5315234886942435",
      "-1.1072368260029213",
      "0.649970626321883",
      "-0.4101350864818875",
      "0.2752946032800332",
      "-0.49921241785020626",
      "-0.17162213446182825",
      "0.05232288161266131",
      "0.24589537718394375",
      "1.8066751175979046",
      "1.3210694350098304",
      "-0.0948756048216266",
      "0.21282961908116516",
      "0.8253987803594264",
      "0.5125776385076302"
    ],
    [
      "0.006105916028248864",
      "0.006333444226200698",
      "0.02686257551486685",
      "0.007005614217596329",
      "0.013876917254285696",
      "0.0004334759397041597",
      "0.0004022573575269338",
      "0.0004987712560548083",
      "0.0015676921008834028",
      "-0.0023386119520855623",
      "0.0006137580886033604",
      "0.0018206625400548886",
      "-0.002681689871839736",
      "-0.006240942242645659",
      "0.0022751389580319623",
      "0.00024131636237471757",
      "-0.002558148515341862",
      "0.0005328718084805883",
      "0.0016804539431091716",
      "-0.0014367582234961747",
      "0.0005589206113063327",
      "0.00027574873078524767",
      "0.0002954463995196563",
      "0.008337208261456655",
      "-0.00016506150186635987"
    ],
    [
      "0.005650709560741731",
      "0.005716420923293756",
      "0.012574731100512845",
      "0.005949255685533994",
      "0.007922297724928853",
      "0.0001279355791287833",
      "0.00014754289068512414",
      "0.0001432249360852254",
      "0.0004623397307067981",
      "-0.0007139027776815778",
      "0.0001903489379150055",
      "0.0005212215123689531",
      "-0.0009070099308609938",
      "-0.0018600966163754482",
      "0.0006876558212621193",
      "6.67628444610045e-05",
      "-0.000788242442789609",
      "0.0001701526675101178",
      "0.0004928820738040442",
      "-0.0004323660086617447",
      "0.00018169326597521074",
      "8.71985710342856e-05",
      "7.842486547026508e-05",
      "0.0026331125308591457",
      "-9.59412976833772e-05"
    ],
    [
      "0.005614118877507107",
      "0.005670272829486545",
      "0.011980185531664132",
      "0.005822576443923932",
      "0.007527280728165543",
      "9.690158301987045e-05",
      "0.00016651767986080495",
      "9.783073416503342e-05",
      "0.0003800251562698127",
      "-0.0006487601785991049",
      "0.00014936235666562",
      "0.0004345154117231207",
      "-0.0007402158565110118",
      "-0.001550283753740262",
      "0.0004995430909136537",
      "6.249653646083847e-05",
      "-0.0006815729745907982",
      "0.00012888644353560322",
      "0.0004071284546526505",
      "-0.0003682433423604781",
      "0.00014310775578519022",
      "3.1905002634830586e-05",
      "-7.433577326436829e-06",
      "0.0024259293882387734",
      "-0.00010866382015135598"
    ],
    [
      "0.005607172336018645",
      "0.005672467745882542",
      "0.011855019110523618",
      "0.0058205401511432385",
      "0.007433516940913997",
      "9.620163953507457e-05",
      "0.00015042066915398194",
      "9.074848048927774e-05",
      "0.0003650594248280358",
      "-0.0006521491911841955",
      "0.00014788825117064357",
      "0.00042677879884086645",
      "-0.0007462055368010716",
      "-0.0015118210486502117",
      "0.00047893910349180064",
      "6.011177876676182e-05",
      "-0.0006558340905110238",
      "0.00012834474129484",
      "0.00038603520960439115",
      "-0.00036546675043497143",
      "0.00015111188664978397",
      "3.2198400914935614e-05",
      "-4.7037904138270834e-05",
      "0.0023304326315130852",
      "-0.0001301321387084003"
    ],
    [
      "0.005674073166597037",
      "0.005746636588170467",
      "0.01407945020136789",
      "0.00593853918893272",
      "0.008311179133591695",
      "0.00013364084686733825",
      "0.0002500169587939132",
      "0.00014190570062248424",
      "0.0005228042105315603",
      "-0.0007958209048060782",
      "0.00019634307834561637",
      "0.0005774166216841129",
      "-0.0008949175759187646",
      "-0.0019622730461985594",
      "0.0006766032118831697",
      "7.924321387772417e-05",
      "-0.0008855964556473044",
      "0.000165373209708107",
      "0.000566219437821883",
      "-0.00042156790250147023",
      "0.00018039244838815818",
      "6.495923288969441e-05",
      "2.575188225862246e-05",
      "0.003220617896687785",
      "-9.188748645872337e-05"
    ],
    [
      "0.005782313113059123",
      "0.005948757744711089",
      "0.015392826259813606",
      "0.006378242210702359",
      "0.009466969013405928",
      "0.000226635448770127",
      "0.00024421468089014025",
      "0.0002993390241509623",
      "0.0007514433151060606",
      "-0.0010250238335366118",
      "0.0003054226128874388",
      "0.0007994622146229643",
      "-0.0010678011415921212",
      "-0.0022262332316508914",
      "0.001102944730802071",
      "7.134222310534875e-05",
      "-0.000963534354890755",
      "0.00023869925587410905",
      "0.000824129160266154",
      "-0.0004481933653768469",
      "0.0003383612583844251",
      "0.00024831490473157294",
      "-0.00011721572112191242",
      "0.0035064893187307785",
      "0.00011100991992583974"
    ],
    [
      "0.008191584681694614",
      "0.007523013795686894",
      "0.02440916225338277",
      "0.011312655618593105",
      "0.03489275536441361",
      "0.0019566379311170877",
      "0.0035396052538223697",
      "0.003348036153097415",
      "0.005778121992106482",
      "0.001347445123038961",
      "0.002209677394497547",
      "0.0036197118189038808",
      "0.0016197670545945613",
      "0.0003397962157326103",
      "0.010038982217446703",
      "-0.0002942917941854557",
      "-0.0027215619102825698",
      "0.0013765492679851915",
      "0.006792666879322735",
      "-0.001098635641684964",
      "0.001773706515256671",
      "0.005184727756067151",
      "0.0032600025817242635",
      "0.015500662804145294",
      "0.005292616981939639"
    ],
    [
      "0.006814315626862522",
      "0.007138222316492668",
      "0.021698428491554917",
      "0.009518008335434987",
      "0.02043922367698513",
      "0.0011572359872100738",
      "-8.829663019397117e-06",
      "0.0016958470016712804",
      "0.003010959266623744",
      "-0.0015652080178527972",
      "0.0014144511396127013",
      "0.0029566735042624148",
      "-0.0028052532476452153",
      "-0.006470964155434988",
      "0.005829844838728901",
      "6.661875313382915e-05",
      "-0.002420616463112597",
      "0.0010710893099797182",
      "0.0032727655848569888",
      "-0.0014234372694488966",
      "0.0013304758240955238",
      "0.002288006259096762",
      "0.001107637070489578",
      "0.006381010139916517",
      "0.0015877994310786016"
    ],
    [
      "0.007834741673303105",
      "0.008456464004262337",
      "0.02363621816771942",
      "0.010400517297518215",
      "0.03242110532856885",
      "0.0021618678034165165",
      "0.001382931232920025",
      "0.002686387555558419",
      "0.0053616931636317425",
      "-0.00021542749805976392",
      "0.002485397024966458",
      "0.0053081582550200115",
      "-0.0005451254657737059",
      "-0.001214123181682459",
      "0.008296373121787649",
      "8.359652041559751e-05",
      "-0.0014707079395874863",
      "0.001134992825578617",
      "0.005854028862651139",
      "-0.0002787832900796619",
      "0.0014830058352687673",
      "0.0047211260108415126",
      "0.00025866047700721315",
      "0.007770194658595824",
      "0.0039149521002183624"
    ],
    [
      "0.005868151963452113",
      "0.005982914460900082",
      "0.018302470669400703",
      "0.006326618643858455",
      "0.010712794821605484",
      "0.0002683391562094651",
      "0.0005879332769926187",
      "0.0003139169156309321",
      "0.0009651743394054783",
      "-0.0010028462624666872",
      "0.00034842309873556876",
      "0.0009649686554383554",
      "-0.0009526925272596696",
      "-0.0021650780897173308",
      "0.0011620275793981362",
      "9.724152799417593e-05",
      "-0.0012015343220873078",
      "0.00023613206016020563",
      "0.0010732681196637779",
      "-0.0005804841791384369",
      "0.00032648596152763177",
      "0.00030403169853028935",
      "-0.00014315445767178637",
      "0.005140119994024455",
      "0.00014807525206650618"
    ],
    [
      "0.005679465356137648",
      "0.005782957282496101",
      "0.015506860018892055",
      "0.005961316691097154",
      "0.008465559609103366",
      "0.0001414570702837745",
      "0.0001956111275239948",
      "0.00013240777559748516",
      "0.0005495608621904751",
      "-0.0009896746757654634",
      "0.00021994742677901405",
      "0.0006503795544836012",
      "-0.0010962776362166667",
      "-0.002421086581320855",
      "0.0006926466305734845",
      "9.594860449680881e-05",
      "-0.0009936252689058925",
      "0.00017906512334250172",
      "0.0005823177063456592",
      "-0.00044825785515381855",
      "0.00019573970003068685",
      "3.11091134451227e-05",
      "-8.411870963704568e-05",
      "0.0034524206721701922",
      "-0.00016787287898915128"
    ],
    [
      "0.005703143702471464",
      "0.005757262596853635",
      "0.01532662801277412",
      "0.0059367158873966965",
      "0.00875785976264487",
      "0.00014939739941714232",
      "0.00031450857035178925",
      "0.00014372587958071573",
      "0.0006013612972649837",
      "-0.0008551194510771802",
      "0.00021236548316144751",
      "0.0006655280998663003",
      "-0.0009850824653290396",
      "-0.0022885668291387187",
      "0.0007378401688624924",
      "9.687373533670238e-05",
      "-0.001057444746364786",
      "0.00018279916618822286",
      "0.0006494053854681789",
      "-0.0005443999023426647",
      "0.00018380412927207772",
      "6.49760737540629e-05",
      "7.480646060114142e-05",
      "0.003871470764201813",
      "-0.000134614325903818"
    ],
    [
      "0.0056876066166549125",
      "0.0057763329583705916",
      "0.01569588762773382",
      "0.005951248745117841",
      "0.008622792264358595",
      "0.00014868266920311382",
      "0.00019434880224911044",
      "0.00011518910357855113",
      "0.0005820459827309511",
      "-0.001052159823767782",
      "0.0002204173129391718",
      "0.0007169457483641038",
      "-0.0012386598099886482",
      "-0.0027529743621947204",
      "0.0007269308981285558",
      "0.00011216855231358708",
      "-0.0011396669831185342",
      "0.00020463076049189848",
      "0.0006029317242836967",
      "-0.0006667454592619652",
      "0.00021498364929406336",
      "1.233467501280828e-05",
      "-1.978438222455156e-05",
      "0.0038434345696439103",
      "-0.0002839944428663634"
    ],
    [
      "0.00572887919708971",
      "0.005817571531555278",
      "0.017583317258742143",
      "0.006004810183299524",
      "0.009214065905358308",
      "0.0001650438451740343",
      "0.0003027467208838348",
      "0.00013541345147283375",
      "0.000681632087108987",
      "-0.0011848859058263815",
      "0.00024468792961558514",
      "0.000806452955868512",
      "-0.0013125124069978719",
      "-0.0030329206547611617",
      "0.000803754887542975",
      "0.00012735323495486432",
      "-0.0013125199020635671",
      "0.0002195343031752668",
      "0.000720985911752239",
      "-0.0007314717181072361",
      "0.0002334612053347587",
      "7.306589482178264e-06",
      "-3.2913548152473595e-05",
      "0.004644553318309979",
      "-0.000274337678729027"
    ],
    [
      "0.005748387504708847",
      "0.00590411030203028",
      "0.0194882462502458",
      "0.006142489841143672",
      "0.009512679471597412",
      "0.00018857330794091",
      "0.00012600491074575074",
      "0.00015436354345799348",
      "0.0007435433058553944",
      "-0.0015758380521943244",
      "0.0003060478334207944",
      "0.0009620160255501029",
      "-0.0018007265275956363",
      "-0.004023280468126657",
      "0.0009736982055385145",
      "0.00015743734949367263",
      "-0.0015200406477973473",
      "0.0002734643848260677",
      "0.0007642922613056526",
      "-0.0007983247905092077",
      "0.00027805405813643394",
      "-3.5503333769490496e-05",
      "-8.526528228734513e-05",
      "0.00479919915882621",
      "-0.0003819757088305621"
    ],
    [
      "0.006071909769325402",
      "0.006201722917230537",
      "0.03305718079926896",
      "0.006600816911292356",
      "0.014087605115101145",
      "0.0003585729084250534",
      "0.0006941590748197493",
      "0.00030215593561257306",
      "0.001554300731083492",
      "-0.0025341463508773364",
      "0.000516106159620245",
      "0.0017995883022205587",
      "-0.002950227018417364",
      "-0.007212624068210817",
      "0.0018244985570523783",
      "0.00029306875693039695",
      "-0.0031103887027961533",
      "0.0004859787663573344",
      "0.0016562113980231573",
      "-0.0016922475094061223",
      "0.0004569303635953073",
      "3.07191314742561e-06",
      "0.00018946192965848643",
      "0.010802799463698125",
      "-0.0005785483112955239"
    ],
    [
      "1.1223062068223097",
      "6.088352896212395",
      "11.458771376229326",
      "6.132003574685037",
      "2.010660306078594",
      "1.9708148594604238",
      "-0.7639558321007437",
      "-2.4749948592602924",
      "-0.9750594527447441",
      "-0.21819505813916798",
      "-5.426345777065077",
      "-1.4699078750981531",
      "2.3484815083485837",
      "3.9751086112996017",
      "2.4827210082817315",
      "-1.3375103027365998",
      "1.2989976569665627",
      "0.724701417415425",
      "0.4272723766649805",
      "2.634965518527538",
      "-1.5394205125847265",
      "0.08997725668068801",
      "3.1414699899696372",
      "1.460453579431861",
      "-0.48850679045955303"
    ],
    [
      "0.006506293215816857",
      "0.0073648161777855005",
      "0.04459623285593425",
      "0.008692074368000196",
      "0.018630319104324507",
      "0.0009556774882122212",
      "0.00024697156784495873",
      "0.0006664819401012092",
      "0.002639634809122558",
      "-0.0038706394816088304",
      "0.0011972674883083878",
      "0.003368746316404748",
      "-0.006143284953507212",
      "-0.011000093578124091",
      "0.003960316223403006",
      "0.0003202122463179388",
      "-0.004328372944540641",
      "0.001208488937723761",
      "0.00251405000506134",
      "-0.0032487005766533225",
      "0.0016755983434026192",
      "0.0009891226128639814",
      "-0.000524743056395006",
      "0.01351858793114665",
      "-0.0017414204129503807"
    ],
    [
      "0.0064733793798218055",
      "0.0064512844357936675",
      "0.03520483658608895",
      "0.007185909794973644",
      "0.01848176769127509",
      "0.000688169184941411",
      "0.0015869167598754294",
      "0.0006136299117603476",
      "0.002461761972178849",
      "-0.0016984600077533574",
      "0.0007624513687221113",
      "0.002515652913450355",
      "-0.0030206900007277047",
      "-0.006879731261472302",
      "0.0032299765749145156",
      "0.000284641359291423",
      "-0.0039038412555981185",
      "0.000793386762302008",
      "0.0026264005831223196",
      "-0.002681342999190055",
      "0.0007631490905923823",
      "0.0008290474673246682",
      "0.0014214617310868022",
      "0.014795859646508296",
      "-0.0005227563806326288"
    ],
    [
      "0.005789552095946699",
      "0.005951302311240458",
      "0.021166174705699356",
      "0.006222613005562918",
      "0.010070627986666891",
      "0.00023162449053837242",
      "0.0001865186584247849",
      "0.00015203036024868642",
      "0.0008585148252376831",
      "-0.0016775104505486436",
      "0.00033950463892994885",
      "0.0011123758701279635",
      "-0.002085384156684548",
      "-0.0044406475153083175",
      "0.0010922198496750534",
      "0.00017214556403741103",
      "-0.0017515053821924183",
      "0.0003284852760708633",
      "0.0008620063978016704",
      "-0.0010879293123913947",
      "0.00035817293906073",
      "1.734939755760074e-05",
      "-0.00013512238087822693",
      "0.005665974511274559",
      "-0.0005548104641974403"
    ],
    [
      "0.005591091332339108",
      "0.005654272463828447",
      "0.010353791599766186",
      "0.005823182315496171",
      "0.007143466019795022",
      "9.360179963045454e-05",
      "9.522237864356932e-05",
      "0.00010164219830871483",
      "0.0003174516378533767",
      "-0.0005024883258031134",
      "0.0001372550570250968",
      "0.00036494520189258683",
      "-0.000605497014331899",
      "-0.0011637429406947328",
      "0.000455753396790667",
      "4.3057630928349595e-05",
      "-0.0004892229100240191",
      "0.00011295842157089946",
      "0.00033637167081540184",
      "-0.0002672414371237109",
      "0.00014001683511172854",
      "7.217284083571147e-05",
      "-3.8396111727815215e-05",
      "0.0016934914566257369",
      "-5.3360258400992475e-05"
    ],
    [
      "0.005581915716961681",
      "0.005644305546600348",
      "0.010618026502523652",
      "0.00578796353555939",
      "0.007061096696829764",
      "8.513996134083762e-05",
      "9.930166943822664e-05",
      "8.468760529969514e-05",
      "0.0002997795484202203",
      "-0.0005260085761165034",
      "0.00012972461796551294",
      "0.0003497475210383037",
      "-0.0006125404445364006",
      "-0.0011970829252345868",
      "0.00041179610782231",
      "4.4551007692673986e-05",
      "-0.0004997659997766781",
      "0.00010762549059408387",
      "0.0003152245722443512",
      "-0.0002649329877687296",
      "0.00013410621082741354",
      "4.821558561083464e-05",
      "-7.000967241381164e-05",
      "0.0017540800340207214",
      "-8.770014236342873e-05"
    ],
    [
      "0.005614755021072829",
      "0.005672279806903095",
      "0.01117375729090012",
      "0.005840690028874159",
      "0.007486957575630141",
      "0.00010888002569448414",
      "0.00012254604611375516",
      "0.00010802178014386483",
      "0.00038060115019055785",
      "-0.0005698491522609294",
      "0.00015441254187312066",
      "0.00044400106774540723",
      "-0.0007062408403049583",
      "-0.001464888463117692",
      "0.0005282662435467113",
      "5.738921915755207e-05",
      "-0.0006256651077183088",
      "0.00013345283896596034",
      "0.0004006907921280716",
      "-0.000372486706491424",
      "0.00015123844361555026",
      "7.454170610708215e-05",
      "9.40314349622396e-06",
      "0.0021394459958346845",
      "-9.234410538161365e-05"
    ],
    [
      "0.0057219771133334854",
      "0.0058224563866611356",
      "0.01564127476698842",
      "0.006063680983363342",
      "0.008936291843872235",
      "0.00018064028362082337",
      "0.0002198253778480777",
      "0.00016591807108492251",
      "0.0006510853323913674",
      "-0.0010127152620584767",
      "0.000257781028137936",
      "0.000764822428041562",
      "-0.001248995920298803",
      "-0.0026686591873205383",
      "0.0008854798159351086",
      "0.00010337012379930223",
      "-0.0011373017797690291",
      "0.00023120860477520827",
      "0.0006803974701941754",
      "-0.0006673166937267756",
      "0.0002537862236376655",
      "0.0001022133866833995",
      "3.801053752047887e-05",
      "0.003868422104263477",
      "-0.00021835362058640032"
    ],
    [
      "0.007453165955102376",
      "0.007809574518702371",
      "0.03946331212808244",
      "0.009523353859430282",
      "0.029802247887687823",
      "0.0017756084506961292",
      "0.00041948838854082243",
      "0.0016006756421803577",
      "0.004889479329102646",
      "-0.003179755484903685",
      "0.001998494250419981",
      "0.005931611398328479",
      "-0.0068525224384386",
      "-0.015565719617196666",
      "0.00804657136099502",
      "0.0005741507818772323",
      "-0.006530248516620585",
      "0.0018681071514482952",
      "0.004895636042709947",
      "-0.005600716448973915",
      "0.0017216117226680437",
      "0.002619959727945365",
      "0.003371574137661048",
      "0.018293359182640804",
      "-0.0008261326703291039"
    ],
    [
      "0.1009509462250733",
      "3.022980419680014",
      "10.242322345672646",
      "3.9329716598387123",
      "1.0143803431669276",
      "0.4009094796136523",
      "-0.12126370538474043",
      "-0.027883047052708367",
      "-0.22257516237186506",
      "-4.001471857781768",
      "-2.284559897562075",
      "-1.377926231025557",
      "6.265056072658202",
      "0.9600263943372238",
      "0.530066892852362",
      "0.3123181978678869",
      "-0.9099505018352269",
      "-0.5486894525218323",
      "-0.021618581205606145",
      "-3.814979821320717",
      "-2.524905296844926",
      "0.7422214189789184",
      "0.48754448035663644",
      "-2.7330856344327894",
      "-1.7726851927596439"
    ],
    [
      "0.006160560636428932",
      "0.006630739339760259",
      "0.02070723230930491",
      "0.008021337755319588",
      "0.013457917187075345",
      "0.0006181368789468525",
      "5.1240975433065264e-05",
      "0.0007566080274717615",
      "0.0016084969516453565",
      "-0.001615692865272556",
      "0.000750249192533489",
      "0.0018477755964679936",
      "-0.0028624702721300084",
      "-0.004051361555047125",
      "0.002817534603497323",
      "0.00010025861007568279",
      "-0.0015874343463610128",
      "0.0006510408635344742",
      "0.0016711359505319624",
      "-0.0010003675937797442",
      "0.0008954977724636413",
      "0.000954717619137684",
      "0.00021435976066848134",
      "0.004563237151344888",
      "0.00023025248605405764"
    ],
    [
      "0.005774603024309316",
      "0.005904249189876626",
      "0.015105995815405043",
      "0.006271496965534623",
      "0.009423007411466882",
      "0.0002308012684797319",
      "0.00020481348197133467",
      "0.0002590737945730064",
      "0.0007542142235441515",
      "-0.0009799859067966422",
      "0.00031647562463448496",
      "0.0008578438872650817",
      "-0.0012367008782864985",
      "-0.0025025071580585187",
      "0.0011213056656514378",
      "9.432282094420095e-05",
      "-0.0010677158231525668",
      "0.00025991318616915205",
      "0.0008011665706235846",
      "-0.0006166914526421738",
      "0.0003009862183266448",
      "0.0002324038748300946",
      "8.415188444731573e-05",
      "0.003596016472820094",
      "-4.140959148137246e-05"
    ],
    [
      "0.0057558362761879105",
      "0.005848449544274579",
      "0.012920358188061875",
      "0.006197396864127703",
      "0.009060882307989496",
      "0.0002208636732100673",
      "0.00024711575838518436",
      "0.00027002844108685737",
      "0.0006909032963619459",
      "-0.0006579832171172677",
      "0.000282328119751144",
      "0.0007017125310732714",
      "-0.0007784360620591845",
      "-0.0016678433437721078",
      "0.0010285697834514541",
      "5.211220438697036e-05",
      "-0.0007918586725412353",
      "0.0002149140792256813",
      "0.0007470204946533823",
      "-0.0004361258209062751",
      "0.0002819559653522271",
      "0.00032091190162892186",
      "2.4663535292638924e-05",
      "0.002943771820668603",
      "0.00010784754623597426"
    ],
    [
      "0.005542832663126832",
      "0.005575507904455898",
      "0.009025747571156238",
      "0.005653602940179032",
      "0.006577433012477749",
      "5.342214421952872e-05",
      "8.924648816077345e-05",
      "5.200355226144768e-05",
      "0.00020564540700844546",
      "-0.00034793958853147704",
      "8.13391250245478e-05",
      "0.00023586826720224378",
      "-0.00039455740604564304",
      "-0.000827267560964151",
      "0.00026481761036027966",
      "3.326239045906158e-05",
      "-0.00036202992204016865",
      "6.838343227930153e-05",
      "0.00021937076049571508",
      "-0.0001896869883563881",
      "7.784965605925817e-05",
      "2.0312106210683086e-05",
      "-1.8515047893964824e-05",
      "0.0012994186521789576",
      "-5.8934318319121294e-05"
    ],
    [
      "0.005548944755253127",
      "0.0055845132820601774",
      "0.009257969699862579",
      "0.0056711525842656025",
      "0.006647511892033523",
      "5.714541217698056e-05",
      "0.00010634760051540633",
      "5.688065459850533e-05",
      "0.0002189266306026845",
      "-0.00036219394228488664",
      "8.633813015486903e-05",
      "0.0002451145297368608",
      "-0.00040569218503431836",
      "-0.0008279331889212337",
      "0.00028123640428956724",
      "3.308273844248138e-05",
      "-0.0003745502630632517",
      "7.243503641049468e-05",
      "0.00023461949072312802",
      "-0.00019311094714722152",
      "8.636421316892224e-05",
      "2.6385867488508204e-05",
      "-2.6264112522893924e-05",
      "0.0013851748917885665",
      "-5.811538712569682e-05"
    ],
    [
      "0.00555527505077673",
      "0.005608557310240852",
      "0.009837864483442961",
      "0.005710790552643457",
      "0.006737866563504642",
      "6.374703351989771e-05",
      "8.185457312159271e-05",
      "6.30004597367859e-05",
      "0.00023625579724223793",
      "-0.00045706628133117066",
      "0.00010239060167835148",
      "0.0002778726184374517",
      "-0.0005008923608124828",
      "-0.0010013892239804359",
      "0.0003127485015970044",
      "3.781881602762227e-05",
      "-0.0004119903037529491",
      "8.230975388458818e-05",
      "0.00024972263437503164",
      "-0.00019844568096928308",
      "0.00010253574784358061",
      "2.1806619592709883e-05",
      "-8.003443385506745e-05",
      "0.00145737495256521",
      "-7.480434323734512e-05"
    ],
    [
      "0.031444086824450976",
      "0.05021674444790256",
      "0.10026933241656617",
      "0.13014396167449271",
      "0.20005672642987213",
      "0.03027959500146335",
      "-0.02621221509386172",
      "0.04887831620325076",
      "0.04994993448316645",
      "-0.0527568184667544",
      "0.04168542409983714",
      "0.031231041090384548",
      "-0.011342433352757834",
      "0.01934247823685022",
      "0.14691815025806138",
      "-0.014124443687664535",
      "0.036443965265779296",
      "0.027953755658772228",
      "0.050397576276505804",
      "0.029176430986151074",
      "0.0604931733174541",
      "0.08506079712082903",
      "-0.09978220469652271",
      "-0.11931015264945208",
      "0.040886269882167"
    ],
    [
      "0.005918410356970044",
      "0.006257478147177385",
      "0.016524003327115674",
      "0.0070830445384676075",
      "0.01078988476247414",
      "0.0004008703135287493",
      "-0.00026646929417024456",
      "0.0005540053797830703",
      "0.0010556054222826345",
      "-0.0015083355901013558",
      "0.000586436949774775",
      "0.001200633427336274",
      "-0.0017884790445569009",
      "-0.003315426614639808",
      "0.0019017149812171053",
      "6.833294680044205e-05",
      "-0.0009339237945622975",
      "0.00037746656487991386",
      "0.0011107845150919854",
      "-0.000333996330665772",
      "0.0005524744982981115",
      "0.0005964933518202959",
      "-0.0006300232125255572",
      "0.0023162849911713274",
      "0.0003532915833575068"
    ],
    [
      "0.08601954065419469",
      "0.0908217867584925",
      "1.620190321041347",
      "5.498842769409245",
      "0.2706112007581341",
      "0.04097681088337069",
      "0.16846905025599784",
      "0.16553599829395052",
      "-0.012360501666764544",
      "-0.17086532661281872",
      "0.5097364123877585",
      "0.030834465851497145",
      "-1.7789379120386641",
      "-0.20619152034645005",
      "-0.31735511487753265",
      "0.051297011143217844",
      "-0.2880554041308561",
      "0.5897417958878272",
      "0.007503416838957989",
      "-0.27474576182161015",
      "0.061420849741893414",
      "0.085864605219988",
      "2.2428720839390324",
      "-0.20778886860278592",
      "0.4185162837821801"
    ],
    [
      "0.005908530780413057",
      "0.006168621245969317",
      "0.016098120227725728",
      "0.006823659650045833",
      "0.010688536118021008",
      "0.00039467474711240116",
      "0.00016846227175523255",
      "0.00040223718539618024",
      "0.0010614772026678696",
      "-0.0010574541576365611",
      "0.00047067536165387475",
      "0.0012168467517653173",
      "-0.0017439563279765318",
      "-0.002926431737467024",
      "0.0017789573579760545",
      "7.85189677696392e-05",
      "-0.0012535255518233554",
      "0.0004472778815824449",
      "0.0010689385925327212",
      "-0.0008980979329545551",
      "0.0005912610977564298",
      "0.0005801956330926955",
      "0.000181628129268922",
      "0.003975551385631394",
      "-0.00018240796359455844"
    ],
    [
      "0.005543617414433353",
      "0.005587070310683558",
      "0.008895955593870828",
      "0.005679103275169852",
      "0.006571737000392549",
      "5.894130024738226e-05",
      "5.518339231218191e-05",
      "5.678612724706598e-05",
      "0.00020822768596605795",
      "-0.0003682595561834528",
      "8.814541558311965e-05",
      "0.00025171232771290506",
      "-0.0004325118263733861",
      "-0.0008837266842568722",
      "0.0002877371861419095",
      "3.382983009540302e-05",
      "-0.00035799311405898396",
      "7.568970680490992e-05",
      "0.0002171802599801071",
      "-0.00020045157257233783",
      "8.944964422778417e-05",
      "2.7956035543603767e-05",
      "-2.700961708936215e-05",
      "0.0012015999010092208",
      "-6.738978190887084e-05"
    ],
    [
      "0.005536728143093673",
      "0.005571970392389443",
      "0.008684108724682288",
      "0.005652065271923771",
      "0.006483492196483557",
      "5.137239391112283e-05",
      "7.160613176289137e-05",
      "5.093408754674607e-05",
      "0.00018992250083586226",
      "-0.0003269999780099474",
      "7.74936710223962e-05",
      "0.0002200466441929",
      "-0.00036987938607451945",
      "-0.0007627520537752386",
      "0.0002524871277207572",
      "2.9606563723710087e-05",
      "-0.0003253581240240333",
      "6.553843374207452e-05",
      "0.0002012105225223474",
      "-0.00017320645652497824",
      "7.85524857215095e-05",
      "2.3538972191115857e-05",
      "-2.7512318361453557e-05",
      "0.001150719154425843",
      "-5.416063806289152e-05"
    ],
    [
      "0.005551918161634496",
      "0.005593002231396423",
      "0.00939760299527207",
      "0.005684021094422599",
      "0.00670056175587373",
      "6.112868761515125e-05",
      "7.685931305292237e-05",
      "5.8681894049707e-05",
      "0.00022945706721105781",
      "-0.0004065033174786134",
      "9.324248861251206e-05",
      "0.00027233671124554795",
      "-0.0004651326441734261",
      "-0.0009880070353562678",
      "0.00030450665935710463",
      "3.878200649662182e-05",
      "-0.0004100854298390473",
      "7.976775970148481e-05",
      "0.000241961754344501",
      "-0.00022071442144916336",
      "9.035676134336495e-05",
      "2.0740530827936414e-05",
      "-2.211898886000484e-05",
      "0.0014083207780494638",
      "-7.392352885781337e-05"
    ],
    [
      "0.006167388222019236",
      "0.006326598178620653",
      "0.023269570110320378",
      "0.007005124208985082",
      "0.014100967692709142",
      "0.0005309580635071028",
      "0.0007452820784393701",
      "0.0005924770385155617",
      "0.001666904498977302",
      "-0.0012204831761192046",
      "0.0006369651011400043",
      "0.0016804868438279742",
      "-0.0019043517093636094",
      "-0.0041518784052087115",
      "0.0025099971911711565",
      "0.0001260487139506539",
      "-0.0021359716992861576",
      "0.0005442466048822573",
      "0.0017868862933623393",
      "-0.0012541044417322422",
      "0.0006152608334751937",
      "0.0008224679617127926",
      "0.00067718550401606",
      "0.007819079708201107",
      "7.403718794502139e-05"
    ],
    [
      "0.03920867036262177",
      "0.01927399010474251",
      "0.6489343841872387",
      "0.025737487380573427",
      "0.4380985555989426",
      "0.018747201098905805",
      "0.08833592663500911",
      "0.016207348748775077",
      "0.08065506117032663",
      "0.01356669264622862",
      "0.014787950288052094",
      "0.07071136832406143",
      "-0.02632308137731219",
      "-0.09737118594526996",
      "0.09051921799549142",
      "0.009660802494289598",
      "-0.1155071732746036",
      "0.019603914478300698",
      "0.08991501897737232",
      "-0.08908498988441219",
      "0.006818420489395043",
      "0.02650325604438842",
      "0.10388089277834844",
      "0.5129973907086479",
      "-0.0039171844413151136"
    ],
    [
      "2.775925481659628",
      "5.678462690028458",
      "13.338896595946746",
      "7.739784583000771",
      "2.9044181834859515",
      "0.8739133757727744",
      "-3.4704275371282356",
      "-0.4883355027187708",
      "-1.305985517221092",
      "1.7254653356554561",
      "-0.1579526923811763",
      "-0.21554678491872353",
      "1.5505151795414218",
      "1.2415525372433256",
      "-0.7588761795972727",
      "1.1030198778001008",
      "4.3023654091134125",
      "0.6809743896740322",
      "0.8503770713229494",
      "3.5371113402506373",
      "0.5740905861482296",
      "-0.1981640901654493",
      "-0.252434274854107",
      "1.1547393782704087",
      "-1.168471399441557"
    ],
    [
      "0.006092093147778897",
      "0.006182107931088209",
      "0.032620967384873405",
      "0.006686556588780118",
      "0.013750044226592352",
      "0.00033296722450594767",
      "0.0013744214453275197",
      "0.00039311031442779815",
      "0.0014924032571694303",
      "-0.0019639806432099616",
      "0.0004975633531693012",
      "0.001319354436130592",
      "-0.0018160699288625923",
      "-0.004076702611412148",
      "0.0017261136554395863",
      "0.00015577283469760724",
      "-0.0024373694652585045",
      "0.00040663301704403865",
      "0.0016917056271425655",
      "-0.0009551651310805127",
      "0.0005188806872381532",
      "0.0002352277005231523",
      "-5.779997514549668e-05",
      "0.010767104768031603",
      "-0.00012692841067026283"
    ],
    [
      "0.005719797390788613",
      "0.005933217061773556",
      "0.017008992425659956",
      "0.006221204485866007",
      "0.008823726260090235",
      "0.00019631406698849066",
      "7.410865173876597e-05",
      "0.00018987012511420288",
      "0.0006434707063712909",
      "-0.001320515799829416",
      "0.0003011405234310042",
      "0.0007981448009625144",
      "-0.0014879969125152076",
      "-0.0031274176106772596",
      "0.000996688739207996",
      "9.427008529161629e-05",
      "-0.001145039288790966",
      "0.0002709597778240351",
      "0.0006532408656486223",
      "-0.0005203688998094351",
      "0.0003398851564618863",
      "0.00010816108000380284",
      "-0.00011073566761174337",
      "0.00358397600761286",
      "-0.0002826805188617477"
    ],
    [
      "0.005709898651305907",
      "0.005799864553463381",
      "0.014809035182039736",
      "0.006036399012696125",
      "0.008678737508202243",
      "0.0001697294412037702",
      "0.0002796887042569864",
      "0.00016642099997166786",
      "0.0006084454567705259",
      "-0.000841690172914108",
      "0.00023163871503446628",
      "0.0006727773414929648",
      "-0.0010660365048861334",
      "-0.0022696164698005053",
      "0.0008695906123969574",
      "8.111636809356542e-05",
      "-0.0010391532627189034",
      "0.0002256634392372115",
      "0.0006420189113213468",
      "-0.0005773832157576113",
      "0.00024885006512441216",
      "0.00013221599086180854",
      "0.00017760271736372654",
      "0.003666135486499873",
      "-0.00018792626157461504"
    ],
    [
      "0.005870586571153909",
      "0.006116620612828049",
      "0.01930355327153944",
      "0.006592640479215633",
      "0.010613460522478683",
      "0.00033487234186575744",
      "0.00013871639072193733",
      "0.0002965814311117613",
      "0.0010143786604296665",
      "-0.001494952200932679",
      "0.00043787608333071735",
      "0.0012737904094161203",
      "-0.0021526156535769093",
      "-0.004315706587803029",
      "0.0016407826526237599",
      "0.00014275909348681595",
      "-0.0017107684864757222",
      "0.0004490245266261522",
      "0.0010113031797266082",
      "-0.0011227569377981327",
      "0.0005067897544140297",
      "0.00030086928666528124",
      "0.0003419737960710667",
      "0.0051544532533069325",
      "-0.0004638981771147907"
    ]
  ],
  "rational_Q": [
    [
      "0.43002327833517406",
      "4.481050338484838",
      "15.077613443148877",
      "2.866650142176827",
      "3.175742909434529",
      "4.481050338483575",
      "9.846025547677193",
      "76.49585999177816",
      "9.559026379520844",
      "9.22041482846696",
      "15.077613443151009",
      "76.49585999177962",
      "202.39764435969698",
      "20.76239230519554",
      "22.4146766165247",
      "2.866650142177471",
      "9.559026379521143",
      "20.76239230519439",
      "16.497249814626205",
      "6.281910343876611",
      "3.1757429094313587",
      "9.220414828466579",
      "22.414676616525295",
      "6.281910343876884",
      "6.980901270514491",
      "-0.17264469104586766",
      "1.1303386856563833",
      "0.0739120993279562",
      "0.25773487205923284",
      "-0.17264469104543673",
      "0.6396556385830812",
      "-0.6692603183087688",
      "0.02360734178095724",
      "-0.2113568004611198",
      "1.130338685656363",
      "-0.6692603183083071",
      "-2.2490062391770875",
      "-0.26420906678641537",
      "0.6702940276304378",
      "0.07391209932785024",
      "0.023607341781073224",
      "-0.26420906678629885",
      "-0.5487442406025446",
      "0.05459483437227421",
      "0.2577348720592087",
      "-0.2113568004611153",
      "0.670294027630544",
      "0.05459483437208576",
      "-0.624065304456703",
      "-2.2053210222817836",
      "-0.7620821172832587",
      "0.14189882004978716",
      "-0.9404939708892536",
      "0.7665326571592329",
      "2.205188053254576",
      "0.7023795296742338",
      "-0.09640631410008552",
      "0.09384405958834649",
      "-0.8304881611480718",
      "5.87562831581412",
      "1.5367452404305348",
      "-0.7261685929352366",
      "0.4541315298573638",
      "0.5888388511421141",
      "-1.0815540870541052",
      "1.9090485517934515",
      "-0.32712631481995347",
      "-0.3730385474058743",
      "-0.5701984713019328",
      "-3.3391189819001292",
      "-1.1912593761335915",
      "0.9794819296466738",
      "1.21049195947792",
      "-2.364740872641222",
      "0.09384405958848027",
      "4.749064108603289",
      "-12.522732818773951",
      "-2.563357605075114",
      "2.803202150828012",
      "1.9522740065030753",
      "-2.0001420332900204",
      "-5.352555604046577",
      "-3.014525409349013",
      "3.0308676961888277",
      "0.17599883671393302",
      "2.8592924414468817",
      "0.025753962146583785",
      "-5.289446433874265",
      "1.8756821411262345",
      "1.0006268094574335",
      "-1.4657584379858506",
      "4.882606649569629",
      "1.1748873786999023",
      "-2.969335262002203",
      "-0.024623812076528327",
      "0.4541315298571833",
      "1.2363048080447303",
      "-0.21625650826151024",
      "-1.2580409383880358",
      "-0.3982771708588634",
      "0.175998836714029",
      "-0.4910118732334821",
      "2.974461505055582",
      "-0.5674347182969987",
      "-0.09651406257342866",
      "-0.01803189706209026",
      "0.044494907812514736",
      "1.7566148215724589",
      "-0.01315585864543268",
      "-0.12994478852053482",
      "-0.0057154111068020465",
      "0.15595030291923082",
      "-0.25747379426166733",
      "0.05433726611576245",
      "0.08816089053396689",
      "-0.37303854740577636",
      "-1.435297054323331",
      "0.6854616818304032",
      "0.3236458954274412",
      "-0.6555409238568766",
      "1.0006268094582371",
      "-2.641642714178845",
      "1.4013929934987535",
      "-0.8230413742529766",
      "-2.297496900667658",
      "-0.005715411106593332",
      "-1.267838393904865",
      "0.5847714565046737",
      "1.4964898422668647",
      "-0.41445716643421",
      "0.2896302828574977",
      "0.90758496785328",
      "-1.5893190644903084",
      "-0.031049464342450067",
      "0.6089613062437869",
      "0.7665326571588403",
      "-0.8304881611478869",
      "0.588838851142182",
      "-0.5701984713019058",
      "-2.205321022281596",
      "2.2051880532525785",
      "5.8756283158141684",
      "-1.0815540870538212",
      "-3.339118981899921",
      "-0.7620821172830775",
      "0.7023795296737836",
      "1.53674524043049",
      "1.9090485517931879",
      "-1.1912593761334211",
      "0.14189882005009835",
      "-0.09640631409968321",
      "-0.7261685929355075",
      "-0.3271263148198395",
      "0.9794819296466581",
      "2.048720331327004",
      "0.9355826219020442",
      "0.08318250637352",
      "4.74906410860282",
      "2.048720331327204",
      "4.735215786880646",
      "-1.082021784345356",
      "-1.1275247168462146",
      "1.236304808044733",
      "0.9355826219017086",
      "-1.0820217843451845",
      "-3.176306029688269",
      "-1.8418160743228846",
      "-1.4352970543226606",
      "0.08318250637361195",
      "-1.1275247168460532",
      "-1.841816074323316",
      "-0.3875414143999159",
      "4.414768840770079",
      "-14.483998908578865",
      "-2.000142033291546",
      "21.369476338820107",
      "-2.411846354127185",
      "1.4965412026977865",
      "-11.278410201477607",
      "-0.4910118732335241",
      "-6.791555371573213",
      "-6.876400571126355",
      "-0.12623493311893352",
      "-3.678909612740833",
      "-2.6416427141784076",
      "0.899859264288914",
      "-5.851888078368658",
      "-7.027988131551188",
      "3.101946087229761",
      "-1.002558879979882",
      "2.8592924414472223",
      "-6.791555371573148",
      "-7.5182962873798695",
      "-0.3890704007728196",
      "2.2727504833246286",
      "0.044494907812600834",
      "-4.288115189984213",
      "2.6560009418700177",
      "-1.0506633142656596",
      "-1.6498618465752133",
      "-1.2678383939041469",
      "2.739303498283329",
      "-0.08484232106931566",
      "-1.2999101635937933",
      "-0.7614622623498379",
      "-1.4657584379861155",
      "0.8998592642890346",
      "0.518328401645315",
      "-3.464795559635844",
      "1.6224211392242536",
      "0.15595030291899645",
      "2.7393034982835167",
      "2.1145349447386894",
      "-0.8614285462726413",
      "-1.0824705195158155",
      "0.9075849678533454",
      "0.17390674829001596",
      "-0.35577565629325686",
      "-0.5641613610192785",
      "-1.888631841251533",
      "-12.522732818774076",
      "-5.352555604046593",
      "0.025753962146530463",
      "4.882606649569382",
      "1.210491959478138",
      "-2.5633576050756024",
      "-3.01452540934883",
      "-5.289446433874411",
      "1.174887378699873",
      "-2.364740872639667",
      "2.8032021508273517",
      "3.0308676961883654",
      "1.8756821411262157",
      "-2.9693352620026614",
      "-2.411846354127197",
      "-6.876400571126136",
      "-5.851888078368859",
      "-0.21625650826162018",
      "4.414768840769994",
      "1.4965412026983558",
      "-0.12623493311881753",
      "-7.027988131551239",
      "0.68546168183086",
      "-14.48399890857908",
      "-11.278410201478083",
      "-3.6789096127407412",
      "3.1019460872295843",
      "12.33781388583161",
      "-40.26442467945619",
      "2.9744615050557552",
      "-7.518296287379523",
      "12.337813885831554",
      "36.29648967138148",
      "2.7703611977288563",
      "1.4013929934981637",
      "0.5183284016449624",
      "-40.264424679458486",
      "2.7703611977287617",
      "22.512727402421337",
      "-2.1826157844005873",
      "1.7566148215722188",
      "2.6560009418701007",
      "-5.5324343627051915",
      "2.4090868082201347",
      "1.049278783308288",
      "0.5847714565042825",
      "2.114534944738463",
      "-1.3500403447815439",
      "-3.198720897768146",
      "2.8542376330953756",
      "-0.25747379426191885",
      "-0.08484232106936997",
      "-1.3500403447816076",
      "-10.624902709943854",
      "3.784290532478971",
      "-1.589319064489198",
      "-0.355775656293337",
      "8.620865056904309",
      "1.424248279086265",
      "-7.974789395547227",
      "-1.2580409383878068",
      "-0.5674347182966609",
      "-0.013155858645094352",
      "0.05433726611560777",
      "-0.02462381207689647",
      "-0.3982771708589797",
      "-0.09651406257349583",
      "-0.1299447885205252",
      "0.08816089053406995",
      "-0.3890704007722135",
      "-1.0506633142658883",
      "-1.2999101635939276",
      "0.32364589542771344",
      "-1.0025588799801666",
      "2.272750483324596",
      "-1.6498618465750383",
      "-0.7614622623494811",
      "2.409086808220048",
      "-3.198720897768037",
      "-0.8230413742528951",
      "-3.4647955596356192",
      "-2.182615784400266",
      "1.049278783308572",
      "2.8542376330947783",
      "0.11825120695212642",
      "1.4964898422665842",
      "-0.861428546272889",
      "-10.624902709944202",
      "0.11825120695238832",
      "5.678764908057144",
      "-0.03104946434163758",
      "-0.564161361019131",
      "1.4242482790859108",
      "1.5852025542079458",
      "-0.4999184087605531",
      "-0.6555409238564398",
      "-2.2974969006665003",
      "-0.4144571664344862",
      "0.6089613062436932",
      "1.6224211392240202",
      "-1.0824705195157451",
      "-1.8886318412512595",
      "3.7842905324789387",
      "-7.974789395546825",
      "-0.49991840876013166",
      "-0.23431813161971682",
      "0.5913853468685897",
      "-0.10452064538135829",
      "-0.19636632170209392",
      "0.23431813161976614",
      "-1.0566539176724869e-13",
      "-1.4773527007873015",
      "-0.30299802949848187",
      "0.5585336947045995",
      "-0.5913853468685654",
      "1.4773527007872755",
      "-1.0083469735515301e-13",
      "-0.2844875626784769",
      "0.24699865448941494",
      "0.10452064538131459",
      "0.3029980294984564",
      "0.2844875626785901",
      "8.934019085154898e-14",
      "-0.11485657490617718",
      "0.19636632170171864",
      "-0.5585336947044497",
      "-0.24699865448921315",
      "0.1148565749062722",
      "-1.321506096086912e-13",
      "1.603514481085134",
      "-0.05738840015228083",
      "0.7170587408959974",
      "0.7044109905354876",
      "1.9281561809838694",
      "-0.2752964300416751",
      "0.15034475217750198",
      "0.8024616898262116",
      "0.5816312790772824",
      "-3.1334636254282864",
      "4.512152419598925",
      "-0.9595404424096139",
      "-2.724180861218852",
      "-1.043434318116115",
      "0.4506435962189319",
      "0.0066569098346943596",
      "0.05677028544336976",
      "-0.8873934525291042",
      "0.08941452281353507",
      "0.5652525635088878",
      "-1.1162764745001545",
      "-1.2724447153936966",
      "0.8274193254836757",
      "-0.4579963935226023",
      "-2.0274368800067673",
      "0.5816312790763758",
      "-3.0013141740530145",
      "-6.644811735591529",
      "-0.4292816038818797",
      "5.221398603082896",
      "-2.204460244424029",
      "7.523090778619615",
      "-8.361757145801132",
      "-3.1322934355777585",
      "3.538863014040907",
      "0.502893461043553",
      "0.33977362722317395",
      "2.0806082166717283",
      "-3.6365939176189412",
      "-1.562289623153392",
      "0.5954773458797394",
      "-2.038343631653281",
      "4.16085739255161",
      "1.6942876610866524",
      "-2.97921402570374",
      "0.21114632664709168",
      "-1.0434343181161612",
      "-1.1662050873729235",
      "-4.508271273361601",
      "-0.9349361090658899",
      "0.5121169022798583",
      "0.502893461044191",
      "1.7258060986141928",
      "-1.6741628935356498",
      "-3.0460263081245427",
      "1.8140778787078469",
      "-0.07433746493877381",
      "-0.5638975513664476",
      "1.2610040647370804",
      "-0.6638711016641228",
      "0.584559628351025",
      "-0.2577581836992194",
      "-1.8180445537559757",
      "1.1342741995157253",
      "1.8014823231510007",
      "-0.4666511962057993",
      "0.08941452281352376",
      "0.8687539431905821",
      "2.332784413693019",
      "0.7550939887438253",
      "-0.8040973995230796",
      "0.5954773458809407",
      "0.06501017294837101",
      "-4.4228066794978815",
      "-1.2966480353654688",
      "0.038011256338836855",
      "-0.25775818369948084",
      "-0.506861198406865",
      "-0.1491803780689454",
      "-1.3976127012739177",
      "0.5481683748951632",
      "0.557663574042093",
      "0.06278666020597326",
      "-0.9093405744264341",
      "-0.5970092164519369",
      "0.18246493005443862",
      "-1.9281561809834347",
      "3.1334636254277313",
      "-0.4506435962181749",
      "-0.5652525635089282",
      "-1.6035144810852333",
      "0.2752964300417577",
      "-4.512152419599504",
      "-0.0066569098349182326",
      "1.1162764745004656",
      "0.05738840015260995",
      "-0.15034475217747575",
      "0.9595404424097793",
      "-0.05677028544387446",
      "1.2724447153934129",
      "-0.7170587408953548",
      "-0.8024616898260202",
      "2.7241808612193252",
      "0.8873934525291616",
      "-0.8274193254839074",
      "-12.447175107571114",
      "-4.566544497686832",
      "4.837463565148567",
      "-3.0013141740523395",
      "12.44717510757077",
      "-1.540253570050293e-13",
      "-3.878141062192798",
      "-0.009264142494804378",
      "-1.1662050873728564",
      "4.5665444976862295",
      "3.87814106219297",
      "-6.179348415475277e-14",
      "-1.5827127889316972",
      "0.8687539431902698",
      "-4.837463565149181",
      "0.00926414249506318",
      "1.58271278893162",
      "2.6499045373082293e-13",
      "-12.975697600909188",
      "-5.253790553705509",
      "7.523090778618872",
      "11.333452143297697",
      "-1.916421063188104",
      "8.103176548989023",
      "-0.4567688418745624",
      "1.7258060986135637",
      "7.919962821027305",
      "-13.150774894116248",
      "-4.615325788023721",
      "2.1775177521259015",
      "0.06501017294834628",
      "-0.44341828121256516",
      "0.08276799600001081",
      "-4.3363529340253075",
      "-0.13584577987200602",
      "-2.232491772906796",
      "0.339773627222878",
      "7.919962821027144",
      "5.17246328994402",
      "1.4621749396787218",
      "-3.3813943660224233",
      "-0.5638975513664884",
      "2.4474853189203145",
      "0.6270864702613401",
      "0.7950622220121718",
      "-1.9921097520401914",
      "-0.5068611984067452",
      "-2.265263973660729",
      "-3.3758122456437976",
      "-1.685870694301254",
      "1.548496790621329",
      "-2.0383436316531087",
      "-0.4434182812120444",
      "0.3138437804048766",
      "-2.145018539493856",
      "1.124679407663179",
      "-1.8180445537560488",
      "-2.2652639736606113",
      "5.221574116182466",
      "1.7560744313120762",
      "-0.9721534116795081",
      "0.06278666020541346",
      "0.2298555741307589",
      "-1.879580323674987",
      "0.13528588623037463",
      "0.46668216908419347",
      "6.6448117355914365",
      "8.361757145802025",
      "-2.0806082166716053",
      "-4.160857392550849",
      "0.45799639352255916",
      "0.42928160388206354",
      "3.132293435577809",
      "3.6365939176190687",
      "-1.6942876610862858",
      "2.0274368800059404",
      "-5.221398603082198",
      "-3.53886301404014",
      "1.5622896231534307",
      "2.979214025704302",
      "1.9164210631890397",
      "13.150774894116754",
      "-0.08276799600022479",
      "-4.508271273361664",
      "12.975697600909424",
      "-8.103176548988621",
      "4.615325788024058",
      "4.3363529340251885",
      "2.3327844136926097",
      "5.253790553705156",
      "0.4567688418739321",
      "-2.177517752126099",
      "0.13584577987262178",
      "-15.238209690794044",
      "-23.628213462295147",
      "-1.674162893535575",
      "5.172463289943915",
      "15.238209690794811",
      "1.1523868828458916e-13",
      "-5.128785034938076",
      "-4.422806679496754",
      "0.31384378040462974",
      "23.628213462293928",
      "5.128785034938234",
      "3.4699529863578843e-13",
      "-5.097614502029477",
      "1.2610040647371656",
      "0.6270864702611741",
      "-2.829247982408302",
      "4.70832602567378",
      "-1.5801201187456875",
      "-0.14918037806872625",
      "5.221574116182684",
      "0.08057366398088256",
      "1.3836941254613224",
      "-0.7718412449070131",
      "1.1342741995157875",
      "-3.3758122456434387",
      "0.08057366398132593",
      "3.1232951515100016",
      "-0.10395094195113772",
      "-0.9093405744257025",
      "-1.8795803236753474",
      "-7.915485381197592",
      "1.9739226363694433",
      "4.0309396446384",
      "0.934936109065821",
      "3.046026308124102",
      "0.6638711016640618",
      "-1.801482323150754",
      "-0.21114632664672822",
      "-0.5121169022797618",
      "-1.8140778787080862",
      "-0.584559628350675",
      "0.4666511962055329",
      "-1.4621749396785502",
      "-0.7950622220116249",
      "1.6858706943012562",
      "0.7550939887435356",
      "2.232491772906704",
      "3.3813943660229255",
      "1.9921097520401523",
      "-1.5484967906211384",
      "-4.708326025673583",
      "-1.3836941254612631",
      "-1.2966480353647905",
      "-2.1450185394940804",
      "5.097614502029388",
      "1.5801201187456755",
      "0.7718412449070174",
      "1.2077932616151992",
      "-1.397612701273087",
      "1.7560744313120165",
      "3.123295151509656",
      "-1.2077932616151794",
      "-1.7009482053612206e-13",
      "-0.5970092164521446",
      "0.13528588623043244",
      "1.9739226363692108",
      "0.29216660279658857",
      "-0.7419320222093598",
      "0.8040973995231865",
      "-0.0380112563390712",
      "-0.5481683748946761",
      "-0.1824649300554239",
      "-1.1246794076627955",
      "0.9721534116795829",
      "-0.4666821690843811",
      "0.10395094195080411",
      "-4.03093964463729",
      "0.7419320222098656"
    ],
    [
      "0.14118094591994867",
      "0.6677950662591513",
      "7.976329729825661",
      "1.0662629764869824",
      "1.5010799157873387",
      "0.6677950662574152",
      "9.124909774483443",
      "70.22325363073963",
      "8.918307597770896",
      "8.696086233365707",
      "7.976329729841273",
      "70.22325363074194",
      "177.51125262321239",
      "25.021603632692",
      "25.78314230454091",
      "1.066262976493732",
      "8.918307597766539",
      "25.021603632682968",
      "16.00613215890503",
      "8.051958714630931",
      "1.5010799157921229",
      "8.696086233364037",
      "25.78314230454925",
      "8.051958714632564",
      "6.148754738298322",
      "-0.03882068753501039",
      "0.21697108794366984",
      "-0.11461718655785977",
      "0.16395874086673567",
      "-0.038820687534766536",
      "-0.1030622579335842",
      "-0.46250633252144147",
      "-0.36979937021368764",
      "0.0022992557355249756",
      "0.21697108794367712",
      "-0.4625063325145483",
      "0.30875086221934606",
      "-0.3847841641470352",
      "-0.47323968995909177",
      "-0.11461718655735503",
      "-0.369799370215305",
      "-0.38478416414622346",
      "0.2535018921179946",
      "-0.07138515979001171",
      "0.1639587408633445",
      "0.0022992557296810864",
      "-0.47323968996449284",
      "-0.07138515978994159",
      "0.339469175124009",
      "-0.22793008252130328",
      "-0.10743905977573669",
      "0.10094263890137713",
      "-0.09871258961338507",
      "-0.7961233881490017",
      "1.5317118630065027",
      "0.25735580212725306",
      "-0.17932286094823127",
      "-0.09688193500806111",
      "-2.330729134418187",
      "-0.24498127128069372",
      "1.614474406033698",
      "-0.47337884958994214",
      "-0.10596052260843458",
      "0.41081365126537256",
      "-0.9446188140575662",
      "-0.10051878199021483",
      "-0.40928272932282345",
      "-0.13394710183072925",
      "1.5674369681770342",
      "0.6761761802552914",
      "-0.28776056607057277",
      "-0.16769405092585915",
      "-0.26701524281950334",
      "-1.7373209840666806",
      "-0.09688193500748328",
      "2.918444518367087",
      "-6.307393441753122",
      "-3.315605657621356",
      "2.704475684209301",
      "1.0913311250334186",
      "-0.9670725834971506",
      "-4.664178370877036",
      "-3.4615046602142336",
      "3.749133710471974",
      "0.15320109056396253",
      "1.629271730997265",
      "-0.7719446478809989",
      "-3.194039891462319",
      "1.982863305102077",
      "0.3200891597454226",
      "0.2425601709758087",
      "4.521602732401702",
      "0.01563554686283203",
      "-2.4657064513479847",
      "-0.03435112040570786",
      "-0.10596052260978654",
      "0.8134039605538889",
      "-0.47318010459890597",
      "-0.33663894993570365",
      "-0.05382888991016314",
      "0.15320109056124856",
      "1.451901264264349",
      "2.035721138293201",
      "-1.6004782222021419",
      "0.19052610432701167",
      "-0.14086371836849562",
      "0.18167422404806202",
      "1.1505361803602265",
      "-0.30258746581635243",
      "-0.19538278499721023",
      "-0.28438914521188613",
      "-0.2525769017215875",
      "-0.15900746668269142",
      "1.5893376282375398",
      "-0.2013827946758217",
      "-0.1339471018321453",
      "-0.8464608888254532",
      "-0.3154593868393175",
      "0.20664407864837123",
      "-0.1011580000831547",
      "0.3200891597481859",
      "-4.017995159584354",
      "3.3960273873465425",
      "0.08270536726567251",
      "-1.6574347750639367",
      "-0.2843891452063033",
      "-0.7761999764003353",
      "0.6394021973170015",
      "1.8210920999612803",
      "-0.6016512906038037",
      "-0.3252980723322127",
      "0.18503583160997628",
      "-1.8838541876475616",
      "0.35810629658297166",
      "1.0117102298839702",
      "-0.7961233881462242",
      "-2.3307291344170817",
      "0.41081365125856534",
      "1.5674369681726639",
      "-0.2279300825207395",
      "1.5317118629990008",
      "-0.2449812712878625",
      "-0.9446188140567665",
      "0.676176180254013",
      "-0.10743905977827158",
      "0.257355802124931",
      "1.6144744060251863",
      "-0.10051878199319789",
      "-0.28776056607452494",
      "0.10094263890231094",
      "-0.17932286094509853",
      "-0.4733788495954915",
      "-0.40928272932739773",
      "-0.16769405092466397",
      "3.1238382940785447",
      "0.2098849135041085",
      "-0.10634566204287396",
      "2.918444518359921",
      "3.1238382940771245",
      "6.2003131684363",
      "-0.35835610899645914",
      "-1.5379911205041787",
      "0.8134039605555135",
      "0.2098849134967409",
      "-0.358356108990835",
      "-1.6328147699881579",
      "-1.0162466560466394",
      "-0.846460888822094",
      "-0.10634566204578445",
      "-1.5379911205164696",
      "-1.016246656060121",
      "-0.7330760931438319",
      "5.7053067348270785",
      "-15.480351483103833",
      "-0.9670725835031381",
      "19.355331226685887",
      "-3.878331141578394",
      "-0.04974223381430095",
      "-8.438953900126801",
      "1.4519012642665563",
      "-6.871778203616815",
      "-11.277327866323978",
      "-2.2505228436442444",
      "-2.9489699218376453",
      "-4.017995159580253",
      "1.0332732027559508",
      "-6.871991555859147",
      "-7.374747516934253",
      "3.2498982402246983",
      "-1.8655910124297883",
      "1.6292717310010336",
      "-6.871778203616442",
      "-2.353376246851101",
      "2.293546119110965",
      "1.9077649059628503",
      "0.18167422404777178",
      "-4.728566546998526",
      "3.6622327047703878",
      "-0.7005712080926145",
      "-1.4260392667854693",
      "-0.776199976408686",
      "3.010477592478198",
      "0.10245883371232614",
      "-0.9394528720088379",
      "-0.5595373675835159",
      "0.24256017097315621",
      "1.0332732027536715",
      "0.23752278180859013",
      "-2.902442706575757",
      "1.795195834022646",
      "-0.25257690171797104",
      "3.0104775924799796",
      "1.7569104506401583",
      "-1.2204901481895887",
      "-0.38968266611720004",
      "0.18503583161600232",
      "0.35120581460023287",
      "0.5541277180988697",
      "-0.3544084622229288",
      "-2.009897656361101",
      "-6.307393441743381",
      "-4.6641783708734055",
      "-0.7719446478861078",
      "4.521602732402517",
      "-0.2670152428102305",
      "-3.3156056576136854",
      "-3.461504660223368",
      "-3.1940398914511094",
      "0.015635546869453634",
      "-1.7373209840651551",
      "2.7044756842187065",
      "3.7491337104653546",
      "1.9828633051008162",
      "-2.4657064513410507",
      "-3.8783311415789554",
      "-11.277327866315847",
      "-6.8719915558682505",
      "-0.4731801046011064",
      "5.705306734833617",
      "-0.04974223380698302",
      "-2.2505228436522198",
      "-7.374747516925444",
      "-0.3154593868239175",
      "-15.480351483105167",
      "-8.438953900130462",
      "-2.948969921828037",
      "3.249898240215779",
      "11.88949597695738",
      "-38.4585534594738",
      "2.0357211382760685",
      "-2.3533762468463406",
      "11.889495976959836",
      "28.687720055957016",
      "1.6578190104334014",
      "3.3960273873585045",
      "0.23752278180574143",
      "-38.45855345946658",
      "1.657819010436885",
      "14.944440007698203",
      "-2.423749041840747",
      "1.1505361803672856",
      "3.6622327047666072",
      "-6.614416399885233",
      "2.5506572790287785",
      "0.4200820525566059",
      "0.6394021973245974",
      "1.7569104506460758",
      "-0.3236930366526361",
      "-4.883589173331019",
      "1.1669684132168427",
      "-0.15900746668297247",
      "0.10245883370940972",
      "-0.3236930366441475",
      "-9.32227001855325",
      "5.5090127201502215",
      "-1.883854187658259",
      "0.5541277180848646",
      "8.605318060189378",
      "1.8618133081279726",
      "-7.8219440369122735",
      "-0.33663894993456767",
      "-1.6004782221907525",
      "-0.30258746581719603",
      "1.5893376282503038",
      "-0.03435112040420512",
      "-0.05382888990884848",
      "0.1905261043386051",
      "-0.19538278499292092",
      "-0.20138279467121814",
      "2.293546119111793",
      "-0.7005712080882437",
      "-0.9394528720127618",
      "0.20664407865197937",
      "-1.8655910124257822",
      "1.9077649059626092",
      "-1.4260392667748434",
      "-0.5595373675924712",
      "2.550657279038828",
      "-4.883589173336863",
      "0.0827053672595481",
      "-2.9024427065736136",
      "-2.423749041834677",
      "0.420082052544544",
      "1.166968413231424",
      "-0.46089882734622556",
      "1.8210920999632578",
      "-1.2204901481970383",
      "-9.32227001855626",
      "-0.4608988273474698",
      "2.0367205639886174",
      "0.3581062965707627",
      "-0.3544084622197344",
      "1.8618133081221773",
      "2.004625718190082",
      "-0.9879933194489291",
      "-0.10115800007415401",
      "-1.6574347750566956",
      "-0.6016512905995816",
      "1.0117102298873952",
      "1.7951958340142442",
      "-0.38968266610957175",
      "-2.009897656368113",
      "5.509012720150899",
      "-7.8219440369154425",
      "-0.9879933194727092",
      "-0.05985390676322272",
      "0.3714551374927527",
      "-0.059261085703313524",
      "-0.30993951993253666",
      "0.05985390676331289",
      "3.105316671617296e-12",
      "-0.442643048292302",
      "0.1451338129765155",
      "0.018923102794932443",
      "-0.3714551374956723",
      "0.4426430482895356",
      "6.32200077451767e-12",
      "-0.03889493725257709",
      "0.20515664911309553",
      "0.05926108570376068",
      "-0.1451338129778514",
      "0.03889493725004406",
      "-1.3077104024913762e-12",
      "0.2371737748785085",
      "0.30993951993743474",
      "-0.018923102796512662",
      "-0.20515664911419823",
      "-0.23717377487778807",
      "1.568251693761915e-12",
      "0.5394569496847066",
      "0.13314521421921768",
      "0.06538423983019048",
      "-0.1716640234343871",
      "0.9565532786247939",
      "0.5488567634269614",
      "0.31477660372742483",
      "-0.08642062901159045",
      "1.4011719609750661",
      "-3.087766784337299",
      "-1.3248260063722965",
      "-0.9312112428895721",
      "1.0715927648504275",
      "-0.04032028752940309",
      "-0.8020737349553922",
      "-0.9384473089211895",
      "-1.0577006219148781",
      "0.2875916455689928",
      "-0.23871768649044878",
      "1.4545872076826407",
      "0.3738621436590265",
      "0.24528445383274183",
      "-0.5539628836697879",
      "0.3785330860808245",
      "-1.5258916238423845",
      "1.4011719609730686",
      "-1.3752630101457561",
      "-3.293357819857477",
      "-0.06955854543416017",
      "2.373424869685644",
      "-0.8728268645177437",
      "8.143812855013637",
      "-8.735863941618835",
      "-4.084822264215952",
      "4.615518329166988",
      "0.7671718494818164",
      "1.1034900486762167",
      "2.272966000522727",
      "-4.413282209065797",
      "0.5931861862625117",
      "0.029977708940537",
      "-0.7170404587550988",
      "1.8447242900076581",
      "0.7695635570541933",
      "-1.4797627691610094",
      "0.2968349690145436",
      "-0.040320287530086575",
      "-1.1165750723289622",
      "-1.907774648234707",
      "-0.18527267061484337",
      "-0.14186947958907487",
      "0.7671718494797504",
      "0.23538727200967116",
      "-1.683980930670647",
      "-1.446643153592915",
      "0.2804430494013938",
      "-0.2828734992353518",
      "-0.5646289379651425",
      "-0.009311762143036804",
      "-0.0906806750192572",
      "0.2875512258588342",
      "-0.20997768338873501",
      "-0.7404613367750744",
      "2.1569788706354407",
      "2.0396218967752597",
      "0.028913421528335755",
      "-0.23871768648839625",
      "0.4473810442377397",
      "1.392875366021141",
      "-0.2777135996972632",
      "-0.6197033167485315",
      "0.029977708935818085",
      "-0.26286508041349615",
      "1.9383794614162875",
      "-1.0893169581726503",
      "-1.595981875130593",
      "-0.20997768338480716",
      "-1.4755447257481535",
      "-0.722596962940289",
      "0.38046988143074545",
      "-0.017521121982550566",
      "0.4289027015200864",
      "-0.22111848155375782",
      "-1.3539090273500891",
      "-0.5719187921508704",
      "1.1333482063409483",
      "-0.9565532786244073",
      "3.087766784340397",
      "0.8020737349559746",
      "-1.4545872076806314",
      "-0.5394569496876923",
      "-0.5488567634385821",
      "1.3248260063718782",
      "0.9384473089159302",
      "-0.3738621436547065",
      "-0.1331452142189578",
      "-0.3147766037239256",
      "0.9312112428863865",
      "1.0577006219128418",
      "-0.24528445382546102",
      "-0.06538423982620445",
      "0.08642062901601691",
      "-1.0715927648529469",
      "-0.28759164556730404",
      "0.553962883671407",
      "-12.883817375709459",
      "-4.973048947585559",
      "4.485353309966039",
      "-1.3752630101518248",
      "12.883817375704387",
      "-8.443629344418634e-12",
      "-5.7590113470128035",
      "-0.857426227032521",
      "-1.116575072332186",
      "4.9730489475925035",
      "5.759011347001436",
      "4.051010798105409e-12",
      "-2.304837438935889",
      "0.4473810442366396",
      "-4.485353309966695",
      "0.8574262270290244",
      "2.304837438921228",
      "1.3088313123642046e-12",
      "-9.967107073572972",
      "-2.38845212049435",
      "8.14381285502016",
      "9.133889673728516",
      "3.2801292236904627",
      "6.616271744205058",
      "-2.851723060788849",
      "0.23538727200665183",
      "5.929396005772552",
      "-13.407544891012433",
      "-4.6470734243968455",
      "0.5062031828178006",
      "-0.2628650804097228",
      "-0.8921495676632084",
      "0.771703790455189",
      "-1.5744341186328779",
      "-0.5379929255408507",
      "-2.5199749512052674",
      "1.1034900486754113",
      "5.929396005770628",
      "6.582840702580821",
      "2.4140855129739722",
      "-1.9575597115158223",
      "-0.564628937962076",
      "2.0790814504021116",
      "1.2604073498369162",
      "1.2959565815327647",
      "-2.4639368818126766",
      "-1.4755447257555534",
      "-2.2535534492259224",
      "-2.767707486265395",
      "-1.59464439932367",
      "0.8500205734726806",
      "-0.7170404587494249",
      "-0.8921495676558562",
      "0.4770371757450978",
      "-4.242601028787238",
      "1.6838606971525478",
      "-0.7404613367680137",
      "-2.2535534492274256",
      "6.039266755127244",
      "1.9679869493903044",
      "-0.37667201524109317",
      "-0.22111848153306932",
      "0.2911405809812578",
      "-2.868301833482461",
      "-0.13328704615751802",
      "0.6085952160985754",
      "3.2933578198531452",
      "8.735863941611687",
      "-2.2729660005120462",
      "-1.8447242900055603",
      "-0.3785330860813401",
      "0.06955854543729555",
      "4.0848222642119385",
      "4.4132822090617765",
      "-0.7695635570598711",
      "1.5258916238408982",
      "-2.373424869686631",
      "-4.615518329175125",
      "-0.5931861862481024",
      "1.4797627691630386",
      "-3.280129223691608",
      "13.407544891010739",
      "-0.7717037904485399",
      "-1.9077746482256044",
      "9.967107073569252",
      "-6.616271744204951",
      "4.647073424397876",
      "1.5744341186358584",
      "1.3928753660214215",
      "2.3884521204902187",
      "2.85172306078822",
      "-0.5062031828255856",
      "0.5379929255563539",
      "-14.52393405619444",
      "-24.33183192207362",
      "-1.683980930665245",
      "6.582840702583156",
      "14.523934056195282",
      "7.573118964735391e-13",
      "-6.601049671612998",
      "1.9383794614119538",
      "0.47703717574304383",
      "24.331831922070723",
      "6.601049671609229",
      "4.081404712367717e-12",
      "-3.439378464501407",
      "-0.009311762144356835",
      "1.2604073498368857",
      "-3.204905151677198",
      "4.795067294973674",
      "-1.7178394337573777",
      "-0.722596962926452",
      "6.03926675512004",
      "-0.10031542938249405",
      "2.072663383539012",
      "-4.12134007703698",
      "2.1569788706388913",
      "-2.7677074862588755",
      "-0.1003154293918235",
      "3.288565112911033",
      "3.0716188708822245",
      "-1.3539090273520504",
      "-2.868301833490075",
      "-10.002779021335483",
      "1.8597859120690794",
      "3.827969563719203",
      "0.18527267061923622",
      "1.4466431535935427",
      "0.09068067501623124",
      "-2.0396218967761457",
      "-0.29683496901572437",
      "0.14186947958913848",
      "-0.2804430494075588",
      "-0.2875512258621779",
      "-0.028913421531366234",
      "-2.414085512970745",
      "-1.2959565815477985",
      "1.5946443993222055",
      "-0.27771359970098447",
      "2.519974951209555",
      "1.9575597115054881",
      "2.463936881814547",
      "-0.8500205734888434",
      "-4.795067294970305",
      "-2.0726633835401134",
      "-1.0893169581579702",
      "-4.2426010287963445",
      "3.439378464508054",
      "1.7178394337593288",
      "4.121340077059238",
      "0.04132154096706263",
      "0.3804698814262062",
      "1.9679869493914548",
      "3.288565112909218",
      "-0.04132154096802175",
      "-7.662053742138229e-12",
      "-0.5719187921501919",
      "-0.13328704616519577",
      "1.8597859120710833",
      "0.13894866417372514",
      "-0.45827829377131446",
      "0.6197033167381154",
      "1.5959818751120491",
      "0.01752112197869979",
      "-1.133348206340045",
      "-1.6838606971497927",
      "0.3766720152472877",
      "-0.6085952160913843",
      "-3.0716188708967676",
      "-3.8279695637311053",
      "0.4582782937987448"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.005459404851709021",
    "0.005459404833394501",
    "0.005459438354127389",
    "0.005459441272819464",
    "0.005459411931325583",
    "0.00545946782492711",
    "0.005461433801528752",
    "0.005459416539251111",
    "0.005459459419433108",
    "0.0054595690174942015",
    "0.005459411958915404",
    "0.005459538133280576",
    "0.005459429745004985",
    "0.0054595239059219616",
    "0.005459548317659703",
    "0.005459546429471665",
    "0.005459448072908145",
    "0.005459444903920986",
    "0.005459540491135618",
    "0.005459525330881136",
    "0.0054594044287286534",
    "0.005459438298196571",
    "0.005459441223873771",
    "0.005459411837217788",
    "0.005459466729002197",
    "0.0054618699578443146",
    "0.005459416034782967",
    "0.005459458723765533",
    "0.005459568241121158",
    "0.005459412463376587",
    "0.0054595414382527805",
    "0.0054594299859209265",
    "0.005459526961313168",
    "0.00545953910146352",
    "0.005459545742466006",
    "0.005459448568375648",
    "0.005459444631719469",
    "0.005459539933783603",
    "0.0054595216693515605",
    "0.005459507832817403",
    "0.005459513985628554",
    "0.005459452915626049",
    "0.005459569679770373",
    "0.005463552524624285",
    "0.005459462614364379",
    "0.0054595516169534675",
    "0.005459779706290752",
    "0.005459452999730486",
    "0.005459715503440492",
    "0.0054594901043790904",
    "0.005459684820008022",
    "0.005459737594954374",
    "0.005459732078097456",
    "0.005459527985891742",
    "0.005459521346672154",
    "0.00545972089758718",
    "0.00545968896790696",
    "0.0054595200651395386",
    "0.005459456579977165",
    "0.00545957858483814",
    "0.005463526167067566",
    "0.00545946668406784",
    "0.005459559839731384",
    "0.00545979646234754",
    "0.005459456653687649",
    "0.005459730212136231",
    "0.005459495366437818",
    "0.005459699823242486",
    "0.005459755340791502",
    "0.005459749387349398",
    "0.00545953515576379",
    "0.005459528479903285",
    "0.005459736353123182",
    "0.005459704298459388",
    "0.005459420174270811",
    "0.005459489882357273",
    "0.005461592202870739",
    "0.005459426036776711",
    "0.005459478345092258",
    "0.005459612800598161",
    "0.005459420314193146",
    "0.005459574779128759",
    "0.005459442295699623",
    "0.005459555912416677",
    "0.0054595888831099875",
    "0.005459584604835514",
    "0.005459464418079068",
    "0.005459460377726519",
    "0.005459578647799304",
    "0.00545955909639115",
    "0.005459653617914721",
    "0.005468925130723837",
    "0.0054595021317403215",
    "0.0054596320115579714",
    "0.005459965494523181",
    "0.005459491597542408",
    "0.005459884704123861",
    "0.005459544512840846",
    "0.005459841918644323",
    "0.00545987237146214",
    "0.005459896786192879",
    "0.005459601273739119",
    "0.005459589442526087",
    "0.0054598766608771184",
    "0.005459822261492118",
    "0.005472380971774403",
    "0.00546258653436558",
    "0.005465632361397638",
    "0.005470348849056281",
    "0.005461240794672213",
    "0.00546644917077284",
    "0.005462483045037547",
    "0.005466042922775548",
    "0.11255193647982807",
    "0.00547053496743026",
    "0.005463466418591749",
    "0.005464046472689536",
    "0.005470400141062298",
    "0.005475941673295261",
    "0.005459431949162666",
    "0.005459490629871748",
    "0.0054596415372737475",
    "0.005459426810736636",
    "0.005459603702764455",
    "0.005459451045020563",
    "0.005459583106704078",
    "0.005459603398052545",
    "0.005459610293437317",
    "0.005459476477598531",
    "0.005459471124648352",
    "0.005459602689521445",
    "0.005459577686994975",
    "0.005459607802107355",
    "0.005459911861464163",
    "0.005459479401388774",
    "0.005459831681459114",
    "0.005459528480116349",
    "0.005459789166805671",
    "0.005459843820838027",
    "0.005459848381294967",
    "0.005459578772081232",
    "0.00545956863786801",
    "0.0054598337465227185",
    "0.005459785669185846",
    "0.005460586774353119",
    "0.005459613974597551",
    "0.005460405811938939",
    "0.0054597249460403875",
    "0.005460321129115983",
    "0.005460462355333877",
    "0.005460458277923269",
    "0.005459841268718463",
    "0.005459821322754526",
    "0.005460418959793235",
    "0.005460324238497031",
    "0.00545941958590285",
    "0.005459570047280592",
    "0.0054594419378824165",
    "0.005459551609006817",
    "0.0054596047594943605",
    "0.005459585638389298",
    "0.005459463691225353",
    "0.005459460784740571",
    "0.0054595794957748925",
    "0.005459564883500792",
    "0.005460206005210328",
    "0.005459666111797753",
    "0.005460136672013168",
    "0.005460398699166356",
    "0.005460291434934714",
    "0.005459760896813511",
    "0.0054597510931293745",
    "0.00546025898725185",
    "0.005460209340002192",
    "0.005459474079519403",
    "0.005459640830265532",
    "0.005459695414132345",
    "0.005459684354130074",
    "0.005459506924942055",
    "0.00545950177445123",
    "0.005459673937323576",
    "0.00545964896536755",
    "0.005460057000151627",
    "0.005460322088433707",
    "0.005460204661854135",
    "0.005459724714455487",
    "0.005459714653272025",
    "0.0054601864148490385",
    "0.005460134423658695",
    "0.00546014233980935",
    "0.005460329349275993",
    "0.005459808650211564",
    "0.005459770324720272",
    "0.005460293666487",
    "0.005460137550254663",
    "0.005460325504507235",
    "0.005459785762027249",
    "0.005459766400472505",
    "0.00546030004952034",
    "0.00546020759024375",
    "0.0054595494730139875",
    "0.005459542921334405",
    "0.005459773573594121",
    "0.005459741182266251",
    "0.005459534971838642",
    "0.0054597559273511075",
    "0.00545971760718494",
    "0.005460264621776002",
    "0.005460181497591466",
    "0.005460075685968799"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.1263562270662620211000000 +/- 3e-30]",
      "[2.143941017215616432632636 +/- 3.61e-25]",
      "[5.536196582548217992922970 +/- 4.57e-26]",
      "[2.142800318905975929875290 +/- 4.09e-25]",
      "[0.7698334424188899791785491 +/- 3.92e-26]",
      "[0.4579761644330841214984290 +/- 4.32e-26]",
      "[5.197265443698349434063344 +/- 7.97e-26]",
      "[0.2325743988262722702110832 +/- 2.55e-27]",
      "[0.6053634058930916092441314 +/- 2.79e-26]",
      "[3.697661080329745742118588 +/- 3.64e-25]",
      "[1.748934145377358244907014 +/- 3.72e-25]",
      "[0.8937651911504542053277227 +/- 1.16e-26]",
      "[0.1593297757639523285731319 +/- 1.08e-26]",
      "[0.1390677375184293697707377 +/- 5.48e-27]",
      "[0.06125913683507610445023072 +/- 3.67e-27]"
    ],
    [
      "[0.06664357576044796590950000 +/- 3e-30]",
      "[0.2392985520973760394962886 +/- 4.17e-26]",
      "[0.4442264672509470610829856 +/- 3.76e-26]",
      "[0.08708531685710500419048848 +/- 2.56e-27]",
      "[0.06941912514526721910647647 +/- 2.51e-27]",
      "[0.04144444502407294007460480 +/- 4.64e-27]",
      "[1.735126509239499530144561 +/- 1.12e-25]",
      "[0.04259801341922094000732500 +/- 9.61e-28]",
      "[0.04409548505203897081437961 +/- 4.91e-27]",
      "[1.981872615583516217656064 +/- 2.79e-25]",
      "[0.2970575362608641155611801 +/- 1.57e-26]",
      "[0.2667307776165423734392018 +/- 1.54e-26]",
      "[0.02756572770694868444542983 +/- 4.17e-27]",
      "[0.03316051231330843328513797 +/- 4.50e-27]",
      "[0.01763628687450357874748563 +/- 2.64e-27]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.23082754109054804
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack20_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 20,
  "lambda_polygon": 4,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.0",
    "0.135"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "1.0000000000000013",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "1.5000000000000004",
    "0.5",
    "0.5",
    "-0.5000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.5000000000000004",
    "-0.49999999999999967",
    "-0.4999999999999999",
    "0.4999999999999999",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.002233556933631105",
      "0.0020928589439874225",
      "0.030854070200677246",
      "0.0025985837582296273",
      "0.0065753961553652",
      "-5.767903203848088e-05",
      "0.0012022350734725948",
      "-9.865961245272352e-06",
      "0.0006969407902427828",
      "-0.0001943126351718591",
      "-2.255777053837534e-05",
      "-0.00026969683430214943",
      "0.0017449090649376388",
      "-0.004517278519448797",
      "-0.00016462156611840643",
      "-3.106488769817146e-05",
      "-0.0023270422802359643",
      "-7.79236720802014e-05",
      "0.000926169691635304",
      "0.00025920858542350647",
      "-4.191948646618027e-05",
      "-0.00014483873868388646",
      "-0.0014527652113888435",
      "0.008718727442664616",
      "-7.298882632693815e-05"
    ],
    [
      "0.002154919158098305",
      "0.0020884554470965906",
      "0.022722589787023097",
      "0.002505420178210159",
      "0.005367600281210531",
      "-4.5619159183164254e-05",
      "0.0009595512368299115",
      "4.225253700505718e-05",
      "0.0005307218148665202",
      "-0.0003397011104976835",
      "-3.951139517769862e-05",
      "-0.00018098334144260933",
      "0.0015021604489313196",
      "-0.002484129357322666",
      "8.990909644768448e-05",
      "-1.0397079219117295e-05",
      "-0.0015712150944408765",
      "-3.478643706077613e-05",
      "0.0006670202600719727",
      "7.66517146421602e-05",
      "-4.7994062341334286e-05",
      "-0.00015064440128881694",
      "-0.0006903030515493997",
      "0.006324262940581878",
      "1.907353776051674e-05"
    ],
    [
      "0.0027209869751390206",
      "0.002267742235510713",
      "0.07723147317958144",
      "0.003250188688020949",
      "0.014176769119905506",
      "-0.0002055669853677943",
      "0.0036796463920833523",
      "3.691700411062974e-05",
      "0.0018658141121671496",
      "-0.0011106292950922084",
      "-4.1564975556187553e-05",
      "-0.0006639998795310166",
      "0.00416388450451724",
      "-0.01028121782449053",
      "-0.00043297061814100087",
      "-3.3372448627355424e-05",
      "-0.006071302183848112",
      "-0.00023019342840804047",
      "0.002437662738535246",
      "0.0011751321973341568",
      "-4.6466368546267864e-05",
      "-0.0006411729602405713",
      "-0.0028159642269859663",
      "0.024954121500195638",
      "0.00021800593956854068"
    ],
    [
      "0.0024787961526773297",
      "0.0022132844918475118",
      "0.05868767581997775",
      "0.0033876866700344632",
      "0.009852349440408534",
      "-9.302013076256068e-05",
      "0.002863521722976834",
      "0.0001707634672330272",
      "0.0012575930597577604",
      "-0.000627202414441962",
      "-2.652781874404104e-05",
      "-0.000388767657528125",
      "0.00523572039627022",
      "-0.005545038219330042",
      "-0.0002128281445204216",
      "-3.447411733893454e-05",
      "-0.004065195865336846",
      "-0.00027253498626404515",
      "0.001607408319713183",
      "0.0003641415913971449",
      "-5.81993642878358e-05",
      "-0.0002838402540188255",
      "-0.0021145897467567346",
      "0.01697223584579915",
      "0.0006810154710140378"
    ],
    [
      "0.002119782970725496",
      "0.0021093163959993878",
      "0.018040478210041594",
      "0.0025072856790386805",
      "0.005002286248347507",
      "-5.072088892487667e-05",
      "0.0007383621561899863",
      "3.995957620080682e-05",
      "0.0004677425655365938",
      "-0.0004007869960225793",
      "-4.338735395397303e-05",
      "-0.00019867231461919162",
      "0.0010637528961186765",
      "-0.0018669276031667368",
      "0.00028705093659974704",
      "-5.454200955447059e-06",
      "-0.0012155010928230133",
      "2.655831486691783e-05",
      "0.0005679413351592206",
      "2.429852041705643e-05",
      "-8.972895555582264e-05",
      "-0.00018929388319430306",
      "-0.00040782489080949983",
      "0.004964664126213582",
      "-0.00014364684965060493"
    ],
    [
      "0.07758084763022616",
      "0.030157479730261123",
      "4.487266937434619",
      "0.009932827956353021",
      "1.0367416349059182",
      "-0.007288391289798662",
      "0.04000103179585958",
      "0.002905463751236517",
      "0.16018118386448676",
      "0.3333810031149073",
      "0.008560121127422165",
      "-0.1500236991978737",
      "0.1303800662630659",
      "-1.6664825084704378",
      "-0.04172777395048316",
      "-0.04440228212834899",
      "-0.5778945363998834",
      "-0.01596612856053911",
      "0.22925703977953418",
      "0.07483585155897683",
      "0.0033989803761708412",
      "0.07165088591644017",
      "0.006472729837874555",
      "1.3424130754157555",
      "0.041091408189048544"
    ],
    [
      "0.003471537833311265",
      "0.0048644249252453526",
      "0.4838602619428239",
      "0.013750616863145864",
      "0.02267488556303355",
      "-0.0011017637988342507",
      "0.01827291808834033",
      "0.0015652931384057922",
      "0.003688435165219789",
      "-0.031130506533891517",
      "-0.004392290492206135",
      "-0.0005727686629241144",
      "0.061725688529041686",
      "0.0031888661553418564",
      "-0.0011347763846303294",
      "0.0009779272926439572",
      "-0.01543536691643345",
      "-0.0022847377099586863",
      "0.0041188845236858375",
      "-0.00617502566273348",
      "0.0003812490947985863",
      "-0.005229401373970546",
      "-0.026434685642893925",
      "0.0794197480497369",
      "0.00794970544535387"
    ],
    [
      "0.002210918681963426",
      "0.0021759741892334156",
      "0.02764210260712414",
      "0.0028251288026079945",
      "0.0063541663507070256",
      "-4.940215344826415e-05",
      "0.0010755321836651167",
      "5.2790823225993383e-05",
      "0.000678737867137722",
      "-0.00047354581738457286",
      "-5.8629971288698685e-05",
      "-0.00023188894143384635",
      "0.0019255083308854653",
      "-0.003185544422096421",
      "0.0002744450550088178",
      "-1.3440519870050234e-05",
      "-0.0019089709326660105",
      "-2.7966654506057443e-06",
      "0.000839930065522085",
      "-9.324144402104576e-05",
      "-0.00010126546563767848",
      "-0.00018151314815777482",
      "-0.0009294154352122364",
      "0.007344756097040437",
      "-0.00014225140051731327"
    ],
    [
      "0.002573132839590772",
      "0.002567070439295387",
      "0.043871433122812616",
      "0.003756916677581994",
      "0.013208024775251476",
      "-0.0002619078302875424",
      "0.0021547568969114876",
      "0.00020056697729929572",
      "0.0017208124919650513",
      "-0.0012655276244582152",
      "-0.0001338475865908226",
      "-0.0008715391283140078",
      "0.0014145994792757579",
      "-0.005905689471057958",
      "0.0018384064537202566",
      "-9.24684006726787e-06",
      "-0.0037960969866908134",
      "0.0003229327911917127",
      "0.001998275296806121",
      "0.0005782529696551927",
      "-0.0003649091907736757",
      "-0.0009601544121940353",
      "0.0006425069558355377",
      "0.015938777732427013",
      "-0.000854225168599872"
    ],
    [
      "0.003046784281957128",
      "0.0030578557543247203",
      "0.1670836252541838",
      "0.007654158569164435",
      "0.019119726651249752",
      "-0.00037287568963558654",
      "0.007462908918604213",
      "0.0008110309194979395",
      "0.002834451195411959",
      "-0.007342153055244329",
      "-0.0009941585487175295",
      "-0.0007912599157165955",
      "0.020081552163904993",
      "-0.002651483221893973",
      "0.0020618514770222524",
      "0.00018168353102358703",
      "-0.00762999718107174",
      "-0.00031372666910571665",
      "0.0031903702229522973",
      "-0.0018031807510688403",
      "-0.0004347698783566117",
      "-0.0016743861860459418",
      "-0.005536178368595206",
      "0.03634726062566367",
      "0.0015611099477884152"
    ],
    [
      "0.00216471019883378",
      "0.002111521692803669",
      "0.021978283820434406",
      "0.0025767807379151026",
      "0.005768701327021998",
      "-6.007607563394561e-05",
      "0.0008113532754353073",
      "-2.672228080964412e-06",
      "0.0005671302327297135",
      "-0.00026774355860930576",
      "-2.972345388272883e-05",
      "-0.00027011743772952526",
      "0.0010101775045722094",
      "-0.003198841069422375",
      "0.0001743712857266412",
      "-2.1946571119323166e-05",
      "-0.0016287552715148475",
      "2.223257543540741e-05",
      "0.0007243303856481722",
      "0.00016032544873654205",
      "-8.966647630188993e-05",
      "-0.00018411917533315135",
      "-0.0009144582095192554",
      "0.00613361361890836",
      "-0.0002931973661625915"
    ],
    [
      "0.002537549639231777",
      "0.002370141223714565",
      "0.0644970436847578",
      "0.0038636773375413367",
      "0.011498402569098265",
      "-0.00011326654051413121",
      "0.002377475778942066",
      "-4.3211826482869024e-05",
      "0.0014080257379695765",
      "-0.00024271573504902993",
      "-7.97012204386016e-05",
      "-0.0006736889877314598",
      "0.004474070089264142",
      "-0.00939241816024658",
      "-0.00021845345130472722",
      "-8.835144534851266e-05",
      "-0.004684141523202564",
      "-0.000138943227792597",
      "0.001887363035054957",
      "0.0002956043459731362",
      "-0.0001928345148702909",
      "-0.00025356142483070785",
      "-0.004021974550898888",
      "0.016895415030497875",
      "-0.0004725795583515366"
    ],
    [
      "0.00232040381611409",
      "0.002180774423499763",
      "0.04532383686062288",
      "0.003022150523904808",
      "0.008226085562688947",
      "-8.348845336084824e-05",
      "0.0014234288106871361",
      "-0.00010777647756374325",
      "0.0009094822536572158",
      "-0.0006537527092961938",
      "-8.950932300805764e-05",
      "-0.00032308867320833524",
      "0.002358520123048095",
      "-0.007133961148980144",
      "-0.0003072632077129829",
      "-1.611488975531268e-05",
      "-0.0032365176823121434",
      "-7.081696011002356e-05",
      "0.0012334211172838848",
      "0.00012613220185892385",
      "-8.53946662395065e-05",
      "-0.0002702365792155901",
      "-0.0030725324262259016",
      "0.011363835140709523",
      "-0.0005200146610651778"
    ],
    [
      "0.006150810758695596",
      "0.004171074965945297",
      "0.3456040042368126",
      "0.015086272395791956",
      "0.0881613495632651",
      "-0.0017779288013875629",
      "0.008063843979620353",
      "-0.003281472457802917",
      "0.011482531834317022",
      "-0.008414344906878684",
      "0.0026208044966409085",
      "-0.003526336494678748",
      "-0.021421417007530474",
      "-0.10242802278791964",
      "0.003382987771868631",
      "0.00046658778254796",
      "-0.03424117043288087",
      "0.0031594340980495633",
      "0.014977532264230943",
      "0.012444746003321044",
      "-0.0016895038129434593",
      "-0.00847719067116257",
      "-0.03332921416411527",
      "0.11707515344203746",
      "-0.023635284828560827"
    ],
    [
      "0.18365473525319373",
      "2.690403763869312",
      "1.6948865859008109",
      "4.101006959603108",
      "0.26308725029440744",
      "-0.6060038482650265",
      "0.24467714869075113",
      "-0.6753349043036154",
      "0.12373724021458041",
      "-0.7441861199512068",
      "1.4154529648999512",
      "-0.1398188627530951",
      "-0.5408194541938403",
      "-0.06433230941706956",
      "-0.8310675522570982",
      "0.31855878038050367",
      "-0.1175313140509082",
      "-0.5179507329998978",
      "0.151327088180977",
      "-0.2642932362020269",
      "2.990745535109937",
      "-0.64869798218761",
      "-0.7874585104554229",
      "0.4872216653755972",
      "-0.16858449761070693"
    ],
    [
      "0.011130678903628786",
      "0.00525261657911074",
      "0.8040078604721257",
      "0.008270228043019709",
      "0.16926374751506423",
      "-0.00416539245091545",
      "0.03604613383626082",
      "-0.0029094742138611484",
      "0.02430047216062776",
      "-0.03426779580518568",
      "0.001023009171120859",
      "-0.005371145443328698",
      "-0.021952723873195055",
      "-0.15392597607241607",
      "0.0017964983990702427",
      "0.0017932247631630596",
      "-0.07459074446713423",
      "0.0026042747961772146",
      "0.030683220949231194",
      "0.023346660076573832",
      "-0.0009427478609094656",
      "-0.01874483839337213",
      "-0.02260600922427118",
      "0.31342584067205137",
      "-0.018015789145256828"
    ],
    [
      "0.0023946699425307916",
      "0.0023226057903826883",
      "0.038728628222509415",
      "0.0030981997192020987",
      "0.009723629165600451",
      "-0.0001424555936895129",
      "0.0016474165446910833",
      "5.1465267761545185e-05",
      "0.0011711786154021881",
      "-0.0007622170374695917",
      "-9.715033638446743e-05",
      "-0.0005745112672110475",
      "0.0016984271304566862",
      "-0.005425014756897693",
      "0.0006592352568920977",
      "-3.208814656443889e-05",
      "-0.003065975215525868",
      "0.00010071239350371839",
      "0.001446572487391251",
      "0.00032461917048565847",
      "-0.00020178260123436472",
      "-0.00046394901375892126",
      "-0.0008881197562280241",
      "0.012164925234971794",
      "-0.00049939329005257"
    ],
    [
      "0.002381758374024847",
      "0.002301391796448615",
      "0.03855316968691602",
      "0.0030954442616955577",
      "0.009083078384627285",
      "-8.356255550914167e-05",
      "0.0017149877581048652",
      "8.41042966474093e-05",
      "0.0010963329885537829",
      "-0.00032154973137383576",
      "-6.726816943270618e-05",
      "-0.00048708083472556344",
      "0.0023462505603792485",
      "-0.005084745452915475",
      "0.0004288379155946217",
      "-5.816320371002145e-05",
      "-0.0030057748526286267",
      "6.0743691645844275e-06",
      "0.001370770357760505",
      "0.00019261164582181956",
      "-0.0001514178939429713",
      "-0.00021197525846086376",
      "-0.0010612224416798545",
      "0.011835541859863602",
      "-0.00016784785026928672"
    ],
    [
      "0.005817869686016261",
      "0.003308615278110979",
      "0.7081423555592512",
      "0.014582519360441849",
      "0.059317659608573284",
      "0.0005628138356615249",
      "0.01061314401427061",
      "-0.004002192628614294",
      "0.007886986476613867",
      "-0.00745994665160357",
      "-0.0020820703350797765",
      "0.001891469502624631",
      "0.04578327021324687",
      "-0.13479885594877114",
      "-0.01843383138737341",
      "0.00035598150843530526",
      "-0.04827859788900907",
      "-0.003468267925630752",
      "0.012558078937049126",
      "-0.012777144940110643",
      "-0.00046991319335216075",
      "0.0010569554871526499",
      "-0.07127989414535973",
      "0.12742956247506007",
      "-0.0074162728147928875"
    ],
    [
      "0.008965533977294491",
      "0.0035798222122438088",
      "0.9828834463195341",
      "0.02106249946599027",
      "0.09007551151564415",
      "0.001262028696751328",
      "0.03655624977913763",
      "-0.0024404361232976375",
      "0.012992137207645589",
      "0.02150544127437939",
      "0.0014947915808227012",
      "-0.00292224152255267",
      "0.09593801421845843",
      "-0.15022324688366523",
      "-0.032842514120283155",
      "-0.0016795060627220742",
      "-0.07199887414384698",
      "-0.00966868805983732",
      "0.02110700729061892",
      "-0.005756787637010174",
      "-0.0024404777690035517",
      "0.006735598862171604",
      "-0.0859117171389216",
      "0.23893760607021164",
      "0.0089413561201441"
    ],
    [
      "0.19547357959695058",
      "2.501766219429747",
      "10.307085962827193",
      "1.0335108220040148",
      "3.966056726649802",
      "-0.26763686972869305",
      "0.26649681967495714",
      "0.07738077640337492",
      "0.4007744695993782",
      "1.1592743277518878",
      "1.196822534630998",
      "-1.3521216346530507",
      "1.6355738106525868",
      "2.6868159121813484",
      "0.3996416386519071",
      "-0.24764589080106086",
      "-0.14173546060527673",
      "0.008788861490025297",
      "0.6766618326768677",
      "-3.4419229622263647",
      "-0.15581739914443518",
      "-1.5993523122799935",
      "2.7573105983839694",
      "0.4884085417664841",
      "-0.5972957548020923"
    ],
    [
      "0.0021136195701455993",
      "0.00208353013145542",
      "0.018679268114335196",
      "0.0024834630895465013",
      "0.004824905560641316",
      "-4.732030963658268e-05",
      "0.000756371020425944",
      "3.527261572578062e-05",
      "0.00044146900849547727",
      "-0.0004023797552823822",
      "-4.0020537785623094e-05",
      "-0.0001742275997255686",
      "0.0012184125608922464",
      "-0.0018788110766394803",
      "0.0001751540096786562",
      "-5.071509812649828e-06",
      "-0.0012214047038392865",
      "-2.0875667854454816e-06",
      "0.0005461908305395824",
      "6.173014989338252e-05",
      "-5.9513893159841406e-05",
      "-0.0001695595981950332",
      "-0.0005435077060338481",
      "0.004968233302046525",
      "-7.64806323325076e-05"
    ],
    [
      "0.0022460042778478947",
      "0.002164743847333748",
      "0.02992484335724845",
      "0.002698706112901882",
      "0.00692601604013883",
      "-8.402917245415518e-05",
      "0.001409182316743533",
      "9.385090162270806e-05",
      "0.0007827290704702562",
      "-0.0007353671227118952",
      "-6.76967764802211e-05",
      "-0.00025520103364882075",
      "0.001872728502238204",
      "-0.0029480912294046913",
      "0.00036322707072785184",
      "7.422428197107596e-06",
      "-0.0021406698841266044",
      "-2.161538891595527e-06",
      "0.000941916022021673",
      "0.00010625745797641364",
      "-0.00010490343659595273",
      "-0.0003334296158389679",
      "-0.0004380451693666178",
      "0.009130711014435338",
      "3.0655926968868564e-05"
    ],
    [
      "1.1973654662098423",
      "11.134552583130478",
      "11.247364407357717",
      "0.4182797277148244",
      "2.063020076119945",
      "-1.6623638388662096",
      "3.26697952116989",
      "0.10613151113597302",
      "0.06811994475745586",
      "-9.004284796272504",
      "1.696141956992706",
      "-4.305166680127418",
      "-0.6495973361637245",
      "2.2881796809223673",
      "-0.854654603865669",
      "3.244764977331131",
      "-1.6447701080962638",
      "0.682195038632222",
      "-1.5456667548074738",
      "-6.594256478236011",
      "-1.2341750034622874",
      "1.984076611413129",
      "2.0019963771557543",
      "-4.133426778011112",
      "-0.1898520829991389"
    ],
    [
      "1.7935085412719844",
      "23.424334796645244",
      "7.8193257015660755",
      "8.859252784206175",
      "1.18156422018527",
      "-6.372169106353818",
      "-0.21097080874367805",
      "-0.20984187309697153",
      "-0.3168689092236",
      "-1.5109940648700375",
      "1.034574167532269",
      "1.4212366662479892",
      "-2.984772265618652",
      "-0.5193099458213263",
      "0.1484261893180566",
      "0.27465333049366863",
      "-1.8067907178159364",
      "3.933619916566256",
      "0.05149811676640363",
      "6.712407440549586",
      "-13.853750580633582",
      "0.7089109933143817",
      "-0.9454899701176959",
      "-2.758943882276152",
      "0.26294766812700526"
    ],
    [
      "0.24611334911061794",
      "15.713686137987516",
      "16.68652689450112",
      "1.3288087295832636",
      "1.4652883209360001",
      "1.2796475282728563",
      "0.11448563707387477",
      "0.2940002632663775",
      "0.1396378820459866",
      "2.478178132290536",
      "2.9205119067144367",
      "-1.6592794675558238",
      "3.8091621007002923",
      "0.7301542816028291",
      "0.21087864517113067",
      "-0.838666928274974",
      "-1.4284747298611287",
      "-0.3381623852724637",
      "0.3415048005070899",
      "-13.413457846360838",
      "-2.455159741950861",
      "0.2589663016954417",
      "2.561847481027327",
      "0.688969875939338",
      "0.18652412624622325"
    ],
    [
      "0.0022508201537269627",
      "0.002074353169404025",
      "0.033766217602356936",
      "0.0025288227904862316",
      "0.0067969129827657",
      "-6.120009999398382e-05",
      "0.0013610454330347482",
      "-2.0687902726620706e-05",
      "0.0007317170988422298",
      "-0.0002508742103597984",
      "-1.6493191895421566e-05",
      "-0.0002500173822699028",
      "0.0017881889127151227",
      "-0.004879077659659675",
      "-0.0002984125923116414",
      "-2.4052956697628415e-05",
      "-0.0025595419085051693",
      "-0.00010820809120580673",
      "0.0009800309762136538",
      "0.0003193096412608814",
      "-2.9551938444055753e-05",
      "-0.00016770191667303075",
      "-0.0015461176050085455",
      "0.009791866451727915",
      "-6.995782173622775e-06"
    ],
    [
      "0.0023448016495123004",
      "0.0021361359371492553",
      "0.047343913850608856",
      "0.0028733986476461347",
      "0.007891131837117524",
      "-7.053925171793325e-05",
      "0.002111637221959231",
      "0.00010606532529907957",
      "0.0009533334081826509",
      "-0.0007004935046642177",
      "-7.108195141741112e-05",
      "-0.00020531843724842295",
      "0.0038907576297159473",
      "-0.004883894850129775",
      "-0.00023377005523271283",
      "6.010793643240799e-06",
      "-0.0033084215568019294",
      "-0.00020977206862895286",
      "0.0012093488359344528",
      "0.00010202627949686236",
      "-5.743821118342101e-05",
      "-0.0002721802783206355",
      "-0.0014549420317418672",
      "0.013313559813774883",
      "0.0005253048805043357"
    ],
    [
      "0.0024525608771006663",
      "0.0021554281378987957",
      "0.05384902352668765",
      "0.002805421646678339",
      "0.009813553075624978",
      "-0.00012035189383573545",
      "0.002507198434003591",
      "4.9022555080282864e-05",
      "0.0012171813114247561",
      "-0.0007073349020288944",
      "-6.0663816373345334e-05",
      "-0.0004051017356639368",
      "0.003276801909616248",
      "-0.006640857557173642",
      "-0.00032830819202349127",
      "-2.1113104213275023e-05",
      "-0.0040664104021520325",
      "-0.00018817732387662253",
      "0.0015843366167681513",
      "0.0005904170203179878",
      "-3.9399773110191066e-05",
      "-0.00036672807306805283",
      "-0.0018682150016511338",
      "0.016646682144438384",
      "0.00032131278508965147"
    ],
    [
      "2.236294790834742",
      "6.42181043988877",
      "11.028253116425942",
      "4.886670050691661",
      "4.767877736967993",
      "-1.0927975212808456",
      "-0.6577768750110041",
      "0.8201757520598031",
      "-0.41550421015081834",
      "2.4859274225942207",
      "-4.956052784642181",
      "0.2656343160549541",
      "-3.482452154366971",
      "-6.162175593078205",
      "0.03915270116184652",
      "-3.5698641484871465",
      "-2.1377884568041643",
      "2.9072545741402935",
      "0.46991816930463215",
      "0.07097024800445542",
      "0.25391083563541544",
      "-1.3009486950100277",
      "-2.67438187475465",
      "1.9294403115507373",
      "-1.1472024890673782"
    ],
    [
      "0.09692506577401958",
      "6.061185191054669",
      "12.090005929864985",
      "1.9390150794090824",
      "1.6237356656257562",
      "0.45573461974386875",
      "-0.4309296874784337",
      "0.037383337879154904",
      "0.1521881755171899",
      "-5.440448871463007",
      "-0.10602167983961662",
      "-0.9153896069622675",
      "3.5638761520804625",
      "1.931210641043342",
      "1.0745728990033752",
      "-0.05229409861539338",
      "-0.23093364209171816",
      "-0.0009527704763972811",
      "0.1753339218818685",
      "-6.2553077281779315",
      "-2.678125159662014",
      "-0.3579041206317404",
      "2.165669528726325",
      "-1.24853026894014",
      "-0.9241893763806097"
    ],
    [
      "0.002277954798348006",
      "0.0020920434389088815",
      "0.03835407044710552",
      "0.0026307220857948324",
      "0.007316461672154217",
      "-6.090439448646337e-05",
      "0.0013757764184860269",
      "-5.7761944389702756e-05",
      "0.0008019056167608464",
      "-0.00041508205601075213",
      "-3.958882915757655e-05",
      "-0.00022075774127723033",
      "0.0018597961140406592",
      "-0.005965390492980738",
      "-0.0003330895400256889",
      "-1.0101298595661892e-05",
      "-0.002898372419703559",
      "-9.73931474424624e-05",
      "0.0010744116248252453",
      "0.0001845980760203116",
      "-5.0761331154019914e-05",
      "-0.00020179781021482124",
      "-0.002016181189957529",
      "0.01061480736257964",
      "-0.0001772620200265372"
    ],
    [
      "0.002125229251502619",
      "0.0020919836582978064",
      "0.019031306080092715",
      "0.0024746702367199535",
      "0.0050455048010106755",
      "-3.9162000025049883e-05",
      "0.0006756713198805301",
      "1.4672716018964727e-05",
      "0.00047157778001904376",
      "-0.0003119073064017794",
      "-3.125473309841969e-05",
      "-0.00015978283203908373",
      "0.0009571987350481829",
      "-0.0025908821908721034",
      "0.00017232241700077704",
      "-4.7201125077669744e-06",
      "-0.0013745453704946886",
      "1.2766891385187772e-05",
      "0.0005866050507134621",
      "6.984149575694409e-06",
      "-7.66672836939418e-05",
      "-0.00015260390060915343",
      "-0.0006037474063825322",
      "0.005135959672475802",
      "-0.00017925785994339497"
    ],
    [
      "0.0023899846820926965",
      "0.002155883782444028",
      "0.04816659345569757",
      "0.0028295849496463724",
      "0.00874743831729123",
      "-6.56333255134664e-05",
      "0.00202629848931567",
      "6.495785684150042e-05",
      "0.0010718210060882156",
      "-0.0004917943024512959",
      "-5.8849395245850716e-05",
      "-0.00025114550032103594",
      "0.0032018018165905285",
      "-0.006275969308653575",
      "-0.00017229942195582732",
      "-8.57511277208727e-06",
      "-0.0036648053140416973",
      "-0.00015743780773866663",
      "0.0013669895817648699",
      "5.2581444457733e-05",
      "-9.308839681716695e-05",
      "-0.0002365764965471259",
      "-0.0014411430201856045",
      "0.014088561643861982",
      "0.00027571639162353516"
    ],
    [
      "0.21097303963885278",
      "2.5870647796606225",
      "10.003954036803309",
      "2.0960575496003893",
      "2.075192465759393",
      "0.5504569931675758",
      "-1.332245783127446",
      "0.03946721931415703",
      "0.22198742243132386",
      "-4.157491173828331",
      "0.3776101118932897",
      "-0.4676642897620973",
      "-1.605363094130508",
      "-1.7590739319624802",
      "0.8128516955701126",
      "-0.10309026027334506",
      "-0.11198729539028209",
      "-0.14515757281481162",
      "0.2891234042234745",
      "0.025302679474932782",
      "-1.8093286140399398",
      "0.018028740394061916",
      "1.6847481851981698",
      "-0.3508846248983078",
      "-1.1705972561313485"
    ],
    [
      "0.2566422356138265",
      "23.263233631851676",
      "3.6890091815659742",
      "0.31220085227720656",
      "3.481525989967348",
      "1.3213244310910717",
      "0.9215463143877061",
      "-0.08026066009286452",
      "0.5581710540893388",
      "5.174825573270896",
      "-1.1571424007585929",
      "0.46773595103195276",
      "-0.5589929459639548",
      "1.5774562335308933",
      "0.3367738988626768",
      "-0.6498234546627887",
      "-0.047253706062588205",
      "0.07804820315510118",
      "0.6964124600341182",
      "4.147665436138577",
      "-1.6549959764699704",
      "2.8566466459378956",
      "0.3007720992298504",
      "2.668275272752868",
      "-0.39442351863070263"
    ],
    [
      "0.0022881716281227585",
      "0.002409112179839727",
      "0.03253278449529124",
      "0.0035244064093727075",
      "0.008162187821641883",
      "-0.00010717921630941656",
      "0.0011759317105232954",
      "4.899368684071321e-05",
      "0.0009139077321671133",
      "-0.0009576969397642905",
      "-8.240065469459274e-05",
      "-0.0005160799770714",
      "0.002219754790636522",
      "-0.0036302359443721524",
      "0.00081653920956593",
      "-3.476743956688448e-05",
      "-0.002091734140929216",
      "0.00013432227610434144",
      "0.0011171597891873278",
      "3.450174834978566e-05",
      "-0.00021417641849170654",
      "-0.0003844924783691145",
      "-0.0015142228100653722",
      "0.008092458266374697",
      "-0.0007439239721303903"
    ],
    [
      "0.002113114632209514",
      "0.0021055161839141",
      "0.018918691877505202",
      "0.0025416661221800132",
      "0.004928608385165017",
      "-4.4718009695134135e-05",
      "0.0006575834831774284",
      "2.795594797886062e-06",
      "0.0004426356962237809",
      "-0.0003796797949882811",
      "-5.0357436246113234e-05",
      "-0.00020223995346025882",
      "0.0010532232572074067",
      "-0.0022716672165568196",
      "0.000184933161310672",
      "-1.2129313433795101e-05",
      "-0.001230558894837659",
      "2.252019165553963e-05",
      "0.0005591411283568958",
      "-1.5143731059570062e-06",
      "-7.965571073999317e-05",
      "-0.00015111195998849405",
      "-0.0008742235755229829",
      "0.0046972556639521025",
      "-0.00025439034385164145"
    ],
    [
      "0.0021586345597685843",
      "0.002072252780232731",
      "0.025992949529962298",
      "0.002479976782447495",
      "0.005388140181561672",
      "-4.79886226184385e-05",
      "0.001023406143283459",
      "2.0434779553945408e-05",
      "0.0005321346035425026",
      "-0.00047697003200179396",
      "-5.41235406407678e-05",
      "-0.00015010706705509847",
      "0.0016937823666995358",
      "-0.002983110083306086",
      "-5.4173646411810165e-05",
      "2.3087381211536214e-06",
      "-0.0017678808632290066",
      "-6.385840977009154e-05",
      "0.0006802737159034764",
      "5.397911245903841e-05",
      "-4.7052416287369386e-05",
      "-0.00018067076088773684",
      "-0.001000305175113153",
      "0.006935606471450941",
      "3.95806225033077e-05"
    ],
    [
      "0.0021638261842496127",
      "0.0020731288749528663",
      "0.028470258333395584",
      "0.0025434556397533146",
      "0.0054267672443290785",
      "-3.5870628251705854e-05",
      "0.0010024416257088842",
      "-1.5016795576101544e-05",
      "0.000527127448295181",
      "-0.0003675582492641725",
      "-5.674646640608288e-05",
      "-0.0001452608512058628",
      "0.0019166914679002243",
      "-0.0036409451589307423",
      "-0.00021689295099205948",
      "-5.5787789019037235e-06",
      "-0.0019198521054726138",
      "-9.131188911581872e-05",
      "0.0007023747513865219",
      "-2.6618162985222962e-05",
      "-4.897568967581e-05",
      "-0.00012338533412521033",
      "-0.001519500292539058",
      "0.007063447623807843",
      "-2.2182952501265827e-05"
    ],
    [
      "0.002311599427224504",
      "0.002118388300516863",
      "0.043086153368199515",
      "0.002702276264581463",
      "0.007659101796247415",
      "-6.141669810547775e-05",
      "0.0016652685436787296",
      "-1.1463873787133608e-05",
      "0.0008751942667096317",
      "-0.0005429374377754505",
      "-6.876990497104727e-05",
      "-0.00021371598116837616",
      "0.002636537202733842",
      "-0.005885218350624644",
      "-0.00035161302914725847",
      "-4.40414555559984e-06",
      "-0.0031598797183372855",
      "-0.0001458171089879852",
      "0.0011549811219669776",
      "8.4658069606646e-05",
      "-5.807941735472255e-05",
      "-0.00021500667775658006",
      "-0.0019534547854353533",
      "0.011910459458101253",
      "6.817726347487769e-05"
    ],
    [
      "0.0024945747970014707",
      "0.00234325430995462",
      "0.0503887863998504",
      "0.003255322551830111",
      "0.01122319081748766",
      "-0.00013413344090613087",
      "0.002036001909863219",
      "-2.7343063606732497e-05",
      "0.0013731757294357958",
      "-0.0005522040053786701",
      "-8.291707792028888e-05",
      "-0.0006564698841675167",
      "0.0020719893134576606",
      "-0.007876935557231183",
      "0.0002653611830175647",
      "-6.662568588539131e-05",
      "-0.004016183244455101",
      "3.2476047989310414e-05",
      "0.001776654596229808",
      "0.000438465538746934",
      "-0.0001824794728377004",
      "-0.00036255191395797253",
      "-0.00218536685418473",
      "0.015386288184501521",
      "-0.0006301856161417804"
    ],
    [
      "1.3779985313804948",
      "8.170336817204793",
      "6.3270097131833",
      "8.592807355995651",
      "2.7261511994368295",
      "-2.002352828790133",
      "1.9165289780816273",
      "-0.6241711893951194",
      "1.448911073659004",
      "-2.182310164320408",
      "7.350500115963743",
      "-4.09661582001152",
      "-0.729430832013603",
      "0.9839778382700863",
      "-2.7194467556186845",
      "1.9385540383288868",
      "1.6509863801900206",
      "2.2561828769226486",
      "-0.9265004219486787",
      "-6.044148755795645",
      "-1.5547007507497972",
      "0.25612267297533964",
      "4.454404667683769",
      "-3.939304991560886",
      "-0.4946518192197482"
    ],
    [
      "0.020063567542239598",
      "0.5672650307534806",
      "4.408377703446733",
      "0.3330183007786014",
      "0.38233800689705816",
      "0.09167620922517197",
      "-0.16064609218589793",
      "-0.0008407318983058747",
      "0.0628452087178116",
      "-0.5594076693098655",
      "0.1259459808632397",
      "0.41379233072992866",
      "0.937580237076814",
      "-0.02324060986769655",
      "0.20841095663954332",
      "0.028487651855624917",
      "0.19421757514885388",
      "0.07175900563983732",
      "0.053413293047279965",
      "1.440796823320494",
      "0.40627752340606416",
      "0.16397219835560087",
      "-0.7441878185667996",
      "-1.1940299219946762",
      "-0.2660552353124083"
    ],
    [
      "0.00313341141847727",
      "0.0033051122775090863",
      "0.05367600439948732",
      "0.008822002169946063",
      "0.02565205640999329",
      "-0.00023008101692118934",
      "0.0027204025923177316",
      "0.0005449568563869594",
      "0.003591942682920834",
      "-0.00028130730482206533",
      "0.00045077718356304256",
      "-0.0011984612444994889",
      "-0.0010898090358310783",
      "-0.008647588768100484",
      "0.0072718104017825995",
      "-6.0692914659991445e-05",
      "-0.005473348053756521",
      "0.0015713198468978154",
      "0.003749210024212159",
      "-0.000935122547302193",
      "-0.001067310716245522",
      "-0.001277481216780727",
      "0.0030812045021385245",
      "0.022757192426200525",
      "-0.005071186915501923"
    ],
    [
      "0.0032704292224280795",
      "0.0023110593033588713",
      "0.13551901088567306",
      "0.003937008090850369",
      "0.02086906177408258",
      "-0.00016715853851403988",
      "0.006843911657172177",
      "0.0005451361435271429",
      "0.0031586359472913343",
      "-0.0014512896699606292",
      "-0.00014740147221936026",
      "-0.0004102826032482496",
      "0.010762926866035086",
      "-0.014633686950041259",
      "-0.0002473929854877777",
      "3.3635594351313654e-05",
      "-0.010667973650263736",
      "-0.0006236071729757431",
      "0.003859870047214653",
      "0.0002729718068246562",
      "-0.00013956232283698485",
      "-0.0006719332941387276",
      "-0.0009214620385244436",
      "0.04379902787947502",
      "0.002518564707695116"
    ],
    [
      "0.0021441021743040145",
      "0.002097945337308914",
      "0.021413279214948802",
      "0.0026049319029048867",
      "0.0052182922391905365",
      "-3.436143827888189e-05",
      "0.0008439467855598441",
      "5.25445138598547e-05",
      "0.0005106639299191319",
      "-0.0002826723689310623",
      "-1.4147498829206491e-05",
      "-0.0001528307356411962",
      "0.0015094326252850078",
      "-0.0024124443026274714",
      "0.00018991761803534957",
      "-6.828514601252919e-06",
      "-0.001489103560800626",
      "-1.698792100803457e-05",
      "0.0006266303838822829",
      "-5.455840011802986e-05",
      "-8.094902604921828e-05",
      "-0.00014253253273905972",
      "-0.0005265780557161433",
      "0.005733732663757389",
      "-4.499721617793214e-05"
    ],
    [
      "0.002183810150906788",
      "0.0021100738511010356",
      "0.025130790918665716",
      "0.0026005440246414514",
      "0.005911443191684795",
      "-7.383221512093994e-05",
      "0.0012059490402651608",
      "9.125791839614353e-05",
      "0.0006264939494058627",
      "-0.0006668239246993469",
      "-5.3644520323986585e-05",
      "-0.00021184987192145565",
      "0.001741442643837103",
      "-0.00202132817714982",
      "0.00031352541395541323",
      "7.752095951340184e-06",
      "-0.0016844314112567044",
      "-9.37290587691026e-06",
      "0.00074829692450674",
      "0.00011685516796471354",
      "-7.876212444676115e-05",
      "-0.0002898596164247929",
      "-0.0002944268039123246",
      "0.007433017315367534",
      "7.31088716257842e-05"
    ],
    [
      "0.002128667272180313",
      "0.002106513310521862",
      "0.02141405479891729",
      "0.0026199652933853305",
      "0.005060468168998044",
      "-5.3826558312231925e-05",
      "0.0008948978316698441",
      "6.133125724384095e-05",
      "0.00048506210378079475",
      "-0.000582496205384199",
      "-4.776624888706613e-05",
      "-0.00016915010620959284",
      "0.001639496565061848",
      "-0.0017415176059092285",
      "0.00025507946297654926",
      "5.686296377838312e-06",
      "-0.001320349936413789",
      "-5.2092005240089995e-06",
      "0.0005835100178788039",
      "-7.744190479381063e-06",
      "-7.917282049557885e-05",
      "-0.00022476802289124066",
      "-0.0005551123935976218",
      "0.005537504096626338",
      "-3.7120196274776546e-05"
    ],
    [
      "0.0023640002058274755",
      "0.002333051668225906",
      "0.0587924052494591",
      "0.0035069080840087995",
      "0.00860935370559641",
      "-0.0001098502951403289",
      "0.0021562553581343192",
      "5.844598667620157e-05",
      "0.0010319330492887095",
      "-0.0019515497871832284",
      "-0.00020174408148254514",
      "-0.00019968292404355894",
      "0.004990873356207759",
      "-0.0055711647493662565",
      "-8.269398829061778e-05",
      "6.195950748307288e-05",
      "-0.003568493190610381",
      "-0.00016272837988712038",
      "0.0012950514670116724",
      "-0.00032853593217053214",
      "-0.00012617251824335627",
      "-0.0005566004662714119",
      "-0.002798687801357546",
      "0.013872877243520786",
      "7.493371859333494e-05"
    ],
    [
      "0.005244937623780929",
      "0.006736392009312167",
      "0.11580864931799957",
      "0.019312426966983275",
      "0.07639463327615138",
      "-0.003364014066350354",
      "0.015529598744617552",
      "0.0027891271946272733",
      "0.010806928817185493",
      "-0.018933376916036384",
      "-0.004517314607357611",
      "-0.013946046829589064",
      "0.019778669128610694",
      "0.04956800810401747",
      "0.030818020931965586",
      "-0.0007473757460331844",
      "-0.0005369605684095901",
      "0.006165824061283518",
      "0.011276580077135724",
      "0.00148284119127508",
      "-0.006192069403153468",
      "-0.00939168329017019",
      "0.024342998604473903",
      "0.05217813766799799",
      "-0.011856019140561695"
    ],
    [
      "0.0027835910137388054",
      "0.003547234728249402",
      "0.04793562559102848",
      "0.0060135895923549435",
      "0.020556437076209234",
      "-0.0006263981711677928",
      "0.0027774374360877547",
      "-0.00012183244447930057",
      "0.0024806961293929565",
      "-0.003557562960018347",
      "0.0001437421075220624",
      "-0.0024749921092237794",
      "-0.0012783271361505467",
      "-0.0035541375148860715",
      "0.003971825761760281",
      "-8.671233749590842e-05",
      "-0.003459462654177232",
      "0.001075063089198046",
      "0.0030018365170454363",
      "0.0009495231697936307",
      "-0.0013965978215945663",
      "-0.0024396788627822977",
      "0.0008038677320964249",
      "0.018952249897057134",
      "-0.004694944129030353"
    ],
    [
      "0.2024171646109432",
      "4.2095490713989845",
      "0.8763465249097193",
      "10.557719118282701",
      "2.993879707078569",
      "-0.45424753064092005",
      "0.2816909280725741",
      "0.08640147688991226",
      "-0.34536084813340895",
      "-1.653325263009827",
      "5.529525724977155",
      "-1.583467323849646",
      "-1.8056972356192518",
      "0.42025629344734583",
      "-4.590131522543394",
      "-0.7681607495209474",
      "0.24496032285843586",
      "-1.3843111401927173",
      "0.6466692135405123",
      "0.38038178651300814",
      "3.6473782384139306",
      "-3.027346179856369",
      "-1.8473515829689615",
      "1.4732464645579852",
      "-2.6507453596950836"
    ],
    [
      "0.003186516534299649",
      "0.00555641232033141",
      "0.09503174789061085",
      "0.007508197013010586",
      "0.023350786882976527",
      "0.00020589148750464934",
      "0.0011514178402795643",
      "-0.0005159045260670417",
      "0.0029674277522584343",
      "0.005762006928829977",
      "-0.0013199402306728217",
      "-0.0036841761641358646",
      "0.0053011469186525955",
      "-0.021467363290349418",
      "0.001482549504307382",
      "-0.0011547518905197097",
      "-0.007130049349201386",
      "0.0005416916557398855",
      "0.004107303753666024",
      "-0.0047616278011429385",
      "-0.0010520926334945443",
      "0.0031912337448985165",
      "-0.012029113753953406",
      "0.016823783737820557",
      "-0.004489564827418096"
    ],
    [
      "0.022468358301447337",
      "0.01689801576851765",
      "1.1322775360351653",
      "0.02957176447789816",
      "0.3555893468431645",
      "-0.016157933331989026",
      "0.14199765340978476",
      "0.020479839804277304",
      "0.056595761315255476",
      "-0.10185393957873792",
      "-0.019173526562154507",
      "-0.06141661199297027",
      "0.12662837547694233",
      "0.24466512248735978",
      "0.08653747098783768",
      "-0.005370324856797186",
      "-0.04740113622713975",
      "0.009543759760524245",
      "0.0636371273711177",
      "0.07224315250943923",
      "-0.002344946751786112",
      "-0.03534739237662939",
      "0.10782914105713631",
      "0.5683218629043835",
      "0.03638584346934551"
    ],
    [
      "0.0022457941886794962",
      "0.002210886820058395",
      "0.034305532756967475",
      "0.0029414426806452336",
      "0.0068689411133050935",
      "-2.976521157470208e-05",
      "0.0009310885564131551",
      "-7.84049654902103e-05",
      "0.0007147175237990077",
      "-0.00011326255459908774",
      "-8.662123254028334e-05",
      "-0.0002825121045446487",
      "0.00218902944333789",
      "-0.005855588243365722",
      "-0.000208972543243626",
      "-4.4847990923744975e-05",
      "-0.0025045111359635152",
      "-6.165350163751987e-05",
      "0.0009809031594709833",
      "-0.00012349676391107801",
      "-9.410544591870904e-05",
      "-3.415635388125252e-05",
      "-0.0023725679296662684",
      "0.007966088578719303",
      "-0.0004293957854098304"
    ],
    [
      "0.0022083681032815656",
      "0.0021326045718113714",
      "0.02509392958913376",
      "0.002532560248010337",
      "0.00634817061323983",
      "-7.080421588798e-05",
      "0.0011266033911163926",
      "4.837769407106737e-05",
      "0.0006782853661493946",
      "-0.0004308925597389613",
      "-5.67899206804588e-05",
      "-0.0002718935805549819",
      "0.00129338763941674",
      "-0.00302563977338562",
      "0.00023801072399763485",
      "-1.407123793410395e-05",
      "-0.0018837197718948953",
      "3.9122982429479205e-06",
      "0.00084163318074019",
      "0.00019295979198771869",
      "-7.640927264052099e-05",
      "-0.000227796667804201",
      "-0.0005173222350199422",
      "0.007739889644545806",
      "-6.517403002880305e-05"
    ],
    [
      "0.002257214811860419",
      "0.0021625335379037466",
      "0.02736526155077161",
      "0.002587681613318125",
      "0.0071541281062708845",
      "-8.307329266447449e-05",
      "0.0013221154893714282",
      "9.175766597462977e-05",
      "0.0008171879785252357",
      "-0.0005318414280369684",
      "-6.186879601399457e-05",
      "-0.0002920375512556478",
      "0.0013018326317951134",
      "-0.0032070880198997523",
      "0.000446418328752848",
      "-6.9084851294456644e-06",
      "-0.0021540451136932894",
      "3.2447531524935085e-05",
      "0.0009821936723587727",
      "0.00017407082834330827",
      "-0.00010195276248955801",
      "-0.00029370987150142665",
      "-0.00010102349832325915",
      "0.00908029726529174",
      "-2.5306777299026995e-05"
    ],
    [
      "0.00223963133466644",
      "0.002175262748087677",
      "0.026841328517853036",
      "0.0026799266016390337",
      "0.00683376764928866",
      "-5.798049132285367e-05",
      "0.0011080135734016236",
      "6.230179316815156e-05",
      "0.0007596895576845164",
      "-0.0003331734271122902",
      "-3.441173604367475e-05",
      "-0.00025206936021771135",
      "0.001323955617956488",
      "-0.0037675904553507037",
      "0.00034729774295574884",
      "-1.421380666038037e-05",
      "-0.002135675085317926",
      "2.0727307355110736e-05",
      "0.0009280077920687775",
      "6.305452533715373e-05",
      "-0.00010617410514726996",
      "-0.00021143676149557356",
      "-0.0004325530283800054",
      "0.00823471757527217",
      "-0.00013244285943180613"
    ],
    [
      "0.002396240998460187",
      "0.002325784746146869",
      "0.04135489364041438",
      "0.003165597735624551",
      "0.009235965534813075",
      "-8.388605358546831e-05",
      "0.0015628842522078922",
      "0.00010520921188573377",
      "0.0011421813068344664",
      "-0.000664976603302175",
      "-9.711011231368894e-05",
      "-0.00033511492351866423",
      "0.0024715923833246375",
      "-0.006172453638653215",
      "0.0004865142042913269",
      "-9.645559905389327e-06",
      "-0.0033317043596643235",
      "5.129935243268889e-06",
      "0.0013930366631057654",
      "-3.636028686641891e-06",
      "-0.00014071346087727855",
      "-0.0003237882626743035",
      "-0.0007317801628485863",
      "0.012159916070825704",
      "-0.0001298831495715121"
    ],
    [
      "0.0026867658781399265",
      "0.002834777369360498",
      "0.14071128941724165",
      "0.009173173097658712",
      "0.01486257346086724",
      "3.658845331431337e-05",
      "0.0011681224987379782",
      "-0.0005999758429606352",
      "0.0016597444978017945",
      "-0.0017111577456557325",
      "-0.0008576625554665886",
      "-0.0007739491195511829",
      "0.017182526749386196",
      "-0.019421792482986814",
      "-0.0005762939338815282",
      "-0.0001663077999440086",
      "-0.006413377532345318",
      "-0.0001135295482834998",
      "0.0025035409446210284",
      "-0.0029069915186757077",
      "-0.0003980730067835071",
      "0.0005119685942440016",
      "-0.01851876094420611",
      "0.011325869899056016",
      "-0.0037682311889499507"
    ],
    [
      "0.22602593149788722",
      "4.322211364403472",
      "15.438421865263015",
      "6.228879918548228",
      "1.7598068127295061",
      "-0.9617970407070157",
      "-1.3814703962284358",
      "0.8848261575070376",
      "-0.07703405041852408",
      "5.353024682072536",
      "-3.4354935509116697",
      "0.00524306568217463",
      "-9.557066486360045",
      "3.5260490515996747",
      "-2.42278668017344",
      "-0.1409780448121863",
      "1.0997778506833307",
      "-0.7514758327469101",
      "0.6153816469319842",
      "-5.93816796184908",
      "3.8685111540094455",
      "-2.67784661928816",
      "-0.02092292914108598",
      "-3.203361672270542",
      "2.1016081658555703"
    ],
    [
      "0.002473903482872879",
      "0.002598980577015569",
      "0.09177976598121967",
      "0.007190462739939188",
      "0.011482800431527863",
      "-1.1453182224639477e-05",
      "0.0007998210026828288",
      "-0.00039819931044462017",
      "0.0012338333522479517",
      "-0.0017933894281542077",
      "-0.00030731196599863335",
      "-0.0003439363613791177",
      "0.009410441004562528",
      "-0.0148939030274031",
      "-0.0002848650057855779",
      "-5.501291961515466e-05",
      "-0.00462787300314389",
      "-1.6440947633753337e-05",
      "0.0017926363456629766",
      "-0.0011111044054582496",
      "-6.883531459309616e-05",
      "-1.1374187846815241e-05",
      "-0.013091447946808247",
      "0.009295967253924486",
      "-0.0029311174655818747"
    ],
    [
      "0.002389400166981272",
      "0.0022694981115510397",
      "0.04017319150687198",
      "0.0030483919205049363",
      "0.009437915227981156",
      "-0.00016115279409167834",
      "0.0022188652323181777",
      "0.00018432615441647956",
      "0.0011783033663372898",
      "-0.0013466087338924572",
      "-0.00010517817040420782",
      "-0.00045796758778271696",
      "0.0024954592448860756",
      "-0.0029099190494847214",
      "0.000825267680219774",
      "1.3543226035966397e-05",
      "-0.002828907468230887",
      "5.557974938833602e-05",
      "0.0013851144885195532",
      "0.0003691934023596801",
      "-0.00014701272072003234",
      "-0.0006129526346086101",
      "-0.00014591259910779971",
      "0.013385098464568175",
      "5.0864819591921e-05"
    ],
    [
      "0.0021734376506201106",
      "0.0020616279612154535",
      "0.029042992058436874",
      "0.002515906704129693",
      "0.005598459224630026",
      "-5.500635143816921e-05",
      "0.0011359714954777597",
      "-5.7492104579938865e-06",
      "0.0005539424426176733",
      "-0.0005029935636062313",
      "-3.839332934290137e-05",
      "-0.0001584496165933382",
      "0.0018407419820453007",
      "-0.003503644022743877",
      "-0.00023059900466219747",
      "7.396856540427723e-07",
      "-0.0019653094382153535",
      "-9.781690759515662e-05",
      "0.0007340061775564826",
      "0.00018240266898372908",
      "-1.8878799209456462e-05",
      "-0.00019784336941998246",
      "-0.0014695332906095662",
      "0.007690023816834179",
      "2.8557299569637913e-05"
    ],
    [
      "0.002260932531481828",
      "0.0020524556919782827",
      "0.041572095495076775",
      "0.002593364149989428",
      "0.006755670328256149",
      "-5.759153826997871e-05",
      "0.0016004895409403041",
      "-3.895542435700745e-05",
      "0.0007296013633892785",
      "-0.000516060047651289",
      "-3.790252691897084e-05",
      "-0.00015668066444610954",
      "0.002687210661732769",
      "-0.005502083778239799",
      "-0.0006308029478067895",
      "9.912591691211149e-07",
      "-0.0029247835415418784",
      "-0.00020293921310271943",
      "0.0010013113240220895",
      "0.0002433429563165602",
      "-2.079419003802589e-06",
      "-0.0002013270901424424",
      "-0.0023092903475301733",
      "0.011094628422559856",
      "0.0001613701694189822"
    ],
    [
      "0.002200910877152549",
      "0.002066660946918168",
      "0.03182857682586932",
      "0.002529782949298827",
      "0.00598520895285265",
      "-6.011819913842435e-05",
      "0.0013083830116616094",
      "4.67481879889791e-06",
      "0.0006173845059165849",
      "-0.0004995334529841443",
      "-4.510865441236329e-05",
      "-0.00018622747535275026",
      "0.0020624921740227432",
      "-0.003701355900915381",
      "-0.0002499788051747701",
      "-3.4411854980724225e-06",
      "-0.0021727754324048013",
      "-0.00011372791714782487",
      "0.0008152510889067369",
      "0.0002154764489798792",
      "-2.2095325451369875e-05",
      "-0.00020234998510938022",
      "-0.0014838483335452048",
      "0.008663799994917667",
      "9.784499276366638e-05"
    ],
    [
      "0.0023149663248884004",
      "0.0021587263297325357",
      "0.043732722717439415",
      "0.0028964082699720365",
      "0.007691687953762387",
      "-7.814115405430063e-05",
      "0.0019387060490661501",
      "7.324320940858471e-05",
      "0.0008989391450386665",
      "-0.0007860060969816222",
      "-9.022366929430924e-05",
      "-0.00026280711141817297",
      "0.003347686233178414",
      "-0.004256934655108726",
      "-9.940199035311936e-05",
      "-4.646317486145501e-06",
      "-0.002912162565616198",
      "-0.00014071374727263607",
      "0.0011453607021118875",
      "0.00012303578571720434",
      "-5.6381953824580646e-05",
      "-0.00027052382063633005",
      "-0.001691817984615194",
      "0.012040378432034789",
      "0.0002583048371096266"
    ],
    [
      "0.0021907221171610877",
      "0.0020999860711598053",
      "0.028616244351086957",
      "0.002639458923726683",
      "0.005925472785345783",
      "-6.506647397557055e-05",
      "0.0012139425314558637",
      "4.610640045610597e-05",
      "0.0006162473553747137",
      "-0.0005919814487382203",
      "-5.8311970125363144e-05",
      "-0.00020342834710302226",
      "0.002046814208562438",
      "-0.0029192297228478738",
      "4.202702742295484e-05",
      "7.297661186809438e-08",
      "-0.0019052659584462442",
      "-6.040666866144704e-05",
      "0.0007768207465354877",
      "0.00013218890625425885",
      "-5.1221403104038426e-05",
      "-0.00023545571684516025",
      "-0.001041947867717459",
      "0.007778291062886251",
      "5.358731640467547e-05"
    ],
    [
      "0.0023149740959039224",
      "0.0022672722413086053",
      "0.031182581619467273",
      "0.003234788561364196",
      "0.008472458235214867",
      "-0.0001308621109983421",
      "0.00152487183366955",
      "9.180192699940706e-05",
      "0.000979574320275125",
      "-0.0007535436688806415",
      "-3.975192673189522e-05",
      "-0.0005271862159988318",
      "0.0018729774059855664",
      "-0.0030607273978136293",
      "0.0007685857345020957",
      "-3.63757155212974e-05",
      "-0.0021942497779112273",
      "0.0001058676003540239",
      "0.0011920394396899953",
      "0.00041929133932519324",
      "-0.0001469718288961591",
      "-0.0004185113708565103",
      "-0.0007980480087441212",
      "0.009633317025306027",
      "-0.00044923252856830147"
    ],
    [
      "0.2056559729257875",
      "7.1533235197964276",
      "8.807785759539302",
      "1.4375376688936168",
      "1.2323592948516648",
      "0.9616060877342979",
      "0.44596109354593183",
      "-0.3582609545383508",
      "0.28746044111381663",
      "2.4342086510691985",
      "-2.3607256773391687",
      "2.2900648055452186",
      "-0.5553376451042041",
      "-0.7416044562633293",
      "-0.6458202379964555",
      "0.659697464995404",
      "-0.1792730796800062",
      "-0.16999452221047787",
      "0.3554377386908615",
      "-2.2713871391225404",
      "0.10615678484709232",
      "0.6553714580968598",
      "-2.8275136034449164",
      "0.5728017749542175",
      "-0.6783226651102698"
    ],
    [
      "0.24666711299626828",
      "3.822914250058915",
      "1.1523777069849208",
      "0.35617841692485436",
      "3.948673906254431",
      "-0.6882683009566711",
      "0.12767199990109734",
      "0.2759520387769695",
      "0.4120578647815673",
      "-1.604164917434485",
      "-0.5695647582293867",
      "-3.565122555031481",
      "-0.039478708604976334",
      "1.7917027071085538",
      "0.19583359342380588",
      "-0.6639956861095576",
      "0.4244683256999707",
      "-0.07151644733409944",
      "0.8905127501421264",
      "-0.9797576607629441",
      "0.9814661500798206",
      "-1.4152526467192148",
      "-0.5400211215909186",
      "-0.20470738255475937",
      "1.113110768728247"
    ],
    [
      "0.00566646606444805",
      "0.002497153355682865",
      "0.3781738555101335",
      "0.004824185747203799",
      "0.056848303822513165",
      "-0.0002784109856470593",
      "0.015305646961274472",
      "-0.0006185258684734353",
      "0.008388840123780895",
      "0.0011134608421647554",
      "4.555260448524379e-05",
      "-0.001754243418930245",
      "0.017092226223850045",
      "-0.0683815650203313",
      "-0.00680427354201341",
      "-0.00033359981591786833",
      "-0.0331369069210968",
      "-0.0018382183449977287",
      "0.011543339126368297",
      "0.002597505658401166",
      "-3.403092988834856e-05",
      "-0.00022001479928891317",
      "-0.016463271093488097",
      "0.12053443016338775",
      "0.0015872573247001575"
    ],
    [
      "0.002235090258604513",
      "0.0020931936729939003",
      "0.031232415796864206",
      "0.0026199091378539163",
      "0.0065336884004896",
      "-4.679810364617868e-05",
      "0.001250480945243522",
      "1.6783773652001595e-05",
      "0.0007040290041748759",
      "-0.00027750661942681763",
      "-2.3090038171235098e-05",
      "-0.0002132717108663477",
      "0.0019261440632674133",
      "-0.00421515572488471",
      "-0.00011103474917642921",
      "-2.1296085269633813e-05",
      "-0.0023129968801709096",
      "-8.274608722192707e-05",
      "0.0009168618597463366",
      "0.00013536616975576299",
      "-4.075526800231039e-05",
      "-0.00013570281062931185",
      "-0.001264055521827088",
      "0.008806395389491246",
      "1.307366148703012e-05"
    ],
    [
      "0.002194224055166396",
      "0.0020598073061956364",
      "0.028697746911052317",
      "0.00248326690913552",
      "0.005832391660787458",
      "-4.79447381890134e-05",
      "0.0012223136568047502",
      "4.377429769853898e-05",
      "0.0006117243152124992",
      "-0.0004159482952049823",
      "-3.983862456152336e-05",
      "-0.00015042088234796023",
      "0.001931038783349419",
      "-0.003274295356756914",
      "-8.681493275441034e-05",
      "-8.010729797266527e-07",
      "-0.0020360301302915994",
      "-9.127820545627285e-05",
      "0.0007784123291628027",
      "0.00010291856413998648",
      "-3.469875600844368e-05",
      "-0.0001727705331403639",
      "-0.0008926346622307966",
      "0.008122566408444002",
      "0.00017298187217977236"
    ],
    [
      "0.00215433584628404",
      "0.0020673202633401844",
      "0.024746019769121195",
      "0.0024990383111635566",
      "0.005298533883868909",
      "-3.976050395799894e-05",
      "0.0009761351973548324",
      "2.8116276127995702e-05",
      "0.0005209647532935965",
      "-0.00039353891126578996",
      "-3.886040168944024e-05",
      "-0.000135062326007754",
      "0.0016707535426820702",
      "-0.002859700732310081",
      "-2.5860929344162095e-05",
      "-9.017368945013819e-07",
      "-0.0016971342072620555",
      "-6.048242176656988e-05",
      "0.0006628437822853856",
      "1.9554927707118306e-05",
      "-4.3895924394211275e-05",
      "-0.00015140454763923474",
      "-0.0009183396889712845",
      "0.0066007326480983656",
      "4.2148868069405397e-05"
    ],
    [
      "0.002484775922182182",
      "0.0021280100965071526",
      "0.06570893335573948",
      "0.002867139567463291",
      "0.010078202682604783",
      "-6.992703303744403e-05",
      "0.00242524470232713",
      "-7.78301342468081e-05",
      "0.0012389044889428808",
      "-0.0005805297884995069",
      "-6.638593849809323e-05",
      "-0.0002365366673494775",
      "0.00395093317509444",
      "-0.00991572715230153",
      "-0.0009778426745329321",
      "-7.0942436556009346e-06",
      "-0.004977852388028614",
      "-0.0003018981035837152",
      "0.0016905402133081252",
      "0.0001712887468521959",
      "-4.138671523154551e-05",
      "-0.00023620762051584324",
      "-0.0033624370661418843",
      "0.018101128149761447",
      "0.0001929777888954945"
    ],
    [
      "0.003057992127749189",
      "0.002324580381220924",
      "0.14358726385150078",
      "0.004215745949079496",
      "0.01812492094305553",
      "-7.767385724494484e-05",
      "0.004316155658390826",
      "-0.0003705918695828465",
      "0.0024010395513527362",
      "-0.0004568932642951288",
      "-0.00010799968338865452",
      "-0.0004370493894968729",
      "0.009847232751699447",
      "-0.025114073648139928",
      "-0.0031094381393842268",
      "-5.72226461773818e-05",
      "-0.01103470757673509",
      "-0.0008262251291657372",
      "0.003479231978778475",
      "-1.9034697789288713e-05",
      "-7.118340782515738e-05",
      "-0.0001841637488160609",
      "-0.009609382376124737",
      "0.035756461632695205",
      "0.0001133763602581594"
    ],
    [
      "0.003906458243780745",
      "0.004058574726195527",
      "0.07779155959718985",
      "0.007661959573657439",
      "0.03781535615854958",
      "-0.0006517508490503953",
      "0.001588680437535057",
      "-2.899311590429221e-05",
      "0.005074448248046137",
      "0.0011874150528370757",
      "-0.0016015392697723164",
      "-0.005847695940417492",
      "0.000156391856797975",
      "-0.021185797901938207",
      "0.006456870299222203",
      "-0.0011922555419478676",
      "-0.007262041469456346",
      "0.0017900241181682157",
      "0.0066077648470234136",
      "0.00023385611979873807",
      "-0.0006680247208873813",
      "0.0006915371034671427",
      "-0.00756240390499641",
      "0.021467752783659037",
      "-0.006006077419165741"
    ],
    [
      "0.003451993210825419",
      "0.0034210078145387756",
      "0.10060473215180274",
      "0.010268151694098285",
      "0.029858657905083963",
      "-8.684735877568476e-05",
      "-0.000719685587301007",
      "-0.000691587491392891",
      "0.003773285374515262",
      "0.0037531349159471133",
      "3.3008425901266414e-07",
      "-0.002694751979291219",
      "-0.00018509341160472236",
      "-0.037003066281521536",
      "0.0029404827868062485",
      "-0.0007303468818988827",
      "-0.009667409948761986",
      "0.001168150537256312",
      "0.00509679404277328",
      "-0.0002456483405353217",
      "-0.00037586791959430435",
      "0.0009898229558534298",
      "-0.01546009685887948",
      "0.018355860208630757",
      "-0.008101758981711057"
    ],
    [
      "0.002775998050537285",
      "0.0033729426614912575",
      "0.035610755707566215",
      "0.0071514768768987024",
      "0.020194187555774425",
      "-0.00041231406742623256",
      "0.000393896174220016",
      "-0.00025813997538137853",
      "0.0023780847034587838",
      "0.0009195515045681773",
      "-0.00033615429116958114",
      "-0.002909582963477881",
      "5.2189107021738434e-05",
      "-0.01052847658797452",
      "0.004298714476264504",
      "-0.00039744180786480755",
      "-0.0031679608713472765",
      "0.0012373762772658484",
      "0.0030073352386198737",
      "0.0003935005915976956",
      "-0.0013291725308295873",
      "-0.0007582239061618947",
      "-0.004465704044878956",
      "0.008201563488546712",
      "-0.005744260964532893"
    ],
    [
      "0.0022762251827787927",
      "0.0022832332056952065",
      "0.029661908499514767",
      "0.003166505507518386",
      "0.007821900684552118",
      "-0.00011241061301768895",
      "0.001218676838018334",
      "6.582135051180681e-05",
      "0.0008786033200649973",
      "-0.0005341303342042516",
      "-0.00011819046598867474",
      "-0.00052780669246396",
      "0.0019511426874674915",
      "-0.00337647727731181",
      "0.000731060846623056",
      "-4.1299135947693646e-05",
      "-0.0020709596239718536",
      "0.00010798109696284695",
      "0.0010728300802080636",
      "8.079725676839109e-05",
      "-0.00020634822691326327",
      "-0.00033115452204454025",
      "-0.0009484755734948764",
      "0.008217566802770266",
      "-0.00048785880182850694"
    ],
    [
      "0.0022325279897702217",
      "0.00212346191352524",
      "0.03346307522140578",
      "0.0026774009843593405",
      "0.006568884906741076",
      "-4.668946882281295e-05",
      "0.0011378049451511545",
      "-3.45402564228141e-05",
      "0.0006909297064517432",
      "-0.0002440637217152757",
      "-4.325386550985127e-05",
      "-0.00023932274551927434",
      "0.001985209498892524",
      "-0.005055486523282897",
      "-0.00021806613116460524",
      "-2.303135012187091e-05",
      "-0.00245805743742208",
      "-8.439836347559238e-05",
      "0.0009246720733588177",
      "4.833417228345805e-05",
      "-8.026692101226837e-05",
      "-0.00013642745939392384",
      "-0.0017472736591870566",
      "0.008708923591109329",
      "-0.0001571112561953922"
    ],
    [
      "0.0022713574414018603",
      "0.002115229176959733",
      "0.036069551603052974",
      "0.0026710304730622188",
      "0.007163020801277337",
      "-6.46994360714105e-05",
      "0.0014182338515193894",
      "9.808374231308306e-06",
      "0.0007988025606075491",
      "-0.00043239488261921096",
      "-5.8587135198441635e-05",
      "-0.00025226153204582134",
      "0.002121926605417476",
      "-0.004895457535242071",
      "-0.00010101232852645155",
      "-1.3486780539258511e-05",
      "-0.002668061991847212",
      "-8.08853324335481e-05",
      "0.0010339021742014503",
      "0.00013614364803091417",
      "-7.077201052416512e-05",
      "-0.0002073929288467364",
      "-0.0014374640125549652",
      "0.01015343330697938",
      "-2.1216904809155946e-05"
    ],
    [
      "0.0022702915271510847",
      "0.0021100886897656708",
      "0.03285703039799024",
      "0.002630058058760704",
      "0.00734316945320635",
      "-8.962894181349175e-05",
      "0.001441442606595514",
      "9.316907548712547e-06",
      "0.0008152035045498995",
      "-0.00047279184561509663",
      "-3.4146528786049806e-05",
      "-0.0003200271076420955",
      "0.0015452205143726388",
      "-0.004394266022594476",
      "3.235060692947083e-05",
      "-1.7637822683972687e-05",
      "-0.002490417889216417",
      "-3.286123201500768e-05",
      "0.0010478627309404593",
      "0.00040120850215934244",
      "-6.2484587365343e-05",
      "-0.00028050973844140825",
      "-0.0012200145728310733",
      "0.010075789451168288",
      "-0.00013411943700846572"
    ],
    [
      "0.00240165072880929",
      "0.002132897652928192",
      "0.04881718275115085",
      "0.002809544545027965",
      "0.009077887205938712",
      "-0.00012047083128464646",
      "0.002309127554390218",
      "5.4823329591946034e-05",
      "0.001101280091738764",
      "-0.0006692509493228896",
      "-4.501692539113908e-05",
      "-0.0004007840333566042",
      "0.0030895618333982287",
      "-0.005759060364581052",
      "-0.000242649946886277",
      "-2.084714820862401e-05",
      "-0.0036186573032537823",
      "-0.00016454727073201485",
      "0.0014289014671091007",
      "0.0006626911013291241",
      "-3.681959477859553e-05",
      "-0.00036662837577420095",
      "-0.0017384141448911132",
      "0.015009291637749368",
      "0.0002745958979714764"
    ],
    [
      "0.002400042624527825",
      "0.0021536007221813784",
      "0.0469118092322417",
      "0.0027750520952927434",
      "0.009260222897201797",
      "-0.00010631103830628766",
      "0.0019862826429385082",
      "-2.936944852374516e-05",
      "0.0010969419999231522",
      "-0.00035810179154666387",
      "-1.957777579099953e-05",
      "-0.0004348628967653968",
      "0.002238678216683324",
      "-0.0069916494049728104",
      "-0.00029452711592761906",
      "-4.049032737588559e-05",
      "-0.00369028388875859",
      "-0.0001142100031533636",
      "0.0014565683465464184",
      "0.0006034991062718282",
      "-6.80822293700092e-05",
      "-0.000292315885224947",
      "-0.0020215051088451415",
      "0.014356198256244325",
      "-0.00010977552285646728"
    ],
    [
      "0.0028583314659016853",
      "0.0022750337863930597",
      "0.10688404126058838",
      "0.003684491700376214",
      "0.01621391786078706",
      "-0.00021118031698251646",
      "0.004030378632386119",
      "-0.00023755032519522085",
      "0.0020911080520941185",
      "-0.000938818113774542",
      "-2.482262275377679e-05",
      "-0.0007289951172416156",
      "0.005730754825284235",
      "-0.01720856421362199",
      "-0.0017175620117467851",
      "-5.181704363887995e-05",
      "-0.00823355116858656",
      "-0.0004453786385845572",
      "0.0029253574577268477",
      "0.001375182547017708",
      "-3.5053020969581585e-05",
      "-0.0006178027863116878",
      "-0.006636867150500719",
      "0.030289886569689055",
      "-0.00024756564853048636"
    ],
    [
      "1.2243366712073385",
      "17.247851986811483",
      "5.3514658300174744",
      "6.29139317676247",
      "6.953515821854704",
      "1.4214960096541247",
      "1.0748355853788112",
      "0.9028466839289572",
      "-1.4807627387908542",
      "-0.9098481844096551",
      "5.781704076694746",
      "-4.687683193546334",
      "-0.13411939073999832",
      "1.5497114720438856",
      "-3.468979928790646",
      "2.2193160017502533",
      "-1.4942192786473776",
      "2.1551981378787604",
      "-1.6682175495315243",
      "-4.811720234234411",
      "-2.006343231580962",
      "2.8911228155731714",
      "2.952409509339858",
      "-2.627045428846005",
      "1.8462774342941242"
    ],
    [
      "0.003605146731624828",
      "0.006015369034264315",
      "0.149888511972288",
      "0.02333115870979662",
      "0.0428334319075416",
      "-0.00014752289320919354",
      "-0.0033324875816920538",
      "-0.0011500627859134783",
      "0.005283936808844997",
      "-0.006090926895219203",
      "0.0031123324459449114",
      "0.00024666415891381387",
      "0.0008897068703481512",
      "-0.04803577425019603",
      "0.010523086403705166",
      "0.000438386846892799",
      "-0.009464846210692513",
      "0.0034562872816559414",
      "0.005930336995149628",
      "0.0011342445471214486",
      "-0.0015022131961367686",
      "-0.0040848607318456805",
      "-0.03338653037857854",
      "0.010495066717795425",
      "-0.02068769558724032"
    ],
    [
      "0.0033660443661807497",
      "0.002881873002584701",
      "0.08529092892996058",
      "0.008107276443317258",
      "0.028371189999233378",
      "-0.0005636029473293027",
      "0.005106259004936352",
      "0.0008674137683195171",
      "0.004127523473768054",
      "-0.003252630967476926",
      "-0.0006264824659673903",
      "-0.0020482477151284634",
      "0.005935303764450891",
      "-0.005087318555745777",
      "0.007298467176504885",
      "-5.314172212396297e-05",
      "-0.006131185348473028",
      "0.0013162506909263631",
      "0.004436572514266329",
      "0.0007171176992666415",
      "-0.000871785485278697",
      "-0.0017936815997306858",
      "0.0006791551824347226",
      "0.029924718347610783",
      "-0.0026509951728016933"
    ],
    [
      "0.002296484570815389",
      "0.0021856230658748696",
      "0.03759053063768113",
      "0.003049394642979212",
      "0.008212242309442102",
      "-8.992678985537305e-05",
      "0.0011056683037693534",
      "-0.0001385026009932713",
      "0.0008822974940097371",
      "-0.0004714207657210271",
      "-3.064963750786288e-05",
      "-0.00037163140448757406",
      "0.001133454751517375",
      "-0.006935232103241602",
      "-5.153517219226775e-05",
      "-2.6443270978761224e-05",
      "-0.0028636952079640217",
      "3.7452420609407106e-05",
      "0.001188798321200064",
      "0.0002729010836035457",
      "-0.00010747705965299679",
      "-0.00029066758448601296",
      "-0.002829490571498121",
      "0.009894767564425583",
      "-0.00091828555758234"
    ],
    [
      "0.0021551335524132927",
      "0.002080994579196946",
      "0.023582598367997348",
      "0.0024365168714753976",
      "0.0053674988780532",
      "-3.927848496170539e-05",
      "0.0008694474215135748",
      "7.3900381658247685e-06",
      "0.0005245500373923496",
      "-0.00034246958269550543",
      "-3.822734683098649e-05",
      "-0.00015005743762710943",
      "0.0013239513604361307",
      "-0.0032086688818253055",
      "-2.7780423818230783e-05",
      "-4.9661916888161665e-06",
      "-0.0017144143254799618",
      "-4.255565240143024e-05",
      "0.0006741929868083953",
      "3.292441795772751e-05",
      "-5.045874389308586e-05",
      "-0.0001433415707215634",
      "-0.0008666804124440008",
      "0.0064191982070187815",
      "-4.532427806454574e-05"
    ],
    [
      "0.0021070346951516977",
      "0.0020688966024593213",
      "0.018266626148328264",
      "0.002381236563720846",
      "0.004702663488410005",
      "-3.707842401758749e-05",
      "0.0006703032347668621",
      "1.5142454620733666e-05",
      "0.00042252609439033723",
      "-0.0003693400068850799",
      "-3.4173951935024574e-05",
      "-0.00012700575402695486",
      "0.0009541397183329641",
      "-0.0022660626010179478",
      "0.00010087286898046816",
      "8.909110072214564e-07",
      "-0.0012686276351777349",
      "-4.729624958469909e-06",
      "0.0005276877550254228",
      "4.872376293623626e-06",
      "-5.417760564164739e-05",
      "-0.00015025266452858244",
      "-0.0005738482052946302",
      "0.004886832723431776",
      "-9.661414183639013e-05"
    ],
    [
      "0.002151236913138961",
      "0.002081483224967785",
      "0.02189757680411095",
      "0.0024554873927677594",
      "0.005342367468542081",
      "-3.25998528822876e-05",
      "0.0008040375045649034",
      "1.9076198523746516e-05",
      "0.0005243474646447474",
      "-0.000273335401915575",
      "-3.132762128337239e-05",
      "-0.00014369179221391674",
      "0.0011677976981311917",
      "-0.00303454962376438",
      "8.73575631954206e-05",
      "-6.908543332202513e-06",
      "-0.0016238537398653198",
      "-1.6103295158633796e-05",
      "0.0006593267266048174",
      "-2.8751279066857784e-05",
      "-6.389304716082957e-05",
      "-0.00012303221071191094",
      "-0.0006803184890075627",
      "0.006044010482038453",
      "-8.58416180461142e-05"
    ],
    [
      "0.00228234035856244",
      "0.0021883897911220192",
      "0.03165314387663394",
      "0.002837072895520365",
      "0.007585488868955795",
      "-7.65180202403521e-05",
      "0.0013715191404816607",
      "6.290149472411721e-05",
      "0.000867282903393447",
      "-0.0005138164684275019",
      "-4.5366883298617726e-05",
      "-0.0003248972987116791",
      "0.0017262937732707487",
      "-0.003929898174862112",
      "0.00038463362592990936",
      "-1.9784389398452054e-05",
      "-0.002373565978498699",
      "2.408074916777054e-05",
      "0.0010681954751780378",
      "9.830731725536302e-05",
      "-0.00011851747429838261",
      "-0.00026278552706258956",
      "-0.0008139849507211417",
      "0.009525589548450564",
      "-0.00018734017388890334"
    ],
    [
      "0.003153189373518487",
      "0.003865922725206052",
      "0.0674320926615913",
      "0.009304749973032624",
      "0.025299699021285392",
      "-1.0771901797243057e-05",
      "-0.000624809732775422",
      "-0.00032560714597996564",
      "0.003193320310492604",
      "0.0028363678712103268",
      "-0.00025592946964538466",
      "-0.0027575791063491283",
      "0.0013788867383281401",
      "-0.02297966142560274",
      "0.0046940990113369845",
      "-0.0006622922904602222",
      "-0.00624405572252065",
      "0.0013625085308718004",
      "0.004071962853682793",
      "-0.002766337416631401",
      "-0.0012642370284194164",
      "0.0008984656248074102",
      "-0.009000678178385126",
      "0.010538299142360498",
      "-0.007073310011759064"
    ],
    [
      "0.01436187741724947",
      "0.022659924290548705",
      "0.11600529609309868",
      "0.17193351504950233",
      "0.3772341891091583",
      "-0.012255451434353542",
      "-0.027681106238095353",
      "-0.00886455891784953",
      "0.04357341486213399",
      "0.027952265052491203",
      "-0.022081323228673212",
      "-0.0812260661586796",
      "0.027754386338476402",
      "-0.10636386071819827",
      "0.15487386631854497",
      "-0.008771357609134592",
      "-0.00222690476580431",
      "0.04365390060433146",
      "0.052290416094605906",
      "-0.021474510762765003",
      "-0.05185085292627614",
      "-0.02189442946947833",
      "-0.10895750805746518",
      "-0.11590695074478502",
      "-0.19453927779164917"
    ],
    [
      "0.0028063146287586353",
      "0.003369667814043168",
      "0.08127803811946743",
      "0.0057708768119174",
      "0.01718296704960474",
      "-0.00010355239840723345",
      "0.000690617898878932",
      "-0.000572477662944325",
      "0.0019935848770837026",
      "0.00026268796317962037",
      "-0.0005125267020381023",
      "-0.0018712676752151475",
      "0.005063897213271105",
      "-0.01890736779021406",
      "-6.38227504729503e-05",
      "-0.000389207639565724",
      "-0.006015224964622333",
      "0.00019334574892055867",
      "0.0029600019231640104",
      "-0.0012687108621344085",
      "-0.0005831810504314206",
      "0.00033449693373799815",
      "-0.009502837427131157",
      "0.013640470783431707",
      "-0.003487912682392973"
    ],
    [
      "0.0024984926117356983",
      "0.002282178604508862",
      "0.050830889978829216",
      "0.0031671979689848204",
      "0.010800157362289542",
      "-0.00014803094150453504",
      "0.0025221538803184953",
      "0.00011063531315007647",
      "0.0013603271641645569",
      "-0.0005328040203572901",
      "-7.764893694993512e-05",
      "-0.0006813263618854484",
      "0.0033430163234928695",
      "-0.005916405488187371",
      "0.00023259151591264887",
      "-7.515528322782086e-05",
      "-0.0038690649298240946",
      "-7.834619965947282e-05",
      "0.001733696691648009",
      "0.0007262564585930125",
      "-0.00011137777835149879",
      "-0.0003584990075776937",
      "-0.001476573458227662",
      "0.016187865962102685",
      "0.00010871439938265419"
    ],
    [
      "0.002210114365922758",
      "0.0022067796441883323",
      "0.02176135561302456",
      "0.0029022519403439223",
      "0.006764654801285509",
      "-7.156425508990467e-05",
      "0.0008190382129141501",
      "2.099993218765655e-05",
      "0.0007090492650838881",
      "-0.00025724884739129566",
      "-5.7956773048917054e-05",
      "-0.00040845525505309204",
      "0.000970974758741934",
      "-0.0030538875063738165",
      "0.0006059587982229417",
      "-4.773677298874773e-05",
      "-0.0015971746569703133",
      "0.00012401675070065012",
      "0.0008772508091135291",
      "7.128271572205757e-05",
      "-0.00014085445715065977",
      "-0.0001811011822773482",
      "-0.0008748244598447773",
      "0.00609883037802604",
      "-0.0005825388813576909"
    ],
    [
      "0.0020487511124801013",
      "0.0020061219359495067",
      "0.013403243369317157",
      "0.002220795675625454",
      "0.003686259657954012",
      "-2.1886602152105308e-05",
      "0.0004924536284636901",
      "1.3366346201610549e-05",
      "0.00026987391160238614",
      "-0.0001843631414441606",
      "-2.080177644874283e-05",
      "-8.12344474676414e-05",
      "0.000806740765060224",
      "-0.0014685835668387976",
      "2.759575450085856e-06",
      "-2.47718812241125e-06",
      "-0.0008642730986673342",
      "-2.533044412456077e-05",
      "0.0003430382825222728",
      "2.0640493656601825e-05",
      "-2.7245141761104267e-05",
      "-7.807340298853322e-05",
      "-0.000442960874365059",
      "0.0033629682671304285",
      "5.715168164995537e-06"
    ],
    [
      "0.0020705064524035493",
      "0.0020189632970263123",
      "0.016235789287509635",
      "0.002278086742985498",
      "0.004023993840704473",
      "-3.0143402399624055e-05",
      "0.0006212846837824794",
      "1.574049322908897e-05",
      "0.0003217863591863405",
      "-0.0002884320792127171",
      "-3.125790518911544e-05",
      "-9.578321083323157e-05",
      "0.0010326684051805946",
      "-0.0017136914153173806",
      "-1.5908196195722077e-05",
      "3.5776533890697915e-07",
      "-0.0010424773328917333",
      "-3.6135860642377486e-05",
      "0.00041005553913966313",
      "4.017343879760997e-05",
      "-2.7215668410492997e-05",
      "-0.00011083400275081163",
      "-0.0005883831659752475",
      "0.004137204956873756",
      "2.315031269091403e-05"
    ],
    [
      "0.0020903684674065002",
      "0.0020293046636049622",
      "0.0186831420103976",
      "0.002322800372939455",
      "0.004308462635887092",
      "-3.152633452186115e-05",
      "0.0006982709923492272",
      "1.1166199346598463e-05",
      "0.0003646961995699604",
      "-0.0003055517708309353",
      "-2.9532068362052707e-05",
      "-9.979559645998996e-05",
      "0.0012025688445186393",
      "-0.002151504251149591",
      "-6.738366828495572e-05",
      "5.907756713688551e-07",
      "-0.0012388389696962633",
      "-5.1238031433109594e-05",
      "0.0004706399756262098",
      "4.367808293846615e-05",
      "-2.869805034189909e-05",
      "-0.00011931687262667537",
      "-0.0007336747903864016",
      "0.00478041596663936",
      "2.9025462788386898e-05"
    ],
    [
      "0.06568895570619859",
      "0.400572471543568",
      "2.0971368378553223",
      "0.12403840742973173",
      "0.7621830027251809",
      "-0.026979356491681164",
      "0.20595730892441835",
      "0.03169615512969866",
      "0.07561355159891106",
      "-0.8021816212945077",
      "0.1712121788284097",
      "-0.527936401240693",
      "-0.23893700005945925",
      "1.115223179691353",
      "-0.18921511945224162",
      "-0.15452934188863424",
      "0.27841452979031894",
      "-0.07027448182778195",
      "0.20540697023923768",
      "0.4001057085655718",
      "0.1118923703918011",
      "0.0872866704556573",
      "-0.42135657254845704",
      "0.3568620463889853",
      "0.1701978203383641"
    ],
    [
      "0.002304968237422015",
      "0.0024122818449448594",
      "0.02743078682101734",
      "0.0034352627656365343",
      "0.008452228295795727",
      "-7.9474075135146e-05",
      "0.0008492183369718125",
      "-2.5925239238544346e-06",
      "0.0009381459955800702",
      "-1.894019795113575e-05",
      "1.2830904131940727e-05",
      "-0.0005667395948439555",
      "0.000997709728755007",
      "-0.005114651868435227",
      "0.0007395500935031624",
      "-8.314837457148932e-05",
      "-0.0022302830132281634",
      "0.00016282045385955624",
      "0.0011854818148474922",
      "7.37260143100782e-05",
      "-0.00020604887158740575",
      "-0.00020883707946618233",
      "-0.0013929725142839092",
      "0.0075798879532513255",
      "-0.0009862026850369307"
    ],
    [
      "0.3367862557547021",
      "0.3052698067748252",
      "2.9595904378586826",
      "1.3956503453118676",
      "3.44478094768591",
      "-0.14695126588515076",
      "-0.5604659214247205",
      "-0.513234277450997",
      "0.7385148662697903",
      "0.7700063526410966",
      "0.3271283334244455",
      "-0.0748325501503334",
      "1.560822030131021",
      "0.09232158764617156",
      "-0.11025438889336792",
      "-0.22167491761623132",
      "-0.7827314202569914",
      "-0.32997185829755116",
      "-0.6372549600454274",
      "-0.12196789070217498",
      "-0.12191162810726734",
      "0.8945581646681227",
      "-0.8169754436156274",
      "2.5799021530343054",
      "1.6685280902469244"
    ],
    [
      "0.0023828099331449928",
      "0.0025532438342265374",
      "0.03705942594904337",
      "0.004614870903357953",
      "0.01041732115150481",
      "-0.00012135121317816635",
      "0.0007437437495588625",
      "-7.548000933385066e-05",
      "0.0011646481252832923",
      "-0.0005604113330154732",
      "-0.0003063050819139375",
      "-0.0009903484938253513",
      "0.0028017423354983937",
      "-0.005803848510838534",
      "0.0013647238239201018",
      "-0.00015654381057712502",
      "-0.002195811867577478",
      "0.0003503427917102029",
      "0.0015000689808507067",
      "-0.00023357172881394877",
      "-0.00028574702320685597",
      "-0.0001038666968306832",
      "-0.00404698952979405",
      "0.006353711248825708",
      "-0.001968191852757266"
    ],
    [
      "0.0020619907899930567",
      "0.002016676316917549",
      "0.013959511565287555",
      "0.0022331654735331225",
      "0.003945445192814339",
      "-2.8348367409345874e-05",
      "0.0005159590217707136",
      "3.4355315302334383e-06",
      "0.00030359794519807136",
      "-0.00017861493734768694",
      "-1.829601205767412e-05",
      "-0.00011103499951559539",
      "0.0006946985994679949",
      "-0.0017314758929449817",
      "6.411177431409622e-06",
      "-6.648766097345347e-06",
      "-0.00094849341788507",
      "-1.653647086857801e-05",
      "0.00039099670869147997",
      "8.178143119315408e-05",
      "-2.838811014290112e-05",
      "-9.144087675998646e-05",
      "-0.0005128024515840291",
      "0.003679294245604385",
      "-5.20708807057807e-05"
    ],
    [
      "0.0020624593669408666",
      "0.0020099061017877836",
      "0.014430868447174736",
      "0.002212465356376617",
      "0.003921450518900253",
      "-3.004289113070619e-05",
      "0.0005625693256460879",
      "1.1116965990841162e-05",
      "0.00030428965102257294",
      "-0.0002334723729007059",
      "-2.1341869587564087e-05",
      "-9.836080283798439e-05",
      "0.0007713892720793375",
      "-0.0016336601717157689",
      "-7.071089033708138e-06",
      "-1.9817578591822433e-06",
      "-0.0009635759546492512",
      "-2.5721395001933082e-05",
      "0.00038862818690024324",
      "8.844912915079343e-05",
      "-2.1811984695029944e-05",
      "-0.00010450767182215209",
      "-0.0004698806897632482",
      "0.0038566977274357627",
      "3.5618553070673128e-06"
    ],
    [
      "0.002075074170223512",
      "0.002016149426772884",
      "0.015497719967471488",
      "0.002237129260966888",
      "0.004110219296530219",
      "-2.8539779688277665e-05",
      "0.0005967176465734186",
      "1.154052916827116e-05",
      "0.00033396790370484453",
      "-0.00020637238064131246",
      "-1.9417884934836906e-05",
      "-0.00010262133779278161",
      "0.0008234548921625419",
      "-0.0018679108986012695",
      "-6.802894128091256e-06",
      "-3.861346569747074e-06",
      "-0.0010682387942080194",
      "-2.7474472799359422e-05",
      "0.0004264438963665472",
      "7.314119059357694e-05",
      "-2.7244026429475557e-05",
      "-9.82906290653831e-05",
      "-0.0004925569621197688",
      "0.004186755476611742",
      "-1.2148711777362355e-06"
    ],
    [
      "0.0024503658352750166",
      "0.002512799095641181",
      "0.050115170631624344",
      "0.0043950276597179115",
      "0.010651014342602747",
      "-9.250887661369373e-05",
      "0.001591672292823389",
      "7.235147760591369e-05",
      "0.001291884803753307",
      "-0.000913550766816036",
      "-0.00022389842905917558",
      "-0.0006949138527407926",
      "0.004482281235093547",
      "-0.005721144819375042",
      "0.0010207122899291762",
      "-9.4880320826974e-05",
      "-0.0030798786569145816",
      "0.00013729714252058885",
      "0.0016104088551447562",
      "-0.00044837332291879144",
      "-0.00023124216012828348",
      "-0.00018155216195009195",
      "-0.0030877530124334297",
      "0.01075201548141471",
      "-0.0009356290161948726"
    ],
    [
      "0.033294290249499967",
      "0.016738906129915496",
      "1.1029865448429899",
      "0.08703726053488346",
      "0.5717769443363983",
      "-0.020186741365616375",
      "0.17142579383962195",
      "0.03787423027890559",
      "0.09389067935993284",
      "-0.10386405883193886",
      "-0.030486520763144072",
      "-0.0762259668307785",
      "0.1636394496621007",
      "0.34434155246521436",
      "0.21257114148691675",
      "-0.005051420079056413",
      "-0.055644428617737",
      "0.03236981850751709",
      "0.09500315381612728",
      "0.059233007362708076",
      "-0.01545542975417944",
      "-0.04612365370351312",
      "0.2329061131295466",
      "0.6801115831018864",
      "0.015973107282009215"
    ],
    [
      "3.680385515506051",
      "5.850977218392972",
      "8.397271301505503",
      "3.727332869928412",
      "3.513653128006609",
      "0.252906461526469",
      "-1.7692826867759417",
      "0.3933739953565437",
      "-2.6359023572738627",
      "2.3140002712985868",
      "1.0946315428072497",
      "1.2523676601795144",
      "1.5824957137961813",
      "0.1890860904868055",
      "-0.21473447295267767",
      "4.098288754412988",
      "2.4923655643037264",
      "-0.41761204587507345",
      "0.9879891301260636",
      "0.8239786464428926",
      "-1.3982334335374624",
      "3.4997406041416292",
      "0.7974925016835737",
      "0.4541707261936064",
      "-0.2069621801384895"
    ],
    [
      "0.009920938366738132",
      "0.00474593113062055",
      "1.217051984510233",
      "0.014173963178279589",
      "0.11211099776797204",
      "-0.003425911892897968",
      "0.06447592360687052",
      "0.004212846718845145",
      "0.01880885391743122",
      "-0.052474664855899245",
      "-0.004661801282903006",
      "-0.0011267891567631322",
      "0.11041774643159338",
      "-0.05588522604210487",
      "-0.01166749751862814",
      "0.002484336076950865",
      "-0.07253111359309938",
      "-0.007690817791261919",
      "0.022868574195993606",
      "0.009264666698822055",
      "0.0018711896344909599",
      "-0.015704264954000423",
      "-0.02918497712632227",
      "0.35319315012116775",
      "0.02942359547120494"
    ],
    [
      "0.002599751561927325",
      "0.00229982005188376",
      "0.11694789211451441",
      "0.004250049475551896",
      "0.01175170194821778",
      "-4.780722403831187e-06",
      "0.0025926339408672144",
      "-0.00043143304129189064",
      "0.0014097720890858226",
      "-0.0024891740681526817",
      "-0.0003031078600825321",
      "0.00025549834069094334",
      "0.008257875268838843",
      "-0.01843355153741603",
      "-0.0025032655168786126",
      "0.00011006929786199107",
      "-0.007532603757866203",
      "-0.0005759229092784143",
      "0.002091118238021292",
      "-0.001229418033258637",
      "4.07015935112887e-05",
      "-0.00028947543218818956",
      "-0.010331101276544298",
      "0.022964327146125042",
      "-0.0006035846403091871"
    ],
    [
      "0.0023490834480206905",
      "0.002199685878335998",
      "0.06085751314829588",
      "0.003295687110117568",
      "0.008247445938751428",
      "-5.532328405876521e-05",
      "0.0018771391292873069",
      "-9.40753053178569e-05",
      "0.0009393977404100369",
      "-0.0013523611493833243",
      "-0.00017993286452812115",
      "-0.00011079651926784913",
      "0.0044264490865496",
      "-0.00778193415028043",
      "-0.0007204654380150934",
      "2.910839450160374e-05",
      "-0.003834692794842632",
      "-0.00022563475631263194",
      "0.001283418668667674",
      "-0.00036376862940857684",
      "-2.7370055459008138e-05",
      "-0.0002648038769457685",
      "-0.004359188247105295",
      "0.013531135140394876",
      "-0.00014994222620237172"
    ],
    [
      "0.0024868958584394977",
      "0.0024135144148788507",
      "0.07634627528570129",
      "0.004608876018868692",
      "0.01124224809212998",
      "3.34499147109553e-05",
      "0.0009269926810633762",
      "-0.00047831227626152906",
      "0.0012369408955987481",
      "-0.0004046394236172748",
      "-0.00028827455354107825",
      "-0.0003379803028119834",
      "0.004464705445854647",
      "-0.01555939743608376",
      "-0.0009266830560947123",
      "-8.186139815040602e-05",
      "-0.005152212915413733",
      "-6.23322969625664e-05",
      "0.0018441147695935154",
      "-0.0014165680412966243",
      "-0.00021819538235844045",
      "0.00023160061873111332",
      "-0.00903870759121518",
      "0.012824778418539448",
      "-0.002179514314987629"
    ]
  ],
  "rational_Q": [
    [
      "0.27857396897162634",
      "8.187969250710065",
      "17.06716922628515",
      "2.1433801831261245",
      "3.9790472393252694",
      "8.187969250708136",
      "6.816365815155137",
      "73.97199992476355",
      "8.502785865392655",
      "7.666737763382518",
      "17.067169226285106",
      "73.97199992476256",
      "223.2258805571296",
      "32.9841274332352",
      "30.228333917826877",
      "2.1433801831258434",
      "8.502785865392761",
      "32.98412743323339",
      "15.583721138257456",
      "8.417874216050956",
      "3.979047239326197",
      "7.66673776338326",
      "30.228333917826596",
      "8.417874216050425",
      "8.992178106758427",
      "-0.1695842767734169",
      "0.8118618910808957",
      "0.051031625962987194",
      "-0.03404523685395486",
      "-0.1695842767734104",
      "0.5271422579060525",
      "0.5048503614807233",
      "0.012906965726291561",
      "-0.05128802906644657",
      "0.8118618910809478",
      "0.5048503614806056",
      "1.7283174111803863",
      "0.5146020779711055",
      "-0.1462781468668299",
      "0.05103162596299577",
      "0.01290696572624171",
      "0.5146020779708953",
      "-0.7679612656097169",
      "0.179890334773855",
      "-0.03404523685394323",
      "-0.05128802906651025",
      "-0.14627814686681145",
      "0.17989033477390337",
      "0.4586231130845226",
      "-0.6669719404316111",
      "-0.4289986903852817",
      "-1.7531051539056337",
      "0.10407881384912843",
      "-2.98892730154317",
      "-6.288575590956799",
      "-0.6221797901820364",
      "0.648011840317375",
      "1.114347063659747",
      "1.1404802943494374",
      "-14.427165352716521",
      "-3.4519055892262833",
      "3.9261763172032045",
      "0.028648064872963848",
      "0.9145469770125123",
      "2.38100741481431",
      "-0.4093989687867456",
      "0.001949216245733553",
      "1.327398259289962",
      "-0.999787116657345",
      "2.461101175137259",
      "-0.21920669195632153",
      "-1.6324901388910407",
      "0.8748121496470225",
      "-1.956534681569223",
      "1.114347063660056",
      "3.44632166956463",
      "11.774567549402606",
      "-4.61930907881067",
      "-3.479909754589624",
      "3.04643757806308",
      "-0.5876316046996456",
      "-3.0649101041053264",
      "1.8671362450857802",
      "-0.5456157346191055",
      "-0.6335190953980607",
      "2.5231579989762394",
      "-1.9145373717195493",
      "-8.46455857722461",
      "2.411520000224902",
      "-0.8110438261626376",
      "-1.0698388127010883",
      "6.991191429226986",
      "2.0334958097567424",
      "-1.1498161577110224",
      "-0.22853981246836866",
      "0.0286480648725876",
      "0.9044781007655386",
      "1.3907514631523699",
      "-1.1041500173474732",
      "0.4311649843737336",
      "-0.6335190953980009",
      "0.7154681129367318",
      "4.83006961606063",
      "-1.1371868528289462",
      "0.5909203510545983",
      "-0.7414445326207625",
      "1.3754393260306634",
      "1.3060741850019377",
      "-0.7201964121761305",
      "0.11856753018145286",
      "0.16347648165568351",
      "-1.0983612515460248",
      "-1.818732440659926",
      "1.3966350437090154",
      "0.3549854692802192",
      "1.327398259289443",
      "-0.6768576519049407",
      "0.5260690748825315",
      "1.358131213912917",
      "0.8467671601170905",
      "-0.811043826163711",
      "-1.7761763030228663",
      "-5.262001392914764",
      "1.4553725527623647",
      "0.3032209861417381",
      "0.16347648165552053",
      "-0.9787486756853148",
      "0.8866192725070039",
      "0.8063095492025979",
      "-1.538429507597046",
      "-0.6987061626933644",
      "0.6687216615292991",
      "0.8482592926874294",
      "0.2969610210439607",
      "-0.9089514396326892",
      "-2.9889273015426494",
      "1.1404802943498646",
      "0.9145469770122289",
      "-0.9997871166565828",
      "-0.6669719404312837",
      "-6.288575590956002",
      "-14.427165352716825",
      "2.3810074148139377",
      "2.461101175137288",
      "-0.4289986903851504",
      "-0.6221797901817314",
      "-3.451905589225824",
      "-0.40939896878719173",
      "-0.21920669195671033",
      "-1.753105153905743",
      "0.6480118403180424",
      "3.9261763172030815",
      "0.0019492162452662393",
      "-1.6324901388911992",
      "3.1980461554664625",
      "-0.7451746886978893",
      "-3.059261612226061",
      "3.4463216695650445",
      "3.1980461554660478",
      "18.48380233358896",
      "2.4217439025703733",
      "-5.456368695681096",
      "0.9044781007653332",
      "-0.745174688697929",
      "2.421743902569989",
      "-5.562891766193421",
      "3.075962096093575",
      "-0.676857651905141",
      "-3.059261612226179",
      "-5.4563686956814355",
      "3.0759620960935687",
      "4.119881940988553",
      "2.5401565369671886",
      "-8.237547138962086",
      "-0.5876316046990928",
      "16.61602449550951",
      "6.626378755058533",
      "6.572898566312667",
      "-4.599050295672615",
      "0.7154681129364132",
      "9.023276218205266",
      "-1.2022801897252862",
      "2.4648222916829052",
      "-2.6150642600318603",
      "-1.7761763030225395",
      "-4.535660572396808",
      "3.6351702940905053",
      "-5.762623289279499",
      "2.258926608580124",
      "-0.1446397389040654",
      "2.5231579989765254",
      "9.023276218205655",
      "0.16025104261949913",
      "6.733944361765936",
      "-0.9054102528506461",
      "1.3754393260305593",
      "-2.547943670282198",
      "1.6569022146552543",
      "3.545992281440284",
      "-1.5223755924340212",
      "-0.9787486756857023",
      "-0.4977422140334517",
      "-4.398694836960065",
      "-3.471918168258465",
      "1.464923366557857",
      "-1.0698388127008958",
      "-4.535660572396122",
      "-5.5742568223780085",
      "-3.2811026184078163",
      "5.394229271833338",
      "-1.0983612515459167",
      "-0.4977422140334186",
      "-1.7957337142469658",
      "2.0077201045342887",
      "-2.6368743205794347",
      "0.668721661529022",
      "3.3691362175621142",
      "1.4104827930009836",
      "-0.9066538392045741",
      "-1.8540277024934986",
      "11.77456754940341",
      "-3.0649101041059836",
      "-1.9145373717197576",
      "6.991191429227716",
      "0.8748121496467757",
      "-4.619309078810965",
      "1.86713624508544",
      "-8.464558577225029",
      "2.033495809756509",
      "-1.9565346815700595",
      "-3.4799097545902153",
      "-0.5456157346190846",
      "2.411520000224763",
      "-1.1498161577107708",
      "6.626378755058843",
      "-1.2022801897254087",
      "3.6351702940907082",
      "1.3907514631523168",
      "2.540156536966809",
      "6.572898566312678",
      "2.464822291682715",
      "-5.762623289279714",
      "0.5260690748822022",
      "-8.237547138962464",
      "-4.599050295672207",
      "-2.615064260031736",
      "2.25892660858007",
      "-5.0499902293643935",
      "-31.75950974948371",
      "4.830069616060675",
      "0.16025104261948422",
      "-5.049990229364661",
      "10.843014397884398",
      "9.446009691164758",
      "-5.262001392914695",
      "-5.574256822378401",
      "-31.759509749485265",
      "9.446009691165113",
      "24.738845071988642",
      "-13.891738010895686",
      "1.3060741850019277",
      "1.6569022146551915",
      "7.4412208949953085",
      "2.4647355324360856",
      "-1.3143705321755952",
      "0.8866192725073229",
      "-1.7957337142467584",
      "-7.554860051836699",
      "-7.389310792210417",
      "4.020641577251204",
      "-1.8187324406598155",
      "-4.398694836960467",
      "-7.554860051836419",
      "-4.585726240570825",
      "-0.9440778454819692",
      "0.8482592926866586",
      "1.4104827930007202",
      "5.693543912690928",
      "0.9982412772971913",
      "-10.128601587691854",
      "-1.104150017347285",
      "-1.1371868528288271",
      "-0.720196412175772",
      "1.396635043708876",
      "-0.2285398124684459",
      "0.43116498437368106",
      "0.59092035105467",
      "0.11856753018131844",
      "0.3549854692801133",
      "6.73394436176585",
      "3.545992281440281",
      "-3.4719181682583002",
      "1.3581312139132642",
      "-0.14463973890400258",
      "-0.9054102528506063",
      "-1.522375592433849",
      "1.464923366557979",
      "2.4647355324364204",
      "-7.389310792209992",
      "1.455372552762197",
      "-3.2811026184083163",
      "-13.891738010895724",
      "-1.3143705321759112",
      "4.020641577251461",
      "-6.467913345893992",
      "0.8063095492026111",
      "2.0077201045344117",
      "-4.585726240570306",
      "-6.467913345893802",
      "0.7284329184982524",
      "0.29696102104449873",
      "-0.9066538392047927",
      "0.9982412772968319",
      "3.3904148792088273",
      "0.6991264834403453",
      "0.8467671601171398",
      "0.3032209861422049",
      "-1.5384295075972823",
      "-0.9089514396326563",
      "5.394229271833103",
      "-2.6368743205793113",
      "-1.8540277024934082",
      "-0.9440778454820671",
      "-10.128601587692138",
      "0.6991264834402882",
      "0.25144747024010794",
      "0.44845091919835756",
      "-0.011833011633917201",
      "-0.2577752160289441",
      "-0.25144747024002384",
      "-3.645834107102433e-14",
      "0.664102271042208",
      "-0.38089872552631016",
      "-0.13095859327489576",
      "-0.4484509191985316",
      "-0.6641022710425812",
      "6.118543906125535e-14",
      "-0.2934124180360512",
      "-0.8490653028801872",
      "0.011833011633968086",
      "0.38089872552627246",
      "0.2934124180359659",
      "1.1389116358966992e-13",
      "0.042549063831755725",
      "0.2577752160290837",
      "0.13095859327485615",
      "0.8490653028800198",
      "-0.04254906383159239",
      "1.9363339463019435e-14",
      "0.6660607816775397",
      "0.9853197325790835",
      "0.06955358808699671",
      "-0.37940847218164125",
      "0.523274638984458",
      "1.9792168912895747",
      "-0.44000820311878147",
      "0.22930705713869554",
      "0.40400508317056777",
      "0.5984081046504881",
      "6.75517744449726",
      "-2.941416048009218",
      "3.189874292036489",
      "-1.116828339291867",
      "0.7325987899523891",
      "1.0254869334914083",
      "0.619431406863961",
      "-0.6070096277270538",
      "0.25823218091598504",
      "-0.681529457327801",
      "-1.9706570607584337",
      "-0.15966793119363268",
      "-0.24348603766941987",
      "-0.25325807036005504",
      "-2.184879293793581",
      "0.404005083170559",
      "-0.8282459921875325",
      "0.7232638027007156",
      "-1.345082804250889",
      "-1.73795443589755",
      "2.6094068407003865",
      "-2.445433657553074",
      "-7.968368051267726",
      "-0.21081119901001635",
      "3.033769021551858",
      "0.6826370890553556",
      "-1.215548528577236",
      "-2.304994068473639",
      "-1.7360185086700899",
      "3.137874600115439",
      "2.351465703388044",
      "0.38867591828339254",
      "3.564531397019348",
      "0.5249667059697334",
      "-4.7473229258818925",
      "-0.24557104712545974",
      "-1.11682833929186",
      "0.5408054557922694",
      "1.0762818022211633",
      "-1.0972130897116699",
      "0.16029324335381942",
      "0.6826370890553456",
      "-0.3018270947327636",
      "10.124862121119062",
      "-3.0840532898203334",
      "-0.777556660085627",
      "0.007854731009538148",
      "-0.35181421086909864",
      "-1.4862400631654231",
      "0.2215997643835543",
      "0.9976899358550106",
      "-0.23668614277616892",
      "-0.07265943810288177",
      "0.3603930338290683",
      "0.5309975734684156",
      "0.3547191889783247",
      "0.2582321809160941",
      "1.8602959440635793",
      "1.4622541831161406",
      "-0.6866778194375195",
      "-1.1368698077299453",
      "2.3514657033880555",
      "1.5112105795644972",
      "-6.59189717580863",
      "1.0096171256140605",
      "-1.2365124450431515",
      "-0.23668614277619587",
      "-0.27469287594253455",
      "1.53793966831301",
      "-3.446761614596974",
      "0.3034993526360758",
      "-0.9080984863115129",
      "-1.515089670379198",
      "-0.5751504174123113",
      "1.3767348577789358",
      "0.9600298374621837",
      "-0.523274638984138",
      "-0.5984081046504426",
      "-0.7325987899524449",
      "0.6815294573273252",
      "-0.6660607816771462",
      "-1.9792168912892867",
      "-6.7551774444973",
      "-1.0254869334911139",
      "1.9706570607588016",
      "-0.9853197325791145",
      "0.440008203118615",
      "2.9414160480090206",
      "-0.6194314068644311",
      "0.15966793119355144",
      "-0.06955358808669045",
      "-0.2293070571390911",
      "-3.1898742920366367",
      "0.6070096277274657",
      "0.2434860376693995",
      "0.12042678408681577",
      "-1.2580311985152113",
      "-1.0367979157525253",
      "-0.8282459921874452",
      "-0.12042678408673851",
      "-2.1419952724375974e-13",
      "0.3419584533455815",
      "-3.3337742760758178",
      "0.5408054557922212",
      "1.2580311985153179",
      "-0.34195845334559233",
      "-4.002508980943344e-14",
      "1.075391663443731",
      "1.8602959440638744",
      "1.0367979157529492",
      "3.3337742760756983",
      "-1.0753916634437226",
      "1.2909945067116113e-13",
      "-5.4195167098853325",
      "-0.4193085307945878",
      "-2.4454336575532",
      "-38.90401024223533",
      "-18.511111252490917",
      "8.287227259815506",
      "-1.104205785433892",
      "-0.30182709473296065",
      "-3.238218687125846",
      "-16.623498698537734",
      "-4.2307929314236485",
      "8.930962730361562",
      "1.5112105795644548",
      "-3.4596137828529234",
      "6.172063962742299",
      "0.5196089472475294",
      "-5.27412146619149",
      "0.6060380303059562",
      "-1.2155485285771674",
      "-3.2382186871256495",
      "-2.0225276633622005",
      "5.6296707390469365",
      "-4.433448730559066",
      "-0.35181421086905756",
      "4.862187511062741",
      "5.431107694162055",
      "0.022516790842358806",
      "-2.2781245439121047",
      "-0.27469287594267977",
      "-1.3701766835387745",
      "-4.648381032134883",
      "-0.4323251480636378",
      "3.7584272692397658",
      "0.388675918283215",
      "-3.459613782852985",
      "7.291414016155129",
      "-3.005113992794701",
      "-0.48966088995414925",
      "-0.07265943810285114",
      "-1.3701766835386222",
      "-0.5340894609248863",
      "-0.6852070764279298",
      "-0.7318542178686768",
      "-1.5150896703792784",
      "0.9100794368990401",
      "-0.4862090785930699",
      "1.3972927607709638",
      "1.1340940792012584",
      "-0.7232638027010049",
      "7.968368051267839",
      "2.3049940684734223",
      "-3.56453139701932",
      "0.2532580703599308",
      "1.3450828042509053",
      "0.21081119901006004",
      "1.736018508670219",
      "-0.5249667059695655",
      "2.1848792937941166",
      "1.7379544358978454",
      "-3.033769021551939",
      "-3.1378746001153637",
      "4.747322925882479",
      "18.511111252491112",
      "16.623498698537997",
      "-6.172063962742568",
      "1.0762818022211518",
      "5.419516709885178",
      "-8.287227259815072",
      "4.230792931423869",
      "-0.5196089472471809",
      "1.462254183116259",
      "0.4193085307943882",
      "1.104205785434007",
      "-8.930962730361822",
      "5.274121466191617",
      "7.4545182607957425",
      "-29.3791190927544",
      "10.124862121119039",
      "-2.0225276633623963",
      "-7.454518260795645",
      "-2.4168869170640776e-14",
      "4.507872058208346",
      "-6.591897175808955",
      "7.291414016155499",
      "29.379119092752884",
      "-4.507872058208229",
      "1.8579729642413722e-13",
      "-0.21310872821506952",
      "-1.4862400631656814",
      "5.431107694162245",
      "9.668874827096777",
      "-3.317062037648314",
      "0.7413364003189192",
      "1.53793966831293",
      "-0.5340894609249841",
      "-4.9405400930149845",
      "4.736988365680853",
      "0.5371912849107056",
      "0.3603930338291955",
      "-4.648381032134904",
      "-4.940540093015111",
      "-0.00030595274718874687",
      "0.9486851468929288",
      "-0.5751504174125694",
      "-0.4862090785929513",
      "-2.9270255501652924",
      "0.24109656775333257",
      "4.057483959912453",
      "1.097213089711598",
      "3.0840532898202206",
      "-0.22159976438351678",
      "-0.5309975734682859",
      "0.24557104712532812",
      "-0.16029324335387463",
      "0.7775566600858818",
      "-0.9976899358550598",
      "-0.35471918897828775",
      "-5.629670739046718",
      "-0.022516790842471553",
      "0.43232514806355005",
      "-0.6866778194377365",
      "-0.6060380303063534",
      "4.433448730558924",
      "2.27812454391215",
      "-3.7584272692395793",
      "3.3170620376479727",
      "-4.7369883656805465",
      "1.009617125614064",
      "-3.005113992794875",
      "0.21310872821519258",
      "-0.7413364003186163",
      "-0.5371912849104793",
      "-0.5655412848076099",
      "-3.446761614597528",
      "-0.6852070764283361",
      "-0.00030595274735405783",
      "0.5655412848076308",
      "-4.892211427253187e-14",
      "1.3767348577789142",
      "1.397292760771164",
      "0.24109656775357138",
      "-0.5545442733057808",
      "-0.004315742478800754",
      "1.1368698077301647",
      "1.2365124450438407",
      "-0.30349935263638417",
      "-0.9600298374630363",
      "0.48966088995428003",
      "0.7318542178684827",
      "-1.134094079201272",
      "-0.948685146893189",
      "-4.057483959912102",
      "0.0043157424786377085"
    ],
    [
      "0.11633128764082144",
      "0.8783829028967075",
      "11.711372882979479",
      "0.8176013444599634",
      "2.5649278622209652",
      "0.8783829028968959",
      "5.748903912053934",
      "73.64627485253226",
      "10.75345101295865",
      "9.430204847182718",
      "11.711372882971089",
      "73.64627485253251",
      "189.09462337536297",
      "32.590817382360584",
      "30.22644208552126",
      "0.817601344458293",
      "10.75345101296832",
      "32.590817382359965",
      "16.197074274779162",
      "9.146604285833241",
      "2.5649278621929246",
      "9.430204847182656",
      "30.226442085519654",
      "9.146604285835064",
      "7.559553806822498",
      "-0.030304542329877438",
      "0.5276804295467333",
      "-0.0396608726686705",
      "-0.09648000170484436",
      "-0.030304542329494175",
      "0.1653902619391716",
      "0.052798283473162254",
      "0.04869095042542844",
      "-0.1950493372740245",
      "0.5276804295459787",
      "0.052798283473677474",
      "-0.5583682736254633",
      "-0.017988710498921315",
      "-0.21389490525425997",
      "-0.0396608726684543",
      "0.0486909504254882",
      "-0.017988710500451276",
      "-0.5630133027879",
      "0.08366540879066323",
      "-0.096480001703485",
      "-0.1950493372721334",
      "-0.21389490524782823",
      "0.08366540879169472",
      "0.4760192656849201",
      "-0.02544791398316989",
      "-0.34850646895706766",
      "-0.5501424239299342",
      "0.29107872570935334",
      "-0.20141901933360554",
      "-3.037462065946266",
      "-0.5248329826323278",
      "0.8888058112401753",
      "0.20765806813758805",
      "-1.5595698938230538",
      "-0.5997056647386512",
      "-1.3304409317534225",
      "0.9238188591255893",
      "-0.22872150691882878",
      "-0.18352940370419757",
      "0.01982643659267503",
      "0.7988402096398",
      "0.07195692473333512",
      "0.3240120818426512",
      "1.7775995012442434",
      "0.2289965888684514",
      "-0.043578362010790475",
      "-0.5965052487293705",
      "0.9344637593759626",
      "-3.2267786744411864",
      "0.20765806813657708",
      "4.935780603192292",
      "3.363544432786303",
      "-5.851843285356718",
      "-1.271492414100425",
      "2.708464142123524",
      "0.6011146978462627",
      "-0.6361003748448802",
      "2.0327764966243818",
      "0.5535171647714586",
      "-0.4686450742441125",
      "2.081764854965966",
      "-1.5420254453518498",
      "-8.503747623792162",
      "2.1658461821611867",
      "-1.1773670428999436",
      "-2.262493983852269",
      "1.8449430198140806",
      "3.6969589183880993",
      "1.4713739243417305",
      "-0.08398225145789909",
      "-0.22872150691948212",
      "0.735707304635902",
      "1.4572176569189659",
      "-1.3572552134783817",
      "-0.2887013336495516",
      "-0.4686450742418787",
      "0.6420232172173717",
      "2.3466116398487644",
      "-0.4715092521406476",
      "0.0940517326591665",
      "-0.09681355714510763",
      "1.1656328353375047",
      "0.6703041987336261",
      "-1.2539564843026478",
      "0.18395096537053904",
      "-0.12190589170746856",
      "-1.1689668499934835",
      "-1.0251833533654315",
      "1.4220198120537961",
      "0.30880382753415714",
      "0.3240120818394756",
      "-1.7518610898562343",
      "-0.8433087853982215",
      "1.863153762951598",
      "1.3519746477746772",
      "-1.1773670428974228",
      "0.7164510903316522",
      "2.1158286573107516",
      "-0.7900890084481385",
      "-0.8420670612939017",
      "-0.12190589170640358",
      "-0.3345897649045599",
      "0.20891898574570572",
      "2.7385876588694753",
      "-1.6973762997645794",
      "-0.8452009366207899",
      "-0.26835681073760415",
      "-0.20254895844585516",
      "-0.6166611328343593",
      "-0.029892989089158026",
      "-0.20141901933607637",
      "-1.55956989382578",
      "-0.18352940370394102",
      "1.7775995012414172",
      "-0.025447913981226714",
      "-3.0374620659457",
      "-0.5997056647419082",
      "0.019826436592716823",
      "0.2289965888695742",
      "-0.3485064689559534",
      "-0.5248329826377611",
      "-1.3304409317533716",
      "0.7988402096438952",
      "-0.043578362009092174",
      "-0.5501424239281559",
      "0.8888058112394983",
      "0.9238188591214828",
      "0.07195692473264004",
      "-0.5965052487296293",
      "-1.2019641253674394",
      "-1.4601270048786767",
      "-2.1655705836997994",
      "4.935780603216521",
      "-1.2019641253649793",
      "5.5620941440523834",
      "3.0828026038395344",
      "-2.2762169355889936",
      "0.7357073046338475",
      "-1.46012700486638",
      "3.0828026038331418",
      "-6.910369505566097",
      "3.2776055419327506",
      "-1.7518610898528326",
      "-2.1655705837020687",
      "-2.276216935592587",
      "3.277605541931843",
      "1.9547331531916383",
      "-0.84108361830999",
      "-11.075458967782165",
      "0.6011146978525719",
      "19.24244268932136",
      "10.850784749552853",
      "7.845835064356373",
      "-7.767511580974122",
      "0.6420232172183111",
      "9.10916972700823",
      "-1.3918809480725114",
      "0.6142601757193964",
      "-1.1570943510745382",
      "0.7164510903288864",
      "-4.1324601914866905",
      "5.661759585143268",
      "-6.303104910525972",
      "4.336875698925488",
      "-0.15555062857732882",
      "2.0817648549815426",
      "9.109169727002548",
      "0.4908169503630009",
      "5.819029392716612",
      "-2.239390905596527",
      "1.1656328353376646",
      "-4.409846930564515",
      "3.715912489351355",
      "3.456778591763523",
      "-1.9094326243161357",
      "-0.33458976492053577",
      "0.499632669526195",
      "-4.929192809593702",
      "-4.783911672422211",
      "2.0895692056645494",
      "-2.262493983858771",
      "-4.132460191485454",
      "-5.188627100473396",
      "-1.608904698425998",
      "2.8218392487821236",
      "-1.1689668499905521",
      "0.4996326695364686",
      "-1.6859662471482704",
      "3.1822831198487203",
      "-3.3568814648816376",
      "-0.26835681073456646",
      "2.147713350233141",
      "2.2755778551435504",
      "-0.41552237859935476",
      "-2.2065573234843248",
      "3.363544432781397",
      "-0.6361003748480617",
      "-1.5420254453502238",
      "1.8449430198111156",
      "0.9344637593728745",
      "-5.851843285354352",
      "2.032776496626946",
      "-8.50374762380304",
      "3.6969589183923457",
      "-3.226778674427959",
      "-1.2714924140906863",
      "0.5535171647745215",
      "2.1658461821666344",
      "1.4713739243310289",
      "10.850784749554228",
      "-1.391880948069489",
      "5.661759585143778",
      "1.4572176569209467",
      "-0.8410836183162824",
      "7.845835064358485",
      "0.6142601757162457",
      "-6.3031049105263905",
      "-0.843308785396831",
      "-11.075458967776834",
      "-7.767511580973319",
      "-1.157094351076041",
      "4.336875698923621",
      "0.07218790731452716",
      "-30.932809758774063",
      "2.346611639851795",
      "0.49081695036277334",
      "0.07218790731600304",
      "6.7602993094025905",
      "8.772466302136008",
      "2.1158286573121403",
      "-5.188627100477584",
      "-30.932809758775306",
      "8.772466302141238",
      "17.398811555203178",
      "-11.645221469004245",
      "0.6703041987292648",
      "3.7159124893548836",
      "4.499839109805866",
      "3.633383577125938",
      "-2.1834803930623794",
      "0.20891898575102297",
      "-1.6859662471505066",
      "-6.687295900760236",
      "-10.125114559105942",
      "4.143399136257134",
      "-1.0251833533637928",
      "-4.929192809592409",
      "-6.687295900757005",
      "-3.724839020338689",
      "-0.31204261546126183",
      "-0.20254895843328982",
      "2.2755778551435877",
      "3.684544616650872",
      "1.2088039376374355",
      "-9.785803235357927",
      "-1.3572552134743743",
      "-0.47150925213907885",
      "-1.2539564842991187",
      "1.4220198120510614",
      "-0.083982251458575",
      "-0.2887013336481391",
      "0.09405173265499597",
      "0.18395096537153652",
      "0.30880382753710156",
      "5.819029392716941",
      "3.456778591752624",
      "-4.783911672416257",
      "1.8631537629354045",
      "-0.15555062857839907",
      "-2.2393909055986403",
      "-1.9094326243206081",
      "2.08956920566518",
      "3.633383577132565",
      "-10.125114559106253",
      "-0.7900890084420941",
      "-1.6089046984266915",
      "-11.645221469000461",
      "-2.1834803930599818",
      "4.143399136270777",
      "-6.799945874714609",
      "2.7385876588644544",
      "3.1822831198579182",
      "-3.7248390203388078",
      "-6.7999458747099375",
      "-0.41853144276403265",
      "-0.6166611328389477",
      "-0.41552237859801483",
      "1.2088039376387312",
      "4.5662534801593155",
      "0.14644570592566525",
      "1.3519746477699495",
      "-0.8420670612893577",
      "-1.6973762997647543",
      "-0.029892989105145446",
      "2.8218392487815946",
      "-3.356881464887073",
      "-2.206557323490605",
      "-0.31204261546308626",
      "-9.78580323536154",
      "0.14644570591864822",
      "0.062004219488444826",
      "0.46581894103683863",
      "0.04468794093873675",
      "-0.3878504106079107",
      "-0.06200421949001722",
      "-1.0363232864610606e-12",
      "-0.006953933340319496",
      "-0.35396589686151836",
      "-0.041959771497967424",
      "-0.46581894103740995",
      "0.006953933338023731",
      "1.1246212130055297e-12",
      "0.29494215084087094",
      "0.1341880345888342",
      "-0.04468794093861408",
      "0.3539658968579467",
      "-0.29494215084146935",
      "-8.73611015255328e-13",
      "0.05794902175050393",
      "0.3878504106134578",
      "0.04195977149689211",
      "-0.13418803458976988",
      "-0.05794902175245121",
      "-2.4885165750095833e-12",
      "-1.0662258481324365",
      "-0.20445513382276623",
      "0.2996141084931543",
      "0.009516226698650397",
      "-0.876352343000614",
      "0.798787718949811",
      "1.0117884125683136",
      "-0.30315156673141347",
      "-0.46955821238394385",
      "-0.24958511944216952",
      "-0.06494248664797195",
      "-1.1344856907222265",
      "1.1216705431957974",
      "0.09373308046910318",
      "-0.6570238279940014",
      "-0.47711093298835755",
      "0.7256078513701489",
      "-0.21749419931454972",
      "0.35078512139690465",
      "1.7606868551419732",
      "0.5586147563997286",
      "-0.8228917977505004",
      "-0.5244055783644821",
      "0.0028137750561915975",
      "-3.5203904648970634",
      "-0.46955821238252937",
      "1.9846459240203356",
      "2.3614016804583158",
      "-1.918887052398295",
      "-1.898943388463441",
      "1.806057654293166",
      "-0.7324228070169271",
      "-1.8935245103687632",
      "0.23242290999865844",
      "3.0831630463185706",
      "0.7893802075392715",
      "-1.7817222050429264",
      "-1.0379625260910146",
      "-1.9378424642049503",
      "3.6673622535358357",
      "1.8323170449940671",
      "1.582834993384844",
      "3.2066945524115806",
      "0.026403458200845303",
      "-3.0867244879828366",
      "-0.08404879556527396",
      "0.09373308046974893",
      "0.39957195122302047",
      "-0.0055684198343052115",
      "-0.9300203521291882",
      "0.12560445559827318",
      "0.789380207543502",
      "0.03531273364834035",
      "4.934319410348934",
      "-2.322064652876368",
      "-0.5165660580814208",
      "0.09386772947724178",
      "-0.5626104334977434",
      "-0.554979390377112",
      "-0.4069779214728353",
      "0.9407415852261977",
      "-0.23281680082813708",
      "-0.6976114180501822",
      "0.6781645693318481",
      "1.4706966749547787",
      "-0.13496154703388544",
      "0.3507851213984294",
      "1.6195534821208932",
      "0.509011638819921",
      "-0.2599311415411362",
      "-0.18223193024772807",
      "1.832317044981978",
      "0.6165521087258943",
      "0.5862545856734196",
      "1.5676119968602136",
      "-2.6766972004326632",
      "-0.23281680082500228",
      "0.30499649864099315",
      "0.282544444075701",
      "-2.4710837238632997",
      "0.2690935751259947",
      "-1.459302496537285",
      "-1.7299552770951463",
      "-1.0229610732920735",
      "1.2659175281297739",
      "2.26703964822548",
      "0.8763523429967123",
      "0.24958511943748315",
      "0.6570238279971746",
      "-1.7606868551415629",
      "1.066225848127638",
      "-0.7987877189509469",
      "0.06494248664656507",
      "0.4771109329936834",
      "-0.5586147564011076",
      "0.2044551338223147",
      "-1.011788412568144",
      "1.1344856907252663",
      "-0.7256078513751221",
      "0.8228917977492044",
      "-0.29961410849339426",
      "0.30315156673428995",
      "-1.1216705431974607",
      "0.21749419931248964",
      "0.5244055783606618",
      "-0.8496504821621127",
      "-0.07762434456600369",
      "-0.7248773391630083",
      "1.9846459240181877",
      "0.8496504821632399",
      "2.2382033817479446e-12",
      "-3.3145646176799977",
      "-1.2830472313976595",
      "0.39957195121914196",
      "0.07762434455868841",
      "3.314564617679679",
      "-4.2643079509542866e-12",
      "0.4310811214867107",
      "1.6195534821239412",
      "0.7248773391601877",
      "1.2830472313993408",
      "-0.43108112148938915",
      "2.71574351200284e-12",
      "-4.737800036700829",
      "-2.6106648756626076",
      "-0.7324228070160141",
      "-38.24965190580714",
      "-22.782683737266115",
      "9.388879756753388",
      "0.6268029081870733",
      "0.03531273364757698",
      "-1.5789541227418715",
      "-15.63868351752154",
      "-3.214665587051567",
      "7.944698541837188",
      "0.616552108723484",
      "-4.225719927505039",
      "8.169785627174216",
      "0.6106527514217767",
      "-4.934237148782974",
      "0.43563248593385795",
      "-1.781722205041227",
      "-1.578954122737567",
      "2.201412360870439",
      "4.957817407215098",
      "-4.7715382907819635",
      "-0.5626104334996531",
      "5.257556958521581",
      "5.195002724935183",
      "0.12183522878222904",
      "-3.8973388551750303",
      "0.3049964986445617",
      "-1.8026535217733155",
      "-5.425001392997321",
      "-1.5806864463623014",
      "4.254799039982789",
      "1.5828349933875567",
      "-4.225719927506241",
      "3.148655963621704",
      "-2.407039188325229",
      "-0.4367725217410234",
      "-0.6976114180497783",
      "-1.8026535217778465",
      "0.667687904528628",
      "0.6247066938471536",
      "0.2332100613567422",
      "-1.7299552770942885",
      "1.9504098671188352",
      "0.041348084761225916",
      "1.1749021969719686",
      "0.19902121743537898",
      "-2.3614016804579436",
      "1.893524510367496",
      "1.0379625260940237",
      "-3.2066945524182846",
      "-0.0028137750578589274",
      "1.9188870524016794",
      "-0.2324229100095933",
      "1.9378424642108696",
      "-0.02640345820053701",
      "3.5203904649159736",
      "1.898943388470219",
      "-3.0831630463239015",
      "-3.667362253530611",
      "3.0867244879998337",
      "22.782683737266773",
      "15.63868351752491",
      "-8.169785627174681",
      "-0.005568419834515067",
      "4.73780003669421",
      "-9.388879756752734",
      "3.214665587052689",
      "-0.610652751423277",
      "0.5090116388300212",
      "2.6106648756618793",
      "-0.6268029081865797",
      "-7.944698541835273",
      "4.934237148781007",
      "8.7467747595576",
      "-31.130780569012938",
      "4.9343194103443535",
      "2.201412360878381",
      "-8.746774759555304",
      "-3.703724319347381e-12",
      "5.693746377981401",
      "0.586254585686802",
      "3.1486559636158744",
      "31.13078056901288",
      "-5.693746377974385",
      "-2.473923840510739e-12",
      "-1.776711726031852",
      "-0.5549793903752013",
      "5.195002724932992",
      "8.97912934595511",
      "-2.820831802410101",
      "0.4250817872131431",
      "0.2825444440645383",
      "0.6676879045292099",
      "-4.344132098177986",
      "4.115836965389509",
      "-0.5024606688863056",
      "0.6781645693368976",
      "-5.4250013929966965",
      "-4.344132098178575",
      "1.222771839644995",
      "1.947060446128022",
      "-1.0229610733002314",
      "0.04134808475946481",
      "-7.686286955534057",
      "-0.031635249825155067",
      "3.801270851544144",
      "0.9300203521267618",
      "2.322064652878037",
      "0.40697792147412104",
      "-1.4706966749542443",
      "0.08404879556352124",
      "-0.12560445559956146",
      "0.5165660580874408",
      "-0.9407415852218024",
      "0.13496154703481572",
      "-4.957817407220776",
      "-0.12183522878169435",
      "1.5806864463599748",
      "-0.2599311415521208",
      "-0.43563248592362047",
      "4.7715382907851716",
      "3.89733885517016",
      "-4.254799039981147",
      "2.8208318024126875",
      "-4.1158369653884055",
      "1.5676119968535618",
      "-2.4070391883316087",
      "1.7767117260313539",
      "-0.4250817872177522",
      "0.5024606688817109",
      "-0.5332221287618076",
      "-2.4710837238416494",
      "0.624706693848783",
      "1.2227718396442862",
      "0.5332221287677943",
      "8.765990839393409e-12",
      "1.2659175281312633",
      "1.174902196975917",
      "-0.031635249823729276",
      "-1.1132026264179105",
      "-0.04533652267901159",
      "0.1822319302441907",
      "2.676697200441828",
      "-0.2690935751257981",
      "-2.2670396482167057",
      "0.4367725217438887",
      "-0.23321006135774894",
      "-0.1990212174363916",
      "-1.9470604461253544",
      "-3.801270851540383",
      "0.045336522672808285"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.0019367186205423654",
    "0.0019367278175900682",
    "0.0019367677993560655",
    "0.0019367606094389102",
    "0.0019367230862416258",
    "0.001937047983083391",
    "0.0019368627671627742",
    "0.0019367543790446144",
    "0.0019368512504503801",
    "0.0019369092084178332",
    "0.001936715145829421",
    "0.001936820386682344",
    "0.0019367401855180317",
    "0.0019368665699519",
    "0.0019430426504906595",
    "0.0019369628362865894",
    "0.0019367799285591224",
    "0.0019368097703947288",
    "0.0019369447473138203",
    "0.0019372299869291527",
    "0.0019367381039173894",
    "0.0019367854210562629",
    "0.0019367766830493882",
    "0.0019367328635895977",
    "0.0019371150087812406",
    "0.0019368969106191368",
    "0.0019367693561733801",
    "0.0019368823779414937",
    "0.0019369508424453234",
    "0.001936723918638389",
    "0.0019368473636807298",
    "0.0019367533661078223",
    "0.0019369041869126725",
    "0.0019424765627412846",
    "0.0019370165611250544",
    "0.0019367997545450843",
    "0.0019368342355346913",
    "0.001936994245411381",
    "0.0019373241126740808",
    "0.001936862509340808",
    "0.0019368485797524964",
    "0.001936776235119589",
    "0.0019374048668861323",
    "0.0019370443584744788",
    "0.0019368365279381465",
    "0.001937023396831143",
    "0.0019371342683864475",
    "0.0019367610410902449",
    "0.0019369637883829038",
    "0.0019368092763763379",
    "0.0019370527483148386",
    "0.0019486279052082299",
    "0.001937238007683693",
    "0.001936885815032946",
    "0.001936943136514359",
    "0.001937203412745253",
    "0.0019377508321222695",
    "0.0019368350735374123",
    "0.0019367685821701762",
    "0.0019373483792132537",
    "0.0019370189043990296",
    "0.0019368243045087858",
    "0.0019369971376529038",
    "0.0019371003938170124",
    "0.0019367546202471609",
    "0.0019369437208943002",
    "0.0019367997323944128",
    "0.0019370274226687678",
    "0.0019486645087883707",
    "0.0019372019491823078",
    "0.0019368707704011036",
    "0.0019369244499640517",
    "0.0019371668012860802",
    "0.001937681388143571",
    "0.0019367268859812388",
    "0.0019370938007967702",
    "0.0019368717551031468",
    "0.0019367609922666166",
    "0.0019368677007016372",
    "0.0019369258318530254",
    "0.0019367186628797346",
    "0.0019368316873128845",
    "0.0019367453656346215",
    "0.0019368804423752007",
    "0.0019416248733583525",
    "0.0019369809852829315",
    "0.001936788000547895",
    "0.0019368190585133524",
    "0.0019369645728830073",
    "0.0019372569395432763",
    "0.0019392370642846736",
    "0.0019381984798044652",
    "0.001937314516486926",
    "0.001937985554486131",
    "0.0019384648152758243",
    "0.0019370325158737307",
    "0.0019378106654210157",
    "0.0019372202394589205",
    "0.0019381613744325463",
    "0.0023188238640502803",
    "0.0019389184367578454",
    "0.0019375105306785813",
    "0.0019377462734616955",
    "0.0019387244459169056",
    "0.0019410595522883986",
    "0.0019373345005658173",
    "0.0019369897655962145",
    "0.001937370018637085",
    "0.001937535160564003",
    "0.0019368441904506464",
    "0.001937227761413424",
    "0.001936933182667703",
    "0.0019373790344615917",
    "0.001950866551073895",
    "0.0019377076487280928",
    "0.0019370790222559134",
    "0.0019371824227568117",
    "0.0019376670649039912",
    "0.0019386094177192138",
    "0.0019368133078568506",
    "0.0019369763875307332",
    "0.0019370695641795447",
    "0.0019367481832425544",
    "0.0019369238379885456",
    "0.0019367898515766462",
    "0.001937000893349829",
    "0.0019453231635103807",
    "0.0019371594724913361",
    "0.001936855929855518",
    "0.0019369048491209133",
    "0.0019371305430004409",
    "0.001937594621580334",
    "0.0019373069042171235",
    "0.0019375248861984258",
    "0.0019368403803580094",
    "0.0019372108625069172",
    "0.001936929461322044",
    "0.0019373801544958831",
    "0.0019638979059515365",
    "0.0019377267299135208",
    "0.0019370675293124016",
    "0.0019371734660478198",
    "0.0019376523010373856",
    "0.0019386877841005362",
    "0.0019377591515854784",
    "0.0019368907285888617",
    "0.0019373721055517118",
    "0.0019370039712837289",
    "0.0019375719404721191",
    "0.001961300169886662",
    "0.0019380020561225648",
    "0.0019371855886511089",
    "0.0019373198479230016",
    "0.0019379288826855477",
    "0.0019391851445495737",
    "0.0019367113007997348",
    "0.001936808872004456",
    "0.0019367343281719688",
    "0.0019368494604792479",
    "0.001942030462954067",
    "0.0019369369216679364",
    "0.0019367712806136284",
    "0.0019367985305097028",
    "0.0019369230470441588",
    "0.0019371799027362647",
    "0.0019371133365864192",
    "0.0019368809297598774",
    "0.0019372455759575093",
    "0.0019509491431685942",
    "0.0019375179009900583",
    "0.0019369965031477278",
    "0.0019370809616428104",
    "0.0019374738662044169",
    "0.0019382716160600596",
    "0.0019367688009382406",
    "0.001936942303027363",
    "0.0019436146209390575",
    "0.0019370721509497976",
    "0.0019368245348305518",
    "0.001936865270917737",
    "0.0019370523246205196",
    "0.0019374336450762707",
    "0.0019373935301700742",
    "0.0019736694092431007",
    "0.001937749819697319",
    "0.0019370928018577309",
    "0.0019372053243580825",
    "0.0019376993858386245",
    "0.0019387522254833748",
    "0.001956051505830085",
    "0.0019611798249311494",
    "0.0019478566411466473",
    "0.0019472836886999636",
    "0.0019669038655112997",
    "0.00196309988347048",
    "0.0019382513881179015",
    "0.001937294534881919",
    "0.001937454156868016",
    "0.0019381906458115403",
    "0.0019396616621433138",
    "0.0019369095286018768",
    "0.0019369721275288895",
    "0.0019372609318116397",
    "0.001937852599043103",
    "0.0019370484870967536",
    "0.0019374161027600875",
    "0.0019381325688239287",
    "0.0019381089609203375",
    "0.0019395598812087709",
    "0.0019420836232816052"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.1809724937719216778000000 +/- 3e-30]",
      "[3.067570251397335895875939 +/- 3.69e-25]",
      "[6.035516547882264930692142 +/- 4.84e-25]",
      "[0.7985574315045306831401522 +/- 4.55e-26]",
      "[0.7657470182636765005969182 +/- 3.30e-26]",
      "[0.3602494928626880598800778 +/- 2.82e-26]",
      "[5.757214352436635153747669 +/- 8.67e-26]",
      "[0.5036570689831173510468082 +/- 1.64e-26]",
      "[0.1157049809122299235027474 +/- 3.80e-26]",
      "[3.163091123284020997204926 +/- 4.96e-26]",
      "[2.020508717894285099884626 +/- 4.66e-26]",
      "[1.425490125289967949311664 +/- 1.91e-25]",
      "[0.08927934104361203238637228 +/- 1.48e-27]",
      "[0.07858956384394128925418769 +/- 1.60e-28]",
      "[0.06981676608138457087273452 +/- 1.02e-27]"
    ],
    [
      "[0.05574362644816277641150000 +/- 3e-31]",
      "[0.2182333264485900965547036 +/- 1.09e-26]",
      "[0.6928638275861578288661752 +/- 8.13e-27]",
      "[0.06417715823550716567107078 +/- 1.10e-27]",
      "[0.1437295253669115698102554 +/- 2.33e-26]",
      "[0.03968754221360331221841757 +/- 1.05e-27]",
      "[0.5366295540340368995600626 +/- 3.04e-26]",
      "[0.07093058545344866239686801 +/- 9.62e-28]",
      "[0.02714143118470450832714171 +/- 2.28e-27]",
      "[1.631176977778742351150508 +/- 2.18e-25]",
      "[0.5331959743707658899853852 +/- 4.58e-26]",
      "[0.4236630771289919072841842 +/- 8.67e-27]",
      "[0.02776178943420125491170775 +/- 7.82e-28]",
      "[0.01931732036606897717569211 +/- 2.00e-27]",
      "[0.01310113975611986758011968 +/- 1.34e-27]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.21505774999968708
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack21_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 21,
  "lambda_polygon": 4,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.0",
    "0.135"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "1.0000000000000004",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.5",
    "-0.5",
    "0.5",
    "-0.5000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "1.5",
    "-0.5",
    "-0.4999999999999999",
    "0.4999999999999999",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.0023753007105223583",
      "0.002365474450260582",
      "0.006829755711689305",
      "0.002459710578153999",
      "0.003049004638237465",
      "-8.611040761684526e-06",
      "0.0001739234752758564",
      "-7.140301498823976e-06",
      "0.00010594440997449104",
      "-6.710568536360143e-05",
      "-2.069886875454382e-05",
      "-4.6794391558048964e-05",
      "0.00037194395439069545",
      "-0.0006157060917898424",
      "-1.9855821602450325e-05",
      "-4.166803240364515e-06",
      "-0.00033011089328334134",
      "-1.0203535213564923e-05",
      "0.00014499863656617127",
      "-1.018543840663574e-05",
      "-1.7878810049471423e-05",
      "-2.0358982118204583e-05",
      "-0.0002676339607647059",
      "0.0011911093719295033",
      "-3.440551721619979e-05"
    ],
    [
      "0.0023684231485054984",
      "0.002364418972964656",
      "0.006317787352462117",
      "0.002457168502029924",
      "0.0029364829018618276",
      "-6.376147764175484e-06",
      "0.00015186269602890913",
      "-5.548459934964931e-06",
      "8.995826684345562e-05",
      "-8.250185836962579e-05",
      "-2.3373579367809785e-05",
      "-3.212579417632074e-05",
      "0.0003769658429394348",
      "-0.00048806608422474464",
      "-1.55212980227146e-05",
      "-9.889800908982178e-07",
      "-0.0002791745284065328",
      "-1.0258278010576785e-05",
      "0.00012229033860519499",
      "-4.1416926017211666e-05",
      "-1.8970790660971546e-05",
      "-1.9701993004246606e-05",
      "-0.000227691930210077",
      "0.001004881677883744",
      "-2.7355293745557848e-05"
    ],
    [
      "0.0024258449804596674",
      "0.002402348817160624",
      "0.012668587136525147",
      "0.00261807850695732",
      "0.0038017238508205086",
      "-1.6968826033618545e-05",
      "0.00040652284948710906",
      "-1.3484153069817765e-05",
      "0.00021909022242116053",
      "-0.00020842305561657193",
      "-5.0230562677962646e-05",
      "-7.46854919888079e-05",
      "0.0009197818716637455",
      "-0.0012859368797446132",
      "-7.992509609417987e-05",
      "-2.0108310864646532e-06",
      "-0.0007271157662961645",
      "-3.586130272091011e-05",
      "0.00030042159535330484",
      "-5.8937391058317274e-05",
      "-3.49535893283729e-05",
      "-5.244668725998978e-05",
      "-0.0006403250366402873",
      "0.002660311824398865",
      "-3.639198124357366e-05"
    ],
    [
      "0.002402096519781489",
      "0.002396926351059138",
      "0.010170111762087469",
      "0.0025978786255076557",
      "0.0034287875642225484",
      "-6.921706658717242e-06",
      "0.00028115280714232185",
      "-9.18281257492147e-06",
      "0.00016413064148664943",
      "-0.00016595959581614816",
      "-4.859425379925978e-05",
      "-5.057022337945554e-05",
      "0.0008420121129294352",
      "-0.0009351114037593833",
      "-4.774628956249768e-05",
      "-1.7238236102702662e-06",
      "-0.0005330999791179701",
      "-2.8231565177805514e-05",
      "0.0002242986534083875",
      "-0.0001305124341062918",
      "-4.184753289333627e-05",
      "-2.276517064281638e-05",
      "-0.0004888594865472063",
      "0.0018374477084347365",
      "-3.558344393797619e-05"
    ],
    [
      "0.0023653050443856534",
      "0.002366794240424184",
      "0.005852386306322309",
      "0.0024535599562164876",
      "0.0029017081831256694",
      "-3.7280496647371536e-06",
      "0.00012816678752540224",
      "-8.653421556670722e-06",
      "8.29705544157962e-05",
      "-6.941569954094448e-05",
      "-2.6671745048317586e-05",
      "-3.177445101211983e-05",
      "0.0003204338410735548",
      "-0.00044975919315429636",
      "-3.507841014186571e-06",
      "-1.7118912037700326e-06",
      "-0.00024801023298555945",
      "-4.51605218783252e-06",
      "0.00011419863524079795",
      "-7.862834881593215e-05",
      "-2.6680577339761514e-05",
      "-1.0984632867075567e-05",
      "-0.00021310524380425874",
      "0.0008670184559074189",
      "-5.0312505014723754e-05"
    ],
    [
      "0.18095486047282747",
      "0.0409454705772808",
      "9.96315502799782",
      "0.015852809119976684",
      "2.6503609308377807",
      "-0.06804949208674296",
      "0.35751514970208825",
      "-0.010294450124542933",
      "0.401667696465887",
      "0.20079872660709508",
      "0.01588176234647074",
      "-0.2993770662534279",
      "0.3112167163307621",
      "-3.20954339703318",
      "-0.16650362102307792",
      "-0.046857873254095184",
      "-1.284390342741232",
      "-0.0459191727275717",
      "0.5582400206817927",
      "0.5830054652558028",
      "0.015041007831518103",
      "-0.10730842960928992",
      "-0.16590475981393193",
      "4.005023292153831",
      "0.0706779151611145"
    ],
    [
      "0.002450187951705029",
      "0.0025125382857922205",
      "0.015465477729929128",
      "0.0030937623648351936",
      "0.004379758176256771",
      "-1.9796647807387226e-05",
      "0.0004446884422857299",
      "-1.068614449391246e-05",
      "0.0002911527435280351",
      "-0.0005375773407248788",
      "-0.0002002036732885709",
      "-0.00019455565624264037",
      "0.0019442909171246585",
      "-0.0004559002266705522",
      "0.0002767334718435321",
      "-1.3643123121539315e-05",
      "-0.0005660951704296591",
      "3.556451399626658e-05",
      "0.0003870135189814964",
      "-0.0005866230278552674",
      "-0.00016194900792306275",
      "-3.441297501993476e-05",
      "-0.0008652736525542132",
      "0.0020459316050914908",
      "-0.00031862406023443223"
    ],
    [
      "0.0023897486938068992",
      "0.0023828725531331646",
      "0.008282236446106624",
      "0.0025184179542477596",
      "0.003269572739659885",
      "-4.736640650119475e-06",
      "0.00019818347652036169",
      "-1.9030935208876533e-05",
      "0.00013654349023338862",
      "-0.00010251114321601035",
      "-3.613130125306936e-05",
      "-4.2618549071407675e-05",
      "0.0005168954615393718",
      "-0.0008889914488836307",
      "-4.510589447964917e-05",
      "-2.9220310193967245e-06",
      "-0.00043988188928962093",
      "-1.423965938554115e-05",
      "0.00019118833037728023",
      "-9.71051724272446e-05",
      "-3.1492134625596074e-05",
      "-1.2038222761491383e-05",
      "-0.000398315974946559",
      "0.0014610210401258628",
      "-7.656933168706145e-05"
    ],
    [
      "0.0025236266687341823",
      "0.002472242504493876",
      "0.023377104824784882",
      "0.0027862497587818717",
      "0.005262674988825252",
      "-4.4939158146621386e-05",
      "0.0007331774672480328",
      "-1.1288321867155054e-05",
      "0.0004485225753059207",
      "-0.0005135047410499607",
      "-0.00010387802387719643",
      "-0.00012253184591607804",
      "0.0017884368000208616",
      "-0.0030998194755385983",
      "-0.00017356778030169412",
      "1.3495750053976738e-05",
      "-0.0016183506526687471",
      "-8.249632403554328e-05",
      "0.0005965738371524204",
      "-4.687868280579703e-05",
      "-7.005283387258928e-05",
      "-0.0001780245689182733",
      "-0.0008082888194121342",
      "0.005608717610615052",
      "4.154899850144883e-05"
    ],
    [
      "0.0024791992616430975",
      "0.002504190021045938",
      "0.01514013432734843",
      "0.0030386262657405684",
      "0.00483621093914005",
      "-1.0255087408467899e-05",
      "0.00038372316069289853",
      "-3.84507564516672e-05",
      "0.00035497343095376634",
      "-0.0003689488990378836",
      "-0.0001501615316928626",
      "-0.00019540441896501913",
      "0.0015759265093784386",
      "-0.0012947288155803526",
      "0.00020415859220457305",
      "-2.910706909839955e-05",
      "-0.0007508440894832221",
      "4.18842160536346e-05",
      "0.00048458436165449236",
      "-0.0003717071730006843",
      "-0.00011733083441144246",
      "2.6033479591999374e-05",
      "-0.0009164775581742189",
      "0.0024077537992163137",
      "-0.00040685983545581946"
    ],
    [
      "0.0023707451626541892",
      "0.0023678536735657185",
      "0.006193612193979189",
      "0.0024549116302555267",
      "0.0029953380069637965",
      "-5.246439136760742e-06",
      "0.0001407046266493758",
      "-1.0717671529116068e-05",
      "9.585292936290921e-05",
      "-5.161663536416332e-05",
      "-2.4516707476733535e-05",
      "-4.4494403895767205e-05",
      "0.00030207443116118227",
      "-0.0005608561712764282",
      "-4.5066608460858096e-06",
      "-4.675363086195603e-06",
      "-0.0002868807846349785",
      "-3.0803520614945087e-06",
      "0.00013270089425316872",
      "-5.6029459058541575e-05",
      "-2.678122603957265e-05",
      "-9.89018849338786e-06",
      "-0.00024497266523792533",
      "0.0009989772712820676",
      "-6.176276333489004e-05"
    ],
    [
      "0.0024393961351097887",
      "0.002434871871406573",
      "0.013576728994567749",
      "0.002738637981873169",
      "0.00411725000043268",
      "-1.8656928999993942e-05",
      "0.0004120412758310782",
      "-2.2936328872076387e-05",
      "0.00025614704789104104",
      "-0.00014116035156013008",
      "-7.021089261336454e-05",
      "-0.00013369045954864626",
      "0.0009945607275810967",
      "-0.001398795170444012",
      "1.8064593210575996e-05",
      "-1.2970159546666849e-05",
      "-0.0007597563696551161",
      "-7.541101556680999e-06",
      "0.0003525824938035687",
      "-0.0001375374652426541",
      "-7.551110814212351e-05",
      "-3.8350049822277045e-05",
      "-0.0007527486930091734",
      "0.0026986577912498227",
      "-0.00017035823995407995"
    ],
    [
      "0.0023870290871955326",
      "0.0023812057743294673",
      "0.0077576400213452",
      "0.002518036639572273",
      "0.0032678872158824644",
      "-1.1540224104426563e-05",
      "0.0002163543267470997",
      "-8.764919163465507e-06",
      "0.00013609417511930343",
      "-9.924595140696972e-05",
      "-3.599607914401779e-05",
      "-6.91344215288755e-05",
      "0.0004553178843460581",
      "-0.0006374313502674336",
      "2.392127672068022e-05",
      "-6.2766638685498415e-06",
      "-0.00036919944013106773",
      "4.7647203473297016e-07",
      "0.0001845483253523391",
      "-4.787731359660967e-05",
      "-3.068837302394861e-05",
      "-2.5091587152885147e-05",
      "-0.00033360889907897435",
      "0.001381888726919103",
      "-8.091722883927253e-05"
    ],
    [
      "0.008831704832990186",
      "0.0034831573491820316",
      "0.7401118691990378",
      "0.014529944541780193",
      "0.10128326671283373",
      "0.002238562631420157",
      "0.004536232730746048",
      "-0.008101359076277388",
      "0.013301134609465038",
      "-0.0032233726634777055",
      "-0.0031661329414533917",
      "0.005548341188016757",
      "0.025276969158694502",
      "-0.21752614005196255",
      "-0.025298173623996164",
      "0.0003224506805872353",
      "-0.06835676004654372",
      "-0.0026871319300881416",
      "0.021577263003299228",
      "-0.024419044300295033",
      "-0.0005750185589694632",
      "0.006739203794734994",
      "-0.08914796092808733",
      "0.1540615979466398",
      "-0.02165327752900744"
    ],
    [
      "0.029403250283397166",
      "0.01611084196305391",
      "0.9052641138685595",
      "0.05425758944230687",
      "0.39110128275505723",
      "-0.003286520040097551",
      "0.13173753427808874",
      "-0.033977327468493364",
      "0.051370787447480026",
      "-0.07292027524157729",
      "0.014086316256822811",
      "0.05536104861559901",
      "-0.2060269133655971",
      "-0.01965813273023159",
      "-0.016915786294967275",
      "0.01879337240807545",
      "-0.08231330774908803",
      "0.01435827715340511",
      "0.08877093765125735",
      "-0.08167067554158891",
      "0.022084423178264027",
      "-0.04632442405746924",
      "-0.0344270258021635",
      "0.5873591928609395",
      "-0.13893296571244265"
    ],
    [
      "0.0026110576287716432",
      "0.0025451957921093144",
      "0.02582682221511666",
      "0.0032585799609803493",
      "0.00711750032643708",
      "-6.624183613107158e-05",
      "0.0009899898058399839",
      "-5.9907811427773796e-05",
      "0.0006815145624849302",
      "-0.0006118929123783012",
      "-0.00018612916073398568",
      "-0.0003600266727170008",
      "0.0016757411693069176",
      "-0.0025939857196510953",
      "0.0003272785219346256",
      "-3.632486985128745e-05",
      "-0.0015391427707555127",
      "8.727280212297815e-05",
      "0.0009220817686332942",
      "-9.671990666885368e-05",
      "-0.00010437687740738559",
      "-0.0001233548975248476",
      "-0.0016217680568819913",
      "0.006093088229436251",
      "-0.0006469189517828417"
    ],
    [
      "0.0024043205959178387",
      "0.002408800849238583",
      "0.008825860813533506",
      "0.0025560155640730327",
      "0.0035488123702850814",
      "-1.426519003463884e-05",
      "0.00026710316263897106",
      "-8.293171881576572e-06",
      "0.00017824107647165436",
      "-0.00012011530024887458",
      "-4.881753478438742e-05",
      "-9.24346074856836e-05",
      "0.0005449806901333639",
      "-0.0008047193931659259",
      "4.3504461286116125e-05",
      "-7.31529019738098e-06",
      "-0.00047679542111364766",
      "1.6726495390714598e-06",
      "0.00023852540172826874",
      "-9.519200529539565e-05",
      "-5.5340185594075185e-05",
      "-3.65117834039428e-05",
      "-0.00029626382620058864",
      "0.0017793927267076163",
      "-9.305317777770473e-05"
    ],
    [
      "0.0024142456789074057",
      "0.002409563179320074",
      "0.009835620157128664",
      "0.0025695141759889493",
      "0.0036788866224270462",
      "-4.558426791721387e-06",
      "0.0002865219014673774",
      "-3.011365151155034e-05",
      "0.00019223464699099507",
      "-4.25123878676026e-05",
      "-4.4467923738162316e-05",
      "-8.113694933942627e-05",
      "0.0005241393636446838",
      "-0.001181815441061582",
      "-4.044719677243255e-05",
      "-1.122701417919398e-05",
      "-0.0005887430677477248",
      "-9.459001329586567e-06",
      "0.00027276202840401505",
      "-0.0001297457934407585",
      "-5.52339149199823e-05",
      "2.385704418889442e-06",
      "-0.0005049839843033219",
      "0.0020534146363131397",
      "-0.00013925033321217806"
    ],
    [
      "0.0025672473256986967",
      "0.00253695749742627",
      "0.022515617371636616",
      "0.0029322153555706616",
      "0.006064343494942239",
      "-4.96938233550977e-05",
      "0.0008669238740493897",
      "-7.885746414866464e-06",
      "0.0005590416646261767",
      "-0.00040924334086397577",
      "-0.000129903630676159",
      "-0.00027408702752073364",
      "0.0017354654388828065",
      "-0.0024054381940652376",
      "6.224190892784831e-05",
      "-2.503568703198152e-05",
      "-0.0014678109047369632",
      "-1.893224286965408e-05",
      "0.0007444567841084932",
      "-0.00012787795237085764",
      "-0.00010155123726815321",
      "-0.00011226679483157636",
      "-0.0009621134973647624",
      "0.005605525160069493",
      "-0.0001415184774127604"
    ],
    [
      "0.002870710203473592",
      "0.0025653441482366805",
      "0.05361231603087663",
      "0.003417393174041834",
      "0.010124188950490817",
      "5.421464944357667e-05",
      "0.0021365984041912403",
      "-0.00035391489643252184",
      "0.0010922868386287032",
      "0.00044820495360253055",
      "-0.00010143712570745218",
      "-0.00018765867878134753",
      "0.0026072910612229814",
      "-0.009485550013169272",
      "-0.0015579623577957492",
      "-7.110413121833893e-05",
      "-0.004323633242149691",
      "-0.0003122430917680706",
      "0.0017227612288714263",
      "-0.0005683470573966135",
      "-0.0001482499648253376",
      "0.0003036732124984955",
      "-0.005201401380623093",
      "0.014945206419870603",
      "-0.0006866378545659687"
    ],
    [
      "0.1316109217650618",
      "1.3693554576963114",
      "9.715334289088673",
      "1.0734586837862667",
      "1.9415119278566497",
      "0.0037198654387553295",
      "1.0080228023263744",
      "0.24616009593305507",
      "0.32449394266303716",
      "1.3627355921589543",
      "0.67117123811073",
      "-0.44765197979587873",
      "2.7622361408380067",
      "1.9377937065821917",
      "0.7654409484865052",
      "-0.113224430973506",
      "-0.2558195357377488",
      "-0.005950096647617808",
      "0.3321298737463901",
      "0.4025393657841173",
      "-0.34214573637373297",
      "-0.266946153156401",
      "0.17319894088096363",
      "2.6611781144261752",
      "0.27866294197408553"
    ],
    [
      "0.002366302047457893",
      "0.002361799848064777",
      "0.006142486223961091",
      "0.002454133985511215",
      "0.002905117539811006",
      "-4.709286598177316e-06",
      "0.00013878756768314477",
      "-7.992290727904066e-06",
      "8.452499047126644e-05",
      "-8.190287229176421e-05",
      "-2.410640158511198e-05",
      "-2.7124901514874538e-05",
      "0.000356329123749404",
      "-0.0004834469764748765",
      "-1.889672904308045e-05",
      "-6.151502439570436e-07",
      "-0.00026673283113128526",
      "-9.388838170137853e-06",
      "0.00011623765469820146",
      "-5.750592413972192e-05",
      "-1.9915927646734074e-05",
      "-1.5112526270671173e-05",
      "-0.0002336378734773851",
      "0.000937221612381866",
      "-3.607884738913173e-05"
    ],
    [
      "0.0023807845302273546",
      "0.002377463164664213",
      "0.007696738057704118",
      "0.002493623054590154",
      "0.0031227050464228048",
      "-4.250301266424971e-06",
      "0.0001920709096944362",
      "-1.1844990264449744e-05",
      "0.00011656399030443354",
      "-9.690224117050331e-05",
      "-3.374110792588543e-05",
      "-3.5021903378788823e-05",
      "0.00048727051719537744",
      "-0.0007171603266811877",
      "-3.528073340210433e-05",
      "-1.0116213867112284e-06",
      "-0.00038377708140450127",
      "-1.5122008538009233e-05",
      "0.0001612697463169777",
      "-0.00010142227275206101",
      "-3.1822571155757165e-05",
      "-1.5104634016593903e-05",
      "-0.0003328595455722071",
      "0.001324468394835962",
      "-4.599494336732336e-05"
    ],
    [
      "0.48908376437674594",
      "3.302230315101524",
      "9.94433571366125",
      "0.02092066440383791",
      "1.8174443295593483",
      "-0.5315900207850258",
      "1.5409674391930885",
      "0.07549851259803171",
      "-0.2729819023283689",
      "-5.387182772686882",
      "-0.17700236333436492",
      "-1.8208817238222867",
      "0.3701777483235807",
      "2.0205228592409203",
      "0.03290075736960898",
      "1.149889651851902",
      "-1.5676100048243362",
      "-0.039239817591806975",
      "-0.8951763153041102",
      "-1.9306655213609902",
      "-0.13642389188666346",
      "1.626488626827278",
      "0.11722509445946962",
      "-3.716873686955785",
      "-0.16400083262536128"
    ],
    [
      "0.9315216470107338",
      "13.036363850198072",
      "7.572239983652963",
      "6.771297249296599",
      "0.9864124788324495",
      "-3.4182067260051525",
      "-0.725098593838278",
      "-0.9864110779796742",
      "0.2912983248599178",
      "3.174066552373171",
      "2.782707222698054",
      "-0.6847679939983756",
      "-2.0995114477965515",
      "1.733441053611053",
      "-0.7000416774923953",
      "-0.4261804089834394",
      "-1.5627420572052568",
      "2.2270304908714746",
      "-0.3759562381139496",
      "6.430997646115961",
      "-8.40107299192007",
      "1.9018687408908697",
      "-4.344266473389919",
      "-0.37252629863787273",
      "-0.24383970886860487"
    ],
    [
      "0.19315666314187063",
      "10.356202452646214",
      "14.015290895499916",
      "2.0756708144861644",
      "0.7901258034845825",
      "1.2941129629927577",
      "0.9002739390689227",
      "0.01531177871042488",
      "0.002632178690543797",
      "9.183329688058283",
      "0.9683019434590986",
      "-0.8990931278911612",
      "4.145134735310348",
      "-1.5561279771073797",
      "-0.3914676178243435",
      "-0.29345084699199436",
      "-1.0016832805157443",
      "-0.4774464850255429",
      "0.2823793747960326",
      "-6.938985800158398",
      "-4.187136630156586",
      "1.4934061440445845",
      "-3.375371950318143",
      "0.083084529518112",
      "-0.4431872450435256"
    ],
    [
      "0.002372000929033067",
      "0.0023607896285591516",
      "0.00675185652799114",
      "0.0024514524607220354",
      "0.0029852212877681176",
      "-7.431369374378978e-06",
      "0.00017334598375111604",
      "-6.5124676273526566e-06",
      "9.718216139818235e-05",
      "-6.940990935320963e-05",
      "-1.9552326474186246e-05",
      "-3.688621013015924e-05",
      "0.0003740264506519064",
      "-0.0005808119489829875",
      "-3.250699789401576e-05",
      "-2.4085944979953983e-06",
      "-0.000318933600500415",
      "-1.4120349484752929e-05",
      "0.00013356363307226582",
      "-1.7763224750288488e-05",
      "-1.549287552897722e-05",
      "-1.9754866784623058e-05",
      "-0.0002677884657984409",
      "0.00116090464721895",
      "-2.0559430387061416e-05"
    ],
    [
      "0.002386950877758395",
      "0.0023753012389041046",
      "0.008768988541410293",
      "0.0025043423928619744",
      "0.003187093257851405",
      "-6.994246870048491e-06",
      "0.0002431293162364218",
      "-6.600784614246083e-06",
      "0.00012973088784247054",
      "-0.00013443140831224666",
      "-3.3022975372660355e-05",
      "-2.967749480992758e-05",
      "0.0006230294125298653",
      "-0.000795676093312749",
      "-6.157250189123269e-05",
      "1.9677358001359463e-06",
      "-0.00045451785946950835",
      "-2.777583282353079e-05",
      "0.00017677554785336673",
      "-7.672688100874734e-05",
      "-2.5836592591531694e-05",
      "-2.9314384682919685e-05",
      "-0.0003583638991993684",
      "0.0016206907392240372",
      "-1.5006382688007602e-06"
    ],
    [
      "0.0023940966451093415",
      "0.0023754933713896627",
      "0.009336712097916948",
      "0.002508236448620762",
      "0.0033060496086070924",
      "-8.516391872953923e-06",
      "0.00027726661502581063",
      "-9.892156562901062e-06",
      "0.00014556105166510188",
      "-9.541838616162995e-05",
      "-2.9031617943352907e-05",
      "-4.719527082882541e-05",
      "0.0006040644356216942",
      "-0.0008965226220611738",
      "-6.768701212061012e-05",
      "-2.7831603685217597e-06",
      "-0.0005001104123278421",
      "-2.6968803157536778e-05",
      "0.00020128032492702045",
      "-4.9236947516248656e-05",
      "-2.498257261705475e-05",
      "-2.3769870631054893e-05",
      "-0.00042729667995116083",
      "0.0018250942619734002",
      "-1.620420405127606e-05"
    ],
    [
      "2.407448069335816",
      "4.221269987741881",
      "13.063903749665402",
      "2.4914140100373143",
      "2.9370884834606703",
      "0.29486118968818414",
      "-0.837607749335627",
      "-0.0104206493759778",
      "-0.35783048610758333",
      "0.7377868556963566",
      "-2.3695267743549153",
      "0.708109475492773",
      "-2.1233627569431253",
      "-5.585024895586189",
      "0.27799918290748377",
      "-3.1645689176700755",
      "-0.9933435998989839",
      "1.8471126376031386",
      "-0.4039299358957304",
      "-1.1823746834050937",
      "0.33335496090762795",
      "-0.5527062396487787",
      "-4.010457362211179",
      "0.24482993435226",
      "-1.3495849803898887"
    ],
    [
      "0.04336752656511698",
      "0.5278226051450297",
      "4.531047918270342",
      "1.1683915047234992",
      "1.2068824709965176",
      "0.04234717795305017",
      "-0.3960258660258276",
      "-0.1737929889632039",
      "0.06551166239228338",
      "-0.9039614182046107",
      "-0.6273039055492937",
      "-0.654537440142925",
      "2.180254133454442",
      "0.08167748529664551",
      "0.3952512053673507",
      "-0.1378658019307134",
      "0.13183297805525276",
      "0.12811739605959338",
      "0.21188290991570533",
      "-1.2408625866501402",
      "-0.46653654775873843",
      "0.43725796198062955",
      "-0.6812655638961937",
      "-2.2781441321250693",
      "-1.1090966629301238"
    ],
    [
      "0.002367576857114362",
      "0.0023633210812707226",
      "0.005964689564499081",
      "0.0024479709158008434",
      "0.0029449515180237705",
      "-5.496669924763925e-06",
      "0.0001351675062448492",
      "-8.60514240954324e-06",
      "8.890730413788753e-05",
      "-4.958967667654175e-05",
      "-2.1855392888311928e-05",
      "-4.113784458271275e-05",
      "0.0002848202463806355",
      "-0.000502500085814468",
      "-7.361926715652144e-07",
      "-4.256578309023273e-06",
      "-0.00026268840599076864",
      "-2.594305496036513e-06",
      "0.0001223728237002265",
      "-4.287568755228658e-05",
      "-2.1907602866418928e-05",
      "-1.06868352964873e-05",
      "-0.00023300010940263506",
      "0.0009327976013101259",
      "-5.4284335047547124e-05"
    ],
    [
      "0.002364456765023224",
      "0.002363450564923687",
      "0.005567653646007407",
      "0.0024379973906756757",
      "0.00289229700193699",
      "-3.528777961528216e-06",
      "0.00011480685678121643",
      "-1.0755943187272246e-05",
      "8.081244299128416e-05",
      "-4.643649359773714e-05",
      "-2.2052686438273548e-05",
      "-3.346574716505394e-05",
      "0.0002540122063455029",
      "-0.0004895559487468923",
      "-8.568165143199593e-06",
      "-3.031458419608801e-06",
      "-0.00024577575619263596",
      "-3.3121058051934714e-06",
      "0.00011254100155338328",
      "-5.686634467830451e-05",
      "-2.3563100461358373e-05",
      "-7.53091726780086e-06",
      "-0.00020303158831621863",
      "0.0008398736474265159",
      "-5.594477597278093e-05"
    ],
    [
      "0.0023874124147343144",
      "0.002378974626674307",
      "0.00816019116944067",
      "0.0024877456480096737",
      "0.0032251806134187305",
      "-6.516900885594075e-06",
      "0.00022063882790273375",
      "-9.836089282143661e-06",
      "0.00013274466171445543",
      "-8.614893514530185e-05",
      "-3.013538646620549e-05",
      "-4.4882950712829915e-05",
      "0.00048502588603018155",
      "-0.0008106142496535838",
      "-3.593896141490883e-05",
      "-2.5543545428821388e-06",
      "-0.0004351015180231324",
      "-1.6321348759629214e-05",
      "0.00018173688489116387",
      "-7.579023497573813e-05",
      "-3.221893542780495e-05",
      "-2.011456265262689e-05",
      "-0.0003214860959483896",
      "0.0015422663186652078",
      "-3.617743136010463e-05"
    ],
    [
      "0.15396660868738238",
      "2.5549809279159694",
      "12.757432268811176",
      "2.7404155102775536",
      "2.36481024396679",
      "0.4335284047390593",
      "-0.8763264274202462",
      "0.09817892859112153",
      "0.07377856106994905",
      "-3.0627002565808317",
      "0.20191069827346783",
      "-1.1284933416807936",
      "-4.90636413924812",
      "-1.9590625954051561",
      "1.5438696653690325",
      "0.008530817212337012",
      "0.6162541292761797",
      "-0.273014925815648",
      "0.007062875090985836",
      "4.339313260287494",
      "-2.4764755087658563",
      "-1.1051181907349636",
      "2.054117468850754",
      "2.7469018837195036",
      "-1.5354093065815928"
    ],
    [
      "0.24227008544949882",
      "14.132158970559656",
      "6.83070683433446",
      "0.3191792974535964",
      "3.7371593133131795",
      "0.5372550970270974",
      "0.9966494398972674",
      "0.11314928852216874",
      "0.5790207371999962",
      "1.6740080677005964",
      "1.0029592671212382",
      "0.39139284058731066",
      "0.1087580445728101",
      "0.9890824249600407",
      "0.5565922933697325",
      "0.05627399821738036",
      "-0.41659059472716164",
      "0.08478311433984514",
      "0.7265420383558221",
      "2.6141839017586666",
      "-1.1680800145951373",
      "0.7506756106451341",
      "0.3120429071682784",
      "4.301940996383268",
      "-0.02782240358384492"
    ],
    [
      "0.0024170911490909138",
      "0.0024324364233264443",
      "0.008985789802913138",
      "0.0026604763112167682",
      "0.003813003233371418",
      "-1.3456269736511059e-05",
      "0.00024338827720363874",
      "-2.528034322070949e-05",
      "0.00020856163275871227",
      "-0.00015242171738026692",
      "-7.459497643854463e-05",
      "-0.00013180627644789655",
      "0.0006263443264984448",
      "-0.0008412516548637308",
      "9.876778603116523e-05",
      "-1.6329688574398267e-05",
      "-0.0004679618052631067",
      "2.392787968388379e-05",
      "0.0002867919813580731",
      "-0.00015063947548949746",
      "-7.466182144362994e-05",
      "-1.3390886711365814e-05",
      "-0.00041814139007379035",
      "0.001629721166322605",
      "-0.0002262435661256933"
    ],
    [
      "0.002363977290551128",
      "0.002364499307113205",
      "0.0054165387152858725",
      "0.0024458632125383506",
      "0.0028928238226065633",
      "-4.747134700811623e-06",
      "0.00012720723639326174",
      "-6.977782863317328e-06",
      "8.113583478226121e-05",
      "-5.6888978091098214e-05",
      "-2.418187471950799e-05",
      "-3.926796575194851e-05",
      "0.00026082896954587203",
      "-0.00035432618801314793",
      "1.6585238298287622e-05",
      "-3.817957280899637e-06",
      "-0.00021266107591326412",
      "1.4161820499341025e-06",
      "0.00011105883938402169",
      "-5.741875318895871e-05",
      "-2.3991128533460925e-05",
      "-9.164430174306286e-06",
      "-0.00018734546693544759",
      "0.00079893738884912",
      "-5.755942123538047e-05"
    ],
    [
      "0.002361520218834318",
      "0.0023575658210089083",
      "0.005359597285346932",
      "0.0024254906432636105",
      "0.0028399716815547733",
      "-4.495132141421786e-06",
      "0.00012304684846699127",
      "-5.418010746225208e-06",
      "7.478592753295404e-05",
      "-5.403932248573409e-05",
      "-1.9515523462325625e-05",
      "-3.031418664893639e-05",
      "0.000254637142808558",
      "-0.00037395867463452617",
      "-8.163091473204615e-07",
      "-2.238168586766546e-06",
      "-0.00021677848686336358",
      "-3.58807770632064e-06",
      "0.0001019894370075767",
      "-4.230058644312091e-05",
      "-1.8519106496066218e-05",
      "-1.1268702415474976e-05",
      "-0.0001714630723948324",
      "0.0008034731377355937",
      "-3.486973615598002e-05"
    ],
    [
      "0.0023639056339929015",
      "0.002358196642295973",
      "0.005787215446381575",
      "0.0024325773991010326",
      "0.002868418619892066",
      "-3.8757713939042256e-06",
      "0.00013838126723448636",
      "-6.740420721427076e-06",
      "7.906305069155463e-05",
      "-5.360606460954746e-05",
      "-1.972648495925313e-05",
      "-2.787112258489221e-05",
      "0.0002899535856002421",
      "-0.00042801346164955315",
      "-1.448221101299938e-05",
      "-1.9397314907262227e-06",
      "-0.00024383324025553977",
      "-7.316038021284918e-06",
      "0.0001090454648273293",
      "-4.878564472949021e-05",
      "-1.811350004186692e-05",
      "-9.89920423906147e-06",
      "-0.00021273952981374193",
      "0.0008976063424170628",
      "-3.2056394355179635e-05"
    ],
    [
      "0.002374339755120186",
      "0.002367271948939491",
      "0.006679028959277592",
      "0.0024561860254642535",
      "0.003035457808580919",
      "-5.386043341286518e-06",
      "0.00017260799350342148",
      "-9.095469983928786e-06",
      "0.000103293542340934",
      "-5.9142621735889197e-05",
      "-2.4044471173882197e-05",
      "-3.986843720844697e-05",
      "0.00034374566481333775",
      "-0.0005787300432906858",
      "-1.682530779523929e-05",
      "-3.458538880022834e-06",
      "-0.0003175504427934752",
      "-8.139465369377346e-06",
      "0.00014239800633744756",
      "-5.44990807793605e-05",
      "-2.3782176701963547e-05",
      "-1.2361773291227171e-05",
      "-0.00026105797986299107",
      "0.0011580972196454315",
      "-4.434488722760981e-05"
    ],
    [
      "0.0024047266578921247",
      "0.0024136291846379374",
      "0.008858469904138135",
      "0.002581263914664611",
      "0.003568334627034953",
      "-7.784478890662648e-06",
      "0.0002455036565589161",
      "-2.351901379448028e-05",
      "0.00017474640401711624",
      "-5.499709750031936e-05",
      "-4.889350983551976e-05",
      "-9.537294388106633e-05",
      "0.00047817339948755255",
      "-0.0009322203717692267",
      "2.2979980731989832e-05",
      "-1.2545911657327957e-05",
      "-0.00047810699798106536",
      "4.932734097488367e-06",
      "0.00024440689530220034",
      "-0.00013147939385088855",
      "-5.8317132818891354e-05",
      "-5.075438901219918e-06",
      "-0.00045462535941021085",
      "0.0016844295810738007",
      "-0.0001575031291596343"
    ],
    [
      "1.835962314651545",
      "5.137549157042569",
      "5.511736783279739",
      "2.379881988125982",
      "3.5779797344299706",
      "-0.7246332185435195",
      "2.1822858079226894",
      "-0.06610391594191359",
      "1.23428130230122",
      "1.2802056559314885",
      "3.27135111809445",
      "-1.9156295368847072",
      "1.49306037660826",
      "-0.3750328569498262",
      "-1.5999703459817607",
      "2.2300552854852187",
      "1.4894048552568167",
      "1.194844567483995",
      "0.04620551872356519",
      "-5.087911291607138",
      "-0.7777360083072916",
      "0.3906686967990036",
      "2.9473730815261523",
      "-1.9335688767124206",
      "0.531512279687899"
    ],
    [
      "0.017449861114104893",
      "0.008501675618758772",
      "0.8999051392945479",
      "0.08826607537398357",
      "0.25139420980370575",
      "0.006874804396017639",
      "-0.06594416383203025",
      "-0.03546290451318924",
      "0.028497527665974114",
      "-0.06457681778576899",
      "-0.0158786512816337",
      "0.032132598618800245",
      "0.15058318397414822",
      "-0.4604216467063453",
      "-0.05974411298463986",
      "0.0054096345216672614",
      "-0.09389319373996205",
      "0.0018119001708002485",
      "0.054305005422616896",
      "-0.019072103640689182",
      "0.013442632257494168",
      "0.014509229124755114",
      "-0.22981876581117247",
      "-0.06176022301660381",
      "-0.1313653171163953"
    ],
    [
      "0.002577111798479027",
      "0.002696079147331908",
      "0.02222289333184564",
      "0.00331058840542992",
      "0.006479773049131076",
      "-4.9049480019374216e-05",
      "0.0005932273937060077",
      "-4.666020548470479e-05",
      "0.0005904989722704991",
      "-0.000401550023099836",
      "-0.00020298590120714966",
      "-0.00038590075589518976",
      "0.002005615950509488",
      "-0.0029075940893947194",
      "0.0002585547670171016",
      "-3.7115064437236904e-05",
      "-0.0014725611716920016",
      "3.9242573143289164e-05",
      "0.0007979120396845547",
      "-0.0005441388137969664",
      "-0.00027264586966612624",
      "-0.00011631222820030734",
      "-0.0009741666365241501",
      "0.004622825987407448",
      "-0.0005303394754052714"
    ],
    [
      "0.0024612967069363037",
      "0.002417792601094243",
      "0.016358125066036486",
      "0.0026594084179422605",
      "0.004294129955526012",
      "-1.938814109998073e-05",
      "0.0005046420541600569",
      "-1.4702945582983024e-05",
      "0.0002990922299344448",
      "-0.0002939823864640505",
      "-6.683919176990073e-05",
      "-6.600814375657546e-05",
      "0.0012748033202486465",
      "-0.0020121032765432877",
      "-0.0001472447225651292",
      "5.787535670667351e-06",
      "-0.0010661300637582962",
      "-6.0970295065672166e-05",
      "0.000404846614953307",
      "-0.0001157728767141979",
      "-5.082932064302239e-05",
      "-7.92734486610003e-05",
      "-0.0006834142757517545",
      "0.003680650989397012",
      "1.1233068192471166e-05"
    ],
    [
      "0.002370515906734009",
      "0.0023693653186580717",
      "0.006732452819133004",
      "0.002473704621818571",
      "0.002960468295624483",
      "-3.880376534772434e-06",
      "0.00014268403124212967",
      "-8.370296348081526e-06",
      "9.339412981943968e-05",
      "-9.561334147160529e-05",
      "-2.746221041432065e-05",
      "-2.608407704791326e-05",
      "0.0004377583757135598",
      "-0.0006069883029758258",
      "-2.9966397723031647e-05",
      "1.1386908523370277e-07",
      "-0.00031459369364414825",
      "-1.4250837707793758e-05",
      "0.00012813054985772398",
      "-7.944046304770406e-05",
      "-2.572151993877564e-05",
      "-1.6024663475330006e-05",
      "-0.0002611683804402714",
      "0.001035811934845224",
      "-3.202942001848091e-05"
    ],
    [
      "0.00237172360015669",
      "0.0023672019973011967",
      "0.006802369777223714",
      "0.002474284458368835",
      "0.0029837605425020483",
      "-6.56908908447043e-06",
      "0.0001692297320683336",
      "-3.7784077606387025e-06",
      "9.795277292136763e-05",
      "-0.00011685459975314742",
      "-3.0217103905512885e-05",
      "-3.0827669132432366e-05",
      "0.0004532382249730694",
      "-0.0005047940167155635",
      "-1.209373107494094e-05",
      "5.630979005545768e-07",
      "-0.0003047416994523137",
      "-1.2037620273519955e-05",
      "0.0001315022492313999",
      "-6.870101736658543e-05",
      "-2.413724528786672e-05",
      "-2.3913471886632356e-05",
      "-0.00023632473984507696",
      "0.0010993274359058997",
      "-2.2150270843578928e-05"
    ],
    [
      "0.0023657272946158397",
      "0.002367543260091491",
      "0.0063108698498820625",
      "0.002477614269003832",
      "0.0028977656601307917",
      "-3.8048894603633006e-06",
      "0.00013104434108913982",
      "-6.8420192239682136e-06",
      "8.352278890840244e-05",
      "-0.00010710598146548264",
      "-3.152428679519236e-05",
      "-2.6929725810905365e-05",
      "0.00043193168702652235",
      "-0.0004623217804544953",
      "-8.208443634505613e-06",
      "2.1231674226829275e-08",
      "-0.00026046234813585775",
      "-8.829695463950576e-06",
      "0.00011382815864900694",
      "-9.052288638857979e-05",
      "-2.6067249313959952e-05",
      "-1.433007900917077e-05",
      "-0.0002474585564533455",
      "0.0008741674873238219",
      "-4.03266523563267e-05"
    ],
    [
      "0.002395602175961075",
      "0.002409673062636391",
      "0.010266962202239282",
      "0.0026366094311886736",
      "0.0033554913851406984",
      "-3.615011146321083e-06",
      "0.00022901551776193652",
      "-1.616614582658587e-05",
      "0.00014990613712828233",
      "-0.00022039832499964665",
      "-7.148841807010423e-05",
      "-4.3566177492941856e-05",
      "0.000927523787935437",
      "-0.0009062825398102831",
      "-2.523347710376573e-05",
      "1.6679331321408655e-06",
      "-0.000493678739229165",
      "-2.000399478365761e-05",
      "0.00020646026063623975",
      "-0.0002381407228869199",
      "-5.756762008090883e-05",
      "-1.95695524835783e-05",
      "-0.000531806299189355",
      "0.001549913718675881",
      "-8.438729562558653e-05"
    ],
    [
      "0.0026590310791617233",
      "0.0029118302375830984",
      "0.02735759053910902",
      "0.005403338333137517",
      "0.009448259958974336",
      "-0.0002037764226799864",
      "0.0008727403826995586",
      "9.664847596021104e-05",
      "0.0009606567517104019",
      "-0.0022376241283807927",
      "-0.0009652430842400056",
      "-0.0014874627962881814",
      "0.006639497423692071",
      "0.004917764611734866",
      "0.0030060359169430417",
      "-0.0001872582198655167",
      "0.000450487209573458",
      "0.0006487988536938986",
      "0.001160711788987724",
      "-0.0015722267947184444",
      "-0.0006825106069378194",
      "-0.00014454836633868556",
      "-0.0007170918432057398",
      "-0.00010306788799562071",
      "-0.00199255689776811"
    ],
    [
      "0.002476361160708584",
      "0.0025669980799108752",
      "0.01615857616415078",
      "0.0031147956882524434",
      "0.004821084015239344",
      "-3.706132427875499e-05",
      "0.000548521948447123",
      "-1.8918280416198187e-05",
      "0.0003532559358055401",
      "-0.0005056683221476695",
      "-0.000175307140868901",
      "-0.0002406365900151079",
      "0.001648571665761351",
      "-0.0006711566792260451",
      "0.00027935855723875157",
      "-1.3618391458859595e-05",
      "-0.0007004084177953447",
      "3.86427099789374e-05",
      "0.0004718730994100072",
      "-0.0005207580954370556",
      "-0.0001743613871493115",
      "-9.749730646133347e-05",
      "-0.0007137123311471075",
      "0.002812371538233285",
      "-0.0003597155392075627"
    ],
    [
      "0.2921651949011824",
      "4.86682141168853",
      "7.5400419815241335",
      "0.9952272617179201",
      "5.311241230556319",
      "-0.7233752085017106",
      "-0.1779738314738188",
      "-0.17018284429797334",
      "0.5358727980412257",
      "-3.417998706731486",
      "0.7594132069543041",
      "-2.5653046091753153",
      "0.6924940816354507",
      "-1.1693776700178062",
      "-0.9681193309064918",
      "-0.1370956099986844",
      "-0.5721932087415391",
      "-0.27454678016340434",
      "1.0539587389691734",
      "0.8559321805233213",
      "-0.5950127641188746",
      "-3.2939382795721097",
      "1.6544273069797024",
      "1.539548012659748",
      "-0.5203212931483091"
    ],
    [
      "0.0028494046676934433",
      "0.0033689664621594827",
      "0.07488096486788112",
      "0.0051663860429992286",
      "0.00961143319425669",
      "-4.1834384227732116e-05",
      "0.003168553692986349",
      "-0.0003200267351079781",
      "0.001020674357084756",
      "8.368273171609643e-06",
      "0.00037301960680195513",
      "-3.055002878775953e-05",
      "0.005182233775879501",
      "-0.006423055624211255",
      "-0.0013078279867416243",
      "2.0360636559011874e-06",
      "-0.003974703035983805",
      "-0.0003839764657043763",
      "0.0016087592473644778",
      "-1.4805547565823995e-05",
      "0.00032408379317568905",
      "-0.00012420308828144447",
      "-0.008478335466888125",
      "0.01584110614005269",
      "-0.0007923951445456425"
    ],
    [
      "0.020257360956900672",
      "0.006936307209355462",
      "1.3945544089959188",
      "0.018412208046165054",
      "0.2776097092889633",
      "-0.00875012538806891",
      "0.14530667402614542",
      "0.01616516458525076",
      "0.0462111504774027",
      "-0.0770282388053811",
      "-0.007870341459559647",
      "-0.01780411637838324",
      "0.1253320820950715",
      "0.1992888927911989",
      "0.050032971397951334",
      "0.0016413504883786838",
      "-0.059467746587835164",
      "0.002759162644561837",
      "0.05289121895165637",
      "0.014847387194255462",
      "-0.0029422189928407275",
      "-0.030023176803088622",
      "0.07408883599644855",
      "0.5807754883515965",
      "0.04030868370325618"
    ],
    [
      "0.002405363420605604",
      "0.0023874675016461325",
      "0.010050073878100283",
      "0.0025498212760894485",
      "0.0035097341992263963",
      "-3.4938657674266273e-06",
      "0.0002528733681539614",
      "-3.787654112557425e-05",
      "0.00016729881374280694",
      "-5.332095133092822e-05",
      "-3.4851226501828126e-05",
      "-4.502918303065002e-05",
      "0.0005388835691429953",
      "-0.0013067990319620506",
      "-0.00010805014954929042",
      "-4.382139872577889e-06",
      "-0.0005936882493124476",
      "-2.225886172459537e-05",
      "0.0002440239939028805",
      "-9.941758198568851e-05",
      "-3.0259912513962775e-05",
      "-3.47143698328278e-06",
      "-0.0006030869959113931",
      "0.001949884103473746",
      "-0.00012346757351043209"
    ],
    [
      "0.0023826330024587696",
      "0.002369667789380499",
      "0.0076165188384114",
      "0.0024668557620145396",
      "0.0031508121870366564",
      "-5.534294669956487e-06",
      "0.00020742852081452107",
      "-1.3925888236303841e-05",
      "0.00012030958866638123",
      "-6.375287613361498e-05",
      "-2.4843336694014797e-05",
      "-3.7336650169426316e-05",
      "0.0003971880317368171",
      "-0.0007593799309229548",
      "-4.942129095280166e-05",
      "-2.4051166504977374e-06",
      "-0.00040006028584234127",
      "-1.5720059672797677e-05",
      "0.00016817365460466082",
      "-5.653089119091261e-05",
      "-2.3639779104001517e-05",
      "-1.4741370452235008e-05",
      "-0.0003224903046705948",
      "0.001439330973678256",
      "-4.347638545407215e-05"
    ],
    [
      "0.0023900681359683832",
      "0.0023777203609864723",
      "0.008148566634420791",
      "0.0024753880035961306",
      "0.0032704197226192376",
      "-8.616407475386915e-06",
      "0.0002382199134608824",
      "-1.0229985714546333e-05",
      "0.00013946617172628446",
      "-8.538718372139036e-05",
      "-2.8661067843402773e-05",
      "-4.793568411643003e-05",
      "0.0004360068836418952",
      "-0.0008139108214350045",
      "-3.688610557825494e-05",
      "-2.4336502555027324e-06",
      "-0.00044699319323089935",
      "-1.5428105901673693e-05",
      "0.0001907365309378175",
      "-5.292917734774547e-05",
      "-2.8683393737371035e-05",
      "-2.564030156794429e-05",
      "-0.0002992423190101052",
      "0.0016465146531184302",
      "-3.527744875785612e-05"
    ],
    [
      "0.002385978427268695",
      "0.0023831429487338744",
      "0.007815720597476103",
      "0.0024876506854056004",
      "0.0032138675201396735",
      "-5.3615421692637985e-06",
      "0.0001871880959830649",
      "-1.7342219527314737e-05",
      "0.00012819766788851655",
      "-5.7806662437010264e-05",
      "-2.8687101209217763e-05",
      "-4.75782190075544e-05",
      "0.0004164379579918857",
      "-0.0009004642860424341",
      "-4.737422336567666e-05",
      "-4.116358414423273e-06",
      "-0.0004315812080762775",
      "-1.4467383414181545e-05",
      "0.00017967635702603775",
      "-6.812937883241769e-05",
      "-3.251646356251164e-05",
      "-1.3226402983788842e-05",
      "-0.00033822414645390524",
      "0.0014436292109381225",
      "-6.411701592652464e-05"
    ],
    [
      "0.0024286207144474958",
      "0.002420246822307911",
      "0.011076834495012185",
      "0.0025899353644981407",
      "0.003918217170507891",
      "-1.833781415236262e-05",
      "0.0003062938194201765",
      "-2.331148779533817e-05",
      "0.00023172468669438817",
      "-0.00015643043254807748",
      "-5.5020740869412326e-05",
      "-9.706310822767131e-05",
      "0.0006403587215958474",
      "-0.0014467074085177023",
      "-2.1888848327014624e-05",
      "-5.149700650326847e-06",
      "-0.000708156401213825",
      "-1.0117284995377143e-05",
      "0.00031613370051886965",
      "-5.830446214594173e-05",
      "-5.1611895355117614e-05",
      "-5.279291613665648e-05",
      "-0.00043404542205825893",
      "0.002419223724188916",
      "-0.00011940375859620785"
    ],
    [
      "0.00251946940479098",
      "0.0025158709724916514",
      "0.01878952487479664",
      "0.0032083625244303505",
      "0.005519909647928033",
      "-4.7983401829412536e-05",
      "0.00075070707544329",
      "-2.6519393230267025e-05",
      "0.00045802774131257904",
      "-0.0005293107127442507",
      "-0.0001299048987535601",
      "-0.00023281486305912379",
      "0.0018408422222136432",
      "-0.0008457985621522165",
      "0.00030134147381983786",
      "-1.7711097680431042e-05",
      "-0.0008763301267695569",
      "5.413272627438662e-05",
      "0.0006125328971199513",
      "-0.00010711302718126326",
      "-7.476092281484079e-05",
      "-0.0001067296702802451",
      "-0.0010389376207331448",
      "0.0037919841794786576",
      "-0.00043306911735019777"
    ],
    [
      "0.2719711285990213",
      "4.902925537992484",
      "6.363375513120374",
      "5.5140079426960185",
      "1.7380102261917219",
      "-1.14385119693234",
      "-1.1717518754978096",
      "1.204968420934848",
      "-0.18237084237425819",
      "5.203490052871161",
      "-5.188205797972523",
      "1.0310366330215741",
      "-5.621843718281986",
      "2.195123800636018",
      "-1.2471782664073772",
      "0.10257127109230559",
      "0.5697768652113565",
      "-0.17430689975881886",
      "0.6576146573662687",
      "-1.9785308149156091",
      "0.2833066338558429",
      "-2.717393713549941",
      "-1.7954964274584904",
      "-2.465691321003477",
      "2.815097418902374"
    ],
    [
      "0.0024453170668028127",
      "0.0024944088408540795",
      "0.012465157617744785",
      "0.0031216610221652587",
      "0.004457606242481347",
      "-6.390182377114946e-06",
      "0.00010399215307220304",
      "-5.721567594083575e-05",
      "0.00028566370732069054",
      "-0.00034793647169943366",
      "-0.00014462167910853332",
      "-0.00017446433110858203",
      "0.001327933154866916",
      "-0.0013579802460032245",
      "0.00030187536839668507",
      "-2.9013126859780894e-05",
      "-0.0005089889045026758",
      "8.669743291583526e-05",
      "0.0003920918237594227",
      "-0.0003061802053651076",
      "-8.239791023224683e-05",
      "4.335691993872591e-05",
      "-0.0011934685789250152",
      "0.0009970500600971104",
      "-0.0005991676982103057"
    ],
    [
      "0.002389974295893614",
      "0.002396243891252414",
      "0.00787488372848534",
      "0.0025544534206557476",
      "0.003314947300461061",
      "-1.1227596335156314e-05",
      "0.000223771476786498",
      "-5.401401309895118e-06",
      "0.00014395046693985156",
      "-0.00013790181506911247",
      "-4.549166440200922e-05",
      "-7.436964635104001e-05",
      "0.0005546471152364292",
      "-0.0005633343504781536",
      "4.640435105650226e-05",
      "-6.01538046329275e-06",
      "-0.0003645865497085596",
      "1.6971212460752085e-06",
      "0.00019231716872613596",
      "-8.809371890752983e-05",
      "-4.2419073249848456e-05",
      "-2.6955415836164394e-05",
      "-0.00031144424050810846",
      "0.0013694357027452682",
      "-8.333450243512989e-05"
    ],
    [
      "0.0023594757999650666",
      "0.002356597574752475",
      "0.005441453327556303",
      "0.002437366590307477",
      "0.0028052582836547236",
      "-4.529223798530149e-06",
      "0.00011465992093991755",
      "-5.403267891597761e-06",
      "6.952284947429951e-05",
      "-6.223095483413006e-05",
      "-1.9911136565927745e-05",
      "-2.8502500934051268e-05",
      "0.0002946225125993831",
      "-0.00037166474930263303",
      "-5.11649264394902e-06",
      "-1.9937095072515992e-06",
      "-0.0002084777697276552",
      "-5.385118847959477e-06",
      "9.52556021254731e-05",
      "-3.884281262388301e-05",
      "-1.5704955695948053e-05",
      "-1.1198104460535759e-05",
      "-0.00020807008065248573",
      "0.000741874425974681",
      "-3.38306123033183e-05"
    ],
    [
      "0.0023609088987409954",
      "0.0023543076564886203",
      "0.005582935278316754",
      "0.0024295784403076293",
      "0.0028195379494358975",
      "-4.545433861051169e-06",
      "0.00012424398413202968",
      "-5.637532182649712e-06",
      "7.211739924441155e-05",
      "-5.500825724680135e-05",
      "-1.7199689644865486e-05",
      "-2.6960986754147836e-05",
      "0.0002900466863390669",
      "-0.0004088498561179669",
      "-1.6664618806210983e-05",
      "-1.9846300456558306e-06",
      "-0.00022633915240014094",
      "-8.209267297125976e-06",
      "9.93134357862738e-05",
      "-2.8598013662711837e-05",
      "-1.323341786636334e-05",
      "-1.1103505697034293e-05",
      "-0.0002115475603365557",
      "0.0008152524075715967",
      "-2.563329097844786e-05"
    ],
    [
      "0.0023643595474226254",
      "0.002357255347649576",
      "0.00598478386461882",
      "0.002440946204741356",
      "0.0028716120994624916",
      "-5.925974262628812e-06",
      "0.00015110961396249217",
      "-3.7879489378378343e-06",
      "8.049192386209007e-05",
      "-7.256245716745522e-05",
      "-2.0292426456242425e-05",
      "-2.9913834426439965e-05",
      "0.0003350681748896962",
      "-0.00039958570699947566",
      "-1.285090336626498e-05",
      "-1.4092527886140227e-06",
      "-0.0002462174046430642",
      "-9.315279572500267e-06",
      "0.00010952616055042488",
      "-3.227435595114377e-05",
      "-1.50331020960533e-05",
      "-1.6602944002341084e-05",
      "-0.00022023070227897003",
      "0.000933968675943204",
      "-2.013957487540488e-05"
    ],
    [
      "0.0023853903943262737",
      "0.0023761592583788124",
      "0.007861124768331585",
      "0.0025027100225417714",
      "0.0031935944842040086",
      "-7.605149714433701e-06",
      "0.00023594933858902064",
      "-5.92808260648781e-06",
      "0.00012865912478005588",
      "-0.0001057479092967215",
      "-3.1098457792172354e-05",
      "-4.476127822811528e-05",
      "0.0005132071400491369",
      "-0.0005988955399910351",
      "-1.616272319286904e-05",
      "-2.5708180851899504e-06",
      "-0.00037930451712779475",
      "-1.3466578552591864e-05",
      "0.00017476434962006274",
      "-6.16037537349883e-05",
      "-2.551573885577871e-05",
      "-2.081607894504489e-05",
      "-0.0003173459082361992",
      "0.0014501346217044885",
      "-3.340846349835604e-05"
    ],
    [
      "0.0023701318604320487",
      "0.002364880186163889",
      "0.006717032061582664",
      "0.0024715161900035433",
      "0.0029606429780732425",
      "-5.979898118131685e-06",
      "0.00016484242890120633",
      "-5.969387983097451e-06",
      "9.345831774476323e-05",
      "-9.973007970527787e-05",
      "-2.7507561108285943e-05",
      "-3.172100940996459e-05",
      "0.0004286178362888168",
      "-0.0005036684182645545",
      "-1.771292959178473e-05",
      "-7.351923432160571e-07",
      "-0.0002939937660680973",
      "-1.1592333715794666e-05",
      "0.00012743382315242576",
      "-5.728838368035891e-05",
      "-2.037705260573577e-05",
      "-1.8731353287753507e-05",
      "-0.00027105976678674687",
      "0.0010585504103933327",
      "-2.9487640687412165e-05"
    ],
    [
      "0.0023983817964579497",
      "0.002403428555728883",
      "0.009414957653944997",
      "0.00263071115264445",
      "0.0034379919013860804",
      "-1.1091554465431848e-05",
      "0.0002405802381797234",
      "-1.3949690780838207e-05",
      "0.0001600713786400151",
      "-0.00017599305314127444",
      "-5.433378636870948e-05",
      "-7.386871915561117e-05",
      "0.0007589693760429986",
      "-0.0008074511916263564",
      "1.2439556283262226e-05",
      "-5.3664087806792544e-06",
      "-0.0004532151433750137",
      "-7.4312162215889695e-06",
      "0.00021894888685771975",
      "-0.0001093220346975002",
      "-4.315118698444523e-05",
      "-2.6352448733593057e-05",
      "-0.0004971682273117236",
      "0.0015493269336870007",
      "-0.00010866632960733086"
    ],
    [
      "0.21054319779698008",
      "2.547079796225682",
      "9.01990764765466",
      "3.2440433477126716",
      "1.447130303898457",
      "0.33749167266957625",
      "1.0938579744765278",
      "-0.7343032846569175",
      "0.1308802501801202",
      "-0.29271789733575293",
      "-2.198081643728191",
      "1.8148311544094042",
      "-2.681180727281246",
      "-0.9726621271620376",
      "-1.1806245233420956",
      "0.6392394899145949",
      "-0.63387395139005",
      "-0.3064512089870959",
      "0.5265554396999074",
      "-4.473103530056764",
      "1.7906960663373366",
      "0.47762481935370826",
      "-4.263302779471257",
      "2.9914532802490865",
      "-1.7160106803065733"
    ],
    [
      "0.17830973102288375",
      "1.5884647405041532",
      "0.6035566770808732",
      "0.5678283862883596",
      "4.539923501021941",
      "-0.46345407548603357",
      "0.27062802247865014",
      "0.026413232206855958",
      "0.5297040196913291",
      "-0.49317629400915936",
      "-0.5120880267443492",
      "-2.4056157008477386",
      "-0.23923531981106919",
      "0.1582235208021381",
      "1.3628028820070486",
      "-0.24605087001960377",
      "-0.16189987453908308",
      "0.3134114544983829",
      "0.719423111454539",
      "0.7856037155166322",
      "-0.7925930907623122",
      "-1.1582216128708298",
      "0.5026773062345976",
      "1.5896653084892156",
      "-0.8360243603327531"
    ],
    [
      "0.0024983177283241643",
      "0.0024482200170472877",
      "0.017239181898442073",
      "0.002692897247633282",
      "0.004929295242693583",
      "-3.408528900941047e-05",
      "0.0005727083930554567",
      "-2.3143443302447626e-05",
      "0.0003866866282212507",
      "-0.0001315041774269692",
      "-5.17703436328982e-05",
      "-0.00018469231644940298",
      "0.0011321307888052584",
      "-0.0024041745829996354",
      "-0.00010830857820095663",
      "-2.223889596201584e-05",
      "-0.0012045390250670523",
      "-4.2127085774453436e-05",
      "0.0005301415043189856",
      "8.764918039398324e-05",
      "-4.1463899399623285e-05",
      "-6.514924028018645e-05",
      "-0.0008002018618671422",
      "0.004236270427237169",
      "-7.224419904768206e-05"
    ],
    [
      "0.0023816762352665026",
      "0.002365026272310462",
      "0.007220076688345406",
      "0.0024602961094917653",
      "0.003134489692230368",
      "-6.038143525774389e-06",
      "0.00017896426615881224",
      "-1.40394691981358e-05",
      "0.00011820215463307661",
      "-6.562455740385607e-05",
      "-1.9947240943613813e-05",
      "-3.864834991261243e-05",
      "0.0003760050197298535",
      "-0.000782335497125593",
      "-5.084122612358434e-05",
      "-3.8087253420766364e-06",
      "-0.00038493545298913106",
      "-1.4828561069284397e-05",
      "0.00016510734660454626",
      "-2.435652935136702e-05",
      "-1.6576953115903745e-05",
      "-1.304818242716012e-05",
      "-0.00031646404899328585",
      "0.001325002494180493",
      "-4.4599267286173505e-05"
    ],
    [
      "0.0023668078559468224",
      "0.002357310435113592",
      "0.006130765470825519",
      "0.0024348302186770012",
      "0.00290343045672799",
      "-5.718651285709312e-06",
      "0.00014989044965927538",
      "-4.545656272480714e-06",
      "8.587169602552944e-05",
      "-7.503940531579943e-05",
      "-1.95884882380651e-05",
      "-2.773614362619736e-05",
      "0.0003377971452885357",
      "-0.0004827345957606461",
      "-2.3083090560886995e-05",
      "-9.457188490734795e-07",
      "-0.00027432976174963345",
      "-1.1635047212727136e-05",
      "0.00011669418084948632",
      "-3.101031448776355e-05",
      "-1.4920505691687819e-05",
      "-1.7400318781516737e-05",
      "-0.00021105844583216863",
      "0.001000323630434691",
      "-1.5100640232802826e-05"
    ],
    [
      "0.002367009093248534",
      "0.00235837527735593",
      "0.006086111367468228",
      "0.0024353457415402977",
      "0.00290993814210668",
      "-4.445464298046629e-06",
      "0.00013911473846259958",
      "-8.354184821063806e-06",
      "8.564932897877564e-05",
      "-6.85999537126993e-05",
      "-1.932191554052554e-05",
      "-2.6429649270074283e-05",
      "0.00031643676306842986",
      "-0.0005297482115980581",
      "-2.9303788831578827e-05",
      "-1.3835534796783346e-06",
      "-0.000278026660633702",
      "-1.0786098091404121e-05",
      "0.00011834968663575554",
      "-3.7747733444904775e-05",
      "-1.550367543110553e-05",
      "-1.289143507898071e-05",
      "-0.00023306901609226473",
      "0.0009756363288797356",
      "-2.9343654125965562e-05"
    ],
    [
      "0.0023797284070430796",
      "0.002369669760767019",
      "0.007267903606037259",
      "0.0024624818868835153",
      "0.0031128026184604426",
      "-6.379078135348634e-06",
      "0.00018860882467108228",
      "-9.391337733649331e-06",
      "0.00011536782649451137",
      "-5.59461931464263e-05",
      "-2.30321777746883e-05",
      "-4.4195180528624337e-05",
      "0.00038673186295970025",
      "-0.0007001643923041952",
      "-2.8347164396807675e-05",
      "-4.1063074257641035e-06",
      "-0.00036902510459969965",
      "-1.1866984429151595e-05",
      "0.00015875138240399028",
      "-4.450458373261173e-05",
      "-2.3663093537322195e-05",
      "-1.458392306849751e-05",
      "-0.0002846711608205162",
      "0.0013185040127171217",
      "-3.809179028755552e-05"
    ],
    [
      "0.0024536240733398287",
      "0.002414376709563039",
      "0.014569575168316464",
      "0.0026092510784032",
      "0.004219479685608005",
      "-1.9826615420509664e-05",
      "0.00041555574133153887",
      "-2.693856930410471e-05",
      "0.0002802065662195467",
      "-0.00010806007619730948",
      "-3.8637575585100716e-05",
      "-0.00010956707322699524",
      "0.0009456047971722134",
      "-0.00206364559927989",
      "-0.00014338691583296525",
      "-1.1223159208908023e-05",
      "-0.000976790911328861",
      "-4.5005089788357285e-05",
      "0.00038939676891362534",
      "1.258156844789998e-05",
      "-3.5550658468653785e-05",
      "-4.446832358622157e-05",
      "-0.0007022819035241515",
      "0.0032699234825148632",
      "-5.362939946887162e-05"
    ],
    [
      "0.044395176496377434",
      "0.017299639019661976",
      "0.8198934758990122",
      "0.030100805071688323",
      "0.7141406890067915",
      "-0.01903504650798486",
      "0.1547491633538924",
      "0.018751405777987753",
      "0.10964627017884924",
      "-0.032850905645124724",
      "-0.019251829169351184",
      "-0.10065902510624716",
      "0.006022028971190409",
      "0.08793886974075188",
      "0.13763179507496406",
      "-0.01601663145891887",
      "-0.0991307513735473",
      "0.02783190349124072",
      "0.13384622008262415",
      "0.10306809662459825",
      "-0.005546669241142245",
      "-0.018831921224372654",
      "0.14461855398522205",
      "0.7498050840335382",
      "-0.013152856522749544"
    ],
    [
      "0.0026608925782521694",
      "0.0026685241956070534",
      "0.018547766576724422",
      "0.0032371399313884264",
      "0.008057774131512546",
      "-4.0907300012663116e-05",
      "0.00019121386758194823",
      "-0.0001005780058262473",
      "0.0008044442853269358",
      "0.0003934447823836986",
      "-0.00010887579578927327",
      "-0.0006137978210409347",
      "0.0002873932428106714",
      "-0.0052781866635755745",
      "0.0005237408108488247",
      "-0.00013420952921279098",
      "-0.0017258875461051177",
      "0.0001849025415943598",
      "0.001096488142800966",
      "3.9687344693351994e-05",
      "-0.00015005886404597665",
      "0.00012739728198970786",
      "-0.0014108426202928165",
      "0.00435133846023676",
      "-0.0010347413978231224"
    ],
    [
      "0.002585529446702748",
      "0.0026422974309413235",
      "0.015596982270599562",
      "0.0032297522975204946",
      "0.007094956115256088",
      "-9.564022784902895e-05",
      "0.0006724247292837323",
      "-6.336004824438008e-05",
      "0.0006485900146595077",
      "-0.00012254996731076462",
      "-0.00017528445646002884",
      "-0.0006500345811449725",
      "0.0006626050737075906",
      "-0.0017596240590527577",
      "0.0007032637850104793",
      "-8.786478215683333e-05",
      "-0.0010526286422039043",
      "0.00019752987031619804",
      "0.0008756215544939252",
      "7.221594156854983e-05",
      "-0.00024879632709909577",
      "-0.00013377483102620886",
      "-0.0006007675460932866",
      "0.004345576098647425",
      "-0.0009276267639872601"
    ],
    [
      "0.0024094591258722073",
      "0.0024140347406394593",
      "0.00982198576076318",
      "0.0026149988937221955",
      "0.003649064327584987",
      "-2.7007706639944348e-05",
      "0.0003671814284291049",
      "1.5831326430853524e-05",
      "0.0001984345928887694",
      "-0.00023898326658018136",
      "-6.743427333029429e-05",
      "-0.00011913854332464336",
      "0.0007953638244087497",
      "-0.00043166661920271795",
      "0.0001327523864003805",
      "-4.481826164496928e-06",
      "-0.00045693651643940775",
      "7.689217792042586e-06",
      "0.00025092173423601956",
      "-7.634183242177641e-05",
      "-6.105790512868538e-05",
      "-7.938548776884024e-05",
      "-0.00022249619795984243",
      "0.0020075757074169255",
      "-4.670261481229584e-05"
    ],
    [
      "0.00237135958270982",
      "0.0023699371304889117",
      "0.00643106626924224",
      "0.002458428512030249",
      "0.0029958877756518544",
      "-5.262729092118167e-06",
      "0.0001499469656173387",
      "-9.693256093604053e-06",
      "9.667017141334262e-05",
      "-4.8112469649294657e-05",
      "-2.2984818242108528e-05",
      "-4.199116600031297e-05",
      "0.000333320190357025",
      "-0.0005798121199437042",
      "-1.2882259064716178e-05",
      "-3.889468733769375e-06",
      "-0.0003014073528362557",
      "-6.782025041964165e-06",
      "0.00013358242584935912",
      "-5.337030104791242e-05",
      "-2.6263928139857917e-05",
      "-1.2143867557691368e-05",
      "-0.0002475171610485861",
      "0.0010548430948826503",
      "-5.046446197527287e-05"
    ],
    [
      "0.0023709252441262954",
      "0.0023688680436033836",
      "0.006262992179109123",
      "0.002461530446727169",
      "0.0029976074871757422",
      "-7.6026008506957725e-06",
      "0.00015994017885325362",
      "-3.54781836425804e-06",
      "9.823130439600629e-05",
      "-6.933147852612456e-05",
      "-2.628060926747517e-05",
      "-4.739870505922238e-05",
      "0.0003458908592292767",
      "-0.00045439866590102666",
      "1.64624059166188e-05",
      "-3.720297340018237e-06",
      "-0.00027405462916696796",
      "-2.2640579796150605e-06",
      "0.0001316029254822966",
      "-4.949183982564493e-05",
      "-2.6684404452964657e-05",
      "-1.8940584371172503e-05",
      "-0.00020316680786968097",
      "0.0010281114688494351",
      "-4.25984549159691e-05"
    ],
    [
      "0.0023746876493201995",
      "0.002367416003889727",
      "0.007023720473351645",
      "0.0024799213277652285",
      "0.0030460464230638875",
      "-6.830150898068718e-06",
      "0.0001781082196826621",
      "-9.250105694260144e-06",
      "0.00010411437564271664",
      "-7.429924441149178e-05",
      "-2.6741983111297997e-05",
      "-4.461705267328496e-05",
      "0.0004040811804172014",
      "-0.0005906437897139074",
      "-1.4810670942397105e-05",
      "-3.7725042348443726e-06",
      "-0.00032318428142163915",
      "-8.670988983417826e-06",
      "0.00014388472712165064",
      "-4.953177269904792e-05",
      "-2.3700619412185416e-05",
      "-1.554328013090785e-05",
      "-0.00031903492313086845",
      "0.0011637402374021489",
      "-5.078973550346907e-05"
    ],
    [
      "0.0023835875715420155",
      "0.00237208818261484",
      "0.008299680431053771",
      "0.002510500780439561",
      "0.003166321373995452",
      "-7.279925365605136e-06",
      "0.00022155846689242396",
      "-1.1031043600629793e-05",
      "0.0001227433122845841",
      "-9.948240865091277e-05",
      "-3.175349247424352e-05",
      "-4.3229788387124514e-05",
      "0.0005462798898216233",
      "-0.000746375916713421",
      "-4.092193224194575e-05",
      "-2.2410634935075854e-06",
      "-0.00040902559893770903",
      "-1.7852176450570942e-05",
      "0.00017031087652367183",
      "-6.608376417501616e-05",
      "-2.656490645586656e-05",
      "-2.0364497407576533e-05",
      "-0.0004035297481295264",
      "0.0014512970938386324",
      "-4.234101513468568e-05"
    ],
    [
      "0.002387324221057518",
      "0.002376576715820197",
      "0.008754701492127476",
      "0.002511823897852899",
      "0.0032184035022300543",
      "-7.258986697150093e-06",
      "0.00023936387690149768",
      "-1.3286210604345605e-05",
      "0.00012991521094638973",
      "-7.40218088900572e-05",
      "-2.79729791495483e-05",
      "-4.819076068503829e-05",
      "0.0005441196478170933",
      "-0.0008557775352843234",
      "-5.9204510720331434e-05",
      "-3.7356248131837307e-06",
      "-0.000452785879879889",
      "-2.2121920004237696e-05",
      "0.0001821642497097148",
      "-5.6722112439618505e-05",
      "-2.787458167643532e-05",
      "-1.8517482920787448e-05",
      "-0.0004343543726559051",
      "0.001605373728375953",
      "-4.060844579447761e-05"
    ],
    [
      "0.0024327156397701793",
      "0.0024066538441951495",
      "0.013789367987102868",
      "0.002660312303612489",
      "0.003941118694496098",
      "-2.2302492086773115e-05",
      "0.00044968783306536256",
      "-1.171409585965702e-05",
      "0.00023815965709945847",
      "-0.000228930272431738",
      "-6.0515550405555354e-05",
      "-9.7150983359874e-05",
      "0.001009702490595797",
      "-0.0013186423731452086",
      "-4.6279273463745655e-05",
      "-3.7059247821857533e-06",
      "-0.0007679391593577784",
      "-2.93446738702579e-05",
      "0.00032425239344439807",
      "-6.004383727566583e-05",
      "-4.1564738815191125e-05",
      "-6.38522814036842e-05",
      "-0.0007030081394869919",
      "0.0028646099338883674",
      "-5.8022077749131956e-05"
    ],
    [
      "0.5878049011165691",
      "19.459578137732343",
      "7.438762293903345",
      "8.24783245310572",
      "4.02722570994121",
      "1.0766508848736271",
      "0.3940460144451264",
      "-0.44610232730583954",
      "-0.3965910257000954",
      "0.5361788269312047",
      "3.0079459813683367",
      "-4.207841990267208",
      "2.4770910036520637",
      "0.10322143852567989",
      "-2.1990858570323675",
      "0.6958811765797712",
      "-0.7230712519728655",
      "1.3595122597156597",
      "-0.5446242840758397",
      "-7.486340441225881",
      "-4.852209091797201",
      "1.4864247166218492",
      "0.7130899860619047",
      "1.2233354130303775",
      "1.5371513271800403"
    ],
    [
      "0.007624512080216368",
      "0.0054787910964796",
      "0.3689515877266173",
      "0.012319501764908895",
      "0.08546706452722937",
      "0.0034990351609710795",
      "-0.00684943794744378",
      "-0.006787690124106925",
      "0.011369786198718656",
      "-0.008715461562138043",
      "-0.004612370585852257",
      "0.008240084728157057",
      "0.0028617209352679155",
      "-0.15588528764778478",
      "-0.01080148925665929",
      "0.00028153193195087304",
      "-0.04253621118217651",
      "0.0010625178736103512",
      "0.017599382863275517",
      "-0.027972818484178683",
      "0.0009067944698669649",
      "0.010846648076231603",
      "-0.057503034594430034",
      "0.06805340227175984",
      "-0.025157669750955656"
    ],
    [
      "0.0027659043292177334",
      "0.002681516927425767",
      "0.019310613586804068",
      "0.004114928232748587",
      "0.010721130199391232",
      "-0.0001417405408344887",
      "0.0008016491796744441",
      "1.5952162621974683e-05",
      "0.001181391671208563",
      "-0.0007373964989925493",
      "-0.0005340847763600077",
      "-0.0011681051785182046",
      "0.0020407285456521757",
      "-0.00035769578292106484",
      "0.002204365045339304",
      "-0.0001980653093758633",
      "-0.0008014381429441477",
      "0.0005677043307748705",
      "0.0014861477763968432",
      "-0.0002453619713932996",
      "-0.0003058364289816374",
      "6.52691181508419e-05",
      "-0.0007652745275903174",
      "0.0038024642480667795",
      "-0.0017555319661299155"
    ],
    [
      "0.0023952653139490895",
      "0.0023847313915133276",
      "0.008762696241705283",
      "0.002541924661506147",
      "0.0034068568366686196",
      "-1.0241281377185699e-05",
      "0.0002206639907743205",
      "-2.377559192194089e-05",
      "0.00015201208957036364",
      "-9.298086514571983e-05",
      "-3.6367565895645826e-05",
      "-7.249869368949006e-05",
      "0.00044426828861841454",
      "-0.0009816182174617804",
      "-1.76430912543963e-05",
      "-8.10273569388945e-06",
      "-0.00046476186277490675",
      "-2.6204261567747035e-06",
      "0.0002143161452598729",
      "-5.147401109940875e-05",
      "-3.1417458847830446e-05",
      "-1.7927769337775164e-05",
      "-0.0005068271149666064",
      "0.0015967511901711531",
      "-0.0001291299087209768"
    ],
    [
      "0.0023684105778916387",
      "0.0023600168884655797",
      "0.006097001567459392",
      "0.0024306510139971904",
      "0.0029325505675239366",
      "-2.849656624295658e-06",
      "0.00013333272724806806",
      "-1.2145956253903728e-05",
      "8.799820835310775e-05",
      "-4.506336683670862e-05",
      "-1.8997706056127797e-05",
      "-2.6573222024775726e-05",
      "0.00028642777974591764",
      "-0.000601205696776157",
      "-3.830252548896431e-05",
      "-2.2236406205743825e-06",
      "-0.00029395203679718975",
      "-1.0803357347099714e-05",
      "0.00012361810389691305",
      "-5.126212662751774e-05",
      "-1.8678460533158083e-05",
      "-6.577808830246535e-06",
      "-0.00024119201843405085",
      "0.0009978439265099592",
      "-3.987019249394616e-05"
    ],
    [
      "0.0023615206020862734",
      "0.0023569620228974485",
      "0.005340736792325074",
      "0.002418421183987631",
      "0.002833894948025653",
      "-3.1436925368179193e-06",
      "0.00011183575797939231",
      "-8.37385532268256e-06",
      "7.360807213670923e-05",
      "-4.7209162934155244e-05",
      "-1.7948529930093942e-05",
      "-2.5752598496907446e-05",
      "0.00023634734023953897",
      "-0.00044344852015530987",
      "-1.6454527247186024e-05",
      "-2.0377627488518726e-06",
      "-0.00022902351423333578",
      "-5.858051564918929e-06",
      "0.00010204960802545439",
      "-4.469319243512533e-05",
      "-1.7296732265398263e-05",
      "-7.660299667814695e-06",
      "-0.0001820135837568969",
      "0.0008003684329285504",
      "-3.664747931166703e-05"
    ],
    [
      "0.0023695489882007057",
      "0.002361394781691693",
      "0.0060013366786217754",
      "0.0024296482769680466",
      "0.002958283831876655",
      "-3.6983773000799792e-06",
      "0.00013447170763892458",
      "-1.1447943579855818e-05",
      "9.166600857560649e-05",
      "-4.584284583177947e-05",
      "-1.9252369526402924e-05",
      "-3.1760770636407634e-05",
      "0.00026522536971581147",
      "-0.0005922649040815309",
      "-2.7206144636349494e-05",
      "-3.030933383856837e-06",
      "-0.0002922504702856546",
      "-7.79324809131605e-06",
      "0.00012770066180788978",
      "-4.4959866682684124e-05",
      "-1.9892411540601095e-05",
      "-7.944712145203853e-06",
      "-0.00022339822980047688",
      "0.001006794403185614",
      "-4.503697832719016e-05"
    ],
    [
      "0.00239170870009181",
      "0.0023835042890921264",
      "0.007830652658730845",
      "0.0024924392590997047",
      "0.00330976534638777",
      "-5.954879885366238e-06",
      "0.00021382228816656032",
      "-1.3697000009381149e-05",
      "0.00014330814043356",
      "-7.459167241516893e-05",
      "-3.1288065644087045e-05",
      "-5.744504604288691e-05",
      "0.000420021633346515",
      "-0.0008119343214620935",
      "-1.8008878160998635e-05",
      "-6.713381951170329e-06",
      "-0.0004254343525308763",
      "-7.949960052713414e-06",
      "0.00019762460160469946",
      "-7.272275976363381e-05",
      "-3.3431275925476084e-05",
      "-9.556266761215834e-06",
      "-0.0003239293879279542",
      "0.001510757469045131",
      "-6.981464713910659e-05"
    ],
    [
      "0.002638547781075181",
      "0.002746012594074686",
      "0.019234184740531166",
      "0.0030617708579651496",
      "0.007609513196227778",
      "-1.288559650777851e-05",
      "0.0004692182352869935",
      "-0.00013096248243973124",
      "0.0007298972069432004",
      "-1.1540064955911819e-05",
      "-0.0001559059083092697",
      "-0.0005432944971377143",
      "0.00044660100899925265",
      "-0.004235130908967882",
      "0.00029723581835470206",
      "-0.00011380898774778057",
      "-0.0016735420065069474",
      "0.00013224649393798232",
      "0.0010272515723825512",
      "-0.0003477569551250635",
      "-0.0002452286433504432",
      "0.00013560931400537855",
      "-0.001165771691223532",
      "0.005108154703467987",
      "-0.0009462244376602535"
    ],
    [
      "0.0030025937085792543",
      "0.004328049440846398",
      "0.03013997762299575",
      "0.011911652558105328",
      "0.020637929678859086",
      "-0.000504067447133607",
      "-0.0007437888120403971",
      "-0.0005816925297675833",
      "0.001978392869296049",
      "-0.002147351549589759",
      "-0.0027116427149258167",
      "-0.005232305571702793",
      "0.011024730155850856",
      "0.0036037643533396884",
      "0.007738046237822761",
      "-0.0007619566935057669",
      "0.0011173258607229712",
      "0.0020350830870420463",
      "0.002835695742267563",
      "-0.00472978295013047",
      "-0.003007549927610387",
      "6.407257690622133e-05",
      "-0.004523861384463779",
      "-0.009219485265432419",
      "-0.009277008598685965"
    ],
    [
      "0.0025387678469726963",
      "0.0025727669463817726",
      "0.0202791300651172",
      "0.0029622629038790174",
      "0.0056838975989576546",
      "6.373391137188858e-07",
      "0.00045014644071650594",
      "-0.00012693115873661253",
      "0.0004646744027416592",
      "-1.5742929200722797e-05",
      "-0.00011722350673529896",
      "-0.00020379063756133941",
      "0.001165143745716164",
      "-0.0035776084459396692",
      "-0.00017856223549028502",
      "-3.645836385877959e-05",
      "-0.0014371051606774923",
      "-1.0342720907097292e-05",
      "0.0006829910687015848",
      "-0.0004460475567476221",
      "-0.000132157797416469",
      "6.385554530875998e-05",
      "-0.0015652647550844778",
      "0.004207762213711422",
      "-0.0005386603484283606"
    ],
    [
      "0.0024085141529672153",
      "0.0024020666660618094",
      "0.010545015551307633",
      "0.0025925098306654013",
      "0.00355101583071317",
      "-5.217691790621142e-06",
      "0.0002895301695101977",
      "-2.0729979915510708e-05",
      "0.0001778472297790825",
      "-9.440622712138152e-05",
      "-4.696181854317498e-05",
      "-6.430296936826218e-05",
      "0.0007578276951056057",
      "-0.001109836240849754",
      "-5.820037143518978e-05",
      "-6.350010554810183e-06",
      "-0.0005799930932695951",
      "-2.27952827824506e-05",
      "0.000249208834867391",
      "-0.00014953522954645233",
      "-4.987625268517287e-05",
      "-8.614144337149642e-06",
      "-0.0005635128527088916",
      "0.001974902997856923",
      "-8.332624274821203e-05"
    ],
    [
      "0.0023959821949930413",
      "0.00239103649194724",
      "0.007404897312387999",
      "0.0025251853082100097",
      "0.0034331076693045457",
      "-1.4659611245295454e-05",
      "0.00022671032075955244",
      "-8.196351680518031e-06",
      "0.00016002186408890353",
      "-9.969623719934403e-05",
      "-4.0445186183068186e-05",
      "-9.390347314528304e-05",
      "0.0004104104804668087",
      "-0.000597674801487771",
      "6.414588477052386e-05",
      "-1.0560551571697443e-05",
      "-0.0003705503884079236",
      "1.1730877944831046e-05",
      "0.00021453020975483616",
      "-3.810524419921069e-05",
      "-3.8760895402400305e-05",
      "-2.6291656002130976e-05",
      "-0.00025380032355471914",
      "0.001442453725914789",
      "-0.00010746433217907786"
    ],
    [
      "0.002347448192885695",
      "0.002344763999796114",
      "0.004117804921380643",
      "0.0023838298532992772",
      "0.002613232789373981",
      "-2.5610838038357646e-06",
      "6.956981218978355e-05",
      "-2.8684328038763996e-06",
      "4.190810228351834e-05",
      "-3.330081958958178e-05",
      "-1.0458208137313022e-05",
      "-1.5397738044881187e-05",
      "0.00015618153532136926",
      "-0.00022755024460876716",
      "-5.5731243012453516e-06",
      "-8.661345554393844e-07",
      "-0.00012831200756638236",
      "-3.7312455556905027e-06",
      "5.709565844146372e-05",
      "-2.183276822892977e-05",
      "-9.529260023856308e-06",
      "-7.286089159565933e-06",
      "-0.00010149536881095743",
      "0.00046517094436200417",
      "-1.5048635626597287e-05"
    ],
    [
      "0.002349766810657274",
      "0.0023468436769688125",
      "0.0043975043500954405",
      "0.00239354413420704",
      "0.0026488613442013724",
      "-2.842143293157978e-06",
      "8.040131502173871e-05",
      "-3.0910339435347392e-06",
      "4.7197249504909764e-05",
      "-4.102170112842637e-05",
      "-1.2594454988147188e-05",
      "-1.6945696216200215e-05",
      "0.0001862401193151499",
      "-0.00024995326413493406",
      "-5.933716009183725e-06",
      "-8.375810341785102e-07",
      "-0.0001441213847777601",
      "-4.36947779971849e-06",
      "6.428023154355335e-05",
      "-2.7614282062716825e-05",
      "-1.0703234048515299e-05",
      "-8.191392233557237e-06",
      "-0.00012113144219147662",
      "0.0005253333875121497",
      "-1.6778103956335196e-05"
    ],
    [
      "0.0023512068989279492",
      "0.002349468648256414",
      "0.004596924416575145",
      "0.002401761221275458",
      "0.002670401204491643",
      "-2.515790650608288e-06",
      "8.077085197954395e-05",
      "-4.443294352237029e-06",
      "5.009306120997748e-05",
      "-4.186131003519812e-05",
      "-1.3754403036764213e-05",
      "-1.7421171446056182e-05",
      "0.00020812643099896077",
      "-0.00029687327661450475",
      "-1.0560177847646761e-05",
      "-8.907643757193613e-07",
      "-0.0001596105390181213",
      "-5.476720236586112e-06",
      "6.884794859231014e-05",
      "-3.481360121209515e-05",
      "-1.250116630361903e-05",
      "-7.494140874207581e-06",
      "-0.00014039307144722576",
      "0.0005538256982448794",
      "-2.071258519788176e-05"
    ],
    [
      "0.005447106846071411",
      "0.00510848159370194",
      "0.07198481601661758",
      "0.01614663896342576",
      "0.06208937728881187",
      "-5.309254933172937e-05",
      "-0.010239389220674576",
      "-0.00038112325787307015",
      "0.008595928192211258",
      "-0.006277425744849189",
      "-0.005334127575139784",
      "-0.008854401573930998",
      "0.017573509095168905",
      "-0.006921668231357557",
      "0.01979280053978783",
      "-0.0024982414463023883",
      "0.006344155560339999",
      "0.006001951260672037",
      "0.010548024684515718",
      "-0.009654283866624239",
      "-0.0005048623095136133",
      "0.006729684155959556",
      "-0.022524184597888734",
      "-0.053830212647019614",
      "-0.01844814130130984"
    ],
    [
      "0.0024149336420882417",
      "0.002445543049136082",
      "0.008891643616988062",
      "0.002636060763420092",
      "0.0037612963949262648",
      "-1.5837782868704648e-05",
      "0.00019489614085455018",
      "-2.4880521559585196e-05",
      "0.00020184797278771947",
      "-8.031190618171049e-05",
      "-5.687790127164338e-05",
      "-0.00013649634497153655",
      "0.000572485621297713",
      "-0.0011116682763479186",
      "5.719188814493436e-05",
      "-1.7040656024606525e-05",
      "-0.0005115041875223658",
      "1.2727430017276463e-05",
      "0.0002783404260885567",
      "-9.360686792337814e-05",
      "-7.16718935622963e-05",
      "-2.4471788332469077e-05",
      "-0.0004126955117327568",
      "0.001600511315338728",
      "-0.00019574418724308503"
    ],
    [
      "0.4186088678027491",
      "0.4528903178439996",
      "0.8132923985024956",
      "1.2042552262791915",
      "3.7399252411524793",
      "-0.20997385762085027",
      "-0.3296263689243175",
      "-0.07895536313533488",
      "0.9158471250161906",
      "0.0034584024643253396",
      "-0.4493970408259773",
      "-1.0932785765092679",
      "-0.15035900993631235",
      "-0.9208743136246763",
      "1.1936368544066465",
      "0.366894192712756",
      "-0.08916135421350467",
      "-0.6249754508972634",
      "-0.7632842681212283",
      "0.37270165682262973",
      "0.3726043674142168",
      "-0.47539340448290035",
      "0.4045664017530352",
      "0.980278549971717",
      "1.3497812154537439"
    ],
    [
      "0.002447500261581909",
      "0.0024614427611968108",
      "0.011328037250028367",
      "0.0028930255989430037",
      "0.004443744656405683",
      "-1.6554851006007838e-05",
      "0.00023865671745714202",
      "-5.3284591804154605e-05",
      "0.00028669465319388943",
      "-0.0001882502778513912",
      "-0.00010976428204338123",
      "-0.0001924665324035067",
      "0.0008183004361515316",
      "-0.0012088182377866363",
      "0.00022611201822419116",
      "-3.0409832963881792e-05",
      "-0.000543538396890057",
      "7.291701867811905e-05",
      "0.0003990630930077875",
      "-0.0001962012822984157",
      "-7.873491484745899e-05",
      "1.5587007885149786e-05",
      "-0.0009063236770600816",
      "0.0016607886639088793",
      "-0.000491543701091633"
    ],
    [
      "0.002349978655860023",
      "0.002346736443538781",
      "0.004412654942037445",
      "0.0023921233905119773",
      "0.002652806292380322",
      "-2.3094704648849187e-06",
      "7.599579008934522e-05",
      "-5.709174870004966e-06",
      "4.692977306439174e-05",
      "-2.8637611273302267e-05",
      "-1.1174164471037735e-05",
      "-1.731150237362481e-05",
      "0.00016956438817280554",
      "-0.0002957728577064337",
      "-1.4283320412759893e-05",
      "-1.4362727934917975e-06",
      "-0.0001519664396573531",
      "-4.928755862029497e-06",
      "6.56353493086005e-05",
      "-2.529110227313309e-05",
      "-1.0529811799082943e-05",
      "-5.3736129527975544e-06",
      "-0.00013998961105626085",
      "0.0005297848789489677",
      "-2.3548493111843305e-05"
    ],
    [
      "0.0023486607141040955",
      "0.002344989884387766",
      "0.00425763672082139",
      "0.0023863879840838754",
      "0.0026313002683334722",
      "-2.454948249798438e-06",
      "7.349473180675286e-05",
      "-4.143717885773217e-06",
      "4.427080797814706e-05",
      "-3.155351928811404e-05",
      "-1.0724952118859389e-05",
      "-1.5875313476341818e-05",
      "0.00016164141148060842",
      "-0.00025840873446212237",
      "-1.0459830004975581e-05",
      "-1.0796618534437244e-06",
      "-0.00013954036038386333",
      "-4.465784783112593e-06",
      "6.113258552566488e-05",
      "-2.256094309822527e-05",
      "-9.422396986853013e-06",
      "-6.346107889107377e-06",
      "-0.00012008339874536233",
      "0.0004987200541057698",
      "-1.7995603625794754e-05"
    ],
    [
      "0.0023508737155585693",
      "0.002346808952998752",
      "0.00446188731625474",
      "0.00239022903557479",
      "0.0026646023700699524",
      "-2.783956271548873e-06",
      "8.212350253058935e-05",
      "-4.392048192128371e-06",
      "4.929699393167992e-05",
      "-3.325194440214763e-05",
      "-1.1167734914928538e-05",
      "-1.754216964851516e-05",
      "0.00017468709850523528",
      "-0.0002925805438276478",
      "-1.295453502627751e-05",
      "-1.1708069484936884e-06",
      "-0.0001573303304851897",
      "-5.393669747004351e-06",
      "6.797303925888248e-05",
      "-2.227427280333528e-05",
      "-1.0332386014778338e-05",
      "-7.492176635963927e-06",
      "-0.00012759770497287892",
      "0.000563657539158664",
      "-1.7719759420740856e-05"
    ],
    [
      "0.002471637907966837",
      "0.0024661493072775627",
      "0.011774952210480846",
      "0.0027564774290322193",
      "0.0047492226941793425",
      "-3.643555379317871e-05",
      "0.0004619383213135761",
      "-3.3778057291583113e-06",
      "0.0003526311003026587",
      "-0.00030089762579073445",
      "-9.849407899874096e-05",
      "-0.0002229339256293909",
      "0.000825025201361558",
      "-0.0008210993536861289",
      "0.00027422605960987647",
      "-2.540562085622786e-05",
      "-0.0006487759435968137",
      "5.799071642188019e-05",
      "0.00045976417362570885",
      "-6.557840285705746e-05",
      "-8.214598336143077e-05",
      "-6.421095774344827e-05",
      "-0.0003246787260343205",
      "0.002744497432859943",
      "-0.00026246011618081785"
    ],
    [
      "0.028518731138717196",
      "0.012937589336583193",
      "1.1505210704035302",
      "0.03982369674831719",
      "0.44850934756035926",
      "-0.015809319762928608",
      "0.16705250495430027",
      "0.023620313999246634",
      "0.07178652139443964",
      "-0.09535415409986042",
      "-0.018105598800452753",
      "-0.05771257177688478",
      "0.1286377998074583",
      "0.34133880425865987",
      "0.12471110176869307",
      "-0.004610493076919994",
      "-0.037830670864304236",
      "0.019313070154916075",
      "0.0807828647619248",
      "0.05075114186982833",
      "-0.007685048596238266",
      "-0.036071186653721624",
      "0.1533786767600192",
      "0.6167343707269755",
      "0.01940805022102148"
    ],
    [
      "2.0762384686340023",
      "5.182043083933211",
      "3.088956936033837",
      "3.6946738153353933",
      "2.2222214958963042",
      "0.809846885491791",
      "-2.2179533786509453",
      "-0.16331264126154044",
      "-1.584439599760774",
      "-0.36814225828363734",
      "0.9655949438535048",
      "-0.41489596848598426",
      "0.789289630940818",
      "2.025978762077882",
      "1.9974006694951274",
      "2.7607001104617335",
      "0.011955567827956832",
      "-0.6893927705178521",
      "-0.5707563938138235",
      "3.659368459568057",
      "-0.47447999709211136",
      "1.7521290024000522",
      "-0.603482375044674",
      "-0.02937351043096133",
      "-0.38820766033676896"
    ],
    [
      "0.0024583778102735053",
      "0.002443558731371166",
      "0.012926377863932628",
      "0.002762021664348169",
      "0.004438696169376633",
      "-2.9722913036341615e-05",
      "0.0004769501956355683",
      "5.18027228645623e-06",
      "0.00031346621045577866",
      "-0.0003414207982116673",
      "-0.00010569938974849073",
      "-0.00017192760302493684",
      "0.0011390510622244952",
      "-0.0007721394457943139",
      "0.00018580219133535744",
      "-1.5990944229092e-05",
      "-0.0006523951753583637",
      "2.365882412766908e-05",
      "0.0004079127244894594",
      "-0.00013515488519840529",
      "-6.899284170809362e-05",
      "-5.694648681257427e-05",
      "-0.00047696099576952094",
      "0.0026796533492646378",
      "-0.00015216133896704166"
    ],
    [
      "0.002397669682999273",
      "0.002392129386647102",
      "0.008717519711960412",
      "0.002543672135459398",
      "0.003392118679143497",
      "-6.423616594156561e-07",
      "0.00019196028165594016",
      "-2.817875063490686e-05",
      "0.0001523978518621279",
      "-8.763804696444961e-05",
      "-3.701710175017142e-05",
      "-4.608137994290337e-05",
      "0.0005198450748887733",
      "-0.0010614055808548888",
      "-5.756565331597816e-05",
      "-6.9026948484114e-06",
      "-0.00047980787546391367",
      "-1.2513315163360157e-05",
      "0.0002176241564390959",
      "-0.00011135807277717694",
      "-2.9671623818102468e-05",
      "8.255801415387365e-06",
      "-0.0005099661290443716",
      "0.001511115909973821",
      "-0.0001163525756685271"
    ],
    [
      "0.002396667533487445",
      "0.002378097681410597",
      "0.008302638615246674",
      "0.00250935885735287",
      "0.0033848237984370672",
      "-7.023329969844157e-06",
      "0.00024720287176508977",
      "-1.6178048055941384e-05",
      "0.00015398265009921894",
      "-9.804698382637517e-05",
      "-3.3985430774571864e-05",
      "-5.620179604361629e-05",
      "0.0004556963944054385",
      "-0.0007887709839614683",
      "-2.081823921220383e-05",
      "-6.6377151037416886e-06",
      "-0.0004362712734956518",
      "-7.215421223020414e-06",
      "0.00021380990965018398",
      "-5.813096879377244e-05",
      "-2.3776955058279014e-05",
      "-9.207855362361314e-06",
      "-0.0003974525438870706",
      "0.0016194455338883263",
      "-8.192463683816023e-05"
    ],
    [
      "0.002435195699518449",
      "0.002418571991736022",
      "0.01218212006638749",
      "0.0026521915816294984",
      "0.003993657475625586",
      "-2.3301764914814185e-06",
      "0.0003502856456143604",
      "-5.332793581785621e-05",
      "0.00023295552278700037",
      "-7.694053573961319e-05",
      "-4.654885106884605e-05",
      "-8.07796650217787e-05",
      "0.0006280529159544699",
      "-0.001601758132009034",
      "-0.00010602708143976538",
      "-1.4076142485021476e-05",
      "-0.0007367279181442288",
      "-1.63111288767083e-05",
      "0.00034224051279592785",
      "-0.00011885750564875147",
      "-3.8767421038153774e-05",
      "1.7096520906105153e-05",
      "-0.0008980667473828416",
      "0.002502372509643669",
      "-0.00021884732200610067"
    ]
  ],
  "rational_Q": [
    [
      "0.2717294667418232",
      "4.278521094108477",
      "16.08675466511106",
      "2.097973684426807",
      "3.6195650869954137",
      "4.278521094105427",
      "2.710747979390716",
      "48.400311429446134",
      "6.985441818431276",
      "7.7567771758908926",
      "16.08675466511051",
      "48.40031142944595",
      "198.92713407227362",
      "30.58851236459483",
      "27.102215843847077",
      "2.0979736844261114",
      "6.9854418184306795",
      "30.588512364599282",
      "9.051162427752825",
      "7.852352005582094",
      "3.6195650869982456",
      "7.756777175891159",
      "27.102215843846135",
      "7.852352005581622",
      "7.6262586519346725",
      "-0.2168456733539099",
      "0.7643589895206112",
      "0.15093124491587756",
      "0.12195974226287687",
      "-0.21684567335396246",
      "0.46443632140117364",
      "0.8460026590667482",
      "0.23729842583134272",
      "-0.10073074155913375",
      "0.7643589895204903",
      "0.8460026590669143",
      "0.2239161574861104",
      "0.7243568870307925",
      "-0.2893269572772308",
      "0.15093124491594756",
      "0.23729842583143185",
      "0.7243568870308292",
      "-0.7577623893698456",
      "0.24098587713105754",
      "0.12195974226304124",
      "-0.10073074155910278",
      "-0.2893269572771426",
      "0.24098587713110417",
      "0.15673336620308762",
      "0.8978890121733593",
      "-0.878474867852976",
      "-1.3969976433074869",
      "0.5412187579399064",
      "-1.790316232228035",
      "-3.030679278106711",
      "-0.39563723464345973",
      "0.8417689410737279",
      "0.5376349324150523",
      "-3.202753068874553",
      "-6.729804265479479",
      "-2.1006330963949695",
      "1.9521808849303632",
      "0.058961671199881466",
      "-0.8845301873960066",
      "-1.376594851578729",
      "-0.19550435793506563",
      "0.7034874299740697",
      "0.6911421720044555",
      "-0.22504733570335667",
      "1.8625819685688112",
      "-0.6682126918925363",
      "-0.8497191001775136",
      "0.9716024450860071",
      "-2.848575916521701",
      "0.5376349324150381",
      "2.0678426242240264",
      "8.720364355529219",
      "-0.6799697411702385",
      "-1.5754186543532789",
      "5.941010830406044",
      "2.8397115790718255",
      "0.4684113442046595",
      "-2.5408626673367327",
      "0.6113168383893106",
      "-0.20810273396839102",
      "1.4005449468303053",
      "2.4327901101408314",
      "-4.72090507563979",
      "0.8187923031902415",
      "-1.4490486946825372",
      "-0.3219839171939646",
      "4.665823803363496",
      "1.8344860639207354",
      "-2.3174414468268316",
      "0.6362151682670342",
      "0.05896167119938131",
      "0.5669240886159488",
      "1.4448249526461217",
      "-0.1060786201504916",
      "-0.6414527509799516",
      "-0.2081027339685078",
      "0.32745485328431045",
      "1.3446919359880427",
      "-0.06007839928018062",
      "0.6853015537741968",
      "-0.050967362565247115",
      "0.8854909819151526",
      "1.8679940794601613",
      "-1.7437295879831958",
      "0.15006927649733678",
      "0.1173815149609146",
      "-0.949455236719783",
      "-1.1937036704874973",
      "1.160949708529073",
      "0.10828164530992922",
      "0.6911421720030076",
      "0.07094120646335683",
      "-0.8223840634472038",
      "0.6303403106371871",
      "0.2704435560182776",
      "-1.4490486946821557",
      "2.1638492699274434",
      "-4.595982000535417",
      "0.8085779791833053",
      "-0.48582134002879174",
      "0.11738151496085072",
      "-0.3884676025683778",
      "0.20639901513029726",
      "-0.43749228708720267",
      "-0.6786746250127674",
      "-0.4833258837488058",
      "-0.9744962793992296",
      "-0.9185875593106099",
      "1.7502553604263587",
      "0.5958398968952671",
      "-1.7903162322268094",
      "-3.2027530688748467",
      "-0.8845301873961269",
      "-0.22504733570323185",
      "0.8978890121728333",
      "-3.0306792781083027",
      "-6.729804265479581",
      "-1.3765948515789015",
      "1.8625819685686593",
      "-0.8784748678525324",
      "-0.39563723464304806",
      "-2.1006330963949282",
      "-0.19550435793484058",
      "-0.668212691892343",
      "-1.3969976433080427",
      "0.8417689410747712",
      "1.9521808849303512",
      "0.7034874299730459",
      "-0.8497191001775917",
      "3.087251094316255",
      "0.5961297012503544",
      "-1.3890198580938151",
      "2.0678426242240495",
      "3.087251094316637",
      "4.944754860828882",
      "2.8017703205907987",
      "-2.9557228317342363",
      "0.5669240886155569",
      "0.5961297012499235",
      "2.8017703205904994",
      "-2.4234670083171226",
      "1.0260335089883288",
      "0.07094120646312467",
      "-1.3890198580942823",
      "-2.9557228317345814",
      "1.0260335089887773",
      "1.1236731427784015",
      "-0.39059503058380696",
      "-9.569210676628796",
      "2.8397115790705842",
      "24.621724974197416",
      "17.017743125305692",
      "-3.5263914341419",
      "0.9606120138660003",
      "0.32745485328443735",
      "-0.6893095889108412",
      "0.04822294260718762",
      "-0.2756559561642352",
      "3.458913799957889",
      "2.16384926992838",
      "-5.101183999235607",
      "-0.03260765724181339",
      "-0.745747818947329",
      "0.18181610030529",
      "-0.10785041836773554",
      "1.4005449468304172",
      "-0.6893095889101732",
      "-3.80417304193638",
      "8.362998364999838",
      "-1.8906864960269414",
      "0.8854909819150794",
      "-2.9767855848693165",
      "-1.0279235792314483",
      "-0.9158180814295637",
      "1.4172742565089533",
      "-0.3884676025688071",
      "-0.7219245308037456",
      "0.7248640297303612",
      "-2.8699886133013135",
      "-0.4388277781387453",
      "-0.3219839171937288",
      "-5.101183999234977",
      "-5.3854744899591545",
      "-2.9033491497128234",
      "5.959589227390546",
      "-0.9494552367196634",
      "-0.7219245308035848",
      "-1.3254369820441072",
      "2.013389747421395",
      "-2.86541176451551",
      "-0.974496279399549",
      "2.4332787784303287",
      "2.5723553431165818",
      "-0.9856330732248535",
      "-2.4257071617780195",
      "8.720364355529298",
      "0.46841134420336056",
      "2.43279011014103",
      "4.665823803363769",
      "0.9716024450853139",
      "-0.6799697411703943",
      "-2.540862667336995",
      "-4.720905075639968",
      "1.8344860639206038",
      "-2.8485759165220967",
      "-1.5754186543532878",
      "0.611316838388991",
      "0.8187923031905938",
      "-2.3174414468270945",
      "17.01774312530731",
      "0.048222942606027795",
      "-0.032607657241916915",
      "1.4448249526459591",
      "-0.39059503058388423",
      "-3.526391434142088",
      "-0.2756559561640783",
      "-0.7457478189469638",
      "-0.822384063447277",
      "-9.569210676629002",
      "0.9606120138658427",
      "3.45891379995813",
      "0.1818161003055373",
      "-5.787534393906252",
      "-29.136992227662688",
      "1.344691935988284",
      "-3.8041730419355586",
      "-5.787534393905983",
      "14.10974407059447",
      "8.57831819094398",
      "-4.595982000535458",
      "-5.385474489959299",
      "-29.136992227658645",
      "8.578318190944568",
      "20.86758720039264",
      "-9.234999070569643",
      "1.8679940794597707",
      "-1.027923579231844",
      "0.46182399597912854",
      "-4.227674047732384",
      "0.6569859303841398",
      "0.20639901513028672",
      "-1.3254369820436982",
      "-2.881401480778102",
      "-6.970945392883031",
      "2.7106128897024067",
      "-1.1937036704877726",
      "0.7248640297303406",
      "-2.8814014807783717",
      "-0.8476158272950439",
      "-3.9104098810908217",
      "-0.9185875593119157",
      "2.5723553431164206",
      "4.3247503608273306",
      "-1.8185118769886004",
      "-9.201964557786196",
      "-0.10607862015064347",
      "-0.060078399280281435",
      "-1.74372958798293",
      "1.16094970852935",
      "0.6362151682676617",
      "-0.6414527509800177",
      "0.6853015537741831",
      "0.1500692764973235",
      "0.10828164530992106",
      "8.36299836500009",
      "-0.9158180814293254",
      "-2.8699886133015577",
      "0.6303403106377913",
      "-0.10785041836770337",
      "-1.8906864960270258",
      "1.4172742565086665",
      "-0.4388277781387162",
      "-4.227674047732904",
      "-6.970945392883352",
      "0.8085779791841613",
      "-2.9033491497133865",
      "-9.234999070570716",
      "0.6569859303839993",
      "2.7106128897026345",
      "-1.851974952156348",
      "-0.43749228708754884",
      "2.0133897474210305",
      "-0.8476158272951546",
      "-1.851974952155873",
      "1.2835489817873784",
      "1.7502553604277054",
      "-0.9856330732248392",
      "-1.818511876988259",
      "0.4275552876135427",
      "2.0245842324459136",
      "0.27044355601812964",
      "-0.485821340028628",
      "-0.6786746250130374",
      "0.5958398968949041",
      "5.959589227391007",
      "-2.86541176451542",
      "-2.4257071617778965",
      "-3.910409881090613",
      "-9.20196455778554",
      "2.024584232446065",
      "0.2569380240546329",
      "0.4818969602227589",
      "-0.06526836819383747",
      "-0.19950129476640036",
      "-0.25693802405422805",
      "-1.9837742389156234e-13",
      "0.5435220828371976",
      "-0.17530163400078033",
      "-0.08243076798508492",
      "-0.48189696022264383",
      "-0.5435220828369961",
      "1.84735271047498e-13",
      "-0.2374960644565265",
      "-0.15660486435014467",
      "0.06526836819381975",
      "0.17530163400075052",
      "0.23749606445649757",
      "5.003421261053677e-14",
      "0.0668230337314703",
      "0.1995012947665483",
      "0.08243076798501245",
      "0.15660486435022777",
      "-0.06682303373147612",
      "1.953323927126204e-14",
      "-0.06561986475430447",
      "0.9761028358693377",
      "-0.45193569326373195",
      "-0.18001059253284452",
      "-0.14719665693709605",
      "0.33632359985568194",
      "-0.4300661608263301",
      "0.24097369164266788",
      "0.5212890370996803",
      "-1.6241318303201109",
      "1.4255809380651905",
      "-1.4282549046833595",
      "2.6364403253782673",
      "-0.6163801297403891",
      "0.8001538273440462",
      "0.6455964515149706",
      "0.06833103589090621",
      "0.1872922946435814",
      "-0.06357892624325603",
      "-0.03231969367664283",
      "-0.30991945452639086",
      "-0.44636826172065397",
      "0.11216091723991194",
      "0.06764893822904554",
      "-3.181517271637781",
      "0.5212890371000497",
      "-1.2190977742846805",
      "6.824718744864105",
      "-1.0792515130433804",
      "-1.8672228028409752",
      "1.562633261871433",
      "-2.662875159364588",
      "-5.3884492106369555",
      "-1.2219812100653764",
      "5.708048592906136",
      "0.7933233695325803",
      "1.211143222560853",
      "-5.127779745085701",
      "0.560860763102071",
      "1.6619749375600374",
      "1.7957622765443342",
      "3.108089209608344",
      "4.433145400401899",
      "-3.7183728548663404",
      "-4.242154560250757",
      "-0.06139858959599293",
      "-0.6163801297403793",
      "0.6002098497333852",
      "0.08952054826463976",
      "-0.32578045636213376",
      "0.0256056975192625",
      "0.7933233695324158",
      "2.5654705444311543",
      "7.9296732715514135",
      "-1.851670745089422",
      "-1.2309872644229407",
      "0.16854591446836417",
      "0.4593940483824953",
      "0.9392889903437656",
      "0.6539763175324202",
      "-0.06551714577408922",
      "-0.39261082202948727",
      "-0.1197198510567211",
      "-0.8307372416479302",
      "0.7124907316877874",
      "-0.011662781419563137",
      "-0.06357892624307146",
      "1.0988039740161544",
      "0.0036133554312847587",
      "-0.35912932819207233",
      "-0.6562635245802005",
      "1.7957622765431163",
      "2.501733023129395",
      "-1.6193343150332073",
      "-0.03674953698195469",
      "-2.3923965950856596",
      "-0.3926108220298089",
      "-0.18109773073849747",
      "1.6643077566693008",
      "-1.3872100618786305",
      "0.1933447694559971",
      "-0.6608369753683411",
      "-1.3333446616589213",
      "-1.2544423484326817",
      "1.323794862820762",
      "0.3133731367599969",
      "0.1471966569368117",
      "1.6241318303200485",
      "-0.8001538273437659",
      "0.03231969367623452",
      "0.06561986475380273",
      "-0.3363235998555612",
      "-1.425580938065198",
      "-0.6455964515151986",
      "0.30991945452708264",
      "-0.9761028358688651",
      "0.43006616082660454",
      "1.4282549046834674",
      "-0.068331035890703",
      "0.4463682617200703",
      "0.4519356932642575",
      "-0.24097369164277688",
      "-2.636440325378055",
      "-0.1872922946436354",
      "-0.11216091723991094",
      "0.9368588434162682",
      "-0.4762447773199563",
      "-0.943073736733559",
      "-1.2190977742843698",
      "-0.9368588434160927",
      "-3.546713546622434e-14",
      "-0.6512305904583733",
      "-0.5965665040680296",
      "0.6002098497334722",
      "0.47624477731986303",
      "0.6512305904584771",
      "-1.6374132469654874e-13",
      "0.34923903598058537",
      "1.098803974016618",
      "0.9430737367337858",
      "0.59656650406751",
      "-0.349239035980248",
      "-8.603017227745515e-14",
      "10.08739377524293",
      "-3.573263663972435",
      "-2.6628751593643565",
      "5.415306332307368",
      "-3.3912275640454705",
      "14.840379475381305",
      "-2.8830319521066214",
      "2.565470544430971",
      "-7.846845814670242",
      "-16.669539865318683",
      "1.9584255250680445",
      "6.733260657103972",
      "2.5017330231290655",
      "-2.7219015788111687",
      "2.635983603440996",
      "-5.3946561961904775",
      "-0.10042218088754559",
      "1.7455784614821823",
      "1.2111432225606424",
      "-7.846845814670286",
      "-12.78186887321364",
      "3.0054148995269108",
      "0.8906144863644052",
      "0.4593940483821282",
      "3.1511897002569613",
      "4.371413598316934",
      "-2.591295439272901",
      "-1.217578787776096",
      "-0.18109773073834778",
      "-0.5609688278662708",
      "-1.943205355323698",
      "1.2624602696321459",
      "-0.370563574298916",
      "3.108089209608163",
      "-2.721901578811255",
      "3.085208414520623",
      "-2.067684740876822",
      "0.18365462047049994",
      "-0.11971985105690264",
      "-0.5609688278664852",
      "-1.1436055750526362",
      "-0.8846367609951964",
      "0.12309798264765445",
      "-1.3333446616590068",
      "0.9442049721991933",
      "1.1306871631743685",
      "1.5437543527825583",
      "0.148981139719909",
      "-6.824718744864873",
      "5.388449210637437",
      "5.127779745086242",
      "-4.433145400402851",
      "-0.06764893822884227",
      "1.07925151304358",
      "1.221981210065991",
      "-0.5608607631021479",
      "3.71837285486637",
      "3.1815172716392635",
      "1.8672228028411455",
      "-5.7080485929070885",
      "-1.6619749375597375",
      "4.242154560250242",
      "3.3912275640451583",
      "16.669539865317574",
      "-2.6359836034409136",
      "0.08952054826514229",
      "-10.08739377524234",
      "-14.840379475382422",
      "-1.9584255250677678",
      "5.39465619619098",
      "0.0036133554308567044",
      "3.573263663972779",
      "2.8830319521060703",
      "-6.733260657104141",
      "0.10042218088756434",
      "8.560491572774275",
      "-25.965903492268946",
      "7.92967327155025",
      "-12.781868873214709",
      "-8.56049157277546",
      "-5.140461898483643e-14",
      "9.16897493801506",
      "-1.6193343150333368",
      "3.085208414520559",
      "25.96590349226701",
      "-9.168974938014893",
      "4.795754127933182e-13",
      "-1.7139052004832016",
      "0.9392889903432575",
      "4.371413598316513",
      "9.352482056175468",
      "-6.67521737367956",
      "-1.5007636697852842",
      "1.6643077566695978",
      "-1.1436055750522502",
      "-6.3721369010991005",
      "5.7968454680457855",
      "2.073546477042438",
      "-0.830737241648146",
      "-1.9432053553234925",
      "-6.3721369010988775",
      "4.263414459483003",
      "1.6263461514870903",
      "-1.2544423484326788",
      "1.1306871631745183",
      "-9.617531524891731",
      "2.301741057127681",
      "5.45059252719941",
      "0.3257804563622754",
      "1.8516707450892251",
      "-0.6539763175323234",
      "-0.712490731687781",
      "0.06139858959586007",
      "-0.02560569751893865",
      "1.2309872644225959",
      "0.06551714577383529",
      "0.011662781419584042",
      "-3.005414899527281",
      "2.591295439273335",
      "-1.2624602696321703",
      "-0.35912932819268106",
      "-1.7455784614821288",
      "-0.8906144863643739",
      "1.2175787877760116",
      "0.37056357429885955",
      "6.675217373680585",
      "-5.796845468046515",
      "-0.03674953698214723",
      "-2.0676847408768286",
      "1.713905200482984",
      "1.5007636697852342",
      "-2.073546477042395",
      "0.9793789406019335",
      "-1.3872100618794014",
      "-0.8846367609952334",
      "4.263414459483263",
      "-0.9793789406019645",
      "9.449924076639459e-14",
      "1.323794862821048",
      "1.5437543527824658",
      "2.301741057127575",
      "-2.203432534465653",
      "0.4411046817617539",
      "0.6562635245802645",
      "2.39239659508721",
      "-0.19334476945671272",
      "-0.3133731367593491",
      "-0.18365462047052528",
      "-0.12309798264722546",
      "-0.1489811397195235",
      "-1.6263461514869202",
      "-5.450592527199318",
      "-0.44110468176168915"
    ],
    [
      "0.09945319476730799",
      "0.7637715532073933",
      "9.849425961420039",
      "0.8587739629837663",
      "1.9618874938704673",
      "0.7637715532074175",
      "2.607113240378809",
      "45.94241777724303",
      "5.745431470394899",
      "8.639497889033247",
      "9.84942596140789",
      "45.942417777251336",
      "163.38859717094425",
      "33.62258130206077",
      "32.23394398519844",
      "0.8587739629797027",
      "5.74543147039401",
      "33.62258130206409",
      "9.357129267793942",
      "9.246130635469838",
      "1.9618874938788433",
      "8.639497889039363",
      "32.23394398519869",
      "9.246130635458439",
      "6.69857174273654",
      "-0.07551507643416289",
      "0.36031000906587407",
      "0.04844568330029656",
      "-0.01465123986705421",
      "-0.07551507643385602",
      "0.13793487872983817",
      "0.4948244333786771",
      "-0.08307628937722406",
      "-0.3619213634443505",
      "0.36031000906370525",
      "0.494824433369698",
      "0.6720466144445205",
      "-0.04671342004288033",
      "-0.6834227860839823",
      "0.048445683300990354",
      "-0.08307628937491164",
      "-0.046713420041379385",
      "-0.5619917736300627",
      "0.4285072431705509",
      "-0.014651239865759332",
      "-0.36192136344527465",
      "-0.6834227860856389",
      "0.4285072431736127",
      "0.3904691804452637",
      "0.23769097860224697",
      "-0.437573430604007",
      "-0.5951721094971746",
      "0.31843079116318546",
      "0.1614321785647422",
      "-1.5479907737581295",
      "-0.05768604653212713",
      "0.6716984556891318",
      "-0.24725127817976805",
      "-2.2008264614206783",
      "1.3833770295421863",
      "-0.88028943429588",
      "0.6989746176954118",
      "-0.2960336825604458",
      "-0.27100132791513615",
      "-1.090478472007786",
      "1.2748364928933915",
      "0.13304600080717727",
      "0.023220472204440106",
      "1.8253486592576984",
      "0.8749274501320841",
      "-0.7674083161409075",
      "-0.610721760747508",
      "0.40124234170554945",
      "-2.642052241673923",
      "-0.24725127818634116",
      "3.084135082109901",
      "4.486080090505679",
      "-0.32754341867927267",
      "-1.831782342443835",
      "4.393321792283128",
      "2.55938454873363",
      "0.888555780114396",
      "-1.2598204562643112",
      "0.1803770381347877",
      "0.2501896829127302",
      "2.075343203324206",
      "6.600547303343516",
      "-4.386345135829234",
      "0.4300471209293498",
      "-1.2258981441171288",
      "-0.8959707156618855",
      "0.058810135910492986",
      "1.6877856486863831",
      "-0.2664462993272603",
      "0.4950576294376393",
      "-0.29603368256186535",
      "0.21034694379600927",
      "0.1685039832957066",
      "-0.24498736311966504",
      "-0.40846450016046254",
      "0.2501896829171963",
      "0.520452614344419",
      "0.030848902154074875",
      "0.6886888825023602",
      "0.5060453316810755",
      "0.06980922293886897",
      "0.7672631569870274",
      "1.649894452932443",
      "-1.4787690859595901",
      "-0.15488297097630466",
      "-0.09831658419323244",
      "-1.1554761221795373",
      "-1.9845075923740447",
      "1.2402349309716454",
      "0.7073030858890474",
      "0.02322047220451754",
      "-0.7196430949763818",
      "-2.263247697746369",
      "0.10112634722047421",
      "0.7427094910281835",
      "-1.2258981441187393",
      "2.223200998582487",
      "1.6566285535505574",
      "0.6073359891495589",
      "-1.2615050066120133",
      "-0.098316584195024",
      "-0.4116213648130102",
      "-0.8033801836453547",
      "0.37068370664116757",
      "-0.8769840666232359",
      "-0.2732297144477953",
      "-1.3418866194966343",
      "-1.6608313691726773",
      "1.23398875282664",
      "1.1724830808796955",
      "0.1614321785666026",
      "-2.2008264614270545",
      "-0.2710013279133735",
      "1.8253486592610104",
      "0.23769097860283145",
      "-1.5479907737506275",
      "1.3833770295500927",
      "-1.090478472008063",
      "0.874927450129061",
      "-0.4375734306052059",
      "-0.057686046533466304",
      "-0.8802894342985197",
      "1.2748364928899192",
      "-0.7674083161417069",
      "-0.5951721094932971",
      "0.6716984556955895",
      "0.6989746176958995",
      "0.13304600080235837",
      "-0.6107217607456662",
      "0.31012214457099635",
      "0.33119477481838216",
      "-0.7910367408687483",
      "3.084135082112896",
      "0.3101221445599917",
      "4.177504086285515",
      "1.3567477208798238",
      "-2.2391485439757552",
      "0.21034694379775748",
      "0.3311947748191183",
      "1.356747720882981",
      "-0.8623186610015878",
      "1.156062058373136",
      "-0.7196430949765239",
      "-0.7910367408675695",
      "-2.239148543979804",
      "1.156062058378655",
      "1.216835782977024",
      "-1.229621827051312",
      "-12.55768102936153",
      "2.559384548735376",
      "21.966570828498785",
      "19.121987841231874",
      "-4.761826782626843",
      "-0.39106219174309476",
      "0.5204526143383246",
      "-0.19081013915959943",
      "-2.276077828662708",
      "-1.957483062646055",
      "5.2135487886784375",
      "2.223200998583462",
      "-5.078018762101717",
      "-0.8162286679319745",
      "-0.7896831994268688",
      "1.3602837680156186",
      "-0.047916437058627824",
      "2.075343203313768",
      "-0.19081013917301365",
      "0.9482215889268394",
      "8.6174566028289",
      "-3.937293704812822",
      "0.7672631569854852",
      "-3.354372851013698",
      "-1.0303987532514396",
      "-0.6083577113647698",
      "1.5508589266702115",
      "-0.4116213648156712",
      "-0.2520175735771562",
      "2.3052350674312834",
      "-4.1030435130546845",
      "0.2359855633932556",
      "-0.8959707156421395",
      "-5.0780187621035715",
      "-3.9129032438614555",
      "-2.6535416131604843",
      "5.8741355117037815",
      "-1.1554761221789827",
      "-0.25201757358402577",
      "-1.8184299424802446",
      "2.8272116399018183",
      "-3.5908759450509526",
      "-1.3418866194866006",
      "1.8868879657709408",
      "3.262991262277127",
      "-0.26789237048818926",
      "-2.8771381334588573",
      "4.486080090540099",
      "0.8885557801086186",
      "6.600547303347666",
      "0.05881013590059891",
      "0.4012423417024838",
      "-0.3275434186840781",
      "-1.259820456263835",
      "-4.386345135827816",
      "1.6877856486949876",
      "-2.6420522416848167",
      "-1.83178234242707",
      "0.18037703813140687",
      "0.43004712090622566",
      "-0.26644629935803377",
      "19.121987841232187",
      "-2.2760778286647616",
      "-0.8162286679291098",
      "0.16850398327325902",
      "-1.2296218270648271",
      "-4.76182678262329",
      "-1.9574830626394564",
      "-0.7896831994421641",
      "-2.263247697733206",
      "-12.55768102935543",
      "-0.3910621917479827",
      "5.213548788683969",
      "1.3602837680167321",
      "-3.5647683312561744",
      "-28.54271131398172",
      "0.030848902161238683",
      "0.9482215889245037",
      "-3.564768331254465",
      "9.776339066964507",
      "9.176388745107019",
      "1.6566285535393326",
      "-3.9129032438629956",
      "-28.542711313980856",
      "9.176388745106994",
      "11.50070466286977",
      "-9.475544809899096",
      "1.6498944529328952",
      "-1.0303987532521328",
      "-1.1933539910997037",
      "-4.04522284258726",
      "0.5141663635470913",
      "-0.8033801836416986",
      "-1.8184299424784565",
      "-2.7086753068230554",
      "-9.396307857271792",
      "3.2131026609748865",
      "-1.984507592373903",
      "2.305235067437609",
      "-2.7086753068208806",
      "0.6066650009987206",
      "-3.798076042776517",
      "-1.6608313691733076",
      "3.262991262276153",
      "3.3253999706220863",
      "-1.7231035722700039",
      "-9.510020304333148",
      "-0.24498736312380667",
      "0.6886888824974301",
      "-1.4787690859599232",
      "1.240234930970265",
      "0.495057629434442",
      "-0.40846450015761737",
      "0.5060453316869603",
      "-0.1548829709791327",
      "0.7073030858881955",
      "8.617456602829796",
      "-0.6083577113578849",
      "-4.103043513052539",
      "0.10112634722433275",
      "-0.04791643706026582",
      "-3.937293704810774",
      "1.55085892667903",
      "0.23598556338925614",
      "-4.045222842588671",
      "-9.396307857263682",
      "0.607335989140105",
      "-2.653541613156369",
      "-9.47554480989248",
      "0.5141663635455059",
      "3.2131026609732327",
      "-2.197462929850898",
      "0.37068370664367173",
      "2.827211639905244",
      "0.6066650009938035",
      "-2.1974629298582466",
      "-1.4237950665881047",
      "1.2339887528352371",
      "-0.267892370486938",
      "-1.723103572264344",
      "0.7750377868637817",
      "1.6594971861684433",
      "0.7427094910304028",
      "-1.2615050066130844",
      "-0.8769840666407253",
      "1.1724830808830857",
      "5.874135511704115",
      "-3.5908759450482557",
      "-2.877138133463496",
      "-3.798076042775815",
      "-9.510020304324852",
      "1.6594971861786905",
      "0.07754089399382043",
      "0.3295214428329983",
      "-0.037634636670947234",
      "-0.26291152554495056",
      "-0.07754089399411625",
      "1.612683225602069e-13",
      "0.3690964855459642",
      "0.01151043739469461",
      "-0.11828542625669052",
      "-0.3295214428330552",
      "-0.3690964855402431",
      "-1.9267635932727976e-12",
      "-0.42876532989268185",
      "0.14589170822257833",
      "0.03763463667125436",
      "-0.01151043739391103",
      "0.4287653298937051",
      "5.090785828520156e-13",
      "0.19959939132805216",
      "0.2629115255467511",
      "0.1182854262511684",
      "-0.14589170822496939",
      "-0.19959939132987753",
      "-1.084936541866343e-12",
      "-0.5288286147797914",
      "-0.09263080991268313",
      "0.05651452209361278",
      "0.017966458523308814",
      "-0.22970889675109543",
      "0.18877366129552822",
      "0.1998411691801563",
      "-0.20374862171757321",
      "-0.2006464366197799",
      "-2.6819047429133573",
      "-1.3760559801489989",
      "0.4015198957713696",
      "-0.08507620357666273",
      "0.17782766394227933",
      "0.020538654608614596",
      "-0.4081643499484967",
      "0.1256558371658634",
      "0.12711727053368094",
      "0.14833196140813568",
      "1.6117834156177095",
      "1.7285551578234084",
      "-0.7440884564723651",
      "-0.43690280720378544",
      "-0.6643575746100426",
      "-2.699836892236295",
      "-0.20064643662409634",
      "0.34369679108390955",
      "7.698826173466224",
      "-0.5706947894202172",
      "-0.7503295723202305",
      "1.6313331504488342",
      "-2.5085056400062924",
      "-4.587220654438496",
      "-0.49159604647619176",
      "6.42712247727033",
      "0.4063982108038584",
      "1.0290041066718503",
      "-1.3755503610092632",
      "1.1083751063532983",
      "1.0234600374161418",
      "1.5321497787440321",
      "2.2306092305336445",
      "3.3461161024932164",
      "-3.284725883239867",
      "-2.691188560071086",
      "-0.16172504193299153",
      "0.1778276639437066",
      "0.708982278939939",
      "-0.8222619518404244",
      "-0.6089301684246988",
      "0.5115267734871201",
      "0.40639821080797234",
      "1.2939048621444027",
      "4.4740901238674455",
      "-2.182960843008984",
      "-0.6304800126061412",
      "-0.0329760280536078",
      "0.33343871624185445",
      "0.3872264997396706",
      "0.4324896249697489",
      "0.08436680493277089",
      "-0.12240908341452894",
      "-0.7582421430098333",
      "-1.0529468387751233",
      "1.711850020311468",
      "0.261477036045216",
      "0.14833196140724317",
      "1.1457351738869297",
      "-1.1253879675767189",
      "0.27965016296009926",
      "0.06901852935160747",
      "1.5321497787394684",
      "2.746615921052555",
      "3.0826504555174616",
      "-0.40485892587415384",
      "-3.1628413687742487",
      "-0.1224090834083524",
      "-0.2863200754489727",
      "1.3547822190711871",
      "-1.3232313819915975",
      "0.07914532068593456",
      "-0.9719220072929026",
      "-1.7414472717588811",
      "-1.117664591417496",
      "1.9632943958746294",
      "1.1006953144820688",
      "0.22970889675021813",
      "2.681904742936537",
      "-0.020538654606457468",
      "-1.611783415612078",
      "0.5288286147700018",
      "-0.1887736612986008",
      "1.3760559801488363",
      "0.40816434995046647",
      "-1.728555157819567",
      "0.0926308099114345",
      "-0.19984116917950642",
      "-0.40151989576705566",
      "-0.12565583716161485",
      "0.7440884564748735",
      "-0.056514522093492996",
      "0.20374862171624106",
      "0.08507620357917339",
      "-0.1271172705379197",
      "0.43690280719613805",
      "1.6198386713345467",
      "-0.03039262370216368",
      "-0.8954805426899848",
      "0.3436967910890997",
      "-1.6198386713309951",
      "-2.212935086137284e-12",
      "0.0856556971620229",
      "-2.27785269490001",
      "0.7089822789301576",
      "0.03039262369633217",
      "-0.08565569715647436",
      "1.6659641023054243e-12",
      "1.1115988803056656",
      "1.1457351738892563",
      "0.8954805426981416",
      "2.2778526948904427",
      "-1.111598880298045",
      "-4.2781301348530186e-12",
      "7.655109568502469",
      "-2.6887127215460858",
      "-2.508505639998355",
      "5.329897792540858",
      "-6.940575257477458",
      "12.379679714102247",
      "-1.052896531030543",
      "1.2939048621539775",
      "-8.078056857792092",
      "-14.185483934843807",
      "1.0080762167191788",
      "6.986091433734482",
      "2.746615921043483",
      "-3.1091070313675986",
      "1.625307072262603",
      "-4.7088318242518845",
      "0.7097034968910667",
      "1.0263127560501892",
      "1.029004106684553",
      "-8.078056857801634",
      "-10.952167215749261",
      "4.862019606966368",
      "0.2035711547581629",
      "0.3334387162413326",
      "2.1636474784962854",
      "5.447168594612695",
      "-2.666629313627157",
      "-1.8583344440953287",
      "-0.28632007545136223",
      "-0.24273037601968744",
      "-1.0625727979617081",
      "-0.34469871788251494",
      "0.5500291153308088",
      "2.230609230555876",
      "-3.1091070313619773",
      "4.845245886088635",
      "-2.2837071521729007",
      "-0.8995140681742412",
      "-0.7582421430161564",
      "-0.24273037602145567",
      "-1.3455474218588455",
      "0.9246720827159953",
      "0.03697602399797804",
      "-1.7414472717460925",
      "0.6194598374148256",
      "0.5873693757686672",
      "1.1445250291643476",
      "0.003969968668255004",
      "-7.698826173447858",
      "4.587220654439047",
      "1.3755503609977184",
      "-3.3461161024982577",
      "0.6643575746073899",
      "0.5706947894396375",
      "0.4915960464842089",
      "-1.108375106358051",
      "3.28472588324526",
      "2.6998368922554152",
      "0.7503295723163095",
      "-6.427122477261774",
      "-1.0234600374230645",
      "2.6911885600678866",
      "6.940575257474639",
      "14.18548393484215",
      "-1.6253070722540275",
      "-0.8222619518141702",
      "-7.655109568495163",
      "-12.379679714102398",
      "-1.0080762167232202",
      "4.708831824242826",
      "-1.1253879676024292",
      "2.688712721540097",
      "1.052896531036012",
      "-6.986091433725593",
      "-0.7097034968877602",
      "8.452215522595235",
      "-26.18286837198888",
      "4.4740901238738155",
      "-10.952167215751409",
      "-8.452215522594908",
      "1.0713323211143552e-12",
      "7.801525355649899",
      "3.0826504555278413",
      "4.84524588609047",
      "26.182868371987702",
      "-7.801525355649165",
      "-3.164884246053105e-12",
      "-2.223322512930372",
      "0.38722649973687406",
      "5.447168594598219",
      "9.46348625000613",
      "-7.109624163364461",
      "-1.6980262084409687",
      "1.3547822190768184",
      "-1.3455474218516401",
      "-7.827477281219093",
      "5.802873224123429",
      "3.3813790821639294",
      "-1.0529468387682264",
      "-1.06257279795836",
      "-7.8274772812121975",
      "5.432560421335665",
      "1.0877361393754221",
      "-1.1176645913970253",
      "0.5873693757630438",
      "-12.46939099534063",
      "1.5754438366265004",
      "5.235155553760501",
      "0.6089301684244509",
      "2.1829608430088583",
      "-0.432489624968919",
      "-1.7118500203035065",
      "0.16172504193034995",
      "-0.5115267734853217",
      "0.6304800126061244",
      "-0.08436680492933604",
      "-0.2614770360413191",
      "-4.862019606965228",
      "2.6666293136314017",
      "0.3446987178872311",
      "0.2796501629619868",
      "-1.026312756057524",
      "-0.20357115475212526",
      "1.8583344441000917",
      "-0.5500291153323444",
      "7.109624163366554",
      "-5.80287322411484",
      "-0.4048589258886089",
      "-2.28370715217335",
      "2.223322512932847",
      "1.698026208429889",
      "-3.3813790821695275",
      "1.8668275656153372",
      "-1.3232313819988066",
      "0.9246720827102344",
      "5.432560421338012",
      "-1.8668275656109858",
      "4.990785163853414e-12",
      "1.9632943958603328",
      "1.144525029158929",
      "1.5754438366178003",
      "-2.043311534590709",
      "0.8840307551267422",
      "-0.06901852935716474",
      "3.1628413687872854",
      "-0.07914532067384951",
      "-1.1006953144803455",
      "0.8995140681733345",
      "-0.03697602399810688",
      "-0.0039699686698483755",
      "-1.0877361393740217",
      "-5.235155553759734",
      "-0.8840307551337229"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.0023292762117074067",
    "0.002329279400998971",
    "0.0023293011221627315",
    "0.0023292987063649236",
    "0.0023292757798014517",
    "0.0023295046119568294",
    "0.0023293330928416288",
    "0.0023292925348522846",
    "0.002329351437376142",
    "0.0023293680823529427",
    "0.002329273275851739",
    "0.0023293218172376774",
    "0.002329284024696525",
    "0.002329357309687003",
    "0.00232957454212765",
    "0.002329382995799215",
    "0.0023293035192894994",
    "0.0023293123552913094",
    "0.0023293839565265368",
    "0.0023294553599491788",
    "0.002329282318770199",
    "0.0023293071282568926",
    "0.002329304171717724",
    "0.0023292785819865455",
    "0.002329540054031232",
    "0.002329342504890478",
    "0.00232929710578814",
    "0.002329362033605344",
    "0.0023293817074001187",
    "0.002329276260848549",
    "0.0023293301677179885",
    "0.002329288236741931",
    "0.0023293747484583838",
    "0.002329572501539904",
    "0.0023294002503093415",
    "0.002329309602417001",
    "0.0023293187266793434",
    "0.002329400561624043",
    "0.002329474515104389",
    "0.0023293488128305457",
    "0.002329344136422394",
    "0.002329300155673458",
    "0.0023297446095454388",
    "0.002329409416488573",
    "0.0023293322853275575",
    "0.002329445543605801",
    "0.0023294767898813943",
    "0.0023292954478601165",
    "0.0023293884407257015",
    "0.0023293160415928616",
    "0.0023294567192114327",
    "0.0023298664447591027",
    "0.0023295056100797102",
    "0.0023293534379396925",
    "0.002329370172264234",
    "0.0023295078999880266",
    "0.002329642918300906",
    "0.0023293390781417246",
    "0.0023292979360680487",
    "0.002329710592027938",
    "0.002329403252797288",
    "0.002329328268602592",
    "0.002329434735511291",
    "0.002329465622296918",
    "0.0023292935895227384",
    "0.00232938296023265",
    "0.0023293134815245368",
    "0.002329449307458953",
    "0.0023298526448872537",
    "0.0023294974258858906",
    "0.0023293489649744738",
    "0.0023293653257443593",
    "0.002329496888305946",
    "0.0023296298890215002",
    "0.0023292746287161027",
    "0.002329521539535343",
    "0.0023293282588589294",
    "0.002329291180376438",
    "0.0023293500385097032",
    "0.002329364414283824",
    "0.00232927250066007",
    "0.0023293193792996206",
    "0.0023292828388317695",
    "0.002329355154478067",
    "0.0023295317508867405",
    "0.002329377605513091",
    "0.002329301505988857",
    "0.002329309206261397",
    "0.0023293801325611737",
    "0.0023294418948066964",
    "0.0023311131814444754",
    "0.00233016937784317",
    "0.0023296718983089864",
    "0.0023301742314053883",
    "0.002330411023537005",
    "0.00232949021623785",
    "0.0023299851705114883",
    "0.0023296020234239317",
    "0.00233030580162548",
    "0.0023345828792712617",
    "0.0023306537890337943",
    "0.0023297918621594475",
    "0.0023299144896214304",
    "0.0023305599908395964",
    "0.002331610792081018",
    "0.0023294873764139294",
    "0.0023293808353024004",
    "0.002329574439076134",
    "0.002329604568542861",
    "0.0023293213939215886",
    "0.002329467348761601",
    "0.002329353095624313",
    "0.0023295693855942233",
    "0.0023301221789565714",
    "0.002329639135473812",
    "0.00232941226320347",
    "0.0023294355752838457",
    "0.002329653912412428",
    "0.0023298359267325884",
    "0.0023293178873028298",
    "0.002329412245854859",
    "0.0023294376702372005",
    "0.002329287626516648",
    "0.0023293648691032546",
    "0.002329304706923912",
    "0.00232942370392761",
    "0.002329732058338436",
    "0.0023294621717344036",
    "0.002329335358132101",
    "0.0023293486473312404",
    "0.0023294640034071117",
    "0.0023295711039196774",
    "0.0023296224164302036",
    "0.0023297015872298264",
    "0.002329341488105645",
    "0.0023295268544061406",
    "0.0023293831747139533",
    "0.0023296719190203843",
    "0.00233051834136666",
    "0.0023297716698730524",
    "0.002329454909355315",
    "0.0023294897808996424",
    "0.002329763295116529",
    "0.0023300550532982813",
    "0.002329758883637949",
    "0.0023293539714392573",
    "0.0023295663474141833",
    "0.0023294006273718916",
    "0.0023297133929269472",
    "0.0023306528470735718",
    "0.002329825394251342",
    "0.002329485518261446",
    "0.00232952315891381",
    "0.0023298331333254834",
    "0.002330133028780631",
    "0.00232927025094058",
    "0.0023293130168094804",
    "0.002329279661698216",
    "0.0023293424573899817",
    "0.0023295332921901063",
    "0.0023293649190645645",
    "0.002329296880098596",
    "0.0023293043983624606",
    "0.0023293675186135928",
    "0.002329427708861471",
    "0.002329440771714043",
    "0.00232934115045785",
    "0.002329536562821936",
    "0.002330039903562502",
    "0.0023295989599347085",
    "0.002329392982264962",
    "0.002329414461845541",
    "0.0023296077191091594",
    "0.0023297794179981237",
    "0.002329293119173517",
    "0.0023293848076670013",
    "0.0023296395006094867",
    "0.00232941561526593",
    "0.0023293181056091936",
    "0.0023293286671166903",
    "0.0023294200419509536",
    "0.0023295037950554843",
    "0.0023296360130026362",
    "0.002330920376467359",
    "0.0023297553296284636",
    "0.0023294642277760986",
    "0.002329502774558236",
    "0.0023297713564059707",
    "0.0023300766497682582",
    "0.002330797155911128",
    "0.002330729828547068",
    "0.0023298530100924835",
    "0.0023298725683275124",
    "0.0023308579334771298",
    "0.0023310054117297407",
    "0.0023298715117373286",
    "0.0023295122200982644",
    "0.002329551726872775",
    "0.002329898218371178",
    "0.0023302065968898965",
    "0.00232935625805191",
    "0.0023293726284625044",
    "0.0023295163692691593",
    "0.002329648333642882",
    "0.00232938953806177",
    "0.0023295599708729785",
    "0.002329695128068401",
    "0.0023299065790720907",
    "0.0023302528824567055",
    "0.0023306126497646294"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.1170386310970074016000000 +/- 3e-30]",
      "[1.583230088020388009818162 +/- 6.24e-26]",
      "[3.681646505374666076268212 +/- 4.63e-25]",
      "[0.8243517138511749340254691 +/- 3.00e-26]",
      "[0.2049488096500594245507730 +/- 2.87e-26]",
      "[0.07778662870992066571301939 +/- 1.85e-27]",
      "[7.682890921580278451057600 +/- 2.77e-25]",
      "[0.05852184874422411682078540 +/- 1.27e-27]",
      "[0.07446202193430171409496317 +/- 5.33e-28]",
      "[3.167891874446196086443927 +/- 2.27e-26]",
      "[0.9273004679873131774469529 +/- 1.32e-26]",
      "[0.8108506576223171428982396 +/- 4.18e-26]",
      "[0.02778930547389613149718528 +/- 2.54e-27]",
      "[0.05412189822498214954806690 +/- 2.39e-27]",
      "[0.02517675023854522059704529 +/- 9.67e-28]"
    ],
    [
      "[0.05873297314047633336850000 +/- 3e-31]",
      "[0.06871750894318323502458093 +/- 4.09e-27]",
      "[0.5067084969366042353178623 +/- 3.74e-26]",
      "[0.1106494456716345153818524 +/- 1.25e-26]",
      "[0.06470573651345899624589413 +/- 4.01e-27]",
      "[0.01270831136637253756691551 +/- 2.05e-27]",
      "[0.2779664072713013255930721 +/- 2.63e-26]",
      "[0.01158848591092061822883932 +/- 5.99e-28]",
      "[0.01298387637225399875019985 +/- 4.29e-27]",
      "[1.329874924852992291573228 +/- 3.43e-25]",
      "[0.1660782829131974513239073 +/- 3.22e-26]",
      "[0.1858037006015758688212717 +/- 1.47e-26]",
      "[0.01036078413948894261233093 +/- 2.21e-27]",
      "[0.01163629411805007284715969 +/- 2.09e-27]",
      "[0.007568038944166132829238351 +/- 2.52e-29]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.2244910839945078
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack22_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 22,
  "lambda_polygon": 4,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.0",
    "0.135"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "1.0000000000000002",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-0.5",
    "0.5000000000000001",
    "0.5",
    "-0.5000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.4999999999999999",
    "-0.4999999999999999",
    "-0.4999999999999999",
    "0.4999999999999999",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.0026501728685987685",
      "0.0026537999281981872",
      "0.004826590348139815",
      "0.0026881279911781164",
      "0.0031579686782911335",
      "1.6971851591974587e-06",
      "9.561930985570137e-05",
      "1.1829727651409734e-05",
      "8.651791424118986e-05",
      "-0.00010059371861146268",
      "2.9346531428416135e-05",
      "1.7241601805757625e-05",
      "6.216637325214184e-05",
      "-0.000486491261298162",
      "1.1716326367232669e-05",
      "4.21898720276667e-06",
      "-0.00023800199623502614",
      "-6.259494716816116e-06",
      "0.00010737061657604148",
      "1.9302848830178214e-05",
      "4.954140820990698e-06",
      "-2.5463877380957428e-05",
      "1.4650662174362389e-05",
      "0.0008714302556043918",
      "1.3312106311528044e-05"
    ],
    [
      "0.0026439450125156955",
      "0.0026574253631926805",
      "0.004622348133694824",
      "0.0026948046080899246",
      "0.003078130152313591",
      "-8.073484355797191e-07",
      "8.557276960769937e-05",
      "6.9084050498594875e-06",
      "7.113676269932106e-05",
      "-0.00011237693029291072",
      "3.051715641007781e-05",
      "9.406602487487081e-06",
      "5.449061405965164e-05",
      "-0.00040892439009522247",
      "-1.501248434959406e-06",
      "3.4162377387420867e-06",
      "-0.00019784838461248054",
      "-6.63242691821961e-06",
      "9.074506514432646e-05",
      "4.821011901334798e-05",
      "7.752758897634113e-06",
      "-3.2020575865202585e-05",
      "-3.0365301715586273e-05",
      "0.0007491750883060546",
      "-3.88978591613058e-06"
    ],
    [
      "0.002685210544125176",
      "0.002694074532055552",
      "0.007299103381388057",
      "0.002779869339998108",
      "0.003666436643950846",
      "-1.830262359400654e-06",
      "0.00021198209087528426",
      "2.250830982047782e-05",
      "0.00016542781648191788",
      "-0.0002006177583548024",
      "5.836620349751539e-05",
      "1.6224037097261534e-05",
      "0.00021757272749957352",
      "-0.0009579862019357117",
      "-1.2587175931130783e-05",
      "5.73623819985917e-06",
      "-0.000478845788038644",
      "-2.33711379214617e-05",
      "0.00021122052057599057",
      "8.778972065156252e-05",
      "1.6521546131394102e-05",
      "-5.985861208050696e-05",
      "-3.393768473804315e-05",
      "0.0017751351648232282",
      "4.2740097440395834e-05"
    ],
    [
      "0.0026651390609665855",
      "0.002686889733600289",
      "0.005597482379278921",
      "0.0027736236950319814",
      "0.0033842778239411447",
      "3.4803291198117365e-06",
      "0.00014045224495640198",
      "1.4566432231910671e-05",
      "0.00011713097571101068",
      "-0.00012420077251604677",
      "6.234974931657207e-05",
      "4.388387494911179e-06",
      "0.00011507298665032596",
      "-0.0006247963197327588",
      "-8.376825807517831e-06",
      "-1.7751456060690889e-06",
      "-0.000308660724859944",
      "-1.5652362967173267e-05",
      "0.0001532872701000321",
      "6.570407681997092e-05",
      "1.1905309165012818e-05",
      "-2.5950624373983357e-05",
      "-4.450970540472129e-05",
      "0.001166399118245238",
      "1.3130249236341844e-08"
    ],
    [
      "0.002644814288093846",
      "0.002658718970180401",
      "0.004720426108911509",
      "0.0026973354727510683",
      "0.0031050615927398885",
      "-2.8899296280989427e-06",
      "9.2658970242109e-05",
      "4.618991707753031e-06",
      "7.400581588205146e-05",
      "-0.00013273245505787603",
      "2.922872923699234e-05",
      "7.40201063601559e-06",
      "5.358250563959343e-05",
      "-0.0004243143569701683",
      "-3.407764409749209e-06",
      "4.934483719886036e-06",
      "-0.00020754389624249613",
      "-5.9244942213750246e-06",
      "9.485820592137509e-05",
      "4.760216831107156e-05",
      "4.723722030373816e-06",
      "-4.263860349462632e-05",
      "-3.6319724459916254e-05",
      "0.0007999123460723767",
      "-1.3917745804690098e-05"
    ],
    [
      "0.014342209701554262",
      "0.009764210712102489",
      "0.9522720561463369",
      "0.005931693473315423",
      "0.1645567965185874",
      "0.003363367130584283",
      "-0.00479659966826236",
      "0.005503759590193691",
      "0.030002114859899162",
      "-0.07642479112019882",
      "0.003366751731687217",
      "0.0308427137590536",
      "-0.022745625746464583",
      "-0.2951941609048254",
      "0.020053207883553366",
      "0.008266771934949006",
      "-0.10504067896052835",
      "0.0022264587885182123",
      "0.03158781179100054",
      "-0.026034983249721748",
      "-0.0032006383020223477",
      "-0.012238887631567148",
      "0.047955739469478405",
      "0.25631934888088087",
      "0.008950050105321548"
    ],
    [
      "0.0027276563183346175",
      "0.002844390564693254",
      "0.014244147844418773",
      "0.0035745579136543383",
      "0.004216708350547176",
      "-1.845396076440819e-05",
      "0.0004463302189658813",
      "3.6908210103015165e-05",
      "0.00022867887329318913",
      "-0.0007245243777195751",
      "0.00010024668370910179",
      "1.1409867331435412e-05",
      "0.0017925735581728714",
      "-0.0016930693473761636",
      "-0.00022899026928835023",
      "4.6450327963718275e-06",
      "-0.0008356722920580097",
      "-0.0001232604901099865",
      "0.00033114901510788276",
      "0.00046003386958808",
      "0.0001523162907205425",
      "-0.00014373259548518654",
      "-0.0009000282063462441",
      "0.0027575158347175684",
      "-7.1632154514620765e-06"
    ],
    [
      "0.0026545687608791105",
      "0.0026813164165262215",
      "0.005435774310040241",
      "0.002722491295354979",
      "0.0032547459313077517",
      "-1.0394302843818415e-06",
      "0.00010753713561115864",
      "3.524969244948795e-06",
      "9.587285317129069e-05",
      "-0.0001900914480299725",
      "4.598682987586897e-05",
      "1.793883953121435e-05",
      "3.894080959679242e-05",
      "-0.0006178029990932967",
      "-1.756340129451797e-05",
      "6.255720414090206e-06",
      "-0.00027478995987530034",
      "-8.903372598306064e-06",
      "0.00012496762821263252",
      "6.82049499739458e-05",
      "1.2993464617080973e-05",
      "-5.088321463200412e-05",
      "-9.296412460855035e-05",
      "0.0010231041381187492",
      "-2.3714226953754455e-05"
    ],
    [
      "0.002738802830651787",
      "0.002784511227884964",
      "0.01128835480480389",
      "0.002858083754790732",
      "0.0047381125986818125",
      "-3.1389282557981773e-05",
      "0.00034580870340096537",
      "-1.019036349067021e-05",
      "0.0003108662848002588",
      "-0.000665963961815168",
      "0.00010473436682737711",
      "5.192750097388718e-05",
      "-7.17180304801476e-05",
      "-0.001974060268325941",
      "-1.986837370944808e-05",
      "4.1808086489002595e-05",
      "-0.0008818463492121791",
      "-1.0725359807149674e-06",
      "0.0003990043178049945",
      "0.00026169566748581575",
      "1.617973112305349e-05",
      "-0.00027763053153727026",
      "-0.0001972245568362431",
      "0.0033908599250538837",
      "-0.00015985295484379687"
    ],
    [
      "0.00271211171783727",
      "0.0028342932882645167",
      "0.008694192683039456",
      "0.0029996252973066473",
      "0.004158243417779801",
      "1.7533475254920853e-05",
      "0.00023050041232712995",
      "1.6936730091327084e-05",
      "0.00022742103204645455",
      "-0.0004558416967077337",
      "0.00017721507645691013",
      "3.629399455709597e-05",
      "-9.553664421219978e-07",
      "-0.0012825563882576398",
      "-8.587715793191756e-06",
      "-2.848689427654413e-06",
      "-0.0005673986357302777",
      "-1.7242522315613438e-05",
      "0.0002977164646080076",
      "0.00015540579801287036",
      "4.2798282417715556e-05",
      "-5.765535748046102e-05",
      "-0.0002556173218606599",
      "0.0021926810580381716",
      "-0.00010903534802517189"
    ],
    [
      "0.0026509218128086005",
      "0.0026551043860182197",
      "0.004923261801002597",
      "0.0026892081206032667",
      "0.0031847339371299187",
      "-5.172498923815329e-07",
      "0.00010333969518916812",
      "9.291014512629576e-06",
      "8.926044656173005e-05",
      "-0.00012180251980567092",
      "2.8103471304452017e-05",
      "1.5508708050133645e-05",
      "5.7406230332910885e-05",
      "-0.0004977645360026813",
      "9.682958887593412e-06",
      "5.900851752236502e-06",
      "-0.00024639365679051317",
      "-5.321805411036833e-06",
      "0.00011131573406341957",
      "2.1293174887342578e-05",
      "2.0586649896014584e-06",
      "-3.6779953976388365e-05",
      "6.903850636098948e-06",
      "0.0009233582972672431",
      "2.641464076726383e-06"
    ],
    [
      "0.002715603623605014",
      "0.002727481231116452",
      "0.00788249407896963",
      "0.002919166297738784",
      "0.004231061691248858",
      "5.672382672929572e-06",
      "0.00028134289251044377",
      "4.326559277536939e-05",
      "0.0002556153683303118",
      "-0.00022753426842644518",
      "0.00010500836802902905",
      "4.143241641137235e-05",
      "9.044837944143193e-05",
      "-0.0010787225217885302",
      "0.0001591608830788726",
      "1.031752325096977e-05",
      "-0.0005987336817796329",
      "1.063970835794441e-05",
      "0.00030090603156480587",
      "1.9533975609157528e-05",
      "-3.4421823817171694e-06",
      "-7.810883969120195e-05",
      "0.00018213132885878624",
      "0.0023629512240904704",
      "-4.860901752191737e-05"
    ],
    [
      "0.002670616571918942",
      "0.0026777385887909342",
      "0.006447899304645352",
      "0.0027277927522538136",
      "0.0034648763200069575",
      "6.352019240080001e-07",
      "0.0001588062521293775",
      "1.8525381845022666e-05",
      "0.00013665196381208445",
      "-0.00021725657804800606",
      "3.819066150276444e-05",
      "3.9780246592974496e-05",
      "0.00013274392039614247",
      "-0.0007960488347222614",
      "1.659584324496497e-05",
      "1.261971714405808e-05",
      "-0.0003940494271172999",
      "-1.0759677478239574e-05",
      "0.00016704810899348258",
      "2.210395683782694e-05",
      "8.015186217153228e-06",
      "-5.7815669480234496e-05",
      "1.5763334964899342e-05",
      "0.0014421350074711376",
      "2.6473752271344514e-05"
    ],
    [
      "0.002819325627549606",
      "0.002859413031043974",
      "0.01752856554448016",
      "0.0029672510183568527",
      "0.005745911573574607",
      "-3.7144383534326903e-06",
      "0.0005096315953348939",
      "-9.695722688927444e-06",
      "0.0004710253740911647",
      "-0.000905907594115651",
      "0.00015147538938946995",
      "0.00014686978795543917",
      "0.0003757848839694246",
      "-0.003687555013109923",
      "-0.000255064521052235",
      "4.662098901372741e-05",
      "-0.0015305911628435693",
      "-7.399569204678957e-05",
      "0.0006333957305018712",
      "0.00015835754659871275",
      "6.939082523277964e-05",
      "-0.00023624221877837867",
      "-0.0006520241656622783",
      "0.005266239097158099",
      "-3.08765011275405e-05"
    ],
    [
      "0.2770438781781284",
      "0.3044714377312798",
      "2.124815660163082",
      "0.9344991606084081",
      "0.8419544801094994",
      "-0.25707933438323466",
      "0.1152681369856964",
      "-0.4846883584359349",
      "0.21657581080807772",
      "-0.013205663176018342",
      "0.4115103344323472",
      "-0.014779833772613703",
      "-0.03306715707084844",
      "0.2112715253943219",
      "-0.510444688359284",
      "0.12799439905989235",
      "0.15795350427410773",
      "-0.09525497649884195",
      "0.4104551258777221",
      "-0.18776775684743416",
      "0.31920697358985056",
      "-0.4827353853349928",
      "0.41566619077597605",
      "0.35385800134300543",
      "-0.6046798247429899"
    ],
    [
      "0.0028929690513071105",
      "0.0030240475461964116",
      "0.0300129664532757",
      "0.003040945179673436",
      "0.0070797838534242714",
      "-5.2039804512974944e-05",
      "0.0008443954924509061",
      "-1.3279982407888306e-05",
      "0.0006918888556864896",
      "-0.0023493715869857624",
      "0.00015412485755601373",
      "0.00038304814850136006",
      "0.0003833995823429087",
      "-0.005571325514134638",
      "-0.0002151810537220091",
      "0.00015907282822503005",
      "-0.0024281632166257027",
      "-5.656463640512462e-05",
      "0.0008576849155820831",
      "0.00035397605571877263",
      "0.00013624273428584097",
      "-0.0006882134500909737",
      "-0.0009226192004309008",
      "0.008818299870255212",
      "-0.0001033094649567751"
    ],
    [
      "0.0027114495678734964",
      "0.0027138511239070367",
      "0.00923310594807357",
      "0.0027696759786376176",
      "0.004134232597770138",
      "-9.928355343284264e-06",
      "0.000297454242081846",
      "2.7534465678511155e-05",
      "0.0002417112890754221",
      "-0.00040603173340061905",
      "5.239809072963443e-05",
      "4.777685974522544e-05",
      "0.00014041929377875883",
      "-0.0012990958030244827",
      "5.282993473258424e-05",
      "2.6039494625359065e-05",
      "-0.0006812271451461061",
      "-7.899753761612583e-06",
      "0.0002922516674044203",
      "6.638672823711987e-05",
      "-3.7991865414068496e-06",
      "-0.00013841419623838866",
      "0.00010922418481873343",
      "0.002624701192517634",
      "2.395243703668349e-05"
    ],
    [
      "0.002690378263687679",
      "0.0027058552312900167",
      "0.007431213010458274",
      "0.0027764563171149646",
      "0.003795275747929131",
      "-3.518443137602835e-06",
      "0.00022653936055856678",
      "1.89365857954011e-05",
      "0.0001832541285882929",
      "-0.00024135294036956042",
      "6.220118930764426e-05",
      "1.2986097211458439e-05",
      "0.00011615484451270445",
      "-0.00099315507198974",
      "1.5170920466408484e-05",
      "8.197261499239666e-06",
      "-0.0005032236892167121",
      "-1.2286764509512663e-05",
      "0.0002305575648165214",
      "8.114142043487931e-05",
      "3.865518099010454e-06",
      "-7.683522318803125e-05",
      "-2.5622080612076363e-06",
      "0.001937644347905225",
      "4.246210364478663e-06"
    ],
    [
      "0.013140852850035207",
      "0.00980226920778463",
      "1.070289518888661",
      "0.004858921023392474",
      "0.15486503945050795",
      "-0.0018010223373573987",
      "0.02447797192828157",
      "0.000783602307268975",
      "0.025397796175348212",
      "-0.08616613698990719",
      "-0.003450006343511199",
      "0.02000622008094911",
      "0.044859748107150904",
      "-0.24336401383138928",
      "-0.011030323541192943",
      "0.008285072656636557",
      "-0.10289141338549794",
      "-0.004396093118850259",
      "0.03092972041303903",
      "-0.0011580528774864987",
      "0.0002513517388594726",
      "-0.0254023798613272",
      "-0.0031185529693270857",
      "0.3203615039299886",
      "0.012742407792790626"
    ],
    [
      "0.0028800448864869307",
      "0.0029295637383844274",
      "0.022303418971086248",
      "0.003148336510703431",
      "0.006360282738841543",
      "-6.2957353487673e-06",
      "0.0007924012270118236",
      "4.716836141475195e-05",
      "0.0005812969011922968",
      "-0.000860179798266948",
      "0.0001910092251271124",
      "6.234738958411844e-05",
      "0.0011645764511454548",
      "-0.004262677139891036",
      "-0.0003783000164164693",
      "1.673972616795991e-05",
      "-0.0019302459520817291",
      "-0.00015837031780272485",
      "0.0007921723861151701",
      "0.0004177514407216289",
      "0.00011629413028955952",
      "-0.00019527007953331713",
      "-0.0007969374606356758",
      "0.006779832897227029",
      "0.00027353839674482225"
    ],
    [
      "0.10178210888777658",
      "0.4028427208145253",
      "4.224554988639316",
      "0.28552416751312587",
      "2.7048284338313415",
      "0.03877453410231085",
      "-0.03409042096964952",
      "-0.15661005318941015",
      "0.2616064240692737",
      "1.2498793914376713",
      "0.05152496415585536",
      "0.9778847757073544",
      "0.42519444798022865",
      "2.811581485116623",
      "-0.15879364134217175",
      "0.194056932366826",
      "0.6441676034309234",
      "0.05651172842835228",
      "0.44654078922666135",
      "0.3240056987968533",
      "0.33158920674971465",
      "-0.3389283626623248",
      "0.9986766889813299",
      "-1.8551052192216921",
      "-0.856384146974301"
    ],
    [
      "0.002642221979847723",
      "0.002653989425624366",
      "0.004566123441210638",
      "0.0026907145485130456",
      "0.003058412466814104",
      "-1.3329749060558875e-06",
      "7.910451533503542e-05",
      "4.071202830589546e-06",
      "6.725730705520422e-05",
      "-0.00012016508532945651",
      "2.88035176184385e-05",
      "1.1957547290802674e-05",
      "4.238819403304662e-05",
      "-0.00041518072424693057",
      "-7.115681701174863e-06",
      "4.7496909419705605e-06",
      "-0.00019304117579932296",
      "-6.199278432373844e-06",
      "8.64757590056528e-05",
      "4.143475304410489e-05",
      "6.883380795033767e-06",
      "-3.5745190303859406e-05",
      "-4.371411705834276e-05",
      "0.0007221871569089827",
      "-1.1740504613596245e-05"
    ],
    [
      "0.0026553684167403293",
      "0.0026704326743497648",
      "0.0054838156210799864",
      "0.002708207837861913",
      "0.0032608801430251636",
      "-3.7299125634579793e-06",
      "0.00012054890163219615",
      "5.319215376125049e-06",
      "9.813477905492331e-05",
      "-0.0001746560790062803",
      "3.47466183991819e-05",
      "1.2894497325170458e-05",
      "8.013989579050505e-05",
      "-0.00060583135814735",
      "-1.528147411949545e-05",
      "7.109607540712893e-06",
      "-0.00028585518006472686",
      "-1.0115560246711393e-05",
      "0.00012697126162433355",
      "6.382792987685406e-05",
      "8.591167130612433e-06",
      "-5.477788684330409e-05",
      "-6.0552439434379976e-05",
      "0.0010718943743141033",
      "-7.015736082346108e-06"
    ],
    [
      "0.06836101826760627",
      "1.9962972409070556",
      "6.498121470238656",
      "1.825177582107574",
      "2.8939814534520383",
      "0.131461622720803",
      "0.5843592801437062",
      "-0.30874762664916233",
      "-0.27965539983783577",
      "0.8263773184999299",
      "-1.2539084226639676",
      "-1.390738373538262",
      "-2.61005281745023",
      "-3.5866058867144206",
      "1.6042019576185664",
      "0.2683169017982091",
      "-0.22180364545161396",
      "-0.09071847384044626",
      "0.04450033175641314",
      "-2.9926753703335622",
      "0.7979219148038927",
      "1.4082902123325953",
      "-2.1684686544393093",
      "-0.6493352829207838",
      "-1.1231360728956743"
    ],
    [
      "0.03128021097720611",
      "0.4056160068263898",
      "5.9384151264327425",
      "0.8608073320504572",
      "0.05164756721811648",
      "0.10254912899803412",
      "-0.3426369717533297",
      "0.14782034182942333",
      "0.022046446469863187",
      "-1.458309790120514",
      "0.5806148353725896",
      "0.07329465292407746",
      "-2.0438503622696054",
      "-0.24237339371652655",
      "0.10406520615549587",
      "-0.022616399839395215",
      "0.20739839299666127",
      "-0.01953503945449595",
      "0.004801077256921986",
      "0.49648663814712785",
      "0.04900632470358584",
      "0.012766515696825772",
      "-0.8851083985255934",
      "-0.12677484212710388",
      "-0.009788778674791773"
    ],
    [
      "0.16594068999966172",
      "2.7686658038876146",
      "3.7836751042687116",
      "1.2412348687453925",
      "2.8504095252117887",
      "0.18671597772277096",
      "0.45113204857095834",
      "0.2082805839175432",
      "0.44852419370543756",
      "-0.5275831006647379",
      "1.6603903551032684",
      "0.40671318033219184",
      "-0.0859435030056803",
      "-0.13871029092882498",
      "0.9060662847279984",
      "-0.05809315294780336",
      "-0.14828614093582018",
      "0.13532444384836903",
      "0.42772433298994655",
      "2.18299707645247",
      "0.3362006556267804",
      "-0.47062126087271827",
      "-0.7608744478484086",
      "2.030570601234476",
      "-0.4789736717762854"
    ],
    [
      "0.002648772657820311",
      "0.002650240550889999",
      "0.004784433758483126",
      "0.0026889105635950488",
      "0.003138945072351084",
      "2.4062122810786525e-07",
      "9.980601970335108e-05",
      "1.1636171466372181e-05",
      "8.323475724684004e-05",
      "-9.419713757136994e-05",
      "2.8106192231453135e-05",
      "1.2110043808894644e-05",
      "6.541684023077222e-05",
      "-0.0004539094578781282",
      "1.0252043906597375e-05",
      "3.646669759783202e-06",
      "-0.00023017268559308838",
      "-6.637955647735355e-06",
      "0.00010339330686657248",
      "2.4977232874070947e-05",
      "4.663382123572337e-06",
      "-2.751243611269992e-05",
      "1.382779878746828e-05",
      "0.000865064163458568",
      "1.3454356116996284e-05"
    ],
    [
      "0.0026595052288122933",
      "0.002670110426955443",
      "0.005797922825818324",
      "0.002717333883647539",
      "0.003307297927475008",
      "-4.568901297459513e-06",
      "0.00013700416969615636",
      "8.936311175120509e-06",
      "0.00010648788930492344",
      "-0.0001691965236872698",
      "3.548096286052924e-05",
      "1.012224338246983e-05",
      "0.00012658772272534685",
      "-0.000656169137969281",
      "-2.0020252176648356e-05",
      "6.391084162708122e-06",
      "-0.00031651574335834885",
      "-1.4525361145409614e-05",
      "0.0001380034919091701",
      "7.94502663387196e-05",
      "1.1423261973455531e-05",
      "-5.529516873318499e-05",
      "-5.462926833198819e-05",
      "0.0011773743327228438",
      "1.0925060470429323e-05"
    ],
    [
      "0.0026585047950607936",
      "0.002666193724566122",
      "0.005489165822587744",
      "0.0027062811142042386",
      "0.0032853251539245497",
      "-1.8543217259578334e-07",
      "0.00012772659502979002",
      "1.3712352095025451e-05",
      "0.00010612506386902277",
      "-0.00014246101152970837",
      "3.4722992449589426e-05",
      "1.6492472326657184e-05",
      "9.296005254179114e-05",
      "-0.0005950599345631122",
      "7.387514484915136e-06",
      "5.480958191825995e-06",
      "-0.000297640166975991",
      "-9.347864558203529e-06",
      "0.00013258664774778756",
      "3.86166831105079e-05",
      "7.217509672118072e-06",
      "-3.9157773946501265e-05",
      "1.4742133758003806e-06",
      "0.0011140306844378838",
      "1.7962687726513438e-05"
    ],
    [
      "0.859771039548435",
      "1.6423410330272417",
      "12.839433628651125",
      "0.24624836495084165",
      "0.9468287809617743",
      "0.16217378919387485",
      "2.3025993073846567",
      "0.43223511412533655",
      "-0.5525625778064273",
      "-2.8193466294274656",
      "0.2403452528089517",
      "0.8262946454080645",
      "0.8265241430685327",
      "-3.392259826549214",
      "-0.16796057736886982",
      "-1.170344983616896",
      "2.3495291370278686",
      "-0.1091851555990383",
      "-0.6664249319216924",
      "3.5819920933080005",
      "0.5644349133209219",
      "-0.8979515185281319",
      "-1.45083192373442",
      "-0.18773121225145967",
      "-0.41144733920653315"
    ],
    [
      "0.07275996061530547",
      "0.9974713751438031",
      "3.936454040388494",
      "0.449353593641317",
      "1.338047349863473",
      "0.23944036675219652",
      "-0.43978997056996894",
      "-0.16892003800603203",
      "0.11673738132488462",
      "-1.9540966063338394",
      "-0.6568730930502032",
      "-0.04559429296212131",
      "1.2683332528607592",
      "0.39796277069940095",
      "-0.07908165562909206",
      "-0.10979627724817342",
      "0.27897668109441465",
      "0.04985134519123866",
      "0.2827809764988293",
      "0.27037024457360437",
      "-0.09505953926675857",
      "1.1479325370191658",
      "0.3647108543450641",
      "-2.237825712545178",
      "-0.7657336450137789"
    ],
    [
      "0.0026523181397504546",
      "0.0026535039488964777",
      "0.005090927039144745",
      "0.002685040328149351",
      "0.0032013998003830187",
      "2.0854815135193958e-07",
      "0.00010339989213045721",
      "9.862686992024467e-06",
      "9.299391264400671e-05",
      "-0.00013098637828609313",
      "2.6742872454124102e-05",
      "2.3372958076527075e-05",
      "5.867982909101016e-05",
      "-0.0005468757646360903",
      "1.07066198289986e-05",
      "7.712693203708253e-06",
      "-0.0002640565242084931",
      "-5.278613426046977e-06",
      "0.00011480338595317387",
      "1.3642776012681354e-05",
      "3.0892813001473763e-06",
      "-3.776307994632897e-05",
      "9.558402472126218e-06",
      "0.0009661246476544646",
      "6.6255082239809906e-06"
    ],
    [
      "0.0026554241783474735",
      "0.002654870442225526",
      "0.005323920242106269",
      "0.00268987773248921",
      "0.003262446430005085",
      "-3.3712399803261553e-06",
      "0.00011836875954730208",
      "6.30003101825362e-06",
      "0.00010005631074364396",
      "-0.00014721784930433186",
      "2.6640353695684827e-05",
      "1.756338884852061e-05",
      "6.335480032009838e-05",
      "-0.0006021440644772175",
      "-2.578399184496874e-06",
      "8.793248239891747e-06",
      "-0.00028856402855475226",
      "-6.993202199984749e-06",
      "0.00012667501218883767",
      "3.465133888135287e-05",
      "2.103312419530252e-06",
      "-5.178499608059383e-05",
      "-1.6459179614321462e-05",
      "0.0010734161263091138",
      "-2.655492236591117e-06"
    ],
    [
      "0.0026669933505643465",
      "0.002673281661033099",
      "0.006251273273584337",
      "0.0027082195898540866",
      "0.0034267438638256537",
      "-4.81908319966478e-06",
      "0.00015488238568371452",
      "1.092045326298779e-05",
      "0.00012675085339464742",
      "-0.00020357215538176844",
      "3.413613730072801e-05",
      "1.9540160956026145e-05",
      "0.00011064979611650373",
      "-0.0007687039843424599",
      "-6.654190484075042e-06",
      "1.045916261277137e-05",
      "-0.00037334222440038443",
      "-1.1923174674928726e-05",
      "0.00016030215516878147",
      "5.9456013974723113e-05",
      "6.392343871083773e-06",
      "-6.69237920174338e-05",
      "-1.8380590372240095e-05",
      "0.001386105100799778",
      "1.4515830229470066e-05"
    ],
    [
      "0.8031778562772879",
      "6.361656515101011",
      "8.151662102665968",
      "1.4516388373256897",
      "1.9073594716646378",
      "1.8895283797370488",
      "1.8471189072844885",
      "-0.37989679543748756",
      "0.04548947812255809",
      "6.16841246421402",
      "-1.8868763557389487",
      "-1.0429871204850318",
      "-2.3501543323554888",
      "0.5083982278804319",
      "0.16259511211375866",
      "0.7065288407436345",
      "1.640820668912972",
      "-0.8164067099381142",
      "0.3323480888027521",
      "1.6948965869709993",
      "-2.282606910480091",
      "0.35179341501501615",
      "-1.4171121115096483",
      "-0.04806776010442829",
      "-0.812728056896863"
    ],
    [
      "0.11786516195152381",
      "5.584333273780587",
      "2.6027515015209333",
      "0.7585569711695614",
      "1.9558960157778418",
      "0.25362473171643335",
      "0.2522226612239829",
      "-0.09699090765936924",
      "0.23796354855710403",
      "-0.5921531559720115",
      "-1.6143118537797991",
      "1.9451495393869032",
      "0.2946522595091647",
      "1.016137341357793",
      "-0.9266690403632363",
      "0.30445470011921155",
      "0.2118935797671922",
      "-0.16994555254897242",
      "0.40452509971843625",
      "1.782064788967502",
      "0.8163720480377596",
      "0.0356182935077963",
      "-0.12726516263252927",
      "0.3762652780294784",
      "-0.017551847340453244"
    ],
    [
      "0.002696350837047725",
      "0.002725888476831997",
      "0.007705064189408496",
      "0.0028690656413383054",
      "0.003843261429036755",
      "1.6387579538926553e-06",
      "0.0002466173206061209",
      "2.9190357276683065e-05",
      "0.0001909573288905439",
      "-0.00025606634674728887",
      "7.913517045280333e-05",
      "1.619665679963331e-05",
      "0.0002782325898976419",
      "-0.000985371979337304",
      "2.389811717221569e-06",
      "4.777556188294374e-06",
      "-0.0005180018121573089",
      "-2.6332528235405586e-05",
      "0.00024358195959739903",
      "8.173661971014873e-05",
      "1.0556842300019871e-05",
      "-6.348963519153604e-05",
      "-2.542954216129598e-05",
      "0.0019674322100957974",
      "2.631981295798599e-05"
    ],
    [
      "0.0026469085925811884",
      "0.0026563489296146463",
      "0.004886773852406255",
      "0.002698000779789135",
      "0.003106410353159045",
      "2.565281754815487e-07",
      "9.803546008844451e-05",
      "1.1054125187959074e-05",
      "7.804679350726408e-05",
      "-0.00012557832471256778",
      "2.6852505490099465e-05",
      "1.5936034101430113e-05",
      "0.00010190373677472308",
      "-0.00044526346965108045",
      "2.439358172700769e-06",
      "5.329085156723652e-06",
      "-0.0002263235640707357",
      "-9.238166249911114e-06",
      "9.724994197763157e-05",
      "2.2290684232258592e-05",
      "4.145997881045871e-06",
      "-3.238935994279818e-05",
      "-4.68672913910485e-06",
      "0.0008394878432779393",
      "1.4566772021732281e-05"
    ],
    [
      "0.002654059761081134",
      "0.0026506720507458986",
      "0.0054230290844404375",
      "0.0026761668034488693",
      "0.003229761104335744",
      "-5.072636528701407e-06",
      "0.00012719654104440022",
      "7.984586735057622e-06",
      "9.644238860073473e-05",
      "-0.00015319409229282827",
      "1.953523868087089e-05",
      "1.4532373583397125e-05",
      "9.4135257896447e-05",
      "-0.0005710031821900926",
      "-7.155862430388038e-06",
      "8.859017511259188e-06",
      "-0.0002867962214859933",
      "-9.443245322981709e-06",
      "0.00012161664822678494",
      "4.383360192056156e-05",
      "4.899630698222271e-06",
      "-5.300947753857015e-05",
      "-1.5038362287244516e-05",
      "0.0010878438575890044",
      "1.6706742041488428e-05"
    ],
    [
      "0.0026491704229226315",
      "0.002652948355025912",
      "0.005210457572618501",
      "0.0026783736889065676",
      "0.0031452290874370904",
      "-3.0839771499623764e-06",
      "0.00010811418552271892",
      "8.229807668306516e-06",
      "8.38271487960356e-05",
      "-0.0001494830011814262",
      "2.0017660065571433e-05",
      "1.7129740332291912e-05",
      "0.00010210603251038127",
      "-0.0005222960996821339",
      "-9.204247622447653e-06",
      "8.002496183192128e-06",
      "-0.0002565314045992886",
      "-1.0219683032138995e-05",
      "0.0001055897572867386",
      "3.833170283127931e-05",
      "6.711770224523712e-06",
      "-4.51313832310173e-05",
      "-2.3075066038361603e-05",
      "0.0009483370001600589",
      "1.8621433616886863e-05"
    ],
    [
      "0.0026628740263350548",
      "0.0026648916788068588",
      "0.006134215381843763",
      "0.0026904850455274935",
      "0.003365710922044159",
      "-4.700065409723563e-06",
      "0.00014524073939401486",
      "9.066953830186713e-06",
      "0.0001180463811652563",
      "-0.00020852152352997927",
      "2.680838624227116e-05",
      "2.619151071292803e-05",
      "9.534174122588112e-05",
      "-0.0007379846061692021",
      "-7.019011998212799e-06",
      "1.2422446651185591e-05",
      "-0.00035616750937294276",
      "-1.0231797561313014e-05",
      "0.00014789495942181023",
      "4.61572506991785e-05",
      "6.8942362428003165e-06",
      "-6.637494271448884e-05",
      "-2.404839075720658e-05",
      "0.0013215329004361489",
      "1.4384577615330769e-05"
    ],
    [
      "0.0026818272197526452",
      "0.002709469248967748",
      "0.0067685999726630934",
      "0.0027895793223136796",
      "0.003658615250647484",
      "4.875231612949653e-06",
      "0.00017801078701230844",
      "2.2900488487166398e-05",
      "0.00016468662010300547",
      "-0.00023776384999422292",
      "6.758081245258177e-05",
      "3.5407171532713e-05",
      "8.628907236897056e-05",
      "-0.0008659385263615672",
      "4.662084127512491e-05",
      "9.34260601034488e-06",
      "-0.0004348778125560072",
      "-5.822668247001251e-06",
      "0.0002009245939995121",
      "1.7598026925196427e-05",
      "9.81828145239536e-07",
      "-5.731146363366642e-05",
      "4.525862126008227e-05",
      "0.0016294231416442853",
      "-6.49264630128684e-06"
    ],
    [
      "0.8252598915338555",
      "1.411908064549389",
      "3.256089537826747",
      "1.695615127205961",
      "2.255555582173362",
      "-0.025436351502441945",
      "0.4952258493379338",
      "0.2232195888658368",
      "1.2804884322790622",
      "-0.32677506952216145",
      "1.2609589353407158",
      "-0.29021486754740927",
      "0.3258350858562277",
      "0.9432979297061841",
      "0.4339303968296627",
      "0.3671664796563297",
      "1.0302623136582298",
      "0.8616507548749058",
      "0.22988865754132415",
      "-1.458774546573317",
      "0.22864410006741964",
      "-0.23801487108099892",
      "0.8743333286429517",
      "-2.0172439347881657",
      "-0.9365616531002764"
    ],
    [
      "0.028934786018409802",
      "0.04231478245153502",
      "0.025505342157934187",
      "0.06463165795445901",
      "0.5538003416311617",
      "0.031154274768757415",
      "-0.00031134706281924944",
      "-0.025423952053867212",
      "0.07101959352356821",
      "-0.0055303327656945275",
      "-0.02428825759816938",
      "0.10604236932030268",
      "-0.008401625967393732",
      "-0.04919303323823981",
      "0.03847472359700493",
      "0.005898669716563165",
      "-0.013490567265933616",
      "0.028875174170410686",
      "0.09711055227028766",
      "-0.012639665495882442",
      "0.04076235441323576",
      "0.09924354925488828",
      "-0.011585432867807261",
      "0.0331389229168244",
      "-0.17432163814569576"
    ],
    [
      "0.0027405193005564234",
      "0.0029318560972842094",
      "0.008686825579430842",
      "0.003261795379804229",
      "0.004792078618181703",
      "7.700161203941298e-06",
      "0.0003413395853124485",
      "-1.5740197472043251e-06",
      "0.00028873320899088276",
      "-0.0003692420090540171",
      "0.000293346236612158",
      "-8.31803610898653e-05",
      "-0.00023329994839916792",
      "-0.001083231522955882",
      "-3.931983573483033e-05",
      "-2.8184209459262323e-05",
      "-0.0005780645417357985",
      "-1.8458476827457525e-05",
      "0.0004066626085798005",
      "0.0002596148721944656",
      "-3.235002907117857e-06",
      "-0.00010583144676246052",
      "-0.00019735718318819777",
      "0.002690341859205923",
      "-0.0003227647540323038"
    ],
    [
      "0.0027472964700938395",
      "0.002727089729450243",
      "0.011119072555433117",
      "0.002772969759611702",
      "0.004841758254906629",
      "-3.7150815971111176e-05",
      "0.0004446892578715153",
      "-1.0602154810064124e-05",
      "0.0003260718833667374",
      "-0.0004743612166974475",
      "7.003783490391809e-05",
      "-1.8001758876456642e-05",
      "9.17764596049623e-06",
      "-0.001809004131086672",
      "-5.658616835059739e-05",
      "2.2665440216403024e-05",
      "-0.0008938930452338998",
      "-1.097920376141243e-05",
      "0.0004294749624050734",
      "0.0002882544742350412",
      "1.8782435341317565e-05",
      "-0.00022341470286759948",
      "-0.00020316052611161388",
      "0.003676001878857941",
      "-9.106621657291485e-05"
    ],
    [
      "0.0026395402714304247",
      "0.0026581073853936712",
      "0.004284347585667771",
      "0.0027019298550850644",
      "0.003009022279577928",
      "1.2273101356688199e-06",
      "6.292335605599471e-05",
      "5.166954142690085e-06",
      "5.938857545882801e-05",
      "-0.00010117318756071669",
      "3.478064206700836e-05",
      "1.0868332640695555e-05",
      "4.288901830428273e-05",
      "-0.0003704319571129458",
      "-6.929494444904679e-06",
      "2.430329574861012e-06",
      "-0.00016663160214848202",
      "-7.11294725236955e-06",
      "7.732960981528956e-05",
      "3.42402493883895e-05",
      "6.359848632714253e-06",
      "-2.5693759348332422e-05",
      "-3.821961046433537e-05",
      "0.0006014716670557966",
      "-1.2781212124748746e-05"
    ],
    [
      "0.0026460079665527494",
      "0.002657470836607918",
      "0.004725148864300135",
      "0.0026982148049783817",
      "0.0031267145220597275",
      "-2.336618382063199e-06",
      "9.37707523461998e-05",
      "3.409663991486119e-06",
      "7.65118527441752e-05",
      "-0.00012542707107018213",
      "3.2903961365807714e-05",
      "7.2045122197269395e-06",
      "3.3667386189564494e-05",
      "-0.0004407115852181589",
      "-7.483941811582805e-06",
      "4.06756387056562e-06",
      "-0.0002111582485437427",
      "-5.898877058164896e-06",
      "9.925045592540839e-05",
      "5.116307473736307e-05",
      "6.65112491249623e-06",
      "-3.9925639115843075e-05",
      "-4.625299098872534e-05",
      "0.0008192865628440343",
      "-1.9036396044050706e-05"
    ],
    [
      "0.002639818432762815",
      "0.0026571066614653944",
      "0.004373098115990367",
      "0.0027003926662611815",
      "0.003017886201814562",
      "3.007205360229443e-07",
      "6.755305801867096e-05",
      "3.7951238053996773e-06",
      "6.0332355799119575e-05",
      "-0.00011260729370383751",
      "3.1774082589730916e-05",
      "1.1391725908354495e-05",
      "5.309853625130751e-05",
      "-0.00037913837169083284",
      "-1.018566676925242e-05",
      "3.17733633527052e-06",
      "-0.00017120450413050882",
      "-7.149706278151472e-06",
      "7.89316735528799e-05",
      "3.961383205527299e-05",
      "8.197651530357339e-06",
      "-2.8671047890676847e-05",
      "-5.360189533781723e-05",
      "0.0006249757476174952",
      "-1.5147403743438648e-05"
    ],
    [
      "0.0026718266092646357",
      "0.002715775394791036",
      "0.007035869200321679",
      "0.002806003097592913",
      "0.003523761997656553",
      "-3.661387452405558e-06",
      "0.0001511956707841711",
      "2.1549064675450316e-06",
      "0.0001343068626792575",
      "-0.0003272414076900471",
      "5.5683789920642415e-05",
      "3.6039291930393154e-05",
      "0.00019231763561425693",
      "-0.0009470993854080987",
      "-4.6262603661638606e-05",
      "1.3529926330081453e-05",
      "-0.00041092559679169167",
      "-1.921468636157837e-05",
      "0.0001782388054405147",
      "0.00010890515934223944",
      "2.5239244479353784e-05",
      "-8.642331487252302e-05",
      "-0.00018057539430773293",
      "0.0014426186343234188",
      "-4.066130328728597e-05"
    ],
    [
      "0.0027625612967594197",
      "0.002876334258803021",
      "0.010492652634284621",
      "0.003200891668644099",
      "0.005273530354577941",
      "-8.014376417540194e-06",
      "0.0004881614593128363",
      "-4.63013166916583e-06",
      "0.0003674371059568638",
      "-0.0005368555612952813",
      "0.00014693863015211598",
      "-0.00012465566680180905",
      "0.00010392732875688942",
      "-0.0010064034120673216",
      "0.00012657042427662414",
      "-3.211492428625213e-05",
      "-0.0006601787141701925",
      "3.139412790541647e-05",
      "0.0004870770226793716",
      "0.00043519706693359437",
      "5.390874190490042e-05",
      "-6.128703414169643e-05",
      "-0.0002824456672695279",
      "0.0032618648964233663",
      "-0.00037524567808927767"
    ],
    [
      "0.002708718857461474",
      "0.0029402075702372834",
      "0.008214151835915295",
      "0.0038168981066466225",
      "0.004389034381707774",
      "1.7000492103993036e-05",
      "0.00023987252319676558",
      "2.6675604236122347e-05",
      "0.00022828356933724838",
      "-0.00048268727484771705",
      "0.00037372862374060445",
      "-2.8684238571097307e-05",
      "-1.0802707130378567e-05",
      "-0.0008460941300316359",
      "0.0001673534236143806",
      "-9.45036543119745e-06",
      "-0.0004776064116390585",
      "4.091470055458163e-06",
      "0.0002873114304314872",
      "9.585219991616914e-05",
      "-7.056346279961307e-05",
      "-0.00016822935942142556",
      "2.5509088881866874e-06",
      "0.00204470129968677",
      "-0.0005583119587001279"
    ],
    [
      "0.08264094670675412",
      "0.45864045295782513",
      "1.2002161963264553",
      "2.4397277862455136",
      "2.2699253844485443",
      "0.030237582798308266",
      "0.05093782780537282",
      "-0.21045386400513647",
      "0.08581168934890407",
      "-0.16443601088729837",
      "0.7346862330499258",
      "0.07292262305499085",
      "-0.21726578021316909",
      "0.45648105616714113",
      "-0.8591446514798319",
      "-0.03636767593221979",
      "0.19828242230675014",
      "-0.14508050137860476",
      "0.37004258829994163",
      "0.6175324719192168",
      "0.20818459236317333",
      "-0.21328144648594594",
      "-0.5468691532761812",
      "-0.14573409198807508",
      "-1.684049269452778"
    ],
    [
      "0.041910750266643676",
      "1.3906615792052324",
      "1.594715678289046",
      "0.5678785696249931",
      "0.16402272053871067",
      "-0.03215892112440233",
      "-0.24755152035723807",
      "0.14079875942563236",
      "0.05457295293324728",
      "0.20685661142671297",
      "-0.3976938209180094",
      "-0.38315572149536625",
      "-0.8911175579613002",
      "-0.34739441098957113",
      "0.26580462627615925",
      "-0.23079884451545596",
      "-0.0015619077230118333",
      "0.04802903618136673",
      "0.05781852298958827",
      "-1.4555825123390682",
      "0.789386310640349",
      "0.27220609763348225",
      "-0.3025139837812203",
      "-0.359857362872994",
      "0.1397222426685344"
    ],
    [
      "0.00954296395364253",
      "0.009126184734744146",
      "0.7321588209479557",
      "0.004434134615435881",
      "0.11867601958330525",
      "-0.006520130069314597",
      "0.05052596477899572",
      "0.00040108374984882804",
      "0.01683048091811012",
      "-0.04585740767780463",
      "-3.0813405220309006e-05",
      "-0.017090900057125335",
      "0.02525068707169742",
      "-0.04084249086205522",
      "-0.009318580992425714",
      "-0.0003842010203353418",
      "-0.049637888265109405",
      "-0.003123475993186291",
      "0.022807766693842584",
      "0.050075486302344874",
      "0.00308649442999725",
      "-0.02066050926098373",
      "-0.02060154408168644",
      "0.2871495243841819",
      "0.008722768274830333"
    ],
    [
      "0.0026889497407744283",
      "0.0027045613786871015",
      "0.008439623606211255",
      "0.0027493241554027346",
      "0.0037805880358110166",
      "-1.1122332252656704e-05",
      "0.0002055418852224525",
      "4.369581715118473e-06",
      "0.00017899906592839488",
      "-0.0003739208649238674",
      "4.544614148606706e-05",
      "4.716191813439042e-05",
      "0.00014718961197736488",
      "-0.001305689096114835",
      "-4.483594148849019e-05",
      "2.3131037082227882e-05",
      "-0.0005730423540706167",
      "-1.8820227602112483e-05",
      "0.0002298734651657051",
      "0.00012832054417533974",
      "2.103569191632055e-05",
      "-0.00012569281644692515",
      "-0.00015233389642246414",
      "0.002035240163568455",
      "-7.054351976311256e-06"
    ],
    [
      "0.002664498140993235",
      "0.002666812972469562",
      "0.006165851491541535",
      "0.0026967852387925935",
      "0.0034102912038094266",
      "-7.823010877212284e-06",
      "0.00015683329076538708",
      "5.920047618654166e-06",
      "0.00012223787405239635",
      "-0.00020405541779269714",
      "3.0732154383902685e-05",
      "1.4873571177177858e-05",
      "7.02280112010768e-05",
      "-0.0007444732477767362",
      "-1.1616672328591809e-05",
      "1.1073399769035028e-05",
      "-0.0003606611764261768",
      "-9.202315314432587e-06",
      "0.00015553305282675877",
      "7.466103484299667e-05",
      "7.102211727464643e-06",
      "-7.475356193788246e-05",
      "-4.726076205528907e-05",
      "0.0013805789141371925",
      "-1.529220941252559e-06"
    ],
    [
      "0.0026620125440605965",
      "0.0026723043800671773",
      "0.005868628480000392",
      "0.0027022933982529976",
      "0.003372805609495327",
      "-5.256271252965703e-06",
      "0.00014442891336183893",
      "8.178396585562554e-06",
      "0.00011693776084785291",
      "-0.00019328832396252896",
      "3.5330246452560944e-05",
      "1.4329013405019888e-05",
      "4.8469071799939034e-05",
      "-0.0006712346355805801",
      "3.38660022328777e-06",
      "9.326609512815292e-06",
      "-0.00033111016756352097",
      "-6.305380117508169e-06",
      "0.00014696756146295097",
      "6.253976547358513e-05",
      "4.503322896780972e-06",
      "-6.60563151090599e-05",
      "-1.8947250521899412e-05",
      "0.001279368103086875",
      "-5.404697878451838e-06"
    ],
    [
      "0.0026643670852331005",
      "0.0026757207806067584",
      "0.00593576055517859",
      "0.002722744252759012",
      "0.003396026008051091",
      "-3.80223134940368e-06",
      "0.00013599040136748642",
      "7.269371503718514e-06",
      "0.00011939447132896544",
      "-0.00018205858031623007",
      "4.198381168630359e-05",
      "1.7502245609289274e-05",
      "7.964484687152859e-05",
      "-0.0007609213874789754",
      "-1.3821786921878193e-05",
      "8.96219613968598e-06",
      "-0.0003496777514477491",
      "-1.1457665175927086e-05",
      "0.00015379081658574044",
      "6.250698017459454e-05",
      "5.068501190534336e-06",
      "-6.392932772860569e-05",
      "-4.660827380053575e-05",
      "0.0012736141576609845",
      "-6.389257541901351e-06"
    ],
    [
      "0.002738104608392299",
      "0.0027373518188856904",
      "0.010742125131647632",
      "0.002794346979569602",
      "0.0046404724711875695",
      "-2.174093681415806e-05",
      "0.00034191108699544717",
      "3.164130511553255e-06",
      "0.00030664863398232814",
      "-0.0005247866448554552",
      "7.224305376977403e-05",
      "5.7576900202785916e-05",
      "2.0184614179787532e-05",
      "-0.0019046485998299343",
      "-2.871023968314199e-06",
      "3.6467386208868944e-05",
      "-0.0008721639934239739",
      "-5.63960162211681e-06",
      "0.0003884497340724114",
      "0.0001699249435394659",
      "9.317368056202185e-06",
      "-0.00021126945569881203",
      "-9.721787806474273e-05",
      "0.003283543734167729",
      "-7.126838702900906e-05"
    ],
    [
      "0.0027554188622476074",
      "0.00300884503312365",
      "0.014039511820958358",
      "0.0035859175646164084",
      "0.004555749676085556",
      "2.5204554138572215e-05",
      "0.000515744635683008",
      "0.00011832662977643451",
      "0.00031364325943121875",
      "-0.0005689261102045517",
      "0.000298235814358283",
      "3.9524273128381514e-05",
      "0.0012129699248195978",
      "-0.0013594671321393633",
      "7.354438277280676e-05",
      "-3.506333380767825e-05",
      "-0.0007719963025486893",
      "-7.270795672047278e-05",
      "0.00038611742942952477",
      "0.0007615982654114463",
      "0.000258600970743118",
      "-9.197565845303097e-06",
      "-0.0007439809650759519",
      "0.00311077033781027",
      "0.00010005157893079193"
    ],
    [
      "0.08985647479711496",
      "0.09490133567122523",
      "4.802576270676668",
      "0.6304718245561416",
      "0.8354065096893926",
      "0.07763697716927173",
      "-0.30412519043701747",
      "0.08018422839377681",
      "0.05050590361966792",
      "-0.5596810787118344",
      "0.18231589822611954",
      "-0.08752019229153257",
      "-1.713732377726924",
      "1.5430607108823202",
      "-0.6175984873989209",
      "-0.04363649483432036",
      "0.5658976687375844",
      "-0.21891063732183533",
      "0.2644362991127416",
      "0.35374337133080325",
      "-0.15481304846528185",
      "0.2596301003843357",
      "0.2460912245309688",
      "-1.2403620181299775",
      "0.3667246494947667"
    ],
    [
      "0.0026863479272528565",
      "0.0028376033955383674",
      "0.007386669494539856",
      "0.003064936190909393",
      "0.003671281816058229",
      "3.810759615226319e-05",
      "7.13714300791203e-05",
      "3.262996717617639e-05",
      "0.0001642980636575842",
      "-0.0004237551426616764",
      "0.00017089332469865257",
      "0.00012656539524510236",
      "0.00021743072139008643",
      "-0.0011689546052891064",
      "3.853475049622847e-05",
      "3.8104328333192814e-06",
      "-0.00041308609065816696",
      "-1.5211511125566168e-05",
      "0.00020386403850544197",
      "8.99900573553904e-05",
      "8.562427259840975e-05",
      "3.48738395481366e-08",
      "-0.0003107304141003002",
      "0.0011803649673121383",
      "-8.414367217878007e-05"
    ],
    [
      "0.0026575678512919744",
      "0.002686329233730605",
      "0.005372678916814106",
      "0.002751284172514711",
      "0.0032779399128388385",
      "3.5726516824283335e-06",
      "0.0001163298392447114",
      "1.326215028463258e-05",
      "0.00010242095152827257",
      "-0.0001590841890608228",
      "5.409109982944349e-05",
      "1.736869624831509e-05",
      "8.356670273572982e-05",
      "-0.0005653940507072386",
      "6.3300614662272415e-06",
      "2.7759458739903978e-06",
      "-0.00027426284515958056",
      "-9.762930058609223e-06",
      "0.00012977922011302045",
      "4.636662486933251e-05",
      "1.0451460243888093e-05",
      "-3.3196957747960406e-05",
      "-3.512317013303309e-05",
      "0.0010276218848568992",
      "-6.0911686985989505e-06"
    ],
    [
      "0.0026390603547439104",
      "0.002645753493948013",
      "0.0042495907545046455",
      "0.0026779185825026564",
      "0.002990720036862656",
      "7.767985617192931e-07",
      "7.029862591561056e-05",
      "7.992839768003587e-06",
      "5.928809597688037e-05",
      "-8.257377610125184e-05",
      "2.288411773958092e-05",
      "1.1145266100921985e-05",
      "6.415776383431144e-05",
      "-0.00034022317830976383",
      "1.7687289753506408e-06",
      "2.8082510100598414e-06",
      "-0.00016697870632949928",
      "-6.404720359122792e-06",
      "7.457146975792306e-05",
      "2.199833107245906e-05",
      "5.695014933858815e-06",
      "-2.0414659036311683e-05",
      "-1.0367943742439993e-05",
      "0.0006148362665506097",
      "7.908206174599093e-06"
    ],
    [
      "0.0026415208177985447",
      "0.0026444668626665457",
      "0.004436800150855778",
      "0.0026722806784995968",
      "0.0030273720905729883",
      "-7.000904566685212e-08",
      "7.93595522915954e-05",
      "8.217071813211362e-06",
      "6.537726343101392e-05",
      "-8.839957418712571e-05",
      "2.103714860093786e-05",
      "1.1579405012973646e-05",
      "6.619461545041589e-05",
      "-0.0003800778562213384",
      "4.5891242486285613e-07",
      "3.628082106165509e-06",
      "-0.0001875571134006953",
      "-6.8738402369177754e-06",
      "8.211501568588018e-05",
      "2.4301216313813134e-05",
      "5.536950700417382e-06",
      "-2.3949465572209475e-05",
      "-6.989210379346092e-06",
      "0.0006939675690668468",
      "1.2601199261055954e-05"
    ],
    [
      "0.0026460669373032913",
      "0.0026479932748357292",
      "0.004738929324967432",
      "0.0026831788258409655",
      "0.0030962847435129386",
      "-1.1795538161754892e-06",
      "0.00010082269316449579",
      "1.0523960155301277e-05",
      "7.634550909754196e-05",
      "-9.804290234439616e-05",
      "2.336855646575198e-05",
      "8.700217414023154e-06",
      "8.681349665247796e-05",
      "-0.0004137232592463687",
      "2.906629686132877e-06",
      "3.5331151315314323e-06",
      "-0.00021592449802861055",
      "-8.12346147422269e-06",
      "9.557450415647627e-05",
      "3.4621149061867524e-05",
      "6.27871772582079e-06",
      "-2.8901974274628957e-05",
      "-3.0108256175373794e-06",
      "0.0008260816944932599",
      "1.7703767735120624e-05"
    ],
    [
      "0.0026570195957466344",
      "0.002673342664685901",
      "0.00561035202337554",
      "0.002724100129530051",
      "0.003253551344854935",
      "-4.7429241588446145e-07",
      "0.00013186618083185254",
      "1.3432182028674228e-05",
      "0.00010019407815048944",
      "-0.00015308564468206992",
      "3.946184274094941e-05",
      "1.1409085121007851e-05",
      "0.00013190552013307358",
      "-0.0005761939421430793",
      "-8.97659980571903e-06",
      "3.5814384688883346e-06",
      "-0.00028988712253604355",
      "-1.4375290498163111e-05",
      "0.0001277781719120875",
      "6.483441219064339e-05",
      "1.2741535782373334e-05",
      "-3.809669881622237e-05",
      "-4.1318958995654175e-05",
      "0.0010938240550807615",
      "2.1395493225799515e-05"
    ],
    [
      "0.002648639673465265",
      "0.0026577405610645256",
      "0.005077137900928678",
      "0.0026930114573455208",
      "0.0031470542915722093",
      "-2.350916403274848e-06",
      "0.0001006840309076849",
      "5.581626979183996e-06",
      "8.176968023489053e-05",
      "-0.00014210752839298013",
      "2.8762663070114572e-05",
      "1.4077371230072623e-05",
      "7.756739026884868e-05",
      "-0.0005202754624851722",
      "-1.4820333611004709e-05",
      "5.971570536222645e-06",
      "-0.0002437264726997258",
      "-9.771799447089552e-06",
      "0.00010544176582082553",
      "5.075338316155853e-05",
      "9.805391595435483e-06",
      "-4.233323277945475e-05",
      "-5.424822006965625e-05",
      "0.0009013060776721429",
      "1.1418028780470915e-06"
    ],
    [
      "0.0026643698224943454",
      "0.0026940291277009125",
      "0.0056535001504712575",
      "0.002789885986517576",
      "0.0033800064490172896",
      "5.644197155755775e-06",
      "0.00012533689879243697",
      "1.4742817964724118e-05",
      "0.00011700054331398668",
      "-0.00015928981702667333",
      "6.922367568098874e-05",
      "2.1089635784421635e-05",
      "8.478196941699758e-05",
      "-0.0006634382342624005",
      "2.4092437343456942e-06",
      "1.8255565159354128e-06",
      "-0.0003101160399932822",
      "-1.2348993281162759e-05",
      "0.00015004956768771628",
      "5.2976668559155556e-05",
      "1.3507849739163227e-05",
      "-3.214082974585037e-05",
      "-5.235513160749762e-05",
      "0.0011396466990372383",
      "-1.5684753377776228e-05"
    ],
    [
      "0.04942848820873233",
      "3.906312145048177",
      "1.570270282678277",
      "1.6357861351767338",
      "0.2483366491991944",
      "0.2931161236454345",
      "0.19652628026666552",
      "0.036710376295484494",
      "0.06376484864931828",
      "1.775609378160325",
      "-1.4400834780653855",
      "0.31318040810814246",
      "0.03294983059582326",
      "0.11439382084017823",
      "0.12945994241620482",
      "0.2552557057312387",
      "0.054044538264657827",
      "-0.18803973454618625",
      "0.03500902286018169",
      "-1.2934802502268825",
      "-1.7426755451605433",
      "-0.03800979552113553",
      "-1.5539330489792642",
      "-0.14206362875782388",
      "0.03261539516436496"
    ],
    [
      "0.08776666259112959",
      "3.358850475267282",
      "0.12854083282087828",
      "0.6035326058275824",
      "1.69944011023047",
      "-0.2819213223217558",
      "-0.04527673189534866",
      "-0.10402754291684886",
      "-0.0078020832310203465",
      "0.6194691243655069",
      "1.4150826716236256",
      "-1.9936739220151694",
      "0.2633447648042468",
      "-0.3906786652075272",
      "-0.882862736995255",
      "-0.4529492946673894",
      "-0.08900175363508132",
      "-0.2001435617796921",
      "0.37973199321580775",
      "0.0498386439019524",
      "0.10956299349847616",
      "-1.3045664496414002",
      "-0.00042494637640222237",
      "-0.20847022546503885",
      "-0.4851963722456277"
    ],
    [
      "0.0027321755123958413",
      "0.002750311130318361",
      "0.010039887083249136",
      "0.002812859616001065",
      "0.004376811198327622",
      "6.533795158858556e-06",
      "0.0003045434569267959",
      "3.892425419594448e-05",
      "0.0002825509631149037",
      "-0.0003209437062866051",
      "8.807109334537978e-05",
      "5.1386568668607855e-05",
      "0.0001375068055275923",
      "-0.0015951119523579958",
      "4.549246212065897e-05",
      "1.1343433723928508e-05",
      "-0.000779578737980902",
      "-1.6662544390658553e-05",
      "0.00034890023945217664",
      "7.96947152384624e-05",
      "1.9013138063138717e-05",
      "-7.082781345108312e-05",
      "8.127789383182376e-05",
      "0.002858489799125524",
      "5.569040123949754e-05"
    ],
    [
      "0.002645440436698449",
      "0.002656795273486788",
      "0.004711882792031855",
      "0.002685466814318394",
      "0.003093346032829935",
      "5.43413975718246e-07",
      "8.363240638661995e-05",
      "6.5559723988099655e-06",
      "7.404826825152998e-05",
      "-0.00011382441868615661",
      "3.136120735888575e-05",
      "1.2818932932457346e-05",
      "4.1835431095964903e-05",
      "-0.00045739447086868526",
      "-6.975520060288871e-06",
      "3.4800997841749805e-06",
      "-0.0002117417941066752",
      "-7.610704765084717e-06",
      "9.495423495958777e-05",
      "3.887559917824146e-05",
      "7.951515322024828e-06",
      "-2.8328976743642493e-05",
      "-3.521147205286935e-05",
      "0.000780327692442859",
      "1.3238534304721728e-06"
    ],
    [
      "0.002642134254160491",
      "0.0026478579910701543",
      "0.004568666804874258",
      "0.0026706068675946054",
      "0.0030467108349506713",
      "-1.5684041826386449e-06",
      "8.153674653212914e-05",
      "5.404540565460465e-06",
      "6.704116856121463e-05",
      "-0.00010855355435795437",
      "2.2176638747138897e-05",
      "1.082585759379087e-05",
      "5.051689616424397e-05",
      "-0.00041104237192174213",
      "-6.496430018883418e-06",
      "4.579169584159132e-06",
      "-0.00019623244797477773",
      "-6.710120480141553e-06",
      "8.545715755725956e-05",
      "3.629842692740831e-05",
      "6.321677185710924e-06",
      "-3.19931439685498e-05",
      "-2.65369940965491e-05",
      "0.0007324940044394948",
      "3.9571311123110965e-06"
    ],
    [
      "0.0026405438875082878",
      "0.0026503873337371847",
      "0.0045216523543885724",
      "0.0026723378717360257",
      "0.0030241529538668236",
      "-1.4570935483214705e-06",
      "7.440699645498288e-05",
      "3.6507088441368495e-06",
      "6.277368116283941e-05",
      "-0.00011592769411110551",
      "2.369426190199416e-05",
      "1.1923195306603382e-05",
      "4.737946498001349e-05",
      "-0.00041074666330017306",
      "-1.2544402677842092e-05",
      "4.706996936953325e-06",
      "-0.00018782599367822363",
      "-7.1704577825770824e-06",
      "8.111301785134141e-05",
      "3.996630646028544e-05",
      "7.893614574080371e-06",
      "-3.294180069576944e-05",
      "-4.6646619882292917e-05",
      "0.0006906643664262578",
      "-1.195479139414937e-06"
    ],
    [
      "0.0026604031918490995",
      "0.0026654086496847294",
      "0.00570914424700055",
      "0.0026934512925017207",
      "0.0033240772391588866",
      "2.3620171294763905e-07",
      "0.00012097223148185096",
      "1.2242578691623657e-05",
      "0.00011312098745123978",
      "-0.00017893502635974443",
      "3.090478779591279e-05",
      "3.241700507495086e-05",
      "6.29415028801056e-05",
      "-0.0006788996158985242",
      "1.584351741637893e-05",
      "1.0885194907103444e-05",
      "-0.0003242836738447348",
      "-5.530529452345825e-06",
      "0.00013853410538893022",
      "1.887276889287652e-05",
      "3.6830140864058954e-06",
      "-4.934506571017791e-05",
      "2.094265595593404e-05",
      "0.0011754019764209098",
      "1.0038443632461099e-05"
    ],
    [
      "0.0026905480962074145",
      "0.0027255523554901464",
      "0.007760713042989732",
      "0.0027612841033136768",
      "0.0037571194289419234",
      "8.192832270553451e-06",
      "0.00015312266995689888",
      "2.274335412381065e-05",
      "0.00018387370758517514",
      "-0.00034466961234172277",
      "6.484331511952453e-05",
      "7.730201708638053e-05",
      "7.726860797189412e-05",
      "-0.0012152096904374631",
      "2.572227677621167e-05",
      "1.9353172011031713e-05",
      "-0.0005323592599729401",
      "-1.0357524415910856e-05",
      "0.00022470902314306772",
      "1.9857273751778756e-05",
      "1.2653016742418033e-05",
      "-7.053569322681515e-05",
      "2.4345237040464163e-05",
      "0.001797456580601179",
      "1.7675926036878946e-05"
    ],
    [
      "0.0028643632024164187",
      "0.0029587568961493235",
      "0.013002500435351243",
      "0.0030227856448067163",
      "0.006231476482347939",
      "8.96524615350648e-05",
      "0.0005535608673343643",
      "0.0001373664593081197",
      "0.0005927681072314104",
      "-0.00043059084374533793",
      "0.0002450434431234049",
      "7.935685812072985e-05",
      "-5.6055282138836855e-05",
      "-0.0019141181055098",
      "0.00031923430738487043",
      "-4.202698336066807e-05",
      "-0.0011291068841771767",
      "1.0888894206196826e-07",
      "0.0007228619246889693",
      "-9.769866259958737e-05",
      "5.910154139138321e-05",
      "0.00020493406710191242",
      "0.0004181174820494331",
      "0.004652029119642439",
      "0.00020408514925071068"
    ],
    [
      "0.00282330847444697",
      "0.0028784915223183266",
      "0.011316634133617524",
      "0.00315350331774977",
      "0.005527019436729201",
      "7.503906571588142e-05",
      "0.0003189109643367886",
      "0.00011435721159129795",
      "0.0004783751536244228",
      "-0.00023927785642234117",
      "0.00026035659395406627",
      "0.00015380713896182393",
      "0.00022266366008357654",
      "-0.0025398032411051968",
      "0.00016325787003959003",
      "-6.317385651956148e-06",
      "-0.00114691292495404",
      "-4.05454818249846e-05",
      "0.0005907630215435003",
      "-0.00021544873917364178",
      "3.794803500088397e-06",
      "8.01356335619818e-05",
      "0.000399662235113513",
      "0.003695881552647849",
      "0.0001558616501201734"
    ],
    [
      "0.0031927415883130183",
      "0.0029678752082110543",
      "0.025900899080128353",
      "0.004396138277139015",
      "0.012425312222679901",
      "4.1044638614876775e-05",
      "0.0018879475040739057",
      "0.0004994001173436492",
      "0.0016739495099390167",
      "-0.000999583046614855",
      "0.0005041027628015107",
      "0.000488601052197036",
      "-0.0004913007993653288",
      "-0.0028301182863905384",
      "0.00277182180549749",
      "0.00014869890477174527",
      "-0.002964390280671474",
      "0.00043425992969472094",
      "0.0016399611280230888",
      "-0.0006229079703467572",
      "-0.0002133553582026292",
      "-0.000554517473044902",
      "0.0040196534260695796",
      "0.013975841359047779",
      "-0.0003977732447248647"
    ],
    [
      "0.0027406894895140297",
      "0.0027075064431960542",
      "0.01050243500998582",
      "0.002811367290747447",
      "0.004559887424169664",
      "-1.2831640014583948e-05",
      "0.00043116399618893953",
      "5.6243686684525793e-05",
      "0.000317637396005831",
      "-0.0003938574924156566",
      "4.981651267654121e-05",
      "4.18104350082316e-05",
      "0.00026882868506440563",
      "-0.0013815194718070814",
      "0.0001350610958599601",
      "2.6570621518934058e-05",
      "-0.0008371505830743821",
      "-5.919634744257445e-06",
      "0.0003733848696594044",
      "6.174320090296701e-05",
      "-7.865946773124858e-06",
      "-0.00014735219483708847",
      "0.00028721321567080985",
      "0.0033898833864453833",
      "9.136951024420646e-05"
    ],
    [
      "0.00266318010681396",
      "0.002663629182056955",
      "0.005767818169046963",
      "0.002709985008554139",
      "0.003364838532456139",
      "-1.1765203402967243e-06",
      "0.00013557833741825831",
      "1.4298231130933531e-05",
      "0.00011911790986232375",
      "-0.0001629457159263302",
      "3.270710857720694e-05",
      "2.6426318693051835e-05",
      "9.757462879849196e-05",
      "-0.0006847726717484424",
      "1.6552915389413436e-05",
      "1.0195264757850946e-05",
      "-0.00033817795601941803",
      "-7.68060076004857e-06",
      "0.0001467062407636695",
      "2.389852197555225e-05",
      "9.096065501306215e-07",
      "-5.284485789881552e-05",
      "3.203380628971031e-05",
      "0.0012377005840549155",
      "1.3544545034129594e-05"
    ],
    [
      "0.0026680721663471323",
      "0.002660619745283183",
      "0.0060876166130926605",
      "0.0026969482379898945",
      "0.0034447402775821374",
      "-2.210424394973576e-06",
      "0.0001562208591159013",
      "1.5372649762596275e-05",
      "0.00013267606605118392",
      "-0.00017965262129364634",
      "2.846853985889377e-05",
      "2.942292045959219e-05",
      "8.645991624593375e-05",
      "-0.0007351363665690354",
      "2.4134722991446e-05",
      "1.2027998862530989e-05",
      "-0.0003729492922110747",
      "-5.7937079454308726e-06",
      "0.00016179811282157074",
      "2.04888922540609e-05",
      "9.95161588096307e-07",
      "-5.819791463737308e-05",
      "4.7573172902819395e-05",
      "0.0013984795090714556",
      "1.9137492829637715e-05"
    ],
    [
      "0.002651176526833932",
      "0.002654184577180583",
      "0.00496223821633704",
      "0.002695209012866464",
      "0.0031764102596699806",
      "-2.5859733273108243e-08",
      "0.00010770970877617556",
      "1.1039888276931064e-05",
      "8.853235901617116e-05",
      "-0.00010823581122291004",
      "2.970494436087874e-05",
      "1.3331836555753101e-05",
      "8.121180078683497e-05",
      "-0.0004959163076694997",
      "4.8215062057997514e-06",
      "4.270517121365932e-06",
      "-0.0002478934197966422",
      "-8.09454104531887e-06",
      "0.00011105948617649123",
      "2.672155276245345e-05",
      "5.38997970075765e-06",
      "-3.1426098055510184e-05",
      "-3.6586315114818208e-06",
      "0.0009274219831514881",
      "1.2371895873972975e-05"
    ],
    [
      "0.0026626588005952776",
      "0.0026587859851521177",
      "0.005579645950781577",
      "0.0027117925788502813",
      "0.0033521945649424415",
      "-2.1620508854843885e-06",
      "0.00014922950649058525",
      "1.4372445395115762e-05",
      "0.00011583565199196868",
      "-0.00011949661753166642",
      "3.334990188697475e-05",
      "8.719547261359043e-06",
      "0.00011665141549751636",
      "-0.0006114441647544947",
      "6.494826845230136e-06",
      "4.313652647956961e-06",
      "-0.0003177962298201584",
      "-1.0541875927735587e-05",
      "0.00014607271412258845",
      "4.681357259382192e-05",
      "6.496329234854469e-06",
      "-4.054049404094159e-05",
      "3.0086349188223306e-06",
      "0.0012171760897765743",
      "2.0734086569867873e-05"
    ],
    [
      "0.0026617644737373445",
      "0.002665918324225317",
      "0.005534531896490274",
      "0.0027336265725055333",
      "0.00332632619812034",
      "1.0959146341833857e-06",
      "0.00013729498980432326",
      "1.882605462263539e-05",
      "0.000113583957554238",
      "-0.00011868012569326658",
      "4.182337941109016e-05",
      "1.6163480448989757e-05",
      "0.00011945262082992133",
      "-0.0006085022101341268",
      "1.8971094097810586e-05",
      "4.481619720466505e-06",
      "-0.0003136604466853075",
      "-1.0466701218053369e-05",
      "0.00014031960962052992",
      "2.691234977963815e-05",
      "4.030720134226294e-06",
      "-3.633752725261678e-05",
      "3.106366673032213e-05",
      "0.0011671400914970735",
      "2.244244722294501e-05"
    ],
    [
      "0.0027176141155476736",
      "0.0026989400074906465",
      "0.00851485706574319",
      "0.002822510002786979",
      "0.004209729653778594",
      "-1.1250971032043949e-07",
      "0.000312157038380949",
      "4.3105435004838684e-05",
      "0.00025728728598539404",
      "-0.00024256715922795798",
      "6.886643405891856e-05",
      "4.1877097724895666e-05",
      "0.00015239477102035946",
      "-0.001173839656468504",
      "0.00011229739660266114",
      "1.4036460245555306e-05",
      "-0.0006552290957775978",
      "-1.5132149591845644e-06",
      "0.0003058848272556696",
      "3.0293003183364992e-05",
      "4.129455254344538e-06",
      "-8.241046831907049e-05",
      "0.00017630083919855258",
      "0.002574198734878231",
      "3.1560693500434016e-05"
    ],
    [
      "0.2945166162768568",
      "7.693801458573729",
      "0.7295958584895145",
      "3.738770913368559",
      "3.274152126694354",
      "0.23839574386847942",
      "-0.24145107542272265",
      "0.5039271746541024",
      "-0.5251922157679426",
      "0.9179105819075654",
      "1.7057088852168645",
      "-0.7330367960571239",
      "0.5705072106271748",
      "0.811044828517975",
      "1.1965987526091784",
      "-0.7630980154535205",
      "-0.07986527161502578",
      "0.3511090969306435",
      "0.6858891816398694",
      "-2.0459705667654995",
      "-1.3093802926339828",
      "-2.102775748607221",
      "-0.0965125731324904",
      "-0.548882554063738",
      "2.0892851075492853"
    ],
    [
      "0.0027422985222944458",
      "0.00314256860249332",
      "0.012371481432529346",
      "0.003360064715491655",
      "0.004597480853529277",
      "5.3913828549223734e-05",
      "0.00014617010912326182",
      "8.63142763771056e-06",
      "0.0002860684435549729",
      "-0.0010726997459535286",
      "0.00037757960547681843",
      "0.00021226718018794235",
      "6.49471142423547e-05",
      "-0.0025523238267457084",
      "-0.00010486047676809283",
      "1.5246846866899916e-05",
      "-0.0008270886033493537",
      "-3.811059336256808e-05",
      "0.0003819133079014383",
      "0.0003017180477208341",
      "0.0001598814096019814",
      "-0.00012394550661604686",
      "-0.0010059868277446113",
      "0.002567659229417385",
      "-0.00026474749057278505"
    ],
    [
      "0.002723186905099164",
      "0.0027881237276737077",
      "0.009668602102749089",
      "0.0028594927575446294",
      "0.004299910352255833",
      "1.2839443446997865e-05",
      "0.0002584630243014436",
      "2.035287451334095e-05",
      "0.00026147506063971916",
      "-0.00048501312340115335",
      "0.00011012977742641627",
      "8.390949340207394e-05",
      "8.39442884787568e-05",
      "-0.0015848494069779838",
      "1.3814473810188868e-05",
      "1.6227743669083615e-05",
      "-0.0007090003155998707",
      "-1.2130355379305272e-05",
      "0.0003287352083470403",
      "5.8723987298640425e-05",
      "3.7610747379393366e-05",
      "-8.036169666645662e-05",
      "-0.00015445886385019478",
      "0.002583675464928497",
      "-3.332217856779286e-05"
    ],
    [
      "0.002659709842522634",
      "0.0026770804790749443",
      "0.00559658336568245",
      "0.002734157401737064",
      "0.003309150653658881",
      "3.032481597912407e-06",
      "0.00011811846774534189",
      "1.274347517749148e-05",
      "0.00010901074845502875",
      "-0.0001682875141411546",
      "4.738493588677844e-05",
      "2.9646528512190874e-05",
      "7.538201862888177e-05",
      "-0.0006601233051784273",
      "7.822322597045743e-06",
      "6.943391529970206e-06",
      "-0.00030845779693163987",
      "-8.605668993634352e-06",
      "0.00013586414782578734",
      "2.1174295815392934e-05",
      "1.0018000301553314e-05",
      "-4.063158051323344e-05",
      "-2.936610001224843e-05",
      "0.0011177503005559107",
      "-1.476570034673106e-06"
    ],
    [
      "0.00264649202217022",
      "0.002653447196775354",
      "0.004884147747699415",
      "0.002672738308298433",
      "0.003118880823725083",
      "-1.8231355961065948e-06",
      "8.839565919490089e-05",
      "4.790208632081675e-06",
      "7.823617047498622e-05",
      "-0.00013995891657212444",
      "2.29405164589874e-05",
      "1.8433449670895583e-05",
      "4.554278062035417e-05",
      "-0.0005007613439372848",
      "-5.832952645989034e-06",
      "7.612341936770541e-06",
      "-0.00023159803753960135",
      "-6.17680616300769e-06",
      "9.904902900266295e-05",
      "3.2451238622329766e-05",
      "4.860566642124226e-06",
      "-4.1707891723682774e-05",
      "-2.654351048463758e-05",
      "0.0008463843926040752",
      "-5.075957261370006e-07"
    ],
    [
      "0.002643210551588124",
      "0.002649071990171098",
      "0.004677537838388004",
      "0.0026690513404156054",
      "0.0030681844911484733",
      "-1.8383437744436378e-06",
      "8.205903003426526e-05",
      "4.155393101198911e-06",
      "7.021821768926192e-05",
      "-0.00012726919830400427",
      "2.088368045915758e-05",
      "1.6219382678567215e-05",
      "4.6285719495321295e-05",
      "-0.0004486478163104011",
      "-7.369766343612247e-06",
      "6.883799676760454e-06",
      "-0.0002093996931546789",
      "-6.188831361264482e-06",
      "8.915337995927954e-05",
      "2.8402642607591776e-05",
      "4.3699961854492905e-06",
      "-3.8373535852447924e-05",
      "-2.7581823779486417e-05",
      "0.0007701466517789017",
      "-4.4812291252257914e-07"
    ],
    [
      "0.00265007502064076",
      "0.0026532925406379535",
      "0.005091832678776356",
      "0.002673046649588751",
      "0.0031730039165059646",
      "-2.6501139694856806e-06",
      "0.00010162194579616064",
      "4.86096550797285e-06",
      "8.64691623803762e-05",
      "-0.00014209010703651194",
      "2.332551439416748e-05",
      "1.68976341080918e-05",
      "5.450534595592729e-05",
      "-0.0005487261562892426",
      "-1.0014189250658082e-05",
      "7.70704567866625e-06",
      "-0.0002565267522400232",
      "-7.5545629799902375e-06",
      "0.00011027443202863893",
      "3.629781717919489e-05",
      "5.057324911820485e-06",
      "-4.472649937359559e-05",
      "-3.0722480757685243e-05",
      "0.0009449961673522101",
      "2.8446540155528574e-06"
    ],
    [
      "0.0026596461071131832",
      "0.0026750021163603277",
      "0.005752106753523284",
      "0.002708141706385968",
      "0.0033081825299385763",
      "-1.4325843787429389e-06",
      "0.0001304529364310329",
      "8.998553775211347e-06",
      "0.00010736427353435594",
      "-0.00018043299338183028",
      "3.8912586875687326e-05",
      "1.623133173258717e-05",
      "8.886363859378639e-05",
      "-0.0006607702297263836",
      "-1.507151899355467e-05",
      "6.48470549279348e-06",
      "-0.00031479103573778765",
      "-1.2563618066792389e-05",
      "0.00013791809406538862",
      "5.3383267039932525e-05",
      "9.09580191597444e-06",
      "-4.904572694825662e-05",
      "-4.712641884688889e-05",
      "0.0011708867669780402",
      "9.553233363309501e-06"
    ],
    [
      "0.0027908745183421882",
      "0.003009380722406518",
      "0.015244316787536311",
      "0.003035777668203554",
      "0.005292339191496666",
      "1.834427290230184e-05",
      "0.0003887565441913665",
      "2.984798648966974e-05",
      "0.0004113488521252756",
      "-0.0010450037887610693",
      "0.00023647405431111463",
      "0.00012410158644875864",
      "9.904416409507835e-05",
      "-0.0028290936338352273",
      "-6.777918979869368e-05",
      "2.685878298854658e-05",
      "-0.0012017511707686532",
      "-4.318842972159623e-05",
      "0.0005296176881732223",
      "0.00018307773321832335",
      "6.51107508652929e-05",
      "-0.00018902618453660644",
      "-0.0003625170334002205",
      "0.004279485388570719",
      "-3.085960362817137e-05"
    ],
    [
      "0.004930695401617128",
      "0.009732416009308445",
      "0.6768760606233131",
      "0.4642048658753724",
      "0.1683659081517737",
      "-0.003145844913741579",
      "0.032854132687455885",
      "0.021601790208744167",
      "0.018678465692406568",
      "-0.035449962214237574",
      "-0.013402514700140726",
      "-0.02788212870585123",
      "0.5256544358572641",
      "0.28184182316978945",
      "0.19341518291700732",
      "0.0019051625919711086",
      "0.014907898466679776",
      "0.021308705866402534",
      "0.000992463681743187",
      "-0.05570577441764077",
      "-0.053322656996328946",
      "-0.017155454563439424",
      "0.15725682898965523",
      "-0.14377110357564055",
      "-0.19153014714183622"
    ],
    [
      "0.0027389745180511197",
      "0.00306433116810596",
      "0.01337571800599993",
      "0.003023133270360441",
      "0.004514560683956153",
      "4.2836676214739126e-05",
      "0.00010736510212123417",
      "3.08455726046541e-05",
      "0.0003010821655062922",
      "-0.001332374591286085",
      "0.0002112332460019121",
      "0.00023888325974917685",
      "-0.00011915283831684665",
      "-0.0023649412416007075",
      "5.093775413084306e-05",
      "4.7883919105445013e-05",
      "-0.0008661410096297068",
      "-5.339505473648908e-06",
      "0.0003618055195188858",
      "0.00011996502652254587",
      "7.323175320071406e-05",
      "-0.00015706293697034492",
      "-0.00029913750747241835",
      "0.0027250076647031235",
      "-0.00010446403485631862"
    ],
    [
      "0.002677055564030619",
      "0.002693776121877683",
      "0.006729308261437188",
      "0.0027477535174796927",
      "0.0035728032717874175",
      "-2.0924650636270126e-06",
      "0.0001806954400465633",
      "1.5674105179369333e-05",
      "0.00014903979375444613",
      "-0.0002187620590376783",
      "4.9833682876511626e-05",
      "1.6869639050769896e-05",
      "0.0001338315819869762",
      "-0.0008514126111985548",
      "-3.4309793661232917e-06",
      "7.292638231727695e-06",
      "-0.00041894358430428634",
      "-1.4820378087170001e-05",
      "0.00018972560932098035",
      "7.658548550629375e-05",
      "1.081655545865949e-05",
      "-6.122865454151779e-05",
      "-2.961138696722107e-05",
      "0.0015723140019564459",
      "1.6246296089543325e-05"
    ],
    [
      "0.002669381433104437",
      "0.0026804339406461034",
      "0.005875124030365627",
      "0.002734770941431677",
      "0.0034666894763490147",
      "6.168070589259309e-08",
      "0.0001711178580683154",
      "1.6829493274798226e-05",
      "0.00013272685526493508",
      "-0.00014981252247073221",
      "4.7530160099087776e-05",
      "5.9602545139443875e-06",
      "8.346024037045292e-05",
      "-0.0006241298738128638",
      "1.9327689912825138e-05",
      "2.109609200534452e-06",
      "-0.00033917882526422933",
      "-8.257538849037534e-06",
      "0.0001667427530344903",
      "5.730171722429999e-05",
      "7.717070345411761e-06",
      "-3.8937904041452095e-05",
      "7.037069876634682e-06",
      "0.0013646462430975971",
      "9.818577322692534e-06"
    ],
    [
      "0.002630198269943795",
      "0.0026326664647303953",
      "0.003726430144133954",
      "0.002646894638671112",
      "0.002865083718080506",
      "-1.004787150964718e-06",
      "4.765979651545606e-05",
      "3.2911620270798027e-06",
      "3.8977672981662005e-05",
      "-6.145775624541523e-05",
      "1.2107964768108577e-05",
      "6.420306595883172e-06",
      "3.190321644771745e-05",
      "-0.00023371327497435338",
      "-2.211615076310676e-06",
      "2.8701095984716366e-06",
      "-0.00011322522161435689",
      "-3.6524626988700385e-06",
      "4.943611857246908e-05",
      "1.841006000528544e-05",
      "2.7653352251021918e-06",
      "-1.8984624466188862e-05",
      "-1.0698091508809092e-05",
      "0.00042324598275955135",
      "2.1950777441592847e-06"
    ],
    [
      "0.0026317490666430536",
      "0.002635826985926231",
      "0.0038679386578201417",
      "0.0026505373478862013",
      "0.002889859510699037",
      "-1.0183266857445822e-06",
      "5.1336423826721695e-05",
      "3.2420647193718905e-06",
      "4.275275374854917e-05",
      "-7.471583755743551e-05",
      "1.3571448897734017e-05",
      "8.584571023706395e-06",
      "3.328701797937254e-05",
      "-0.0002633971301453655",
      "-3.0943264537563537e-06",
      "3.5499854552904956e-06",
      "-0.00012537120237426772",
      "-3.887908990607853e-06",
      "5.418664893223644e-05",
      "2.068816820877898e-05",
      "3.7376608258576724e-06",
      "-2.1859223593447616e-05",
      "-1.682393667003864e-05",
      "0.00046603394119562055",
      "8.546638893921003e-07"
    ],
    [
      "0.0026321788855343713",
      "0.0026385445618379373",
      "0.0038663218010049002",
      "0.0026573912610196745",
      "0.0028949674597247787",
      "-1.5631934049877943e-07",
      "4.840413504435529e-05",
      "3.74144795051519e-06",
      "4.3521425052652206e-05",
      "-7.552601325493973e-05",
      "1.6133666013390152e-05",
      "1.032079772267483e-05",
      "3.475118903597224e-05",
      "-0.0002722956254580445",
      "-1.911484820987175e-06",
      "3.4726473697377566e-06",
      "-0.00012643276799725767",
      "-4.026867532097115e-06",
      "5.5144867046340926e-05",
      "1.8258996392544956e-05",
      "3.617244701018589e-06",
      "-2.0637417494015605e-05",
      "-1.5392079103891204e-05",
      "0.0004579468664100456",
      "-9.276477993405711e-07"
    ],
    [
      "0.003309223915729284",
      "0.004693729924944771",
      "0.008285840848022606",
      "0.003991904303643431",
      "0.0114498877823443",
      "0.0007869983057876129",
      "-0.0005569713041159477",
      "0.00036492879160180194",
      "0.0013806255912343452",
      "-0.001374796735034133",
      "0.0008628409884344197",
      "-0.0003257357381067928",
      "-0.0004819492387123467",
      "-0.002224328278074261",
      "0.0006955180413447064",
      "-0.0006448469966583861",
      "-0.0004356463181700443",
      "-3.5892473219738475e-05",
      "0.001992846866545939",
      "-0.0007879631374397048",
      "0.0002802743838934693",
      "0.003215968965628651",
      "0.0001735224506170805",
      "-0.00033144467431675496",
      "0.00048193363328305234"
    ],
    [
      "0.002680036172092521",
      "0.002732174273753642",
      "0.005836039284528077",
      "0.0028791306676924657",
      "0.0036243251125119198",
      "1.1809618726017484e-05",
      "0.0001553110592605792",
      "2.8316494206126907e-05",
      "0.00015479387459271516",
      "-0.00014051052037407973",
      "0.00010354676413005654",
      "1.6603546432750204e-05",
      "9.046013394839868e-05",
      "-0.0006901762202146716",
      "5.1967315984602144e-05",
      "-2.3192823279661016e-06",
      "-0.00035814879984477453",
      "-9.734901405986532e-06",
      "0.00019413484208186108",
      "2.7710539969067303e-05",
      "-2.014468730355649e-06",
      "-2.7785949970783046e-05",
      "6.890123431954907e-05",
      "0.0013510818926242322",
      "-2.9936815115202737e-05"
    ],
    [
      "0.30644483059508665",
      "2.4922065443639543",
      "0.6133185527818197",
      "0.5175169194599786",
      "1.243958043433957",
      "0.1815635281205664",
      "0.2807459928469139",
      "-0.13294461281894562",
      "-0.025774158477437137",
      "0.5683784731470103",
      "-0.4705961567162767",
      "-0.4608712739305179",
      "-0.46477752154619245",
      "0.2921051054246474",
      "-0.42871509012173054",
      "-0.1299021334034543",
      "-0.23443129898493872",
      "0.2997461920233856",
      "-0.5566940904468177",
      "0.4439728781942793",
      "-0.19320625335983432",
      "-0.4586175156242904",
      "0.13550785094199916",
      "-0.422993076473642",
      "0.19822200192521708"
    ],
    [
      "0.002672106045306236",
      "0.0027918470669686542",
      "0.006990859208969933",
      "0.002880111257632457",
      "0.0035043292360426304",
      "1.6892489023227495e-05",
      "0.0001015265399569285",
      "1.8062697833449606e-05",
      "0.00013731465858884888",
      "-0.00042927884156455546",
      "0.00011287864886879166",
      "7.488065695029064e-05",
      "5.9256476786645575e-05",
      "-0.0009285532461928536",
      "2.0909138054549867e-05",
      "7.343689133538049e-06",
      "-0.0003605196070893385",
      "-6.999491107177012e-06",
      "0.00016995584718055063",
      "0.0001043152703226656",
      "5.887003380809362e-05",
      "-4.460997710140741e-05",
      "-0.0002512880682164996",
      "0.0012407884311495768",
      "-5.8117371497942265e-05"
    ],
    [
      "0.0026312147372523666",
      "0.0026345658489030014",
      "0.0037692110378201296",
      "0.00265139459519038",
      "0.002878738434698161",
      "-4.6817178582180233e-07",
      "4.88477208330411e-05",
      "3.963042669051016e-06",
      "4.1251816292696776e-05",
      "-6.18360924205316e-05",
      "1.3864776931716742e-05",
      "7.461944206648226e-06",
      "3.4224419270403047e-05",
      "-0.00024811092241968627",
      "-1.1817160059618711e-06",
      "2.7758973180546613e-06",
      "-0.00011898301055272419",
      "-3.895805450523201e-06",
      "5.219338850096072e-05",
      "1.662240776776757e-05",
      "2.9147148356897423e-06",
      "-1.8240182724006937e-05",
      "-1.054777813113029e-05",
      "0.00043946878406417013",
      "2.568248844697342e-06"
    ],
    [
      "0.002630327268833818",
      "0.0026326288597589664",
      "0.003715963169708725",
      "0.0026466436385884358",
      "0.002866642703764964",
      "-7.551964841467185e-07",
      "4.770752782575656e-05",
      "3.56788504406698e-06",
      "3.93667188168225e-05",
      "-5.987804652841958e-05",
      "1.2107667593933422e-05",
      "6.702462365124466e-06",
      "3.0542893780524675e-05",
      "-0.0002323395600734728",
      "-8.324609747717585e-07",
      "2.771305183401004e-06",
      "-0.00011303512207797908",
      "-3.4139898776324633e-06",
      "4.971835712543044e-05",
      "1.6592304062150183e-05",
      "2.7060391623986383e-06",
      "-1.7981621705804567e-05",
      "-8.830407609994663e-06",
      "0.00042324830024998366",
      "2.620021711223246e-06"
    ],
    [
      "0.00263310607949659",
      "0.002634645975695849",
      "0.0038816420355729346",
      "0.0026515103370209374",
      "0.0029078075408602083",
      "-9.848500125630876e-07",
      "5.646312310109794e-05",
      "4.464977352623126e-06",
      "4.587166682687387e-05",
      "-6.450256641215424e-05",
      "1.3768802651016011e-05",
      "6.646082331689179e-06",
      "3.802148095682691e-05",
      "-0.000267274061661692",
      "-8.778263834563164e-07",
      "2.9548529364728577e-06",
      "-0.00013158429416396908",
      "-4.21650629276676e-06",
      "5.797986346257082e-05",
      "1.918246563263985e-05",
      "2.654781825503124e-06",
      "-2.029296427462388e-05",
      "-6.655617653495637e-06",
      "0.0004936859013161202",
      "4.813185213099318e-06"
    ],
    [
      "0.0026982459908107977",
      "0.0027825362143888",
      "0.008267810209427599",
      "0.0028674986197271017",
      "0.003905314122882614",
      "5.668939048377588e-06",
      "0.00023941864912769298",
      "2.5568227910554642e-05",
      "0.00019836105674012817",
      "-0.00038947001197870156",
      "0.00010676859530320665",
      "2.3755895695231115e-05",
      "0.00014691022427297385",
      "-0.0010096184876806661",
      "1.324180536224952e-05",
      "2.165561031534392e-06",
      "-0.0005068375151969895",
      "-1.6751162190836536e-05",
      "0.00025204671291861457",
      "0.00017243034549148818",
      "3.869894919256062e-05",
      "-6.405651096137687e-05",
      "-0.00012407438672703582",
      "0.002009346359326211",
      "-8.819883186818565e-06"
    ],
    [
      "0.02328920546790972",
      "0.007729315850824259",
      "1.5571825707543152",
      "0.005178354715707004",
      "0.3296988391003887",
      "-0.009604204585524707",
      "0.10078200228898515",
      "0.001666093176604662",
      "0.049907954997190834",
      "-0.06705517921339416",
      "-0.0014621761351097955",
      "-0.014596918127799941",
      "0.05476415748014662",
      "-0.22463443971396974",
      "-0.01660776284346304",
      "0.0027122631033967407",
      "-0.14800041878620618",
      "-0.00652516243936589",
      "0.0653422988803503",
      "0.05591207504729473",
      "0.0029158370353783644",
      "-0.03702542758994589",
      "-0.020460529825167145",
      "0.6759790954765679",
      "0.020834892742086168"
    ],
    [
      "2.3924610051785535",
      "1.757399880687187",
      "9.13746271873624",
      "2.859304883676113",
      "1.4270520870808163",
      "-1.6734021892588837",
      "-2.995510056753444",
      "0.3206905926192457",
      "-1.060482316895025",
      "1.1141878793876945",
      "0.2090386915886672",
      "1.0366310632432736",
      "1.4482823483915548",
      "1.8381397092250122",
      "0.6915176578341455",
      "-0.7816835837091418",
      "3.135462409384508",
      "0.3671575929478865",
      "0.5129139632138995",
      "-3.035866082812599",
      "0.31173754655359853",
      "-0.6459170296873479",
      "-1.4423829127128192",
      "0.20251296487027587",
      "-0.7537692577740049"
    ],
    [
      "0.0027396403716700565",
      "0.0027570189956392906",
      "0.011200692859489644",
      "0.0028084763573978703",
      "0.004549259032622034",
      "-4.628270275453306e-06",
      "0.000369275374631446",
      "2.427180035875624e-05",
      "0.0003027124345889276",
      "-0.0005353987704525354",
      "7.372991309432058e-05",
      "6.368047332756448e-05",
      "0.00019678678263521503",
      "-0.0017296146055526798",
      "-3.609068961797708e-06",
      "2.4473513755842913e-05",
      "-0.0008531318168692354",
      "-2.1233580234501676e-05",
      "0.0003805016410988833",
      "0.00012891610166676284",
      "2.8467592781101224e-05",
      "-0.000132365650056925",
      "-8.005200696027224e-05",
      "0.0032621263123605525",
      "2.957392777830896e-05"
    ],
    [
      "0.0026615505248487785",
      "0.0027101564417949266",
      "0.006363357914128311",
      "0.0027499059347493816",
      "0.0033106526634645358",
      "8.316976343143592e-06",
      "9.047037622202676e-05",
      "1.0684973615787714e-05",
      "0.00011016709909098514",
      "-0.00029837996794974194",
      "5.5613192153390616e-05",
      "6.291150782622682e-05",
      "0.00010710506519126779",
      "-0.0008628470653454305",
      "-2.1583881766424897e-05",
      "1.3266117712809787e-05",
      "-0.0003501507650302572",
      "-1.5568988479889173e-05",
      "0.00013910031080251883",
      "3.0007558958281593e-05",
      "2.2741090076488692e-05",
      "-4.7566812365937904e-05",
      "-0.0001100209955420808",
      "0.0011323110046436021",
      "2.2520461472754085e-06"
    ],
    [
      "0.0026662584745018344",
      "0.002690128141696651",
      "0.006918071169094842",
      "0.0027157815449874866",
      "0.0034079704615781205",
      "-3.366400741696614e-06",
      "0.00015017052305296114",
      "6.130378241158579e-06",
      "0.00012339428932741126",
      "-0.00030200586989900655",
      "3.9053440402653345e-05",
      "4.0220334925324e-05",
      "0.00012419548420116377",
      "-0.000889030056490379",
      "-3.8023933513050876e-05",
      "1.4800979830936174e-05",
      "-0.00039918855139905426",
      "-1.7019961161030968e-05",
      "0.0001580023313556825",
      "7.470326289855288e-05",
      "2.1970645826914643e-05",
      "-7.683658760483039e-05",
      "-0.00012963613131273852",
      "0.0014420310875533577",
      "1.0464715247526825e-05"
    ],
    [
      "0.002694873849761587",
      "0.0027661394260020547",
      "0.009855907891848531",
      "0.0028270644898473834",
      "0.0038243280713412616",
      "1.601183736447166e-06",
      "0.00019793726948711158",
      "5.3696962369152385e-06",
      "0.00018690766937477587",
      "-0.0005632338642743482",
      "8.252579579666043e-05",
      "9.786663729259114e-05",
      "0.00021840718410887257",
      "-0.0015902802082118856",
      "-9.103970438358192e-05",
      "2.7244653896171353e-05",
      "-0.0006479420634709062",
      "-3.2894018073444116e-05",
      "0.0002422405823617331",
      "0.00010672618924675854",
      "5.31382847954623e-05",
      "-0.00012299893051201402",
      "-0.0003442264784726632",
      "0.002185398920404449",
      "-6.6523824720110495e-06"
    ]
  ],
  "rational_Q": [
    [
      "0.207809712502709",
      "1.5509452221562785",
      "6.592855159425136",
      "0.8560093279129445",
      "2.43285198917529",
      "1.5509452221566986",
      "2.9339460750566637",
      "25.41704530748206",
      "4.433655460803624",
      "6.621844865772927",
      "6.5928551594245794",
      "25.417045307482113",
      "87.20358590759263",
      "7.450218403743836",
      "16.81257413336922",
      "0.8560093279128016",
      "4.4336554608036245",
      "7.450218403743608",
      "4.388129479717221",
      "3.3076568568950697",
      "2.4328519891738307",
      "6.621844865772718",
      "16.812574133369168",
      "3.307656856895288",
      "3.7608274164053754",
      "0.007954803732796207",
      "0.2375583322385012",
      "0.059393555898875794",
      "0.1398702234277505",
      "0.00795480373275916",
      "0.2887401970324803",
      "-0.3831111716844383",
      "0.03677072750769701",
      "0.08540154803687933",
      "0.2375583322385304",
      "-0.383111171684248",
      "-0.233633882583076",
      "0.16278589347487482",
      "0.014869851324539347",
      "0.059393555898735434",
      "0.036770727507795475",
      "0.1627858934747234",
      "-0.271908575162364",
      "0.006155801013170526",
      "0.13987022342853264",
      "0.08540154803712222",
      "0.014869851324570402",
      "0.006155801013190005",
      "-0.08341681364025205",
      "0.47667696514820274",
      "0.07642921762615389",
      "-0.16558452965859854",
      "0.34245783652062634",
      "-0.10391079709395093",
      "-0.4238666156297923",
      "-0.4496957245155905",
      "0.3707982513430842",
      "0.07230314464076719",
      "-0.06982338042061632",
      "1.2962414624438499",
      "-0.4128369168411153",
      "-0.2324303030859017",
      "-0.05558387271698649",
      "-0.2991478355194712",
      "0.09700517396252357",
      "-0.11290557650662456",
      "0.3569734429750688",
      "-0.2004258257418304",
      "-0.5817706970508791",
      "0.8209671183613483",
      "-0.1906793009445307",
      "-0.36617982160233287",
      "0.39704769805397794",
      "-1.3859690806512666",
      "0.07230314464047445",
      "2.4233866709393284",
      "-2.910426016473523",
      "0.09615425628404589",
      "2.581233728596526",
      "2.2674398783015284",
      "-3.431001284233895",
      "2.594483158272425",
      "1.4664797360058908",
      "0.9239191314692536",
      "0.31003854036504186",
      "1.2785223532461156",
      "1.061164546759902",
      "-1.4921481193531612",
      "0.9803702660251098",
      "0.07276543073080317",
      "0.20206006828661388",
      "-1.8762524864453098",
      "0.6051584554733093",
      "0.2356031970243257",
      "0.10956342063365644",
      "-0.05558387271714171",
      "-0.13002857671540533",
      "0.17916552668546454",
      "0.16006290030892836",
      "-0.022278312648431504",
      "0.31003854036536765",
      "0.8482542785394667",
      "1.466047149687484",
      "-1.0173790248926837",
      "0.008725674418751541",
      "-0.06333287054389337",
      "0.11242753560795224",
      "-0.2522995296394553",
      "0.11901137892106195",
      "0.41988942649971894",
      "-0.06062644853675254",
      "-0.15053044641141566",
      "-0.20526580101899763",
      "0.41097465385826965",
      "0.16310599025112094",
      "-0.2004258257422631",
      "-0.31878444786692356",
      "0.8111078916864822",
      "0.4646165199866782",
      "-1.3594764643385424",
      "0.07276543073081872",
      "0.18456743807282755",
      "-2.847813379963318",
      "0.10023194418184929",
      "-1.6937108790548132",
      "-0.060626448536801714",
      "-0.4316051645023566",
      "0.599149877099276",
      "0.33270842210368395",
      "-0.3095494681403171",
      "-0.16053041941049223",
      "0.17833588921306717",
      "0.9734413787689525",
      "-0.041282925808647904",
      "-0.3698331300518539",
      "-0.10391079709401888",
      "-0.0698233804207105",
      "-0.29914783551977375",
      "-0.5817706970514596",
      "0.47667696514848795",
      "-0.423866615629908",
      "1.2962414624439769",
      "0.09700517396282707",
      "0.8209671183616852",
      "0.07642921762608812",
      "-0.44969572451564416",
      "-0.41283691684152196",
      "-0.11290557650669711",
      "-0.19067930094458188",
      "-0.16558452965872583",
      "0.3707982513435182",
      "-0.23243030308600346",
      "0.35697344297513806",
      "-0.3661798216024948",
      "-5.606483960808798",
      "0.29992465575696103",
      "1.7799400701277912",
      "2.4233866709392715",
      "-5.606483960808654",
      "1.0357021912588367",
      "2.3969535686821866",
      "-0.13809132992805373",
      "-0.13002857671545134",
      "0.2999246557569681",
      "2.3969535686822336",
      "-1.617160541330324",
      "-0.2485879083076905",
      "-0.31878444786690324",
      "1.7799400701277135",
      "-0.13809132992806575",
      "-0.24858790830770158",
      "0.46319741640899065",
      "1.145178366707008",
      "-5.779710890276487",
      "-3.431001284233609",
      "11.472342433606082",
      "1.4392957654049385",
      "-3.8347476076093723",
      "-4.412517415477514",
      "0.8482542785394034",
      "3.4966046869327334",
      "-5.458368907519753",
      "2.840255461706786",
      "1.4554472833963918",
      "0.18456743807291562",
      "-2.9476810702738976",
      "-2.976117594766418",
      "0.44913001040767214",
      "1.4705393252289782",
      "-0.29071380503925387",
      "1.2785223532458216",
      "3.496604686932582",
      "3.1879254928204963",
      "0.19162882666480227",
      "-1.8787299655118137",
      "0.11242753560788968",
      "-1.2793083511868422",
      "-0.020828194635742155",
      "0.49758516385847834",
      "0.5285936062357013",
      "-0.43160516450259423",
      "-0.7749625705783735",
      "-3.0224094837100735",
      "0.7646884402687788",
      "1.4220471473487768",
      "0.20206006828757073",
      "-2.9476810702738563",
      "-1.269369454735856",
      "0.6630164838928211",
      "2.8300201716238176",
      "-0.1505304464113201",
      "-0.7749625705782712",
      "0.38039886347149743",
      "-1.5876169134428104",
      "0.09962029166034675",
      "0.17833588921336022",
      "1.5169993573345455",
      "1.5828023395953854",
      "-0.9922033444773681",
      "-0.6460151379321643",
      "-2.910426016473697",
      "2.5944831582720997",
      "1.0611645467600137",
      "-1.876252486444638",
      "0.39704769805374507",
      "0.09615425628388849",
      "1.466479736005721",
      "-1.4921481193531567",
      "0.6051584554730299",
      "-1.3859690806506741",
      "2.581233728596275",
      "0.9239191314694537",
      "0.9803702660248239",
      "0.23560319702424737",
      "1.4392957654050726",
      "-5.458368907519596",
      "-2.9761175947663268",
      "0.17916552668534144",
      "1.1451783667069628",
      "-3.8347476076093168",
      "2.840255461706736",
      "0.44913001040778605",
      "0.8111078916864973",
      "-5.7797108902765935",
      "-4.412517415477675",
      "1.4554472833964889",
      "1.4705393252286874",
      "-0.62394131678516",
      "-17.80021675181174",
      "1.4660471496875875",
      "3.1879254928207414",
      "-0.62394131678501",
      "9.795526879198912",
      "2.388491656260861",
      "-2.847813379963212",
      "-1.2693694547356438",
      "-17.80021675181303",
      "2.388491656260845",
      "12.502710235932344",
      "-1.7808020234494797",
      "-0.2522995296393128",
      "-0.02082819463574508",
      "2.02833970569041",
      "-0.39773957539216365",
      "-1.6097025581503546",
      "0.5991498770993825",
      "0.3803988634715496",
      "-0.7729759072987752",
      "-2.3866585039356623",
      "0.4705298417344838",
      "-0.205265801019077",
      "-3.022409483710253",
      "-0.7729759072990416",
      "-3.0184025161802737",
      "0.08631225363098333",
      "0.973441378767694",
      "1.5828023395958137",
      "1.1086270420318045",
      "-0.050387153947244454",
      "-4.530157231203861",
      "0.1600629003088486",
      "-1.0173790248925436",
      "0.119011378921235",
      "0.41097465385838955",
      "0.10956342063358493",
      "-0.02227831264855125",
      "0.008725674418797666",
      "0.4198894264994212",
      "0.1631059902510276",
      "0.19162882666487832",
      "0.4975851638585307",
      "0.7646884402688199",
      "0.46461651998676345",
      "-0.2907138050395549",
      "-1.8787299655118348",
      "0.5285936062357016",
      "1.422047147348742",
      "-0.39773957539209753",
      "-2.386658503935809",
      "0.10023194418202451",
      "0.6630164838927654",
      "-1.7808020234494764",
      "-1.609702558150547",
      "0.47052984173458356",
      "0.6917028039270191",
      "0.332708422103792",
      "-1.5876169134428295",
      "-3.0184025161805033",
      "0.6917028039268948",
      "1.3552145572584084",
      "-0.041282925808323434",
      "-0.9922033444772791",
      "-0.05038715394740742",
      "1.5675839968380099",
      "0.0820790427087666",
      "-1.3594764643388435",
      "-1.6937108790545095",
      "-0.309549468140611",
      "-0.3698331300515934",
      "2.8300201716238895",
      "0.09962029166012186",
      "-0.6460151379324265",
      "0.0863122536310446",
      "-4.530157231203953",
      "0.08207904270860883",
      "0.15316482412040772",
      "0.15164097602200138",
      "-0.061030968173371704",
      "-0.09106427219235383",
      "-0.15316482412023058",
      "-3.451723394701341e-14",
      "-0.39434530099783954",
      "-0.08242326101136307",
      "0.13001032275276256",
      "-0.1516409760226846",
      "0.39434530099772946",
      "6.338499907172161e-14",
      "-0.16669558752333122",
      "0.05870498705351054",
      "0.0610309681737975",
      "0.08242326101141215",
      "0.16669558752346586",
      "1.866335181418373e-13",
      "-0.027397128898109815",
      "0.09106427219303753",
      "-0.1300103227527437",
      "-0.058704987053434514",
      "0.027397128897864928",
      "1.2925055307228775e-13",
      "-0.8379233564213365",
      "-0.011169598672867148",
      "-0.009817772530041626",
      "0.2846572003538588",
      "-0.3198597259706587",
      "0.1607423310212858",
      "0.19891994586983566",
      "-0.7605841396707388",
      "0.29441849567805034",
      "-0.09068141938026365",
      "-1.1542069250903257",
      "0.15941262435199202",
      "0.6751102961167672",
      "-0.03641417120385257",
      "-0.4025209002154913",
      "-0.890072768173942",
      "-0.06952902148121647",
      "0.21575567516767494",
      "-0.12084943106763262",
      "-0.08908338043097906",
      "0.8032566065411169",
      "0.15972635583978312",
      "-0.5587643765187429",
      "-0.014938245345490903",
      "-0.6279332162042326",
      "0.2944184956782625",
      "-0.48647997900743983",
      "-2.798248151559591",
      "-2.10180867218416",
      "1.3923989810141764",
      "-0.028897083418489747",
      "0.9839728457817964",
      "-0.5260868760127104",
      "0.3946466545004877",
      "0.765113381252614",
      "0.26729344205165034",
      "0.10046293854672567",
      "-1.197395757052718",
      "0.2310385787478158",
      "0.3968605146323683",
      "1.348259108910931",
      "-0.34825319829765256",
      "2.1928170725975895",
      "-0.1149766024179211",
      "-1.1878909769521346",
      "0.27237727696723046",
      "-0.036414171203959365",
      "-0.18265317914207996",
      "0.9324840250022518",
      "0.4314868865551457",
      "0.021225804028740202",
      "0.2672934420516097",
      "1.2666401726679413",
      "0.7419154748549198",
      "-0.3164648419156705",
      "-0.8110407424702404",
      "0.27221851280096226",
      "0.3300170305597253",
      "-0.3436429649429951",
      "0.29680529503947983",
      "0.35790448768042626",
      "0.0902787339980867",
      "-0.033514512931686946",
      "0.12513670820135048",
      "0.15797587835041513",
      "0.07160589343849971",
      "-0.12084943106742521",
      "0.4655236242727294",
      "0.10056211586903652",
      "1.1763654607831988",
      "-0.5501177475052444",
      "1.3482591089100975",
      "1.2830932881432437",
      "-2.61024431149499",
      "-0.5587448216320434",
      "0.0036989038897606136",
      "0.09027873399801696",
      "0.3900372017049978",
      "0.7243752636381531",
      "-0.6777630379119027",
      "0.6034014810318042",
      "-0.2536847396233923",
      "-0.5573464862835852",
      "-1.5174516596348433",
      "0.628621145049869",
      "-0.05256818510844301",
      "0.31985972597061607",
      "0.09068141938031765",
      "0.4025209002155405",
      "0.08908338043108346",
      "0.8379233564214582",
      "-0.16074233102118374",
      "1.1542069250900995",
      "0.8900727681740936",
      "-0.80325660654127",
      "0.011169598672908098",
      "-0.1989199458700075",
      "-0.15941262435210782",
      "0.06952902148113586",
      "-0.15972635583996952",
      "0.009817772530363488",
      "0.7605841396710981",
      "-0.67511029611692",
      "-0.21575567516804128",
      "0.5587643765190901",
      "-1.922877040238208",
      "-1.215670530074106",
      "0.8053210737324618",
      "-0.4864799790073016",
      "1.922877040238233",
      "-1.2580262488325394e-13",
      "0.1527940695552391",
      "-0.663737643429573",
      "-0.18265317914199788",
      "1.2156705300740738",
      "-0.15279406955523128",
      "-3.972619109986544e-14",
      "-0.2412462492626017",
      "0.4655236242728128",
      "-0.8053210737324851",
      "0.6637376434292848",
      "0.2412462492626245",
      "-2.0563082236616875e-14",
      "-0.34796721942986647",
      "-1.3288482784673992",
      "0.9839728457816432",
      "-12.737674305186765",
      "2.769488449228142",
      "3.507425438441574",
      "-0.05409430723172372",
      "1.2666401726679548",
      "-0.42274245920015735",
      "0.8883607372036454",
      "0.5666827894831907",
      "2.8203001861002206",
      "1.2830932881430996",
      "-1.3487225763817035",
      "-1.184175381129707",
      "-1.0409328771359714",
      "0.2370149010817618",
      "1.8519343674901234",
      "0.10046293854665582",
      "-0.4227424591999451",
      "-1.1194105534191496",
      "2.321463773115624",
      "0.56602432674162",
      "0.33001703055967674",
      "1.4021597991081836",
      "0.27974059497916587",
      "-1.0340590848377853",
      "-0.022401054752577598",
      "0.39003720170502826",
      "0.10835016525282798",
      "0.068714538357062",
      "-0.8994305769394835",
      "-0.14572203943454146",
      "-0.3482531982976112",
      "-1.3487225763818842",
      "2.6119491618530732",
      "-1.026527647684004",
      "-0.9497098351749863",
      "-0.03351451293170586",
      "0.10835016525306863",
      "-0.7577905289632905",
      "0.333708939751523",
      "-0.6709809530058525",
      "-0.557346486283465",
      "1.307423705640354",
      "3.492304221703897",
      "0.2252068887165921",
      "-1.4275954043022068",
      "2.7982481515597217",
      "0.5260868760126007",
      "1.1973957570526086",
      "-2.1928170725980154",
      "0.014938245345599302",
      "2.1018086721838776",
      "-0.3946466545002246",
      "-0.2310385787478047",
      "0.1149766024178791",
      "0.6279332162043383",
      "-1.39239898101395",
      "-0.7651133812524953",
      "-0.39686051463245087",
      "1.1878909769516748",
      "-2.769488449228388",
      "-0.8883607372036826",
      "1.184175381129802",
      "0.9324840250021824",
      "0.34796721942991643",
      "-3.5074254384414276",
      "-0.5666827894832153",
      "1.0409328771359345",
      "0.10056211586907021",
      "1.328848278467691",
      "0.05409430723130737",
      "-2.8203001861001833",
      "-0.2370149010816871",
      "8.522765272730618",
      "-11.288748887514659",
      "0.7419154748548461",
      "-1.119410553419027",
      "-8.52276527273017",
      "-2.6155388935891792e-14",
      "1.260101200514556",
      "-2.610244311494675",
      "2.6119491618528445",
      "11.288748887513984",
      "-1.2601012005142325",
      "1.0390545370625036e-13",
      "3.4986642403096564",
      "-0.34364296494287605",
      "0.27974059497902337",
      "0.06084179526433688",
      "-0.7161855732268578",
      "-0.02754764846770258",
      "0.7243752636382209",
      "-0.7577905289634336",
      "1.3295527365068487",
      "-0.7460953824125466",
      "-1.5996210184250652",
      "0.12513670820108752",
      "0.06871453835724946",
      "1.3295527365066704",
      "-0.6337212701518135",
      "-0.8909614412366647",
      "-1.5174516596345153",
      "3.492304221703852",
      "1.6611678234769804",
      "1.9747870562026861",
      "1.7913881003370955",
      "-0.4314868865551843",
      "0.3164648419157181",
      "-0.29680529503908154",
      "-0.15797587835028684",
      "-0.2723772769669853",
      "-0.021225804028641954",
      "0.8110407424702862",
      "-0.35790448768043304",
      "-0.07160589343860435",
      "-2.321463773115493",
      "1.0340590848377356",
      "0.8994305769395087",
      "1.176365460783105",
      "-1.851934367490101",
      "-0.5660243267414851",
      "0.022401054752671373",
      "0.1457220394344032",
      "0.7161855732267686",
      "0.7460953824124655",
      "-0.5587448216320207",
      "-1.026527647683927",
      "-3.4986642403095582",
      "0.02754764846777633",
      "1.5996210184249877",
      "0.28684966238894716",
      "-0.6777630379119747",
      "0.33370893975137506",
      "-0.6337212701515711",
      "-0.2868496623890469",
      "-5.468344117186285e-14",
      "0.6286211450494676",
      "0.22520688871649774",
      "1.9747870562024668",
      "0.823019567594843",
      "-0.7488589032503375",
      "0.550117747504908",
      "-0.0036989038897981426",
      "-0.6034014810321623",
      "0.05256818510819854",
      "0.9497098351752494",
      "0.6709809530058739",
      "1.4275954043021228",
      "0.8909614412366967",
      "-1.7913881003371743",
      "0.7488589032501682"
    ],
    [
      "0.1208448213527213",
      "0.36372826978765327",
      "4.9011995343097965",
      "0.33857242757038664",
      "1.321278465307042",
      "0.36372826978408085",
      "2.7403332292625633",
      "27.078080312544266",
      "3.9404721809305223",
      "5.401155425442867",
      "4.901199534253472",
      "27.078080312537075",
      "71.1353817475213",
      "8.03302971237737",
      "19.814048433294506",
      "0.33857242756915845",
      "3.940472180943906",
      "8.033029712356202",
      "4.8869976001208",
      "3.2718688723702765",
      "1.3212784653020593",
      "5.401155425457343",
      "19.814048433246807",
      "3.2718688723582536",
      "2.9566755348972587",
      "-0.11289289814028793",
      "0.22982391293120813",
      "0.057332842584018065",
      "0.010872758729408977",
      "-0.11289289813733636",
      "-0.10173086405896625",
      "0.34111537704374617",
      "0.1717855689838498",
      "-0.3554244280099679",
      "0.22982391293294016",
      "0.34111537704847983",
      "-0.5318454533990002",
      "0.005558665684808148",
      "-0.331586916806989",
      "0.057332842581977045",
      "0.17178556899158468",
      "0.00555866569217526",
      "-0.16293869338492653",
      "0.17129056122992614",
      "0.010872758735751824",
      "-0.3554244280193061",
      "-0.33158691683682273",
      "0.17129056121586214",
      "0.09988638938517579",
      "0.058752799153660724",
      "0.02329009980476304",
      "-0.05841475100098361",
      "0.13564229281647971",
      "-0.06847001786933501",
      "-0.8088161642959008",
      "-0.4608028070108833",
      "0.4248800735635814",
      "-0.4671997277233273",
      "-0.4271663700918157",
      "0.30086154774979024",
      "-0.6372978757570229",
      "1.234024262232249",
      "-0.010150937484618212",
      "-0.14454600341073778",
      "-0.44428775653014235",
      "-0.10644137769926125",
      "0.013484176324739451",
      "-0.09795909801819232",
      "0.8764499292553918",
      "0.6405023410216903",
      "0.14057777643912164",
      "-0.4592813922260962",
      "0.4008578433320652",
      "-1.5076059412934741",
      "-0.46719972773267604",
      "1.6695016282454722",
      "-2.179922746503423",
      "0.9096132914408986",
      "0.7957853957256066",
      "1.501892118512079",
      "-1.8985874524976722",
      "1.5202577940979125",
      "0.8854708866485496",
      "2.0483846381788244",
      "0.23284997299373994",
      "1.4812273967632268",
      "1.7463894654814929",
      "-1.4044001004312483",
      "0.7227616382111807",
      "-0.35997464408196717",
      "0.8573188323220147",
      "-3.9952046682086593",
      "1.1098616670363264",
      "0.898951193113456",
      "-0.016945615607501237",
      "-0.010150937485665586",
      "-0.2335063481163305",
      "0.7003060639273958",
      "0.10165688792415764",
      "-0.15687005259346815",
      "0.23284997297668303",
      "0.4523700746947981",
      "-0.0593011652538473",
      "-0.8189107185299537",
      "0.44364303108133546",
      "0.10720528093373358",
      "0.2749534165039173",
      "-0.4994762719900933",
      "-0.029868111350585348",
      "0.6638481794422778",
      "-0.21524729413981294",
      "-0.029393728417699442",
      "0.06164630766184949",
      "0.7464392095297913",
      "-0.08348513133590497",
      "-0.09795909802153673",
      "-0.43752338555727444",
      "0.8563366262039553",
      "0.018996520107042798",
      "-1.4472396477793235",
      "-0.3599746441389154",
      "0.4192677760587194",
      "-0.25378128790481574",
      "-0.7683764161778658",
      "-1.854722205821783",
      "-0.21524729413620527",
      "-0.48295032995108256",
      "0.5447449584631091",
      "0.5633177446144229",
      "-0.5334601542187062",
      "-0.5243537023878972",
      "0.12935150328744818",
      "0.8296139510690481",
      "-0.036483453101583206",
      "0.06558063743633315",
      "-0.06847001787512866",
      "-0.42716637006590824",
      "-0.1445460034280763",
      "0.876449929262895",
      "0.05875279916020727",
      "-0.8088161642887381",
      "0.30086154776721835",
      "-0.44428775651657304",
      "0.6405023409832921",
      "0.02329009980120478",
      "-0.4608028070350978",
      "-0.6372978757647823",
      "-0.10644137770999688",
      "0.14057777644824365",
      "-0.05841475099468044",
      "0.4248800735617619",
      "1.2340242622576902",
      "0.013484176337598235",
      "-0.45928139225219466",
      "-5.348966854686128",
      "0.3816187849224636",
      "1.6137361022676087",
      "1.669501628237982",
      "-5.348966854698943",
      "0.8974612407619623",
      "2.728807454977945",
      "-1.1039201436575576",
      "-0.2335063481220429",
      "0.3816187849251058",
      "2.7288074550335675",
      "-0.9544460404363028",
      "-0.659334440362897",
      "-0.43752338552170517",
      "1.613736102257077",
      "-1.1039201435832353",
      "-0.6593344403405063",
      "1.006041292516049",
      "0.06133814311559082",
      "-5.7766907138057455",
      "-1.8985874524809225",
      "12.221340181671978",
      "3.847025168163187",
      "-4.86265067844693",
      "-2.745454394197815",
      "0.4523700746908269",
      "3.536735010033392",
      "-4.9448305813773175",
      "2.3686408803039103",
      "1.4567141299079165",
      "0.41926777606959753",
      "-2.9240492767597246",
      "-1.812181030046528",
      "0.46634461473757843",
      "1.6291354848704336",
      "0.13198049254097274",
      "1.4812273968998162",
      "3.5367350100478037",
      "2.280167292843411",
      "0.8959657859699696",
      "-1.8469392569269256",
      "0.2749534164966602",
      "-1.4940635300738472",
      "-0.047318928447184536",
      "0.31629256929389493",
      "0.5494423751541324",
      "-0.48295032994315557",
      "-0.708728866394524",
      "-1.8690315940803397",
      "0.5090968138983643",
      "1.1728578636541185",
      "0.8573188323769685",
      "-2.9240492767441553",
      "-0.805288003474768",
      "0.3171505740445682",
      "3.0260939787170855",
      "-0.029393728430145507",
      "-0.7087288663772668",
      "0.029460742236956893",
      "-1.3678820189463252",
      "0.22580300278961954",
      "0.12935150338154022",
      "1.2391699797340856",
      "1.5321007740125703",
      "-0.8945454412756237",
      "-0.6346817536103475",
      "-2.1799227465236557",
      "1.5202577941348556",
      "1.746389465500291",
      "-3.9952046681471414",
      "0.40085784331246144",
      "0.9096132915282024",
      "0.8854708866445332",
      "-1.404400100417747",
      "1.1098616670020556",
      "-1.507605941409832",
      "0.7957853957354379",
      "2.0483846382419837",
      "0.7227616381903992",
      "0.8989511932046501",
      "3.8470251681606014",
      "-4.944830581395712",
      "-1.8121810300554748",
      "0.7003060639238681",
      "0.061338143133046925",
      "-4.862650678430601",
      "2.3686408802822383",
      "0.4663446147254962",
      "0.8563366262488917",
      "-5.7766907138002095",
      "-2.7454543941791116",
      "1.4567141299183957",
      "1.6291354848662305",
      "-0.7580675624533608",
      "-16.468489633498184",
      "-0.05930116526309121",
      "2.280167292862787",
      "-0.7580675624533657",
      "8.057488884842261",
      "2.620491859261233",
      "-0.2537812879018578",
      "-0.8052880034867168",
      "-16.468489633505268",
      "2.620491859279328",
      "7.299382441729876",
      "-2.9149818306561976",
      "-0.499476271991718",
      "-0.04731892844744839",
      "2.7561469163380226",
      "0.18304967255418333",
      "-1.7120021444006719",
      "0.5447449585024801",
      "0.029460742163751184",
      "-1.8522045371505855",
      "-2.6185805697525875",
      "0.9919962180459837",
      "0.06164630766969625",
      "-1.8690315940092779",
      "-1.852204537131804",
      "-2.7175663429262453",
      "-0.4870790492409638",
      "0.8296139510298132",
      "1.53210077397648",
      "-0.3731127885876175",
      "0.7358482685376172",
      "-4.58439005427563",
      "0.10165688791737786",
      "-0.8189107185275704",
      "-0.029868111354489177",
      "0.7464392095329874",
      "-0.01694561559961771",
      "-0.15687005260292233",
      "0.44364303108800224",
      "0.6638481794440385",
      "-0.0834851313280291",
      "0.8959657859668594",
      "0.3162925692950645",
      "0.5090968139053065",
      "0.01899652014447795",
      "0.13198049254077746",
      "-1.8469392569706005",
      "0.5494423751165625",
      "1.172857863625536",
      "0.18304967254745064",
      "-2.6185805697651316",
      "-0.7683764161043232",
      "0.31715057405879554",
      "-2.914981830651697",
      "-1.7120021444215685",
      "0.991996218055193",
      "0.5065800961087978",
      "0.5633177445907805",
      "-1.367882018972403",
      "-2.7175663429253203",
      "0.5065800961103822",
      "0.42697543750326106",
      "-0.0364834530915662",
      "-0.8945454412859155",
      "0.7358482685274526",
      "1.8608249737734435",
      "-0.1579797788287391",
      "-1.4472396476916287",
      "-1.8547222058567607",
      "-0.5334601542109332",
      "0.06558063743046288",
      "3.026093978674992",
      "0.2258030027751765",
      "-0.6346817535975546",
      "-0.4870790492218328",
      "-4.584390054301891",
      "-0.1579797788420973",
      "0.009357754888095104",
      "0.3314192563686815",
      "-0.020200653616527876",
      "-0.28163905571189196",
      "-0.00935775488938619",
      "-6.069618124515453e-13",
      "-0.078922247593371",
      "0.00616090609473007",
      "0.2335986111772997",
      "-0.331419256383003",
      "0.07892224758301926",
      "1.7402593963728253e-12",
      "0.06958988655280694",
      "0.817023270038359",
      "0.020200653619872846",
      "-0.006160906097292128",
      "-0.06958988656650199",
      "2.6925343785873944e-12",
      "0.009539871707872438",
      "0.2816390556930554",
      "-0.233598611158686",
      "-0.8170232700132628",
      "-0.009539871692759898",
      "-1.1730144363933864e-11",
      "-0.09844473846269011",
      "0.07440834664368312",
      "0.19798138037561705",
      "0.08148782135033167",
      "0.11307415113905599",
      "0.3142512160997149",
      "0.05904192079290188",
      "-0.16448027333612752",
      "0.5577243599551496",
      "-0.550455666128932",
      "-0.8675061296277095",
      "-0.17658182825744645",
      "-0.4807725925036031",
      "0.045912528396881494",
      "0.03215532561670478",
      "-0.1717757325978954",
      "-0.28299329696948317",
      "-0.09743317188946639",
      "-0.4175294305832351",
      "0.8300984266679111",
      "0.9782346823808971",
      "0.32474345394056653",
      "-0.0003521005150491616",
      "-0.0553318061623807",
      "-1.6970333581095023",
      "0.5577243599142754",
      "0.452246544312384",
      "-1.2378881770123231",
      "-0.9526594277332993",
      "2.7940164013438653",
      "0.5606300313311448",
      "0.1996805747891167",
      "0.5780644188186502",
      "1.158686941101095",
      "1.3146569958323486",
      "0.2271788084149633",
      "0.6642140674632099",
      "-1.764473820550776",
      "0.1924338984028593",
      "0.4344745071525924",
      "0.8666796807322171",
      "0.03575060782761971",
      "1.3353287480445448",
      "-0.22036104387509695",
      "-0.18840790635415988",
      "-0.20201808335026017",
      "0.04591252839298668",
      "-0.1689701529816619",
      "0.5617957903011278",
      "0.27821803994426114",
      "0.013788982613846727",
      "0.2271788084136397",
      "0.8243811165801397",
      "1.1659512767008655",
      "-0.2929166790977467",
      "-0.2574392892423675",
      "0.25234940006291057",
      "0.11759494339920919",
      "-0.4668968905961566",
      "0.3457161698370872",
      "0.368698482341902",
      "0.12616695688811722",
      "-0.3269053565142258",
      "-0.31778378632228643",
      "0.5440058653940895",
      "0.1541570256191814",
      "-0.41752943056032005",
      "0.26044932497234907",
      "0.4013359328311097",
      "1.133458417385011",
      "-0.7383228518803141",
      "0.8666796807561031",
      "0.757648727844124",
      "0.7992875450812281",
      "-0.030856757108676455",
      "-0.9585073145018606",
      "0.1261669568905772",
      "0.42956271930330964",
      "0.9321148882855391",
      "-0.42755946163542674",
      "0.48580474925527795",
      "-0.39999769441212696",
      "-0.3855806633606985",
      "-1.9939266232096733",
      "0.5226655654907271",
      "0.743915867258155",
      "-0.11307415114492916",
      "0.5504556661138976",
      "-0.032155325612928165",
      "-0.8300984266776794",
      "0.09844473846884753",
      "-0.31425121607985185",
      "0.8675061296188368",
      "0.17177573260846676",
      "-0.978234682377839",
      "-0.07440834664217227",
      "-0.059041920810623934",
      "0.17658182825362623",
      "0.282993296963139",
      "-0.32474345392830767",
      "-0.19798138039568655",
      "0.16448027334062484",
      "0.48077259251469456",
      "0.09743317189112663",
      "0.00035210052068969085",
      "-1.2839287890358715",
      "-0.8030576379001215",
      "0.8989574433052734",
      "0.4522465442817782",
      "1.2839287890468332",
      "1.8160772732657277e-11",
      "-0.024710572025081576",
      "-1.5194574368877258",
      "-0.16897015298434978",
      "0.8030576379099327",
      "0.024710572052943455",
      "6.004949401156102e-12",
      "0.3033670366056276",
      "0.2604493249393534",
      "-0.8989574432900523",
      "1.5194574369397935",
      "-0.3033670366051739",
      "1.679080925455125e-11",
      "-0.43675950208337294",
      "-1.8516991248173902",
      "0.1996805748034393",
      "-11.45059771051117",
      "1.649737629721209",
      "3.1116983196027554",
      "-0.7264948252623363",
      "0.8243811165719275",
      "-0.4206999404675735",
      "1.3455027763793226",
      "1.6548875829541916",
      "2.5823376849684867",
      "0.7576487278481875",
      "-1.3791466031902362",
      "-2.7010800760249145",
      "-0.48666431433698243",
      "0.24316625844171985",
      "1.5323056646838453",
      "0.6642140674452705",
      "-0.4206999404829671",
      "-0.3309701258940527",
      "1.5120187784443382",
      "0.9922818619974892",
      "0.11759494340450201",
      "1.4941692863767242",
      "0.4948692161104382",
      "-0.788214596338432",
      "0.10461630883004136",
      "0.4295627192247279",
      "-0.023327130675491376",
      "0.538032074963836",
      "-0.9740866565583847",
      "0.062340893581514796",
      "0.035750607814485746",
      "-1.3791466032062254",
      "4.157530698175095",
      "-1.1201896210480624",
      "-1.537310987012056",
      "-0.32690535652062996",
      "-0.023327130679289487",
      "-1.2662396076653353",
      "0.6828804223265617",
      "-0.39675979210571233",
      "-0.38558066335839414",
      "1.0318876578455065",
      "4.125387869062296",
      "-0.05191570674667284",
      "-1.0358570522696013",
      "1.237888177024682",
      "-0.5780644188232785",
      "1.7644738204823858",
      "-1.3353287480281042",
      "0.05533180617154509",
      "0.9526594276374972",
      "-1.1586869411186103",
      "-0.1924338984197695",
      "0.22036104388300395",
      "1.697033358106096",
      "-2.794016401397559",
      "-1.3146569958554428",
      "-0.43447450719835506",
      "0.1884079063572013",
      "-1.6497376297202715",
      "-1.3455027763512162",
      "2.7010800760286244",
      "0.5617957903022073",
      "0.4367595020892088",
      "-3.1116983196327963",
      "-1.654887582970301",
      "0.48666431434028723",
      "0.40133593283433155",
      "1.8516991248137258",
      "0.7264948252729551",
      "-2.58233768497953",
      "-0.24316625843004153",
      "5.905901626710005",
      "-11.3311939059299",
      "1.1659512766931146",
      "-0.3309701258591669",
      "-5.905901626694119",
      "-6.170481352642404e-13",
      "1.6728735616119323",
      "0.7992875450749748",
      "4.157530698185931",
      "11.331193905942046",
      "-1.672873561611794",
      "-3.2401480842721322e-12",
      "2.8349059129776393",
      "-0.4668968905924808",
      "0.49486921612488566",
      "-0.35778749676773525",
      "-0.5123901038777063",
      "0.28731622403411333",
      "0.9321148882326199",
      "-1.2662396076833582",
      "0.2578856430463509",
      "-0.9712428987359891",
      "-0.6944016459046821",
      "-0.3177837863555524",
      "0.5380320749838807",
      "0.2578856430737976",
      "0.163922930020119",
      "-1.658855729604408",
      "-1.993926623190394",
      "4.125387869065077",
      "-0.04646553912170396",
      "1.7150075871934176",
      "1.8243738702963037",
      "-0.2782180399489996",
      "0.29291667910506086",
      "-0.345716169829669",
      "-0.5440058653996359",
      "0.20201808335215604",
      "-0.013788982610308118",
      "0.25743928923667864",
      "-0.3686984823397486",
      "-0.15415702561560182",
      "-1.5120187784348909",
      "0.7882145963619162",
      "0.9740866565713381",
      "1.1334584174351001",
      "-1.5323056647227602",
      "-0.9922818620422994",
      "-0.10461630883154985",
      "-0.06234089359349113",
      "0.5123901038708134",
      "0.9712428987556133",
      "-0.030856757084090945",
      "-1.120189621033475",
      "-2.834905913010146",
      "-0.28731622404475443",
      "0.6944016459066688",
      "0.2545937642361225",
      "-0.42755946160583225",
      "0.6828804223486626",
      "0.16392293002343805",
      "-0.25459376424611946",
      "-1.8882024936113665e-11",
      "0.5226655654974305",
      "-0.05191570670923768",
      "1.715007587198596",
      "0.8353499273353934",
      "-1.1235174285979284",
      "0.7383228518270837",
      "0.9585073144440799",
      "-0.4858047492141926",
      "-0.7439158673209401",
      "1.5373109870225135",
      "0.39675979213646956",
      "1.0358570522848085",
      "1.658855729655718",
      "-1.8243738703562522",
      "1.1235174285946434"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.0026138043136758196",
    "0.0026138047880242313",
    "0.0026138072144880394",
    "0.0026138066732753476",
    "0.0026138046888090536",
    "0.0026138220222784217",
    "0.002613814047858107",
    "0.0026138064444770222",
    "0.0026138117268106496",
    "0.002613815896287607",
    "0.002613804238537164",
    "0.002613810694801461",
    "0.0026138058390371153",
    "0.0026138139013260103",
    "0.0026231822569463196",
    "0.002613820542499391",
    "0.0026138081785995917",
    "0.0026138100935937255",
    "0.0026138184994000824",
    "0.0026138381227701415",
    "0.002613805327413446",
    "0.0026138081249900717",
    "0.0026138074953455065",
    "0.0026138052172910015",
    "0.0026138251580067606",
    "0.002613815973048184",
    "0.0026138072330311613",
    "0.002613813308603647",
    "0.0026138180869171544",
    "0.002613804704377792",
    "0.002613812141959394",
    "0.002613806547615487",
    "0.0026138158517956304",
    "0.002620064603940434",
    "0.002613823497374193",
    "0.0026138092390376217",
    "0.002613811443771533",
    "0.0026138211181372627",
    "0.002613843694567378",
    "0.002613812791223353",
    "0.002613811753293366",
    "0.0026138079284778004",
    "0.0026138414166290507",
    "0.002613825892230987",
    "0.0026138113089047466",
    "0.002613821468080098",
    "0.002613829495995377",
    "0.002613807065544362",
    "0.002613819477882978",
    "0.002613810143613683",
    "0.0026138256360883705",
    "0.0026295934649931637",
    "0.00261383840007716",
    "0.0026138146444799233",
    "0.0026138183181798067",
    "0.002613834510531024",
    "0.002613872154034105",
    "0.0026138107902016943",
    "0.002613807334449179",
    "0.002613837577820975",
    "0.0026138237255222117",
    "0.002613810399126319",
    "0.0026138196521450115",
    "0.0026138269009186002",
    "0.0026138065511254515",
    "0.002613817879127086",
    "0.002613809357248667",
    "0.0026138235329414947",
    "0.0026260863791368752",
    "0.002613835184102567",
    "0.002613813458474385",
    "0.0026138168292618564",
    "0.002613831529686458",
    "0.0026138660480282123",
    "0.0026138050745949265",
    "0.002613824969276794",
    "0.0026138153737912504",
    "0.0026138070517995127",
    "0.002613812967087514",
    "0.00261381761635862",
    "0.0026138045804688062",
    "0.0026138117591018376",
    "0.0026138063652639655",
    "0.0026138152892166105",
    "0.0026188847888488523",
    "0.0026138226604127497",
    "0.002613808969091011",
    "0.0026138110570771826",
    "0.0026138205404435872",
    "0.0026138419424063097",
    "0.002613932980422584",
    "0.0026138895855251833",
    "0.002613836381501599",
    "0.002613871475927779",
    "0.002613898975270687",
    "0.0026138218792989944",
    "0.002613865589043488",
    "0.0026138326128211727",
    "0.0026138877025658376",
    "0.08008091029610508",
    "0.002613932678319254",
    "0.00261384830686307",
    "0.0026138618163432225",
    "0.002613916396955411",
    "0.0026140541343910285",
    "0.0026138523907271783",
    "0.0026138226358188976",
    "0.0026138444364505325",
    "0.0026138610442251213",
    "0.0026138135918083415",
    "0.002613839767583012",
    "0.0026138200904727107",
    "0.0026138525160636313",
    "0.0026236504686706448",
    "0.002613879202230868",
    "0.0026138296280709345",
    "0.002613837167654245",
    "0.002613871904972157",
    "0.002613948758758252",
    "0.002613809998017512",
    "0.002613818872529251",
    "0.0026138258110839896",
    "0.0026138063068178756",
    "0.0026138171279645734",
    "0.0026138089901538895",
    "0.0026138224741544154",
    "0.0026213288305588947",
    "0.0026138335797836545",
    "0.00261381290897022",
    "0.0026138160884740026",
    "0.0026138302365523195",
    "0.0026138627498566228",
    "0.0026138365351764353",
    "0.0026138507250827465",
    "0.0026138114675438597",
    "0.0026138331577958613",
    "0.0026138168578762645",
    "0.002613843969081754",
    "0.0026943721822932443",
    "0.0026138663722955124",
    "0.002613824692303661",
    "0.002613831109879321",
    "0.0026138594555339496",
    "0.002613925514873691",
    "0.002613869671035499",
    "0.0026138155384701147",
    "0.002613845831087035",
    "0.002613823027691475",
    "0.002613860802404145",
    "0.002628615123187872",
    "0.0026138917670859426",
    "0.0026138340091646597",
    "0.002613842953503169",
    "0.0026138822880531595",
    "0.0026139733462120364",
    "0.0026138041447425833",
    "0.0026138104049781862",
    "0.00261380570099237",
    "0.0026138134761966485",
    "0.002620763567933513",
    "0.0026138199092975217",
    "0.0026138079740730884",
    "0.002613809800408113",
    "0.0026138180617960864",
    "0.002613836792152169",
    "0.002613829843412931",
    "0.0026138152414708735",
    "0.0026138394340882846",
    "0.0026369247053752644",
    "0.002613859435714802",
    "0.0026138223068803506",
    "0.0026138279844650516",
    "0.0026138536838855066",
    "0.0026139120047002098",
    "0.0026138080688363633",
    "0.002613819926645586",
    "0.0026216937799272027",
    "0.002613829709089726",
    "0.0026138115356236506",
    "0.0026138143277827717",
    "0.002613826870960139",
    "0.0026138554428530663",
    "0.002613851947757964",
    "0.0026412470894152215",
    "0.002613878546475781",
    "0.0026138293775505",
    "0.0026138368852426366",
    "0.002613871274996714",
    "0.002613948010096808",
    "0.002629044160039197",
    "0.0026340360907913256",
    "0.0026294604470628044",
    "0.0026259135882491782",
    "0.0026432005032564596",
    "0.0026327665735070313",
    "0.0026139188500698294",
    "0.002613844115077409",
    "0.0026138555596736286",
    "0.0026139077510756803",
    "0.0026140242949197665",
    "0.0026138167280009327",
    "0.0026138209256507806",
    "0.0026138397737410926",
    "0.0026138828555621746",
    "0.0026138261743402025",
    "0.00261385033762536",
    "0.0026139041611569543",
    "0.0026138965151629593",
    "0.0026140043427853197",
    "0.00261421984010873"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.1076727382838406678000000 +/- 3e-30]",
      "[0.8549467760512864321883187 +/- 3.04e-26]",
      "[2.587184339970508814503615 +/- 2.10e-25]",
      "[0.3653098845663603311259013 +/- 2.92e-26]",
      "[1.256960344920968736085149 +/- 2.76e-25]",
      "[0.1624547126123650740065086 +/- 1.47e-26]",
      "[3.089572443795741692371178 +/- 2.54e-25]",
      "[0.2004614296929528940320368 +/- 1.20e-26]",
      "[0.06063227710063174529088564 +/- 1.98e-27]",
      "[0.9385941078996282294581358 +/- 1.38e-26]",
      "[0.2166145905053661115972704 +/- 3.83e-26]",
      "[0.4994866258093139333503995 +/- 4.20e-26]",
      "[0.07240614780109877711772816 +/- 4.75e-27]",
      "[0.04206735267873647725073165 +/- 1.60e-27]",
      "[0.008598946993543453895282220 +/- 2.11e-28]"
    ],
    [
      "[0.03911834212740877506750000 +/- 3e-31]",
      "[0.1032652076348184302740624 +/- 4.63e-26]",
      "[0.09673106764896397408125702 +/- 4.26e-27]",
      "[0.04351654166738006347078247 +/- 2.66e-27]",
      "[0.02247478193234663116663494 +/- 2.75e-27]",
      "[0.01038627350944400654421057 +/- 9.56e-28]",
      "[0.1044582092244462923693341 +/- 1.76e-27]",
      "[0.01408026530432751430215286 +/- 1.44e-27]",
      "[0.02240740347788078259171005 +/- 4.42e-27]",
      "[0.7273704000289049145683143 +/- 2.24e-26]",
      "[0.1167696983350351079178334 +/- 2.13e-26]",
      "[0.09820923052315828612819266 +/- 2.88e-27]",
      "[0.007129873477075448182541234 +/- 5.11e-29]",
      "[0.009673200683855656994802517 +/- 2.26e-28]",
      "[0.006302230631477333761164761 +/- 3.66e-28]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.21788562485016882
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack23_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 23,
  "lambda_polygon": 4,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.0",
    "0.135"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "0.9999999999999998",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.5",
    "-0.4999999999999999",
    "0.5",
    "-0.5000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-0.5",
    "-0.5000000000000001",
    "-0.4999999999999999",
    "0.4999999999999999",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.002152253383771021",
      "0.002165390886015704",
      "0.005988262456858113",
      "0.002297497475610016",
      "0.002975801935326678",
      "1.0303560563576609e-06",
      "0.00012276349187825673",
      "2.5905572348910404e-08",
      "0.00013167373034807782",
      "-0.00015915061120903298",
      "5.2362147630465156e-05",
      "2.636928766492044e-05",
      "-8.897317680785341e-05",
      "-0.0008394211638377917",
      "6.683166530947796e-05",
      "3.827608841625764e-06",
      "-0.00035584797705499183",
      "2.0046718878017763e-05",
      "0.00015599359366747723",
      "-1.449334947757001e-05",
      "3.275640302336638e-05",
      "-4.417353594074713e-05",
      "-0.00018669172313987088",
      "0.001317926889035983",
      "-0.00013879058522240284"
    ],
    [
      "0.002145782926232186",
      "0.0021686617357927324",
      "0.00589698898915002",
      "0.0023067410557077415",
      "0.0028573687068710117",
      "-3.3862145503109584e-06",
      "0.00013338604113979243",
      "-2.3516676317615966e-07",
      "0.00011116069966981564",
      "-0.00017911104950073126",
      "5.1214905501308024e-05",
      "1.1057626520991157e-05",
      "2.4270287559997786e-05",
      "-0.0006986191882724087",
      "2.8548321845338163e-05",
      "2.4227393558403425e-06",
      "-0.0003096752114205696",
      "7.557791170749129e-06",
      "0.00013672127651088647",
      "3.692477248114526e-05",
      "3.475248917174531e-05",
      "-5.38768459392924e-05",
      "-0.0002533258669182336",
      "0.0011989807047363954",
      "-0.00011128427602298093"
    ],
    [
      "0.002230636397916573",
      "0.0022396500953205324",
      "0.013221913437475193",
      "0.002520840326792053",
      "0.004344601035383011",
      "-1.414930744153595e-05",
      "0.00039721451972605647",
      "-2.2374927274900927e-05",
      "0.0003299073286629088",
      "-0.0005043847728281825",
      "0.00011152790895670711",
      "5.2126062136440946e-05",
      "-0.00014116334999605056",
      "-0.0022562684476969174",
      "2.9875123885351628e-05",
      "1.9104813385311956e-05",
      "-0.0009826196523180706",
      "2.493729965176643e-05",
      "0.00040902101438383936",
      "7.222505241550485e-05",
      "7.854701830444928e-05",
      "-0.00017087333940199852",
      "-0.0006605415589349896",
      "0.003796308774960944",
      "-0.00032045602440553526"
    ],
    [
      "0.002193653136416034",
      "0.002235917986193013",
      "0.00999690808423812",
      "0.0025280376784457023",
      "0.0037043157226896344",
      "-5.22064614904707e-06",
      "0.0002678117657376949",
      "-9.954564138098372e-06",
      "0.00023221761083050795",
      "-0.00035832133929855734",
      "0.0001262048525143236",
      "3.032430390261332e-05",
      "-3.2890004946555344e-05",
      "-0.0015623395969893217",
      "4.011056484769182e-05",
      "6.5924997531150985e-06",
      "-0.0006710637592650906",
      "1.654793301959377e-05",
      "0.00028859888091706487",
      "5.6956254993026614e-05",
      "6.219837755521953e-05",
      "-0.00011901572800706247",
      "-0.0005184534125070536",
      "0.0025560715316799583",
      "-0.00027155143536077757"
    ],
    [
      "0.0021409458470968462",
      "0.002173219564406553",
      "0.005422350633044048",
      "0.0022985846199479625",
      "0.002814168002600082",
      "-1.527870084517188e-06",
      "9.169737102615453e-05",
      "-6.18341871561716e-06",
      "0.00010291191327279856",
      "-0.0002063815163148985",
      "5.009576614534598e-05",
      "2.1575561665592084e-05",
      "-7.271393104720679e-05",
      "-0.0007050913017290271",
      "4.473895077606734e-05",
      "5.202941103968964e-06",
      "-0.0002771873616857305",
      "1.7491611814052548e-05",
      "0.00012426827439685623",
      "1.1409683507468163e-05",
      "3.143971451035822e-05",
      "-5.633499960397873e-05",
      "-0.0002585967641721735",
      "0.001030142183867333",
      "-0.00015043847283636148"
    ],
    [
      "0.00712199861714157",
      "0.003734819492693021",
      "0.3289219809438773",
      "0.006096009372336028",
      "0.06822353081887789",
      "0.00232253097794873",
      "0.005734157636623685",
      "0.003655817664650464",
      "0.012665950629274335",
      "0.006864112797513626",
      "0.001828762835537169",
      "0.004226977298942246",
      "-0.007854921465734925",
      "-0.088126282855576",
      "0.012939564871184707",
      "-0.0006714674404944172",
      "-0.03954059144143656",
      "0.0014463548964986576",
      "0.01303891955837977",
      "-0.018092464922871428",
      "0.0014321718631677674",
      "0.00744511304288117",
      "0.029654663003917874",
      "0.11530265765616769",
      "0.005374201015535453"
    ],
    [
      "0.009013737015695546",
      "0.0559121447756433",
      "3.204369256732059",
      "0.09570745684238091",
      "0.18744809800620452",
      "-0.005370015454387812",
      "0.029188401662451204",
      "-0.024962838819881254",
      "0.02015157247888578",
      "-0.4117513352647899",
      "0.01379253822907835",
      "0.062159246826005286",
      "-0.05800147195187137",
      "-0.5352688001738951",
      "-0.08252786339605836",
      "0.018127947754342635",
      "-0.14471215714800545",
      "-0.0022087657058073545",
      "0.029529085455670036",
      "0.036190536186297806",
      "0.06894724224226893",
      "-0.07639023424346135",
      "-0.5416170841378075",
      "0.5484221143053291",
      "-0.10104631295626768"
    ],
    [
      "0.002162395817879539",
      "0.002204081872476807",
      "0.007135679731442538",
      "0.0023744388419823003",
      "0.0031612401709621312",
      "3.4733196378504836e-06",
      "0.00013599069930652738",
      "-2.0788935805015897e-06",
      "0.00015839701515454416",
      "-0.0002893500207967218",
      "7.465499468376689e-05",
      "4.699840717901628e-05",
      "-0.00012249591790104746",
      "-0.0010778970472349043",
      "7.538001494847841e-05",
      "7.197841080219179e-06",
      "-0.0004325706080945289",
      "2.47567110066116e-05",
      "0.0001872883120427553",
      "-1.5001248490122807e-05",
      "5.193078688610075e-05",
      "-6.315192266075718e-05",
      "-0.0003196724089035641",
      "0.0015843617243209158",
      "-0.00019095253596480502"
    ],
    [
      "0.002232467776694982",
      "0.002304062661751727",
      "0.011076019704085857",
      "0.002709713879827914",
      "0.004392213938256727",
      "-1.8823203735979563e-05",
      "0.0003838042049454833",
      "3.9553049207129764e-05",
      "0.00034913106232707035",
      "-0.0004712600728971589",
      "0.00013288193763398906",
      "1.1253814058836598e-05",
      "3.415685655186363e-05",
      "-0.0014935646018270799",
      "0.0003127342534517418",
      "1.0479103744016212e-05",
      "-0.0007881235320087208",
      "5.980660898824326e-05",
      "0.0003984123009237016",
      "5.1251895344255585e-05",
      "7.098440645387899e-05",
      "-0.00019225561979381074",
      "-0.0001937185049605057",
      "0.0032377298716165853",
      "-0.0002986117564648702"
    ],
    [
      "0.0023167223687269706",
      "0.0026225300127211593",
      "0.023420864151405076",
      "0.003422263295233826",
      "0.0062767287421121405",
      "4.6410176486793e-05",
      "0.0002575092324640903",
      "-7.122432643149545e-05",
      "0.0006044515107869613",
      "-0.0019147270719160488",
      "0.0004696721133317968",
      "0.00044360366259067383",
      "-0.001684036897029864",
      "-0.005151775316610316",
      "0.0003710835963857066",
      "7.613181947308185e-05",
      "-0.0017067367590835195",
      "0.00018156493656071602",
      "0.000681390678721887",
      "-0.00024009532659765537",
      "0.0003001760458813215",
      "-0.00036772487382201674",
      "-0.0019381026253079703",
      "0.006022666774143737",
      "-0.0012908425227522642"
    ],
    [
      "0.002147391464681187",
      "0.0021689644978491116",
      "0.005559507934899569",
      "0.0022952746660270607",
      "0.002932224276734908",
      "2.1568621770189134e-06",
      "8.475844723110708e-05",
      "-6.348014983415394e-06",
      "0.00012282032218078663",
      "-0.00018682466612143997",
      "5.153899841713793e-05",
      "3.5196546122541165e-05",
      "-0.00016909352412388068",
      "-0.000845472967398201",
      "7.788358927745863e-05",
      "6.4065162479714805e-06",
      "-0.0003225725019305314",
      "2.8596915176566293e-05",
      "0.0001438363363835655",
      "-2.7933370726996002e-05",
      "3.0948626261754426e-05",
      "-4.783842904458775e-05",
      "-0.00021526692700152633",
      "0.0011511690463083001",
      "-0.00017779126388034803"
    ],
    [
      "0.002206949962619916",
      "0.0022793449016731493",
      "0.009501121314949453",
      "0.0028344445669897427",
      "0.004168984103175426",
      "-4.853763952943937e-07",
      "0.00016414756295634667",
      "-1.9514319296211497e-05",
      "0.0002907204267275178",
      "-0.0003343284415422132",
      "0.00017041828920531674",
      "4.747670862257262e-05",
      "-0.000284512295376902",
      "-0.0018957131330825225",
      "0.00027948746670877024",
      "6.9158052575706485e-06",
      "-0.0006642284825488724",
      "9.198477266621515e-05",
      "0.00034069177163536905",
      "2.5106195518858827e-05",
      "6.770787986073651e-05",
      "-0.00013489009129645543",
      "-0.0007195693601788168",
      "0.0022797569065782105",
      "-0.0006160099567701867"
    ],
    [
      "0.002166674649006005",
      "0.002204602536864658",
      "0.007919886808418292",
      "0.0023943250585290897",
      "0.0032778576582778675",
      "8.698105652186603e-07",
      "0.00013735877060406878",
      "-1.5281505153234213e-05",
      "0.00017159406789045661",
      "-0.0003507100636430862",
      "6.87433209235315e-05",
      "5.728866047978181e-05",
      "-0.0001838715729255481",
      "-0.0012937573537798416",
      "6.18795024991544e-05",
      "1.1474998748891504e-05",
      "-0.00048601866928530573",
      "3.101548081626957e-05",
      "0.00020643153810611625",
      "-3.1039095430419364e-05",
      "6.192518104661005e-05",
      "-7.973640064235008e-05",
      "-0.00047796623932201427",
      "0.0017480110744674266",
      "-0.00025093977976989643"
    ],
    [
      "0.015993889452543264",
      "0.012255303089366855",
      "1.178885827485215",
      "0.026550439573326142",
      "0.2626779726932722",
      "0.007015438665092752",
      "0.00269655019102222",
      "-0.004765759469568067",
      "0.042352092821006534",
      "-0.08475390309327561",
      "0.009532361340571583",
      "0.04988576812051574",
      "-0.16146433941607552",
      "-0.384035243702731",
      "0.03908521695352824",
      "0.009245376833618583",
      "-0.12750039795534923",
      "0.017455902840991282",
      "0.04269489145385682",
      "-0.0661435779515272",
      "0.012252842076269279",
      "-0.006878260737140497",
      "-0.041739991544048755",
      "0.39743373125015324",
      "-0.06828681483977034"
    ],
    [
      "0.6601852364320626",
      "2.231209540454574",
      "10.328808298039979",
      "1.4817194080986609",
      "0.7404676396724171",
      "-1.2039965911104809",
      "1.4082533106491089",
      "-0.9033260125253811",
      "0.331897281768487",
      "-2.791068509851534",
      "1.6991240047750156",
      "-0.6638042027331028",
      "-2.5053024911023134",
      "1.4527957641165021",
      "-0.8189798287378024",
      "-0.09888284139146682",
      "1.505072840633468",
      "-0.36747925762434475",
      "0.537903921881923",
      "-2.7348833098239633",
      "0.5230542955253478",
      "-0.907829018362518",
      "1.0551174972356618",
      "0.9075058116632582",
      "-0.5456382426941702"
    ],
    [
      "0.003226579715293777",
      "0.003261520841987157",
      "0.12727075239315133",
      "0.005387098044357469",
      "0.025122663508553297",
      "0.00017155264350334477",
      "0.0013277347072320578",
      "-0.0010112130428169296",
      "0.003348746415563357",
      "-0.009977196062923787",
      "0.0009875668488513614",
      "0.0034892588518790294",
      "-0.012705738106943854",
      "-0.03490554102163023",
      "0.0008144044625843737",
      "0.0008465821209592089",
      "-0.01130929614089295",
      "0.0011466134861136004",
      "0.003792076487562171",
      "-0.002596564658179059",
      "0.001337315099295716",
      "-0.0021764807117152915",
      "-0.01126439613699296",
      "0.03850874417529724",
      "-0.007335077513860774"
    ],
    [
      "0.0021964455605777145",
      "0.002248398329033679",
      "0.009604379673681853",
      "0.0024723601030990183",
      "0.00377248427933332",
      "-5.2892612291435435e-06",
      "0.00023723760388725065",
      "-4.6764092568064376e-06",
      "0.0002475010380979526",
      "-0.00040680409328456565",
      "9.617442050290514e-05",
      "3.359746571630871e-05",
      "-0.000153254706030554",
      "-0.0015473950754776198",
      "0.00011513559963733778",
      "9.749825493430042e-06",
      "-0.0006589655873308743",
      "3.728170065664848e-05",
      "0.00029698668896892857",
      "-5.954148106581961e-06",
      "5.6795552479628555e-05",
      "-0.0001193029781944986",
      "-0.0004042855660735484",
      "0.0024946635467690955",
      "-0.0002739246490065166"
    ],
    [
      "0.0021990190845115353",
      "0.002246031221735727",
      "0.009265261794398",
      "0.002500759475023402",
      "0.00384015800390145",
      "5.768192797806264e-06",
      "0.00018773803375571237",
      "-1.216749028430145e-05",
      "0.00025709026281755696",
      "-0.0003172419667692088",
      "0.00010649381837669658",
      "5.271143280027648e-05",
      "-0.0003016318362536614",
      "-0.001785746703010075",
      "0.0001456824198794261",
      "6.688274979183186e-06",
      "-0.0006818690418923662",
      "5.308230684863569e-05",
      "0.0003060626171355901",
      "-1.0388449270212473e-05",
      "5.861258645050742e-05",
      "-7.850404120313293e-05",
      "-0.00045926777394591963",
      "0.002417412891226113",
      "-0.00034917425559201256"
    ],
    [
      "0.006322282313515096",
      "0.007163621490710603",
      "0.7196761675007923",
      "0.00741671489748086",
      "0.07516663538828697",
      "-0.0021677728414185096",
      "0.026133653429565366",
      "-0.0029905620470594267",
      "0.010459527951550451",
      "-0.05752156669917127",
      "-0.0007660918256202241",
      "0.006768646978662919",
      "0.013826021447652326",
      "-0.09422707901609374",
      "-0.017129710192597566",
      "0.0035966121741335564",
      "-0.047520522296005",
      "-0.0028796746089695597",
      "0.014067120514294502",
      "0.0014593861793412255",
      "0.004674392289868701",
      "-0.016451500056844953",
      "-0.05514110330178666",
      "0.2058127984383511",
      "-0.003268917765614712"
    ],
    [
      "0.002630763229976448",
      "0.002662568146845647",
      "0.05262697134242989",
      "0.0033218652126364573",
      "0.01097371974821405",
      "9.609208056542724e-05",
      "0.0009747768296717207",
      "-0.000237930317953205",
      "0.0013239473741504754",
      "-0.002220227803775628",
      "0.0002896979569121393",
      "0.0006889971871816379",
      "-0.0012949416127227358",
      "-0.012872211274531729",
      "-0.00033233832447538233",
      "0.00011231599132241926",
      "-0.0046192021682378015",
      "9.295631497124365e-05",
      "0.001673743913808646",
      "-0.0007157822951864414",
      "0.0003888632056612422",
      "-0.00022592064248937714",
      "-0.004017195899466919",
      "0.014994073839893478",
      "-0.0014694007243602311"
    ],
    [
      "0.34130834804738713",
      "2.313392446807093",
      "6.3829335736023385",
      "0.8997391264682718",
      "6.985159242836638",
      "-0.6871105323334613",
      "0.5741085428557644",
      "-0.2676755505518351",
      "0.46527698498585357",
      "-2.4044784046178074",
      "1.2767130369093116",
      "-3.0852380488394053",
      "-0.851896001845445",
      "5.688969078886933",
      "-1.7343757031409976",
      "-0.5029247953709319",
      "1.0122577641088712",
      "-0.3392021166115834",
      "1.446898576689725",
      "-1.7811731028186402",
      "0.21450940088655487",
      "-2.4139225085117575",
      "0.8817344205404608",
      "0.804621455866598",
      "-0.9079427867337149"
    ],
    [
      "0.002139631079313222",
      "0.0021663383151969595",
      "0.005467047439465307",
      "0.0022877472633884865",
      "0.0027867636384373406",
      "-2.4563966603976964e-06",
      "9.697998398792636e-05",
      "-5.749638649205763e-06",
      "9.924841732596912e-05",
      "-0.0002075151074234317",
      "4.919561132475448e-05",
      "2.2376152623853284e-05",
      "-7.012782979368114e-05",
      "-0.0006832930073242101",
      "3.603304286151869e-05",
      "6.0640985828515276e-06",
      "-0.00027585517520052003",
      "1.4752916645911741e-05",
      "0.00011981419133905621",
      "2.081273750792531e-05",
      "3.0921623006140374e-05",
      "-5.8836580057345754e-05",
      "-0.00024564867796405263",
      "0.0010463424163600341",
      "-0.00013824612544416088"
    ],
    [
      "0.0021573651908989343",
      "0.0021899165773840005",
      "0.0067163095492055735",
      "0.0023352779229989817",
      "0.0030863815794588555",
      "-1.5648433463398596e-06",
      "0.00014114024528594316",
      "-6.058922555808386e-06",
      "0.00014497392901536348",
      "-0.0002609163127474731",
      "6.19449473347845e-05",
      "3.2113862061709197e-05",
      "-9.154753078718682e-05",
      "-0.0009671123910043984",
      "5.400934365243564e-05",
      "7.506883296940664e-06",
      "-0.00039887023860122624",
      "2.057230317496208e-05",
      "0.00017477035356011617",
      "5.31337572941955e-06",
      "4.1472473799970935e-05",
      "-7.113762651695135e-05",
      "-0.00030328798698115133",
      "0.0015008148780362542",
      "-0.0001745860178152974"
    ],
    [
      "0.6127633506220607",
      "8.863339948674174",
      "1.095983738673407",
      "0.7111768430858222",
      "4.435099490723613",
      "-0.24471656472312753",
      "0.7004325234420884",
      "0.31260438634677035",
      "0.13464997424452724",
      "-1.3402167009127877",
      "1.8583857956959158",
      "-6.1239322050482015",
      "0.007485089602803671",
      "0.7444954432274794",
      "-1.2237805941709283",
      "2.306205471929308",
      "-0.29890269706012484",
      "0.5390890943875812",
      "-1.5814604549005176",
      "-2.554002673010907",
      "-1.4011687802787356",
      "0.2004606008673485",
      "0.736959906029098",
      "-1.6829722273123835",
      "-1.026921961757418"
    ],
    [
      "0.18602997409317615",
      "4.353556024920506",
      "5.455940894551642",
      "5.71517327747053",
      "1.0706595642497554",
      "-0.7386976821889643",
      "-0.8350810242811079",
      "0.754725606214681",
      "-0.12778576035854028",
      "2.3418281601306665",
      "-2.7795926898138386",
      "0.6793863617093109",
      "-3.703619489756666",
      "0.12178030212096781",
      "-1.2187720068129377",
      "0.3638935801260224",
      "-0.2342273614578394",
      "0.4966789488839119",
      "-0.03240290619009046",
      "2.467091083038095",
      "-3.703801939581572",
      "1.070304975425935",
      "-1.7477894394149083",
      "-0.20515998071371888",
      "-0.7036845641067764"
    ],
    [
      "0.4065456339591217",
      "7.227787106111812",
      "10.677344541329974",
      "2.706242825960633",
      "5.6701864799559525",
      "0.05457367911324297",
      "0.18175322524483412",
      "0.5356787414843094",
      "0.6527252426355226",
      "-1.7555414020453963",
      "3.5888537822508195",
      "-2.370620474234501",
      "-1.3354161460771483",
      "2.842034389458258",
      "0.40320592949888234",
      "-0.9268597997532734",
      "-0.44207879859623406",
      "-0.17117903662832948",
      "1.0918591308037557",
      "-6.231341525325463",
      "1.2510138290014807",
      "-1.2698772664824591",
      "4.514687216193254",
      "2.853451477596179",
      "-0.06660432495668532"
    ],
    [
      "0.0021501706837116236",
      "0.0021605944105595664",
      "0.00612407306049745",
      "0.0022898429082804555",
      "0.002947018090457695",
      "-2.4435836374538737e-06",
      "0.00013328677944108702",
      "-3.677031160789224e-06",
      "0.0001254532661673477",
      "-0.00017199950845469403",
      "4.9803330766669734e-05",
      "2.0199938092973867e-05",
      "-7.682436917782544e-05",
      "-0.0008291420363944541",
      "4.313160016558981e-05",
      "4.855672675285319e-06",
      "-0.0003556085073066919",
      "1.539985589472442e-05",
      "0.00015137003434067148",
      "1.1562195919051231e-05",
      "3.063398396957024e-05",
      "-5.4981253407633576e-05",
      "-0.00021862699582991316",
      "0.0013503970980137767",
      "-0.00013532985075008827"
    ],
    [
      "0.0021773055743220552",
      "0.0021932581977814813",
      "0.009139926190670257",
      "0.00236901050965064",
      "0.0033774723791507124",
      "-1.0016755707333288e-05",
      "0.00025724596168385323",
      "-8.015620299085443e-06",
      "0.00018848769826931738",
      "-0.0003271696177220682",
      "6.671248932485357e-05",
      "2.449340962356648e-05",
      "8.758887722231526e-05",
      "-0.0012845990408781869",
      "-9.901572764324243e-06",
      "1.0811799410951583e-05",
      "-0.0005852855378006334",
      "7.170671833410283e-07",
      "0.0002365325233336172",
      "6.398232543866259e-05",
      "4.8138104373483176e-05",
      "-0.00010745463070171639",
      "-0.00042421230501786647",
      "0.0022627969965949243",
      "-0.0001457932164083484"
    ],
    [
      "0.0021591774988145903",
      "0.002182611308738053",
      "0.0067454600651692094",
      "0.002332122804234497",
      "0.00309544435587265",
      "-2.9586929566316096e-06",
      "0.0001555539107808996",
      "-3.7002613307335823e-06",
      "0.0001463622049968423",
      "-0.00020740791391991262",
      "5.9441875148373964e-05",
      "1.3770419158354088e-05",
      "-5.504003538130917e-05",
      "-0.0009473168184808835",
      "4.40198749120097e-05",
      "2.275582156470678e-06",
      "-0.0004029215613303082",
      "1.5564847253535978e-05",
      "0.00017989584204054028",
      "2.018241673250071e-05",
      "4.1187157575671096e-05",
      "-5.9905339932440124e-05",
      "-0.0002961767036631141",
      "0.0015304505303658843",
      "-0.000153527579522013"
    ],
    [
      "0.5403969689308227",
      "0.8980881744967819",
      "11.717678949752166",
      "1.7337048827083372",
      "4.45521861894432",
      "-0.08243413989490624",
      "1.6586945320703947",
      "0.4583605312025734",
      "-0.8242546600642419",
      "-1.1476287691357723",
      "-0.5937081987823615",
      "0.6196815272074363",
      "-0.005283053920264183",
      "-6.761672137280841",
      "-0.134983592073794",
      "-0.6241834503343722",
      "-0.0824132806941426",
      "0.665024790016197",
      "0.060528839199972234",
      "2.1905163468977964",
      "0.5720842154860256",
      "-1.3981304635573917",
      "0.8305199875299555",
      "1.851951974492069",
      "-0.11187738814157863"
    ],
    [
      "0.09480766824661939",
      "3.882442387909702",
      "11.957295538098997",
      "1.7097015128554447",
      "1.8038548880748866",
      "0.26663556153417073",
      "-1.0423762371846181",
      "-0.33863078091297194",
      "-0.0824948608460635",
      "-2.9787358228324115",
      "0.07036299930670714",
      "-2.5034152846314894",
      "3.9319891288741586",
      "0.9776470347855242",
      "-0.3701690285931115",
      "-0.5273915606099184",
      "-0.009683289908320951",
      "-0.16788078308240467",
      "0.39156418338081833",
      "-6.071043528682384",
      "-2.500133999989929",
      "0.5763811170529002",
      "1.9489454302764622",
      "-4.444764082903941",
      "-1.6832479194393435"
    ],
    [
      "0.002151130491811938",
      "0.002166528898702864",
      "0.006392975016727456",
      "0.002289702447989772",
      "0.0029954110909572226",
      "2.7015351622746396e-06",
      "9.991056698376602e-05",
      "-1.273697297929526e-05",
      "0.00013210786783867434",
      "-0.00022786298692923534",
      "4.815768056331685e-05",
      "5.107780479245515e-05",
      "-0.00018416369546065867",
      "-0.0010103648588433748",
      "5.3209001956338796e-05",
      "1.0615979167575059e-05",
      "-0.00038354968501303204",
      "2.6384676478994258e-05",
      "0.00015654644782247146",
      "-4.5415815318602106e-05",
      "3.5685714302229305e-05",
      "-5.417938560893972e-05",
      "-0.0002875472558027886",
      "0.0013597333446750228",
      "-0.00018803530405061392"
    ],
    [
      "0.002153104332208721",
      "0.0021699612461221728",
      "0.006219469070323953",
      "0.0022954681359566953",
      "0.003037976615726937",
      "2.124624359233369e-06",
      "0.00010237562912925506",
      "-9.277005480191819e-06",
      "0.00013980447129771623",
      "-0.0002353555386370229",
      "5.3065547006510306e-05",
      "5.474384818538263e-05",
      "-0.0002018234938612749",
      "-0.0010001735927686012",
      "7.960791285770903e-05",
      "1.3011892831987275e-05",
      "-0.00038736459382309374",
      "3.147548153649751e-05",
      "0.00016183572617090326",
      "-3.2727791993804286e-05",
      "3.010559140556147e-05",
      "-6.443519042314347e-05",
      "-0.00022729645247579155",
      "0.0013884153826003336",
      "-0.0001942551619093598"
    ],
    [
      "0.002182128600390471",
      "0.0021927014941339022",
      "0.00893891683044952",
      "0.0023421944643588935",
      "0.0034768448371831485",
      "-9.725037911486773e-07",
      "0.00022051636012825713",
      "-7.151220313389121e-06",
      "0.00020819158590612845",
      "-0.000311492335901666",
      "6.343930090235108e-05",
      "5.4074197742721636e-05",
      "-9.963090766503923e-05",
      "-0.0014214769324842073",
      "5.466090612103878e-05",
      "1.3902164938348629e-05",
      "-0.0006167867337728744",
      "2.1601715162044628e-05",
      "0.0002497874012145779",
      "-3.47489770349566e-05",
      "4.2921444387445344e-05",
      "-8.694552460036747e-05",
      "-0.00031476897958045575",
      "0.0022945868958402556",
      "-0.00018371878579804624"
    ],
    [
      "0.37343342432132004",
      "9.962896671068664",
      "4.929192929903754",
      "3.7772834955788395",
      "1.3269195756948615",
      "1.8616366807400553",
      "-0.8975560774039023",
      "-0.2719390666374353",
      "-0.3468723037846221",
      "-4.154256206768356",
      "-1.017586138139403",
      "-2.4520922719890628",
      "-1.9766670901114862",
      "-0.02389629973385771",
      "0.22700694701715962",
      "-0.1922780361291374",
      "0.47412239667687966",
      "-0.9545394911181581",
      "0.24810592713137372",
      "2.776384301892145",
      "-5.677237860481715",
      "0.7530106271409602",
      "2.0423018547283993",
      "0.4568943484938912",
      "-1.8230369227401573"
    ],
    [
      "0.28625175612536946",
      "11.680062839289976",
      "6.471676271690669",
      "0.8527132612033855",
      "3.1902010819818107",
      "1.2568314870682038",
      "0.34889649690929436",
      "-0.019158257432645043",
      "0.5122190322461732",
      "-0.429479376158474",
      "-1.6267011793767507",
      "1.8746762712428053",
      "-0.797011238839025",
      "2.637003169791321",
      "-0.8797126455827675",
      "-0.048442481854399234",
      "0.713881115480293",
      "-0.3271986959427167",
      "0.7998503746486405",
      "7.93937956461951",
      "-2.0128754188533224",
      "3.5218594788743554",
      "1.0486656088469148",
      "-0.07429616456593048",
      "0.5382323011239001"
    ],
    [
      "0.00222736127691887",
      "0.0023454044136819014",
      "0.012224010329097505",
      "0.0027096708901851226",
      "0.00445747773504871",
      "1.6434125686820077e-06",
      "0.00024364715901427033",
      "-2.0617463685226482e-05",
      "0.00034427838349957487",
      "-0.0007990446195376234",
      "0.00018865429224661055",
      "0.00012954375689774248",
      "-0.000583095378445898",
      "-0.0023681353909297503",
      "0.00021938618271408273",
      "3.043002968041443e-05",
      "-0.0008946892408062231",
      "8.432442207345484e-05",
      "0.00039866507929798385",
      "-1.713975731924388e-05",
      "0.00010757594211496596",
      "-0.00021000332552236414",
      "-0.0007098579735644488",
      "0.003339483670913011",
      "-0.0005539619222581264"
    ],
    [
      "0.002143558714758628",
      "0.0021775451897461354",
      "0.006002488140239633",
      "0.0023042663046041706",
      "0.002870659434334774",
      "2.76192816017055e-06",
      "7.776948204123479e-05",
      "-1.3872692443755047e-05",
      "0.00011095695826635953",
      "-0.00025650991909152715",
      "5.219720588465039e-05",
      "4.6801963910013725e-05",
      "-0.00015037180731195925",
      "-0.0009051058634642465",
      "3.5983149528595985e-05",
      "9.143856729666987e-06",
      "-0.000324334798833011",
      "2.178183444650952e-05",
      "0.00013352348831651196",
      "-2.6922891438141417e-05",
      "4.030060742898527e-05",
      "-5.461882696047675e-05",
      "-0.000346068705128428",
      "0.0011360215558295144",
      "-0.00018616368970873775"
    ],
    [
      "0.0021457158238388768",
      "0.002162559355733872",
      "0.006115257204643357",
      "0.00226060090844909",
      "0.0028901192074012854",
      "-1.3750548952315923e-06",
      "0.00011032482908604965",
      "-1.1926692303505707e-05",
      "0.00011570663484399906",
      "-0.00023982302789211937",
      "4.1545661990467844e-05",
      "4.078801155364446e-05",
      "-0.00011164452730545747",
      "-0.0008698007314855396",
      "2.3411508975970908e-05",
      "1.1115220647459601e-05",
      "-0.0003458365504198047",
      "1.6392114431573973e-05",
      "0.00013999754942360207",
      "-1.0860704866170517e-05",
      "3.259938777195986e-05",
      "-6.390322499004454e-05",
      "-0.0002774462904733265",
      "0.0012777644355010135",
      "-0.00014766152190954997"
    ],
    [
      "0.0021417953013354034",
      "0.0021621638615734436",
      "0.005913763476904484",
      "0.002262738523361534",
      "0.002804994158655051",
      "-4.654720388041958e-07",
      "9.920776772449013e-05",
      "-1.1010847848915629e-05",
      "0.00010241767159197916",
      "-0.00021309081686296134",
      "3.791866882720343e-05",
      "3.097611706384411e-05",
      "-5.553553953399775e-05",
      "-0.0008101606331950134",
      "6.6950006885817586e-06",
      "7.0049861306403494e-06",
      "-0.000314230884897146",
      "1.0319060369595335e-05",
      "0.00012706289473727884",
      "-5.154888264720585e-06",
      "3.5038538120066857e-05",
      "-4.920305422585429e-05",
      "-0.0003100240652963532",
      "0.0011337257707369893",
      "-0.0001290844100162354"
    ],
    [
      "0.002156841076961062",
      "0.0021777886463581995",
      "0.007026690503209954",
      "0.0022974917990941815",
      "0.0030745320799691026",
      "-4.467076814513521e-07",
      "0.00013332810526238314",
      "-1.2859107561456825e-05",
      "0.00014339785796273235",
      "-0.00026952012662737984",
      "4.884727009889339e-05",
      "4.324535392083038e-05",
      "-0.00013010090304908328",
      "-0.001076413363456952",
      "2.9509537999409455e-05",
      "1.022273346271137e-05",
      "-0.0004256533122594848",
      "1.921625984723504e-05",
      "0.00017453313130928776",
      "-1.945305980605989e-05",
      "4.19640155256796e-05",
      "-6.578140991258261e-05",
      "-0.0003422937371032408",
      "0.001554969168659282",
      "-0.0001730296798915856"
    ],
    [
      "0.0021881050173254376",
      "0.0022534915351182486",
      "0.0093460481038042",
      "0.002518366543762546",
      "0.003688769961390602",
      "4.387136594518101e-06",
      "0.00014524108926956028",
      "-2.6154218470308803e-05",
      "0.000226907453827326",
      "-0.00038787117862060385",
      "0.00010282069007325037",
      "5.242071847477553e-05",
      "-0.00031702379479929635",
      "-0.001781495638423038",
      "9.322969525091927e-05",
      "6.756735426453358e-06",
      "-0.0006273520516576392",
      "4.790187232988563e-05",
      "0.0002776632381767811",
      "-3.589561619749727e-05",
      "7.013134251790705e-05",
      "-8.489327004039457e-05",
      "-0.0006575283494130534",
      "0.0021639751391470527",
      "-0.00038382494840308296"
    ],
    [
      "0.6904688428087721",
      "2.3487046093659467",
      "3.5104541374423164",
      "3.812384793492274",
      "4.301667388225543",
      "-0.7082237079006163",
      "0.13260179824360252",
      "-0.2786317385382845",
      "1.5648950317646015",
      "1.8490771185502126",
      "2.5731278704152127",
      "-2.5185333083992067",
      "2.5859688237643494",
      "-0.990545177259104",
      "-1.5962414805117737",
      "0.8090908838501594",
      "1.25404230598062",
      "1.4060729023672818",
      "-0.2912455694545107",
      "-2.1648376236178164",
      "-0.740616308013926",
      "-1.2459482151926768",
      "1.75011361764119",
      "-3.290723395569614",
      "-2.4778978723062632"
    ],
    [
      "0.06760804375227959",
      "1.2587809286764493",
      "2.8056193895869677",
      "0.44817939641170995",
      "0.7307001431245176",
      "0.27359218750105213",
      "-0.24923164482187607",
      "0.11250634881037436",
      "0.17228984711207257",
      "-1.4490388140040509",
      "0.35321623427150134",
      "0.5877578841223485",
      "0.2004478708307771",
      "-0.0385255481843698",
      "0.5392282946581421",
      "-0.06849686047016634",
      "0.31965887340119137",
      "0.12116090610350305",
      "0.1330651879434718",
      "1.148798832451994",
      "0.6491703130918514",
      "0.7267376457593885",
      "-1.0845264425416667",
      "-1.348673505524182",
      "-0.10111067584225167"
    ],
    [
      "0.0023245187702358215",
      "0.0025558514297760494",
      "0.013871140231428164",
      "0.0040966231444580226",
      "0.0060269091918080525",
      "6.88392224685842e-05",
      "0.000458406818394945",
      "0.00017425872267935922",
      "0.0006215146947848864",
      "-5.2081414318519514e-05",
      "0.0005370250964689667",
      "0.00017479724337396294",
      "0.00014186482956876327",
      "-0.002061549642058033",
      "0.0011404556864564356",
      "-3.082161781266449e-05",
      "-0.001098326110323425",
      "0.00019631331765493295",
      "0.0006225441388757779",
      "-0.00021120484743208964",
      "0.0001999958730918145",
      "-4.522856745347399e-05",
      "7.527633152776034e-05",
      "0.004090033814523538",
      "-0.000886226426441414"
    ],
    [
      "0.0022669848988584127",
      "0.0022528113850821254",
      "0.014586088869913482",
      "0.0025788759716421036",
      "0.004842614775270556",
      "-1.4706286335884004e-05",
      "0.0005825787119591671",
      "3.421190813483223e-05",
      "0.00042712150716657683",
      "-0.0004629758723525406",
      "0.00011753124221840272",
      "4.27665439337748e-05",
      "0.0001614180960844462",
      "-0.002062737975456453",
      "0.0002023888056886538",
      "1.739115998169988e-05",
      "-0.001134335633271274",
      "3.14742862933191e-05",
      "0.000501555449169601",
      "5.030022916154856e-05",
      "6.86933112327147e-05",
      "-0.00017560222273680032",
      "-0.0002128288677316551",
      "0.004656756647740542",
      "-0.00018782758758116529"
    ],
    [
      "0.002150097421169352",
      "0.0021730699643671618",
      "0.006312829450028055",
      "0.0023206910127224027",
      "0.002941828270054892",
      "-8.917395130311157e-08",
      "0.00012923381611719975",
      "-2.1580574115731576e-07",
      "0.00012570749795742762",
      "-0.00020935376900201868",
      "5.988386505166714e-05",
      "3.1597492631980696e-05",
      "-3.9550746774681934e-05",
      "-0.0008286537890148373",
      "5.324249283043807e-05",
      "6.869341538852569e-06",
      "-0.0003586401896078406",
      "1.5050911652165434e-05",
      "0.00014869088633448138",
      "-6.986644755613174e-06",
      "3.132878899047026e-05",
      "-6.0338347658962325e-05",
      "-0.00021265611805151266",
      "0.001338396373078842",
      "-0.00013898012585783625"
    ],
    [
      "0.0021491814885827684",
      "0.0021762960074338746",
      "0.006273188465061059",
      "0.002316256104241284",
      "0.002963146512629697",
      "-5.010422087614124e-06",
      "0.0001384157158686414",
      "-5.2972746447943916e-06",
      "0.00012563805542731036",
      "-0.00025890013305804815",
      "6.062572679528677e-05",
      "2.6718940495540622e-05",
      "-9.022729032302388e-05",
      "-0.000790762688450696",
      "5.026561545094975e-05",
      "9.246505936561462e-06",
      "-0.00034568663127431315",
      "1.8473537344398287e-05",
      "0.00015000754706873291",
      "2.1643866382476953e-05",
      "3.258503892135885e-05",
      "-8.258592803637601e-05",
      "-0.00024322052544914081",
      "0.001372337382328436",
      "-0.00016106444836694154"
    ],
    [
      "0.0021447287558912665",
      "0.00218027782259706",
      "0.006213076260831224",
      "0.002317898135861988",
      "0.002885181305100244",
      "-2.2095412164380145e-06",
      "0.00011226018481664659",
      "-8.458703549799703e-06",
      "0.00011323858641044924",
      "-0.00028056159414185846",
      "5.975944254429593e-05",
      "3.6485501266270205e-05",
      "-8.215546455104627e-05",
      "-0.0008080569746854289",
      "3.4238021365808814e-05",
      "9.839693074901032e-06",
      "-0.0003262263108546071",
      "1.6248038250650132e-05",
      "0.0001361381213905802",
      "5.244356086307013e-06",
      "3.803533650331337e-05",
      "-7.581642175629652e-05",
      "-0.0003028685680124152",
      "0.0012376793653767898",
      "-0.00016452081433503463"
    ],
    [
      "0.0021846676269195423",
      "0.002293866990481794",
      "0.011410078007761526",
      "0.002583729848766287",
      "0.003618508519026046",
      "-1.0647665505763927e-05",
      "0.00023380577113385812",
      "-3.053537597458821e-05",
      "0.00021106306380203938",
      "-0.0007367523814139455",
      "0.0001126433776912889",
      "7.058718174496057e-05",
      "8.67244927144488e-06",
      "-0.001715515126697933",
      "-2.7398672508006793e-05",
      "2.121266076037396e-05",
      "-0.0006576606116631803",
      "1.3325981574418094e-05",
      "0.00026845234524506086",
      "4.843043460296123e-05",
      "0.00011104264321812434",
      "-0.00017948723553822362",
      "-0.0009525032734379126",
      "0.0024687848401068347",
      "-0.00033519645352323926"
    ],
    [
      "0.002257471326568533",
      "0.0026874659137023004",
      "0.013712868703182399",
      "0.0035992008134686265",
      "0.00519546139165925",
      "3.2993599881722266e-05",
      "8.895851043695975e-05",
      "4.675810680307183e-06",
      "0.00042801079806827167",
      "-0.0014529665163749146",
      "0.00032911988355541953",
      "2.6773540085478238e-05",
      "-0.0004877377752522094",
      "-0.002237533315658067",
      "0.0006154240655656212",
      "-4.064372086995344e-05",
      "-0.0006280156278416339",
      "0.00018397271381373964",
      "0.0004969005403538671",
      "2.4567532466104388e-05",
      "0.00030309956735504996",
      "-9.052234884242731e-05",
      "-0.001786332602999669",
      "0.0022900258607036353",
      "-0.0010765787407601348"
    ],
    [
      "0.0022250367158481677",
      "0.0026647090532434157",
      "0.011831115785839234",
      "0.0038958970704930864",
      "0.004797113986841636",
      "-1.7570372297979466e-05",
      "0.00020175155551983913",
      "-5.225795077318001e-05",
      "0.0003088660975257255",
      "-0.0008763169341076691",
      "0.0005512038223063598",
      "-0.0001655264081798036",
      "-0.0004784979056384928",
      "-0.0020377582371676793",
      "0.00022218555685411578",
      "-4.08682148641456e-05",
      "-0.0006220330745894394",
      "7.575181422929079e-05",
      "0.0004197150431411828",
      "0.0002998014492382112",
      "3.857011284250494e-05",
      "-0.000349259783115702",
      "-0.0015774725098771207",
      "0.002499210162300782",
      "-0.0012303801990738701"
    ],
    [
      "0.054752025252982464",
      "1.7696341864698644",
      "1.358842299492516",
      "5.982181526655531",
      "1.948624548180019",
      "-0.07650332797001014",
      "0.22321055922887378",
      "0.05590866404893905",
      "-0.03838343068781533",
      "-0.002551328065044693",
      "2.9556339849272466",
      "-0.15374422967490056",
      "1.0613270187036767",
      "0.25640330341948186",
      "-0.5258160562669537",
      "-0.18946030696752514",
      "0.05421715809973601",
      "-0.26930518305474593",
      "0.15463726223435614",
      "0.6606071212498444",
      "0.961728546653897",
      "-1.504656990138296",
      "-0.877999956869455",
      "0.09934598194233552",
      "-2.5927291296654538"
    ],
    [
      "0.002313898991120747",
      "0.0030729795548240465",
      "0.025030005650634228",
      "0.004451503306005623",
      "0.004967116889264032",
      "5.20447300549617e-05",
      "0.0005328712265191125",
      "0.00016872237900540904",
      "0.0004378229157554432",
      "0.0001720433412067698",
      "0.0004019540919282192",
      "-0.00026824330405601316",
      "0.0015344321412458898",
      "-0.0024246503998242956",
      "0.0001334793778251813",
      "-0.00019041057092484195",
      "-0.0008206909682272683",
      "-8.108552233085688e-05",
      "0.0005778842686672051",
      "0.000542213973528269",
      "0.00040245709799246766",
      "0.0002917205321396259",
      "-0.0043498233802941365",
      "0.00308848134102441",
      "-0.00015943016533598057"
    ],
    [
      "0.0022455759977229616",
      "0.0025275436431423937",
      "0.013963517682171484",
      "0.003036463290642283",
      "0.004469893453440022",
      "-4.394451086282402e-05",
      "0.0005638609420501157",
      "5.6941564096979504e-05",
      "0.00033416884581511606",
      "-0.0010814148425715197",
      "0.00017704566714903897",
      "-0.00023887809813503987",
      "0.0004936819354441527",
      "-0.0008706135437861114",
      "0.00010795825902871025",
      "-6.865777386655365e-05",
      "-0.0005330936495036511",
      "-3.877183244712444e-06",
      "0.00044810004148905394",
      "0.000611492732846959",
      "0.0002962265686351909",
      "-0.00014275726703247754",
      "-0.0016202695566552754",
      "0.003149567855648481",
      "-0.00018924148384410846"
    ],
    [
      "0.0021676489154748685",
      "0.002216193628248781",
      "0.007630132088717127",
      "0.002422975675778492",
      "0.0032381882019269915",
      "1.4615740678386075e-06",
      "0.00013765930052436447",
      "-6.2979298476262935e-06",
      "0.00016704821019194058",
      "-0.00026036819571003",
      "6.623918004037872e-05",
      "3.0745379128809426e-05",
      "-1.7761729102259414e-05",
      "-0.0012414884478578899",
      "5.360510030838339e-05",
      "2.6190178539217943e-06",
      "-0.0004646511297442334",
      "2.0004184700368908e-05",
      "0.0002054684417273061",
      "3.990878222694307e-05",
      "6.210906421844288e-05",
      "-5.4722301239477355e-05",
      "-0.00048461026673132215",
      "0.0016031244251514362",
      "-0.00020561772824560353"
    ],
    [
      "0.0021497088996485225",
      "0.0021750322271484194",
      "0.0058474789642797755",
      "0.0023009896156226998",
      "0.002947166586810674",
      "-2.4539311500698197e-06",
      "0.00011951241642655568",
      "-3.3949625710083983e-06",
      "0.0001245564575778771",
      "-0.0001864298089988446",
      "4.946233401962128e-05",
      "1.5380028539610137e-05",
      "-7.832305878254917e-05",
      "-0.000806269505172935",
      "5.377770777142134e-05",
      "3.579765193448909e-06",
      "-0.0003320734067062974",
      "1.8456813242946977e-05",
      "0.00015066309463642057",
      "2.5358455473364357e-05",
      "3.3090295518286196e-05",
      "-5.473417733295194e-05",
      "-0.0002422985648510079",
      "0.0012502330550398537",
      "-0.0001449072368899205"
    ],
    [
      "0.0021641772946574575",
      "0.0021845248860294427",
      "0.006929062911592",
      "0.00231663638816825",
      "0.003185440116875856",
      "-2.6750814807964568e-06",
      "0.00017087361559618542",
      "1.2804699840642352e-06",
      "0.0001639335290079012",
      "-0.0002290089278595866",
      "5.6039628209734e-05",
      "2.6053316133696298e-05",
      "-0.00010684404481350585",
      "-0.000982109155591369",
      "8.230774684479664e-05",
      "7.1838102637846416e-06",
      "-0.0004400381185408013",
      "2.3787959531513192e-05",
      "0.00019346783794245084",
      "2.1746855664017923e-06",
      "3.358727347708474e-05",
      "-7.019839725370794e-05",
      "-0.00019455199999334543",
      "0.0017026664323903011",
      "-0.0001522285825523385"
    ],
    [
      "0.0021755859832199177",
      "0.0021945128395683394",
      "0.007664062343114077",
      "0.0023667759083201463",
      "0.003392796211555757",
      "8.760649379501039e-07",
      "0.00017020648525301946",
      "-8.207785148430004e-07",
      "0.00019591076529977585",
      "-0.0002455833187228549",
      "7.082680107539177e-05",
      "4.6773849962830554e-05",
      "-0.00017463586639075254",
      "-0.0012799035198921547",
      "0.00011244237486094303",
      "1.0302214293659793e-05",
      "-0.0005333713058301918",
      "3.446076338888594e-05",
      "0.00022842875482204696",
      "-1.3640783835587557e-05",
      "3.82880092562964e-05",
      "-7.48759059229239e-05",
      "-0.00022790109376992357",
      "0.001949783817392972",
      "-0.00020874162838829786"
    ],
    [
      "0.002297122935972361",
      "0.0022879846670483036",
      "0.01710669259368006",
      "0.0025835363202357524",
      "0.005486793773891676",
      "-4.370470090409522e-06",
      "0.0005350527108082553",
      "1.838653335570372e-05",
      "0.0005337189244617044",
      "-0.0008097165724436507",
      "0.00013295095169878858",
      "0.00019505944793320044",
      "-0.0004710305021692647",
      "-0.0031255094263639162",
      "0.00034943010949539254",
      "6.025550843026968e-05",
      "-0.001462086829838749",
      "9.355168489060048e-05",
      "0.000595979188806102",
      "-0.00011833042181257787",
      "6.646533998832916e-05",
      "-0.00026332389883372445",
      "-0.00014921476886177597",
      "0.0056316508657397275",
      "-0.00039565759250271724"
    ],
    [
      "0.002387804944679035",
      "0.0028760915968778955",
      "0.05998718098617785",
      "0.006827639130990542",
      "0.0075411226165722975",
      "-8.504299102388455e-05",
      "0.0009067587619290789",
      "-0.0003410746034204447",
      "0.0005940155640246232",
      "-0.003140926158440405",
      "0.0007879720842257032",
      "0.00027422552337619217",
      "0.004596463555199996",
      "-0.010919354500630696",
      "-0.001381958873621882",
      "2.1455556004940806e-05",
      "-0.002846042928119703",
      "-0.00021610766008790707",
      "0.001002109338368406",
      "0.002774224715321293",
      "0.001138709218981159",
      "-0.0007091802856848752",
      "-0.012436584137267635",
      "0.007938136844231806",
      "-0.0023706724078757283"
    ],
    [
      "0.07727102112039322",
      "0.40240188010259786",
      "6.652223828164008",
      "0.7651582459798905",
      "0.9375827785939599",
      "-0.16404498429470218",
      "-0.3411370521393366",
      "0.10686230518576147",
      "0.010326277189112514",
      "0.3268134667575691",
      "-0.08946194779249729",
      "-0.19574820371090387",
      "-2.233224800282706",
      "2.086367476347203",
      "-0.7265282045416006",
      "-0.05128972744426791",
      "0.6048849073354083",
      "-0.20977673626613155",
      "0.26374620967116247",
      "-1.5864943661833433",
      "0.54309325335821",
      "-0.5718228769536124",
      "0.07649747781944458",
      "-1.2450189135935263",
      "0.3903682066423342"
    ],
    [
      "0.002286227795255126",
      "0.0025456904766011264",
      "0.023724018555792124",
      "0.003581939273590247",
      "0.005717630033180858",
      "5.2883063606901655e-05",
      "3.093561671072697e-05",
      "-0.00012854494389771972",
      "0.0004989149662362572",
      "-0.0017667685681451387",
      "0.0003250862736128962",
      "0.00044406207746032576",
      "-0.0008233419186832133",
      "-0.005679087984190851",
      "0.00011910937183407338",
      "5.983767384116357e-05",
      "-0.0015521528960476755",
      "0.0001416129594890042",
      "0.0006045793969425637",
      "-0.00018577377170820612",
      "0.00039883895400924204",
      "-0.0002135887550949793",
      "-0.003268673267352689",
      "0.004400070675560248",
      "-0.0013619449518650917"
    ],
    [
      "0.0021790404840398613",
      "0.002230853713193066",
      "0.008707821183532043",
      "0.002458662512900288",
      "0.0035297389149164904",
      "-3.5720843808915036e-06",
      "0.0001915042671054943",
      "-1.7515189211580774e-05",
      "0.000205500391622164",
      "-0.00041822349341286716",
      "0.00010502483601272385",
      "5.460566582774732e-05",
      "-0.0002572835507263152",
      "-0.001418186053238969",
      "7.79510337821853e-05",
      "1.3724031748164295e-05",
      "-0.0005625956405818443",
      "3.717609276262079e-05",
      "0.0002477916877166355",
      "1.437464063347701e-05",
      "6.360398050497812e-05",
      "-0.00012117917698716231",
      "-0.0004922483146248741",
      "0.002158952858883432",
      "-0.00031028379871806045"
    ],
    [
      "0.0021408258965736277",
      "0.002158396763384222",
      "0.005686138074027806",
      "0.0022681529262797043",
      "0.002804137625159765",
      "-1.4602495351092393e-06",
      "9.997819816405317e-05",
      "-9.903256850321761e-06",
      "0.00010192746924471297",
      "-0.0002045225177229886",
      "4.410888542178802e-05",
      "3.066862058139553e-05",
      "-9.007228641220287e-05",
      "-0.0007614972543583784",
      "2.0515196056615898e-05",
      "7.5248750037496375e-06",
      "-0.0003007093714939303",
      "1.3771752944953222e-05",
      "0.0001244338753714717",
      "2.826853144542777e-06",
      "3.312348197489076e-05",
      "-5.5283869428485565e-05",
      "-0.0002740713734530181",
      "0.0011198831391023936",
      "-0.0001390707522647529"
    ],
    [
      "0.0021420017488857014",
      "0.002153920977337285",
      "0.005805810100050979",
      "0.002254728084906249",
      "0.0028071479130307",
      "-1.5032186282484012e-06",
      "0.00010872295811952554",
      "-8.84550472995093e-06",
      "0.00010344312951564939",
      "-0.00018846399263668106",
      "3.9712460198495375e-05",
      "2.7500772675727103e-05",
      "-6.63196596404312e-05",
      "-0.000773160226451639",
      "1.2128356620611302e-05",
      "6.70618693812324e-06",
      "-0.00031357080125894786",
      "1.0382106355314104e-05",
      "0.00012723852764402556",
      "3.851108310356704e-06",
      "3.1411954461033295e-05",
      "-5.038280468109662e-05",
      "-0.0002616139171868006",
      "0.0011658149518679025",
      "-0.00012108543643113739"
    ],
    [
      "0.002143229618261678",
      "0.0021598274918485662",
      "0.005896370373367514",
      "0.0022781353072057363",
      "0.0028372948308732007",
      "-3.248568195072948e-06",
      "0.0001172329586026493",
      "-9.16007786071301e-06",
      "0.00010643335304454884",
      "-0.00019965653029680139",
      "4.506206551495526e-05",
      "2.1931853260444936e-05",
      "-5.2526604657383704e-05",
      "-0.0007716174861876107",
      "1.335689748519298e-05",
      "6.022783533109037e-06",
      "-0.0003146617987506103",
      "1.0562339304725807e-05",
      "0.00013198228277759601",
      "2.3359270517699927e-05",
      "3.3742693057149325e-05",
      "-5.766837566873143e-05",
      "-0.0002924395853592385",
      "0.0011921526114678847",
      "-0.00013290522568198694"
    ],
    [
      "0.0021670826610894183",
      "0.0022015248649622883",
      "0.008347180718805792",
      "0.0023868123868704652",
      "0.003230085782516016",
      "-3.2397238016841755e-06",
      "0.00018810630231111156",
      "-1.4155134950593043e-05",
      "0.00016303554497011338",
      "-0.0003172261276932801",
      "7.43186824220856e-05",
      "3.129086763889057e-05",
      "-1.1325951890442766e-05",
      "-0.0012424332783653384",
      "-8.517363049162303e-06",
      "6.682592753572256e-06",
      "-0.0005029599402839827",
      "7.166267638462262e-06",
      "0.00020656758229908916",
      "4.603877052172685e-05",
      "5.793773580518944e-05",
      "-8.111646104176226e-05",
      "-0.0005161444044290756",
      "0.0018737851219661978",
      "-0.00018798292642150698"
    ],
    [
      "0.0021510304428674527",
      "0.002173384526819858",
      "0.006437032703574196",
      "0.002307764180935896",
      "0.00298459967591888",
      "-2.6217750156389213e-06",
      "0.00012939106053238392",
      "-8.775041634366881e-06",
      "0.000129224181889436",
      "-0.00025456112110246843",
      "5.4865439193022856e-05",
      "3.485130256005752e-05",
      "-0.00010265603754602719",
      "-0.0009037396728183582",
      "3.824030476315173e-05",
      "9.200237579416755e-06",
      "-0.0003678983412941498",
      "1.8239566377798888e-05",
      "0.00015608435383326457",
      "1.3525508829056018e-05",
      "3.953880963370468e-05",
      "-7.102651322182835e-05",
      "-0.0003013507595683375",
      "0.0013934247086157757",
      "-0.0001646171181834568"
    ],
    [
      "0.002180830183965037",
      "0.002238165661496264",
      "0.008305903979477072",
      "0.0025512441865578723",
      "0.0035672543120578303",
      "-1.8085859280935073e-06",
      "0.00017671794775588948",
      "-8.897502934969492e-06",
      "0.00021043990590971173",
      "-0.0003614039260807595",
      "0.00012622062486714581",
      "4.113214484975852e-05",
      "-0.0002244275248397038",
      "-0.0013649494346797437",
      "0.00012629071268710162",
      "7.304669902453829e-06",
      "-0.0005332046957870274",
      "4.351887318993984e-05",
      "0.00025086954834364417",
      "4.50104617430736e-05",
      "6.422033421818506e-05",
      "-0.00011002375670071503",
      "-0.000470908355045144",
      "0.0020139090932625933",
      "-0.0003430471439344598"
    ],
    [
      "0.2558016879391352",
      "14.926986935149964",
      "7.770526044968051",
      "2.015709236151523",
      "0.7625376139939167",
      "1.874523563582884",
      "0.70598218469555",
      "0.2522754843336092",
      "0.35119814137372823",
      "4.4970043893645295",
      "0.9544601745355867",
      "2.481469667048361",
      "1.2678869149679965",
      "0.01785140824231835",
      "0.6380863788664695",
      "0.40512091375474363",
      "-0.6046533556740323",
      "-0.19235882860517087",
      "0.05487585349774607",
      "-6.654551974650956",
      "-1.9821439265497791",
      "-0.03858513273570736",
      "-2.5531669559509704",
      "0.4073409302849999",
      "-0.2143000982089468"
    ],
    [
      "0.1051182258510286",
      "2.0096118768091995",
      "1.0344554485271569",
      "1.0548210171463197",
      "1.5082318514399877",
      "-0.24616435367872966",
      "-0.00216454578980109",
      "0.012456924816720213",
      "0.0004463406302137187",
      "-1.0030634069691151",
      "1.18283295139162",
      "-1.3722028961256518",
      "-0.9112001679434045",
      "1.0301852364244424",
      "-1.2087555298346804",
      "-0.3682345987060577",
      "0.25019394537980955",
      "-0.3183616477336596",
      "0.38828152823843476",
      "-0.7773125185689542",
      "0.8394685269425484",
      "-0.9900929072554056",
      "0.06003824047271854",
      "0.08854820793370455",
      "-0.004240912314467433"
    ],
    [
      "0.0024215502602123735",
      "0.002319318039113793",
      "0.027030561445157288",
      "0.002685520814546978",
      "0.00707637071954204",
      "9.231742319076874e-06",
      "0.0009992547651463696",
      "4.481786817427668e-05",
      "0.0007907410230435194",
      "-0.00047154670003062406",
      "0.0001636523806599383",
      "8.639686638072927e-05",
      "0.00014915606158981258",
      "-0.0049026291698493225",
      "0.00013201753742106",
      "4.702697845696463e-06",
      "-0.002404311399207083",
      "6.4305923927019144e-06",
      "0.0009580925004608172",
      "-0.0001306332293936701",
      "0.00012907588912975732",
      "-0.0001074433327780072",
      "-0.0003903074134371682",
      "0.009032107088261522",
      "-0.00014923507280193077"
    ],
    [
      "0.002157676850802731",
      "0.0021702017687607136",
      "0.006814908074135912",
      "0.0022924508139099816",
      "0.0030494876619364475",
      "3.858268320977661e-06",
      "0.00013543531652268054",
      "-2.340470630613993e-06",
      "0.00014444077742593626",
      "-0.00020508996012221758",
      "5.537355224864052e-05",
      "4.316354599365262e-05",
      "-0.00011377114406326339",
      "-0.0010196107503138143",
      "4.912808534995079e-05",
      "6.6768545683135995e-06",
      "-0.00042454837071630283",
      "1.7350735764546577e-05",
      "0.0001714952810360101",
      "-3.144645468143742e-05",
      "3.820685529360438e-05",
      "-4.4524351904192766e-05",
      "-0.0002241960282041422",
      "0.0015438592348129766",
      "-0.00013783125265835777"
    ],
    [
      "0.0021500408629332728",
      "0.002156425092063833",
      "0.006308434926951269",
      "0.0022518316082815633",
      "0.0029307871776280995",
      "-1.5078629287883958e-06",
      "0.00014162810497749909",
      "-3.0307600321240083e-06",
      "0.0001256794236995849",
      "-0.00020667438641804663",
      "4.1104436450204616e-05",
      "3.37161503623898e-05",
      "-7.156984265351952e-05",
      "-0.0008313577219517068",
      "3.511473983542483e-05",
      "9.081410438967918e-06",
      "-0.0003701454171213615",
      "1.3081684950855322e-05",
      "0.000149687755064966",
      "-8.825418166082657e-06",
      "2.882204622243818e-05",
      "-5.781828953823751e-05",
      "-0.00018805812358247667",
      "0.0014203430219148095",
      "-0.00010980649938753179"
    ],
    [
      "0.002146620465811169",
      "0.0021607018112308513",
      "0.006068391499408783",
      "0.0022566336108663936",
      "0.002883020592151686",
      "1.1888954186157403e-06",
      "0.00011250642651473093",
      "-6.159624276149486e-06",
      "0.00011745790335328318",
      "-0.00021559420365224394",
      "4.3855685740800494e-05",
      "4.221168752492094e-05",
      "-0.00010742764997286385",
      "-0.0008468097245575949",
      "3.3844723405305016e-05",
      "9.293865534907012e-06",
      "-0.00034799836430674544",
      "1.5582634608939692e-05",
      "0.00013970843635990787",
      "-2.3030741864367546e-05",
      "3.3050127406188366e-05",
      "-5.2002165552244874e-05",
      "-0.00022307380625174948",
      "0.00128599589701485",
      "-0.0001276011950197334"
    ],
    [
      "0.002156677362356797",
      "0.0021807690761950146",
      "0.007261589998696619",
      "0.002303283943529764",
      "0.003048438353000349",
      "-4.329741655041726e-07",
      "0.0001416626814321083",
      "-1.0787026654125754e-05",
      "0.00013953200221129781",
      "-0.0002535186616307704",
      "5.057647238756014e-05",
      "3.4831343745639984e-05",
      "-6.0889105085322035e-05",
      "-0.0010533334305663404",
      "1.2271766242957756e-05",
      "7.575774429514345e-06",
      "-0.0004288046194915924",
      "1.1600545340096252e-05",
      "0.0001725287880999684",
      "-2.860148598084745e-05",
      "4.0480479950536005e-05",
      "-6.158853540661762e-05",
      "-0.0003450942452876548",
      "0.0015584848403374825",
      "-0.0001512036999299364"
    ],
    [
      "0.002211022613408689",
      "0.0022636560700599164",
      "0.011234206785537635",
      "0.002481264279882647",
      "0.003882129595951232",
      "-8.642048324648372e-07",
      "0.0002860953476619396",
      "8.368931983760369e-06",
      "0.00027066613360955883",
      "-0.00040402699299362367",
      "0.00010200061840113995",
      "2.949287518504437e-05",
      "-1.5824481550593966e-05",
      "-0.0017674304195136462",
      "5.704104703896448e-05",
      "9.660905151068131e-07",
      "-0.0007792454284049129",
      "1.1622052669707717e-05",
      "0.00033241611161681034",
      "-4.8141264173753414e-05",
      "8.614559203606488e-05",
      "-9.066732304552951e-05",
      "-0.0004358498604926793",
      "0.0028829115597557927",
      "-0.00017549341696836327"
    ],
    [
      "0.00234222386381087",
      "0.0026371876363688266",
      "0.013193814672673911",
      "0.0031093883222387464",
      "0.005648302069309926",
      "3.218155330690092e-05",
      "0.00023335286519763932",
      "0.0001655738640704595",
      "0.0005615565100865883",
      "-0.0005524117703128752",
      "0.0002619714104802145",
      "-0.0002501974288770118",
      "-0.0005773146552192627",
      "-0.0020250610051914713",
      "0.0005595321232695216",
      "-0.00014377598438719089",
      "-0.0008482024032212256",
      "7.093640427699189e-05",
      "0.0006896023199211529",
      "-0.0003907861822351372",
      "0.0003481910543288182",
      "0.00018097255987682882",
      "-0.00048560749713156295",
      "0.003179232620458994",
      "-0.00011308504270567087"
    ],
    [
      "0.0023842858000773424",
      "0.0025908538286966015",
      "0.01481275124167369",
      "0.0036781691588316867",
      "0.0067117026666931355",
      "0.00011235261380053938",
      "-1.8256119570154863e-05",
      "0.00015176209313407565",
      "0.0007483988930008191",
      "-0.00015840683052278386",
      "0.0004322923269058783",
      "0.0001747548425100613",
      "-0.0013104587326936562",
      "-0.004563468382478348",
      "0.001129780660827443",
      "-7.401520308211618e-05",
      "-0.0015067767015827765",
      "0.00024413743184270112",
      "0.0007994152290815118",
      "-0.000616362473170675",
      "0.0003197797021818448",
      "0.00022193862792437632",
      "-0.00017470200482886864",
      "0.004077443640632517",
      "-0.000863843912071234"
    ],
    [
      "0.0023279698396647974",
      "0.0026006046191121377",
      "0.010853570213680835",
      "0.004551743836647089",
      "0.0071726890705844405",
      "-5.76277942309454e-06",
      "7.419650551756576e-05",
      "-7.715711036239754e-06",
      "0.0006871723377623531",
      "-0.00027574390364518836",
      "0.000548169380335817",
      "-3.8805327058972805e-05",
      "-0.0008949974192087785",
      "-0.0033071982422130278",
      "0.0013855541803938015",
      "-1.3930688853627513e-05",
      "-0.000947862795634502",
      "0.0003826023117250229",
      "0.0007497272842372386",
      "0.00015487692297548318",
      "1.4050123873391522e-05",
      "-0.00035293958400739895",
      "-0.0012443380063193543",
      "0.0028539120255567456",
      "-0.002082511891669109"
    ],
    [
      "0.0022005989382943695",
      "0.002240842728947507",
      "0.008701678022043163",
      "0.002567285808111267",
      "0.0039062283760765903",
      "-1.1435267823788461e-05",
      "0.00027535352935966254",
      "1.9588696190344922e-05",
      "0.0002718252188512406",
      "-0.0003688947227154251",
      "0.00010226451416485981",
      "1.5785042167974406e-05",
      "-0.00010480520936245371",
      "-0.0011789976691302935",
      "0.0002763187682215931",
      "9.877976024639223e-06",
      "-0.0005893723881648737",
      "6.474454483943492e-05",
      "0.0003068333891355567",
      "2.4251155069560225e-05",
      "4.225594662732706e-05",
      "-0.0001402805280570104",
      "-0.00019943292550243298",
      "0.002439288543453862",
      "-0.0003065581822778945"
    ],
    [
      "0.002152699467563354",
      "0.00217953391715817",
      "0.006633013658291683",
      "0.0023337108602546194",
      "0.003008192401502651",
      "-1.0005931740785778e-06",
      "0.00011398133047009395",
      "-1.339038839225127e-05",
      "0.00013031906176127892",
      "-0.000212052384032442",
      "5.742869670308118e-05",
      "2.7557881297990762e-05",
      "-5.1801937356076426e-05",
      "-0.0010139521019441647",
      "2.4187448523319756e-05",
      "6.044827928423982e-06",
      "-0.0003871510238014137",
      "1.5740139236454653e-05",
      "0.00016223134006102726",
      "-2.964380355652412e-06",
      "3.4834537678999033e-05",
      "-6.168211121701987e-05",
      "-0.0003603873888651116",
      "0.0013496709270081541",
      "-0.00018379093038407943"
    ],
    [
      "0.002156383819593999",
      "0.0021745019394239736",
      "0.006705283146050626",
      "0.00231127072615358",
      "0.003072362139336767",
      "-2.360167958326001e-07",
      "0.00013313680797174992",
      "-7.025722082337197e-06",
      "0.00014432990194426483",
      "-0.00023432397125618557",
      "5.1955959017562615e-05",
      "3.875054646315982e-05",
      "-0.00011214790369661858",
      "-0.000980104291028013",
      "6.214814424163681e-05",
      "9.266276964649751e-06",
      "-0.00040401277417943907",
      "2.366805793766547e-05",
      "0.00017158568311927822",
      "-2.8309453634038874e-05",
      "3.374772404123863e-05",
      "-6.408310615465132e-05",
      "-0.00026505135141129186",
      "0.0014912853735365359",
      "-0.000173520919497411"
    ],
    [
      "0.002152873769202647",
      "0.0021671575718888126",
      "0.0060036947236916435",
      "0.002315468031407588",
      "0.0030387764683205117",
      "9.994415845225384e-07",
      "0.00010653249287307534",
      "-8.18619815013426e-06",
      "0.00013829204393764853",
      "-0.00019758862493161403",
      "5.497175614881456e-05",
      "3.8604767470000425e-05",
      "-0.0001961008056537274",
      "-0.0009399554168275727",
      "8.4870026517338e-05",
      "7.657293089754936e-06",
      "-0.0003643817047164288",
      "3.225995476317831e-05",
      "0.00016208643139478798",
      "-1.4001310983214156e-05",
      "3.530667610531816e-05",
      "-5.479489537217298e-05",
      "-0.0002502092108670297",
      "0.001335110756992185",
      "-0.00020096542141664935"
    ],
    [
      "0.0021623684686765954",
      "0.002176830432457938",
      "0.0068303531096677635",
      "0.002357356581975059",
      "0.003198883941158748",
      "-2.724152591372638e-06",
      "0.000148859181766491",
      "-9.957393854196278e-06",
      "0.0001601770426305173",
      "-0.0002194602910194357",
      "6.522387114104406e-05",
      "3.067810428745324e-05",
      "-0.0001310112835782315",
      "-0.0010677841058435976",
      "7.225169000642146e-05",
      "7.519975726571165e-06",
      "-0.000430908198207006",
      "2.8473128969486515e-05",
      "0.0001929687280231562",
      "2.0937490866219277e-05",
      "3.883144961415982e-05",
      "-7.240331309957995e-05",
      "-0.00031915740908929833",
      "0.0016063898545074693",
      "-0.00021601475924305297"
    ],
    [
      "0.0021643294588436987",
      "0.0021848638576582764",
      "0.007059291799475237",
      "0.0023898467562984845",
      "0.0032374700249510908",
      "-3.669336370882189e-06",
      "0.0001465618174960286",
      "-1.1955985205855906e-05",
      "0.00016384617356090126",
      "-0.00020695664364899635",
      "7.299938484494932e-05",
      "2.0966535333456e-05",
      "-0.00013827559247840443",
      "-0.0011510528704424202",
      "6.783612885488124e-05",
      "4.9185343851632615e-06",
      "-0.0004500259374193257",
      "2.8067924407287168e-05",
      "0.00019986174760928716",
      "3.319590018910638e-05",
      "3.9426152248323525e-05",
      "-7.440029152587579e-05",
      "-0.00036237471741489626",
      "0.0016425517976291814",
      "-0.00023686901689763882"
    ],
    [
      "0.002227549676941279",
      "0.0022496296935105866",
      "0.012322703094299128",
      "0.0026283564740835173",
      "0.004433108067417928",
      "-1.2062878874535247e-05",
      "0.00032660013872386174",
      "-2.3889068379138568e-05",
      "0.0003397907522793987",
      "-0.0005245586308921377",
      "0.00013301388638990166",
      "7.516536135324335e-05",
      "-0.00036053352347817374",
      "-0.002231773408516336",
      "0.00016864292029377135",
      "2.494325025213641e-05",
      "-0.0009203941738340059",
      "6.725482576346384e-05",
      "0.00040366290172739685",
      "3.2193086995037206e-05",
      "7.367830288361563e-05",
      "-0.0001913791267359858",
      "-0.0006200123507850416",
      "0.0035177258836085286",
      "-0.0004783192338661994"
    ],
    [
      "0.19379274997750964",
      "13.201279044135998",
      "5.046814239681286",
      "6.365232637845595",
      "6.309036562574729",
      "0.8954029306586423",
      "0.2796399753639065",
      "0.7640800480842547",
      "-0.43830308616881575",
      "3.6577660079735232",
      "4.195212519250401",
      "-1.8061274714934312",
      "-1.381308066031376",
      "0.9735874552390985",
      "-1.9112318064419944",
      "0.22758193143643574",
      "-0.5890187351591899",
      "0.713473439863507",
      "0.0586920849439719",
      "-0.6368804002698171",
      "1.042525695212178",
      "0.5633483495588685",
      "2.815845754728886",
      "-0.7530566924510885",
      "2.055440180035701"
    ],
    [
      "0.003744963204154034",
      "0.0061428678266398145",
      "0.16138275247815145",
      "0.00990349759627905",
      "0.03380497388240826",
      "0.0018775748984820664",
      "-0.00493623405260941",
      "-0.0010205760679742226",
      "0.005134784825358382",
      "-0.018931421359220914",
      "0.0017580877958719128",
      "0.00969049108401704",
      "-0.0238127548424326",
      "-0.061398532240147984",
      "0.005671670784585601",
      "0.0012021369411332773",
      "-0.014787213294850075",
      "0.0029412307466675455",
      "0.004986970892922869",
      "-0.012666516758817142",
      "0.0046687713578188045",
      "0.0013758192828968968",
      "-0.021151662787214674",
      "0.03196137334424733",
      "-0.013210012375182564"
    ],
    [
      "0.0024104865271406487",
      "0.0024600316364982435",
      "0.02332413673471212",
      "0.003206985332650889",
      "0.007907068945113319",
      "0.00011022991983148339",
      "0.000232357537824601",
      "-2.946983564828504e-05",
      "0.0009149307347749768",
      "-0.001485026012680799",
      "0.0003040106046094636",
      "0.0007152383881280207",
      "-0.002659352292314901",
      "-0.0065117494952319005",
      "0.0010561137773998197",
      "0.00011027034168736735",
      "-0.002250595388549192",
      "0.00037169564841240494",
      "0.0009508409706494092",
      "-0.0008879747690975539",
      "0.00030205290017184416",
      "-0.0001359124002078751",
      "-0.0009677772526683792",
      "0.007530403134355144",
      "-0.0014889336461703247"
    ],
    [
      "0.00217561090587057",
      "0.002209320815726941",
      "0.00817488545488165",
      "0.002436844213920633",
      "0.0035037729876578557",
      "8.727528032985629e-06",
      "0.00010309872573837091",
      "-2.2034496896290044e-05",
      "0.00020633585060621137",
      "-0.0003815497279471478",
      "8.869609449407769e-05",
      "0.00010292986209766142",
      "-0.00047960854352028056",
      "-0.0016189711275390781",
      "0.00013986170783538652",
      "1.857347586099875e-05",
      "-0.0005618208581807294",
      "6.222655511119473e-05",
      "0.00023609052657143305",
      "-8.741732247164831e-05",
      "6.97465073002903e-05",
      "-8.172152370684433e-05",
      "-0.0004738444419256239",
      "0.0019466490564710108",
      "-0.0003712240899359721"
    ],
    [
      "0.0021453487409214176",
      "0.0021629955480511865",
      "0.005864217918924224",
      "0.0022490865837035633",
      "0.0028576140700374317",
      "1.473882491260664e-07",
      "0.00010606824141330123",
      "-6.207180259353156e-06",
      "0.00011301297964986296",
      "-0.00020353899178672988",
      "4.0301491406392485e-05",
      "3.308297440579037e-05",
      "-9.227713102701253e-05",
      "-0.0008167464446240553",
      "2.9030162001833757e-05",
      "7.736038415227095e-06",
      "-0.0003327184498582485",
      "1.3872759236386926e-05",
      "0.00013616873033605036",
      "-1.4754849952538518e-05",
      "2.9808030286305622e-05",
      "-5.062214933193417e-05",
      "-0.00021665577819564492",
      "0.0012185971942897352",
      "-0.00011974047097984584"
    ],
    [
      "0.0021426907137481505",
      "0.002160739538392508",
      "0.0056883772136094935",
      "0.002242843237564683",
      "0.0028306905785517133",
      "1.2604455490557555e-06",
      "9.315200779199848e-05",
      "-7.392140151228278e-06",
      "0.00010925709871284724",
      "-0.0002219457545011235",
      "4.1241099311373754e-05",
      "4.5069111306094636e-05",
      "-0.00014347806084092697",
      "-0.000800012339639053",
      "4.064047252787633e-05",
      "1.0843757060402938e-05",
      "-0.000319336339924629",
      "1.877882199311312e-05",
      "0.00012825377770517122",
      "-3.017379813823698e-05",
      "2.889032370215082e-05",
      "-5.4753222875925746e-05",
      "-0.00020001810324235037",
      "0.001171754650895418",
      "-0.0001334166924056553"
    ],
    [
      "0.0021575668039684566",
      "0.0021651904166212405",
      "0.006666432337746907",
      "0.0022577627372718377",
      "0.0030672112292308026",
      "4.479058106119321e-06",
      "0.00012636612629756045",
      "-4.48958873167988e-06",
      "0.00014876025881406423",
      "-0.00023231980844076633",
      "4.521148611490614e-05",
      "6.059015513747044e-05",
      "-0.0001769586309447106",
      "-0.0010439835695562388",
      "6.784748328114948e-05",
      "1.295266246131734e-05",
      "-0.000431415398453921",
      "2.5201898406162664e-05",
      "0.00017204188028532123",
      "-6.121806035339384e-05",
      "3.141963149328574e-05",
      "-5.276037754539339e-05",
      "-0.00017636799691643802",
      "0.0015636587065354232",
      "-0.00014711909564467675"
    ],
    [
      "0.002174526118177439",
      "0.0022031911562342553",
      "0.008072039329435244",
      "0.002347847351420158",
      "0.00336111873237438",
      "7.812312682855327e-06",
      "0.00015396815865397704",
      "-5.790808698817902e-06",
      "0.00019177448773405117",
      "-0.0003166186709629138",
      "7.370629839793817e-05",
      "7.243009602821398e-05",
      "-0.00023313535418502073",
      "-0.0013655925683561249",
      "8.546304106025668e-05",
      "1.1915220665154779e-05",
      "-0.0005475441970803932",
      "3.2162138823734085e-05",
      "0.00022439255453561745",
      "-8.086346559156647e-05",
      "5.2711724191040764e-05",
      "-6.18281535642274e-05",
      "-0.0002983512616015725",
      "0.0019689260811009313",
      "-0.00021011899716534525"
    ],
    [
      "0.002644397607602107",
      "0.0028740601374330596",
      "0.03626958316678824",
      "0.0036120746919453745",
      "0.010856682517827867",
      "0.0003497130694888935",
      "-0.000103154548767619",
      "0.00012955767267020156",
      "0.0014915793875017612",
      "-0.0016051541368758409",
      "0.00045651723595648686",
      "0.001136740372482069",
      "-0.003749190407939348",
      "-0.011533161088822358",
      "0.001773033379911852",
      "3.317804008758275e-05",
      "-0.0038413823123108638",
      "0.0005053267277930096",
      "0.0015404233843057927",
      "-0.002559070548504344",
      "0.000583686659582922",
      "0.0006139759181896806",
      "-0.0006149721318501594",
      "0.010643294951546357",
      "-0.0015012684116551686"
    ],
    [
      "0.02137130171464359",
      "0.0052738493412180084",
      "0.14446838442535923",
      "0.23527570639204687",
      "0.5190927829514315",
      "-0.002031974432401962",
      "-0.03552067034627267",
      "-0.0033950827447705692",
      "0.07049456630950218",
      "0.011321236429741494",
      "-0.018228054793368365",
      "-0.02787893478981443",
      "-0.11016763850187941",
      "-0.2566594287106023",
      "0.23125702525750264",
      "-0.005504340205872705",
      "-0.03459836882419049",
      "0.06644075404918752",
      "0.07052646394798585",
      "-0.007391453125433831",
      "-0.008313232657480572",
      "0.012049314472906402",
      "-0.13145261708816294",
      "-0.004261399271371026",
      "-0.25706421104903193"
    ],
    [
      "0.0022574572739277403",
      "0.0026565744758169094",
      "0.015115212723793401",
      "0.003013003848732445",
      "0.004615235128388346",
      "1.7509948625657645e-05",
      "0.0001584318669136368",
      "6.886675160167854e-07",
      "0.00035486374847124464",
      "-0.0010580767037111378",
      "0.00023717763133182494",
      "-6.038050653877577e-05",
      "-0.0001150083842662131",
      "-0.002752758442553486",
      "1.5292275520666447e-05",
      "-5.43158657970346e-05",
      "-0.000878378317122242",
      "1.2104744823610165e-05",
      "0.00047882770731566955",
      "-1.8166946878283508e-06",
      "0.0002671999873438162",
      "-5.5211577559303894e-05",
      "-0.0015983562675691437",
      "0.0028535191467251066",
      "-0.0004249499578902109"
    ],
    [
      "0.0021768459127360154",
      "0.0022226130876241814",
      "0.007833418886991489",
      "0.0024309359221292674",
      "0.00338655390325562",
      "-3.7186195082905737e-06",
      "0.00018891973167901768",
      "-1.978526625962837e-06",
      "0.00018755577925806064",
      "-0.0002490608628142904",
      "8.24636677953951e-05",
      "-4.152096374054042e-06",
      "-1.3973865055138561e-05",
      "-0.0011946021358158654",
      "5.7558924393863925e-05",
      "-4.306399985932645e-06",
      "-0.0004941138475801177",
      "1.7542908994766982e-05",
      "0.00023500540515509867",
      "5.756338574036475e-05",
      "5.7330569745014854e-05",
      "-6.554233100978862e-05",
      "-0.00042237045684476057",
      "0.001841957515911306",
      "-0.00019633907643142582"
    ],
    [
      "0.0021705639464416728",
      "0.0022105885662189115",
      "0.006686307462556679",
      "0.0024291621346897185",
      "0.0033048481896513454",
      "6.824635741216105e-06",
      "0.00013949318954501226",
      "1.0427858985168628e-05",
      "0.00018285992620024693",
      "-0.0002181116917745375",
      "8.766531369534305e-05",
      "3.615619609572358e-05",
      "-0.00016259488239184474",
      "-0.0010354456240398806",
      "0.00015875609623759577",
      "2.3298011559012855e-07",
      "-0.0004281929608728401",
      "4.047680760606449e-05",
      "0.00020957973338633546",
      "-2.4617372869422036e-05",
      "5.4126506611088587e-05",
      "-4.333484734812878e-05",
      "-0.00022786417075088306",
      "0.0015873446302341484",
      "-0.0002165611983110918"
    ],
    [
      "0.0021241497295088037",
      "0.002132183581112167",
      "0.004064274602588257",
      "0.002186757935222347",
      "0.0024944811495140502",
      "-3.666094221418297e-07",
      "5.804421312373739e-05",
      "-3.1746390881488876e-06",
      "5.83144814872911e-05",
      "-0.0001043197401509723",
      "2.2470998059051746e-05",
      "1.6642795799641504e-05",
      "-3.985503759718896e-05",
      "-0.00040950266507773085",
      "1.741041030185262e-05",
      "4.082639933508409e-06",
      "-0.00016962553287316428",
      "7.599257197809273e-06",
      "7.001163096732313e-05",
      "-4.2822144665877596e-06",
      "1.546119949390404e-05",
      "-2.813547761343206e-05",
      "-0.00011813970500427866",
      "0.0006315025549674494",
      "-6.676600806771249e-05"
    ],
    [
      "0.0021252791506706963",
      "0.0021372038457387913",
      "0.004229481434393349",
      "0.0021966169039818097",
      "0.0025187902955617794",
      "-5.862399127393225e-07",
      "5.983382102748011e-05",
      "-4.500118235180672e-06",
      "6.122945443642783e-05",
      "-0.00012490287717674078",
      "2.4820115597360456e-05",
      "1.8041808402900097e-05",
      "-4.81475576269622e-05",
      "-0.0004412768913340722",
      "1.546739451026854e-05",
      "4.3940420813113476e-06",
      "-0.00017810964284620652",
      "8.172371039257426e-06",
      "7.412397960283384e-05",
      "-2.9746869001878956e-06",
      "1.9067605275581895e-05",
      "-3.1798146511297895e-05",
      "-0.00014817681050265997",
      "0.0006650289024691799",
      "-7.63138690486081e-05"
    ],
    [
      "0.002128362249097583",
      "0.0021424391342366694",
      "0.004556131288775241",
      "0.00221196041519365",
      "0.0025728672297179868",
      "-1.1183729464461296e-06",
      "6.854289531629495e-05",
      "-5.673760817025882e-06",
      "6.871735510793969e-05",
      "-0.00014104843939475385",
      "2.8970706968351735e-05",
      "1.9008264975867916e-05",
      "-4.37351615406978e-05",
      "-0.0005074603926265446",
      "1.2396367121473834e-05",
      "4.916423390235175e-06",
      "-0.00020416856367039008",
      "7.898141746953582e-06",
      "8.406493036880443e-05",
      "-2.7732158585724126e-07",
      "2.1048376001446723e-05",
      "-3.780948248275333e-05",
      "-0.00017499033922797904",
      "0.0007564682974695925",
      "-8.636884527486175e-05"
    ],
    [
      "0.1098845270733808",
      "0.5442481694917664",
      "0.1941994551731934",
      "0.27061264599558815",
      "0.9267173733512198",
      "0.04250981051489369",
      "-0.02653370064295905",
      "0.11396074920151271",
      "0.12597351424269346",
      "-0.31527099166721473",
      "0.3219803466133206",
      "-0.5879891009011632",
      "-0.1890703466156919",
      "0.33570942074409765",
      "-0.2023858783332697",
      "-0.23764604991462476",
      "0.1369665764372178",
      "-0.1250395451845454",
      "0.2892793079456226",
      "-0.004304591045255423",
      "0.20237689798131597",
      "0.3908957679182414",
      "-0.116517069660466",
      "-0.22964095692244554",
      "0.45039714156105215"
    ],
    [
      "0.002208055316698662",
      "0.0023033310675074016",
      "0.008680666458937865",
      "0.002770160191298922",
      "0.003955179802219201",
      "7.882987036271938e-06",
      "0.00020424682101431038",
      "2.666439613908656e-05",
      "0.0002757659342891765",
      "-0.00021474603528349694",
      "0.00019505906812071846",
      "2.0220664640291025e-05",
      "-9.758677786580117e-05",
      "-0.001523982344858412",
      "0.0002561736038366819",
      "-9.71337882235954e-06",
      "-0.0006335472059356397",
      "5.2370865530107995e-05",
      "0.00032030301061732687",
      "9.114323581062466e-07",
      "7.316345683759423e-05",
      "-8.543774335417207e-05",
      "-0.0002923629226793534",
      "0.002253226059394326",
      "-0.0003655660782406523"
    ],
    [
      "0.19387597466223408",
      "3.9929459401487386",
      "1.5552599416553101",
      "0.8586127734042899",
      "2.7701056079444144",
      "0.405902239542219",
      "0.30659939178282175",
      "-0.27345167102176854",
      "0.15440637890357198",
      "2.2510871362292537",
      "-1.2592969216618493",
      "-0.48893700003979257",
      "-0.9959318185702096",
      "0.038811746938970076",
      "-0.08425905772765944",
      "-0.42395514927202665",
      "-0.33252979448077036",
      "0.19842760730092307",
      "-0.3862734244113935",
      "-0.3488460094139971",
      "0.46406035587283007",
      "0.5515617735635719",
      "0.022259114966581242",
      "-0.24966720139423057",
      "0.7709473131685207"
    ],
    [
      "0.002191067840980091",
      "0.0023387895439956883",
      "0.008990643050675295",
      "0.0027575871817509096",
      "0.003727848251109476",
      "2.275866905983859e-05",
      "4.1541399123064935e-05",
      "-6.802510832684168e-06",
      "0.00023442684318112543",
      "-0.0005322747352615769",
      "0.0001346858755252942",
      "6.799583076685458e-05",
      "-0.00029186177794230105",
      "-0.0017868371288248044",
      "0.00020493252656312024",
      "-1.1855167159500903e-05",
      "-0.0005084545124859126",
      "7.128986703211273e-05",
      "0.0002789414876933519",
      "-3.470254588945249e-05",
      "0.00016287860021912772",
      "-1.2536007190357447e-05",
      "-0.0010191406657559263",
      "0.0015458284348151198",
      "-0.0004702731735810946"
    ],
    [
      "0.0021244451697114636",
      "0.0021342481362003345",
      "0.003955133848262513",
      "0.002195577005687537",
      "0.002505176345820903",
      "-1.0433079172383942e-07",
      "5.181237242816802e-05",
      "-3.533600282075523e-06",
      "5.931240935129841e-05",
      "-9.513493346601717e-05",
      "2.4254917748123474e-05",
      "1.4088567987936582e-05",
      "-5.618697749037744e-05",
      "-0.0004182398937242735",
      "2.355118803901481e-05",
      "2.8606343716510063e-06",
      "-0.00016474880596973628",
      "9.813212062403029e-06",
      "7.139650929306659e-05",
      "-9.827697525827647e-08",
      "1.671962578628279e-05",
      "-2.5434300912464407e-05",
      "-0.00012701925747092603",
      "0.0006029174790512834",
      "-7.717660106638546e-05"
    ],
    [
      "0.0021236169453125653",
      "0.002132198597234238",
      "0.0039516674001793236",
      "0.00218538379483322",
      "0.0024888717585376556",
      "-4.79644582175955e-07",
      "5.456130013332213e-05",
      "-3.4610917045230773e-06",
      "5.716109865393657e-05",
      "-0.00010072063064981347",
      "2.2300923761363545e-05",
      "1.5096632950381417e-05",
      "-5.2276945238927046e-05",
      "-0.0003982344050529212",
      "1.918723806253825e-05",
      "3.622956683696425e-06",
      "-0.00016204959995701904",
      "8.528501477892281e-06",
      "6.873521909314037e-05",
      "-1.5533351119310955e-06",
      "1.5808852237572405e-05",
      "-2.7226632793931725e-05",
      "-0.00011767899901319086",
      "0.0006062397189984012",
      "-6.932368306655959e-05"
    ],
    [
      "0.0021288731233359533",
      "0.0021357232505822598",
      "0.004371839686904327",
      "0.0021975170333238263",
      "0.0025774838087653336",
      "-3.622834558224401e-07",
      "6.92729184905564e-05",
      "-3.432340021664557e-06",
      "7.103313242517183e-05",
      "-0.00011353222178640212",
      "2.5876908919284927e-05",
      "1.9299595534145367e-05",
      "-6.038738732964995e-05",
      "-0.0004902783703235236",
      "2.492746158702593e-05",
      "4.731209569638309e-06",
      "-0.000203920429764585",
      "1.0182688258337385e-05",
      "8.479247544075919e-05",
      "-4.773038202671041e-06",
      "1.6992430063079755e-05",
      "-3.19617011293377e-05",
      "-0.0001239884548037308",
      "0.000760335443159579",
      "-7.909430315168665e-05"
    ],
    [
      "0.002292567901895126",
      "0.0024152076671919184",
      "0.02069867813551588",
      "0.0028521258337934705",
      "0.005397796780932504",
      "2.0339796849256114e-05",
      "0.00043385388927329405",
      "-2.3355351991465464e-05",
      "0.0004997341648598589",
      "-0.0012160947588741064",
      "0.00020166360401260164",
      "0.00025460514050403335",
      "-0.0003623814919016646",
      "-0.0038058845143842043",
      "0.00013734351667143182",
      "4.801109692258493e-05",
      "-0.00151002578972526",
      "6.405048698247225e-05",
      "0.0005879237930147954",
      "-0.00022589878036666808",
      "0.00019228537014224232",
      "-0.00021717925085136902",
      "-0.0012198421389708522",
      "0.005417669357819975",
      "-0.000559877545940442"
    ],
    [
      "0.0027712484804149565",
      "0.0025259091076899345",
      "0.041614184475478565",
      "0.0036046876255708547",
      "0.014306639381867993",
      "3.12576341144912e-05",
      "0.001430007180378369",
      "-2.602157935719486e-05",
      "0.0018846690626250983",
      "-0.0019651677212354094",
      "0.0003296157742269239",
      "0.0005616684450300899",
      "-0.0035325999309898746",
      "-0.010349160839113731",
      "0.0017043308107072606",
      "0.0001222993906790559",
      "-0.004370822223897988",
      "0.0005670281802368423",
      "0.002113834931087726",
      "-0.0003282803860017835",
      "0.00032107216387327177",
      "-0.0004350856472787529",
      "-0.000917983905067237",
      "0.016992926652368196",
      "-0.0021105077291617117"
    ],
    [
      "3.4004570744319738",
      "3.319292049859207",
      "9.736543040032199",
      "2.34303805295083",
      "4.0013740756614204",
      "-1.2467568235803081",
      "-1.8296243271938115",
      "-0.9313589520521776",
      "-1.5352012762344327",
      "0.3918975387255535",
      "1.1221803590209782",
      "-0.025950364529002873",
      "1.6721672611055585",
      "2.4444460418183716",
      "0.08881537472904528",
      "1.2944353279072758",
      "3.5172370361025957",
      "-0.03147981087193276",
      "1.505796115228885",
      "-1.499899774223769",
      "-0.35154395373416947",
      "1.7498546887532407",
      "1.705011776318766",
      "-0.1779936090230774",
      "-0.4522725440155762"
    ],
    [
      "0.0038398425103215563",
      "0.003597760373551912",
      "0.22515010866152227",
      "0.0033447589211202805",
      "0.03426619013822063",
      "-0.0005262846407145856",
      "0.007668355019176632",
      "-0.001057775246612775",
      "0.004738369539075582",
      "-0.017051209314703747",
      "0.0006031819913165257",
      "0.003003508069750554",
      "-0.00637449599646554",
      "-0.03842560718304534",
      "-0.002373138512068423",
      "0.0013227145334651841",
      "-0.017818221073876313",
      "0.00016222023763401476",
      "0.005761714751598537",
      "-0.0004708243739743969",
      "0.0009635970145744062",
      "-0.005505535578405867",
      "-0.011336743443180327",
      "0.07431476373668915",
      "-0.004200497786876424"
    ],
    [
      "0.002226368212808732",
      "0.002326639901633358",
      "0.018281708355064867",
      "0.002526568502545124",
      "0.004327494692634208",
      "2.0948276885009214e-05",
      "0.00021573290502268575",
      "-7.540747368633554e-05",
      "0.0003291448697427402",
      "-0.001232933190817809",
      "0.00011757277141033439",
      "0.0002998514669672496",
      "-0.000568847210042494",
      "-0.0035868940043380106",
      "-9.48598325780266e-05",
      "6.594463994214797e-05",
      "-0.0012442713251306825",
      "3.762067875354656e-05",
      "0.00039669493677119914",
      "-0.0002854102811683557",
      "0.0001671129174622325",
      "-0.00020074212700408215",
      "-0.0013998425660103296",
      "0.004153265405282794",
      "-0.0005034039029452795"
    ],
    [
      "0.0021848244534219178",
      "0.0022387538270214045",
      "0.01110708483117519",
      "0.0023942276137238674",
      "0.003580882193629117",
      "1.166547931941936e-05",
      "0.00016033891640695",
      "-3.313921337594783e-05",
      "0.00022037390286031925",
      "-0.0006386644894889288",
      "8.118172709850739e-05",
      "0.00015131233593969432",
      "-0.0003696095834306391",
      "-0.002020835681294604",
      "1.053321010598845e-05",
      "3.049524460292443e-05",
      "-0.0007297791485636441",
      "3.3691604374907644e-05",
      "0.00026236841412692526",
      "-0.00013400081605473288",
      "9.87819262588964e-05",
      "-0.00010562434602417942",
      "-0.0007290089448303952",
      "0.002543236830243658",
      "-0.00031097524179769364"
    ],
    [
      "0.0022213621526017578",
      "0.002328707574998029",
      "0.01395332843095161",
      "0.0026616144893517996",
      "0.0042282944402071395",
      "4.075540097628545e-05",
      "7.853076782614119e-05",
      "-4.6959782750623286e-05",
      "0.00031637660001681254",
      "-0.0007854270746600025",
      "0.00013592588359535225",
      "0.00022876745480477395",
      "-0.000650274435169159",
      "-0.0031746708533851435",
      "9.426287536012095e-05",
      "2.477987626733496e-05",
      "-0.0009888216850199485",
      "7.32772409254732e-05",
      "0.0003741521363177373",
      "-0.0002549407605980067",
      "0.00017490209912603176",
      "-4.4060465826605976e-05",
      "-0.0012486093138778505",
      "0.0030067879671661613",
      "-0.0005610396555185559"
    ]
  ],
  "rational_Q": [
    [
      "0.2919726913327494",
      "4.303366352618758",
      "9.482047164468154",
      "1.5510208194437376",
      "3.5239639466469237",
      "4.303366352617839",
      "3.8277077063518443",
      "51.704233763963565",
      "8.620750787606783",
      "7.855280952277107",
      "9.482047164470684",
      "51.70423376396352",
      "133.94466362610035",
      "17.65144871698819",
      "24.222819547501796",
      "1.551020819443582",
      "8.62075078760662",
      "17.651448716985215",
      "9.191112261671543",
      "3.1101337688726667",
      "3.523963946646872",
      "7.855280952277395",
      "24.222819547501174",
      "3.1101337688728483",
      "6.765369101997479",
      "0.12430916150099441",
      "0.4181452820682869",
      "-0.030440839173917707",
      "0.15171356993473367",
      "0.12430916150089348",
      "-0.160438064715789",
      "0.2253989934230878",
      "-0.16268916696632577",
      "-0.39279691060138594",
      "0.4181452820680128",
      "0.2253989934230618",
      "-0.7711362675615804",
      "0.5955235703701168",
      "0.13165558147316378",
      "-0.030440839173985886",
      "-0.1626891669663466",
      "0.5955235703700774",
      "-0.4835840484965",
      "-0.10930979327192086",
      "0.15171356993455007",
      "-0.3927969106012382",
      "0.13165558147299825",
      "-0.10930979327201505",
      "-0.12141893624609373",
      "-0.8670274738653457",
      "0.4033082163220907",
      "-1.310790102620894",
      "-0.7112568848806474",
      "0.11513471018153691",
      "-7.523538120639718",
      "-0.1977743603531211",
      "-1.0206532510379023",
      "0.3242998548150358",
      "0.4286037500516428",
      "-6.167889991338489",
      "0.5028700893458422",
      "2.021057274819988",
      "-0.2956729099446761",
      "-0.07669363712439414",
      "2.5087521995720756",
      "-1.3477262834988981",
      "0.1192636102929952",
      "0.6639243429217747",
      "0.27065002449392667",
      "0.4360273676182762",
      "0.3656243843490715",
      "-0.8559210923070539",
      "0.05238018624718723",
      "-0.876426107784626",
      "0.3242998548149329",
      "1.4700163445737124",
      "4.8754681260975445",
      "-2.2795970643762997",
      "-1.0307854058344397",
      "1.7400753057363612",
      "0.13846808884391457",
      "-1.7093477488637634",
      "2.492625039153975",
      "0.3468477142383024",
      "0.4099984514560307",
      "3.890609924715282",
      "0.9551361089414223",
      "-3.8758911783121475",
      "-0.25462133767502954",
      "0.7249711079029291",
      "-0.7674014218286451",
      "1.1131606310108146",
      "-0.6343861749938696",
      "0.747341745541851",
      "-0.5044261905411882",
      "-0.2956729099445993",
      "0.019167658437574172",
      "2.0836391292989522",
      "0.9147599336486764",
      "-0.09814712816342269",
      "0.40999845145597946",
      "3.623226511725194",
      "-1.500651451715837",
      "-1.830693178243407",
      "1.8852424293293288",
      "0.31849309693166394",
      "0.26852761800555736",
      "-0.29908878399318023",
      "-0.391581688510995",
      "0.13750175047509275",
      "-0.13603460898700842",
      "-0.8179221499965762",
      "0.5180452462266638",
      "0.03740347008026517",
      "-0.44468051249901125",
      "0.6639243429219819",
      "-1.1020165783001037",
      "2.7272669433336825",
      "1.45307908728169",
      "0.08139193314596882",
      "0.7249711079024385",
      "0.19024686322664736",
      "-3.846708581496068",
      "0.8199012848223456",
      "-0.6198869342135526",
      "-0.1360346089867591",
      "-1.9646701356998664",
      "1.5146289225851561",
      "0.3832857872245673",
      "-0.6882009991945315",
      "-0.29778108426549926",
      "0.06724494894641904",
      "0.2870447780323278",
      "-0.3408806010073639",
      "-0.6435418820838323",
      "0.1151347101814251",
      "0.4286037500512254",
      "-0.07669363712467331",
      "0.27065002449462794",
      "-0.8670274738656643",
      "-7.523538120639197",
      "-6.167889991338263",
      "2.5087521995721653",
      "0.43602736761813427",
      "0.40330821632196",
      "-0.19777436035317109",
      "0.5028700893456982",
      "-1.3477262834987085",
      "0.3656243843489937",
      "-1.3107901026204782",
      "-1.0206532510376052",
      "2.0210572748200026",
      "0.11926361029287112",
      "-0.8559210923072851",
      "-2.003407352956917",
      "2.2215367427528",
      "-0.13739946268045558",
      "1.470016344573773",
      "-2.0034073529568257",
      "9.484157952194474",
      "2.1456570425406274",
      "-3.8595392245653795",
      "0.019167658437525544",
      "2.2215367427526544",
      "2.145657042540472",
      "-0.4790260521191271",
      "0.10482218119580008",
      "-1.1020165783000195",
      "-0.13739946268054581",
      "-3.859539224565515",
      "0.10482218119580214",
      "3.4124955990299086",
      "1.8419118249046387",
      "-6.046887488024489",
      "0.13846808884359865",
      "27.58161802547334",
      "-1.5089757564450779",
      "-4.051091358357871",
      "-3.704728570122076",
      "3.6232265117250537",
      "7.247416133203592",
      "-6.88088492924282",
      "3.5748692670000723",
      "-2.323321939958711",
      "0.19024686322670603",
      "-7.853470377764213",
      "2.2497795964912415",
      "-3.5679281023775125",
      "1.1036028097605526",
      "-0.6399669817833048",
      "3.890609924715494",
      "7.247416133203568",
      "4.294139220946182",
      "1.445379518388792",
      "-2.5800373987649645",
      "0.2685276180055473",
      "-1.6079670632004757",
      "2.661834138305234",
      "1.880179651850194",
      "-0.6971728898589845",
      "-1.9646701357000438",
      "-1.1705459612798126",
      "-4.187089144277793",
      "-0.534299397280103",
      "1.8403642946722052",
      "-0.7674014218285432",
      "-7.853470377764425",
      "-5.7283305639205695",
      "0.2671052500107562",
      "3.8558847282361848",
      "-0.8179221499963732",
      "-1.1705459612798137",
      "-2.5803417918295906",
      "-0.7340067452617687",
      "1.4135570026823898",
      "0.06724494894633937",
      "0.5878989251410174",
      "1.1932495457714014",
      "-0.1773617360859471",
      "-1.4876895129803918",
      "4.875468126097677",
      "-1.7093477488635598",
      "0.9551361089416224",
      "1.1131606310109463",
      "0.052380186247498114",
      "-2.279597064376335",
      "2.492625039153721",
      "-3.87589117831244",
      "-0.6343861749939657",
      "-0.8764261077849615",
      "-1.0307854058342605",
      "0.3468477142397579",
      "-0.2546213376751871",
      "0.747341745541825",
      "-1.5089757564447221",
      "-6.880884929242953",
      "2.249779596490837",
      "2.0836391292987506",
      "1.8419118249048754",
      "-4.051091358357206",
      "3.5748692670002375",
      "-3.567928102377583",
      "2.7272669433338725",
      "-6.046887488024543",
      "-3.7047285701219335",
      "-2.3233219399589427",
      "1.1036028097608381",
      "-0.5100474303126231",
      "-30.22506569765445",
      "-1.5006514517157918",
      "4.294139220946162",
      "-0.5100474303126223",
      "18.98785013126566",
      "1.0324102666630837",
      "-3.846708581496036",
      "-5.728330563920706",
      "-30.22506569765348",
      "1.0324102666632358",
      "22.87689112132859",
      "-6.845662629593027",
      "-0.2990887839930574",
      "2.661834138305548",
      "9.500816586500257",
      "1.050964254266128",
      "-2.410689527630408",
      "1.5146289225858947",
      "-2.5803417918296705",
      "-3.6555048811849495",
      "-4.370594421607967",
      "0.9534526473318792",
      "0.5180452462266601",
      "-4.187089144278165",
      "-3.655504881184954",
      "-6.408513427084215",
      "0.4219732181392787",
      "0.28704477803139467",
      "1.1932495457716101",
      "4.956364213664478",
      "1.7072223448247403",
      "-7.953799781541476",
      "0.9147599336484282",
      "-1.830693178243101",
      "-0.3915816885110788",
      "0.0374034700802302",
      "-0.5044261905411447",
      "-0.09814712816363444",
      "1.8852424293293015",
      "0.137501750474935",
      "-0.44468051249895985",
      "1.4453795183884737",
      "1.8801796518502822",
      "-0.5342993972799932",
      "1.4530790872821857",
      "-0.6399669817834405",
      "-2.5800373987650955",
      "-0.6971728898589009",
      "1.84036429467254",
      "1.0509642542658606",
      "-4.370594421607373",
      "0.8199012848224274",
      "0.2671052500108455",
      "-6.845662629592268",
      "-2.4106895276301192",
      "0.9534526473319376",
      "-1.3059931122593802",
      "0.38328578722490103",
      "-0.734006745261892",
      "-6.408513427084111",
      "-1.3059931122592587",
      "1.9769327867991375",
      "-0.34088060100751477",
      "-0.17736173608579583",
      "1.7072223448247918",
      "1.1587181326967348",
      "-0.1360820833169154",
      "0.08139193314597509",
      "-0.6198869342136097",
      "-0.6882009991946233",
      "-0.6435418820835814",
      "3.8558847282359086",
      "1.4135570026824131",
      "-1.4876895129804046",
      "0.4219732181393881",
      "-7.953799781540829",
      "-0.13608208331690788",
      "0.30603685403427594",
      "-0.055907464155258726",
      "0.11165076795848632",
      "-0.23429649607981354",
      "-0.30603685403413877",
      "8.306901061061719e-14",
      "-0.389369730099704",
      "-0.02361153630351919",
      "-0.012648237354361654",
      "0.05590746415524228",
      "0.3893697300996613",
      "2.139988201354125e-14",
      "-0.04714592762433432",
      "-0.060642035573286485",
      "-0.11165076795852796",
      "0.023611536303601795",
      "0.047145927624028895",
      "-1.1085536909521655e-13",
      "0.018768386653231505",
      "0.2342964960794589",
      "0.012648237354174549",
      "0.06064203557346849",
      "-0.01876838665305099",
      "-7.094932927528189e-14",
      "0.25049195374500816",
      "0.9113843868181013",
      "-0.44279038238242246",
      "-0.45759042581594994",
      "-0.0003319490759940993",
      "3.926533297308561",
      "0.8097369778862193",
      "-0.24431533077430498",
      "0.30840107994971855",
      "5.4289164428257655",
      "1.0046194067979655",
      "-2.641158709297541",
      "2.791099432713545",
      "0.10185663947940389",
      "0.22721872237835142",
      "-0.1324751481232482",
      "0.10932443641261651",
      "-0.32119521221728414",
      "0.10619510357849216",
      "-0.989513257749422",
      "-0.08374799938856405",
      "0.16030876586544493",
      "-0.1172448723938224",
      "-0.4520129600454193",
      "-0.41925765447030844",
      "0.30840107994954674",
      "-2.5544848981085186",
      "-0.7257997588512624",
      "-3.749155726685092",
      "0.38128389717920796",
      "-2.2435342998851353",
      "-2.410522628207971",
      "-2.7980194568730345",
      "0.2252278023417032",
      "0.43214766480887423",
      "0.52426764699776",
      "1.133586027834385",
      "-2.0298137648633543",
      "1.2192060908233537",
      "0.37440061566248894",
      "1.7069500949764287",
      "0.37139974546767085",
      "3.2214778588030883",
      "0.7557491536820801",
      "-2.8152070308683625",
      "0.22130659317160348",
      "0.10185663947933607",
      "-0.004885667206441978",
      "1.9430539229627828",
      "-0.2291136485380827",
      "0.817830638298644",
      "0.5242676469980186",
      "0.9098659678437646",
      "2.309763069255323",
      "-0.21805804947837443",
      "-0.18505696487329834",
      "0.026191290639035254",
      "0.36652806716833786",
      "-0.7840700919272259",
      "0.2627833107041869",
      "-0.22371629060512316",
      "-0.07149317152374811",
      "-0.9168772611745633",
      "-0.4789301206422303",
      "-0.42337361654522443",
      "0.6669468674780897",
      "0.10619510357862891",
      "0.7241662209821287",
      "1.9896060164161735",
      "0.6110771805350236",
      "-1.424579703911309",
      "1.7069500949756724",
      "0.24448266383294784",
      "-3.461354744235317",
      "0.9561472181767501",
      "-0.6433920754232846",
      "-0.07149317152379457",
      "-0.06055501698604926",
      "0.43228795467681025",
      "-1.3571843481098265",
      "-0.15339096465581975",
      "-0.3386530167524251",
      "-0.6870612213718408",
      "-1.5655836513597914",
      "-0.11291337053364169",
      "0.47910051973295814",
      "0.00033194907609649293",
      "-5.42891644282604",
      "-0.2272187223784436",
      "0.9895132577493098",
      "-0.2504919537452503",
      "-3.9265332973083664",
      "-1.0046194067980838",
      "0.13247514812303016",
      "0.0837479993887906",
      "-0.911384386818247",
      "-0.8097369778863929",
      "2.6411587092975917",
      "-0.10932443641264511",
      "-0.16030876586519177",
      "0.44279038238217094",
      "0.24431533077433276",
      "-2.791099432713348",
      "0.32119521221718256",
      "0.11724487239358303",
      "1.362633537365181",
      "-3.0732123850587674",
      "-0.03281159261124739",
      "-2.5544848981086465",
      "-1.3626335373651188",
      "-1.8308115145409568e-14",
      "-0.3557559316130527",
      "-0.8584644021283697",
      "-0.004885667206493364",
      "3.073212385058679",
      "0.3557559316128913",
      "1.084569866034369e-13",
      "0.3266151560653904",
      "0.7241662209823297",
      "0.03281159261139179",
      "0.8584644021281019",
      "-0.326615156065329",
      "1.353979303833799e-13",
      "-7.361329784038478",
      "5.04392819857646",
      "-2.410522628208098",
      "-22.84578259464352",
      "-2.374663862322446",
      "8.90780250241398",
      "-1.7869315477366023",
      "0.9098659678436551",
      "1.7604094711406397",
      "-8.165483946642505",
      "-1.4019235711970948",
      "3.0560132702731755",
      "0.2444826638330728",
      "-4.201645236122669",
      "3.812165000150003",
      "-0.897344170703413",
      "-1.959608881951468",
      "0.6643390750762374",
      "1.1335860278344378",
      "1.760409471140947",
      "2.181648996897641",
      "2.2343526253016592",
      "-1.8415170703953085",
      "0.3665280671684091",
      "5.368710472709955",
      "0.9563575061618195",
      "-0.6207013274063448",
      "-0.5124205106220656",
      "-0.060555016985879485",
      "-2.6267030205368513",
      "-3.746005209923795",
      "-1.3562255272160397",
      "2.7575764458994807",
      "0.37139974546760224",
      "-4.201645236122523",
      "7.268283167220134",
      "-2.1871391979421553",
      "-1.2764341991148531",
      "-0.9168772611742916",
      "-2.626703020536471",
      "0.7995618025460091",
      "0.12336063031104891",
      "-0.3132361844253293",
      "-0.6870612213717748",
      "0.9796092828186499",
      "-0.6732696475727497",
      "0.9217960174010523",
      "1.1296688461212627",
      "0.7257997588515631",
      "2.7980194568725243",
      "2.0298137648631824",
      "-3.2214778588027135",
      "0.4520129600454691",
      "3.7491557266851463",
      "-0.2252278023419145",
      "-1.2192060908234341",
      "-0.7557491536821271",
      "0.4192576544702298",
      "-0.38128389717920697",
      "-0.43214766480860384",
      "-0.37440061566208727",
      "2.815207030868682",
      "2.374663862322562",
      "8.165483946642842",
      "-3.8121650001501624",
      "1.943053922962978",
      "7.361329784038469",
      "-8.907802502414182",
      "1.4019235711972913",
      "0.8973441707033544",
      "1.9896060164165208",
      "-5.043928198576342",
      "1.7869315477367191",
      "-3.056013270273311",
      "1.959608881951404",
      "2.6919541287734035",
      "-16.23032122518805",
      "2.309763069255176",
      "2.1816489968977084",
      "-2.6919541287738555",
      "2.749726593106396e-13",
      "3.2802831406966226",
      "-3.4613547442352566",
      "7.268283167219861",
      "16.230321225186064",
      "-3.2802831406965303",
      "2.68753474050791e-13",
      "4.604441670913095",
      "-0.7840700919266917",
      "0.9563575061621187",
      "1.9537182037503935",
      "-0.596872055658764",
      "2.121816139770924",
      "0.4322879546762541",
      "0.7995618025458222",
      "-2.6037101800246334",
      "-0.12368632688392803",
      "-1.251331785068875",
      "-0.47893012064243207",
      "-3.746005209923483",
      "-2.6037101800249163",
      "-0.2616489125789502",
      "-1.063766476096571",
      "-1.5655836513595547",
      "-0.6732696475726406",
      "0.29249244241847266",
      "2.280577031108253",
      "2.860354565701435",
      "0.22911364853792096",
      "0.2180580494780791",
      "-0.2627833107045265",
      "0.42337361654532873",
      "-0.22130659317176038",
      "-0.8178306382985927",
      "0.1850569648732586",
      "0.2237162906052413",
      "-0.66694686747794",
      "-2.2343526253015646",
      "0.6207013274063934",
      "1.356225527215946",
      "0.6110771805349245",
      "-0.6643390750761706",
      "1.8415170703955825",
      "0.512420510622231",
      "-2.7575764458993604",
      "0.5968720556581028",
      "0.12368632688392199",
      "0.9561472181767143",
      "-2.187139197942131",
      "-4.604441670912256",
      "-2.1218161397708095",
      "1.2513317850687342",
      "0.8900853276070622",
      "-1.357184348109606",
      "0.12336063031117539",
      "-0.26164891257905165",
      "-0.8900853276073273",
      "-1.971677054808891e-14",
      "-0.11291337053369893",
      "0.9217960174010984",
      "2.280577031108176",
      "1.1723770715269115",
      "-0.7971370181293655",
      "1.4245797039111094",
      "0.6433920754238781",
      "0.15339096465568727",
      "-0.479100519733438",
      "1.2764341991149348",
      "0.313236184425342",
      "-1.1296688461210795",
      "1.063766476096828",
      "-2.860354565700951",
      "0.7971370181292051"
    ],
    [
      "0.09112348367393085",
      "0.8311293221846054",
      "5.8061649613820805",
      "0.6967427420344338",
      "1.4501615085116473",
      "0.8311293221850867",
      "3.7548064417950857",
      "48.565386588173844",
      "9.17390304683194",
      "7.841129909766616",
      "5.806164961387962",
      "48.565386588171705",
      "109.54867785142599",
      "15.80532266458754",
      "27.477183438665776",
      "0.6967427420351494",
      "9.173903046803023",
      "15.805322664588353",
      "8.60427856426639",
      "3.250495014802957",
      "1.450161508504456",
      "7.84112990976559",
      "27.47718343867589",
      "3.2504950147988185",
      "5.049924852536767",
      "-0.07085025746870938",
      "0.36511031954931716",
      "0.020553123779485",
      "-0.01759162853454685",
      "-0.07085025746893121",
      "0.12803561438061886",
      "0.4089592482633434",
      "0.12093709941266713",
      "-0.26767842244466233",
      "0.36511031954879364",
      "0.4089592482614934",
      "-0.8433212845886202",
      "0.16652557051886668",
      "-0.11949316960611972",
      "0.020553123780098253",
      "0.1209370994181725",
      "0.1665255705257715",
      "-0.4866381945588923",
      "-0.0875741716248786",
      "-0.017591628533844807",
      "-0.2676784224481709",
      "-0.11949316961009461",
      "-0.08757417162445875",
      "0.3217996031036415",
      "0.19879686481937164",
      "-0.30189695649938647",
      "-0.38532929526894644",
      "-0.016606996797321007",
      "0.06978119788655053",
      "-4.150636200592103",
      "-0.7482417220723132",
      "0.21351519842763614",
      "-0.29077631809483556",
      "-2.202309943959828",
      "-0.2526940219682232",
      "-0.5829461686086803",
      "0.4866994519727582",
      "-0.26896086901882704",
      "-0.6125686055576737",
      "-0.03990334934625488",
      "-0.40936374504797673",
      "0.3309839730567617",
      "0.1727029715533305",
      "1.7426765815930114",
      "0.8927378974794786",
      "0.41091574467800474",
      "-0.2703759219467529",
      "0.18674285010929031",
      "-1.9649463909447475",
      "-0.29077631808502946",
      "2.3421606126024765",
      "1.8942177883891638",
      "-0.9303588909650053",
      "-0.05459147673966265",
      "1.8222357201347403",
      "0.7511766160412826",
      "-1.352360490503996",
      "1.9259890877202825",
      "1.6771116150660423",
      "0.10772856682482365",
      "3.028786754782767",
      "0.5068448382213825",
      "-3.5297240469829516",
      "0.2253539209884141",
      "0.3307245364359024",
      "-0.23619816318808343",
      "-1.6341173419617026",
      "0.09784723160098174",
      "1.929774511130434",
      "0.08044210247729779",
      "-0.26896086901859445",
      "-0.5845856417926136",
      "3.8008473838774415",
      "0.20082836059122053",
      "-0.4988983654107438",
      "0.10772856683151497",
      "3.657395033876532",
      "-2.1805500247949943",
      "-1.6678132613107073",
      "1.5305326314480727",
      "0.5026850159775456",
      "0.4288471546090525",
      "-1.1003740784840408",
      "-0.270760265707618",
      "0.08425458406432068",
      "-0.16217029070318845",
      "-0.40161017360863716",
      "0.7216137592120522",
      "0.36530304715277506",
      "-0.4983946472178862",
      "0.17270297155523692",
      "-0.566261573117111",
      "-0.2471472718608601",
      "1.6244165298703734",
      "-0.16677986904864142",
      "0.3307245364275459",
      "1.1699200192415447",
      "1.0689679558314642",
      "-0.8760619597828052",
      "-0.5500134578529464",
      "-0.16217029069995048",
      "-1.8110778097902684",
      "0.5739882711172758",
      "0.9181956987510724",
      "-0.5959397031502456",
      "-0.8606239961514008",
      "-0.46017018565889445",
      "-0.5741579346680954",
      "-0.00578881099090867",
      "-0.003462084172576631",
      "0.06978119788344514",
      "-2.202309943964452",
      "-0.6125686055619948",
      "1.7426765815942697",
      "0.1987968648172494",
      "-4.150636200590002",
      "-0.2526940219603873",
      "-0.03990334934708065",
      "0.8927378974697033",
      "-0.30189695649836834",
      "-0.7482417220643732",
      "-0.5829461686095486",
      "-0.4093637450460323",
      "0.4109157446768226",
      "-0.3853292952621412",
      "0.21351519842372027",
      "0.4866994519747396",
      "0.3309839730600688",
      "-0.27037592193855",
      "-3.1960929144606074",
      "2.011001150215942",
      "0.19859644075992364",
      "2.342160612586603",
      "-3.196092914460756",
      "6.208041461314544",
      "3.8697114703821835",
      "-4.499659513507702",
      "-0.5845856417899726",
      "2.0110011502233074",
      "3.86971147037245",
      "-0.20815496670679656",
      "-0.08901763893987391",
      "-0.5662615731121226",
      "0.19859644075634603",
      "-4.499659513480223",
      "-0.08901763893464408",
      "2.814069340736336",
      "-0.5190132070732949",
      "-7.662582016657856",
      "0.7511766160347677",
      "28.073278437732903",
      "1.1289899883471377",
      "-4.689738342630148",
      "-2.9586233231631445",
      "3.65739503387934",
      "7.18670730847977",
      "-5.518295942325913",
      "2.372233878481304",
      "-1.038055626705738",
      "1.169920019227847",
      "-7.353681715062635",
      "3.064118989808004",
      "-3.47434895874787",
      "1.093501259510955",
      "-0.5194272770933792",
      "3.028786754781285",
      "7.1867073084798765",
      "2.049918665376202",
      "2.3031403136336714",
      "-4.006876853406186",
      "0.4288471546146714",
      "-2.4254563466058383",
      "3.0066652617537724",
      "1.784836092265776",
      "-0.8038573189550686",
      "-1.8110778098073552",
      "-0.500350890377423",
      "-3.0214376348115586",
      "-1.0337728777686404",
      "1.4675873285203167",
      "-0.23619816319227038",
      "-7.353681715064243",
      "-3.353553251553197",
      "0.21627301277901737",
      "4.815422147481195",
      "-0.401610173607443",
      "-0.5003508903796187",
      "-2.645569081985073",
      "-0.20645958908825135",
      "1.2226203337363692",
      "-0.4601701856567726",
      "0.17678665631197532",
      "0.5660813695914793",
      "0.2407049056193494",
      "-1.531466014013623",
      "1.8942177883823",
      "-1.3523604904966409",
      "0.5068448382254104",
      "-1.6341173419612134",
      "0.18674285010839808",
      "-0.9303588909586862",
      "1.9259890877173331",
      "-3.5297240469903115",
      "0.09784723159990029",
      "-1.9649463909432363",
      "-0.054591476747380935",
      "1.6771116150422605",
      "0.22535392099617527",
      "1.9297745111205866",
      "1.1289899883445367",
      "-5.518295942324868",
      "3.064118989807141",
      "3.8008473838742076",
      "-0.5190132070670813",
      "-4.689738342629794",
      "2.3722338784752695",
      "-3.474348958749075",
      "-0.24714727184671853",
      "-7.662582016667335",
      "-2.9586233231595545",
      "-1.0380556267062575",
      "1.0935012595136158",
      "2.151693197751531",
      "-29.553618053368268",
      "-2.1805500247943765",
      "2.0499186653788546",
      "2.1516931977504403",
      "17.306644717331878",
      "1.3152682133260065",
      "1.0689679558502643",
      "-3.3535532515504594",
      "-29.553618053363017",
      "1.3152682133254263",
      "13.456130210590375",
      "-5.9005270297131",
      "-1.10037407848445",
      "3.0066652617451473",
      "7.12044593703947",
      "1.5697320355603233",
      "-2.331483659860109",
      "0.5739882711182265",
      "-2.64556908198613",
      "-3.862614768628853",
      "-4.196729406298163",
      "1.6073380881684447",
      "0.7216137592081151",
      "-3.0214376348058685",
      "-3.8626147686244194",
      "-6.264118970484742",
      "-0.6493825712222132",
      "-0.5741579346691842",
      "0.5660813695749479",
      "3.9795583058756163",
      "2.025426836390093",
      "-7.28947633168885",
      "0.20082836059594322",
      "-1.6678132613063748",
      "-0.2707602657118081",
      "0.36530304715321193",
      "0.08044210247776548",
      "-0.49889836541413063",
      "1.5305326314624017",
      "0.08425458406255139",
      "-0.4983946472231898",
      "2.3031403136535977",
      "1.7848360922731776",
      "-1.0337728777648445",
      "1.624416529877494",
      "-0.5194272770900559",
      "-4.006876853411779",
      "-0.8038573189493878",
      "1.4675873285306458",
      "1.5697320355538986",
      "-4.196729406298789",
      "-0.876061959792857",
      "0.21627301277359764",
      "-5.900527029711411",
      "-2.331483659864297",
      "1.607338088177919",
      "-1.466441752495106",
      "0.9181956987437521",
      "-0.20645958908482095",
      "-6.264118970476776",
      "-1.466441752492066",
      "0.5832385330303597",
      "-0.005788810991675181",
      "0.2407049056192207",
      "2.025426836381099",
      "1.4277901858616049",
      "-0.24308096354208678",
      "-0.16677986904234937",
      "-0.550013457879327",
      "-0.5959397031532931",
      "-0.0034620841776551356",
      "4.815422147471466",
      "1.222620333736969",
      "-1.5314660140251781",
      "-0.6493825712115816",
      "-7.28947633166166",
      "-0.24308096353808348",
      "0.004754842404633405",
      "0.35710958515690977",
      "-0.01696470956993063",
      "-0.2645700308343905",
      "-0.004754842404380576",
      "6.736437899986098e-13",
      "0.16891297597815338",
      "-0.4087107810976345",
      "0.12005957202292677",
      "-0.35710958515552166",
      "-0.16891297597905763",
      "-1.2450463222482196e-12",
      "0.2885300814603308",
      "0.3062489589805173",
      "0.0169647095701026",
      "0.4087107810974155",
      "-0.2885300814623123",
      "-2.0173093796442666e-12",
      "0.024985194212167137",
      "0.26457003083210273",
      "-0.12005957202392578",
      "-0.30624895897547644",
      "-0.024985194212627966",
      "1.2292819463459608e-12",
      "-0.3978039671346752",
      "0.385394100681496",
      "0.13091795959537034",
      "-0.3656088936237178",
      "-0.6615071549148838",
      "1.924255367815867",
      "0.7712847941231676",
      "-0.699309476791678",
      "0.16911707400964657",
      "2.965117436006362",
      "-2.4753711856871976",
      "-1.5982963734349969",
      "0.7426222976992898",
      "0.3913406251793348",
      "-0.29286524990564716",
      "-0.3993755316888602",
      "0.02763478627173036",
      "-0.2096870834231101",
      "-0.04703882395539567",
      "0.8895360045554972",
      "1.668461794875798",
      "0.11735403897836355",
      "-0.6822522984208189",
      "0.033867484213915805",
      "-1.8369584230673612",
      "0.1691170740151883",
      "-0.7854738809865419",
      "1.768563036254497",
      "-3.525099124164929",
      "1.515664708084766",
      "-1.7867420910732736",
      "-1.8341358494505957",
      "1.0948430804822384",
      "-0.49408066242082954",
      "0.7208643077406434",
      "0.5149004120707854",
      "1.99360447121632",
      "-2.997682560053222",
      "0.8296307566625004",
      "1.4165886783274795",
      "1.4734788916384172",
      "0.7904676540084729",
      "3.729876360900324",
      "0.39233611214193886",
      "-1.9542116338663023",
      "0.11369677721935743",
      "0.3913406251807699",
      "0.17433283224245077",
      "0.8145983352504376",
      "-0.35857318328179616",
      "0.6697070447167183",
      "0.5149004120714292",
      "-0.5165970978342285",
      "1.1075278297078275",
      "0.13786808486182775",
      "-0.4021111031848447",
      "0.06316729786206515",
      "0.28208201907192354",
      "-0.8171253501255733",
      "-0.2587443299844042",
      "0.2394911253298505",
      "-0.24282927158819245",
      "-0.846256064941785",
      "-0.28228454607274955",
      "0.43315137798487047",
      "0.2880922385166133",
      "-0.047038823953464995",
      "1.396075870537154",
      "-0.030012364473140103",
      "0.9540650954422846",
      "-0.6479380042460317",
      "1.473478891644911",
      "-0.026122877926498613",
      "1.1780086475945726",
      "1.1976761203301878",
      "-1.3907188402365898",
      "-0.24282927159748657",
      "0.33900236198637074",
      "1.2214217512056247",
      "-1.2805954692262493",
      "-0.17335277167243054",
      "-0.41293303117013547",
      "-0.5652791657751566",
      "-2.3188186091995324",
      "-0.09996251158650261",
      "1.903982644584973",
      "0.6615071549249454",
      "-2.9651174360042964",
      "0.29286524989837176",
      "-0.8895360045551406",
      "0.3978039671477451",
      "-1.9242553678114094",
      "2.4753711856909755",
      "0.3993755316951411",
      "-1.6684617948793246",
      "-0.38539410068347196",
      "-0.7712847941312501",
      "1.5982963734290785",
      "-0.027634786273985204",
      "-0.11735403897624225",
      "-0.13091795960001715",
      "0.699309476794386",
      "-0.7426222976853671",
      "0.2096870834217643",
      "0.6822522984108675",
      "0.4234516304737269",
      "-2.3238278229817313",
      "0.04264775426950237",
      "-0.7854738809627598",
      "-0.42345163047298773",
      "-2.768537458559014e-12",
      "-0.0404819789885687",
      "-1.3939047214502862",
      "0.17433283225003948",
      "2.323827822945504",
      "0.04048197898589127",
      "7.915377112654814e-13",
      "0.7749250935573183",
      "1.396075870562928",
      "-0.04264775426652624",
      "1.393904721459725",
      "-0.7749250935579627",
      "-1.2878091638322344e-11",
      "-6.393231402328438",
      "3.5777488937298294",
      "-1.8341358494593771",
      "-21.04564146950929",
      "-2.088430091745438",
      "8.007093621109348",
      "-1.8386404715615632",
      "-0.5165970978356741",
      "1.8892773677364547",
      "-4.257690517302598",
      "-1.6835561604788079",
      "3.299206935815055",
      "-0.02612287791896722",
      "-5.238025742337261",
      "4.281486149194745",
      "0.10404745512992135",
      "-2.0977193634822586",
      "1.0345553073864358",
      "1.9936044711866059",
      "1.8892773677376271",
      "-0.7652319759206336",
      "2.3962077348239568",
      "-1.8399975182918402",
      "0.2820820190765181",
      "5.97929607893412",
      "1.620184425079341",
      "-0.37488912757844706",
      "-0.7449700728208022",
      "0.3390023619758461",
      "-2.7593464176364857",
      "-3.635888399671455",
      "-1.7940650689821318",
      "2.844618373602156",
      "0.7904676540167678",
      "-5.238025742332382",
      "7.0777579152609205",
      "-3.3422110664305857",
      "-1.6555919224227496",
      "-0.8462560649462575",
      "-2.7593464176599567",
      "1.043621294553411",
      "0.5176711917041761",
      "0.017600895576596946",
      "-0.565279165775114",
      "1.8736407113999043",
      "0.03752628752692287",
      "0.5885445719185018",
      "1.0217306574041252",
      "-1.7685630362794857",
      "-1.0948430804849218",
      "2.99768256006493",
      "-3.729876360886027",
      "-0.03386748421581313",
      "3.5250991241756657",
      "0.4940806624262095",
      "-0.8296307566583849",
      "-0.39233611214282266",
      "1.8369584230467613",
      "-1.5156647080962469",
      "-0.7208643077123942",
      "-1.4165886783204624",
      "1.9542116339162159",
      "2.0884300917405185",
      "4.257690517305651",
      "-4.281486149192974",
      "0.8145983352544408",
      "6.39323140233235",
      "-8.007093621114159",
      "1.6835561604775235",
      "-0.10404745513109818",
      "-0.030012364464677286",
      "-3.577748893732246",
      "1.8386404715602858",
      "-3.29920693581975",
      "2.0977193634723124",
      "2.3484232043685416",
      "-19.168944490254535",
      "1.1075278297035336",
      "-0.765231975929637",
      "-2.34842320436874",
      "1.0795885475947468e-12",
      "4.389530135828718",
      "1.1780086475827978",
      "7.077757915270747",
      "19.16894449025589",
      "-4.389530135827945",
      "2.5923715669467686e-12",
      "4.296901737344843",
      "-0.8171253501245098",
      "1.6201844250965103",
      "-0.4879402525984497",
      "0.5347737533504705",
      "1.1544369800066108",
      "1.2214217511927445",
      "1.0436212945421768",
      "-2.2117942300348967",
      "-0.5462131308205319",
      "-1.2169247998835102",
      "-0.2822845460703575",
      "-3.635888399656524",
      "-2.2117942300361935",
      "0.9235308135182138",
      "-0.8084128108828186",
      "-2.318818609192986",
      "0.0375262875341718",
      "-4.0360788395730225",
      "2.9354326610054833",
      "2.6002617284302247",
      "0.3585731832750848",
      "-0.13786808486004487",
      "0.2587443299871261",
      "-0.43315137798503917",
      "-0.11369677722063184",
      "-0.6697070447179264",
      "0.4021111031801008",
      "-0.23949112533008843",
      "-0.28809223850945753",
      "-2.3962077348313326",
      "0.37488912757661236",
      "1.7940650689675564",
      "0.9540650954311931",
      "-1.0345553073913416",
      "1.8399975182690833",
      "0.7449700728166847",
      "-2.8446183736192694",
      "-0.534773753351735",
      "0.546213130827654",
      "1.1976761203299389",
      "-3.3422110664272844",
      "-4.296901737341925",
      "-1.1544369800106355",
      "1.2169247998934656",
      "0.5860523500911979",
      "-1.2805954692187793",
      "0.5176711917055029",
      "0.923530813548321",
      "-0.5860523501004196",
      "2.278366489960827e-11",
      "-0.09996251159629066",
      "0.5885445719168242",
      "2.9354326610083556",
      "0.49865685550411226",
      "-1.0288375921407915",
      "0.64793800424767",
      "1.3907188402325794",
      "0.1733527716771089",
      "-1.9039826445491026",
      "1.6555919224301208",
      "-0.01760089557554734",
      "-1.0217306574138396",
      "0.8084128108786408",
      "-2.600261728443149",
      "1.0288375921601864"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.002101882861596633",
    "0.0021018847176532173",
    "0.0021018929814570664",
    "0.0021018913030716236",
    "0.002101883992409223",
    "0.0021019465074480657",
    "0.0021019141632301237",
    "0.0021018902518697086",
    "0.00210190952406944",
    "0.0021019221738310134",
    "0.0021018823275015938",
    "0.0021019045262047446",
    "0.002101887656040584",
    "0.0021019138612845254",
    "0.0021247151105453278",
    "0.0021019352931177042",
    "0.0021018958619126397",
    "0.0021019024866995636",
    "0.0021019301196098837",
    "0.002101995134344785",
    "0.0021018868315510223",
    "0.002101896550223564",
    "0.002101894517799223",
    "0.0021018860610453115",
    "0.0021019586470016572",
    "0.002101921592317776",
    "0.002101893334306092",
    "0.0021019157673831516",
    "0.002101930632997263",
    "0.0021018841463356004",
    "0.0021019101954561983",
    "0.00210189041356898",
    "0.002101921422949543",
    "0.00211674644701635",
    "0.0021019466889004882",
    "0.002101900005916763",
    "0.002101907781413615",
    "0.002101940265136845",
    "0.0021020168128777442",
    "0.002101912479288532",
    "0.00210190923669185",
    "0.002101895148331651",
    "0.002102015870606574",
    "0.002101953199425298",
    "0.0021019072123647712",
    "0.0021019443734644153",
    "0.002101968682331986",
    "0.0021018919482976776",
    "0.002101934728100807",
    "0.002101902218033858",
    "0.0021019527179938994",
    "0.00214266528736218",
    "0.0021019940186304954",
    "0.002101918037334787",
    "0.002101930795181036",
    "0.002101984079019424",
    "0.0021021092501571524",
    "0.0021019061417920223",
    "0.002101893337663426",
    "0.00210200346938477",
    "0.0021019469946096285",
    "0.0021019043670469253",
    "0.0021019384563787996",
    "0.0021019607380089672",
    "0.002101890428733065",
    "0.002101929914015015",
    "0.0021018999204658875",
    "0.002101946828170985",
    "0.0021361365449868793",
    "0.0021019851308177366",
    "0.0021019144780465293",
    "0.0021019263051292574",
    "0.002101975403796251",
    "0.0021020917397247796",
    "0.0021018851048694937",
    "0.0021019559443318805",
    "0.002101917476471842",
    "0.0021018920648066394",
    "0.0021019135375681874",
    "0.002101926958295445",
    "0.0021018832891023286",
    "0.0021019076154525653",
    "0.0021018891157641704",
    "0.0021019175066384413",
    "0.0021167478602784526",
    "0.002101940776193611",
    "0.002101898118629073",
    "0.0021019052675866528",
    "0.0021019356753799578",
    "0.0021020054223564394",
    "0.0021023566559020155",
    "0.0021021753021997817",
    "0.0021019976253798386",
    "0.0021021264787215066",
    "0.0021022188938692",
    "0.0021019444998387755",
    "0.0021020992246205735",
    "0.002101981770539096",
    "0.0021021686219666862",
    "0.003240732462780867",
    "0.002102320948811101",
    "0.00210203825124753",
    "0.002102085609966291",
    "0.002102275414921875",
    "0.0021027446625601874",
    "0.0021020253114892385",
    "0.0021019421228472336",
    "0.0021020193208307874",
    "0.002102061572487654",
    "0.002101911149967946",
    "0.0021019956261177234",
    "0.0021019311702256275",
    "0.0021020278730764963",
    "0.0021338921870927277",
    "0.0021021069132478695",
    "0.0021019627599477577",
    "0.002101987450677652",
    "0.0021020919887247227",
    "0.002102328449941069",
    "0.0021019025486881115",
    "0.002101934975735245",
    "0.002101955715134479",
    "0.0021018893139865655",
    "0.0021019265130257886",
    "0.002101898235143257",
    "0.0021019420014552603",
    "0.002122344940271655",
    "0.0021019777793893704",
    "0.002101911961184928",
    "0.0021019229678784813",
    "0.002101969326323374",
    "0.00210207698323648",
    "0.0021020004408740544",
    "0.0021020457490840737",
    "0.0021019078724556282",
    "0.002101984585273156",
    "0.0021019264042012667",
    "0.002102017895196385",
    "0.0024660497861344393",
    "0.0021020929273163212",
    "0.002101954533980676",
    "0.0021019774539723984",
    "0.0021020735283022378",
    "0.0021023010674584633",
    "0.0021020994878581164",
    "0.0021019194577090363",
    "0.0021020214003279847",
    "0.002101943776995628",
    "0.00210206297113889",
    "0.0021452486483672013",
    "0.0021021601229370816",
    "0.0021019815556737966",
    "0.0021020117779195218",
    "0.0021021378308069866",
    "0.0021024308653135758",
    "0.00210188170039479",
    "0.0021019026356566854",
    "0.0021018867070973957",
    "0.002101911016866706",
    "0.0021245367056030103",
    "0.0021019309950092557",
    "0.0021018944773426276",
    "0.0021019006419474365",
    "0.002101926758588977",
    "0.002101986800473776",
    "0.0021019683855493295",
    "0.0021019183927584737",
    "0.0021019952712944294",
    "0.00216110950267099",
    "0.0021020582352036196",
    "0.0021019428137631496",
    "0.0021019622431096745",
    "0.0021020445236848116",
    "0.0021022345183735747",
    "0.0021018942676736875",
    "0.0021019310551001454",
    "0.002123459575367066",
    "0.002101961171671347",
    "0.002101906056451301",
    "0.0021019154110005892",
    "0.002101954800022615",
    "0.0021020455935242066",
    "0.0021020271754048627",
    "0.002263717287496313",
    "0.002102106649803799",
    "0.0021019624751012537",
    "0.0021019870868396458",
    "0.0021020917584692518",
    "0.0021023289840986004",
    "0.0021314940101418343",
    "0.0021559507425857284",
    "0.002149434821701277",
    "0.0021335680728434272",
    "0.00219329261029191",
    "0.0021485154180877217",
    "0.0021022257327523008",
    "0.00210200879418465",
    "0.0021020459326339894",
    "0.002102203816220471",
    "0.002102560015878004",
    "0.0021019239379135883",
    "0.0021019381998294614",
    "0.002101998504845902",
    "0.0021021378470527582",
    "0.00210195613503985",
    "0.0021020335828448667",
    "0.002102208540821058",
    "0.0021021784975192494",
    "0.00210251820039355",
    "0.0021031923035075796"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.1550570828052718779000000 +/- 3e-30]",
      "[2.240201413704969558864278 +/- 8.74e-26]",
      "[5.145487495182302982610144 +/- 1.27e-25]",
      "[0.4163285573333573348221755 +/- 4.16e-26]",
      "[1.044707795307539324878616 +/- 2.05e-25]",
      "[0.2171056791762994672525076 +/- 3.42e-27]",
      "[2.744389039389938707856215 +/- 1.02e-25]",
      "[0.1748699828708706235381852 +/- 3.71e-26]",
      "[0.1601241350875296364660817 +/- 4.28e-26]",
      "[4.982629393794127227069171 +/- 3.29e-25]",
      "[0.5851111845219795661377453 +/- 2.19e-27]",
      "[0.9299803164677645096724674 +/- 4.45e-26]",
      "[0.05645250315476714654721675 +/- 4.31e-27]",
      "[0.05010608641045075720367080 +/- 2.85e-27]",
      "[0.01964933619030279574388463 +/- 4.19e-27]"
    ],
    [
      "[0.01727303533132699058250000 +/- 3e-31]",
      "[0.08241515926235698546482134 +/- 2.07e-27]",
      "[0.1610950657067252472706570 +/- 4.76e-26]",
      "[0.02355325688610351744261479 +/- 4.30e-27]",
      "[0.04150994010236627230130060 +/- 4.46e-27]",
      "[0.04162533625473904061035722 +/- 4.51e-28]",
      "[0.2086910625294758529908836 +/- 6.84e-27]",
      "[0.04001059626216779302615110 +/- 2.80e-27]",
      "[0.01796220086355971823684107 +/- 1.88e-27]",
      "[0.6068295376077830868861200 +/- 1.11e-26]",
      "[0.4025581543270981022350330 +/- 8.07e-27]",
      "[0.1975508243492893610923982 +/- 2.82e-26]",
      "[0.008882299549394458000566083 +/- 4.54e-28]",
      "[0.009641037996334524989015316 +/- 1.02e-28]",
      "[0.006230908531856548505992158 +/- 4.97e-29]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.217074790969491
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack2_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 2,
  "lambda_polygon": 4,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.0",
    "0.135"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "2.0000000000000018",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "2.0000000000000004",
    "1.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "5.551115123125783e-16",
    "-0.9999999999999996",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.0055453317132513795",
      "0.0055298640650532326",
      "0.010624527954575774",
      "0.005679809058336327",
      "0.0061802849547631065",
      "3.874406168578536e-06",
      "0.0001252986868446951",
      "-4.39996402928251e-05",
      "8.392623782851273e-05",
      "1.1395724891633361e-05",
      "-2.6179903995180583e-05",
      "-2.34796615499806e-05",
      "0.00023593115404014995",
      "-0.001005621371679533",
      "-9.194728504365187e-05",
      "-5.709339044633687e-06",
      "-0.0003662959795752231",
      "-7.617325880332489e-06",
      "0.00013758241972105145",
      "-9.738585843399795e-05",
      "-2.2286217254424784e-05",
      "2.6548588615958872e-05",
      "-0.0006440514384733574",
      "0.0010819675948047641",
      "-0.00017329338088538853"
    ],
    [
      "0.005536502289410079",
      "0.005529316875431083",
      "0.009759803453590964",
      "0.005671467587070811",
      "0.00602518433276242",
      "4.217163550859709e-06",
      "9.72580708550927e-05",
      "-3.557869662952095e-05",
      "6.407383874500808e-05",
      "2.407846832695919e-07",
      "-2.5655587135757663e-05",
      "-1.5938484178045302e-05",
      "0.00026579541375158273",
      "-0.0007771487161032934",
      "-7.386863584725494e-05",
      "-3.789844312346127e-06",
      "-0.0002845347279545522",
      "-7.878012964640896e-06",
      "0.00010637972435869573",
      "-0.00010585795968822114",
      "-2.0851117362261268e-05",
      "2.347219579870615e-05",
      "-0.0005568126688008447",
      "0.0008011291787013128",
      "-0.0001424016911556661"
    ],
    [
      "0.005615918130400321",
      "0.00555641482462157",
      "0.021188691060362874",
      "0.005950330709685724",
      "0.007280148803460406",
      "1.8772690774419052e-05",
      "0.00039715417374517557",
      "-0.00013202064734801924",
      "0.00022093651418201421",
      "2.2596814533545473e-05",
      "-6.87983832539276e-05",
      "-1.1005055246553794e-05",
      "0.0007334281453948292",
      "-0.0030449337725889287",
      "-0.00039716808506388995",
      "-6.834499492944286e-06",
      "-0.001122571289690156",
      "-5.562025708358783e-05",
      "0.000377353249298516",
      "-0.00034080875730120195",
      "-5.048230902747869e-05",
      "8.067941850328279e-05",
      "-0.0019960820198766842",
      "0.0033362176232358174",
      "-0.0004171216544670158"
    ],
    [
      "0.005568411029017384",
      "0.005557223886330912",
      "0.016119038677511643",
      "0.0058809373923261864",
      "0.006494495001675869",
      "8.842429354662464e-06",
      "0.0002697940928825675",
      "-6.137762889657172e-05",
      "0.00012651831342279398",
      "-0.00011990262218763345",
      "-6.824503691626342e-05",
      "-6.338211591051771e-06",
      "0.0008746104399260004",
      "-0.0015133501762500635",
      "-0.0001895835467799904",
      "1.0160483247496998e-06",
      "-0.0006244216715574539",
      "-3.9268748323399954e-05",
      "0.0002081386501749149",
      "-0.00029254903711255865",
      "-4.047493264456843e-05",
      "3.151849790611425e-05",
      "-0.0012820801088181662",
      "0.001844706127597586",
      "-0.00020911767658179413"
    ],
    [
      "0.0055306976059085414",
      "0.005529791570844117",
      "0.008799663367632412",
      "0.0056457603754936645",
      "0.0059373342142214165",
      "2.8324153057528727e-06",
      "8.415934199602283e-05",
      "-2.4752354060667486e-05",
      "5.4079998056607576e-05",
      "-1.5692332720494133e-05",
      "-2.5679703949321045e-05",
      "-1.727151522141998e-05",
      "0.00022024955044849505",
      "-0.000530903770018839",
      "-3.1182271318823874e-05",
      "-3.0690481953431176e-06",
      "-0.00020946141803792202",
      "-1.2494820453728604e-06",
      "8.607425478057465e-05",
      "-9.727470260964184e-05",
      "-2.0537195836470125e-05",
      "1.708602437174817e-05",
      "-0.0003961393288009847",
      "0.0006235770314654584",
      "-0.00011629112526223146"
    ],
    [
      "0.13167976398586703",
      "0.04681479955071768",
      "9.426256607690297",
      "0.03619639856398452",
      "2.0794158889764045",
      "-0.05218169487417787",
      "0.2546224736115739",
      "-0.06113051986704655",
      "0.2803195968128401",
      "0.3095082609388871",
      "0.026520831635209716",
      "-0.283636428395616",
      "-0.08928239054248409",
      "-3.0268082260296554",
      "-0.1487749967337946",
      "-0.04944737230611643",
      "-1.0593098258464422",
      "-0.0038629228383996192",
      "0.4278773829103094",
      "0.537121193298701",
      "-0.022314117083778246",
      "-0.06707356072834789",
      "-0.5232356700484707",
      "3.216186420979292",
      "-0.19898274683772832"
    ],
    [
      "0.0056290966974659965",
      "0.005693997113432364",
      "0.04331596550552432",
      "0.0069919114118457805",
      "0.007103164505093797",
      "-1.913183779799511e-05",
      "0.001429370222218049",
      "0.00011319861931706747",
      "0.0002709964953402245",
      "-0.0013063880688255966",
      "-0.000367241160148969",
      "1.1322076276974487e-05",
      "0.005806197524871455",
      "0.0007041295410802451",
      "0.00010439604397277172",
      "6.518890447385307e-05",
      "-0.0009820751290845423",
      "-0.00015697919129853492",
      "0.00032167582873224315",
      "-0.0015373926800018865",
      "-0.00020185973194708487",
      "-0.000164293008800831",
      "-0.0029676267238867137",
      "0.004541547238922619",
      "0.0003021925707434817"
    ],
    [
      "0.005546336816489376",
      "0.005542450917234887",
      "0.01140301705958467",
      "0.005743053428405681",
      "0.006189554631510663",
      "6.693796897312069e-06",
      "0.00013055185056099616",
      "-4.589553143493207e-05",
      "8.461148846184306e-05",
      "-3.1008138374493354e-05",
      "-4.2338902845623275e-05",
      "-1.684112005604292e-05",
      "0.0004089402229185124",
      "-0.0010065593687600054",
      "-9.032534973685466e-05",
      "-3.765033109375086e-06",
      "-0.00037302955804890487",
      "-1.0296036863263804e-05",
      "0.00013964209673957264",
      "-0.00017119835028600128",
      "-2.7694818259045688e-05",
      "3.313697736602409e-05",
      "-0.0007684589450089128",
      "0.001034608351089272",
      "-0.0001896088169231964"
    ],
    [
      "0.00560598836524066",
      "0.005589316101329823",
      "0.016778216298875284",
      "0.005963372954887068",
      "0.007315211796017133",
      "5.309894068903582e-06",
      "0.00020870796275995388",
      "-0.00011706477160665382",
      "0.00022077699255506868",
      "8.372931411241129e-05",
      "-7.787925713197484e-05",
      "-0.00011688842150181314",
      "0.0004445690151704054",
      "-0.0025774845013076613",
      "-0.00014067996186288765",
      "-2.5753811603601442e-05",
      "-0.0008582785825539097",
      "1.207505694676902e-05",
      "0.0003572417203100247",
      "-0.00021902383661417913",
      "-7.442631149025897e-05",
      "7.817940711327096e-05",
      "-0.0014795188506849595",
      "0.002310314939109142",
      "-0.0005365552357812384"
    ],
    [
      "0.005632833410396704",
      "0.005726848905204331",
      "0.04563145773334477",
      "0.0073361581991257625",
      "0.007328863204693699",
      "-3.4495440261432136e-05",
      "0.001335145219838619",
      "0.00011018274608569717",
      "0.0002930971964420011",
      "-0.0016547492358808898",
      "-0.0004559475047317553",
      "-9.756196895558113e-05",
      "0.006569327422508291",
      "0.0007175301984221081",
      "0.0002692392247982935",
      "4.36356189759643e-05",
      "-0.0009184010857719821",
      "-0.00012235011357004155",
      "0.00034530264935141115",
      "-0.001379454950714819",
      "-0.00016169244972803648",
      "-0.00013564717892043773",
      "-0.003465953513634108",
      "0.003902802707517439",
      "0.00013122703555446186"
    ],
    [
      "0.005536016345906623",
      "0.005530482498054373",
      "0.009242111711895911",
      "0.005648821680150774",
      "0.006034696011207431",
      "2.077335744210778e-06",
      "0.00010201280729823244",
      "-2.8499583658364135e-05",
      "6.68529697058993e-05",
      "-1.2331375161180558e-05",
      "-2.6146861266964465e-05",
      "-2.3763789246946866e-05",
      "0.00019333914943939415",
      "-0.0006465883556000627",
      "-3.462256890182604e-05",
      "-4.394350560254646e-06",
      "-0.0002538245587193066",
      "3.458518381826174e-07",
      "0.00010489046504218142",
      "-8.726908712952691e-05",
      "-2.1494305964198463e-05",
      "1.7474203110056984e-05",
      "-0.000429696726736147",
      "0.0007917875190403067",
      "-0.00013374232541546002"
    ],
    [
      "0.005594907517602789",
      "0.005572748284983105",
      "0.01544319217242715",
      "0.005964571298433189",
      "0.007136832874770159",
      "3.3633298934862104e-06",
      "0.0002503689630633779",
      "-9.285900361706056e-05",
      "0.00020050539254033392",
      "4.7674115156923884e-05",
      "-7.191058207139569e-05",
      "-0.000101486983276877",
      "0.00044658327891906007",
      "-0.001932300756319845",
      "-5.101164154362797e-05",
      "-2.02261065045289e-05",
      "-0.0007086393927388445",
      "2.095563742214381e-05",
      "0.00031664890619795396",
      "-0.00021146685244597728",
      "-7.440285700245524e-05",
      "5.806619305366925e-05",
      "-0.0012468990479941597",
      "0.0021119314414902897",
      "-0.0004829569088322597"
    ],
    [
      "0.0055483557257996075",
      "0.005537957960876231",
      "0.011221679403950132",
      "0.005724473740970797",
      "0.00623608904835989",
      "3.545039521196831e-06",
      "0.00015961195037259777",
      "-3.99199040007688e-05",
      "9.22298379350088e-05",
      "-1.458487609338318e-05",
      "-3.6422300095137154e-05",
      "-2.7521307325649758e-05",
      "0.00033788177248182465",
      "-0.0009173104192813154",
      "-6.157577062519994e-05",
      "-5.0591856288649805e-06",
      "-0.0003678490629337107",
      "-4.677787723207117e-06",
      "0.00014645231485187858",
      "-0.00013091190844841032",
      "-2.8408366182804246e-05",
      "2.476535189130773e-05",
      "-0.0006740977079544593",
      "0.0011531416466523585",
      "-0.000180649685392162"
    ],
    [
      "0.010385081367817711",
      "0.007399767862917517",
      "1.0731605477772266",
      "0.02492230396749602",
      "0.07375844839746948",
      "0.0017254901613478705",
      "0.023656117875543777",
      "-0.006970995493167621",
      "0.008706982904509452",
      "-0.02392089384170909",
      "-0.005727561361272454",
      "0.010346336327803584",
      "0.05798211907493667",
      "-0.179887838371502",
      "-0.03328787864887362",
      "0.0022424134141445073",
      "-0.06764648542810955",
      "-0.006415293845652033",
      "0.01601725050067966",
      "-0.035568605177886334",
      "0.000900955611691357",
      "0.0017055872854829523",
      "-0.13005384591687164",
      "0.19724883840636853",
      "-0.011714955319037917"
    ],
    [
      "0.034508423471758864",
      "0.024492700254589956",
      "0.5709755392882351",
      "0.29685159807621797",
      "0.5054537372020513",
      "0.002176706685210508",
      "0.023051527152138717",
      "-0.08451633708480716",
      "0.049776633643857766",
      "-0.09629923087041946",
      "0.022150996022969206",
      "0.09126055714128073",
      "-0.21359639256897472",
      "-0.4293851295268138",
      "-0.011185796303608374",
      "0.023149392542835726",
      "-0.12422144034345742",
      "0.03529631793142368",
      "0.10962037416585908",
      "-0.027627451570316007",
      "0.07039319618402787",
      "-0.031424270663199166",
      "-0.3342922801601672",
      "0.29964333761884887",
      "-0.380282676931742"
    ],
    [
      "0.005818412329046308",
      "0.0056446797608073074",
      "0.051368888823008045",
      "0.006659441006609639",
      "0.010345966970483041",
      "3.892442221504918e-05",
      "0.0016429385940692541",
      "-0.00022958138148310666",
      "0.0006501124926815808",
      "-0.000325549058720163",
      "-0.00021785194404425108",
      "4.9209355719234934e-05",
      "0.0025785212395348163",
      "-0.006135896051005709",
      "-0.0008042592002593659",
      "1.578157442022794e-05",
      "-0.0029082153550960732",
      "-0.00016048301418135198",
      "0.001024190649807081",
      "-0.0010628537195783603",
      "-0.00011105183464624389",
      "0.00011387017973992823",
      "-0.004656701970657168",
      "0.01043087831881776",
      "-0.00068572720731621"
    ],
    [
      "0.005558959639981224",
      "0.005556517706097569",
      "0.01171451007353451",
      "0.005764723752496544",
      "0.006453585696343303",
      "7.011795370002851e-07",
      "0.00017952399032766968",
      "-4.4385628031529555e-05",
      "0.00012077558140320749",
      "-2.278353663630548e-05",
      "-4.669238886188523e-05",
      "-5.811661426433781e-05",
      "0.0003477163696586257",
      "-0.0010060041923132053",
      "-2.1887008463715313e-05",
      "-9.723017646079446e-06",
      "-0.00041379354835775983",
      "7.777532660289085e-06",
      "0.0001844151031482319",
      "-0.000134448560921052",
      "-4.335267503097786e-05",
      "2.4577013189045917e-05",
      "-0.0006620263439846758",
      "0.0013348084376409298",
      "-0.00023596100472867345"
    ],
    [
      "0.005576493275774385",
      "0.005558937762411755",
      "0.013399354612113671",
      "0.005815146119584508",
      "0.0067487627183348544",
      "9.120125470039919e-06",
      "0.0001962781243969814",
      "-7.94949644927514e-05",
      "0.00015361953851308105",
      "5.4205101458165586e-05",
      "-5.153201014442171e-05",
      "-5.398305860062853e-05",
      "0.00029374022538924705",
      "-0.0016553568756022033",
      "-0.00010857456855819734",
      "-1.3734730831292959e-05",
      "-0.0005963018914998246",
      "3.5336529283542902e-06",
      "0.00024872429787252246",
      "-0.00019441187781909773",
      "-4.9947204778237486e-05",
      "6.14716490479848e-05",
      "-0.0009986525421896819",
      "0.0017620915973935419",
      "-0.00035170136451469143"
    ],
    [
      "0.005647125485628502",
      "0.005636450324048754",
      "0.030130582613122306",
      "0.0063415704048727225",
      "0.007757448240104926",
      "1.5704216145903087e-05",
      "0.000666374423041501",
      "-0.0001294550373179509",
      "0.000286051459147317",
      "-0.0002010965828208345",
      "-0.00013599933747292827",
      "-4.538641061701302e-05",
      "0.0018453883286155153",
      "-0.0033253840894762",
      "-0.00039269855602466145",
      "-5.300209035552489e-06",
      "-0.0013842200970103555",
      "-8.191806434289356e-05",
      "0.0004715461034635676",
      "-0.0005236862817094673",
      "-7.527675735654219e-05",
      "7.1399342845898e-05",
      "-0.002939966626779605",
      "0.004319083776178376",
      "-0.0004641808903920009"
    ],
    [
      "0.007632568369044024",
      "0.005989298620862371",
      "0.32799634987588694",
      "0.014151967277181071",
      "0.037987205089642345",
      "0.0008513341609284294",
      "0.007015600544964394",
      "-0.003706392778686464",
      "0.003699820366036355",
      "0.0036437951163686383",
      "-0.0015001460536579684",
      "0.0011157584721506106",
      "0.010263042203548152",
      "-0.07490647001909914",
      "-0.0125361728742413",
      "-8.73653819236606e-05",
      "-0.024913688124577584",
      "-0.001786131937263043",
      "0.007426795849659272",
      "-0.010041756470453425",
      "-0.0009333826610081015",
      "0.0031273696264945954",
      "-0.05058693531673991",
      "0.06713775010544394",
      "-0.01004488879918593"
    ],
    [
      "0.24791172558697902",
      "2.869047440503448",
      "11.97647255934727",
      "1.5941100625654194",
      "4.264136476109753",
      "0.07398050700552172",
      "1.3244573174317633",
      "0.13368312929544074",
      "0.5739069005233982",
      "3.137318112039434",
      "0.6598387668237792",
      "-1.3586067299969864",
      "2.017598214910999",
      "0.80629218838985",
      "1.0838405918578864",
      "-0.2731352070823641",
      "-0.7647308664409879",
      "0.0764616844376272",
      "0.7467051375822619",
      "-0.09658800293950469",
      "-1.6235126351995235",
      "-0.1421105740070938",
      "-0.1547178942772947",
      "4.747088830142165",
      "-0.5495987724549842"
    ],
    [
      "0.005534009147157024",
      "0.005527942709395658",
      "0.009561125614602211",
      "0.0056625158406640765",
      "0.005977918732906216",
      "3.5094300143691074e-06",
      "9.96841248912184e-05",
      "-3.0437089332301197e-05",
      "5.9118127806694704e-05",
      "-2.3997623173985953e-05",
      "-2.6729381307249346e-05",
      "-1.1253807081556696e-05",
      "0.00027645424271442986",
      "-0.0006695829230690091",
      "-6.392483749019143e-05",
      "-2.015329347521432e-06",
      "-0.00025866163881530223",
      "-8.084497993788992e-06",
      "9.67031109063772e-05",
      "-0.00010820218352572698",
      "-1.8425159776243082e-05",
      "1.7837653511629417e-05",
      "-0.0005083366035960492",
      "0.0007539881303686349",
      "-0.00012236560383685968"
    ],
    [
      "0.005540974076913328",
      "0.005537287435815217",
      "0.01053230438425063",
      "0.005696126799664293",
      "0.006096337712824233",
      "5.510441104549367e-06",
      "0.00012623928635761424",
      "-3.589907126609585e-05",
      "7.422455815174708e-05",
      "-1.9283949602123583e-05",
      "-3.491841128545832e-05",
      "-1.5632217540955195e-05",
      "0.000338066742665568",
      "-0.0008185054649658287",
      "-7.06767584916927e-05",
      "-3.1421177623833097e-06",
      "-0.00032010892354382333",
      "-8.690795999562564e-06",
      "0.00012038419641893352",
      "-0.00014592940910511832",
      "-2.6529100519516504e-05",
      "2.6357978225198367e-05",
      "-0.0006079879348550347",
      "0.0009450254861096797",
      "-0.0001487475529479651"
    ],
    [
      "2.011859735854827",
      "7.197965979930168",
      "9.06323951485027",
      "0.19966643644714022",
      "1.87916216576974",
      "-1.6915236045189743",
      "3.57195010332844",
      "0.1516199373430411",
      "0.18511827050921076",
      "-6.945233010821244",
      "0.8938106635028183",
      "-3.4239466885866174",
      "-0.42578141804714364",
      "2.5546472224705177",
      "-0.5654973203017857",
      "3.401043187532111",
      "-2.3213244749796655",
      "0.6029411252247399",
      "-1.9269010623166682",
      "-4.099605461008068",
      "-0.7660352190197677",
      "1.3122855877706467",
      "1.2465328256563584",
      "-3.2153328599255486",
      "-0.20285846934988996"
    ],
    [
      "1.8128491949349352",
      "17.687088047041186",
      "14.589269400605502",
      "7.304412580945171",
      "4.146727065934175",
      "-5.5089844295600106",
      "1.514862848625884",
      "-1.1839000482707736",
      "-0.5181523785595687",
      "-3.5284051512236285",
      "3.305565765012763",
      "2.3101184005155555",
      "-1.1879796916155347",
      "0.35101235835293626",
      "-2.490622846390176",
      "0.008231073269402022",
      "-1.4914437958872655",
      "3.0612842791059074",
      "-1.1480219726765684",
      "3.3315662011031715",
      "-9.87464145757953",
      "5.0018384984391275",
      "-1.5511021544559394",
      "1.0472552904008126",
      "1.6744720270879252"
    ],
    [
      "0.20877721888548695",
      "7.454901761607866",
      "18.976911347826025",
      "2.007915314547725",
      "0.4592313082726483",
      "1.2242381849860553",
      "1.528792574153067",
      "0.031751052483555975",
      "0.007428537684728367",
      "9.89940065829425",
      "0.546731219296133",
      "-0.12795158718274116",
      "4.0875946722277225",
      "-1.7749567179184151",
      "-0.9414706448464506",
      "-0.11273773205184273",
      "-1.2265660076755103",
      "-0.6355942424776087",
      "0.3022097837288341",
      "-6.535108910021051",
      "-3.8181455216021565",
      "1.8193138093772472",
      "-4.606919031771569",
      "2.3100383531308886",
      "0.06506453901333963"
    ],
    [
      "0.005557488904259799",
      "0.005527507129282491",
      "0.01268001034223817",
      "0.005708459258701161",
      "0.006345252654928103",
      "7.4112579345459786e-06",
      "0.0001808000362224896",
      "-6.246919702586595e-05",
      "0.00010432428010517369",
      "2.5296764893524915e-05",
      "-2.8195068554881712e-05",
      "-1.1951377885443287e-05",
      "0.0003145974904721884",
      "-0.0014362775153582076",
      "-0.00018490504995449613",
      "-4.6854793013595685e-06",
      "-0.000523942329248086",
      "-2.4704062737942055e-05",
      "0.00017795787769421615",
      "-0.00013463657107747862",
      "-2.319882725170046e-05",
      "3.6225608068051694e-05",
      "-0.0009178620603583162",
      "0.0015564118820648142",
      "-0.00019908688563480975"
    ],
    [
      "0.005549459843800698",
      "0.005538014873032477",
      "0.012329209691870003",
      "0.0057353315140085325",
      "0.006209048142615519",
      "7.780482993019293e-06",
      "0.00016649406612421265",
      "-4.780892230977766e-05",
      "8.829830022962998e-05",
      "-1.845489397515645e-05",
      "-3.8173828214509915e-05",
      "-8.342903803664816e-06",
      "0.000471349053030849",
      "-0.001135082387728717",
      "-0.0001369782020792927",
      "-2.218607366821392e-06",
      "-0.00043772649424244964",
      "-2.290917034336577e-05",
      "0.00014794108826233802",
      "-0.00018064736044108644",
      "-2.917594262320326e-05",
      "3.184692919424559e-05",
      "-0.0008398932994780984",
      "0.0012718094819040157",
      "-0.00016381853251250705"
    ],
    [
      "0.005564137562887073",
      "0.005536785970320812",
      "0.013838018259899951",
      "0.0057507501210699785",
      "0.006453927929991774",
      "8.826399150960485e-06",
      "0.00022214905147659777",
      "-6.379761633038435e-05",
      "0.00011920587941558721",
      "1.843478852842839e-05",
      "-3.73776678710042e-05",
      "-1.526441857054599e-05",
      "0.00042602125375776584",
      "-0.0015144121973823387",
      "-0.00018232569045042925",
      "-5.055430005468804e-06",
      "-0.0005775091546202241",
      "-2.6005690499900133e-05",
      "0.0001993372885251898",
      "-0.00017629364826811316",
      "-3.1023582707199344e-05",
      "4.166511228083074e-05",
      "-0.001010954421862832",
      "0.001762224919366137",
      "-0.00021304467915162514"
    ],
    [
      "1.8071733074281566",
      "3.9130568963018235",
      "17.64220300552925",
      "3.3700980455605416",
      "6.322898158034538",
      "0.057454409232812094",
      "-0.4001447724023866",
      "-0.3915976268192038",
      "0.7656585769309445",
      "5.765362958668557",
      "-3.3385128196320157",
      "0.7043930301739451",
      "-6.401655206214453",
      "-4.374343932644465",
      "-0.5265192634752873",
      "-2.5569588134430647",
      "-4.853286494458348",
      "2.3600626624033225",
      "0.19417077444529876",
      "-0.772830216614817",
      "-0.2555589120235433",
      "0.23466108755567164",
      "-2.481474299755019",
      "5.627576778898376",
      "-1.8979960661790072"
    ],
    [
      "0.229358768227337",
      "7.343211128059688",
      "12.423638159618765",
      "2.1611070440099827",
      "2.5083812131769423",
      "1.070248853287951",
      "-0.20150695264027643",
      "-0.2783735199573209",
      "0.2149327154491318",
      "-2.250517563284649",
      "-2.127149686528083",
      "-0.3874896671261645",
      "4.632709055179741",
      "-0.6428602361409776",
      "0.2882314984432772",
      "-0.13295660406222087",
      "-0.7693023772916341",
      "-0.0731838600982925",
      "0.6169744198183219",
      "-7.970582525237985",
      "-2.278910334838493",
      "2.657938180799896",
      "-1.0972519385610044",
      "-1.5221910837796446",
      "-1.397141915369973"
    ],
    [
      "0.005535636979711383",
      "0.005527597075173441",
      "0.009194594471713202",
      "0.005646818958833503",
      "0.0060276904623575035",
      "2.4967571233810233e-06",
      "9.680316898871053e-05",
      "-3.0249460575621964e-05",
      "6.53417452608691e-05",
      "-3.8199422429108686e-07",
      "-2.39305779759664e-05",
      "-2.2152335714089006e-05",
      "0.00017614830982416233",
      "-0.000677077659115164",
      "-4.203449932986156e-05",
      "-4.620479496751258e-06",
      "-0.00025618251702825694",
      "-3.96515623512219e-07",
      "0.0001040523232723136",
      "-8.224831225985188e-05",
      "-1.9808938974173104e-05",
      "1.9497783807004584e-05",
      "-0.00044709056711131367",
      "0.0007813926501806468",
      "-0.00013715419200540055"
    ],
    [
      "0.0055295793913831374",
      "0.005527773815247588",
      "0.008446757444989355",
      "0.005629507527191025",
      "0.005924042550700708",
      "2.6983147788165843e-06",
      "7.023110058402808e-05",
      "-2.5455414658331356e-05",
      "5.187747777448077e-05",
      "-3.2513866322859025e-06",
      "-2.224475157969893e-05",
      "-1.8724198774732055e-05",
      "0.0001618240885045947",
      "-0.000542040025101874",
      "-3.1521401289181794e-05",
      "-3.8726524894024035e-06",
      "-0.00020106567676750304",
      "3.343991832469521e-07",
      "8.318997693870434e-05",
      "-8.015624084224767e-05",
      "-1.8573162610597086e-05",
      "1.8117780901544677e-05",
      "-0.00036606795605555604",
      "0.0005841284015671342",
      "-0.00011780936939853324"
    ],
    [
      "0.00554821182959527",
      "0.005538602161718795",
      "0.011056465833126064",
      "0.005698093299648727",
      "0.006227930622394421",
      "5.485085950788663e-06",
      "0.00014108017640673712",
      "-4.3754070349643355e-05",
      "9.07241514584282e-05",
      "5.33505891842377e-06",
      "-3.343147031865471e-05",
      "-2.499440671566492e-05",
      "0.00028735897162526775",
      "-0.0010198928194399292",
      "-8.456132345036966e-05",
      "-5.851971745396892e-06",
      "-0.00038549458293995695",
      "-7.199612106829261e-06",
      "0.00014656029738532595",
      "-0.00013388504862139335",
      "-2.9383460472466543e-05",
      "3.144918063629653e-05",
      "-0.0006604773691184389",
      "0.001157311488882774",
      "-0.00017881411310015455"
    ],
    [
      "0.05646170236037205",
      "0.7442997633942036",
      "12.587835363845258",
      "1.4615639414598973",
      "0.9058198181052904",
      "0.13196475132068367",
      "-0.15039307557620157",
      "-0.05131105661087512",
      "-0.06021175627603948",
      "-1.8295214671305067",
      "0.17604819004140362",
      "-0.5001847227773997",
      "-3.73855464381995",
      "-0.3155545699841111",
      "0.5582220445225391",
      "-0.07957941284419409",
      "0.6104196939160456",
      "-0.16025251932545612",
      "0.030405843919894034",
      "2.3790509674535634",
      "-0.9861397963690466",
      "-0.3795195387546167",
      "1.7335696314924305",
      "2.406825284818039",
      "-0.8346063414001024"
    ],
    [
      "0.3111594728059895",
      "17.35029356801724",
      "10.108972873237175",
      "0.6112917742770405",
      "4.69003844146094",
      "1.0775379334457178",
      "1.494260621748363",
      "0.1939681779713967",
      "0.6820195669484458",
      "4.080974009186287",
      "2.422894482262909",
      "0.2500244046149357",
      "0.25356001019392965",
      "1.3692890688219466",
      "0.9766907386378085",
      "-0.27358294183309934",
      "-0.5898836126762981",
      "0.22885995545800722",
      "0.9501004487230161",
      "3.1355074506620286",
      "0.7279247465503371",
      "2.9324487723688843",
      "0.918685503036719",
      "6.448304653706732",
      "-0.08858166224623709"
    ],
    [
      "0.0055631896866464225",
      "0.005576066836326129",
      "0.01472371455675513",
      "0.005900310296200489",
      "0.006466461503605156",
      "3.018014696691414e-06",
      "0.00026823110784234537",
      "-3.888926931012753e-05",
      "0.00012545111513686738",
      "-0.00017307213135372835",
      "-8.132050534920081e-05",
      "-3.581985454515334e-05",
      "0.0008738370420258489",
      "-0.00093386708673142",
      "-3.946733840921221e-05",
      "-8.533436414019054e-07",
      "-0.00046743640954402315",
      "-1.1496114726088031e-05",
      "0.00019059733532013657",
      "-0.00028974134233868533",
      "-5.2026877315930176e-05",
      "1.656209626234211e-05",
      "-0.0009802157661953715",
      "0.0015202695069403724",
      "-0.0002094522500989011"
    ],
    [
      "0.005530499073047065",
      "0.005528282852946145",
      "0.008836532849117089",
      "0.005643504883912844",
      "0.0059287652573436125",
      "2.128406763965296e-06",
      "9.809618159747922e-05",
      "-2.1178544655256808e-05",
      "5.404535308161017e-05",
      "-2.4849843627384014e-05",
      "-2.4796236345272032e-05",
      "-1.5285042664591363e-05",
      "0.00023024519419200171",
      "-0.0004696418084629703",
      "-2.480318145146006e-05",
      "-2.12683041137656e-06",
      "-0.00020278394791050627",
      "-1.820825060645583e-06",
      "8.42730645251924e-05",
      "-9.324863119869315e-05",
      "-1.9179368194782244e-05",
      "1.26750159933946e-05",
      "-0.0003766732358476332",
      "0.0006513727472623794",
      "-0.0001032025132326724"
    ],
    [
      "0.005528371840539997",
      "0.005524242775061246",
      "0.00864380654529767",
      "0.005622579925553999",
      "0.005886730192070567",
      "2.3373047619002853e-06",
      "8.881026993961249e-05",
      "-2.0580492519334964e-05",
      "4.857293753986737e-05",
      "-1.554615018904111e-05",
      "-2.081543853026236e-05",
      "-1.1975893254688319e-05",
      "0.00020459080800428551",
      "-0.00047701121914896634",
      "-3.666458770269262e-05",
      "-1.982545085758882e-06",
      "-0.00019769050513906286",
      "-4.324664250590927e-06",
      "7.703605479786759e-05",
      "-8.090018700913211e-05",
      "-1.599386695648011e-05",
      "1.2962554158429586e-05",
      "-0.00035882505083887213",
      "0.0006231007083369447",
      "-8.926948198787697e-05"
    ],
    [
      "0.005531464565253999",
      "0.005524827111392135",
      "0.009092318662588724",
      "0.005634624187671513",
      "0.005934518286114445",
      "3.9172696896136375e-06",
      "9.658369948390247e-05",
      "-2.6366167585797227e-05",
      "5.3905773113158744e-05",
      "-2.7086073749762026e-06",
      "-2.1721195433613497e-05",
      "-1.0048888379527671e-05",
      "0.00021413820912906552",
      "-0.0005976495983244547",
      "-5.587312904926197e-05",
      "-2.3589611671450146e-06",
      "-0.00023488988501138574",
      "-6.818160406271968e-06",
      "8.796796691800941e-05",
      "-9.431052995217018e-05",
      "-1.7229450058039007e-05",
      "1.8935871046994e-05",
      "-0.00043403641589048747",
      "0.0007166507251191838",
      "-0.00010533757871994597"
    ],
    [
      "0.005539841897755636",
      "0.005530524757164236",
      "0.009837944801704907",
      "0.0056642273228241025",
      "0.006090187211276099",
      "4.366207034083731e-06",
      "0.00011284062422880964",
      "-3.6228081058061175e-05",
      "7.285560395447353e-05",
      "9.802197874884559e-06",
      "-2.666635796787229e-05",
      "-2.0695504598338717e-05",
      "0.00021073900051063338",
      "-0.0008020438167742055",
      "-6.342024219167364e-05",
      "-5.0078493449948275e-06",
      "-0.0003015659888199305",
      "-3.856034832350467e-06",
      "0.00011830750069446586",
      "-0.00010378116990345159",
      "-2.2471203995137977e-05",
      "2.6466300623773925e-05",
      "-0.0005336771488024654",
      "0.0009103766839733161",
      "-0.00015278366009615873"
    ],
    [
      "0.005567380961805083",
      "0.005557725274347785",
      "0.012045252136115101",
      "0.0057973232275187496",
      "0.006619104707132957",
      "3.6310019717489394e-06",
      "0.00018101054999382677",
      "-6.082998079952916e-05",
      "0.00013870899149359055",
      "2.2388364859731684e-05",
      "-4.878098244352371e-05",
      "-6.39044617710828e-05",
      "0.0002551768401025206",
      "-0.0012523590401345586",
      "-3.17994359948134e-05",
      "-1.3100105126921989e-05",
      "-0.00047380939227448097",
      "1.4471120034914965e-05",
      "0.0002169946022440163",
      "-0.00014808937575336333",
      "-4.692568156799124e-05",
      "4.2022063799871966e-05",
      "-0.0007851298833730309",
      "0.0014746561902069944",
      "-0.000314532043406889"
    ],
    [
      "0.6175228291526972",
      "7.185205838475059",
      "13.529719062374193",
      "6.707624963468914",
      "2.9479562927978047",
      "-1.6693393409226802",
      "1.7412636779788415",
      "-0.30802811003025443",
      "0.6389682439287715",
      "-3.9900564473627504",
      "4.711297218027216",
      "-3.1748410001098972",
      "0.011447064631111439",
      "-0.7430346325847476",
      "-1.5065947113623233",
      "0.9142383395388581",
      "1.392102359814291",
      "1.651419051595738",
      "-0.428858833907159",
      "-8.637094440867472",
      "-3.257732053074947",
      "1.577415146833625",
      "7.045787096481033",
      "-5.508314003557977",
      "0.5128811330909371"
    ],
    [
      "0.005875665956053168",
      "0.007978902193176773",
      "0.22993561776200272",
      "0.01779606448517659",
      "0.010873188545019249",
      "9.020879274482034e-05",
      "0.0022812163964688057",
      "-0.0004532395706922315",
      "0.0005617380913354568",
      "0.007682456965354698",
      "0.0030112579634064903",
      "0.0002752391522409334",
      "0.0391081808364066",
      "-0.01616925822799507",
      "-0.002323364446292681",
      "-6.702455566384781e-05",
      "-0.00559180544745",
      "-0.0008368715097718619",
      "0.0011615102307311535",
      "0.00880754291901144",
      "0.0008244155908147241",
      "-0.00041018139691837303",
      "-0.030383061049613025",
      "0.006343962959865844",
      "-0.002763220691027352"
    ],
    [
      "0.005705381998842361",
      "0.005731368904655335",
      "0.020463110630047104",
      "0.006439548663483561",
      "0.009289582689867137",
      "9.414024533147049e-06",
      "0.00021580660723056656",
      "-0.00019685059752767614",
      "0.0004687693022818457",
      "0.00020481445024096972",
      "-0.00018905568353167585",
      "-0.0003406489298281166",
      "0.00045953653639272107",
      "-0.004046875524732655",
      "0.00012120917022918434",
      "-7.939143983172891e-05",
      "-0.0012787845262703604",
      "0.00011979278542582558",
      "0.000716201411356847",
      "-0.00046354284049704756",
      "-0.00018217042235002683",
      "0.0002128582829563162",
      "-0.002124384871239463",
      "0.003169589331005103",
      "-0.0011908158798341775"
    ],
    [
      "0.0055795874382633245",
      "0.00556399258538504",
      "0.015246078927292012",
      "0.0058570588153966305",
      "0.006765335424287296",
      "8.852757542827122e-06",
      "0.00022308340226896567",
      "-7.908825845135298e-05",
      "0.00015733906875036493",
      "5.0932390046840005e-06",
      "-6.163341587520092e-05",
      "-4.9223176358573984e-05",
      "0.0005551286277422093",
      "-0.0018344030754025352",
      "-0.00015234037536734733",
      "-1.1456463494075809e-05",
      "-0.0006718921840974838",
      "-1.2600247253067915e-05",
      "0.00025558056227780585",
      "-0.0002312912055930809",
      "-5.0869920579294046e-05",
      "5.684649683136836e-05",
      "-0.0012024225105672986",
      "0.0019218930263819381",
      "-0.00032436466387818203"
    ],
    [
      "0.005536548535882427",
      "0.005533553357098011",
      "0.009920001317609086",
      "0.005677363654797089",
      "0.006023160062618084",
      "4.678411804130635e-06",
      "9.648618204758324e-05",
      "-3.394729094078644e-05",
      "6.450046507445683e-05",
      "-2.5760339533456967e-05",
      "-3.0589232015292464e-05",
      "-1.3404379798304503e-05",
      "0.0003038802748904094",
      "-0.0007735957414188217",
      "-7.066670061881626e-05",
      "-2.845318117210225e-06",
      "-0.0002868255795508509",
      "-8.599109251625265e-06",
      "0.0001056958282195641",
      "-0.0001259866467567868",
      "-2.2066787821715683e-05",
      "2.2929284879643753e-05",
      "-0.0005600123539116134",
      "0.0007951259692770182",
      "-0.00013701700076088763"
    ],
    [
      "0.005536955999039521",
      "0.005532157091811824",
      "0.010286410135008214",
      "0.005684189731917937",
      "0.006019094512870359",
      "2.312407707540926e-06",
      "0.0001302470833498115",
      "-2.7258676973937834e-05",
      "6.622430918562817e-05",
      "-5.806650254440246e-05",
      "-3.339365713520831e-05",
      "-1.3128009886845283e-05",
      "0.0003785186603566612",
      "-0.0006573015133586923",
      "-6.0543129171561596e-05",
      "-9.516180922233639e-07",
      "-0.00028180260626149814",
      "-1.09177670238553e-05",
      "0.0001047031268479089",
      "-0.00012549017961400658",
      "-2.1023712589833168e-05",
      "1.2271847615974006e-05",
      "-0.0005456629476308246",
      "0.0008724364945716218",
      "-0.00011175080103078611"
    ],
    [
      "0.005531370654554679",
      "0.005533086962328929",
      "0.009895545830020763",
      "0.005683269999362601",
      "0.005923967195138931",
      "2.5579518381239276e-06",
      "0.00011395091823821327",
      "-2.0991620323223875e-05",
      "5.410117042585609e-05",
      "-7.500657243580822e-05",
      "-3.546568209615915e-05",
      "-8.631659902602115e-06",
      "0.00041229087205621234",
      "-0.0005199672341589074",
      "-4.437467196834542e-05",
      "4.113847011253304e-07",
      "-0.00023315117923230257",
      "-1.0587240215634412e-05",
      "8.497345484007332e-05",
      "-0.00013667490319726135",
      "-2.049100235063265e-05",
      "1.0179775916607383e-05",
      "-0.0005025624384825655",
      "0.0007020070278209565",
      "-9.21154935586651e-05"
    ],
    [
      "0.005547330845226825",
      "0.005562342842664711",
      "0.014017981137868408",
      "0.005868791181879183",
      "0.006169811426026939",
      "6.269378140273329e-06",
      "0.00020438161421099555",
      "-3.3517007436050796e-05",
      "8.508944827911512e-05",
      "-0.00016012663882110722",
      "-7.568239741523767e-05",
      "-1.0694352328611019e-05",
      "0.0009297420287064587",
      "-0.0008641549694090347",
      "-7.870635112946276e-05",
      "2.8109745705434095e-06",
      "-0.00040031311101850294",
      "-2.5145253093050753e-05",
      "0.00013585699395712682",
      "-0.000303495031911942",
      "-4.341547539054591e-05",
      "1.987594479074936e-05",
      "-0.0009938108092222575",
      "0.0011382484109188917",
      "-0.00015027755038814268"
    ],
    [
      "0.0128819906480345",
      "0.020378750093348896",
      "1.829482756952878",
      "0.13907394167108783",
      "0.156853413227236",
      "-0.010374501634635477",
      "0.10410922550520967",
      "0.027485071701301645",
      "0.027492364780849116",
      "-0.14774851940037256",
      "-0.039238833785694725",
      "-0.03886001278799764",
      "0.49172496845456043",
      "0.5144834175002888",
      "0.14040163953629323",
      "1.3366045103670236e-05",
      "0.04913152360711731",
      "0.01459074446391973",
      "0.018930079494259518",
      "-0.07119345585002569",
      "-0.020856712881224416",
      "-0.026584570607914807",
      "0.01884956589247604",
      "0.08139666310791081",
      "0.015524570960094571"
    ],
    [
      "0.005612677470684036",
      "0.005657429956840878",
      "0.02013151455577323",
      "0.00644783813105653",
      "0.007441602207698911",
      "-1.0251664836564318e-05",
      "0.0003970955180071611",
      "-9.631218504633872e-05",
      "0.00023913698498603805",
      "-0.00032717752358801035",
      "-0.00016549778499148836",
      "-0.0001516137584656975",
      "0.001543501336478557",
      "-0.0013730596889082582",
      "7.853506345156652e-05",
      "-1.2255590808418737e-05",
      "-0.0006767833799111853",
      "2.6688666264491768e-05",
      "0.00036846754674396866",
      "-0.0005439367875040586",
      "-0.0001294829614755564",
      "7.531611567789156e-06",
      "-0.0017958878742130285",
      "0.002035320924920827",
      "-0.0006335890427777137"
    ],
    [
      "0.28744688844412924",
      "6.209995299111092",
      "10.075859120429879",
      "5.517359010814973",
      "5.036470038093888",
      "-0.4977403173839394",
      "-0.5075604743983838",
      "0.13016037133049874",
      "0.5324481776725281",
      "-4.069589608247766",
      "1.1995744204980017",
      "-1.3906929591224684",
      "-3.2719878062627967",
      "2.2023291628762847",
      "0.0979401286367042",
      "0.21022244877837587",
      "0.6638022725986397",
      "-0.4566003537085847",
      "0.8092566773494654",
      "0.8440976981485027",
      "-1.4172167151132378",
      "-3.94188376466821",
      "3.983374927300678",
      "-0.000916311844092119",
      "-1.179375103305205"
    ],
    [
      "0.013560743793375442",
      "0.007944923750207881",
      "0.8995995787605087",
      "0.036934687435359555",
      "0.14406880282095802",
      "0.0035916344983286212",
      "0.014970363583095876",
      "-0.01535739542617244",
      "0.015131574637348771",
      "0.024192408390885774",
      "-0.006287429393446239",
      "0.0007479848057272419",
      "-0.013367343375469682",
      "-0.27779904934837113",
      "-0.03244046915391677",
      "-0.0016222029306459341",
      "-0.0828357111411814",
      "-0.0010833909909562104",
      "0.029752555608863585",
      "-0.03414554739275993",
      "-0.003535168945831405",
      "0.01627975067281832",
      "-0.16191631735090525",
      "0.20956702333339056",
      "-0.055151095740664846"
    ],
    [
      "0.02138661444539367",
      "0.006604028202304728",
      "2.137868929484866",
      "0.013983723988207396",
      "0.22573812849921218",
      "-0.001332554789143457",
      "0.14533195768345217",
      "0.006093861382217018",
      "0.035927152373108825",
      "-0.03821991291837443",
      "-0.0027011629544311366",
      "0.007580427487318979",
      "0.11864392654139325",
      "0.000403865405798254",
      "-0.00995126936667226",
      "0.003631407454100432",
      "-0.11114331650468806",
      "-0.00815959841378798",
      "0.04693633371067756",
      "-0.025213423785991153",
      "-0.000935387429590345",
      "-0.012111097247735233",
      "-0.03545711093305116",
      "0.6787419053773737",
      "0.03593113336463909"
    ],
    [
      "0.005566189625326841",
      "0.005546305773543535",
      "0.012878055156960345",
      "0.005803419492596655",
      "0.006553799158350987",
      "1.3180963470000729e-05",
      "0.00012990981516607894",
      "-8.881087848770584e-05",
      "0.00012356364305687517",
      "9.362959210372528e-05",
      "-4.294337989248733e-05",
      "-3.082685251330506e-05",
      "0.00027664221151473933",
      "-0.0017644836495207988",
      "-0.00017090737771291567",
      "-1.161120211687184e-05",
      "-0.0005684058367628978",
      "-7.617618390097383e-06",
      "0.00021566499458543432",
      "-0.00019775010865807606",
      "-3.787255410873249e-05",
      "7.178975409269173e-05",
      "-0.0011103272905127301",
      "0.0014630014514769704",
      "-0.0003490624065180063"
    ],
    [
      "0.005546889204515303",
      "0.005532360901351923",
      "0.010576513287343808",
      "0.00568744929372022",
      "0.006209776332729509",
      "6.487938499067687e-06",
      "0.00011908079312622522",
      "-5.020445140791688e-05",
      "8.616648079985779e-05",
      "3.8601874419511223e-05",
      "-2.8375443120380956e-05",
      "-2.315713546031492e-05",
      "0.00020780656836018327",
      "-0.0010649096328769246",
      "-9.929122847627064e-05",
      "-6.8932289423152086e-06",
      "-0.0003761407981228943",
      "-6.125043516212512e-06",
      "0.00014419759176047275",
      "-0.00012013194588113507",
      "-2.5828270013410106e-05",
      "3.786876804130782e-05",
      "-0.0006694001950888939",
      "0.0010814435586355608",
      "-0.00019797871231307725"
    ],
    [
      "0.005550358300425419",
      "0.005536665021589119",
      "0.01064344704106989",
      "0.005691303205049575",
      "0.006283891139592874",
      "4.994232958858283e-06",
      "0.00012405184467260594",
      "-5.064180880543764e-05",
      "9.617956701982825e-05",
      "4.079150653455199e-05",
      "-3.0093029665613503e-05",
      "-3.545183201717902e-05",
      "0.0001867933251573144",
      "-0.0010968604442182712",
      "-8.3432371807581e-05",
      "-9.060136985586597e-06",
      "-0.000389966925761072",
      "-1.1050740012226191e-06",
      "0.00015677587307400556",
      "-0.00010877754837435696",
      "-2.9215942918331564e-05",
      "3.755009309546783e-05",
      "-0.000651217419420444",
      "0.0011444265699892243",
      "-0.00021309715017063123"
    ],
    [
      "0.005549559561513562",
      "0.0055410234381264006",
      "0.010791747759006948",
      "0.0057079833774483215",
      "0.006270183538539393",
      "7.303131642144239e-06",
      "0.00010407560625467286",
      "-5.547882236124285e-05",
      "9.255628310285069e-05",
      "4.796069610070836e-05",
      "-3.296261287132808e-05",
      "-3.2408236415235044e-05",
      "0.0002153836954596065",
      "-0.0011887611688460727",
      "-9.822629002193535e-05",
      "-9.203896650003559e-06",
      "-0.0003999427401376986",
      "-3.365871860138253e-06",
      "0.00015491297703492188",
      "-0.00013350980325118272",
      "-3.196102805047857e-05",
      "4.484742036148544e-05",
      "-0.0007202160845950476",
      "0.0010815868003491416",
      "-0.0002279639404035489"
    ],
    [
      "0.005566780346963143",
      "0.005563361693280619",
      "0.012272322496329606",
      "0.005805207283654652",
      "0.006610435531544396",
      "5.012444479985341e-06",
      "0.0001277389569170136",
      "-7.134591677749898e-05",
      "0.00013478454494183733",
      "3.9273795382479336e-05",
      "-5.128856002098148e-05",
      "-6.754876023703554e-05",
      "0.000290646675763611",
      "-0.0015033946413273915",
      "-7.288945435231054e-05",
      "-1.5109345833953064e-05",
      "-0.0005047215437271218",
      "9.71166153316705e-06",
      "0.00021714320344343041",
      "-0.00015275195474748448",
      "-4.6062168362605596e-05",
      "5.2031293131688434e-05",
      "-0.0009018694206818832",
      "0.0013582148453791137",
      "-0.00033764252919254696"
    ],
    [
      "0.005659775483788896",
      "0.005634446513692192",
      "0.02494881988690599",
      "0.006718412178826744",
      "0.00824280838874505",
      "1.5718406462648435e-05",
      "0.0004560208027038189",
      "-0.00017757721255420725",
      "0.00033332492742522507",
      "-2.210492018057929e-05",
      "-0.00012697535276985877",
      "-9.076716173966561e-05",
      "0.001730774433693",
      "-0.002965087442778645",
      "-8.45531944214861e-05",
      "-1.6173157609255737e-05",
      "-0.0011469694056144963",
      "2.256290219763011e-05",
      "0.0005372782085517041",
      "-0.0005719807097871722",
      "-0.00012545783736339427",
      "9.120494258413628e-05",
      "-0.002783861934740274",
      "0.0030815834462975017",
      "-0.0009539874226395988"
    ],
    [
      "0.22026316861167017",
      "6.6253846340258375",
      "0.5614986965792869",
      "5.207561977579833",
      "3.0603041104674533",
      "-1.1290474213205175",
      "-0.21474146757415932",
      "0.9624452275579195",
      "-0.1808443664461937",
      "1.2254634455844222",
      "-5.826775233948566",
      "1.7233995201420325",
      "-1.1277332299534397",
      "-0.2296945280806397",
      "-1.7162754164460188",
      "0.10132143183443278",
      "-0.12621829225597742",
      "-0.13440257397081454",
      "0.7468768870503745",
      "0.3947688321420301",
      "0.37999232608721845",
      "-3.7121578322370437",
      "0.320430198886909",
      "-0.5796788240660384",
      "3.006447667262207"
    ],
    [
      "0.005579331347700806",
      "0.005621987708223091",
      "0.01642450135809201",
      "0.006227840654641014",
      "0.006873668587528996",
      "7.493775872936697e-06",
      "0.00020857326058375825",
      "-5.778364855334003e-05",
      "0.00017090937342772853",
      "-0.00023283159624685226",
      "-0.0001272560897997212",
      "-7.88426555329251e-05",
      "0.0012624181367238082",
      "-0.0011931425071369092",
      "0.00010747854267534385",
      "-1.1523308463790544e-05",
      "-0.0004850626183060256",
      "2.7624171945655487e-05",
      "0.00025318695230209897",
      "-0.00039614262152474935",
      "-7.305594980454695e-05",
      "5.792970200700033e-05",
      "-0.0014880328157525595",
      "0.001160254056809791",
      "-0.0004608181672309258"
    ],
    [
      "0.005551658345064962",
      "0.005550555502681592",
      "0.011775625302179573",
      "0.005774243263763542",
      "0.0062951475048726975",
      "1.6515964481893464e-06",
      "0.00018600488617323067",
      "-3.400430204117969e-05",
      "0.00010232265904525",
      "-7.136727719827335e-05",
      "-5.020469159430591e-05",
      "-3.667931247883892e-05",
      "0.0004987836233631102",
      "-0.0007956160466880143",
      "-2.6250465997523932e-05",
      "-4.467622298292529e-06",
      "-0.00036247760626883114",
      "-1.746476069852219e-06",
      "0.00015527574653917354",
      "-0.00016879539582764438",
      "-3.751440862141815e-05",
      "1.792495252807911e-05",
      "-0.0006841199775877532",
      "0.0011764622777546447",
      "-0.0001823263254918161"
    ],
    [
      "0.005531856553578335",
      "0.00552446441150565",
      "0.009614837870004299",
      "0.00564657909096648",
      "0.005926713905836702",
      "3.2969842056971803e-06",
      "0.00011206915236126061",
      "-2.5177489356216796e-05",
      "5.373921245018487e-05",
      "-2.9606622911505316e-05",
      "-2.4287900377377073e-05",
      "-5.426044040332536e-06",
      "0.0002919365223213601",
      "-0.0006106801570278172",
      "-6.92863492279631e-05",
      "-5.254289054793264e-07",
      "-0.00025141828071336265",
      "-1.2575784089330465e-05",
      "8.766949140320565e-05",
      "-0.00010328722284434044",
      "-1.5633143890728164e-05",
      "1.3613845255334958e-05",
      "-0.0004892334227285777",
      "0.0007746678695979759",
      "-9.107711244131918e-05"
    ],
    [
      "0.005535889696309026",
      "0.005523253767118867",
      "0.010305824156536287",
      "0.005656614305956239",
      "0.0059833448212911885",
      "5.014744538169469e-06",
      "0.00012443903364672511",
      "-3.343175775558369e-05",
      "5.9982040561611676e-05",
      "-1.4314722515582767e-05",
      "-2.401048342513277e-05",
      "-1.8393642111952606e-06",
      "0.0003067521420397574",
      "-0.0007950997784405374",
      "-0.0001058760414856137",
      "-7.534512150378053e-07",
      "-0.0003090709834877867",
      "-1.840462793266471e-05",
      "0.00010174647418723756",
      "-0.00011404577532389597",
      "-1.5790118088205206e-05",
      "1.9751685544344827e-05",
      "-0.0005995246032327053",
      "0.0009249451029569839",
      "-0.00010638449543844009"
    ],
    [
      "0.00553888651134466",
      "0.005524935904928022",
      "0.010640947262206739",
      "0.005664982720542353",
      "0.006029676912164912",
      "4.662709282064388e-06",
      "0.00014673569921155028",
      "-3.2844594054491396e-05",
      "6.707059102922715e-05",
      "-1.9845891419089884e-05",
      "-2.573472369106478e-05",
      "-3.2762818110003346e-06",
      "0.00033359809084332874",
      "-0.0007954459922314175",
      "-0.00010366221814822652",
      "-5.680802193359297e-07",
      "-0.0003272551499222671",
      "-1.8859622295964938e-05",
      "0.00011094558520208972",
      "-0.00012045536760818831",
      "-1.7778095314648872e-05",
      "1.8169701578133982e-05",
      "-0.0006075163667757461",
      "0.0010285787311940307",
      "-0.00010580116282897902"
    ],
    [
      "0.00555082980242068",
      "0.005538743358068639",
      "0.012746233294777184",
      "0.005759233524580246",
      "0.006219911387814284",
      "7.938442423253207e-06",
      "0.00019540626173323003",
      "-4.5066023954818034e-05",
      "9.084031972588667e-05",
      "-2.951639904936123e-05",
      "-4.075017583871802e-05",
      "-4.7380542143437e-06",
      "0.0005444879352177497",
      "-0.0010704059445258228",
      "-0.00013267877661462456",
      "-9.236212687864795e-07",
      "-0.0004399484856105821",
      "-2.537231312924204e-05",
      "0.00015058551534619875",
      "-0.00019706836908379074",
      "-2.9713078350874256e-05",
      "3.0020811865702596e-05",
      "-0.0008794840153577119",
      "0.0013324361174222752",
      "-0.00015622882847457633"
    ],
    [
      "0.0055387999801839",
      "0.005530763497903239",
      "0.010671340718676285",
      "0.005691224781121903",
      "0.006042752490936875",
      "4.520804414463905e-06",
      "0.00013451513617144815",
      "-3.2899594944699054e-05",
      "6.820365676213954e-05",
      "-3.983631708899438e-05",
      "-3.3137184081229506e-05",
      "-7.78665856124386e-06",
      "0.00038075413665196613",
      "-0.0007767964822889332",
      "-8.4217791144873e-05",
      "-9.423898904739281e-07",
      "-0.00031484384581686943",
      "-1.455011857936255e-05",
      "0.00011136849122283626",
      "-0.00013912437034283858",
      "-2.0978362067000105e-05",
      "1.9389224849337727e-05",
      "-0.0006249483505275234",
      "0.0009448690666911618",
      "-0.00012338524758715458"
    ],
    [
      "0.005566987664979814",
      "0.0055591773803052025",
      "0.014722073385867084",
      "0.005884052547989144",
      "0.006528303363738482",
      "4.117905518512016e-06",
      "0.00024196298554331254",
      "-5.532086936025453e-05",
      "0.00013080510597549423",
      "-0.00011812919707547486",
      "-6.792376999743438e-05",
      "-3.0219484171521706e-05",
      "0.0007553732158696606",
      "-0.001276152131238397",
      "-0.00010252449452011264",
      "-2.7571325227012627e-06",
      "-0.0005367821334627702",
      "-1.682573208826231e-05",
      "0.0002065098668443452",
      "-0.000245733708993089",
      "-4.169809014542797e-05",
      "2.5439836621033107e-05",
      "-0.0011028895598712595",
      "0.0016178735143103041",
      "-0.0002443169452574438"
    ],
    [
      "0.31794129985137765",
      "2.1086298867285755",
      "6.519104392141028",
      "3.37297609686314",
      "3.772486938661555",
      "0.5722618094859097",
      "0.6190195625691978",
      "-0.9872402796273799",
      "0.3538831048212137",
      "-0.9609560226666986",
      "-1.4273169482694237",
      "2.52405690991469",
      "-2.4260651942320868",
      "-3.0361355116950035",
      "-0.4129009853207949",
      "0.5729549211517719",
      "-1.1413941733958652",
      "0.20965785079319169",
      "1.023924443012175",
      "-3.2203385292409146",
      "2.1976534852709815",
      "1.227866649560394",
      "-3.3541197581620996",
      "3.2232772081019467",
      "-3.498972979514811"
    ],
    [
      "0.09057152561264717",
      "1.3145283555505916",
      "3.3391474666089995",
      "0.6807160678733062",
      "2.623529215879804",
      "-0.2743567883575793",
      "0.5159313758339842",
      "0.06709965912276465",
      "0.29215449695960705",
      "-1.9345297425487304",
      "-0.7272892849417267",
      "-1.7643733818166076",
      "0.7353865207258933",
      "2.289540194545143",
      "1.2311484533921362",
      "-0.18819340913076596",
      "0.11809418678394559",
      "0.22940498538330173",
      "0.37047734385450437",
      "0.7539712910591873",
      "-0.5937089156800749",
      "-0.5495154623784253",
      "1.2948755708636899",
      "1.838710448370365",
      "-0.4964526892773622"
    ],
    [
      "0.005660473983401941",
      "0.005586389867680301",
      "0.02910819449514202",
      "0.006200340410183498",
      "0.008027560049083069",
      "2.168967533725769e-05",
      "0.0004841110059933843",
      "-0.00020186694311459332",
      "0.00030614235496065345",
      "0.00010600961151439593",
      "-8.802976437070613e-05",
      "-5.8119884785632215e-05",
      "0.0012154811051340506",
      "-0.004811763584842616",
      "-0.0006130540514807861",
      "-1.9553397399159208e-05",
      "-0.00165746976103984",
      "-8.546792293602578e-05",
      "0.000536309203301392",
      "-0.0003974069501864121",
      "-7.368188522556783e-05",
      "0.00011862101053105686",
      "-0.0031453615379459514",
      "0.004553686874677198",
      "-0.0006441578747170233"
    ],
    [
      "0.005552907589681482",
      "0.005531605526243696",
      "0.012342379337108567",
      "0.005715720807088704",
      "0.0062673993926073545",
      "8.259281517464537e-06",
      "0.00016159395674506053",
      "-5.6788052553576704e-05",
      "9.482384727391681e-05",
      "-8.051035124662076e-06",
      "-3.283054751209497e-05",
      "-4.089383061608104e-06",
      "0.00036280373457517876",
      "-0.001309006681536876",
      "-0.00016578919391653098",
      "-2.716132270628517e-06",
      "-0.0004769634204485234",
      "-2.3382021819602004e-05",
      "0.00016135580868325034",
      "-0.00015496300907826506",
      "-2.064350298805703e-05",
      "3.5380874240374406e-05",
      "-0.0008877479374917701",
      "0.0013753800053397343",
      "-0.00018543893227412065"
    ],
    [
      "0.0055357926530474125",
      "0.00552524165262234",
      "0.010004885907829199",
      "0.00565348327312413",
      "0.005993875634554435",
      "4.399360901150138e-06",
      "0.00011270253341098798",
      "-3.249177263395188e-05",
      "6.149188217345965e-05",
      "-1.6967739422767067e-05",
      "-2.4905884631017944e-05",
      "-6.804794634931101e-06",
      "0.00028265907349258213",
      "-0.0007680479867988874",
      "-8.939335334607553e-05",
      "-1.7030454467713363e-06",
      "-0.00029471903442409425",
      "-1.3694557775290439e-05",
      "0.00010210783401488609",
      "-0.00010796210874356542",
      "-1.643990596040598e-05",
      "1.9927760640246163e-05",
      "-0.00055616493839586",
      "0.000871845902653251",
      "-0.00011343607332030659"
    ],
    [
      "0.005534745651552655",
      "0.005526217558067585",
      "0.00976641567484084",
      "0.005648638591068691",
      "0.005979551325171324",
      "4.679557470633679e-06",
      "0.00010688071806864645",
      "-3.123345807763856e-05",
      "5.971192215550225e-05",
      "-1.9746431849210563e-05",
      "-2.512797455573929e-05",
      "-5.712658861868287e-06",
      "0.0002624325174439673",
      "-0.0007280170756334893",
      "-8.073725695160144e-05",
      "-1.5358603487143276e-06",
      "-0.0002793932880279655",
      "-1.1672927529234832e-05",
      "9.866228614917177e-05",
      "-0.00010929972901761063",
      "-1.5994812541047117e-05",
      "2.033563424516399e-05",
      "-0.0005274549498038534",
      "0.0008271769227545033",
      "-0.00011280515848627878"
    ],
    [
      "0.005541853226488751",
      "0.00553208232943893",
      "0.010227768405585041",
      "0.005673260073179818",
      "0.00612438048426528",
      "3.4116030276834664e-06",
      "0.00012068659217507387",
      "-3.741990352808058e-05",
      "7.738789626346249e-05",
      "7.192833081768998e-06",
      "-2.6202963940243114e-05",
      "-2.4509650297506828e-05",
      "0.0002386681616599052",
      "-0.0008659913044921021",
      "-6.955862090310213e-05",
      "-5.434528102703889e-06",
      "-0.00032551783324557713",
      "-5.308954799762212e-06",
      "0.0001250870328857551",
      "-9.63309892058852e-05",
      "-2.3048089923508435e-05",
      "2.396932557885019e-05",
      "-0.0005693962711283724",
      "0.000982946710039317",
      "-0.00015595727022476097"
    ],
    [
      "0.005593121838338259",
      "0.005563507153291815",
      "0.018297969450125497",
      "0.00591729263337926",
      "0.006975544244079853",
      "9.730665032158293e-06",
      "0.00026168974990901223",
      "-0.00010826663080400736",
      "0.0001790363325194063",
      "3.4486811374115e-05",
      "-5.625447597721778e-05",
      "-4.907669230583503e-05",
      "0.0006526533740963793",
      "-0.002564171914942659",
      "-0.00027417619434630153",
      "-1.2810814243892357e-05",
      "-0.0008867503096443238",
      "-3.1581376728943805e-05",
      "0.0003048045611274054",
      "-0.00021645871069027133",
      "-4.6537440293723496e-05",
      "6.238774738542335e-05",
      "-0.00166909972425642",
      "0.0024537061405899",
      "-0.0003910592483744664"
    ],
    [
      "0.006242584805495072",
      "0.005781136855989059",
      "0.045798284679700756",
      "0.007080573705483084",
      "0.019329504451953736",
      "-0.000134818567821268",
      "0.002179968699351447",
      "-0.00036296943590431643",
      "0.0018502031771665598",
      "0.0004935587042350599",
      "-0.00030908617046154617",
      "-0.0013077460995191792",
      "-0.0015824403561103947",
      "-0.008801130843281806",
      "0.0011637321805167517",
      "-0.0002573821071975991",
      "-0.004039442710235298",
      "0.000532478390267878",
      "0.0025798750444975672",
      "0.0009443571030505356",
      "-0.0002749372536890885",
      "0.0002023431673116629",
      "-0.0024602721513066936",
      "0.01670330529520473",
      "-0.0029046986707133037"
    ],
    [
      "0.00571912638449501",
      "0.005711711367013209",
      "0.02373605880041794",
      "0.0064818508308288015",
      "0.00956531251884181",
      "1.0456641390848779e-05",
      "0.0001842833005928302",
      "-0.0002072901019286065",
      "0.0005066366552131135",
      "0.0001858223084837287",
      "-0.0001370885929119282",
      "-0.00028678247889770976",
      "0.00015591518511732928",
      "-0.005222599275396213",
      "0.00011686959560125145",
      "-7.265415384103347e-05",
      "-0.0015473345360654063",
      "0.00012938621984949408",
      "0.0007638721306799167",
      "-0.00028317131151703366",
      "-0.00011121883614429924",
      "0.00019285626046405097",
      "-0.002601763292435522",
      "0.003782207498746682",
      "-0.0012700234974433904"
    ],
    [
      "0.0057299719674894735",
      "0.005698062525530788",
      "0.018261072277039183",
      "0.006618783393430957",
      "0.010152251507376918",
      "-5.329464232039049e-05",
      "0.0005457664170365191",
      "-0.00015841706153600573",
      "0.0005816243912661465",
      "3.348527988088028e-05",
      "-0.00016941095002047846",
      "-0.0005147088032155261",
      "5.525512580429306e-06",
      "-0.002357674375554212",
      "0.0007287362795573791",
      "-8.014293852480004e-05",
      "-0.0010505398060812715",
      "0.0002639555195394378",
      "0.0008232098533626828",
      "-3.0353123828696268e-05",
      "-0.0002446168412157911",
      "2.423000534896825e-06",
      "-0.0010276815615261302",
      "0.0040707141243404256",
      "-0.0014697029558934861"
    ],
    [
      "0.005559812533987238",
      "0.0055573888594991966",
      "0.011743443146983414",
      "0.0058094705664148835",
      "0.006497343449147231",
      "-4.6395938830103545e-06",
      "0.00020302581820274697",
      "-3.38611635724503e-05",
      "0.00012827935199397978",
      "-5.9126760730679875e-05",
      "-5.6848005862683184e-05",
      "-7.771810855417814e-05",
      "0.0004582892994601993",
      "-0.0007715622691241361",
      "4.8014916233025334e-05",
      "-1.053723659027611e-05",
      "-0.00037085428940149165",
      "1.8556422670830668e-05",
      "0.0001868542474841017",
      "-0.0001332465332231168",
      "-5.150662002907603e-05",
      "1.1122398016031056e-05",
      "-0.0006018614908352329",
      "0.0012864675150906478",
      "-0.00024151914111280524"
    ],
    [
      "0.005536455936173644",
      "0.005532045132449136",
      "0.00937911775045372",
      "0.005658962880096896",
      "0.006042201866792487",
      "2.6154853315231255e-06",
      "9.930004632712077e-05",
      "-3.105694702485099e-05",
      "6.691067063904338e-05",
      "5.719405499840155e-06",
      "-2.449608327232036e-05",
      "-2.5654917218767486e-05",
      "0.00020789906994999647",
      "-0.0006961628127235462",
      "-4.275631563113797e-05",
      "-5.155106001787495e-06",
      "-0.0002645173089923019",
      "-1.0066068573706131e-06",
      "0.00010684244834318879",
      "-8.856742267624185e-05",
      "-2.3975215191994944e-05",
      "2.0007679884620825e-05",
      "-0.00046192767939435593",
      "0.0007974035284501439",
      "-0.0001417900051131739"
    ],
    [
      "0.00553526153488577",
      "0.005530859368066232",
      "0.009145541718945566",
      "0.005657649031871739",
      "0.006027567834604793",
      "1.1104098746565478e-06",
      "0.00010045097242704343",
      "-2.6045058724397814e-05",
      "6.60827698064673e-05",
      "-9.910442426413749e-06",
      "-2.617498058967165e-05",
      "-2.8394518523251367e-05",
      "0.00021502001799578955",
      "-0.0005944080688264272",
      "-2.1051721116547818e-05",
      "-4.976581565312597e-06",
      "-0.0002386062056014885",
      "2.1714335425328413e-06",
      "0.00010226422175856006",
      "-8.131155580288579e-05",
      "-2.2863048330640438e-05",
      "1.563112628590797e-05",
      "-0.0004137264114190967",
      "0.0007474624203716937",
      "-0.00013296864414200034"
    ],
    [
      "0.005547697243071814",
      "0.005530577448199125",
      "0.011003980245280987",
      "0.005689801288522919",
      "0.006211931108262708",
      "5.1869326187266744e-06",
      "0.00014916311615153753",
      "-4.4128017594105495e-05",
      "8.873945182686564e-05",
      "2.204991859538975e-06",
      "-3.100229389310308e-05",
      "-1.8193133809907995e-05",
      "0.0002634239321405955",
      "-0.0010046889900274783",
      "-9.364925605077723e-05",
      "-4.463359320695612e-06",
      "-0.00038420547731784664",
      "-9.088370680745105e-06",
      "0.00014454903169003336",
      "-0.00012574762142360542",
      "-2.4301032298884572e-05",
      "2.8640731329895175e-05",
      "-0.0006699299138253523",
      "0.0011812344017821585",
      "-0.00017307197152339234"
    ],
    [
      "0.005555633162743221",
      "0.005534520564865931",
      "0.012778911827360946",
      "0.00572890708614509",
      "0.006311718690054926",
      "6.987635119441861e-06",
      "0.00020564503418355322",
      "-4.921631948511861e-05",
      "0.00010301631925975395",
      "-1.602166061634044e-05",
      "-3.734785172032416e-05",
      "-9.770687213069499e-06",
      "0.00042811954853248866",
      "-0.0011952066732754116",
      "-0.00013858667565119092",
      "-2.2812577014250626e-06",
      "-0.0004819147085369572",
      "-2.2013630138227155e-05",
      "0.0001684547435426474",
      "-0.00017147342284692667",
      "-2.823843673327088e-05",
      "2.9779081972598523e-05",
      "-0.0008462895988126571",
      "0.0015114864894847633",
      "-0.0001693983953404733"
    ],
    [
      "0.005572485150460139",
      "0.005538143987224049",
      "0.014722537851216359",
      "0.005779494858523254",
      "0.006600521180170444",
      "1.1421946676351391e-05",
      "0.00022878249852139622",
      "-8.133640842867606e-05",
      "0.00013487666290073506",
      "5.727431313273776e-05",
      "-3.979517808671429e-05",
      "-1.9998984672998382e-05",
      "0.0004029599990437892",
      "-0.001850760352846584",
      "-0.0002246805726804658",
      "-7.676364408467056e-06",
      "-0.0006707175133732059",
      "-2.826762763757744e-05",
      "0.0002306656248552357",
      "-0.00019824501532227128",
      "-3.7476109154918094e-05",
      "5.5602821659511765e-05",
      "-0.0011832063283714037",
      "0.001975660244153751",
      "-0.00027234773285821117"
    ],
    [
      "0.005617375464879667",
      "0.0055561121778848165",
      "0.02151904375500533",
      "0.005964152853429823",
      "0.007326563520108801",
      "1.033066951673333e-05",
      "0.00044300019521410295",
      "-0.00011926057001014596",
      "0.00022968563651098428",
      "-1.386697748028673e-05",
      "-6.878931085356143e-05",
      "-3.391348568164961e-05",
      "0.0007879430208476282",
      "-0.002852876534567639",
      "-0.00034323382138447473",
      "-7.454519694424695e-06",
      "-0.0011045832346216473",
      "-4.917086342574771e-05",
      "0.00038125341881812847",
      "-0.0002859393515486036",
      "-5.202234004030201e-05",
      "5.525232871082044e-05",
      "-0.00191103372792729",
      "0.0034527327008692025",
      "-0.00039726876031161346"
    ],
    [
      "1.0954215204443087",
      "12.236501153462127",
      "11.467340486493994",
      "9.018591870360353",
      "6.706157217518333",
      "0.6151238027764722",
      "-1.7547906030686822",
      "-0.40359549528144134",
      "-0.37005212128552295",
      "-4.4640160663717525",
      "6.578792554409226",
      "-2.8938467593321167",
      "3.908676652519216",
      "-1.7493741965149128",
      "-4.065175085628776",
      "1.6793851350314553",
      "-0.7680996713313529",
      "1.5493329603812647",
      "-1.8640895437708525",
      "-6.022892671040043",
      "-4.6627995191269305",
      "3.3451392403142792",
      "2.650253192753857",
      "1.9512271463846984",
      "3.062941228228374"
    ],
    [
      "0.0057954793010799996",
      "0.0061158788958045746",
      "0.03415047135997346",
      "0.006818381574939472",
      "0.010295453335372842",
      "0.00022301245692567086",
      "0.0002999554188159353",
      "-0.00035163193884799195",
      "0.0006093751854577334",
      "-0.0005100649265073246",
      "-0.00043260259052005666",
      "0.0002675749322553325",
      "0.001269634351950379",
      "-0.007046681232736241",
      "-0.00034531979440364645",
      "-1.3362360653192584e-05",
      "-0.002277380627662973",
      "5.3352315973494826e-05",
      "0.000982380206092736",
      "-0.0021678329269289418",
      "-0.0001527059498764169",
      "0.0007112346861056596",
      "-0.0041184375170818755",
      "0.005077931859553778",
      "-0.0015818748106611084"
    ],
    [
      "0.005659029745374977",
      "0.005653753349642553",
      "0.019065849335899356",
      "0.006541023362173064",
      "0.008557638148224583",
      "-1.9227110577566025e-05",
      "0.00045183357983486324",
      "-4.7607136188108466e-05",
      "0.0004040022531569601",
      "-0.0003563233133856221",
      "-0.0002488281398369266",
      "-0.0003056738962458507",
      "0.0014035745114688036",
      "-0.0009269999577911217",
      "0.0006430007287779172",
      "-4.999584131076056e-05",
      "-0.0006121518291134151",
      "0.0001668256028163315",
      "0.0005350525263527547",
      "-0.000388762262136433",
      "-0.00012631937421508016",
      "8.921727449188553e-05",
      "-0.0012910436237998915",
      "0.002246658403028909",
      "-0.0008489931367210657"
    ],
    [
      "0.005567518606422183",
      "0.00554178912571826",
      "0.01293477475605468",
      "0.005771593238764864",
      "0.006584204410113652",
      "6.980535717168862e-06",
      "0.00018661309644554588",
      "-7.186879879500345e-05",
      "0.00013265785322567046",
      "1.4651706104527005e-05",
      "-4.5394992190814615e-05",
      "-3.510842134709143e-05",
      "0.00023796969894005843",
      "-0.0015386454173940268",
      "-0.00011924382342799541",
      "-8.928008863660282e-06",
      "-0.000550254068844333",
      "-1.8992307089098904e-06",
      "0.00021743400464674346",
      "-0.0001623778115854544",
      "-3.345869542197538e-05",
      "4.608766989068287e-05",
      "-0.0009709545204389747",
      "0.0016465777150248065",
      "-0.0003032961906525243"
    ],
    [
      "0.005532328095786934",
      "0.005526333002946568",
      "0.009120874935455782",
      "0.005633658882144922",
      "0.005953520248321643",
      "4.131587186950861e-06",
      "8.488436471406084e-05",
      "-3.035368350337269e-05",
      "5.5513205287851356e-05",
      "2.1452074326089437e-07",
      "-2.1819827057603612e-05",
      "-1.1935866391406399e-05",
      "0.00019422702732938276",
      "-0.0006790665824084459",
      "-6.528640264459931e-05",
      "-3.1365525573963694e-06",
      "-0.00024841933123818114",
      "-6.571336865032366e-06",
      "9.194956772094223e-05",
      "-9.090329469577582e-05",
      "-1.6620994076908056e-05",
      "2.1482462121711037e-05",
      "-0.000457789190534729",
      "0.0007170311872603696",
      "-0.00011799903999204793"
    ],
    [
      "0.005527151400550483",
      "0.005524167576562251",
      "0.008486003993953127",
      "0.00561670698355707",
      "0.005866767712677661",
      "2.8461544670235662e-06",
      "7.416066415151317e-05",
      "-2.2497672604273e-05",
      "4.523121731826103e-05",
      "-1.4187147284972235e-05",
      "-2.0210565408034927e-05",
      "-1.026498450408798e-05",
      "0.00018278855828796807",
      "-0.0005055391096525839",
      "-4.403306799692872e-05",
      "-2.0563765535949406e-06",
      "-0.0001939087389048238",
      "-4.720092804739267e-06",
      "7.352873388505133e-05",
      "-7.926037994006188e-05",
      "-1.4190292639581134e-05",
      "1.493750057848766e-05",
      "-0.0003652902214804486",
      "0.0005739237343813103",
      "-9.242649598262205e-05"
    ],
    [
      "0.005532485125952367",
      "0.005527043856270206",
      "0.00890958532671517",
      "0.005629407033127798",
      "0.00596316368064483",
      "3.927207502032512e-06",
      "8.106535058481531e-05",
      "-2.939583967145435e-05",
      "5.70027296817847e-05",
      "6.36811433884868e-07",
      "-2.2114751482607996e-05",
      "-1.4621281252660409e-05",
      "0.00016777677667202982",
      "-0.0006555705697003013",
      "-5.371427343286479e-05",
      "-3.7500711758530118e-06",
      "-0.0002396207474369076",
      "-3.428037143464527e-06",
      "9.279254855512345e-05",
      "-8.659293004206023e-05",
      "-1.6965889476813202e-05",
      "2.2051625476187506e-05",
      "-0.0004265629287786391",
      "0.0006978128710573145",
      "-0.00012140532402408791"
    ],
    [
      "0.005551709784608552",
      "0.005542388674052272",
      "0.011949111504691813",
      "0.005720891065445895",
      "0.006265387717017272",
      "6.37495124810541e-06",
      "0.00017596959653007422",
      "-4.3514283829026746e-05",
      "9.72847740705057e-05",
      "-3.9609100979809956e-05",
      "-4.043296881871529e-05",
      "-1.4678765479424902e-05",
      "0.0003849525218743731",
      "-0.0010458990265861984",
      "-9.806562968153511e-05",
      "-2.95781333592315e-06",
      "-0.00042022919940934363",
      "-1.3126045958619288e-05",
      "0.0001557831137264383",
      "-0.0001664848832024795",
      "-2.7292753491142116e-05",
      "2.906967551691824e-05",
      "-0.0007441616019470825",
      "0.0013057794650308942",
      "-0.0001697750817711735"
    ],
    [
      "0.0057442541353030525",
      "0.005781931669173726",
      "0.021808380790435816",
      "0.006350349345539261",
      "0.009969858443467296",
      "4.2636236943999126e-05",
      "0.0003328074233158308",
      "-0.00020794044590189995",
      "0.0005721953577534551",
      "4.580448397389964e-05",
      "-0.0002084576872147797",
      "-0.0002721281601922477",
      "-0.00010695743690321002",
      "-0.004470913299319307",
      "0.00022386349213995477",
      "-8.049835757477795e-05",
      "-0.0014987131228419368",
      "0.0001659434293563993",
      "0.0008433421953435697",
      "-0.0005275032819194552",
      "-0.00014410177952229434",
      "0.0003107785658684803",
      "-0.001954947406131195",
      "0.004316183063014336",
      "-0.001305320762439005"
    ],
    [
      "0.0300713852786622",
      "0.037013646195251916",
      "0.26934794013602",
      "0.2823436630389985",
      "0.6712983430074938",
      "-0.019655144803336407",
      "0.039132223523065154",
      "-0.004432180471487401",
      "0.08037454072788507",
      "-0.08540427197902352",
      "-0.061888811133389156",
      "-0.14327233958819416",
      "0.22191542426489116",
      "0.4001163390686738",
      "0.3181707654253428",
      "-0.019436258667318095",
      "0.06708075544104437",
      "0.08205291709826619",
      "0.09943440672289834",
      "-0.02440185156629432",
      "-0.06955727086814405",
      "-0.01595447429881051",
      "0.1403578058588943",
      "-0.06302534170266395",
      "-0.2869611400213979"
    ],
    [
      "0.005661520424004046",
      "0.005671985886550407",
      "0.024233623626477376",
      "0.0062746302869848515",
      "0.008253381286336466",
      "1.7816557100759875e-05",
      "0.00041705228870526727",
      "-0.00018371602520535785",
      "0.00033583758248341357",
      "1.9854572197906038e-05",
      "-0.00012424449351167987",
      "-0.00011945122944638819",
      "0.0007756992403483379",
      "-0.0037512837214246472",
      "-0.0002416841904344921",
      "-2.6502205747701497e-05",
      "-0.0013151273880672235",
      "7.942286208997973e-06",
      "0.000548542582800146",
      "-0.0004488843618001738",
      "-9.64690422702795e-05",
      "0.00012210370365142928",
      "-0.002417890926175048",
      "0.0037755885193434527",
      "-0.0008230269480714441"
    ],
    [
      "0.005573820344613863",
      "0.00555506966607259",
      "0.01547407740723616",
      "0.005843014994443884",
      "0.006621785003955754",
      "1.0838712859670565e-05",
      "0.00026029094998630185",
      "-6.937205776593197e-05",
      "0.00014114248693632684",
      "-1.3948172977451694e-05",
      "-5.6705639419387345e-05",
      "-2.0992698164086878e-05",
      "0.0006365860464153547",
      "-0.0016471726793671857",
      "-0.00017314275492775582",
      "-5.1406539401349814e-06",
      "-0.0006474369210532146",
      "-2.5600706792138026e-05",
      "0.0002311961469116195",
      "-0.0002584379013376064",
      "-4.511141414424778e-05",
      "4.9092895658256746e-05",
      "-0.001187458133194554",
      "0.0019525017322799263",
      "-0.00025780494534538274"
    ],
    [
      "0.005550085762416755",
      "0.0055446114662078055",
      "0.010898323981968164",
      "0.005735136576341032",
      "0.006281809286471656",
      "2.065880638041593e-06",
      "0.00015467176051754954",
      "-3.7842285141607735e-05",
      "9.912513557926838e-05",
      "-2.965142577936501e-05",
      "-4.077511747244469e-05",
      "-3.8541168841273423e-05",
      "0.0003363861911659161",
      "-0.0008374799736729661",
      "-2.900969305957388e-05",
      "-6.693418908128367e-06",
      "-0.000345741999713887",
      "3.179615013226276e-06",
      "0.00015253481453875975",
      "-0.00012822629611864905",
      "-3.1531066792630556e-05",
      "2.3865737390475127e-05",
      "-0.0006191522249550225",
      "0.0010971834370782946",
      "-0.00019516205822761386"
    ],
    [
      "0.005519087427086837",
      "0.005516101130180982",
      "0.007356568188276457",
      "0.005573501965681482",
      "0.005730115780686727",
      "1.5570846528727816e-06",
      "4.848173475696609e-05",
      "-1.3294678435599539e-05",
      "2.8363661679471122e-05",
      "-6.880509506618534e-06",
      "-1.1692243743549086e-05",
      "-6.5435353799436165e-06",
      "0.00011578690179010551",
      "-0.0003065158736904836",
      "-2.6675641428343912e-05",
      "-1.2818173764104888e-06",
      "-0.00012050645629940261",
      "-3.115766481074777e-06",
      "4.567350706309105e-05",
      "-4.639589331543615e-05",
      "-8.876891676486373e-06",
      "8.490712172617701e-06",
      "-0.00022152107181003087",
      "0.0003647323179325684",
      "-5.4601414998133414e-05"
    ],
    [
      "0.005520769020654632",
      "0.005517527552371173",
      "0.007650110864007864",
      "0.005584877175223589",
      "0.005756985249083799",
      "1.6734055799186337e-06",
      "5.772790968983088e-05",
      "-1.4380066477173566e-05",
      "3.1930660508647506e-05",
      "-1.240832674734055e-05",
      "-1.39464505357895e-05",
      "-6.748493869415473e-06",
      "0.0001429511306705619",
      "-0.00033420087549322977",
      "-2.9030881181606457e-05",
      "-1.1500634771865632e-06",
      "-0.00013507891742715937",
      "-3.825666860639028e-06",
      "5.1152231764031754e-05",
      "-5.47619532540354e-05",
      "-9.848170790572665e-06",
      "8.85815792128543e-06",
      "-0.0002536355864608129",
      "0.0004144709476741307",
      "-5.96069314794411e-05"
    ],
    [
      "0.005521996466680801",
      "0.0055194308389344025",
      "0.007873546210328234",
      "0.005595063210251567",
      "0.005778314643334505",
      "2.004301431586237e-06",
      "5.913664145913984e-05",
      "-1.6539120678656404e-05",
      "3.4281636069835975e-05",
      "-1.2827176428849941e-05",
      "-1.5543247663016207e-05",
      "-7.586118927333225e-06",
      "0.0001610483475799311",
      "-0.0003821533115261533",
      "-3.3973220992855913e-05",
      "-1.3556078966778712e-06",
      "-0.00014936793299113047",
      "-4.465335647591414e-06",
      "5.555341430656496e-05",
      "-6.205854504114669e-05",
      "-1.1304549227997802e-05",
      "1.0336420247820788e-05",
      "-0.00028783247973794454",
      "0.0004416536341850566",
      "-6.790879216890168e-05"
    ],
    [
      "0.005690275616513503",
      "0.006289959930204285",
      "0.05257018134418761",
      "0.009038319462977288",
      "0.00910244979778513",
      "-8.056934982301307e-05",
      "0.0008752533467841518",
      "0.00015174210806165228",
      "0.0005137764294965112",
      "-0.003681329781891342",
      "-0.0010094822052296995",
      "-0.00068649433158282",
      "0.008264988508360233",
      "0.0026665813032531365",
      "0.0017517670094638902",
      "-9.182646095823495e-05",
      "0.0003433896678679601",
      "0.00022158779864348688",
      "0.0005651924649455849",
      "-0.001358362341338465",
      "0.00018835861249275095",
      "0.00021667091616544957",
      "-0.0067938633037556515",
      "-0.0015210862785650756",
      "-0.001029278977915691"
    ],
    [
      "0.0055644985270397705",
      "0.005580445847178573",
      "0.012798955589133984",
      "0.0058527683926413165",
      "0.006560128757438114",
      "3.000384651604797e-06",
      "0.00015071328465304546",
      "-6.023005445395881e-05",
      "0.00013013965065403768",
      "-2.4506338171521905e-05",
      "-5.820440776195035e-05",
      "-6.976120044092702e-05",
      "0.00047934991507022755",
      "-0.0013258957747865096",
      "-4.789181051232414e-05",
      "-1.2564645149463473e-05",
      "-0.0004783279542126019",
      "5.449682564620378e-06",
      "0.00020567339507559813",
      "-0.0001822790039688672",
      "-5.4805986658657114e-05",
      "3.671665963697111e-05",
      "-0.0009219661863603422",
      "0.00130799609913774",
      "-0.00030735573621827015"
    ],
    [
      "0.04660533984243976",
      "0.8060796812717397",
      "1.9540650853603",
      "2.4556755323747925",
      "1.486907178010593",
      "-0.1559456953628407",
      "-0.2582253342355258",
      "0.1749146566783803",
      "0.23462513233057358",
      "1.2256374281841664",
      "-0.1365500729536983",
      "-0.7631024612200424",
      "-0.5063964239449186",
      "-1.3522828961097815",
      "1.4607696959232537",
      "-0.0863393083280907",
      "-0.10489481133301869",
      "-0.2559500675314944",
      "-0.06282416786414839",
      "-0.17023393341205667",
      "1.3902739181774502",
      "0.7648409445863026",
      "2.0931246055341797",
      "1.0210610471024468",
      "1.1879230839228716"
    ],
    [
      "0.00559897363835802",
      "0.005588405902817224",
      "0.014250428360675986",
      "0.006070963568713192",
      "0.007285746126395735",
      "6.794178115772565e-06",
      "0.00020368390164786672",
      "-9.533406318214351e-05",
      "0.00021864138654292904",
      "-9.740748104858777e-06",
      "-9.744401585803218e-05",
      "-0.00010489863235271033",
      "0.00044055915675537656",
      "-0.001654503221733893",
      "9.246370878084754e-05",
      "-2.2073778875950867e-05",
      "-0.0005929498366732144",
      "6.094119704281839e-05",
      "0.0003345848569492305",
      "-0.00026705420280924766",
      "-7.005129398139013e-05",
      "8.007126808690677e-05",
      "-0.0012064750352318214",
      "0.0016763042014371961",
      "-0.0006120173075197004"
    ],
    [
      "0.005522821209457244",
      "0.005517331974831208",
      "0.007780335907977067",
      "0.0055858443457895415",
      "0.005793879311277387",
      "2.569412319086045e-06",
      "5.603595229536275e-05",
      "-1.9465912099709546e-05",
      "3.571449101738683e-05",
      "3.8000407696321932e-06",
      "-1.3190587748844288e-05",
      "-7.5766472572735165e-06",
      "0.00011476038548560757",
      "-0.00043126815530779435",
      "-4.1548935755053105e-05",
      "-2.0478797960931655e-06",
      "-0.0001588371257667295",
      "-4.007184493999386e-06",
      "5.917447668144665e-05",
      "-5.576187028244393e-05",
      "-1.0596221619173278e-05",
      "1.3578198191896355e-05",
      "-0.0002896943579381542",
      "0.0004661010671241419",
      "-7.581343415829074e-05"
    ],
    [
      "0.005520722909539714",
      "0.0055161803650046574",
      "0.007622475089600386",
      "0.005578631719677542",
      "0.005754593058562805",
      "2.0163234087632265e-06",
      "5.5113542049870815e-05",
      "-1.579836514851042e-05",
      "3.1286420815536854e-05",
      "-5.101678215625478e-06",
      "-1.2392790054818224e-05",
      "-5.53470636277711e-06",
      "0.00012395199598887055",
      "-0.0003630337572771388",
      "-3.659767432645836e-05",
      "-1.2416300001395416e-06",
      "-0.00014025247482740921",
      "-4.679583627354573e-06",
      "5.128974294042386e-05",
      "-5.1672357131832864e-05",
      "-9.033092484266566e-06",
      "1.006704221874156e-05",
      "-0.0002585020212780619",
      "0.00042289835836308893",
      "-6.033223294855443e-05"
    ],
    [
      "0.00552273404157541",
      "0.00551743661834388",
      "0.007865745584612175",
      "0.005585857259258252",
      "0.0057885295287205644",
      "2.438354141583e-06",
      "5.968692254987569e-05",
      "-1.85588072177823e-05",
      "3.538208961771185e-05",
      "-1.25278118743012e-06",
      "-1.3309344287774438e-05",
      "-6.527392994111447e-06",
      "0.00013039006007883116",
      "-0.0004250265643662428",
      "-4.3525372171137476e-05",
      "-1.6444769024021841e-06",
      "-0.00016056274344544821",
      "-5.282250403933346e-06",
      "5.837803897870093e-05",
      "-5.6862131631661495e-05",
      "-1.0331730180857616e-05",
      "1.2235573751923849e-05",
      "-0.00029177071626954683",
      "0.00047771612369300727",
      "-6.983336570249163e-05"
    ],
    [
      "0.005585826425884275",
      "0.005598859538792154",
      "0.016524562166269692",
      "0.006052668754176821",
      "0.006926577299069533",
      "1.9854685405507944e-07",
      "0.00031478076482119977",
      "-4.82670212161103e-05",
      "0.00018567182641788488",
      "-0.00021239629262577567",
      "-0.00010727539824683315",
      "-8.150059701741371e-05",
      "0.001040417301441702",
      "-0.0011273581703269777",
      "5.352199482315702e-05",
      "-1.0026211745210469e-05",
      "-0.0005547311844236868",
      "1.5463593722642086e-05",
      "0.00027083457975726126",
      "-0.00030210958312986466",
      "-6.294860297020452e-05",
      "3.175699802820822e-05",
      "-0.0011853109319111845",
      "0.0018010643901293804",
      "-0.0003480132013714848"
    ],
    [
      "0.021193798320045153",
      "0.007574838077092933",
      "0.7987212666310762",
      "0.023587953280356382",
      "0.28185610659233923",
      "-0.0052650036140911355",
      "0.10195363949164739",
      "0.00934184694349637",
      "0.04309126882915713",
      "-0.030467390477249834",
      "-0.004700172750258803",
      "-0.01947355987478885",
      "0.027759567504932896",
      "0.1443083906860185",
      "0.0680859295675291",
      "-0.0015427128518650474",
      "-0.04280478318155566",
      "0.013288350851587628",
      "0.049756318846420455",
      "0.023454973428777105",
      "-0.003709976022534162",
      "-0.01243094125070127",
      "0.10955862532612382",
      "0.43948486506737877",
      "-0.0072446360650403555"
    ],
    [
      "4.128338132476277",
      "11.282492312504601",
      "4.1971600654585615",
      "3.9082124104342273",
      "2.969105103431425",
      "3.2512712360184937",
      "-1.823633007008472",
      "1.6079511155700639",
      "-2.113995488483528",
      "-0.11511092344223792",
      "2.0694750076250896",
      "-1.0430296091245168",
      "0.973424349330393",
      "2.3901477144406957",
      "-0.2820555047128664",
      "5.856194031655727",
      "0.2830954893795899",
      "0.23257714795547874",
      "0.36574043715197235",
      "2.5365639017223027",
      "-2.114613111182017",
      "2.786006736047907",
      "-0.8598246596564837",
      "-1.2374797808280784",
      "1.171641353130352"
    ],
    [
      "0.005616903439628667",
      "0.005616868328810458",
      "0.03652306827773042",
      "0.006506213496281163",
      "0.006959104416202258",
      "-1.5456890056614686e-05",
      "0.001102881635037437",
      "3.32643222140334e-05",
      "0.00022910313515332034",
      "-0.0009733245220760379",
      "-0.00023550502141682136",
      "1.1879244149409392e-05",
      "0.003989976404059795",
      "-0.0007461956850207952",
      "-0.0002059639846873215",
      "3.7733086201717726e-05",
      "-0.0010794478261664713",
      "-0.00015520671499604446",
      "0.00031289547775533913",
      "-0.0007580725933302529",
      "-5.563269785539638e-05",
      "-9.265600301158961e-05",
      "-0.0027139868320104257",
      "0.004439233343585728",
      "0.00019570419839444892"
    ],
    [
      "0.005561950572724895",
      "0.005554193935496118",
      "0.016912464272884467",
      "0.0058912625159742125",
      "0.0063509115140939045",
      "1.3832737143021835e-05",
      "0.0002626738921598401",
      "-6.771091238283295e-05",
      "0.00010416680203911145",
      "-0.0001256642109199654",
      "-6.714109489998368e-05",
      "2.303159638272977e-05",
      "0.0009279641625497114",
      "-0.0016431237276592874",
      "-0.0002544531213445552",
      "5.344037378260983e-06",
      "-0.000638318462048806",
      "-5.4937463870768016e-05",
      "0.00018604398323728529",
      "-0.00032424732202953704",
      "-2.756400024022416e-05",
      "3.961215093080238e-05",
      "-0.001501189183534742",
      "0.0017902755456827046",
      "-0.0001957553356082783"
    ],
    [
      "0.005557752770938442",
      "0.005540911709579084",
      "0.014565933558084639",
      "0.005793293916521218",
      "0.006302054686496247",
      "9.883880298518245e-06",
      "0.00025420959767494635",
      "-5.160629050569083e-05",
      "0.00010197136227173726",
      "-7.808634274820202e-05",
      "-5.142120316523198e-05",
      "1.0837303856190399e-05",
      "0.0006638210675335575",
      "-0.001261930260225048",
      "-0.0001819348354278766",
      "2.7949761148268006e-06",
      "-0.0005308387730529898",
      "-3.8043074528521566e-05",
      "0.0001716389339085412",
      "-0.00024471020429093143",
      "-2.4632979919642243e-05",
      "3.108570476962316e-05",
      "-0.001103919566518126",
      "0.001653816581313867",
      "-0.0001569119115205082"
    ],
    [
      "0.005608248915830574",
      "0.005572058598000141",
      "0.0202440044810202",
      "0.006019739371077609",
      "0.007157885707264221",
      "3.103132729607984e-05",
      "0.0003463006468936056",
      "-0.00014035922710099803",
      "0.00019862116135473408",
      "4.8511407407230724e-05",
      "-8.71987672154236e-05",
      "1.4727274046440944e-05",
      "0.0006993550074932735",
      "-0.002912585955628253",
      "-0.0003710664699615713",
      "-5.3275413351433975e-06",
      "-0.0010305145493375088",
      "-4.793851419250123e-05",
      "0.00035360727003677536",
      "-0.0004661788360972457",
      "-5.3410972765482544e-05",
      "0.00011899808690691016",
      "-0.002115227611958966",
      "0.00288639665903868",
      "-0.00048187114311327983"
    ]
  ],
  "rational_Q": [
    [
      "0.43849892947739644",
      "5.076276426794705",
      "19.235066324557156",
      "2.301472235374705",
      "3.5043096525018824",
      "5.076276426794986",
      "4.784011060576304",
      "59.51052432122577",
      "7.570466449054145",
      "9.480235688764719",
      "19.23506632455916",
      "59.510524321224345",
      "259.380842382745",
      "29.81314130833837",
      "28.416869307028726",
      "2.3014722353742862",
      "7.570466449053748",
      "29.813141308339556",
      "13.871380125923425",
      "8.337965175413887",
      "3.5043096524985056",
      "9.480235688765276",
      "28.416869307027557",
      "8.337965175413675",
      "7.547280740390381",
      "-0.16220008358504065",
      "1.1546292798598117",
      "0.008167353986391195",
      "0.19202050668282744",
      "-0.1622000835847695",
      "0.8077032157381561",
      "1.682400601708696",
      "-0.24427406069860463",
      "-0.3876504590269238",
      "1.1546292798606392",
      "1.68240060170801",
      "2.2145515623731233",
      "-0.032692060784829814",
      "-0.10589455015834129",
      "0.008167353986546565",
      "-0.24427406069871316",
      "-0.03269206078488828",
      "-0.8013769481669674",
      "0.48064225764338103",
      "0.19202050668224277",
      "-0.3876504590267184",
      "-0.105894550158753",
      "0.4806422576435066",
      "0.051762536792125925",
      "-0.4960702126994146",
      "-0.4514484296483794",
      "-1.2678272482645399",
      "0.1450744133590939",
      "-2.243506269418813",
      "-2.9506586212473143",
      "-0.7016030345508388",
      "0.6127253197584075",
      "0.28968732637761835",
      "-1.9015196347109151",
      "-10.477755607568437",
      "-2.0199821785265666",
      "1.8901405082210845",
      "0.05851468627163341",
      "0.2227783470740976",
      "0.5618553191349978",
      "-0.10516156169866024",
      "0.3098485221148214",
      "1.2560564593210322",
      "-1.019252055978804",
      "2.577682988932276",
      "-0.25372325507721694",
      "-1.1952421560779067",
      "0.8396730500108527",
      "-2.6732610253842455",
      "0.28968732637701805",
      "3.3477550068353246",
      "17.13919836369616",
      "-2.1155721483618675",
      "-4.765062118661187",
      "2.2690046085614153",
      "7.350949825353551",
      "1.3508692967524987",
      "-5.409612899262914",
      "0.4783247621029486",
      "0.03981971759880566",
      "-0.27993185990162267",
      "-1.8891807755459047",
      "-7.454903024606474",
      "3.5489584169701187",
      "0.025566028773515728",
      "-1.4501639158592208",
      "8.679637237039465",
      "1.17813372200391",
      "-2.142834552749969",
      "0.24760886946353888",
      "0.05851468627162924",
      "0.41300518822514903",
      "-1.004330782199012",
      "-0.1282110274625988",
      "-0.05044570842806424",
      "0.0398197175989033",
      "0.4638578233752806",
      "3.97028870887503",
      "0.1402660031770463",
      "-0.053732525851357106",
      "0.1332250283297577",
      "0.9983944221966029",
      "0.38585132970145214",
      "-0.7184091841844268",
      "0.7591255092378049",
      "0.5850316199154024",
      "-0.9861091541684258",
      "-2.114658044376054",
      "1.4490491218693229",
      "0.17336461802988648",
      "1.2560564593220238",
      "-0.09416169143162931",
      "-0.6378628249022853",
      "0.4321327509017486",
      "-0.04442475187761849",
      "0.025566028773944316",
      "-1.2551525964790853",
      "-3.093410181102562",
      "0.34836264380199344",
      "-0.26646964747759133",
      "0.5850316199154569",
      "-0.3782339510025304",
      "-0.24949448702785337",
      "0.4293683972588886",
      "-0.06816618332600245",
      "-0.05016566305254276",
      "-0.5348282878552405",
      "-2.379715888606133",
      "1.7198717987311845",
      "0.0379065109909337",
      "-2.243506269418819",
      "-1.901519634710382",
      "0.22277834707460878",
      "-1.0192520559785716",
      "-0.496070212698855",
      "-2.950658621247985",
      "-10.477755607567898",
      "0.5618553191348701",
      "2.5776829889323443",
      "-0.4514484296482725",
      "-0.7016030345509853",
      "-2.0199821785262166",
      "-0.1051615616985916",
      "-0.25372325507712534",
      "-1.2678272482641286",
      "0.6127253197586671",
      "1.8901405082206857",
      "0.3098485221150323",
      "-1.195242156078191",
      "6.1988169359453815",
      "-0.32441252500435264",
      "-2.711277580104563",
      "3.347755006834864",
      "6.19881693594381",
      "8.699758613047583",
      "2.1376495931770303",
      "-2.152553164456994",
      "0.41300518822529975",
      "-0.32441252500456474",
      "2.137649593176921",
      "-5.086216823169551",
      "1.4475272129112267",
      "-0.09416169143134563",
      "-2.7112775801047873",
      "-2.152553164456626",
      "1.4475272129110348",
      "1.2240803588080182",
      "4.969883174016933",
      "-10.895464949949034",
      "7.350949825353933",
      "31.91991044047298",
      "-0.6887723064757938",
      "-1.6485165849876011",
      "8.066560207456371",
      "0.46385782337528086",
      "0.024152064814145172",
      "0.4016366741764649",
      "-8.215439724367192",
      "0.3464603856163946",
      "-1.2551525964782113",
      "-6.0593749543161435",
      "8.043067523298713",
      "-3.2787790942404316",
      "-3.23080317498914",
      "-0.13091941423433504",
      "-0.27993185990144825",
      "0.02415206481385911",
      "3.60467406959036",
      "7.500049058618785",
      "-1.0806217949268708",
      "0.9983944221961856",
      "-1.3420720694202466",
      "-3.465803546572447",
      "1.573201099442567",
      "0.6608803735216108",
      "-0.37823395100291435",
      "-0.5826441055727697",
      "-1.0471048286281361",
      "-3.2280486086891953",
      "0.301892780047053",
      "-1.4501639158587605",
      "-6.059374954316332",
      "-0.3290694220121345",
      "-1.9448976232938546",
      "3.6153458805188317",
      "-0.9861091541684379",
      "-0.5826441055724074",
      "-1.862406752238693",
      "5.143844855013659",
      "-2.4046030052217686",
      "-0.5348282878548315",
      "1.570327737434425",
      "-1.1449518990469065",
      "-0.8813054678992646",
      "-1.1142658500994",
      "17.13919836369689",
      "1.3508692967520441",
      "-1.8891807755456966",
      "8.67963723703992",
      "0.8396730500110086",
      "-2.1155721483616707",
      "-5.409612899262534",
      "-7.454903024606104",
      "1.1781337220046495",
      "-2.6732610253824927",
      "-4.765062118661489",
      "0.47832476210311",
      "3.5489584169708843",
      "-2.1428345527501778",
      "-0.6887723064754555",
      "0.40163667417613447",
      "8.043067523298284",
      "-1.0043307821984464",
      "4.9698831740170535",
      "-1.6485165849869152",
      "-8.215439724368343",
      "-3.2787790942406003",
      "-0.637862824903515",
      "-10.895464949949051",
      "8.066560207455986",
      "0.34646038561640036",
      "-3.2308031749892554",
      "1.5689160947821623",
      "-41.159498512576775",
      "3.9702887088744125",
      "3.604674069590782",
      "1.5689160947819252",
      "19.706745123778916",
      "9.02529279421368",
      "-3.0934101811013908",
      "-0.329069422011746",
      "-41.159498512570835",
      "9.02529279421444",
      "20.483254689253602",
      "-7.219498390451549",
      "0.3858513297013354",
      "-3.465803546572122",
      "-4.015452297087338",
      "-1.3217167626842763",
      "-0.2599677028542613",
      "-0.24949448702824345",
      "-1.862406752238472",
      "-3.1701857887818483",
      "-6.055451528744716",
      "2.3730490575668752",
      "-2.1146580443757585",
      "-1.0471048286284517",
      "-3.17018578878183",
      "-5.06643624507343",
      "-3.9485331268437833",
      "-2.379715888603323",
      "-1.1449518990464127",
      "8.19470294793992",
      "-0.14008832384350853",
      "-9.097668067756603",
      "-0.1282110274627393",
      "0.14026600317707758",
      "-0.7184091841846757",
      "1.4490491218694097",
      "0.24760886946338162",
      "-0.05044570842808646",
      "-0.053732525851441726",
      "0.7591255092378685",
      "0.17336461802974867",
      "7.5000490586188",
      "1.5732010994427834",
      "-3.228048608688496",
      "0.4321327509020549",
      "-0.13091941423415016",
      "-1.0806217949274013",
      "0.6608803735214688",
      "0.3018927800472343",
      "-1.3217167626840152",
      "-6.055451528745057",
      "0.3483626438020601",
      "-1.9448976232935935",
      "-7.219498390452491",
      "-0.2599677028546453",
      "2.373049057566981",
      "-2.8203076212302336",
      "0.429368397258469",
      "5.143844855013533",
      "-5.066436245072778",
      "-2.8203076212301696",
      "2.0911458468715516",
      "1.7198717987303371",
      "-0.8813054678994278",
      "-0.1400883238432753",
      "0.10890492169554615",
      "1.2180844861392468",
      "-0.04442475187719737",
      "-0.26646964747774327",
      "-0.06816618332583438",
      "0.0379065109909119",
      "3.615345880518759",
      "-2.4046030052211576",
      "-1.1142658500995226",
      "-3.948533126844052",
      "-9.097668067756079",
      "1.218084486139302",
      "-0.11218356444365297",
      "1.2516479708576371",
      "0.018570415042553214",
      "-0.22296142539552005",
      "0.11218356444356727",
      "8.355354820208382e-14",
      "1.4551904506254816",
      "0.034626138560613",
      "-0.6337686649664901",
      "-1.2516479708582504",
      "-1.4551904506255302",
      "-1.6332594923545937e-14",
      "0.0434003879808001",
      "-0.6122943167504207",
      "-0.018570415042549672",
      "-0.03462613856079177",
      "-0.04340038798090033",
      "9.173874333524047e-14",
      "0.6192164406647827",
      "0.22296142539593602",
      "0.6337686649662102",
      "0.6122943167498065",
      "-0.6192164406645049",
      "9.960743434580218e-14",
      "-1.635341802137434",
      "0.8714796108363428",
      "0.11229152630051518",
      "-0.24990014614547648",
      "-0.16881736288772858",
      "-1.3092591909759401",
      "-0.17586696770922483",
      "1.0964722022770355",
      "0.7013467799130916",
      "0.08049866027805488",
      "4.025748645312574",
      "-0.4976756387599391",
      "2.658046684869158",
      "-0.8177266811077595",
      "0.16677637908541001",
      "0.6000455381567029",
      "0.917251248228231",
      "-0.2863083189724778",
      "-0.24086971245746763",
      "-1.5132200583168063",
      "-2.903398747611946",
      "-0.26123529161695913",
      "0.8859459436137443",
      "-0.34229893055403915",
      "-3.2063005124052837",
      "0.7013467799126482",
      "-2.337119798925106",
      "2.0453565054127973",
      "1.5094897169251957",
      "-1.6462231801846912",
      "1.2778407829470702",
      "-0.9887202953865369",
      "-14.266571535767914",
      "2.3957640297703344",
      "4.142868279788837",
      "0.34018600109719066",
      "-0.15003866631952412",
      "-2.4185349297204843",
      "-1.0785791261712583",
      "0.838321052982012",
      "-0.11475048175281359",
      "2.5320823350922073",
      "7.89437187779263",
      "-5.699873014210575",
      "-4.087911592929418",
      "-0.1650858308825195",
      "-0.817726681107673",
      "0.23305526550326328",
      "0.19870740884980032",
      "-0.43273546923494605",
      "1.385378270261448",
      "0.3401860010970499",
      "1.0274273947615822",
      "10.984613437881809",
      "-3.317256730769179",
      "-1.0911317259242",
      "0.0881248773635965",
      "0.6704629232943006",
      "1.9502040341069413",
      "1.1456681178424413",
      "-0.08610259619811017",
      "-0.3800709749630749",
      "0.036937670275877285",
      "-0.9631839109221865",
      "-0.005642362295223974",
      "-0.22297361436066473",
      "-0.24086971245775401",
      "1.3786260793507732",
      "0.8547316023058835",
      "-1.3419511191958067",
      "-0.8842065582550783",
      "-0.11475048175469288",
      "2.6381649220547385",
      "-4.407866287989679",
      "-1.9336086935593904",
      "-0.9662715796240409",
      "-0.38007097496325964",
      "-0.24722199286154675",
      "1.1624932222866835",
      "-2.1751767981679824",
      "1.0763175122673085",
      "0.43253151969609605",
      "-1.5405359089825565",
      "-0.7675203970133545",
      "1.022517372240192",
      "0.26075058966753784",
      "0.16881736288777274",
      "-0.08049866027800012",
      "-0.1667763790855459",
      "1.5132200583165891",
      "1.6353418021374386",
      "1.3092591909758124",
      "-4.025748645312423",
      "-0.6000455381562907",
      "2.903398747612014",
      "-0.8714796108360808",
      "0.17586696770923063",
      "0.4976756387602094",
      "-0.9172512482285079",
      "0.26123529161692594",
      "-0.11229152630066058",
      "-1.0964722022765883",
      "-2.6580466848694737",
      "0.2863083189728466",
      "-0.8859459436136425",
      "1.5648113859293347",
      "-0.9029336757987545",
      "-2.016651630230329",
      "-2.3371197989251287",
      "-1.56481138592963",
      "5.291503550114811e-13",
      "-0.0005634793764332807",
      "-2.985712276593295",
      "0.2330552655030516",
      "0.9029336757988011",
      "0.0005634793763925926",
      "5.6839323262167966e-14",
      "1.039641308386278",
      "1.3786260793503062",
      "2.0166516302302204",
      "2.9857122765938233",
      "-1.0396413083864704",
      "2.046226773344428e-14",
      "9.554708471095614",
      "-2.1867728945388634",
      "-0.9887202953866646",
      "-6.3728076145634605",
      "-19.039157578647494",
      "16.336680455364288",
      "-1.6753703995782905",
      "1.0274273947617603",
      "-7.2173323156841676",
      "-20.867413652998565",
      "-1.0862661920800787",
      "9.28752347116501",
      "2.638164922054283",
      "-2.846254748084673",
      "5.1771842765406",
      "-7.726219888479778",
      "-0.9720728478127063",
      "2.0304665759775697",
      "-0.15003866631982796",
      "-7.217332315684371",
      "-1.1982259411880096",
      "2.4363552324229043",
      "-1.7923880048561613",
      "0.6704629232946367",
      "0.8455939164149133",
      "-0.07830392245289793",
      "-2.0919328836327775",
      "1.004012177226293",
      "-0.24722199286104027",
      "-2.369435333218898",
      "-3.0370150288787374",
      "2.2200725830114054",
      "0.9696419461588685",
      "2.532082335092576",
      "-2.846254748084364",
      "8.004984777981251",
      "-3.9816204842342584",
      "0.7277260480521808",
      "0.036937670276277125",
      "-2.369435333218715",
      "0.7632326732818615",
      "-1.5272730419617044",
      "-0.5299711850655872",
      "-1.5405359089812212",
      "0.917207258645557",
      "-1.7017588695269135",
      "2.4463920242839583",
      "0.7706237843438846",
      "-2.0453565054123124",
      "14.266571535768366",
      "2.4185349297200194",
      "-7.894371877792165",
      "0.34229893055434507",
      "-1.5094897169247132",
      "-2.3957640297703815",
      "1.078579126171642",
      "5.699873014210363",
      "3.206300512404207",
      "1.6462231801849574",
      "-4.1428682797891945",
      "-0.8383210529817499",
      "4.0879115929292285",
      "19.039157578648318",
      "20.86741365299825",
      "-5.1771842765411735",
      "0.19870740884983668",
      "-9.554708471095609",
      "-16.336680455364316",
      "1.0862661920797965",
      "7.726219888480131",
      "0.8547316023060002",
      "2.1867728945385663",
      "1.6753703995790783",
      "-9.287523471165445",
      "0.9720728478124525",
      "-5.433028293445712",
      "-31.663530827144605",
      "10.984613437881666",
      "-1.1982259411884444",
      "5.43302829344536",
      "-5.631863680678459e-13",
      "5.958702257687355",
      "-4.407866287989747",
      "8.004984777981154",
      "31.663530827143376",
      "-5.958702257687295",
      "-5.949895301934458e-13",
      "-4.667474591371724",
      "1.950204034106992",
      "-0.0783039224525156",
      "1.4872920203839952",
      "-1.6672714127365977",
      "1.7550973832411259",
      "1.1624932222859639",
      "0.7632326732824185",
      "-6.726742220457398",
      "7.03451329991432",
      "0.8955890753152951",
      "-0.9631839109227089",
      "-3.037015028878551",
      "-6.726742220457086",
      "2.037185371020651",
      "2.5618956140227147",
      "-0.7675203970125216",
      "-1.7017588695267585",
      "-11.064738482771935",
      "1.7125719771482002",
      "4.134145746289164",
      "0.43273546923507344",
      "3.3172567307694827",
      "-1.1456681178424672",
      "0.005642362295227845",
      "0.16508583088261303",
      "-1.3853782702618391",
      "1.091131725923852",
      "0.08610259619790452",
      "0.2229736143605952",
      "-2.4363552324227506",
      "2.091932883633015",
      "-2.2200725830114427",
      "-1.3419511191947848",
      "-2.030466575978286",
      "1.7923880048562604",
      "-1.0040121772261326",
      "-0.9696419461586905",
      "1.6672714127366894",
      "-7.0345132999143285",
      "-1.9336086935586643",
      "-3.9816204842343708",
      "4.667474591371662",
      "-1.755097383241487",
      "-0.8955890753151017",
      "-0.21098135190713782",
      "-2.175176798168195",
      "-1.5272730419613958",
      "2.037185371019997",
      "0.210981351906886",
      "8.33116213902232e-15",
      "1.022517372240235",
      "2.446392024283877",
      "1.7125719771479684",
      "-1.5899292169845836",
      "1.0906817934683903",
      "0.8842065582542529",
      "0.9662715796222773",
      "-1.0763175122663484",
      "-0.26075058966715015",
      "-0.7277260480527556",
      "0.5299711850658307",
      "-0.7706237843442223",
      "-2.5618956140227316",
      "-4.134145746288899",
      "-1.090681793468366"
    ],
    [
      "0.185717829065788",
      "0.9663154821565088",
      "12.272104782708194",
      "0.8464202354915917",
      "1.8566578605293538",
      "0.9663154821588247",
      "4.446683433523173",
      "62.66835898732771",
      "7.748414840790631",
      "10.646581211982932",
      "12.272104782742327",
      "62.66835898733385",
      "230.9080448807526",
      "33.15540924648027",
      "34.5274390731303",
      "0.8464202354933781",
      "7.748414840781603",
      "33.15540924649624",
      "14.402881200832947",
      "10.975775389625912",
      "1.8566578605335096",
      "10.646581212012283",
      "34.5274390731258",
      "10.975775389629174",
      "7.311159818198742",
      "-0.034299817253399645",
      "0.35660304469536214",
      "-0.05616313573005834",
      "0.14918749403160209",
      "-0.03429981725310992",
      "-0.2599615539701663",
      "0.30725519913866933",
      "-0.3515567204889512",
      "-0.1690387555063317",
      "0.35660304468221016",
      "0.30725519914577065",
      "0.22985632012593163",
      "-0.9974536759522442",
      "-0.1594722444126737",
      "-0.05616313572962802",
      "-0.3515567204902234",
      "-0.9974536759543126",
      "-0.2907614229177762",
      "0.6363889162552948",
      "0.14918749403084933",
      "-0.16903875551034794",
      "-0.15947224441840227",
      "0.6363889162531489",
      "0.19544425381036434",
      "-0.12636421472573894",
      "-0.41314649642900547",
      "-0.4649133098272624",
      "0.4941766676397624",
      "0.2395702691207653",
      "-1.619572674708874",
      "0.12368859519787719",
      "0.7624675860831586",
      "-0.24439807169948907",
      "-1.6818314197713322",
      "1.837860296107291",
      "0.3635715712334211",
      "0.04623866890320887",
      "-0.42196110934959974",
      "0.1921963298077685",
      "-1.1590766796450334",
      "1.283348474707779",
      "-0.22166939849805795",
      "0.11344439620666084",
      "2.174286236872531",
      "0.3899481830498767",
      "-1.2726557139609422",
      "-0.5212447299107699",
      "0.052275784884116654",
      "-2.6409702713520145",
      "-0.24439807170004738",
      "3.052351006280224",
      "9.498521275918614",
      "-2.2778397307071505",
      "-4.183570261833503",
      "1.4528590642018662",
      "9.181254677256488",
      "4.903039773282939",
      "-4.3826913602051265",
      "0.38117962284872725",
      "0.5092274596024309",
      "1.1184162904572228",
      "-0.3389075575088554",
      "-6.8062536788730394",
      "3.307014508412801",
      "-0.17473879203366455",
      "-1.567605986724873",
      "3.843755035610138",
      "2.3790112604998006",
      "0.21721610494504975",
      "0.17273956753940847",
      "-0.4219611093505599",
      "-0.07670863483718746",
      "-0.793635227311306",
      "-0.13466574014899138",
      "-0.2035874681555356",
      "0.5092274596071726",
      "-0.36145217825822584",
      "2.611143767702363",
      "0.7234763142426955",
      "-0.13477848090668348",
      "0.28447492418548503",
      "0.7242045006983177",
      "0.7557142741933117",
      "-0.9322226842006137",
      "0.18816398248832383",
      "-0.030327717067281542",
      "-0.6501936767514864",
      "-1.6357302969536285",
      "1.4506570742755194",
      "0.4422290134681143",
      "0.1134443962044979",
      "-1.751531517435744",
      "-2.5649130453172124",
      "0.5151145675085865",
      "1.9171867829418925",
      "-0.17473879203020115",
      "-0.38417238434831424",
      "2.8217165521838226",
      "-0.8313314962575669",
      "-1.1885693607241143",
      "-0.030327717070927213",
      "-0.2941462052113039",
      "-1.1943687902484867",
      "2.1688198456736845",
      "-0.4320001573875783",
      "-0.08031448629931741",
      "-0.8582439307386519",
      "-1.624876609335162",
      "1.2672415750750232",
      "0.45042848995460993",
      "0.23957026912065044",
      "-1.6818314197826145",
      "0.19219632980302073",
      "2.1742862368724354",
      "-0.1263642147335763",
      "-1.6195726746871404",
      "1.8378602961022565",
      "-1.1590766796475316",
      "0.38994818304199685",
      "-0.4131464964315691",
      "0.12368859519952326",
      "0.36357157124254064",
      "1.2833484747016235",
      "-1.2726557139672343",
      "-0.4649133098338977",
      "0.7624675860758809",
      "0.04623866890740832",
      "-0.22166939848967213",
      "-0.5212447299087094",
      "2.886058465872961",
      "-0.5465921629013056",
      "-2.0915452307307696",
      "3.0523510063053627",
      "2.8860584658945054",
      "3.657984366140527",
      "2.8428259225405914",
      "-0.093151278142849",
      "-0.07670863484349198",
      "-0.5465921628760909",
      "2.842825922553421",
      "-4.80520261255703",
      "-0.24302365054382105",
      "-1.7515315174395178",
      "-2.09154523074055",
      "-0.09315127812911246",
      "-0.2430236505390006",
      "0.8179913745818703",
      "3.068004488766258",
      "-14.6080968621009",
      "9.181254677260888",
      "28.735889399546817",
      "2.3148374008391426",
      "-3.66802131362652",
      "6.303470340297578",
      "-0.3614521782733081",
      "0.4878242743903945",
      "1.3368448558699202",
      "-5.575691683942822",
      "-0.5024338922261873",
      "-0.38417238433981266",
      "-6.464158954433052",
      "6.153270161602796",
      "-3.117621258710076",
      "-0.43299518874616344",
      "1.7528552411521294",
      "1.1184162904778254",
      "0.4878242743770534",
      "5.165210173286319",
      "5.605666984033984",
      "-0.6512886548663012",
      "0.7242045006970496",
      "-1.1112697841941543",
      "-2.8301861535583392",
      "1.9010392318812386",
      "0.8781199936263775",
      "-0.29414620519605744",
      "0.16131895070111477",
      "-2.8641773131637636",
      "-4.747238738724869",
      "1.0106617515688814",
      "-1.5676059867257763",
      "-6.464158954428325",
      "1.0800485172191723",
      "-2.029447570058026",
      "1.3287057749576998",
      "-0.6501936767612773",
      "0.16131895070504804",
      "-0.8288311379120386",
      "5.652028860148605",
      "-2.8673050408694025",
      "-0.8582439307480952",
      "1.2539874690562487",
      "-0.26625832792526727",
      "0.28156886977126283",
      "-2.071113710754127",
      "9.498521275923048",
      "4.9030397732896205",
      "-0.3389075574800302",
      "3.843755035619833",
      "0.05227578486746996",
      "-2.2778397307237848",
      "-4.382691360217008",
      "-6.806253678874234",
      "2.3790112604947624",
      "-2.6409702713400165",
      "-4.183570261804361",
      "0.3811796228398264",
      "3.307014508450279",
      "0.21721610496013147",
      "2.3148374008329813",
      "1.3368448558660022",
      "6.1532701615992575",
      "-0.7936352273253259",
      "3.0680044887854367",
      "-3.6680213136064563",
      "-5.57569168393625",
      "-3.117621258662894",
      "-2.5649130453222164",
      "-14.60809686211054",
      "6.3034703403022165",
      "-0.502433892225589",
      "-0.43299518877371496",
      "1.311618327592982",
      "-38.913207306926545",
      "2.6111437676822677",
      "5.1652101732856375",
      "1.311618327586345",
      "14.419447508575123",
      "12.309019824131036",
      "2.8217165521720684",
      "1.0800485172204886",
      "-38.913207306926374",
      "12.309019824122688",
      "10.184461193450332",
      "-10.654026587672949",
      "0.7557142741958848",
      "-2.830186153560425",
      "-5.4760655498195545",
      "-1.1337449096935588",
      "-1.4591172011176607",
      "-1.194368790205257",
      "-0.8288311379019405",
      "-1.9160335418148486",
      "-8.868621227448015",
      "2.1413844784085936",
      "-1.635730296962077",
      "-2.864177313156318",
      "-1.91603354180509",
      "-3.379841336777228",
      "-2.55382444671812",
      "-1.6248766093155533",
      "-0.26625832792932586",
      "8.455054784816996",
      "1.069334862208325",
      "-9.36923526395151",
      "-0.13466574015107297",
      "0.7234763142491483",
      "-0.9322226841927342",
      "1.450657074279289",
      "0.17273956754610062",
      "-0.20358746815289164",
      "-0.13477848089958852",
      "0.1881639824893289",
      "0.4422290134735623",
      "5.6056669840550635",
      "1.9010392318700635",
      "-4.747238738730005",
      "0.5151145675120942",
      "1.7528552411530107",
      "-0.6512886548772893",
      "0.878119993632896",
      "1.0106617515646998",
      "-1.1337449096678387",
      "-8.86862122741627",
      "-0.8313314962284811",
      "-2.029447570069756",
      "-10.654026587672995",
      "-1.459117201076838",
      "2.1413844784169136",
      "-3.5106017478741105",
      "2.1688198456706345",
      "5.652028860164277",
      "-3.379841336761413",
      "-3.5106017478741225",
      "-1.9577695695970359",
      "1.2672415750861625",
      "0.2815688697836696",
      "1.069334862207169",
      "1.572065879829197",
      "0.46449673414961834",
      "1.9171867829209794",
      "-1.1885693607268928",
      "-0.432000157362507",
      "0.45042848994800827",
      "1.3287057749446378",
      "-2.867305040861",
      "-2.071113710746238",
      "-2.5538244467103577",
      "-9.36923526394329",
      "0.4644967341558289",
      "0.05604800589028558",
      "0.772767598374124",
      "-0.05167298564431837",
      "-0.3177864087765546",
      "-0.056048005888454794",
      "2.594778511917666e-12",
      "0.1087168385849897",
      "-0.02217608772381013",
      "-0.29623537174610226",
      "-0.7727675983687382",
      "-0.10871683859267757",
      "2.8681599726327853e-12",
      "-0.35002442551821744",
      "0.17278134065296172",
      "0.051672985647066585",
      "0.02217608773276415",
      "0.35002442553298524",
      "-5.3822302744789505e-12",
      "0.37254068676324975",
      "0.317786408776278",
      "0.29623537174158315",
      "-0.17278134064134876",
      "-0.37254068677097363",
      "-1.463652241592723e-12",
      "-0.7299177360047225",
      "-0.01700675785922733",
      "0.09929288374661252",
      "-0.029271612154419775",
      "-0.6762992490581714",
      "0.3400553594349465",
      "0.6582414302938611",
      "-0.3938305405254417",
      "-0.5304527686698404",
      "-3.284370750045478",
      "0.030098284238098415",
      "0.5205724425999136",
      "0.19834134908910891",
      "0.28696250132844664",
      "0.05964759496333829",
      "-0.7977922159954596",
      "0.9123090516043443",
      "0.15981440230016",
      "0.3669348695500612",
      "1.9239386021538685",
      "-0.032096485995750226",
      "-0.2112358947007149",
      "-0.24541906695400578",
      "-0.26864857632294015",
      "-2.948619549528246",
      "-0.530452768671651",
      "2.1768767011136334",
      "4.926418918620893",
      "0.6512242012890688",
      "-1.9623025038980075",
      "0.2701362358001172",
      "-1.7206183178694536",
      "-12.902722698960224",
      "3.4486070861448948",
      "3.2090049231396613",
      "0.4137204322722798",
      "0.5720026078218267",
      "3.9933668646195764",
      "-1.3373001527910644",
      "0.34289103775948326",
      "-0.06975225899883784",
      "2.2469705602721737",
      "6.077788833946307",
      "-5.382650783165855",
      "-2.94474964411946",
      "0.24752150751161905",
      "0.2869625013277686",
      "0.06848319570674628",
      "-0.5354092674750476",
      "-0.7503574042921498",
      "1.1282452376532512",
      "0.4137204322755069",
      "0.27935336586598014",
      "5.106135121259249",
      "-3.170998292153698",
      "-0.6398577927161714",
      "-0.08576923516649598",
      "0.5758057674905529",
      "1.073172131941218",
      "0.5586175152540157",
      "-0.02081317321580882",
      "-0.18154501185288896",
      "-0.5273216998421609",
      "-0.14303742556870283",
      "1.4001080877895353",
      "-0.2023777436157387",
      "0.3669348695449189",
      "0.5982645454237028",
      "0.05615263470974408",
      "-0.6960420442740899",
      "0.14226521893458802",
      "-0.0697522589908272",
      "1.8300843782633807",
      "0.9617870874219624",
      "-2.1386944610583867",
      "-1.2231728239321367",
      "-0.1815450118519102",
      "-0.4678594173922094",
      "-0.5076625314926022",
      "-1.7175364927826755",
      "0.6566978114698033",
      "-0.2763017550064236",
      "-1.3246304393332218",
      "-0.7944721111546129",
      "1.2536642703552927",
      "1.1922604385396591",
      "0.6762992490577387",
      "3.284370750055469",
      "-0.05964759496297307",
      "-1.9239386021535065",
      "0.7299177360072294",
      "-0.3400553594334771",
      "-0.030098284241067752",
      "0.7977922159993927",
      "0.03209648599611826",
      "0.0170067578574477",
      "-0.6582414302961455",
      "-0.5205724425998485",
      "-0.912309051596287",
      "0.21123589470318774",
      "-0.09929288374081507",
      "0.39383054053520916",
      "-0.198341349090538",
      "-0.15981440229908392",
      "0.24541906694529514",
      "1.4405359935598905",
      "-0.5089201294956059",
      "-2.087686287276595",
      "2.1768767010851713",
      "-1.4405359935268687",
      "-5.4748424847433996e-12",
      "2.085107831523866",
      "-2.1161528119355815",
      "0.0684831957090224",
      "0.5089201294881208",
      "-2.085107831500587",
      "2.4081512304784025e-11",
      "0.8886625199359213",
      "0.5982645454216426",
      "2.087686287273777",
      "2.116152811926445",
      "-0.8886625199342846",
      "4.509191133802804e-12",
      "5.416478799023301",
      "-3.301424086882086",
      "-1.7206183178433518",
      "-6.878412469519641",
      "-18.48813045218247",
      "13.652513786491136",
      "-0.6715377257831707",
      "0.2793533658689145",
      "-7.576312030894236",
      "-19.89883833483859",
      "-0.4370095995736595",
      "10.931586117486898",
      "1.830084378267246",
      "-3.6608078310633676",
      "6.707982054055857",
      "-7.161887445248433",
      "-0.0440579885066547",
      "0.8057123552642579",
      "0.5720026078287375",
      "-7.576312030890605",
      "0.8437673843607694",
      "2.684208994205008",
      "-3.7062651021276087",
      "0.575805767492263",
      "0.39016950492715247",
      "0.9564905231877169",
      "-2.7791349417838016",
      "-0.47691804738493493",
      "-0.4678594173940459",
      "-1.9057266706849314",
      "-3.13245193358497",
      "1.8760663225614944",
      "3.396057156870773",
      "2.246970560290566",
      "-3.6608078310673817",
      "6.132681223864722",
      "-3.1427750122946425",
      "0.7059383575682359",
      "-0.5273216998537779",
      "-1.9057266707025702",
      "2.118409847530451",
      "-1.2198041982084096",
      "-1.6315368590927009",
      "-1.324630439340303",
      "0.40943180636969484",
      "-2.9751857065834577",
      "1.5166438770725081",
      "0.598600485593086",
      "-4.926418918619827",
      "12.90272269896334",
      "-3.9933668646315197",
      "-6.077788833936353",
      "0.2686485763286915",
      "-0.6512242012879474",
      "-3.448607086159894",
      "1.3373001527752262",
      "5.382650783130142",
      "2.948619549479398",
      "1.9623025038954014",
      "-3.2090049231303714",
      "-0.34289103776625024",
      "2.9447496440744736",
      "18.488130452175547",
      "19.89883833484549",
      "-6.707982054069211",
      "-0.5354092674714482",
      "-5.416478799026347",
      "-13.652513786479895",
      "0.43700959957548524",
      "7.161887445256206",
      "0.05615263469107343",
      "3.301424086878278",
      "0.6715377257817575",
      "-10.931586117470212",
      "0.04405798850233018",
      "-4.079718734182491",
      "-33.38577653155733",
      "5.106135121266655",
      "0.8437673843607221",
      "4.079718734181621",
      "1.6479274668490307e-12",
      "5.788297190263788",
      "0.9617870874014482",
      "6.1326812238571",
      "33.38577653156093",
      "-5.788297190260024",
      "-4.9989385414259976e-12",
      "-6.720426375589305",
      "1.0731721319503822",
      "0.9564905231944797",
      "3.029106695311619",
      "-2.7607659123968302",
      "1.941766850943048",
      "-0.5076625314931795",
      "2.1184098475078077",
      "-7.112514885383045",
      "8.257061735213062",
      "1.231327760587635",
      "-0.14303742556975577",
      "-3.132451933578307",
      "-7.112514885384018",
      "1.7106106495538562",
      "1.8405693901528815",
      "-0.7944721111342955",
      "-2.9751857065922978",
      "-12.285007778052726",
      "0.8813052465215473",
      "4.735173871010155",
      "0.7503574042983083",
      "3.1709982921579645",
      "-0.5586175152382417",
      "-1.4001080877948897",
      "-0.2475215075071232",
      "-1.1282452376506458",
      "0.6398577927053885",
      "0.020813173217085503",
      "0.20237774361496128",
      "-2.684208994210753",
      "2.7791349418180973",
      "-1.8760663225726975",
      "-0.6960420442761148",
      "-0.8057123552612555",
      "3.7062651021168898",
      "0.47691804738411403",
      "-3.3960571568692206",
      "2.760765912388104",
      "-8.257061735211844",
      "-2.1386944610507728",
      "-3.1427750122919713",
      "6.720426375587002",
      "-1.9417668509393977",
      "-1.231327760586717",
      "0.3876490741741263",
      "-1.7175364927844856",
      "-1.219804198201223",
      "1.7106106495498152",
      "-0.3876490741945625",
      "-2.0843025041656094e-12",
      "1.2536642703791445",
      "1.516643877082965",
      "0.8813052465163943",
      "-1.974013861997387",
      "0.9604144118399972",
      "-0.14226521891893576",
      "1.2231728239295605",
      "-0.6566978114727761",
      "-1.192260438526071",
      "-0.705938357554815",
      "1.631536859096127",
      "-0.5986004856049426",
      "-1.8405693901286717",
      "-4.735173871019544",
      "-0.9604144118452763"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.00550573221431447",
    "0.005505733565744363",
    "0.0055057453092629775",
    "0.005505745011454065",
    "0.005505731254838009",
    "0.00550590837896685",
    "0.005505760213911905",
    "0.0055057406222508",
    "0.005505775200906238",
    "0.005505782712173232",
    "0.005505730254367139",
    "0.005505754448554601",
    "0.005505735641377341",
    "0.005505776891541252",
    "0.0055058309955596085",
    "0.005505784423844664",
    "0.0055057460922927765",
    "0.00550574839352272",
    "0.0055057924328214426",
    "0.005505810724438501",
    "0.0055057347916663705",
    "0.005505747803338082",
    "0.005505747444930644",
    "0.005505732354656639",
    "0.005505934408487151",
    "0.005505763786091539",
    "0.005505742514655072",
    "0.005505780068277006",
    "0.00550578856549747",
    "0.005505731442637543",
    "0.005505757684927309",
    "0.005505737287772585",
    "0.005505784012882308",
    "0.005505832793443959",
    "0.005505790631627706",
    "0.005505748558665816",
    "0.0055057507417598395",
    "0.00550579966888355",
    "0.005505817046864072",
    "0.00550577008193698",
    "0.005505769548823707",
    "0.0055057433585533385",
    "0.005506089092536814",
    "0.0055057977012611435",
    "0.005505761128272779",
    "0.005505827073061494",
    "0.005505840637559855",
    "0.0055057415225619015",
    "0.005505787273134004",
    "0.005505751697208351",
    "0.005505829827251338",
    "0.005505929102136222",
    "0.00550584368036647",
    "0.005505771482669869",
    "0.00550577566644979",
    "0.005505859362375302",
    "0.005505892535732622",
    "0.005505768577552376",
    "0.005505743241766431",
    "0.005506066146121573",
    "0.005505797617869213",
    "0.005505760664579268",
    "0.005505824722017787",
    "0.005505838839048907",
    "0.005505741424719712",
    "0.005505787183058338",
    "0.005505751652387349",
    "0.005505829255225808",
    "0.0055059371121654686",
    "0.005505844490589008",
    "0.005505771171203855",
    "0.005505775791009001",
    "0.005505857955655758",
    "0.0055058948366007434",
    "0.005505729985702553",
    "0.005505924422001632",
    "0.005505755527345333",
    "0.005505738747883374",
    "0.005505771915486251",
    "0.005505777317758209",
    "0.005505729201860095",
    "0.005505751351424119",
    "0.005505734096412961",
    "0.005505772236775298",
    "0.0055058136873007745",
    "0.005505777957494101",
    "0.005505743673194405",
    "0.005505745344558832",
    "0.005505786716402174",
    "0.005505799864512264",
    "0.005507119302427531",
    "0.005506454171280409",
    "0.005506038314539616",
    "0.005506405872517564",
    "0.005506628048808588",
    "0.00550590055470724",
    "0.005506263273079403",
    "0.00550598510514861",
    "0.00550655282284767",
    "0.005509226169864345",
    "0.005506803674761797",
    "0.005506128187999634",
    "0.005506213281702711",
    "0.005506734065294621",
    "0.00550748449688159",
    "0.005505830404397213",
    "0.005505783005488271",
    "0.005505890770650315",
    "0.005505899283913149",
    "0.005505753086377714",
    "0.005505821531923441",
    "0.005505768012498421",
    "0.0055058810864683835",
    "0.00550601331421863",
    "0.00550589971386868",
    "0.00550579792082149",
    "0.005505802820565769",
    "0.005505929094877166",
    "0.005505966831995303",
    "0.005505753433022062",
    "0.00550580827877366",
    "0.005505818850430758",
    "0.005505737368986647",
    "0.005505775203862885",
    "0.0055057457603585",
    "0.005505810774547687",
    "0.005505887137259183",
    "0.005505821456940096",
    "0.005505762000074761",
    "0.005505765227068987",
    "0.005505834730658119",
    "0.005505860238721479",
    "0.005505937500563994",
    "0.005505976330507964",
    "0.005505768197292884",
    "0.005505865248681248",
    "0.0055057900560451355",
    "0.005505958430007795",
    "0.0055061889270700565",
    "0.0055059905110133945",
    "0.005505830683454457",
    "0.005505841174483364",
    "0.005506014643174118",
    "0.0055060999284997515",
    "0.005505999102608857",
    "0.005505773118874624",
    "0.0055058806528168296",
    "0.0055057968717795785",
    "0.005505973317837665",
    "0.005506223534679241",
    "0.0055060089916647145",
    "0.005505843044345729",
    "0.00550585311429969",
    "0.005506045277431714",
    "0.005506124212049951",
    "0.005505728356067915",
    "0.005505749028240879",
    "0.005505732925343571",
    "0.00550576732654933",
    "0.0055058124313727115",
    "0.005505773656166616",
    "0.005505741902306727",
    "0.005505743680410243",
    "0.005505781512623186",
    "0.005505795491057051",
    "0.005505808862436307",
    "0.005505762260831093",
    "0.0055058655311503255",
    "0.0055059803979458964",
    "0.005505881154477299",
    "0.005505788458625562",
    "0.0055057931038078045",
    "0.005505905379763076",
    "0.005505941966238775",
    "0.0055057393827560724",
    "0.005505788890088946",
    "0.005505848408854654",
    "0.005505797119301371",
    "0.005505752220561466",
    "0.005505754599739124",
    "0.005505808781798621",
    "0.005505827384411131",
    "0.005505935853380391",
    "0.005506231767238616",
    "0.005505976354880175",
    "0.005505831601513472",
    "0.005505842019010103",
    "0.005506011301864325",
    "0.005506092096989192",
    "0.0055062177364037365",
    "0.00550618311510002",
    "0.005505926100686725",
    "0.005505921508246368",
    "0.005506308735470078",
    "0.005506273589664417",
    "0.005506004777387643",
    "0.0055058447711605445",
    "0.00550585244785271",
    "0.0055060530667076025",
    "0.0055061123514720456",
    "0.0055057722933223524",
    "0.005505776153668419",
    "0.005505862139714116",
    "0.005505892648043527",
    "0.005505779204990706",
    "0.005505874443909819",
    "0.005505898445871705",
    "0.005506093258560629",
    "0.005506189458853638",
    "0.005506234164882963"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.1256107393990087096000000 +/- 3e-30]",
      "[2.888012855656300936177854 +/- 2.54e-25]",
      "[4.469675812278148751706276 +/- 2.21e-26]",
      "[1.132431566197585195947808 +/- 1.03e-25]",
      "[0.5244742167633051068815189 +/- 4.68e-26]",
      "[0.07544421662693493417184851 +/- 2.65e-27]",
      "[8.286899554571804558059764 +/- 7.31e-26]",
      "[0.09808935579716739174064056 +/- 2.02e-27]",
      "[0.07700724064913124482894713 +/- 1.65e-27]",
      "[4.981742258172513840306854 +/- 1.62e-25]",
      "[0.5141059511067560738378356 +/- 1.46e-26]",
      "[0.6030659250420325343494721 +/- 5.81e-27]",
      "[0.03579021238746732308802804 +/- 2.62e-27]",
      "[0.03662666217381413778660870 +/- 2.67e-27]",
      "[0.03748240144898265957662220 +/- 2.94e-27]"
    ],
    [
      "[0.06561246067315877716150000 +/- 3e-30]",
      "[0.1894511548385072671616914 +/- 2.28e-26]",
      "[1.017950845007321824707572 +/- 5.13e-26]",
      "[0.1137818148446754651572272 +/- 4.26e-26]",
      "[0.06709975083685797070252861 +/- 4.05e-27]",
      "[0.02802702641332055073661084 +/- 4.39e-27]",
      "[0.3994736760187302011099410 +/- 1.67e-26]",
      "[0.02490338560184080309222715 +/- 2.23e-27]",
      "[0.02266517016969565521638730 +/- 1.90e-27]",
      "[2.511012708879652879796949 +/- 4.06e-25]",
      "[0.2715200936883879387244155 +/- 3.75e-26]",
      "[0.2883495874610430965756295 +/- 4.53e-26]",
      "[0.01283227196885933390206017 +/- 3.53e-27]",
      "[0.01826233220627773128603458 +/- 3.37e-27]",
      "[0.009765812674862693097563845 +/- 4.06e-28]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.22160912491381168
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack3_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 3,
  "lambda_polygon": 4,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.0",
    "0.135"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "2.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-1.1102230246251565e-16",
    "-0.9999999999999999",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "2.0",
    "-1.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.005689794818817968",
      "0.005696077112502967",
      "0.008657351762513272",
      "0.00577314061276576",
      "0.006283034624508326",
      "-2.2334501068587094e-05",
      "4.6200504664079926e-05",
      "-2.5991527681409482e-05",
      "0.0001057490929793469",
      "8.835912130143336e-05",
      "1.8448513527118368e-05",
      "-5.478001238718157e-05",
      "0.0003033813846736088",
      "-0.0005796924822504189",
      "-6.930173371360005e-05",
      "4.108447897581629e-06",
      "-0.00023713441492713175",
      "-1.4955793944331303e-05",
      "0.0001261023376711695",
      "0.0001214577607878955",
      "4.731776383739804e-05",
      "-5.579725247131123e-05",
      "0.00011166492171442642",
      "0.0008614530712388749",
      "-5.521369813762592e-06"
    ],
    [
      "0.005712072513343973",
      "0.00570462897167495",
      "0.010399162849836796",
      "0.005803150083727689",
      "0.006634867926104644",
      "-3.5392017649378706e-05",
      "6.109647348932267e-05",
      "-2.6627972422870645e-05",
      "0.00016758714453452957",
      "0.0001175258119327714",
      "2.3140763327597246e-05",
      "-0.00010067725219460359",
      "0.0005130483037325479",
      "-0.001088650816914877",
      "-0.0001314798014215209",
      "1.0280503299095057e-06",
      "-0.00043168537674902484",
      "-3.7296625732806034e-05",
      "0.00018911835524698333",
      "0.0002510001956393933",
      "6.555796853173579e-05",
      "-8.20149338049473e-05",
      "0.0001115922957307884",
      "0.0014565413682854323",
      "5.757631942419952e-05"
    ],
    [
      "0.0057591678122610465",
      "0.005770156947129785",
      "0.014533049678213967",
      "0.006022230177362311",
      "0.007200683459831816",
      "-6.868665481906918e-05",
      "-7.820167189947481e-05",
      "-8.792482138382796e-05",
      "0.0002804628926028969",
      "0.00028682027656682334",
      "6.351353766788176e-05",
      "-0.00017676992203760768",
      "0.0012427348880483182",
      "-0.0021908363982713714",
      "-0.0003777142657979037",
      "7.2489866944712355e-06",
      "-0.0007410989409663841",
      "-8.927725085003282e-05",
      "0.0003033443758655691",
      "0.0004556744576312105",
      "0.0001354679591183834",
      "-0.0001640597666076722",
      "7.958717684756664e-05",
      "0.0019869232150316945",
      "5.765583395557987e-05"
    ],
    [
      "0.005780444370843751",
      "0.005755670634278164",
      "0.01723765408916598",
      "0.005963268327158155",
      "0.0077369007798882275",
      "-5.942594591852466e-05",
      "0.00020543185892616333",
      "-3.348795999109409e-05",
      "0.0003449342033045084",
      "0.0003332158226050081",
      "4.9240938802634186e-05",
      "-0.00020942911532895558",
      "0.0011726325129821572",
      "-0.002257356681913742",
      "-0.00020677067193802386",
      "-1.0790939222685455e-05",
      "-0.0009486890763420163",
      "-7.155546692034419e-05",
      "0.0003937482002991292",
      "0.00047099138111089976",
      "0.00011778958182092758",
      "-0.00010120599798171888",
      "0.0003571460030683611",
      "0.0034699219403010583",
      "0.00016975230735598873"
    ],
    [
      "0.005687765800206708",
      "0.00570066596612168",
      "0.008901234286966151",
      "0.005819799031345586",
      "0.006221660669330944",
      "-2.2975879339775575e-05",
      "5.97802250459081e-06",
      "-3.4160693623409535e-05",
      "0.00010046835512074386",
      "0.00010579812782575133",
      "2.231002585124434e-05",
      "-4.642596960071582e-05",
      "0.0004535599158622563",
      "-0.0006269320094942918",
      "-0.00010576938741437166",
      "8.78389773535176e-06",
      "-0.00023477084884185174",
      "-2.5262236720576182e-05",
      "0.0001137612366160402",
      "0.00015577956854670357",
      "6.867272840601229e-05",
      "-6.113436517030141e-05",
      "0.00012865996673219393",
      "0.0007769952462501623",
      "8.75948900732517e-06"
    ],
    [
      "0.005980254444136466",
      "0.005944518466325542",
      "0.024086712752388637",
      "0.006173321710546316",
      "0.010900630899494352",
      "-0.0001479896877471298",
      "0.0007986209412979436",
      "-5.639399710173099e-05",
      "0.0007957143155678646",
      "0.0003472561907025258",
      "6.0435248517630126e-05",
      "-0.00036737253223290936",
      "0.00032111514795897956",
      "-0.003881019595426859",
      "0.0001765839709954709",
      "1.840178999680118e-05",
      "-0.001766348067493193",
      "4.5839883197286294e-05",
      "0.0010419542769896512",
      "0.0007206144451689533",
      "0.00019444647529017663",
      "-0.0004046938774774873",
      "0.00127146927321395",
      "0.00739430140378325",
      "-0.0001201188411113084"
    ],
    [
      "0.005891761560511202",
      "0.006008094839697841",
      "0.016383455372486182",
      "0.007224019504366247",
      "0.007995063227698758",
      "-0.0001779082980672724",
      "-0.0008270779826717008",
      "-0.0005021966463424461",
      "0.0004994963550697954",
      "0.0005449212704635969",
      "0.00024766816595686337",
      "-6.4831846460989e-05",
      "0.003265924779412457",
      "-0.003220826380184906",
      "-0.001322059454779854",
      "0.0001549366454064551",
      "-0.0007015827923960096",
      "-0.00019455950850183744",
      "0.0005542731356320779",
      "0.001090550458672585",
      "0.0005924576000722516",
      "-0.0006552236164851272",
      "6.717470429492432e-05",
      "0.0001246150447828873",
      "-0.0006182480945165943"
    ],
    [
      "0.005703883801685336",
      "0.0057205193670973814",
      "0.009073607794307808",
      "0.00583368809035145",
      "0.006432697392335196",
      "-3.1151469506901104e-05",
      "2.471908063401201e-05",
      "-4.866326408157057e-05",
      "0.0001358325967076271",
      "0.00011171760943249831",
      "3.0863527766181315e-05",
      "-5.597844789041505e-05",
      "0.000397561911955249",
      "-0.0007407923492864367",
      "-0.00013572294483022942",
      "1.2930143240362646e-05",
      "-0.00028145960400309663",
      "-2.4959737199284974e-05",
      "0.00015976518766031884",
      "0.00015348197571267582",
      "7.929090448501191e-05",
      "-8.918285914523475e-05",
      "9.968014080721044e-05",
      "0.000928738345927141",
      "-3.192307761491657e-05"
    ],
    [
      "0.005821812889919704",
      "0.0058160484791422015",
      "0.020346204277870164",
      "0.006153006211761552",
      "0.008380821381013303",
      "-6.83332525246965e-05",
      "0.0003411939684000689",
      "-4.8615086126516246e-05",
      "0.0004362175969699576",
      "0.00039432463194883337",
      "4.625844041089227e-05",
      "-0.00020251298836014317",
      "0.001347812080495729",
      "-0.0025717333630546763",
      "-0.00012828053913386777",
      "7.749676677482897e-06",
      "-0.0011345456872636963",
      "-5.6542992743890594e-05",
      "0.0005223949772987514",
      "0.0005353003345807288",
      "0.0002011272592992552",
      "-0.00014210014863434394",
      "0.0007704121064303039",
      "0.00453976001133993",
      "0.00014466707274085448"
    ],
    [
      "0.005801811756355787",
      "0.005874152213581211",
      "0.01178577659770708",
      "0.006297125323476014",
      "0.007484231095067139",
      "-8.590887981041492e-05",
      "-3.223659987931155e-05",
      "-0.0002182225578113512",
      "0.0003214801972435058",
      "0.0003324162207321866",
      "0.00013981938659074898",
      "-3.5362262026558475e-05",
      "0.000874289208311431",
      "-0.0010003664413264044",
      "-0.00038942216505749724",
      "7.083726937596602e-05",
      "-0.000332488908243937",
      "-2.0850304533450014e-05",
      "0.00041392393013109575",
      "0.00018267160030171911",
      "0.00024326397912933102",
      "-0.00030746670099692094",
      "0.0003836233080076476",
      "0.001109365196297946",
      "-0.0004280364827219171"
    ],
    [
      "0.005678512138869524",
      "0.005695145838845527",
      "0.00807332681763338",
      "0.005790262615407901",
      "0.006085739639973267",
      "-1.6418651226851068e-05",
      "1.377678156237069e-05",
      "-3.087496302118236e-05",
      "7.472812774663657e-05",
      "8.628625002770388e-05",
      "1.8572437933101588e-05",
      "-2.719821961120228e-05",
      "0.0003133404596753634",
      "-0.00038682554461660603",
      "-6.63503604411279e-05",
      "8.739380953275848e-06",
      "-0.00015059304588547752",
      "-1.2166431914118596e-05",
      "8.982948942031078e-05",
      "8.109988245320113e-05",
      "5.330453192112716e-05",
      "-4.657012988049209e-05",
      "0.00012087376859175344",
      "0.0005464613496681514",
      "-2.2760613851287423e-05"
    ],
    [
      "0.005778368288830276",
      "0.005782619945509839",
      "0.01637583322082547",
      "0.006112413451207344",
      "0.007645730168730762",
      "-5.6875213616592866e-05",
      "0.0003098572114023915",
      "-5.787822541873466e-05",
      "0.00031661428261682664",
      "0.00017438856711925917",
      "3.3653881054526094e-05",
      "-0.0001348614353213132",
      "0.0011555984264287815",
      "-0.0011913974397398037",
      "-6.305234791947762e-05",
      "1.5495709047536213e-05",
      "-0.0006753010804724232",
      "-2.3744677798651405e-05",
      "0.00039137750425879655",
      "0.00035605276946928575",
      "0.00014442500246959384",
      "-0.00014920783998110436",
      "0.0006114627150356887",
      "0.0031679349994210375",
      "1.3885330628633016e-05"
    ],
    [
      "0.005692313422964588",
      "0.00571795527843028",
      "0.008121785487426227",
      "0.005842870125230623",
      "0.006224790708307499",
      "-2.8840133818594062e-05",
      "-2.0424439355159082e-05",
      "-5.562994554817658e-05",
      "0.00010341119775972349",
      "9.380907596818532e-05",
      "3.015741075145163e-05",
      "-3.8426577477581014e-05",
      "0.0003706504750484721",
      "-0.0005150118969055212",
      "-0.00013259054011139943",
      "1.6457576971845564e-05",
      "-0.0001743855928007997",
      "-1.9531752064131884e-05",
      "0.00012258214250518844",
      "0.00011976968189683235",
      "7.674662790022238e-05",
      "-9.187088178183635e-05",
      "8.28536038510652e-05",
      "0.0005051999914903952",
      "-6.582638153057837e-05"
    ],
    [
      "0.13472299631700704",
      "1.809295604602749",
      "12.725460559121574",
      "0.411230509838459",
      "1.098636543756171",
      "0.3438635653365733",
      "1.2794477215529638",
      "-0.022802844555568164",
      "0.06519698984161304",
      "3.474919247212152",
      "0.5354078002894784",
      "-0.7950126755532795",
      "-0.1812982846096549",
      "0.575197257585525",
      "-0.6633818401682329",
      "-0.3375638229795148",
      "-0.0238797146477554",
      "-0.2274211160358075",
      "0.3697699093747133",
      "3.2920115387387083",
      "-0.6651464054685179",
      "1.1549641418152998",
      "-2.2605924387799856",
      "3.6806485586766198",
      "0.049490544742700815"
    ],
    [
      "0.014766216186345722",
      "0.013669530519045629",
      "0.3844171229384082",
      "0.020902080370763847",
      "0.12776956462912478",
      "-0.008392189832912327",
      "-0.011324566838874759",
      "-0.006179228956635562",
      "0.023818612967500583",
      "0.004861861386942035",
      "0.004639668504310992",
      "-0.019416504771951382",
      "0.07004255462713253",
      "-0.17576160733802293",
      "-0.040983580396961566",
      "0.0010053459352912793",
      "-0.057050609222746636",
      "-0.009780644863329453",
      "0.023352135845615584",
      "0.05385294738267636",
      "0.009903824064877805",
      "-0.024011681199742486",
      "-0.025051272593610605",
      "0.12083616599535735",
      "0.009903531219613697"
    ],
    [
      "0.005847558930563842",
      "0.006009656441849198",
      "0.012126690862874235",
      "0.006725867660542662",
      "0.00767149142765431",
      "-0.00014960273492352393",
      "-0.00043396707800688107",
      "-0.0003790031467465886",
      "0.00040728288118719767",
      "0.0004326365673106552",
      "0.00020678205529092153",
      "-5.65156243574318e-05",
      "0.0016300727733994352",
      "-0.001963282918382086",
      "-0.0009104299015142894",
      "0.0001282784880807252",
      "-0.00042969688645016346",
      "-0.00010793316374701542",
      "0.0004774675800556911",
      "0.000496033291099304",
      "0.00044135788736104144",
      "-0.000556654545050436",
      "8.673399070737169e-05",
      "0.00022086033158510304",
      "-0.0005891934588008272"
    ],
    [
      "0.005732903515773425",
      "0.005755491683366472",
      "0.014114164858827837",
      "0.0060102444766007585",
      "0.00699200179900211",
      "-3.830625762162487e-05",
      "0.00015291560679388076",
      "-3.2319895447453884e-05",
      "0.00021402411353669588",
      "0.0003153921676408902",
      "3.95386676299674e-05",
      "-0.00011139258573174381",
      "0.0009469543804947931",
      "-0.0011922884327739737",
      "-5.012527116963475e-05",
      "6.479333792695938e-06",
      "-0.0005274700472346178",
      "-2.9013971790719254e-05",
      "0.0002552547323112908",
      "0.00031704514131162837",
      "0.00013809032431476434",
      "-7.230918194377301e-05",
      "0.0006278374327603072",
      "0.0022793545344935977",
      "8.389719943858338e-05"
    ],
    [
      "0.005792122214546286",
      "0.005778967134638919",
      "0.02144331215942853",
      "0.006074195095322699",
      "0.008037672145689232",
      "-6.535979017654083e-05",
      "0.0002933894390742407",
      "-6.97409080373241e-07",
      "0.00039113934323515046",
      "0.00046282031027201947",
      "4.657489846000733e-05",
      "-0.0002558117712321646",
      "0.0016923147043612868",
      "-0.002753495905616967",
      "-0.0001721902300377019",
      "-1.4911719911918456e-05",
      "-0.0011907462823765875",
      "-9.84559303705327e-05",
      "0.0004310352505884561",
      "0.0006494753716846623",
      "0.00017493640752431",
      "-9.078421710249922e-05",
      "0.0007419165719841059",
      "0.004623713808732981",
      "0.00037541744639863584"
    ],
    [
      "0.005836789959309078",
      "0.005958335683182872",
      "0.01590839806446481",
      "0.006314624790113906",
      "0.00815284436239035",
      "-0.0001413495872515608",
      "-0.00010354936223888141",
      "-0.0001786736748734971",
      "0.0004522274267967372",
      "0.0004971464882576456",
      "0.00012345164709850586",
      "-0.00027774219814975126",
      "0.001440709740657097",
      "-0.002664023262304957",
      "-0.0005638873600892512",
      "4.883568628445439e-05",
      "-0.000869095057414375",
      "-0.00011135495373979197",
      "0.0005044482475327488",
      "0.0007118307911340725",
      "0.00032397225668952137",
      "-0.00040022686794508565",
      "0.00036298476450469903",
      "0.002421612354251491",
      "-6.794404641810174e-05"
    ],
    [
      "0.006349138467572589",
      "0.006311945548167597",
      "0.04821477002902157",
      "0.007031087442699014",
      "0.015586083265524471",
      "-0.0005365553764339389",
      "-0.00027071960496761175",
      "-0.0003842081879428133",
      "0.0018481603885752043",
      "0.0011976104956088628",
      "0.00036753065212550315",
      "-0.0015599774494740233",
      "0.006018927519522153",
      "-0.014036235699361063",
      "-0.0027133576394412274",
      "-2.6368143415876657e-05",
      "-0.004946488676710402",
      "-0.0007027479666378619",
      "0.0018691449684501717",
      "0.0037432197404897046",
      "0.0007468048030615051",
      "-0.0012430820560006518",
      "-0.0011452788426839246",
      "0.013002036223329943",
      "0.0009830879079772647"
    ],
    [
      "0.2631454078967718",
      "5.85331184844348",
      "6.8456923032681924",
      "0.17306696362569154",
      "3.7124764301477002",
      "-0.8169938090121734",
      "0.16021085820495795",
      "-0.06536105104964732",
      "0.6447700159291527",
      "3.043641486445216",
      "0.37909238742265977",
      "-1.9170684817400616",
      "0.18841023017760836",
      "-1.1332624337456223",
      "0.21236051414278842",
      "0.22317693660692334",
      "-0.4526339489806661",
      "0.1018076524572775",
      "0.6993591428508374",
      "2.8678483822483747",
      "0.30333064077060073",
      "-2.1764497689623252",
      "0.6421940327851979",
      "2.5911684982716303",
      "-0.32656767663078173"
    ],
    [
      "0.005694671420660222",
      "0.00569503364272803",
      "0.009074316847807115",
      "0.005784732414915058",
      "0.006348039878113625",
      "-2.489242870756676e-05",
      "3.235164050951571e-05",
      "-2.8805093335560617e-05",
      "0.00011982144983178504",
      "9.983514985864007e-05",
      "2.1749243461937616e-05",
      "-6.117462285649776e-05",
      "0.0003886585625583735",
      "-0.0007526827405459578",
      "-0.00010607964756749301",
      "4.360355871089603e-06",
      "-0.0002916261297355419",
      "-2.563739398427072e-05",
      "0.0001373978577828941",
      "0.00015921267960498773",
      "5.569021354157011e-05",
      "-6.118596834592668e-05",
      "9.104024345263474e-05",
      "0.000972070375668876",
      "1.6124192716389156e-05"
    ],
    [
      "0.0057038629297032194",
      "0.0057175191956258245",
      "0.009871569887931959",
      "0.005855711938358192",
      "0.0064420314521696125",
      "-3.3326061643613586e-05",
      "1.9995577494357834e-06",
      "-4.511655089345557e-05",
      "0.00014088192836993015",
      "0.00012577740659637488",
      "2.9533200234196398e-05",
      "-7.096287843060843e-05",
      "0.0005803456104189226",
      "-0.0009229465652109847",
      "-0.0001631793191559351",
      "1.0446851597825008e-05",
      "-0.0003400221734384226",
      "-3.8666953167118556e-05",
      "0.00015672560177409952",
      "0.00022221552461249881",
      "8.624186871243687e-05",
      "-8.895514003192362e-05",
      "0.00010408395769413594",
      "0.0010562997788085378",
      "1.8782648431125753e-05"
    ],
    [
      "0.1901180448260982",
      "0.11018682085049622",
      "3.63916826480393",
      "0.875309275316514",
      "1.839861970174296",
      "0.06813649170487614",
      "-0.26235218774341523",
      "-0.395393775923553",
      "0.2686852523377123",
      "-0.4978902189104993",
      "-0.12006957550071319",
      "0.422230683679612",
      "0.5493362671521391",
      "-2.295845175806507",
      "-0.5007703592716103",
      "0.11571730776519992",
      "-0.6800483644437346",
      "0.02708179821669345",
      "0.5157296804034418",
      "-0.14892025889330127",
      "0.2538793236833923",
      "0.023604141918426982",
      "-1.4204371196911183",
      "0.2620101241704858",
      "-1.142772860222761"
    ],
    [
      "0.8552326650130722",
      "9.450925588242422",
      "5.804200544342373",
      "0.5460138143995474",
      "3.0064732588992964",
      "-2.5915209425005425",
      "-1.4784837749526623",
      "0.1520266630109632",
      "-0.05473914022248864",
      "6.348715051567235",
      "-0.8467751752793197",
      "1.7786857627885229",
      "-1.1617370038971488",
      "0.8912356862936439",
      "-0.022158539310163046",
      "0.4120547042049399",
      "-0.2463609602871552",
      "0.4320484207709408",
      "1.1546573567922795",
      "0.8663119608226136",
      "-1.5915600771030964",
      "-2.59754697176181",
      "-1.2637291162229274",
      "-0.23981489109465437",
      "-0.005035693706124847"
    ],
    [
      "0.2606682380409603",
      "9.113959249740432",
      "12.74575438631717",
      "0.8607397343907465",
      "2.4195899657496893",
      "0.02517568130145435",
      "0.6441714557880429",
      "-0.41074261848167326",
      "0.41204453484348097",
      "7.977269883805375",
      "-0.6033416127434807",
      "-0.1490329189257951",
      "-1.17737830187567",
      "0.48546637608657084",
      "-0.39973660014747786",
      "0.7012046251362363",
      "0.5070802258492484",
      "0.02459298450313688",
      "0.5697426441877922",
      "-5.01020750453916",
      "1.493839458091724",
      "-0.600474422226963",
      "0.9950672942098618",
      "0.392521298826452",
      "-0.8842105797199236"
    ],
    [
      "0.0056892798039844955",
      "0.0056944624039439095",
      "0.009173653508257757",
      "0.005782934933069369",
      "0.006286069241090314",
      "-2.296914474347138e-05",
      "2.5979949260769334e-05",
      "-2.2745967319894415e-05",
      "0.00010791008354857643",
      "0.00011912725295665408",
      "1.9467588678780474e-05",
      "-6.585438854688626e-05",
      "0.0003987813754181396",
      "-0.0007204418607217108",
      "-8.304235559389764e-05",
      "1.1835324965438556e-06",
      "-0.00027272365166703663",
      "-2.271523992376902e-05",
      "0.00012334831665448056",
      "0.00014897365488972228",
      "5.047717085068906e-05",
      "-4.96486469900715e-05",
      "0.00013415132363694908",
      "0.0009220105602806283",
      "2.6716872150517604e-05"
    ],
    [
      "0.005730867290960351",
      "0.005731998062653804",
      "0.012148950429904496",
      "0.005874545557937935",
      "0.006903758535184088",
      "-5.372797326364071e-05",
      "2.6110562588953856e-05",
      "-3.569265659700112e-05",
      "0.00022090764010983976",
      "0.0001715584092131265",
      "3.132072925887844e-05",
      "-0.00015807135750709692",
      "0.0008401496405393641",
      "-0.0015911857780058086",
      "-0.00022622845578256032",
      "3.700809026764478e-07",
      "-0.0005970356751592265",
      "-6.794366743807614e-05",
      "0.00023530202744383567",
      "0.0004175123811736328",
      "0.00010234069655062948",
      "-0.00012229289880490125",
      "0.00011892121388083086",
      "0.0018615105986311137",
      "0.00012725127878361633"
    ],
    [
      "0.005704196569272955",
      "0.0057162338269904165",
      "0.010021706863381974",
      "0.0058295642022162",
      "0.006494387469864341",
      "-3.3792750928652e-05",
      "3.799351778163532e-05",
      "-3.249698348173964e-05",
      "0.0001446461608387281",
      "0.00014290832392475586",
      "2.6815105916783976e-05",
      "-8.968894276829289e-05",
      "0.0005178969919272144",
      "-0.0008986030200577425",
      "-0.00012002935517448765",
      "4.210260226613656e-06",
      "-0.0003486043500011115",
      "-3.195108570667573e-05",
      "0.0001637980484801112",
      "0.0002219433434720012",
      "7.503101865102375e-05",
      "-7.952879593032255e-05",
      "0.00016120490495872351",
      "0.0011957792616728556",
      "3.421123401675241e-05"
    ],
    [
      "2.866359395684446",
      "7.782943594652949",
      "12.849531610728022",
      "3.2224297841908434",
      "3.1412018038682326",
      "-0.3005103549222337",
      "1.133977698589437",
      "2.228160280719995",
      "-0.3796163438490109",
      "3.2652438063631393",
      "-1.2817852441957842",
      "-2.791794515253869",
      "-0.6583989451833071",
      "-3.5149471903596194",
      "0.8844200248308426",
      "-4.594953574164673",
      "-1.2182350272940756",
      "0.6477078049795136",
      "1.7066673913774646",
      "0.7805320787612814",
      "3.715756068326123",
      "-0.7698249287125475",
      "0.3536955132228951",
      "-0.07086461596142588",
      "0.09856068303508037"
    ],
    [
      "0.1187146979248274",
      "0.23544976545260374",
      "6.973866182845951",
      "1.0133099427615782",
      "2.0883530597797084",
      "0.14950333224670315",
      "0.8105304374281522",
      "-0.06859966615797065",
      "0.15230370209675878",
      "1.1409784065175264",
      "-0.09711293367727215",
      "0.18204278136972493",
      "0.4224787605672835",
      "2.2293992128807054",
      "1.2265876137478804",
      "-0.0003420790413090473",
      "0.2777014825055593",
      "0.3185426195350574",
      "0.4584204503822649",
      "0.46602033786104136",
      "0.4671620967586725",
      "0.6233468068314754",
      "2.5726584748195584",
      "3.0048652073122377",
      "-0.6839102924178011"
    ],
    [
      "0.005679498052132005",
      "0.0056888757611150195",
      "0.008165352191465141",
      "0.005770632972521",
      "0.006114234424436103",
      "-1.6096834842399123e-05",
      "2.7455656968008532e-05",
      "-2.6258813733246257e-05",
      "7.886095133695862e-05",
      "7.529448399273284e-05",
      "1.671680919230524e-05",
      "-3.078713010343022e-05",
      "0.00029070021845683673",
      "-0.0004253098199916637",
      "-6.358569691683148e-05",
      "6.556425318778074e-06",
      "-0.00017310770173866057",
      "-1.2710710947693991e-05",
      "9.433931641189069e-05",
      "7.96362673503953e-05",
      "4.4653122141934277e-05",
      "-4.412057337745179e-05",
      "9.907371177386008e-05",
      "0.000631107350812845",
      "-1.3149503825302886e-05"
    ],
    [
      "0.005684196918105117",
      "0.005695204763542016",
      "0.00875840127165688",
      "0.005804338682894468",
      "0.0061747233784578285",
      "-1.9234315274955955e-05",
      "7.0771146226230235e-06",
      "-3.08738316847703e-05",
      "9.175444472661913e-05",
      "9.754431183906034e-05",
      "1.9223117908733296e-05",
      "-3.9062459588941726e-05",
      "0.00041735645057512205",
      "-0.0005963341201485089",
      "-9.49567567655543e-05",
      "7.646919750871841e-06",
      "-0.00022302519675960008",
      "-2.271391319226684e-05",
      "0.00010464082090686655",
      "0.00012795578235427944",
      "6.041263971504918e-05",
      "-5.047229015586342e-05",
      "0.00011315400228428891",
      "0.0007330009892512242",
      "7.542078910574583e-06"
    ],
    [
      "0.005698656738918135",
      "0.005717116780237229",
      "0.010062840727407063",
      "0.005844277413493472",
      "0.006415658493781511",
      "-3.0063478575858108e-05",
      "2.9835171365879506e-05",
      "-2.962768432097144e-05",
      "0.00013176890832920554",
      "0.00014233355155242374",
      "2.1852780112468375e-05",
      "-8.082232459786857e-05",
      "0.0005699452857626072",
      "-0.0008540599356332902",
      "-0.00011149395572965613",
      "5.216587590723914e-06",
      "-0.0003317386515851271",
      "-3.332315099689242e-05",
      "0.00014677909439419836",
      "0.00022242175142077387",
      "8.170298561104432e-05",
      "-6.931320361566898e-05",
      "0.00018321579667399208",
      "0.0011483258036852984",
      "5.068422295550169e-05"
    ],
    [
      "0.6227111598066895",
      "2.229833079475007",
      "11.385471626536908",
      "0.37275640784161684",
      "1.171810202934584",
      "1.1456966310102747",
      "-2.186841561439402",
      "-0.35109319078922335",
      "0.4815349483341345",
      "-4.405389558232905",
      "-0.5893098664170567",
      "0.9486808379640217",
      "1.1011334850292733",
      "-0.8391706147167536",
      "-0.38475521234228416",
      "0.027650267350278385",
      "0.5316614451525515",
      "-0.19169606324608915",
      "0.6498699024664354",
      "0.684090311404057",
      "-0.40896532115690276",
      "1.0887119218432326",
      "1.556184433599012",
      "-2.230556056513453",
      "-0.2737080296895783"
    ],
    [
      "0.45309881300842997",
      "7.520102587237083",
      "6.700691460331937",
      "0.9827883755581187",
      "4.892400888773222",
      "0.09782064477035847",
      "-0.22678059694028127",
      "-0.527422150649383",
      "0.6963428356236082",
      "-3.3669875936455544",
      "0.13146455976588783",
      "2.497522896438878",
      "0.869455039094025",
      "-2.0420444282873285",
      "-0.3402927661548187",
      "1.1144807796190168",
      "-0.893102948986813",
      "0.08790539687862253",
      "1.2301250014133531",
      "3.2442911211087893",
      "2.1019551264985186",
      "-0.31077974215820653",
      "-0.5933776823760547",
      "1.2006743794751962",
      "-1.4063359527780392"
    ],
    [
      "0.0057467185985947515",
      "0.005820823115662564",
      "0.010556028461328814",
      "0.006221090227109011",
      "0.00674865018293589",
      "-6.418127107915663e-05",
      "-0.00018195873451135",
      "-0.0001693471889088105",
      "0.0002091660025798609",
      "0.0002619465526489466",
      "8.659021064427588e-05",
      "-3.958328829691414e-05",
      "0.0010489461035260782",
      "-0.0010841051396893008",
      "-0.0003815280184183816",
      "5.423847942495291e-05",
      "-0.00028274346224983814",
      "-5.013238584578787e-05",
      "0.00024807869686744867",
      "0.0003116401596996893",
      "0.0002258127257937747",
      "-0.0002236776195374202",
      "0.00021751365268919966",
      "0.0005119824522120116",
      "-0.00023054373823933822"
    ],
    [
      "0.005680042189791569",
      "0.005696624935612691",
      "0.007857404754291449",
      "0.005802072166721464",
      "0.0060745470707849825",
      "-2.0127149642570195e-05",
      "-1.9093803898538075e-05",
      "-4.022904030426472e-05",
      "7.7410093276018e-05",
      "7.80882450619754e-05",
      "2.2758471474172283e-05",
      "-2.6921174062394552e-05",
      "0.0003437002335808181",
      "-0.0004440261425445374",
      "-0.00010628494667959314",
      "1.1847410830248768e-05",
      "-0.0001516154237472187",
      "-1.881226195913574e-05",
      "8.944054655464973e-05",
      "0.00010217396224099409",
      "6.0137881398163924e-05",
      "-6.252391902031375e-05",
      "7.086164111275262e-05",
      "0.00043878586076807484",
      "-3.194421691880053e-05"
    ],
    [
      "0.005677572359152488",
      "0.0056874912129856155",
      "0.007866183700303404",
      "0.00576864028749188",
      "0.006073916851202649",
      "-1.8536406908513354e-05",
      "1.5700691481341775e-06",
      "-2.7699631131669255e-05",
      "7.547990015342981e-05",
      "6.80611924176954e-05",
      "1.7350730081829897e-05",
      "-3.492569055893962e-05",
      "0.00030799486346790185",
      "-0.00045220419343427695",
      "-8.544149303289489e-05",
      "7.3209352540523905e-06",
      "-0.00016756286083140833",
      "-1.8446173483068767e-05",
      "8.571602058961755e-05",
      "0.0001113103295353325",
      "4.90028901801042e-05",
      "-5.2363079542921125e-05",
      "6.990748564941097e-05",
      "0.0005344485472565966",
      "-3.481407257465234e-06"
    ],
    [
      "0.00567843049478357",
      "0.005689984664402582",
      "0.007851837267601292",
      "0.005767204626926586",
      "0.0060860652632521465",
      "-2.0482799994201473e-05",
      "-3.387661782006355e-06",
      "-2.7849038795420232e-05",
      "7.841286977956273e-05",
      "7.060368408637202e-05",
      "1.785405012477576e-05",
      "-4.1327964235316415e-05",
      "0.0003098294330669972",
      "-0.0004855084324790387",
      "-9.327985006973089e-05",
      "6.989045200788272e-06",
      "-0.00017547961889760957",
      "-2.071277715681278e-05",
      "8.75242047678191e-05",
      "0.00012308489653768898",
      "5.071420456093693e-05",
      "-5.677641258575883e-05",
      "6.119418501344102e-05",
      "0.0005379118687371676",
      "1.510094591045953e-06"
    ],
    [
      "0.005689832194262672",
      "0.005700803951423877",
      "0.008992738182268234",
      "0.0057956148171092944",
      "0.006272937901474667",
      "-2.4831508954116387e-05",
      "2.5168644066797122e-05",
      "-2.7983239887994397e-05",
      "0.00010807246106640442",
      "0.00010382566173838684",
      "2.078821236886727e-05",
      "-5.926168938763237e-05",
      "0.00041096444567985917",
      "-0.0006731658707460929",
      "-9.998826534340616e-05",
      "5.786730121496376e-06",
      "-0.0002611945074754027",
      "-2.567672630310206e-05",
      "0.00012194459133245667",
      "0.0001608172422778198",
      "6.192687840597117e-05",
      "-6.226427459537499e-05",
      "0.00011514482703964999",
      "0.0008882852086624732",
      "2.2249922035584547e-05"
    ],
    [
      "0.0057405908244876",
      "0.005753571029430332",
      "0.014186191898235367",
      "0.005977341731414086",
      "0.007080672649138242",
      "-3.818342992330641e-05",
      "0.00018531689905181323",
      "-3.947557137032931e-05",
      "0.00023064842884678587",
      "0.0002699340580567093",
      "4.166694881748522e-05",
      "-0.00010055060178301916",
      "0.0008687963536316204",
      "-0.001228991622224743",
      "-8.655638086705402e-05",
      "8.346382169284631e-06",
      "-0.0005671747189885428",
      "-3.1211571366543986e-05",
      "0.0002769930598467429",
      "0.00025932207968214416",
      "0.00012301087370468646",
      "-8.077781122569395e-05",
      "0.0004809371591491415",
      "0.0023999261417387684",
      "5.593658404802916e-05"
    ],
    [
      "1.9661602398733826",
      "1.7618926263800314",
      "5.857062201967212",
      "3.432620608906603",
      "2.5322139682296108",
      "-0.9053189977947442",
      "-1.994769517950681",
      "1.6804485680071135",
      "2.0023833712719017",
      "3.071141028880256",
      "-0.28477171758749",
      "-1.3417980455232945",
      "-0.9450507467630203",
      "-2.400786621272978",
      "1.8970724310574798",
      "-0.03968734336752142",
      "0.6446653001901612",
      "0.8973530070698565",
      "0.8367621998469734",
      "-0.6918764072348282",
      "0.9746912898086",
      "-0.3929718455325165",
      "0.8583505506702285",
      "-1.691165876615642",
      "0.1863832301660542"
    ],
    [
      "0.12651038873230822",
      "0.12738085298450008",
      "2.9430534631610388",
      "0.4216404847022898",
      "2.093363069950801",
      "0.04660581149927464",
      "0.38550528114691923",
      "-0.04371964584102297",
      "0.24135133470684442",
      "0.4706950394315524",
      "-0.04686344632125513",
      "-0.044256841121911056",
      "0.006062593971297074",
      "0.1326351887592802",
      "0.5298123635318704",
      "-0.024106296982031924",
      "-0.17723932491123195",
      "0.14817198827801029",
      "0.43204685971601314",
      "0.252178311998583",
      "0.19503202984948703",
      "0.27335307609225135",
      "0.8368710082719738",
      "2.0292144096658546",
      "-0.3763080680278116"
    ],
    [
      "0.006425670576289451",
      "0.006405417937240303",
      "0.06637292712543187",
      "0.009633764638814438",
      "0.01715049411736159",
      "0.00011487992714070824",
      "0.0049468607216075515",
      "-0.000630940755362211",
      "0.0013268208549296028",
      "0.0033281230599111647",
      "0.0009311980278163517",
      "0.0016831071595665554",
      "0.0009059128814185159",
      "0.009591359990798933",
      "0.0035402020079532397",
      "0.0004677409550053956",
      "0.0004182361715080188",
      "0.001221944376598394",
      "0.002637930021322703",
      "-0.0032695793970113855",
      "0.0010227316235056558",
      "-0.00013187972595857708",
      "0.012535735792048868",
      "0.0186671073188379",
      "-0.0037160976067440125"
    ],
    [
      "0.00582690942118501",
      "0.005777057844075817",
      "0.02081129940473989",
      "0.006031987268241563",
      "0.008599684085273515",
      "-6.980599914550986e-05",
      "0.0005136140020740511",
      "-5.327010677666621e-06",
      "0.00046207206067821127",
      "0.00033903475393931706",
      "3.705134209021741e-05",
      "-0.0002481238679029316",
      "0.0012363321935421965",
      "-0.0024103183400065956",
      "-3.8360201231771506e-05",
      "-1.0157552336873607e-05",
      "-0.0012097023046400374",
      "-4.85716353521419e-05",
      "0.0005542322513774607",
      "0.0006053778622078306",
      "0.00015255718920141167",
      "-0.0001255920873844905",
      "0.0007845819843591888",
      "0.005251150286460357",
      "0.00022464270756347975"
    ],
    [
      "0.005691862312416497",
      "0.005701805047288884",
      "0.009069552499490515",
      "0.005799719825439385",
      "0.0063100559661652175",
      "-2.273106930150967e-05",
      "2.1347855117682204e-05",
      "-2.8784686914426017e-05",
      "0.0001122162680713334",
      "0.00012463205434502987",
      "2.0948436838947336e-05",
      "-6.140176281256189e-05",
      "0.00040825169111832413",
      "-0.000717889388693174",
      "-9.269832157446908e-05",
      "3.3337139191948486e-06",
      "-0.0002699962534898865",
      "-2.303577205383722e-05",
      "0.00012964007029595456",
      "0.00014782094057180008",
      "5.975786948329962e-05",
      "-4.990910750041193e-05",
      "0.00012415872779030767",
      "0.0009012575754127883",
      "1.4047911589692262e-05"
    ],
    [
      "0.005699452960483232",
      "0.005699124071048765",
      "0.009513604446325825",
      "0.005802507885619907",
      "0.006426163667579395",
      "-2.5165150135392258e-05",
      "5.6603395401732095e-05",
      "-3.0047274813482323e-05",
      "0.00013019487479444568",
      "0.00011519639752114049",
      "2.4090951937670625e-05",
      "-6.148547674237289e-05",
      "0.0004159038216946777",
      "-0.0007505153598834615",
      "-9.268297597726343e-05",
      "4.753492664383484e-06",
      "-0.00030731912778819904",
      "-2.220381741115085e-05",
      "0.00015324839404087632",
      "0.0001588925912647022",
      "5.973280928775756e-05",
      "-6.068860925525975e-05",
      "0.00014085840919716408",
      "0.0011112802967812288",
      "9.145120456834753e-06"
    ],
    [
      "0.0056872399311369655",
      "0.005697515226431769",
      "0.008186866047773435",
      "0.005799201526929442",
      "0.006191298800917015",
      "-2.213830325393585e-05",
      "-6.1173745173188375e-06",
      "-4.0461228520752395e-05",
      "9.573077078389756e-05",
      "8.499023415014115e-05",
      "2.376762784834823e-05",
      "-3.793761565749342e-05",
      "0.0003506363452149267",
      "-0.0005551345575527573",
      "-0.00011180314092214347",
      "9.689554150846368e-06",
      "-0.00019809991361899383",
      "-1.9951355009342286e-05",
      "0.00011202061346388821",
      "0.00011828594430607311",
      "5.8270706413973496e-05",
      "-6.380617391095148e-05",
      "6.242957814060475e-05",
      "0.0005961788847451952",
      "-3.07257196550368e-05"
    ],
    [
      "0.005718496003993355",
      "0.005757963045917066",
      "0.009866358474200324",
      "0.005990502719505811",
      "0.006520401651086315",
      "-4.573408728806718e-05",
      "-8.748342547952003e-05",
      "-9.403713581091595e-05",
      "0.00016325424408652082",
      "0.00013483520325715794",
      "4.3217512273189095e-05",
      "-5.8189387520869216e-05",
      "0.0007654284716054061",
      "-0.0009992658973519064",
      "-0.0002642997948684964",
      "2.859513908838485e-05",
      "-0.0003168086097771045",
      "-4.741601844851192e-05",
      "0.00018407431849636006",
      "0.0002650350655112841",
      "0.0001385070071120395",
      "-0.0001480328594686199",
      "7.600109190303833e-05",
      "0.0007598513423367505",
      "-7.307496585419298e-05"
    ],
    [
      "0.027876507783109152",
      "0.026993352356185326",
      "0.0837890199334606",
      "0.11341282687798235",
      "0.21248789407998092",
      "-0.011386482910866231",
      "-0.014116977191336526",
      "-0.04804148444138897",
      "0.036536875610442575",
      "0.038344977040121325",
      "0.03195892118504409",
      "0.028708789484120627",
      "0.04636434377847564",
      "0.07131726027542915",
      "-0.05620886839961984",
      "0.01847930518742257",
      "0.03678925224569614",
      "0.008796994208944472",
      "0.057106493689154644",
      "-0.007152572018248646",
      "0.035569109681304875",
      "-0.05954904256656869",
      "0.07502736254280155",
      "-0.09601286099636779",
      "-0.1377279117099269"
    ],
    [
      "0.005825772496710721",
      "0.005985952155547081",
      "0.020442349112024957",
      "0.0069091565019803475",
      "0.0077190810303887645",
      "-9.387446011014974e-05",
      "-0.00018049066688366843",
      "-0.0002935293021739254",
      "0.0003596885877928549",
      "0.0008479774307503844",
      "0.0002068906801835178",
      "-2.5642139348292243e-05",
      "0.002370442451348742",
      "-0.0014921032762498943",
      "-0.0004312993702923391",
      "9.221710862090805e-05",
      "-0.00040707385885505265",
      "-3.7671331678989204e-05",
      "0.0004627098373614268",
      "0.00016947663638094734",
      "0.0004112624051232652",
      "-0.00030094188235847057",
      "0.0014031307766746038",
      "0.0015568819584780272",
      "-0.0004415734896304003"
    ],
    [
      "0.9718611791799706",
      "1.5826383760610876",
      "8.572025217058016",
      "5.404713417093152",
      "4.113620509105806",
      "-0.7496385029096342",
      "-2.5430124937487695",
      "0.7487446795337126",
      "-0.5137212853633665",
      "2.495967780150265",
      "-1.970924023267362",
      "2.238705307945884",
      "-4.101083307304003",
      "1.768274915327903",
      "-3.0483793845656164",
      "0.40591011674770017",
      "0.21728899127926785",
      "0.56168577576492",
      "0.34663419272257523",
      "-0.22758209974681898",
      "0.2730966059685746",
      "0.35465635912276877",
      "-3.3371552382151535",
      "1.7490100911640765",
      "-2.3478819991343327"
    ],
    [
      "0.006185358475764192",
      "0.006558321857159249",
      "0.03273262016254641",
      "0.0070034810962609755",
      "0.01327114135263934",
      "-0.0005346244514983771",
      "-0.00035033450427532527",
      "-0.0002920329061459017",
      "0.0014120473386329152",
      "0.0010104726663941073",
      "0.00022707915496165534",
      "-0.0014069870531062416",
      "0.004118054482683332",
      "-0.00938866127997247",
      "-0.0017791249735435227",
      "4.9483372157380895e-05",
      "-0.0031193657996964382",
      "-0.0004871694913830478",
      "0.0014221768249283121",
      "0.003215047864366085",
      "0.0008382090442354831",
      "-0.0013923085301481189",
      "0.0003985453448403105",
      "0.008185923444575862",
      "0.0007409716130143643"
    ],
    [
      "0.019665690985631933",
      "0.009095132702248883",
      "0.451698936390645",
      "0.008344918688046973",
      "0.21008246510203366",
      "-0.006386871521449862",
      "0.04233285069999659",
      "-0.005304229275936409",
      "0.03318008150919795",
      "-0.028734510343566923",
      "0.0024138934697129706",
      "-0.008456282266201109",
      "-0.011637677113007977",
      "-0.09627689130844234",
      "-0.014075783883597518",
      "0.0022439989376340187",
      "-0.06554018407600383",
      "-0.0005811987537116103",
      "0.04199082995055725",
      "0.023200604023148545",
      "0.001360526332724745",
      "-0.02431840161796247",
      "-0.024518794829589116",
      "0.28308214381491936",
      "-0.014293668245414325"
    ],
    [
      "0.005758257726307469",
      "0.005754826318701397",
      "0.013503322064832018",
      "0.005921414766804707",
      "0.00728619402952702",
      "-6.916367518387062e-05",
      "3.650017049834723e-05",
      "-5.19811060990746e-05",
      "0.0002881147183472669",
      "0.0001954843916560215",
      "4.130571960457973e-05",
      "-0.00018821895690730283",
      "0.0009507331652316999",
      "-0.002046109934750365",
      "-0.0002997162792654387",
      "4.888521195284462e-06",
      "-0.0007607125474977395",
      "-8.359724052704059e-05",
      "0.00031116841161227585",
      "0.0004969837680757856",
      "0.00012908100382102755",
      "-0.00016875889483575608",
      "0.00010825638548647416",
      "0.0023314797389236055",
      "0.00013044126574313794"
    ],
    [
      "0.005736582159479531",
      "0.005721212842983429",
      "0.01362079552874079",
      "0.005859239615132888",
      "0.007057874098598805",
      "-4.882372269007264e-05",
      "0.00010342354950933662",
      "-1.7303798274796848e-05",
      "0.0002402338626149151",
      "0.00020161816860765288",
      "2.8598130496362895e-05",
      "-0.0001616699786797365",
      "0.0008783032330919954",
      "-0.0017565094743687726",
      "-0.00018598704694512295",
      "-5.230920254130585e-06",
      "-0.0007020380564159045",
      "-6.769336562401497e-05",
      "0.0002597413339546204",
      "0.00041514431196300523",
      "9.552271030484309e-05",
      "-9.723460776739362e-05",
      "0.00021421628963934206",
      "0.0024045361393316648",
      "0.00018026793433723506"
    ],
    [
      "0.005733341112016398",
      "0.005723322594230175",
      "0.013623565997938798",
      "0.005863528262193132",
      "0.007040401318636224",
      "-4.216982151016665e-05",
      "0.000148627497797495",
      "-9.903321517299914e-06",
      "0.00023000021256065027",
      "0.00021480985468908242",
      "2.427899809202041e-05",
      "-0.00014792621221917614",
      "0.0008116184263459382",
      "-0.0015711382449666597",
      "-0.00011957670097329572",
      "-5.5180708446585404e-06",
      "-0.0006615914087956297",
      "-5.3068923493473025e-05",
      "0.00025649696318157854",
      "0.0003688053638430255",
      "9.50452280467737e-05",
      "-7.626718127266281e-05",
      "0.00031664768215346244",
      "0.002459447896059177",
      "0.00016882867009905864"
    ],
    [
      "0.005728238757907855",
      "0.005734574167666532",
      "0.013285828933335039",
      "0.0059087539311154635",
      "0.006889810838472955",
      "-4.3623285570329555e-05",
      "3.571105726466449e-05",
      "-3.0247983726008703e-05",
      "0.00021489835702724123",
      "0.0002401265179555724",
      "3.1251970396263686e-05",
      "-0.00014175357673033162",
      "0.00094999733829316",
      "-0.0016852690392013749",
      "-0.00020114650614057718",
      "-1.3964868417205871e-06",
      "-0.0006300884724115194",
      "-6.767642016284036e-05",
      "0.00023003041037571054",
      "0.0003710582779275449",
      "0.00011027292054424793",
      "-8.313744082844456e-05",
      "0.0002277019677409246",
      "0.0020346159288734456",
      "0.00015371672435110262"
    ],
    [
      "0.005764769492830266",
      "0.005770882555310808",
      "0.013966321983928028",
      "0.005996754177499187",
      "0.0073818989712353305",
      "-5.188789570712553e-05",
      "0.0001432973917332414",
      "-6.320510209215075e-05",
      "0.00028742994796388617",
      "0.00019936637101905055",
      "3.555520204381988e-05",
      "-0.00011906213962588198",
      "0.000849808977517583",
      "-0.0016801620179579418",
      "-0.00018388602251076806",
      "1.602215319297369e-05",
      "-0.0006969228680586017",
      "-4.66308152393112e-05",
      "0.000340717805488631",
      "0.0003505456809474444",
      "0.00014523863030694187",
      "-0.0001351675643191246",
      "0.0002950144729538238",
      "0.0025271541258474178",
      "2.5394324376634736e-05"
    ],
    [
      "0.006036098799350565",
      "0.006099836190063961",
      "0.016907342491156694",
      "0.006695973448579186",
      "0.010420761309728806",
      "-0.0003025020974549806",
      "-0.00029258697445857325",
      "-0.00044175216427741736",
      "0.0008968093126344714",
      "0.000234781234608509",
      "0.00027221507973478596",
      "-0.0004461568923754337",
      "0.001990011118160344",
      "-0.004446818206341961",
      "-0.001422466060440418",
      "0.00012219303316073809",
      "-0.0014408682146954082",
      "-0.000215715339015163",
      "0.0010104373113174522",
      "0.0012573862177744138",
      "0.00047065375163215226",
      "-0.0009891227781158455",
      "-0.0005231545819565424",
      "0.0031194037180692744",
      "-0.0005176572144795859"
    ],
    [
      "0.015151978141040232",
      "3.3296026004443897",
      "5.285952699956504",
      "4.169909084437511",
      "0.4487315309732691",
      "-0.12837997818416294",
      "-0.11322822450401929",
      "0.0696127248486317",
      "-0.030580105737481697",
      "3.866800119008948",
      "-2.9074344319400702",
      "0.5940091515340311",
      "-4.457124181366558",
      "0.23665291272846697",
      "0.1498496050396358",
      "-0.055201227701327425",
      "-0.1336925816178728",
      "0.1377269012244431",
      "0.03823717127285745",
      "1.5250032381609981",
      "-2.316093337174514",
      "-0.974423674620999",
      "-1.369043041565397",
      "-1.3501709953837011",
      "1.2553570535061902"
    ],
    [
      "0.005792256435519844",
      "0.005858469845599846",
      "0.010946418020875459",
      "0.006226891241384244",
      "0.0073482977457861275",
      "-8.450775213072204e-05",
      "-0.00015212051174940934",
      "-0.00020831179282077803",
      "0.00031130390985521344",
      "0.0001770252474460992",
      "8.983773427360237e-05",
      "-9.577273620941993e-05",
      "0.0009388929383935549",
      "-0.001507842065777378",
      "-0.0004956788966990207",
      "5.133454464610765e-05",
      "-0.000456215805010582",
      "-5.621742554739879e-05",
      "0.000378871121823637",
      "0.0002732145631505555",
      "0.00020001834550357404",
      "-0.00028460498834789646",
      "-0.00012914691966162784",
      "0.0008780165497193995",
      "-0.0003457285604809006"
    ],
    [
      "0.005724151747088951",
      "0.005739037077875858",
      "0.010404807486489509",
      "0.0059123742091125395",
      "0.006688437997283628",
      "-4.299215815194231e-05",
      "8.729166178278267e-06",
      "-7.129531824442211e-05",
      "0.00018265792908656563",
      "0.00014085525026473274",
      "4.399501886543931e-05",
      "-7.857735288500505e-05",
      "0.0006320300413962406",
      "-0.001025490604318433",
      "-0.00020801972646246805",
      "1.6151974340535274e-05",
      "-0.00038249856054985506",
      "-3.803620554288847e-05",
      "0.0002128381394455634",
      "0.00022675117043664488",
      "0.00010035667764250713",
      "-0.00012303221363587993",
      "8.916544173913007e-05",
      "0.0011913310180781192",
      "-4.835612901370856e-05"
    ],
    [
      "0.00567581287120055",
      "0.005685756953980928",
      "0.007499306278870696",
      "0.005763030632260519",
      "0.006034206136849366",
      "-1.7746260052630227e-05",
      "-1.527807715200511e-05",
      "-3.1572501904126904e-05",
      "6.928654892525666e-05",
      "6.503510366654916e-05",
      "1.8574521019457042e-05",
      "-3.1390420366755256e-05",
      "0.00027139025257286956",
      "-0.0004139482039096991",
      "-8.91130883263779e-05",
      "7.136205875713742e-06",
      "-0.00014071442256003114",
      "-1.5826248343480787e-05",
      "8.005961200978049e-05",
      "8.884541219147296e-05",
      "4.2885142747994015e-05",
      "-5.1146379475962326e-05",
      "4.118583649068279e-05",
      "0.0003942570265056205",
      "-2.445490194751552e-05"
    ],
    [
      "0.0056748366675121375",
      "0.005683915061844358",
      "0.0075690775609077434",
      "0.005752000670999749",
      "0.006036839351047985",
      "-1.7264800571469322e-05",
      "-5.372104317571901e-06",
      "-2.6024212897285488e-05",
      "6.858998881751775e-05",
      "7.173295489159957e-05",
      "1.7582257874331828e-05",
      "-3.548245805640998e-05",
      "0.00025685609415637906",
      "-0.00041796698459882963",
      "-7.687896959131086e-05",
      "5.276532227566928e-06",
      "-0.0001464840776248669",
      "-1.5106494764398041e-05",
      "7.888006057397871e-05",
      "9.082078488401182e-05",
      "4.020546797379079e-05",
      "-4.6363831183184695e-05",
      "6.019758474087838e-05",
      "0.0004432917455298661",
      "-1.1679765724400626e-05"
    ],
    [
      "0.005681000038070617",
      "0.005690291854498918",
      "0.007888867034012571",
      "0.0057748973077996184",
      "0.006112686533504876",
      "-2.178785711387878e-05",
      "-1.2177011556423157e-05",
      "-3.290316600529871e-05",
      "8.31678367399492e-05",
      "7.550633060201663e-05",
      "2.1140922222091378e-05",
      "-4.2411158165195606e-05",
      "0.0003197473459647495",
      "-0.0005100193144069996",
      "-0.00010236331642423097",
      "7.222167792319683e-06",
      "-0.00017741632504450077",
      "-2.0223686130269726e-05",
      "9.440624304346067e-05",
      "0.00011951318104371567",
      "4.9361718324835625e-05",
      "-6.1000056454844216e-05",
      "5.546790153223435e-05",
      "0.000515444531010309",
      "-1.3707681103636091e-05"
    ],
    [
      "0.005711037365590731",
      "0.005725877908069122",
      "0.009823618252154222",
      "0.005857939211387346",
      "0.00653735288307202",
      "-4.1650159496627334e-05",
      "-5.877787157158783e-06",
      "-5.1272574450983316e-05",
      "0.00015802052721907193",
      "0.00014413933740236966",
      "3.8330855288651914e-05",
      "-9.125471402018837e-05",
      "0.0005635414583112555",
      "-0.0009891936497191728",
      "-0.00018271922913543",
      "1.0146285847087498e-05",
      "-0.00035346463954733214",
      "-4.005905821493855e-05",
      "0.00017652926460527503",
      "0.0002461942364749605",
      "8.890056997347191e-05",
      "-0.00011052242065512237",
      "0.00010385600548428677",
      "0.0010658169752797292",
      "4.751696755607083e-06"
    ],
    [
      "0.005691253818393117",
      "0.005699897743756677",
      "0.008499650030231258",
      "0.005796829040083856",
      "0.006255960070769786",
      "-2.6665569974395748e-05",
      "-5.828108921640796e-06",
      "-3.947548376455357e-05",
      "0.0001081377615352975",
      "8.938120038046754e-05",
      "2.550153495480328e-05",
      "-5.342852620380997e-05",
      "0.00038360403581667526",
      "-0.0006701020422654471",
      "-0.00012989353287511368",
      "8.310092542343378e-06",
      "-0.0002394440636273792",
      "-2.611663368831757e-05",
      "0.00012285500008694307",
      "0.00014951481850314323",
      "5.949195615594902e-05",
      "-7.380748512735176e-05",
      "4.9666988591243727e-05",
      "0.0007068970140385835",
      "-1.2818919516811233e-05"
    ],
    [
      "0.005751574007059043",
      "0.00575242037761556",
      "0.011802023224670194",
      "0.0059548954949256465",
      "0.007089010588941667",
      "-5.0555707406040375e-05",
      "4.9318327587635225e-05",
      "-8.762165859747057e-05",
      "0.0002448937357762459",
      "0.0001917264393344538",
      "5.788770374995356e-05",
      "-9.678244696315832e-05",
      "0.0006766643696869174",
      "-0.0013277326216242066",
      "-0.00022723471548022475",
      "1.592867620791605e-05",
      "-0.0005064770508103883",
      "-3.5184011616088334e-05",
      "0.00029603679314424533",
      "0.00023583495849554179",
      "0.0001065349382229282",
      "-0.0001391531849117985",
      "0.00013645910408355093",
      "0.0016569159198841336",
      "-9.391214835366348e-05"
    ],
    [
      "0.2527875212618588",
      "0.04530230873888012",
      "0.7894241514167384",
      "3.344737785934967",
      "1.5510047939100282",
      "0.034755509870977176",
      "-0.012517504909850853",
      "-0.8956991348711961",
      "0.28896013872744775",
      "-0.1270709586897869",
      "-0.18087341423333464",
      "0.2243623975763349",
      "0.26380572140229486",
      "-0.9434037851386846",
      "-1.3512287595249546",
      "0.08493337310866807",
      "-0.4154265519423172",
      "-0.14057244237075586",
      "0.545515270159415",
      "-0.05573998806539351",
      "0.28736676643884296",
      "-0.02332573750805143",
      "-1.4989103469371297",
      "0.4566645763608376",
      "-1.8115882398340433"
    ],
    [
      "0.02484328664173705",
      "1.1084195215395318",
      "0.3938714698893059",
      "0.2751099256840661",
      "0.7007871228756573",
      "-0.14366952481640835",
      "0.03445413104813713",
      "0.0698815362537321",
      "0.09327460231167017",
      "-0.30921640464065225",
      "-0.541984739241842",
      "-0.7456861327644551",
      "0.1586682509689634",
      "0.4377354326857972",
      "0.369523250724469",
      "-0.01094354875312076",
      "0.07569402520795641",
      "0.006525469341795852",
      "0.06754956921882779",
      "-0.5560430051570846",
      "-0.007065351116871536",
      "-0.45348126411529055",
      "-0.2682755863827542",
      "-0.2483648830703905",
      "0.21618586596647438"
    ],
    [
      "0.005760679758389626",
      "0.005814123687922509",
      "0.014305358060216147",
      "0.006026070894281035",
      "0.007358733087001202",
      "-6.505077223938824e-05",
      "0.0001264000190707394",
      "-5.720825354029334e-05",
      "0.00027619627685637575",
      "0.0003707130797433522",
      "5.4630790091422975e-05",
      "-0.00017246787287626838",
      "0.000771309613306325",
      "-0.0015383548811430884",
      "-9.681694317714687e-05",
      "9.554582418408332e-06",
      "-0.0005968096037971316",
      "-2.5828321317892243e-05",
      "0.0003343162052985113",
      "0.00033085541612868594",
      "0.000149537115623271",
      "-0.00015004252286824046",
      "0.0006278532609846092",
      "0.002326992957688377",
      "4.706935591446331e-06"
    ],
    [
      "0.005688664282376007",
      "0.005697691694987689",
      "0.00841728473467605",
      "0.005770040034519832",
      "0.006248653092398967",
      "-2.2401842893433847e-05",
      "2.2007384253593016e-05",
      "-3.0240548313178263e-05",
      "0.00010223827424564318",
      "0.00010424441596594859",
      "2.3383384602961206e-05",
      "-5.16066813315024e-05",
      "0.00028578419183851846",
      "-0.0006076471847027494",
      "-8.838038634633945e-05",
      "4.9057978954664816e-06",
      "-0.0002265958070215914",
      "-1.7271780705756974e-05",
      "0.00012053985712116607",
      "0.00011059981034941398",
      "4.9402398371265275e-05",
      "-5.574507356880613e-05",
      "8.923973706687866e-05",
      "0.0007486098526703137",
      "-1.312059125195618e-05"
    ],
    [
      "0.00567989068450732",
      "0.00568701656174669",
      "0.007974593945775033",
      "0.0057533713367713514",
      "0.006126968153702986",
      "-1.8856722617489006e-05",
      "1.560830911588865e-05",
      "-2.3542059094455585e-05",
      "8.227559657271948e-05",
      "8.018519431958757e-05",
      "1.760269663096809e-05",
      "-4.377279111082629e-05",
      "0.00027059099508972896",
      "-0.0004935292103167727",
      "-7.37425221432684e-05",
      "4.240975810084413e-06",
      "-0.00018625521386599436",
      "-1.6233966733258565e-05",
      "9.519862965353606e-05",
      "0.0001076384868857768",
      "4.3011964400379907e-05",
      "-4.764706289494504e-05",
      "7.991132257732442e-05",
      "0.0006197793468305293",
      "-1.8581468097554678e-07"
    ],
    [
      "0.0056782378860032534",
      "0.005687816519491975",
      "0.007611736435759064",
      "0.005752545301677036",
      "0.006079867919757577",
      "-1.880789035164515e-05",
      "-2.4269196969722798e-06",
      "-2.882716203231857e-05",
      "7.668584746756835e-05",
      "6.56054841345778e-05",
      "1.8217170400402114e-05",
      "-3.6734125473779246e-05",
      "0.0002525530088905771",
      "-0.00046473280282020407",
      "-9.072118092838154e-05",
      "6.444240179852707e-06",
      "-0.00016562091292797115",
      "-1.7468534412507397e-05",
      "8.790199429779026e-05",
      "9.707353176326009e-05",
      "4.357395049203229e-05",
      "-5.2438438558387666e-05",
      "3.438592534830788e-05",
      "0.0004906439039529655",
      "-1.412892951981713e-05"
    ],
    [
      "0.005696043697806368",
      "0.0056995202257616355",
      "0.009595499525986899",
      "0.005782852985923835",
      "0.006418942552923663",
      "-2.398769914778559e-05",
      "9.097812049490008e-05",
      "-1.5808681508452094e-05",
      "0.0001252959201668054",
      "0.0001093108691726116",
      "1.5685648888561156e-05",
      "-7.031684454163738e-05",
      "0.0003706455353848888",
      "-0.0006971249064607823",
      "-4.989698838641852e-05",
      "1.62350711135107e-06",
      "-0.00030914362518065643",
      "-1.8022920623411392e-05",
      "0.00014779538692181427",
      "0.0001649554145304735",
      "5.610778953455364e-05",
      "-5.2664746176341936e-05",
      "0.00018943988038955917",
      "0.0012282418886336484",
      "3.7871837151889054e-05"
    ],
    [
      "0.005726314892344015",
      "0.005760522126839119",
      "0.011170122983575684",
      "0.005882327359241256",
      "0.0068568928131934005",
      "-4.723336533884594e-05",
      "7.800559581223098e-05",
      "-3.475791361342022e-05",
      "0.00019939515541940635",
      "0.00021821174370473492",
      "2.6933064848605247e-05",
      "-0.00014034453932807098",
      "0.0005475951130063065",
      "-0.0011598228814984717",
      "-0.00010240561967426354",
      "2.9622553313111007e-06",
      "-0.00045238376076008643",
      "-3.088900659756757e-05",
      "0.0002322919597383674",
      "0.00029067066333918787",
      "0.00010681240675435616",
      "-0.00010395821298677742",
      "0.00029993787522431263",
      "0.0016445047153010272",
      "4.24873427485698e-05"
    ],
    [
      "0.022858447353692066",
      "0.010868504722857735",
      "0.47099707133245755",
      "0.0352616203419547",
      "0.23946239382378567",
      "-0.003437722371909326",
      "0.08798318352414049",
      "-0.014537673833206382",
      "0.03240793018162901",
      "-0.020729424506307464",
      "0.01142691097372582",
      "0.02061431385593165",
      "-0.08160994206772702",
      "0.13790042323332755",
      "0.026534067323552294",
      "0.008579368805267561",
      "-0.00866248533499875",
      "0.01695222646869578",
      "0.05451372121456033",
      "-0.04213208555221556",
      "0.004138457240685941",
      "-0.0269054329142903",
      "0.08136009883751208",
      "0.29603402558982206",
      "-0.07774723186336295"
    ],
    [
      "0.005869029939181329",
      "0.006033948140646308",
      "0.018037782250609827",
      "0.006630709215050572",
      "0.008606942216878325",
      "-6.582363609380549e-05",
      "0.0003761528537710674",
      "-0.00024860540510023845",
      "0.00043706015001176806",
      "0.0008139150541454869",
      "0.0001863709813448256",
      "4.27202618128832e-06",
      "0.0005596607411935968",
      "-0.000600507985763138",
      "6.745779535492903e-05",
      "7.43168337097704e-05",
      "-0.00035747506492836856",
      "0.0001152489644259398",
      "0.0006605780941977188",
      "-0.00032482987148705456",
      "0.00028530663741543904",
      "-0.00021450342415457266",
      "0.0014971723454630477",
      "0.0027240762262724033",
      "-0.0007627963479397191"
    ],
    [
      "0.006331186615168373",
      "0.006124459827575211",
      "0.02405692806661829",
      "0.00815360780551784",
      "0.014414945361276086",
      "-0.00020737623985690216",
      "0.0016968872146972732",
      "-0.0008472321822973181",
      "0.001261366339395165",
      "0.00039661462572466375",
      "0.0005204440615688355",
      "0.0004269641165350284",
      "0.0004948531494810744",
      "0.003578004004907161",
      "0.0004807188835677418",
      "0.0003061998792599639",
      "0.0001164873240793779",
      "0.0005647028417377645",
      "0.002067855238488306",
      "-0.0005977327524663428",
      "0.0005162333903327071",
      "-0.001056208196488598",
      "0.0036819711454335394",
      "0.006301073403373064",
      "-0.003303346403315708"
    ],
    [
      "0.0057386535945035235",
      "0.005759708893079894",
      "0.012019705811984525",
      "0.006021577749890018",
      "0.006966614769770907",
      "-4.82849225104086e-05",
      "0.00012268084361738332",
      "-6.590410476780019e-05",
      "0.00021506494597473217",
      "0.00016458264241380873",
      "3.7940668308784275e-05",
      "-9.152215902152579e-05",
      "0.0007957994330662506",
      "-0.000839256071708803",
      "-9.599978769007102e-05",
      "2.0323917015330138e-05",
      "-0.0004013603315953112",
      "-1.8905584702836966e-05",
      "0.00026475865078731914",
      "0.0003007611588928998",
      "0.000134542645932272",
      "-0.0001384036465159821",
      "0.0004362112277034587",
      "0.001758780312282503",
      "-4.603908260932582e-05"
    ],
    [
      "0.005696744871029038",
      "0.005703724678789463",
      "0.009854476665545437",
      "0.005811693690405626",
      "0.006410844059787403",
      "-2.679373714495404e-05",
      "6.0053279622282464e-05",
      "-2.1035713500984272e-05",
      "0.00012815809231301304",
      "0.0001062281625253826",
      "1.5598080372418738e-05",
      "-7.537765768312457e-05",
      "0.0004927737512125232",
      "-0.0007845584968321138",
      "-8.454097356483517e-05",
      "3.1921723647331238e-06",
      "-0.0003278117122557384",
      "-2.8043918903294356e-05",
      "0.00014516372525386927",
      "0.0002018299672774739",
      "6.634961432450915e-05",
      "-6.180593434855679e-05",
      "0.00016779662617532403",
      "0.0012036134077981883",
      "5.4088925710001277e-05"
    ],
    [
      "0.005693437251276307",
      "0.005697176053346238",
      "0.009630717212753747",
      "0.005806701671244466",
      "0.006367902584773492",
      "-2.028787897602895e-05",
      "9.773656785784365e-05",
      "-1.9895560687390534e-05",
      "0.0001151624396456335",
      "0.00011023340239586548",
      "1.8575946770459592e-05",
      "-5.01547123142074e-05",
      "0.00040024600369266915",
      "-0.0005515475239543359",
      "-3.2488753922908815e-05",
      "4.903877747672444e-06",
      "-0.0002661708340462455",
      "-1.1608848149042204e-05",
      "0.000140373470327864",
      "0.00013375084959041657",
      "5.777094066529167e-05",
      "-4.7957768728703775e-05",
      "0.000238665633312807",
      "0.0011624906984496546",
      "1.5747724475946343e-05"
    ],
    [
      "0.005685801659494608",
      "0.005699561462203887",
      "0.008512009984579972",
      "0.005814044757477247",
      "0.006167382488075115",
      "-2.1959533775962674e-05",
      "-1.234617713888293e-05",
      "-4.149198204448611e-05",
      "9.212302216516174e-05",
      "9.916076820979007e-05",
      "2.564743599136866e-05",
      "-3.891142664074942e-05",
      "0.00040833467902633803",
      "-0.000555156560946171",
      "-0.00011346662603053008",
      "9.135298049086857e-06",
      "-0.00019577752885484892",
      "-2.0931255230619595e-05",
      "0.00010708879498517589",
      "0.0001086705494675294",
      "5.7521770298090884e-05",
      "-6.16190680273335e-05",
      "8.035617410136915e-05",
      "0.0005895471957863391",
      "-2.817562181151308e-05"
    ],
    [
      "0.005700602813363415",
      "0.0057109905133171214",
      "0.009604152384944114",
      "0.005858599571081347",
      "0.006383295671283395",
      "-3.0758040915069034e-05",
      "-2.962725609622562e-06",
      "-4.89061990211129e-05",
      "0.00012930496057673735",
      "0.00012119758416121056",
      "3.171677863769427e-05",
      "-6.161651202897936e-05",
      "0.0005591181034712239",
      "-0.0007837047153263594",
      "-0.0001462395807678483",
      "9.961229784119272e-06",
      "-0.000288243662491744",
      "-3.0123257202930384e-05",
      "0.00014841947055742216",
      "0.00018273963671403153",
      "7.421290936113049e-05",
      "-8.363105118075683e-05",
      "0.00011190245276790985",
      "0.0009042874372615236",
      "-1.5168540131415339e-05"
    ],
    [
      "0.00570221570072262",
      "0.005722202914401894",
      "0.01067462969546329",
      "0.005886402230890315",
      "0.006440432038870127",
      "-3.398824110061467e-05",
      "-1.761694020263374e-05",
      "-4.0711597539960705e-05",
      "0.0001398571722837487",
      "0.00017574946027146374",
      "2.9095341345011893e-05",
      "-9.087649797181866e-05",
      "0.0007215472936716589",
      "-0.0010172004344448282",
      "-0.00015446527576451588",
      "5.029448889011227e-06",
      "-0.00035978884321220394",
      "-4.2191928990302467e-05",
      "0.00015233360500445603",
      "0.0002412300061615237",
      "8.7420180220127e-05",
      "-7.71071899703023e-05",
      "0.00018301176770547378",
      "0.001109218284722757",
      "4.878869600887406e-05"
    ],
    [
      "0.005721706450322606",
      "0.005752104603351344",
      "0.010855043292978546",
      "0.0059793299923968785",
      "0.006661813027691792",
      "-4.1734065534506164e-05",
      "1.3341362850797587e-05",
      "-7.387500763269493e-05",
      "0.00017204111964104208",
      "0.0001623166442736759",
      "3.772640811931314e-05",
      "-7.664670157528171e-05",
      "0.0007090231462416555",
      "-0.0008438475098173421",
      "-0.00014639981365649886",
      "1.752813867691917e-05",
      "-0.0003206123317117293",
      "-2.3612290571310225e-05",
      "0.00020867921364380742",
      "0.00019245055364586195",
      "0.000107508765131848",
      "-0.00011986581137614271",
      "0.00025658729936391155",
      "0.0011229024037997123",
      "-7.511141686461464e-05"
    ],
    [
      "0.23201648010889525",
      "4.5541132590273135",
      "1.8711151722194523",
      "1.7287386883858626",
      "4.583543972221944",
      "-0.08859287165243536",
      "-0.09470608595151077",
      "0.20050592979080356",
      "0.5107558185113517",
      "-0.26702474571278534",
      "1.5607406796818635",
      "0.3870769101586803",
      "0.4912774919952723",
      "0.6518030079033722",
      "1.6078709051666413",
      "0.36042224562402236",
      "0.0605512437784191",
      "0.19524606188529564",
      "0.7871227016033653",
      "2.0040299753985855",
      "1.3783774333540566",
      "0.35947042679423413",
      "-0.7017997233339812",
      "-0.2865613946007804",
      "1.0924427614812766"
    ],
    [
      "0.005910414545789781",
      "0.006452270924887973",
      "0.014248776080110923",
      "0.006917344308061268",
      "0.008367804069914692",
      "-0.00017520285743417437",
      "-0.00017322377843359207",
      "-0.0004411521128498578",
      "0.0005494398422906288",
      "2.1589035506418433e-05",
      "0.00015422285486022357",
      "-7.517866844152622e-05",
      "0.0015562402392416247",
      "-0.0025596210993433723",
      "-0.0012470017883106804",
      "0.00019155240948052606",
      "-0.0008817583492360602",
      "-0.00019716342973996864",
      "0.0006229668462822918",
      "0.0005805061400436921",
      "0.0006987685347010046",
      "-0.0007047397773659956",
      "-0.000794931281269686",
      "0.0017806695596052748",
      "-0.0005080779049732393"
    ],
    [
      "0.005823559021385777",
      "0.005902150086154565",
      "0.011829255456750214",
      "0.006342599813555893",
      "0.007651080134712273",
      "-8.637513516501901e-05",
      "0.00016521853558879626",
      "-0.0002655749742772771",
      "0.0003410780322548061",
      "0.00029999787919101153",
      "0.00017769611879625007",
      "8.239190318843172e-05",
      "0.0005399087980156937",
      "-5.210384420077091e-05",
      "-0.00034853736282944775",
      "0.00010726488524097507",
      "-0.00012080904616845185",
      "2.4814395100713854e-05",
      "0.00047812583920564067",
      "-0.00013407776426643835",
      "0.0002494301256443528",
      "-0.0003838903661100067",
      "0.0005684434625274214",
      "0.0011369859096091613",
      "-0.0006709069363613443"
    ],
    [
      "0.0056912486838804465",
      "0.005718601261102775",
      "0.008306622531479907",
      "0.0058488931758287465",
      "0.006191413825307952",
      "-2.4800348279783627e-05",
      "-3.866964569330276e-05",
      "-6.04671668540833e-05",
      "9.967275533573058e-05",
      "8.067312929580859e-05",
      "2.4913484856821644e-05",
      "-3.085213196095219e-05",
      "0.00040305831213675815",
      "-0.0005850925219604993",
      "-0.0001557213241759205",
      "1.586415755190413e-05",
      "-0.0001899885767906882",
      "-2.3743009222345218e-05",
      "0.00011743990530538785",
      "8.203377990349475e-05",
      "7.100412148077403e-05",
      "-8.069660938090029e-05",
      "3.695320121641491e-06",
      "0.0004609382840786435",
      "-7.198353403789059e-05"
    ],
    [
      "0.005681306119029469",
      "0.005690410332123964",
      "0.008323108844112971",
      "0.005761110538858557",
      "0.006158951755805882",
      "-1.921995991118581e-05",
      "2.2325195196833893e-05",
      "-2.078858207319621e-05",
      "8.74490089848242e-05",
      "9.221991618344731e-05",
      "1.6461242740836333e-05",
      "-4.8424018732447e-05",
      "0.00030817472368310317",
      "-0.0005577877140799539",
      "-7.393386780606419e-05",
      "3.868862761322618e-06",
      "-0.00021329236117275389",
      "-1.9438620109903106e-05",
      "9.94695000068699e-05",
      "0.00012454181726229794",
      "4.96291860838841e-05",
      "-4.576415532238576e-05",
      "0.00010324231212719579",
      "0.0007272475865992163",
      "1.9191693368911257e-05"
    ],
    [
      "0.005673218660411363",
      "0.005684849870155681",
      "0.007566148820541737",
      "0.005752026020667017",
      "0.006014997896534097",
      "-1.5219022555881965e-05",
      "1.70929923481478e-07",
      "-2.440972223856383e-05",
      "6.470004619670377e-05",
      "6.930893472544351e-05",
      "1.5596328576127723e-05",
      "-2.8555260067783474e-05",
      "0.0002503442731123822",
      "-0.0003991538129171347",
      "-7.191056560356189e-05",
      "6.431229158037068e-06",
      "-0.0001435563199636342",
      "-1.501076912345097e-05",
      "7.423694898498482e-05",
      "8.386579347158231e-05",
      "4.380463083772032e-05",
      "-4.1938051558414145e-05",
      "6.67249474631936e-05",
      "0.0004529055103090861",
      "-6.384821243220063e-06"
    ],
    [
      "0.005678360981368387",
      "0.005690683474350444",
      "0.007949122874290813",
      "0.005764505534201175",
      "0.006093599624712865",
      "-1.7078035484756394e-05",
      "1.1198053235661351e-05",
      "-2.622788336496917e-05",
      "7.715760773054348e-05",
      "8.229097181274364e-05",
      "1.749044664174847e-05",
      "-3.406116235824974e-05",
      "0.0002781891118398333",
      "-0.0004658700401630548",
      "-7.562366740322245e-05",
      "6.630283884669919e-06",
      "-0.00017394111635340818",
      "-1.607185565811024e-05",
      "8.95706792174585e-05",
      "9.455881133648098e-05",
      "4.909139428878451e-05",
      "-4.556730172128569e-05",
      "8.387391441828259e-05",
      "0.0005771473452109686",
      "-5.473245328512387e-06"
    ],
    [
      "0.005690858367166179",
      "0.005718299371622516",
      "0.008648941349349317",
      "0.005832515489294522",
      "0.006233446004938409",
      "-2.5168259624378715e-05",
      "-4.265221516246196e-06",
      "-4.6274892750281664e-05",
      "0.00010298487788934476",
      "0.0001283514785626483",
      "3.081597668102009e-05",
      "-4.081466570267239e-05",
      "0.00039518899922666965",
      "-0.0005830010612887624",
      "-0.00011771400490022198",
      "1.2820207675953694e-05",
      "-0.0002053622259666922",
      "-2.0859633928643734e-05",
      "0.00012088368533764865",
      "0.00011434229237615639",
      "7.572782340943925e-05",
      "-7.165214946527011e-05",
      "0.00012143379473729691",
      "0.0006532990162279778",
      "-3.5233796906936314e-05"
    ],
    [
      "0.005805647143210897",
      "0.006052272634468292",
      "0.012365057309302865",
      "0.006380147587483387",
      "0.007470245524420368",
      "-7.715397025612014e-05",
      "2.6201719827428328e-05",
      "-0.00023187510414576806",
      "0.0003265366730815064",
      "0.0002804703397310801",
      "8.867871287269788e-05",
      "1.0998379411475716e-05",
      "0.0007258059138108593",
      "-0.0011539182354325373",
      "-0.0004398704306044364",
      "0.00010317441225427137",
      "-0.00042258052938559036",
      "-3.988503432518237e-05",
      "0.0004110583127044081",
      "3.587793626180646e-05",
      "0.00036498601479957485",
      "-0.00032247731416353383",
      "0.00019024832462181786",
      "0.0013869238431214654",
      "-0.0003937714775333008"
    ],
    [
      "0.057134286828107325",
      "0.049445125963355964",
      "0.8309238971602143",
      "0.4297439135317606",
      "0.4676083388284662",
      "-0.007864019619201756",
      "-0.03327291975711083",
      "-0.13552465627137472",
      "0.06526734983731215",
      "0.1866426039259283",
      "0.07291879751873057",
      "0.11604670092528244",
      "0.3182223371170939",
      "0.4995203810687395",
      "-0.014101277108713525",
      "0.04656099316885005",
      "0.19941331081481672",
      "0.057840691726797906",
      "0.1396463666665901",
      "0.0006517344059307125",
      "0.11438518004383431",
      "-0.08010907338435445",
      "0.49183470130976087",
      "-0.33982244593688393",
      "-0.44022443681135254"
    ],
    [
      "0.0058310318163288955",
      "0.0059246786811018685",
      "0.016843181394788905",
      "0.00617113277103449",
      "0.00834824342638176",
      "-0.00011602409860423324",
      "0.00016146657425705754",
      "-9.58733709595087e-05",
      "0.00045682476388653225",
      "0.00040262625304828264",
      "6.63202743189876e-05",
      "-0.0003019301616339865",
      "0.0011474877488817704",
      "-0.002530043116522223",
      "-0.000327651675390833",
      "2.1323824662085753e-05",
      "-0.000992813468802704",
      "-8.695048914050238e-05",
      "0.0005218796513664202",
      "0.0006599524085899432",
      "0.0002696225806765304",
      "-0.00028712873021297054",
      "0.0004948792121820917",
      "0.0035108369994267087",
      "8.559806203848172e-05"
    ],
    [
      "0.005769582386778379",
      "0.005764727844130995",
      "0.017170166764900557",
      "0.005983790121063182",
      "0.007657765076370856",
      "-5.701857799742419e-05",
      "0.00027812761838080823",
      "-8.618464876872804e-06",
      "0.0003208128839397645",
      "0.0003819059188317248",
      "4.2028220034919306e-05",
      "-0.0002120335766134787",
      "0.0011118527510872132",
      "-0.0019169691328157908",
      "-7.509072122970104e-05",
      "-1.033973329008128e-05",
      "-0.0008669078165044939",
      "-5.2459825635146955e-05",
      "0.0003712187402773652",
      "0.0005114618083869898",
      "0.0001425193991928023",
      "-8.799949652442331e-05",
      "0.0006669319257151737",
      "0.0035922385112619614",
      "0.00021078192814811606"
    ],
    [
      "0.005708100055715751",
      "0.0057358009653200835",
      "0.008823678561889769",
      "0.005907671189053801",
      "0.006425077766729098",
      "-3.312945264801974e-05",
      "2.1790798181814395e-05",
      "-7.553830454508362e-05",
      "0.00013213414326193932",
      "0.00014436983459184763",
      "5.0552340425367854e-05",
      "-2.32033084824768e-05",
      "0.0003885623355116486",
      "-0.00044396887295536407",
      "-0.00012164656619964829",
      "2.493032321292295e-05",
      "-0.00017098490675456634",
      "-6.7944252248447575e-06",
      "0.0001698112208953274",
      "8.565978028905596e-05",
      "9.602875026398252e-05",
      "-0.00011276283222695092",
      "0.00022384418489031625",
      "0.000679654188485042",
      "-0.00013817422275958326"
    ],
    [
      "0.005663975578711977",
      "0.005668043982850404",
      "0.006931607410120232",
      "0.005707882750388936",
      "0.005901336290226132",
      "-9.925603868747821e-06",
      "8.744978951652614e-06",
      "-1.3142756652063549e-05",
      "4.387980368970337e-05",
      "4.048185422579558e-05",
      "9.062988022666849e-06",
      "-2.178386864582229e-05",
      "0.000157656035969804",
      "-0.0002600290182207339",
      "-4.061379346791883e-05",
      "2.8393033397256794e-06",
      "-9.997901631006689e-05",
      "-9.149126885172889e-06",
      "5.0613263428656945e-05",
      "5.927441620762975e-05",
      "2.461796532620873e-05",
      "-2.5947118709175482e-05",
      "4.3877337598853366e-05",
      "0.00033702540077712234",
      "5.972753211399119e-07"
    ],
    [
      "0.005666301358661962",
      "0.005670514493810888",
      "0.00702135453060371",
      "0.0057136441124428445",
      "0.005930445922381804",
      "-1.1214651810043446e-05",
      "9.826202334384399e-06",
      "-1.5619347352293163e-05",
      "4.904759906282861e-05",
      "4.215045251715023e-05",
      "1.0588421349736632e-05",
      "-2.2979309272953846e-05",
      "0.00016629052248487902",
      "-0.00028227150150153063",
      "-4.7187857287105854e-05",
      "3.607310549798465e-06",
      "-0.00010878413367448963",
      "-9.899164796605586e-06",
      "5.6889143798841395e-05",
      "6.306065239829872e-05",
      "2.7041080047790422e-05",
      "-3.0489389710438828e-05",
      "4.2114460227339586e-05",
      "0.00036425507679448306",
      "-3.488689608128103e-06"
    ],
    [
      "0.005669113346902605",
      "0.005674285072942193",
      "0.007322312419256156",
      "0.005723588537964675",
      "0.0059765842567935",
      "-1.2723338580301728e-05",
      "1.104360182226526e-05",
      "-1.5748041249598296e-05",
      "5.676660434229561e-05",
      "5.270268728593361e-05",
      "1.0826134494952846e-05",
      "-3.0096210596495915e-05",
      "0.00020489195547958113",
      "-0.00034821473497761627",
      "-5.203001407516063e-05",
      "2.999668242181585e-06",
      "-0.0001332303496840132",
      "-1.2406804990081707e-05",
      "6.496501721011689e-05",
      "7.939210433415135e-05",
      "3.119004493198785e-05",
      "-3.202671849115743e-05",
      "5.4160894352296855e-05",
      "0.00044455648664444667",
      "5.298039396117474e-06"
    ],
    [
      "0.007054581576032263",
      "0.00785729964789681",
      "0.029438471878770522",
      "0.012547473225336395",
      "0.018904930273143446",
      "-0.0010270321123908915",
      "-0.0002237197470037467",
      "-0.002895486936089596",
      "0.00238249513467863",
      "0.004570629576744064",
      "0.0025100516694173207",
      "0.0010210605434273932",
      "0.002764043369779856",
      "0.009440710270001413",
      "-0.0034204692595285993",
      "0.0011520904893733623",
      "0.004045931704107754",
      "0.0004691975643548429",
      "0.0035657723836115683",
      "-0.00326082858541121",
      "0.0023689277277211544",
      "-0.004376383547571831",
      "0.010048405059668496",
      "-0.00651235952640513",
      "-0.00788776154558072"
    ],
    [
      "0.005733934035859613",
      "0.00580568731625229",
      "0.011315716177527763",
      "0.006115437022029206",
      "0.006821015985440013",
      "-4.0038302638473444e-05",
      "2.6323324577093425e-05",
      "-9.755307977349199e-05",
      "0.00018729210640465072",
      "0.00029893294753038463",
      "5.02739557537428e-05",
      "-6.399979679924152e-05",
      "0.0007366220932876379",
      "-0.0007146058473658849",
      "-8.101928931852905e-05",
      "2.5829623914307303e-05",
      "-0.00026314312906337216",
      "6.275425818276576e-07",
      "0.0002478855158209752",
      "0.00015632113429937353",
      "0.00016255248927146142",
      "-0.00010771165586637408",
      "0.0005309733120517899",
      "0.001126478544666035",
      "-0.0001649319191391334"
    ],
    [
      "0.22045737699507076",
      "1.9341269986024308",
      "0.19544721330499398",
      "3.1992101971073503",
      "2.1549459562597186",
      "0.044131317579457166",
      "0.057917849331084584",
      "0.27767625282021696",
      "0.5712546246485016",
      "-0.3389801376714672",
      "0.2111596064112586",
      "0.7029931315468916",
      "0.47851621834363833",
      "0.06294874624410214",
      "0.22256790530507942",
      "0.16018191384966604",
      "-0.12001004802689112",
      "-0.044888738995674415",
      "-0.19823362543193246",
      "0.2550824091570737",
      "2.0276136422739053",
      "-0.97508711423434",
      "-0.22123176866109887",
      "0.2069475348825376",
      "-1.1097594432342817"
    ],
    [
      "0.005769920653669037",
      "0.00581298409777265",
      "0.010307020229108716",
      "0.006034766818319186",
      "0.007176489027775378",
      "-7.603894127913015e-05",
      "2.511156237390467e-05",
      "-0.00014228371492814896",
      "0.0002743287622578587",
      "9.999577118426924e-05",
      "7.743803039108896e-05",
      "-8.206384916674186e-05",
      "0.0005704361789429291",
      "-0.0010871707327834647",
      "-0.00035970350203729456",
      "4.533408749811775e-05",
      "-0.0004178979358613577",
      "-4.44720613713816e-05",
      "0.0003297820048240778",
      "0.00023386125502110658",
      "0.00016293709335464643",
      "-0.0002620469130303157",
      "-6.956951338326149e-06",
      "0.0012808107610919278",
      "-0.00021520324781624189"
    ],
    [
      "0.005666710425191732",
      "0.005671963408242607",
      "0.0071652612445970406",
      "0.005719877419061406",
      "0.0059351218950748135",
      "-1.1924002554584128e-05",
      "1.1539567823745302e-06",
      "-1.6250393542842122e-05",
      "5.073394100954075e-05",
      "4.9086693854048616e-05",
      "1.090423246675332e-05",
      "-2.6648410953271954e-05",
      "0.00019877470233611315",
      "-0.0003298467731019816",
      "-5.585846704872624e-05",
      "3.210315014998997e-06",
      "-0.00012027421336445017",
      "-1.2792242786904503e-05",
      "5.7162898907333916e-05",
      "7.282229840133828e-05",
      "2.927721016899509e-05",
      "-3.0849933836746967e-05",
      "4.060539744294226e-05",
      "0.0003744017962831405",
      "3.402904405407082e-06"
    ],
    [
      "0.005664014681434454",
      "0.005668614173176899",
      "0.006930214323281308",
      "0.005710206348475644",
      "0.005897520265036421",
      "-1.0143949291126395e-05",
      "4.473339826462623e-06",
      "-1.4452263200189326e-05",
      "4.367450015335864e-05",
      "4.216765165610081e-05",
      "9.870371548798962e-06",
      "-2.1175476232909966e-05",
      "0.0001620982049360084",
      "-0.0002650591320348599",
      "-4.459409701544985e-05",
      "3.202923581348918e-06",
      "-9.8745045275385e-05",
      "-9.610279258738991e-06",
      "5.019668091501745e-05",
      "5.828455580125199e-05",
      "2.5308356917548138e-05",
      "-2.7042191654353418e-05",
      "4.1454080688017086e-05",
      "0.00032082214369874226",
      "-1.6849993831876332e-06"
    ],
    [
      "0.005666025754719602",
      "0.005672026279053092",
      "0.007136738917620508",
      "0.005720415994622661",
      "0.0059265768659061396",
      "-1.1420601705638376e-05",
      "2.4498541982710104e-06",
      "-1.57383206322481e-05",
      "4.8831486005707874e-05",
      "5.084935696561505e-05",
      "1.0775844753769968e-05",
      "-2.5222691703684273e-05",
      "0.00019363366601065705",
      "-0.00031003588088230493",
      "-5.041715798827296e-05",
      "3.299853088883697e-06",
      "-0.00011356388910816658",
      "-1.1535596568156563e-05",
      "5.5529786120082024e-05",
      "6.933527825700479e-05",
      "2.9414004941582195e-05",
      "-2.944170650415956e-05",
      "5.088835410233622e-05",
      "0.0003637792659840289",
      "2.1456984436371623e-06"
    ],
    [
      "0.005758952136335481",
      "0.005820269118480208",
      "0.009944857668306889",
      "0.006063771657497446",
      "0.007032928601324692",
      "-6.603698979841886e-05",
      "4.340962374130575e-05",
      "-0.0001387453295174829",
      "0.0002396910028763326",
      "0.0001591469433875309",
      "8.211224797655913e-05",
      "-4.166344185098199e-05",
      "0.0004974182815870647",
      "-0.0006997843068871956",
      "-0.0002471977533975862",
      "5.1041168907948095e-05",
      "-0.00027956388110637453",
      "-1.4424114599988837e-05",
      "0.0003051591734873839",
      "0.0001506725268968878",
      "0.00017164161719959733",
      "-0.00023936432262112322",
      "0.00022931718768266882",
      "0.0010530758041598556",
      "-0.0002667765560485847"
    ],
    [
      "0.014180012543611332",
      "0.011819789064965872",
      "0.02526656324378859",
      "0.025596489906366298",
      "0.09924998762076254",
      "-0.00490116636894167",
      "0.00628772987542749",
      "-0.012822816006600336",
      "0.016630899497112234",
      "-0.006372327124253625",
      "0.0080339447780733",
      "0.004257667755081291",
      "-0.008694753042078512",
      "-0.004329643369330074",
      "-0.022209791236926714",
      "0.005185964304675926",
      "-0.00614551364220449",
      "0.0009684864788832414",
      "0.022828857068163406",
      "-0.000278083275871784",
      "0.007458398847364481",
      "-0.02310228998982774",
      "-0.006861910509593867",
      "0.02978546258102032",
      "-0.036000876977377826"
    ],
    [
      "3.721247533279533",
      "3.711039068713626",
      "11.164162782360112",
      "4.7506967797038495",
      "2.4528711730081914",
      "3.069805217705336",
      "-2.1805707017906397",
      "2.788174542082469",
      "-0.6704605292246149",
      "-3.1098387095289057",
      "2.866572582518183",
      "-0.6050707162860329",
      "-1.295409821383255",
      "3.0751885824967045",
      "0.49910143851848887",
      "-1.583924902191262",
      "4.870229701068774",
      "-0.3748584609922403",
      "1.0921704750284147",
      "3.358339679765681",
      "1.7811977384631819",
      "0.575819200773822",
      "-1.1229911560684842",
      "1.7205894155813595",
      "-0.6059335756625591"
    ],
    [
      "0.0057574047611844035",
      "0.005797892875640198",
      "0.010149867746220436",
      "0.0060544465256112566",
      "0.007022537596858754",
      "-6.536546803258678e-05",
      "1.9807778672794323e-05",
      "-0.00013468817391268674",
      "0.00023861073844649416",
      "0.0001996575230212394",
      "8.861544603240752e-05",
      "-4.91998958596457e-05",
      "0.0005657409413255174",
      "-0.0007981554404882513",
      "-0.0002536762091448018",
      "4.585976845636192e-05",
      "-0.0002962664084803262",
      "-1.807155569342924e-05",
      "0.00030107608655389334",
      "0.00019164908276864316",
      "0.00016284526729749556",
      "-0.00022851297359456637",
      "0.0002584494025694346",
      "0.0010558248794933992",
      "-0.00024750567071497523"
    ],
    [
      "0.005694656307152003",
      "0.005737601362951509",
      "0.008222286075016403",
      "0.005853968062974591",
      "0.006242949871327119",
      "-3.4684522755660125e-05",
      "-5.821133290840353e-05",
      "-6.0093772404914845e-05",
      "0.00011126462481768271",
      "0.00013187392589086492",
      "3.537743876304914e-05",
      "-5.573497704699762e-05",
      "0.00041161571420801244",
      "-0.0006763498627285892",
      "-0.00017434408737733242",
      "1.719459236573053e-05",
      "-0.00020114590156242073",
      "-3.077774852648524e-05",
      "0.0001244873878164911",
      "0.00014935157392992823",
      "9.358514235342343e-05",
      "-0.00010329788484785442",
      "6.47595931782098e-05",
      "0.0004651172031630903",
      "-4.662108660168441e-05"
    ],
    [
      "0.00569167864961632",
      "0.005720256053673346",
      "0.007836178145748746",
      "0.005828216985978407",
      "0.006197882909532558",
      "-3.149563372283582e-05",
      "-3.89799321020288e-05",
      "-5.82529931010142e-05",
      "0.00010251404217959306",
      "0.00010064909975708494",
      "3.670245231722619e-05",
      "-3.94978599848686e-05",
      "0.00033947423086239104",
      "-0.0005491423303021496",
      "-0.0001601743679266523",
      "1.7801043062953534e-05",
      "-0.0001706685465355186",
      "-2.4654973503463166e-05",
      "0.00011771224964402369",
      "0.00012022118812023982",
      "7.905075177822131e-05",
      "-0.00010087016915271606",
      "4.702853009665338e-05",
      "0.0004201521469548396",
      "-6.39379873199077e-05"
    ],
    [
      "0.005727722014001513",
      "0.005794052425724333",
      "0.009491997913583378",
      "0.005991294232865323",
      "0.006601839760748858",
      "-6.182965663301144e-05",
      "-0.00012102994767414429",
      "-0.00011077884857785724",
      "0.0001854088932060453",
      "0.00018511433685430452",
      "6.518475654287704e-05",
      "-8.820808883019235e-05",
      "0.0006844778272577561",
      "-0.001146159931780558",
      "-0.0003459561525926516",
      "3.244902404572136e-05",
      "-0.0003329622291844014",
      "-6.030764015666927e-05",
      "0.00020243085742003937",
      "0.0002599872367874955",
      "0.00015698567023580268",
      "-0.00019294244501648437",
      "5.052396364285774e-07",
      "0.0006565559837164288",
      "-8.963926034079067e-05"
    ]
  ],
  "rational_Q": [
    [
      "0.3981881515323902",
      "3.496697186945048",
      "14.995091447327678",
      "1.9826545517252656",
      "3.024958619606976",
      "3.4966971869452714",
      "3.466034824647518",
      "44.47974506888674",
      "4.368968585017645",
      "7.336876238909716",
      "14.995091447330173",
      "44.47974506888566",
      "158.10304043774119",
      "11.068489665118221",
      "25.6616029171405",
      "1.982654551725444",
      "4.368968585017101",
      "11.068489665117905",
      "8.34779898496692",
      "5.444466118720774",
      "3.02495861960889",
      "7.336876238910749",
      "25.661602917139817",
      "5.444466118720272",
      "5.846529890810525",
      "-0.13183579416348404",
      "0.9319181129641309",
      "0.03733357199843576",
      "0.2692610325899332",
      "-0.13183579416351232",
      "0.6202207707769667",
      "0.3050429472823815",
      "0.26644001242341864",
      "-0.22318615927049268",
      "0.9319181129640857",
      "0.3050429472820178",
      "0.09885094343436619",
      "-0.4645311412262873",
      "-0.12532224753446528",
      "0.0373335719988567",
      "0.2664400124232207",
      "-0.4645311412261294",
      "-0.7471947732917984",
      "0.4171449137622819",
      "0.269261032590912",
      "-0.22318615927026306",
      "-0.12532224753477592",
      "0.4171449137624172",
      "-0.12012140909235582",
      "1.8240556232584348",
      "-0.6093990718620013",
      "-0.20848000343403109",
      "-0.5257074275753875",
      "-1.158220510987484",
      "-1.8589503196631703",
      "-1.2396166431413256",
      "-0.04970872011524226",
      "-1.602556646266552",
      "1.4283536096335323",
      "-6.39689526816178",
      "0.23080673508451183",
      "0.4655357425917917",
      "-0.25048782948134657",
      "0.06210805382879619",
      "0.3929810739401554",
      "-0.5518494571178654",
      "-0.7796602199101655",
      "0.7696823975173838",
      "0.7403310768734381",
      "2.4838924923033643",
      "0.07455513429238596",
      "-1.1244897796371842",
      "1.00081557170479",
      "-2.481903679785635",
      "-1.602556646266116",
      "1.8961908641778364",
      "4.242675551820748",
      "0.0001773842380249209",
      "-3.939705995395176",
      "3.5929488730956156",
      "2.132393371293743",
      "-8.482483380042334",
      "0.8302643148986979",
      "-2.582687993894514",
      "0.38475333932911904",
      "3.3833023161957527",
      "0.8249161870185631",
      "-2.677162855359342",
      "-1.0436845884341142",
      "0.89341944217159",
      "-2.329253388427765",
      "4.089377176861879",
      "1.0668977614369592",
      "0.04562398830366756",
      "0.08633317580865987",
      "-0.25048782948085446",
      "0.5007408990656443",
      "0.6187126868686643",
      "0.08580340337023391",
      "-0.9368010897506049",
      "0.38475333932971845",
      "0.08579757220487487",
      "5.168921207978013",
      "-0.7785027780360234",
      "-1.1938601139168996",
      "-0.08423689320359928",
      "0.3017054679388687",
      "1.2356752605309196",
      "0.7444783444237607",
      "-0.6469690713743799",
      "0.16890031892150276",
      "0.4368894898132243",
      "-1.8802518106259234",
      "0.18734421249322433",
      "1.4467444555160591",
      "0.769682397517779",
      "-0.4407506969091524",
      "-1.4274325295037409",
      "-0.3947749699266224",
      "1.7234094087970397",
      "0.8934194421727607",
      "0.47084534431662184",
      "3.5168209013112053",
      "-0.6999214992603194",
      "-1.4367962700289931",
      "0.16890031892265597",
      "-1.0345846741458642",
      "0.3972796910791551",
      "0.727471330200121",
      "0.5250127314481169",
      "-0.04784869798785966",
      "-0.18207514605045336",
      "-1.6350823869480178",
      "-0.520920406153817",
      "0.2747510285853805",
      "-1.1582205109875159",
      "1.428353609633424",
      "0.06210805382891033",
      "0.7403310768732193",
      "1.8240556232583596",
      "-1.858950319663207",
      "-6.396895268161455",
      "0.3929810739397732",
      "2.483892492303168",
      "-0.6093990718624381",
      "-1.2396166431412297",
      "0.23080673508461583",
      "-0.5518494571176169",
      "0.07455513429245232",
      "-0.20848000343471026",
      "-0.04970872011511166",
      "0.4655357425912416",
      "-0.7796602199099176",
      "-1.1244897796370745",
      "0.2697053679527533",
      "1.2099770037547368",
      "-1.3022876306522222",
      "1.8961908641778913",
      "0.2697053679525871",
      "9.406275176837735",
      "-0.7585678963274428",
      "-1.90931263964401",
      "0.5007408990658401",
      "1.2099770037542823",
      "-0.7585678963273184",
      "-2.612329454994302",
      "1.412847641669771",
      "-0.4407506969088024",
      "-1.3022876306525748",
      "-1.909312639643637",
      "1.4128476416693583",
      "1.1270524916604325",
      "-2.7224252383571415",
      "-2.3454729044364515",
      "2.132393371293322",
      "24.291171380540234",
      "15.527571311307636",
      "-7.278712025802431",
      "3.066669559368865",
      "0.08579757220482605",
      "-3.5045487654681766",
      "-8.334936032604523",
      "2.0019971131332253",
      "-6.530409747101244",
      "0.4708453443169483",
      "-0.38801245971901627",
      "-1.3701098548772312",
      "-5.794265562675568",
      "-0.8280578261284842",
      "-1.6999703867311622",
      "3.3833023161958162",
      "-3.504548765468537",
      "-5.586332044146129",
      "0.5038939141192024",
      "2.771366863215033",
      "0.3017054679390252",
      "0.1340251923724316",
      "0.39163113206509015",
      "-1.3166471225762955",
      "1.7967719515611609",
      "-1.034584674145612",
      "-0.9438184759975625",
      "-0.7736037792861445",
      "0.79728193297607",
      "0.11434523480972096",
      "-2.3292533884278304",
      "-0.38801245971933507",
      "1.9849483993673853",
      "-0.5793533446638264",
      "-3.760378461601137",
      "0.43688948981338505",
      "-0.9438184759975295",
      "-1.1070592086694742",
      "1.044573297905029",
      "0.225160654564778",
      "-0.1820751460506451",
      "1.276850780793094",
      "2.5198310281964766",
      "-0.7261967455715927",
      "-0.03634702487529031",
      "4.242675551820976",
      "-8.482483380042574",
      "0.8249161870186649",
      "4.089377176862659",
      "1.0008155717052067",
      "0.00017738423824560962",
      "0.830264314899197",
      "-2.6771628553594025",
      "1.066897761437357",
      "-2.481903679785662",
      "-3.9397059953950815",
      "-2.582687993895161",
      "-1.0436845884338997",
      "0.045623988303304594",
      "15.527571311308474",
      "-8.334936032604631",
      "-1.370109854877367",
      "0.6187126868686076",
      "-2.7224252383576437",
      "-7.278712025802093",
      "2.0019971131329406",
      "-5.794265562675207",
      "-1.4274325295043133",
      "-2.345472904436734",
      "3.06666955936935",
      "-6.530409747101521",
      "-0.8280578261285629",
      "-8.223555665894795",
      "-37.34736410666106",
      "5.168921207978134",
      "-5.586332044145744",
      "-8.223555665894697",
      "15.921861900128905",
      "-2.9211086149594303",
      "3.516820901311033",
      "1.9849483993670796",
      "-37.347364106654815",
      "-2.9211086149590613",
      "20.58808490532661",
      "1.889697265435504",
      "1.2356752605316572",
      "0.3916311320649533",
      "3.5512474420370808",
      "-0.20924328186280336",
      "0.6114973864576746",
      "0.39727969107932815",
      "-1.1070592086696265",
      "0.058296160317809834",
      "-1.4728707976866635",
      "-0.10543424189771494",
      "-1.8802518106259567",
      "-0.7736037792860444",
      "0.058296160317907283",
      "-5.499887315283122",
      "-1.6193989810848415",
      "-1.6350823869460234",
      "2.5198310281967538",
      "0.2154332238352106",
      "0.7135228173566699",
      "-7.038781418215103",
      "0.08580340337009983",
      "-0.7785027780360686",
      "0.744478344423659",
      "0.18734421249318872",
      "0.0863331758082285",
      "-0.9368010897509531",
      "-1.1938601139173277",
      "-0.6469690713744992",
      "1.4467444555159663",
      "0.5038939141189565",
      "-1.3166471225762058",
      "0.7972819329760381",
      "-0.3947749699263634",
      "-1.699970386731477",
      "2.771366863214995",
      "1.7967719515614373",
      "0.11434523480951962",
      "-0.20924328186313723",
      "-1.4728707976865507",
      "-0.6999214992607535",
      "-0.5793533446639407",
      "1.8896972654357345",
      "0.6114973864574924",
      "-0.10543424189802049",
      "-2.311352393624173",
      "0.7274713301996756",
      "1.0445732979046947",
      "-5.499887315282922",
      "-2.3113523936243485",
      "3.406203086436273",
      "-0.5209204061535834",
      "-0.7261967455716687",
      "0.7135228173567484",
      "0.3952689691249724",
      "0.1971869366932809",
      "1.7234094087976115",
      "-1.4367962700296286",
      "0.525012731448744",
      "0.2747510285839841",
      "-3.7603784616013556",
      "0.22516065456445536",
      "-0.0363470248750196",
      "-1.6193989810841476",
      "-7.038781418215165",
      "0.19718693669335832",
      "0.34028757296276235",
      "0.7083813789780881",
      "-0.08872000322918004",
      "-0.3539441402527041",
      "-0.34028757296278933",
      "-1.1104595257117109e-13",
      "0.15829662760069185",
      "-0.2232696625750475",
      "-0.08114496856645532",
      "-0.7083813789784266",
      "-0.15829662760088925",
      "1.4854801668771517e-13",
      "-0.024322286919754577",
      "-0.6737208929561332",
      "0.08872000322930014",
      "0.2232696625750521",
      "0.024322286919684095",
      "2.886141996447721e-13",
      "0.07385760728340532",
      "0.3539441402519811",
      "0.08114496856661182",
      "0.673720892956428",
      "-0.07385760728349858",
      "4.017208232945059e-13",
      "-2.127123335656781",
      "-0.17567475575801245",
      "0.3280807176769849",
      "0.48356379422844004",
      "-0.8903708052907212",
      "1.7544337587771035",
      "-0.44809943922384887",
      "0.923951596595947",
      "-1.4422715236285115",
      "0.3430871565443364",
      "0.5698098584662317",
      "-1.849014336997699",
      "2.7620744885337603",
      "-0.711336316156437",
      "-0.7756856894639638",
      "-1.081899668974708",
      "0.6829468686458605",
      "-0.7806080711328746",
      "-0.3462490358817573",
      "1.540763360483224",
      "-1.272739817918282",
      "-0.2661361039827038",
      "-1.034002193625106",
      "-0.8115992630988034",
      "-3.3453906068841537",
      "-1.44227152362839",
      "-1.2868101286945957",
      "-2.144662747157514",
      "-2.0040030771176327",
      "-0.41403563539173965",
      "-6.701889367958259",
      "-0.6842118273264521",
      "-3.9935856204376736",
      "0.09799118867838177",
      "0.7503860775446131",
      "-1.6687543543811862",
      "0.009987329515955795",
      "-0.6388161966774045",
      "-0.3723526729173797",
      "-0.8898790534148708",
      "2.08678039547268",
      "1.9847700773502719",
      "3.3130770839137194",
      "0.9476514021777666",
      "-2.7487693635375283",
      "-0.026542965464468077",
      "-0.7113363161561851",
      "0.5023674513995869",
      "0.017352835248844952",
      "-0.17206838076882447",
      "0.2949798742557913",
      "-1.6687543543811583",
      "-0.5759866899226458",
      "3.729440908068369",
      "-0.27494855023117787",
      "-3.036777338219753",
      "0.37066265133158827",
      "0.3524984462691168",
      "-0.5368639256876949",
      "0.27220511796447305",
      "0.15325759631289568",
      "0.3299204846755401",
      "-0.5957983766495313",
      "0.6158749683695346",
      "0.32728524729011965",
      "0.23682949319133878",
      "-0.3462490358818995",
      "0.8632184204595831",
      "2.6443678195050757",
      "0.6326609672260931",
      "-0.4954156181101674",
      "2.0867803954726347",
      "0.1265566027008456",
      "-2.635365326097787",
      "-0.060387909326010014",
      "-0.49419063752344466",
      "0.32992048467479695",
      "0.547661847433709",
      "0.26642765332645063",
      "-0.8671780846760735",
      "0.10740753492550038",
      "-0.3012755746790475",
      "-0.5075074756814629",
      "0.4193475165474372",
      "0.16138869449081805",
      "0.13563716326254216",
      "0.8903708052911022",
      "-0.3430871565440927",
      "0.7756856894640783",
      "-1.5407633604828204",
      "2.127123335656669",
      "-1.7544337587764742",
      "-0.5698098584669183",
      "1.081899668974525",
      "1.2727398179176124",
      "0.17567475575811778",
      "0.44809943922428397",
      "1.8490143369972316",
      "-0.6829468686457235",
      "0.266136103982365",
      "-0.3280807176769134",
      "-0.9239515965960022",
      "-2.7620744885337523",
      "0.7806080711328952",
      "1.034002193624774",
      "0.07467527079752818",
      "-0.9913873107735288",
      "0.31667405626542355",
      "-1.286810128694747",
      "-0.07467527079777606",
      "-1.1374794986675185e-15",
      "0.39569980476017746",
      "-2.587510751706668",
      "0.5023674513996441",
      "0.9913873107732443",
      "-0.39569980476011474",
      "-3.7106413323160506e-14",
      "0.9617858056180087",
      "0.8632184204595853",
      "-0.3166740562653685",
      "2.587510751706358",
      "-0.961785805617909",
      "-7.904500171077111e-14",
      "5.194980101311631",
      "-6.366164792892485",
      "-0.6842118273260349",
      "-7.01671246621674",
      "-2.018164679206314",
      "4.307419330526192",
      "3.5722887766965967",
      "-0.5759866899226805",
      "-3.3354554871070867",
      "1.876855747003509",
      "0.8951296028766241",
      "1.7332676533656761",
      "0.12655660270171093",
      "-0.46722733630986935",
      "-1.2183507711026562",
      "-2.3125482909927038",
      "-0.18099253791284398",
      "0.8567407328336962",
      "0.009987329516045492",
      "-3.3354554871062185",
      "2.0530919777205487",
      "0.9425670879922327",
      "-2.962352103925037",
      "0.35249844626886334",
      "2.592094919297441",
      "0.6393611480677867",
      "-0.15642411629800274",
      "0.3048076313484238",
      "0.5476618474336161",
      "-0.6608179925375711",
      "-0.39341754401709894",
      "1.844233619037621",
      "1.574118866744581",
      "1.984770077350628",
      "-0.46722733631000535",
      "-7.264904485651027",
      "0.2138278607090114",
      "2.360065554133131",
      "-0.5957983766494995",
      "-0.6608179925374129",
      "1.1270691803303134",
      "-1.1103347706284368",
      "-0.8751134225207943",
      "-0.5075074756818525",
      "0.39697616414184367",
      "0.09894883894957948",
      "-0.07167862464910936",
      "-0.705028646604948",
      "2.1446627471575894",
      "3.99358562043781",
      "0.6388161966774958",
      "-3.3130770839135533",
      "0.8115992630987269",
      "2.0040030771179067",
      "-0.09799118867792087",
      "0.3723526729176339",
      "-0.9476514021781209",
      "3.345390606884634",
      "0.41403563539215005",
      "-0.7503860775444844",
      "0.8898790534149752",
      "2.7487693635378085",
      "2.0181646792061",
      "-1.8768557470036633",
      "1.2183507711029153",
      "0.017352835249281676",
      "-5.19498010131109",
      "-4.307419330525741",
      "-0.8951296028764378",
      "2.312548290992806",
      "2.6443678195047653",
      "6.366164792892478",
      "-3.5722887766964075",
      "-1.7332676533660154",
      "0.1809925379124722",
      "4.079827234604085",
      "-23.225159773516864",
      "3.7294409080685296",
      "2.0530919777205168",
      "-4.07982723460301",
      "-3.9084136755889336e-14",
      "10.347436798894723",
      "-2.635365326098009",
      "-7.264904485651181",
      "23.22515977351744",
      "-10.347436798894707",
      "-1.6769692515587674e-13",
      "5.136020011349862",
      "-0.5368639256882111",
      "0.6393611480675503",
      "2.1411589078660858",
      "-1.4739702061551059",
      "-2.503824507064149",
      "0.2664276533271667",
      "1.127069180330539",
      "0.2671136403883204",
      "1.8612118986917416",
      "-1.0332925915206252",
      "0.6158749683694549",
      "-0.39341754401689166",
      "0.2671136403879068",
      "2.273878673949297",
      "-1.0304686287807128",
      "0.4193475165466332",
      "0.09894883895120277",
      "-10.968358013366112",
      "3.3731465149244335",
      "4.825066874192817",
      "0.17206838076834555",
      "0.27494855023143044",
      "-0.2722051179643596",
      "-0.32728524729014324",
      "0.026542965464196534",
      "-0.2949798742559908",
      "3.036777338219238",
      "-0.1532575963129229",
      "-0.2368294931913273",
      "-0.9425670879923475",
      "0.15642411629766498",
      "-1.8442336190377757",
      "0.6326609672262673",
      "-0.8567407328340884",
      "2.9623521039248195",
      "-0.304807631348568",
      "-1.5741188667443895",
      "1.4739702061550368",
      "-1.8612118986917066",
      "-0.060387909325291714",
      "0.2138278607090219",
      "-5.136020011349979",
      "2.50382450706386",
      "1.0332925915202982",
      "0.36041512780430013",
      "-0.8671780846759654",
      "-1.1103347706284494",
      "2.2738786739488743",
      "-0.3604151278044042",
      "1.7461084915885356e-13",
      "0.16138869449060894",
      "-0.07167862464884622",
      "3.3731465149242315",
      "-0.5317595217382288",
      "-0.20311469393841924",
      "0.49541561811008555",
      "0.49419063752386205",
      "-0.10740753492537015",
      "-0.13563716326268296",
      "-2.3600655541331452",
      "0.8751134225208118",
      "0.7050286466050498",
      "1.0304686287803781",
      "-4.8250668741920135",
      "0.20311469393825243"
    ],
    [
      "0.09650026128881213",
      "0.5751076303300312",
      "9.750483977106269",
      "0.8483269624343318",
      "1.8644716152692735",
      "0.5751076303297717",
      "3.129908508007444",
      "36.95940240262057",
      "3.1348191791039746",
      "4.303021874198838",
      "9.750483977145544",
      "36.95940240261548",
      "140.09198301738581",
      "15.863311671555788",
      "26.477063905194637",
      "0.8483269624362794",
      "3.134819179091181",
      "15.863311671563048",
      "8.34542587264989",
      "5.405793345617336",
      "1.8644716152466132",
      "4.3030218741895885",
      "26.477063905198868",
      "5.405793345622867",
      "5.0162570593945555",
      "0.028699369512443697",
      "0.30367214444966323",
      "0.08883273944685965",
      "0.07049449009118959",
      "0.028699369511474",
      "-0.07581020343549551",
      "0.6999296246845919",
      "-0.04038135392114429",
      "-0.12171727222101057",
      "0.3036721444534443",
      "0.6999296246834228",
      "-0.6056805511389632",
      "-0.10176427302137654",
      "-0.09170142708350512",
      "0.08883273944799878",
      "-0.04038135392141007",
      "-0.1017642730203847",
      "-0.1790046915676629",
      "0.041520129928556776",
      "0.07049449009119108",
      "-0.12171727222028962",
      "-0.09170142708856555",
      "0.041520129924877955",
      "0.25387076352224514",
      "0.22230058412901207",
      "0.012863856576539422",
      "-0.42208755775971146",
      "-0.2189539654110302",
      "-0.430151856488609",
      "-0.19551975442315322",
      "-0.6582208701663476",
      "-0.014887286532606504",
      "-0.928134404548024",
      "0.8986060908514747",
      "-2.1341753098123424",
      "-0.03827016365543274",
      "0.48491823743142015",
      "-0.2200514418274327",
      "0.08941800828268968",
      "0.24269545299346929",
      "-0.13952161536870764",
      "-0.44285343966118085",
      "0.5156042065147645",
      "0.7840253466168694",
      "0.5110181202745844",
      "0.4082397261342529",
      "-0.47714527764978554",
      "1.0345499702749255",
      "-2.6955983572612277",
      "-0.9281344045433321",
      "1.733307818318262",
      "1.299499970822808",
      "0.6475589079995161",
      "-3.289116593982226",
      "2.1598328205318724",
      "-0.016274112808576897",
      "-7.446084871021275",
      "0.6919700381590292",
      "-0.8807766227826974",
      "0.08016850029787918",
      "3.224490386317747",
      "2.210642551207576",
      "-2.8861014294473364",
      "-0.9031253623719218",
      "-0.04131086834934511",
      "-2.24922480973104",
      "5.58850971303719",
      "1.5382142599052164",
      "0.4235162943892872",
      "-0.055604926867753375",
      "-0.22005144182777858",
      "0.4898580518190813",
      "0.3294580436464322",
      "0.07164598700768428",
      "-0.36068902407803594",
      "0.08016850030871248",
      "0.3806112936424551",
      "2.192260952294927",
      "-0.6973073735259726",
      "-1.1670765802948206",
      "0.037394569169994146",
      "0.2875217418953763",
      "0.7873956966153861",
      "0.3435166323993459",
      "-0.7011537644996692",
      "0.3264702906767102",
      "-0.18447949403574662",
      "-1.668383914076029",
      "0.6189888867398149",
      "1.145223364580048",
      "0.5156042065201892",
      "-0.5549176042640758",
      "0.8785966764418663",
      "-0.16662396447245",
      "1.1808259795158762",
      "-0.041310868347958496",
      "1.1515902921180041",
      "3.330839943069256",
      "-1.74961026546641",
      "-1.2784023878987762",
      "0.32647029067456945",
      "-1.0208304777615185",
      "-0.265685977330703",
      "1.168398970249799",
      "0.587632510737824",
      "-0.4074328774749664",
      "-0.02737926198782135",
      "-2.2933414851657035",
      "-0.6394966725592516",
      "0.9779958298584843",
      "-0.430151856489906",
      "0.8986060908599858",
      "0.08941800828175625",
      "0.7840253466125443",
      "0.22230058413247933",
      "-0.19551975442261182",
      "-2.1341753098152387",
      "0.24269545298702877",
      "0.5110181202763552",
      "0.012863856572886408",
      "-0.6582208701594301",
      "-0.03827016365336032",
      "-0.13952161536763968",
      "0.40823972613352144",
      "-0.4220875577625295",
      "-0.014887286528119603",
      "0.48491823743539153",
      "-0.4428534396570621",
      "-0.477145277651574",
      "-0.6900418227911405",
      "1.107019230713771",
      "-1.2383529208832074",
      "1.7333078182990258",
      "-0.6900418227880055",
      "12.046857098546502",
      "-0.4038529059273885",
      "-2.5015166514174547",
      "0.4898580518245003",
      "1.1070192307142956",
      "-0.4038529059265362",
      "-1.3174360962043936",
      "0.7560972509986876",
      "-0.5549176042687544",
      "-1.2383529208936161",
      "-2.5015166514201685",
      "0.7560972509792173",
      "1.5287941100230535",
      "-3.1861964465751593",
      "-0.747893947681511",
      "-0.016274112817062866",
      "22.43155136301545",
      "13.362688551866666",
      "-7.0546831448838185",
      "3.078222187965014",
      "0.3806112936515474",
      "-3.2968038559623043",
      "-11.662534583132636",
      "0.5942477169973287",
      "-5.897498297109669",
      "1.1515902921282724",
      "-0.15207920817968681",
      "-2.8865080003993255",
      "-4.46409378938556",
      "0.5537067194933576",
      "-0.6838929623949734",
      "3.224490386301472",
      "-3.296803855981077",
      "-1.8229701346657627",
      "0.36109239460549913",
      "1.9950971725568059",
      "0.287521741893055",
      "-0.3277281367093941",
      "0.3276387211829014",
      "-1.030498666856576",
      "1.426939212956807",
      "-1.0208304777552997",
      "-0.8442750712857351",
      "-1.3131082804781276",
      "0.5891361588084202",
      "0.27231686039205993",
      "-2.2492248097325094",
      "-0.1520792081793005",
      "0.7612829107992908",
      "-1.4096219852486709",
      "-3.4637328321927408",
      "-0.18447949404075914",
      "-0.8442750712746022",
      "-0.7260209212585452",
      "1.117143067206667",
      "0.35993348846617174",
      "-0.027379261989398076",
      "0.6456976135425624",
      "2.472825623848554",
      "-0.2998168514011793",
      "-0.9246923744786213",
      "1.2994999708214787",
      "-7.446084871014097",
      "2.210642551207994",
      "5.588509713035747",
      "1.0345499702666232",
      "0.6475589080045341",
      "0.691970038144346",
      "-2.8861014294432192",
      "1.538214259906238",
      "-2.6955983572374183",
      "-3.289116593947781",
      "-0.8807766227770749",
      "-0.9031253623542297",
      "0.4235162943936414",
      "13.362688551866592",
      "-11.662534583140193",
      "-2.8865080003965415",
      "0.32945804365060255",
      "-3.186196446579498",
      "-7.0546831448803164",
      "0.5942477169961421",
      "-4.46409378938659",
      "0.8785966764493693",
      "-0.7478939476878868",
      "3.0782221879578087",
      "-5.897498297123816",
      "0.5537067194793874",
      "-10.208055228661568",
      "-33.723622306504254",
      "2.192260952311668",
      "-1.822970134664738",
      "-10.208055228661403",
      "8.578989063535792",
      "-2.6443096247592606",
      "3.330839943075407",
      "0.7612829107967316",
      "-33.72362230650621",
      "-2.6443096247530176",
      "15.674664942728215",
      "2.1352942807532784",
      "0.7873956966131785",
      "0.32763872118329257",
      "3.657685492601626",
      "-0.21804776998910458",
      "0.21429756963310176",
      "-0.2656859773249252",
      "-0.726020921256183",
      "0.7567598243842427",
      "-2.0937496661434776",
      "-0.743538726991958",
      "-1.668383914081265",
      "-1.3131082804706307",
      "0.7567598243886128",
      "-5.610885239547891",
      "-1.3750511045869378",
      "-2.293341485156519",
      "2.4728256238505884",
      "0.2985310697634077",
      "1.2915020576783678",
      "-7.2208008024416515",
      "0.07164598701326896",
      "-0.6973073735241949",
      "0.3435166323979874",
      "0.6189888867408275",
      "-0.055604926862058784",
      "-0.3606890240794676",
      "-1.167076580293515",
      "-0.7011537644993444",
      "1.1452233645825871",
      "0.3610923946069273",
      "-1.0304986668491614",
      "0.5891361588120393",
      "-0.16662396447918779",
      "-0.6838929624018939",
      "1.9950971725523479",
      "1.4269392129646887",
      "0.2723168603932722",
      "-0.21804776999646494",
      "-2.0937496661368766",
      "-1.7496102654636594",
      "-1.4096219852363974",
      "2.1352942807465682",
      "0.21429756963893082",
      "-0.7435387269828138",
      "-2.217174334894364",
      "1.1683989702456425",
      "1.1171430672112628",
      "-5.610885239549991",
      "-2.2171743348894624",
      "2.540141713352919",
      "-0.639496672546399",
      "-0.2998168513941742",
      "1.2915020576764706",
      "0.7086858976828149",
      "0.20537026151117155",
      "1.1808259795294216",
      "-1.2784023878861193",
      "0.5876325107489161",
      "0.9779958298649056",
      "-3.4637328322059893",
      "0.3599334884707009",
      "-0.9246923744877926",
      "-1.3750511045864668",
      "-7.220800802443358",
      "0.20537026151515925",
      "0.0954257421873132",
      "0.4144570250673507",
      "0.0619805986551109",
      "-0.23483019926835075",
      "-0.09542574218732673",
      "-1.6878503239788077e-12",
      "0.10729437600331423",
      "0.01045453005889791",
      "-0.272600616197351",
      "-0.41445702506418786",
      "-0.10729437600672757",
      "5.943595450668773e-13",
      "-0.0199979298133348",
      "0.10139080576985825",
      "-0.06198059865391473",
      "-0.010454530056119142",
      "0.01999792981230665",
      "-4.093505666837132e-12",
      "-0.17967338570709432",
      "0.23483019926862206",
      "0.2726006161996734",
      "-0.10139080577085244",
      "0.17967338571053976",
      "5.528292296690732e-13",
      "-1.5468623218266047",
      "-0.04525215111348613",
      "0.42198333660609283",
      "0.05170667854887265",
      "-0.1668402446112802",
      "0.53602208749199",
      "-0.29507429924619205",
      "0.29297888269043554",
      "-1.1693437069928039",
      "0.11664197238964771",
      "3.8449623047913923",
      "-0.851092645976887",
      "0.34046628292784037",
      "-0.08231841297634004",
      "-0.5234578409814744",
      "-0.48275408664776515",
      "0.8324897711246143",
      "-0.27896695987105863",
      "0.21631241558982797",
      "1.1132530220872503",
      "-2.097277766431647",
      "-0.18289262313584803",
      "0.043693391899296684",
      "-0.0225194356878584",
      "-2.362974539187963",
      "-1.1693437069927555",
      "0.06265783300111255",
      "-1.9845638270490726",
      "-2.497249383560441",
      "-0.09892850975537536",
      "-4.761933806945225",
      "0.053664339227989556",
      "0.5075639478230638",
      "1.4266317481615716",
      "-0.0038619903679303407",
      "-1.1239147959230713",
      "0.7697513283614467",
      "0.7244063691049465",
      "0.12331750165879735",
      "-2.277025293066691",
      "1.7463639378724718",
      "1.471025804125042",
      "3.368944980385306",
      "0.735191211706137",
      "-2.3058476093201774",
      "-0.42375894369337985",
      "-0.0823184129774303",
      "0.4785415523914666",
      "-0.4348001269144669",
      "-0.0181610586231509",
      "0.0502715442412854",
      "-1.123914795919011",
      "-2.11439501339629",
      "2.2127922035326786",
      "0.47711993294404487",
      "-1.036690326896711",
      "-0.055443676060976575",
      "0.11765296637901218",
      "-1.3204541034886592",
      "-0.07198970084532479",
      "0.3316612343213542",
      "0.5769826085187485",
      "0.09393331650302982",
      "-0.39720770003885614",
      "1.0993514239184987",
      "0.1856406515378809",
      "0.21631241558685835",
      "0.7526284230586823",
      "2.229699617479477",
      "0.934043274962036",
      "-0.9809037894079359",
      "1.746363937863421",
      "0.8168847031942661",
      "0.32726663847338533",
      "0.5218745559625466",
      "-1.144130493433038",
      "0.5769826085213366",
      "-0.07012507227246764",
      "0.1707286236980457",
      "-0.406817319159678",
      "0.12040511378657753",
      "-0.31783415224792516",
      "-1.0777669600177369",
      "-0.6542974400550654",
      "-0.19735182670743737",
      "1.2798153737345634",
      "0.16684024460585584",
      "-0.11664197239096",
      "0.5234578409723043",
      "-1.113253022086752",
      "1.5468623218251347",
      "-0.5360220874946434",
      "-3.844962304807494",
      "0.4827540866498027",
      "2.0972777664417817",
      "0.0452521511117639",
      "0.29507429924707546",
      "0.8510926459732899",
      "-0.8324897711297194",
      "0.18289262314032367",
      "-0.42198333660831433",
      "-0.29297888269398953",
      "-0.340466282922382",
      "0.27896695986911013",
      "-0.043693391915711574",
      "0.33157493382314274",
      "-0.4587206635574691",
      "0.6542300971152303",
      "0.06265783299083712",
      "-0.33157493383349756",
      "4.26330422186931e-12",
      "1.8363655822942149",
      "-2.5182405917827073",
      "0.47854155239753626",
      "0.4587206635673714",
      "-1.836365582300371",
      "2.5197504721286924e-12",
      "0.7946746499520838",
      "0.7526284230695923",
      "-0.6542300971193994",
      "2.5182405917928095",
      "-0.7946746499570744",
      "-5.671071261591983e-12",
      "3.054698318271102",
      "-4.3615494711039435",
      "0.05366433924211917",
      "-4.457633009187419",
      "-2.5239183371270184",
      "4.29287748999845",
      "4.980249960500466",
      "-2.1143950134024374",
      "-3.297340643316851",
      "2.4585175462152167",
      "0.23864617425424578",
      "1.0372582358837523",
      "0.8168847031928438",
      "-0.30696740721734606",
      "-0.5580300135778261",
      "-2.165616471783689",
      "-0.8558176407874548",
      "0.21159735450155961",
      "0.7697513283476998",
      "-3.2973406433271792",
      "-2.250418732433286",
      "1.0179100035699162",
      "-2.0356853806067954",
      "0.11765296637667275",
      "2.346643115700819",
      "0.33669633398270776",
      "0.21994427903077737",
      "0.36381692056150094",
      "-0.07012507227233229",
      "-0.49068789375529304",
      "1.6628602726757844",
      "1.075577809053098",
      "0.22503850161116862",
      "1.471025804110946",
      "-0.30696740722208316",
      "-7.994013934716004",
      "-0.2197233338322917",
      "3.176540299736044",
      "0.09393331649640241",
      "-0.49068789375328187",
      "0.5439430782446267",
      "-0.7783458888180522",
      "0.48923896374254855",
      "-1.0777669600103532",
      "0.05477941812695064",
      "-0.8428899050730098",
      "0.05921380754403406",
      "-0.4946723218716172",
      "1.9845638270785402",
      "-0.5075639478170209",
      "-0.7244063690931819",
      "-3.368944980388715",
      "0.022519435681114298",
      "2.497249383548916",
      "-1.4266317481609916",
      "-0.12331750165136032",
      "-0.7351912117245476",
      "2.3629745391907844",
      "0.09892850976844347",
      "0.003861990346761334",
      "2.277025293079959",
      "2.3058476093067033",
      "2.523918337124571",
      "-2.4585175462163082",
      "0.5580300135856273",
      "-0.4348001269067853",
      "-3.0546983182593617",
      "-4.292877489997509",
      "-0.238646174243947",
      "2.165616471788969",
      "2.229699617479083",
      "4.361549471113196",
      "-4.980249960503718",
      "-1.0372582358816917",
      "0.8558176407952895",
      "4.8331797818473206",
      "-22.83291228541059",
      "2.212792203539625",
      "-2.2504187324284923",
      "-4.833179781843018",
      "-1.0879152989626594e-12",
      "8.365553679091152",
      "0.3272666384585426",
      "-7.99401393471682",
      "22.83291228541169",
      "-8.36555367908698",
      "2.53521289402051e-12",
      "6.212232839704547",
      "-1.3204541034785242",
      "0.33669633397881044",
      "3.271279504513267",
      "-2.5831803094209316",
      "-3.029289435345643",
      "0.17072862368016473",
      "0.543943078242003",
      "0.8508377123364556",
      "2.4507735246757294",
      "-2.0408671252722383",
      "-0.39720770004529904",
      "1.6628602726689328",
      "0.8508377123399767",
      "1.8700798494225401",
      "0.02349707242289786",
      "-0.6542974400569549",
      "-0.8428899050813309",
      "-11.112409697254483",
      "2.424603486666425",
      "4.30912300278861",
      "0.018161058619811536",
      "-0.477119932948561",
      "0.07198970084925156",
      "-1.0993514239151385",
      "0.4237589437010218",
      "-0.050271544245657336",
      "1.0366903269021792",
      "-0.33166123432619",
      "-0.18564065154132064",
      "-1.0179100035696245",
      "-0.21994427902877495",
      "-1.0755778090619894",
      "0.9340432749720795",
      "-0.21159735450664044",
      "2.035685380612757",
      "-0.3638169205515164",
      "-0.22503850160994374",
      "2.5831803094244004",
      "-2.450773524675487",
      "0.5218745559518864",
      "-0.21972333383964834",
      "-6.212232839696641",
      "3.0292894353482294",
      "2.040867125271362",
      "0.7410845902502784",
      "-0.40681731916189195",
      "-0.7783458888220769",
      "1.870079849417443",
      "-0.7410845902504509",
      "-1.2351593566307294e-11",
      "-0.19735182669828275",
      "0.05921380754028294",
      "2.424603486677815",
      "-0.8759714026230954",
      "0.07614812052252162",
      "0.9809037894205755",
      "1.1441304934358798",
      "-0.12040511377675275",
      "-1.2798153737355054",
      "-3.176540299733263",
      "-0.4892389637473995",
      "0.4946723218785836",
      "-0.023497072414738123",
      "-4.309123002800436",
      "-0.07614812052633259"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.005645667866167245",
    "0.005645666601304945",
    "0.005645683113908157",
    "0.005645679646005112",
    "0.005645665600473381",
    "0.005645748399249221",
    "0.005645697814912562",
    "0.005645673065342271",
    "0.005645697089479581",
    "0.005645715734885044",
    "0.005645666648671171",
    "0.005645687194675828",
    "0.005645671564149151",
    "0.005645853017252832",
    "0.005645701800530033",
    "0.005645742068314344",
    "0.005645675274652232",
    "0.005645676443279506",
    "0.00564571184903264",
    "0.005645722022515509",
    "0.005645665292249773",
    "0.00564568044651122",
    "0.005645677085787289",
    "0.005645664498342995",
    "0.005645737589396523",
    "0.005645694234393032",
    "0.005645671121393915",
    "0.00564569200744502",
    "0.005645709924832361",
    "0.005645665604515362",
    "0.005645684141454357",
    "0.00564567009719123",
    "0.00564587295792905",
    "0.00564569627473242",
    "0.005645736560295894",
    "0.005645673212674307",
    "0.0056456742147947435",
    "0.005645706598691907",
    "0.005645715467035349",
    "0.005645716072467005",
    "0.005645708766372138",
    "0.005645678182684054",
    "0.0056458623098875555",
    "0.0056457474018153505",
    "0.005645694510594499",
    "0.005645747428291836",
    "0.005645787035622411",
    "0.00564568037812945",
    "0.005645724975010866",
    "0.005645691016042977",
    "0.005646062956274471",
    "0.005645757286802274",
    "0.005645841790092111",
    "0.005645699300504822",
    "0.005645701792395039",
    "0.005645778900241588",
    "0.005645800506836203",
    "0.005645701913513042",
    "0.005645675252940851",
    "0.0056458326414907944",
    "0.0056457370060411195",
    "0.005645689402360589",
    "0.0056457346972262805",
    "0.005645770847884028",
    "0.005645677387400337",
    "0.005645716574272",
    "0.005645686830610104",
    "0.005646058469940079",
    "0.005645743675015498",
    "0.0056458238480814075",
    "0.005645693704041089",
    "0.005645695861750985",
    "0.005645763818229959",
    "0.0056457827124097625",
    "0.005645663643280725",
    "0.005645732969531172",
    "0.0056456898898985764",
    "0.005645669765815075",
    "0.005645689285770735",
    "0.005645704729798507",
    "0.005645664548617785",
    "0.00564568145053089",
    "0.005645668618903332",
    "0.00564581997713245",
    "0.0056456934648992495",
    "0.005645726906702317",
    "0.005645671598524163",
    "0.005645672547972942",
    "0.005645701800152085",
    "0.005645710144372538",
    "0.005646247165787899",
    "0.005645990316958381",
    "0.005645784792426052",
    "0.005645947051435808",
    "0.00564610092147586",
    "0.005645742535014139",
    "0.005645893967356588",
    "0.005645779114986661",
    "0.005648001291714373",
    "0.005645983424657589",
    "0.005646350605962157",
    "0.005645801945276232",
    "0.005645811047731731",
    "0.00564606652434636",
    "0.005646146669039752",
    "0.005645788150962439",
    "0.005645714979733781",
    "0.005645797794950433",
    "0.005645850960863842",
    "0.0056456926951285345",
    "0.005645760083544245",
    "0.005645708583584065",
    "0.005646147032359793",
    "0.00564581507610314",
    "0.005645922873551978",
    "0.005645721943227359",
    "0.0056457259589427706",
    "0.005645840521090735",
    "0.005645874947069142",
    "0.005645680073132607",
    "0.00564571282770524",
    "0.005645739601868016",
    "0.005645671382345814",
    "0.005645700159106761",
    "0.0056456783148535715",
    "0.005645955048175185",
    "0.005645719890261733",
    "0.0056457788289029",
    "0.005645683282976448",
    "0.005645684889822777",
    "0.005645734661743356",
    "0.00564574879676277",
    "0.005645785591087568",
    "0.005645852842990597",
    "0.005645693606278189",
    "0.00564576049309896",
    "0.005645709940755183",
    "0.005646545415483597",
    "0.005645802769833167",
    "0.005645955394168509",
    "0.005645720516992641",
    "0.0056457242048594996",
    "0.005645841151552738",
    "0.0056458742839697465",
    "0.005645935275853765",
    "0.005645709447670239",
    "0.005645805803336142",
    "0.00564573233628741",
    "0.005646487722004035",
    "0.005645877325491605",
    "0.005646053260734658",
    "0.005645750105982449",
    "0.005645755766230789",
    "0.005645919725285484",
    "0.005645968700663891",
    "0.005645665389030334",
    "0.005645683943848032",
    "0.00564566980342736",
    "0.005645808346539837",
    "0.005645698222585868",
    "0.005645731157749831",
    "0.005645673296240008",
    "0.0056456743900884475",
    "0.005645706080974586",
    "0.005645715546937738",
    "0.005645734849783858",
    "0.005645696124744538",
    "0.005646116005999986",
    "0.005645772418024927",
    "0.005645868436748508",
    "0.005645705534502018",
    "0.0056457084303590845",
    "0.00564579645781469",
    "0.005645821678105953",
    "0.005645676034603685",
    "0.0056458722421184595",
    "0.0056457162496666305",
    "0.0056457626037956015",
    "0.005645681061785216",
    "0.005645682619154462",
    "0.00564572754542083",
    "0.005645740969046398",
    "0.005646493838357647",
    "0.005646670948772956",
    "0.005646508132740294",
    "0.005645971966680015",
    "0.005645999535941426",
    "0.005646448855263595",
    "0.005646647662055627",
    "0.005645817767115054",
    "0.005645988402743078",
    "0.0056457285059267346",
    "0.005645732287034693",
    "0.005645863614894396",
    "0.005645897181636839",
    "0.005646170019095814",
    "0.005645792719733008",
    "0.005645801378950644",
    "0.005646030908403536",
    "0.0056461032156993754",
    "0.005645686700446016",
    "0.005645688551099926",
    "0.00564574408043554",
    "0.00564576033791342",
    "0.005645690423788575",
    "0.005645749564398847",
    "0.005645766043507011",
    "0.005645902378410052",
    "0.00564594976014615",
    "0.0056459991899732095"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.1277385186789720388000000 +/- 3e-30]",
      "[3.124095727735302885042295 +/- 2.93e-25]",
      "[5.412101212066497070029749 +/- 4.09e-25]",
      "[0.7463061623766976436974003 +/- 9.74e-27]",
      "[0.9318866319782504600525603 +/- 1.26e-26]",
      "[0.2543272831774754273750950 +/- 3.85e-26]",
      "[6.118419156106862331005585 +/- 3.32e-25]",
      "[0.1871883299224643670791655 +/- 2.84e-26]",
      "[0.2647765588248711033728331 +/- 4.94e-26]",
      "[2.512418035543646333687972 +/- 3.59e-25]",
      "[1.629727801456029617220564 +/- 2.77e-25]",
      "[1.429501655306208503562517 +/- 1.28e-25]",
      "[0.08923702918654757922034181 +/- 4.88e-28]",
      "[0.1231512363826011413431518 +/- 2.15e-26]",
      "[0.03066607468742918105525460 +/- 1.95e-27]"
    ],
    [
      "[0.1081240407819399624595000 +/- 3e-30]",
      "[0.2418194597388873710087574 +/- 4.10e-26]",
      "[1.297812762840160007867651 +/- 4.70e-25]",
      "[0.05041015008250132023759254 +/- 1.90e-27]",
      "[0.1689421219712719551640695 +/- 4.76e-26]",
      "[0.01472533157975964638785030 +/- 1.97e-27]",
      "[1.007629146777523681117731 +/- 2.84e-25]",
      "[0.01815649820435622224577673 +/- 3.63e-27]",
      "[0.05019885973570834213303168 +/- 2.29e-27]",
      "[1.205713120436206168827976 +/- 5.54e-26]",
      "[0.09875562115632222834780522 +/- 4.46e-28]",
      "[0.08994078181094788422271738 +/- 6.85e-28]",
      "[0.01002096560343688716631077 +/- 2.30e-28]",
      "[0.01558535454675572891573478 +/- 3.08e-27]",
      "[0.009523381053905217112192170 +/- 1.52e-28]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.23247037502005696
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack8_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 8,
  "lambda_polygon": 4,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.0",
    "0.135"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "1.0000000000000009",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "1.5000000000000004",
    "0.4999999999999999",
    "0.4999999999999999",
    "0.49999999999999994",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-0.49999999999999956",
    "0.5000000000000003",
    "0.5",
    "0.5000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.0013915208880229367",
      "0.0013832100489238836",
      "0.0036749982217706046",
      "0.0013904885283108634",
      "0.0019023381144740285",
      "3.3475051167062057e-06",
      "5.1131823734408906e-05",
      "-6.42686347133765e-07",
      "8.991943026944155e-05",
      "-5.751425867611306e-05",
      "7.352379391815981e-06",
      "2.4143591284342976e-05",
      "-0.00011542868669019758",
      "-0.0006015686388316483",
      "3.1958697749873045e-05",
      "4.092507259545539e-06",
      "-0.00023317998511569136",
      "1.535693985216931e-05",
      "0.00010468047052085769",
      "1.4446590173853637e-05",
      "1.5113507038528965e-05",
      "-1.0668869294225521e-05",
      "-9.333245374216998e-05",
      "0.0007921570114760862",
      "-5.0312776014812565e-05"
    ],
    [
      "0.0013896851857534765",
      "0.0013823776164842466",
      "0.0035953223954954096",
      "0.001390235314339314",
      "0.0018767317003523317",
      "4.82383025013559e-06",
      "4.288160364807379e-05",
      "-9.68632760059519e-07",
      "8.612206123272787e-05",
      "-5.843983295265593e-05",
      "6.87721224027301e-06",
      "3.0492630949556618e-05",
      "-0.00011806202222394294",
      "-0.0005951323181895443",
      "3.2334093020734554e-05",
      "4.939534101955499e-06",
      "-0.00022583427912507153",
      "1.5688267883217754e-05",
      "9.896773876104302e-05",
      "1.2255348912525206e-06",
      "1.5175441994024286e-05",
      "-7.657681712854193e-06",
      "-8.847137008755502e-05",
      "0.0007501371103239155",
      "-5.165124244972147e-05"
    ],
    [
      "0.0014627256590754032",
      "0.0014143959789550283",
      "0.008632880138022166",
      "0.0014370072007363858",
      "0.0030473950186285102",
      "8.390139298537614e-06",
      "0.0001475155779899544",
      "-1.4581933254851599e-05",
      "0.0002766135854803642",
      "-0.0001842060226467363",
      "1.8882168508843292e-05",
      "7.925680970857734e-05",
      "-0.00038606505153389363",
      "-0.0020135726834354705",
      "7.843737061281955e-05",
      "1.6839663473775695e-05",
      "-0.0007703008993539228",
      "4.7010293715833467e-05",
      "0.00031900574043565265",
      "5.844784870036829e-06",
      "3.422043332221766e-05",
      "-3.979487787744904e-05",
      "-0.00027793961902432615",
      "0.002544915188664425",
      "-0.00018566780108742614"
    ],
    [
      "0.0014506049895442504",
      "0.0014150213929233003",
      "0.008747533102259349",
      "0.0014488503799148739",
      "0.00287209793409128",
      "8.136986452591525e-06",
      "9.061248782483824e-05",
      "-1.6254722664330874e-05",
      "0.0002493292976470329",
      "-0.0002135409466684439",
      "2.418057132108116e-05",
      "7.565155346440367e-05",
      "-0.00043224339353721135",
      "-0.0020214003778179523",
      "8.011962351119588e-05",
      "1.606337038809482e-05",
      "-0.0007235891288158523",
      "5.012462184872789e-05",
      "0.0002812688469310984",
      "3.5385868382018895e-05",
      "3.7149833995243227e-05",
      "-4.165856419297712e-05",
      "-0.0003527992633807207",
      "0.002301779726630379",
      "-0.00020345911199341044"
    ],
    [
      "0.0013964189184843075",
      "0.001383863952210212",
      "0.004179630499876432",
      "0.0013918112393004676",
      "0.001993877388117446",
      "4.047194724815166e-06",
      "4.635407284323042e-05",
      "-4.071964438835746e-06",
      "0.00010458517978874843",
      "-8.504483173071675e-05",
      "1.0137589845593092e-05",
      "3.419252395139147e-05",
      "-0.00014064145909632026",
      "-0.0007776333094372249",
      "3.1689872550045286e-05",
      "7.039505885628842e-06",
      "-0.00028551294480119526",
      "1.7997678762979966e-05",
      "0.0001201275424459786",
      "1.2464757987225825e-05",
      "1.6271594212874764e-05",
      "-1.6666803440484803e-05",
      "-0.00012085520155576442",
      "0.0009276550734267094",
      "-6.830241267861406e-05"
    ],
    [
      "0.0014648902056366244",
      "0.0014868514289945376",
      "0.008392785183943692",
      "0.0015799222209434936",
      "0.002864958771981241",
      "1.5986025364887796e-06",
      "9.251668474369528e-05",
      "4.1347288873820754e-05",
      "0.0002562529424759328",
      "-8.000174682551821e-05",
      "-1.4451476372980299e-05",
      "1.0993269390270697e-05",
      "-0.0004987926941374829",
      "-0.0016883598600102821",
      "0.0002006807551289755",
      "-9.616156174213648e-06",
      "-0.0006288896095287651",
      "6.450513032487808e-05",
      "0.00030402103923958946",
      "9.31686895837775e-05",
      "7.62506208002991e-05",
      "-1.843281574072045e-05",
      "-0.00026665709317278335",
      "0.0020191016802356063",
      "-8.306912816298053e-05"
    ],
    [
      "0.04827177519520059",
      "0.048971207873953496",
      "12.328353665968462",
      "0.11206812459429144",
      "1.0504252693104525",
      "-0.029169720976467403",
      "0.037459232372414074",
      "-0.06913985171328899",
      "0.1460914905316586",
      "-0.6154887396931044",
      "0.058165138617183657",
      "0.038031488073887",
      "-0.3493361655859628",
      "-2.5807039221144668",
      "-0.1512191166445907",
      "0.03623605603948435",
      "-0.7569243460795542",
      "0.018231658469745535",
      "0.16686241523133608",
      "0.44932522046627427",
      "0.043158512480156216",
      "-0.21756399195495862",
      "-1.1128892697197337",
      "2.495600627181444",
      "-0.30343262982139285"
    ],
    [
      "0.0014024071325086816",
      "0.0013923758683555573",
      "0.004479431655275153",
      "0.0014087420673076566",
      "0.002069116360730107",
      "8.700744122200615e-06",
      "3.884695356593393e-05",
      "-4.618322096458268e-07",
      "0.00011980917843950563",
      "-9.691319857653123e-05",
      "1.160618683734522e-05",
      "4.824777550563252e-05",
      "-0.0001888032000820105",
      "-0.000871992038594476",
      "5.666618514618189e-05",
      "7.218732705698465e-06",
      "-0.00031411285881624",
      "2.559933956605622e-05",
      "0.00013448008696390374",
      "-5.785951190968942e-06",
      "2.415941130016605e-05",
      "-7.198591378438958e-06",
      "-0.00013105215369095722",
      "0.0009925219476746724",
      "-8.026092913046718e-05"
    ],
    [
      "0.0015106240163488324",
      "0.001435990080190572",
      "0.010390945623857274",
      "0.001483511616787281",
      "0.0037320199960817584",
      "2.7391490686933396e-05",
      "0.000182515378463104",
      "-3.691375043998902e-06",
      "0.0003970395368636294",
      "-0.00022353036418562198",
      "1.545304988914477e-05",
      "0.00015935045539004257",
      "-0.0005692963353740091",
      "-0.0026470491108621422",
      "0.0001711559846051849",
      "2.5387644149564945e-05",
      "-0.0010284120214906812",
      "7.505714941357646e-05",
      "0.0004527841210180216",
      "-0.00013403917827846856",
      "5.529422706127716e-05",
      "-1.1329058988116374e-05",
      "-0.00025054246986764645",
      "0.00332630790266643",
      "-0.00023048746433445956"
    ],
    [
      "0.0015839134791639535",
      "0.0015536015456281737",
      "0.02825731277819458",
      "0.0017296641770611684",
      "0.00530835537454568",
      "1.3526598533889815e-05",
      "-6.398538286383905e-05",
      "-9.493257347411927e-05",
      "0.0006469223514531515",
      "-0.0013068525500607993",
      "0.00014436622594416149",
      "0.00031317898356160044",
      "-0.0017330971824197565",
      "-0.007086897247417772",
      "0.00018068682153768206",
      "8.764418042375083e-05",
      "-0.0021635297196804237",
      "0.00017732827267315335",
      "0.0006820588380358064",
      "0.00038588561689295787",
      "0.0001489897772319601",
      "-0.000294461937424527",
      "-0.0019289716989450024",
      "0.006392998336215862",
      "-0.0008677145812655389"
    ],
    [
      "0.0013990458130492323",
      "0.0013851715080017261",
      "0.004306385081396738",
      "0.001392337148973933",
      "0.002032485059590305",
      "1.7464046795689233e-06",
      "5.902684551438443e-05",
      "-3.9705574612355975e-06",
      "0.00011011103634823557",
      "-8.344092394273263e-05",
      "1.0794188443232695e-05",
      "2.4688623804246686e-05",
      "-0.00013754082175717803",
      "-0.0007912720568616906",
      "3.008179859020256e-05",
      "5.831146179969838e-06",
      "-0.000297998773567444",
      "1.7475059940077253e-05",
      "0.00012854861297574016",
      "3.299691300722136e-05",
      "1.6015468732713313e-05",
      "-2.1499014092914327e-05",
      "-0.00012752516085954543",
      "0.0009950656207043333",
      "-6.722062396467203e-05"
    ],
    [
      "0.0014881240084051665",
      "0.0014498767061378994",
      "0.0089324862142521",
      "0.0014623826383755836",
      "0.0033709407277095166",
      "1.4785001038505007e-05",
      "0.0002104778168012293",
      "-4.289619143848156e-07",
      "0.00033210919811548796",
      "-0.00018666067353155622",
      "3.222440018391221e-05",
      "9.033886467180105e-05",
      "-0.0003225089945120594",
      "-0.0019806742548270874",
      "0.00011176361527660104",
      "1.5240165976010393e-05",
      "-0.0007978060262448266",
      "5.015126604148191e-05",
      "0.0003894681118198246",
      "5.455644421799398e-05",
      "4.964506995163914e-05",
      "-3.0207069089979886e-05",
      "-0.0002866692450299808",
      "0.0027833727861754855",
      "-0.00015908358232014314"
    ],
    [
      "0.0014018466559358458",
      "0.001394955232413323",
      "0.004455872386586178",
      "0.0014012266486909848",
      "0.0020626463134643873",
      "2.668536039458385e-06",
      "7.982367038800272e-05",
      "-9.316673617627147e-07",
      "0.00011487840393095693",
      "-8.613956846019626e-05",
      "1.3706361649610182e-05",
      "2.5467365754239116e-05",
      "-0.00012064673208505166",
      "-0.0007372226324854968",
      "3.1127549491939304e-05",
      "5.117435823223101e-06",
      "-0.0002912447137953703",
      "1.6653563792293678e-05",
      "0.00013610877872568964",
      "4.954869432767099e-05",
      "2.0656463359554898e-05",
      "-2.0628794420993442e-05",
      "-0.00014452940835415608",
      "0.0010420743317452442",
      "-5.887254509850606e-05"
    ],
    [
      "0.015157835952018951",
      "0.004595791507184031",
      "1.2188486009004096",
      "0.015102797944023933",
      "0.23696077565638088",
      "0.002400121135071265",
      "-0.012047132359910697",
      "-0.006075989268601922",
      "0.040140409727237675",
      "-0.059093342490167865",
      "0.00438665301345063",
      "0.024744090158974805",
      "-0.10879248754565635",
      "-0.4130802209600983",
      "0.01808298271248569",
      "0.006049083781940374",
      "-0.12870985673744606",
      "0.012224324646412973",
      "0.04048759848747711",
      "-0.016648794017914036",
      "0.004921499262869539",
      "-0.010654772664540183",
      "-0.06849723965583476",
      "0.3395385674269125",
      "-0.053474823746187256"
    ],
    [
      "0.13122404295573906",
      "0.9073540709167037",
      "16.797600392033573",
      "1.757215874676867",
      "0.6000474184944152",
      "-0.019262310349760114",
      "1.4722772975392118",
      "0.18461542279860668",
      "0.007345774136682975",
      "0.05995228967416523",
      "1.1336191684836427",
      "0.7329186089645886",
      "2.4526562393143374",
      "0.30481666016127745",
      "0.9536202760478694",
      "0.3422713609220861",
      "0.10482501075754826",
      "0.44013969826822735",
      "0.27853795410403975",
      "-3.898239653963146",
      "-0.5524883844797579",
      "-0.05987243672163811",
      "4.8413449757522065",
      "3.1537847221846658",
      "0.37183819886747516"
    ],
    [
      "0.0015849432836637124",
      "0.0015040225015191685",
      "0.018825836285513806",
      "0.0015619558726168844",
      "0.0050484656997496465",
      "1.4459208133254607e-05",
      "0.0002835149989839767",
      "-4.5573428165975215e-05",
      "0.0006023888727654559",
      "-0.0005528014004113754",
      "6.307542420075745e-05",
      "0.00018665961782087293",
      "-0.0009362075888284232",
      "-0.004742989957821624",
      "0.00015686682631552978",
      "4.49972970604224e-05",
      "-0.0017420007027087142",
      "0.00011226310946106546",
      "0.0006856795919880393",
      "0.00010592926539276875",
      "9.151497861096844e-05",
      "-0.00013393021457460625",
      "-0.0008072386792870146",
      "0.005700555654233906",
      "-0.00048419320766972913"
    ],
    [
      "0.0014312535932588769",
      "0.0014172121872107171",
      "0.006840111959882948",
      "0.0014202815369837008",
      "0.002546803302386001",
      "-3.839789099020049e-06",
      "0.00013501920968722093",
      "-6.88289933421078e-06",
      "0.00018937754397888512",
      "-0.0001378068003320306",
      "1.8848664848768836e-05",
      "2.1710235313383945e-05",
      "-0.00019958202412317892",
      "-0.001343496817974396",
      "2.9707034642095184e-05",
      "8.46534332892699e-06",
      "-0.000521716175694832",
      "2.3168770980131746e-05",
      "0.00022840544973085997",
      "0.00011425161763949155",
      "2.6933395550659177e-05",
      "-5.535536854654685e-05",
      "-0.00024526538312001866",
      "0.0018319640368350827",
      "-9.942490683235723e-05"
    ],
    [
      "0.0014308966126617443",
      "0.0014183515932227864",
      "0.006302420374414041",
      "0.0014229240544858589",
      "0.002526360921929947",
      "7.0892194972880045e-06",
      "8.550486419538828e-05",
      "-3.5069812097322887e-06",
      "0.0001918455974153444",
      "-0.00013377291934559365",
      "1.7490625786979934e-05",
      "5.833677581879181e-05",
      "-0.00022818543590296506",
      "-0.0013908862842368667",
      "6.16261742499785e-05",
      "1.1250417404160115e-05",
      "-0.0005121263100112352",
      "3.1475238878687236e-05",
      "0.00022213537066536024",
      "2.852540846785238e-05",
      "3.1641069673354384e-05",
      "-2.8901291464921368e-05",
      "-0.00018884967466599472",
      "0.001656040044383052",
      "-0.00010865130763838615"
    ],
    [
      "0.0014699684411174049",
      "0.001484497617535917",
      "0.009915339891517022",
      "0.001510405348477726",
      "0.0030573195739071308",
      "-1.7927253799155948e-06",
      "0.000291700646902159",
      "1.635842773912501e-05",
      "0.0002687453935027227",
      "-0.00024281239178055287",
      "4.485099360296972e-05",
      "1.3058396990746087e-05",
      "-0.0001751715167102892",
      "-0.0014052816767974165",
      "4.316633820900255e-05",
      "2.0637921008933425e-06",
      "-0.0006107182760442023",
      "2.1563954530402873e-05",
      "0.00033989912600225654",
      "0.0002906766304622835",
      "6.579486498993023e-05",
      "-6.573293785736188e-05",
      "-0.0005278295000176442",
      "0.0026223580303678597",
      "-5.70572234786419e-05"
    ],
    [
      "0.0014710049093158311",
      "0.001493733164862806",
      "0.00810370570316822",
      "0.0015214603982700555",
      "0.0030453531288047397",
      "2.9232475882642267e-05",
      "0.0001094157195145103",
      "2.1317150922329283e-05",
      "0.0002863602221172774",
      "-0.000221287191898696",
      "3.983734395666091e-05",
      "0.00012888147775327695",
      "-0.0003039702918647103",
      "-0.0018053748609936713",
      "0.00016080445181968647",
      "1.3649298178513462e-05",
      "-0.0006544311274444386",
      "5.830976263469704e-05",
      "0.00032641417075364784",
      "2.5853308769092876e-05",
      "8.254113777090243e-05",
      "8.111943356414863e-07",
      "-0.0002622569359276401",
      "0.0021406585537343185",
      "-0.0001227729573670797"
    ],
    [
      "0.2914549734555951",
      "3.1325696498069386",
      "16.50868241077589",
      "0.779800995135147",
      "4.321114219350398",
      "-0.31146882684482347",
      "1.0724061531604716",
      "0.26548482047846017",
      "0.5136727093360651",
      "4.649323079004675",
      "-1.3598814022177894",
      "0.879359681369431",
      "-1.2154919073664703",
      "4.640542351946758",
      "-0.6405833640075163",
      "0.2733531076449385",
      "0.4869577503646951",
      "-0.28014453971890446",
      "0.978957639706632",
      "-2.417979662544489",
      "0.07253062790306307",
      "-1.6296863592765134",
      "-1.746982816042518",
      "2.7495674209237637",
      "1.4159914361280403"
    ],
    [
      "0.0013906444429776026",
      "0.0013801415113147782",
      "0.003828742914593224",
      "0.0013903885905806432",
      "0.0018985866795795036",
      "4.073832220967759e-06",
      "4.384465887213395e-05",
      "-2.4383948344794456e-06",
      "8.923183349694846e-05",
      "-7.164746304759593e-05",
      "7.93098648356831e-06",
      "3.028136418314421e-05",
      "-0.00012988634939697935",
      "-0.0006541125243198675",
      "3.124584269238194e-05",
      "5.630037909580619e-06",
      "-0.0002445633261407501",
      "1.6411139003220575e-05",
      "0.00010246144699516898",
      "6.397812579851154e-06",
      "1.5038481463126202e-05",
      "-1.1673705131452707e-05",
      "-0.00010074310012282756",
      "0.0008076949289504939",
      "-5.83215129080289e-05"
    ],
    [
      "0.00140806357733411",
      "0.001390701572267031",
      "0.004970763141415558",
      "0.0014008382286261759",
      "0.0021805915192003615",
      "5.986564233578239e-06",
      "6.189140704742895e-05",
      "-6.1568846697628765e-06",
      "0.00013525844423618462",
      "-0.00011349800869478085",
      "1.2512886525344305e-05",
      "4.808129529540006e-05",
      "-0.00018804005138225093",
      "-0.001002752332120706",
      "4.05688707599045e-05",
      "9.658242808552115e-06",
      "-0.00037152854858327016",
      "2.3681816223842857e-05",
      "0.00015488869134460247",
      "3.139425702150097e-06",
      "2.12036807210383e-05",
      "-2.0303240328424694e-05",
      "-0.00015323335986048762",
      "0.0012119445608747097",
      "-9.166013522468895e-05"
    ],
    [
      "1.9605799456560666",
      "6.217210299633289",
      "19.70893656836643",
      "5.001286454612044",
      "3.167526242920355",
      "-1.0387755128966518",
      "3.189450635555097",
      "-1.8254104191593707",
      "-1.037749751691945",
      "-6.482993923748772",
      "3.645551543396109",
      "0.007362020485862216",
      "-3.1113370002966843",
      "-6.231944977314057",
      "-0.016546599354975582",
      "3.2104848565616386",
      "-3.6119366695929385",
      "1.5927193636332506",
      "0.12901565888053967",
      "-2.415461836479737",
      "2.9948391542433197",
      "1.3671348499918843",
      "1.637936885372202",
      "-0.35612464754514034",
      "2.4925538595947825"
    ],
    [
      "1.7625765604005503",
      "16.15668197834833",
      "12.03484954678846",
      "1.082233602818721",
      "3.444443502295288",
      "-4.710930137860193",
      "2.50161681413245",
      "-0.4590834797080749",
      "-0.17638368450773736",
      "-1.5253959128964016",
      "1.111271007373896",
      "2.8998627637597147",
      "-1.7172263920318207",
      "2.701691221556605",
      "0.3011659727617717",
      "-1.3592977559746464",
      "-2.924130406735442",
      "1.1093123789730661",
      "-0.8573502327698693",
      "9.13826069364095",
      "-2.993763449013082",
      "4.256714887670408",
      "1.3715696531776425",
      "1.373153265833471",
      "0.723433800370356"
    ],
    [
      "0.3548799620641014",
      "9.844126025919822",
      "5.465341589573998",
      "1.182081124789818",
      "3.1901510380812503",
      "0.9347186663409852",
      "0.9504005330501918",
      "0.4574682467181232",
      "0.6571394601499404",
      "3.971743935200085",
      "1.977220226849026",
      "0.4416693167314448",
      "1.3445235010265884",
      "-0.6006412797986322",
      "0.8308606305254479",
      "-0.7641419701636211",
      "-0.8402842361594821",
      "0.1446151037287618",
      "0.7335145246085133",
      "2.033122912820999",
      "2.734440742429472",
      "1.7906473612553528",
      "0.9707148005057847",
      "3.5220596661366828",
      "0.3147701317835422"
    ],
    [
      "0.0013935211365601924",
      "0.0013816234854913331",
      "0.004044115599820109",
      "0.0013921004190230813",
      "0.001945072171220688",
      "2.506138503737716e-06",
      "4.9489377910513524e-05",
      "-3.51824454772918e-06",
      "9.655822157959847e-05",
      "-6.401535756745094e-05",
      "7.289592749143309e-06",
      "2.4427603813394275e-05",
      "-0.00014208743000994808",
      "-0.0007106097789285657",
      "3.105537092823285e-05",
      "4.911574736853784e-06",
      "-0.00026771338199626843",
      "1.741252254241022e-05",
      "0.0001113653579757414",
      "1.769669834454566e-05",
      "1.4369915726101097e-05",
      "-1.4736910111771967e-05",
      "-0.000112369245525236",
      "0.0008861893835146005",
      "-6.456500521321605e-05"
    ],
    [
      "0.001409495128923721",
      "0.0013929535448987125",
      "0.005094717582517485",
      "0.001402485723561804",
      "0.0022029879761954717",
      "5.158951616877983e-06",
      "6.332439178055202e-05",
      "-6.34837323334094e-06",
      "0.00013899795862260518",
      "-0.00011112312554864404",
      "1.223537112198544e-05",
      "4.710191530748755e-05",
      "-0.0002023837592688218",
      "-0.0010358872555933025",
      "4.396119247641235e-05",
      "9.883603136952107e-06",
      "-0.00038468591293354344",
      "2.5039295645832494e-05",
      "0.0001591357777540378",
      "9.703811657594717e-06",
      "2.0731372895679367e-05",
      "-2.3329377265219722e-05",
      "-0.00015285922729807772",
      "0.0012496939433521408",
      "-9.574193041375169e-05"
    ],
    [
      "0.0014017370462142626",
      "0.0013912107310482759",
      "0.004481481368581584",
      "0.001396324058976535",
      "0.002070442074399635",
      "2.31245559781885e-06",
      "8.530944989901703e-05",
      "-3.019072435351803e-06",
      "0.0001153143934974744",
      "-8.198232705792843e-05",
      "1.0499921663856882e-05",
      "2.640784248608142e-05",
      "-0.0001279302120212551",
      "-0.0007625554883911921",
      "2.6096673207920774e-05",
      "5.455580103790644e-06",
      "-0.00030680086699003584",
      "1.6038110134603485e-05",
      "0.00013709952428283737",
      "3.225826795061145e-05",
      "1.8728417231773962e-05",
      "-2.018237104722081e-05",
      "-0.0001317650416724794",
      "0.0010936772222599612",
      "-6.163561342447932e-05"
    ],
    [
      "1.5065478412018944",
      "8.658195024927718",
      "7.0262176325490895",
      "1.43387630792767",
      "1.6641154536961507",
      "0.6052525012716684",
      "2.8436941545728485",
      "0.4782448166412794",
      "0.020436068251742903",
      "4.6340306896060826",
      "-2.8687078207313483",
      "3.0182294738656013",
      "-0.5329605376202488",
      "0.9751202657479724",
      "-0.7939913354168459",
      "-3.5204233045299413",
      "-1.4863496363028383",
      "1.3000017059350597",
      "-1.1869340215537323",
      "6.222798622931821",
      "1.477779792331655",
      "-0.7031961627244315",
      "2.9272372693778816",
      "-2.461364316086432",
      "-0.146744156451971"
    ],
    [
      "0.3861834427224371",
      "7.269347912271452",
      "6.800901986241171",
      "1.7778494578062904",
      "2.7450457904439336",
      "1.2387804472682329",
      "-1.0780315505175617",
      "0.7284953774922621",
      "0.7265567653964333",
      "-6.309584799886495",
      "2.023202156020497",
      "0.7378204119966927",
      "-2.1376619219783954",
      "-1.517759740732074",
      "1.7461951047277693",
      "-0.9234893945031776",
      "0.4187700881276596",
      "0.2573336785772218",
      "0.6989155134925256",
      "-0.8730232945357312",
      "2.9660488806460323",
      "3.6721196396867386",
      "-2.2907988325599713",
      "-2.219493959600149",
      "0.7198662579073881"
    ],
    [
      "0.0013944010583670926",
      "0.0013817335217111719",
      "0.00411758648572634",
      "0.0013894865179435816",
      "0.0019619335647503896",
      "1.2335052858249552e-06",
      "6.054896180793989e-05",
      "-4.039734572174451e-06",
      "9.805958843533775e-05",
      "-7.150175885254015e-05",
      "9.403216419638876e-06",
      "2.038486639197571e-05",
      "-0.00012284829039604776",
      "-0.0007044232677781798",
      "2.377638716330177e-05",
      "4.929215943919443e-06",
      "-0.0002700083264788872",
      "1.5111129589965401e-05",
      "0.00011514728543492683",
      "3.3204101336201985e-05",
      "1.4066682950676559e-05",
      "-1.9403210352651967e-05",
      "-0.00012138610986444566",
      "0.0009242143390923844",
      "-6.060042173452847e-05"
    ],
    [
      "0.001398076967605736",
      "0.0013818480019896857",
      "0.004292525371196395",
      "0.0013922015866681605",
      "0.0020228189817168233",
      "4.4525891055899645e-06",
      "3.0084023517738282e-05",
      "-4.870521160998918e-06",
      "0.00011032015104038102",
      "-8.96164577577077e-05",
      "9.630307962872535e-06",
      "3.855306493786124e-05",
      "-0.00016470620193038342",
      "-0.0008741529196630698",
      "3.959313140430504e-05",
      "8.199805812174458e-06",
      "-0.00030731796337637817",
      "2.121730209143914e-05",
      "0.000124460206795134",
      "4.615814489359849e-06",
      "1.5633986509299828e-05",
      "-1.7759155035227197e-05",
      "-0.00012016258657235553",
      "0.0009399662729902098",
      "-7.863707158721455e-05"
    ],
    [
      "0.001410901025005597",
      "0.0013939349231541062",
      "0.005231321350077715",
      "0.0014018337967539355",
      "0.002225984041142588",
      "1.9645307214630923e-06",
      "6.668488776863694e-05",
      "-6.7220254707515245e-06",
      "0.0001418087771158858",
      "-0.00010230038302130173",
      "1.2692911258018186e-05",
      "3.300532799419556e-05",
      "-0.0001957037131704393",
      "-0.0010709463430461175",
      "3.994109140678054e-05",
      "8.048215658426936e-06",
      "-0.00039597934998594395",
      "2.3961208223866002e-05",
      "0.0001641572341229078",
      "3.836899673503521e-05",
      "1.9366250233593128e-05",
      "-2.8922031827734647e-05",
      "-0.00016317316471528722",
      "0.0012871317190671205",
      "-9.43923019047962e-05"
    ],
    [
      "0.23808759016043665",
      "0.24472996760256022",
      "7.701493947309173",
      "0.436726364817217",
      "1.7001503358782168",
      "0.18388841654503318",
      "0.5251073790411083",
      "0.32067942393867593",
      "0.3232454705664987",
      "-0.3988409730400974",
      "0.2453394198812207",
      "-0.10278474589056691",
      "0.7436275516887352",
      "3.571918588398976",
      "0.45173452327026464",
      "-0.15354137547562288",
      "1.2402055394500109",
      "0.006196303423246575",
      "0.5454623472390855",
      "1.3070770939416732",
      "0.21314532471940448",
      "0.6327922374147341",
      "-1.6705162223135392",
      "-0.4803552234362418",
      "0.7300354018140676"
    ],
    [
      "0.26742616997187607",
      "13.994864266770639",
      "16.003419450557324",
      "0.4558643202956743",
      "4.401821444353145",
      "0.2721797544655718",
      "1.2002294023246194",
      "0.17723221542496423",
      "0.5852977048029386",
      "-5.815533821801846",
      "0.7426632757638768",
      "3.287349822407798",
      "-0.40570927239966603",
      "0.2549917806440784",
      "-0.049828189454571355",
      "-0.16306192444558887",
      "-0.1817725167680182",
      "-0.19133826319953506",
      "0.7936541554201456",
      "10.066554763244664",
      "-1.661569087818353",
      "0.9237984725224759",
      "-0.2336576911565805",
      "1.8950591270154389",
      "1.3081971022331191"
    ],
    [
      "0.0014429266260624898",
      "0.0014450213933467778",
      "0.007966833859399348",
      "0.0014661339899664089",
      "0.002714715233002505",
      "1.2079313641624575e-05",
      "1.866847848243729e-05",
      "-5.144402002300168e-06",
      "0.00022715731552424857",
      "-0.0002467686586723162",
      "3.8649888452361345e-05",
      "7.954483353757574e-05",
      "-0.0003446085616029",
      "-0.0018552511441280242",
      "9.200971137481267e-05",
      "1.444525540566443e-05",
      "-0.0005970713182720625",
      "4.786400082808721e-05",
      "0.00025254152460141256",
      "0.00010247267418639469",
      "5.126046393557352e-05",
      "-3.894807196038579e-05",
      "-0.00039814654895913926",
      "0.001777712126781111",
      "-0.0001718738712006624"
    ],
    [
      "0.001391139944240611",
      "0.0013859272256070386",
      "0.004141116427965808",
      "0.0013910320946361422",
      "0.001919821202703534",
      "1.0735899081317785e-07",
      "5.0940240242762685e-05",
      "-5.1918929616977895e-06",
      "9.043767149355605e-05",
      "-8.983309322559939e-05",
      "1.251879370062808e-05",
      "1.9639737473286705e-05",
      "-0.00011156908067691188",
      "-0.0006968959697330597",
      "1.546042274544404e-05",
      "5.690273548823786e-06",
      "-0.0002550552310222627",
      "1.3464762597039661e-05",
      "0.00010601256169586117",
      "5.245794984961014e-05",
      "1.5780289512528278e-05",
      "-2.6568395227626733e-05",
      "-0.0001464399929536604",
      "0.000867472372585174",
      "-6.130316170794355e-05"
    ],
    [
      "0.0013873814948979967",
      "0.0013780575652288772",
      "0.0036125972972791197",
      "0.001382704580507786",
      "0.001853550287247317",
      "1.220174811791155e-06",
      "4.691832790421152e-05",
      "-3.6563757038217273e-06",
      "8.048489750769907e-05",
      "-6.689311544287428e-05",
      "8.441719492313343e-06",
      "2.032067611740034e-05",
      "-9.919775423010196e-05",
      "-0.0005865962648710377",
      "1.8634426650323125e-05",
      "5.065691708248308e-06",
      "-0.00022197877696384809",
      "1.2260005701145476e-05",
      "9.422397640025005e-05",
      "2.5676432556196888e-05",
      "1.189627044099083e-05",
      "-1.799100450340612e-05",
      "-9.990511779028103e-05",
      "0.0007519666271152196",
      "-5.0302246415371446e-05"
    ],
    [
      "0.001382406895788561",
      "0.0013783874261973118",
      "0.0032146764365048115",
      "0.0013810664610992643",
      "0.0017692183773360057",
      "1.362577002526231e-06",
      "4.127254662754043e-05",
      "-1.7111452367845998e-06",
      "6.7018505189519e-05",
      "-5.482190216486003e-05",
      "7.785741721891166e-06",
      "1.710503143056274e-05",
      "-7.698490267373066e-05",
      "-0.00046655926761444847",
      "1.714831586974293e-05",
      "3.870970349063677e-06",
      "-0.00017835890788848362",
      "1.0103141793747957e-05",
      "7.878278202262078e-05",
      "2.5651291922086536e-05",
      "1.1570341557878383e-05",
      "-1.4303680879746512e-05",
      "-8.373164898424344e-05",
      "0.0006154863111648729",
      "-3.8331245261612475e-05"
    ],
    [
      "0.001392089453901297",
      "0.0013835468718221928",
      "0.0038432147873932706",
      "0.0013884095524425229",
      "0.0019195203418659907",
      "1.861179066714363e-06",
      "5.886711880534204e-05",
      "-2.094327623782182e-06",
      "9.133919828762775e-05",
      "-6.682668110201722e-05",
      "8.884689054691221e-06",
      "2.1742991194247112e-05",
      "-0.00010427051230827838",
      "-0.0006275261197847171",
      "2.358132458410536e-05",
      "4.7308688369106145e-06",
      "-0.00024379580604832644",
      "1.3466913191884291e-05",
      "0.00010781101166273264",
      "2.7925722562568844e-05",
      "1.4591419137375414e-05",
      "-1.6998009308287738e-05",
      "-0.00010471721841900636",
      "0.0008442821192966004",
      "-4.9962761814094196e-05"
    ],
    [
      "0.00143334263402416",
      "0.0014194819376000438",
      "0.006665470540211829",
      "0.0014250287337697319",
      "0.002556783236123659",
      "4.925275348784249e-07",
      "0.00015940515158214971",
      "-2.3460985572021173e-06",
      "0.00019170353261276546",
      "-0.00012285049439983016",
      "1.998587404765302e-05",
      "2.576912428298327e-05",
      "-0.00016031536293943053",
      "-0.0012229469306636058",
      "3.1816267086159614e-05",
      "6.287370265858727e-06",
      "-0.0004987733709526287",
      "2.119136480930254e-05",
      "0.00023299271151147466",
      "9.767967954880916e-05",
      "3.1016245898020915e-05",
      "-3.865661338451246e-05",
      "-0.00023371715743772582",
      "0.0018359922093716232",
      "-8.191475524121833e-05"
    ],
    [
      "0.46961877154297066",
      "1.0378884093634764",
      "0.7412619754891826",
      "6.155149210506821",
      "1.7775008588719843",
      "-0.02373415448998674",
      "-0.582633214297571",
      "1.443823288990145",
      "0.477710002385049",
      "-0.014428594898234106",
      "-1.398833329493897",
      "-1.1776271173977555",
      "-1.7431250864280214",
      "-0.5465065495370359",
      "2.949561236229328",
      "-0.6959000203422692",
      "0.028939310693966082",
      "0.8916391460050951",
      "0.7765140762675086",
      "-0.8660878270910287",
      "2.100082240922962",
      "0.6706326537405889",
      "-1.2014829114710697",
      "-0.9946135359881715",
      "1.4848649715627507"
    ],
    [
      "0.009179174208672508",
      "0.04865365113461343",
      "0.010203311599536198",
      "0.011902284214931794",
      "0.10499961420576927",
      "0.018369841054114527",
      "-0.0017015148336628739",
      "0.0075496581772233435",
      "0.020059929019175565",
      "-0.004749234556739006",
      "0.0206844398454245",
      "0.05788103110118582",
      "-0.0026776857799851632",
      "-0.009875269965212789",
      "0.03141700484974856",
      "0.004122634782545904",
      "-0.0019548813258542315",
      "0.004710786165029823",
      "0.020187309063541832",
      "-0.0019056158545099889",
      "0.007284359036578513",
      "0.03666144860775623",
      "-0.00011634988602670641",
      "0.0007935144494711897",
      "0.007318700495615824"
    ],
    [
      "0.002039692237734476",
      "0.0016177539382944528",
      "0.03530738269845945",
      "0.0020254906032149",
      "0.0113256716415906",
      "0.00022492737028040875",
      "0.00023967046669908242",
      "4.468033939826205e-05",
      "0.0017740819738343622",
      "-0.00029806627135293187",
      "1.938904567886388e-05",
      "0.0007061771173226699",
      "-0.0034527754977058812",
      "-0.011732467511740067",
      "0.0013525408382000497",
      "2.6024741725845898e-05",
      "-0.004359450973546725",
      "0.0004935271641163283",
      "0.0018983444777625465",
      "-0.0013441762952546286",
      "0.00027905047257005083",
      "0.0004894602159113444",
      "-0.0006018604805018532",
      "0.012502943474188193",
      "-0.0012437657848528908"
    ],
    [
      "0.0014901077802898146",
      "0.0014144388907556121",
      "0.008765694725911126",
      "0.0014468416547680852",
      "0.0034054361211229814",
      "2.4761328069834613e-05",
      "0.0001493094522975672",
      "-3.428260974833831e-06",
      "0.0003447408459958451",
      "-0.00016653542086467237",
      "1.754671397469385e-05",
      "0.00013001740361754242",
      "-0.00047819283374810203",
      "-0.0022652523983858006",
      "0.00015999107981846285",
      "2.0063579953583754e-05",
      "-0.000879456060348509",
      "6.615022472822035e-05",
      "0.00039153507180345976",
      "-0.00010863669081338292",
      "3.925876263514387e-05",
      "1.6350550561439997e-06",
      "-0.00017739260604800232",
      "0.0028029422227239848",
      "-0.00019923338613604913"
    ],
    [
      "0.0014041637164123998",
      "0.0013864764605255578",
      "0.004933056118522237",
      "0.0014078446951019488",
      "0.0021135423008592667",
      "6.712924253267748e-06",
      "2.2449774216892167e-05",
      "-5.406126351144674e-06",
      "0.00012743735721426665",
      "-9.764281531459626e-05",
      "1.053521250789214e-05",
      "4.4437947426967786e-05",
      "-0.00024628569427293776",
      "-0.0010465878106341365",
      "5.963481149160897e-05",
      "7.822163221052724e-06",
      "-0.0003624347875061928",
      "3.0021365669010675e-05",
      "0.00014030718080000718",
      "-3.735656908101543e-06",
      "2.0228054431446072e-05",
      "-1.241094364033874e-05",
      "-0.0001567465857761651",
      "0.0010841228586123256",
      "-0.00010622411669203367"
    ],
    [
      "0.0014109219077693385",
      "0.0013846539657499934",
      "0.005497724631345821",
      "0.0014025971068107243",
      "0.002235056807420794",
      "4.394766787288561e-06",
      "7.662568570627775e-05",
      "-9.10845355603957e-06",
      "0.00014329345201339827",
      "-0.00011711783620398246",
      "1.1533692292846924e-05",
      "4.369749966868e-05",
      "-0.00022566118183753954",
      "-0.0010969463301705503",
      "3.960084239704844e-05",
      "9.598815808468997e-06",
      "-0.0004143530029635186",
      "2.56786436203528e-05",
      "0.0001646018491148865",
      "7.119620773811777e-06",
      "1.9069163432348282e-05",
      "-2.338990998706018e-05",
      "-0.00017329647585250898",
      "0.001375734764317714",
      "-0.0001059586430062478"
    ],
    [
      "0.0014007324876859032",
      "0.0013860528945572326",
      "0.00498793869994819",
      "0.0014034642111974771",
      "0.002076548158944221",
      "4.540426210506537e-06",
      "3.6653043250175864e-05",
      "-8.006809030379623e-06",
      "0.00011856891694917671",
      "-0.00012390293291937807",
      "1.3885831238725904e-05",
      "4.244283476299931e-05",
      "-0.0002105681690805087",
      "-0.0009872310207781577",
      "3.83398548967095e-05",
      "9.248874307352249e-06",
      "-0.00034510825047922715",
      "2.454324977559516e-05",
      "0.00013279984064136336",
      "1.970586093365229e-05",
      "2.006139927482548e-05",
      "-2.345624543266066e-05",
      "-0.0001855544295479758",
      "0.0010891058388746973",
      "-0.00010085169330949007"
    ],
    [
      "0.0014372585233096988",
      "0.0014219548239257898",
      "0.008495519486640209",
      "0.001451698458442114",
      "0.0026872814185377567",
      "7.839902116699485e-06",
      "3.094597327809267e-05",
      "-1.8739907494578607e-05",
      "0.0002188775716042266",
      "-0.0002853204415282153",
      "3.3524238670796274e-05",
      "8.864873863695467e-05",
      "-0.00040453757104857654",
      "-0.0019702639101570126",
      "6.487998401719031e-05",
      "2.1129915916527217e-05",
      "-0.0006473950235173231",
      "4.750145702196655e-05",
      "0.00024149213359717393",
      "7.168375171993848e-05",
      "4.2117848960235394e-05",
      "-6.054995674679368e-05",
      "-0.0004255192699040814",
      "0.001967245030053226",
      "-0.00020827665781201547"
    ],
    [
      "0.0017059787989101428",
      "0.001609311009402593",
      "0.0328938817658407",
      "0.0017485298696910075",
      "0.006716046399665612",
      "-4.943225411353277e-06",
      "0.0014795699322983622",
      "8.858887472335006e-06",
      "0.0008094610045764264",
      "-0.0011134593640177682",
      "0.0001674016238201733",
      "-6.736568787470001e-05",
      "-0.00011567645303613552",
      "-0.003457896602451999",
      "-0.00016121958235936528",
      "-2.564747638719829e-05",
      "-0.0019168546203836207",
      "-6.700388528128741e-06",
      "0.0010808400339056192",
      "0.0010844470611670832",
      "0.00021135193646510411",
      "-0.00012421586981494794",
      "-0.002232052666078369",
      "0.010041468288741164",
      "-0.00012676227025326415"
    ],
    [
      "0.006366603807346855",
      "0.003581961280313021",
      "0.971907926053292",
      "0.007781590337124625",
      "0.10366035911811401",
      "-0.0017404452666792583",
      "0.013497312665726036",
      "-0.00516630452043445",
      "0.014469336795848272",
      "-0.03957352752352984",
      "0.002805314632588751",
      "0.003541732841934386",
      "-0.03572284618967736",
      "-0.19714682268319925",
      "-0.009614944116171621",
      "0.002453317145025445",
      "-0.06767145858067011",
      "0.0015939299513604629",
      "0.017382471254424037",
      "0.018112065553250054",
      "0.002310130163951589",
      "-0.013358278930650445",
      "-0.06852172864007625",
      "0.24361619187178482",
      "-0.022768952803669914"
    ],
    [
      "0.6651140508799457",
      "7.657655633859307",
      "2.440807022677072",
      "6.256093631538771",
      "9.916375841440697",
      "1.0253380750909638",
      "-0.49607287635881714",
      "0.06291815743978288",
      "1.0015187651411364",
      "-0.1426335550993401",
      "4.02728306650791",
      "-0.4734832976527366",
      "-1.130671384352129",
      "0.9895897363755531",
      "-3.459227863963779",
      "-1.0924505149153012",
      "0.17253226802745308",
      "-0.5777538772605914",
      "1.9835898105346481",
      "-1.618702743031896",
      "3.0085735755101104",
      "1.7701235212189348",
      "2.059633723823064",
      "-1.7926064146506746",
      "-2.2359186926941574"
    ],
    [
      "0.0014752744816968813",
      "0.0018896736339426494",
      "0.0072775462650240584",
      "0.0017455095340173164",
      "0.0029124258549091983",
      "-6.705568573152971e-06",
      "0.0001514293627894823",
      "5.0159205096408077e-05",
      "0.00026561262473359995",
      "-0.00024352783467947663",
      "0.00010942817015881644",
      "0.00018229237048158407",
      "-0.00029653186680693693",
      "-0.0013056279171127926",
      "0.00025516780895530226",
      "4.058459217017352e-05",
      "-0.0005130657195701506",
      "9.760317598243137e-05",
      "0.0003201996319827215",
      "0.00021611122691842617",
      "-1.0616516399068183e-05",
      "-0.00012546014067530182",
      "-0.0001430545291063671",
      "0.0017806389363848667",
      "-8.886321806175136e-05"
    ],
    [
      "0.002566211061967405",
      "0.0014745811454352693",
      "0.06472887947924105",
      "0.0015208771719411966",
      "0.0188232906217549",
      "-9.488092418142163e-05",
      "0.006615248476862418",
      "0.00010347204270486277",
      "0.0026412225446681196",
      "-0.0008559885211339404",
      "2.118176699383727e-05",
      "-0.0001132137162909614",
      "0.0013654843564128998",
      "-0.002447801139557938",
      "-0.0004386812980401943",
      "2.4758562448128107e-05",
      "-0.005370092690595257",
      "-0.00019869097627189347",
      "0.0037562652322684488",
      "0.0004549734177240075",
      "7.574899488457626e-05",
      "-0.00038993110768026725",
      "-0.0011112870925770186",
      "0.03248285051698358",
      "0.0007141855767102802"
    ],
    [
      "0.0013958677708322319",
      "0.0013949988083353368",
      "0.0036544012528748225",
      "0.0014042749750344172",
      "0.0019522507602919928",
      "8.34631335956946e-06",
      "3.812075327988196e-05",
      "4.588710987395162e-06",
      "0.00010040056675477081",
      "-6.409933521801418e-05",
      "8.193196066145894e-06",
      "4.521722520871002e-05",
      "-0.00011800054810131493",
      "-0.0006510375235196805",
      "5.233044409333881e-05",
      "6.406586618791071e-06",
      "-0.00024034623290261902",
      "1.998963222694075e-05",
      "0.00011455471520164441",
      "-5.326544403337573e-06",
      "2.2060890923627308e-05",
      "-4.586944644592687e-06",
      "-6.760721348605001e-05",
      "0.0007678914350304791",
      "-4.7067616481788715e-05"
    ],
    [
      "0.0013967088007094904",
      "0.0013840604225776752",
      "0.003919040000204766",
      "0.001390265469082217",
      "0.0019880605719687482",
      "5.0791151010109825e-06",
      "6.255425426381932e-05",
      "-1.2957012573593276e-06",
      "0.00010340821069688145",
      "-7.204268618797904e-05",
      "7.305036615751418e-06",
      "3.722152638299546e-05",
      "-0.00011778667814078004",
      "-0.000688225226112178",
      "3.2692450862753326e-05",
      "6.868902717290329e-06",
      "-0.000270595573888487",
      "1.6123341935329157e-05",
      "0.00012090004326966161",
      "-5.639242317152587e-06",
      "1.6187047445179922e-05",
      "-1.2064233106089305e-05",
      "-8.510981216159125e-05",
      "0.0009202176420320137",
      "-5.352562713929462e-05"
    ],
    [
      "0.0014093685613969112",
      "0.0013885993478590622",
      "0.0048189527787675405",
      "0.001396526976347496",
      "0.0021938425627692684",
      "4.658280072395816e-06",
      "9.401873838871196e-05",
      "-3.919661228711183e-06",
      "0.00013551259796572832",
      "-9.07329885752665e-05",
      "8.020663831129815e-06",
      "4.1638432671298024e-05",
      "-0.00015020467957257278",
      "-0.0009061552415635794",
      "3.210434551145026e-05",
      "8.336299551988758e-06",
      "-0.0003644373269925039",
      "1.8785267571369704e-05",
      "0.0001603118145583423",
      "-3.3349946130460105e-06",
      "1.881786495215327e-05",
      "-1.8730977303721655e-05",
      "-0.00012015081140693094",
      "0.0012670017486888878",
      "-7.02634598396918e-05"
    ],
    [
      "0.0014133679133896228",
      "0.001394602450539215",
      "0.005127737404312835",
      "0.0014104057861855847",
      "0.0022523894365391985",
      "9.576199381610229e-06",
      "2.8926103007867688e-05",
      "-3.845834284223491e-06",
      "0.00015057049878115024",
      "-0.00010710607399348605",
      "1.019696261588379e-05",
      "6.0521588268255714e-05",
      "-0.0002434650060533107",
      "-0.0011729300467225828",
      "6.849678560546046e-05",
      "1.0298599945826232e-05",
      "-0.0004101091122876906",
      "3.226461728966975e-05",
      "0.00016732843780161078",
      "-2.508506926403554e-05",
      "2.4184785958353143e-05",
      "-1.1764414936453347e-05",
      "-0.00013838778725578767",
      "0.001218966890546034",
      "-0.00010710348145197094"
    ],
    [
      "0.0014432252491280518",
      "0.0014138948106403265",
      "0.006520411829486859",
      "0.0014403576838717235",
      "0.002685523288492562",
      "1.6651822910739273e-05",
      "5.767364109650003e-05",
      "2.43850112666899e-06",
      "0.00022437596127404712",
      "-0.0001368423073369242",
      "1.3013592819014639e-05",
      "9.262142634783973e-05",
      "-0.0003246449145013803",
      "-0.0015926433966196878",
      "0.00011334144137838742",
      "1.4120961048898039e-05",
      "-0.000573300543970139",
      "4.596429142052306e-05",
      "0.00025252106368402",
      "-4.636168430975817e-05",
      "3.672659498612578e-05",
      "-7.2711964056530145e-06",
      "-0.0001584057742019934",
      "0.0017368272114565723",
      "-0.00012894549271942637"
    ],
    [
      "0.0015070202051647786",
      "0.001550273044290055",
      "0.009104156140680716",
      "0.0015444027704852067",
      "0.003562957971078677",
      "3.7056799707220305e-05",
      "0.00018481615366444998",
      "2.0153387123943675e-05",
      "0.0003774710831588797",
      "-0.0002685880945731811",
      "6.24978413546553e-05",
      "0.0002043443659077214",
      "-0.00038384388532138557",
      "-0.0019859143770035383",
      "0.00021288632213923786",
      "3.1648879001578216e-05",
      "-0.0007805411803190555",
      "7.624768839729744e-05",
      "0.00042774092164412096",
      "3.030381516498525e-05",
      "9.238256824512975e-05",
      "-2.3844758901412945e-05",
      "-0.0002684417555209337",
      "0.0026728667486780756",
      "-0.0001758846807010597"
    ],
    [
      "0.20326378887524638",
      "0.8117228116650749",
      "3.8814037415166296",
      "3.044695796587222",
      "0.9366243356267293",
      "-0.30850320923789115",
      "-0.8632041964543024",
      "0.7367215634066298",
      "0.14938209056994395",
      "1.5217591934143364",
      "-1.470776104279082",
      "-0.7440871807891317",
      "-3.36962995478968",
      "-0.9337759012167799",
      "1.0638915944529783",
      "-0.25872183698966594",
      "-0.15119768149843485",
      "0.26159423388748265",
      "0.4069388039504174",
      "-0.894878035897362",
      "0.5485532103159674",
      "-0.43156132947467063",
      "-0.5902904478225295",
      "-1.6132937579187336",
      "1.2895681816408924"
    ],
    [
      "0.0014646485440936096",
      "0.0014956242621568339",
      "0.008707765674013818",
      "0.0015459063395331439",
      "0.002960617221910184",
      "3.744144970858504e-05",
      "-6.0221271838575296e-05",
      "1.2372936852293843e-05",
      "0.0002841381126525027",
      "-0.00030892204224078606",
      "6.031367215207829e-05",
      "0.00015163589381056263",
      "-0.000515144972418264",
      "-0.002141858994102914",
      "0.00021099862129540038",
      "1.612947190718158e-05",
      "-0.0006362936610792941",
      "8.350496896751456e-05",
      "0.0002975252030211747",
      "7.069080405065687e-05",
      "8.966786118226152e-05",
      "7.094507530674736e-06",
      "-0.0005117513829956818",
      "0.001731684841621174",
      "-0.0002317695710840436"
    ],
    [
      "0.0014425845475197906",
      "0.0014100032374832995",
      "0.008004197008287946",
      "0.001426937912653813",
      "0.0027551187128023206",
      "2.4787552255612355e-06",
      "0.0001621652180857636",
      "-1.6791940994495017e-05",
      "0.000223285802648017",
      "-0.00019544072609575043",
      "2.1572686094464658e-05",
      "5.27693731448815e-05",
      "-0.000287371643619137",
      "-0.001640621194220442",
      "2.797884066192655e-05",
      "1.3335319547551799e-05",
      "-0.0006427136142641223",
      "3.1067200840930935e-05",
      "0.0002636014224440124",
      "5.735682931711155e-05",
      "3.255419596109806e-05",
      "-4.930020267845404e-05",
      "-0.0003154276189959959",
      "0.0022648312232535378",
      "-0.00015232879761928046"
    ],
    [
      "0.001385258270498398",
      "0.001378719308050677",
      "0.003595163086697373",
      "0.0013860903803596565",
      "0.0018209852549038706",
      "1.8840798755800258e-06",
      "3.619514969177302e-05",
      "-3.8191294303219155e-06",
      "7.582703844620914e-05",
      "-6.643832074931767e-05",
      "8.948377440804775e-06",
      "2.0517136282232854e-05",
      "-0.00011001867419940541",
      "-0.0005801336374811376",
      "2.0705976265356312e-05",
      "4.5310531728911546e-06",
      "-0.00021159371509210176",
      "1.3489314888060678e-05",
      "8.715894013737905e-05",
      "2.65684563634356e-05",
      "1.295374415081124e-05",
      "-1.5365475338869915e-05",
      "-0.00011274579755772543",
      "0.0007017909316595063",
      "-5.4966935225903626e-05"
    ],
    [
      "0.0013804895845285698",
      "0.0013760509056942058",
      "0.00316563403397597",
      "0.0013819952709088488",
      "0.0017396895211457485",
      "1.9110127255094085e-06",
      "3.0479697463328293e-05",
      "-1.8949437000175196e-06",
      "6.291311378999635e-05",
      "-4.887080553474888e-05",
      "6.886009610435434e-06",
      "1.6762129909836276e-05",
      "-8.932801541293102e-05",
      "-0.00046649412401005865",
      "2.0355886345772826e-05",
      "3.2971097795385725e-06",
      "-0.0001717398373543925",
      "1.1392234019343253e-05",
      "7.244600887799092e-05",
      "2.0720057540006026e-05",
      "1.1070955059747568e-05",
      "-1.0641497581781996e-05",
      "-8.51633877603098e-05",
      "0.0005701132980459879",
      "-4.218645916620285e-05"
    ],
    [
      "0.0013875120862373873",
      "0.0013796454226917792",
      "0.003660128422911246",
      "0.0013852345192161305",
      "0.0018550087877102562",
      "1.5458885509908823e-06",
      "4.921867023261365e-05",
      "-3.667440631019615e-06",
      "8.082930003835367e-05",
      "-6.69907546026693e-05",
      "8.618919182193167e-06",
      "2.1142558257728333e-05",
      "-0.00010372395802950879",
      "-0.0005831302202432536",
      "1.919113510295749e-05",
      "4.933147389611202e-06",
      "-0.00022246701167473427",
      "1.2768196673430504e-05",
      "9.44039046176354e-05",
      "2.600782808014493e-05",
      "1.2890868964617998e-05",
      "-1.7186244817725806e-05",
      "-0.0001057752954062938",
      "0.0007627869527524366",
      "-5.224240811667978e-05"
    ],
    [
      "0.001398735875821809",
      "0.0013942662526762958",
      "0.0044859966629034855",
      "0.0013996316089333982",
      "0.002027173199742149",
      "3.1047851471112187e-06",
      "6.511504046266825e-05",
      "-3.257202590940282e-06",
      "0.00010905719755843364",
      "-9.23012295921338e-05",
      "1.2771579334860607e-05",
      "3.080378103632905e-05",
      "-0.00013870685008754468",
      "-0.0007806720309620481",
      "2.9469328263807215e-05",
      "6.301802868111528e-06",
      "-0.00029613203524449895",
      "1.7636538701118417e-05",
      "0.0001273396039852078",
      "3.638876293870297e-05",
      "2.0214066905034027e-05",
      "-2.1001432826985855e-05",
      "-0.0001431711459489864",
      "0.0010159379366874893",
      "-6.741332464305933e-05"
    ],
    [
      "0.0013959373593350531",
      "0.001383253681215337",
      "0.004201799039886074",
      "0.0013940324630973922",
      "0.0019858684061805224",
      "4.541698194093708e-06",
      "4.571922331697283e-05",
      "-4.255226259505956e-06",
      "0.0001037957210011994",
      "-8.930544319429948e-05",
      "1.014165985988698e-05",
      "3.6273579425592294e-05",
      "-0.00015659262854934527",
      "-0.0007751240853426237",
      "3.554990564826969e-05",
      "7.20137690290911e-06",
      "-0.0002857139851308318",
      "1.9660919742369845e-05",
      "0.0001181850033254992",
      "7.48135279653243e-06",
      "1.702882083049237e-05",
      "-1.5823679145581953e-05",
      "-0.00012358211045567137",
      "0.0009306244495180447",
      "-7.357367822988599e-05"
    ],
    [
      "0.0014400081569831038",
      "0.001414667181736007",
      "0.007326880017114711",
      "0.0014452950766066105",
      "0.002671569172095411",
      "1.2447480072038042e-05",
      "8.861694316856773e-05",
      "-7.061673120273844e-06",
      "0.00021852559576460552",
      "-0.00018634626951553808",
      "2.051448700003736e-05",
      "8.220478370324798e-05",
      "-0.00035276962068031044",
      "-0.0016204741897776884",
      "8.538545421573325e-05",
      "1.4290127887937118e-05",
      "-0.0005948203377520133",
      "4.459672787371047e-05",
      "0.0002465821208893864",
      "-3.5991833300770182e-06",
      "3.9499194798247244e-05",
      "-2.3529395823365734e-05",
      "-0.000264638157695817",
      "0.0019278166626294966",
      "-0.00015902573815732878"
    ],
    [
      "0.833762758021976",
      "3.7956999077288214",
      "5.825601755625018",
      "2.9253543076688033",
      "3.106003143789934",
      "0.15951083689698414",
      "1.3721866702836645",
      "-0.7653358612126994",
      "1.265390935574111",
      "2.9632142144291085",
      "-1.5133489737785564",
      "2.0286242975194875",
      "-3.84994941753312",
      "3.259735916326762",
      "-1.8147414682849692",
      "1.6101591015262262",
      "1.5896266452772252",
      "-1.0692151652174784",
      "0.8131478498366216",
      "-2.0173812129676376",
      "1.0505397054720989",
      "-2.739083725648479",
      "-0.5343802761903836",
      "-0.9127273100076265",
      "0.4641618291560647"
    ],
    [
      "0.1552237543602896",
      "1.5957424602129773",
      "0.6648361449283038",
      "0.45465589473102164",
      "1.2532181483731983",
      "-0.17858709418387525",
      "-0.000951631727169925",
      "0.2578398281762318",
      "0.19733691166889747",
      "0.6175062128076059",
      "-0.3073712378613416",
      "-1.3702540444223088",
      "-0.03563930051921995",
      "-0.60633452596427",
      "0.32021530672382315",
      "-0.4554830204993109",
      "-0.2356482024792959",
      "0.0005831423593185574",
      "0.39013496878721654",
      "0.20661905569882866",
      "0.7900115721825437",
      "0.118059283632346",
      "0.3228544252551719",
      "0.3522015943291572",
      "0.645277743704543"
    ],
    [
      "0.001442164642891811",
      "0.001434572201385979",
      "0.007270311639549389",
      "0.0014580532097883778",
      "0.002664369139287454",
      "7.695835842077675e-06",
      "0.00011225870348065591",
      "2.483003496506185e-06",
      "0.00021669610792370296",
      "-9.917094221952933e-05",
      "1.0490492999115408e-05",
      "4.7702754337592226e-05",
      "-0.0003234778888017277",
      "-0.0015011151018437",
      "9.199500486036413e-05",
      "5.1591081730987015e-06",
      "-0.0005733747107133392",
      "4.1548574561965025e-05",
      "0.0002515380251184544",
      "3.73407545354095e-05",
      "4.0972842400548894e-05",
      "-1.7280774687564827e-05",
      "-0.0002354792892852836",
      "0.0019134393998394793",
      "-0.00012303896338199238"
    ],
    [
      "0.0013887858870262292",
      "0.0013811044200428403",
      "0.003631550775324025",
      "0.0013935998554417141",
      "0.001858826144738379",
      "4.3513341391179015e-06",
      "3.1135298545512516e-05",
      "-2.9288710107227773e-07",
      "8.412761322133548e-05",
      "-5.686504739162707e-05",
      "6.674820191515211e-06",
      "2.583375197620088e-05",
      "-0.00013817368637843923",
      "-0.0006195624099370047",
      "3.953134732945733e-05",
      "3.7699079140239226e-06",
      "-0.00022632712679812882",
      "1.79221736707961e-05",
      "9.527547184022627e-05",
      "5.890047624917835e-06",
      "1.5545032951780333e-05",
      "-6.518674610987649e-06",
      "-9.219570534890578e-05",
      "0.0007211232085131013",
      "-5.5969896251595074e-05"
    ],
    [
      "0.0013861509500873055",
      "0.0013762254753836715",
      "0.0034792456851320047",
      "0.0013846668757068316",
      "0.0018271032555799032",
      "3.0252736665564113e-06",
      "3.8955523422706825e-05",
      "-2.2996007076075917e-06",
      "7.754515853339173e-05",
      "-5.4994813983952584e-05",
      "6.352069837598464e-06",
      "2.26306909041968e-05",
      "-0.0001146681535573434",
      "-0.0005646579105085596",
      "2.7238705768517958e-05",
      "4.13781060628806e-06",
      "-0.00021291532801303358",
      "1.4281809974726783e-05",
      "8.916070573198767e-05",
      "7.535918450590055e-06",
      "1.2164552592880883e-05",
      "-9.467230624604803e-06",
      "-8.61216308910241e-05",
      "0.0007036090353530047",
      "-5.101086100093517e-05"
    ],
    [
      "0.0013857588988248257",
      "0.001377127623460182",
      "0.0034728681605704103",
      "0.0013862388407779357",
      "0.0018221404679570055",
      "3.6205490524727278e-06",
      "2.955352925491996e-05",
      "-2.4843491100778094e-06",
      "7.727934766943399e-05",
      "-6.385896888648992e-05",
      "7.41156762966658e-06",
      "2.619580825636508e-05",
      "-0.0001223803961168319",
      "-0.0005835066029073659",
      "2.979196064036229e-05",
      "4.82998056037473e-06",
      "-0.00021201809869060047",
      "1.545498939090463e-05",
      "8.749888356570885e-05",
      "5.666848535638531e-06",
      "1.3286854450292798e-05",
      "-1.0126039561195102e-05",
      "-9.257132742700339e-05",
      "0.0006790259589035192",
      "-5.516278873281842e-05"
    ],
    [
      "0.0013921021255435735",
      "0.001386163748639591",
      "0.0040023639402427735",
      "0.00139018959148886",
      "0.0019205859484105294",
      "-3.228052643689365e-07",
      "7.651842078241377e-05",
      "-1.9527291315865795e-06",
      "8.986171321628239e-05",
      "-6.485533417570946e-05",
      "9.016257476829955e-06",
      "1.2637318973210513e-05",
      "-9.218648605604062e-05",
      "-0.0005940550705367749",
      "1.527520916637015e-05",
      "3.381581832868626e-06",
      "-0.00024204624895543284",
      "1.0890564826281382e-05",
      "0.00010905077793470311",
      "4.9253666260796396e-05",
      "1.4817700297395637e-05",
      "-2.1108120827823128e-05",
      "-0.00011926233929855393",
      "0.0008932848306966616",
      "-4.392316681100025e-05"
    ],
    [
      "0.0014054832982896906",
      "0.0014142360643555818",
      "0.00493147086016307",
      "0.0014248354742446988",
      "0.002100806638096492",
      "2.7852052056000074e-06",
      "7.335156737778326e-05",
      "4.512665765069153e-06",
      "0.00012197377751530533",
      "-7.971774181329656e-05",
      "1.2102607616546228e-05",
      "2.037479112463143e-05",
      "-0.0001584001167018006",
      "-0.0008116364897440746",
      "4.646000888702328e-05",
      "1.8305528204759686e-06",
      "-0.0003085032614204802",
      "2.074197474279997e-05",
      "0.0001445985927633944",
      "7.182200040249239e-05",
      "2.9496494783857877e-05",
      "-1.8029938494182907e-05",
      "-0.00017751038156011106",
      "0.0010846954530789187",
      "-5.800530191601877e-05"
    ],
    [
      "0.02570138330319391",
      "0.004124479900887072",
      "0.9618945207859585",
      "0.019681761472450217",
      "0.31173557719049216",
      "-0.003107122099828841",
      "0.14829707064615583",
      "0.016685491316590927",
      "0.04462427054365205",
      "-0.008767888717658026",
      "0.0017571125054862006",
      "-0.028176891396182097",
      "0.11974809164468424",
      "0.16399482641666652",
      "-0.00852970707587981",
      "-0.007347721763045447",
      "-0.035075977652133945",
      "-0.012736223751286602",
      "0.07458559402158194",
      "0.04951164384310414",
      "0.006759959453355913",
      "0.003876536024576322",
      "-0.05456192732708012",
      "0.5191311745527775",
      "0.07438256848293728"
    ],
    [
      "0.0014965476807167967",
      "0.0015428250263480692",
      "0.008499206022757274",
      "0.0016755444163226135",
      "0.003185627949446969",
      "3.325802904752821e-05",
      "-0.00013171309900887013",
      "7.591911986828978e-05",
      "0.00033885058150607715",
      "-0.00010217016013981832",
      "2.0135772262324448e-05",
      "7.87425612029324e-05",
      "-0.0006791139873299374",
      "-0.002223412865823872",
      "0.00039909459176242716",
      "-1.1994659573858854e-05",
      "-0.0006439898182811302",
      "0.00011449677959574302",
      "0.0003646290170625369",
      "7.888928807727449e-05",
      "0.00012083255464119513",
      "5.1328251221701984e-05",
      "-0.00036565390470938685",
      "0.0014897609565041963",
      "-0.00013482136573061572"
    ],
    [
      "0.0018442470945555123",
      "0.0016564717147141887",
      "0.013331653913712334",
      "0.001652500537586153",
      "0.00815107829118359",
      "8.728190722691638e-06",
      "0.0008743981469612315",
      "0.0001436408422373211",
      "0.0011484322771592435",
      "-0.0004478152648086432",
      "9.334195489564888e-05",
      "0.00019690136774626267",
      "-0.00015146845154646087",
      "-0.0025693787560776005",
      "0.0005947333750415213",
      "5.3783571818350194e-05",
      "-0.0014881395354754186",
      "0.00011752559993775962",
      "0.0013996924963201544",
      "0.0002406464600020803",
      "0.00010884022279345419",
      "-0.00020075247966946705",
      "-0.00017666131654601325",
      "0.006359543247951286",
      "5.54301657299315e-05"
    ],
    [
      "0.00145937130577738",
      "0.0014209887785927443",
      "0.007419065322447535",
      "0.0014239873558645208",
      "0.002950842507169032",
      "1.5568839611549753e-06",
      "0.00023093150251296738",
      "-2.954298507088415e-06",
      "0.00025561142960512",
      "-0.00017208240923915536",
      "2.1961535640579633e-05",
      "4.931707392149482e-05",
      "-0.00019138491520274669",
      "-0.001425638999569221",
      "4.5583027297976156e-05",
      "1.295197485005068e-05",
      "-0.0006256881068987713",
      "2.5776496463797497e-05",
      "0.000311760713374056",
      "7.438436468197862e-05",
      "3.245720421349716e-05",
      "-5.244605068320955e-05",
      "-0.00022640500683991654",
      "0.002363750548290504",
      "-9.535476212938687e-05"
    ],
    [
      "0.0013986740713340903",
      "0.001390831414834619",
      "0.004434224678156019",
      "0.0013941748572866167",
      "0.002033726318062674",
      "-9.072118150184348e-08",
      "6.033580070277154e-05",
      "-4.964073783345973e-06",
      "0.0001093640826312633",
      "-8.99928097654956e-05",
      "1.1924581545751897e-05",
      "2.4083189737359074e-05",
      "-0.00013537412171910824",
      "-0.000805230796008598",
      "2.4864280879198028e-05",
      "7.064141243952063e-06",
      "-0.00030076517151701065",
      "1.670437878524214e-05",
      "0.0001282953438449225",
      "5.033324906010316e-05",
      "1.626829938767863e-05",
      "-3.106475430045733e-05",
      "-0.0001395924808806828",
      "0.0010097720467917466",
      "-6.888672986665047e-05"
    ],
    [
      "0.0013988568806657155",
      "0.001385631809419337",
      "0.0043132420162085025",
      "0.001390987567245561",
      "0.0020272814052553047",
      "6.660462493632299e-07",
      "8.10403013481506e-05",
      "-3.1523844452985875e-06",
      "0.0001078200029247575",
      "-7.402373550470027e-05",
      "1.0065494841999836e-05",
      "1.969025303292557e-05",
      "-0.00011369619197750096",
      "-0.0007183013857877465",
      "2.2156481878637368e-05",
      "5.0566231091644115e-06",
      "-0.0002881730905800675",
      "1.4097855804992318e-05",
      "0.00012907085809996008",
      "4.141340500075055e-05",
      "1.4986404155290975e-05",
      "-2.239692769935554e-05",
      "-0.00012404335779960782",
      "0.0010280894435960835",
      "-5.588769949892064e-05"
    ],
    [
      "0.0014067783157720411",
      "0.001385763529724667",
      "0.0047767166486574",
      "0.001396770637949651",
      "0.0021566602953625473",
      "4.457778214719119e-06",
      "6.671810448026489e-05",
      "-6.0889173651337775e-06",
      "0.00013134381371798716",
      "-9.47496678299814e-05",
      "1.1243776097895387e-05",
      "3.8011032668256344e-05",
      "-0.00017741610793096398",
      "-0.0009466461469985612",
      "3.922201995827418e-05",
      "7.856052345341599e-06",
      "-0.0003581577268209738",
      "2.2648340498596485e-05",
      "0.00015111830961612188",
      "1.111100784448271e-05",
      "1.8096012714808736e-05",
      "-1.881228421955731e-05",
      "-0.0001398687491214196",
      "0.0011819093658406656",
      "-8.758281999558637e-05"
    ],
    [
      "0.0014183799608579971",
      "0.0013911020062725907",
      "0.005313225179223026",
      "0.0014012412298631722",
      "0.0023348869595927325",
      "6.2374507877273195e-06",
      "8.479890597751452e-05",
      "-6.571665608955109e-06",
      "0.00016087192201156046",
      "-0.00011095238454244893",
      "1.3288271117125172e-05",
      "5.0506468259187895e-05",
      "-0.00020425357017827078",
      "-0.0011144757683407955",
      "4.9631259468414825e-05",
      "1.0420716007875726e-05",
      "-0.00042850010681435137",
      "2.6926572623972734e-05",
      "0.0001855269648987575",
      "3.874018657708022e-06",
      "2.0525247183212427e-05",
      "-2.146943403824979e-05",
      "-0.00014728707838753362",
      "0.0014188287415306325",
      "-0.00010094168849691534"
    ],
    [
      "0.001421487356103828",
      "0.0013989056271367084",
      "0.006022002468961324",
      "0.0014108644761784035",
      "0.0024033425201250838",
      "3.267137586624473e-06",
      "7.428032339939159e-05",
      "-1.0768484856530592e-05",
      "0.00017117963755440964",
      "-0.00012811246341370769",
      "1.4493548565018709e-05",
      "4.70884759068479e-05",
      "-0.0002491605696472038",
      "-0.0013195773425196081",
      "4.719692948935075e-05",
      "1.1329275813013866e-05",
      "-0.0004844272697771947",
      "3.05602184169795e-05",
      "0.0001958243234284242",
      "2.9696929208719394e-05",
      "2.306470580066526e-05",
      "-3.50153910871573e-05",
      "-0.00019888388810901635",
      "0.0015563767599717799",
      "-0.00012559414138373545"
    ],
    [
      "0.0014809245718971173",
      "0.0014226657809900338",
      "0.009533612824978341",
      "0.0014445206519172486",
      "0.003318225560592173",
      "5.087138975578348e-06",
      "0.0002243708514219799",
      "-1.3301922185265842e-05",
      "0.0003179850256342617",
      "-0.00019444623874702882",
      "2.395571257321322e-05",
      "6.887351940013388e-05",
      "-0.0003650854738890606",
      "-0.0021107782979200695",
      "7.598534309998977e-05",
      "1.6388737459561726e-05",
      "-0.0008519355367143578",
      "4.602302584004816e-05",
      "0.00037529722748783073",
      "6.125629357545916e-05",
      "3.650427717936771e-05",
      "-5.264297391647445e-05",
      "-0.00030725552269537416",
      "0.0029749895771794283",
      "-0.0001824292991658069"
    ],
    [
      "1.3159596084780398",
      "1.8162802829932645",
      "7.0212633641914275",
      "6.348445623114203",
      "4.753005097938356",
      "0.21547510644837847",
      "-1.2163756032245117",
      "-2.4914546926180483",
      "-1.4844768445912446",
      "0.14433193526042118",
      "-0.603157305176507",
      "1.1187222581153526",
      "1.7496530075795063",
      "0.22828244194070843",
      "4.371964659500263",
      "-1.4364944479690316",
      "-0.14681850236688143",
      "0.47111021472443104",
      "-0.8529991443970135",
      "-2.086964091466841",
      "-2.457069166924379",
      "-1.4927171795366827",
      "2.1061672017945394",
      "4.254327849347012",
      "2.438258324736193"
    ],
    [
      "0.0017641890008960296",
      "0.0017486705701372082",
      "0.024665634161888196",
      "0.0018740083692920038",
      "0.007497792922389353",
      "0.00019707062225297477",
      "-0.0003979076413300469",
      "4.898034403311044e-06",
      "0.0011081373232037983",
      "-0.0014431484756675867",
      "0.00018304928852019907",
      "0.0008638413759399282",
      "-0.002324498434457674",
      "-0.008793655303952562",
      "0.0008676348500649939",
      "0.0001106757109356162",
      "-0.0026762932780630953",
      "0.00034707520033124673",
      "0.001115122688990154",
      "-0.0007519150723143873",
      "0.00031717223876313275",
      "0.00012151069069937998",
      "-0.0012038226933888325",
      "0.0065921861886524755",
      "-0.0010154390893907345"
    ],
    [
      "0.001594410885013251",
      "0.0014575759524644081",
      "0.012364461780169712",
      "0.0015030388027794449",
      "0.004800403650948838",
      "4.7608737504530735e-05",
      "0.0004929353004082864",
      "3.602647243286162e-05",
      "0.0005766026205678636",
      "-0.00012494911259626362",
      "4.176515401587064e-05",
      "0.00012185111608696611",
      "-0.0003938824609295219",
      "-0.002693225102586771",
      "0.0002662488337293831",
      "-1.3127214897244868e-06",
      "-0.0012645096078916628",
      "7.855161879740825e-05",
      "0.0006916830127912302",
      "-4.9264045124707486e-05",
      "7.600601333706336e-05",
      "9.522718715156058e-05",
      "-0.00017721315232578012",
      "0.004735115469573229",
      "-0.00012993961942657677"
    ],
    [
      "0.0014264728639987517",
      "0.0014007265210753091",
      "0.006485402143855128",
      "0.0014236484033950938",
      "0.0024781656713956774",
      "5.566655376521243e-06",
      "6.931347816024323e-05",
      "-1.066689180331506e-05",
      "0.00018471716303617293",
      "-0.00016508730557018438",
      "1.9250817296951156e-05",
      "5.585226159694127e-05",
      "-0.00028646636798191033",
      "-0.0014332819224265575",
      "5.801410471995131e-05",
      "1.2367027652662405e-05",
      "-0.0005149499758961402",
      "3.5717812517733044e-05",
      "0.00020904317544562202",
      "3.2409040066879896e-05",
      "2.9205050640818144e-05",
      "-3.494987525505441e-05",
      "-0.00025009491789919737",
      "0.0016488754282428263",
      "-0.00014309570501687014"
    ],
    [
      "0.0013830823618588115",
      "0.0013770564511660737",
      "0.0032597735265964267",
      "0.0013827955111361677",
      "0.0017784642939614429",
      "2.3395899313619215e-06",
      "3.653453510008759e-05",
      "-1.2030537449589733e-06",
      "6.901360134588186e-05",
      "-5.321273615892429e-05",
      "6.210844952866977e-06",
      "2.0116429871210966e-05",
      "-8.979366201773901e-05",
      "-0.0004973307659948149",
      "2.2002535282724152e-05",
      "3.874431393630574e-06",
      "-0.00018676589531984445",
      "1.1555595703336372e-05",
      "8.03506022675835e-05",
      "1.3051218388633042e-05",
      "1.1983214222840795e-05",
      "-1.0912081898891962e-05",
      "-7.858676446312851e-05",
      "0.0006242817762008658",
      "-4.035332523586888e-05"
    ],
    [
      "0.0013837747311358601",
      "0.0013759037131635301",
      "0.0034591878415271026",
      "0.001383239517842068",
      "0.001797597352908731",
      "2.024360927865022e-06",
      "3.178543957428813e-05",
      "-3.2395448027958202e-06",
      "7.204414526097496e-05",
      "-6.461786249149581e-05",
      "7.229730862070149e-06",
      "2.165380363722531e-05",
      "-0.0001056647081074097",
      "-0.0005628940197582937",
      "2.1088668539526976e-05",
      "4.746508930190784e-06",
      "-0.00020406305911473564",
      "1.2834469223488192e-05",
      "8.278955975997228e-05",
      "1.5381927760192016e-05",
      "1.1990742177924946e-05",
      "-1.4199272220793888e-05",
      "-9.570661539908938e-05",
      "0.0006641164820069038",
      "-5.032483145538969e-05"
    ],
    [
      "0.001387233379504433",
      "0.0013776124328611077",
      "0.003477092590760639",
      "0.0013857057115718365",
      "0.001842267304971828",
      "3.547491911745673e-06",
      "3.074067713121888e-05",
      "-1.6301086658319865e-06",
      "8.050983466787178e-05",
      "-5.9982566385660495e-05",
      "6.950236074192443e-06",
      "2.569604318092344e-05",
      "-0.0001159532331837492",
      "-0.0005975399374454323",
      "3.0991985916899386e-05",
      "4.730933485571661e-06",
      "-0.00021746748092356114",
      "1.5156103141928528e-05",
      "9.190067824498203e-05",
      "5.783674635126953e-06",
      "1.30523518875025e-05",
      "-9.993173277210777e-06",
      "-8.536875798206504e-05",
      "0.0006921396597860909",
      "-5.148558121469689e-05"
    ],
    [
      "0.0014062274126267421",
      "0.001394517235402976",
      "0.005127029758382377",
      "0.0014071991317330457",
      "0.0021506419340091717",
      "2.8270933507666116e-06",
      "5.407587383284948e-05",
      "-5.489096260744683e-06",
      "0.00013006383165771105",
      "-0.0001142839713621353",
      "1.4581226825222369e-05",
      "3.283073343264876e-05",
      "-0.00019628838578589143",
      "-0.0010119457400017352",
      "4.0339331381355565e-05",
      "7.227209838184338e-06",
      "-0.0003644159817066762",
      "2.3872456588881505e-05",
      "0.00014920346829671923",
      "4.2644659837053174e-05",
      "2.230938961566245e-05",
      "-2.6143805399696497e-05",
      "-0.00018240990308538468",
      "0.0011813739856104451",
      "-9.254471169416683e-05"
    ],
    [
      "0.0015413022514692933",
      "0.0015324347937765907",
      "0.010898921543901971",
      "0.0016153533025368017",
      "0.003991420723324893",
      "4.1199211602051205e-05",
      "-7.927840920917687e-05",
      "4.5737551738580014e-05",
      "0.0004678509799860384",
      "-0.00033672518851751633",
      "5.950072258199819e-05",
      "0.00016279994813612588",
      "-0.0007881724900242146",
      "-0.00322628595346105",
      "0.0003890690967916073",
      "1.4321468389126584e-05",
      "-0.0010114708938860086",
      "0.00012515184585406503",
      "0.0005082852214035365",
      "3.845485381804143e-05",
      "0.00011278522026862952",
      "8.335213448415624e-06",
      "-0.00044882507984308947",
      "0.00263627986019811",
      "-0.00024853200749810347"
    ],
    [
      "0.043697466079950925",
      "3.3472448851497467",
      "11.357997238249833",
      "3.2812678664226955",
      "0.672663011503605",
      "0.33768406374922005",
      "-0.33324269612676294",
      "-0.18197934073383862",
      "-0.15074466152225047",
      "-4.903115067540531",
      "-2.6621953200793937",
      "-1.439531904424649",
      "6.088882497507639",
      "1.8209550608824039",
      "1.0050327932578151",
      "0.1445216109523483",
      "-0.5871202954328729",
      "-0.3108744177038804",
      "-0.030503238249792494",
      "-3.7149825782839154",
      "-1.96575391399307",
      "0.25937148589382747",
      "-0.0796012417846425",
      "-1.9752499358244862",
      "-1.0552424255932968"
    ],
    [
      "0.0014523296324977595",
      "0.001508094236226599",
      "0.007788369844194707",
      "0.001513449178197769",
      "0.0027578329918071087",
      "8.529693631785738e-07",
      "0.00018536465856926012",
      "2.2025901139606752e-05",
      "0.00022679250744227423",
      "-0.00022038529456887238",
      "3.294468086389967e-05",
      "4.048768689560217e-05",
      "-0.00018994909773165233",
      "-0.0012382260574410225",
      "8.222214388032455e-05",
      "6.241736423624648e-06",
      "-0.0004998830732814795",
      "3.086482941613758e-05",
      "0.0002803027923290751",
      "0.00020160159957852546",
      "7.031701559587912e-05",
      "-6.484700259153954e-05",
      "-0.0003151644597266725",
      "0.0019503392772434538",
      "-5.12435114325059e-05"
    ],
    [
      "0.0014151938430401096",
      "0.0014069052444275888",
      "0.005035350886047256",
      "0.0014107726957610144",
      "0.002257762069215569",
      "5.5711235691881575e-06",
      "0.00010384873747646619",
      "1.6431336469149138e-06",
      "0.00014726839718739502",
      "-9.409468436847638e-05",
      "1.4288158388265442e-05",
      "3.8955233620039217e-05",
      "-0.0001464599030302433",
      "-0.0009023006670763282",
      "4.671143729200386e-05",
      "6.480462417590558e-06",
      "-0.0003657139907062838",
      "2.1067894718009852e-05",
      "0.00017509583921336043",
      "3.477651464001316e-05",
      "2.5911595996524746e-05",
      "-1.800470407300031e-05",
      "-0.00014009837977920826",
      "0.0013025359325910288",
      "-6.371904634810361e-05"
    ],
    [
      "0.0014105411819277794",
      "0.0013988440703163036",
      "0.004621146502467296",
      "0.0014099812079335686",
      "0.0021777026776749987",
      "7.387415127860255e-06",
      "7.470955085433223e-05",
      "2.907793440183674e-06",
      "0.00013652987599481033",
      "-8.835645757442134e-05",
      "1.3728322004487791e-05",
      "4.020324619997747e-05",
      "-0.00015223282119207907",
      "-0.0008461131812815479",
      "5.532648013885437e-05",
      "5.742230475492665e-06",
      "-0.00032862859282929187",
      "2.2761437110704645e-05",
      "0.00015904341308891197",
      "2.071730205980709e-05",
      "2.4837093000857645e-05",
      "-9.410683871653086e-06",
      "-0.0001332328126308634",
      "0.0011234675151420928",
      "-6.402057626843899e-05"
    ],
    [
      "0.0013730004204466982",
      "0.001367744775724257",
      "0.002560132279275429",
      "0.001371460946711981",
      "0.0016233923208495336",
      "1.2577688444648687e-06",
      "2.2548203255578433e-05",
      "-1.6164662769865157e-06",
      "4.371682843930529e-05",
      "-3.404192563675002e-05",
      "4.123555780688581e-06",
      "1.233535116698446e-05",
      "-6.028397292320704e-05",
      "-0.0003196733603902374",
      "1.3250012157269249e-05",
      "2.6266243137665915e-06",
      "-0.0001199539535238458",
      "7.512303639125715e-06",
      "5.0559501169754305e-05",
      "8.665681321468232e-06",
      "6.683906975936544e-06",
      "-7.550519281182109e-06",
      "-5.129113231868804e-05",
      "0.00039847782947536323",
      "-2.8381450676848323e-05"
    ],
    [
      "0.0013739899143264908",
      "0.0013689744035627741",
      "0.0026491775537103596",
      "0.0013727896921652929",
      "0.0016386642328210348",
      "1.2160908380274889e-06",
      "2.797777501017759e-05",
      "-1.554391941062656e-06",
      "4.5924040152367775e-05",
      "-3.724376915963838e-05",
      "4.642963376652989e-06",
      "1.2302331709627461e-05",
      "-5.9309697314268926e-05",
      "-0.0003264810551814196",
      "1.23014746185388e-05",
      "2.6073674118925557e-06",
      "-0.00012517154596421325",
      "7.3400288082575585e-06",
      "5.368182856676958e-05",
      "1.181972080053944e-05",
      "7.47149521581037e-06",
      "-8.236424787684627e-06",
      "-5.718439326410104e-05",
      "0.0004297014170748333",
      "-2.828327098045257e-05"
    ],
    [
      "0.0013763261750045505",
      "0.001371487862833296",
      "0.002881671690874917",
      "0.0013762459748715994",
      "0.0016774795193316725",
      "1.3057632362702657e-06",
      "2.680152758766279e-05",
      "-2.177859367526566e-06",
      "5.2371972047489305e-05",
      "-4.386974578035431e-05",
      "5.4752415356687614e-06",
      "1.4210113053577263e-05",
      "-7.48267978746631e-05",
      "-0.0003941846731210645",
      "1.485918384274078e-05",
      "3.079470406141491e-06",
      "-0.0001460014741278509",
      "9.079657060525564e-06",
      "6.056475694945622e-05",
      "1.5236675688344051e-05",
      "8.739118521009525e-06",
      "-1.013680827457976e-05",
      "-7.064581701382748e-05",
      "0.0004868224270835132",
      "-3.558534628125991e-05"
    ],
    [
      "0.00422512888477215",
      "0.009187835682436042",
      "0.239699480857792",
      "0.01699305264032993",
      "0.017137422484448345",
      "0.0022014063704880304",
      "0.006449625716450064",
      "0.006529313186151729",
      "0.003670358362644005",
      "-0.03052227738041844",
      "0.004920743966675563",
      "-0.004838284604733765",
      "0.016513669235907375",
      "0.05299394672866026",
      "0.008538392228496956",
      "-0.003992403184935517",
      "0.023955276814843513",
      "0.0002625970017980682",
      "0.005560674075501135",
      "0.028695200871415322",
      "0.009716260563034625",
      "0.009048846921059995",
      "-0.05757871891460191",
      "-0.01632481752178806",
      "0.012008989326524453"
    ],
    [
      "0.0014410486413667146",
      "0.001450841917282089",
      "0.006952831093174235",
      "0.0014734096981065567",
      "0.0026309691841080404",
      "1.2661395818754312e-05",
      "6.51251876022246e-06",
      "6.070758032752382e-06",
      "0.00021794574307433195",
      "-0.00011985430482852984",
      "2.0721468065793722e-05",
      "6.26231060900471e-05",
      "-0.00036560749472085277",
      "-0.001645567971714855",
      "0.00012663439463409182",
      "6.557773489063395e-06",
      "-0.0005406876400012724",
      "5.159958996691247e-05",
      "0.00024153951457292128",
      "5.15753230025276e-05",
      "4.820409750934994e-05",
      "-1.2437274802995754e-05",
      "-0.00027900353459768876",
      "0.001547597621279824",
      "-0.0001433041623585981"
    ],
    [
      "0.057726547721263545",
      "1.874804135188484",
      "1.5960663592982964",
      "4.405937007373029",
      "2.1322163323203687",
      "-0.012999950659854573",
      "-0.14058710895795606",
      "-0.05481062956990531",
      "0.3084939190926743",
      "1.3796779409306141",
      "0.43156301958919613",
      "-0.8501459193752942",
      "-0.48243308646521665",
      "-1.2204821065423737",
      "-0.7574649971516559",
      "-0.17259547301051237",
      "-0.1525148677086877",
      "-0.11921025312050904",
      "0.021455459665569745",
      "-0.9538929045229758",
      "2.1924302106028892",
      "0.7256412396024137",
      "1.7196753831733507",
      "0.3351773499982764",
      "1.8868251941403713"
    ],
    [
      "0.0014337528435945151",
      "0.0014371138318046",
      "0.0052016301137959384",
      "0.001449202363390447",
      "0.002461252235360501",
      "1.975034893744843e-05",
      "0.00011963647104118603",
      "1.764037685132314e-05",
      "0.0001886411595951928",
      "-0.0001078133812457632",
      "2.576030643544741e-05",
      "7.213862746736079e-05",
      "-0.00015381873314311738",
      "-0.0008905887135337867",
      "0.00010606364100545212",
      "5.221316910607023e-06",
      "-0.00037310612511056877",
      "3.345352560159758e-05",
      "0.00021950507919347897",
      "1.9686082604370278e-05",
      "4.820226171050827e-05",
      "1.367366513713684e-05",
      "-0.00014646397102371095",
      "0.0013729859188451265",
      "-5.6528663741205097e-05"
    ],
    [
      "0.0013740715063674696",
      "0.0013691729814946842",
      "0.0025891532429977",
      "0.0013728736945800596",
      "0.0016387290673731696",
      "1.8957339153173678e-06",
      "2.2309453212430746e-05",
      "-1.3429413929322124e-06",
      "4.647963665809258e-05",
      "-3.5440065072969385e-05",
      "4.237218962370315e-06",
      "1.4902815821183668e-05",
      "-6.247109553333238e-05",
      "-0.00033490989305838683",
      "1.5275374744895948e-05",
      "2.8654222262088488e-06",
      "-0.00012503743176824685",
      "8.177954920471115e-06",
      "5.3460410088103706e-05",
      "4.954550004870008e-06",
      "7.663188138324402e-06",
      "-6.686213187721861e-06",
      "-5.135090377024684e-05",
      "0.0004115388104568625",
      "-2.951464181733485e-05"
    ],
    [
      "0.0013724895491407144",
      "0.0013676375657080595",
      "0.0025183335838668648",
      "0.001371032020229941",
      "0.0016149446709472067",
      "1.3350081232469474e-06",
      "2.4307967066254997e-05",
      "-1.4191307584417333e-06",
      "4.219175683159371e-05",
      "-3.2463837603383764e-05",
      "3.92961650659492e-06",
      "1.1939569153667815e-05",
      "-5.440921646989323e-05",
      "-0.0003013376879472868",
      "1.1803448838439631e-05",
      "2.4153758568718123e-06",
      "-0.00011491420792696188",
      "6.8628910192108965e-06",
      "4.912066716856456e-05",
      "7.74870011567529e-06",
      "6.753051879259948e-06",
      "-6.749856117638927e-06",
      "-4.9619232579655974e-05",
      "0.0003894415579334195",
      "-2.6041683149085234e-05"
    ],
    [
      "0.0013753522008891292",
      "0.0013694291816403526",
      "0.0027231675527185097",
      "0.0013736963809889858",
      "0.0016610228524098012",
      "1.6339563210985525e-06",
      "2.317821016200513e-05",
      "-1.95713236186873e-06",
      "5.000054810454086e-05",
      "-3.848643993604266e-05",
      "4.486603008009934e-06",
      "1.494639318963463e-05",
      "-7.033120987810855e-05",
      "-0.0003727797693192834",
      "1.5628861363087773e-05",
      "3.0930896947027987e-06",
      "-0.00013792324786359423",
      "8.847432380244347e-06",
      "5.747388571242053e-05",
      "7.304661244674645e-06",
      "7.728118132693927e-06",
      "-8.193543885799704e-06",
      "-5.790363089254644e-05",
      "0.0004501843826322458",
      "-3.335860495850994e-05"
    ],
    [
      "0.00144752855634261",
      "0.0014462989135916573",
      "0.007023282903930061",
      "0.0014639118249308515",
      "0.0027105333512677248",
      "1.3491290926690612e-05",
      "0.00013062532282501644",
      "1.1095375152428706e-05",
      "0.00022582821643372616",
      "-0.0001546285499534034",
      "3.05523201791757e-05",
      "5.924222470890316e-05",
      "-0.0002495791481320732",
      "-0.0013346349147498806",
      "0.00010127998513695865",
      "5.83777005923618e-06",
      "-0.0005192442614331073",
      "3.824689517285301e-05",
      "0.0002645334214092385",
      "8.554431319689184e-05",
      "5.00089230112864e-05",
      "-1.1151253932198498e-05",
      "-0.0002651823430003336",
      "0.00183329512471342",
      "-9.513318807818806e-05"
    ],
    [
      "0.03151120836471299",
      "0.0018851417021820407",
      "1.0954846747323947",
      "0.002091070785575293",
      "0.44120457742678504",
      "0.0027803637235508014",
      "0.10153556492817878",
      "0.0031313727814478304",
      "0.07096755123824536",
      "-0.0019763415974160333",
      "0.0005433512198968177",
      "0.013266968277576386",
      "-0.003853595888595928",
      "-0.2130579117478423",
      "0.01597647867976989",
      "0.002232262671675394",
      "-0.1501960728544419",
      "0.002880250094225276",
      "0.09069623479191509",
      "-0.02109445259084617",
      "9.598409934186871e-05",
      "0.0030590041431101138",
      "0.024675355379321206",
      "0.6591371507335694",
      "0.0025894930137778287"
    ],
    [
      "4.299833672540997",
      "0.8745573926777865",
      "15.499378201504454",
      "8.832482916681688",
      "3.907583036586245",
      "0.2140206875041668",
      "-1.9925305740583885",
      "-3.5956799643360746",
      "-1.9774855670915952",
      "-1.5802709070632497",
      "0.2835213201896038",
      "-0.024955272370844633",
      "3.464328666671994",
      "4.069345802841957",
      "0.7875739584508511",
      "-0.5335839315464019",
      "6.611662366435567",
      "3.3429026349961366",
      "1.1198643276990328",
      "1.2136804467719402",
      "-1.28869626841489",
      "0.4843639550587474",
      "2.7675381722907417",
      "3.6751314553821075",
      "0.7829328407431656"
    ],
    [
      "0.0014575675921239515",
      "0.0014320307335476232",
      "0.009887083045885299",
      "0.0014561380010396842",
      "0.002954450849308269",
      "-2.230452474375908e-06",
      "0.00031390275503851204",
      "-7.412596373021588e-06",
      "0.0002474339600720142",
      "-0.00021400095128181571",
      "3.378934811253942e-05",
      "9.71655433333035e-06",
      "-0.00019815260874202507",
      "-0.0015087790798619372",
      "-2.2639775140425e-06",
      "2.7977585305449038e-06",
      "-0.0006769381708629093",
      "1.794125283511033e-05",
      "0.0003122535590072853",
      "0.00020580384763150026",
      "4.515459662825556e-05",
      "-5.108206423526338e-05",
      "-0.00045923926145930376",
      "0.002829375445991073",
      "-0.00010407549744841548"
    ],
    [
      "0.0013955835270546715",
      "0.0014054008775293266",
      "0.0050729704640556615",
      "0.0014200940520608177",
      "0.001988347428525835",
      "2.9441602567545225e-06",
      "1.4477627924396873e-05",
      "-4.070277713740586e-06",
      "0.00010432187122149687",
      "-0.00013249928676444537",
      "2.0005434462686702e-05",
      "3.203302931235716e-05",
      "-0.00019753923623560022",
      "-0.0009429936412424688",
      "3.950779334478096e-05",
      "6.806146551591506e-06",
      "-0.0003026723161827575",
      "2.4130365749035727e-05",
      "0.00011576252797828007",
      "8.09465738643509e-05",
      "2.7646936190491614e-05",
      "-2.9824028916107855e-05",
      "-0.00023190854892477596",
      "0.0009344822782309146",
      "-9.357149276678731e-05"
    ],
    [
      "0.0013913533426831019",
      "0.0013906927716938072",
      "0.004124822540922815",
      "0.0014002765237470657",
      "0.001907772687331353",
      "3.1503036869275487e-06",
      "4.5218778950680034e-05",
      "-1.5527192285433372e-06",
      "9.027014536961691e-05",
      "-9.236829129804423e-05",
      "1.3454448428354611e-05",
      "2.5808803426379815e-05",
      "-0.00012567117158684396",
      "-0.0006730611508127742",
      "2.9116388895262294e-05",
      "4.844354719488469e-06",
      "-0.00024359028709986766",
      "1.6382352272378064e-05",
      "0.00010423072880038474",
      "4.444132463566519e-05",
      "2.0535051907653684e-05",
      "-1.7824470824617508e-05",
      "-0.00014739221410446705",
      "0.0008270462760369093",
      "-5.984815960435621e-05"
    ],
    [
      "0.0014107828479432045",
      "0.001421163647608729",
      "0.005358915974339019",
      "0.0014375254694782443",
      "0.0021989170390927172",
      "9.775474775588383e-06",
      "1.584923590796684e-05",
      "3.1978654453974405e-07",
      "0.00014283094048981565",
      "-0.00015446717027082615",
      "2.321172908820155e-05",
      "6.114195836384967e-05",
      "-0.00023637261826208418",
      "-0.0011247811093110282",
      "7.38339166462654e-05",
      "1.0085970599846437e-05",
      "-0.0003697000961045494",
      "3.438197947494154e-05",
      "0.00015658685905648738",
      "4.3505990466840934e-05",
      "3.891222530287285e-05",
      "-2.2849672936927225e-05",
      "-0.00021601234329602325",
      "0.0011114254052256337",
      "-0.0001091253216196715"
    ]
  ],
  "rational_Q": [
    [
      "0.32400502441173823",
      "5.601652672083011",
      "19.01323545477594",
      "2.321473414871719",
      "4.591778752136371",
      "5.601652672083985",
      "2.7930564450593596",
      "82.4980534538393",
      "6.268397192440407",
      "6.493694605079025",
      "19.01323545477669",
      "82.49805345384088",
      "208.07622248794186",
      "24.576220808958976",
      "34.39216738096238",
      "2.3214734148724845",
      "6.268397192440592",
      "24.576220808958468",
      "13.39095202504268",
      "10.65974969967733",
      "4.591778752137615",
      "6.493694605078537",
      "34.39216738096416",
      "10.659749699677947",
      "7.26839075163999",
      "-0.014370042702164505",
      "0.621697542637212",
      "0.018579152374144765",
      "0.18165199580398322",
      "-0.014370042702229118",
      "0.3305898964139895",
      "0.10922755701889969",
      "0.5156106023616055",
      "0.30665807411735413",
      "0.6216975426378374",
      "0.10922755701901321",
      "-0.261051171728751",
      "0.17361235748035966",
      "-0.07256900121881772",
      "0.018579152374282846",
      "0.5156106023614848",
      "0.1736123574802266",
      "-0.6681425257623316",
      "-0.3601163528222621",
      "0.1816519958038752",
      "0.3066580741174678",
      "-0.07256900121915551",
      "-0.3601163528222436",
      "-0.3500735163347729",
      "-0.7085178656166227",
      "0.20676449162642133",
      "0.48442680259170273",
      "-0.1577987522915767",
      "-1.1642271850350665",
      "-1.9965147613437915",
      "1.102850498767706",
      "0.003978102600791329",
      "0.801954807060092",
      "-0.4675989138867185",
      "-6.567318701060989",
      "-0.16699146627568834",
      "2.888038790158532",
      "-0.11398366743393148",
      "1.4487287830455997",
      "0.6196156383305177",
      "-0.018180651524400706",
      "-1.4629185537762395",
      "-0.27766452019485344",
      "-0.4544710762806089",
      "-1.8506973605823744",
      "-1.2824879108849665",
      "-0.2853987454720574",
      "-0.1273659147400428",
      "-3.6818793655545567",
      "0.8019548070603087",
      "2.920877247499",
      "5.463974144906747",
      "-1.4933558432337095",
      "0.789787746901073",
      "3.8724366828453243",
      "-5.302682810921663",
      "-0.16671265520602305",
      "-6.994619498081392",
      "2.478222676972591",
      "0.47987228309084806",
      "3.8358979718982686",
      "-4.46990417862142",
      "-6.238826856162276",
      "2.895656114163006",
      "0.013476644380780752",
      "0.7037879062742408",
      "7.347187400515724",
      "2.956672507510458",
      "-2.5258804520766547",
      "0.49466314191940985",
      "-0.11398366743393674",
      "0.10867817059084586",
      "1.6449237438600341",
      "0.012577510863953145",
      "-1.0255359752929771",
      "0.4798722830908862",
      "-1.947713897796224",
      "-1.056496353483144",
      "-0.9311528332165183",
      "0.8833698674548719",
      "0.09133692180854677",
      "-0.24603384945302972",
      "1.9266310774775968",
      "-0.1751663058321005",
      "0.0347708061189534",
      "0.17257172848251456",
      "0.5721353172953112",
      "-1.636202990480295",
      "-0.013119020556558742",
      "-0.13360730664489018",
      "-0.2776645201948568",
      "-1.2308979304692842",
      "0.6827180908237243",
      "0.02528703232594402",
      "-1.0723206309790052",
      "0.01347664438015996",
      "1.5279936430696444",
      "-4.528210251423926",
      "1.1396142141528873",
      "-2.065424670379849",
      "0.17257172848232513",
      "-0.9104370077583422",
      "2.592539617404464",
      "1.1040551178600304",
      "-2.192765112914655",
      "0.26048701989038764",
      "0.2978868774635576",
      "-1.743818564934518",
      "0.14740542745208543",
      "0.32302251852060443",
      "-1.164227185035269",
      "-0.4675989138868557",
      "1.4487287830456637",
      "-0.45447107628074024",
      "-0.7085178656164807",
      "-1.9965147613438927",
      "-6.567318701061536",
      "0.6196156383302824",
      "-1.8506973605824875",
      "0.2067644916264616",
      "1.1028504987678678",
      "-0.16699146627566255",
      "-0.018180651524433156",
      "-1.2824879108851635",
      "0.48442680259155063",
      "0.003978102600571764",
      "2.888038790158725",
      "-1.4629185537763068",
      "-0.28539874547201055",
      "-0.0198059281811545",
      "0.4924361108374372",
      "-0.3793446721950307",
      "2.9208772474991327",
      "-0.01980592818078775",
      "5.434064589274631",
      "-0.9457547506982679",
      "-0.07692632071483627",
      "0.10867817059071683",
      "0.4924361108375176",
      "-0.9457547506984214",
      "-2.8567175872153916",
      "1.5340814205340472",
      "-1.230897930469425",
      "-0.3793446721948891",
      "-0.07692632071472093",
      "1.5340814205341449",
      "0.5108941146234611",
      "3.069523000739479",
      "-6.238084556171474",
      "-5.302682810921576",
      "23.28176290019625",
      "7.751536598051369",
      "-6.375149596487303",
      "-4.728716727447946",
      "-1.9477138977962078",
      "7.8610530918791275",
      "-4.4187626928181105",
      "4.70982867399855",
      "-7.400309120312392",
      "1.5279936430696766",
      "-7.4286639937750305",
      "2.922303483999603",
      "-10.812067813493508",
      "0.373094973983912",
      "-0.0664130214863787",
      "3.835897971898485",
      "7.861053091878899",
      "-0.6149245734845785",
      "0.9557999664410002",
      "1.1825286998819404",
      "-0.24603384945304116",
      "0.38773997943029875",
      "-3.46047654788069",
      "-0.25451616872947336",
      "-1.7669896181236364",
      "-0.9104370077586363",
      "0.325424196211713",
      "-0.6647186497500446",
      "-2.646042315216234",
      "-0.9616834603066713",
      "0.7037879062740064",
      "-7.428663993775457",
      "6.547111617707992",
      "1.72756783595739",
      "-0.4162256126431175",
      "0.5721353172953165",
      "0.3254241962117983",
      "-2.9463451459933467",
      "0.5645713588637612",
      "1.2060711117086105",
      "0.29788687746382764",
      "0.749788486600617",
      "1.6188165727087083",
      "-0.9833270926678866",
      "-1.5528999238204517",
      "5.46397414490713",
      "-0.16671265520546055",
      "-4.4699041786218",
      "7.347187400516079",
      "-0.1273659147404647",
      "-1.493355843233522",
      "-6.994619498081661",
      "-6.2388268561622064",
      "2.9566725075102385",
      "-3.681879365555509",
      "0.7897877469010159",
      "2.478222676972045",
      "2.8956561141632613",
      "-2.525880452076302",
      "7.751536598050841",
      "-4.418762692818109",
      "2.9223034839997375",
      "1.6449237438603117",
      "3.06952300073975",
      "-6.37514959648767",
      "4.709828673998705",
      "-10.812067813494076",
      "0.682718090823595",
      "-6.238084556171233",
      "-4.728716727448208",
      "-7.400309120312365",
      "0.3730949739836954",
      "-5.090975831840853",
      "-37.229199832784126",
      "-1.0564963534827987",
      "-0.6149245734843931",
      "-5.090975831840716",
      "30.973331602356325",
      "7.7564054474240365",
      "-4.528210251424437",
      "6.547111617707749",
      "-37.22919983278568",
      "7.756405447423938",
      "23.808615477894843",
      "-5.660825181835103",
      "1.9266310774775959",
      "-3.4604765478807957",
      "3.0040641464090516",
      "0.7904677908286141",
      "0.05295414809161684",
      "2.5925396174043924",
      "-2.946345145993263",
      "-2.2738960713153724",
      "-5.241615970459788",
      "3.5420472861935495",
      "-1.6362029904802489",
      "-0.6647186497501879",
      "-2.2738960713153564",
      "-7.934186044130569",
      "1.5061908903986938",
      "-1.743818564933523",
      "1.6188165727092032",
      "-3.502401974945156",
      "-2.982813727976686",
      "-8.904177314298678",
      "0.012577510864044045",
      "-0.9311528332166729",
      "-0.17516630583150472",
      "-0.013119020556147942",
      "0.49466314191984384",
      "-1.0255359752930548",
      "0.8833698674546281",
      "0.03477080611875829",
      "-0.13360730664501236",
      "0.9557999664409503",
      "-0.25451616872961313",
      "-2.646042315216343",
      "0.025287032326129576",
      "-0.06641302148643732",
      "1.1825286998818358",
      "-1.7669896181233717",
      "-0.9616834603066315",
      "0.7904677908285277",
      "-5.2416159704598",
      "1.1396142141529724",
      "1.7275678359573172",
      "-5.660825181835323",
      "0.05295414809182076",
      "3.5420472861935957",
      "0.32177633138811995",
      "1.104055117859776",
      "0.5645713588636431",
      "-7.9341860441307075",
      "0.3217763313877717",
      "4.125811256854279",
      "0.14740542745190072",
      "-0.9833270926674674",
      "-2.982813727976935",
      "3.104743273796013",
      "1.4601604132697645",
      "-1.072320630978839",
      "-2.065424670380947",
      "-2.1927651129153056",
      "0.32302251852021135",
      "-0.4162256126433714",
      "1.2060711117084708",
      "-1.5528999238203438",
      "1.5061908903987755",
      "-8.904177314298032",
      "1.4601604132698618",
      "-0.15399288948577083",
      "0.4295255682986597",
      "-0.018913961364756197",
      "-0.21130811986509787",
      "0.15399288948581516",
      "5.644125338225164e-14",
      "-0.19652973605396748",
      "-0.2661985114669781",
      "-0.24940418884431256",
      "-0.4295255682980584",
      "0.19652973605401175",
      "6.499193281749733e-14",
      "-0.09101202428238439",
      "0.15196129965918942",
      "0.018913961364543586",
      "0.2661985114671139",
      "0.09101202428252807",
      "-4.615216694415366e-14",
      "-0.23601871367586053",
      "0.2113081198649173",
      "0.24940418884434",
      "-0.15196129965856647",
      "0.2360187136760949",
      "2.548100612654123e-14",
      "0.6212416360894268",
      "-0.023133734751445353",
      "-0.3769110453539958",
      "0.30975383218481345",
      "0.7994919886722169",
      "-0.4943103744092119",
      "0.06699000462587401",
      "-0.16085407690406617",
      "0.7599340447366506",
      "-0.8407407243452172",
      "5.456456694289888",
      "-3.075336286158501",
      "2.2236939224410612",
      "-0.7087525538085153",
      "0.9452207685067959",
      "-0.7516675031713624",
      "0.45977174141362437",
      "1.3624201632843924",
      "0.25631815134215113",
      "-0.21538812714692218",
      "-4.54696822114687",
      "0.3221640752900508",
      "0.7238128772866995",
      "0.6744569242846759",
      "-2.143409328070034",
      "0.759934044736197",
      "-0.6727200985865525",
      "-7.971752202438307",
      "-0.5075201126492719",
      "-0.6600555183025639",
      "0.3524419969978616",
      "3.307111902186882",
      "-18.622815051517243",
      "0.6279693459873564",
      "3.9504693233315242",
      "1.548651767201595",
      "-1.9313157243986903",
      "-3.509566172358009",
      "-2.519421234524632",
      "2.564885508715835",
      "2.017620146528498",
      "-1.495850447185026",
      "6.711898938965115",
      "-1.773616026044018",
      "-3.93524647434582",
      "-0.7036271830628945",
      "-0.7087525538086056",
      "0.9804570720950254",
      "-2.640279152304238",
      "-0.021480575334110304",
      "0.3085312727819647",
      "1.548651767201678",
      "-0.6716383663192043",
      "5.526873935050527",
      "-1.5102962330626821",
      "-1.0352692951446958",
      "0.14467646745501953",
      "-0.10543766317220027",
      "-0.3757614390539334",
      "0.00413447420688937",
      "1.5440176576387707",
      "-0.08337071509255306",
      "-0.24966893736934698",
      "-0.79550971500963",
      "0.9454821346102052",
      "0.4217706978300487",
      "0.25631815134223124",
      "0.8422907271573027",
      "2.3156918843286225",
      "1.0884683103155564",
      "-0.8576827882541402",
      "2.0176201465274324",
      "-1.5131023479604775",
      "-3.791558754461025",
      "-1.3631542546360778",
      "1.4064112038348298",
      "-0.08337071509240715",
      "0.22152872760184525",
      "0.16563491036821124",
      "-1.7094232944929317",
      "0.1444898121431064",
      "-0.24318921330942853",
      "0.7381846768961331",
      "-1.2068155982662327",
      "0.4090360812921456",
      "0.02812692983164435",
      "-0.7994919886723268",
      "0.8407407243451901",
      "-0.9452207685070291",
      "0.215388127147154",
      "-0.6212416360894973",
      "0.494310374409022",
      "-5.4564566942900905",
      "0.7516675031714095",
      "4.546968221146978",
      "0.023133734751501118",
      "-0.06699000462584914",
      "3.0753362861587057",
      "-0.4597717414134887",
      "-0.32216407528983726",
      "0.3769110453543435",
      "0.16085407690432776",
      "-2.2236939224411434",
      "-1.3624201632845159",
      "-0.723812877286826",
      "-3.6134967118438346",
      "-0.6787695403463674",
      "0.6316634698493904",
      "-0.6727200985864871",
      "3.613496711843947",
      "-2.43912575181182e-14",
      "0.5460346557680522",
      "-2.7460865260441647",
      "0.9804570720952285",
      "0.6787695403465086",
      "-0.5460346557682598",
      "2.1555951392928157e-14",
      "-0.10952362967304943",
      "0.8422907271574364",
      "-0.6316634698496524",
      "2.7460865260442744",
      "0.10952362967309466",
      "-1.1083003066002969e-14",
      "-6.7272531035078345",
      "-3.6026336394665983",
      "3.307111902186517",
      "-33.19060472928133",
      "-6.856054025080982",
      "-4.526537615086272",
      "-0.7338220355869421",
      "-0.6716383663190844",
      "5.5078074930687455",
      "2.0668359271860184",
      "-7.197431394557249",
      "9.759829147729036",
      "-1.513102347960618",
      "1.0854110475406504",
      "4.509008454053981",
      "1.6853666694316631",
      "-0.2156391788288655",
      "-0.45967107150788394",
      "-1.9313157243985204",
      "5.507807493068689",
      "8.555496144493397",
      "1.4310024190170405",
      "-0.6354890382447713",
      "-0.1054376631722378",
      "4.246417754763547",
      "2.1515967532333056",
      "1.4004154220556708",
      "-1.2804173164924992",
      "0.22152872760194695",
      "-0.4590391767567009",
      "-4.9183259009197915",
      "-2.449064709714089",
      "1.8321006208992472",
      "-1.4958504471851557",
      "1.0854110475402214",
      "3.7168659939645137",
      "2.0530601286927266",
      "-1.5643484356863575",
      "-0.249668937369404",
      "-0.45903917675696027",
      "-1.767753906645979",
      "0.19855326819774557",
      "-1.9665981268433186",
      "0.7381846768963828",
      "0.024220208794996773",
      "-1.9008800363115825",
      "-1.6032951477606625",
      "0.5050659371305994",
      "7.971752202438528",
      "18.62281505151918",
      "3.5095661723585145",
      "-6.711898938965241",
      "-0.6744569242852201",
      "0.5075201126495114",
      "-0.6279693459874846",
      "2.519421234524931",
      "1.7736160260440221",
      "2.1434093280702626",
      "0.6600555183024261",
      "-3.950469323331522",
      "-2.5648855087156672",
      "3.935246474346236",
      "6.856054025080961",
      "-2.066835927186111",
      "-4.509008454053913",
      "-2.640279152304585",
      "6.72725310350806",
      "4.5265376150861485",
      "7.197431394557714",
      "-1.6853666694313179",
      "2.3156918843289183",
      "3.602633639466634",
      "0.7338220355868436",
      "-9.759829147729254",
      "0.21563917882891992",
      "-6.1833825340992234",
      "-38.766863893172214",
      "5.526873935050976",
      "8.555496144493302",
      "6.183382534099378",
      "1.498092595568549e-13",
      "-6.1968108393733665",
      "-3.791558754461709",
      "3.7168659939638258",
      "38.76686389317218",
      "6.1968108393733345",
      "3.9208648896550973e-13",
      "-8.043260509568546",
      "-0.37576143905419923",
      "2.1515967532333016",
      "10.983459506362657",
      "0.2812600358368539",
      "-5.724148688241518",
      "0.16563491036784875",
      "-1.7677539066462538",
      "-4.012826847616754",
      "2.0031109843431514",
      "4.952150126456563",
      "-0.7955097150096712",
      "-4.91832590092015",
      "-4.012826847617176",
      "6.165182566332729",
      "6.990107561056816",
      "-1.206815598267342",
      "-1.900880036310749",
      "-8.777416483299456",
      "0.5620890993746305",
      "4.118667452071996",
      "0.021480575333986843",
      "1.510296233062889",
      "-0.004134474206643004",
      "-0.9454821346102154",
      "0.7036271830624209",
      "-0.3085312727818085",
      "1.0352692951453664",
      "-1.5440176576387803",
      "-0.4217706978302803",
      "-1.4310024190170514",
      "-1.4004154220559675",
      "2.4490647097142895",
      "1.088468310315915",
      "0.45967107150802333",
      "0.6354890382439171",
      "1.2804173164924697",
      "-1.8321006208992738",
      "-0.28126003583682235",
      "-2.0031109843434396",
      "-1.3631542546363586",
      "2.0530601286927124",
      "8.043260509568457",
      "5.72414868824168",
      "-4.952150126457032",
      "-1.4223718445219473",
      "-1.7094232944933725",
      "0.19855326819794417",
      "6.165182566333183",
      "1.4223718445219304",
      "4.1543352423061586e-14",
      "0.40903608129214786",
      "-1.6032951477606339",
      "0.5620890993746545",
      "0.9634632758465458",
      "1.6306578968289847",
      "0.8576827882543419",
      "-1.4064112038344583",
      "-0.1444898121433239",
      "-0.028126929832005966",
      "1.564348435686583",
      "1.9665981268435788",
      "-0.5050659371304724",
      "-6.990107561056726",
      "-4.118667452072122",
      "-1.6306578968291998"
    ],
    [
      "0.12081252004414277",
      "0.7178063835055956",
      "10.730488408263831",
      "0.9548520403822289",
      "1.3999530748346773",
      "0.7178063835075305",
      "2.2888421740181073",
      "83.6708206608096",
      "6.462471363363033",
      "6.234870918889652",
      "10.73048840825436",
      "83.6708206608102",
      "177.33747988833716",
      "29.009409287694158",
      "39.78305574063842",
      "0.9548520403822846",
      "6.4624713633778645",
      "29.009409287701953",
      "12.40906618751208",
      "12.324249285435915",
      "1.3999530748351676",
      "6.234870918875387",
      "39.7830557406314",
      "12.32424928537436",
      "6.184580596940527",
      "-0.049560997039846635",
      "0.3440038564029442",
      "-0.04590622789345302",
      "0.051317138799542465",
      "-0.049560997038707456",
      "-0.1003074052723306",
      "0.004139789380061538",
      "-0.03388246113889075",
      "0.07011259231800093",
      "0.344003856406748",
      "0.004139789378207756",
      "-0.5297142612187751",
      "-0.5453529117153809",
      "-0.2103252726824647",
      "-0.04590622789256317",
      "-0.03388246114071211",
      "-0.5453529117222288",
      "-0.4396653075609105",
      "0.09631540719773937",
      "0.05131713879891304",
      "0.07011259231480438",
      "-0.21032527269318163",
      "0.09631540719454426",
      "0.3783259833706951",
      "0.3557227710997171",
      "0.06962522195011692",
      "0.11562463841435001",
      "0.07965953786377263",
      "-0.12139661092902974",
      "-1.7441126566054979",
      "0.005979162469108863",
      "0.2677195495547152",
      "-0.31495262674926466",
      "-0.7080245148975036",
      "4.431329509446216",
      "-0.6141917716631887",
      "-0.07302112480180582",
      "-0.5121532283814962",
      "0.7590309578593099",
      "1.0035732091501874",
      "0.8270358806199037",
      "-0.8790431731648385",
      "-0.03434155053056959",
      "1.29680260655578",
      "-0.9798645078454213",
      "0.19623129909419185",
      "-0.2228706112914323",
      "0.08916608009179491",
      "-2.11721410202673",
      "-0.3149526267553728",
      "1.8735971663265798",
      "-2.5745023352386887",
      "-0.8338907672244814",
      "1.4588991385553207",
      "4.438871549519658",
      "-4.347534118783078",
      "-1.8817387409635624",
      "-7.210367330695955",
      "5.197326889370515",
      "-0.10864688687765175",
      "3.5638859033879853",
      "-3.560365018689183",
      "-5.244201298645945",
      "1.911149825536646",
      "-0.6021760079657265",
      "3.26931384146418",
      "3.944547191133125",
      "2.515737193383191",
      "-0.8577213644748894",
      "0.201260049449274",
      "-0.5121532283830663",
      "0.22523129462297986",
      "0.4646485707375368",
      "-1.138468090327007",
      "-0.8849236798577412",
      "-0.1086468868808224",
      "-1.0213749545479132",
      "0.18545481715498446",
      "-1.2512925268846924",
      "0.6193701295155606",
      "-0.2701074597323822",
      "0.0055022747418879605",
      "1.7970103854660076",
      "-0.09773916865181022",
      "0.01597254163262251",
      "-0.33591923208349517",
      "0.07186856439811368",
      "-0.801812788307814",
      "1.8548686401403465",
      "0.3792025034360947",
      "-0.03434155053079629",
      "-0.575563078530553",
      "-0.7053307254682066",
      "-0.40666857387359023",
      "-0.6392618424904544",
      "-0.6021760079593246",
      "-0.10397366885579633",
      "0.5684792641968167",
      "1.1937953286806486",
      "-1.0456101859667153",
      "-0.33591923207968316",
      "-0.6640453133813582",
      "0.1782222701150486",
      "0.7641657202322875",
      "-1.0653061794684475",
      "-0.4779728527467707",
      "0.03872063433939887",
      "-2.1752252201334636",
      "0.5238587340297312",
      "0.7970186765007495",
      "-0.12139661092950878",
      "-0.7080245148933662",
      "0.7590309578644452",
      "1.2968026065605904",
      "0.3557227711011781",
      "-1.744112656599361",
      "4.431329509432882",
      "1.0035732091536302",
      "-0.9798645078456347",
      "0.06962522194968958",
      "0.005979162467484132",
      "-0.6141917716600086",
      "0.8270358806200514",
      "0.19623129909311038",
      "0.11562463841549526",
      "0.2677195495562713",
      "-0.07302112481070981",
      "-0.8790431731706092",
      "-0.22287061128536736",
      "-1.6729591552636762",
      "0.31541837452743965",
      "-0.35439338069685267",
      "1.8735971663315796",
      "-1.6729591552730074",
      "2.221145584655866",
      "0.8287099050920254",
      "-0.36346224782136755",
      "0.2252312946214568",
      "0.3154183745275984",
      "0.8287099051010289",
      "-3.1994477186467685",
      "0.28847576220611904",
      "-0.5755630785317921",
      "-0.35439338069545817",
      "-0.363462247813276",
      "0.28847576219003307",
      "0.4235040490880054",
      "-0.020888386122400505",
      "-7.4642849587733995",
      "-4.347534118782849",
      "21.956603809269527",
      "-0.41324516352945495",
      "-5.44649188289008",
      "-2.6253750592070904",
      "-1.021374954552341",
      "8.595911935195433",
      "-1.8937724756630274",
      "5.35055704618569",
      "-8.947269042511607",
      "-0.10397366886465509",
      "-8.607458742891541",
      "3.0985506937873484",
      "-10.691553643042413",
      "-0.7468360438796636",
      "0.7126375312924966",
      "3.563885903394246",
      "8.595911935197588",
      "0.7650482576615274",
      "0.5134285957801586",
      "1.1699997484845364",
      "0.005502274734060118",
      "-0.7402299586075899",
      "-0.8644964164846028",
      "-0.30363846667903527",
      "-1.764252207214062",
      "-0.6640453133793938",
      "0.3761048972883549",
      "0.2725488270265037",
      "-2.8240299906049806",
      "-1.365165983513231",
      "3.2693138414705722",
      "-8.60745874288951",
      "4.528967910728224",
      "1.6907825224885573",
      "2.941797478060808",
      "0.07186856439490398",
      "0.3761048972763868",
      "-3.156705136918675",
      "0.5404425091288066",
      "2.1150893252318035",
      "0.038720634335610585",
      "1.4080128773051734",
      "1.8136270189249046",
      "-0.7646915420647382",
      "-1.7062152077337087",
      "-2.5745023352420073",
      "-1.8817387409665252",
      "-3.5603650187034868",
      "3.944547191120838",
      "0.08916608009901897",
      "-0.8338907672169488",
      "-7.210367330690243",
      "-5.244201298652495",
      "2.5157371933888593",
      "-2.117214102011525",
      "1.4588991385520922",
      "5.197326889372272",
      "1.9111498255388775",
      "-0.8577213644521632",
      "-0.413245163531741",
      "-1.8937724756652512",
      "3.098550693787041",
      "0.4646485707273438",
      "-0.020888386120973393",
      "-5.446491882885702",
      "5.350557046181013",
      "-10.691553643032082",
      "-0.7053307254748084",
      "-7.464284958777329",
      "-2.625375059211731",
      "-8.947269042522686",
      "-0.746836043891317",
      "-0.6922860425914238",
      "-35.83192554100768",
      "0.18545481715717899",
      "0.765048257663983",
      "-0.6922860425940577",
      "20.736208830220257",
      "10.411627421428246",
      "0.568479264186125",
      "4.528967910722766",
      "-35.83192554100917",
      "10.411627421440219",
      "14.730368676472283",
      "-8.756818228785187",
      "1.797010385467635",
      "-0.8644964164956657",
      "-1.0975328833922728",
      "2.060407646878692",
      "-0.6443344680853303",
      "0.17822227012367048",
      "-3.1567051369283368",
      "-2.109709005402473",
      "-9.095246411153427",
      "0.9403121303397624",
      "-0.8018127883156206",
      "0.27254882701918426",
      "-2.1097090054093344",
      "-2.8382016935575156",
      "2.4711393691404746",
      "-2.175225220123201",
      "1.8136270189267298",
      "-3.2085816117362254",
      "-3.0412072849751595",
      "-9.209043112009207",
      "-1.1384680903291269",
      "-1.2512925268910688",
      "-0.0977391686482214",
      "1.8548686401297774",
      "0.201260049449385",
      "-0.8849236798503812",
      "0.6193701295169721",
      "0.015972541626665834",
      "0.37920250343963835",
      "0.5134285957669962",
      "-0.3036384666801586",
      "-2.824029990624612",
      "-0.4066685738653516",
      "0.7126375312933145",
      "1.1699997484777562",
      "-1.7642522072230618",
      "-1.3651659835230883",
      "2.0604076468846344",
      "-9.0952464111357",
      "1.1937953286798348",
      "1.6907825224759419",
      "-8.756818228783327",
      "-0.6443344680825092",
      "0.940312130332062",
      "-0.3206663812472901",
      "0.7641657202330814",
      "0.5404425091262274",
      "-2.838201693552329",
      "-0.32066638124705826",
      "-0.13020497255180835",
      "0.5238587340168741",
      "-0.7646915420579962",
      "-3.0412072849873635",
      "3.766019817236982",
      "1.841972998990902",
      "-0.6392618424931781",
      "-1.0456101859789282",
      "-1.065306179469932",
      "0.7970186765044358",
      "2.941797478046049",
      "2.1150893252378635",
      "-1.7062152077364403",
      "2.4711393691568455",
      "-9.209043112026558",
      "1.8419729990333398",
      "-0.02113450561617757",
      "0.20276420051544042",
      "-0.0691296732233906",
      "-0.29216618812816675",
      "0.021134505615636484",
      "-8.480493595488132e-14",
      "0.47897278239124397",
      "0.01879581443901366",
      "0.14349501855020516",
      "-0.20276420050843663",
      "-0.4789727823813254",
      "4.073576757418103e-12",
      "-0.13556253375765298",
      "0.30589289397920644",
      "0.06912967322283933",
      "-0.01879581443966799",
      "0.1355625337590881",
      "5.434420757662774e-13",
      "0.3709153435818424",
      "0.2921661881235614",
      "-0.1434950185475007",
      "-0.3058928939845249",
      "-0.3709153435772232",
      "-4.25353875807641e-13",
      "1.2589370834186573",
      "0.15411929788203746",
      "-0.08356918556111731",
      "-0.08470668716016179",
      "-0.16937310947489775",
      "-1.8213054950198329",
      "-0.5146181827686915",
      "0.016289357021668303",
      "-0.13126418215783278",
      "-1.2958759353363503",
      "-0.8778291921787988",
      "-1.437476050569061",
      "1.6996676877143695",
      "-0.026705960318548078",
      "0.20644914921005936",
      "0.08406602315123698",
      "0.24052039153888347",
      "0.5597517907649537",
      "-0.20796619329489655",
      "1.2685929008271781",
      "1.0665752205713803",
      "1.1366415144206454",
      "-0.539449239299364",
      "0.1333266429985503",
      "-1.9176219467594415",
      "-0.1312641821594327",
      "0.09982676763138912",
      "-3.264300242713307",
      "-0.4162833987416854",
      "0.42823548476871676",
      "0.312251922072475",
      "5.828459144640682",
      "-13.425035252958489",
      "-1.3769953233085281",
      "4.43438117298879",
      "1.0672916626432372",
      "-2.1000136364433857",
      "-0.7201347661419484",
      "-0.8094636269711227",
      "3.436772625170994",
      "1.1700476508589666",
      "-2.392256598550305",
      "6.029606943161772",
      "-1.2564814839964873",
      "-2.0640613278220292",
      "-0.029770620018741527",
      "-0.026705960319937886",
      "-0.09883107834012995",
      "-2.318666106084144",
      "0.12141963048350672",
      "0.5291948472430158",
      "1.0672916626438114",
      "-1.6627139228044523",
      "2.2157528326918348",
      "-1.742624541069516",
      "-1.3019135638388277",
      "0.1912498080435546",
      "-0.7838194321463093",
      "-1.5926134792318365",
      "0.05994165449392578",
      "1.4202811760155236",
      "-0.11084291596853173",
      "0.0314308441673188",
      "1.8271124879538152",
      "2.311791736699465",
      "0.20264865900190263",
      "-0.20796619328954952",
      "0.10494219614355127",
      "0.5035474931250645",
      "0.16844077085027825",
      "-0.13643954946409306",
      "1.1700476508459756",
      "-1.145095294276872",
      "2.6741515051672335",
      "-2.2864708986757787",
      "-0.5047678837369074",
      "-0.1108429159679923",
      "0.02409562031176555",
      "-0.9866033555855133",
      "-1.022667944089098",
      "0.42614901355333357",
      "-0.062158751399969576",
      "0.7797998295917377",
      "-1.8446066896276856",
      "1.2370135873673318",
      "1.399583211012475",
      "0.16937310947519324",
      "1.295875935342566",
      "-0.20644914920783491",
      "-1.2685929008323078",
      "-1.2589370834213864",
      "1.82130549502366",
      "0.8778291921733855",
      "-0.08406602315476036",
      "-1.0665752205664063",
      "-0.15411929788250947",
      "0.5146181827727266",
      "1.4374760505677924",
      "-0.240520391539535",
      "-1.1366415144151347",
      "0.08356918556079566",
      "-0.016289357020970067",
      "-1.6996676877074262",
      "-0.5597517907680418",
      "0.5394492392958609",
      "-4.178987845388981",
      "-0.24707083056825757",
      "0.3185959795763951",
      "0.09982676762413216",
      "4.1789878453852",
      "-2.2508237462149092e-12",
      "1.5665176601115982",
      "-2.6352955502302104",
      "-0.09883107833660723",
      "0.24707083056743256",
      "-1.5665176601160553",
      "1.792662206606554e-12",
      "-0.4684245969699229",
      "0.10494219614157596",
      "-0.31859597958527874",
      "2.6352955502386903",
      "0.4684245969837691",
      "-5.390561634112004e-12",
      "-5.542442571047876",
      "-2.719882517395269",
      "5.828459144637885",
      "-34.04503000532006",
      "-2.361922108060078",
      "-5.67742545740686",
      "-2.0546919537474997",
      "-1.6627139228204726",
      "5.943784538256773",
      "-1.5477677559492433",
      "-7.1941324579738914",
      "8.192092716532821",
      "-1.1450952942777084",
      "0.17349958784869365",
      "1.8060399708476313",
      "3.8475763071190543",
      "0.8136175776360292",
      "0.22521224977795848",
      "-2.1000136364404502",
      "5.9437845382596315",
      "8.453541579300744",
      "2.546135426685699",
      "-0.6380506883054976",
      "-0.7838194321480176",
      "4.474562767963312",
      "3.617768979063509",
      "1.4065091153140759",
      "-2.44736365842683",
      "0.024095620313761088",
      "-0.2653363479884657",
      "-5.925329917711109",
      "-4.105545239162901",
      "0.5225135283907313",
      "-2.3922565985635194",
      "0.17349958785302522",
      "10.799318371191573",
      "-0.4427205383662425",
      "-2.210559726111526",
      "0.031430844168879375",
      "-0.26533634798952316",
      "1.0038234682610352",
      "2.172326378526743",
      "-0.38201262157595567",
      "0.7797998295978134",
      "-0.15907092302373046",
      "-3.344225530584538",
      "-1.5840520927898885",
      "0.6879848325897095",
      "3.2643002427140813",
      "13.425035252962957",
      "0.72013476613254",
      "-6.029606943175738",
      "-0.13332664298080366",
      "0.4162833987471941",
      "1.3769953233209415",
      "0.8094636269703985",
      "1.256481484017199",
      "1.9176219467413234",
      "-0.4282354847605825",
      "-4.434381172999436",
      "-3.4367726251888513",
      "2.0640613278424236",
      "2.361922108061741",
      "1.547767755945657",
      "-1.8060399708518278",
      "-2.3186661060993057",
      "5.542442571058252",
      "5.677425457409669",
      "7.194132457969773",
      "-3.8475763071180085",
      "0.5035474931340294",
      "2.7198825174023518",
      "2.0546919537533244",
      "-8.192092716536404",
      "-0.8136175776386917",
      "-6.549993470561998",
      "-37.096521852257496",
      "2.215752832699684",
      "8.453541579302655",
      "6.549993470565362",
      "2.747486012978778e-12",
      "-6.917264376040462",
      "2.6741515051625036",
      "10.799318371189326",
      "37.09652185225869",
      "6.917264376039538",
      "2.7107109561580636e-12",
      "-7.022727322338605",
      "-1.592613479241523",
      "3.6177689790763403",
      "4.961954958534501",
      "1.2192573170489367",
      "-7.717761578132844",
      "-0.9866033555685374",
      "1.003823468258416",
      "-3.137861444872247",
      "4.073435396701165",
      "2.413667091056657",
      "1.827112487960722",
      "-5.925329917713586",
      "-3.1378614448754094",
      "4.926747106023606",
      "8.96973495893072",
      "-1.8446066896140276",
      "-3.344225530597139",
      "-10.382612761246794",
      "0.4866704212088166",
      "4.190198758448997",
      "-0.12141963048696897",
      "1.742624541080072",
      "-0.05994165449718888",
      "-2.311791736684823",
      "0.029770620025459774",
      "-0.5291948472456085",
      "1.301913563857154",
      "-1.4202811760233938",
      "-0.20264865898962348",
      "-2.5461354266804364",
      "-1.4065091153143603",
      "4.10554523915681",
      "0.16844077085351078",
      "-0.2252122497950431",
      "0.6380506883203517",
      "2.4473636584384058",
      "-0.5225135283862606",
      "-1.219257317051281",
      "-4.0734353966853405",
      "-2.2864708986783606",
      "-0.44272053836294895",
      "7.022727322335594",
      "7.717761578146884",
      "-2.413667091047014",
      "-1.8545662552712774",
      "-1.0226679440823299",
      "2.1723263785338403",
      "4.9267471060167445",
      "1.8545662552820765",
      "-2.067567728510592e-12",
      "1.2370135873771955",
      "-1.5840520927748827",
      "0.4866704212012127",
      "-1.940718361857219",
      "1.5220794728222753",
      "0.13643954946984982",
      "0.504767883719957",
      "-0.4261490135739636",
      "-1.399583211029851",
      "2.2105597261109664",
      "0.38201262158724264",
      "-0.687984832587121",
      "-8.969734958942922",
      "-4.190198758478079",
      "-1.5220794728457205"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.0013560313013703503",
    "0.0013560323004523569",
    "0.0013560457541844924",
    "0.0013560452329821231",
    "0.0013560340021759782",
    "0.0013560656819180132",
    "0.0013561713305114938",
    "0.0013560377972279905",
    "0.0013560580835601046",
    "0.0013560919492467966",
    "0.0013560327687211",
    "0.0013560780067327827",
    "0.0013560407328110393",
    "0.00135607626513925",
    "0.0013561595653334077",
    "0.0013560958398775283",
    "0.0013560486253780713",
    "0.001356051286460325",
    "0.0013560897977488958",
    "0.0013561060343198572",
    "0.001356033114803214",
    "0.0013560478392897412",
    "0.0013560473256382017",
    "0.0013560351162031743",
    "0.0013560683105515523",
    "0.0013561955772234127",
    "0.0013560389361522579",
    "0.0013560603612336396",
    "0.0013560978318395323",
    "0.001356034085722313",
    "0.0013560836645733925",
    "0.0013560426385575153",
    "0.0013560820290666738",
    "0.001356153742075116",
    "0.001356101680678316",
    "0.0013560510196603086",
    "0.001356053288606194",
    "0.0013560952854547884",
    "0.001356108738736525",
    "0.001356075310696088",
    "0.0013560742172438272",
    "0.001356051211518897",
    "0.0013561171324254632",
    "0.0013563240072059822",
    "0.0013560591326921602",
    "0.0013561008073357818",
    "0.001356169802528279",
    "0.0013560486557446115",
    "0.0013561408018828327",
    "0.0013560649862444849",
    "0.001356137429628607",
    "0.0013563145845408337",
    "0.0013561779635945816",
    "0.001356081229592409",
    "0.0013560867981181174",
    "0.0013561659561796841",
    "0.0013562001956783495",
    "0.0013560728725152788",
    "0.0013560505699833267",
    "0.0013561157997234994",
    "0.0013563089240826907",
    "0.00135605842911283",
    "0.0013560993466207284",
    "0.0013561657103835984",
    "0.0013560480158907107",
    "0.0013561378693207587",
    "0.0013560640860508688",
    "0.0013561349210035154",
    "0.0013563212368331316",
    "0.0013561757682687078",
    "0.0013560800374192833",
    "0.0013560858796946161",
    "0.0013561632804746963",
    "0.0013561995918590507",
    "0.001356036914983674",
    "0.0013560759688555175",
    "0.001356188332129238",
    "0.001356041563301412",
    "0.0013560657777647906",
    "0.0013561055715390132",
    "0.0013560355697341672",
    "0.0013560890094553523",
    "0.0013560450388800894",
    "0.0013560869469302274",
    "0.0013561859827131621",
    "0.0013561102851093834",
    "0.0013560544203859014",
    "0.001356057433731302",
    "0.001356103645326139",
    "0.0013561220996463038",
    "0.0013561764796847856",
    "0.0013567443916020641",
    "0.00135608735835427",
    "0.0013561566562327462",
    "0.0013562853802746287",
    "0.0013560725139658138",
    "0.0013562424454651775",
    "0.0013561010438070248",
    "0.0013562319174419087",
    "0.0013564454565649794",
    "0.001356295522507768",
    "0.0013561276139963095",
    "0.001356134431013733",
    "0.0013562717140883675",
    "0.0013563112816369672",
    "0.0013567774804555813",
    "0.0013562572273765666",
    "0.0013565186941796527",
    "0.0013567352913433303",
    "0.0013561658956874",
    "0.001356553994330305",
    "0.0013562454951575526",
    "0.0013565675644414694",
    "0.0013613011938730468",
    "0.0013568343224482395",
    "0.0013563444328044158",
    "0.0013564105983076046",
    "0.00135678752177681",
    "0.001357293559604742",
    "0.0013560468398855375",
    "0.001356076215699576",
    "0.0013561273777719202",
    "0.001356040136547505",
    "0.0013561081269371207",
    "0.001356051895054864",
    "0.0013561051043626073",
    "0.001356207268346315",
    "0.0013561326100554713",
    "0.0013560633544884972",
    "0.0013560664720900274",
    "0.0013561240034130262",
    "0.0013561425189717478",
    "0.0013561343092486145",
    "0.0013562388102864272",
    "0.0013560629064813358",
    "0.0013562001222684216",
    "0.001356086776474004",
    "0.0013561931119887665",
    "0.0013564061828517987",
    "0.0013562498356010483",
    "0.0013561094690114166",
    "0.0013561157972895534",
    "0.00135623190214755",
    "0.0013562697981722195",
    "0.0013564090630801236",
    "0.0013560985497396093",
    "0.0013563359209438535",
    "0.0013561412162923453",
    "0.0013563284535121605",
    "0.001356859116852076",
    "0.001356438996724382",
    "0.0013561844999832103",
    "0.0013562010742665576",
    "0.0013564061728103837",
    "0.0013565096384672588",
    "0.0013560340166964638",
    "0.0013560824455184513",
    "0.001356042767424767",
    "0.0013560803154679347",
    "0.0013561949818121193",
    "0.0013561032385820376",
    "0.001356051535708264",
    "0.0013560549562165668",
    "0.0013560969644979943",
    "0.0013561185599426841",
    "0.0013562685926805293",
    "0.001356116599677926",
    "0.0013562658397956269",
    "0.0013567647294275955",
    "0.001356357312107915",
    "0.001356152670005395",
    "0.0013561678415223261",
    "0.0013563329690062507",
    "0.0013564302342667367",
    "0.0013560559425356213",
    "0.0013561143387436482",
    "0.0013562714519413917",
    "0.001356147785930448",
    "0.001356069516342731",
    "0.0013560745066756043",
    "0.001356138329413226",
    "0.0013561692284430177",
    "0.001356252661137465",
    "0.0013567898963926758",
    "0.0013563467001295943",
    "0.0013561482007024511",
    "0.0013561625365140792",
    "0.001356323621660571",
    "0.001356415912927878",
    "0.0013566945829934307",
    "0.0013568099363169168",
    "0.001356350534540166",
    "0.0013563325381811557",
    "0.001356764771262177",
    "0.0013566798741000378",
    "0.0013564549403116673",
    "0.0013561932920394515",
    "0.0013562078540534795",
    "0.0013564258020006517",
    "0.001356514073549728",
    "0.001356087100740884",
    "0.0013560933663975363",
    "0.0013561799894315648",
    "0.0013562188562595613",
    "0.001356098485959107",
    "0.0013561944788171411",
    "0.0013562251274087597",
    "0.001356393430587812",
    "0.0013564813289411904",
    "0.0013565160251927974"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.3181481700417626598000000 +/- 3e-30]",
      "[3.668339077756288906431659 +/- 1.19e-25]",
      "[7.359421368584518421679689 +/- 1.09e-25]",
      "[0.7611053053675865496761810 +/- 3.60e-26]",
      "[0.6247792889288583771461273 +/- 1.14e-26]",
      "[0.09826467703658410606014497 +/- 9.20e-28]",
      "[8.912896506195823319698492 +/- 2.82e-25]",
      "[0.01856552276608614974307685 +/- 1.36e-27]",
      "[0.08335703493250511843772825 +/- 3.22e-28]",
      "[0.9745500049484464391696419 +/- 3.95e-26]",
      "[0.6300082886997814629220883 +/- 3.94e-26]",
      "[0.3710962740923497524233332 +/- 2.92e-26]",
      "[0.02682009256535674537500712 +/- 3.35e-27]",
      "[0.06173001344803379224870162 +/- 4.89e-27]",
      "[0.01036866709865784000930981 +/- 4.58e-27]"
    ],
    [
      "[0.1155521533412956839605000 +/- 3e-30]",
      "[0.1943018609826265273787485 +/- 3.61e-26]",
      "[0.3580196028882344279722723 +/- 7.2e-29]",
      "[0.08445399698976286489099506 +/- 4.47e-27]",
      "[0.04503559863306490301897017 +/- 1.99e-27]",
      "[0.01753539262703178956209077 +/- 3.06e-27]",
      "[0.3126547193768057172384392 +/- 2.50e-26]",
      "[0.008725361289990282118575772 +/- 3.21e-28]",
      "[0.006476333581650968721032917 +/- 7.14e-29]",
      "[1.023830096673550857745883 +/- 3.90e-25]",
      "[0.1705986349445687514804554 +/- 4.91e-26]",
      "[0.09477117186219457399326783 +/- 1.23e-27]",
      "[0.003823192083702538382236067 +/- 4.59e-29]",
      "[0.008040178368627733439811537 +/- 4.45e-28]",
      "[0.002404263123398325956753287 +/- 3.34e-28]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.233086375053972
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda4e1_0.0_0.135_p1_slack9_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 9,
  "lambda_polygon": 4,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.0",
    "0.135"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "1.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.5",
    "-0.5000000000000001",
    "0.4999999999999999",
    "0.49999999999999994",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.5000000000000001",
    "0.49999999999999994",
    "0.5",
    "0.5000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.0015978816924711995",
      "0.001559039378930889",
      "0.004441309386319888",
      "0.0015784417118267613",
      "0.0025860706310370696",
      "1.5082030717879953e-05",
      "9.559572917570816e-05",
      "1.3946143507584065e-05",
      "0.00019313919718081749",
      "-0.0001896252476378923",
      "2.5985688115129645e-05",
      "0.00012908032392426884",
      "-0.00019517225783732112",
      "-0.0008090423862860156",
      "0.00014233490069363178",
      "3.237489315067432e-05",
      "-0.00035534727630840655",
      "4.535275946602664e-05",
      "0.00020715111050567656",
      "-4.667519823518149e-05",
      "1.6579468996123548e-05",
      "-5.3875427750900505e-05",
      "-1.8672234218399249e-06",
      "0.0012358213547055369",
      "-8.576978826922707e-05"
    ],
    [
      "0.0015930867735802642",
      "0.0015593818007760035",
      "0.004448127501301925",
      "0.0015788517742232955",
      "0.002537792164136519",
      "1.4092730138138948e-05",
      "6.525056041763366e-05",
      "1.256137847279645e-05",
      "0.00018373645271452057",
      "-0.00020431530109526168",
      "2.6205142410498203e-05",
      "0.0001286816641834205",
      "-0.0002020228679795803",
      "-0.0008843353717694039",
      "0.00013613607282379062",
      "3.2845002315120814e-05",
      "-0.00035421303510789053",
      "4.420165082095076e-05",
      "0.0001947870868128793",
      "-3.674370806936284e-05",
      "1.6366464307627745e-05",
      "-5.8429037221934627e-05",
      "-1.1136145943979744e-05",
      "0.0011602456315208652",
      "-8.694732106851495e-05"
    ],
    [
      "0.0017291481514138964",
      "0.0016164642650735126",
      "0.010200564435088533",
      "0.0016574451876257867",
      "0.004523977962943875",
      "3.5056920955475493e-05",
      "0.00023877697981888865",
      "2.1382548004192005e-05",
      "0.0005369288397077687",
      "-0.0006125173010364957",
      "7.147738867184341e-05",
      "0.0003664596690992088",
      "-0.000636673430925957",
      "-0.0026352392133990143",
      "0.00036317689787477447",
      "9.745189736297467e-05",
      "-0.001109832802198158",
      "0.00012413387284136",
      "0.0005727039571036463",
      "-0.00016901879806153133",
      "4.077620333984338e-05",
      "-0.00018290986229167584",
      "-2.098654786841739e-05",
      "0.003706780769728237",
      "-0.0002824112455087432"
    ],
    [
      "0.0017041778727778783",
      "0.001612184026017835",
      "0.009699735007676433",
      "0.0016514856511650204",
      "0.0041419441805300985",
      "2.6312008912261474e-05",
      "0.00025366413058763507",
      "2.4727604863843422e-05",
      "0.00046444977688945167",
      "-0.0005645381788644452",
      "6.447839779877005e-05",
      "0.000299309156411524",
      "-0.0004676322329058644",
      "-0.0021397656391669664",
      "0.00029608483331715677",
      "8.125215032809343e-05",
      "-0.000917413032430483",
      "9.947571120583009e-05",
      "0.0005050172700688872",
      "-6.55760241450593e-05",
      "4.045763344815889e-05",
      "-0.00016966529349415037",
      "-0.0001172011200493693",
      "0.0032718822398000785",
      "-0.00021315423137937466"
    ],
    [
      "0.0015792597471053498",
      "0.0015555277731491882",
      "0.004199394104142222",
      "0.001573485483190161",
      "0.0023429790789189255",
      "1.275359007376847e-05",
      "4.8334333278183556e-05",
      "9.161204671518568e-06",
      "0.00014915775880773577",
      "-0.00017207155865360792",
      "2.4373982661214256e-05",
      "0.0001052215904968787",
      "-0.00017539309087477914",
      "-0.0007478911755299622",
      "0.00011037793249753876",
      "2.6148462309934216e-05",
      "-0.0002880051817054875",
      "3.764368093947083e-05",
      "0.00015612741539633188",
      "-1.7833812019675828e-05",
      "1.7298683120387452e-05",
      "-4.5540077010983434e-05",
      "-3.82242490753109e-05",
      "0.0009503705307376207",
      "-8.062396191702817e-05"
    ],
    [
      "0.0017891070780907251",
      "0.0016717801383060124",
      "0.011312177286517332",
      "0.0018247180811895517",
      "0.00508122121444335",
      "3.984382461476826e-05",
      "0.0004057127087353329",
      "9.219602537221785e-05",
      "0.0006410731357869753",
      "-0.0005874298851523727",
      "5.167111964112202e-05",
      "0.0003982920217548859",
      "-0.000553986085665676",
      "-0.0022696543897194805",
      "0.0005347489499189359",
      "9.94149740320329e-05",
      "-0.001081847962112664",
      "0.00015518888167287076",
      "0.0007193336486956538",
      "-8.517848946445091e-05",
      "6.01908569978045e-05",
      "-0.0001957308447056756",
      "4.3825061919020165e-05",
      "0.004042992417823672",
      "-0.00015929300613497707"
    ],
    [
      "0.017233276577737273",
      "0.05039549287336302",
      "9.97463724351361",
      "0.07935129879301885",
      "0.5242056333062947",
      "-0.01573243940969418",
      "0.009821133198575246",
      "-0.033555928534984784",
      "0.059552166973366905",
      "-0.5731638649286466",
      "0.04238971111881298",
      "0.035856381447657876",
      "-0.13644232812716506",
      "-1.6717155569280764",
      "-0.10854314486296868",
      "0.022026699312916002",
      "-0.38919268010886876",
      "0.004972914269287295",
      "0.06792538062768758",
      "0.3954660568072281",
      "0.04458279244487901",
      "-0.1541535806703772",
      "-0.8655747116194202",
      "1.536986309121036",
      "-0.1665071505205419"
    ],
    [
      "0.0016031980599935125",
      "0.0015686234596996576",
      "0.005351236556964346",
      "0.0015972583068462314",
      "0.0026866665954895196",
      "1.7233349168389978e-05",
      "8.134630801547221e-05",
      "1.2934975347144958e-05",
      "0.0002099491737479739",
      "-0.0002549630711763484",
      "3.2429905950798406e-05",
      "0.00014797289644886613",
      "-0.00024450225839189074",
      "-0.0010432439260393226",
      "0.00015096476857196742",
      "3.671238807359898e-05",
      "-0.000412447175349898",
      "5.1998678670384715e-05",
      "0.00022195507624338365",
      "-3.100992589802024e-05",
      "2.522032572928006e-05",
      "-6.618871968727922e-05",
      "-5.746705072998236e-05",
      "0.0013944756657692599",
      "-0.00011075765776838426"
    ],
    [
      "0.0017828706024731462",
      "0.0016612495203742158",
      "0.011918957155290047",
      "0.0017509328176953474",
      "0.005288483111317737",
      "6.702526324827184e-05",
      "0.00013201967188125778",
      "2.6377171563640066e-05",
      "0.0006902495335255979",
      "-0.0008292346575779079",
      "0.00010522389360453147",
      "0.0005517605276785384",
      "-0.0009577872565163443",
      "-0.003585077571373227",
      "0.000506761466529735",
      "0.00013518845589393844",
      "-0.0013749194317081972",
      "0.00018291743170202173",
      "0.0007035611523126076",
      "-0.0002738522352229156",
      "7.65658535290494e-05",
      "-0.00021320355622399907",
      "-0.0001076608867322541",
      "0.004209630116780751",
      "-0.0004343831358173667"
    ],
    [
      "0.001814422280130835",
      "0.0017426564011816326",
      "0.02688567507765529",
      "0.001828035469814725",
      "0.005983967073973978",
      "5.438889281144821e-06",
      "0.0006878119747545426",
      "1.754303930835964e-05",
      "0.0007352119348526041",
      "-0.0015488613411482615",
      "0.0001464398249454169",
      "0.0003684271495516019",
      "-0.0007038399769357953",
      "-0.004312173030155137",
      "0.00027458878393090287",
      "0.00011638877939340844",
      "-0.001713512822188645",
      "0.0001303406176414653",
      "0.0008456532526158957",
      "0.0005418093704946534",
      "0.0001326276688978086",
      "-0.00042448951614122027",
      "-0.001194594247481495",
      "0.007291481730415067",
      "-0.0004017282383430542"
    ],
    [
      "0.0015824674005549884",
      "0.0015555447802951534",
      "0.004174180061984166",
      "0.001572912012844476",
      "0.0023726470611544355",
      "1.3446848400495297e-05",
      "7.338270528105114e-05",
      "1.0358133549933499e-05",
      "0.00015486299745350875",
      "-0.00015953014847881948",
      "2.4026303639861274e-05",
      "0.00010458384113235643",
      "-0.00016676896136102236",
      "-0.0006756108851597185",
      "0.00011380578787830032",
      "2.548183450975598e-05",
      "-0.00028486359955672133",
      "3.795928840389319e-05",
      "0.00016444250934391982",
      "-2.4078246698171455e-05",
      "1.7259199402518693e-05",
      "-4.15594892205846e-05",
      "-3.221292917862933e-05",
      "0.0010023544139534846",
      "-7.790237168503784e-05"
    ],
    [
      "0.0017775166506006498",
      "0.0016481410432248262",
      "0.009944673106939349",
      "0.0017067676134635483",
      "0.004969095094666127",
      "6.496612734836597e-05",
      "0.00028678209412688014",
      "5.8117175456385667e-05",
      "0.0006408334984202492",
      "-0.00048227620539304607",
      "9.235938717554185e-05",
      "0.0004222773571627711",
      "-0.0005414702597277525",
      "-0.0022928240489200934",
      "0.0005038273035958972",
      "9.603416707414037e-05",
      "-0.001019584393845201",
      "0.00015222509419821441",
      "0.0006773663166053851",
      "-0.00011898427026695244",
      "5.863401358026511e-05",
      "-0.00011160597060894683",
      "1.3603869603425747e-05",
      "0.003566436691389211",
      "-0.00025685135695785146"
    ],
    [
      "0.0016041241424116328",
      "0.0015682049438941036",
      "0.005311098559564366",
      "0.0015909713580493125",
      "0.002680553246018967",
      "1.636869166957389e-05",
      "9.832594324361679e-05",
      "1.4610192827827032e-05",
      "0.00020958777035463768",
      "-0.00022286666040210678",
      "3.18961861620309e-05",
      "0.00013525120501446406",
      "-0.00022096901660219036",
      "-0.000960686594993335",
      "0.00015313936431988657",
      "3.359717348311116e-05",
      "-0.00039553100174160417",
      "5.0543336071668575e-05",
      "0.0002236919921426807",
      "-1.4242144469733657e-05",
      "2.2645220612757e-05",
      "-5.96949491435352e-05",
      "-4.8266431442706656e-05",
      "0.0013857493127618105",
      "-0.00010195648112367871"
    ],
    [
      "0.001983139035687829",
      "0.0018061898731846742",
      "0.041060223059091044",
      "0.0019312543864427292",
      "0.009134666725312874",
      "3.0332290847879465e-05",
      "0.0009810608815184285",
      "-0.00010965182698247841",
      "0.0012545668537961097",
      "-0.002693091131850981",
      "0.0002082258541213545",
      "0.0008867269565221303",
      "-0.0022630796609157487",
      "-0.008549562338154902",
      "0.00032879198237288783",
      "0.00026414338803466706",
      "-0.003508671743238179",
      "0.0002579139737793628",
      "0.0013680548585026822",
      "-0.0002693926648003918",
      "0.0002069994095863675",
      "-0.0007475118941780516",
      "-0.0016960312447585632",
      "0.013330503702764823",
      "-0.0011380618778450515"
    ],
    [
      "0.0017979562362899738",
      "0.0018761835297320688",
      "0.02434738517777315",
      "0.0021406271655314587",
      "0.005743686953120097",
      "4.878900478072698e-05",
      "0.0005506516232543831",
      "0.00014643896647898073",
      "0.00064763835468104",
      "-0.0007238642915307119",
      "0.0002907962540278348",
      "0.0005233138934008773",
      "0.00010969999174925886",
      "-0.005294780409234829",
      "0.000693265903570111",
      "0.00013050280211336445",
      "-0.0016647515454842733",
      "0.00017549073568361902",
      "0.000812692138807459",
      "-0.0008619090076335408",
      "-1.671127735195112e-05",
      "-7.960936301345215e-05",
      "0.0020871796164621736",
      "0.005967351385059034",
      "0.00024677700737856564"
    ],
    [
      "0.0019101438270005147",
      "0.0017111925608745168",
      "0.023189388717001047",
      "0.0018019886588854564",
      "0.007340324116901614",
      "5.475685665952691e-05",
      "0.000485271077323135",
      "1.706196827301578e-05",
      "0.0010187161262293608",
      "-0.0013390745410668315",
      "0.00014279185495610382",
      "0.0006601662649923184",
      "-0.0014571815016737096",
      "-0.00599605841400224",
      "0.0006534454290338005",
      "0.00017990490960767487",
      "-0.0024136480050303702",
      "0.0002433491153886813",
      "0.0010912127490328805",
      "-0.00023402273050070655",
      "9.315957338692805e-05",
      "-0.0003821458108860839",
      "-0.00021697009859302738",
      "0.008109038613056846",
      "-0.0006368492052240378"
    ],
    [
      "0.0016320568558216258",
      "0.0015887356074432031",
      "0.006064704623230574",
      "0.0016205857302219967",
      "0.003043143004433875",
      "2.4345215628265645e-05",
      "0.00010721281783504845",
      "2.278614284366588e-05",
      "0.00027957314756274173",
      "-0.00027118517703232723",
      "4.48311364183046e-05",
      "0.0001933065817010077",
      "-0.00029579104632342806",
      "-0.0012101591447035596",
      "0.00022088133046916592",
      "4.8172607954241514e-05",
      "-0.0004906671727633627",
      "7.133377216695707e-05",
      "0.0002948287464072888",
      "-2.6461647176474588e-05",
      "2.925061065365617e-05",
      "-8.026454077693059e-05",
      "-3.522999336896197e-05",
      "0.0016654571841943652",
      "-0.00013449909252956938"
    ],
    [
      "0.0016381549978184808",
      "0.0015891633387266188",
      "0.006015589188619181",
      "0.0016240462568878093",
      "0.0031173613961746546",
      "2.7988863133096128e-05",
      "0.00012974990280177918",
      "2.4947642021515043e-05",
      "0.0002936553652934859",
      "-0.00025364022440286507",
      "4.433492558346693e-05",
      "0.0002034659838448683",
      "-0.0002964698946342928",
      "-0.0012138176867470798",
      "0.0002360947752543545",
      "4.859157061858285e-05",
      "-0.000515957411647394",
      "7.512315623562782e-05",
      "0.0003109596846423963",
      "-5.789326310637236e-05",
      "3.1780782089746214e-05",
      "-7.01901765543171e-05",
      "2.6246482743637435e-05",
      "0.0017632783297498835",
      "-0.0001339171542230058"
    ],
    [
      "0.0017245844805651143",
      "0.0016661049232795917",
      "0.012771105288636007",
      "0.0017448938284833617",
      "0.004340470338385824",
      "3.768469321038181e-05",
      "0.00024053979857228375",
      "4.672894138222308e-05",
      "0.0005067495028937768",
      "-0.0006518447372422592",
      "8.985863306826356e-05",
      "0.000323453870220746",
      "-0.000497310476512475",
      "-0.002388491060392165",
      "0.00037350807306313696",
      "8.091974440723303e-05",
      "-0.0009120989836922249",
      "0.00012504927167805837",
      "0.0005450803662703573",
      "0.0001338217956033442",
      "7.311432622012206e-05",
      "-0.00017259795187668454",
      "-0.00034648253540600247",
      "0.0033879738382736756",
      "-0.00023954019521894602"
    ],
    [
      "0.0017490997615789395",
      "0.0016630525878240667",
      "0.011879568211050495",
      "0.0017551709720130273",
      "0.004622366630789697",
      "5.1111699759794765e-05",
      "0.0003382742707198067",
      "6.003572744211873e-05",
      "0.0005607004814881213",
      "-0.0005166714263512472",
      "7.965638818193184e-05",
      "0.00035220002451164634",
      "-0.0004627463216264828",
      "-0.0023513199004569292",
      "0.0004488682881101793",
      "7.920146239510326e-05",
      "-0.0010124272014236076",
      "0.0001403130931553235",
      "0.0006101507268623348",
      "-1.5720402826662132e-05",
      "7.801653129980548e-05",
      "-0.00012093632876742795",
      "4.3858638545814314e-05",
      "0.0037184957749102463",
      "-0.0002119946548636207"
    ],
    [
      "0.5677377626814056",
      "6.075400392174887",
      "4.983111769638804",
      "1.344369485370871",
      "5.182323295357054",
      "-0.9651811213146985",
      "0.7647038696837076",
      "0.691194621940958",
      "0.8481820423927838",
      "2.1313876950271355",
      "-2.59269353117921",
      "-1.3830439431615817",
      "-0.3427589947796707",
      "-0.9434557894407707",
      "1.3171809563914914",
      "-0.4696741621728949",
      "-1.1400822051059265",
      "0.26914974612658454",
      "1.4081807204596732",
      "2.6725804300154414",
      "0.374652380254388",
      "-2.055320348496133",
      "1.9261719269688724",
      "3.3707464750829614",
      "1.3411654594839832"
    ],
    [
      "0.0015810793998224082",
      "0.0015540879732805675",
      "0.004252932460924802",
      "0.0015729744577513867",
      "0.002372458012346052",
      "1.1253489162755587e-05",
      "5.863117623687607e-05",
      "1.0417361434739716e-05",
      "0.00015278499805835563",
      "-0.00018190665388692246",
      "2.272161371898863e-05",
      "0.00010455156811719322",
      "-0.00017114966340064805",
      "-0.0007678372831671903",
      "0.00011169301161230243",
      "2.6774179103403977e-05",
      "-0.00030306113076676117",
      "3.688701427802561e-05",
      "0.00016277722731476075",
      "-1.8609841156503416e-05",
      "1.5534786016245835e-05",
      "-5.039173296983638e-05",
      "-2.488340870806239e-05",
      "0.0010113575639988234",
      "-7.396140712660312e-05"
    ],
    [
      "0.001595863995440304",
      "0.0015642081571293394",
      "0.004935726059150242",
      "0.0015854821096919038",
      "0.002581055840596778",
      "1.593373462220739e-05",
      "7.422012480475185e-05",
      "1.0914026879912661e-05",
      "0.00019147493195797134",
      "-0.00022474334860572362",
      "3.0473648585276653e-05",
      "0.00013500256414009624",
      "-0.00022181626589970105",
      "-0.0009367805186281958",
      "0.00013738716581281228",
      "3.366189844161951e-05",
      "-0.0003729211660473057",
      "4.717173035569982e-05",
      "0.00020190490562357522",
      "-3.168867620288329e-05",
      "2.1827499133130446e-05",
      "-5.920466747889295e-05",
      "-4.844636464354223e-05",
      "0.0012593778088258699",
      "-0.00010272259864450166"
    ],
    [
      "0.9983102083191586",
      "2.9650622965418547",
      "5.497062425552631",
      "3.3094686612632556",
      "1.1905061909059678",
      "-0.7523347929147197",
      "1.165815632172371",
      "-0.8505432249690935",
      "0.060833004571780855",
      "-2.301240273922092",
      "0.4940800695788052",
      "-0.8029245347673584",
      "0.704097060629431",
      "-0.5889098046630314",
      "-1.175460774264735",
      "1.3365524813936673",
      "-1.2289547798167202",
      "0.1488507348946752",
      "-0.5995411972253112",
      "0.29583354221341523",
      "2.20724086167047",
      "-0.08159863495819493",
      "0.2520972512935486",
      "-0.8140599942230016",
      "0.7797002610312831"
    ],
    [
      "0.7781426684450267",
      "15.19328865085474",
      "4.837774828928145",
      "0.6077130698093255",
      "3.7643666126376285",
      "-2.673791124324518",
      "0.6845180016436436",
      "-0.15698850482053675",
      "0.5211904220657089",
      "1.8175018603575137",
      "1.2343891866906112",
      "1.2077858641145156",
      "0.890005014853006",
      "1.1727755374413742",
      "-0.03855870684140022",
      "-1.2403023889978857",
      "-0.7889075157110627",
      "0.2542047252013408",
      "-0.2607161900916406",
      "1.5920563903767142",
      "-1.9904005000857798",
      "4.302332241749275",
      "0.036290242801517256",
      "3.617475691369286",
      "1.1476814245344047"
    ],
    [
      "0.1967214778499293",
      "12.391489423371352",
      "3.3636865932617757",
      "1.2880623223444925",
      "1.3030289286146557",
      "0.5422893280841821",
      "0.5268577570515268",
      "0.3919308028407658",
      "0.24241657179889609",
      "4.863694902792427",
      "1.585386669057914",
      "-1.000771474386037",
      "0.6700859426747822",
      "-0.16051786248451694",
      "0.3206908282638426",
      "-0.9666675024409462",
      "-0.5549398363032093",
      "0.058680286623261926",
      "0.38093565810664",
      "-0.1620239111019509",
      "3.6249029552514185",
      "1.026122376224128",
      "1.590391280514482",
      "1.6309979863570214",
      "0.4797086156046113"
    ],
    [
      "0.001604029412671519",
      "0.0015609678420850195",
      "0.004918133367796467",
      "0.0015797157730317445",
      "0.0027020180263008942",
      "1.3544055440606209e-05",
      "9.228970170515385e-05",
      "1.1975401889145076e-05",
      "0.00021168724844442913",
      "-0.0002330543042456782",
      "2.766843504525924e-05",
      "0.00014091830251321887",
      "-0.0002359831386109756",
      "-0.001013494853691305",
      "0.00014918344634178574",
      "3.7468562942293225e-05",
      "-0.0004236108383794348",
      "4.8986290723662634e-05",
      "0.000226777420608847",
      "-4.8129101741073255e-05",
      "1.597186622859651e-05",
      "-7.154909895860978e-05",
      "-3.584154744107826e-06",
      "0.0014159521136166884",
      "-0.00010117127257179303"
    ],
    [
      "0.001620118662823626",
      "0.0015741027400071144",
      "0.005721219836634734",
      "0.0015945093051977545",
      "0.0029370649071705814",
      "1.825370971000353e-05",
      "9.988266640360723e-05",
      "1.3264451387324447e-05",
      "0.00025440121357591126",
      "-0.0002967925625502119",
      "3.708924211624249e-05",
      "0.00017771588494313798",
      "-0.00028763649641374135",
      "-0.0012420411471479236",
      "0.00017719171921664492",
      "4.632958293507312e-05",
      "-0.0005041783082923245",
      "5.963084652547217e-05",
      "0.00027007534494939104",
      "-5.315310465003899e-05",
      "2.2673362770340136e-05",
      "-8.643237176779552e-05",
      "-3.239269576686997e-05",
      "0.0016768531010981952",
      "-0.00012906469505293718"
    ],
    [
      "0.0016071976458264805",
      "0.0015652381993506554",
      "0.0049535604352838845",
      "0.0015859760468889548",
      "0.0027116787770020286",
      "1.6267330059757837e-05",
      "0.0001195167607677823",
      "1.6589488049672243e-05",
      "0.0002150619933154257",
      "-0.00020898787587538895",
      "2.9451613527480864e-05",
      "0.00013861438856490523",
      "-0.0002033869029341492",
      "-0.0008844071638622461",
      "0.00015769182481323795",
      "3.4738672053304695e-05",
      "-0.0003942992223570435",
      "4.965927925442868e-05",
      "0.00023274075650829448",
      "-3.8469662079868374e-05",
      "1.9295944622518086e-05",
      "-5.918168738121712e-05",
      "-3.802951255865849e-06",
      "0.0014100288173709587",
      "-9.044884777087657e-05"
    ],
    [
      "1.693560290672066",
      "4.306548465155773",
      "5.978454282268559",
      "1.766616202649129",
      "1.477219436681515",
      "0.44406985608359534",
      "0.37991087283197433",
      "0.49282388771234137",
      "-0.5712131407880434",
      "2.1601848223776954",
      "-0.7659611377707513",
      "1.2207809884021106",
      "-1.939686136275605",
      "-1.1116458659801012",
      "0.4853222104583749",
      "-2.501459947649772",
      "-0.8559446585731649",
      "0.039618012940382204",
      "-1.086814907096679",
      "1.6796756067896466",
      "0.556009814685348",
      "-1.5148069282939987",
      "2.425090542361782",
      "-0.2423961029974431",
      "0.20532066495309562"
    ],
    [
      "0.06983042399850065",
      "4.2472259390949025",
      "1.7482078324024024",
      "1.3113991085445813",
      "0.8673206422780644",
      "-0.17683508357029362",
      "-0.2677122334385806",
      "0.12154477380864881",
      "0.1251278370819586",
      "-0.8431672724075645",
      "1.7079508723159116",
      "-1.8592011257678953",
      "-1.3248970230765515",
      "0.1444869822837263",
      "-0.6032731733620201",
      "-0.5018263055644346",
      "0.20597888633581546",
      "-0.2690283533369537",
      "0.20834355887354064",
      "-2.5759154935449162",
      "1.6253649801624428",
      "0.3710412875714229",
      "0.7138248604510299",
      "-1.19468295821364",
      "0.8611349661230593"
    ],
    [
      "0.0015851676988965608",
      "0.001554803382171504",
      "0.004658265097498372",
      "0.0015719895905032242",
      "0.002436325827992244",
      "1.1182819060295826e-05",
      "7.917753135467242e-05",
      "7.855963730184997e-06",
      "0.00016356696790565555",
      "-0.0001873563963974868",
      "2.401529767418368e-05",
      "0.00010593820391088632",
      "-0.0001990004946783742",
      "-0.0008166591110408429",
      "0.00011375143792783881",
      "2.751078006142936e-05",
      "-0.00033642976510626053",
      "3.939417390080579e-05",
      "0.00017487782093244034",
      "-2.1205508422234873e-05",
      "1.6046095825505844e-05",
      "-5.287115715536914e-05",
      "-3.639194833016398e-05",
      "0.0011632728254654507",
      "-8.899401659216431e-05"
    ],
    [
      "0.00157798963155373",
      "0.0015541926461088136",
      "0.004106417890235863",
      "0.001571340189886924",
      "0.0023305459368195783",
      "1.259115809192146e-05",
      "4.166002980867016e-05",
      "7.922987485799589e-06",
      "0.00014699703875191195",
      "-0.00017152589141180747",
      "2.34964205886187e-05",
      "0.00010608802323554438",
      "-0.0001833307826319552",
      "-0.0007604077255032642",
      "0.00010856880942544652",
      "2.654380094604212e-05",
      "-0.00029039523102803436",
      "3.757007983163603e-05",
      "0.00015292474730038675",
      "-2.505062659878105e-05",
      "1.656793164923542e-05",
      "-4.622072253872588e-05",
      "-3.193401783627868e-05",
      "0.0009345287440988782",
      "-8.336256680895026e-05"
    ],
    [
      "0.0016071154349791138",
      "0.0015698515876698524",
      "0.005313991568935736",
      "0.0015907147823997893",
      "0.002743861779778922",
      "1.7407958493610244e-05",
      "8.541453138870628e-05",
      "1.064358568254224e-05",
      "0.00022123091984324004",
      "-0.0002522287009546893",
      "3.4141207157437516e-05",
      "0.00015585135627882226",
      "-0.0002713200485146624",
      "-0.0010772062007896072",
      "0.00015808964489415664",
      "3.979826100385078e-05",
      "-0.0004361686057194898",
      "5.4894835549742615e-05",
      "0.00023272908330962064",
      "-4.537847653958696e-05",
      "2.2575787576755738e-05",
      "-7.145222161970178e-05",
      "-4.3484168032566735e-05",
      "0.0014572172799987738",
      "-0.00012411977493964515"
    ],
    [
      "0.024576979012556288",
      "0.8270722141095967",
      "12.139830499809653",
      "0.21381250940025273",
      "0.10556394189930486",
      "0.13628459654911748",
      "0.32080159203753134",
      "0.06505004056672031",
      "-0.03060570740068465",
      "1.9242979539072562",
      "0.3943831188734162",
      "-0.19239826443962113",
      "0.5009296670786225",
      "-1.0770303229073004",
      "-0.05723059891660184",
      "-0.00037823154587434245",
      "0.4079311822549954",
      "-0.02270167648493351",
      "-0.03196819852955912",
      "2.4985941672446317",
      "-0.13775248440811647",
      "-0.20467346372479098",
      "-1.5152830554293286",
      "0.12043477977737771",
      "-0.13066801293719155"
    ],
    [
      "0.28592584089062417",
      "0.9078117299499658",
      "7.15193327000298",
      "2.3828759767519005",
      "3.0935181042791267",
      "-0.005252924059923289",
      "0.9027756621839977",
      "0.014397730102140167",
      "0.5872806372471159",
      "-1.7513489474632733",
      "-0.6823950593439895",
      "0.6697285835558336",
      "0.053811600537129384",
      "0.5448207491012779",
      "-0.28048958268596025",
      "-0.09493203758129412",
      "0.03579274748507711",
      "0.35824118625448137",
      "0.516485008635884",
      "1.16351659635785",
      "-1.1706510912972325",
      "0.492424805808595",
      "3.9894736062407885",
      "0.12589509816309224",
      "0.23074842068540488"
    ],
    [
      "0.0016357471892430606",
      "0.0016095788843375261",
      "0.006521080414604861",
      "0.001654780619441321",
      "0.0030565083238580162",
      "3.241544683923776e-05",
      "6.494127746019844e-05",
      "3.124748236161046e-05",
      "0.00028749412329123585",
      "-0.0003181963033184866",
      "5.883464401658725e-05",
      "0.00020390017205381458",
      "-0.0002528334571421725",
      "-0.0012190039674772773",
      "0.0002338445419740492",
      "4.548596372321519e-05",
      "-0.00043057909453835013",
      "7.584511721644336e-05",
      "0.0002959417117187285",
      "4.407156283128843e-05",
      "4.9046795129537906e-05",
      "-6.776332499030105e-05",
      "-0.00018664590666192234",
      "0.0014776826328297002",
      "-0.00013642696739433265"
    ],
    [
      "0.00157611693618028",
      "0.0015539599446195746",
      "0.004390774568720806",
      "0.0015686391496588694",
      "0.0023013191809982208",
      "9.623815270269672e-06",
      "6.583205015043483e-05",
      "8.623645411788457e-06",
      "0.00013939990965702647",
      "-0.000158350580773476",
      "2.2343306015986656e-05",
      "8.642518543731684e-05",
      "-0.00015329587047979373",
      "-0.0007034021900981495",
      "9.845453361746685e-05",
      "2.226097509356111e-05",
      "-0.0002791140825774713",
      "3.337224416599831e-05",
      "0.00014939403950793041",
      "5.148913198315248e-06",
      "1.567521902828392e-05",
      "-4.420818344027549e-05",
      "-4.4331270772088724e-05",
      "0.0009771093829403228",
      "-7.108607155055262e-05"
    ],
    [
      "0.001569188109159774",
      "0.001547559632284424",
      "0.0037814942552333525",
      "0.0015593197628681766",
      "0.002199798528607118",
      "8.877417085774274e-06",
      "6.198816292564161e-05",
      "7.237684769955009e-06",
      "0.00012159584549373613",
      "-0.00013303199778022122",
      "1.8184156287585064e-05",
      "7.924004183399957e-05",
      "-0.0001317240946869767",
      "-0.0005729872792137872",
      "8.560923227120192e-05",
      "2.0245318683333524e-05",
      "-0.0002391218106371719",
      "2.8701522994831353e-05",
      "0.00013059457783986454",
      "-1.3688265852969259e-05",
      "1.2312469840268779e-05",
      "-3.73970082709211e-05",
      "-2.195958461127167e-05",
      "0.0008408964121097218",
      "-6.031021675155152e-05"
    ],
    [
      "0.0015687281543320308",
      "0.001547661930411529",
      "0.0037483670675198316",
      "0.0015592818814746706",
      "0.0021914829293594807",
      "8.567507371162636e-06",
      "6.062128051119524e-05",
      "7.7727487377644e-06",
      "0.00012015705794799389",
      "-0.00012897858781401797",
      "1.7736872066446082e-05",
      "7.705222813087379e-05",
      "-0.00012851533414100222",
      "-0.00056881680920873",
      "8.642877920230395e-05",
      "1.9719043199043384e-05",
      "-0.00023645277395120876",
      "2.852361455741247e-05",
      "0.00012924195889739263",
      "-1.0675684755070819e-05",
      "1.1958127931562536e-05",
      "-3.6770842163327256e-05",
      "-1.5842511792807466e-05",
      "0.0008267661016200113",
      "-5.784961717934345e-05"
    ],
    [
      "0.0015815181588224175",
      "0.001554216527239677",
      "0.004263797243262953",
      "0.0015707581918092954",
      "0.0023667589918752153",
      "1.1775013603181881e-05",
      "7.82907638961067e-05",
      "1.0078339966932163e-05",
      "0.00015227477443856922",
      "-0.00015918661241974777",
      "2.2332923452369086e-05",
      "0.00010040375948046896",
      "-0.00016653858468757238",
      "-0.0006968554433097378",
      "0.00011182461061719332",
      "2.5212986400992376e-05",
      "-0.00029484599990682847",
      "3.696980122058192e-05",
      "0.00016343216463867805",
      "-2.2067542852577974e-05",
      "1.5483666364169828e-05",
      "-4.43409754940015e-05",
      "-1.571748939821899e-05",
      "0.0010356025947287604",
      "-7.450603116014277e-05"
    ],
    [
      "0.0016389583833893637",
      "0.0015909625263872725",
      "0.00681635883931623",
      "0.0016304691293955646",
      "0.0031307109128914717",
      "2.6167540810083455e-05",
      "0.00013647752911833305",
      "2.5530761551755337e-05",
      "0.00029473064879469347",
      "-0.0002672346387898301",
      "4.647681006394079e-05",
      "0.00019020373170224375",
      "-0.0003099671050970363",
      "-0.0012829197039567258",
      "0.00023690426743766676",
      "4.5736785525398286e-05",
      "-0.0005285753033686079",
      "7.610653369335223e-05",
      "0.0003132847772539627",
      "-9.477189321846643e-06",
      "3.3563861650585914e-05",
      "-7.248923397259694e-05",
      "-2.929075094798452e-05",
      "0.0018522103137623284",
      "-0.00013975198752958453"
    ],
    [
      "0.10116081460345416",
      "0.16549821381967592",
      "0.09564363604233632",
      "1.4982623882475985",
      "0.2882650246380226",
      "0.08669076420243128",
      "-0.08850496408806467",
      "0.2497303308211409",
      "0.11864698448470679",
      "-0.09251845360372347",
      "-0.05898739402765084",
      "-0.008557277879121333",
      "-0.17448252228344457",
      "-0.088272889242484",
      "0.6488994262804656",
      "-0.09332568259614765",
      "0.015661860211142374",
      "0.293952445416787",
      "0.11985138481117989",
      "-0.06790480325228515",
      "0.49117068577229905",
      "0.21437889095403742",
      "-0.3011547424510165",
      "-0.12443159368669603",
      "-0.04938330955583451"
    ],
    [
      "0.05231021078708901",
      "8.411540363813037",
      "0.18517618394427818",
      "2.542460067152688",
      "0.19052170206409194",
      "-0.6464657891702138",
      "0.06772069166724727",
      "-0.35435530333441",
      "0.09646723653122309",
      "-0.914248151458901",
      "4.6162839801589195",
      "-1.219168614244858",
      "-0.5218608684336112",
      "0.12797850610304232",
      "-0.6686236567149465",
      "-0.02583447926709682",
      "0.062241524496298384",
      "-0.02927067943568708",
      "0.003970920334682013",
      "-0.780197760663212",
      "0.20275705161325522",
      "0.025480231840122554",
      "0.40665914860436314",
      "-0.11471804147474404",
      "0.04208817752029834"
    ],
    [
      "0.024352432810604566",
      "0.01046756519821138",
      "0.7018870276456364",
      "0.01607276322731115",
      "0.33059736940444356",
      "0.0071729568258759435",
      "0.005590734631127674",
      "-0.00013317045424160258",
      "0.0620966567548962",
      "-0.06592812096506022",
      "0.00958725313769827",
      "0.05190852234119802",
      "-0.09898885541694243",
      "-0.31742423606101805",
      "0.04701489058879359",
      "0.012222261059949493",
      "-0.12540924072383683",
      "0.01797750260471837",
      "0.06044026531733858",
      "-0.04209750947078406",
      "0.0058715851761084355",
      "-0.014367381363410748",
      "0.002211142324210522",
      "0.3568120117707116",
      "-0.04934818177866929"
    ],
    [
      "0.0017823657160892167",
      "0.0016366954891823377",
      "0.010955327643767153",
      "0.0016802974156061277",
      "0.005257119186050577",
      "5.722625556104624e-05",
      "0.00030936833315526517",
      "2.3993305039872534e-05",
      "0.000675326850666953",
      "-0.0007056735134508889",
      "8.976103035800838e-05",
      "0.0005057069891807301",
      "-0.0007676093909603257",
      "-0.002969768724845659",
      "0.00045242605041959425",
      "0.0001281289400502783",
      "-0.0013113341333912687",
      "0.00015576001517918233",
      "0.000713752695663461",
      "-0.00031744272311446937",
      "5.207010866852162e-05",
      "-0.00020209234506721814",
      "2.2778245511567928e-05",
      "0.00442189492341857",
      "-0.00035802637762935954"
    ],
    [
      "0.0016053013762808764",
      "0.0015716459359754798",
      "0.0055505119469786025",
      "0.0016000587278820662",
      "0.002751092647807316",
      "1.7432406011745215e-05",
      "3.1839284370214474e-05",
      "7.527961068579867e-06",
      "0.0002227328756959379",
      "-0.00031772936282003215",
      "3.7901523691252e-05",
      "0.00016933673149047135",
      "-0.00032180150298476417",
      "-0.0012857727663074263",
      "0.00015718407231787735",
      "4.389783478649445e-05",
      "-0.000464425210702824",
      "5.8422796678862214e-05",
      "0.00022761950540451767",
      "-3.7109315284640836e-05",
      "2.6231431969252096e-05",
      "-8.564312835727886e-05",
      "-0.00010463807069216303",
      "0.00142652762384388",
      "-0.00014686341453430142"
    ],
    [
      "0.0016043894812296973",
      "0.0015638440896395625",
      "0.005375887053297217",
      "0.0015862037197716071",
      "0.002717342572117623",
      "1.4280634632264342e-05",
      "9.779293316911667e-05",
      "1.0752767430446028e-05",
      "0.00021309829832852025",
      "-0.000263842108691082",
      "3.117474220810648e-05",
      "0.0001451183495639641",
      "-0.0002429576490802761",
      "-0.001053139798848304",
      "0.00014332669401282677",
      "3.81939424717351e-05",
      "-0.00043194134744749957",
      "4.919136428909906e-05",
      "0.00022836443203632997",
      "-3.792207874078699e-05",
      "2.0366560585900807e-05",
      "-7.486612957980035e-05",
      "-5.157264476684699e-05",
      "0.0014845407886558536",
      "-0.00010883843679184441"
    ],
    [
      "0.001588763007326407",
      "0.001563796904169985",
      "0.005285195560285965",
      "0.0015853538379345595",
      "0.002513748663536394",
      "1.1844438166135079e-05",
      "5.2663657709803924e-05",
      "6.393270033253472e-06",
      "0.00017649700076475026",
      "-0.0002684870151719764",
      "3.111031142616609e-05",
      "0.00012470861220144342",
      "-0.00022947563035019308",
      "-0.0010136790968246277",
      "0.00011398032975558811",
      "3.298763153164464e-05",
      "-0.00037183991843947725",
      "4.29874412612623e-05",
      "0.00018492942853390177",
      "2.0503630944045476e-06",
      "2.296470463167199e-05",
      "-7.188369146721755e-05",
      "-0.00012021439089956918",
      "0.0012393697902388064",
      "-0.0001092550327331409"
    ],
    [
      "0.0016308912054028247",
      "0.0016094043599785915",
      "0.009272928953708019",
      "0.0016448868147157208",
      "0.0031927656554021234",
      "1.940234930834128e-05",
      "3.281507705747824e-05",
      "3.6722284316987934e-06",
      "0.0002947984306066303",
      "-0.0005567033837493771",
      "6.294968413938347e-05",
      "0.0002189605307960634",
      "-0.0004258088243372671",
      "-0.0020150133576772376",
      "0.00017123442137262286",
      "5.876567042648208e-05",
      "-0.0006534380740242633",
      "7.426438384497973e-05",
      "0.00030097287868062456",
      "8.606249960152611e-05",
      "5.04957360618031e-05",
      "-0.000144873179163317",
      "-0.00037719990211598276",
      "0.002121403162495426",
      "-0.00022215777800692885"
    ],
    [
      "0.0029118511645057094",
      "0.0019886947088463996",
      "0.1881282149707258",
      "0.00243373531950896",
      "0.021245021545232577",
      "-0.0003399456405582791",
      "0.01284140006008903",
      "0.00037711515008381915",
      "0.0025609098413080875",
      "-0.0052394474181046815",
      "0.0002495191868054843",
      "-0.0011013860365986325",
      "0.005420911236354273",
      "0.002092356469663363",
      "-0.0012107579706880094",
      "-0.0001592192692671776",
      "-0.005560899929591322",
      "-0.00046536519116999067",
      "0.004485321165779167",
      "0.005370849732334003",
      "0.0005074390912195522",
      "-0.001216491991670428",
      "-0.007996918310332909",
      "0.05496027933442073",
      "0.0016668816064843647"
    ],
    [
      "0.0020856926577114826",
      "0.002010700694080197",
      "0.07153517938026473",
      "0.0021933145789483403",
      "0.011472707200496025",
      "7.827522753675989e-06",
      "-0.0004632597927395117",
      "-6.765287676054307e-05",
      "0.0016426697338136965",
      "-0.004137272139278451",
      "0.00036706702679775683",
      "0.001037243442087441",
      "-0.002595611113459519",
      "-0.017895935446097532",
      "0.0006135514803691534",
      "0.0003455707647039856",
      "-0.004842433236612046",
      "0.0003692375492316957",
      "0.0016467757188047608",
      "0.001831361013018934",
      "0.0002750883416686421",
      "-0.0012234931961794236",
      "-0.0034019245209021697",
      "0.014551458987976978",
      "-0.0014482709188397174"
    ],
    [
      "0.34320837456490155",
      "3.74169923858934",
      "7.516873628135219",
      "7.57025543868627",
      "3.1600279866069947",
      "1.0871751531682772",
      "-1.523410911666645",
      "0.9951265786714352",
      "-0.34289159668238633",
      "-4.969247413911146",
      "3.7118702595319784",
      "-0.43559154161428576",
      "-4.665179614766191",
      "1.3951429447869172",
      "-1.369905551617488",
      "-0.05037027904446486",
      "0.3959706287641345",
      "-0.5540519819892611",
      "0.27605781251815126",
      "1.2336315927252863",
      "-0.7795811766738113",
      "0.4714955505442511",
      "0.7440804450641927",
      "-1.1699870424736627",
      "-2.872099140282567"
    ],
    [
      "0.0019318507213157855",
      "0.002823825051182498",
      "0.01770628208716872",
      "0.002781545238167918",
      "0.006087713611678521",
      "-0.00023366748770313792",
      "0.0006238533344992083",
      "0.00019223529462918896",
      "0.0008150480666553063",
      "-0.002127443613446782",
      "0.00024723473865357286",
      "0.0005326398719503784",
      "-0.0011723747720765224",
      "-0.004251165683686149",
      "0.0013303813290544855",
      "0.00022875230390575728",
      "-0.0016990809678332649",
      "0.0004990414172347381",
      "0.0010116911590080807",
      "0.0003823774046298266",
      "-0.0007473256587654216",
      "-0.0008303887719034869",
      "0.0018035573640990065",
      "0.005306474324360425",
      "-0.00024058346946723142"
    ],
    [
      "0.0019151397489807957",
      "0.0016366435203432198",
      "0.015332887878973822",
      "0.001751836886526655",
      "0.00646766578383437",
      "7.333550997823675e-05",
      "0.0012622223881208078",
      "0.00013312804219568896",
      "0.0008904310185804059",
      "-0.00024870128992154054",
      "8.436192402144133e-05",
      "0.00039921557815970974",
      "-0.00016533177119211365",
      "-0.0012137054142260682",
      "0.0007562132990221238",
      "8.258622744315852e-05",
      "-0.0013407806217152066",
      "0.00018845453862752505",
      "0.0010612232034221138",
      "-0.0002092949170102193",
      "5.222677432778431e-05",
      "-3.7140307459792686e-05",
      "0.0007153999550701521",
      "0.006711900533396156",
      "-8.803951199441305e-05"
    ],
    [
      "0.0016021604538153276",
      "0.001569386997974498",
      "0.004889897020294248",
      "0.001599682005786065",
      "0.002657451382028447",
      "1.8220595497479153e-05",
      "5.9424332322513236e-05",
      "1.8368808159597942e-05",
      "0.00020618502377955206",
      "-0.00021339327193753372",
      "2.8521569537151046e-05",
      "0.00014791527568881445",
      "-0.00021875834763348008",
      "-0.0010321985725849846",
      "0.00016533673968195317",
      "3.601950006057211e-05",
      "-0.0003931650161609232",
      "5.249897376779955e-05",
      "0.00021756431459850754",
      "-2.9163991649581808e-05",
      "2.227824980708134e-05",
      "-5.98256291699451e-05",
      "2.916427781307487e-05",
      "0.0012412938078424436",
      "-8.951607620793778e-05"
    ],
    [
      "0.0015877682102747673",
      "0.0015561247257717915",
      "0.004181671604055478",
      "0.0015767067536096313",
      "0.002446701681879294",
      "1.4623347642846988e-05",
      "7.571017198217678e-05",
      "1.326454949215928e-05",
      "0.0001679699127349229",
      "-0.0001629748481365617",
      "2.3541684379324564e-05",
      "0.00011640312386190708",
      "-0.00017520787395938002",
      "-0.0007500754595815126",
      "0.00013054499846143006",
      "2.8411257356979856e-05",
      "-0.0003159606432522153",
      "4.150470399400723e-05",
      "0.0001793579884805705",
      "-4.0624775265618225e-05",
      "1.630103760291291e-05",
      "-4.432621666293568e-05",
      "1.8481456814169816e-05",
      "0.0010689364885215727",
      "-7.515276421787782e-05"
    ],
    [
      "0.001607938661272408",
      "0.0015643359676395213",
      "0.004886383142957977",
      "0.001589810234767426",
      "0.0027297773857387973",
      "1.907163339234167e-05",
      "0.00010238745978240802",
      "1.5248734032567173e-05",
      "0.0002196794533104532",
      "-0.00021192719988811742",
      "3.059591576045461e-05",
      "0.00015380334642852076",
      "-0.00024207469101915723",
      "-0.0009636331849310966",
      "0.00016829934747148833",
      "3.7826722055828804e-05",
      "-0.00041629644874708466",
      "5.443851505779408e-05",
      "0.00023404156705609543",
      "-6.832377500923256e-05",
      "2.01029672841613e-05",
      "-5.8146388535033054e-05",
      "2.2793228972051016e-05",
      "0.0014120561462408745",
      "-0.00010471376008742217"
    ],
    [
      "0.001604377886785317",
      "0.001572098261179706",
      "0.005004256658196042",
      "0.0016021634254071006",
      "0.002703841404965747",
      "2.0993984214634258e-05",
      "3.404762253872511e-05",
      "1.229492862095378e-05",
      "0.00021734000149285277",
      "-0.00025712801323847273",
      "3.5206899930983095e-05",
      "0.00016794931918534629",
      "-0.0002893628762936217",
      "-0.0011448159524823683",
      "0.00016841857657897785",
      "4.0878085501280376e-05",
      "-0.0004224960464607133",
      "5.8792664769913144e-05",
      "0.00022180245563587484",
      "-5.237903427979205e-05",
      "2.6638046368449944e-05",
      "-6.654729810351247e-05",
      "-3.96246870581043e-05",
      "0.0012835354572143202",
      "-0.00012954550466930548"
    ],
    [
      "0.0016724281568870076",
      "0.0016068612610729118",
      "0.007514331482383129",
      "0.0016603211870010691",
      "0.0036685720864958384",
      "3.878158654597297e-05",
      "7.976322077468173e-05",
      "2.1568107380690803e-05",
      "0.000394472896026712",
      "-0.0004435927020631558",
      "5.997137275221552e-05",
      "0.0003073587750381255",
      "-0.0005086024305446149",
      "-0.0019866327878431036",
      "0.00030017421592806466",
      "7.457615869651966e-05",
      "-0.0007569500315968745",
      "0.00010430192323164011",
      "0.00040431335779537314",
      "-0.00012121481733261399",
      "4.513066965715805e-05",
      "-0.0001162039683578114",
      "-4.06863649007684e-05",
      "0.0023308184317592353",
      "-0.00022798168516456144"
    ],
    [
      "0.0021969794574319447",
      "0.0018232940602135735",
      "0.022949817294448442",
      "0.0019185854147406312",
      "0.010823880377068463",
      "0.00011983828079064582",
      "0.0007419670514572441",
      "0.00016209197997045952",
      "0.0017005024674093209",
      "-0.001243278507474643",
      "0.00020361987709823618",
      "0.0009826918049890949",
      "-0.0014213810748216359",
      "-0.00700377246272173",
      "0.0013314541442636838",
      "0.00024063024290495573",
      "-0.0030773271213061317",
      "0.000370943755125656",
      "0.0018228612982869941",
      "-0.00040114234384717773",
      "8.687041024565395e-05",
      "-0.00034383879956275965",
      "0.0006127297189203001",
      "0.010141887453335646",
      "-0.0005286438084585567"
    ],
    [
      "0.21995237329739065",
      "0.5615096999726844",
      "0.845473520283751",
      "2.374027145324092",
      "2.7022825082517254",
      "-0.3149776632479458",
      "-0.1817586940068026",
      "0.6919341952406032",
      "0.19991176541970251",
      "0.16288939964298935",
      "-1.1191999359725386",
      "0.11421374440297515",
      "-0.6118840437356816",
      "-1.2331076187652126",
      "0.33086920798249775",
      "0.10500677155642321",
      "-0.3413542251843002",
      "-0.06263079831545838",
      "0.7337033812916667",
      "0.5241981148192245",
      "-0.21846353729226892",
      "-1.175331845691029",
      "1.0647752571469866",
      "-0.2703346516119265",
      "2.394888297005784"
    ],
    [
      "0.001748095021090835",
      "0.0017238469812442658",
      "0.015334934004786785",
      "0.001858193106346225",
      "0.00478887427724908",
      "6.789280464859384e-05",
      "-0.0001856287853787497",
      "3.397745010275197e-05",
      "0.0006127333998407156",
      "-0.0011369779466180088",
      "0.00015578013650410454",
      "0.0005028153030034553",
      "-0.0009895766287598296",
      "-0.004067491231787834",
      "0.000487341632069426",
      "0.00011751414389960314",
      "-0.0011450187471144535",
      "0.0001914217766931915",
      "0.0005833277183338265",
      "0.00018432097307247424",
      "0.00013078320155582112",
      "-0.00023068478208662627",
      "-0.0009338882218416756",
      "0.00321640183700932",
      "-0.0005041907173045856"
    ],
    [
      "0.0016417128612165382",
      "0.001586142757818691",
      "0.006997064152069827",
      "0.0016206320288298618",
      "0.003206310228285704",
      "2.287574393894133e-05",
      "0.0001623680611065109",
      "2.1076660831766698e-05",
      "0.00030323574021839646",
      "-0.0003373949201043161",
      "4.670588566855746e-05",
      "0.00019512289347814528",
      "-0.00031093346277408983",
      "-0.0013384678690259299",
      "0.00021598083429267295",
      "4.885973751508298e-05",
      "-0.0005706199314209235",
      "7.111904964978212e-05",
      "0.00032662481850044653",
      "-3.2635741631113545e-05",
      "3.256448603950546e-05",
      "-8.818219447220669e-05",
      "-8.047681412068981e-05",
      "0.002057987906882251",
      "-0.00014306498731147762"
    ],
    [
      "0.001575245210857828",
      "0.0015512992168730535",
      "0.004149026219644319",
      "0.0015646465355495544",
      "0.0022962989343569317",
      "8.705235517519978e-06",
      "6.199473995115005e-05",
      "7.160022891321627e-06",
      "0.0001381584845872165",
      "-0.00017065589597876972",
      "2.079206940940135e-05",
      "8.943600742914777e-05",
      "-0.0001547204257047362",
      "-0.0006949788261133451",
      "9.274108368340439e-05",
      "2.3660669620448646e-05",
      "-0.0002791817965006432",
      "3.201886485664039e-05",
      "0.0001478659794317958",
      "-8.142038545475379e-06",
      "1.4173930011612683e-05",
      "-4.8846855150241885e-05",
      "-4.567454992550611e-05",
      "0.0009632619170324933",
      "-7.145805416939195e-05"
    ],
    [
      "0.001570087154482501",
      "0.0015480640110198823",
      "0.003809267960730297",
      "0.0015599878706503724",
      "0.002218986350937096",
      "7.764218688680638e-06",
      "5.6831165190060434e-05",
      "7.229330202574865e-06",
      "0.00012447016468788513",
      "-0.00014779852631515382",
      "1.7855724954800974e-05",
      "8.051571129941993e-05",
      "-0.00013594028740236656",
      "-0.0006152591806484475",
      "8.56303505124559e-05",
      "2.133323358428932e-05",
      "-0.0002499249025604854",
      "2.8823829253295875e-05",
      "0.0001336792235054599",
      "-9.80061085648447e-06",
      "1.1946542937240712e-05",
      "-4.356645387464852e-05",
      "-2.784291224334563e-05",
      "0.0008586188497075864",
      "-6.106354845837796e-05"
    ],
    [
      "0.0015870444489381199",
      "0.0015530161055619643",
      "0.004418491336387678",
      "0.0015661277077360742",
      "0.0024567604587483107",
      "9.825326019364581e-06",
      "9.252990567271965e-05",
      "9.931199331014006e-06",
      "0.00016642196478044204",
      "-0.0001783828055800417",
      "2.1919037444425647e-05",
      "0.00010279850242725942",
      "-0.00016780926369913053",
      "-0.0007701771802533536",
      "0.0001134559096177461",
      "2.7435207566483e-05",
      "-0.00033315452425277276",
      "3.677383388732434e-05",
      "0.00018106374968776513",
      "-2.4423714855329235e-05",
      "1.31218733198498e-05",
      "-5.412562297288159e-05",
      "-7.905201315809527e-06",
      "0.00117136509767336",
      "-7.393837375807475e-05"
    ],
    [
      "0.0016077041366861782",
      "0.0015684562749499235",
      "0.0054189693977106275",
      "0.0015883050347545449",
      "0.0027400325019363114",
      "1.377299651799783e-05",
      "0.00011331181116431157",
      "1.571332983043391e-05",
      "0.00021774815864920275",
      "-0.00023721573372848084",
      "3.092876275268656e-05",
      "0.00013567111986159252",
      "-0.00021510589829771214",
      "-0.0010125340707853405",
      "0.00015572375296421984",
      "3.5526720892611005e-05",
      "-0.0004253409530447451",
      "4.981727076299694e-05",
      "0.00023624231026503684",
      "-1.4869956419538603e-05",
      "1.9817301758164917e-05",
      "-6.993282361338552e-05",
      "-1.99479553268489e-05",
      "0.0014914544308744784",
      "-9.447125006779556e-05"
    ],
    [
      "0.0015893121099031533",
      "0.0015572979699621152",
      "0.004664936851527182",
      "0.0015748041282631856",
      "0.0024934562058172897",
      "1.2001228361632024e-05",
      "8.451548616009887e-05",
      "9.724756415251899e-06",
      "0.0001735038999550843",
      "-0.00020601103299104314",
      "2.5163464926053154e-05",
      "0.00011612104600479579",
      "-0.00019048849798659738",
      "-0.0008376023963026428",
      "0.00011901667332823866",
      "3.0081553116189354e-05",
      "-0.0003474522807140323",
      "4.02472058176015e-05",
      "0.00018641285528316968",
      "-2.814642420229973e-05",
      "1.719612190957741e-05",
      "-5.77145758064475e-05",
      "-3.4801474491178256e-05",
      "0.0012070935555246456",
      "-8.60186359825574e-05"
    ],
    [
      "0.0016696179063279218",
      "0.001600527328285976",
      "0.00788254252084078",
      "0.001651404946375091",
      "0.0036043998542124324",
      "2.8798932975396366e-05",
      "0.0001498112449200733",
      "2.8686868220095173e-05",
      "0.0003764621430835691",
      "-0.0004370428644555263",
      "5.6292015428697886e-05",
      "0.00025404891016569497",
      "-0.0003977651253763418",
      "-0.0017636149497868383",
      "0.00027789787792432047",
      "6.39560697003036e-05",
      "-0.0007102033717428157",
      "9.046536224777185e-05",
      "0.0004010285760348677",
      "-4.90790089247784e-05",
      "3.951403029629821e-05",
      "-0.00011637781871216618",
      "-8.60027448819569e-05",
      "0.0024133625953122254",
      "-0.00017501119904152627"
    ],
    [
      "0.6077970149030659",
      "1.6154001901225947",
      "4.930713971022852",
      "2.36471984250434",
      "3.3188343584699305",
      "0.3288403170209778",
      "-0.44249748252609666",
      "-0.7519157228884618",
      "1.001608410636596",
      "2.1029519248654642",
      "-0.4811024461232523",
      "-0.25565537490029155",
      "-0.20415110380349252",
      "-1.1262034209311143",
      "-2.180361264966299",
      "-0.27595596245033344",
      "0.13871963688552186",
      "-0.7423236835628224",
      "0.9606846420613214",
      "-0.45072167866322005",
      "-1.4581875275478138",
      "0.7512436052379161",
      "-0.6961524645918559",
      "-1.4291216959226725",
      "-0.09162470378067471"
    ],
    [
      "0.010091668387634317",
      "0.04970521621473797",
      "1.4417484836367895",
      "0.024370290829092322",
      "0.1913718272887473",
      "-0.012240487053334723",
      "0.08538920099372767",
      "-0.006117610469839563",
      "0.019956491022150198",
      "-0.247078387927049",
      "-0.005201436382670954",
      "0.028487345855661046",
      "-0.02028651059369103",
      "-0.028456467157189008",
      "-0.05468238068607032",
      "0.012993850538936522",
      "-0.053057845836326424",
      "-0.008648528854485697",
      "0.03438903748189061",
      "-0.06950460314880831",
      "0.03136688537646321",
      "-0.08489126035987422",
      "-0.17174951259703775",
      "0.49990814110630905",
      "-0.008770803477743238"
    ],
    [
      "0.0017288652019004018",
      "0.0016322849279343417",
      "0.010202699490405882",
      "0.0016805579092403304",
      "0.0044754973889970465",
      "3.151294969907978e-05",
      "0.00026685005267420767",
      "3.2101155919504606e-05",
      "0.0005264375184329606",
      "-0.0005882482342106074",
      "6.337783354725188e-05",
      "0.00035447176042369897",
      "-0.000561573181050996",
      "-0.0024184521499363925",
      "0.00036132058700517503",
      "9.489334913029447e-05",
      "-0.0010383968863702919",
      "0.00011974998433892464",
      "0.0005704152007750112",
      "-0.00011536748070966268",
      "4.289095680487196e-05",
      "-0.00019113150653170147",
      "-2.8361061690344573e-05",
      "0.0035939326738527178",
      "-0.00023963050861674538"
    ],
    [
      "0.001591406528900792",
      "0.0015574759638170915",
      "0.00456940318548675",
      "0.0015790985047860276",
      "0.0025182553538955306",
      "1.2352515747529109e-05",
      "7.978970888613294e-05",
      "1.102623941129149e-05",
      "0.00017876034821393366",
      "-0.00020824409948863573",
      "2.4640994527115383e-05",
      "0.00012119807390310571",
      "-0.00020530404915904544",
      "-0.000861675671839441",
      "0.00012822992698218567",
      "3.142401895236981e-05",
      "-0.0003572977984367571",
      "4.2885773524939604e-05",
      "0.00019147198943581905",
      "-3.75993079620267e-05",
      "1.6893507783124995e-05",
      "-5.964126548836617e-05",
      "-2.1582449020948933e-05",
      "0.0012121876428832445",
      "-8.832138821930274e-05"
    ],
    [
      "0.0015790357688193757",
      "0.001550166596543769",
      "0.004091532017845022",
      "0.0015644907845556756",
      "0.0023473323384683572",
      "9.69119828652713e-06",
      "7.541786014187988e-05",
      "7.8253887270581e-06",
      "0.00014721474716299708",
      "-0.00016991983599586456",
      "2.0102432233678958e-05",
      "9.836449901118778e-05",
      "-0.0001643174763968774",
      "-0.0006999260206511866",
      "0.00010059988307471008",
      "2.5842825617302515e-05",
      "-0.00029776965204147526",
      "3.391272984162527e-05",
      "0.0001587541011834188",
      "-3.2532929400955366e-05",
      "1.3071032513939633e-05",
      "-4.9655361708595535e-05",
      "-1.67796109358639e-05",
      "0.0010335442439385564",
      "-7.24096115755462e-05"
    ],
    [
      "0.0015772960733069995",
      "0.0015505989633189238",
      "0.004117376667345124",
      "0.0015656031210072008",
      "0.002325291593588857",
      "1.0028784738791333e-05",
      "6.884669904618361e-05",
      "6.9353442870010644e-06",
      "0.00014353435835433195",
      "-0.00017370678778900952",
      "2.0830635767443562e-05",
      "9.771226917515484e-05",
      "-0.00016852381683167151",
      "-0.0007035662999740033",
      "9.778398669691227e-05",
      "2.531702771379329e-05",
      "-0.0002926675651242852",
      "3.3893919577648026e-05",
      "0.00015361457050920075",
      "-3.015413472148425e-05",
      "1.4434632218940529e-05",
      "-4.831580050985555e-05",
      "-3.0162153448140527e-05",
      "0.001010030574662879",
      "-7.591938629838186e-05"
    ],
    [
      "0.001588538295343403",
      "0.001558650866853942",
      "0.004655918697408626",
      "0.0015765609307024373",
      "0.0024657215107200506",
      "1.1601560661665436e-05",
      "8.741307514877274e-05",
      "1.1689384497541139e-05",
      "0.00016957575349521665",
      "-0.00018079983882389724",
      "2.4512843290501514e-05",
      "0.00010759379425078343",
      "-0.00018431393465595546",
      "-0.0007838312842777524",
      "0.00012384661212519246",
      "2.7840308401260788e-05",
      "-0.0003288322156646645",
      "4.0587078390683325e-05",
      "0.00018286559919858245",
      "-8.804506578378106e-06",
      "1.6133850518958304e-05",
      "-5.3453226452224924e-05",
      "-2.417842425293829e-05",
      "0.0011577795473680103",
      "-8.053169297984387e-05"
    ],
    [
      "0.0016243647885764326",
      "0.001591004448573382",
      "0.005828436943156325",
      "0.001628172863330307",
      "0.002928267906836735",
      "2.2038904949567943e-05",
      "9.915157053451511e-05",
      "2.5847341509209026e-05",
      "0.00025740466869778945",
      "-0.0002825454218523445",
      "3.904017143153949e-05",
      "0.00017903663839917346",
      "-0.0002504374463328153",
      "-0.0010868834104776444",
      "0.00020097944275947795",
      "4.345765912988012e-05",
      "-0.0004329083514588444",
      "6.415160052403632e-05",
      "0.00027375911238250943",
      "1.864651765214264e-06",
      "3.188476258737893e-05",
      "-7.81994173647911e-05",
      "-8.24016709784166e-05",
      "0.0015105247965324989",
      "-0.00010989792473790258"
    ],
    [
      "0.007955269119222633",
      "0.002053812712110747",
      "0.10049610972959892",
      "0.004354926919017204",
      "0.07343475969825138",
      "0.0015317872239653263",
      "0.022761963967443736",
      "0.0034508389638047816",
      "0.013535068995789178",
      "0.004374517000041189",
      "0.0010318349424514829",
      "0.004662153063926485",
      "0.009045908564622045",
      "0.024989562420151337",
      "0.013133654881667872",
      "0.0005460569653405258",
      "-0.008629261771887773",
      "0.002296748780295387",
      "0.016699389250471763",
      "-0.0035676844246481597",
      "0.00032093671316875237",
      "0.002752533939866564",
      "0.012079187632742527",
      "0.07766919649106935",
      "0.004077451603585921"
    ],
    [
      "0.001783314415358695",
      "0.0017297061791974736",
      "0.008734192288943949",
      "0.0019633099458536973",
      "0.004727073286293247",
      "9.485082349182082e-05",
      "-4.916410935759021e-05",
      "0.00012687509197174918",
      "0.0006381434447318983",
      "-0.0005365579712358968",
      "0.0001069139313774465",
      "0.0004917182837927522",
      "-0.0006224979874767562",
      "-0.002153076099849735",
      "0.0006906052469458084",
      "9.296037541722142e-05",
      "-0.0006784473249724434",
      "0.0002060798923172743",
      "0.0006360747915659927",
      "2.7770516583684703e-05",
      "0.00013009027813098994",
      "-7.819150583377307e-05",
      "-0.0003532654249012918",
      "0.001949314933784749",
      "-0.0002389572709046502"
    ],
    [
      "0.01220052195702564",
      "0.004182006288861239",
      "0.03980353795559567",
      "0.0069225885985576595",
      "0.12485011946984736",
      "0.004327633456430065",
      "0.013034358708381884",
      "0.004434236534052895",
      "0.025160632935911694",
      "0.001832583000960601",
      "0.003362136980625784",
      "0.01681784916472485",
      "-0.001811156191038392",
      "-0.001185058457402411",
      "0.02505243381905744",
      "0.0027030106518619655",
      "-0.01282054077597743",
      "0.006000945094898697",
      "0.026132960061948447",
      "-0.008057287156466498",
      "0.001405577032294732",
      "0.004138107601540885",
      "0.012097469762513384",
      "0.062487526044926134",
      "-0.00333155185518473"
    ],
    [
      "0.0016911456179145776",
      "0.0016007144447080528",
      "0.006762588205500637",
      "0.001635951046220096",
      "0.0037781016466482973",
      "4.1237615461026176e-05",
      "0.00025534461950997854",
      "4.1346747745194674e-05",
      "0.00041756148927907114",
      "-0.0002823489488129215",
      "5.7729316740578226e-05",
      "0.0002742817002294787",
      "-0.00029678681874919957",
      "-0.0012511181455519757",
      "0.0003260680377784542",
      "6.352334807867411e-05",
      "-0.0006358858664765327",
      "9.499853592817097e-05",
      "0.00045083863088540003",
      "-0.00010669364980526704",
      "3.3586958580791045e-05",
      "-7.27065991295072e-05",
      "5.801012041886523e-05",
      "0.0024014454410324236",
      "-0.0001419767371849783"
    ],
    [
      "0.0015933136157558357",
      "0.0015645004523468892",
      "0.004782108810722314",
      "0.001582123357463787",
      "0.0025411041544347304",
      "1.4295384947123056e-05",
      "5.62535134659681e-05",
      "1.1208041822019699e-05",
      "0.0001854169102328463",
      "-0.0002041258072729797",
      "2.9435458627052987e-05",
      "0.0001256666399333117",
      "-0.00022044285708968785",
      "-0.0009318545418542174",
      "0.00013825098729473156",
      "3.220932501862624e-05",
      "-0.00035771613780078115",
      "4.651785642759296e-05",
      "0.00019402704627167336",
      "-9.532276844878747e-06",
      "1.8707733610109715e-05",
      "-5.9473530844121866e-05",
      "-3.9381621140504504e-05",
      "0.0011624821324345816",
      "-9.939918504907261e-05"
    ],
    [
      "0.00159103311455875",
      "0.0015582237294250077",
      "0.004646786359834067",
      "0.001575896567073443",
      "0.0024990008156900016",
      "1.3147810506959143e-05",
      "9.057401793694856e-05",
      "1.151288265522014e-05",
      "0.00017625971533654662",
      "-0.0001796065127210356",
      "2.5681866136571573e-05",
      "0.00011398574235506745",
      "-0.00018925010594894213",
      "-0.0007917466745718008",
      "0.00012809099629058782",
      "2.9012498279085242e-05",
      "-0.00033668247042093933",
      "4.206217213871206e-05",
      "0.00018924232010658577",
      "-2.107875148882158e-05",
      "1.6467751885095685e-05",
      "-5.17101963742431e-05",
      "-2.166031950147699e-05",
      "0.0011861253024895463",
      "-8.499645419081672e-05"
    ],
    [
      "0.001600888584017764",
      "0.0015602145541430354",
      "0.004961522614442882",
      "0.0015796981973511507",
      "0.002648404901384857",
      "1.5196458722508975e-05",
      "0.00010446573085255131",
      "1.0997695247831196e-05",
      "0.0002026523190509556",
      "-0.00021497021428852308",
      "2.8391011487775114e-05",
      "0.00013346290755301737",
      "-0.0002232593980374023",
      "-0.0009243023856335559",
      "0.00014164536223347277",
      "3.373507140958504e-05",
      "-0.00039868993485812026",
      "4.753101103712919e-05",
      "0.00021713344848941132",
      "-4.801333059920054e-05",
      "1.8991248049915973e-05",
      "-5.864895984036518e-05",
      "-2.139782080451305e-05",
      "0.0013918228183195773",
      "-0.0001015776663620758"
    ],
    [
      "0.0016232869299997337",
      "0.0015691261123676704",
      "0.005592011926049429",
      "0.001590057295490715",
      "0.002958820028027859",
      "1.941002031581601e-05",
      "0.0001323624561403924",
      "1.5041961591631339e-05",
      "0.0002591631196788393",
      "-0.00026003904284704936",
      "3.521021561742637e-05",
      "0.00017025355815217092",
      "-0.0002658280329698121",
      "-0.0011335155641857093",
      "0.00018128958299148162",
      "4.321676824310044e-05",
      "-0.000496183567483441",
      "5.913522153555931e-05",
      "0.00027798573829398217",
      "-6.563033760173618e-05",
      "2.1593535431088597e-05",
      "-7.323637149357837e-05",
      "-6.969078037807266e-06",
      "0.001724789571068793",
      "-0.00012118011220878855"
    ],
    [
      "0.0016277140128678738",
      "0.0015787397681588829",
      "0.005977467468279825",
      "0.00160246016990209",
      "0.003040114849350353",
      "2.025485425904176e-05",
      "8.915615045898387e-05",
      "1.4654164156898177e-05",
      "0.00027506036236634894",
      "-0.00030356165371898285",
      "3.971470264358943e-05",
      "0.00018756617169148927",
      "-0.0003231544294780946",
      "-0.001372839875766391",
      "0.00019823227807914132",
      "4.8335113724112434e-05",
      "-0.0005434595854197457",
      "6.676453087559727e-05",
      "0.00028881746914268127",
      "-4.980144648292432e-05",
      "2.5068738510591654e-05",
      "-8.819870494143696e-05",
      "-3.0039017865286604e-05",
      "0.0017542343942851632",
      "-0.00014467425617337637"
    ],
    [
      "0.0017856900411936003",
      "0.0016294772842505797",
      "0.012038990028750503",
      "0.0016724510837230696",
      "0.005294788779007215",
      "4.2129244557402645e-05",
      "0.0003779741443057053",
      "3.133391304646366e-05",
      "0.0006738221848451608",
      "-0.0006596954877751722",
      "8.081317246800987e-05",
      "0.0004232821647439549",
      "-0.0006936203733028866",
      "-0.002987266599691777",
      "0.0004438440075110811",
      "0.0001121901195448037",
      "-0.0013431923148570033",
      "0.00014561254792366948",
      "0.0007293468015568763",
      "-0.00019095215242909114",
      "4.346971967130538e-05",
      "-0.00020371963286192537",
      "3.58834483796706e-05",
      "0.004682462108944405",
      "-0.00030977517723185667"
    ],
    [
      "0.60592617290844",
      "5.9805425879612",
      "6.923125109205675",
      "5.4268365959854865",
      "2.965727634728703",
      "0.8100529671195819",
      "0.010887674535810497",
      "-1.0151684283508646",
      "-0.7449349118807704",
      "-0.016755941014745358",
      "-0.557047853429299",
      "-1.9734216749749487",
      "0.8923530614497179",
      "3.3344402729426235",
      "1.3255135274984373",
      "-0.892813464418449",
      "0.9145335615272234",
      "1.000621249861859",
      "0.5996171257939387",
      "-0.0854943173339441",
      "-0.3898054523771243",
      "-0.28742350569993574",
      "2.2757129984464757",
      "0.8617452735226921",
      "0.3860797404301746"
    ],
    [
      "0.0019485665856493392",
      "0.001885420221421635",
      "0.025314948404188773",
      "0.002096297026336106",
      "0.007678824593627382",
      "0.00016101461374977254",
      "-2.7324777191890737e-05",
      "4.025343397704765e-05",
      "0.0011503928392741598",
      "-0.0019273032123764658",
      "0.00027972372264057217",
      "0.0010147233231661901",
      "-0.002081442538616581",
      "-0.007006339642015545",
      "0.0009219075304791017",
      "0.0002144655972990189",
      "-0.0023347788401894133",
      "0.0003649316357386495",
      "0.0011137162694201575",
      "-0.00030476107292308626",
      "0.00026618449700559953",
      "-0.000290797295122858",
      "-0.001124130733726073",
      "0.007060820558848911",
      "-0.0009864330786542314"
    ],
    [
      "0.0018028059169589133",
      "0.0016324747373033589",
      "0.01496035639361133",
      "0.0017085939804801773",
      "0.00539902298271217",
      "5.014841176364596e-05",
      "0.00075155560224247",
      "4.7591693639795794e-05",
      "0.0006804692239745032",
      "-0.0006032431568871044",
      "8.422777283682805e-05",
      "0.00038526695174053273",
      "-0.000517194837399928",
      "-0.002123115358314056",
      "0.000424643144236886",
      "9.211280955744916e-05",
      "-0.0012673022041261434",
      "0.00013499285130182708",
      "0.0007792279386803348",
      "-0.0001828794530273678",
      "6.594360314335854e-05",
      "-0.00014144079862917736",
      "-8.192657521412534e-05",
      "0.005570109159862908",
      "-0.00024615526098193405"
    ],
    [
      "0.001644221008406386",
      "0.0015825496606862038",
      "0.007540523457480049",
      "0.001615650209238825",
      "0.0033022950904586235",
      "2.2706484282950675e-05",
      "0.00015556164387645196",
      "1.0255546595375546e-05",
      "0.00031773781381509356",
      "-0.00038301790233596233",
      "4.622634317592514e-05",
      "0.00021220146929146053",
      "-0.0004061527969620997",
      "-0.0016104522262211033",
      "0.00020953093618181844",
      "5.4294846286642915e-05",
      "-0.0006710143240218274",
      "7.606523216418559e-05",
      "0.00033797162660951043",
      "-7.70660794735589e-05",
      "3.327928709164001e-05",
      "-0.00010115506354165318",
      "-8.735745700578509e-05",
      "0.00231865899249883",
      "-0.00018695903481430793"
    ],
    [
      "0.0015664085446578167",
      "0.0015473361231340644",
      "0.0035611655264596452",
      "0.0015618612350467988",
      "0.002156494756345928",
      "9.22806839908113e-06",
      "4.834083362222752e-05",
      "7.94632657861851e-06",
      "0.0001146995946855945",
      "-0.0001281831739652844",
      "1.725443505675061e-05",
      "7.90988048644708e-05",
      "-0.00012833520240949055",
      "-0.0005471117530652679",
      "8.519453062123769e-05",
      "1.978988780902549e-05",
      "-0.00022091852465547481",
      "2.8434316546354357e-05",
      "0.00012198902609563873",
      "-1.531250055399908e-05",
      "1.2726674359332007e-05",
      "-3.534889524613035e-05",
      "-1.73820774474903e-05",
      "0.0007520825006711877",
      "-5.702143782521657e-05"
    ],
    [
      "0.001563052448980466",
      "0.0015456166053237936",
      "0.003569105097249287",
      "0.0015587276093278987",
      "0.0021171705945156557",
      "8.134231935668332e-06",
      "4.5483380096940276e-05",
      "6.1638003580186305e-06",
      "0.00010686675631596274",
      "-0.00012916567382622294",
      "1.66744166567294e-05",
      "7.314398925672392e-05",
      "-0.0001256467391718061",
      "-0.000537575671300091",
      "7.589661721778512e-05",
      "1.8572967443411407e-05",
      "-0.0002138887294555775",
      "2.623545065751068e-05",
      "0.00011361559979104122",
      "-1.16443148454998e-05",
      "1.2398726659887994e-05",
      "-3.511953025991877e-05",
      "-2.9816085905208105e-05",
      "0.0007322141254085047",
      "-5.701462430504754e-05"
    ],
    [
      "0.0015728318211373099",
      "0.0015494220447383417",
      "0.003808746070040643",
      "0.001565259154791209",
      "0.002251639204325246",
      "1.0914942848514048e-05",
      "5.570512619060387e-05",
      "7.403366973156551e-06",
      "0.00013202272942408312",
      "-0.00014877842559395178",
      "1.984883788420787e-05",
      "9.300222714540181e-05",
      "-0.00015781748496905885",
      "-0.0006324702369932704",
      "9.597404937770326e-05",
      "2.3220723641825642e-05",
      "-0.0002594799661828304",
      "3.2917301995355945e-05",
      "0.0001396328104635443",
      "-3.0416687033988502e-05",
      "1.4337934146431592e-05",
      "-4.0019768868868445e-05",
      "-2.0942252874172764e-05",
      "0.0008788997789549047",
      "-7.115559940999923e-05"
    ],
    [
      "0.0015985183115571054",
      "0.0015661841337589431",
      "0.005247014589450004",
      "0.0015901497649688761",
      "0.0026152459627641683",
      "1.5080613089331964e-05",
      "9.603532214190012e-05",
      "1.1069745903522142e-05",
      "0.00019660807582353826",
      "-0.00023390449721300536",
      "3.1139938834459896e-05",
      "0.00013220522768496567",
      "-0.00023023733476860249",
      "-0.0009342599410218695",
      "0.00013822278475734035",
      "3.32914795908016e-05",
      "-0.00038635324303080526",
      "4.817011295705648e-05",
      "0.0002097065664239462",
      "-2.5086058623007287e-05",
      "2.3462934582832615e-05",
      "-6.20887385096684e-05",
      "-6.57156747018864e-05",
      "0.0013633336080077882",
      "-0.00010636082735550993"
    ],
    [
      "0.0018686273292069528",
      "0.0017288005636183648",
      "0.015212290866082778",
      "0.0018862410784220634",
      "0.006261403107774613",
      "0.00011203463082719763",
      "0.0003148696811490833",
      "5.180032001254899e-05",
      "0.0008916270349970277",
      "-0.0008899375002101621",
      "0.00015431374822602077",
      "0.0006971162360397655",
      "-0.0012490225862132752",
      "-0.003765263982190154",
      "0.000730320202497299",
      "0.00015141174022309794",
      "-0.0015912629739930294",
      "0.0002612317082778547",
      "0.0009060076797424978",
      "-0.00038039430075589875",
      "0.00013788670928723234",
      "-0.00016388400273069324",
      "-0.00022490334719914057",
      "0.005360612055454697",
      "-0.0005898139364441357"
    ],
    [
      "0.20587965632087363",
      "3.8082842116468294",
      "0.1252959400228105",
      "3.811851629016545",
      "0.3989714928088812",
      "0.6137454166912659",
      "0.137559162041409",
      "0.1432713134563304",
      "-0.05966887764748542",
      "0.5791046618505047",
      "-2.2618933591005126",
      "-1.0340944810936108",
      "-0.13678027737492965",
      "-0.11454413135186045",
      "1.1286515617470956",
      "0.6313044041890377",
      "0.05355097554458839",
      "-0.8678198565977674",
      "-0.27183833747978137",
      "-0.258682415337223",
      "-3.0625238165476305",
      "-0.6350905781473314",
      "-0.6187409568287419",
      "-0.16081802803188716",
      "-0.4573734943767871"
    ],
    [
      "0.0017048314184455802",
      "0.0016693451505020154",
      "0.009845817246700427",
      "0.0017676832686023595",
      "0.003919284481152801",
      "4.8333771890101444e-05",
      "0.00018252231469810542",
      "5.858895712214496e-05",
      "0.00044853733291771205",
      "-0.0003836795869605229",
      "7.231114208694714e-05",
      "0.0003055831868898547",
      "-0.00042340443993211564",
      "-0.0017687727780816244",
      "0.0004048256379709422",
      "6.713265710070247e-05",
      "-0.0006838449544075924",
      "0.0001293820402707228",
      "0.0004728510540934073",
      "0.00010517400919304852",
      "7.39193433654395e-05",
      "-0.00010190221858108916",
      "-2.7848564819424038e-05",
      "0.002428000624831834",
      "-0.00018815572369506852"
    ],
    [
      "0.0016146890524429737",
      "0.001577172469302491",
      "0.00527467478278259",
      "0.0016062674062757587",
      "0.0027902976316195854",
      "2.0856820407194065e-05",
      "0.00011284249537554194",
      "2.206412916979628e-05",
      "0.00023244289868743273",
      "-0.00021778614335412065",
      "3.5347879101304e-05",
      "0.0001556620741232596",
      "-0.00021242776898125772",
      "-0.0009283019073554006",
      "0.0001832732706853405",
      "3.726089745387267e-05",
      "-0.0003959762711974039",
      "5.746979986441917e-05",
      "0.00024863098567682923",
      "-1.9310340540759315e-05",
      "2.6028820668978987e-05",
      "-5.8679644147619025e-05",
      "-1.84489985984477e-05",
      "0.0014102760243519322",
      "-9.73257833825682e-05"
    ],
    [
      "0.0016327035791858322",
      "0.0015747132621691036",
      "0.005374190190618561",
      "0.0016062913727048593",
      "0.003023221419095456",
      "2.5641357858100606e-05",
      "0.00015776148845393067",
      "2.5875358433748823e-05",
      "0.0002758230124068446",
      "-0.00022351609910390937",
      "3.8161592025084686e-05",
      "0.00018119581793426973",
      "-0.0002287917039827322",
      "-0.0009636002085118006",
      "0.00021399037431219436",
      "4.253711083708448e-05",
      "-0.0004559578099376045",
      "6.47474452351783e-05",
      "0.0002972506368787056",
      "-6.799115039752681e-05",
      "2.5542053394969487e-05",
      "-5.6273817120307664e-05",
      "1.4662508369084342e-05",
      "0.001671441122688944",
      "-0.00010482602487357236"
    ],
    [
      "0.0015510308518540679",
      "0.001536997644781838",
      "0.0028677524043614435",
      "0.0015446646535776452",
      "0.0019447426993120644",
      "5.458328260720679e-06",
      "3.4583842647988635e-05",
      "4.201472568218388e-06",
      "7.599486059413165e-05",
      "-8.663255665973856e-05",
      "1.1129080034049249e-05",
      "5.10309452981251e-05",
      "-8.695633898489941e-05",
      "-0.00036691204477289546",
      "5.359220143359097e-05",
      "1.3166274412426337e-05",
      "-0.00015141029276395136",
      "1.810879083280206e-05",
      "8.113295910288196e-05",
      "-1.2903876858897232e-05",
      "7.301667989027141e-06",
      "-2.4507830442980245e-05",
      "-1.2341804275203051e-05",
      "0.0005180562406210953",
      "-3.890705911280721e-05"
    ],
    [
      "0.001552677119514144",
      "0.0015379100804441157",
      "0.002994076349337169",
      "0.0015463166490124903",
      "0.001966341188606967",
      "5.54554539778655e-06",
      "4.191808248861097e-05",
      "4.834720468621247e-06",
      "7.952383452561573e-05",
      "-9.031853137380775e-05",
      "1.1600080426576866e-05",
      "5.178760757287532e-05",
      "-8.623721330085831e-05",
      "-0.0003739147856179863",
      "5.565124491081365e-05",
      "1.3339150146656981e-05",
      "-0.00015750803345001817",
      "1.860138184397169e-05",
      "8.57839109193311e-05",
      "-1.0128701235864033e-05",
      "7.878233273156142e-06",
      "-2.5291582609417882e-05",
      "-1.4785872508066711e-05",
      "0.0005566031471155074",
      "-3.870811227986178e-05"
    ],
    [
      "0.0015552505583271887",
      "0.0015413803341092088",
      "0.0031836314897745036",
      "0.0015513065161339937",
      "0.002007026806041319",
      "6.271287012467265e-06",
      "3.309100586146654e-05",
      "4.917423828177516e-06",
      "8.719881947194779e-05",
      "-0.00010876107690629596",
      "1.3829905646500392e-05",
      "5.935317596692441e-05",
      "-0.00010360769495532141",
      "-0.0004467687276106402",
      "6.161820992348913e-05",
      "1.533693098422327e-05",
      "-0.00017409517155533556",
      "2.130723747991328e-05",
      "9.233943607684985e-05",
      "-5.133077071034589e-06",
      "9.686973991510952e-06",
      "-3.025625389931958e-05",
      "-2.9708838001718708e-05",
      "0.000587657335034571",
      "-4.7001566949856046e-05"
    ],
    [
      "0.04890125837215473",
      "0.02781258143119166",
      "0.9063988892210695",
      "0.12231436539762737",
      "0.3297537192366873",
      "0.03253162320679187",
      "-0.017973255007029777",
      "0.06576830816798378",
      "0.0889432194813088",
      "-0.06940614692731124",
      "0.03523124398472622",
      "0.037412515723863685",
      "0.13455993149794895",
      "0.34043395355019107",
      "0.19135127944187388",
      "-0.012878542751998736",
      "0.2039717530128238",
      "0.037014688757963765",
      "0.08731808507801557",
      "0.13639198250176293",
      "0.0436495209208211",
      "0.08382575849148222",
      "-0.2997162029632154",
      "-0.4144489583843961",
      "0.051519365159794356"
    ],
    [
      "0.0016837685611439347",
      "0.0016411950789266831",
      "0.006970678056791333",
      "0.0017072322216091084",
      "0.0037077083830825736",
      "4.778822206189353e-05",
      "-4.149348523302963e-06",
      "4.2273944291705796e-05",
      "0.0004167802426673737",
      "-0.0004350995135903825",
      "7.54158293932811e-05",
      "0.0003261569301785658",
      "-0.00045286093993871543",
      "-0.0018369800752324218",
      "0.0003571572748904476",
      "7.514061536891657e-05",
      "-0.000621860197640644",
      "0.00011641239397196892",
      "0.0004163049830083394",
      "-1.7952399605987992e-05",
      "5.900792226847075e-05",
      "-0.00010876008441888941",
      "-0.00017797917167264532",
      "0.0018034775437845599",
      "-0.00021482613510264524"
    ],
    [
      "0.07171906447452991",
      "1.5809054487309473",
      "2.1236470924914337",
      "1.8751011324663631",
      "1.3898709932854947",
      "-0.22192267420539316",
      "-0.33720266237997704",
      "-0.3356959522594688",
      "0.29582429489418405",
      "1.5296102809093217",
      "1.0193849051524686",
      "-0.7234079249454047",
      "1.6719357438315863",
      "-1.4482858339807718",
      "-1.521616592989079",
      "-0.21440881058218367",
      "-0.11822555529825526",
      "0.07318040382437964",
      "-0.06259465871149303",
      "-0.8801153694212015",
      "-1.3462766235431818",
      "1.2354627526337298",
      "-0.7771133565719202",
      "0.884277740172654",
      "0.10997659225015746"
    ],
    [
      "0.0016581346011143234",
      "0.0016042337531055602",
      "0.0069987679885419",
      "0.0016629830781332172",
      "0.0033265874861585026",
      "3.8292089847665215e-05",
      "0.0001681440599724564",
      "3.851931537830162e-05",
      "0.0003367749095259339",
      "-0.0002824258282692038",
      "5.516771878680772e-05",
      "0.00022468989054044152",
      "-0.0002988120274504921",
      "-0.0012280335295771338",
      "0.0002898840259867544",
      "4.731336848815357e-05",
      "-0.0005312333593431135",
      "8.98026918113481e-05",
      "0.000356744909073456",
      "-2.901327657513676e-05",
      "4.7880017583365505e-05",
      "-5.0705051081262494e-05",
      "-3.7465846436534634e-05",
      "0.0019528663073078351",
      "-0.0001422795133770189"
    ],
    [
      "0.0015519688028485066",
      "0.0015380559457596529",
      "0.0028548137053656525",
      "0.0015467447693662776",
      "0.0019541944809859323",
      "6.2480316160657235e-06",
      "3.2194825697917805e-05",
      "5.007642990652716e-06",
      "7.828381694977439e-05",
      "-8.576140400983108e-05",
      "1.1574549569977054e-05",
      "5.359532827344028e-05",
      "-8.778723738870463e-05",
      "-0.0003722409791756775",
      "5.752927429729787e-05",
      "1.3426383533394576e-05",
      "-0.00015153564894988597",
      "1.9152388019399606e-05",
      "8.302627076100028e-05",
      "-1.393507885961587e-05",
      "8.057424619211441e-06",
      "-2.3431643558562184e-05",
      "-9.794926254604205e-06",
      "0.0005111012895954457",
      "-3.933140850978025e-05"
    ],
    [
      "0.0015490978442627712",
      "0.0015361068592754457",
      "0.0027671949546449253",
      "0.0015436064366554842",
      "0.0019141295279430399",
      "5.214073496781618e-06",
      "3.4500721251886474e-05",
      "4.486217514639788e-06",
      "7.05392751701537e-05",
      "-7.771838704294619e-05",
      "1.0202788226232375e-05",
      "4.679278963358485e-05",
      "-7.568873801997486e-05",
      "-0.00032847288560636435",
      "5.026654851291215e-05",
      "1.1902098652413824e-05",
      "-0.00013744362033789407",
      "1.6674649006079988e-05",
      "7.569071978737206e-05",
      "-1.0982030545457349e-05",
      "7.0282739743288105e-06",
      "-2.1687214898768845e-05",
      "-1.0060467097793999e-05",
      "0.00047840864113206296",
      "-3.401962851506349e-05"
    ],
    [
      "0.0015545542752835313",
      "0.0015390841685216654",
      "0.002985019833474399",
      "0.0015476843992676382",
      "0.0019944527077094287",
      "6.343098711537811e-06",
      "3.584483369416466e-05",
      "4.827097808437098e-06",
      "8.516904136683874e-05",
      "-9.580193959617082e-05",
      "1.2397926944053705e-05",
      "5.80467227417208e-05",
      "-9.70745475598248e-05",
      "-0.00041205725343976664",
      "6.068009638946685e-05",
      "1.4864876031200816e-05",
      "-0.00016835063659992756",
      "2.044970557981493e-05",
      "9.053070397988371e-05",
      "-1.5896664517855874e-05",
      "8.290139588327617e-06",
      "-2.7101902601738105e-05",
      "-1.1669989402831031e-05",
      "0.0005678662554037375",
      "-4.351996761827217e-05"
    ],
    [
      "0.0017175015632488182",
      "0.0016278000147984992",
      "0.009903511983059476",
      "0.0016876675827395002",
      "0.004215849482515041",
      "4.100878181306041e-05",
      "0.00028148532316722957",
      "3.9777916223987835e-05",
      "0.0004891397033139659",
      "-0.0004763230234293034",
      "7.350367254128844e-05",
      "0.00031193171204180073",
      "-0.0004719895736481142",
      "-0.001950961728422521",
      "0.0003626633719209195",
      "7.499500605824585e-05",
      "-0.0008703390450604433",
      "0.00011615770487073274",
      "0.0005275432623553234",
      "-5.767048749030675e-05",
      "5.2854205791318766e-05",
      "-0.00012000569224787434",
      "-9.582442434674415e-05",
      "0.0032132489364818766",
      "-0.00021586218269274715"
    ],
    [
      "0.020416437855579884",
      "0.0033112927836640845",
      "0.5009506976090835",
      "0.006053976798898496",
      "0.24536279712080702",
      "0.003446627295486759",
      "0.06535637273436323",
      "0.004773107870162755",
      "0.04352234080163706",
      "-0.005335035030473167",
      "0.0027608083341573502",
      "0.020395632428419224",
      "-0.012802369694537671",
      "-0.045813247904981015",
      "0.03241440609751301",
      "0.004516840874939814",
      "-0.07107202590044163",
      "0.007795405583088031",
      "0.0520740246327006",
      "-0.028256200902161563",
      "0.00033582208085393655",
      "-0.0009627641064413669",
      "0.044350907132873464",
      "0.3442184838124445",
      "-0.004843116146111681"
    ],
    [
      "4.0734958737694384",
      "3.9532216963209077",
      "6.4271264089163465",
      "3.928494526752399",
      "1.7991602765536623",
      "3.926954084126178",
      "-2.09959849872989",
      "0.07964169816971514",
      "-1.4318351952626749",
      "-1.2532512448857198",
      "0.249995219651608",
      "-1.1246109388271386",
      "-0.6093617822620438",
      "2.2330119290745105",
      "-1.0188471449391683",
      "0.6708106273964597",
      "3.1464551116220227",
      "1.0186208334583824",
      "1.5756959481783335",
      "3.3351240956325467",
      "1.2497574997015415",
      "1.6174022258754979",
      "2.0435782063315737",
      "-0.8450669436439031",
      "0.42876142632515607"
    ],
    [
      "0.001681910166291907",
      "0.0016072073381448323",
      "0.011026974319347592",
      "0.0016511241569588833",
      "0.0037813339578889257",
      "1.645503304536596e-05",
      "0.0004024283909191468",
      "3.0612100443004795e-05",
      "0.0003879042041142272",
      "-0.0004778495815693198",
      "5.5003083481272576e-05",
      "0.00019591377353849685",
      "-0.00025738630115567377",
      "-0.0015269770440441669",
      "0.0002225522939884076",
      "5.3240975064225344e-05",
      "-0.0007529091015400748",
      "7.215023582003954e-05",
      "0.00044941774295549527",
      "8.059751434454794e-05",
      "4.455746727385346e-05",
      "-0.00013352079598152094",
      "-0.00021311924841607038",
      "0.0032945096847240576",
      "-0.0001298451077964386"
    ],
    [
      "0.0015925038970827515",
      "0.0015818402116017515",
      "0.006450578037533164",
      "0.0016082108665257016",
      "0.0025850819835953266",
      "1.0676492851453732e-05",
      "3.149717873153527e-05",
      "7.418345318934414e-06",
      "0.00018769641932378097",
      "-0.00033524169929525697",
      "3.811889697601977e-05",
      "0.00012884312851282623",
      "-0.00026063525195454176",
      "-0.001251457006542006",
      "0.00012114226450250106",
      "3.494832346501149e-05",
      "-0.0004119063103110818",
      "4.8543252000180935e-05",
      "0.00019465794744584757",
      "7.572300977215037e-05",
      "3.2249979981151406e-05",
      "-9.15786170975129e-05",
      "-0.00020562709064824667",
      "0.0013500162655343889",
      "-0.00012806297724736947"
    ],
    [
      "0.0015914526698549356",
      "0.0015615636454286545",
      "0.0054310600960947334",
      "0.0015811144275376568",
      "0.002529417015770182",
      "9.740160205357774e-06",
      "0.00011482242346248207",
      "1.037423900754148e-05",
      "0.00017655982827582124",
      "-0.00022416428473191906",
      "2.6111288424422225e-05",
      "0.00010578883668046432",
      "-0.00018440531698252257",
      "-0.0008805965847445366",
      "0.00011530510247869282",
      "2.8097352356929315e-05",
      "-0.0003701909846028913",
      "3.968522586393793e-05",
      "0.00019438846962716754",
      "5.9177851987477245e-06",
      "2.024783265852589e-05",
      "-6.278790337711582e-05",
      "-6.260019662540188e-05",
      "0.0013717552106648082",
      "-8.485413458463675e-05"
    ],
    [
      "0.001630855048972614",
      "0.0015939681959878623",
      "0.0073691259218891915",
      "0.0016329487681570262",
      "0.003092609954659507",
      "2.1484390986596848e-05",
      "9.391533272345753e-05",
      "1.764412983987107e-05",
      "0.0002821178401400563",
      "-0.00036467032993718103",
      "4.6642113481547664e-05",
      "0.00018988782941860709",
      "-0.000354193748987858",
      "-0.0015643958889127705",
      "0.00020987854123234484",
      "4.732371090169458e-05",
      "-0.000584659197882969",
      "7.333063013033133e-05",
      "0.00029689129278893744",
      "-2.817203812691338e-07",
      "3.860159481458171e-05",
      "-9.372023735908135e-05",
      "-0.0001001582014576612",
      "0.0019373779829409835",
      "-0.00015975379772153163"
    ]
  ],
  "rational_Q": [
    [
      "0.4408309198159611",
      "4.638728014040352",
      "9.838871717509976",
      "2.2089612662885725",
      "4.095714337236184",
      "4.638728014039631",
      "4.260747667399236",
      "42.49445567132513",
      "5.801149159414456",
      "8.260015666916024",
      "9.838871717509747",
      "42.49445567132541",
      "125.43583458263451",
      "16.3965856045642",
      "15.370285601396338",
      "2.2089612662877265",
      "5.801149159414599",
      "16.39658560456527",
      "9.674470556624684",
      "5.044764168518179",
      "4.095714337234538",
      "8.260015666915844",
      "15.370285601396658",
      "5.044764168518158",
      "4.489046348652719",
      "-0.13442141643624422",
      "0.40021724952841914",
      "0.01581285088296332",
      "0.32457806920334986",
      "-0.13442141643630925",
      "0.02504253677572179",
      "0.44944476656452437",
      "-0.03024434415231311",
      "0.04337717761273302",
      "0.4002172495277856",
      "0.44944476656471255",
      "0.3613883553581935",
      "0.25056241324397704",
      "-0.14622276055417696",
      "0.015812850882860004",
      "-0.030244344152146996",
      "0.25056241324388917",
      "-0.18734521601488674",
      "-0.30764290656799637",
      "0.32457806920401344",
      "0.04337717761236945",
      "-0.1462227605541693",
      "-0.3076429065681745",
      "-0.15457252378469313",
      "0.7653375308541627",
      "0.04202282287194281",
      "-0.6685778026904157",
      "0.03392562959649673",
      "-0.35449312604502703",
      "-1.4117821943967561",
      "0.33652054402059656",
      "-0.004978029309012553",
      "0.22027754821397402",
      "-1.5049191816389735",
      "-2.4044201638975116",
      "0.6697751302496339",
      "2.0297675481479573",
      "0.24249823041123053",
      "-0.4482302572996237",
      "-0.6354707285748857",
      "0.5559899530593454",
      "0.4332683682740908",
      "0.17125320310290634",
      "-0.41738289027363307",
      "-1.8187978334858812",
      "-0.5411372647516731",
      "-0.22804835896191303",
      "-0.8170038380711951",
      "-3.3048306665086513",
      "0.22027754821400355",
      "2.578439063270748",
      "4.301227315664582",
      "-0.715337342812384",
      "-0.579734976488198",
      "1.4492145010172148",
      "-0.7892488424843147",
      "-6.012637515853844",
      "-1.6016951805479038",
      "3.2250851711492436",
      "-0.8036437386649435",
      "1.7366015214663653",
      "-0.4832748356981503",
      "-4.31110270638861",
      "-0.3083138275617625",
      "-0.4223649158930296",
      "1.6009635763136285",
      "2.1363003300606906",
      "-0.4289908963822493",
      "-2.346285065952082",
      "0.7147185437413053",
      "0.24249823041137109",
      "-0.3834579026660464",
      "1.281021026172931",
      "-0.18588412816867153",
      "-0.884098377209689",
      "-0.8036437386648467",
      "-0.8361579202577916",
      "2.3249568570590227",
      "-1.5851036867617085",
      "-0.285533945832754",
      "-0.25111207654715473",
      "-0.8950361320870555",
      "1.0643570126696305",
      "0.8866059831858647",
      "0.23283557324748588",
      "-0.04774303886516282",
      "0.18118478425054801",
      "-1.1011680156075552",
      "0.12920106933579142",
      "0.40153848483419846",
      "0.17125320310264586",
      "-1.2774558349613028",
      "-0.7174013292405523",
      "1.3105486500217596",
      "0.15560401425860676",
      "-0.42236491589302383",
      "0.06434479783869318",
      "1.7691054154728048",
      "-0.7513293960155086",
      "-2.2535896955143087",
      "-0.0477430388652379",
      "-1.8305478696500936",
      "2.828720722952687",
      "1.3670823482045182",
      "-1.2182123394738902",
      "0.3936409320882536",
      "-0.36277447400045315",
      "-2.0149120392105284",
      "0.44144430130538476",
      "0.696195663846973",
      "-0.35449312604496713",
      "-1.5049191816385843",
      "-0.44823025729944443",
      "-0.41738289027368164",
      "0.7653375308541233",
      "-1.4117821943977682",
      "-2.404420163897435",
      "-0.6354707285750197",
      "-1.818797833485441",
      "0.04202282287195327",
      "0.33652054402053205",
      "0.6697751302496352",
      "0.5559899530591851",
      "-0.5411372647516396",
      "-0.6685778026908119",
      "-0.004978029308755111",
      "2.029767548148049",
      "0.43326836827422105",
      "-0.22804835896185374",
      "4.502361167537034",
      "-0.018662651086037485",
      "-0.9793370640216751",
      "2.578439063270689",
      "4.502361167536868",
      "7.341602169514827",
      "-1.3913710616814587",
      "-0.36715692550041823",
      "-0.38345790266607144",
      "-0.018662651085620246",
      "-1.391371061681871",
      "-2.588095675514581",
      "0.02993996524341722",
      "-1.2774558349612106",
      "-0.979337064021471",
      "-0.36715692550034584",
      "0.029939965243539778",
      "0.9139032181311375",
      "-1.9498341786792315",
      "-8.925236723893901",
      "-0.789248842484142",
      "22.46479848137329",
      "12.87962938057938",
      "-4.265455232655159",
      "-1.5086450509890106",
      "-0.8361579202578692",
      "-4.832286612170572",
      "3.681729757760062",
      "0.7768870536324483",
      "-3.9147316920579844",
      "0.06434479783875882",
      "-5.795423039687571",
      "-4.075629113210593",
      "-2.0497321955970493",
      "4.441775032310823",
      "0.697244443373823",
      "1.7366015214664048",
      "-4.832286612170616",
      "-3.478727017198671",
      "-2.0990551585323125",
      "1.5299557188839978",
      "-0.8950361320870858",
      "-2.283988092388879",
      "2.2131413949891736",
      "-0.26561743928712356",
      "-1.7426617601792154",
      "-1.830547869650182",
      "2.6782626879175964",
      "-0.8763829692524084",
      "0.07378733413095734",
      "-0.6119316379561636",
      "1.6009635763133971",
      "-5.795423039687324",
      "-2.866418003363768",
      "-0.023652461019767236",
      "0.46830850568884147",
      "0.18118478425046153",
      "2.678262687917475",
      "-0.3777345895469679",
      "-0.7651744202236879",
      "0.1738720398755723",
      "-0.36277447400013163",
      "-1.0264007698016517",
      "1.1992259412335122",
      "-0.8766866990215137",
      "-1.5808800794713098",
      "4.301227315664371",
      "-6.0126375158545615",
      "-0.48327483569834623",
      "2.1363003300609176",
      "-0.8170038380712408",
      "-0.7153373428124413",
      "-1.6016951805479134",
      "-4.31110270638859",
      "-0.42899089638208526",
      "-3.3048306665078697",
      "-0.5797349764881665",
      "3.2250851711491793",
      "-0.3083138275615649",
      "-2.346285065952282",
      "12.879629380579221",
      "3.681729757760194",
      "-4.07562911321033",
      "1.2810210261731907",
      "-1.949834178679037",
      "-4.265455232655478",
      "0.7768870536322396",
      "-2.049732195596947",
      "-0.7174013292400826",
      "-8.925236723893986",
      "-1.5086450509890128",
      "-3.914731692057907",
      "4.4417750323109315",
      "-5.57234505046165",
      "-23.036177801566975",
      "2.3249568570588135",
      "-3.4787270171983877",
      "-5.572345050461379",
      "19.52408793834106",
      "-0.5960117587838182",
      "1.7691054154732393",
      "-2.8664180033637625",
      "-23.036177801566343",
      "-0.5960117587838064",
      "16.695705127989957",
      "-1.4821620524159498",
      "1.0643570126695796",
      "2.213141394989499",
      "-0.8663986642145622",
      "-0.8447838604579665",
      "-1.2213980961227695",
      "2.8287207229526548",
      "-0.3777345895469412",
      "2.107538950817119",
      "-3.556259827536402",
      "0.0851945017995848",
      "-1.1011680156076677",
      "-0.8763829692524753",
      "2.1075389508172813",
      "-5.431261497966008",
      "1.601267534114517",
      "-2.0149120392097397",
      "1.1992259412335549",
      "0.1885584723602624",
      "0.4463518325510096",
      "-4.975934958508997",
      "-0.1858841281689251",
      "-1.5851036867616792",
      "0.8866059831858334",
      "0.12920106933561476",
      "0.7147185437411264",
      "-0.8840983772095967",
      "-0.2855339458328529",
      "0.23283557324730259",
      "0.4015384848342232",
      "-2.099055158531879",
      "-0.2656174392872287",
      "0.07378733413112033",
      "1.3105486500221022",
      "0.6972444433736441",
      "1.5299557188835782",
      "-1.7426617601791459",
      "-0.611931637956203",
      "-0.8447838604582496",
      "-3.5562598275364277",
      "-0.7513293960156361",
      "-0.023652461019783487",
      "-1.4821620524159504",
      "-1.2213980961230355",
      "0.08519450179951948",
      "-0.1401081449019006",
      "1.3670823482042538",
      "-0.7651744202237737",
      "-5.431261497965778",
      "-0.14010814490196222",
      "3.579750615404341",
      "0.44144430130524787",
      "-0.8766866990213474",
      "0.4463518325510102",
      "2.1942720916424245",
      "-0.26306713887484",
      "0.15560401425891288",
      "-2.253589695514244",
      "-1.2182123394735382",
      "0.696195663847114",
      "0.46830850568883275",
      "0.17387203987542055",
      "-1.5808800794715339",
      "1.6012675341142433",
      "-4.9759349585088675",
      "-0.2630671388748614",
      "0.21136419120923386",
      "0.6316513177208557",
      "-0.07147277523008998",
      "-0.17626077265406503",
      "-0.2113641912089892",
      "-1.0258702154299843e-13",
      "0.18032888345381975",
      "-0.236649867983596",
      "0.0029792158961175685",
      "-0.6316513177216571",
      "-0.18032888345381645",
      "-1.4152525603294057e-14",
      "-0.011158814278765479",
      "0.009200984470599454",
      "0.07147277523019217",
      "0.23664986798342147",
      "0.011158814278837127",
      "1.0208580686008675e-13",
      "-0.17932886875695206",
      "0.1762607726548021",
      "-0.002979215896438534",
      "-0.009200984470972876",
      "0.1793288687566832",
      "1.1060017747868205e-14",
      "0.29598587731502907",
      "-0.051167058810136716",
      "0.2999885962937862",
      "0.3115310026112804",
      "1.4851980613479514",
      "-2.063400429618314",
      "0.4007936255955574",
      "-0.0072902501214097215",
      "-0.3873643591712182",
      "-0.15458033663785684",
      "7.879355363391364",
      "-1.1234228171357312",
      "-0.380817823745503",
      "-0.49559709215943537",
      "0.6907685998983224",
      "-1.8566249991173884",
      "0.43410480303961224",
      "-0.009342511798785352",
      "-0.32559652647027404",
      "0.2106999839108149",
      "-2.8158590488027913",
      "-0.32810293015312997",
      "1.1059950877351237",
      "-0.5074430915707644",
      "-1.9100840878656982",
      "-0.3873643591712474",
      "0.7957716720356731",
      "-4.705139107888852",
      "-2.279328464192279",
      "1.4236896669010846",
      "0.5087654350193754",
      "0.7937024457472344",
      "-5.800243485085212",
      "2.3092015648196136",
      "3.777403970588707",
      "0.2652224906393966",
      "2.047506294552854",
      "-1.9372609918201047",
      "-3.1344338328154655",
      "1.3520679166038123",
      "0.32957783644288735",
      "-0.9503621241323654",
      "1.5978418848559393",
      "-0.09346003797658295",
      "-1.4424851226577304",
      "0.009243398027360659",
      "-0.49559709215936043",
      "0.9932457739240762",
      "0.5651187050196881",
      "-0.0028259084562133356",
      "-0.269620474736017",
      "0.26522249063930076",
      "0.8648016918177353",
      "2.7385988698507626",
      "-2.143619748377841",
      "-0.48293826576142757",
      "-0.22121322081491493",
      "-0.8789575478022164",
      "1.044515719233644",
      "-0.6430218194038632",
      "0.85019850816134",
      "-0.6440063379503709",
      "-0.5492994432067452",
      "-0.5066672965375644",
      "0.49039919179718444",
      "0.5610897995189924",
      "-0.32559652647043125",
      "0.681999551118871",
      "5.110228064189733",
      "0.9848272506720528",
      "-1.7760164768919073",
      "0.32957783644302885",
      "1.9850955550475171",
      "-3.2372012640520262",
      "-0.8990972435201924",
      "-0.1787296327853968",
      "-0.6440063379503115",
      "-0.5983742525210289",
      "0.7088377326915538",
      "-0.9365718348292535",
      "-0.6970326631279491",
      "-0.18041339254266006",
      "0.8918543219757865",
      "-0.4425127482122355",
      "0.19636518339839792",
      "0.38737911610265546",
      "-1.4851980613476727",
      "0.1545803366376681",
      "-0.6907685998983184",
      "-0.21069998391072556",
      "-0.29598587731472337",
      "2.063400429618081",
      "-7.879355363391411",
      "1.8566249991170427",
      "2.8158590488028046",
      "0.05116705881006477",
      "-0.40079362559523257",
      "1.12342281713569",
      "-0.43410480303984117",
      "0.32810293015311787",
      "-0.2999885962934705",
      "0.007290250120828722",
      "0.38081782374540013",
      "0.009342511798650314",
      "-1.1059950877353297",
      "-3.473957968673068",
      "-2.7719626843604703",
      "1.491000177088971",
      "0.7957716720355101",
      "3.4739579686726425",
      "3.1137798610122366e-14",
      "2.132778899577587",
      "-2.8885586298053614",
      "0.993245773923881",
      "2.771962684361013",
      "-2.132778899577584",
      "-2.2834128958572866e-14",
      "0.3417267097830452",
      "0.681999551118469",
      "-1.4910001770891157",
      "2.888558629805243",
      "-0.34172670978296005",
      "1.5679971486817067e-13",
      "-7.837612058681812",
      "-5.446570288957197",
      "0.7937024457477369",
      "11.713352283796544",
      "-2.715791627177548",
      "8.428037882803114",
      "-5.1342900579397055",
      "0.8648016918175392",
      "4.410389104796283",
      "-7.728393952769953",
      "-3.2074565763146814",
      "3.4889391422582423",
      "1.9850955550476468",
      "-0.33690252155863204",
      "10.045581051613677",
      "-1.934837733321818",
      "-0.7611575898300527",
      "-0.44748248192574924",
      "2.047506294552692",
      "4.410389104796001",
      "2.774830360867272",
      "-0.5972302189124126",
      "0.12110650942082432",
      "-0.8789575478021242",
      "1.3343228092808797",
      "0.9799086596396657",
      "-0.6424417943288623",
      "-1.426743036792454",
      "-0.598374252521221",
      "-1.698593437169843",
      "-2.10175022577277",
      "-1.3479298270312803",
      "1.0794291476654367",
      "-0.9503621241324254",
      "-0.3369025215587922",
      "-1.4310547647230967",
      "-2.956403855011239",
      "1.486623133734285",
      "-0.549299443206504",
      "-1.6985934371700548",
      "1.7280422173962409",
      "1.0273938713496187",
      "-1.4361342358233653",
      "0.891854321975641",
      "-0.3216896361997847",
      "-3.6859539353930266",
      "0.23469320453525422",
      "0.38367146961584847",
      "4.705139107889093",
      "5.800243485084486",
      "1.937260991820091",
      "-1.5978418848559932",
      "0.5074430915708914",
      "2.2793284641923903",
      "-2.3092015648195687",
      "3.134433832815229",
      "0.0934600379767001",
      "1.9100840878656307",
      "-1.4236896669011212",
      "-3.777403970588684",
      "-1.3520679166037979",
      "1.4424851226578104",
      "2.7157916271779103",
      "7.728393952770074",
      "-10.045581051613977",
      "0.5651187050198196",
      "7.8376120586819935",
      "-8.428037882803292",
      "3.207456576314778",
      "1.93483773332175",
      "5.110228064189696",
      "5.44657028895676",
      "5.1342900579393",
      "-3.4889391422585487",
      "0.7611575898300995",
      "-5.862674868305957",
      "-17.8279968138503",
      "2.738598869850812",
      "2.7748303608674503",
      "5.862674868306249",
      "4.2635860908484993e-14",
      "-4.736926132760381",
      "-3.23720126405169",
      "-1.4310547647232255",
      "17.827996813850287",
      "4.736926132760553",
      "-1.3198717380868032e-13",
      "-1.1145899118519744",
      "1.0445157192334809",
      "0.979908659639815",
      "-4.733827547641302",
      "3.0507838984816074",
      "-0.10399652227558875",
      "0.708837732691763",
      "1.72804221739631",
      "-1.9441704465530583",
      "0.15496141877860337",
      "-0.3358361618229609",
      "-0.5066672965376326",
      "-2.1017502257727925",
      "-1.9441704465531964",
      "0.8526667511868036",
      "0.9824753224076521",
      "-0.4425127482121922",
      "-3.685953935393014",
      "-5.429884339799374",
      "-0.7032444581775892",
      "3.877103345804434",
      "0.002825908456213475",
      "2.143619748377781",
      "0.6430218194037594",
      "-0.4903991917973385",
      "-0.009243398027445273",
      "0.2696204747360095",
      "0.48293826576130877",
      "-0.8501985081610055",
      "-0.5610897995190167",
      "0.5972302189123608",
      "0.6424417943288024",
      "1.3479298270312254",
      "0.9848272506720156",
      "0.447482481926117",
      "-0.12110650942116608",
      "1.4267430367925953",
      "-1.0794291476652655",
      "-3.050783898481536",
      "-0.15496141877858746",
      "-0.8990972435200866",
      "-2.956403855011092",
      "1.114589911851909",
      "0.10399652227545565",
      "0.335836161822733",
      "-0.5430450490198913",
      "-0.936571834828861",
      "1.027393871349344",
      "0.8526667511868599",
      "0.5430450490198232",
      "-2.7279671412544073e-13",
      "0.19636518339792272",
      "0.2346932045351585",
      "-0.7032444581776468",
      "0.028419494224222942",
      "0.398050577093542",
      "1.7760164768915483",
      "0.17872963278530868",
      "0.6970326631284852",
      "-0.3873791161024257",
      "-1.4866231337342108",
      "1.436134235823274",
      "-0.3836714696157346",
      "-0.9824753224076429",
      "-3.8771033458042137",
      "-0.3980505770931342"
    ],
    [
      "0.176546942167511",
      "0.41879254204939803",
      "6.507663246634288",
      "0.9278403375858189",
      "2.1351395373757165",
      "0.41879254166566404",
      "3.789750165949602",
      "46.366109532158795",
      "6.269285479426243",
      "7.290762582425644",
      "6.507663241982067",
      "46.36610953116207",
      "100.47537788777768",
      "20.64247689062327",
      "18.876949796424483",
      "0.9278403374568147",
      "6.26928549933463",
      "20.642476892595617",
      "9.079782918809212",
      "7.087221952661393",
      "2.1351395432025213",
      "7.2907625880162925",
      "18.87694980608925",
      "7.087221949837345",
      "4.431559444773961",
      "0.06500031314119736",
      "-0.024612671473349095",
      "-0.046291192897101534",
      "0.1563103547843399",
      "0.06500031300484567",
      "0.14987952901531953",
      "0.36874746036095885",
      "-0.17731123200103535",
      "-0.15969086794127085",
      "-0.024612672773590933",
      "0.3687474609925247",
      "0.16031543432019846",
      "-0.2860363585022",
      "-0.5067796587880886",
      "-0.046291193976689286",
      "-0.1773112326628894",
      "-0.2860363561991484",
      "-0.2151518330343914",
      "0.06236695629059005",
      "0.15631035514967603",
      "-0.15969087067760002",
      "-0.5067796569081469",
      "0.062366962854245554",
      "0.47581696560992315",
      "0.5197411234823057",
      "0.2057615832646368",
      "-0.0550523013171953",
      "-0.023800703713786106",
      "-0.0739006631564612",
      "-0.7295750016952439",
      "-0.16470701508325433",
      "0.014310981831596306",
      "-0.2778902036662578",
      "-1.2106240319997403",
      "-0.24690222325029984",
      "-0.5089744161967995",
      "0.3818345726466497",
      "-0.1502489896384026",
      "0.574695554743937",
      "0.4975260557159169",
      "-0.3072258923652592",
      "0.027378291506611314",
      "0.23400092893253738",
      "1.0538840017055258",
      "-0.48275483225862714",
      "0.09976190326076499",
      "-0.060659509093166246",
      "-0.18386791012735942",
      "-2.105512216106714",
      "-0.2778902056233397",
      "1.8849866147806689",
      "2.1345922482459474",
      "0.8856323570507345",
      "-0.33043262871388385",
      "0.7782220440944483",
      "-2.373895131191766",
      "-5.4529691677692105",
      "-2.0346379805054666",
      "4.264674068984882",
      "-0.8603499530092177",
      "2.443895713018945",
      "0.9168590476795829",
      "-2.8884989030047445",
      "-1.156220900339751",
      "-0.7943319706631006",
      "2.0044138506194704",
      "2.098850291794837",
      "0.6395062271025365",
      "-1.5585602212697105",
      "0.4844315902139065",
      "-0.1502489922365466",
      "-0.2567437616833945",
      "-0.5339242369074347",
      "-0.01337155181323521",
      "-0.27764237283235127",
      "-0.8603499515408785",
      "-1.2832513616653418",
      "1.6835892663554641",
      "-2.1630326002024978",
      "-0.044657099802579835",
      "-0.461118484539436",
      "-0.31309576082163193",
      "1.1756872723616574",
      "0.6026355643444108",
      "-0.21117536915945706",
      "-0.04120305200901578",
      "0.6259969171073335",
      "-0.7834737703986235",
      "1.2754487129300285",
      "-0.015933916315252095",
      "0.2340009247996587",
      "-1.0357413854973672",
      "-1.302258558954112",
      "1.0099024659821376",
      "0.3839238605046788",
      "-0.7943319693534576",
      "-1.1810613246541",
      "2.12932037512334",
      "-1.7296216895168055",
      "-1.5780603506843884",
      "-0.04120305216884745",
      "-2.0804849498784233",
      "1.6849026801034515",
      "1.2594108462064253",
      "-0.048237339942695016",
      "-0.4472060510095288",
      "-0.41156731094198895",
      "-1.656608306571925",
      "0.4917062760967921",
      "0.6885865574995808",
      "-0.07390066294722179",
      "-1.2106240345438106",
      "0.5746955487280473",
      "1.0538840039570583",
      "0.5197411269144729",
      "-0.7295750004521512",
      "-0.24690222183213836",
      "0.49752605635341995",
      "-0.4827548346090791",
      "0.20576158483891774",
      "-0.1647070111613436",
      "-0.5089744156546145",
      "-0.3072258936776424",
      "0.0997619070361917",
      "-0.05505229812696216",
      "0.014310980951818465",
      "0.38183457142731403",
      "0.027378287304829486",
      "-0.06065950912761723",
      "3.782460412714435",
      "-0.29767397075212215",
      "-1.0233808832332874",
      "1.8849866138793854",
      "3.782460411373241",
      "0.7423574893004208",
      "-0.6034847312603177",
      "0.09503050621715234",
      "-0.2567437604602561",
      "-0.2976739748210889",
      "-0.6034847301409761",
      "-3.382673934406191",
      "0.0594755146788693",
      "-1.0357413820849493",
      "-1.0233808857012563",
      "0.0950305025539881",
      "0.05947551578015866",
      "0.7586691222235689",
      "-2.0132328583723083",
      "-9.684678404304135",
      "-2.3738951256904244",
      "21.118854261283833",
      "11.536172214489415",
      "-5.257494938391505",
      "-0.5262742071320906",
      "-1.2832513543632031",
      "-4.352648213886089",
      "2.736457353442868",
      "2.027146032003333",
      "-4.993562057026428",
      "-1.1810613151843776",
      "-5.970472754299418",
      "-8.016075271933955",
      "-5.662966658544903",
      "5.21518061724464",
      "0.28490243315310915",
      "2.4438957252343947",
      "-4.352648198873466",
      "-3.054257527029156",
      "-2.2803349475451626",
      "1.6974018470944416",
      "-0.313095764586805",
      "-2.5465270490634078",
      "3.2442501114483773",
      "-0.09204166265377794",
      "-1.4673636634901648",
      "-2.0804849524958207",
      "2.964094394126092",
      "1.522581985353745",
      "0.0809918555461382",
      "-1.5927530068343319",
      "2.0044138541521557",
      "-5.970472751541308",
      "-0.25663807155650503",
      "2.5240978329153236",
      "-0.10717246905427187",
      "0.625996919120024",
      "2.9640944089186214",
      "-2.4625820622954677",
      "-1.2015937861825263",
      "1.4639355570027934",
      "-0.411567301606963",
      "-0.6451741393847135",
      "1.8360856836112198",
      "-0.10627457800992528",
      "-1.2814023072422842",
      "2.1345922424372152",
      "-5.452969162636919",
      "0.9168590461069765",
      "2.0988502903192243",
      "-0.18386790839635775",
      "0.8856323467635678",
      "-2.0346379803713135",
      "-2.888498901382516",
      "0.6395062293856588",
      "-2.1055122151764762",
      "-0.3304326158732692",
      "4.264674056370697",
      "-1.1562208958799218",
      "-1.5585602244504393",
      "11.536172215217213",
      "2.7364573514323687",
      "-8.016075268814316",
      "-0.5339242322507673",
      "-2.01323286355312",
      "-5.257494939444305",
      "2.027146034257149",
      "-5.662966663408005",
      "-1.302258550670391",
      "-9.684678404555747",
      "-0.5262742075466388",
      "-4.9935620536445064",
      "5.215180617304669",
      "-4.946077621180427",
      "-21.966844725252024",
      "1.6835892742545207",
      "-3.0542575266320466",
      "-4.946077618881733",
      "11.590214995646475",
      "1.0030814310263674",
      "2.1293203835587664",
      "-0.2566380719078093",
      "-21.9668447229366",
      "1.003081436701708",
      "10.307748971787493",
      "-2.453798032395696",
      "1.1756872748450826",
      "3.244250101754013",
      "-5.509407488420834",
      "-0.4445788061063007",
      "-2.0186765634341604",
      "1.684902683484746",
      "-2.4625820648015866",
      "3.0740229296648587",
      "-5.555806835787321",
      "-0.296013673155865",
      "-0.7834737769712231",
      "1.5225819828990483",
      "3.074022926071204",
      "-3.1389341431212174",
      "1.7612613034224749",
      "-1.6566083182970033",
      "1.8360856832532733",
      "-0.5499744473084449",
      "0.609581055595345",
      "-5.327804515924573",
      "-0.013371547055150333",
      "-2.163032600367022",
      "0.6026355642773146",
      "1.275448721160873",
      "0.4844315905016237",
      "-0.27764236096678435",
      "-0.044657110839319974",
      "-0.21117537654355104",
      "-0.01593391461956541",
      "-2.280334945615345",
      "-0.09204165507597509",
      "0.08099186177974425",
      "1.0099024765207822",
      "0.2849024315173867",
      "1.697401853221249",
      "-1.4673636663107574",
      "-1.5927530018727145",
      "-0.44457880355726914",
      "-5.555806842007697",
      "-1.7296216838019787",
      "2.5240978321226466",
      "-2.4537980376077444",
      "-2.0186765570865406",
      "-0.29601366834761667",
      "-0.3004163255380415",
      "1.2594108386355938",
      "-1.201593781152035",
      "-3.138934142196558",
      "-0.30041634200311995",
      "0.2344980666890997",
      "0.4917062786501117",
      "-0.10627456077004428",
      "0.6095810510101544",
      "3.141795677313903",
      "-0.4031905951376902",
      "0.38392386779794363",
      "-1.5780603617042097",
      "-0.0482373402689182",
      "0.6885865698026818",
      "-0.10717247580545933",
      "1.4639355458175791",
      "-1.2814023228436102",
      "1.7612613052508503",
      "-5.32780450548841",
      "-0.4031905782481303",
      "0.05245649485799883",
      "0.3177215149476321",
      "-0.10475055850065403",
      "-0.38654636988372176",
      "-0.052456493359496856",
      "2.9583041492729376e-10",
      "0.18638274038866934",
      "-0.1543272289727077",
      "-0.4147323451170195",
      "-0.31772151518335817",
      "-0.18638273824429466",
      "2.696027737945536e-09",
      "0.37842513041315096",
      "0.21841799065234388",
      "0.1047505586848952",
      "0.154327229716522",
      "-0.37842512876414286",
      "-8.945109465765237e-10",
      "0.06108068382692239",
      "0.38654637103299144",
      "0.4147323495608848",
      "-0.2184179962451156",
      "-0.06108068166715024",
      "2.0338460115489865e-09",
      "0.06469527607072524",
      "0.10343595539974228",
      "-0.12482541321113169",
      "-0.008365428727121984",
      "0.086582248173462",
      "-0.7802906886662552",
      "0.22543147237595543",
      "-0.20784549027817012",
      "-0.18100862584177832",
      "-1.7583826495790076",
      "0.2954286883959189",
      "-0.45559916937759803",
      "0.5842811689062086",
      "0.009845698707419524",
      "-0.32834628489853784",
      "0.13052616252305485",
      "-0.5961778647172405",
      "0.3710212424680252",
      "0.026065193109497602",
      "0.930388401474975",
      "-0.2657071943555677",
      "0.8240215252733026",
      "0.01459096352212821",
      "-0.1713479115782153",
      "-1.5461473010595996",
      "-0.18100862685766198",
      "0.9091554943385846",
      "0.8872398211487036",
      "-3.006155236347434",
      "1.1920500932221028",
      "0.8768712268983807",
      "0.5279991224322118",
      "-6.428674872717955",
      "0.7794597792219078",
      "4.655214585624769",
      "0.04659793159224672",
      "2.132928390978459",
      "-0.07271173259491273",
      "-3.2227613718199897",
      "0.9909238533239098",
      "0.0668383830459264",
      "-1.0513160542604143",
      "0.6367924009518655",
      "-0.0917067740962142",
      "-0.9267708338112758",
      "0.21837493232397176",
      "0.009845696385652346",
      "0.3743322784559697",
      "-0.4761277430290029",
      "0.2343929241105856",
      "-0.5392907227830934",
      "0.04659793154728497",
      "-0.11000068992645604",
      "-0.9326313006531163",
      "-1.7298848472527808",
      "0.10315554977417213",
      "-0.05658938741331371",
      "-1.152805412100336",
      "0.025489585032132535",
      "-0.7168811234331",
      "1.1300871953513618",
      "-0.33164742900468047",
      "-0.038618108028999024",
      "1.0693796896402579",
      "1.819890136334088",
      "0.19861350361589342",
      "0.026065193341341154",
      "1.1832536398421225",
      "3.6403114588141703",
      "1.0162736303709814",
      "-1.6626315683742814",
      "0.06683837891513005",
      "2.0341498082098215",
      "1.1134447899768982",
      "-1.6256580536836645",
      "-0.9542654623821833",
      "-0.33164742953415466",
      "-1.3689959351286922",
      "0.03819319495281962",
      "-0.9543933354138973",
      "-0.5171918632656511",
      "-0.25772264322821514",
      "0.41184764979508093",
      "-1.1088954265684232",
      "0.16113419121559827",
      "1.3479769519820024",
      "-0.08658225001760901",
      "1.758382647479989",
      "0.3283462825365914",
      "-0.9303883982028158",
      "-0.06469527648863674",
      "0.7802906837567751",
      "-0.2954286888042882",
      "-0.13052616571365872",
      "0.2657071931536052",
      "-0.10343595322323205",
      "-0.22543147522249934",
      "0.45559917017714",
      "0.5961778682798368",
      "-0.8240215232472119",
      "0.12482541342718896",
      "0.2078454927625684",
      "-0.5842811714588997",
      "-0.3710212410230802",
      "-0.014590970767054392",
      "-4.888093975390941",
      "-2.392508305361626",
      "1.0067440114981363",
      "0.9091554886891499",
      "4.888093974154685",
      "-2.872641996815917e-10",
      "2.7341556675242353",
      "-1.8905143200098216",
      "0.37433228049143286",
      "2.3925083101905074",
      "-2.734155670827012",
      "1.5787773489355124e-09",
      "0.15593806496139298",
      "1.1832536426260007",
      "-1.0067440120708633",
      "1.8905143238497504",
      "-0.15593806718633044",
      "1.0104260685729663e-09",
      "-7.744338411336385",
      "-4.53674134867438",
      "0.5279991167432979",
      "9.026250511984712",
      "-1.4225795842240798",
      "6.754078086031803",
      "-6.639419900793932",
      "-0.11000067974878644",
      "4.436901312760723",
      "-5.607200781129558",
      "-2.7209059678753302",
      "2.64466136746473",
      "2.0341498151761606",
      "-1.3339280693245466",
      "7.334523274384649",
      "-1.8780398153443925",
      "-0.105054089222957",
      "-1.102138434777253",
      "2.13292838287097",
      "4.436901308329855",
      "0.9247509210306375",
      "-1.1729889745831537",
      "2.8478240158877415",
      "-1.15280540801745",
      "1.3102666067594217",
      "1.7690791990106796",
      "-0.49556992181537457",
      "-1.8058077367091994",
      "-1.368995926595984",
      "-2.0108265920079815",
      "-2.192916899396696",
      "-0.8950404797783723",
      "0.6113838392654055",
      "-1.0513160418852832",
      "-1.3339280665006823",
      "1.2524416944066996",
      "-3.1210476514248477",
      "0.020722885962747142",
      "-0.03861809909634367",
      "-2.010826591582604",
      "1.9142769947818559",
      "1.3105192309255431",
      "-1.451621339084718",
      "0.4118476518273591",
      "0.18829388721489684",
      "-3.793770908568546",
      "0.15721272468781486",
      "0.6579670685689462",
      "-0.8872398196847348",
      "6.428674865953369",
      "0.07271173672019979",
      "-0.6367923902304625",
      "0.1713479114934995",
      "3.0061552382928083",
      "-0.7794597871402021",
      "3.2227613691489094",
      "0.0917067731813199",
      "1.546147296659638",
      "-1.192050093730638",
      "-4.655214579192673",
      "-0.9909238611736947",
      "0.9267708366845548",
      "1.422579582883387",
      "5.607200778822085",
      "-7.334523271690379",
      "-0.47612773003499054",
      "7.744338416403815",
      "-6.754078088454905",
      "2.720905962622902",
      "1.8780398112361238",
      "3.640311467778358",
      "4.536741351052303",
      "6.639419902952071",
      "-2.644661366575071",
      "0.10505409182169671",
      "-6.313883570771234",
      "-18.392801217495464",
      "-0.9326312908947482",
      "0.9247509126947149",
      "6.313883572233955",
      "-1.8179406160023109e-09",
      "-3.4172508904715952",
      "1.1134447926735782",
      "1.252441699788697",
      "18.39280121277303",
      "3.4172508938079393",
      "-2.3437204667468086e-10",
      "-1.0125733613125272",
      "0.02548958446073163",
      "1.7690792003925209",
      "-4.371575942193092",
      "3.786750922270527",
      "-1.0488557828242393",
      "0.038193193143869826",
      "1.9142769946555527",
      "-1.0486502266741349",
      "-0.006366768842722223",
      "-2.3663038430045487",
      "1.0693796798834385",
      "-2.192916892233903",
      "-1.0486502246932106",
      "0.6590752790094875",
      "2.4641946445759952",
      "-1.1088954318826096",
      "-3.793770908533578",
      "-8.577315757956212",
      "-0.6481695058177035",
      "3.7253062898049993",
      "-0.234392926319429",
      "1.7298848430304823",
      "0.7168811255713323",
      "-1.8198901268884426",
      "-0.2183749354950905",
      "0.539290722743628",
      "-0.10315554303035841",
      "-1.1300872001027737",
      "-0.19861351033556007",
      "1.172988972837185",
      "0.4955699276201435",
      "0.8950404899679466",
      "1.0162736260384302",
      "1.1021384526131248",
      "-2.8478240228348617",
      "1.8058077395966414",
      "-0.6113838445531672",
      "-3.7867509221412567",
      "0.006366774650525961",
      "-1.6256580508235592",
      "-3.121047644382426",
      "1.012573355717321",
      "1.0488557766211375",
      "2.3663038406430754",
      "-1.0758706579051456",
      "-0.9543933402669016",
      "1.3105192239678578",
      "0.6590752819194962",
      "1.0758706568880123",
      "-2.5872633418467188e-09",
      "0.16113416911172795",
      "0.1572127341277153",
      "-0.6481695036408623",
      "-1.4112624062114683",
      "0.1415550702752368",
      "1.6626315778974383",
      "0.9542654567413182",
      "0.5171918518139135",
      "-1.347976957326368",
      "-0.020722886018229643",
      "1.4516213465559624",
      "-0.6579670913887433",
      "-2.4641946384060542",
      "-3.725306274646042",
      "-0.14155508016846563"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.0015213243719965506",
    "0.0015213245077423914",
    "0.0015213369833573065",
    "0.0015213379129781137",
    "0.0015213267929050235",
    "0.001521348268473464",
    "0.0015216817893238287",
    "0.0015213287920943684",
    "0.0015213453844042898",
    "0.0015213825754224412",
    "0.0015213265999926534",
    "0.0015213731693973073",
    "0.0015213331661026743",
    "0.0015213665691115518",
    "0.0015213812650094402",
    "0.001521375853434359",
    "0.0015213397626547699",
    "0.0015213392115420818",
    "0.0015213731498136837",
    "0.0015213704554236933",
    "0.001521324430634744",
    "0.0015213372446448868",
    "0.0015213381688786943",
    "0.0015213269034850603",
    "0.0015213483722481785",
    "0.0015217435121162824",
    "0.0015213287489959561",
    "0.0015213452841759758",
    "0.0015213835784389398",
    "0.0015213270167873665",
    "0.001521374934770861",
    "0.0015213335855848937",
    "0.0015213690877943764",
    "0.0015213774319095751",
    "0.0015213768347122107",
    "0.001521340363425335",
    "0.0015213393911799255",
    "0.0015213741613241357",
    "0.0015213695482591554",
    "0.0015213632087036297",
    "0.001521365145876512",
    "0.001521341961296085",
    "0.001521386967514072",
    "0.0015220555665124878",
    "0.001521346155012219",
    "0.001521380713279869",
    "0.001521457980652626",
    "0.0015213415911652566",
    "0.0015214384306411405",
    "0.0015213552573043812",
    "0.0015214246748234642",
    "0.0015214554208318682",
    "0.0015214440030803386",
    "0.0015213690263739235",
    "0.0015213678463200108",
    "0.001521438639466104",
    "0.001521432868961597",
    "0.0015213670282464326",
    "0.0015213430674093724",
    "0.0015213898777752207",
    "0.0015220635182880758",
    "0.0015213474215493772",
    "0.0015213832789041733",
    "0.0015214629614443236",
    "0.0015213427045805263",
    "0.001521443052576706",
    "0.0015213568978251933",
    "0.0015214291247434462",
    "0.001521461497386322",
    "0.0015214493496021953",
    "0.0015213712099049815",
    "0.0015213700571493046",
    "0.0015214434638826302",
    "0.0015214378210580857",
    "0.0015213294335108295",
    "0.0015213561751539534",
    "0.00152168800226097",
    "0.001521331970119287",
    "0.0015213518431241072",
    "0.0015213962460404332",
    "0.001521329280580616",
    "0.0015213846966770884",
    "0.001521337209582633",
    "0.0015213767415278563",
    "0.0015213958033100062",
    "0.001521388352093266",
    "0.0015213450787225956",
    "0.001521344362915195",
    "0.0015213855331006245",
    "0.0015213819972330288",
    "0.0015214188243353839",
    "0.0015230591281234804",
    "0.0015213615612668624",
    "0.0015214115861846903",
    "0.001521529464554888",
    "0.0015213560209382938",
    "0.001521503483783895",
    "0.0015213762136025784",
    "0.0015214824646558626",
    "0.0015215135128599634",
    "0.0015215079359990821",
    "0.0015213963026333454",
    "0.0015213938421939819",
    "0.001521498417514396",
    "0.0015214866630645783",
    "0.0015229661346131665",
    "0.00152185460865783",
    "0.0015225277252317005",
    "0.0015230132660218158",
    "0.0015216403361834438",
    "0.0015225784794411306",
    "0.0015218166499668588",
    "0.0015224622700711979",
    "0.0015274239430584373",
    "0.001522971992373418",
    "0.0015220308585451939",
    "0.001522122855226801",
    "0.001523002757894062",
    "0.0015236209112087376",
    "0.0015213345812640792",
    "0.0015213570804352091",
    "0.0015214090604384841",
    "0.0015213320323674104",
    "0.0015213969624605105",
    "0.0015213410577476624",
    "0.0015213881972641896",
    "0.0015214031287976626",
    "0.0015213998746769907",
    "0.0015213501958341359",
    "0.0015213489998355447",
    "0.0015213963677662666",
    "0.001521390625073551",
    "0.0015214022501861546",
    "0.001521509566110423",
    "0.0015213519879841788",
    "0.0015214851228433084",
    "0.0015213706041387284",
    "0.0015214656788226954",
    "0.0015214987688877714",
    "0.0015214907875269416",
    "0.0015213888605338632",
    "0.0015213864242660234",
    "0.0015214833107450806",
    "0.0015214715298822647",
    "0.001521723789605039",
    "0.0015213948585886768",
    "0.0015216674370852308",
    "0.00152143384649631",
    "0.0015216301631209225",
    "0.0015217332736411674",
    "0.0015216884070529551",
    "0.001521473842529044",
    "0.0015214715204008285",
    "0.001521673026043332",
    "0.0015216615682472588",
    "0.0015213287249840508",
    "0.0015213823498889626",
    "0.0015213366348967917",
    "0.0015213735183243666",
    "0.0015214022409766649",
    "0.0015213869942158381",
    "0.0015213442602409228",
    "0.0015213441107723366",
    "0.0015213841191371454",
    "0.001521383350310919",
    "0.0015216114888127903",
    "0.0015214161119274229",
    "0.0015215793892650186",
    "0.001521697139819561",
    "0.0015216350867116623",
    "0.0015214503382680164",
    "0.0015214498321498248",
    "0.0015216229198312303",
    "0.0015216203604909305",
    "0.0015213480634307572",
    "0.001521404799385113",
    "0.001521437197029321",
    "0.0015214222444830028",
    "0.0015213596729039222",
    "0.0015213590971829094",
    "0.0015214179988124379",
    "0.001521415133401923",
    "0.0015215380989855776",
    "0.0015216952806341316",
    "0.0015215991114586184",
    "0.0015214337476679258",
    "0.00152143461461666",
    "0.001521589013515419",
    "0.0015215935448851877",
    "0.0015216107409384218",
    "0.0015216881080959495",
    "0.00152148063770201",
    "0.0015214666298196517",
    "0.0015216740868115367",
    "0.0015216150198399808",
    "0.001521650581618922",
    "0.0015214582598665185",
    "0.0015214556256479353",
    "0.0015216385590055893",
    "0.0015216256092585615",
    "0.0015213745047782045",
    "0.0015213738146967767",
    "0.00152145230210979",
    "0.0015214488151991151",
    "0.0015213722597222181",
    "0.0015214501741298665",
    "0.001521442530225295",
    "0.0015216246061906147",
    "0.001521614128978019",
    "0.0015215849605432973"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.1545697563522849340000000 +/- 3e-30]",
      "[2.280646740701403313766323 +/- 1.56e-25]",
      "[2.468561565462596206242973 +/- 2.77e-25]",
      "[1.143445732806632253641561 +/- 3.91e-26]",
      "[0.6938507381657627748569391 +/- 2.91e-26]",
      "[0.2178247722312239637313974 +/- 1.31e-26]",
      "[3.615240463072415242900332 +/- 3.60e-25]",
      "[0.1238241662849572433941918 +/- 1.13e-26]",
      "[0.1699881653038220051252722 +/- 1.71e-26]",
      "[1.845286014780481867027167 +/- 1.62e-25]",
      "[1.309317686812941829140759 +/- 4.98e-25]",
      "[1.193561653563418616092024 +/- 3.36e-25]",
      "[0.07229320894260055576946247 +/- 1.20e-27]",
      "[0.1360293178444672810823306 +/- 6.60e-27]",
      "[0.01748576025984869069317163 +/- 1.23e-27]"
    ],
    [
      "[0.04345805086584952796750000 +/- 3e-31]",
      "[0.2713977067684353713095063 +/- 3.85e-26]",
      "[0.2497635255534940834068660 +/- 3.63e-26]",
      "[0.06950703257954593392720309 +/- 8.96e-28]",
      "[0.04304551169201969655494998 +/- 6.76e-28]",
      "[0.02880466593467970337975886 +/- 3.06e-27]",
      "[0.3023441690386954430744461 +/- 4.58e-26]",
      "[0.009677039334748013000031916 +/- 3.84e-28]",
      "[0.01344029564405620034499045 +/- 1.59e-28]",
      "[1.045439035477864047376954 +/- 1.59e-25]",
      "[0.1012248553681404555292255 +/- 4.60e-26]",
      "[0.1243684743261172611382836 +/- 4.93e-26]",
      "[0.006234921065716915670562752 +/- 1.60e-28]",
      "[0.01308960218548903767423601 +/- 2.91e-27]",
      "[0.005414876266841701935866970 +/- 4.28e-28]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.2316140839830041
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack0_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 0,
  "lambda_polygon": 6,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.633",
    "0.668"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "2.000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "2.0000000000000004",
    "0.9999999999999998",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "5.551115123125783e-16",
    "1.0000000000000004",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.005797291682339424",
      "0.0055833002869291205",
      "0.043176212301473234",
      "0.006184839557675862",
      "0.014857583546440851",
      "-6.225033966280971e-06",
      "0.0020820403937475878",
      "-0.0003454101972262184",
      "0.0013507665008574245",
      "0.0011778675858912556",
      "-7.650342985606145e-05",
      "-0.0007700746487343222",
      "8.25343208255469e-05",
      "-0.006951037350034469",
      "-0.0005304069048966917",
      "-0.000202842317616581",
      "-0.0035314381835507692",
      "2.385333636556773e-05",
      "0.001886817985583721",
      "0.00011717656984156802",
      "-0.0001258050802265856",
      "0.0005295813229259908",
      "-0.002861354875198187",
      "0.014725016438958332",
      "-0.0013793900721326001"
    ],
    [
      "0.00575350042278677",
      "0.00555782763645435",
      "0.037853251383557815",
      "0.00615912228435731",
      "0.014167262813487576",
      "-1.799734856129516e-05",
      "0.0015946235239845089",
      "-0.000408152746884441",
      "0.0012407768025266476",
      "0.001013340749354823",
      "-3.14739677757629e-05",
      "-0.0006834055040840131",
      "-0.0003071816330744123",
      "-0.007395247608324264",
      "-0.0006599576944142559",
      "-0.00017300755205032752",
      "-0.003284960714470106",
      "3.883757790244319e-05",
      "0.0017555697659229084",
      "6.522372630499416e-05",
      "-0.00011158066901077045",
      "0.0004156991724716349",
      "-0.0029392170333409117",
      "0.01271912068179017",
      "-0.0015828613373399377"
    ],
    [
      "0.0062200553399229955",
      "0.005917360735604574",
      "0.07005500394928317",
      "0.007129982059677561",
      "0.021872125817630206",
      "6.953354737757984e-07",
      "0.0033764849657279463",
      "-0.0006891540724053145",
      "0.002324664957644102",
      "0.002246883855626256",
      "-0.00011136537388429038",
      "-0.0013923238100193073",
      "0.000401436556946371",
      "-0.012830547540916852",
      "-0.001211926229756041",
      "-0.00037365866786184056",
      "-0.006172518898076097",
      "-1.4979229676187155e-06",
      "0.0032860119367344887",
      "0.00010525628899334749",
      "-0.0002716428986170545",
      "0.000991974299927176",
      "-0.005745473217369778",
      "0.024619481414334034",
      "-0.0026165940920915686"
    ],
    [
      "0.006785744903080351",
      "0.005917415195344371",
      "0.11279131691143174",
      "0.0073126682902669386",
      "0.03081239448602257",
      "4.446271499759533e-05",
      "0.005899183866445762",
      "-0.0010376562696271532",
      "0.0036098069402796364",
      "0.002690469104679864",
      "-0.00012919838641932177",
      "-0.0014713093277376034",
      "-0.00014804271858090426",
      "-0.020540368921023122",
      "-0.002383717785635081",
      "-0.00043134829205109345",
      "-0.010297572771030154",
      "-0.00010389561910725974",
      "0.005136244249679175",
      "-3.986911830448242e-05",
      "-0.0003611488825873359",
      "0.0012462798654120572",
      "-0.008728891306105728",
      "0.042220267463311714",
      "-0.0035152272508845923"
    ],
    [
      "0.005622947716845382",
      "0.005539025886350938",
      "0.028667914906318953",
      "0.006010938498694184",
      "0.011933189425861548",
      "-2.3172062980878702e-05",
      "0.0012069485427881046",
      "-0.0002972765033918475",
      "0.0009357203386544281",
      "0.0007458968044811758",
      "-2.4514661503850526e-05",
      "-0.0005688934344471942",
      "-0.00012079325218474323",
      "-0.004907998502107749",
      "-0.00039005167838294",
      "-0.00013503292130416104",
      "-0.0023018918790373233",
      "4.4894601456721485e-05",
      "0.0013112919885099133",
      "-7.500428385453682e-08",
      "-9.156265214426531e-05",
      "0.00030291853948884883",
      "-0.0018591493150593521",
      "0.009211296757287586",
      "-0.0011954571782502098"
    ],
    [
      "0.04604007126370366",
      "1.4326473673902989",
      "6.884507388121242",
      "0.08852314431852921",
      "0.8113043967302064",
      "-0.2167561078256788",
      "-0.21547509717092106",
      "0.021626242880598296",
      "0.1053742738812036",
      "1.160444804969263",
      "-0.23613364483286328",
      "-0.3972180470839778",
      "-0.0888022337302323",
      "-2.0217714364613055",
      "0.002353166503684978",
      "0.05642364868389959",
      "-0.36899012225252625",
      "-0.02091922149931304",
      "0.14499955422000546",
      "2.007958043811752",
      "0.03496069849957237",
      "-0.9155371191448732",
      "0.01888059474149678",
      "0.0851836950099712",
      "0.11737251934132127"
    ],
    [
      "0.006406413395902532",
      "0.006330735230016495",
      "0.10075674734951925",
      "0.00883921892590914",
      "0.023871691559876083",
      "8.434403453257855e-07",
      "0.004308914433645136",
      "-0.0008846748251506315",
      "0.002664199023312498",
      "0.001475712994774102",
      "-5.372437847489387e-05",
      "-0.0010158379576668784",
      "0.004984407047367123",
      "-0.013615847657100664",
      "-0.00185518077817987",
      "-0.00022229105242545138",
      "-0.007342876047999278",
      "-0.00019251969656019745",
      "0.003777940614147008",
      "-0.0024796055082548702",
      "-0.0005387712021914429",
      "0.000632817177045384",
      "-0.00693631300600392",
      "0.028925154285467963",
      "-0.0029405617735584776"
    ],
    [
      "0.0059112813327539815",
      "0.005708820369491448",
      "0.04972699686279326",
      "0.006488816221091971",
      "0.016699243830660723",
      "-5.618321898741552e-06",
      "0.002096502815957166",
      "-0.0005476725551447804",
      "0.0015944419089064855",
      "0.0011980288738254196",
      "-6.754165946363712e-05",
      "-0.0007969256725884699",
      "-0.00018010565729161443",
      "-0.009726029985158806",
      "-0.0009712236519076651",
      "-0.0002059693088997395",
      "-0.004307846495841905",
      "2.1226281361610656e-05",
      "0.00227169105828535",
      "-0.00028760194487320205",
      "-0.00014186335766939778",
      "0.0005659144778093496",
      "-0.00402357583345978",
      "0.01652866219581311",
      "-0.002037785514425564"
    ],
    [
      "0.006141593697393344",
      "0.006294603647021774",
      "0.05355273998811025",
      "0.007550226673810225",
      "0.021946937308159747",
      "-0.00012565417248466845",
      "0.0019125741938143773",
      "-0.0007515477472622024",
      "0.002270689285844304",
      "0.0015704175006462468",
      "-0.0001892713108931292",
      "-0.001831219135063493",
      "-0.0010161163091304542",
      "-0.012579230761840839",
      "-0.0001323371263984903",
      "-0.00038641602198032337",
      "-0.004908725027463735",
      "0.00035664119734624497",
      "0.003122840384782651",
      "-9.5243746358082e-05",
      "-0.00022341881127936099",
      "0.0007541792555854901",
      "-0.004332503643822507",
      "0.01794951321263309",
      "-0.0037547055677725483"
    ],
    [
      "0.027228976651836857",
      "0.00693556201302293",
      "1.8798193720245138",
      "0.011900534207616206",
      "0.3370904647827625",
      "-0.0010768722425609201",
      "0.13762748148434953",
      "-0.00628038056928427",
      "0.05006491981339496",
      "-0.017633549817623325",
      "-0.0005064729042754325",
      "0.0015247297830358938",
      "0.0022925886567079857",
      "-0.1409248716464189",
      "-0.02768715384336525",
      "0.001404583176681716",
      "-0.14435197919677717",
      "-0.0045318288786262715",
      "0.06914174072339642",
      "-0.007684829659181617",
      "4.7422635503334175e-05",
      "-0.006291654746858384",
      "-0.07303556544608256",
      "0.7576417391503902",
      "-0.010302062590716678"
    ],
    [
      "0.00564909378419081",
      "0.0055610914609685504",
      "0.031749962738279874",
      "0.00603457495460607",
      "0.012401692269489948",
      "-1.4782331647854758e-05",
      "0.0015077864089295457",
      "-0.0002516438719004437",
      "0.0010061297552543084",
      "0.0008391972580733878",
      "-6.886141032479156e-05",
      "-0.0006357032710717569",
      "9.280438558826385e-05",
      "-0.004563853875573051",
      "-0.00024567426243637095",
      "-0.00015600641749634875",
      "-0.0024335750123944213",
      "4.906724367694188e-05",
      "0.001394088052975184",
      "2.6045279444145723e-05",
      "-0.00010755466653504686",
      "0.00038315310287794527",
      "-0.0017419020838813394",
      "0.010422008587422706",
      "-0.0010889208885033882"
    ],
    [
      "0.007214854329775142",
      "0.006273206162734341",
      "0.11317894764593205",
      "0.008090399220088813",
      "0.040463670785280265",
      "-0.00012060660655964407",
      "0.0073124393649568",
      "-0.0008240144635285002",
      "0.004979456112245941",
      "0.004150554547044456",
      "-0.0003594998962949899",
      "-0.003301813156938196",
      "-0.0016569621655971303",
      "-0.018129467274846395",
      "0.0005952255669603245",
      "-0.0008321708846990033",
      "-0.010858763894877528",
      "0.0005872538596744093",
      "0.006655267972067908",
      "0.002056388763572745",
      "-0.0003847075313125772",
      "0.001858522268064553",
      "-0.003978083276648214",
      "0.050300360075125644",
      "-0.004715183633238942"
    ],
    [
      "0.005725184410977892",
      "0.005653969011195079",
      "0.04025711896662167",
      "0.006404538394328994",
      "0.013601602674784101",
      "-1.9937341131858095e-05",
      "0.001820047209421347",
      "-0.0003008119262251348",
      "0.0011786666470287824",
      "0.0009677238094468516",
      "-7.349882454581806e-05",
      "-0.0007000901174871703",
      "0.0007450833461055181",
      "-0.005601662683889797",
      "-0.0003631673389484716",
      "-0.00016429216906356585",
      "-0.0029616579996161285",
      "1.8365781608012038e-05",
      "0.001631885446356092",
      "-0.00018726487624662542",
      "-0.00010463079811292913",
      "0.0004186184223372624",
      "-0.0025047464234569947",
      "0.012370038506891537",
      "-0.0012436463261223385"
    ],
    [
      "0.00958628446020131",
      "0.009099152218964825",
      "0.41128410965092044",
      "0.015385834668913405",
      "0.06824777778357596",
      "0.0020490511204947883",
      "0.01787509595044128",
      "-0.004024041286211332",
      "0.00858179498855714",
      "0.016389905702621086",
      "-0.0023815735786811977",
      "-0.001174929469879775",
      "0.0163898040010765",
      "-0.07658676055201703",
      "-0.015473480962239567",
      "-0.0012806719230704763",
      "-0.034644230503672685",
      "-0.002792118654124365",
      "0.013997856544794574",
      "-0.018110665638695678",
      "-0.0035153535836466433",
      "0.009416115426695633",
      "-0.04909079315190389",
      "0.1208732605885518",
      "-0.008809691110261798"
    ],
    [
      "0.04827637065791898",
      "0.0187125894198639",
      "2.6371730940936366",
      "0.062431699842889876",
      "0.6642282821248655",
      "-0.01136360370241634",
      "0.10039606953994033",
      "-0.0388782101436118",
      "0.10004556261321856",
      "0.11523595535522617",
      "0.022583629278540043",
      "-0.08484991681554395",
      "0.11490600611787256",
      "-0.7666558828122813",
      "-0.17248213823758865",
      "-0.018496556964696174",
      "-0.31761071379094485",
      "-0.026670232526929967",
      "0.1353213903211849",
      "0.1232308821569397",
      "-0.00814569737119023",
      "0.008315957024557688",
      "-0.3468181565346105",
      "1.053843366170811",
      "-0.060489751433855536"
    ],
    [
      "0.00863968822472252",
      "0.006767985656794189",
      "0.262974061988477",
      "0.010341629026122115",
      "0.05780666334146872",
      "-6.304138416807059e-05",
      "0.016442723856676233",
      "-0.0017041857924103702",
      "0.007749772910804666",
      "0.00392284116769783",
      "-0.00017927394453536935",
      "-0.0025802943779620847",
      "0.005058043520488267",
      "-0.030699473977620833",
      "-0.005174431754328758",
      "-0.0006272977334252862",
      "-0.02125272293984096",
      "-0.0007807025577780926",
      "0.01078925043068008",
      "-0.0004354869531625605",
      "-0.00031870220250010455",
      "0.001630924735129423",
      "-0.01767483148774609",
      "0.09756971445713866",
      "-0.004479427977024912"
    ],
    [
      "0.006018162056086974",
      "0.005927902178918421",
      "0.0546862626497277",
      "0.006787161240498303",
      "0.018779716114660203",
      "-6.590221301708266e-05",
      "0.002717827678916991",
      "-0.0005117812892589835",
      "0.0018955752859881562",
      "0.0014425821700832365",
      "-5.9640623638359756e-05",
      "-0.0012084800225334886",
      "-9.604088537404057e-05",
      "-0.008859013270691838",
      "-0.00048145140770159035",
      "-0.00026809973993923184",
      "-0.004541797705845875",
      "0.00011650992493801678",
      "0.0026253121308791464",
      "9.586921013317143e-05",
      "-0.00016479529722853697",
      "0.0005533034808192401",
      "-0.003172515811091439",
      "0.019324040401666034",
      "-0.0022066376594916453"
    ],
    [
      "0.007464652039768183",
      "0.006183823741025966",
      "0.1318975863323792",
      "0.007428027841191936",
      "0.042776634578950715",
      "-7.89043781596382e-08",
      "0.007760909319324541",
      "-0.0014318217226512383",
      "0.005303499222807197",
      "0.005663341540178843",
      "-5.832746706838424e-05",
      "-0.003055048268369674",
      "-0.003059028571500184",
      "-0.027833840908455164",
      "-0.0027591171777049442",
      "-0.000875673652904497",
      "-0.01382459706115157",
      "7.654534207045229e-05",
      "0.007430143879246815",
      "0.00189189374266487",
      "-0.0004802841333720106",
      "0.0022275090258401698",
      "-0.009133728843865712",
      "0.058016103366191445",
      "-0.005153456947729363"
    ],
    [
      "0.006245433370074372",
      "0.007184762447842321",
      "0.10617576270858664",
      "0.009171248235083052",
      "0.022197557846774692",
      "2.3673231355009103e-05",
      "0.0030264803532110943",
      "-0.0009310150898268851",
      "0.0022939273751514983",
      "0.002469572480935392",
      "-0.0002659524402596183",
      "-0.0013964649857049608",
      "0.004549571968662028",
      "-0.01776073054295378",
      "-0.0017956630018989412",
      "-0.00027159145866636987",
      "-0.00694472425733933",
      "-0.00017235299728354504",
      "0.003344130369795419",
      "-0.0037846363623180003",
      "-0.00033479961875343075",
      "0.001105516609980577",
      "-0.00987503830300281",
      "0.02330309765703473",
      "-0.003390526271071868"
    ],
    [
      "0.016396455016864698",
      "0.009710483000551997",
      "0.8610854905434512",
      "0.021130152425867053",
      "0.17911235243943494",
      "0.0019962320482966203",
      "0.03405934953052102",
      "-0.010343563097999295",
      "0.024279078772753447",
      "0.04623675705230503",
      "0.0005392023349827873",
      "-0.012093850878218357",
      "0.01919862280641166",
      "-0.21921684003879371",
      "-0.0398188925189214",
      "-0.004863470181546912",
      "-0.08875470494453867",
      "-0.005597077816211114",
      "0.03664221522883907",
      "-0.005140905504538858",
      "-0.005120795620680736",
      "0.017720738990340205",
      "-0.10172684616501716",
      "0.3027717187270112",
      "-0.022404835700834336"
    ],
    [
      "0.2431042397150951",
      "8.503037657042244",
      "1.7315902117885944",
      "3.6840499433619587",
      "4.154052981750909",
      "1.0240581123735124",
      "0.3882828923034929",
      "0.730086776101353",
      "0.7798431144095657",
      "0.6050461007179522",
      "4.774099675054805",
      "2.9927267664440382",
      "1.5040092153824203",
      "2.350498648347948",
      "3.3399916896532336",
      "-0.05842240017146601",
      "0.35562255599879233",
      "0.37192805863309963",
      "0.5914364935956862",
      "0.7266116698177572",
      "1.1026050380502146",
      "2.0775492974400356",
      "0.03721178100787308",
      "-0.10160381983753174",
      "0.2763882244559373"
    ],
    [
      "0.006242717816058582",
      "0.0055544854991823435",
      "0.07710872359049645",
      "0.006558513996699013",
      "0.022017113007454646",
      "5.3536106243553835e-05",
      "0.003390249593824136",
      "-0.0008720765256067458",
      "0.0023062322768083697",
      "0.0019691252037921034",
      "-6.75551299865152e-05",
      "-0.0007984166558934483",
      "-0.0010078813881311554",
      "-0.01703944518507339",
      "-0.0021525037001845055",
      "-0.0002555291043713264",
      "-0.007318264696788466",
      "-9.758533297404979e-05",
      "0.003402765755134838",
      "-0.000205087045662673",
      "-0.00022169457552220285",
      "0.0008279244369014085",
      "-0.0070960723713808325",
      "0.027639600964421685",
      "-0.0028240066025280054"
    ],
    [
      "0.005669083188719804",
      "0.0056234322070531475",
      "0.03194546557513005",
      "0.0061440128955748356",
      "0.012751974350548692",
      "-8.393072878455882e-06",
      "0.0014355213768083945",
      "-0.00029690571386533076",
      "0.001051149394124431",
      "0.0008406962373403859",
      "-6.151962748864143e-05",
      "-0.0006063778211096616",
      "-1.1388970032434474e-05",
      "-0.004968774165688112",
      "-0.00025816131728087206",
      "-0.00014966186853981598",
      "-0.0024810153431160894",
      "7.317940133516519e-05",
      "0.001462854521288701",
      "-0.0001749529966362864",
      "-9.440993505407884e-05",
      "0.00040319901575656134",
      "-0.0018648680585650387",
      "0.010294953847658066",
      "-0.001297937020038397"
    ],
    [
      "2.9413458631545666",
      "9.311810682002093",
      "12.023561171682163",
      "1.5720836614360028",
      "1.6002288851989328",
      "-1.583862345550997",
      "5.322469020026857",
      "-1.5161815856955216",
      "-0.7532659478157053",
      "-6.39784747822034",
      "3.2627178031019555",
      "-2.3074121659077402",
      "-3.719970336058457",
      "-0.8422091953189497",
      "-0.5018446557482752",
      "4.9438189687653535",
      "-2.2380840173423024",
      "1.443096609984355",
      "-1.4887507383499368",
      "-7.883059303964369",
      "1.6891863066009558",
      "2.2584341861180777",
      "1.3001195493846105",
      "-3.1150036531550986",
      "1.0120256497830227"
    ],
    [
      "1.7164616131096955",
      "26.355228055954043",
      "20.71140708285687",
      "7.090556739457747",
      "6.184505548149667",
      "-6.4422595016754265",
      "3.145234834837878",
      "-1.5487889521101232",
      "-2.241961766412867",
      "-13.458117566335996",
      "5.282735808756993",
      "9.768628190806831",
      "-3.395793031854558",
      "-8.40353866048535",
      "-0.5128152952573186",
      "0.3532216860712757",
      "-2.210637209690561",
      "2.7577868107262375",
      "-0.5410880549199795",
      "3.2556235719010784",
      "-11.01738292845373",
      "4.508032770749947",
      "0.76131357109953",
      "-2.0205653749756216",
      "3.7001723750275777"
    ],
    [
      "0.324785703277727",
      "10.519670179276806",
      "16.18098858180067",
      "0.8652849198965957",
      "1.2571039114055815",
      "0.9553783464088555",
      "2.2445068313508583",
      "0.40282848670218774",
      "0.5593471851941344",
      "7.799869335448963",
      "-0.19588339256202106",
      "2.307594621019924",
      "2.742513556489247",
      "3.993584508732089",
      "0.6681681068524497",
      "1.5076638020923812",
      "0.2025794640194927",
      "-0.25333591375636416",
      "0.19519346800719498",
      "-10.315828497019538",
      "-2.83551149723745",
      "-2.0658312955319524",
      "-2.1977354490968666",
      "0.841274167414857",
      "0.597820083065638"
    ],
    [
      "0.006586008024534077",
      "0.005639656399850367",
      "0.10235312788380993",
      "0.006852207913230133",
      "0.027806931470917517",
      "3.769499648534408e-05",
      "0.0045827593581802065",
      "-0.0011201829868012572",
      "0.003104536171093006",
      "0.003557064490112404",
      "-1.6923608392510938e-05",
      "-0.0015688909218527479",
      "-0.0008990188592639691",
      "-0.02336693557127597",
      "-0.0030869647618728645",
      "-0.0004725941765201041",
      "-0.010011370427299044",
      "-0.0002118983947453196",
      "0.004562112301145088",
      "0.000714678342630097",
      "-0.0003885844611076508",
      "0.0012731426962795415",
      "-0.009720255143935205",
      "0.037791725761087934",
      "-0.003438107650134665"
    ],
    [
      "0.005973314830821701",
      "0.005664910764960903",
      "0.05584014237175744",
      "0.006296546402093906",
      "0.01775298866025021",
      "9.863468357629959e-06",
      "0.0027348019667646118",
      "-0.0004740023815613464",
      "0.0017549999523421987",
      "0.0015850930777195006",
      "-4.76260932401935e-05",
      "-0.0008674603624849753",
      "-0.0001793785521690201",
      "-0.00976797875731931",
      "-0.0008862156165891562",
      "-0.00024125702150966678",
      "-0.0048239752756739475",
      "6.315160211886367e-06",
      "0.0024752446922265137",
      "7.575647213911942e-05",
      "-0.00015734397212811678",
      "0.0006709483834340601",
      "-0.0036489064384943246",
      "0.019969532934713465",
      "-0.0017506666750249365"
    ],
    [
      "0.005878613267928122",
      "0.0056578126731383965",
      "0.04903789143640471",
      "0.00627696741224249",
      "0.016206786203967",
      "5.3454739730179285e-06",
      "0.002413607038081182",
      "-0.0003760108573784071",
      "0.0015457375340832402",
      "0.001500721823178487",
      "-6.510276496146284e-05",
      "-0.000847442788732485",
      "0.00015822959882101555",
      "-0.007848097587143296",
      "-0.000585993106278906",
      "-0.0002310718536409545",
      "-0.004037784560340496",
      "2.3682786608381287e-05",
      "0.002152055511029463",
      "1.7706875175011962e-05",
      "-0.00013370144263208914",
      "0.0006488339711736117",
      "-0.0030000899597197946",
      "0.017011444038572566",
      "-0.0014836625500293406"
    ],
    [
      "2.0063252562299283",
      "5.278286155466281",
      "13.948059493246298",
      "7.84332608017994",
      "3.8410548234219797",
      "0.5241462107899117",
      "1.3688444809158786",
      "0.18402731295370517",
      "-0.6772562548904787",
      "5.61613451669026",
      "-5.602130391033527",
      "-0.5354022692998833",
      "-5.0595650780000545",
      "-3.2634502289387473",
      "-0.6337598879098567",
      "-3.103421206534355",
      "-4.089385727328104",
      "3.4392289463731425",
      "0.44494000542447654",
      "1.3163067195795015",
      "1.8137702200703105",
      "-1.7286184601170982",
      "0.4525127801229859",
      "0.4756970674910485",
      "0.991743280007719"
    ],
    [
      "0.13267684434616836",
      "12.07881666286242",
      "9.475159211791665",
      "1.0466659018410125",
      "1.5299473996817057",
      "1.1462899899735357",
      "-0.006785271535702441",
      "-0.2945620480781159",
      "-0.089179857192158",
      "-1.4013980702491953",
      "-3.0470319042511456",
      "-1.3303651942033252",
      "1.5132867800615206",
      "-2.4369426461774624",
      "0.10532362531900939",
      "0.03406474523883013",
      "-0.9469267799961617",
      "-0.08875599136791966",
      "0.3951468059265335",
      "-10.232972052388293",
      "-1.324747979778104",
      "3.475770563570362",
      "-2.166246305068371",
      "-1.2368791326712687",
      "-1.1732524267643352"
    ],
    [
      "0.005626764089222035",
      "0.005532317520316572",
      "0.031951737312507854",
      "0.0060897272873183415",
      "0.012002099261979596",
      "-4.6562072924276e-06",
      "0.0013483877147906706",
      "-0.0002783116518050032",
      "0.0009382075197261229",
      "0.0008752911072619657",
      "-7.114455574671057e-05",
      "-0.0005753749751518768",
      "0.0002051818973361743",
      "-0.005104801967882986",
      "-0.0003844504734425186",
      "-0.00014580939371341387",
      "-0.002446569123218137",
      "2.1862766093788798e-05",
      "0.0013257951657206475",
      "-9.818294043707193e-05",
      "-0.00010902239745564007",
      "0.00039148377471776393",
      "-0.00220955754323971",
      "0.00980560943575241",
      "-0.0011267454885708294"
    ],
    [
      "0.005692116681632703",
      "0.005536787146155846",
      "0.03308507426937981",
      "0.0060573493646653934",
      "0.013077190344688894",
      "-1.1195697082267267e-05",
      "0.0014379968665054555",
      "-0.00036121401161283835",
      "0.0010884835318352825",
      "0.0009968742620864337",
      "-3.8442504870442906e-05",
      "-0.0006428557531415985",
      "-0.0003148950411426827",
      "-0.0062403538353220924",
      "-0.0005797740653114807",
      "-0.00016495047202567167",
      "-0.002845948800300928",
      "2.9522777263385378e-05",
      "0.0015474554559360134",
      "8.712558556607029e-05",
      "-0.00011070831173843845",
      "0.0004091531972140386",
      "-0.0024091707543738884",
      "0.011225602197441559",
      "-0.0013765276408175798"
    ],
    [
      "0.005791817869607351",
      "0.00568696333168304",
      "0.04256493116149704",
      "0.006189474790053106",
      "0.014885450813597144",
      "-4.786282607983201e-06",
      "0.002066768341944411",
      "-0.0003190948159739288",
      "0.0013507321024615903",
      "0.0013379926103679284",
      "-6.82679052040232e-05",
      "-0.0008438429464489007",
      "6.953856440124587e-05",
      "-0.006606763579393029",
      "-0.0003702725274835624",
      "-0.00021893492611823695",
      "-0.0034207327049340075",
      "5.160373550793313e-05",
      "0.001875502262006472",
      "7.203611677115419e-05",
      "-0.00013416410255176288",
      "0.0005805459600723024",
      "-0.0023038190830668463",
      "0.014614379321759558",
      "-0.0013479787872819602"
    ],
    [
      "0.2462866038192714",
      "0.3169828532331529",
      "20.271128827367317",
      "2.6424401511086986",
      "2.1105612610034745",
      "-0.12295423471498336",
      "1.2654935721991223",
      "-0.7342219585195677",
      "0.17557173510494034",
      "0.8142713535001512",
      "0.39676932624185957",
      "0.3694199363078697",
      "-4.285842573540158",
      "1.9017948766164368",
      "-0.45937310515883445",
      "0.17683380413594882",
      "0.7147449652300051",
      "-0.07172327275803057",
      "0.6457083023670197",
      "-1.8735649425717333",
      "0.7541479159703609",
      "-0.29665041790918556",
      "3.7517204526402437",
      "4.213433622738689",
      "-1.7893171778182708"
    ],
    [
      "0.17377732815285496",
      "15.961779643995051",
      "2.143125131049052",
      "3.6669232174288235",
      "3.0873762936788864",
      "-0.23523434722893027",
      "0.3774181188400578",
      "-0.14051004591841737",
      "0.44806268824276946",
      "-3.956194587668358",
      "3.809307171654241",
      "-1.2985036702999997",
      "-1.981601206230764",
      "0.3540209756083703",
      "0.7013811600522929",
      "-0.015785739380276907",
      "-0.1598540770397127",
      "0.07160058185506303",
      "0.5003574298919415",
      "-1.7264841761670537",
      "6.341634077992772",
      "1.777591297034313",
      "-0.9435468485360794",
      "0.9260626185436871",
      "0.2138801394558292"
    ],
    [
      "0.006455329847608346",
      "0.006045065519727609",
      "0.08823798731785126",
      "0.007295461362241618",
      "0.025166107838476198",
      "-1.429979652706756e-05",
      "0.004796071262693667",
      "-0.0007765236698968595",
      "0.0028481001148975863",
      "0.0016871200323064562",
      "-7.871479833958658e-05",
      "-0.0011960061513872809",
      "0.0005446143295560864",
      "-0.013519277342113252",
      "-0.0015130063949007546",
      "-0.0002957251641514241",
      "-0.007524374540801711",
      "-5.207092722530002e-05",
      "0.003992937738891724",
      "-0.00032894679385234735",
      "-0.00023460759965078615",
      "0.0007696405048607852",
      "-0.005658158302183042",
      "0.03228795341784384",
      "-0.00270031764722361"
    ],
    [
      "0.005641063348909593",
      "0.005515391525058871",
      "0.033783594357901",
      "0.0060672749543881",
      "0.01196042452102295",
      "-3.991543584947204e-06",
      "0.0015288027344317163",
      "-0.00028109313894100676",
      "0.0009539916765718427",
      "0.0007522823420661793",
      "-2.6326720392732248e-05",
      "-0.00045417345826845025",
      "0.0004130217205028666",
      "-0.004887446638480207",
      "-0.0005449197389489568",
      "-0.0001143745101452064",
      "-0.0025535210027693234",
      "-2.539267653413312e-05",
      "0.0013455046066999298",
      "-0.00017187956644207922",
      "-8.51225377266011e-05",
      "0.00031074385597665104",
      "-0.0021780225491653316",
      "0.010546790091805057",
      "-0.0009821403683217018"
    ],
    [
      "0.005608525464134963",
      "0.005476047096774186",
      "0.030316644560857302",
      "0.005861574379248985",
      "0.011557987434508508",
      "-5.2824711760529585e-06",
      "0.0014162130442200512",
      "-0.00024053197740505093",
      "0.0008922120113461367",
      "0.0007859445851506678",
      "-2.6154806684081568e-05",
      "-0.0004810163021563029",
      "4.7106633349111694e-05",
      "-0.004468615833852624",
      "-0.00041450372304123906",
      "-0.0001247313821455667",
      "-0.0023362426383774356",
      "3.5168936054661203e-06",
      "0.0012524904455847735",
      "4.167325001248483e-05",
      "-8.007718372441117e-05",
      "0.00032123578883892345",
      "-0.001763917633025864",
      "0.009887129059908049",
      "-0.0008960199664789045"
    ],
    [
      "0.005587961380850889",
      "0.00548771973622289",
      "0.03002092678355801",
      "0.005887245922399718",
      "0.01119938136864493",
      "-5.601799722939422e-06",
      "0.0013209709249400268",
      "-0.00022639789338209086",
      "0.0008442030036402043",
      "0.0008070295911698258",
      "-1.573700440701647e-05",
      "-0.0004671372795112515",
      "0.0002822009921438828",
      "-0.0043711283809263835",
      "-0.000421730865835569",
      "-0.00012021124550106496",
      "-0.00224041138132484",
      "-1.0868025447915898e-05",
      "0.0011802482588501649",
      "-1.7202396132460715e-05",
      "-7.136901507415629e-05",
      "0.00031580632079578476",
      "-0.0017726094672297853",
      "0.009313419805834423",
      "-0.0008179434432754132"
    ],
    [
      "0.005693298272911203",
      "0.0055797264858410064",
      "0.03527334270256105",
      "0.0060789754513326895",
      "0.013089111493145148",
      "-9.935610075434609e-06",
      "0.00157662543851031",
      "-0.00031770629574874424",
      "0.0010974622027140873",
      "0.0011058344874848504",
      "-3.861784521164771e-05",
      "-0.0006783659815560975",
      "1.9291367459670008e-05",
      "-0.0058834809596828375",
      "-0.0004978865218552644",
      "-0.00017373258716772195",
      "-0.002839134239269093",
      "2.020479833372379e-05",
      "0.0015432326377215026",
      "2.6921097621949575e-05",
      "-0.00010548657826199314",
      "0.0004476163423929319",
      "-0.0023073815625439284",
      "0.011576534476857499",
      "-0.0012287775583529935"
    ],
    [
      "0.006109428500084964",
      "0.005983511393415306",
      "0.05884175064695058",
      "0.007277546589303837",
      "0.020181798451164926",
      "-1.627996375997026e-05",
      "0.002462657470207597",
      "-0.0007456795799143011",
      "0.0020586616539050822",
      "0.002201015945496775",
      "-9.042740831073426e-05",
      "-0.0013312165862601865",
      "2.282579641023433e-05",
      "-0.012259050570569455",
      "-0.0011058860554760588",
      "-0.0003370910275692735",
      "-0.005279956564426303",
      "5.763650312998582e-05",
      "0.0029400108941725444",
      "-0.00037069364127151143",
      "-0.0002290017494327194",
      "0.0009062811176750522",
      "-0.005119761285771605",
      "0.019817160322095885",
      "-0.0028937292890942024"
    ],
    [
      "0.8252162547379239",
      "13.656016311117913",
      "4.637397954134596",
      "8.099893773141115",
      "2.2290935968955807",
      "-1.3010425349586792",
      "0.6621292828987582",
      "1.08082123365903",
      "0.2032322697981272",
      "-5.980282901413128",
      "5.885045658020606",
      "1.5084060378355855",
      "-0.9418839360042693",
      "-1.463460703848777",
      "1.5511513740205518",
      "2.24478606990633",
      "-0.5487905874565434",
      "2.105871315001633",
      "0.8339771171585341",
      "-3.5569323876430503",
      "-7.358422069473443",
      "0.6371962733951988",
      "3.9761687373657897",
      "-0.9592119492637947",
      "1.3952745275467695"
    ],
    [
      "0.09646339860990168",
      "5.735751043875852",
      "0.3344144134785379",
      "1.2115333764747516",
      "0.9455396846482715",
      "0.450019796917601",
      "0.04497180339242673",
      "-0.06724882942179",
      "0.16151845281424895",
      "0.4533237943010018",
      "1.6377317253044077",
      "2.192916072383704",
      "0.13251390111976183",
      "0.09431656452317363",
      "0.7118643231116795",
      "0.5378129012227684",
      "0.011030504686751494",
      "0.3147157098306567",
      "0.2432782122445038",
      "-0.006649575535301945",
      "2.043122223950916",
      "0.2579824135550131",
      "0.1403760535188684",
      "0.12765637288946377",
      "-0.7234408925525182"
    ],
    [
      "0.007334523657011149",
      "0.008063968746603964",
      "0.07082003263346279",
      "0.012080049975082366",
      "0.04542202883834728",
      "-0.0004992423551380688",
      "0.0019809269865973494",
      "-0.0016744978313880453",
      "0.005544909399076362",
      "0.002197358806330723",
      "-0.0006102641036680814",
      "-0.005647343938086405",
      "-0.0008878964533414355",
      "-0.020545747224440688",
      "0.00238035502644716",
      "-0.0011798413271608935",
      "-0.007342370331559705",
      "0.001577358901058447",
      "0.007205321626059241",
      "4.273330551558834e-05",
      "-0.0010054547979498646",
      "0.0017559468189891543",
      "-0.007281732522416785",
      "0.02400074923654027",
      "-0.010763151349095688"
    ],
    [
      "0.0060886167468335835",
      "0.006037990588256343",
      "0.047398433662239996",
      "0.0068449225431529296",
      "0.020665362139699283",
      "-0.0001200081791529336",
      "0.002399339595624705",
      "-0.0005546552186884604",
      "0.0021457007336451624",
      "0.0016308290044861602",
      "-0.00012565593402331032",
      "-0.0018225114154033532",
      "-0.0009318378254611599",
      "-0.009163460797487435",
      "-2.4370665648920114e-05",
      "-0.0004098683787673037",
      "-0.00440677329514797",
      "0.00030250532803835847",
      "0.0029077238185136103",
      "0.0008511996990683505",
      "-0.00026943281629727007",
      "0.0007182089671474947",
      "-0.0028796010520686865",
      "0.01844889452173781",
      "-0.0028663757717067675"
    ],
    [
      "0.005981607938574224",
      "0.005613598324228468",
      "0.06301120965791743",
      "0.00646289535518524",
      "0.017971023053177937",
      "6.100494240069648e-05",
      "0.0023935585931198103",
      "-0.0006422011921444373",
      "0.0017298997769980688",
      "0.0014372046559947356",
      "-0.00011450241430889719",
      "-0.0006059531116343796",
      "-0.00026902046024786626",
      "-0.013451554723161948",
      "-0.0014239910104300888",
      "-0.0001969588348452645",
      "-0.005538638636638289",
      "-4.0304072514956495e-05",
      "0.002547447956972821",
      "-0.0006545449669125465",
      "-0.0001902296368696317",
      "0.0007289990183106922",
      "-0.005530856835567925",
      "0.02030776627624637",
      "-0.0022381278296927324"
    ],
    [
      "0.006306873537975876",
      "0.0055805925408654545",
      "0.08134651312443754",
      "0.00652873203742759",
      "0.023126772938881945",
      "4.042200421350289e-05",
      "0.003914533022412878",
      "-0.0008401889026846864",
      "0.0024736107017954466",
      "0.0017720316724075798",
      "-8.360713717033735e-05",
      "-0.0008270190079175864",
      "-0.0012348763105503337",
      "-0.016526271645374957",
      "-0.001937055745191632",
      "-0.0002527326912035214",
      "-0.0075644604871639085",
      "-5.450595299069058e-05",
      "0.0036100925129608596",
      "-0.00013817026732494304",
      "-0.00021907853107856772",
      "0.0007801790542299",
      "-0.006691279564161668",
      "0.02998644893645841",
      "-0.0028320070093310976"
    ],
    [
      "0.005832396235220946",
      "0.005555768538557694",
      "0.05284895947588229",
      "0.006225792435314578",
      "0.01512538389119792",
      "4.107479945310539e-05",
      "0.002316635263586775",
      "-0.00043981760927026717",
      "0.00137791935728074",
      "0.0007866735344839567",
      "-9.473595052750491e-05",
      "-0.0003642164635966219",
      "0.0002613005258995641",
      "-0.008820020418424232",
      "-0.0010054162851821952",
      "-0.0001132955579030923",
      "-0.004219011197835435",
      "-5.438501042603134e-05",
      "0.0019982344604671104",
      "-0.0007057683414994767",
      "-0.0001315067392233032",
      "0.00045604952138363563",
      "-0.003868938281415562",
      "0.016792923851546824",
      "-0.001482590386912672"
    ],
    [
      "0.005690319233102983",
      "0.005836231912992309",
      "0.035478042687818186",
      "0.006605440568404796",
      "0.013140974050463522",
      "-4.9894871277013746e-05",
      "0.001476681320375864",
      "-0.0003142667842225149",
      "0.0011109380523761083",
      "0.000449481475352105",
      "-8.615411874493171e-05",
      "-0.0007150562119701839",
      "0.0008162511483784517",
      "-0.004488420078147141",
      "-0.00010371980978402843",
      "-0.0001335029704782918",
      "-0.0024036393494335675",
      "9.479883915838977e-05",
      "0.0015181125041896547",
      "-0.0005026309768829515",
      "-0.00013659433169048237",
      "0.0002574769175886163",
      "-0.0019205864968277774",
      "0.010018111287641527",
      "-0.0014845961444873367"
    ],
    [
      "0.006637246459461781",
      "0.006743639701268177",
      "0.06928204863498932",
      "0.010432642864929158",
      "0.029911564748581226",
      "-0.00048619773392272994",
      "0.004984742322202453",
      "-0.0008058521445703271",
      "0.0035420444329186326",
      "-0.001722072335129748",
      "-0.00030495904466629767",
      "-0.002594395273390435",
      "0.003616496939295231",
      "0.0031680600074258055",
      "0.002784144130258893",
      "-0.0002915871311181544",
      "-0.0030645670525665707",
      "0.001140533944591136",
      "0.004615676008903016",
      "-0.001627985454463119",
      "-0.0009548806208112484",
      "-0.0006790631545978364",
      "0.0009504079329263112",
      "0.02191713858984407",
      "-0.006231294504600465"
    ],
    [
      "0.006686869276788284",
      "0.007028149313420738",
      "0.06751578342136026",
      "0.010762981429657703",
      "0.029210016898382134",
      "-0.0005571182076093983",
      "0.0023733539077920216",
      "-0.0017070984417841756",
      "0.003418560068617166",
      "0.0005324366438448566",
      "0.0004551794957329014",
      "-0.0028030253773032184",
      "0.0011705832126461312",
      "-0.014586956198621933",
      "-0.001940302915311182",
      "-0.00037780864492348315",
      "-0.006056039045393156",
      "0.00026322783290184883",
      "0.004703158601558309",
      "-0.0003969998150409221",
      "-0.00025514199159573355",
      "-0.000466746243726253",
      "-0.00728335944057112",
      "0.020781691944399425",
      "-0.006663643263565229"
    ],
    [
      "0.39260200015686914",
      "3.6977871002266016",
      "7.6364416112955364",
      "11.533561183784496",
      "3.431021805778311",
      "-0.9659795798351964",
      "-0.44674214192896905",
      "1.168595434051245",
      "-0.2139632362019932",
      "-1.095255698796583",
      "-2.532866207794507",
      "-0.8353422597381357",
      "-5.6417324542782445",
      "4.80116509857269",
      "-3.004110171570695",
      "-0.050512871963990166",
      "1.0972561555137625",
      "-1.1827401150555",
      "0.839991892845507",
      "-2.689971885477662",
      "0.8920107476541353",
      "-2.363799918577469",
      "1.81234406239495",
      "0.39599938380123345",
      "-0.6404692888908866"
    ],
    [
      "0.0080530661538708",
      "0.016607345227370323",
      "0.2478315490359319",
      "0.01970096245985598",
      "0.05484788696742222",
      "-0.00169214294425512",
      "0.0005348378542385099",
      "-0.001595476119656982",
      "0.007677768018415419",
      "0.03113075376316256",
      "0.005722852407541897",
      "-0.01372603522192231",
      "0.02876951888768897",
      "-0.059085316476134145",
      "-0.006242893059884351",
      "-0.0028244216086365796",
      "-0.018000146903472763",
      "-0.001835292857781082",
      "0.00861274248327846",
      "-0.0015136475580672076",
      "0.0036115142465922064",
      "0.0054253052227770165",
      "-0.00598284763778221",
      "0.05002958998497511",
      "-0.00037416317280145376"
    ],
    [
      "0.008447706827501726",
      "0.006732253759106316",
      "0.15314602277100528",
      "0.009387979522959116",
      "0.057696908605876854",
      "-0.0006855004486042816",
      "0.011670428257368148",
      "-0.002091774219369889",
      "0.007698329125440404",
      "0.0020974653010186303",
      "0.00037463310216635836",
      "-0.004277275365955224",
      "-0.004792096708775863",
      "-0.022118159989396615",
      "-0.002430930214532871",
      "-0.0007443902855484286",
      "-0.01524831981664421",
      "0.0005662384478712564",
      "0.010387465220508221",
      "0.003151366368062016",
      "-0.00035781759021072824",
      "-4.917717744421589e-05",
      "-0.008830212758978476",
      "0.0729344813257362",
      "-0.008501830061324798"
    ],
    [
      "0.006154210897384412",
      "0.005886625083456219",
      "0.05846936718814244",
      "0.006944831358908866",
      "0.020939145391621627",
      "-9.973689161730414e-05",
      "0.0021374227989882193",
      "-0.0008160837631256866",
      "0.00220330003099689",
      "0.002545452171526325",
      "9.083352792971443e-05",
      "-0.001626638296085047",
      "-0.00011064201408116552",
      "-0.014800111090279068",
      "-0.0017106112879075085",
      "-0.0003873535321817199",
      "-0.005868947716867892",
      "-2.5283990175250978e-05",
      "0.0030772696962935316",
      "0.0006812770599936847",
      "-0.00018514755817142226",
      "0.0007487552684288074",
      "-0.005607010556089136",
      "0.020728709452882126",
      "-0.0027984552185610838"
    ],
    [
      "0.0058490639610953455",
      "0.00561870932918979",
      "0.04021879992282958",
      "0.006232384144651385",
      "0.015810149643442555",
      "-2.4904230624698484e-05",
      "0.0017895634271430274",
      "-0.0004891596024938546",
      "0.0014713178736310865",
      "0.0014520871977779562",
      "-2.37456554795773e-05",
      "-0.0009122870219515106",
      "-0.0006897639299073765",
      "-0.00855357577401344",
      "-0.0007778486376617067",
      "-0.00023441108408533016",
      "-0.0037624226966534225",
      "5.8024334618531816e-05",
      "0.0020764212751605846",
      "0.0002416107121324449",
      "-0.00013255216470680134",
      "0.0005566811655486632",
      "-0.0031347936531815413",
      "0.014621359250550222",
      "-0.0018818403286582513"
    ],
    [
      "0.005821813966365004",
      "0.005657929055356887",
      "0.039699592725626426",
      "0.00622636459958721",
      "0.015453071489163781",
      "-1.5686247107594862e-05",
      "0.001771958056620244",
      "-0.000441703841888591",
      "0.0014162268452118352",
      "0.0013269859461578436",
      "-5.268335271721945e-05",
      "-0.000853103827830182",
      "-0.000687248139848916",
      "-0.007966154771277429",
      "-0.0005658618772028909",
      "-0.0002190575147523586",
      "-0.0035610471889638015",
      "8.503601958313545e-05",
      "0.0019913371868954025",
      "6.56025549572272e-05",
      "-0.00011390334696027609",
      "0.0005619810180831998",
      "-0.002796633198600294",
      "0.014117365243882882",
      "-0.0018063201113652843"
    ],
    [
      "0.0059118798715448425",
      "0.005744174463995916",
      "0.04555375095417379",
      "0.006481622259925896",
      "0.017097694762142644",
      "6.28544802763458e-06",
      "0.0018154104948822985",
      "-0.0005678834228048421",
      "0.0016196474829448836",
      "0.001810229076686065",
      "-8.242868217360644e-05",
      "-0.0010296983294615237",
      "-0.0007398183026642394",
      "-0.01050676886166495",
      "-0.000828236944961593",
      "-0.00028022544024456584",
      "-0.004299134175459519",
      "8.017477189630025e-05",
      "0.002314859229531616",
      "-8.694702481298907e-06",
      "-0.0001752234665881341",
      "0.0007835713543942132",
      "-0.0038316216648994136",
      "0.015962208739720225",
      "-0.0022593035984202494"
    ],
    [
      "0.006272067604497266",
      "0.006043927315958026",
      "0.06543035872813187",
      "0.007171886589695538",
      "0.023461950706337806",
      "-6.538701670314172e-05",
      "0.002713033998392775",
      "-0.0008748601595357509",
      "0.002498469474603127",
      "0.002208698616954647",
      "-9.259184444643646e-05",
      "-0.0016337000998843472",
      "-0.0014098149269631721",
      "-0.01567605961533158",
      "-0.0011565721928780042",
      "-0.0003913217759542454",
      "-0.00642213076950102",
      "0.00016053037599134262",
      "0.0035311941434249014",
      "0.00033667134899697284",
      "-0.00020839953255506478",
      "0.0008861044037423552",
      "-0.005597073956118211",
      "0.024066758598751563",
      "-0.0035515768801983563"
    ],
    [
      "0.011224534112325733",
      "0.007407266656932364",
      "0.37273540426658996",
      "0.01327342713314411",
      "0.09969106452608018",
      "-0.0008890949345790723",
      "0.023598586128897144",
      "-0.0032521307224162585",
      "0.014174125067181914",
      "0.008139393410974237",
      "0.0010744204783833535",
      "-0.007809950197420283",
      "0.007676346225600989",
      "-0.05726584305688781",
      "-0.009776427639507163",
      "-0.0017198804412931483",
      "-0.03577370243250594",
      "-0.0011331132173135916",
      "0.018977982684391735",
      "0.008990214993876925",
      "-0.0005665532572073977",
      "0.0016032675194799556",
      "-0.026669192700940494",
      "0.15635564698266527",
      "-0.008610977735237633"
    ],
    [
      "0.15517120671073298",
      "7.8927130835474095",
      "8.927402977463254",
      "6.377279190317143",
      "3.702678963099556",
      "-0.7416549075083665",
      "-0.49208043034380916",
      "0.46059898741675986",
      "-0.03076998404115475",
      "7.280229217268834",
      "-6.322708237212262",
      "1.270496976430463",
      "-7.460955685635343",
      "-0.735776684394784",
      "0.5948641304437446",
      "-0.2939634072419868",
      "-0.6915888484512389",
      "0.5823965318002302",
      "0.5634234545498502",
      "3.996723672132556",
      "-3.126590514066024",
      "-3.6899667020773594",
      "0.3191105421757949",
      "-3.7579593899424055",
      "3.2276743583919636"
    ],
    [
      "0.006250384006961125",
      "0.006797464638726156",
      "0.09297255756749387",
      "0.010234801957328583",
      "0.022564378317698173",
      "-2.090113572762759e-05",
      "0.0036246465439805624",
      "-0.0005828943063878538",
      "0.002442429668677634",
      "-0.00025355944058516974",
      "-0.0007318096349323433",
      "-0.0013470751087326519",
      "0.0075805181373937176",
      "-0.007627527187501887",
      "0.0004913890154379416",
      "-0.00022262127744184846",
      "-0.0050676616279393995",
      "0.0001824189623411009",
      "0.0032927588188198095",
      "-0.0037899110344901676",
      "-0.0006421824975654818",
      "0.0007242006958446719",
      "-0.00685607776092312",
      "0.019890405248739418",
      "-0.0034719151209557896"
    ],
    [
      "0.005917915578965314",
      "0.005760071876620744",
      "0.04810557894583403",
      "0.006634234016412638",
      "0.016829159485763606",
      "-1.1463639924152052e-06",
      "0.0025302692676215533",
      "-0.00043061233342745777",
      "0.0016319710002969511",
      "0.000915346495963958",
      "-0.00013190113231357237",
      "-0.0007459050517410812",
      "3.328168214793391e-05",
      "-0.006708378613472472",
      "-0.00029871515460222286",
      "-0.0001838716102283433",
      "-0.003789277580418875",
      "0.00012116479319786215",
      "0.0022735875388517294",
      "-0.0005037373440256849",
      "-0.00015108410691279335",
      "0.0005332923578081874",
      "-0.002828812193895718",
      "0.016544497118175742",
      "-0.0019534376640862497"
    ],
    [
      "0.005677882738891827",
      "0.0054763066400983626",
      "0.03848158266130443",
      "0.005990337957064763",
      "0.012583365180946143",
      "1.2931941134361856e-05",
      "0.0017427566636949012",
      "-0.00029369500668777307",
      "0.0010365809267285882",
      "0.0008946150104808304",
      "-4.425924561228922e-05",
      "-0.00046169126702396833",
      "0.000389823061033023",
      "-0.00592842683422272",
      "-0.0006880433998289948",
      "-0.00013044708000987148",
      "-0.0029953801693819826",
      "-5.055101038702344e-05",
      "0.0014753366281237009",
      "-0.00012273375687819882",
      "-0.00010401907070216012",
      "0.00039136592940122706",
      "-0.0026933449446382763",
      "0.012219552238094034",
      "-0.0009775661958313132"
    ],
    [
      "0.005749778652264125",
      "0.005477379736030126",
      "0.044243398579827925",
      "0.006019448816878753",
      "0.013719812551546999",
      "1.0896124575690525e-05",
      "0.0019894024937130313",
      "-0.0003573623610037846",
      "0.001196233009134709",
      "0.0011775379146499116",
      "-1.708910443320107e-05",
      "-0.0005688529960612493",
      "0.0003984218006866025",
      "-0.0074767434010828155",
      "-0.000986036744367579",
      "-0.00016358933316874016",
      "-0.003623130877193219",
      "-9.414432555684327e-05",
      "0.0017135669342378192",
      "5.975160943032894e-05",
      "-0.00012019914819600118",
      "0.00045845514088416634",
      "-0.0033625910241138848",
      "0.01447447256380634",
      "-0.0010792250497453349"
    ],
    [
      "0.005975196918381863",
      "0.005509942046907748",
      "0.05867032484800667",
      "0.006132574703338383",
      "0.017351486892339764",
      "9.585178507721837e-06",
      "0.0029584240640337955",
      "-0.0004763534389310444",
      "0.0017226574775484787",
      "0.0016231181726937315",
      "-4.2831171052535706e-06",
      "-0.0007873609477610979",
      "0.00018426842721328148",
      "-0.010061416749021756",
      "-0.0013472614018233543",
      "-0.0002288674740134013",
      "-0.0051132511163235455",
      "-0.0001235848221508864",
      "0.0024484332135822316",
      "0.0003191828883606103",
      "-0.0001539327150690406",
      "0.0006094791519006038",
      "-0.004261797598238864",
      "0.02110408063913031",
      "-0.0014033278551721922"
    ],
    [
      "0.006012355775930223",
      "0.005658748189898185",
      "0.0603183193058813",
      "0.006420438719608005",
      "0.01791923927435782",
      "3.5642567969142415e-06",
      "0.003128399043415627",
      "-0.00046690307982376187",
      "0.0018211485666943378",
      "0.0014581167942563675",
      "-3.4245349402176825e-06",
      "-0.000770657388496983",
      "0.0005847777709045317",
      "-0.009138522983014164",
      "-0.0011008025929275288",
      "-0.0002116045265897038",
      "-0.004990101691038743",
      "-7.848442694004154e-05",
      "0.0025474563228668804",
      "-3.364221920846863e-05",
      "-0.0001305766337400313",
      "0.0005826386577370039",
      "-0.003936445741179838",
      "0.02120245624753708",
      "-0.0015172033316240643"
    ],
    [
      "0.005984842766290632",
      "0.005561131413166244",
      "0.05811204897415078",
      "0.006228318209410382",
      "0.017641001780622965",
      "1.5846769249662562e-05",
      "0.0029843083450461325",
      "-0.0004892280665182853",
      "0.0017506434905005168",
      "0.0013645352551080274",
      "-5.7359886121435266e-05",
      "-0.0007220241544534055",
      "-0.00013416964004097086",
      "-0.009607492037242562",
      "-0.0010994463720307036",
      "-0.0002067890571326608",
      "-0.00496336697574559",
      "-4.5505937475796454e-05",
      "0.0024930906468448666",
      "7.660394929324372e-06",
      "-0.0001518999300718886",
      "0.0005936347289755951",
      "-0.004013919639291311",
      "0.020837196694943216",
      "-0.0016584848884212491"
    ],
    [
      "0.008085346207507556",
      "0.0060130140395005995",
      "0.22465785212737927",
      "0.009066485889928191",
      "0.05113888576930564",
      "0.00033196286900923994",
      "0.010765147251618269",
      "-0.002389750910938925",
      "0.006339731510093285",
      "0.004684179699437145",
      "-0.0004111950879805912",
      "-0.0012044919581031255",
      "-0.0010728176639033075",
      "-0.046614202317742645",
      "-0.006606098719230882",
      "-0.0005268003774826522",
      "-0.02111061887094336",
      "-0.0005300128579314427",
      "0.0094850982826288",
      "-0.0024545180170467856",
      "-0.0005859537624712629",
      "0.0024348781590414455",
      "-0.02174122842859062",
      "0.08104053423490962",
      "-0.0071908376627996765"
    ],
    [
      "0.23734650328091203",
      "3.1757311060023965",
      "1.8450541595487662",
      "8.820489612243021",
      "0.36449154089224023",
      "-0.47449389992203134",
      "-0.2341878221673149",
      "-1.0138581559859947",
      "0.1333179209111468",
      "-1.2115148186181004",
      "-0.8300366771848139",
      "0.21756648687853714",
      "3.6312865853814857",
      "-0.3805915391250438",
      "-1.0120094248874956",
      "0.6898742509578019",
      "-0.5505727916408254",
      "-0.9350216765338445",
      "0.1796897884887837",
      "1.9897498479011237",
      "5.1937669699198805",
      "-0.626890887956322",
      "-1.4295670422370257",
      "0.12409049271916044",
      "-0.28855348703957534"
    ],
    [
      "0.010999372239365745",
      "4.9499908205530305",
      "1.0391501472792244",
      "0.4795116424717205",
      "0.45953349111761543",
      "0.14078639816371483",
      "-0.022707832405825027",
      "-0.02731019003593651",
      "-0.03741958158190511",
      "-1.307995087885988",
      "-1.182522196788058",
      "-1.4491789873989578",
      "0.6595048401757264",
      "0.34733377297747664",
      "0.33389852829541045",
      "0.031033377159186946",
      "-0.061475853772085365",
      "-0.03354200475194698",
      "-0.001722640633224212",
      "-1.7841980183538395",
      "-0.9546340879597358",
      "0.09998736001372072",
      "-0.17545809398449216",
      "-0.5341130846758065",
      "-0.30731980573657464"
    ],
    [
      "0.006031013391879459",
      "0.006348941942805896",
      "0.05120751146429136",
      "0.007348660357666308",
      "0.019026676190917725",
      "-0.00016609319068319783",
      "0.002365824364255869",
      "-0.00044799310342437593",
      "0.0019954862581409026",
      "0.0011766451758675165",
      "-1.6741885846686926e-05",
      "-0.0017244431764296996",
      "0.0011820161946537906",
      "-0.007590117811846107",
      "-0.0002037362053586701",
      "-0.0003446807261594017",
      "-0.003966602065974479",
      "0.0001095758395474191",
      "0.0025981299403255425",
      "0.0006352592616371852",
      "-3.414546935270668e-05",
      "0.0005154537705853256",
      "-0.003739166890032619",
      "0.016373449143449997",
      "-0.00212200756989504"
    ],
    [
      "0.006329371921219354",
      "0.005625977728319602",
      "0.08996666019244823",
      "0.006781912235990591",
      "0.023153229428177866",
      "8.028595299159291e-05",
      "0.003864981333183501",
      "-0.0009448145173911106",
      "0.002465537763756564",
      "0.002372726192863165",
      "-7.493074455211922e-05",
      "-0.0008906047523252854",
      "-0.0001203115934137",
      "-0.019109462855375143",
      "-0.002703244618381906",
      "-0.00029796362372852157",
      "-0.008240974226643636",
      "-0.00023171532171478224",
      "0.003671840438469962",
      "-0.0003118449842862418",
      "-0.00026907040982092334",
      "0.0010110254571546972",
      "-0.008730265805238054",
      "0.030784361846054074",
      "-0.002801077664510237"
    ],
    [
      "0.005783255560993669",
      "0.005495658151855174",
      "0.045225429957937595",
      "0.005986134060155878",
      "0.01437928123255201",
      "6.839405579367877e-06",
      "0.0021275266197514436",
      "-0.00037183736738128015",
      "0.0012847321278141315",
      "0.0010612211812764368",
      "-3.3351906339554277e-05",
      "-0.0005749078055706679",
      "-2.554864682478814e-05",
      "-0.007612274317783547",
      "-0.0008832085801648214",
      "-0.00016135288812578393",
      "-0.0037459540998874465",
      "-4.777280565777689e-05",
      "0.0018341718408147977",
      "4.655221268481571e-05",
      "-0.0001125001136932258",
      "0.0004465327554706829",
      "-0.0031978093257194447",
      "0.0153441916427815",
      "-0.0012331881260875593"
    ],
    [
      "0.00574834286567047",
      "0.005505018866042227",
      "0.04256306104723104",
      "0.00600331495355955",
      "0.01379713975276177",
      "2.1441726216125897e-05",
      "0.0019369940383613836",
      "-0.00036957328176042304",
      "0.00119559739122764",
      "0.0010118677399603567",
      "-5.4229142373054595e-05",
      "-0.0005068143610927788",
      "-3.453321833668388e-05",
      "-0.007266505340005966",
      "-0.0008359586306090043",
      "-0.00014893283183072572",
      "-0.003491540168265049",
      "-3.7808905252918885e-05",
      "0.0017220042598501265",
      "-0.00015245751688542356",
      "-0.00011605541348682669",
      "0.00046567370164797583",
      "-0.0031245132159257514",
      "0.01407530565229432",
      "-0.0012535476743841048"
    ],
    [
      "0.005648899556337852",
      "0.005606886178025199",
      "0.035213667855132774",
      "0.00615026770114873",
      "0.012403661242127452",
      "-4.676712154210343e-06",
      "0.0013798717421342292",
      "-0.00030361941068101755",
      "0.0009904775886855751",
      "0.000975412497188211",
      "-5.696906110392685e-05",
      "-0.0005943681368945864",
      "0.0002625739016222765",
      "-0.005892217019836452",
      "-0.00046106961489373303",
      "-0.00014776254355650426",
      "-0.002668872589889652",
      "1.4576077636369192e-05",
      "0.0014020088732138788",
      "-0.00024712618876889696",
      "-9.710230469048987e-05",
      "0.0004155455035032561",
      "-0.002466364706089118",
      "0.01043236010395763",
      "-0.001197469602831544"
    ],
    [
      "0.006052113480022492",
      "0.006076362211207473",
      "0.07050410085760005",
      "0.006949345574018558",
      "0.019447442765028945",
      "-2.413761916217502e-05",
      "0.0027885997343836495",
      "-0.0005632962824993763",
      "0.0019589727931165687",
      "0.0016168561921341377",
      "-0.00012670287935500664",
      "-0.0011580504239043577",
      "0.0006288921625575336",
      "-0.01240372077481272",
      "-0.0008931304525566301",
      "-0.0002723355663284861",
      "-0.005470192394013536",
      "2.145388000623756e-05",
      "0.002757261395798601",
      "-0.0005799071350661108",
      "-0.00013764539951598113",
      "0.0007553712439028662",
      "-0.005192292498086918",
      "0.02131330288254332",
      "-0.0022454969126954826"
    ],
    [
      "0.008181077218624822",
      "0.008416557885321868",
      "0.2318483826234449",
      "0.012175104023800476",
      "0.053256696443249575",
      "-0.0008674139934314867",
      "0.01332197240166354",
      "-0.0007946280612944337",
      "0.007319070952259278",
      "-0.0038719380570449336",
      "-0.0014599037325761775",
      "-0.0049063179329121975",
      "0.00968268025258958",
      "-0.008259063483278626",
      "0.0012069681143269066",
      "-0.0006051948962201356",
      "-0.011400158684171864",
      "0.00047823926177850234",
      "0.009118780390254093",
      "-0.005305062881568111",
      "-0.00023743130851527252",
      "8.008590099170913e-05",
      "-0.016007476833379938",
      "0.06039815057287995",
      "-0.005804621461433733"
    ],
    [
      "0.009893464647265154",
      "0.009216794437453631",
      "0.36360000653454905",
      "0.02361006289766249",
      "0.09064167958347738",
      "0.00044035093645782014",
      "0.007408146980089886",
      "-0.005612871177221461",
      "0.010736373900627594",
      "0.012681117180042025",
      "-0.0024958280599169796",
      "-0.007554162614206248",
      "0.005993497767868334",
      "-0.1037235115504114",
      "-0.006992000136755216",
      "-0.002149732814686529",
      "-0.03329852599232196",
      "0.0007198329024796053",
      "0.016481278741623626",
      "-0.006740634777008928",
      "-0.002317765638831301",
      "0.007391033145904448",
      "-0.05766849569792977",
      "0.09185346046572013",
      "-0.024808131086661737"
    ],
    [
      "0.016060696889353746",
      "0.00895817184266887",
      "0.39670733016666976",
      "0.020272822888204863",
      "0.20653409859587668",
      "-0.0012924678229160487",
      "0.03607244551997764",
      "-0.005163654256771589",
      "0.02784777523170271",
      "0.015702298825855467",
      "-0.0028002085656445037",
      "-0.019153330090090244",
      "-0.03584367951426589",
      "-0.07278049911516056",
      "0.0143008914371398",
      "-0.004446485884790688",
      "-0.048408754619239394",
      "0.007319638690435282",
      "0.03728853824418179",
      "0.016794074542768052",
      "-0.0028615599808767024",
      "0.007461110002234464",
      "-0.001966315113308309",
      "0.24502248039998556",
      "-0.03797097482511125"
    ],
    [
      "0.006494715003378227",
      "0.005891646577359706",
      "0.07962537353508571",
      "0.0068694053780497056",
      "0.027305156456138485",
      "-0.00013836199250383147",
      "0.005656291301597912",
      "-0.0003550554602600422",
      "0.0031752641013922207",
      "0.0015480705350832639",
      "-0.0001787878035445974",
      "-0.001850594846430316",
      "-0.0006124342586034552",
      "-0.007549100093111806",
      "0.0008180772770837201",
      "-0.00040969744520797204",
      "-0.006545625047557857",
      "0.0003959643356596693",
      "0.004186012310731293",
      "0.0013483750370392633",
      "-0.000178659510388282",
      "0.0006828282436325514",
      "-0.0009059272327586549",
      "0.03430308265836391",
      "-0.0024409466674451354"
    ],
    [
      "0.005710857205225993",
      "0.005610323618213203",
      "0.03730002489984737",
      "0.006222297598990602",
      "0.013526914584853047",
      "-4.168308067627094e-06",
      "0.0015467049511642464",
      "-0.0003506658801665469",
      "0.0011414739752866753",
      "0.0012102811054768528",
      "-5.8564280905277355e-05",
      "-0.0007137934335082446",
      "4.239169655372943e-05",
      "-0.006718175794899891",
      "-0.0004951471283224411",
      "-0.00018345963821552738",
      "-0.0030478971401900327",
      "3.3388856629018364e-05",
      "0.001618466770571847",
      "-6.680661875285142e-05",
      "-0.00012628161725824875",
      "0.0004943812117792554",
      "-0.002579836660795357",
      "0.011991383579873517",
      "-0.0014034411998503171"
    ],
    [
      "0.005675568170093916",
      "0.005572173347658592",
      "0.03477869376187146",
      "0.0061313434617242795",
      "0.012875948613385485",
      "-1.7826325023290927e-05",
      "0.001638429246808455",
      "-0.0002601781873172101",
      "0.0010720048520525983",
      "0.0008886849236792644",
      "-6.394807215708875e-05",
      "-0.0006471030117784199",
      "0.00023157887462275738",
      "-0.004907367281446831",
      "-0.00023405402475561556",
      "-0.0001563223255584859",
      "-0.002625429956009068",
      "5.249049085230404e-05",
      "0.0014825255509899383",
      "-6.540687383129205e-06",
      "-0.00010123049711461482",
      "0.0003832291581287038",
      "-0.001888683047135729",
      "0.011263841886437349",
      "-0.0011454720764123001"
    ],
    [
      "0.0058318955629668755",
      "0.005572679363552292",
      "0.04341904925464683",
      "0.006195006003287684",
      "0.015398579244105535",
      "-2.305264891976843e-06",
      "0.0022728849962972675",
      "-0.0003370309381872968",
      "0.001437823109628279",
      "0.0013016461322469452",
      "-8.257857862271634e-05",
      "-0.0008223523986575017",
      "7.331142613946011e-05",
      "-0.006608612706529197",
      "-0.0004586411214829251",
      "-0.00022196769205570194",
      "-0.003607582790191418",
      "3.697166114142534e-05",
      "0.0019927679004018506",
      "0.0001899237634557812",
      "-0.00014106833906350313",
      "0.0005839495806883414",
      "-0.002585135780493014",
      "0.015554008005555084",
      "-0.0013779902050384334"
    ],
    [
      "0.006041442475670622",
      "0.0056417600383619",
      "0.05755229062124803",
      "0.006321840547221533",
      "0.018833357459874595",
      "1.2711407173101036e-05",
      "0.003216797733689067",
      "-0.0004059718941174464",
      "0.0019390905030736056",
      "0.001910448964587132",
      "-7.31952149681785e-05",
      "-0.0010552338361006226",
      "0.0001513518646508406",
      "-0.008780969374879509",
      "-0.0006697221303388852",
      "-0.00030168227787676457",
      "-0.0049722376342957115",
      "1.5862089171530902e-05",
      "0.002674997959921463",
      "0.00039961790972721013",
      "-0.00017792946259726744",
      "0.0008230692351163234",
      "-0.0031936441015899164",
      "0.021827658281904527",
      "-0.0015730418688448538"
    ],
    [
      "0.006278698641769947",
      "0.005742911635403452",
      "0.07362509880418583",
      "0.006660261807943207",
      "0.022970546018215025",
      "5.92231736258683e-06",
      "0.0036209763156990612",
      "-0.0006941758641042018",
      "0.0024810372268146766",
      "0.002873867024499717",
      "-5.015857984452839e-05",
      "-0.0014995925852306548",
      "-0.00029112389404521835",
      "-0.014797057088065864",
      "-0.0014816766337812546",
      "-0.00042501270808049637",
      "-0.0069523666096496075",
      "-3.742825329129374e-05",
      "0.0035017132080499887",
      "0.0006487841096534469",
      "-0.0002725165274978345",
      "0.0011087404629156479",
      "-0.005535577680369717",
      "0.027871869023686442",
      "-0.002436274535529032"
    ],
    [
      "0.007305584953412538",
      "0.006056225377389879",
      "0.14650659674821592",
      "0.007583125017572995",
      "0.039808001589421854",
      "-9.601737021263067e-05",
      "0.008153111264115455",
      "-0.001154242588866947",
      "0.004928816752252491",
      "0.0047245354020282165",
      "-2.3608844991453424e-05",
      "-0.0029616488206185582",
      "0.00021696627675322298",
      "-0.026408004096272336",
      "-0.0029343666016352437",
      "-0.0007793984374426838",
      "-0.013817209424844445",
      "-0.00020746602095845102",
      "0.006842189413169496",
      "0.0023846867957721023",
      "-0.0004355796212479603",
      "0.0016690883193035157",
      "-0.010097910656681657",
      "0.05844528483711396",
      "-0.0036943540384717964"
    ],
    [
      "2.154132616519364",
      "17.978738530011235",
      "11.121497241081812",
      "7.948409173063098",
      "7.445923408617877",
      "2.29809383315304",
      "0.36256488293105565",
      "-0.13752213003475158",
      "-3.296811822646146",
      "3.3491567015421357",
      "7.171051988360403",
      "-1.7361851437265663",
      "6.958337802269531",
      "0.32143854358714874",
      "1.2052559357354922",
      "3.510990944003058",
      "1.2710461724152797",
      "1.7129705880944208",
      "-1.0521737969116403",
      "-7.965098022078052",
      "-2.94423325414229",
      "3.7956847552700173",
      "5.717100251283117",
      "4.536125823309811",
      "3.567357105717438"
    ],
    [
      "0.006931876100334129",
      "0.010601832744505973",
      "0.09486780023411318",
      "0.013684968892764585",
      "0.032292522616687795",
      "0.0008511266141616608",
      "0.0036577301183419297",
      "-0.0018928537695956898",
      "0.0035187695309780156",
      "0.0022750189221069457",
      "-0.0027209543374280333",
      "-0.0025384408813684226",
      "0.0062506382121136055",
      "-0.01492841520212975",
      "-0.0008611596554350028",
      "-0.0007472747403300346",
      "-0.007288712313095176",
      "0.00019001489297303765",
      "0.005539591073516368",
      "-0.00968947347677029",
      "-0.0020437167373762973",
      "0.004587277965913151",
      "-0.009780593988694476",
      "0.023319026621712778",
      "-0.008055301125829226"
    ],
    [
      "0.006725704488376729",
      "0.006583949018585901",
      "0.08429493861731074",
      "0.00951638195087303",
      "0.031665025813786454",
      "-0.00039500437676029236",
      "0.007546003898052039",
      "0.00019547675054794108",
      "0.0040070952371550755",
      "-0.0016858772104761395",
      "-0.0008812511117044445",
      "-0.002914293478045496",
      "0.006187157456959566",
      "0.010136593336367752",
      "0.005032848701009217",
      "-0.0004460926861842976",
      "-0.003245986755665926",
      "0.0011067996614065908",
      "0.004746631670463803",
      "-3.634457030885722e-05",
      "-0.0005463265831507914",
      "0.0001414900074947566",
      "0.0032025890601756306",
      "0.03004259605735035",
      "-0.0031382079344785493"
    ],
    [
      "0.005997899644352902",
      "0.0057249543473318005",
      "0.05572030970380052",
      "0.006782705497615634",
      "0.018244555826704437",
      "2.0300292118927658e-06",
      "0.0025527082131697517",
      "-0.0005886748018323545",
      "0.001790912209243865",
      "0.0016946944606069556",
      "-0.00016242459752241183",
      "-0.0010920420976057886",
      "-6.778405570630549e-06",
      "-0.010482477878454001",
      "-0.000966581706536407",
      "-0.0002878676916793861",
      "-0.004844760914755443",
      "1.9064751548605473e-05",
      "0.0025716752315810827",
      "-8.839056009883031e-05",
      "-0.00023469486932616897",
      "0.0007857610691905182",
      "-0.0047626156397911545",
      "0.018988452525277907",
      "-0.0022753915271454496"
    ],
    [
      "0.005588919290047547",
      "0.0055154086306061735",
      "0.02895898951695145",
      "0.005910076589369262",
      "0.011287623546684947",
      "-3.6488668827968423e-06",
      "0.0011059423830420286",
      "-0.0002869834937888469",
      "0.0008409266909506861",
      "0.0007750320070838522",
      "-2.6554196609296386e-05",
      "-0.0004662579330482658",
      "-5.479568129328563e-05",
      "-0.005221418884110535",
      "-0.0005277781560951802",
      "-0.00011946609806157577",
      "-0.0022926339503545018",
      "1.7242162302675937e-06",
      "0.0011982690539482997",
      "-0.00011540655216240797",
      "-7.167401309069886e-05",
      "0.0003279110617804837",
      "-0.0021218796135841758",
      "0.008783725370877649",
      "-0.0010454143556643503"
    ],
    [
      "0.005558807390952975",
      "0.005470929327028679",
      "0.027159550546238694",
      "0.005843738288099835",
      "0.010723674339510894",
      "-3.593654278933432e-06",
      "0.001094780964065988",
      "-0.0002555992746886106",
      "0.0007658725756888473",
      "0.0006029167569844544",
      "-2.9802950515501266e-05",
      "-0.00038855460479553846",
      "-4.368224510859019e-05",
      "-0.004482834392717293",
      "-0.0004719727258908823",
      "-9.826276704113946e-05",
      "-0.0020805605470011683",
      "-1.351887851551574e-06",
      "0.0010930663508290969",
      "-0.00011182288742907483",
      "-6.569684301045501e-05",
      "0.0002669045022728007",
      "-0.0018896215639313872",
      "0.008219361338781971",
      "-0.000925127496322087"
    ],
    [
      "0.005620891329595314",
      "0.005524457024125761",
      "0.03084698902332695",
      "0.005926320240973515",
      "0.011820345070813495",
      "2.78291082681432e-06",
      "0.0012841005381515219",
      "-0.0002918580132199385",
      "0.0009163541651478584",
      "0.0008600006387825797",
      "-4.139703818387137e-05",
      "-0.0005114977742195291",
      "-7.973041868520673e-05",
      "-0.005362426466754501",
      "-0.0005191564435133959",
      "-0.00013638833028302257",
      "-0.00246867474545596",
      "5.775725451963092e-06",
      "0.0013042393909413268",
      "-7.070036630374725e-05",
      "-8.922642519149786e-05",
      "0.00038362850998268884",
      "-0.002165395363782662",
      "0.009760158996625606",
      "-0.0010812144108718485"
    ],
    [
      "0.005816409115564555",
      "0.005705767599534269",
      "0.047135753101382516",
      "0.006318870074777253",
      "0.014916560521875587",
      "1.8226277786864574e-05",
      "0.0022461339047845585",
      "-0.0003715316909524229",
      "0.0013650284469080552",
      "0.001134084083057975",
      "-8.297134422578152e-05",
      "-0.0006720010007862444",
      "0.0004970912136341818",
      "-0.006986045702359737",
      "-0.0006851781377778702",
      "-0.0001812729326277042",
      "-0.003656114398276386",
      "-1.922374560400037e-05",
      "0.001928693724558308",
      "-0.0003868991228734327",
      "-0.00015123770509610295",
      "0.0005596123124023266",
      "-0.003093170691545207",
      "0.015268051127778017",
      "-0.001364858668217771"
    ],
    [
      "0.007709848966371962",
      "0.00978944062949911",
      "0.1593935907265342",
      "0.011703944253687293",
      "0.048421593658214385",
      "0.00020501615395071473",
      "0.006897779413445242",
      "-0.002165255472643302",
      "0.00567954481168005",
      "0.0072435310729140395",
      "-0.0014908670527469337",
      "-0.0064241779845894565",
      "0.0014352440912904325",
      "-0.03253483536637518",
      "-0.00247828112270444",
      "-0.001674709733075071",
      "-0.01397696465344055",
      "0.00027232737799641514",
      "0.008472459287245241",
      "-0.0021395248880360083",
      "-0.0020291670673693836",
      "0.004846115051845093",
      "-0.014961892746817772",
      "0.05252783754729729",
      "-0.009141090098909987"
    ],
    [
      "0.056137255372198915",
      "0.03765607594681311",
      "0.4185521562131085",
      "0.44272247149525085",
      "1.156252195361132",
      "-0.01926078325718152",
      "0.09149923483840453",
      "-0.06970565324869042",
      "0.12908460791327167",
      "-0.07674986834407627",
      "-0.05878916527529891",
      "-0.18387260636122277",
      "0.08149557032659871",
      "0.48164746704858136",
      "0.33861253423864246",
      "-0.033184812107638316",
      "0.05826006053820122",
      "0.12601386665743844",
      "0.20422594764419166",
      "0.028790108888757292",
      "-0.09393250429823122",
      "0.0077296814278460775",
      "0.31052989367495354",
      "0.21215455530179436",
      "-0.6031986180035717"
    ],
    [
      "0.006887976260920265",
      "0.008371728740896632",
      "0.11889157668669678",
      "0.00988498417927481",
      "0.033480688423082605",
      "-0.0003977444530362302",
      "0.0022848961519664557",
      "-0.0017387649169259467",
      "0.003977748980598092",
      "0.0047212406643298635",
      "0.0002799811880403325",
      "-0.0036978478957766943",
      "0.002049155574427084",
      "-0.030488058916087784",
      "-0.003580743751145353",
      "-0.0006523338875583521",
      "-0.010023602483592763",
      "-0.00013414353477623282",
      "0.005424330625249669",
      "-0.003045592482943173",
      "-3.379859014411469e-05",
      "0.0011869972106757205",
      "-0.011568003742874946",
      "0.030372079412533403",
      "-0.005740835885367957"
    ],
    [
      "0.006020917595522822",
      "0.0059112692799271225",
      "0.05725315426357456",
      "0.006737861369170762",
      "0.01860619198279222",
      "-2.3748654157071687e-06",
      "0.002765412589520866",
      "-0.0004722078908188885",
      "0.001891131161165574",
      "0.0019135670606397533",
      "-5.15817575838041e-05",
      "-0.001115926572639121",
      "0.0006371754341688912",
      "-0.00913349824825629",
      "-0.0006346592309130816",
      "-0.0002928425410065129",
      "-0.00468218058548618",
      "4.898918984402703e-05",
      "0.002611937074829887",
      "-0.00021435267016672331",
      "-0.00017193477730207733",
      "0.0008132721974854806",
      "-0.003471746006968066",
      "0.01953155490536882",
      "-0.0019172520626291301"
    ],
    [
      "0.005874809312837423",
      "0.005737657570982727",
      "0.04071235233986122",
      "0.006489898956361531",
      "0.01617259316676236",
      "-8.430102595211114e-05",
      "0.002208737943273534",
      "-0.0003782424582213066",
      "0.0015696774906634571",
      "0.0008642133892305156",
      "-4.6617220707962754e-05",
      "-0.0010534699652393928",
      "0.00011649044207448489",
      "-0.005670418938713576",
      "-0.00025754959605255707",
      "-0.00022687932813174292",
      "-0.003326211010155469",
      "0.00011105976585819949",
      "0.002114542756073864",
      "0.00038211481585388425",
      "-0.00012749345427661603",
      "0.000366164988911022",
      "-0.0022678694936237335",
      "0.014722803604139988",
      "-0.0017109968985467613"
    ],
    [
      "0.005474184784082193",
      "0.005371195845885502",
      "0.022096377791922014",
      "0.0056162279952592315",
      "0.009329392105311309",
      "9.418855235364465e-07",
      "0.00089234074105971",
      "-0.00016676322316494307",
      "0.0005735201527375303",
      "0.000500317283440879",
      "-1.9641057702392225e-05",
      "-0.00028735746366107245",
      "-1.1964138042977562e-05",
      "-0.003258044227373301",
      "-0.00032638613180567327",
      "-7.766434404379627e-05",
      "-0.0015909298324288028",
      "-4.1098683336429976e-06",
      "0.000814237900729659",
      "-1.701790277808527e-06",
      "-5.5681166738672875e-05",
      "0.00021099057509943832",
      "-0.001315401893883593",
      "0.006499883614003913",
      "-0.0006019624118530389"
    ],
    [
      "0.005486925594847963",
      "0.005386215913698322",
      "0.02320910297344168",
      "0.005659272254992735",
      "0.00952173235237268",
      "1.4660019986924182e-06",
      "0.0009594366485542692",
      "-0.00017325013342976594",
      "0.0006018112905384845",
      "0.0004870140464540302",
      "-2.533258951660163e-05",
      "-0.00028643065127620767",
      "4.112451843725394e-05",
      "-0.003288354061714959",
      "-0.000326115189650314",
      "-7.634725859773915e-05",
      "-0.0016468363736167732",
      "-2.8092669613776215e-06",
      "0.0008536652074919007",
      "-6.172321001173559e-05",
      "-5.6554392367696243e-05",
      "0.00021409882426326265",
      "-0.0013763096009843975",
      "0.006798290874385171",
      "-0.0006338766133973784"
    ],
    [
      "0.005498779433804939",
      "0.005414490413387437",
      "0.024556768635828154",
      "0.005727856109024358",
      "0.009760819932368598",
      "5.9615402845718705e-06",
      "0.0009398073336642244",
      "-0.00019731503909361646",
      "0.0006279956163478869",
      "0.0005440020309694599",
      "-3.3609132210387227e-05",
      "-0.00030270568324207735",
      "6.445939602359966e-05",
      "-0.003811865299301618",
      "-0.00036746586266662794",
      "-8.191236389257472e-05",
      "-0.001771834820622802",
      "-2.6929732039415718e-06",
      "0.0008990349115573749",
      "-0.00014512847085149168",
      "-6.460065472693644e-05",
      "0.00024728975844347115",
      "-0.001600342512405797",
      "0.007009637686799619",
      "-0.000727487404205673"
    ],
    [
      "0.008349359542442569",
      "0.01602226957327408",
      "0.0722702362489326",
      "0.016063128130051233",
      "0.053204163765728445",
      "-0.0028517029706598648",
      "0.0017023420507432006",
      "-0.0025476305309023468",
      "0.008225222092107392",
      "-0.004741665107653875",
      "0.0006433687447038636",
      "-0.009418922796993323",
      "0.005155229841140031",
      "0.0018657547649781206",
      "-0.00013780558826006177",
      "-3.139969229692178e-05",
      "0.00013047130414454552",
      "0.0010784685407119608",
      "0.00859950903930947",
      "-0.010258626373209396",
      "0.0017211289343954423",
      "-0.005417386096454476",
      "-0.004915169602352897",
      "-5.538458257384663e-05",
      "-0.01114734560969318"
    ],
    [
      "0.005971416852337274",
      "0.006243125812077888",
      "0.04576906506575817",
      "0.007371235876837853",
      "0.018322224312439708",
      "-0.00011980567335514581",
      "0.0018078132818206425",
      "-0.0005498157859978173",
      "0.0018312316023860408",
      "0.0009988133122232766",
      "-6.263580361778195e-05",
      "-0.0014545481450886687",
      "0.00039588836705056654",
      "-0.008687716624319972",
      "-0.00021621070002680371",
      "-0.0002902068713108764",
      "-0.0038716325876853334",
      "0.00017778519241723635",
      "0.0024664497535274352",
      "7.64504922698658e-05",
      "-0.00016263008107190703",
      "0.00047074918226449404",
      "-0.0034504286616512253",
      "0.014732829737598646",
      "-0.0025978774623056783"
    ],
    [
      "0.03523142159399435",
      "0.15288086060353256",
      "1.599582793481391",
      "3.5335019900827502",
      "0.255797119731527",
      "-0.05550704575388209",
      "-0.0693183738002081",
      "-0.0761451130110384",
      "0.015536013370014657",
      "0.15831236743081245",
      "0.08861505344108181",
      "-0.04219644935618224",
      "2.223674880857517",
      "0.32939882427109574",
      "0.6262233248159357",
      "-0.0021916986574465336",
      "-0.1861281258111306",
      "-0.26983656345329554",
      "-0.026250160922939046",
      "0.4223173185346686",
      "0.6589685830436656",
      "0.13753904462394234",
      "0.39569040351325174",
      "0.2257756938876188",
      "0.0896376118918918"
    ],
    [
      "0.006092568206548426",
      "0.0062995406775140485",
      "0.05022384548212899",
      "0.008067147624030652",
      "0.02013815267559945",
      "-0.0001474796782780627",
      "0.0024207304753189975",
      "-0.0005988155336415833",
      "0.002114090734513707",
      "0.0008823510250375721",
      "-0.0002109526689718654",
      "-0.0015969353736011065",
      "0.0012699614774033567",
      "-0.005918744312435828",
      "0.0003078568396265035",
      "-0.0002974718681874411",
      "-0.0034889478885326",
      "0.00032377234372410853",
      "0.0028244383164978807",
      "-0.0008145939855275737",
      "-0.00017054110476767557",
      "0.0005259598833070085",
      "-0.003008195878001438",
      "0.015096912863667733",
      "-0.003196017897099103"
    ],
    [
      "0.005484762431553621",
      "0.005393063574580444",
      "0.021600287658974794",
      "0.0056730694839604665",
      "0.009548071689504644",
      "3.102077407118546e-07",
      "0.000833539160102",
      "-0.00018836840719632785",
      "0.0006006920847221287",
      "0.0005932729288532037",
      "-2.3938784673841508e-05",
      "-0.00034126145126694795",
      "-6.774594174515496e-05",
      "-0.003506077627247389",
      "-0.0003319531366564489",
      "-9.211865009466505e-05",
      "-0.0016152673063469316",
      "5.996649989393709e-06",
      "0.0008529143816359535",
      "7.159609440944254e-06",
      "-6.0520389241292664e-05",
      "0.0002503559156244613",
      "-0.0014068504407014127",
      "0.006378630454357565",
      "-0.0007049572794834552"
    ],
    [
      "0.005449673384678145",
      "0.005370425194025348",
      "0.019809995194700745",
      "0.005606074605248474",
      "0.008924079883947035",
      "-9.369984428722026e-07",
      "0.0007698484333414242",
      "-0.0001535244264448455",
      "0.000517500242387056",
      "0.00045612426937495135",
      "-1.9537168027285502e-05",
      "-0.00027399401334252425",
      "-7.719752861017226e-06",
      "-0.0028635446699116986",
      "-0.00027683356071966665",
      "-7.249406487661004e-05",
      "-0.0013876617014321577",
      "1.4547941862818349e-06",
      "0.0007316488274494595",
      "-9.436371000551743e-06",
      "-4.7513833593449697e-05",
      "0.00019522248411767422",
      "-0.0011752947136984082",
      "0.005628242521944678",
      "-0.0005686674890514964"
    ],
    [
      "0.00551283752278908",
      "0.005394555630997167",
      "0.024156697420162864",
      "0.005671956835555524",
      "0.00997988335591767",
      "9.260145998193534e-07",
      "0.000989703787352707",
      "-0.00019913406135546488",
      "0.0006642444410030544",
      "0.0006382548434094085",
      "-1.8384070562468268e-05",
      "-0.0003557178171775514",
      "-4.9924766761193985e-05",
      "-0.003883083967314125",
      "-0.00040296137703717857",
      "-9.725995801443182e-05",
      "-0.0018432936465930519",
      "-7.529783955726913e-06",
      "0.0009431242288240063",
      "4.416956304981605e-05",
      "-6.431914116245943e-05",
      "0.0002613314842747919",
      "-0.0015568706499124753",
      "0.007407142763575381",
      "-0.0007069062620333898"
    ],
    [
      "0.0063428176630636315",
      "0.006351147744412199",
      "0.08465254178668363",
      "0.007612943288525587",
      "0.02345997316108756",
      "-0.00015900017463963212",
      "0.005010174694748554",
      "-0.0004419026603368821",
      "0.0026817068782794213",
      "0.00021749880057452114",
      "-0.00012009111443936128",
      "-0.0014613563328726407",
      "0.00252447052749938",
      "-0.006552845406984801",
      "-0.00021686812182385425",
      "-0.00025302781150563766",
      "-0.005753823403796413",
      "7.683438261651137e-05",
      "0.003554564539067904",
      "-0.00031120553118521913",
      "-0.0002132128969271443",
      "0.0002666169971529869",
      "-0.0034241512409644618",
      "0.02845135426568048",
      "-0.0020482970569921932"
    ],
    [
      "0.04710781356738731",
      "0.010568581386578004",
      "1.6570663617735744",
      "0.01631100684990812",
      "0.6901304312090699",
      "-0.0051226095452918665",
      "0.20359912862521531",
      "-0.008171166378935599",
      "0.10379848654181884",
      "0.022055847809823927",
      "-0.003434761878259121",
      "-0.05172253364163768",
      "-0.08580861735472449",
      "-0.0076798820244775474",
      "0.027669061784262802",
      "-0.01210654154680057",
      "-0.1603588957000254",
      "0.01466356160640182",
      "0.13370769679935643",
      "0.07520822349284186",
      "-0.004213351518007397",
      "0.013966846668931013",
      "0.03656067707559378",
      "1.04456029704688",
      "-0.06331784320098356"
    ],
    [
      "5.134901394014655",
      "5.589319066061201",
      "13.922964371905575",
      "1.9975034753680434",
      "2.50938400369033",
      "3.4516929869284203",
      "-2.939958356875902",
      "0.7773357451312615",
      "-2.46921670358252",
      "0.18517858074098345",
      "2.290703358554501",
      "-2.019669106357609",
      "-1.4074482485043835",
      "3.512732846738923",
      "-1.062621891000601",
      "2.649373047065266",
      "3.346377638168631",
      "1.501787674267754",
      "1.1975754679606623",
      "-0.4163297867204187",
      "1.6481901669617478",
      "1.331826604585928",
      "0.919988981213439",
      "-1.3761196082591407",
      "0.8620364698922509"
    ],
    [
      "0.006546200003604429",
      "0.006100751303353555",
      "0.12484255897977907",
      "0.007399877074417369",
      "0.02554414101247186",
      "5.8024171846800806e-05",
      "0.00673179348058999",
      "-0.0006580273703985489",
      "0.002956883759708596",
      "0.000696617806868852",
      "-0.00018898515205325106",
      "-0.0004000598541713484",
      "0.0030290901293194396",
      "-0.013400344992344068",
      "-0.0020145136653958395",
      "-9.052978773242852e-05",
      "-0.008791486692592816",
      "-0.0003090513171551629",
      "0.004188045768517269",
      "-0.0023682931734311657",
      "-0.0001827557294221804",
      "0.0005680487583016431",
      "-0.00764412543912571",
      "0.039714719190233165",
      "-0.0018005601409843664"
    ],
    [
      "0.005936068997991969",
      "0.00585819006552434",
      "0.07405654326349022",
      "0.006980280091106559",
      "0.01629326694683296",
      "9.568401712589379e-05",
      "0.002634727958795768",
      "-0.000624339571735076",
      "0.001531190099135608",
      "0.001162189313978156",
      "-0.00014614761301315733",
      "-0.0003077388370678194",
      "0.0021580973477435257",
      "-0.012712979695803152",
      "-0.0019546524982478938",
      "-0.00010951860015615197",
      "-0.005499296798075458",
      "-0.00027809196501738843",
      "0.0023018599512555503",
      "-0.001906545030629678",
      "-0.00016000932427724844",
      "0.0006901802190230049",
      "-0.006900992259316158",
      "0.019674224060074033",
      "-0.0016745265964836068"
    ],
    [
      "0.005944315313454646",
      "0.0056577968572584895",
      "0.0639567205903545",
      "0.006507321184606173",
      "0.01638735975180543",
      "3.166061109646451e-05",
      "0.003027872319699634",
      "-0.00048718765788931235",
      "0.0015968377615124456",
      "0.0011869457029856259",
      "-4.612553412816179e-05",
      "-0.0005120604752067435",
      "0.0013048206672151108",
      "-0.009360770196452324",
      "-0.001501367641239854",
      "-0.00014685708992023705",
      "-0.004917744258996469",
      "-0.00020222639848597147",
      "0.002302012299134731",
      "-0.0006488857838518974",
      "-0.00012788531091237874",
      "0.0005258386554438192",
      "-0.004968572405785155",
      "0.02008794450968277",
      "-0.0013069782393437456"
    ],
    [
      "0.0068677589941881214",
      "0.006156108277992811",
      "0.13537738136711466",
      "0.008624012655181349",
      "0.030909852262337334",
      "0.0001239034493950422",
      "0.0054596758016116865",
      "-0.0015095520550053167",
      "0.0035844274623395363",
      "0.004359329630066161",
      "-3.9595357792726676e-05",
      "-0.001549639456433488",
      "0.0030744242408768828",
      "-0.028166592212872547",
      "-0.004795260078768786",
      "-0.0004929363696217491",
      "-0.012081696722444876",
      "-0.0006112008644555305",
      "0.005347257334332484",
      "-0.0012570075280517756",
      "-0.0004679073609132316",
      "0.0017016120230113258",
      "-0.014586523301886967",
      "0.04308956259399448",
      "-0.003953600029411044"
    ]
  ],
  "rational_Q": [
    [
      "0.21601595898799397",
      "0.7148443335796056",
      "10.461269152933745",
      "0.8535532286230268",
      "2.022979430931689",
      "0.7148443335784832",
      "12.053656828404577",
      "63.46629283318474",
      "11.626100464261373",
      "7.206404286361331",
      "10.461269152940114",
      "63.46629283318153",
      "220.56783549082132",
      "27.33488100792763",
      "23.268568116010595",
      "0.8535532286243153",
      "11.626100464258585",
      "27.334881007932122",
      "19.497973227065625",
      "7.095924620984518",
      "2.022979430938362",
      "7.206404286369614",
      "23.268568116014354",
      "7.095924620974131",
      "5.580277695810151",
      "0.13740793573530513",
      "0.5649055153147712",
      "-0.05638112655211182",
      "0.1337190214800333",
      "0.13740793573618992",
      "-0.4069186707464776",
      "-0.04458270173150027",
      "-0.3137889423604776",
      "0.0820090560176519",
      "0.564905515309468",
      "-0.04458270174370016",
      "-1.0925779519528487",
      "-0.34890332480848",
      "-0.03000243045131165",
      "-0.05638112655248731",
      "-0.31378894235784127",
      "-0.34890332480753655",
      "0.15106220315443228",
      "0.2556337776255534",
      "0.13371902148109796",
      "0.08200905601877759",
      "-0.03000243044941022",
      "0.2556337776238668",
      "0.16864078828758752",
      "-0.20761665558559692",
      "-0.3362287255178026",
      "0.008900869751292614",
      "0.20777313164288289",
      "-1.515327150381227",
      "0.5220136732281009",
      "-0.487275661285242",
      "0.4903375395729371",
      "0.4057763074086901",
      "1.840994269328505",
      "-1.4811902780656998",
      "-0.5317758649618352",
      "0.8820522996921043",
      "-0.2705424602043347",
      "-0.23095914399289552",
      "0.23463343599302347",
      "0.8950046979463503",
      "-0.4044480556539124",
      "0.2399885001360339",
      "1.0122470213576784",
      "0.7277775942996506",
      "-0.4922273352455239",
      "-0.16897137901639853",
      "0.03397627015349382",
      "-2.208538371504508",
      "0.40577630740934084",
      "2.649425663159343",
      "7.8563924219973895",
      "-1.6661327042847873",
      "-3.0174790205462876",
      "1.8465074561558397",
      "-1.0252916587303214",
      "-3.0757414848335234",
      "-0.8976869370378996",
      "3.2939433891796854",
      "0.9038603497297666",
      "2.106998339212091",
      "-2.8025815160062715",
      "-4.570261969579203",
      "2.86511881342644",
      "0.9821803127644404",
      "-0.4751748535506453",
      "2.2033730892710377",
      "0.6194014482179622",
      "-0.4138622524156839",
      "0.05633355839294311",
      "-0.27054246020377554",
      "0.8341625211688644",
      "0.5221122251203543",
      "0.04575417867277018",
      "-0.28480858201760245",
      "0.9038603497246112",
      "-0.18079194470378082",
      "2.401298685473473",
      "-2.313946544682286",
      "0.0164657921166777",
      "-0.054966137409356346",
      "1.414676231729909",
      "1.2354266962667382",
      "-0.29706522888834014",
      "-0.27797320951965676",
      "0.02320973410559398",
      "-0.5259378283620585",
      "-0.60718968836395",
      "1.0818647795820238",
      "0.16450602061563066",
      "0.2399885001360486",
      "-1.6303471430451721",
      "0.41486766402017416",
      "1.6602645442765753",
      "1.7090521998264203",
      "0.9821803127589331",
      "5.3212057310584395",
      "3.0856702417566964",
      "0.29118084859197607",
      "-1.4665125003972865",
      "0.02320973410819198",
      "-1.1214248852558115",
      "-1.790809320082762",
      "2.337778464209827",
      "-0.6432031807367108",
      "-0.3643101694911687",
      "-0.6217246399795172",
      "1.0041930811007693",
      "0.042023485159313936",
      "0.6486864431214988",
      "-1.515327150382924",
      "1.8409942693247696",
      "-0.23095914399282713",
      "1.0122470213576824",
      "-0.20761665558054537",
      "0.5220136732358918",
      "-1.4811902780626545",
      "0.2346334359911774",
      "0.7277775942963582",
      "-0.33622872551893723",
      "-0.48727566128390215",
      "-0.5317758649651991",
      "0.8950046979442746",
      "-0.49222733524873313",
      "0.00890086974860076",
      "0.49033753957559295",
      "0.8820522996974499",
      "-0.40444805565612346",
      "-0.16897137901404544",
      "-7.042686796384019",
      "0.1478021240456138",
      "-3.514237504559621",
      "2.649425663157228",
      "-7.04268679638163",
      "18.100859949405912",
      "0.4253297727159393",
      "-4.684510834286921",
      "0.8341625211693272",
      "0.14780212404050974",
      "0.4253297727188284",
      "-9.369899435527618",
      "3.4104345916139622",
      "-1.630347143049269",
      "-3.5142375045614678",
      "-4.684510834290816",
      "3.41043459161297",
      "2.3189725029689963",
      "2.0243513949767853",
      "-6.375647565368164",
      "-1.0252916587411374",
      "35.757986701656996",
      "3.418225556298472",
      "-4.244669486243804",
      "13.440899595868771",
      "-0.1807919446963707",
      "7.8932006229277345",
      "-0.4411354009711391",
      "4.214850493717071",
      "-3.429816281382031",
      "5.321205731035279",
      "-0.09828882382544972",
      "12.146375513646236",
      "-5.823011824759289",
      "-0.35090361321182734",
      "1.068069981411902",
      "2.106998339203326",
      "7.893200622941842",
      "6.227676797073047",
      "4.544569693400765",
      "-0.49744319384493796",
      "1.4146762317226715",
      "-5.100319669472949",
      "-6.501035321190431",
      "0.9636818917066367",
      "0.22369815966878612",
      "-1.121424885270975",
      "-2.598476643800707",
      "-0.5238293777630294",
      "-1.509119737575599",
      "1.1636215193713109",
      "-0.47517485355206257",
      "-0.09828882382996822",
      "4.687490671946779",
      "-1.6220310700655711",
      "-1.009810150446842",
      "-0.5259378283582985",
      "-2.598476643801819",
      "-0.3202487527918601",
      "4.017670766940076",
      "-3.4960783244954254",
      "-0.6217246399802172",
      "2.4317368046248324",
      "0.33383499836745495",
      "-0.9559370900060556",
      "-0.024277478551439535",
      "7.856392421996602",
      "-3.075741484828768",
      "-2.802581516006298",
      "2.203373089280306",
      "0.03397627014430323",
      "-1.666132704282471",
      "-0.8976869370453615",
      "-4.570261969582598",
      "0.6194014482064837",
      "-2.2085383715189053",
      "-3.0174790205489295",
      "3.2939433891842897",
      "2.865118813423004",
      "-0.41386225240236396",
      "3.4182255563039416",
      "-0.4411354009698942",
      "12.146375513655887",
      "0.5221122251290139",
      "2.0243513949804215",
      "-4.244669486238401",
      "4.214850493713791",
      "-5.823011824765272",
      "0.4148676640312468",
      "-6.375647565366367",
      "13.440899595871628",
      "-3.4298162813816426",
      "-0.3509036132156861",
      "-5.556869496056713",
      "-35.05664011213222",
      "2.4012986854747487",
      "6.2276767970668185",
      "-5.55686949605746",
      "23.006291837896104",
      "5.361307706259104",
      "3.085670241749721",
      "4.687490671951278",
      "-35.056640112130935",
      "5.361307706259136",
      "12.608954867979932",
      "-3.5996859556932645",
      "1.2354266962634162",
      "-6.501035321192876",
      "-9.512790977448581",
      "1.2582101022138539",
      "1.9357170454107544",
      "-1.790809320081818",
      "-0.3202487527915391",
      "-0.2888744171531274",
      "-7.741824801296569",
      "-0.24828261121415102",
      "-0.607189688363921",
      "-0.5238293777750018",
      "-0.2888744171505986",
      "-4.725427879829327",
      "-2.2684398649849298",
      "1.0041930811004702",
      "0.33383499837743763",
      "6.61400328237551",
      "-1.0592414599683684",
      "-5.851171274826617",
      "0.04575417867708892",
      "-2.3139465446826843",
      "-0.2970652288840319",
      "1.0818647795851524",
      "0.056333558395507306",
      "-0.28480858201603265",
      "0.016465792119224398",
      "-0.2779732095141091",
      "0.16450602061108263",
      "4.544569693395966",
      "0.9636818917032145",
      "-1.5091197375784644",
      "1.6602645442736605",
      "1.0680699814138312",
      "-0.4974431938464435",
      "0.22369815966739218",
      "1.1636215193620416",
      "1.2582101022144612",
      "-7.741824801285983",
      "0.2911808485835954",
      "-1.6220310700571647",
      "-3.599685955689559",
      "1.9357170454122112",
      "-0.24828261121361628",
      "-2.777471734205576",
      "2.3377784642081885",
      "4.017670766934812",
      "-4.7254278798326",
      "-2.7774717342083735",
      "-0.8185146210539465",
      "0.04202348515674525",
      "-0.9559370899988122",
      "-1.059241459964262",
      "2.0582431488224797",
      "0.06860736447308609",
      "1.709052199821983",
      "-1.4665125003844302",
      "-0.6432031807387495",
      "0.6486864431249886",
      "-1.0098101504488821",
      "-3.496078324493855",
      "-0.024277478552604478",
      "-2.268439864990448",
      "-5.851171274831633",
      "0.06860736447745444",
      "-0.02099066732273946",
      "0.798692264433133",
      "-0.014932836142294396",
      "-0.44226823228079115",
      "0.020990667321873185",
      "7.18719126505392e-13",
      "1.0208991993061682",
      "-0.3381862689384249",
      "-0.3080906956354204",
      "-0.7986922644313321",
      "-1.0208991993075367",
      "1.6927347156778569e-13",
      "-0.4087130846378209",
      "0.5444846919504357",
      "0.01493283614321118",
      "0.33818626893356696",
      "0.4087130846397227",
      "-5.368292970463353e-13",
      "0.11262962650908087",
      "0.4422682322767884",
      "0.30809069563584257",
      "-0.5444846919501487",
      "-0.11262962650800233",
      "-1.050043300928216e-13",
      "0.6673208512415987",
      "-0.001415127365794051",
      "-0.003326881309482057",
      "0.22316011926583013",
      "-0.68652867627809",
      "3.468812687320662",
      "0.7490855568486277",
      "0.06631966640052968",
      "-0.40232294063916113",
      "0.4627560839285307",
      "1.2637571800074652",
      "0.055993936686500725",
      "1.457710900291081",
      "0.12612151525374887",
      "-0.18734297325737598",
      "-1.1520762937072846",
      "0.6673368308000832",
      "-0.13045548495901205",
      "0.5703840876890801",
      "1.0609589650431728",
      "-0.007849094051004833",
      "-0.743708145693061",
      "0.007735127983986507",
      "-0.06490516280274748",
      "-2.4513862606089303",
      "-0.40232294063325486",
      "0.5113878414603843",
      "1.5238507921637372",
      "-2.677212740973066",
      "-1.6280361541264003",
      "-4.940547987064764",
      "-7.5441443331270746",
      "-6.466516277662369",
      "2.3393437248356386",
      "2.2842791048033395",
      "0.18967868263209064",
      "3.814844858789873",
      "2.141257291609758",
      "-1.5766102339380725",
      "-0.5503747392936067",
      "0.5677871793888956",
      "1.6197931151977032",
      "-0.5614992044452995",
      "-2.4834497667202515",
      "-1.5063392028368408",
      "0.27558547179978454",
      "0.12612151525361368",
      "0.12430071148734995",
      "1.3948283709738263",
      "-0.6939598434574624",
      "-0.22876873628979733",
      "0.1896786826386204",
      "2.4932925866812594",
      "1.5887922124932896",
      "-1.451019437697382",
      "-0.1207893746385046",
      "-0.10110068799487147",
      "0.6651077031576581",
      "0.2518552150034535",
      "-0.21540722720403585",
      "0.36313408570868216",
      "-0.08056672437693038",
      "-1.254692242090316",
      "0.9013342873494933",
      "1.2512795483790682",
      "-0.031574583261881034",
      "0.5703840876892412",
      "0.07118089380163393",
      "-1.1967742218322182",
      "0.07197201602020994",
      "0.520606358992768",
      "0.567787179378492",
      "-1.8588580148733551",
      "-2.026439463946212",
      "0.0638257498312233",
      "-1.2048232420192122",
      "-0.08056672437614626",
      "-1.4536230064101225",
      "-0.760278778204056",
      "-0.7001115514934791",
      "0.6676233975482547",
      "-0.08132888353033842",
      "-0.7190100710138256",
      "-0.5325581085191898",
      "0.7952899593172175",
      "0.8370457004648765",
      "0.6865286762739743",
      "-0.4627560839295095",
      "0.187342973249691",
      "-1.0609589650445732",
      "-0.6673208512377415",
      "-3.4688126873194807",
      "-1.2637571800038936",
      "1.1520762937135378",
      "0.00784909405399577",
      "0.001415127364326728",
      "-0.7490855568492566",
      "-0.055993936680414",
      "-0.6673368308054071",
      "0.7437081456955281",
      "0.0033268813076977387",
      "-0.06631966640405727",
      "-1.4577109002866078",
      "0.1304554849603317",
      "-0.007735127990049814",
      "-1.2933260706921137",
      "-5.771095704154397",
      "-1.4014591415530695",
      "0.5113878414748739",
      "1.2933260706982095",
      "1.859886171478714e-12",
      "1.0323306059489632",
      "-4.256561167652994",
      "0.12430071148917803",
      "5.771095704143617",
      "-1.0323306059530515",
      "5.900935886945102e-12",
      "1.217244857103731",
      "0.07118089379626945",
      "1.401459141560011",
      "4.256561167651297",
      "-1.2172448570996837",
      "6.3089725307998635e-12",
      "12.841770348291352",
      "-0.8497642876314582",
      "-7.544144333126483",
      "-2.8694352605534728",
      "-11.964560247012201",
      "19.881431323126748",
      "-0.5085498018352218",
      "2.4932925866750546",
      "-8.841121484778537",
      "-21.136817057497378",
      "-1.6600729545300965",
      "5.739328869031731",
      "-1.8588580148635983",
      "-5.98238315529745",
      "1.1372676507833301",
      "-3.9060862489308072",
      "-1.3203748919611982",
      "1.9938471070514814",
      "3.814844858775759",
      "-8.841121484786997",
      "12.706983669572056",
      "-2.211087431526812",
      "-5.294042575046266",
      "0.6651077031606165",
      "0.7928555016926708",
      "-2.6043197454214915",
      "-3.1624899988987827",
      "1.1751252697299823",
      "-1.4536230064075686",
      "-0.8442059608381293",
      "-4.552655071377904",
      "3.211012151793901",
      "2.23381757290933",
      "1.6197931152028122",
      "-5.982383155297906",
      "1.1388063543205134",
      "-3.1486684168943535",
      "-0.5170821065372293",
      "-1.2546922420977111",
      "-0.8442059608418279",
      "3.3748801188779574",
      "-1.601348911566454",
      "-0.17010670209474962",
      "-0.7190100710141974",
      "0.23535623526134497",
      "-0.9563530743407511",
      "1.7099400631282773",
      "0.2622464796533539",
      "-1.5238507921610422",
      "6.466516277679397",
      "-2.1412572916099353",
      "0.5614992044557353",
      "0.06490516280457012",
      "2.677212740974361",
      "-2.3393437248269677",
      "1.5766102339258705",
      "2.483449766713905",
      "2.451386260601695",
      "1.6280361541194037",
      "-2.28427910480013",
      "0.5503747392856048",
      "1.506339202836779",
      "11.964560247010448",
      "21.13681705749804",
      "-1.1372676507842518",
      "1.3948283709723208",
      "-12.841770348297045",
      "-19.88143132312518",
      "1.6600729545265045",
      "3.9060862489353356",
      "-1.1967742218208082",
      "0.8497642876348297",
      "0.5085498018357013",
      "-5.739328869026911",
      "1.3203748919590002",
      "-1.2434774517001608",
      "-26.401474674976892",
      "1.5887922124989178",
      "12.706983669570995",
      "1.2434774516996414",
      "-1.5772494264222077e-12",
      "5.010045869408072",
      "-2.0264394639508407",
      "1.1388063543164706",
      "26.40147467498114",
      "-5.010045869405987",
      "-1.233278684716853e-12",
      "-7.45239527994538",
      "0.25185521500202185",
      "-2.604319745431351",
      "-0.9794071474430099",
      "3.1694749361217176",
      "0.5621223016134966",
      "-0.7602787781993869",
      "3.374880118880436",
      "-6.084012933918501",
      "1.4686912463082322",
      "0.1961486212394955",
      "0.9013342873544988",
      "-4.552655071383563",
      "-6.084012933922021",
      "2.035178460202836",
      "1.7678090354258476",
      "-0.5325581085316137",
      "-0.9563530743453623",
      "-7.8851442102819655",
      "0.04502534823207275",
      "1.6718370708074488",
      "0.6939598434549502",
      "1.451019437696281",
      "0.21540722720682898",
      "-1.2512795483840358",
      "-0.2755854718059789",
      "0.22876873629443498",
      "0.12078937464366601",
      "-0.3631340857133919",
      "0.03157458326549727",
      "2.211087431527531",
      "3.1624899989015156",
      "-3.211012151789422",
      "0.0719720160213879",
      "-1.9938471070545416",
      "5.294042575052336",
      "-1.1751252697181924",
      "-2.2338175729153584",
      "-3.169474936119766",
      "-1.468691246304307",
      "0.06382574983808846",
      "-3.14866841689513",
      "7.452395279946114",
      "-0.5621223016122089",
      "-0.19614862124514898",
      "-1.2473484285881822",
      "-0.7001115514859552",
      "-1.6013489115661066",
      "2.035178460198874",
      "1.2473484285853118",
      "8.390047539362667e-13",
      "0.7952899593169945",
      "1.7099400631344515",
      "0.0450253482229212",
      "-1.438364441366782",
      "0.09931530922137403",
      "-0.5206063590011926",
      "1.2048232420248683",
      "-0.6676233975477074",
      "-0.8370457004669614",
      "0.5170821065409148",
      "0.17010670209487014",
      "-0.2622464796529148",
      "-1.76780903542726",
      "-1.6718370708137582",
      "-0.09931530922037875"
    ],
    [
      "0.522694755954341",
      "1.1682664779689178",
      "15.782227954458952",
      "1.9071297653141295",
      "2.701189692400601",
      "1.1682664779689407",
      "11.826462085841749",
      "58.597774041052084",
      "9.581333222441794",
      "6.742525993923841",
      "15.782227954458817",
      "58.597774041052915",
      "218.03602280123098",
      "21.71709115862305",
      "22.831569529137322",
      "1.9071297653141441",
      "9.581333222442263",
      "21.71709115862303",
      "18.810972502911273",
      "6.584251093777123",
      "2.701189692400526",
      "6.742525993923652",
      "22.831569529137305",
      "6.584251093776717",
      "6.205091966599519",
      "-0.01878806898511989",
      "0.5996967612989298",
      "-0.11329888000694754",
      "-0.03069048312762002",
      "-0.01878806898513663",
      "-0.916505361419943",
      "0.26641131216402597",
      "-0.27877084908443317",
      "-0.035968821699547064",
      "0.5996967612988823",
      "0.2664113121639858",
      "-6.862021708145908",
      "0.07151540088391103",
      "1.1085566685507573",
      "-0.11329888000693197",
      "-0.27877084908439903",
      "0.07151540088394004",
      "-0.22359086446807766",
      "-0.04232323849680271",
      "-0.030690483127577817",
      "-0.03596882169944144",
      "1.1085566685507193",
      "-0.04232323849680835",
      "-0.33319343170207166",
      "-0.8691844025382018",
      "-0.16380581379593226",
      "0.243443965134126",
      "0.26170900351334214",
      "-0.6494211186497987",
      "0.6807640834361546",
      "-0.4448307630641451",
      "0.46329040752038386",
      "0.3969449927838236",
      "2.3440052210149545",
      "3.287908850087613",
      "-1.2134016333576843",
      "0.1811750002655783",
      "-0.4441004328854841",
      "0.23046309616479282",
      "0.2669422608312409",
      "1.3449908747827561",
      "-0.40632279377036246",
      "-0.013597657193468131",
      "0.7380337165819458",
      "-0.1397854376295044",
      "-0.21297035700177447",
      "0.20386538846430594",
      "-0.6873505712044337",
      "-3.3155566944611072",
      "0.3969449927838085",
      "1.7923875769800643",
      "4.267472655056134",
      "-0.45837816196958703",
      "-2.6897951822668906",
      "2.2262256454211613",
      "-0.9023458955881389",
      "-1.9810201872756215",
      "-1.074238148189734",
      "3.949300478174588",
      "1.0406391600896088",
      "1.6122304209886908",
      "-3.8750945323393724",
      "-4.0910261377113555",
      "2.54452314803333",
      "0.9965533322864564",
      "1.1406266627859805",
      "1.324529771190008",
      "0.8733832922495868",
      "-0.3932709533907587",
      "0.318198574652283",
      "-0.4441004328853989",
      "0.5375680663967796",
      "0.18004620235127197",
      "0.009013245353091559",
      "-0.2839269031678605",
      "1.040639160089668",
      "0.3367427249153576",
      "1.888568693153309",
      "-2.405709224764684",
      "0.3283050826509597",
      "0.014999284025889825",
      "1.7218500323206765",
      "1.0731575856806945",
      "-0.191765323567477",
      "-0.21064670157430535",
      "0.003465503717412907",
      "-1.0011514689995855",
      "-1.0409677466617056",
      "1.1704766221196672",
      "0.1652323150299623",
      "-0.013597657193492341",
      "-1.0783494653730095",
      "0.719452628756089",
      "1.3284300037977292",
      "1.817352415063462",
      "0.9965533322863507",
      "3.782353863887211",
      "4.759855133360651",
      "0.08449174400020112",
      "-1.4675250900730323",
      "0.0034655037175551477",
      "-0.6706039958358666",
      "-0.85308414407842",
      "2.155379825709863",
      "-0.2952606270570641",
      "-0.4557412469457603",
      "-0.5149910191492268",
      "0.5614092985943516",
      "0.04862816824634618",
      "0.5987733885136778",
      "-0.6494211186496652",
      "2.344005221014491",
      "0.23046309616493987",
      "0.7380337165819503",
      "-0.8691844025383316",
      "0.6807640834365456",
      "3.287908850087827",
      "0.26694226083122996",
      "-0.1397854376293385",
      "-0.16380581379595327",
      "-0.44483076306388686",
      "-1.2134016333578903",
      "1.3449908747827275",
      "-0.2129703570018208",
      "0.24344396513396543",
      "0.46329040752025535",
      "0.18117500026548639",
      "-0.4063227937704255",
      "0.203865388464145",
      "-7.295092913427301",
      "-0.03560647237088359",
      "-3.507615856195711",
      "1.792387576980185",
      "-7.295092913429573",
      "21.937720235260407",
      "-0.4737528615146035",
      "-6.896099407036313",
      "0.5375680663966796",
      "-0.03560647237108553",
      "-0.47375286151460616",
      "-7.197302825311016",
      "3.770430200899968",
      "-1.07834946537324",
      "-3.507615856196286",
      "-6.896099407036089",
      "3.7704302008996025",
      "2.9704077603506835",
      "2.5663373221079953",
      "-5.0868371279764215",
      "-0.9023458955883106",
      "37.15198207203465",
      "1.8605692698750527",
      "-3.128446691065146",
      "12.779677205374385",
      "0.336742724915388",
      "7.324238311363808",
      "0.005209576621382017",
      "2.8114026503037004",
      "-4.504399152609472",
      "3.78235386388723",
      "0.0573538980430958",
      "12.261830606332559",
      "-6.499180560010206",
      "-1.8311519068774658",
      "0.914693182603473",
      "1.6122304209888394",
      "7.32423831136363",
      "5.501426831978547",
      "4.684099974228994",
      "0.8570797524808472",
      "1.721850032320684",
      "-5.396812250589663",
      "-6.88736859851487",
      "0.7916670152032002",
      "0.8245789501702309",
      "-0.6706039958363162",
      "-2.507821536187189",
      "-0.5866806409864181",
      "-1.5619046077371792",
      "0.18236911094999547",
      "1.1406266627859036",
      "0.05735389804258773",
      "4.80974803442636",
      "-0.8283173690361126",
      "-0.45399458889512295",
      "-1.0011514689994871",
      "-2.5078215361874396",
      "-0.8563492653915614",
      "4.270220325672009",
      "-2.324416045253371",
      "-0.5149910191491432",
      "2.105757696065333",
      "0.7129793295076754",
      "-0.882514586970217",
      "0.3387314275231173",
      "4.26747265505602",
      "-1.9810201872752222",
      "-3.875094532339455",
      "1.324529771189792",
      "-0.6873505712043678",
      "-0.45837816196965403",
      "-1.0742381481896568",
      "-4.091026137711416",
      "0.8733832922497732",
      "-3.3155566944612076",
      "-2.689795182266944",
      "3.94930047817467",
      "2.544523148033167",
      "-0.39327095339063867",
      "1.8605692698751142",
      "0.005209576621485752",
      "12.261830606332195",
      "0.18004620235131852",
      "2.566337322107543",
      "-3.1284466910649935",
      "2.8114026503028477",
      "-6.4991805600098465",
      "0.719452628756287",
      "-5.086837127976659",
      "12.779677205373908",
      "-4.504399152609213",
      "-1.8311519068779665",
      "-5.55398102051697",
      "-36.386049308019196",
      "1.888568693153289",
      "5.501426831978464",
      "-5.5539810205172335",
      "28.122070529757117",
      "5.365207334449785",
      "4.759855133360491",
      "4.809748034426658",
      "-36.38604930801903",
      "5.365207334449886",
      "12.78298836346527",
      "-2.4480097190180703",
      "1.0731575856806608",
      "-6.887368598514666",
      "-7.014414928670741",
      "0.9601806376903677",
      "1.9384674543541338",
      "-0.8530841440784003",
      "-0.8563492653915245",
      "-0.27570094483216717",
      "-6.83520522776192",
      "-0.4959476589284875",
      "-1.0409677466616594",
      "-0.5866806409867129",
      "-0.2757009448322313",
      "-4.800283760847306",
      "-2.4615159864459857",
      "0.5614092985943917",
      "0.7129793295076253",
      "7.0345956897509865",
      "-1.6054597894652785",
      "-6.118488193683369",
      "0.009013245353382533",
      "-2.405709224764817",
      "-0.1917653235674172",
      "1.1704766221195186",
      "0.31819857465222884",
      "-0.2839269031679462",
      "0.32830508265098735",
      "-0.21064670157423018",
      "0.16523231502992836",
      "4.684099974228716",
      "0.7916670152032156",
      "-1.5619046077371628",
      "1.3284300037974286",
      "0.914693182602815",
      "0.8570797524807653",
      "0.8245789501705206",
      "0.18236911094990843",
      "0.9601806376904655",
      "-6.835205227761746",
      "0.08449174400037471",
      "-0.8283173690360832",
      "-2.448009719018116",
      "1.938467454353996",
      "-0.4959476589283161",
      "-2.2671731298890188",
      "2.1553798257096757",
      "4.2702203256719065",
      "-4.800283760847328",
      "-2.2671731298894495",
      "-0.7266696807720558",
      "0.048628168246494956",
      "-0.8825145869701754",
      "-1.605459789465257",
      "1.4856359285961613",
      "0.020745492328582193",
      "1.8173524150633087",
      "-1.4675250900727113",
      "-0.29526062705719897",
      "0.5987733885137191",
      "-0.4539945888948622",
      "-2.3244160452535594",
      "0.3387314275232473",
      "-2.461515986446132",
      "-6.11848819368346",
      "0.020745492328246597",
      "-0.11690818968119736",
      "0.9170057597938843",
      "-0.16412412719165928",
      "-0.5039521542408358",
      "0.11690818968110842",
      "-3.454475813349839e-14",
      "0.5535865731078198",
      "0.11727109746993716",
      "-0.44571149914692315",
      "-0.9170057597940819",
      "-0.553586573107723",
      "-1.3611948613714222e-14",
      "-0.13410388722279598",
      "0.8916634098628915",
      "0.16412412719161013",
      "-0.11727109747012729",
      "0.13410388722284464",
      "-1.8391330603277223e-14",
      "0.033492477976936864",
      "0.5039521542408643",
      "0.4457114991467617",
      "-0.8916634098628161",
      "-0.03349247797696412",
      "-1.013696198153239e-14",
      "1.1308746477058318",
      "-0.2995252705045785",
      "0.10353903584358096",
      "0.35015348022789916",
      "-0.9150840937941909",
      "3.536670069704701",
      "0.8071050879399675",
      "0.08789338073105941",
      "-0.4280184247229884",
      "1.6221414335584563",
      "1.204310837981325",
      "0.44612795736460337",
      "0.748000782106214",
      "0.38982739772694097",
      "-0.30073827576111717",
      "-1.7995293944206343",
      "0.7715703689441461",
      "-0.19000946099233862",
      "0.49088515915644104",
      "0.9737094130026142",
      "0.8154140744389364",
      "-0.6800988447593799",
      "0.28417794683736103",
      "-0.9226374971629246",
      "-2.492898970631452",
      "-0.4280184247230884",
      "-0.42492915942832954",
      "0.16578729905165407",
      "-2.983826762466651",
      "-0.8679363075007398",
      "-5.443825320224284",
      "-7.576975612981598",
      "-4.142463078041708",
      "2.2958513696925484",
      "1.5764374292630248",
      "0.4313180474885811",
      "1.8389000515795109",
      "3.3664145429447814",
      "-1.58406948665014",
      "-0.7663884246063744",
      "0.3927597992636067",
      "1.1808732343887676",
      "-1.4884312286762884",
      "-2.149202189423581",
      "-0.9731987900722996",
      "0.2152938064050435",
      "0.3898273977268175",
      "-0.03923449424439481",
      "1.5514097724410763",
      "-0.4540247628658933",
      "-0.3287048862449442",
      "0.43131804748857766",
      "4.163216731183478",
      "-0.11241792302971639",
      "-1.353898684019099",
      "0.3170874130149473",
      "-0.08593994565478702",
      "0.6541663994499934",
      "0.46856694536043025",
      "-0.23552911025927253",
      "0.03387655194512737",
      "-0.19387008598312527",
      "-1.1228179120673198",
      "1.5809283230172306",
      "1.153395317411974",
      "-0.36237065213645087",
      "0.49088515915641767",
      "0.8987785838909569",
      "-1.3072370488347367",
      "0.5361427859906988",
      "0.2746109730201146",
      "0.39275979926373294",
      "-1.4329750599669142",
      "0.07079540409341495",
      "-0.001154551715299044",
      "-2.0629433107947257",
      "-0.19387008598321281",
      "-1.3863551147989082",
      "-0.8357279435253081",
      "-0.09567363190135267",
      "0.7146846197917288",
      "-0.08848927808983649",
      "-0.8081833147331889",
      "-0.9718526174393194",
      "0.6530227305869232",
      "1.3131927368852572",
      "0.9150840937940615",
      "-1.622141433558639",
      "0.30073827576097556",
      "-0.9737094130026505",
      "-1.130874647705693",
      "-3.536670069704724",
      "-1.2043108379815806",
      "1.7995293944207935",
      "-0.8154140744389426",
      "0.29952527050446787",
      "-0.807105087939985",
      "-0.44612795736463207",
      "-0.7715703689441884",
      "0.6800988447592695",
      "-0.103539035843599",
      "-0.08789338073104322",
      "-0.7480007821065182",
      "0.19000946099247382",
      "-0.2841779468372965",
      "-0.7622669363677422",
      "-5.7994062936532735",
      "-1.7634400168850113",
      "-0.42492915942809045",
      "0.7622669363679948",
      "2.437055905160103e-13",
      "-0.20766541179915762",
      "-3.2773031583227237",
      "-0.039234494244335484",
      "5.799406293652319",
      "0.2076654117988318",
      "4.61509080074892e-14",
      "1.3413964759077524",
      "0.8987785838907767",
      "1.7634400168858633",
      "3.2773031583228693",
      "-1.3413964759081192",
      "9.348130900324618e-14",
      "13.260589733809185",
      "-2.302652805253225",
      "-7.576975612981809",
      "-1.3526199459579074",
      "-11.549041728453101",
      "19.55003785439829",
      "-1.2091250282293589",
      "4.16321673118381",
      "-9.649289699498668",
      "-19.071482623199458",
      "-2.797983829985147",
      "6.779683090910092",
      "-1.4329750599668645",
      "-5.837975252562037",
      "1.8902874622368209",
      "-4.675794392797983",
      "-1.4067135775622177",
      "1.5339183388435147",
      "1.8389000515794143",
      "-9.649289699497922",
      "10.23995879062679",
      "-0.8087823137833564",
      "-5.333809109946121",
      "0.654166399450001",
      "-0.23906362659525035",
      "-2.2665856044183728",
      "-2.7902806564419427",
      "1.5428430997444997",
      "-1.3863551147989832",
      "-0.43975711782622395",
      "-4.1503849548231155",
      "2.017936768532042",
      "2.383193968179149",
      "1.1808732343887338",
      "-5.837975252562127",
      "0.1271456243534704",
      "-2.8649897928373282",
      "-0.49809373964764986",
      "-1.1228179120674115",
      "-0.43975711782684673",
      "2.479715511438991",
      "-0.6850952978129069",
      "-0.12128577810953588",
      "-0.8081833147332599",
      "-0.39164994651577145",
      "-1.111170158728907",
      "1.6907071362358275",
      "0.22681900484488077",
      "-0.16578729905169395",
      "4.142463078041444",
      "-3.3664145429448897",
      "1.488431228676248",
      "0.9226374971628376",
      "2.9838267624663057",
      "-2.295851369692562",
      "1.5840694866500131",
      "2.149202189423466",
      "2.4928989706314364",
      "0.8679363075008659",
      "-1.5764374292632106",
      "0.7663884246066069",
      "0.9731987900721686",
      "11.54904172845299",
      "19.071482623199664",
      "-1.8902874622368762",
      "1.5514097724410627",
      "-13.26058973380832",
      "-19.550037854398393",
      "2.7979838299850366",
      "4.67579439279809",
      "-1.3072370488345715",
      "2.302652805252689",
      "1.2091250282290449",
      "-6.779683090910185",
      "1.4067135775619632",
      "-1.0160997597155232",
      "-24.72048522856093",
      "-0.11241792302970476",
      "10.239958790627115",
      "1.0160997597157604",
      "-4.2201335916805895e-14",
      "2.439632115106643",
      "0.07079540409353059",
      "0.1271456243533898",
      "24.72048522856092",
      "-2.4396321151064932",
      "5.891527781773218e-14",
      "-5.899775829258398",
      "0.4685669453603681",
      "-2.2665856044185717",
      "1.6226034809713787",
      "1.5039340437032984",
      "0.9359998108244167",
      "-0.8357279435251549",
      "2.479715511438911",
      "-5.003547751817318",
      "1.412858818576348",
      "0.8840217138687481",
      "1.5809283230171356",
      "-4.150384954823511",
      "-5.003547751817286",
      "1.6538692059331925",
      "1.6754179459067629",
      "-0.9718526174397284",
      "-1.1111701587291185",
      "-6.57590929589193",
      "0.12149705144628466",
      "1.523546123139829",
      "0.45402476286588433",
      "1.3538986840189953",
      "0.23552911025916942",
      "-1.153395317412",
      "-0.21529380640504497",
      "0.3287048862448706",
      "-0.31708741301493926",
      "-0.033876551945085605",
      "0.3623706521363181",
      "0.8087823137835616",
      "2.790280656442392",
      "-2.0179367685320884",
      "0.5361427859906388",
      "-1.5339183388431834",
      "5.333809109946814",
      "-1.5428430997445008",
      "-2.383193968178371",
      "-1.5039340437031925",
      "-1.4128588185764994",
      "-0.001154551715384309",
      "-2.8649897928372727",
      "5.899775829258261",
      "-0.9359998108243299",
      "-0.8840217138687787",
      "-1.0092400376318904",
      "-0.09567363190144887",
      "-0.6850952978127225",
      "1.6538692059331035",
      "1.0092400376318298",
      "-9.292541955641163e-14",
      "0.653022730586961",
      "1.6907071362357526",
      "0.1214970514462727",
      "-0.7111907209567557",
      "0.3880036776765224",
      "-0.2746109730199471",
      "2.0629433107946906",
      "-0.7146846197917602",
      "-1.3131927368851593",
      "0.4980937396473278",
      "0.1212857781096594",
      "-0.2268190048448547",
      "-1.6754179459068004",
      "-1.5235461231397829",
      "-0.3880036776765591"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.005228911254548651",
    "0.005228912311542005",
    "0.005228947838531783",
    "0.005228953207349514",
    "0.005228903752789609",
    "0.005234256087816344",
    "0.00522897736138561",
    "0.005228933055716363",
    "0.00522905660265202",
    "0.0052290653055769585",
    "0.005228903061162074",
    "0.005228964248125553",
    "0.005228916719439149",
    "0.005229055543757708",
    "0.005229049079807851",
    "0.005229038727923101",
    "0.005228946195871806",
    "0.0052289420019441995",
    "0.0052291020374256305",
    "0.005229068097952218",
    "0.005228913205757131",
    "0.005228949771785982",
    "0.005228955111117823",
    "0.005228904592323005",
    "0.0052342052528220485",
    "0.005228980268049698",
    "0.00522893451267449",
    "0.0052290601551297",
    "0.005229070260662363",
    "0.005228904004287502",
    "0.005228966703508063",
    "0.005228918014924996",
    "0.005229062335327916",
    "0.0052290521325379065",
    "0.005229043639032734",
    "0.00522894808333577",
    "0.0052289437202693734",
    "0.005229108166983402",
    "0.0052290727858456",
    "0.005229015275306788",
    "0.0052290251777028845",
    "0.005228933919462492",
    "0.0052394579067051115",
    "0.0052290693528129805",
    "0.005228988006515453",
    "0.005229216358175075",
    "0.00522923168317057",
    "0.005228932656963099",
    "0.005229045503599563",
    "0.0052289578544578",
    "0.005229213482406655",
    "0.0052292019691808",
    "0.005229182725972576",
    "0.005229012203546668",
    "0.005229004427618077",
    "0.005229299721038267",
    "0.0052292367863720195",
    "0.005229035383597364",
    "0.0052289383650813825",
    "0.005239334199926438",
    "0.005229083267043726",
    "0.005228995953726579",
    "0.005229238274034088",
    "0.005229255920212632",
    "0.005228937117388552",
    "0.005229057739866672",
    "0.005228964090554551",
    "0.005229238542617017",
    "0.005229224796166237",
    "0.005229205182759196",
    "0.005229021938059859",
    "0.005229013715232022",
    "0.005229328997256038",
    "0.005229262349416723",
    "0.005228897381279242",
    "0.005234575485153067",
    "0.005228957453093341",
    "0.005228921578167728",
    "0.0052290241194918674",
    "0.005229030050784996",
    "0.005228896837452724",
    "0.005228947306689016",
    "0.005228908103376886",
    "0.00522902160701046",
    "0.005229017224997016",
    "0.005229008270909548",
    "0.005228932346667251",
    "0.005228928844603721",
    "0.005229060728674329",
    "0.005229032393339949",
    "0.005271652789127808",
    "0.0052564023249717816",
    "0.005237635001760157",
    "0.00524769267917921",
    "0.0052602745137965866",
    "0.005234643413938788",
    "0.005243881777309005",
    "0.005236704695452735",
    "0.00527864916704271",
    "0.005254740002430624",
    "0.005261592796458995",
    "0.005240522075252676",
    "0.005240718467326427",
    "0.005261809801862194",
    "0.005263390284216938",
    "0.005229137911951156",
    "0.00522903158297612",
    "0.005229349008019437",
    "0.005229359586958279",
    "0.005228955600221363",
    "0.005229109522361029",
    "0.005228989899520595",
    "0.005229328470403632",
    "0.005229326346792126",
    "0.005229292598561554",
    "0.005229064043328854",
    "0.0052290534189745495",
    "0.005229453882329908",
    "0.0052293682027685145",
    "0.005228965504658515",
    "0.005229151048776249",
    "0.005229163352117347",
    "0.0052289206285420445",
    "0.005229012623836029",
    "0.005228941159976557",
    "0.0052291492655215195",
    "0.005229139488001579",
    "0.005229124192968607",
    "0.005228985286020374",
    "0.0052289789443117005",
    "0.0052292190957201135",
    "0.005229167794745681",
    "0.005229679146405488",
    "0.005229730453098122",
    "0.005229021768485523",
    "0.005229289343512286",
    "0.005229081657484787",
    "0.005229701646148049",
    "0.005229655316221238",
    "0.005229620242261021",
    "0.005229209320620305",
    "0.0052291913350645475",
    "0.005229891177514169",
    "0.005229744933841574",
    "0.005229757668988097",
    "0.005229026855729653",
    "0.005229305633347868",
    "0.005229089012916764",
    "0.005229707513275352",
    "0.005229696919736712",
    "0.00522963970437977",
    "0.00522922285773677",
    "0.005229203950579683",
    "0.005229927985204196",
    "0.005229775385052878",
    "0.005228896229467431",
    "0.005228945713762836",
    "0.005228907266355319",
    "0.005229017355563541",
    "0.00522901521873382",
    "0.005229005124484382",
    "0.005228931122402996",
    "0.005228927730015865",
    "0.005229056762821623",
    "0.00522902935863348",
    "0.005229081408925762",
    "0.00522897599632976",
    "0.005229281711541648",
    "0.005229270216289708",
    "0.005229245607319407",
    "0.005229041543206897",
    "0.005229032113300737",
    "0.005229387683735033",
    "0.0052293113825335295",
    "0.005228922581290975",
    "0.005229076116160095",
    "0.005229072021753075",
    "0.005229058600963342",
    "0.005228955774605363",
    "0.0052289510342175384",
    "0.00522913044037159",
    "0.005229092172408704",
    "0.005229636241850304",
    "0.005229670085235649",
    "0.005229589143547571",
    "0.005229204195858147",
    "0.0052291866946086",
    "0.005229867376798999",
    "0.005229727012513521",
    "0.005229604706628814",
    "0.005229583336509749",
    "0.005229194909906298",
    "0.00522917581150059",
    "0.005229851342814594",
    "0.005229696720985204",
    "0.005229531435382517",
    "0.005229175077665829",
    "0.005229158381569992",
    "0.005229785010246135",
    "0.005229650591273598",
    "0.005229008808839063",
    "0.005229001211844093",
    "0.005229289551099726",
    "0.005229228069332716",
    "0.00522899385372503",
    "0.005229267349551691",
    "0.005229207795499774",
    "0.00523012528024811",
    "0.00522994637143978",
    "0.005229782887436916"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.06611817651371575630041621 +/- 3.10e-27]",
      "[0.2578062610531429514237290 +/- 7.63e-27]",
      "[0.6913588254215771727613110 +/- 3.53e-26]",
      "[0.09166964556428896960145943 +/- 1.46e-27]",
      "[0.1794696671950051622716385 +/- 4.00e-26]",
      "[0.08450277694696718013593800 +/- 3.92e-27]",
      "[1.384618807088811505834454 +/- 3.69e-25]",
      "[0.2397689058203599576852825 +/- 1.94e-26]",
      "[0.07447828191104566919740165 +/- 1.58e-27]",
      "[2.877820703895312330479095 +/- 1.71e-26]",
      "[0.9598231924536799924003048 +/- 3.80e-26]",
      "[0.6093415340431115767633081 +/- 4.82e-26]",
      "[0.07366709975249195321094653 +/- 1.66e-27]",
      "[0.05077809644007627840567145 +/- 8.04e-29]",
      "[0.03411200882009761866442416 +/- 3.98e-27]"
    ],
    [
      "[0.09830446737475289365041621 +/- 3.10e-27]",
      "[0.2793109975357815768183919 +/- 4.21e-26]",
      "[4.052059285030426440971490 +/- 1.77e-26]",
      "[0.5831101355031715289088928 +/- 1.28e-26]",
      "[0.6013922454467916405411877 +/- 2.62e-27]",
      "[0.2579050412526901807513531 +/- 1.32e-26]",
      "[6.145881286173128645085421 +/- 5.85e-27]",
      "[0.2062250990304589657619583 +/- 1.32e-26]",
      "[0.1507967724812862412721932 +/- 1.30e-26]",
      "[6.718807857721575224276502 +/- 4.29e-25]",
      "[1.904740537376834149565628 +/- 3.99e-25]",
      "[1.785317866024296434422619 +/- 2.30e-25]",
      "[0.1451636950133874227675771 +/- 3.21e-26]",
      "[0.09405289208348278957945988 +/- 3.15e-27]",
      "[0.05060924694936082805383005 +/- 2.59e-27]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.2393065830692649
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack10_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 10,
  "lambda_polygon": 6,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.633",
    "0.668"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "0.9999999999999998",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-0.5",
    "0.5",
    "0.4999999999999999",
    "0.49999999999999994",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-0.5000000000000001",
    "0.5000000000000001",
    "0.5",
    "0.5000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.0012155644756616376",
      "0.0017347106429755042",
      "0.015903178067753095",
      "0.0022417772544419063",
      "0.005347172984960519",
      "0.0003080857750593005",
      "0.0003501482221714246",
      "0.00019985067069947768",
      "0.0008567021594789786",
      "-0.0013816559977700628",
      "0.00034356555708273335",
      "0.0011892828799185131",
      "-0.0016705942471195146",
      "-0.003123060292473393",
      "0.0010839527618033487",
      "0.00011862188544478019",
      "-0.0013584091890188378",
      "0.00039947598868770125",
      "0.0008313199323916761",
      "-0.0005620270928292007",
      "0.0007102013838355515",
      "0.00014750588810248059",
      "-0.00028555980137439746",
      "0.005048096867775819",
      "-0.0006088357202329374"
    ],
    [
      "0.0012315040365050462",
      "0.001720735102814565",
      "0.017684221339441655",
      "0.002260976237125084",
      "0.005644327307521843",
      "0.0002898204874182466",
      "0.0005106047439905445",
      "0.0001849324285206705",
      "0.0008943118666670411",
      "-0.0014710620869541648",
      "0.0003205108224263238",
      "0.00119098681307721",
      "-0.001775519482382609",
      "-0.0031131194080725824",
      "0.0010219584070908273",
      "0.00013051902474176005",
      "-0.0014778657514772666",
      "0.0003921464602155126",
      "0.0008893024804355726",
      "-0.0005908528529480589",
      "0.0006780855777971522",
      "8.169269853681074e-05",
      "-0.00021825962359107228",
      "0.00577824443870943",
      "-0.0006093793185434265"
    ],
    [
      "0.0018872518457179516",
      "0.0028603126061723873",
      "0.052913409266232427",
      "0.003929048131395025",
      "0.015258268231668216",
      "0.0007034520010073467",
      "0.001759648705346366",
      "0.000336298369684569",
      "0.0026194044872881704",
      "-0.004511555413448517",
      "0.0008463408380595936",
      "0.003399849898233212",
      "-0.005587759899289212",
      "-0.01076294408542083",
      "0.002701274612153304",
      "0.0004912682678104677",
      "-0.005237347292486792",
      "0.0010535130214000192",
      "0.0026476793554467202",
      "-0.002943033546708554",
      "0.001618962453409957",
      "-0.00015763276489012593",
      "-0.00030192476085854036",
      "0.020227676723556957",
      "-0.0021124234285132128"
    ],
    [
      "0.0015901212851515936",
      "0.0026944856565191944",
      "0.042409909888947044",
      "0.0036691220493539137",
      "0.010394427729216277",
      "0.0005713590706446267",
      "0.001453667719902327",
      "0.00033455854096402416",
      "0.0017747804273233545",
      "-0.0032660731369724937",
      "0.0007292794725917398",
      "0.002181604955424719",
      "-0.003579058089513852",
      "-0.005647333317306987",
      "0.0018865161223922268",
      "0.00019989856406785195",
      "-0.00297644090329994",
      "0.000767716149960332",
      "0.0017855983771518243",
      "-0.000693300184582746",
      "0.0015161613610975158",
      "0.00019819652799070998",
      "-0.0014511718859937656",
      "0.013287487568298888",
      "-0.001387090361716361"
    ],
    [
      "0.0012186684562372424",
      "0.0016674941957587485",
      "0.016681372874243962",
      "0.0021693474976189164",
      "0.005400601010551393",
      "0.00029092358359288897",
      "0.0004495056116797577",
      "0.000192443603000309",
      "0.0008602052593166368",
      "-0.0011858402868730248",
      "0.00032146925972199354",
      "0.001107941232179632",
      "-0.0016418702552396026",
      "-0.0029965029760689833",
      "0.0010557634161903822",
      "0.0001101454521596798",
      "-0.0013762108298512174",
      "0.00037944747982337443",
      "0.0008495887297644627",
      "-0.0005159856862492159",
      "0.0006464501312279925",
      "0.000158840633107285",
      "7.820721321676149e-05",
      "0.005184622921419956",
      "-0.0005368926775672474"
    ],
    [
      "0.0024634389323561546",
      "0.005904171189130184",
      "0.05263100774873385",
      "0.009828839931665605",
      "0.01833058705260406",
      "0.0019357681594012147",
      "0.00041834006653047255",
      "0.0015063011171886104",
      "0.003751122250594471",
      "-0.006499858388636334",
      "0.002187949875385487",
      "0.0056597274115241574",
      "-0.006744686788555353",
      "-0.010391415623270723",
      "0.006725785476272271",
      "0.00018560416760876136",
      "-0.003863642104153791",
      "0.0024279117468050324",
      "0.003368071649666885",
      "-0.0010146453650380846",
      "0.004836066677321869",
      "0.0021446417735013147",
      "-0.003698716478326493",
      "0.01410746205234805",
      "-0.0030461643500871525"
    ],
    [
      "0.018254422437375732",
      "0.1132626138817087",
      "9.82405710303405",
      "0.07331980267917504",
      "0.15625065571116575",
      "-0.010997323552508907",
      "0.35007994439723294",
      "0.02641413714599738",
      "0.010052717676192178",
      "-0.63882113923351",
      "-0.01688346758350839",
      "-0.09567776011815114",
      "0.6230828486680373",
      "0.32798440309491106",
      "-0.011916907974785876",
      "-0.03545355967273854",
      "0.09789917971017595",
      "-0.005629122292952977",
      "0.04842002295045087",
      "0.6365696518168151",
      "0.07048182066382572",
      "-0.014857071273063197",
      "-0.4494371623197521",
      "0.9489955180553695",
      "0.06182732653551741"
    ],
    [
      "0.0013712584770131718",
      "0.00212959661891524",
      "0.023373532892085117",
      "0.002997227455723897",
      "0.007217392585619915",
      "0.00047334056396142735",
      "0.0005010982640579994",
      "0.00027877219685374906",
      "0.00124843363927973",
      "-0.0021053695610324997",
      "0.000542730825194163",
      "0.001746027507528319",
      "-0.002741781274064835",
      "-0.004545592859994085",
      "0.0016777454997694917",
      "0.00016160450780613049",
      "-0.0019907953151271714",
      "0.0006462461771609147",
      "0.0011754663122609753",
      "-0.0008956349247018594",
      "0.001121879473402179",
      "0.00027546390205905456",
      "-0.000353024801935084",
      "0.0073150684424561725",
      "-0.0010941009515583176"
    ],
    [
      "0.001811424502116924",
      "0.003253405558375143",
      "0.045140381682283",
      "0.005232456798228798",
      "0.013780705643872059",
      "0.000842526446991717",
      "0.000730845084271896",
      "0.00047923574047718266",
      "0.002419704821143322",
      "-0.004600077580744376",
      "0.0009094330889222755",
      "0.003527951681059561",
      "-0.005716324627366676",
      "-0.009203779964307525",
      "0.0024439272054812343",
      "0.00040465269836194176",
      "-0.003830764021741318",
      "0.0010502898688959327",
      "0.002313298227228675",
      "-0.0020174325965727894",
      "0.0020713349864679605",
      "0.00012855206694737363",
      "-0.0016717257543150605",
      "0.014006522490706812",
      "-0.0017361290825601214"
    ],
    [
      "0.002540486594987928",
      "0.008209247752909127",
      "0.1046990722465101",
      "0.010149690755565292",
      "0.01940055922349889",
      "0.0020801818999738025",
      "0.0014449219522347336",
      "0.0013997275603318063",
      "0.00393620934639039",
      "-0.012020491943340173",
      "0.003020570981905445",
      "0.005799240943926891",
      "-0.005238834190715849",
      "-0.01392643997416982",
      "0.00662795154800773",
      "1.3146463064749596e-05",
      "-0.004102502418369446",
      "0.0025948726585423966",
      "0.003467058446414879",
      "0.005450454681912782",
      "0.006275734926618018",
      "0.0016994272616831661",
      "-0.008170483877372178",
      "0.019857226137844842",
      "-0.0044106899226112675"
    ],
    [
      "0.0012061107494046562",
      "0.0016863922670960043",
      "0.015231548765239113",
      "0.00215507250319416",
      "0.005168770636594105",
      "0.00030565290920642527",
      "0.00031455898834279497",
      "0.00020636551508449399",
      "0.0008302539407536136",
      "-0.0011259511461763636",
      "0.000340511960897578",
      "0.0011099445970859851",
      "-0.0015468229146437644",
      "-0.003049990861707738",
      "0.0011110573979317465",
      "0.00010117726588779846",
      "-0.001292040728064074",
      "0.00038669532365923347",
      "0.0008043729006851629",
      "-0.00048659932531618165",
      "0.0006758197856800778",
      "0.00020723974384473089",
      "-1.1562137960717403e-05",
      "0.004630585827197806",
      "-0.0005388142297812958"
    ],
    [
      "0.0017791058784010765",
      "0.003395626195243533",
      "0.04021724700635",
      "0.004529424381887002",
      "0.012945174316380323",
      "0.0008643945451102611",
      "0.00037188855551603656",
      "0.0006142205933893132",
      "0.0022967099134797164",
      "-0.0031393909303676524",
      "0.000886814232282469",
      "0.003273201307469369",
      "-0.0037632153952178787",
      "-0.008964414156049498",
      "0.00281206021498846",
      "0.00031307124085680564",
      "-0.003161678757813086",
      "0.0009615837078097772",
      "0.002210912700636974",
      "-0.0002598291759705292",
      "0.0018171275860621912",
      "0.0004477731679292899",
      "-0.00036699193597673465",
      "0.010445824173387297",
      "-0.0010653393127895256"
    ],
    [
      "0.0013760101511071294",
      "0.0021470163246700277",
      "0.02298665418008453",
      "0.002802666668388512",
      "0.007389058430166083",
      "0.0004578540890955693",
      "0.0004468430309279651",
      "0.000311704871507712",
      "0.0012564043851184916",
      "-0.001993781073757589",
      "0.0005317073067603017",
      "0.001723975777987065",
      "-0.0022507544126701114",
      "-0.004832312318228411",
      "0.0016930032462630308",
      "0.00016709701433252738",
      "-0.001969430945920277",
      "0.0005936290875587796",
      "0.0012163189719939737",
      "-0.0006383981288606776",
      "0.0010377704157978611",
      "0.00024220231876554126",
      "-0.0002567574165534539",
      "0.007099341478077555",
      "-0.0008634225568665468"
    ],
    [
      "0.01071205696336661",
      "0.019957556311920914",
      "0.46143603301975256",
      "0.03289662058829586",
      "0.1364589823228426",
      "0.01063211759262095",
      "2.4544874824856816e-06",
      "0.0020172585651005042",
      "0.027699567502288084",
      "-0.05171659889927629",
      "0.013703943255041304",
      "0.04613459133815377",
      "-0.10381584590893499",
      "-0.1544972130946763",
      "0.04235489884822078",
      "0.006533541082768515",
      "-0.06238031737860115",
      "0.01637763198480142",
      "0.023417363964232784",
      "-0.06213832092956438",
      "0.019388014068773232",
      "0.004777123988063123",
      "0.0010377189677449493",
      "0.18218395452306707",
      "-0.04226159781434842"
    ],
    [
      "0.07538410978062088",
      "0.055849140583811865",
      "2.935922133051839",
      "0.1490412353645129",
      "0.9968303184781477",
      "-0.006439456170517869",
      "0.14108854571568705",
      "0.0790554093974152",
      "0.1537772593953852",
      "-0.36739418729162443",
      "0.03989394404549733",
      "0.1674339431889702",
      "-0.23491483789212728",
      "-1.0433123214334894",
      "0.35347613518986165",
      "0.05855095738396844",
      "-0.44138940584647196",
      "0.06490681082785077",
      "0.224103535892414",
      "-0.06191388150371923",
      "-0.06690446760111307",
      "-0.14266820769864194",
      "0.591600983105516",
      "1.3340357846940412",
      "0.1052457585184755"
    ],
    [
      "0.005394781049524334",
      "0.00932944764837343",
      "0.21530878871483367",
      "0.014347044317647252",
      "0.06298562862830795",
      "0.00375156463109292",
      "0.0024764293067603485",
      "0.0016313590992770683",
      "0.012040433884682388",
      "-0.023300784241191884",
      "0.005460055377262073",
      "0.017687031068736876",
      "-0.03545955446323784",
      "-0.06593015759705563",
      "0.018049039985491937",
      "0.002726460448348497",
      "-0.026614063566168973",
      "0.006370411498443419",
      "0.01128517032944708",
      "-0.018059662798483644",
      "0.007167490167157272",
      "-1.2713399149087002e-05",
      "0.003990998132590833",
      "0.0822286623289087",
      "-0.013615133878464704"
    ],
    [
      "0.0015083742352752488",
      "0.0024197952491648413",
      "0.02663902747966707",
      "0.00324490974370575",
      "0.009040415557688654",
      "0.0005431668733013937",
      "0.0008282577422259195",
      "0.0004219307833855101",
      "0.0015512869155635512",
      "-0.0017141530349858013",
      "0.0005711286065972457",
      "0.001981369772150259",
      "-0.002371660870703931",
      "-0.004393758555277872",
      "0.0019300604741796846",
      "0.00017626763964649362",
      "-0.0021121712855220265",
      "0.0006395962169138478",
      "0.0015639382079220758",
      "-0.000492392899744707",
      "0.0011416566728338223",
      "0.00037817272667536677",
      "0.00011763054593759034",
      "0.008295472471553506",
      "-0.000632945971907187"
    ],
    [
      "0.0016132333528331058",
      "0.002443835830677281",
      "0.028549630787332102",
      "0.0035622826616719234",
      "0.010504833256422461",
      "0.0006197475897309612",
      "0.0008577832365241203",
      "0.00046313498840248163",
      "0.0018331217773301634",
      "-0.0017934414096099174",
      "0.0006012424502963126",
      "0.002333389964661415",
      "-0.0032093797286983244",
      "-0.006149936891754417",
      "0.0023818774191935246",
      "0.00023118538028526697",
      "-0.0028752458528169046",
      "0.000793736989152993",
      "0.0018319853396105187",
      "-0.0012842290809932549",
      "0.001229171432342153",
      "0.0004426963983838905",
      "0.001180049208839167",
      "0.010059822407238883",
      "-0.0008518798618202912"
    ],
    [
      "0.003003334299580867",
      "0.005552301101500833",
      "0.0909586814289462",
      "0.008339683157270914",
      "0.026918800390578135",
      "0.0017445066959675202",
      "0.0050520589308768425",
      "0.0016644578814590668",
      "0.004877047078998148",
      "-0.005592047006084183",
      "0.002069710255184938",
      "0.005237732866910492",
      "-0.0027439124769736535",
      "-0.005326352716576675",
      "0.005894535561261389",
      "0.0002198741734199439",
      "-0.004969896914475754",
      "0.0017617017994217207",
      "0.005288155659679058",
      "0.0002416737882647604",
      "0.003934832646357285",
      "0.0019243114272940987",
      "-0.00384181744898224",
      "0.030224956021803594",
      "-0.000779835405979004"
    ],
    [
      "0.0044819062312084984",
      "0.006419147196574515",
      "0.11381258694938384",
      "0.011263172494661317",
      "0.04671187776460125",
      "0.0030183164466739054",
      "0.005612777569131033",
      "0.0019578953494271407",
      "0.00895444639129294",
      "-0.00601047228860573",
      "0.0028320523219443963",
      "0.011054344037098455",
      "-0.015295001413646425",
      "-0.026545211668471284",
      "0.012789274793887546",
      "0.001157891398514014",
      "-0.015015059363596152",
      "0.004151978674668976",
      "0.008895930862692861",
      "-0.010879460199886754",
      "0.00507447455536766",
      "0.0029764865497879244",
      "0.008499066250861014",
      "0.05440929498813121",
      "-0.005705134225700231"
    ],
    [
      "0.300440950550011",
      "4.62927218915847",
      "9.067222190947964",
      "3.190619387881677",
      "2.631791825701955",
      "-0.9920305569510872",
      "1.4375585460217404",
      "0.9592177964686144",
      "-0.004639082018118564",
      "-4.911873188587472",
      "-2.915074266484737",
      "-1.5107078739598276",
      "4.416681913287994",
      "-0.17762440665705528",
      "-0.3968878290776566",
      "-0.5438392205409037",
      "-0.017191320218411316",
      "-0.1255463835966381",
      "0.882279483584311",
      "3.3895332187424514",
      "2.131735474894287",
      "-2.98022326879218",
      "-0.7404962345287306",
      "4.167067010260909",
      "2.8200421205150605"
    ],
    [
      "0.001194154859671612",
      "0.001665752103351483",
      "0.016434044721205184",
      "0.0022257297801278973",
      "0.005045584645010582",
      "0.00027912674361168436",
      "0.00038772433291323316",
      "0.00017778489090093118",
      "0.0007984730430776158",
      "-0.0013850509379742997",
      "0.0003193624590911549",
      "0.0010844542964832185",
      "-0.0017296696113749356",
      "-0.0029977156995366562",
      "0.0010124175851761767",
      "0.00010861688273232419",
      "-0.0013304912910409342",
      "0.00039011950870472843",
      "0.0007760568759158888",
      "-0.0004977449218693207",
      "0.0006745058897108467",
      "0.0001123756007603147",
      "-0.00015799803061781358",
      "0.004992424707053759",
      "-0.0006204708943612893"
    ],
    [
      "0.001303709765027741",
      "0.0019315578524499242",
      "0.022393452186531708",
      "0.0024995426862651645",
      "0.0066422583273464475",
      "0.00036076958102638796",
      "0.0005469716728139055",
      "0.0002114852701592123",
      "0.0010889856495819006",
      "-0.0019715457477338734",
      "0.00044703766762107963",
      "0.0014599362464009897",
      "-0.0022060449706546048",
      "-0.004163278234383491",
      "0.001268215050726378",
      "0.00016083304726533597",
      "-0.0018308390946601433",
      "0.00048432415187237135",
      "0.0010642422476886705",
      "-0.0006762883615777771",
      "0.0008699323175536741",
      "9.275089436346854e-05",
      "-0.0003878135219653841",
      "0.007017635464678246",
      "-0.0008310608047275245"
    ],
    [
      "1.663064565904756",
      "4.076760799770813",
      "13.637318685949209",
      "9.18521424509444",
      "4.584821247489857",
      "-0.9273725343927262",
      "2.6102404929719967",
      "-0.44459896524116094",
      "-0.5128347566736329",
      "-4.041418175733743",
      "-4.42022979087983",
      "2.9110626301396185",
      "3.668093109277668",
      "-5.588528270751112",
      "-3.1447940071992013",
      "2.096028791361263",
      "-2.046921828791688",
      "-2.9731584534076165",
      "1.1211196270716879",
      "-1.5384560531117546",
      "3.709674925082837",
      "0.07998718863000445",
      "-3.0510888203417785",
      "-0.8770275268749551",
      "-2.3918823115404457"
    ],
    [
      "0.34409675837388715",
      "1.0136386467003895",
      "23.19420945606728",
      "2.674708757104476",
      "2.208663668053427",
      "0.4572320606188992",
      "1.1780192730346415",
      "0.5903427868738678",
      "0.5307945513614709",
      "-0.8016559543838092",
      "0.5799773580953952",
      "0.13675300653594474",
      "1.5974780680273633",
      "4.2404378679072",
      "1.1008186123825265",
      "-0.31318195931252213",
      "1.2646155167118358",
      "0.4026827596625085",
      "0.6144025893123047",
      "2.796323094423264",
      "1.3837386753408523",
      "1.1314025029231827",
      "-4.406666814323346",
      "2.1443273401112637",
      "0.21424489919027093"
    ],
    [
      "0.23635874279272387",
      "10.360864703023994",
      "7.940018859906639",
      "3.790794126576131",
      "3.5502966684979698",
      "0.16939439812430357",
      "0.873154629633567",
      "0.2021596977819356",
      "0.5052590443707119",
      "5.5548356819036115",
      "1.1948619216922804",
      "0.5480196809819131",
      "3.590241123799867",
      "1.4297818741932147",
      "-1.294736086797298",
      "-0.02260934410127451",
      "0.26311409681706566",
      "0.025611172660139715",
      "0.5969756820713569",
      "4.263880833606332",
      "6.014211408568499",
      "-2.628564388779208",
      "2.311607979950566",
      "0.07624832915637098",
      "-0.005665799854641911"
    ],
    [
      "0.001220162919089186",
      "0.0016625842872253112",
      "0.01700725216386178",
      "0.0021884390377309828",
      "0.005525400299006933",
      "0.0002725366585709593",
      "0.00043046327019750094",
      "0.00019233470976831032",
      "0.000865677786212602",
      "-0.0014210089913490253",
      "0.0003015809082121017",
      "0.0011488756856968668",
      "-0.0017329504841569361",
      "-0.003452723658878245",
      "0.0010577804202788282",
      "0.00013285366117738468",
      "-0.0015365721601840537",
      "0.0003856817737117693",
      "0.0008694640129789808",
      "-0.0006601373958728347",
      "0.0006382347626637371",
      "5.605403663309658e-05",
      "-6.548526424908443e-05",
      "0.005676892482177119",
      "-0.0005640219082090789"
    ],
    [
      "0.0013370875484181937",
      "0.0019726813258972953",
      "0.027121009534383306",
      "0.0025070180222671384",
      "0.0072947003673764",
      "0.00032748944994316826",
      "0.0009141380497775948",
      "0.00018762155539553326",
      "0.001165450981487777",
      "-0.0022124499541301083",
      "0.0004193715218415939",
      "0.0014648335339537393",
      "-0.002285729269315838",
      "-0.004232735994253003",
      "0.001141028951018907",
      "0.00018036184768855686",
      "-0.0021125339517626286",
      "0.00046305546826327915",
      "0.0011927322517127053",
      "-0.0006419820918263069",
      "0.0008487585599061076",
      "-4.7231826104103705e-05",
      "-0.0005771724523787896",
      "0.008906362452053021",
      "-0.0008420845362274923"
    ],
    [
      "0.0012742747891650221",
      "0.0019143696816433054",
      "0.019211884417707503",
      "0.0024747735108860552",
      "0.006174388927619996",
      "0.00033464829892023134",
      "0.00047555676004122145",
      "0.0002379391530536729",
      "0.0009952726590467067",
      "-0.0017650188423406475",
      "0.0003909771020841048",
      "0.0013394966655023981",
      "-0.0017769046356919233",
      "-0.0035817464674052575",
      "0.001182817110468449",
      "0.00013776739421375808",
      "-0.0015623384126134373",
      "0.0004359929511787391",
      "0.0009899322127329168",
      "-0.0004749306497494089",
      "0.0008273259682901234",
      "9.188935343275178e-05",
      "-0.0004163981002706822",
      "0.006043778650732624",
      "-0.0006160043318355672"
    ],
    [
      "1.8150687999810202",
      "4.7616334426742",
      "12.993953252878581",
      "4.989928943658327",
      "2.016731054291992",
      "0.4567684995208336",
      "2.5943296263827866",
      "2.8245450220644135",
      "-0.33205671312859536",
      "6.170046405881149",
      "1.7115035371272254",
      "1.2904394208616436",
      "4.557774421527062",
      "-0.866444854579891",
      "0.27801602022707145",
      "-2.7792185900874706",
      "-3.6987259776248647",
      "-0.619864637391295",
      "-0.5109083047297832",
      "3.8267294242313477",
      "3.855899048991",
      "-1.2041571528523807",
      "4.886271608501029",
      "-2.404251243913226",
      "-0.4680506179399239"
    ],
    [
      "0.33491432185047826",
      "5.813481830722641",
      "1.605786799443206",
      "5.338180197812591",
      "6.329004855120686",
      "-0.4660752436284471",
      "0.4132691368807908",
      "-0.36319512161092854",
      "1.04504163895303",
      "-0.11817678968517945",
      "4.328832571792309",
      "-3.291213810054988",
      "-0.15907569385035197",
      "2.250183191492767",
      "-4.032027418449099",
      "-0.2780821634020075",
      "0.4589496525685837",
      "-0.6086090442522218",
      "0.9502531379643167",
      "0.7075669883369676",
      "3.344025743353998",
      "-1.261854495267157",
      "-0.44694098650276753",
      "-0.18587923939714046",
      "0.9212985667249411"
    ],
    [
      "0.0012425346483263056",
      "0.0016888489750056946",
      "0.02074601771970177",
      "0.002149774243494814",
      "0.005863317312970044",
      "0.0002914548011715558",
      "0.00044102133244086503",
      "0.0001949765217586469",
      "0.0009311683187654209",
      "-0.001567237463876457",
      "0.00036682484576032546",
      "0.0011978760055693697",
      "-0.0019697172455829547",
      "-0.004229266084415261",
      "0.001205145157627625",
      "0.00013993597517765818",
      "-0.0017631717421665004",
      "0.0004195803536543123",
      "0.0009295853985653129",
      "-0.0005173935348542449",
      "0.0006474531233635307",
      "7.275618873367134e-05",
      "-8.62026191735189e-06",
      "0.00634657467614842",
      "-0.0006648428971113416"
    ],
    [
      "0.0012282926644807766",
      "0.0016318949484524943",
      "0.016854379796323985",
      "0.002118856578509325",
      "0.005597432375851944",
      "0.0003021731555570643",
      "0.0003920323487087402",
      "0.000193610463819223",
      "0.0008959487045805488",
      "-0.0011512885939961753",
      "0.0003225534144016849",
      "0.001178835976376416",
      "-0.001747227956537888",
      "-0.0035998389854823066",
      "0.0011556174550899762",
      "0.00012767495962854136",
      "-0.001558935905566966",
      "0.00040206056599171377",
      "0.0008806463556277364",
      "-0.0006957064197944006",
      "0.0006227880707006822",
      "0.00016577443031053687",
      "0.0003313216809779165",
      "0.0054581714944020214",
      "-0.0005820617196605268"
    ],
    [
      "0.0013205616181749147",
      "0.0019083550915104412",
      "0.02327069851826753",
      "0.002436669152269869",
      "0.006890665128643908",
      "0.00034726307173838487",
      "0.0006737797916259148",
      "0.0002327370933459684",
      "0.001117490924827713",
      "-0.0017384236822890109",
      "0.00041829435958696523",
      "0.0014117360705999849",
      "-0.0021025024072726054",
      "-0.00420085067295835",
      "0.0013132537686617305",
      "0.00015686775219728478",
      "-0.0019418797925110816",
      "0.000469437900534972",
      "0.001129473691416656",
      "-0.0006097296267071052",
      "0.0008021290435137171",
      "9.945771857074871e-05",
      "-0.00012061486662272202",
      "0.007534300269119258",
      "-0.0007073196761989325"
    ],
    [
      "0.7946957622361048",
      "11.516768444053792",
      "23.50804911306004",
      "5.386573276446547",
      "5.150179924984984",
      "2.762431681138269",
      "1.9789463824322977",
      "1.3434843869485278",
      "-1.3926523668665824",
      "12.702675799455605",
      "7.045813143002279",
      "-6.998368088673612",
      "10.734364825437037",
      "-9.868857919080634",
      "-5.006872348804505",
      "-1.1757283937213538",
      "-3.7081562008583138",
      "-1.4873874177112267",
      "1.3368299450108332",
      "-10.090500615386722",
      "-3.248512292332196",
      "2.3946885616509985",
      "2.743721965968889",
      "-3.77484132053436",
      "-0.659829904818055"
    ],
    [
      "0.4825489857163402",
      "4.549141342133372",
      "14.498428273875215",
      "2.733164917016565",
      "3.5403775673446627",
      "-0.18299928379090014",
      "2.432555162315444",
      "-0.36213920173108105",
      "1.0842228901670334",
      "-3.088633165291987",
      "-2.292013469461276",
      "-1.0148912144538726",
      "-1.7839751982430196",
      "6.51187872023601",
      "-1.2944048649465107",
      "-1.372065118679772",
      "0.8272531703725401",
      "0.5645245469814592",
      "0.43154582717093193",
      "7.192150967905932",
      "-1.7801999090530718",
      "2.96364262326178",
      "4.0993538249881345",
      "-0.30839519079433897",
      "-1.0465866079539732"
    ],
    [
      "0.001757450779634676",
      "0.00340541992498682",
      "0.02691610384201826",
      "0.0047049662649214586",
      "0.011337718400608082",
      "0.0009858178425239785",
      "0.0006247421594291916",
      "0.0006286889555897131",
      "0.0021756894520782574",
      "-0.001980419306461509",
      "0.0010069860834300902",
      "0.0030428674802140706",
      "-0.0031177724391736974",
      "-0.005307299952976592",
      "0.003188158255131924",
      "0.0001637557012282022",
      "-0.00237280925697296",
      "0.0011404849903292572",
      "0.001978645540671256",
      "-0.0013123385081490354",
      "0.0022368729432126586",
      "0.0011073256636120877",
      "5.0118796119079464e-05",
      "0.008620263253978907",
      "-0.00153597308448526"
    ],
    [
      "0.0012814523438704336",
      "0.0017433664937331987",
      "0.020173035791902494",
      "0.0022335950438024652",
      "0.006187128551828604",
      "0.0003331210068811631",
      "0.0005557867769948349",
      "0.0002321186795330228",
      "0.0010123254255288057",
      "-0.0012625313343110525",
      "0.00038930647148760223",
      "0.0012533589746487963",
      "-0.0019267330010489109",
      "-0.003975005791837502",
      "0.0014027163393035228",
      "0.00012764725693036657",
      "-0.0017967281271646038",
      "0.00046809918447222036",
      "0.0010113666777230696",
      "-0.0006415529041908856",
      "0.000698555587625824",
      "0.00020919255846132636",
      "0.00043064181747547414",
      "0.0065265989030716355",
      "-0.0006652790864030068"
    ],
    [
      "0.0011803766163290233",
      "0.0015224141616304514",
      "0.01582692005892321",
      "0.001867589086828131",
      "0.004934191761667133",
      "0.00023976662296054711",
      "0.0005377066060050533",
      "0.0001580326058004724",
      "0.0007599300903370409",
      "-0.0009863715924802007",
      "0.00027257340022972894",
      "0.0009264717723278294",
      "-0.0013173137170438664",
      "-0.0026255277884513657",
      "0.0009264462408377038",
      "9.652121396725378e-05",
      "-0.0013077520431928385",
      "0.00032189291787733046",
      "0.0007717451343683673",
      "-0.00044514475827761915",
      "0.0005169420206965525",
      "0.0001253944950926179",
      "0.00011702853862173596",
      "0.005207724646508365",
      "-0.00047416041181856693"
    ],
    [
      "0.0011864729797457219",
      "0.001548043772231178",
      "0.015354205888224686",
      "0.001909253501049745",
      "0.004987874519581176",
      "0.00024412962254631785",
      "0.0005053338200313338",
      "0.0001722530472511371",
      "0.0007718051874809021",
      "-0.0010340806174879218",
      "0.0002773699897559408",
      "0.0009547029931796323",
      "-0.0013084756203893553",
      "-0.00269078495621182",
      "0.0009707031180781707",
      "0.00010059792573102133",
      "-0.0013053945612068",
      "0.0003316381688414655",
      "0.000784262389197529",
      "-0.00043402054985139344",
      "0.0005272502205312925",
      "0.000118272220793272",
      "0.00015061601804511635",
      "0.0050897065848962125",
      "-0.0004575737345403192"
    ],
    [
      "0.001266106937032153",
      "0.0017082134847605237",
      "0.018710779170814852",
      "0.002196888393356404",
      "0.00606054096193062",
      "0.0003093526603295329",
      "0.0006058927498599",
      "0.00021793948455112793",
      "0.0009719779973974674",
      "-0.0013023543330384236",
      "0.00034597475469187755",
      "0.0012133867115162685",
      "-0.0016925869836795955",
      "-0.003361382906654277",
      "0.0012015681900901598",
      "0.00012921293844014845",
      "-0.001624979895557939",
      "0.0004112289498258577",
      "0.0009858885702167049",
      "-0.0005890884392414796",
      "0.0006612388827366534",
      "0.00015056936522164806",
      "0.00014271395668601336",
      "0.006294259689179191",
      "-0.0005572733336579926"
    ],
    [
      "0.001690247856877947",
      "0.002620540867991698",
      "0.03832347655187118",
      "0.003816278738970702",
      "0.011657087452181475",
      "0.0006342931579220675",
      "0.0008473804925230187",
      "0.0005548472753578694",
      "0.0020119207132478396",
      "-0.0025445687969570274",
      "0.0007082399930179825",
      "0.002467147436630317",
      "-0.003781474127952297",
      "-0.008174958332053192",
      "0.0027283850550154044",
      "0.0002590820398985342",
      "-0.0033994780243061296",
      "0.0008536632167190268",
      "0.0020597176448867737",
      "-0.0007325883307427336",
      "0.0012943557870199796",
      "0.00031647915187035634",
      "0.000997680508599518",
      "0.011652125312622105",
      "-0.0007993188910875127"
    ],
    [
      "0.3611545057431293",
      "2.103043898670521",
      "1.3012816616352934",
      "8.44080902681918",
      "0.8448253553417217",
      "0.6619463385140308",
      "-0.521649539412642",
      "1.1651096422796252",
      "0.4069545292567276",
      "-0.305427740878254",
      "0.13234282224666719",
      "0.19419138487604973",
      "-3.229436595310369",
      "-1.0117594793115174",
      "2.571552943117117",
      "-0.5579818866349793",
      "-0.4266067527146668",
      "1.2872092897570693",
      "0.3619734345327853",
      "-1.598819675440087",
      "4.202214854506647",
      "1.2770474101772196",
      "-0.4983590428293082",
      "-0.03602383433483205",
      "-0.27887795933508586"
    ],
    [
      "0.21865182451544804",
      "7.764611137907919",
      "1.117279655319281",
      "0.540346715452883",
      "0.37095550557767254",
      "-1.1210313351274568",
      "0.46633475442290256",
      "-0.0821439594183087",
      "0.21355196389636363",
      "-2.744242580136075",
      "-0.48595703537356594",
      "-1.5003445955921004",
      "-0.03387577201222548",
      "0.5241614299106246",
      "0.14328012622130884",
      "-0.6225926047691369",
      "0.10429537603531604",
      "0.31874371883048436",
      "0.16547722881464905",
      "0.8130747681597322",
      "-1.9152980162880373",
      "-0.22115511463240312",
      "0.7259462406684775",
      "0.24482076518249937",
      "-0.3544347481014743"
    ],
    [
      "0.004041786556588329",
      "0.007478625321602179",
      "0.09051096922677757",
      "0.014983066443704205",
      "0.039089447637695104",
      "0.0033373466837516483",
      "0.0010004870989628691",
      "0.00232820100561231",
      "0.007885170784684037",
      "-0.007292797801900329",
      "0.0033432664534940953",
      "0.010995211059703537",
      "-0.019304318385258187",
      "-0.02402123260691524",
      "0.012433392197053519",
      "0.000847051293849484",
      "-0.010804363400751386",
      "0.004228486236572378",
      "0.007264571270288789",
      "-0.008999987136087214",
      "0.006373928594614579",
      "0.0038688580567896812",
      "0.0013613198375297196",
      "0.033001371967069836",
      "-0.005378091046435079"
    ],
    [
      "0.0016851388648871544",
      "0.002527589114407281",
      "0.03935222813690717",
      "0.00357182029071884",
      "0.01183563631640992",
      "0.0006288731446688129",
      "0.001893929154841396",
      "0.00035986650583762133",
      "0.002014431219757169",
      "-0.0024063579692731245",
      "0.0006341914501244283",
      "0.0023937258565475752",
      "-0.0030928817202972568",
      "-0.004151503323508815",
      "0.0017609494969115585",
      "0.00023305559490926836",
      "-0.002936338876046262",
      "0.0006904550121297446",
      "0.0020764046692934466",
      "-0.0012916795935150151",
      "0.0013784042067843487",
      "0.00037385640868480154",
      "-0.001101469713677751",
      "0.014213561962925902",
      "-0.0010493703082323678"
    ],
    [
      "0.0012350178712475946",
      "0.0018640094249130267",
      "0.02029430146877936",
      "0.002512190295402796",
      "0.005644930732041162",
      "0.0003264782504446133",
      "0.00030192166331382566",
      "0.00019584704878644374",
      "0.0009155456413176388",
      "-0.0019745271425988414",
      "0.00042189429828795236",
      "0.0013089314702550692",
      "-0.00230798843338934",
      "-0.004046947932620839",
      "0.0011808076949380256",
      "0.0001385466928383415",
      "-0.0016153800770038228",
      "0.00047057204135789285",
      "0.0008692535982072486",
      "-0.000578131821116872",
      "0.0008458721039317546",
      "6.914023850779318e-05",
      "-0.0005816295498229286",
      "0.005808967470468472",
      "-0.0008426305908798572"
    ],
    [
      "0.0012355307335598152",
      "0.0017952256607774075",
      "0.021323031805591395",
      "0.0023870052372341765",
      "0.005647870455394088",
      "0.00030034853879622295",
      "0.0005878633728879482",
      "0.00017899561685363725",
      "0.0009004144814160365",
      "-0.0017814571124437845",
      "0.0003866611168550826",
      "0.001170914265847807",
      "-0.0020118448464180355",
      "-0.0032179615438992465",
      "0.001034894454326168",
      "0.00011583359468440784",
      "-0.0015249946019849465",
      "0.00041937702566481366",
      "0.0008879555493930471",
      "-0.0004338730038394665",
      "0.0007893831872030137",
      "8.287400733620546e-05",
      "-0.0006230103545967325",
      "0.006328823338729915",
      "-0.0007462671791218298"
    ],
    [
      "0.001222725095296073",
      "0.001912847254797862",
      "0.0224420205954098",
      "0.002450878265388897",
      "0.005466507831214733",
      "0.000318434697871213",
      "0.00039148341636525096",
      "0.00017963264373622233",
      "0.000879934903932051",
      "-0.002196030657123255",
      "0.00045547443483228117",
      "0.0012375564919493108",
      "-0.0020905052241751757",
      "-0.0038188373855215074",
      "0.001094734576277658",
      "0.0001198818407685217",
      "-0.0015096468867150435",
      "0.00045068718477735034",
      "0.0008351592765541437",
      "-0.0002666731498294595",
      "0.0008901833770040878",
      "5.194714750415228e-05",
      "-0.0009618403034526328",
      "0.005956951161752287",
      "-0.000876740031450179"
    ],
    [
      "0.0014970058797002847",
      "0.0030812549783234247",
      "0.05016613698770851",
      "0.0037751204354295985",
      "0.009397738454353837",
      "0.00055187951292913",
      "0.000840236551639297",
      "0.00029984513821727896",
      "0.0015769805900177685",
      "-0.005080915639831874",
      "0.0009118578611744179",
      "0.002205321358695534",
      "-0.0032005257650054306",
      "-0.007388901477203816",
      "0.0016151253592634198",
      "0.00020579941690241932",
      "-0.002604529543508991",
      "0.0007352005334886026",
      "0.0015177831975370947",
      "0.0006574311165564471",
      "0.0017959281698440225",
      "-0.0001424296132941428",
      "-0.003284143903547934",
      "0.011666184942809188",
      "-0.001579339856965023"
    ],
    [
      "0.006576862223596725",
      "0.018220437339537297",
      "0.36195204110545626",
      "0.020940726636001862",
      "0.04717792719573477",
      "0.006633755642967628",
      "0.021879953869606922",
      "0.007010303572604902",
      "0.010669294222632282",
      "-0.015962194412605487",
      "0.008237171959103826",
      "0.005650322726216462",
      "0.02919652438395622",
      "0.05183642231550214",
      "0.019240511340224083",
      "-0.004018354781063276",
      "0.014344518598086877",
      "0.0046249462974175095",
      "0.011427286002895658",
      "0.048274845592608084",
      "0.0154797455306286",
      "0.01653351058813378",
      "-0.03359713066694936",
      "0.035511419420581676",
      "0.0023243194799820225"
    ],
    [
      "0.002931876547170134",
      "0.0075640883378727",
      "0.130199821803061",
      "0.012447959644664306",
      "0.027438732642611586",
      "0.0019667603245357365",
      "-0.0006446730069512032",
      "0.001302269127037858",
      "0.005275321476137571",
      "-0.012908934237549363",
      "0.0029315828305496094",
      "0.007613155043062958",
      "-0.017275721311812146",
      "-0.026849443882336295",
      "0.007176535749074475",
      "0.0007162968764834533",
      "-0.007956242434573609",
      "0.002852907401719516",
      "0.00470048474974516",
      "-0.0016725958360644237",
      "0.005210017985416848",
      "0.0006249422054113936",
      "-0.0025294701254010635",
      "0.02309765896320047",
      "-0.004562191943927775"
    ],
    [
      "1.561041805940517",
      "35.8762140891312",
      "15.92142265498127",
      "9.163137823110251",
      "12.038571486654194",
      "-4.88073048270345",
      "-1.2089758199261693",
      "0.15829812130163312",
      "-2.6731567432613637",
      "2.843101973946223",
      "4.935111177595628",
      "-0.17192655036005072",
      "-10.071669419701731",
      "3.6538941932546867",
      "-4.993618545650268",
      "-1.5691143638645166",
      "0.2318822732664",
      "-1.395581049686665",
      "1.7640823870914613",
      "12.642453303970267",
      "-4.744372116912401",
      "-5.134836013655802",
      "-3.237906956224093",
      "6.745278963096423",
      "-7.3415234272418255"
    ],
    [
      "0.10437200370414554",
      "0.142635791328364",
      "2.9118990988082616",
      "0.7898433801591077",
      "0.9870824619647547",
      "-0.09445118926808144",
      "0.07681522572287382",
      "0.24062391922322215",
      "0.12206965993064858",
      "-0.38433791877315693",
      "-0.15071284095672866",
      "0.06693028310812839",
      "-0.5924908926235234",
      "-1.4431713453569575",
      "0.6917272371646275",
      "0.057983946424757606",
      "-0.5381804502493128",
      "0.1483077822911189",
      "0.29323184701567595",
      "0.4622919368881022",
      "-0.2693539294680764",
      "-0.34087714149007553",
      "1.363562468878844",
      "0.8493468348924372",
      "0.5103108625179077"
    ],
    [
      "0.003020970957699769",
      "0.0041287929850124805",
      "0.07386428475131056",
      "0.006762618882311864",
      "0.028022984723821958",
      "0.0014350237277502872",
      "0.006347805645240294",
      "0.001150171046436063",
      "0.005054887492153196",
      "-0.002112924119427953",
      "0.0011228196418499176",
      "0.004703102561796823",
      "-0.00416455098680461",
      "0.0001895316326809149",
      "0.004334254676090932",
      "0.0002863669998953491",
      "-0.005073753465851068",
      "0.0013774603684510768",
      "0.005473872866602802",
      "-0.0015653326662486734",
      "0.002414929687790559",
      "0.001810908497783181",
      "0.00031312934235094424",
      "0.03115343406141323",
      "-0.0005618492959078874"
    ],
    [
      "0.0014631512201710097",
      "0.0021334785720106223",
      "0.021325826221156887",
      "0.0031478704370975085",
      "0.008643451924956917",
      "0.0005138413076041462",
      "0.0005732166193854462",
      "0.0003659717161871723",
      "0.0014728904810060867",
      "-0.0016783952438234257",
      "0.00042794837104054946",
      "0.0020366731372230868",
      "-0.0024228466335645105",
      "-0.005074586743168888",
      "0.0018285696292851393",
      "0.0002155105394838493",
      "-0.00225635883479019",
      "0.0006463045452207814",
      "0.0014533134563516309",
      "-0.0011546963507422976",
      "0.0010126284408831007",
      "0.00029170506958439273",
      "0.000770776073239962",
      "0.007743762795747075",
      "-0.0007139255310338904"
    ],
    [
      "0.0012673128388935979",
      "0.0017080910274312388",
      "0.017018826889536754",
      "0.002307686770425895",
      "0.006168996531277696",
      "0.0003169813944777571",
      "0.0005033248314100295",
      "0.00021057095329796",
      "0.0009894065285622061",
      "-0.0013381619243232259",
      "0.00031719330636937416",
      "0.0013107539871830243",
      "-0.001807380515299774",
      "-0.0034212258150137617",
      "0.0011287345370729204",
      "0.0001513263884194582",
      "-0.0016077229354555253",
      "0.0004093462849495973",
      "0.000988589716941426",
      "-0.0007770717135695012",
      "0.0006646002448189995",
      "0.00011625530601223117",
      "0.00019994771424076448",
      "0.005937244427359939",
      "-0.0005463895058337323"
    ],
    [
      "0.0013144398938017",
      "0.0018137657782880232",
      "0.020213201547358346",
      "0.0024895098145127706",
      "0.006842985895118074",
      "0.0003423347898584426",
      "0.0005679058221138454",
      "0.00022901694897752755",
      "0.0011101858738673388",
      "-0.0016421366960517251",
      "0.0003764344770172213",
      "0.0014546235505808402",
      "-0.002247198128887598",
      "-0.0040398023512023045",
      "0.001266734615989003",
      "0.00017630218077328258",
      "-0.001883217030089996",
      "0.0004605337896581596",
      "0.001114163434456401",
      "-0.0008873461335759471",
      "0.0007417227167935216",
      "8.27327985798788e-05",
      "0.00012335715224250234",
      "0.006936597836075548",
      "-0.0006483065978255597"
    ],
    [
      "0.0013827240006805623",
      "0.0019979527420361546",
      "0.023009901063375113",
      "0.0027796234265391353",
      "0.007849928475555653",
      "0.00042861197487489594",
      "0.00040585097470628235",
      "0.0002672188188161348",
      "0.0013082263451410512",
      "-0.0020475767808161476",
      "0.00046273336217222044",
      "0.0018253861093955508",
      "-0.0027518648196966796",
      "-0.00565815871195829",
      "0.0015794213102275753",
      "0.00022433100500321708",
      "-0.002318045518273044",
      "0.00057511013165823",
      "0.0012759883727303679",
      "-0.001187194392727188",
      "0.0009095500653135386",
      "0.00010770028996757106",
      "0.00022536744826065594",
      "0.007767457907321269",
      "-0.0008653183193876578"
    ],
    [
      "0.0017382900861440257",
      "0.0026822506357940335",
      "0.03700531436408999",
      "0.004058538161133109",
      "0.012538478943390127",
      "0.00075079859886305",
      "0.0009546470334684349",
      "0.000434265333980949",
      "0.002210342900704871",
      "-0.00278100757413997",
      "0.0007190473879015365",
      "0.003016727224218902",
      "-0.004465222926450134",
      "-0.008082965830195792",
      "0.0025834211522105088",
      "0.0003404414618419988",
      "-0.003680551638864802",
      "0.0009604243715531533",
      "0.0021495318322096828",
      "-0.0020666468410134825",
      "0.0015207121443460052",
      "0.0003765421058645044",
      "0.0005238363733411034",
      "0.013065401673749866",
      "-0.0014560418800889279"
    ],
    [
      "0.005730407052370629",
      "0.009235332604239485",
      "0.16002507644739405",
      "0.013421726460557707",
      "0.06000551636669801",
      "0.0035792784134775508",
      "0.011435860495397254",
      "0.0024866321063571352",
      "0.011607562249309124",
      "-0.0034940430750186368",
      "0.002807628914039794",
      "0.013029947460331412",
      "-0.017592883193106704",
      "-0.022347670053277407",
      "0.016672476374517374",
      "0.0011214475896679742",
      "-0.01842854349987485",
      "0.005425407932287711",
      "0.011899756988397679",
      "-0.008996246029877981",
      "0.005192227945854763",
      "0.004354492514269252",
      "0.014701750719110526",
      "0.07539031581160088",
      "-0.007013528443635792"
    ],
    [
      "0.03474795281025912",
      "0.08562000320101196",
      "0.7673941708691778",
      "0.9119164307611973",
      "0.843444496953699",
      "-0.0056258589850216815",
      "-0.019377114181329907",
      "0.10720569419812066",
      "0.05774066877816033",
      "0.16823861730456877",
      "-0.2154616552863562",
      "0.20539293023777846",
      "-0.6392046653082654",
      "0.49349544328402445",
      "-0.37588790728803084",
      "0.0390145141348897",
      "0.07820991757990017",
      "-0.09075336925069058",
      "0.15019472391642125",
      "-0.06829579378736708",
      "-0.0629998773176009",
      "-0.12310309092947484",
      "-0.35255406451394145",
      "-0.1794439177843823",
      "0.6594925305748843"
    ],
    [
      "0.0029018548700501163",
      "0.00940990762690291",
      "0.09368374149969971",
      "0.012533291054800562",
      "0.02503230685673261",
      "0.0030119243073789595",
      "-0.002559637019688253",
      "0.0014193514184181793",
      "0.005377257232318228",
      "-0.015528913727992413",
      "0.004012970333671286",
      "0.010054213446027378",
      "-0.01367796098178844",
      "-0.026685803422437503",
      "0.009176434078450094",
      "0.0006759970875111933",
      "-0.0067225442774081524",
      "0.003724212633247146",
      "0.0040591735333133355",
      "-0.0018598103812929251",
      "0.007786564617760144",
      "0.002110354332773371",
      "-0.010527037762599787",
      "0.01834031311750547",
      "-0.00789080635669152"
    ],
    [
      "0.0015134464558416336",
      "0.0026479872358073434",
      "0.036645193709101104",
      "0.0035000905926065315",
      "0.009464791816270718",
      "0.0005524614996504547",
      "0.0006773311167093643",
      "0.0003023008678979639",
      "0.001635862634459983",
      "-0.003702197136001489",
      "0.0007962125970489149",
      "0.00227374357965382",
      "-0.003961292737837386",
      "-0.0070037260177342525",
      "0.00197536445536862",
      "0.00025459324123305177",
      "-0.0028800730390322474",
      "0.0007846554167058086",
      "0.0015645863097036752",
      "-0.0008898728548886935",
      "0.0014530324757730509",
      "4.717295216877368e-05",
      "-0.0013105515215706487",
      "0.010855708663923182",
      "-0.0015299445811819054"
    ],
    [
      "0.0011648286342661263",
      "0.0016248136996538304",
      "0.01607995213088487",
      "0.0020003074310037464",
      "0.004746722898729569",
      "0.00024566482634029186",
      "0.00033676526458252873",
      "0.00015326137918850554",
      "0.0007328450083098699",
      "-0.001430965655213042",
      "0.0003125936178624523",
      "0.0009908526669737707",
      "-0.0015043297632645115",
      "-0.003103851847860411",
      "0.0009222363873781745",
      "0.00010616830227994965",
      "-0.0012936774079108557",
      "0.0003473755947917277",
      "0.0007153877845756355",
      "-0.0004079840428108268",
      "0.0006196939623608399",
      "5.3248208975246554e-05",
      "-0.00032609243189564527",
      "0.004857248868754094",
      "-0.0006010636526075507"
    ],
    [
      "0.0011485193415038967",
      "0.0015309871507009508",
      "0.013851259355511257",
      "0.0018962203583418296",
      "0.00447033278312997",
      "0.0002269789939940041",
      "0.0003782262894998522",
      "0.00015578998148166242",
      "0.0006800928339104556",
      "-0.0011044976046705316",
      "0.00026129425780958626",
      "0.0008880812993238051",
      "-0.0012308742332206638",
      "-0.0025480412372682272",
      "0.000870305725590879",
      "9.009040594610093e-05",
      "-0.0011530117593721116",
      "0.00031454001401013917",
      "0.0006773351940798381",
      "-0.0003965593247299021",
      "0.0005411516604225893",
      "9.01145711354473e-05",
      "-9.958906992178897e-05",
      "0.00443651592806621",
      "-0.00047571081633902314"
    ],
    [
      "0.0012039015204395383",
      "0.0016107319343775467",
      "0.017173708192800913",
      "0.002001718820974262",
      "0.005286938992427213",
      "0.0002482237063812494",
      "0.0005403372315382052",
      "0.000168350674503267",
      "0.0008200538634530295",
      "-0.0013129648821177601",
      "0.0002949084842835136",
      "0.0010303311466866585",
      "-0.001502937343256032",
      "-0.003084259058170527",
      "0.000989987502803741",
      "0.00011706433938211368",
      "-0.001465488117594762",
      "0.0003561156119294397",
      "0.0008332431946230186",
      "-0.0005216716251591666",
      "0.0005834295423189895",
      "5.7695649838935005e-05",
      "-2.630654170807023e-05",
      "0.005744149270631338",
      "-0.0005525212555355887"
    ],
    [
      "0.0014158768774400448",
      "0.0020838460496784114",
      "0.02620307604253702",
      "0.002704140415228516",
      "0.007925117410013161",
      "0.0004133109673981294",
      "0.001008955360456859",
      "0.00028571230209718866",
      "0.0013278977825036144",
      "-0.0018741266083729",
      "0.0004778861525156471",
      "0.0016202187971051463",
      "-0.002267354620543481",
      "-0.004248680590131515",
      "0.0016536445465504702",
      "0.0001653061441517185",
      "-0.002232969528662977",
      "0.0005869055403691529",
      "0.0013529018697597673",
      "-0.000702683441710404",
      "0.0009403030917314282",
      "0.00018690122704058366",
      "0.0001408430170090476",
      "0.009109170333872417",
      "-0.0008663459531629679"
    ],
    [
      "0.0012562767787544064",
      "0.0017983947266830627",
      "0.019869688435430546",
      "0.002322026636783452",
      "0.005927999726796491",
      "0.00032435248234995574",
      "0.0005384726614107571",
      "0.000187857942490057",
      "0.0009618171629450404",
      "-0.0017174739877983448",
      "0.0003935081041204293",
      "0.0012898958448719841",
      "-0.001982847202164424",
      "-0.0036091533083207833",
      "0.0011808849619751101",
      "0.0001373591001809394",
      "-0.0016589935653395524",
      "0.0004527920611858127",
      "0.0009391491262034492",
      "-0.0006871931014923838",
      "0.0007873852796989442",
      "0.00010798237638889336",
      "-0.00031164150227507107",
      "0.006449430201094083",
      "-0.0008011851110071206"
    ],
    [
      "0.0016443048698576998",
      "0.0030048278194488107",
      "0.03876739410116522",
      "0.004425956178645817",
      "0.010826095842005707",
      "0.0007469944619381692",
      "0.0005420301139333082",
      "0.0004296031222816727",
      "0.00195583342157471",
      "-0.004109107922494325",
      "0.0009312313469476055",
      "0.002862806364889931",
      "-0.004804928421635652",
      "-0.008240446973693246",
      "0.002649012634018356",
      "0.00028036986773426827",
      "-0.003282985334608544",
      "0.0010571837223689114",
      "0.0018117665572588801",
      "-0.001433842506969198",
      "0.0019083162634221521",
      "0.00028872439135560024",
      "-0.0012683949080425695",
      "0.011665759456069983",
      "-0.0019289281476840984"
    ],
    [
      "2.080024105702507",
      "13.6343464474515",
      "1.9029787266517413",
      "7.186344899956741",
      "4.989987296976783",
      "0.7042543376517532",
      "-0.24294715680981785",
      "-2.620420809902516",
      "1.5386970510348192",
      "3.3819266702398414",
      "4.0474339197127165",
      "-4.787200938244026",
      "2.0027114044806678",
      "-2.3294147979943927",
      "-5.526393276711595",
      "-4.139434945695354",
      "-1.3860085483926028",
      "-2.5388107121336554",
      "2.7209130431978457",
      "-0.09846221965127874",
      "-4.375289352980409",
      "2.924698726644101",
      "-1.3070847098073364",
      "0.619396288678604",
      "-1.618747286846027"
    ],
    [
      "0.057228615274734954",
      "2.7954723154412644",
      "1.6938550094960982",
      "1.0630817800744896",
      "0.5403688409811989",
      "-0.18395472756724723",
      "0.03214761231527418",
      "0.18696186731240988",
      "0.03019432494514209",
      "-0.4802055162478615",
      "-0.15006662168030496",
      "-0.7383522360098452",
      "0.1342695779673117",
      "-0.45035908394966007",
      "-0.2550274108285842",
      "-0.2842414541530562",
      "-0.10846379121860923",
      "-0.07165097064812345",
      "0.15145728153530613",
      "0.5677538722064663",
      "1.6758818441413423",
      "-0.6081667079800125",
      "-0.3355347117649532",
      "0.48386926562145066",
      "0.42272359669714016"
    ],
    [
      "0.001893804373915354",
      "0.0032393944353085917",
      "0.04474334613398811",
      "0.004677606789001306",
      "0.014262090548906613",
      "0.0008094016647106759",
      "0.0016159050137567093",
      "0.000585475286479978",
      "0.00250737858674086",
      "-0.0035652043659892417",
      "0.0008107017735404334",
      "0.0032346695838291577",
      "-0.0042196739190296095",
      "-0.007999188503564571",
      "0.002996260273441506",
      "0.000329188763849911",
      "-0.004057273514729282",
      "0.0010955563091061848",
      "0.002543865680818575",
      "-0.0016884328096782601",
      "0.0019049684662954842",
      "0.0003233070398942328",
      "-0.0003685744554393027",
      "0.016333958264293635",
      "-0.0015073946728369105"
    ],
    [
      "0.001262905285075447",
      "0.0017761190549339617",
      "0.017754179839523494",
      "0.002443666645255216",
      "0.005807015153957434",
      "0.00035002158059955243",
      "0.0004754662439129069",
      "0.00021971574870679865",
      "0.0009658599928489846",
      "-0.001472025593086497",
      "0.00039231424310788793",
      "0.0012996816459411704",
      "-0.0020903189128090418",
      "-0.0034392082416412474",
      "0.0013419562994294325",
      "0.00012349110011923936",
      "-0.0016216441438700688",
      "0.0005007840769389376",
      "0.0009294745072506757",
      "-0.0008240034087261467",
      "0.0008163854028527882",
      "0.0002140388833627847",
      "-8.090712904918101e-05",
      "0.006022781800892327",
      "-0.0008225519335838936"
    ],
    [
      "0.0011717529229476331",
      "0.0015464242779590067",
      "0.015084083884882176",
      "0.0019664780627245415",
      "0.00478989170721653",
      "0.00024187546193704058",
      "0.0004692439428894183",
      "0.00015083855472841436",
      "0.0007413234560340534",
      "-0.0011812410665190528",
      "0.0002810180967999124",
      "0.0009591147427904855",
      "-0.001479291090041578",
      "-0.0026210137643893788",
      "0.0009144638041523444",
      "0.00010214798925424228",
      "-0.0012839347767981432",
      "0.0003415847833849838",
      "0.0007371369268735882",
      "-0.00055819967623468",
      "0.0005706667212805685",
      "9.406824702794998e-05",
      "-0.00010857939089041131",
      "0.0050541903924782305",
      "-0.0005646640700920672"
    ],
    [
      "0.0011855644318864791",
      "0.0016200135845607496",
      "0.016077676031178142",
      "0.0020741474681081886",
      "0.004955089380163684",
      "0.0002722936961552899",
      "0.0004048387376874221",
      "0.00015108894233005442",
      "0.0007866007957660376",
      "-0.0013985466499369936",
      "0.0003350854409734522",
      "0.0010698873003216743",
      "-0.001759376123703272",
      "-0.003001345600935147",
      "0.0010088670438738118",
      "0.00011407057706070621",
      "-0.0013762545425406194",
      "0.0003878805311865651",
      "0.0007571470521018358",
      "-0.0006506530133368069",
      "0.0006542178491398997",
      "0.00010591176987965857",
      "-0.00024772969367931264",
      "0.005221942408184029",
      "-0.0007133524577296152"
    ],
    [
      "0.0012282736801957513",
      "0.0017778483336131112",
      "0.02135984677833275",
      "0.0022347246163281253",
      "0.00562481367146229",
      "0.0002708561084408618",
      "0.0005470695996641196",
      "0.00020515358837298853",
      "0.0008726768730895775",
      "-0.0016305989086366059",
      "0.00035345267392429417",
      "0.0010963753735898248",
      "-0.0016424685123667458",
      "-0.003406927705180596",
      "0.0010246650999981672",
      "0.0001153961691522602",
      "-0.0014822580159442357",
      "0.0003690129069767005",
      "0.0008945431349320314",
      "-1.2248858424830927e-05",
      "0.0006662380246611964",
      "3.335211606705763e-05",
      "-0.0004104805831256497",
      "0.005979546866970588",
      "-0.0005120505274313138"
    ],
    [
      "0.0014156677918031216",
      "0.002690914719295546",
      "0.02318817468627481",
      "0.003711051192298433",
      "0.007537805299628253",
      "0.0005697547834422015",
      "0.0003254598517239508",
      "0.0004365917274843511",
      "0.0013125852458799878",
      "-0.002532401958896118",
      "0.000620935605963526",
      "0.001964165155043778",
      "-0.0021914073371962347",
      "-0.00401143228875744",
      "0.0017669108253031657",
      "0.0001241706186562806",
      "-0.0015061465420681537",
      "0.0006716308763682146",
      "0.001244294772137638",
      "-7.546726619474795e-05",
      "0.0014960497533456792",
      "0.0003615820333377054",
      "-0.001385827407007067",
      "0.005944831162408617",
      "-0.0008081055570137476"
    ],
    [
      "0.00356623295779579",
      "0.007073172926572799",
      "0.03672171225968816",
      "0.013253048637390082",
      "0.02849481514148955",
      "0.00317077109751629",
      "0.0012316650593680342",
      "0.0033617289009478116",
      "0.0059535907856288085",
      "-0.0027087691884097554",
      "0.0034340502820302678",
      "0.007602584417557859",
      "-0.004150954131581495",
      "-0.0029905916438509807",
      "0.011786848952421798",
      "-7.971398458077464e-05",
      "-0.0020669946991304653",
      "0.003034158297078278",
      "0.005908581348857553",
      "-0.0004460959235054873",
      "0.005665392317465005",
      "0.0057855036987255306",
      "-0.0022603849315244347",
      "0.010261068706795962",
      "0.0004465170133337475"
    ],
    [
      "0.003464826425430293",
      "0.00902929354592692",
      "0.03608381416875803",
      "0.014922187895949372",
      "0.027491846772891425",
      "0.0038163700534067035",
      "-0.0012730250699582364",
      "0.0025990942093349154",
      "0.006246247675041177",
      "-0.005233809644612763",
      "0.003679817672219707",
      "0.010467621685461335",
      "-0.008873988072269",
      "-0.013634682279434216",
      "0.012504772416445362",
      "0.0002850473143929375",
      "-0.004266606688073719",
      "0.004318009585096448",
      "0.0050949234052934",
      "-0.0033816576399133638",
      "0.008124640390084812",
      "0.005381741436756897",
      "-0.0015857550859157753",
      "0.009738129117495884",
      "-0.005338873605105533"
    ],
    [
      "0.004055745342456748",
      "0.009043183389663369",
      "0.04158446310191787",
      "0.011275241319241293",
      "0.042047752387620665",
      "0.0036211106803558987",
      "-0.0008667672318866644",
      "0.0024142640688046293",
      "0.00820766715606182",
      "-0.003224262229889559",
      "0.00310441236848331",
      "0.013205516121138218",
      "-0.007150954262399482",
      "-0.012775389791691467",
      "0.00923424525849542",
      "0.001342969762930942",
      "-0.003850018933244772",
      "0.0025167484712908758",
      "0.007593642023735861",
      "-0.001351230666110511",
      "0.00447408569969783",
      "0.0035231827195327334",
      "0.0005682419901688311",
      "0.00852184492287899",
      "-0.0004026029591308689"
    ],
    [
      "0.0015441234886914858",
      "0.002577054527186561",
      "0.023912136270032202",
      "0.0033092888077238054",
      "0.009513112192856124",
      "0.0006344167095659703",
      "0.0007303402133703466",
      "0.0004444539898348967",
      "0.0016624449365267315",
      "-0.0016334513898494734",
      "0.0006344083367647458",
      "0.0022651457349853457",
      "-0.0021665050614855445",
      "-0.0039046671991950165",
      "0.0019559265485423424",
      "0.0001941102729921987",
      "-0.0018954363083043427",
      "0.0006430753055775073",
      "0.0016350326095466905",
      "-0.0006630831589384438",
      "0.0012374981977328902",
      "0.0005339691489345376",
      "-0.000258867476005402",
      "0.007633420927509568",
      "-0.00062645953025173"
    ],
    [
      "0.0012464008899358014",
      "0.0018105690037704186",
      "0.02301874643082299",
      "0.0022359436175179294",
      "0.006025210334309417",
      "0.0002824286184246335",
      "0.0004476464996586855",
      "0.00020432023363920157",
      "0.0009387673965203185",
      "-0.001673608151449052",
      "0.0003610477380355058",
      "0.0012061677065594333",
      "-0.0018487605812299906",
      "-0.004310492191426242",
      "0.0010910542531936405",
      "0.00014268268731626292",
      "-0.001703347781348747",
      "0.0003859444497072705",
      "0.0009526769419395117",
      "-5.974556560818456e-05",
      "0.0006514293246019909",
      "-2.429819889983e-06",
      "-0.00020003156432795466",
      "0.0062755273393704635",
      "-0.0005458308388972178"
    ],
    [
      "0.0012613213430695716",
      "0.001742944009437189",
      "0.020524598208962404",
      "0.0021843386926140938",
      "0.006026565545749701",
      "0.0003072301366693155",
      "0.000605979880035073",
      "0.00022454461445417731",
      "0.0009572656560077736",
      "-0.0013043683731085364",
      "0.00035546312543807045",
      "0.0011813292312910571",
      "-0.0016008233747381805",
      "-0.003448276004661941",
      "0.0011733602986150461",
      "0.00012020872434674597",
      "-0.0015895171302028517",
      "0.0003937933424687532",
      "0.0009788184361503663",
      "-0.00028312948250199037",
      "0.0006509099477719055",
      "0.00015025480099554715",
      "-1.5428386455715526e-06",
      "0.006269487965121748",
      "-0.0005028798167138144"
    ],
    [
      "0.0012896983319591957",
      "0.0018181876293835884",
      "0.01915623954215851",
      "0.002364669883208992",
      "0.006410349933189426",
      "0.00036336952893016117",
      "0.00037003068556849865",
      "0.0002250859333780542",
      "0.0010592738180974048",
      "-0.0016736678728741206",
      "0.0004226115576733714",
      "0.0014487737183255607",
      "-0.0021752973598337054",
      "-0.004435971929370045",
      "0.0013970298509910677",
      "0.00016155571903836565",
      "-0.0018545077266849243",
      "0.0004941081018015771",
      "0.0010244810382552037",
      "-0.0009277812485465276",
      "0.0007955747679974853",
      "0.00015912396862928052",
      "-1.2095053883181442e-05",
      "0.006434972538707445",
      "-0.0007998950083720833"
    ],
    [
      "0.0013323167218174427",
      "0.001905733117443317",
      "0.02286613821765282",
      "0.0024380239962147675",
      "0.00709403064788449",
      "0.0003681478045874312",
      "0.0006244738661007615",
      "0.00023136489871835355",
      "0.0011592168002581968",
      "-0.0018125333948958299",
      "0.0004239726504933047",
      "0.0015030476474583725",
      "-0.0020961272605380375",
      "-0.004535033061417653",
      "0.0013585924811136633",
      "0.00016944147514619763",
      "-0.002031261365626733",
      "0.0004898141383714353",
      "0.001156863015693995",
      "-0.0008166516590752036",
      "0.0008365869449057737",
      "0.0001156062340053936",
      "-0.0001384759708156502",
      "0.007710034671003172",
      "-0.0007770588699067052"
    ],
    [
      "0.0013666350164533534",
      "0.0020286491846037793",
      "0.024765771592625083",
      "0.002661512522258489",
      "0.007732374863420869",
      "0.00037236636159425866",
      "0.00043977224704021533",
      "0.0002705591957722857",
      "0.001255069369425418",
      "-0.002215378731360013",
      "0.00043077026220754075",
      "0.0016855681452051584",
      "-0.002451791948451261",
      "-0.005947601655025792",
      "0.001494910608860525",
      "0.0002162603822376285",
      "-0.0023494166199762613",
      "0.0005293368666475833",
      "0.001261706015629377",
      "-0.0008271432637312613",
      "0.0008682011131523519",
      "-2.951155710808099e-05",
      "5.945401554098052e-05",
      "0.008042301813062296",
      "-0.0007495500752267577"
    ],
    [
      "0.0016942563472537525",
      "0.0027293573276377125",
      "0.04305428309299355",
      "0.003786370284467819",
      "0.01216916807935693",
      "0.0006223329208509722",
      "0.001095708167823154",
      "0.00044220662813059615",
      "0.0020654816772590658",
      "-0.0031688594126165546",
      "0.0006733296815469634",
      "0.0026183122184992563",
      "-0.003799406448050952",
      "-0.008809343964487383",
      "0.0023850077857668684",
      "0.0002998263123727566",
      "-0.0038004834009987797",
      "0.0008524513581631206",
      "0.0021017869983103754",
      "-0.001269703392545751",
      "0.0014626522101132138",
      "0.00011360090037196078",
      "-8.839220491434301e-05",
      "0.014162962749853642",
      "-0.0012135392375231657"
    ],
    [
      "1.006752769022545",
      "5.846334742790291",
      "8.698082682717395",
      "7.55867220565759",
      "3.8177501016747994",
      "1.9815414538224003",
      "-0.7290305290909075",
      "-2.515769134936609",
      "-1.2308783027886148",
      "0.0011964827113599545",
      "-5.255908013509463",
      "-1.8555663208551176",
      "4.311546919156279",
      "4.5495100488879885",
      "4.428338253769783",
      "-0.9360553218993333",
      "1.0812644655435901",
      "0.8783288721745728",
      "0.7420189752753682",
      "2.3115300106965524",
      "-0.37787318267422015",
      "0.028353481618308043",
      "2.3760306050759525",
      "-0.6308883307876607",
      "-1.1928157238610773"
    ],
    [
      "0.017672481127046287",
      "0.052829880369232064",
      "0.8104882775425285",
      "0.07992461048567227",
      "0.2310594695801722",
      "0.024318066669992183",
      "-0.033539949947958544",
      "0.0038161577567550897",
      "0.050181558876384535",
      "-0.14723671254592036",
      "0.034897808131190505",
      "0.10263080171563611",
      "-0.21940274754239425",
      "-0.331924243422372",
      "0.08220711478502572",
      "0.013572286955411982",
      "-0.10297658756209595",
      "0.03462160313426032",
      "0.03604814410577623",
      "-0.11100952652495136",
      "0.05176997736300923",
      "0.008160502759580052",
      "-0.06209305853758694",
      "0.244644638690939",
      "-0.09653399275797958"
    ],
    [
      "0.003278406038806558",
      "0.006043609835194877",
      "0.06395228297353539",
      "0.009270812045078734",
      "0.02879137431541409",
      "0.002799680563033934",
      "0.0019825768808112328",
      "0.0015615547912062838",
      "0.006000390642298143",
      "-0.004013887737973972",
      "0.002800243866373809",
      "0.008453418568414226",
      "-0.01091025403647588",
      "-0.015817321882370564",
      "0.010296222111726332",
      "0.0005034512160811587",
      "-0.00805612572721134",
      "0.003424207297634263",
      "0.005366327716052114",
      "-0.006853358441727505",
      "0.0051733645035609305",
      "0.003906745420017521",
      "0.0026459955426783627",
      "0.02743798716584163",
      "-0.005452705060945372"
    ],
    [
      "0.0015486247492884993",
      "0.002499330445953455",
      "0.03201650142013872",
      "0.003526978808927669",
      "0.00985367878686085",
      "0.0006594442056203687",
      "0.00014183148302212775",
      "0.0003443075043245814",
      "0.0017713103564030923",
      "-0.003333918682640216",
      "0.0008234214700299136",
      "0.002638268465139777",
      "-0.004742585601054016",
      "-0.008830520849419992",
      "0.002562038017232873",
      "0.00030355433029735114",
      "-0.003313870869834746",
      "0.0009412568741473577",
      "0.001613853692125485",
      "-0.0020407600905442886",
      "0.001464044385821065",
      "0.0002817048334877258",
      "-0.00036561417166191764",
      "0.010287929318045062",
      "-0.0018028333912265642"
    ],
    [
      "0.001147100588970131",
      "0.0015220460160325397",
      "0.013303258812788776",
      "0.0019466792793412537",
      "0.004441550997090758",
      "0.00023251271256142025",
      "0.00035085437052606165",
      "0.0001552851256361089",
      "0.000678816668113661",
      "-0.0010337205415544622",
      "0.00025725129604323616",
      "0.0008970274632501354",
      "-0.0013082992842396888",
      "-0.002404234669651799",
      "0.0008476587012472116",
      "9.000274412455056e-05",
      "-0.0010991778453922794",
      "0.00031227421797726495",
      "0.000669164291862099",
      "-0.00041175407773005125",
      "0.0005390334622910657",
      "0.00010768170002381311",
      "-3.042048658457125e-05",
      "0.004158971582999084",
      "-0.0004562459278966778"
    ],
    [
      "0.0011436424763652659",
      "0.0015014074817320771",
      "0.013548441878000056",
      "0.0018962797776115104",
      "0.004397623238954356",
      "0.00023402331600920966",
      "0.0003365849303842603",
      "0.00014317039945115846",
      "0.0006763758693390863",
      "-0.0010454634805388157",
      "0.0002711511959652185",
      "0.000901820842907676",
      "-0.001402589771888891",
      "-0.002554928920472259",
      "0.0008782357022580797",
      "9.334254949872857e-05",
      "-0.0011518750539334056",
      "0.0003234886343882993",
      "0.0006580397551075866",
      "-0.0004955523414812067",
      "0.0005346686648325028",
      "0.00011380561869508727",
      "-3.7963628363906296e-06",
      "0.0042681959801895986",
      "-0.0005264929717343711"
    ],
    [
      "0.0012023575683215463",
      "0.0015736147782369882",
      "0.01480675283824314",
      "0.0020403042209037455",
      "0.00514087320377624",
      "0.00028579211717298024",
      "0.00042801072394802657",
      "0.00017589886185795058",
      "0.0008228673380694765",
      "-0.0010613770077386204",
      "0.0003125734346912606",
      "0.0010812473081789858",
      "-0.0016316104608849102",
      "-0.0028919915132884005",
      "0.0010863958595955195",
      "0.00011118541636234476",
      "-0.0013807670349243197",
      "0.0003861180819177947",
      "0.0008037837666973153",
      "-0.0007235907416902812",
      "0.0006046705864083622",
      "0.00018353348666498025",
      "0.0001587507509834416",
      "0.00509587034771698",
      "-0.0006027521238324149"
    ],
    [
      "0.0013995940459315265",
      "0.002078949609034444",
      "0.02358099489033835",
      "0.0028147311867251236",
      "0.007563768573883417",
      "0.0004730771896490597",
      "0.0006741681026317152",
      "0.00029751612640778973",
      "0.0013080444921890434",
      "-0.0018249550077916966",
      "0.0005569220012454211",
      "0.0017137650793171515",
      "-0.0026339807710366557",
      "-0.0045160656456067925",
      "0.0018189613454970247",
      "0.0001594630234955902",
      "-0.002146971733577513",
      "0.000644593954872791",
      "0.0012675716924263156",
      "-0.00104484023976722",
      "0.0010552707408608081",
      "0.0003372413505928715",
      "7.220502110118799e-06",
      "0.008054552858180722",
      "-0.0010297242414687967"
    ],
    [
      "0.005250367404273201",
      "0.009302666660681663",
      "0.09364424413567857",
      "0.016447939706795565",
      "0.050558132376339826",
      "0.005088189809461712",
      "0.00252603226733961",
      "0.003199023588389609",
      "0.010823490610561277",
      "-0.004649603854679024",
      "0.005129162754994858",
      "0.014966074110601272",
      "-0.02224974275162265",
      "-0.0292739142528734",
      "0.020284028765446847",
      "0.0008675419599224798",
      "-0.014873565713941264",
      "0.006381105071077505",
      "0.00973437929621863",
      "-0.015088573216863542",
      "0.008773156330093382",
      "0.007855194573133077",
      "0.00867383756896678",
      "0.045478588864092236",
      "-0.008997558166303859"
    ],
    [
      "0.15455866949401506",
      "5.176281077675386",
      "3.7231349839394694",
      "6.415702606053995",
      "2.5685301883746137",
      "0.77686922517961",
      "-0.24245801993482474",
      "-0.3023333127164243",
      "-0.41215444693168257",
      "-2.7660808049803665",
      "-3.7898337939027087",
      "-2.309692030724417",
      "4.69936717017409",
      "-0.33309521900133676",
      "-0.13900212319233327",
      "0.30897016711833625",
      "-0.6528838579255085",
      "-0.8425958342104404",
      "0.2676822801966557",
      "-3.2436537055468126",
      "-4.280855130661052",
      "2.343044129533095",
      "-0.08265765845566182",
      "-2.7831843229864717",
      "-3.7229351378703854"
    ],
    [
      "0.0021256203584473993",
      "0.004798144113776",
      "0.049562734121409525",
      "0.00837334829717312",
      "0.01589132676354136",
      "0.0012653588800165731",
      "0.000544334700053302",
      "0.001169070578692193",
      "0.0029574305139483488",
      "-0.0045517201530187665",
      "0.0012466791509086505",
      "0.004181992480608236",
      "-0.006545192436810657",
      "-0.007696139573827524",
      "0.0040710831021660105",
      "0.00021264194901547925",
      "-0.00297494140008546",
      "0.0014896177834565736",
      "0.0028669914563760517",
      "0.00036571993989554873",
      "0.0030767575825971704",
      "0.0010621382553293046",
      "-0.0013701361155548078",
      "0.010438847272204026",
      "-0.0009060470269284824"
    ],
    [
      "0.0014465917409171966",
      "0.0022590322536203172",
      "0.023436361186509564",
      "0.0031219908027623655",
      "0.008197145164882076",
      "0.0004878399050193694",
      "0.000788873416658099",
      "0.00039289013672627767",
      "0.0013881642390840374",
      "-0.0017631295794499399",
      "0.0005027617438673125",
      "0.001757069358891757",
      "-0.0019807156943027425",
      "-0.0038395862379659407",
      "0.001715517725653933",
      "0.00014389507068448277",
      "-0.0018875026582552182",
      "0.0005841902103366166",
      "0.001405952113695291",
      "-0.0004859012970298531",
      "0.0010972985295305887",
      "0.0003394350920875955",
      "-9.089067724915122e-05",
      "0.007647320625954369",
      "-0.0005677793641227132"
    ],
    [
      "0.0014887648297272418",
      "0.00226499400910695",
      "0.018496370296402036",
      "0.003142747193911229",
      "0.008312772645396465",
      "0.0006239878112006648",
      "0.0006676482322439516",
      "0.00041853506427124473",
      "0.0015071371432428026",
      "-0.001140793785950391",
      "0.0005973198725081021",
      "0.002018709388541548",
      "-0.0022402269124123853",
      "-0.003419432202380024",
      "0.0021785363835542014",
      "0.00013757720214862553",
      "-0.0018366627640412718",
      "0.0007258082048358646",
      "0.0014346106261943876",
      "-0.0011593974810388758",
      "0.0012083175443043535",
      "0.0007307863469267534",
      "0.00033058208314445736",
      "0.0069621029956769605",
      "-0.0008928025227902311"
    ],
    [
      "0.0010351896585272277",
      "0.0012394297394759072",
      "0.00879750878130491",
      "0.0014520392786369963",
      "0.0030006721457877354",
      "0.00013085281497887243",
      "0.00024441879214132697",
      "8.413114528482411e-05",
      "0.0004009520814231691",
      "-0.0006168446732438591",
      "0.00015404195126910727",
      "0.0005138532728289468",
      "-0.00078203022999673",
      "-0.001461763589729703",
      "0.0004960570632777442",
      "5.4204069122979616e-05",
      "-0.0006904454716386468",
      "0.0001798010474956464",
      "0.0004001680370723711",
      "-0.0002476337718125384",
      "0.000297622758537487",
      "5.557770050323453e-05",
      "-3.333525573005207e-05",
      "0.0026864474908891356",
      "-0.00028269855531813795"
    ],
    [
      "0.0010537033532286954",
      "0.001297025287263931",
      "0.009919840898554012",
      "0.0015366588121243226",
      "0.003227916967571589",
      "0.00014782699900202386",
      "0.00027811234174595815",
      "9.569789946493613e-05",
      "0.00044523261192813576",
      "-0.0007344919544116196",
      "0.00017952164061620088",
      "0.0005703256224237171",
      "-0.0008563116779643403",
      "-0.0015868291399678057",
      "0.0005518815349143436",
      "5.739809099843667e-05",
      "-0.0007482339748882609",
      "0.0002021651575248403",
      "0.00044343409841870974",
      "-0.00023152542209798753",
      "0.0003490844039293339",
      "6.27666732910855e-05",
      "-0.00010593498338075539",
      "0.0029816883370479557",
      "-0.0003215346383826041"
    ],
    [
      "0.0010628697316603065",
      "0.0013672325308062385",
      "0.011409613971582076",
      "0.0016293645809235505",
      "0.0033970197480363376",
      "0.00015516934367423103",
      "0.0002473057220179362",
      "0.00010026700214260702",
      "0.0004723416863120556",
      "-0.0009499966102282223",
      "0.0002016831894226077",
      "0.0006282974750865127",
      "-0.0009839610146092595",
      "-0.0019465155257391302",
      "0.0005684950465458548",
      "6.696397121924532e-05",
      "-0.0008224161602373788",
      "0.00021719406163530415",
      "0.00046710479034554284",
      "-0.00016974047263758736",
      "0.0003962429063861749",
      "2.32747994647816e-05",
      "-0.0002453813528913837",
      "0.003188666581106094",
      "-0.00036205572235556405"
    ],
    [
      "0.041613400174477524",
      "0.18407261938501915",
      "0.2685583429902559",
      "0.29983826599785013",
      "0.28784080400663015",
      "0.08060735839909201",
      "-0.08608135561394478",
      "0.06738992341156168",
      "0.08995870587031486",
      "-0.20237689632440792",
      "0.08332719678888713",
      "0.14575522954486866",
      "-0.06788720410184984",
      "-0.13913540383778342",
      "0.265204391255418",
      "-0.02382026785406968",
      "0.03758941038839123",
      "0.08464960568303698",
      "0.058744277958797005",
      "0.02661242608669546",
      "0.21470360619254697",
      "0.1644744852348834",
      "-0.25184858236712254",
      "-0.20159471329591683",
      "-0.09061036139992738"
    ],
    [
      "0.0016410311415895303",
      "0.0032688053779339216",
      "0.024929031324217817",
      "0.004685406007534364",
      "0.010364450904918953",
      "0.0008263395254852587",
      "0.00011711260274448934",
      "0.0005946396127096021",
      "0.00190525526351754",
      "-0.002200860263438428",
      "0.0007778762214882213",
      "0.0028407895327240045",
      "-0.0033534368948461356",
      "-0.005890335477840697",
      "0.0025988054956973847",
      "0.00020013402618604132",
      "-0.0021771007630532815",
      "0.0009564345698565973",
      "0.0017538823526018746",
      "-0.0009082534087195256",
      "0.0019138958421353876",
      "0.0006866903583694839",
      "-0.0005109060668928979",
      "0.00690014886141496",
      "-0.0010892368321745323"
    ],
    [
      "0.08785687969859764",
      "0.19734305929840837",
      "1.883977491135485",
      "4.590579594957948",
      "1.9676049727702762",
      "0.10415544763263375",
      "0.03214885170771318",
      "0.011564222851891104",
      "0.2252930768473751",
      "0.14645887849167005",
      "-0.46474583821195053",
      "0.522581371520145",
      "-1.9197296724538535",
      "-0.16478277381029835",
      "-1.563066157945899",
      "-0.005024957217981832",
      "-0.33407330127299545",
      "0.21116914827677472",
      "0.13682995312261043",
      "-0.24165012715760026",
      "0.11173266954913258",
      "0.12643455147984398",
      "1.0840274428078802",
      "0.18236159743803845",
      "0.4924473661717345"
    ],
    [
      "0.002020159139171255",
      "0.003926539408505263",
      "0.03460934974667109",
      "0.006127446835668129",
      "0.01439538239049473",
      "0.0013158118177477747",
      "0.0002722140677079837",
      "0.0008536944495951895",
      "0.0028506373180496565",
      "-0.003555294615397929",
      "0.0013625632509851563",
      "0.004212590258897173",
      "-0.005699017305655532",
      "-0.008702140116480161",
      "0.004575246963602938",
      "0.00026529319904900194",
      "-0.0034747658065238524",
      "0.0016169488048411794",
      "0.0025359072856035473",
      "-0.002130786773691343",
      "0.0028270223066280188",
      "0.0014281128394354233",
      "-0.0002917463585207552",
      "0.01093806922689217",
      "-0.002287145763037657"
    ],
    [
      "0.001050320090595788",
      "0.001285107370369018",
      "0.008770426612599132",
      "0.0015382521388473012",
      "0.0032154176393121353",
      "0.00014953731199067905",
      "0.00018257673190207673",
      "9.694192204048912e-05",
      "0.0004441719095124684",
      "-0.0007148189791426401",
      "0.00017005066778002766",
      "0.0006029077916486084",
      "-0.0008880304468444339",
      "-0.0017704138108161312",
      "0.0005618755393879746",
      "6.675610947542805e-05",
      "-0.0007577022201440104",
      "0.00020369330718044874",
      "0.00043458765112634436",
      "-0.00033254805385943514",
      "0.0003386214662408759",
      "5.3690296009926825e-05",
      "-1.1608061561342508e-05",
      "0.002711388424563756",
      "-0.0003125986571718107"
    ],
    [
      "0.001030816754302579",
      "0.001241557966081648",
      "0.008167755908718363",
      "0.0014594440572812397",
      "0.002938716500869769",
      "0.00013136039154608916",
      "0.00020129440690523588",
      "8.499852624594582e-05",
      "0.0003915058733777659",
      "-0.0006255622723157417",
      "0.00015166510434702946",
      "0.0005173804106852951",
      "-0.0007557922974664692",
      "-0.0014592833951537045",
      "0.0004886706554669281",
      "5.448254939517649e-05",
      "-0.0006577856140044366",
      "0.00017859509965283276",
      "0.0003860557499916772",
      "-0.00026025483629323",
      "0.00030481833733998797",
      "5.2881040457994706e-05",
      "-4.557381018662899e-05",
      "0.0024849079152479683",
      "-0.00027783123275717354"
    ],
    [
      "0.0010586612135254285",
      "0.0012856361896503123",
      "0.009486070431328415",
      "0.001531757326825434",
      "0.0033333362339864614",
      "0.00014958351244766835",
      "0.0002476514058706834",
      "9.61090851282998e-05",
      "0.0004629531044478241",
      "-0.0007058477457895884",
      "0.0001708942144653453",
      "0.0006052599998501751",
      "-0.0009035577088499396",
      "-0.0017763133958392824",
      "0.0005730542682421852",
      "6.771939176957295e-05",
      "-0.0008103566817271302",
      "0.00020698091584200738",
      "0.0004601159562255584",
      "-0.0003464734987705827",
      "0.0003363703005522085",
      "5.397063498618121e-05",
      "1.3456731467617204e-05",
      "0.0030260406217128325",
      "-0.00032271965866127294"
    ],
    [
      "0.0024285934355120975",
      "0.0040788896961445175",
      "0.05761301488399833",
      "0.005896007113457588",
      "0.01936105057148157",
      "0.0014765899428233287",
      "0.0032384878284814384",
      "0.0009384848338916933",
      "0.0037304696869714478",
      "-0.0016365399111306226",
      "0.0013946574985751927",
      "0.004376568574858745",
      "-0.0053696124648437695",
      "-0.006313081586112175",
      "0.005413239276913058",
      "0.00020419964538666245",
      "-0.005008221820718511",
      "0.0018014371853996955",
      "0.0036740472720626026",
      "-0.0023230867819336587",
      "0.0028021911932695947",
      "0.002089248851894116",
      "0.00168416178468798",
      "0.022275532508668143",
      "-0.002445445286391047"
    ],
    [
      "0.04634687744212498",
      "0.03215857605493637",
      "0.8836982156670757",
      "0.04960304645837601",
      "0.5637811256046492",
      "0.034665257083490435",
      "0.11927296579800398",
      "0.021162888661241476",
      "0.11078308158156697",
      "0.04848953108718899",
      "0.025604314268031985",
      "0.11167660486596893",
      "-0.08185959945455236",
      "-0.10336917199405107",
      "0.15022547625719976",
      "0.010529035197871012",
      "-0.15437913320453953",
      "0.03973929512349822",
      "0.11515120669278098",
      "-0.14240466578600855",
      "0.027559523379283066",
      "0.06066812680630968",
      "0.16812928147592346",
      "0.6823518528856313",
      "-0.04373993890142272"
    ],
    [
      "5.321266639812698",
      "6.9833246270443805",
      "25.107732651482408",
      "5.841586261652216",
      "5.752291725210081",
      "-0.6915419442651551",
      "-6.536315850517082",
      "0.055508889824709536",
      "-3.05848969735199",
      "-4.544970985964917",
      "-1.1513108354883015",
      "1.2938869084613227",
      "1.1023539942337166",
      "5.264414212583822",
      "-1.5339162159455066",
      "-2.3443694589294255",
      "7.608883293788818",
      "-1.3043820485311353",
      "2.7137065858519134",
      "0.23400112919754665",
      "3.3622533957328025",
      "-1.2571212871857158",
      "2.2252470456615905",
      "-0.41800793550277254",
      "-1.5203333220872808"
    ],
    [
      "0.001974834456644661",
      "0.0036848919267295373",
      "0.0728951304582436",
      "0.004896735451562381",
      "0.014641952003627638",
      "0.0007667797720489756",
      "0.003391682546533429",
      "0.0006830284435626052",
      "0.0025182374936306992",
      "-0.005024377560425398",
      "0.0011290487820579697",
      "0.002346022030910093",
      "-0.0023727965309840305",
      "-0.00565667315740045",
      "0.0028654350928418565",
      "6.235301497452194e-05",
      "-0.003755057693158633",
      "0.0010379692413695761",
      "0.002754323037918268",
      "0.0015672505220165672",
      "0.0024120701508427646",
      "0.00044106459271188377",
      "-0.0026459089632394606",
      "0.021403680638000282",
      "-0.0013365479478278952"
    ],
    [
      "0.00147531223885266",
      "0.0028168057119018312",
      "0.03461657828240982",
      "0.0036933355392189215",
      "0.008560569855447802",
      "0.000583792966017871",
      "0.0004178541753585622",
      "0.0003558077772886213",
      "0.0015098199375284055",
      "-0.0038634233948773543",
      "0.0008058883474469289",
      "0.0022321716509210365",
      "-0.0033058033249338758",
      "-0.007165273004230803",
      "0.0021645433733516995",
      "0.00020505335562256584",
      "-0.0025851392844343517",
      "0.0008642782563719787",
      "0.001397740635586431",
      "-0.00033475736650813084",
      "0.001664296271948489",
      "0.0001067249169352874",
      "-0.0013796238640197754",
      "0.009375865717547947",
      "-0.0016182681254346375"
    ],
    [
      "0.0014885924664047741",
      "0.0022285287711211756",
      "0.026909753178845704",
      "0.0030703617736599484",
      "0.00851071270625853",
      "0.00054843429102224",
      "0.000907396370483053",
      "0.0003511998532607942",
      "0.0015099330058048145",
      "-0.0020381372373539843",
      "0.0006330609272129534",
      "0.0019402637927477707",
      "-0.0028560495772275026",
      "-0.005030789607364858",
      "0.002234133719918668",
      "0.00017067538127702426",
      "-0.0025038918505407037",
      "0.0007860668520231066",
      "0.0014673521581711345",
      "-0.0011781138239074073",
      "0.001225216640179487",
      "0.00042729501459749217",
      "0.0002814231638739358",
      "0.009574654506433265",
      "-0.001265061454619746"
    ],
    [
      "0.002179004058256987",
      "0.00374781883980961",
      "0.04558133896227344",
      "0.005848517694410412",
      "0.016903051423065075",
      "0.0013218707020910341",
      "0.0007125094159338163",
      "0.0007926213261481712",
      "0.003294270142964871",
      "-0.004391460620520871",
      "0.0015152402646138716",
      "0.004752414558615767",
      "-0.007607599671803941",
      "-0.013050917829497277",
      "0.00549153155115247",
      "0.00046496369170653947",
      "-0.0055430800096130176",
      "0.0019041054232140522",
      "0.0030171110962832017",
      "-0.0038706079030354974",
      "0.002690231180359857",
      "0.0011122854262430207",
      "0.001287139417697799",
      "0.017373502809505986",
      "-0.003173270652440787"
    ]
  ],
  "rational_Q": [
    [
      "0.20551326544448958",
      "0.6774399213701584",
      "8.334512420933011",
      "1.0596026804246406",
      "1.7948914182560327",
      "0.6774399213701425",
      "10.822191934574738",
      "60.26616384058105",
      "13.247674966613506",
      "10.887530397053686",
      "8.334512420953805",
      "60.2661638405927",
      "234.02793187368707",
      "24.13602569569257",
      "30.560985643101738",
      "1.0596026804227905",
      "13.247674966603169",
      "24.136025695687636",
      "16.80208181043058",
      "7.938982313380861",
      "1.7948914182689562",
      "10.887530397037867",
      "30.56098564310195",
      "7.938982313398231",
      "7.678939064298865",
      "-0.05634756608088778",
      "0.42888770859815745",
      "-0.07844382151496669",
      "0.1252669978557186",
      "-0.056347566080831454",
      "0.03838565053303527",
      "0.5814245646469867",
      "-0.34616318057176126",
      "-0.2452988109278218",
      "0.4288877085991647",
      "0.5814245646502852",
      "-0.3022323984910891",
      "-0.22615879503393355",
      "-0.5139838702727043",
      "-0.07844382151459531",
      "-0.34616318057419476",
      "-0.22615879503345077",
      "-0.11363204838800722",
      "-0.129562863377864",
      "0.1252669978563794",
      "-0.24529881092400158",
      "-0.5139838702699073",
      "-0.12956286337694736",
      "0.3569467524870756",
      "-0.47650132297535264",
      "-0.44756036387200426",
      "0.0810283375042881",
      "-0.053529044663820406",
      "-0.7866216464551063",
      "0.8121616427726858",
      "1.1130692055961384",
      "-0.4807731307553435",
      "0.18690727575263322",
      "-1.507307946909613",
      "-1.2469186257157832",
      "1.1835695011699638",
      "0.003469573985628261",
      "-0.06520420044657238",
      "0.4324641658738724",
      "-0.9270987632666159",
      "0.16950637118414053",
      "-0.0731912679601836",
      "-0.11937567845300727",
      "1.7599136754442848",
      "-0.20706388011020285",
      "-0.9370504419873493",
      "0.04033375929196719",
      "-0.5019371758093687",
      "-1.923707884137609",
      "0.1869072757513613",
      "0.07302710871032853",
      "-10.240768693931889",
      "-2.9827190645599377",
      "3.0139147059260933",
      "1.727935410630599",
      "2.5882732264106254",
      "-9.088121671957198",
      "-1.2030493521457133",
      "5.784529906119714",
      "-0.658693009804011",
      "2.5467765211600564",
      "-0.33968308377426615",
      "-2.4531157343534535",
      "-0.1892343985084556",
      "0.8940697097217555",
      "-1.4079926249181454",
      "4.663272641099605",
      "1.6349527058343098",
      "-3.27967688837741",
      "0.13150379742542162",
      "-0.06520420044776246",
      "0.9694858809312304",
      "1.6117241959506796",
      "-0.6583727424749295",
      "-0.1745599191024852",
      "-0.6586930097980609",
      "0.031768452430369624",
      "2.38682569512498",
      "-2.6266569463885725",
      "-0.6399705093560983",
      "-0.05498443276916969",
      "-1.1661246769618117",
      "1.6681708161652233",
      "-0.13904438047400766",
      "0.5891196533582675",
      "-0.20847272802123423",
      "-0.9517794649229818",
      "-0.20585085863970987",
      "1.148453992723073",
      "0.19965386478202798",
      "-0.11937567845422835",
      "-0.6168383121831102",
      "1.7584017460021026",
      "1.5463589988353967",
      "-0.5366688989300545",
      "0.8940697097323765",
      "-4.654179499128218",
      "4.303042005153599",
      "-2.0328448296821775",
      "-2.6714480383907198",
      "-0.2084727280178746",
      "-2.0633793757579246",
      "1.8439977206391895",
      "1.484712323014691",
      "-0.051505910656701695",
      "-0.6857411749863509",
      "0.9009384877749409",
      "-0.3501756182164701",
      "-0.21358118759176625",
      "1.284710814440501",
      "-0.7866216464557662",
      "-1.5073079469073825",
      "0.4324641658805656",
      "1.7599136754407205",
      "-0.4765013229799103",
      "0.8121616427822034",
      "-1.2469186257232308",
      "-0.9270987632575205",
      "-0.2070638801076815",
      "-0.4475603638718545",
      "1.113069205596045",
      "1.183569501166776",
      "0.1695063711853526",
      "-0.9370504419868343",
      "0.08102833750464278",
      "-0.4807731307529754",
      "0.0034695739783189385",
      "-0.07319126796275753",
      "0.040333759294595664",
      "6.461904775494295",
      "-2.1054378484228224",
      "-0.28228743991903427",
      "0.07302710870265729",
      "6.461904775499269",
      "14.115560514590198",
      "0.46742623699497643",
      "-3.6322146286561106",
      "0.9694858809284937",
      "-2.1054378484268",
      "0.46742623699820285",
      "-5.824203756304748",
      "-1.9121163647660506",
      "-0.6168383121768007",
      "-0.28228743991613586",
      "-3.6322146286642014",
      "-1.9121163647649744",
      "1.5401983718721066",
      "4.9793037744630375",
      "-15.621149819349567",
      "2.5882732264196497",
      "14.749485267317857",
      "9.822815550724306",
      "-0.6167675744546381",
      "-18.407176624137037",
      "0.03176845243178918",
      "-8.048056532567461",
      "1.7691734236084518",
      "-2.311364790089454",
      "-0.34662900269610736",
      "-4.654179499127054",
      "-0.08167873118474317",
      "-9.627583439643848",
      "-7.512681870955863",
      "6.176273843491738",
      "-2.156841308370751",
      "2.546776521151757",
      "-8.048056532558947",
      "-1.3940183598607199",
      "-2.3691299703566275",
      "1.4878423093860536",
      "-1.1661246769564177",
      "-5.624296699294812",
      "7.547481804912943",
      "1.4189988895924643",
      "-1.9969701187439444",
      "-2.0633793757383168",
      "5.707518205211898",
      "-0.04746829436761941",
      "-2.605122798247508",
      "-0.6721180973250097",
      "-1.4079926249188828",
      "-0.08167873119097072",
      "-0.18647097354000325",
      "-3.6319099226998017",
      "1.6849821370897142",
      "-0.9517794649222264",
      "5.707518205208236",
      "0.33700957278129684",
      "0.3059550160406404",
      "-3.6614422556278883",
      "0.9009384877734963",
      "0.23182351975959067",
      "0.5558161890287477",
      "-0.3280590008866151",
      "-1.108612106083442",
      "-10.240768693940934",
      "-9.088121671947208",
      "-0.3396830837703437",
      "4.663272641117453",
      "-0.5019371758090291",
      "-2.9827190645690798",
      "-1.203049352130065",
      "-2.4531157343413583",
      "1.6349527058439615",
      "-1.923707884135407",
      "3.0139147059364886",
      "5.7845299061181725",
      "-0.18923439850893314",
      "-3.279676888372694",
      "9.822815550734393",
      "1.7691734235988594",
      "-9.627583439618613",
      "1.611724195951576",
      "4.979303774462657",
      "-0.616767574465838",
      "-2.3113647900852907",
      "-7.5126818709687395",
      "1.7584017459741554",
      "-15.62114981935638",
      "-18.407176624114197",
      "-0.3466290027064021",
      "6.176273843513768",
      "14.274426128603892",
      "-44.50790127682144",
      "2.3868256951329085",
      "-1.3940183598474014",
      "14.274426128600155",
      "34.696077902702456",
      "-9.557383975414277",
      "4.303042005181632",
      "-0.18647097353749004",
      "-44.50790127681337",
      "-9.557383975406465",
      "25.8426397109252",
      "-0.5121794499200603",
      "1.6681708161664734",
      "7.547481804923139",
      "-7.542599753199856",
      "-0.029996774669613775",
      "-0.34420357665757473",
      "1.8439977206348734",
      "0.33700957278502974",
      "-2.0940067310012123",
      "-4.986626989016207",
      "1.1575029118748172",
      "-0.20585085864052907",
      "-0.04746829437856802",
      "-2.0940067309969685",
      "-6.2977670493222515",
      "5.852992109605385",
      "-0.35017561823685683",
      "0.5558161890311335",
      "5.792216096213509",
      "3.7274867719934206",
      "-10.696388814663921",
      "-0.6583727424673466",
      "-2.6266569463937564",
      "-0.13904438046870743",
      "1.1484539927210686",
      "0.1315037974226972",
      "-0.1745599191053875",
      "-0.639970509359903",
      "0.5891196533600773",
      "0.199653864783981",
      "-2.369129970352912",
      "1.418998889595944",
      "-2.6051227982416405",
      "1.5463589988365685",
      "-2.1568413083595774",
      "1.4878423093828663",
      "-1.9969701187340114",
      "-0.6721180973129164",
      "-0.029996774673051195",
      "-4.986626989030662",
      "-2.032844829671668",
      "-3.631909922701264",
      "-0.5121794499249223",
      "-0.34420357665729023",
      "1.157502911889776",
      "-0.8265411092057138",
      "1.4847123230180652",
      "0.3059550160502892",
      "-6.2977670493213225",
      "-0.8265411092075301",
      "2.8906968867257827",
      "-0.21358118760012912",
      "-0.32805900089088164",
      "3.727486771981525",
      "3.830034188774992",
      "-1.794268703309681",
      "-0.5366688989418783",
      "-2.6714480384091432",
      "-0.051505910661085244",
      "1.2847108144430175",
      "1.6849821370813618",
      "-3.6614422556354373",
      "-1.1086121060844605",
      "5.852992109607585",
      "-10.696388814664271",
      "-1.7942687033059594",
      "-0.01629016040203994",
      "0.55710562646638",
      "-0.07943384284747146",
      "-0.47809580828586296",
      "0.016290160402693418",
      "1.8087133837172637e-12",
      "-1.239810288567502",
      "-0.42464242186085877",
      "0.17628996382985704",
      "-0.5571056264707901",
      "1.2398102885676374",
      "4.209981390739184e-12",
      "0.6816441229366843",
      "0.7400758727228329",
      "0.0794338428467051",
      "0.42464242186498113",
      "-0.6816441229364546",
      "1.0188267745056596e-12",
      "0.007439233205913845",
      "0.4780958082845991",
      "-0.1762899638310057",
      "-0.7400758727260107",
      "-0.00743923320452764",
      "-6.174412555206222e-13",
      "-0.5694015384766891",
      "0.2550753475371242",
      "0.06552243039517194",
      "-0.24237181507111263",
      "1.4841231204577257",
      "2.9308746427374195",
      "0.05834656071106937",
      "-0.4167472525216855",
      "0.5909571911247826",
      "-1.3441441265491527",
      "0.7758007077424636",
      "-0.350877089167382",
      "-0.46334978567648805",
      "0.08846702454770072",
      "-0.8540567717952368",
      "-0.8383478458837375",
      "-0.8491517025992628",
      "0.015883478286739545",
      "-0.21523998161458918",
      "1.3285990687020384",
      "-0.5858111441896838",
      "-0.8248540785697783",
      "0.05891875119952492",
      "-0.40610149063283657",
      "-1.5517248924499352",
      "0.590957191122263",
      "-3.033632239995408",
      "-5.741683508156663",
      "0.9720460369314069",
      "1.5280579901325329",
      "-2.5216119920822915",
      "5.960384272254822",
      "-9.574288700170106",
      "0.7537403060838843",
      "6.503663188538474",
      "0.1995669425824152",
      "2.538573408774239",
      "-0.43344473001172484",
      "-0.17067817944532132",
      "0.11793965275302117",
      "0.3937531972155114",
      "-0.05110373403095196",
      "-2.0770909566315723",
      "0.7506245025395932",
      "-1.617360751392645",
      "0.012656724237498893",
      "0.08846702454693295",
      "-0.6363177321932832",
      "0.11090087078146914",
      "-0.4225704090440012",
      "-0.6407501062113115",
      "0.19956694258761623",
      "2.279071625170945",
      "-4.8664967125303065",
      "-1.1803229248528255",
      "-0.3016792821417363",
      "0.12005339069929438",
      "-0.5774020711312425",
      "0.20369652441796318",
      "-0.6476023478630867",
      "0.569577390807361",
      "-0.2682379325770658",
      "-1.8451052882472405",
      "2.181824655484902",
      "1.9087618655377225",
      "-0.2720614286161083",
      "-0.2152399816137679",
      "0.7778179621116442",
      "2.96101140656201",
      "-0.19869733634382697",
      "-1.1493270636919901",
      "0.39375319721413743",
      "2.6095261695766814",
      "2.040480157930388",
      "-0.7733690924027038",
      "-2.114488157077548",
      "-0.26823793257682577",
      "-1.346761031818548",
      "0.16998968441342102",
      "-0.30159047777378695",
      "-0.4247073945351501",
      "0.39555752038164316",
      "-0.36798364873008516",
      "-1.858324463642655",
      "-0.6861446052587611",
      "1.2201449593461742",
      "-1.484123120454367",
      "1.344144126555628",
      "0.8540567717924104",
      "-1.3285990687013625",
      "0.5694015384770288",
      "-2.9308746427453096",
      "-0.775800707737137",
      "0.8383478458763167",
      "0.5858111441817517",
      "-0.2550753475372067",
      "-0.05834656071005695",
      "0.3508770891668157",
      "0.8491517026074741",
      "0.8248540785682891",
      "-0.06552243039696465",
      "0.4167472525198653",
      "0.46334978567275237",
      "-0.015883478290106542",
      "-0.05891875120293348",
      "-8.126947510274547",
      "-6.392241562316469",
      "6.281430272256389",
      "-3.033632239992891",
      "8.126947510272004",
      "-1.2293895452495612e-11",
      "-2.9868883616392456",
      "-2.837423094011679",
      "-0.6363177321900789",
      "6.392241562311228",
      "2.986888361638787",
      "5.205603441209315e-12",
      "-2.820366173362334",
      "0.7778179621002734",
      "-6.281430272258849",
      "2.8374230940217697",
      "2.820366173369229",
      "-8.709482453222327e-12",
      "-18.038673756631674",
      "0.5659170045751237",
      "5.960384272260244",
      "6.4414352255281395",
      "4.034758267934892",
      "11.839932382424973",
      "-2.50527617897889",
      "2.2790716251713463",
      "6.187484247527597",
      "-14.24557248314204",
      "-6.578685925355465",
      "3.459716984085573",
      "2.6095261695681145",
      "-8.008281680944783",
      "5.200236269420794",
      "1.8425086484205864",
      "-0.5079661553415695",
      "-4.952270855704929",
      "2.538573408768967",
      "6.18748424751787",
      "14.303289238632587",
      "3.4579427493097987",
      "-3.8209460259024333",
      "-0.5774020711261035",
      "-0.0949969175634448",
      "3.199115876734682",
      "-2.0761419657271287",
      "-1.2682174996409832",
      "-1.3467610318239072",
      "-1.8545212834449631",
      "-5.9153154514506205",
      "-4.108009887594778",
      "2.537790035336254",
      "-0.051103734037468596",
      "-8.008281680941895",
      "-4.688714909736748",
      "-6.446403486108232",
      "2.449551226942279",
      "-1.8451052882538508",
      "-1.8545212834291627",
      "6.068945970515029",
      "3.673720938622893",
      "1.4238522198781605",
      "-0.3679836487192188",
      "0.8920353393103447",
      "-0.2567365578349837",
      "1.1684072000323082",
      "-0.041634828938359875",
      "5.741683508152079",
      "9.574288700134765",
      "0.4334447300115121",
      "2.0770909566328255",
      "0.4061014906317675",
      "-0.9720460369412072",
      "-0.7537403060741542",
      "0.17067817944434488",
      "-0.7506245025440412",
      "1.5517248924520384",
      "-1.5280579901364928",
      "-6.503663188518247",
      "-0.11793965274443143",
      "1.617360751399971",
      "-4.03475826794026",
      "14.245572483137009",
      "-5.200236269420164",
      "0.1109008707924297",
      "18.038673756628597",
      "-11.839932382417253",
      "6.57868592534678",
      "-1.842508648431395",
      "2.9610114065937885",
      "-0.5659170045739998",
      "2.505276178979081",
      "-3.459716984075146",
      "0.5079661553395896",
      "-9.24776824444398",
      "-33.561876074327344",
      "-4.866496712534892",
      "14.303289238633791",
      "9.247768244458983",
      "4.923024020205683e-12",
      "-5.560319249711913",
      "2.0404801579289282",
      "-4.688714909735764",
      "33.56187607431506",
      "5.560319249720755",
      "-1.7472961982357428e-12",
      "1.1884048377479077",
      "0.2036965244104212",
      "3.1991158767344836",
      "-4.651031987026207",
      "2.66228914945108",
      "-1.3434129426302621",
      "0.1699896844316227",
      "6.068945970513236",
      "2.890442159583997",
      "-0.6823527019249648",
      "-2.420394486583148",
      "2.1818246554863716",
      "-5.915315451461595",
      "2.8904421595889183",
      "4.648864819585428",
      "0.8117789499989108",
      "-1.8583244636471352",
      "-0.2567365578230749",
      "-12.828364710642393",
      "0.7126589148713197",
      "4.185639461759589",
      "0.42257040903955334",
      "1.1803229248547382",
      "0.6476023478632125",
      "-1.9087618655347405",
      "-0.012656724233556283",
      "0.6407501062225082",
      "0.301679282141559",
      "-0.5695773908099877",
      "0.27206142861410326",
      "-3.4579427493126897",
      "2.076141965727458",
      "4.108009887600069",
      "-0.1986973363533501",
      "4.95227085570071",
      "3.820946025896978",
      "1.26821749963194",
      "-2.5377900353234955",
      "-2.662289149445292",
      "0.6823527019196763",
      "-0.7733690924114408",
      "-6.446403486113223",
      "-1.1884048377548595",
      "1.343412942625961",
      "2.420394486591464",
      "1.5732417796623346",
      "-0.30159047776312303",
      "3.673720938614055",
      "4.648864819594532",
      "-1.5732417796546012",
      "1.4777898816051404e-12",
      "-0.6861446052585426",
      "1.1684072000374335",
      "0.7126589148770549",
      "1.0621591998750404",
      "-0.30771056226387133",
      "1.149327063687845",
      "2.1144881570945193",
      "0.4247073945345297",
      "-1.2201449593528468",
      "-2.44955122695556",
      "-1.4238522198783665",
      "0.04163482894888172",
      "-0.8117789499835254",
      "-4.185639461779628",
      "0.3077105622746266"
    ],
    [
      "0.453279617192446",
      "1.3750411974190353",
      "13.268523508507835",
      "1.9825844700918909",
      "2.7786858705750808",
      "1.3750411974191998",
      "10.364412612282154",
      "55.846341136588165",
      "11.047042414203347",
      "10.343863969749851",
      "13.268523508507633",
      "55.84634113658792",
      "235.6650087386411",
      "21.444785824539533",
      "30.700880047206105",
      "1.9825844700917408",
      "11.047042414202581",
      "21.444785824539494",
      "15.17983035527357",
      "7.4938907169080045",
      "2.778685870574575",
      "10.343863969748897",
      "30.700880047205665",
      "7.493890716908277",
      "8.593867883025327",
      "0.020177431648550435",
      "0.2920147707041012",
      "-0.08192217906419674",
      "-0.007335750158488693",
      "0.02017743164851798",
      "-0.22871885078041174",
      "0.2377561559845229",
      "0.0023321336660609778",
      "-0.17740606562934874",
      "0.29201477070418275",
      "0.23775615598429548",
      "-4.120103345854211",
      "-0.38619585652718513",
      "0.1996669527074094",
      "-0.0819221790641889",
      "0.002332133665946311",
      "-0.3861958565267009",
      "-0.4544444275384288",
      "-0.05689034518785854",
      "-0.007335750158453547",
      "-0.17740606562868746",
      "0.19966695270716978",
      "-0.05689034518762603",
      "0.05385821744864393",
      "0.3266375271471706",
      "-0.5841755848406134",
      "-0.21184056582584487",
      "0.04784938066304494",
      "-1.0682800018592737",
      "0.8454110722758092",
      "0.9793896883903579",
      "-0.6624503011283936",
      "0.21899975872277275",
      "-1.62148331190944",
      "-3.2957326786005603",
      "0.18030941172221462",
      "0.7126912763865717",
      "-0.23734062045074017",
      "0.03504434558295343",
      "-1.0184438737010297",
      "-0.3678766344282765",
      "-0.10008378653586973",
      "0.14199061668835541",
      "1.4685945544922647",
      "0.6287220942285164",
      "-0.7401957401657214",
      "-0.3304355412449264",
      "-0.12987733861336923",
      "-3.0180803521156108",
      "0.21899975872265692",
      "-0.03500002901537751",
      "-9.651925296064844",
      "-2.0365518601887134",
      "2.9587201915219477",
      "2.1273385664011526",
      "2.2032152221566124",
      "-8.355166726326432",
      "-0.8096740816155337",
      "7.000351990411513",
      "-0.578807130779923",
      "2.450757200642791",
      "1.344875534378684",
      "-2.0004154656350424",
      "-0.388211421233739",
      "0.8410169397999677",
      "-2.50847986265288",
      "1.895223723246368",
      "0.47953877265233946",
      "-3.333978428209017",
      "0.028864070820273546",
      "-0.23734062045128665",
      "0.7396098253051926",
      "1.3024962497261987",
      "-0.1810602342877675",
      "0.06582951301679135",
      "-0.5788071307801153",
      "0.03269769927067444",
      "0.6136411391426875",
      "-2.644832633800817",
      "-0.2093383383582264",
      "-0.05332696574552243",
      "-1.5637067570384529",
      "2.1052358572399306",
      "-0.24209396264443633",
      "0.48249343183617804",
      "-0.30695324007373287",
      "-1.022686070926656",
      "-0.10297982983308064",
      "1.101100857972978",
      "-0.06606679940496267",
      "0.14199061668835844",
      "-0.07560478741018367",
      "1.8927810089447414",
      "1.392226088811787",
      "-0.42539657882699006",
      "0.8410169397997526",
      "-3.494746903291315",
      "7.911072376048054",
      "-1.3231235684036038",
      "-2.9237120024392538",
      "-0.30695324007440256",
      "-1.8477545106356887",
      "1.8385034917848488",
      "1.7731733110973449",
      "-0.21957597848482943",
      "-0.8332216484403346",
      "0.8956710372722398",
      "-1.4942967226864956",
      "0.09194628111537258",
      "1.6023953036432699",
      "-1.0682800018597727",
      "-1.6214833119101466",
      "0.03504434558348339",
      "1.4685945544925016",
      "0.32663752714706806",
      "0.8454110722764097",
      "-3.2957326786004137",
      "-1.018443873700872",
      "0.6287220942283365",
      "-0.5841755848405155",
      "0.979389688389982",
      "0.18030941172190817",
      "-0.3678766344281921",
      "-0.740195740165701",
      "-0.21184056582600994",
      "-0.6624503011283408",
      "0.7126912763861986",
      "-0.10008378653608693",
      "-0.330435541244913",
      "6.057911943104985",
      "-1.97790211011068",
      "0.23281424388746302",
      "-0.03500002901554171",
      "6.057911943105794",
      "17.85187611470091",
      "0.3355948010492765",
      "-5.115534718317826",
      "0.7396098253054189",
      "-1.9779021101104524",
      "0.33559480104886563",
      "-3.938619022032759",
      "-1.8119699201332113",
      "-0.07560478740975526",
      "0.23281424388719904",
      "-5.115534718317531",
      "-1.8119699201331845",
      "1.5929364221731361",
      "4.237497576916986",
      "-14.092343708204034",
      "2.2032152221563828",
      "16.16215979793707",
      "11.884443702349763",
      "0.662323260718241",
      "-18.05722285422405",
      "0.03269769927003997",
      "-8.165472246777151",
      "5.238350369851399",
      "-0.2148318408373493",
      "-2.854753282987024",
      "-3.494746903291924",
      "0.7114385301737393",
      "-11.465003094454472",
      "-8.321220276803015",
      "7.822427740298471",
      "-2.444280770023856",
      "2.4507572006427565",
      "-8.165472246777092",
      "-3.049872302667503",
      "-3.4459689710732104",
      "3.320878951910244",
      "-1.5637067570380163",
      "-5.568004748972141",
      "5.576724910684964",
      "0.7836021097039224",
      "-1.5211862885185716",
      "-1.8477545106359763",
      "5.589825775389674",
      "-0.030138998528183972",
      "-2.0648378262955602",
      "-1.3318791794082794",
      "-2.5084798626531253",
      "0.7114385301743948",
      "0.44543800092466407",
      "-2.4887350353397597",
      "1.2070938027700122",
      "-1.0226860709270786",
      "5.589825775390048",
      "-0.5926006256242132",
      "-0.22638304190653472",
      "-3.0144138811725916",
      "0.8956710372719687",
      "-0.7601180417576929",
      "-0.037613158038574006",
      "-0.3161028308891872",
      "-1.6111951336672208",
      "-9.651925296065007",
      "-8.355166726326802",
      "1.3448755343785583",
      "1.89522372324655",
      "-0.1298773386139129",
      "-2.0365518601887236",
      "-0.8096740816160134",
      "-2.0004154656350543",
      "0.47953877265193395",
      "-3.018080352116017",
      "2.958720191521964",
      "7.00035199041182",
      "-0.38821142123385044",
      "-3.3339784282090887",
      "11.884443702350568",
      "5.238350369852005",
      "-11.465003094454298",
      "1.3024962497258847",
      "4.237497576915424",
      "0.6623232607183029",
      "-0.21483184083678725",
      "-8.321220276803489",
      "1.8927810089446153",
      "-14.092343708205789",
      "-18.057222854224612",
      "-2.8547532829874216",
      "7.822427740298628",
      "15.942125174939065",
      "-46.133774742740215",
      "0.6136411391425055",
      "-3.049872302667654",
      "15.94212517493896",
      "37.12397390579535",
      "-8.655892694116732",
      "7.911072376048501",
      "0.445438000924249",
      "-46.13377474274049",
      "-8.655892694116977",
      "25.266795635885018",
      "-1.5933925697133011",
      "2.105235857239465",
      "5.5767249106842",
      "-5.089871013231094",
      "0.49590286957299695",
      "0.18106816648658514",
      "1.8385034917849779",
      "-0.5926006256243012",
      "-2.9812045618862886",
      "-5.242105325880654",
      "1.7977100123889989",
      "-0.10297982983353486",
      "-0.030138998528766458",
      "-2.981204561886721",
      "-6.398875719599694",
      "4.857504619755097",
      "-1.4942967226872454",
      "-0.03761315803885424",
      "5.6614687303117694",
      "3.452476731396293",
      "-10.867241621251653",
      "-0.1810602342885013",
      "-2.64483263380071",
      "-0.24209396264466584",
      "1.1011008579726314",
      "0.028864070820325122",
      "0.06582951301632423",
      "-0.20933833835752513",
      "0.48249343183569887",
      "-0.06606679940505861",
      "-3.4459689710723556",
      "0.7836021097047736",
      "-2.064837826296127",
      "1.3922260888113127",
      "-2.444280770024173",
      "3.3208789519090964",
      "-1.5211862885190277",
      "-1.331879179408555",
      "0.49590286957281043",
      "-5.242105325880806",
      "-1.3231235684036635",
      "-2.4887350353395945",
      "-1.5933925697130271",
      "0.18106816648630264",
      "1.7977100123887406",
      "-0.12814517534454348",
      "1.7731733110974877",
      "-0.22638304190664182",
      "-6.3988757195995465",
      "-0.1281451753448338",
      "3.2531091511033163",
      "0.09194628111526247",
      "-0.31610283088932245",
      "3.452476731396556",
      "3.347693011320123",
      "-1.583064395860937",
      "-0.42539657882611076",
      "-2.923712002438994",
      "-0.21957597848522492",
      "1.6023953036433436",
      "1.2070938027698264",
      "-3.0144138811731866",
      "-1.6111951336675006",
      "4.8575046197547085",
      "-10.867241621252017",
      "-1.58306439586127",
      "0.13596717233001082",
      "0.7691334763861792",
      "-0.016580167494775755",
      "-0.6540871743136145",
      "-0.13596717233013145",
      "-1.1349986078901386e-13",
      "-0.6812384412332969",
      "0.001786806436654867",
      "0.15112469196784786",
      "-0.7691334763861616",
      "0.6812384412339957",
      "3.015994884102443e-13",
      "0.3557185911895532",
      "0.9870361696214671",
      "0.01658016749499874",
      "-0.001786806436737511",
      "-0.35571859119008203",
      "1.612230531002495e-13",
      "0.14338929784183108",
      "0.6540871743134461",
      "-0.15112469196786718",
      "-0.9870361696216874",
      "-0.14338929784197485",
      "-5.774756717308529e-14",
      "-0.9206574795742355",
      "0.03323248137808652",
      "0.006772677306498928",
      "-0.2589782209253262",
      "1.3552703630683207",
      "2.491564990849036",
      "0.13328998442144616",
      "-0.5278714114200262",
      "0.747531569218641",
      "-0.9227099453315105",
      "-0.5468588059326491",
      "-0.3871790063719466",
      "-0.13259736474927686",
      "0.31352393629424746",
      "-1.0805073910871326",
      "-1.2095152239115967",
      "-0.9186450326813617",
      "0.14622987470491225",
      "-0.1956270179436905",
      "1.5231531155379985",
      "-0.9207649233416693",
      "-0.5132872713684093",
      "-0.10620890223821576",
      "0.17872725919220533",
      "-1.8441830468083233",
      "0.7475315692189739",
      "-2.665470381138355",
      "-3.7921328397437843",
      "0.9929220203165503",
      "1.266097752616605",
      "-2.785219237993901",
      "5.704133676995094",
      "-4.865390847858567",
      "0.3906130298943133",
      "5.566363706585412",
      "0.19668146451643412",
      "0.06949560128599931",
      "-1.1094896252810758",
      "-0.5496801078732158",
      "-0.21344291723784495",
      "-0.02460623704724823",
      "0.1041924331448994",
      "-2.9359335088022953",
      "0.6039222269914819",
      "-1.0522166317099981",
      "0.1781595275238165",
      "0.31352393629417924",
      "-0.33476977729731716",
      "0.25904857314095553",
      "-0.8779950190859771",
      "-0.6758544632126353",
      "0.19668146451630028",
      "4.320936493678847",
      "-2.0628039791178483",
      "-0.412654632511889",
      "-0.46578620956785244",
      "0.0385773215939832",
      "-0.3684460019741641",
      "0.10445293945423037",
      "-0.3653876066785818",
      "0.42581913412013045",
      "-0.269737252023899",
      "-2.466017823749439",
      "0.24120028390915163",
      "1.7792022189344796",
      "0.4317488045766902",
      "-0.19562701794385814",
      "0.9640299516964679",
      "3.0924682463455344",
      "-0.017932528176826806",
      "-1.3065958098223354",
      "-0.024606237047018503",
      "2.5432549713784667",
      "3.5603549329187176",
      "-0.7031329708658538",
      "-2.8810332151241624",
      "-0.2697372520238678",
      "-0.773589394900936",
      "1.3642179555881793",
      "0.3598850612819958",
      "-0.764363383737805",
      "0.4485095191911951",
      "-0.48973113642636146",
      "-2.2051462012861283",
      "-0.7549982861506552",
      "1.953714515257606",
      "-1.355270363068058",
      "0.9227099453324117",
      "1.0805073910870329",
      "-1.5231531155378857",
      "0.9206574795742517",
      "-2.491564990848001",
      "0.5468588059327463",
      "1.2095152239120657",
      "0.9207649233415353",
      "-0.03323248137830433",
      "-0.13328998442058035",
      "0.3871790063720011",
      "0.9186450326819273",
      "0.5132872713685508",
      "-0.006772677306680109",
      "0.5278714114199874",
      "0.13259736474912184",
      "-0.1462298747048956",
      "0.1062089022379183",
      "-7.725270475647495",
      "-6.351274485798969",
      "6.026898079007939",
      "-2.6654703811390754",
      "7.725270475648546",
      "7.074611669398418e-13",
      "-1.9638209391656736",
      "-2.2378217682322585",
      "-0.3347697772974644",
      "6.351274485800971",
      "1.9638209391644403",
      "-8.607050261346181e-13",
      "-2.6592519723189483",
      "0.9640299516961559",
      "-6.026898079010136",
      "2.2378217682328647",
      "2.659251972318419",
      "1.5748901034954874e-13",
      "-17.456636944789295",
      "-0.7182886869440158",
      "5.704133676994723",
      "9.509537078394052",
      "1.8199102019376663",
      "12.069146632426518",
      "-2.4330575711410236",
      "4.3209364936801915",
      "7.3662736243327265",
      "-13.531781945900986",
      "-4.465992144666888",
      "4.100421670380986",
      "2.5432549713792394",
      "-7.318218650588367",
      "-0.2246075489703517",
      "-0.2547704594995171",
      "0.9680804647240907",
      "-4.424156443767689",
      "0.06949560128512494",
      "7.366273624332013",
      "12.485544018672865",
      "1.5524696490146614",
      "-4.153380723334278",
      "-0.36844600197468136",
      "-2.152145435332629",
      "2.081979012550586",
      "-1.1884447240157208",
      "-1.139618541696152",
      "-0.7735893949007034",
      "-2.149713688462059",
      "-6.022689718875006",
      "-3.1714230843775244",
      "2.954375167929492",
      "0.10419243314438595",
      "-7.3182186505897215",
      "-0.70926946310368",
      "-5.046041255999543",
      "1.652133762000483",
      "-2.4660178237488095",
      "-2.149713688463479",
      "6.42194524613499",
      "3.5478588577220833",
      "0.6578257231553232",
      "-0.4897311364257314",
      "0.10760216937683593",
      "0.5641283842351099",
      "1.4731311242991045",
      "0.11880371140903263",
      "3.792132839743861",
      "4.865390847859069",
      "1.1094896252812034",
      "2.9359335088023952",
      "-0.1787272591920159",
      "-0.9929220203164809",
      "-0.3906130298947296",
      "0.549680107873378",
      "-0.6039222269916896",
      "1.8441830468083524",
      "-1.266097752617721",
      "-5.566363706585991",
      "0.21344291723822845",
      "1.0522166317103527",
      "-1.8199102019377544",
      "13.531781945901862",
      "0.2246075489701271",
      "0.2590485731404489",
      "17.456636944789594",
      "-12.06914663242724",
      "4.465992144666843",
      "0.25477045950000854",
      "3.0924682463467277",
      "0.7182886869449197",
      "2.433057571141053",
      "-4.100421670381034",
      "-0.9680804647242295",
      "-9.745408780907635",
      "-31.25143841384352",
      "-2.0628039791184025",
      "12.485544018672785",
      "9.745408780907802",
      "-9.375333916047476e-14",
      "-5.447485682436139",
      "3.5603549329192994",
      "-0.7092694631025663",
      "31.251438413843506",
      "5.4474856824365",
      "-2.4275743101597205e-13",
      "1.7095992601416332",
      "0.1044529394542962",
      "2.081979012550187",
      "-3.5865285484319087",
      "1.898919599071823",
      "-0.9502373952167559",
      "1.3642179555884681",
      "6.421945246133956",
      "1.906227444890531",
      "0.18909053567621273",
      "-3.111491946853662",
      "0.2412002839094957",
      "-6.022689718875447",
      "1.906227444890542",
      "4.150381472330531",
      "0.2447925045574519",
      "-2.205146201286063",
      "0.5641283842351901",
      "-9.915395703943224",
      "0.9736537880164994",
      "4.138861514384946",
      "0.8779950190849382",
      "0.41265463251147866",
      "0.36538760667872566",
      "-1.779202218934713",
      "-0.17815952752447384",
      "0.6758544632127874",
      "0.4657862095678943",
      "-0.4258191341207092",
      "-0.4317488045761324",
      "-1.5524696490149772",
      "1.188444724015008",
      "3.17142308437623",
      "-0.01793252817741702",
      "4.424156443767928",
      "4.153380723334397",
      "1.1396185416958633",
      "-2.954375167930019",
      "-1.8989195990713044",
      "-0.18909053567612122",
      "-0.7031329708658108",
      "-5.0460412559994605",
      "-1.7095992601415533",
      "0.9502373952160807",
      "3.1114919468540605",
      "1.498237731956953",
      "0.3598850612820158",
      "3.5478588577206014",
      "4.1503814723306185",
      "-1.4982377319573865",
      "3.9208444895402654e-14",
      "-0.7549982861507302",
      "1.4731311242985465",
      "0.9736537880154101",
      "0.9223092840771413",
      "-0.8015680492447009",
      "1.3065958098221735",
      "2.881033215123301",
      "0.7643633837378098",
      "-1.9537145152578934",
      "-1.6521337620013559",
      "-0.6578257231558422",
      "-0.11880371140849995",
      "-0.24479250455737828",
      "-4.138861514384715",
      "0.8015680492445736"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.0008747618868340611",
    "0.0008747611843131583",
    "0.0008748166717233788",
    "0.0008748226913854629",
    "0.0008747731722758015",
    "0.000874865809461463",
    "0.000882883929132322",
    "0.0008747806266972537",
    "0.000874849227090102",
    "0.0008750434155397864",
    "0.0008747742518619172",
    "0.0008749838870844002",
    "0.0008748038396644882",
    "0.0008749654595588212",
    "0.0008749833179547741",
    "0.0008749953551600441",
    "0.0008748333332746412",
    "0.0008748260528594567",
    "0.0008749911632152258",
    "0.0008749557737151658",
    "0.0008747602652271561",
    "0.000874815193327031",
    "0.0008748211317180339",
    "0.0008747723236249009",
    "0.000874863025452494",
    "0.0008845786817275567",
    "0.0008747794020463929",
    "0.0008748469766605753",
    "0.0008750385631344954",
    "0.0008747737511601858",
    "0.0008749823556050717",
    "0.0008748027759839859",
    "0.0008749641010819412",
    "0.0008749745283835994",
    "0.0008749912120130806",
    "0.0008748320924602645",
    "0.0008748244359410269",
    "0.000874987169275946",
    "0.0008749504069981283",
    "0.0008749299964186677",
    "0.0008749425592654611",
    "0.0008748399144537007",
    "0.0008750321690397725",
    "0.0008913666639600145",
    "0.0008748554271766334",
    "0.0008749973743762956",
    "0.0008753999193455413",
    "0.0008748421830456738",
    "0.0008752764615476595",
    "0.0008749035441177485",
    "0.0008752373745032427",
    "0.0008752754686995118",
    "0.000875299609361836",
    "0.0008749644776878637",
    "0.000874949296597956",
    "0.000875291918206462",
    "0.0008752179786662485",
    "0.0008749555692106339",
    "0.0008748473061998972",
    "0.0008750502561450545",
    "0.0008916797867707306",
    "0.0008748636596258533",
    "0.0008750137645272095",
    "0.000875437611664055",
    "0.0008748497011623594",
    "0.0008753084665982769",
    "0.0008749145181040604",
    "0.0008752679694500413",
    "0.0008753082078375307",
    "0.0008753337942421217",
    "0.0008749789506424273",
    "0.0008749631016842135",
    "0.0008753245513767362",
    "0.0008752474100683277",
    "0.0008747865868712105",
    "0.0008749008333148736",
    "0.0008830751397310083",
    "0.0008747959290142835",
    "0.0008748793818182191",
    "0.0008751164482530595",
    "0.000874787878448936",
    "0.0008750425074654919",
    "0.0008748241780599286",
    "0.0008750191483472133",
    "0.0008750457846439678",
    "0.0008750575005731553",
    "0.00087485985337608",
    "0.0008748509395699694",
    "0.0008750535569754275",
    "0.0008750098370459144",
    "0.0008751770091233974",
    "0.0009131537584187014",
    "0.0008749220883450511",
    "0.0008751303826145655",
    "0.0008757187690855046",
    "0.0008749051913669029",
    "0.0008755491845562822",
    "0.000874994089513997",
    "0.0008754943681873183",
    "0.0008755184763646234",
    "0.0008755744598482592",
    "0.0008750847463899513",
    "0.0008750614340941141",
    "0.0008755591756744877",
    "0.0008754479946024048",
    "0.0009303656340128181",
    "0.0008869900192534514",
    "0.0008982957556300423",
    "0.0009196583756179202",
    "0.0008818594956286168",
    "0.0009025804383963613",
    "0.0008869182776153256",
    "0.000899926929058786",
    "0.022132060543701905",
    "0.0009174865791244052",
    "0.0008902609804883087",
    "0.0008917629932103488",
    "0.0009190026754425056",
    "0.0009351722159729899",
    "0.000874805850182993",
    "0.000874899378218576",
    "0.0008751646460205693",
    "0.000874797822202043",
    "0.0008750859876186873",
    "0.0008748381187020234",
    "0.0008750601495355417",
    "0.0008750780444173146",
    "0.0008750990621264432",
    "0.000874878640296881",
    "0.0008748680944112572",
    "0.0008750938567022309",
    "0.0008750430405730317",
    "0.0008750843713423318",
    "0.0008756115798340413",
    "0.0008748828436401764",
    "0.0008754520864663889",
    "0.0008749630533989867",
    "0.0008754004615933666",
    "0.0008754441884330832",
    "0.0008754806920427025",
    "0.0008750427970290858",
    "0.0008750222204870692",
    "0.0008754708750937579",
    "0.0008753710231478503",
    "0.0008768597523461885",
    "0.0008751239064380946",
    "0.0008764874084208699",
    "0.000875315789951266",
    "0.0008763672201775335",
    "0.0008764820636149447",
    "0.0008765605885856623",
    "0.0008755083405696872",
    "0.0008754614320823244",
    "0.0008765312348863759",
    "0.0008763039634872562",
    "0.0008747886317769206",
    "0.0008750448056551731",
    "0.0008748257988196203",
    "0.0008750211761120126",
    "0.0008750601270212311",
    "0.0008750638558874323",
    "0.0008748617328173627",
    "0.0008748534065978041",
    "0.0008750597206636307",
    "0.0008750182449209056",
    "0.0008761380624332976",
    "0.000875204608161783",
    "0.0008760426020015934",
    "0.0008762267231378913",
    "0.0008762316406780629",
    "0.0008753592810600817",
    "0.0008753248576867038",
    "0.000876210686408269",
    "0.0008760385613634303",
    "0.0008748797530896188",
    "0.0008751711281565351",
    "0.0008752122106111737",
    "0.0008752283179329584",
    "0.0008749332622138212",
    "0.0008749204492712522",
    "0.0008752210435592939",
    "0.0008751583241484529",
    "0.0008759395879912647",
    "0.0008761346329443078",
    "0.0008761232682631582",
    "0.0008753143901541247",
    "0.0008752816151377866",
    "0.0008761127196162449",
    "0.000875947796566093",
    "0.0008760381681795214",
    "0.0008762222692588712",
    "0.0008753773347082559",
    "0.0008753272656571",
    "0.000876197108093442",
    "0.0008759694408640105",
    "0.0008762886234450714",
    "0.0008753926676085584",
    "0.0008753511848377306",
    "0.0008762713217885382",
    "0.0008760698488426805",
    "0.0008750027874064719",
    "0.0008749862934878931",
    "0.0008753839226161126",
    "0.0008753023003585088",
    "0.0008749696237470517",
    "0.0008753442034987063",
    "0.0008752625229837398",
    "0.0008762442170515219",
    "0.0008760525334312225",
    "0.0008758640067402189"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.06797301064229686734002151 +/- 4.44e-27]",
      "[0.2304255858563501178471490 +/- 1.18e-27]",
      "[0.2735759395445972458953432 +/- 4.95e-26]",
      "[0.1051097696679638948929859 +/- 3.91e-26]",
      "[0.07181710426127199124079043 +/- 3.44e-27]",
      "[0.09101289754783841804263272 +/- 3.38e-27]",
      "[0.6961496853563690941442437 +/- 3.44e-26]",
      "[0.1758141230628965902868227 +/- 4.91e-26]",
      "[0.04098962385445768545347558 +/- 2.00e-27]",
      "[2.661528280088404316573086 +/- 3.45e-25]",
      "[0.5362417928967513698991566 +/- 1.31e-26]",
      "[0.3430724723089902342998807 +/- 1.45e-26]",
      "[0.04327444281862502453228657 +/- 1.50e-27]",
      "[0.02443299878981251902882127 +/- 3.69e-27]",
      "[0.01229644879876291388071134 +/- 2.25e-27]"
    ],
    [
      "[0.1185755956511276537970215 +/- 1.45e-26]",
      "[0.7974762106509565000389624 +/- 1.64e-26]",
      "[1.691608493103548257754790 +/- 2.33e-25]",
      "[0.5801090030466065755704555 +/- 1.30e-26]",
      "[0.2772665987839512059980341 +/- 6.23e-27]",
      "[0.5120674700365270342305038 +/- 1.02e-26]",
      "[9.939940228480096632543646 +/- 2.79e-26]",
      "[0.3390098277660875050872948 +/- 1.91e-26]",
      "[0.3599086457458406153765179 +/- 1.45e-26]",
      "[3.223450214807131355098371 +/- 3.43e-25]",
      "[2.404511052485046455106627 +/- 4.39e-26]",
      "[0.9219507235732001426097375 +/- 1.74e-26]",
      "[0.1970662253320391549067081 +/- 1.44e-26]",
      "[0.05107031529146405397179892 +/- 1.08e-27]",
      "[0.02302523028692480887316328 +/- 1.06e-27]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.22528354078531265
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack11_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 11,
  "lambda_polygon": 6,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.633",
    "0.668"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "0.9999999999999993",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.5",
    "-0.5",
    "0.4999999999999999",
    "0.49999999999999994",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-1.5",
    "0.4999999999999999",
    "0.5",
    "0.5000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.001037736894900291",
      "0.001080653286549308",
      "0.004224611032785934",
      "0.0011786274100248199",
      "0.001966184516112225",
      "4.3229234439549346e-05",
      "3.4647759587779295e-05",
      "3.669802308497943e-05",
      "0.00019437078853437617",
      "-0.0003892403320503586",
      "6.9610721463784e-05",
      "0.00022465961782040903",
      "-0.0003353878809888027",
      "-0.000718133668299531",
      "0.0002197965597411214",
      "3.903535643697888e-05",
      "-0.00026539036899417203",
      "7.823483780547424e-05",
      "0.0001916118625272863",
      "-4.666915112495455e-05",
      "9.23842813753271e-05",
      "-4.166804707955004e-05",
      "-0.00024076579082354208",
      "0.0009798527070791494",
      "-0.00013643108920914765"
    ],
    [
      "0.0010321249169471672",
      "0.0010829868285479878",
      "0.0038176998135851232",
      "0.001199791092716344",
      "0.0018431921928360063",
      "4.6610874009815716e-05",
      "-1.2197148266978488e-05",
      "4.395068556371916e-05",
      "0.0001778616300885547",
      "-0.0003767581947550379",
      "7.845948930586738e-05",
      "0.0002149718666659449",
      "-0.0003339987501778195",
      "-0.0006638553104830122",
      "0.00024001598069565974",
      "3.405694927750937e-05",
      "-0.0002076422449161841",
      "8.208490232772925e-05",
      "0.0001696334087524642",
      "-6.979836346182669e-06",
      "9.637211459689693e-05",
      "-2.305134226132238e-05",
      "-0.000255859282202234",
      "0.000694366137353303",
      "-0.00012746122092051758"
    ],
    [
      "0.001147926137203866",
      "0.0012749965664826082",
      "0.010561656929463347",
      "0.0014882666543523182",
      "0.0035529974024615706",
      "9.926254285275385e-05",
      "4.653394626570824e-05",
      "5.6793786982020705e-05",
      "0.0004906303803798373",
      "-0.0012486128908747761",
      "0.00019484519359316363",
      "0.0006107158183220242",
      "-0.0010540280233621601",
      "-0.002324203449409078",
      "0.00048586548889478754",
      "0.000120508433749538",
      "-0.0008152714855183175",
      "0.0001972847097567453",
      "0.00047222637444042557",
      "-0.00018432940732820882",
      "0.00024206334306738327",
      "-0.00019249317335742048",
      "-0.0007889769092846621",
      "0.0028763694246366975",
      "-0.0004600808137307689"
    ],
    [
      "0.0011216207757278286",
      "0.0012454734657522846",
      "0.01136849767874013",
      "0.001471454321440841",
      "0.0031525407021161284",
      "7.542158097792951e-05",
      "0.0001423182932779278",
      "5.959289911337903e-05",
      "0.00040605777546984457",
      "-0.0011969541016364736",
      "0.00018334744117629907",
      "0.0004510703142172714",
      "-0.000895855052071129",
      "-0.001743830715347699",
      "0.00037827147130295566",
      "8.548545889691392e-05",
      "-0.000640524782268344",
      "0.00015588933641678797",
      "0.00040917630932226125",
      "1.0350209964796256e-05",
      "0.00022990544500073245",
      "-0.00016742629676884366",
      "-0.0009658304297311345",
      "0.0027383558299075295",
      "-0.00035189443120849865"
    ],
    [
      "0.00103359078116168",
      "0.0010742162203201306",
      "0.0034545267050274924",
      "0.0011842334170604413",
      "0.0018388289858538615",
      "5.177393349853429e-05",
      "-2.0955306421782213e-06",
      "4.6200742897723784e-05",
      "0.00018019882542529524",
      "-0.0002959113088479145",
      "7.72307353125081e-05",
      "0.00021066930676703484",
      "-0.0002709913381515984",
      "-0.0005326582264042033",
      "0.0002428346789343978",
      "2.992300987526707e-05",
      "-0.0001708780737435512",
      "7.951929449794195e-05",
      "0.0001710783924044224",
      "-1.2043737444499908e-05",
      "9.364714341901845e-05",
      "4.810545729990513e-06",
      "-0.00022591222704834458",
      "0.000605293530490901",
      "-0.00011255456321463795"
    ],
    [
      "0.0013268608577614348",
      "0.001444312372207682",
      "0.010674189018697492",
      "0.0021806175149628295",
      "0.0050989602966884685",
      "0.00019558497146120846",
      "0.00018176087801467105",
      "0.0002922408505627974",
      "0.0008342987488453713",
      "-0.0010873934839086034",
      "0.00021225013189760014",
      "0.0008241895035288163",
      "-0.001139490142086271",
      "-0.002216328350805871",
      "0.0013082049487159323",
      "0.00010685577616203862",
      "-0.0009156253851057954",
      "0.0004030913909821795",
      "0.0008596882868959658",
      "-0.00015273143557451358",
      "0.00040987705218757816",
      "2.7100769779743673e-06",
      "-0.00032547635703288015",
      "0.0032347775370479685",
      "-0.0003191369408514781"
    ],
    [
      "0.015317309851943383",
      "0.01999065609762815",
      "12.949269655460604",
      "0.19526825013592278",
      "0.47891534210264003",
      "-0.013501918754381202",
      "0.28189230060235865",
      "-0.03375048020514531",
      "0.027250763361606235",
      "-0.1964089506365088",
      "0.05228474855527421",
      "-0.050825012008813765",
      "0.10857913552963047",
      "-1.1894027707939292",
      "-0.2663180970629134",
      "-0.004446621584157778",
      "-0.3042088999383709",
      "-0.035479194610536606",
      "0.07707873547289881",
      "0.4330474065606672",
      "0.028429101978013776",
      "-0.07147539975408705",
      "-1.5719829008883073",
      "2.1500296151100504",
      "-0.12790764843146507"
    ],
    [
      "0.0010654419113017405",
      "0.0011254006118165709",
      "0.004501619407624709",
      "0.0013105169179660416",
      "0.002197762238295473",
      "7.678323535166181e-05",
      "-3.172161319678325e-05",
      "6.815557707203976e-05",
      "0.00025857365912793713",
      "-0.00046011232378863115",
      "0.0001176923577716137",
      "0.00031044180857114266",
      "-0.0004703744900730816",
      "-0.0008784022255690676",
      "0.0003816147788648722",
      "4.377351933413425e-05",
      "-0.0002737266673283747",
      "0.0001277996611154508",
      "0.0002400463868958217",
      "-3.790184515326627e-05",
      "0.00014336735470901147",
      "8.188096818819006e-06",
      "-0.00031414237726846837",
      "0.0008600626417899702",
      "-0.00019269115925278025"
    ],
    [
      "0.0011628538356882679",
      "0.0012678793699530538",
      "0.007507848167115178",
      "0.0017498042264294147",
      "0.0032988204350416573",
      "0.00014232499837003458",
      "-0.00010553568206949175",
      "0.00016239720463458426",
      "0.00048316626097257915",
      "-0.0008422596553788365",
      "0.00021249973485492179",
      "0.0005647047696327158",
      "-0.0009476046267144815",
      "-0.0015064552365874682",
      "0.0007209873222965191",
      "7.693963221834372e-05",
      "-0.0004346054375174666",
      "0.00023096512399457125",
      "0.0004627013131186214",
      "-6.678005168597976e-05",
      "0.0002788204587525213",
      "1.9191966730311088e-05",
      "-0.0007478897336188519",
      "0.001349746354566089",
      "-0.00024856845712609637"
    ],
    [
      "0.0013220216147375415",
      "0.0016539918711926916",
      "0.02377122431632933",
      "0.0021804006312771663",
      "0.005470051145373312",
      "0.00022979179960632006",
      "0.0001115743247847407",
      "0.00018590930102091831",
      "0.0008949720055962281",
      "-0.002521649221702044",
      "0.0004938018005116537",
      "0.0009894687141224225",
      "-0.0019333464968519125",
      "-0.003957643515324099",
      "0.0011612848225906758",
      "0.0001432785814678555",
      "-0.0012393578029593988",
      "0.0004274494622125153",
      "0.000851695174563253",
      "0.0004514243615521056",
      "0.0005706821283661341",
      "-0.00014066519618685677",
      "-0.002026274913532449",
      "0.0049406586064128025",
      "-0.0008567311922215365"
    ],
    [
      "0.0010392772027263853",
      "0.0010707153606437669",
      "0.0038331689431564796",
      "0.0011644209812236286",
      "0.001955473647294252",
      "4.913287133496347e-05",
      "4.495108197104126e-05",
      "4.04292716461848e-05",
      "0.00019603457088284942",
      "-0.00029657238816773254",
      "6.87657970696344e-05",
      "0.00021822194691589942",
      "-0.00027643957974931053",
      "-0.0005784646964960208",
      "0.0002281716120395641",
      "3.371306519307179e-05",
      "-0.00022733038904987633",
      "7.626381743283236e-05",
      "0.000192846918930625",
      "-5.104601573325825e-05",
      "8.797654017452229e-05",
      "-7.556192669811674e-06",
      "-0.00020155103867176494",
      "0.0008801015025147293",
      "-0.0001180952171329236"
    ],
    [
      "0.0011996080734516293",
      "0.0013236811002231563",
      "0.01201252221675292",
      "0.0015751524339065748",
      "0.004094712065413658",
      "0.00013395856453381208",
      "0.00017187810245478222",
      "0.00010368775908465577",
      "0.0005990851967076575",
      "-0.0010766902308405333",
      "0.00020654903296849265",
      "0.0006546314374591636",
      "-0.0009209019266311284",
      "-0.0020515432820423065",
      "0.0006102900886144067",
      "0.00010823554757302251",
      "-0.0007821129296577634",
      "0.00021697632651642644",
      "0.000595671613431518",
      "-4.1851250564456176e-05",
      "0.0002678106146013265",
      "-9.198462659117693e-05",
      "-0.0008037993926780346",
      "0.00313961062162601",
      "-0.0003870044225725765"
    ],
    [
      "0.001076331218102906",
      "0.0011305087190099292",
      "0.005310381461007219",
      "0.0012583971448850138",
      "0.0024286027735018825",
      "7.163982802380658e-05",
      "5.260700548075936e-05",
      "5.708076521165268e-05",
      "0.00028960899383049274",
      "-0.0004820755298045135",
      "0.00010466747553409106",
      "0.0003298380411684875",
      "-0.00042121037803630234",
      "-0.0009512796179873135",
      "0.0003432444680134702",
      "5.251751206759876e-05",
      "-0.0003552681984008664",
      "0.00011654699263154378",
      "0.0002819796969299899",
      "-6.125743857109077e-05",
      "0.0001317846825631919",
      "-2.3653656547957696e-05",
      "-0.0002961626748768313",
      "0.0013178658566540054",
      "-0.0001928863173965542"
    ],
    [
      "0.0020225330333616784",
      "0.0021735780524807413",
      "0.04216879434250002",
      "0.0032131806205952513",
      "0.015472727449370987",
      "0.0007108292230509881",
      "-2.7343437724686913e-05",
      "0.00016812563438507462",
      "0.0028919580719880354",
      "-0.00488702760466292",
      "0.0010238804377471727",
      "0.003621255640863681",
      "-0.007027737264745547",
      "-0.014148463747810064",
      "0.003298405046866374",
      "0.0006585433922630334",
      "-0.005380705659895871",
      "0.0012958929353786522",
      "0.002602110488473274",
      "-0.002991034822266119",
      "0.0011128489051487967",
      "-0.0003076905351584308",
      "-0.0016721965713676222",
      "0.016037918188666754",
      "-0.0033158769191468465"
    ],
    [
      "0.04440280610280477",
      "0.08911168405787036",
      "2.9451737400682005",
      "0.09648442807067044",
      "0.5292500476510839",
      "-0.036034448087927065",
      "0.14821756218931534",
      "0.027158251222508874",
      "0.0790038093241592",
      "-0.4938807267803179",
      "0.04102437919410668",
      "0.08070347931901964",
      "-0.3350271857848977",
      "-0.6958576396642776",
      "0.22059390339125548",
      "0.04841428782924373",
      "-0.32222060053350143",
      "0.058041600741944595",
      "0.12890063107837982",
      "0.10874975605530067",
      "-0.07830169099704183",
      "-0.19627214837635643",
      "0.40060028613177845",
      "1.0256977263690406",
      "-0.02457204915667842"
    ],
    [
      "0.00151797670734527",
      "0.001868606404658979",
      "0.02306001893119843",
      "0.002521205461294539",
      "0.008260710726122895",
      "0.00040842472147326303",
      "-0.0004704076556090866",
      "0.0001868637652293057",
      "0.001497136012985333",
      "-0.0032230420629372866",
      "0.0006722976865109192",
      "0.002014117498696481",
      "-0.0034989363938746154",
      "-0.0077936573284985",
      "0.00196237881711593",
      "0.0003526649284837039",
      "-0.0024104028169148833",
      "0.0007454109730761767",
      "0.0013019818073988637",
      "-0.0007541040592810379",
      "0.0007448291703644252",
      "-0.00024361417155318023",
      "-0.001607475059036046",
      "0.006438723469696367",
      "-0.0017081689439004085"
    ],
    [
      "0.0011090626296231202",
      "0.0011740255045405161",
      "0.005506565860898352",
      "0.0013560753273647124",
      "0.002755712048240055",
      "9.226932993303976e-05",
      "9.419354107671331e-05",
      "9.384575089752399e-05",
      "0.0003559698441420745",
      "-0.000457498617829431",
      "0.00011986355109453904",
      "0.0003908334195997987",
      "-0.0003731142788372364",
      "-0.0007437698956908256",
      "0.00043285615662804497",
      "5.693424385525318e-05",
      "-0.00030498566193376504",
      "0.00013312742607022213",
      "0.00035849162838473255",
      "-3.238166911395666e-05",
      "0.00015810750636351792",
      "2.7982515412591326e-06",
      "-0.0003418725792135625",
      "0.0013143436617101191",
      "-0.00013892715639402363"
    ],
    [
      "0.0011183817972541114",
      "0.001210101032423955",
      "0.0056316694713559835",
      "0.0014166312685575501",
      "0.0028821457845653064",
      "0.00010997790714311329",
      "3.0216185619701618e-06",
      "8.705397284237763e-05",
      "0.000392832943739218",
      "-0.0005857619101433326",
      "0.00014840151892914278",
      "0.00048045937359417207",
      "-0.0005726129187593972",
      "-0.0011769776420431845",
      "0.0005065683962699391",
      "7.360745013745682e-05",
      "-0.00040413088850508526",
      "0.00017287390591766004",
      "0.0003696526254403778",
      "-8.34128706238554e-05",
      "0.0001933138068832481",
      "-1.0698185780074306e-05",
      "-0.00032413522606870057",
      "0.001331344430423649",
      "-0.0002651994579825048"
    ],
    [
      "0.0014996457077274428",
      "0.0015210947142082357",
      "0.013524509884205494",
      "0.0020970066094824803",
      "0.007228672678209842",
      "0.0003017022046063412",
      "0.0007407465039234988",
      "0.00038513816758350343",
      "0.0012280727204127628",
      "-0.0009926290938534407",
      "0.0003645383651964518",
      "0.0011731456624045787",
      "-0.0004548701947922908",
      "-0.0009038254893029139",
      "0.0015473615493166535",
      "0.0001595291118194268",
      "-0.0007936709769175484",
      "0.0003953237839066727",
      "0.001322382602422864",
      "-0.00019381388422250433",
      "0.00041358001916529043",
      "0.00015224848478876375",
      "-0.0006924917498996248",
      "0.004679901272523461",
      "-9.646605636560948e-05"
    ],
    [
      "0.001648947979487923",
      "0.0019336487057082998",
      "0.01587074524480471",
      "0.0028149027002890735",
      "0.009126211731974346",
      "0.0005324681927002493",
      "-0.00018393049027014142",
      "0.0003328169196598329",
      "0.001743240394765967",
      "-0.0023368646623837448",
      "0.0007163129625738265",
      "0.002260907852137935",
      "-0.002818828563272913",
      "-0.0056116614965708925",
      "0.0025178597917058882",
      "0.00035391325032123127",
      "-0.0019649142190032816",
      "0.0008774209708756622",
      "0.0015548136009566414",
      "-0.000886325847876823",
      "0.0008212715834319651",
      "6.993994442279262e-05",
      "-0.000702887755400795",
      "0.0054009613869007555",
      "-0.0015696107015650566"
    ],
    [
      "0.3987584154683342",
      "1.4904880440577206",
      "6.207691102273018",
      "2.482414000797026",
      "3.993142798302026",
      "-0.7119566921561122",
      "1.4168270273522074",
      "0.9599615299232671",
      "0.32460402171510944",
      "-3.00506581928716",
      "-1.6657156385169272",
      "-1.089748089080375",
      "3.3469830428929894",
      "1.8410080104216386",
      "0.21985515656352003",
      "-0.18514430948064667",
      "0.2687216890080179",
      "-0.1632057102852373",
      "1.2080749477837411",
      "0.15947459050117174",
      "0.846815664241021",
      "-2.0790512179807683",
      "-1.531240486110068",
      "4.2778196935765465",
      "3.0157035028389134"
    ],
    [
      "0.0010245795106274308",
      "0.0010641437455419804",
      "0.003465097461617008",
      "0.0011770225004913157",
      "0.001730383444135779",
      "4.384233398069861e-05",
      "-2.520647566430284e-06",
      "4.113426401993681e-05",
      "0.0001575659752034747",
      "-0.0003021190939976634",
      "7.061332022317786e-05",
      "0.00018396447104968098",
      "-0.00028982846491876153",
      "-0.0005253788002431454",
      "0.00022041155252236957",
      "2.6636689529248603e-05",
      "-0.00016947384020884118",
      "7.43294092585485e-05",
      "0.00014984884428573204",
      "-5.172980269539106e-06",
      "8.679690790254256e-05",
      "-4.162673674173585e-06",
      "-0.00021596467487536284",
      "0.000591701235301891",
      "-0.00011033340052298834"
    ],
    [
      "0.0010513541643396062",
      "0.0011122960444807587",
      "0.00447765425370294",
      "0.001247804417330563",
      "0.002081727340963876",
      "6.366174202397693e-05",
      "-1.2492016570197434e-05",
      "5.121917670684172e-05",
      "0.00022783669452574215",
      "-0.00045278991747186843",
      "0.00010252272061789507",
      "0.0002777019335237293",
      "-0.00039696791346762535",
      "-0.0008028506452873351",
      "0.0002951816755382838",
      "4.234312508651378e-05",
      "-0.0002526660739292455",
      "0.00010293277291800667",
      "0.0002134070441380905",
      "-2.6103935096128863e-05",
      "0.00012642148596694414",
      "-1.5333553372569932e-05",
      "-0.0003413986091675204",
      "0.0008720965038202626",
      "-0.0001739726740873977"
    ],
    [
      "2.528093749730212",
      "5.817373064705099",
      "11.525260396372595",
      "10.004609686965415",
      "3.0001716777046217",
      "-1.1142800118052578",
      "0.8138251590147216",
      "-1.375339510304102",
      "1.3649095051441003",
      "-0.12917431377008176",
      "-1.3095963181553516",
      "-1.106267451327503",
      "2.518317099211035",
      "-4.286704467402639",
      "-0.8662702728400241",
      "2.9450012130047134",
      "-0.9327348060477898",
      "-1.1909379378124791",
      "-0.09632166533614327",
      "0.740175393888331",
      "6.108024146537084",
      "-1.6158261914664744",
      "3.4805548567042988",
      "0.45792647384036084",
      "2.142339318234211"
    ],
    [
      "0.5147987007320395",
      "13.297450341190457",
      "12.962331467123546",
      "0.806289794697467",
      "5.178375765661026",
      "-1.1099729045738973",
      "-0.5692001145036178",
      "-0.14782031992225392",
      "1.1873711075567368",
      "8.828879650933624",
      "2.3768074963309727",
      "0.4564492397893418",
      "2.6037879305240406",
      "2.0999499953562233",
      "-0.12933872933206125",
      "-1.7788018943115063",
      "-0.02808919453207368",
      "-0.11440585401546104",
      "-0.3691756003298381",
      "-0.7619099959897548",
      "-1.1059909773206689",
      "7.5940925537871635",
      "-1.628270601187288",
      "4.325945652837585",
      "1.6227052634294499"
    ],
    [
      "0.2356746432008862",
      "15.772408921890065",
      "9.071683243858063",
      "2.3098211590856974",
      "1.9402230553417594",
      "0.8644059693170801",
      "0.5551643103017581",
      "0.3526231365174092",
      "0.43852506227120397",
      "10.182620888423987",
      "-0.48288055686971904",
      "1.3535037432856045",
      "-0.5187735378846571",
      "-0.5525106876522015",
      "0.47990052259347704",
      "-0.8383641138823434",
      "-1.0308619337979694",
      "0.4442593927990923",
      "0.315132450502277",
      "0.46830409996432604",
      "5.866354162654305",
      "0.3016250648938908",
      "3.942391167039198",
      "1.3892510315343918",
      "-0.5803631632985978"
    ],
    [
      "0.001036985081621865",
      "0.001085590049108856",
      "0.004726034180833658",
      "0.0011806370960569987",
      "0.001995467757016749",
      "3.911336744528495e-05",
      "2.6574157335800614e-05",
      "3.082064164031367e-05",
      "0.0001963237559803892",
      "-0.0004641709789158498",
      "7.323079048426796e-05",
      "0.00023278273721546276",
      "-0.0003938268537536646",
      "-0.0008768350124036846",
      "0.00021041671347803644",
      "4.455094349033985e-05",
      "-0.0003108861854855205",
      "7.932580207502585e-05",
      "0.0001930846948630927",
      "-4.395251994145022e-05",
      "9.268781815936297e-05",
      "-6.875650027302246e-05",
      "-0.00027350021905235826",
      "0.001104628714869079",
      "-0.00015824939390165265"
    ],
    [
      "0.001054119028292815",
      "0.0011165046785958106",
      "0.0051982829230517264",
      "0.0012416096992395825",
      "0.0021640810888170665",
      "5.344000398589283e-05",
      "4.091452140307939e-05",
      "4.643292802313396e-05",
      "0.0002337260023565133",
      "-0.0005128282190674318",
      "9.550510780737948e-05",
      "0.000271425132782998",
      "-0.0004290497670170164",
      "-0.0008536608564882369",
      "0.00027094294911966696",
      "4.6440693587698156e-05",
      "-0.00030798077105153964",
      "9.661405986589583e-05",
      "0.00022994191590320042",
      "-3.2658469847301946e-05",
      "0.00011994639268424513",
      "-5.076771282860701e-05",
      "-0.00034412145736812034",
      "0.0011737418024116233",
      "-0.00016965254504859413"
    ],
    [
      "0.001053336728820079",
      "0.0011181045807232598",
      "0.004878846735515886",
      "0.001233716860585099",
      "0.0021535888025045005",
      "5.5138902003248514e-05",
      "2.9787377498187672e-05",
      "4.6016491147969206e-05",
      "0.0002328153577714035",
      "-0.0004970426693698887",
      "9.112697481957316e-05",
      "0.00027783857102250275",
      "-0.0003884181400922999",
      "-0.0008400090313463891",
      "0.000267512937862453",
      "4.6869461584536484e-05",
      "-0.00029373893328090854",
      "9.58220318748114e-05",
      "0.00022681075861600108",
      "-3.179447473483853e-05",
      "0.00012108016549742565",
      "-4.88177552363969e-05",
      "-0.0003319243978269578",
      "0.0010981949529629885",
      "-0.00016769093600737687"
    ],
    [
      "0.9513476651042678",
      "3.3329961251830107",
      "11.641401523803848",
      "2.9485645008172563",
      "3.0003429372915114",
      "0.32513316119913177",
      "1.626431515759699",
      "1.514425877436681",
      "0.648521373368692",
      "5.143569194219363",
      "-0.5282099960544556",
      "1.897954192908642",
      "1.694506234230917",
      "1.7688019465315978",
      "0.13507430810190485",
      "-1.3590355157677303",
      "-2.726303733372335",
      "0.18033574277483885",
      "-0.3005044710005937",
      "2.282112033612033",
      "2.3047689998237373",
      "-0.433352268191925",
      "5.240133808261614",
      "-0.19622854293431316",
      "0.09641276552582047"
    ],
    [
      "0.35082684188232055",
      "7.020315682212098",
      "2.9684996411093243",
      "3.491166502626078",
      "4.074020792269168",
      "-0.07826028745251228",
      "0.5587350735835364",
      "0.352259547216105",
      "0.7030734937119012",
      "-2.5784357814210668",
      "3.3736225910072672",
      "-2.134788883250876",
      "-1.601438823420956",
      "3.1691228028307674",
      "-0.7579729192206685",
      "-0.554118239372024",
      "0.5910674516254638",
      "-0.2546080144983752",
      "0.9189978359620663",
      "-1.2745183383371503",
      "3.574878016911498",
      "-0.20186414858600243",
      "-0.7254942590701742",
      "0.3828948266241172",
      "1.136902804496651"
    ],
    [
      "0.0010414004491202955",
      "0.001077498452628149",
      "0.004547463624273272",
      "0.0011656815230854716",
      "0.002037477055928132",
      "4.626557108658297e-05",
      "3.979240154748059e-05",
      "3.105246095166544e-05",
      "0.0002078831558627784",
      "-0.00039429966438796324",
      "7.439504383734237e-05",
      "0.00023997768773464362",
      "-0.0003693048047184549",
      "-0.0008173055781498515",
      "0.0002246176944528669",
      "4.279886274691071e-05",
      "-0.0003063207639697985",
      "8.207158344771509e-05",
      "0.0002022083789624717",
      "-6.413989077681606e-05",
      "9.036238884696759e-05",
      "-4.1320324474023616e-05",
      "-0.0002338810562920124",
      "0.00110764251169333",
      "-0.000162854442529635"
    ],
    [
      "0.0010310070284041452",
      "0.0010638145712291165",
      "0.003541884884436104",
      "0.001160858575722302",
      "0.0018446343181402248",
      "4.636364778446798e-05",
      "1.2288903922212956e-05",
      "3.7775722571678635e-05",
      "0.00017693956655009683",
      "-0.0002849583664819757",
      "6.769999899559044e-05",
      "0.00020438512048067558",
      "-0.0002788582745701274",
      "-0.0005921198142419369",
      "0.00021941206701058818",
      "3.18164316268842e-05",
      "-0.0002078342431149413",
      "7.463993885328297e-05",
      "0.00016972568024481807",
      "-3.632280255673572e-05",
      "8.397933344360822e-05",
      "-8.087289463779849e-06",
      "-0.00018569736783044662",
      "0.0007267809506364357",
      "-0.00011866794349857528"
    ],
    [
      "0.0010609217450375558",
      "0.0011118306946517513",
      "0.004889857538372596",
      "0.0012271363762376014",
      "0.002260175013328536",
      "5.91972614001823e-05",
      "4.327124443811241e-05",
      "4.679742788140854e-05",
      "0.00025305609517155053",
      "-0.00045521483214796865",
      "9.074792827072879e-05",
      "0.00029470502765659027",
      "-0.0004151415483472338",
      "-0.000886315516003026",
      "0.00028761170435436217",
      "5.0375678681204014e-05",
      "-0.00033265363391238886",
      "0.00010021886325542639",
      "0.0002479011636799169",
      "-7.821288339895066e-05",
      "0.00011484541730047398",
      "-4.0186867992131666e-05",
      "-0.0002754742428943374",
      "0.001213952991439115",
      "-0.00017331955806559676"
    ],
    [
      "0.23573440132171863",
      "1.6297661752256813",
      "19.441771471486618",
      "0.6562853489211502",
      "0.7614853978891525",
      "0.6043861816993077",
      "1.9176200624987396",
      "0.35692283541813724",
      "0.11538032413536431",
      "5.434690666667724",
      "1.0003431999289123",
      "0.11347264457570481",
      "3.538640233802514",
      "-0.5829996038359384",
      "-0.06841278811296182",
      "-0.09140333374386632",
      "-0.82104254351605",
      "-0.13778590216595624",
      "0.3939601828978664",
      "-1.3695651430270925",
      "-0.23232856411572625",
      "1.0337375473957653",
      "0.03921496974765211",
      "3.4966118047598433",
      "0.6328639760607374"
    ],
    [
      "0.5951954414069182",
      "1.0071847520869168",
      "12.260795580023544",
      "5.432245034575893",
      "2.7586436201863456",
      "-0.07288395897021847",
      "1.9777764598921888",
      "0.5713061138074071",
      "0.860943332364279",
      "0.022870298253298938",
      "-1.9798071059158384",
      "-0.5568366210119072",
      "-0.9726312201576046",
      "3.2604357207865036",
      "1.9803223468308166",
      "-0.6191286313516736",
      "-0.09208321002140277",
      "1.3645971037552183",
      "0.7985344588311132",
      "3.465168198187874",
      "-0.17471981996447564",
      "0.8791740433899625",
      "6.253037646352768",
      "1.325786491797549",
      "-0.6637283346653379"
    ],
    [
      "0.001173655187000023",
      "0.0012744036962026289",
      "0.007706756550877786",
      "0.001564747566363195",
      "0.003430623409939805",
      "0.0001529277316959414",
      "7.091247424885457e-05",
      "0.00014956072720907372",
      "0.0005070567801584396",
      "-0.0006492194405382762",
      "0.00021226599081042977",
      "0.0005405316093660941",
      "-0.0004978114919093011",
      "-0.0011183408979467033",
      "0.0006933868630868382",
      "6.195516199940743e-05",
      "-0.0003815554775716694",
      "0.00021016100184788856",
      "0.0004952986613165791",
      "2.8043589633712016e-05",
      "0.00026127693756884744",
      "9.156857031692415e-05",
      "-0.0006230835946722544",
      "0.001632381928900098",
      "-0.00022736488461293035"
    ],
    [
      "0.0010467245202254757",
      "0.001086984345728631",
      "0.004265626957930241",
      "0.0011814037580653157",
      "0.0020495605098675195",
      "5.614053852329773e-05",
      "3.178795742773902e-05",
      "4.0789147159697506e-05",
      "0.00021758954737620073",
      "-0.00035274605706866346",
      "8.422336663673471e-05",
      "0.00024881247793128233",
      "-0.0003312072350268119",
      "-0.0007368992138938901",
      "0.00026517483220368153",
      "3.902612349498116e-05",
      "-0.0002694296185062781",
      "9.109983168267324e-05",
      "0.00020819532106158614",
      "-4.204885936989005e-05",
      "9.966386494615621e-05",
      "-1.0293380807371823e-05",
      "-0.00021430344320531446",
      "0.0009711639582822127",
      "-0.00015994805044382136"
    ],
    [
      "0.0010261309264536242",
      "0.001051495459466209",
      "0.003463171738325184",
      "0.0011226914817972606",
      "0.0017965175188790487",
      "3.900642592102206e-05",
      "5.1684970791354445e-05",
      "3.1634753358301403e-05",
      "0.00016354307485941464",
      "-0.0002587963167848268",
      "5.815801431581596e-05",
      "0.0001806930129806472",
      "-0.00022782175649249816",
      "-0.000476996586403635",
      "0.00018708383680744747",
      "2.935757594318911e-05",
      "-0.00019708174908918455",
      "6.288754864594269e-05",
      "0.00016238475284719632",
      "-4.009709860096684e-05",
      "7.056027274653227e-05",
      "-1.3411533912460397e-05",
      "-0.00015724335119465872",
      "0.0007880262954763457",
      "-0.000101347896246765"
    ],
    [
      "0.0010260620545297625",
      "0.0010571171617523524",
      "0.0032049014110759177",
      "0.0011296691400524245",
      "0.001781423791906678",
      "4.190137922067899e-05",
      "2.812165636906683e-05",
      "3.3776538789262686e-05",
      "0.00016394276888370736",
      "-0.000258596727569668",
      "6.056569530903061e-05",
      "0.00018988914123581904",
      "-0.00023186006474629483",
      "-0.0005000376255299533",
      "0.000202626982504601",
      "3.011815743148383e-05",
      "-0.0001893264893728501",
      "6.769830629919327e-05",
      "0.00015892907215694867",
      "-3.820584496942646e-05",
      "7.398779122776524e-05",
      "-9.766928041304994e-06",
      "-0.0001416040273364523",
      "0.0006924117999924034",
      "-0.00010743745306164738"
    ],
    [
      "0.0010444461331639884",
      "0.001080449317904249",
      "0.003776550070821362",
      "0.0011762860150492402",
      "0.002012871063915644",
      "5.21926326194573e-05",
      "4.126326125976444e-05",
      "4.3441764084235424e-05",
      "0.00020872550366118095",
      "-0.00032338493174485295",
      "7.443853910892111e-05",
      "0.00024105284228575127",
      "-0.00029068653600347556",
      "-0.0006075604407293848",
      "0.0002512176110417405",
      "3.9063035009218006e-05",
      "-0.00023643102264105746",
      "8.348512378052483e-05",
      "0.00020430814894974872",
      "-5.579545870678707e-05",
      "9.16827149065462e-05",
      "-1.5670074675622884e-05",
      "-0.00018350518944655077",
      "0.0008849175126674841",
      "-0.0001278741102799306"
    ],
    [
      "0.001141064556672438",
      "0.0012351383338127056",
      "0.0067130659153446124",
      "0.0014496257078967971",
      "0.0031685331618231615",
      "0.00012223776532271493",
      "3.181511071644871e-05",
      "0.00010092108331354628",
      "0.0004464491668989319",
      "-0.0006591815085332464",
      "0.00016711844651757732",
      "0.0005285380592017523",
      "-0.0005772227551238528",
      "-0.001247767721368775",
      "0.0005531816696490864",
      "8.044942139744576e-05",
      "-0.0004299579298005241",
      "0.00018306984459534514",
      "0.00042720852895557817",
      "-3.950773926723798e-05",
      "0.00020859616156117963",
      "-9.916028922448856e-06",
      "-0.000448232359559509",
      "0.0015576141796170434",
      "-0.0002675831102281627"
    ],
    [
      "0.34594041652026625",
      "0.594752907883321",
      "0.8302514280722806",
      "6.158177045713562",
      "0.9834987880209353",
      "0.25354058996179224",
      "-0.5126418518087026",
      "1.1466035807670174",
      "0.30794335727948074",
      "-0.5255577295926348",
      "-0.13144937263754414",
      "-0.3037087179803324",
      "-1.3534046928934367",
      "-0.2629905224483086",
      "2.293529427281733",
      "-0.37308699228208475",
      "0.13610671144057748",
      "0.8964347715188127",
      "0.4922569251866769",
      "-0.45470959747114875",
      "1.904517658663102",
      "0.6911833704353084",
      "-1.7867799154322865",
      "-0.8519301205203651",
      "0.8373371006296976"
    ],
    [
      "0.14598104735527698",
      "10.045530018266138",
      "5.684959188163162",
      "2.547821034197598",
      "0.14548846110972807",
      "-1.1940921519256937",
      "0.8977254209747236",
      "-0.474811280790699",
      "0.10930907152011751",
      "-7.475117336386815",
      "4.175181275047906",
      "-0.8354846484695271",
      "-2.853842508047975",
      "0.6867521284712228",
      "-0.13729112820703637",
      "0.06734025872618733",
      "0.055180965544481986",
      "0.3679864594028804",
      "0.08492607409215895",
      "-0.8966310994141126",
      "-2.8407106215128843",
      "-0.7123847737806316",
      "2.4905518250995535",
      "0.4665610015053657",
      "-0.5307885839857658"
    ],
    [
      "0.0018768586782275758",
      "0.002048283969395209",
      "0.019745721414071934",
      "0.004486869824886363",
      "0.010631867110823858",
      "0.0007000288056823623",
      "-0.0014059857407281193",
      "0.000920169690094602",
      "0.002148696525444069",
      "-0.0031295204617301313",
      "0.0011322703818131808",
      "0.0024325536505317644",
      "-0.004761361027555411",
      "-0.008110765607295723",
      "0.004346483698263587",
      "0.00030733051173825775",
      "-0.0019334465788415863",
      "0.0012292865407357108",
      "0.001986979571494059",
      "-0.00048807562360018893",
      "0.0010648916629317584",
      "0.0004964632090618389",
      "-0.0022720363218770474",
      "0.0027911902329858106",
      "-0.0010496906110029267"
    ],
    [
      "0.0011437559758460955",
      "0.0011837988657209348",
      "0.007042069594067032",
      "0.0014505129584669921",
      "0.0032121524869985203",
      "9.73166929718674e-05",
      "0.0001610121067777697",
      "0.00011956969410314159",
      "0.0004332919700917702",
      "-0.0006435741041734785",
      "0.0001468529805648099",
      "0.00044512686583504245",
      "-0.0005243664150671218",
      "-0.0009053625644216067",
      "0.0005070789038361094",
      "7.15631634680504e-05",
      "-0.00041528143527116653",
      "0.00014866706648300135",
      "0.00045516672456863975",
      "-0.00010634773664345995",
      "0.0001760123655472104",
      "-2.780360426189824e-05",
      "-0.0005094436980910775",
      "0.0018994131037098439",
      "-0.00012522935889922106"
    ],
    [
      "0.0010374620460639858",
      "0.001092528151410078",
      "0.004453756126178576",
      "0.0012363147144845757",
      "0.001922241862748166",
      "5.188011383830623e-05",
      "-4.34266215513592e-05",
      "4.525140674706397e-05",
      "0.0001949610867457385",
      "-0.00045029146442526947",
      "9.342629413469553e-05",
      "0.00023887540964799624",
      "-0.000462038241116398",
      "-0.0008841304144834934",
      "0.0002716768598351012",
      "3.838476684685558e-05",
      "-0.0002648849991691139",
      "9.600789574749539e-05",
      "0.00018091224261347467",
      "-2.346312311055753e-05",
      "0.0001101337728797905",
      "-2.716717611874097e-05",
      "-0.00032412870192251027",
      "0.0008086035265849024",
      "-0.00016892947843226568"
    ],
    [
      "0.001037176614106703",
      "0.0010813630603559428",
      "0.004702826107470171",
      "0.0012117367833775765",
      "0.0019146647998877899",
      "4.551041727733052e-05",
      "3.948132411268127e-05",
      "4.4546623834374156e-05",
      "0.00018741420408526722",
      "-0.000413839868219889",
      "8.447926925052483e-05",
      "0.00020469282057119083",
      "-0.0003604509175328674",
      "-0.0006118144458060005",
      "0.0002296321497932105",
      "3.171546150830924e-05",
      "-0.00022038434648001084",
      "7.930449642320224e-05",
      "0.0001857750899794804",
      "2.3328120840053995e-06",
      "0.00010202205911679161",
      "-2.3307848011005427e-05",
      "-0.0003429930084967832",
      "0.0009215442233907857",
      "-0.0001262703498828846"
    ],
    [
      "0.0010328739798919737",
      "0.0010895755592132445",
      "0.004614566589338838",
      "0.0012154015645154369",
      "0.001861029766093805",
      "5.016511328341206e-05",
      "-1.678784595562402e-05",
      "4.1983181114407916e-05",
      "0.00018187285080738686",
      "-0.000442304978508783",
      "9.270309423887706e-05",
      "0.00021708424355045106",
      "-0.0003869295570583895",
      "-0.0007477170363354124",
      "0.00024031404656361453",
      "3.2366512407292535e-05",
      "-0.0002220803651814356",
      "8.591171788154174e-05",
      "0.00016998624548773377",
      "1.4466291672580855e-05",
      "0.00011081959719260369",
      "-1.8562531045736732e-05",
      "-0.0003745058308544401",
      "0.0007932371609570021",
      "-0.00015534627395032927"
    ],
    [
      "0.001098021826658707",
      "0.0012227491777851587",
      "0.008060281596076408",
      "0.0014489241247012971",
      "0.0026475791160486812",
      "0.00010121054984359618",
      "-3.879403499586866e-05",
      "8.493564090959075e-05",
      "0.0003415223857101681",
      "-0.0008338264345600323",
      "0.00017915974314719292",
      "0.00040737332510936656",
      "-0.0006052074654865476",
      "-0.0013177996414791499",
      "0.00043714493797804873",
      "5.4538166485717775e-05",
      "-0.000350038686041775",
      "0.00015596458017549334",
      "0.0003178751141649596",
      "0.00010031083070458956",
      "0.00022627068651701052",
      "-1.5383441159268447e-05",
      "-0.0008368681768425748",
      "0.0013661152993420767",
      "-0.00027240376837263744"
    ],
    [
      "0.008956773852199383",
      "0.012926627592666932",
      "0.2961425610251149",
      "0.03060192169012001",
      "0.05267250228058826",
      "0.008406340507098164",
      "0.011732133341709932",
      "0.014060801735675484",
      "0.013245353189938847",
      "-0.015452505471820288",
      "0.012653548903913299",
      "0.005932204992638072",
      "0.046940266415718225",
      "0.09775048188223848",
      "0.032450113247084376",
      "-0.004238581685055983",
      "0.042788705781900076",
      "0.005192792273205174",
      "0.015248123949424338",
      "0.05417524853445694",
      "0.013760936358768558",
      "0.022320778081946126",
      "-0.07556617628144767",
      "-0.043950187163720865",
      "0.017546966008351733"
    ],
    [
      "0.0015349910171705374",
      "0.0025786367199776275",
      "0.043611535461051606",
      "0.004119868353680292",
      "0.007101822642072549",
      "0.0005927251254365215",
      "-0.0013464017836540534",
      "0.0005142520419137726",
      "0.0014063287023733748",
      "-0.005390080552093964",
      "0.0013339960203195508",
      "0.0019066931023528184",
      "-0.003168746847677567",
      "-0.006436524924904981",
      "0.0022858970679388913",
      "0.00018884279261328942",
      "-0.0003053611587356532",
      "0.0008500665987002318",
      "0.0011063037634783755",
      "0.0027493811539107326",
      "0.001428543372876258",
      "8.341471594732989e-05",
      "-0.007196973040883387",
      "0.0012950813760286483",
      "-0.0015334391247767269"
    ],
    [
      "0.47562562229684907",
      "29.767864787201297",
      "14.378089759178403",
      "13.051905216609033",
      "9.511851045780986",
      "0.3545383406158513",
      "-1.6909745613078397",
      "0.3409659732829883",
      "0.22426830155705654",
      "1.5595754148083716",
      "1.890320719759118",
      "3.1280009230433587",
      "-7.562482437581621",
      "-0.6684960756917795",
      "-4.609372589406939",
      "-0.1855066897486165",
      "-0.23580558362584522",
      "-0.6664991495835851",
      "1.347274879536133",
      "8.732155783623403",
      "0.5370696018871607",
      "1.3810429023232562",
      "-0.19926244045298644",
      "-0.8328859200658312",
      "-5.9788216031208705"
    ],
    [
      "0.026012856617146887",
      "0.2247843270039578",
      "1.8153283504089004",
      "0.1542345063023212",
      "0.2987315134314029",
      "-0.06678931903237953",
      "0.09457546897585935",
      "0.05437830341686738",
      "0.014716390665655322",
      "-0.477761293783868",
      "-0.12270524401547422",
      "0.0595294628272129",
      "0.011020207412554535",
      "-0.5908824826619233",
      "0.12074416001905311",
      "0.02651513891864978",
      "-0.18621510104822056",
      "0.02796005474737494",
      "0.08405055210367716",
      "0.4163152872170202",
      "-0.1298690231075432",
      "-0.24488181683853277",
      "0.5141409524487307",
      "0.4242388382231653",
      "0.1670490572152334"
    ],
    [
      "0.0016368503065303786",
      "0.0015798681406621463",
      "0.012075577400132813",
      "0.0022399172073476635",
      "0.007964100347143378",
      "0.00042504914474286715",
      "0.0010294621469340225",
      "0.0004358109436146731",
      "0.001518486191981099",
      "-0.0005948796513613369",
      "0.00044458132279070415",
      "0.0012968064305721276",
      "-0.00022284573625766345",
      "0.0012764731461496434",
      "0.0020729335268716213",
      "0.00011115932550530665",
      "-0.00021717545860454982",
      "0.0005790782633610735",
      "0.0015219356175778472",
      "0.00017891186194842647",
      "0.0005233997935825391",
      "0.0005268099800000763",
      "-0.0002730454684845242",
      "0.0035153403214028527",
      "-0.0004194543792505897"
    ],
    [
      "0.0010724541751600414",
      "0.0011384802367127645",
      "0.0036858544520985393",
      "0.00133917193570928",
      "0.0022542112328754974",
      "8.520275067504807e-05",
      "-4.186660420143333e-05",
      "7.461221186948433e-05",
      "0.0002744327325952468",
      "-0.00038073624358618736",
      "0.00010597837709431253",
      "0.0003433549975481712",
      "-0.0004086032063125616",
      "-0.0008217206279410433",
      "0.00040778161873715647",
      "4.743767639153268e-05",
      "-0.00025341134644304595",
      "0.00013835701374909946",
      "0.0002518030755812674",
      "-4.567696599602456e-05",
      "0.00014897374754543473",
      "1.7814279969105973e-05",
      "-0.00018081557639093354",
      "0.0007005039962262527",
      "-0.00018736158980400556"
    ],
    [
      "0.0010401692881941845",
      "0.0010838545543359948",
      "0.003446118985888062",
      "0.001209125656255063",
      "0.0019208422435718973",
      "5.467457060718273e-05",
      "3.135420526425628e-06",
      "4.777167206147459e-05",
      "0.0001966527204062538",
      "-0.0003167991701263165",
      "7.793754031557619e-05",
      "0.00023618227107054845",
      "-0.0003077867433310151",
      "-0.0005763364085714836",
      "0.00026182789209344687",
      "3.575606899437175e-05",
      "-0.00019778945511519447",
      "8.876466036679658e-05",
      "0.00018668240757601618",
      "-3.549454555931825e-05",
      "0.00010045070186230649",
      "-5.585162417170253e-06",
      "-0.00019492124713483405",
      "0.0006741043798423384",
      "-0.0001291570981032377"
    ],
    [
      "0.0010521722816433197",
      "0.0011039333135098943",
      "0.0041294158625980225",
      "0.0012495414966448772",
      "0.0020855888656396275",
      "5.991262228249649e-05",
      "3.2236386402881893e-06",
      "5.3507514874895954e-05",
      "0.00022702135862138605",
      "-0.0004038499671559029",
      "9.116612376663213e-05",
      "0.000271331382796602",
      "-0.0003877358271624929",
      "-0.0007285909699137289",
      "0.00029334200452126074",
      "4.307350369483966e-05",
      "-0.0002489756975366892",
      "0.0001003752621835528",
      "0.00021740356137836238",
      "-4.34509631475299e-05",
      "0.0001158242642394865",
      "-2.007053526740282e-05",
      "-0.00026397543575332167",
      "0.0008566004177270156",
      "-0.00015160761250678677"
    ],
    [
      "0.001060203993661607",
      "0.001125796347189837",
      "0.004574820236840981",
      "0.0012970309609674812",
      "0.002204394379421665",
      "6.9550608437708e-05",
      "-5.119678749649903e-05",
      "5.608543692746059e-05",
      "0.0002530908306490868",
      "-0.0004895260058031245",
      "0.00010724835998738093",
      "0.0003196249023625843",
      "-0.0005056188514380186",
      "-0.0010307813109661922",
      "0.00033729993638096045",
      "5.162277202531314e-05",
      "-0.00031628610543950526",
      "0.00011998424198785759",
      "0.00023370244442221102",
      "-6.235437396687656e-05",
      "0.00013651478672426675",
      "-2.8095047882607016e-05",
      "-0.0003116515129819596",
      "0.0009267000580772583",
      "-0.00020281607288689696"
    ],
    [
      "0.0011252853937424362",
      "0.0011986160874356804",
      "0.006181109545297767",
      "0.0015015681280430918",
      "0.0029366597696468266",
      "0.00011087529364221078",
      "-3.389775845965919e-05",
      "0.00011123365402967868",
      "0.0004020435993396932",
      "-0.0006294959130341772",
      "0.00015799770976270615",
      "0.0004688146247076554",
      "-0.0006762894014345745",
      "-0.0012983769066237433",
      "0.0005564677324798725",
      "6.988238007688718e-05",
      "-0.00041818497778534964",
      "0.00018054590599897086",
      "0.00038601466308104646",
      "-7.35451111650521e-05",
      "0.00019980337645828175",
      "-1.9097695097020206e-06",
      "-0.00042675488289908175",
      "0.001327037096103138",
      "-0.00022598672564937876"
    ],
    [
      "0.0015917398524922489",
      "0.0019051992849921826",
      "0.015077806946731356",
      "0.00249920270436189",
      "0.0079363907702966",
      "0.0003663092281748362",
      "0.0004903306932656233",
      "0.0004156944958154886",
      "0.0014649862811814364",
      "-0.0016285372880464261",
      "0.00048805763090511485",
      "0.0014402439548787916",
      "-0.001460075402290992",
      "-0.0027929798775013248",
      "0.0022754802059664486",
      "0.00016791725674442115",
      "-0.0013181250658311715",
      "0.000680164450046995",
      "0.0014477648464678295",
      "6.027590707094655e-06",
      "0.0005960063977771107",
      "0.00019727206872332246",
      "1.3938692807523914e-05",
      "0.0049354817510965845",
      "-0.0007363434367876712"
    ],
    [
      "0.11053642412483584",
      "0.03725161066136942",
      "0.05120005487965039",
      "0.4570999603262191",
      "1.3184087954634787",
      "-0.020095025272829848",
      "-0.028526166011382015",
      "0.22051283308498815",
      "0.18749079966415108",
      "0.013244710955568588",
      "-0.05525635339683098",
      "0.14121239627235516",
      "-0.07229091924977903",
      "-0.015515649667555855",
      "0.3061636129158668",
      "0.0577490194229052",
      "0.009789238718025976",
      "-0.022441882742589136",
      "0.33014926577561116",
      "0.015020604673958266",
      "-0.11149207583823315",
      "-0.16023967972723846",
      "-0.015431756597138526",
      "-0.10323935137932636",
      "0.7034738323289916"
    ],
    [
      "0.0012941756200947408",
      "0.0015947006349570124",
      "0.013762287841969381",
      "0.002139692825173918",
      "0.004927730898279971",
      "0.000286031061073216",
      "-0.00048313169804067684",
      "0.0002119023469800383",
      "0.0008553474474842733",
      "-0.0018464407603111872",
      "0.0004414736021087008",
      "0.0011149258333596629",
      "-0.0017838200212177645",
      "-0.0040266859809540145",
      "0.0013246562394061418",
      "0.00014378218463599726",
      "-0.0009595725839401723",
      "0.00045991704545560224",
      "0.0007281941109069721",
      "5.641636354533795e-06",
      "0.0005486769298553476",
      "5.841093757748785e-05",
      "-0.0015216150281282574",
      "0.0022645128704932597",
      "-0.0008346197037957245"
    ],
    [
      "0.0010978715898598312",
      "0.001215198108980478",
      "0.008307490971136828",
      "0.0014135246092406898",
      "0.002734649194634844",
      "8.611298582405407e-05",
      "1.465037115524189e-05",
      "6.323336276059462e-05",
      "0.0003483057941220043",
      "-0.0009184664684164283",
      "0.0001707525887896379",
      "0.00042030861165874605",
      "-0.0007231170235843334",
      "-0.001441450402839375",
      "0.0003972339068265158",
      "6.996585422476234e-05",
      "-0.0004598858698753052",
      "0.00015231318814019153",
      "0.0003300966901596432",
      "1.4483955380136158e-05",
      "0.00020957945577527402",
      "-8.288378017610287e-05",
      "-0.0007520145924976647",
      "0.0017603393846707415",
      "-0.00031437202116555004"
    ],
    [
      "0.0010236174340660029",
      "0.0010712615679880637",
      "0.004283846149055066",
      "0.001148063955639486",
      "0.0018110330278255425",
      "3.745562494197878e-05",
      "5.622749519867808e-06",
      "2.4509470704339826e-05",
      "0.00016447393472634995",
      "-0.00041025729656429246",
      "7.05477043454052e-05",
      "0.00020006475403671633",
      "-0.000335406969611352",
      "-0.0007647501743564549",
      "0.00018031752321441894",
      "3.571969140981936e-05",
      "-0.0002515278580969896",
      "6.984715721168726e-05",
      "0.00015619473568051037",
      "-1.9261991968305292e-05",
      "8.730470940448812e-05",
      "-4.7200745496451194e-05",
      "-0.00028436654816551974",
      "0.0008880893302517808",
      "-0.00015149943518726105"
    ],
    [
      "0.0010196062711356295",
      "0.0010583140477015472",
      "0.0037229360420381174",
      "0.001128505149297361",
      "0.001744113108604672",
      "3.434398616296244e-05",
      "1.277102325250927e-05",
      "2.5590476029818612e-05",
      "0.00015196231946241188",
      "-0.00034157680123027165",
      "6.055892253570043e-05",
      "0.0001819547451412868",
      "-0.0002840127675139209",
      "-0.0006495007230058339",
      "0.00017368815931962156",
      "3.2364862215537144e-05",
      "-0.00022284743387518212",
      "6.378410945177128e-05",
      "0.00014653628641193758",
      "-2.5954317638366733e-05",
      "7.482710194937758e-05",
      "-3.851010286409339e-05",
      "-0.00020974282061975445",
      "0.0007838592135700911",
      "-0.00012491378247297009"
    ],
    [
      "0.0010305554909550046",
      "0.0010733002043206044",
      "0.0043441945826011704",
      "0.001148204470821152",
      "0.0018943769469792844",
      "3.752031055623309e-05",
      "4.176311442463671e-05",
      "2.796278088684631e-05",
      "0.00017868212501994106",
      "-0.00039950442496141866",
      "6.901869505905703e-05",
      "0.0002059333498944208",
      "-0.0003200480774470833",
      "-0.0007199237932096198",
      "0.00019281827199075184",
      "3.753653476654479e-05",
      "-0.0002656738317443259",
      "7.123596419080418e-05",
      "0.00017588309399261054",
      "-2.944268127778618e-05",
      "8.460121606250541e-05",
      "-4.958884543608363e-05",
      "-0.00023910558544812174",
      "0.000999936149215106",
      "-0.0001418055175239691"
    ],
    [
      "0.0010706331107122468",
      "0.0011432426182984535",
      "0.005475350988953816",
      "0.001275153312165901",
      "0.0023438637765563325",
      "6.731055627417522e-05",
      "3.201649617558667e-05",
      "5.54630721295492e-05",
      "0.00027497942074385145",
      "-0.0005651785100222844",
      "0.00011619329922366224",
      "0.0003240151988976726",
      "-0.0004733172714716516",
      "-0.001001834609299407",
      "0.00034776570748110646",
      "5.373507280844026e-05",
      "-0.00035176968216825915",
      "0.00012098657387757438",
      "0.0002650349479235359",
      "-2.414444021235624e-05",
      "0.0001374992375139439",
      "-4.382125597310162e-05",
      "-0.0003263520440168199",
      "0.0012609794000198302",
      "-0.00021138814815840757"
    ],
    [
      "0.0010359952018783388",
      "0.001079910112788763",
      "0.004105043574725073",
      "0.0011857309504434358",
      "0.0019108138571677531",
      "4.76652499104883e-05",
      "1.925584991311032e-05",
      "3.9172361221131433e-05",
      "0.00018914054534364453",
      "-0.0003799179131726444",
      "7.906784867684132e-05",
      "0.00022116065958703942",
      "-0.00034074009012798187",
      "-0.0006754653380854451",
      "0.00023641101628710002",
      "3.549152401175713e-05",
      "-0.00023783438651184857",
      "8.27250770931036e-05",
      "0.00018190401477943542",
      "-3.476322072960448e-05",
      "9.732764217887754e-05",
      "-2.2614794618531918e-05",
      "-0.0002511182247418394",
      "0.0008657004548378432",
      "-0.0001434937497418545"
    ],
    [
      "0.0011066632332171074",
      "0.0012248208432204845",
      "0.0076887052900959825",
      "0.0014959917462300022",
      "0.002739238157249645",
      "0.00010195359041769538",
      "-5.057918385550646e-05",
      "8.871862910064624e-05",
      "0.00036324975205862697",
      "-0.0008671384337888628",
      "0.00018029206837915285",
      "0.00044100039321555266",
      "-0.0007786204221994123",
      "-0.0014672518768261628",
      "0.0005002665886673245",
      "6.479382894892537e-05",
      "-0.00043227228393686587",
      "0.00017911528033962907",
      "0.0003369885629356572",
      "1.3363829446726444e-05",
      "0.000227191597194302",
      "-3.483794230431434e-05",
      "-0.0006902794287643656",
      "0.0014672916930879867",
      "-0.0003107451930824867"
    ],
    [
      "1.9903328543172871",
      "3.625886795586582",
      "5.14179173925894",
      "8.596099006392704",
      "4.1266583793957174",
      "0.9037173750210428",
      "-1.4841317161333523",
      "-3.232335954905646",
      "2.2187382378828553",
      "-3.629549249568176",
      "0.5976328907601033",
      "0.6385154388922758",
      "2.0031018665468894",
      "-1.933463686716257",
      "-5.058196127487861",
      "-1.3023299909703472",
      "0.889742810714484",
      "-1.7144096643500608",
      "1.6432815825021099",
      "1.1067539545808813",
      "-1.0499251583939007",
      "1.7756514060714714",
      "0.19013792621827852",
      "-2.2939903652544587",
      "-1.4819785845038391"
    ],
    [
      "0.12881156761885607",
      "0.89936329653788",
      "5.432683289021213",
      "1.2786064662291199",
      "0.7791949548859963",
      "-0.023334542639514285",
      "-0.3529848985570643",
      "0.2843397510480419",
      "0.18393775361138015",
      "-0.3097788481096933",
      "-0.4917666486300307",
      "-0.4770670621426208",
      "-1.0976618604835071",
      "-1.3297151612401692",
      "0.6105583689627051",
      "-0.290295343597412",
      "-0.2343091032781765",
      "0.21713837090611243",
      "0.2188768887544313",
      "-0.47232605798172766",
      "0.8520053191541374",
      "0.20658712286707265",
      "-1.1251526173859845",
      "0.3459115548946848",
      "0.07769890946872474"
    ],
    [
      "0.001190566124067893",
      "0.001346432092863804",
      "0.010277320815151645",
      "0.0016580975561913064",
      "0.003936117935821809",
      "0.00011974276947537855",
      "4.321498403191092e-05",
      "0.00012330452784926982",
      "0.0005701766326925185",
      "-0.001253567879605091",
      "0.00019110692523296318",
      "0.0006764336438600204",
      "-0.0009509048385946663",
      "-0.002312478524823972",
      "0.0006673461657763919",
      "0.00012125650381199819",
      "-0.0007912726534719179",
      "0.000235672659874006",
      "0.0005671758815044232",
      "-9.600928065375318e-05",
      "0.00028474316404675427",
      "-0.0001740526901472245",
      "-0.0007266326418516844",
      "0.00276224530562751",
      "-0.0003722139621205636"
    ],
    [
      "0.0010411444435403144",
      "0.0010825888599918113",
      "0.004044279905338427",
      "0.0012093989979703032",
      "0.001965088808301454",
      "5.0402984864753515e-05",
      "-4.227065117943067e-06",
      "4.475693611714187e-05",
      "0.00020198920125636318",
      "-0.00039610381625323696",
      "8.366714001094732e-05",
      "0.000238817993907579",
      "-0.000400781461388618",
      "-0.0008008460825972884",
      "0.00027634873250249084",
      "3.965110835212868e-05",
      "-0.00027344393228919095",
      "9.473053362885527e-05",
      "0.00019277526964109728",
      "-5.3295115982695376e-05",
      "9.904457751559387e-05",
      "-2.614070660424664e-05",
      "-0.00021686845961533705",
      "0.0008788801089512563",
      "-0.0001574430525380735"
    ],
    [
      "0.0010212704581082387",
      "0.001053433143146739",
      "0.003496756831049587",
      "0.0011386069706663428",
      "0.0017373968867259533",
      "3.600571208579732e-05",
      "1.7462785108797642e-05",
      "3.081711000634314e-05",
      "0.00015292393219886477",
      "-0.00030842721082087015",
      "6.099314521172803e-05",
      "0.00017767847663622825",
      "-0.0002850249649814928",
      "-0.0005746564183188915",
      "0.00018915293769431992",
      "3.0261066727734392e-05",
      "-0.00020681772619013362",
      "6.600066190417765e-05",
      "0.00014875294026712972",
      "-3.708870376765664e-05",
      "7.390393061782674e-05",
      "-2.617705089113749e-05",
      "-0.00018575766227944007",
      "0.000735232838160163",
      "-0.00011407152404305515"
    ],
    [
      "0.0010246716364506595",
      "0.0010582763964129798",
      "0.0035213205358853744",
      "0.0011487120984958752",
      "0.0017732459656545755",
      "4.065717058011531e-05",
      "8.13536618756661e-06",
      "3.232089205985002e-05",
      "0.0001623884950224325",
      "-0.0003188596749967189",
      "6.746506627070231e-05",
      "0.00019219111405939453",
      "-0.000309060968643239",
      "-0.0006164908175361161",
      "0.00020803506203977414",
      "3.186565642608322e-05",
      "-0.00021695428762347403",
      "7.269539053962147e-05",
      "0.00015496460105092095",
      "-4.6885388964673725e-05",
      "8.00682535437906e-05",
      "-2.0544953963590595e-05",
      "-0.00019036427439315335",
      "0.0007408448106755159",
      "-0.00012930633282121697"
    ],
    [
      "0.0010430404671713904",
      "0.0010867696487515328",
      "0.004309388295165685",
      "0.0011850196365292324",
      "0.002011112658347064",
      "4.6906913388572426e-05",
      "5.847693538612034e-05",
      "4.266141800673322e-05",
      "0.00020366263212033553",
      "-0.0003636176162332256",
      "7.095722528073217e-05",
      "0.000227945069433199",
      "-0.00029422744985652794",
      "-0.0006220078059355781",
      "0.00023108559892478475",
      "3.747906438523587e-05",
      "-0.00024333943463997014",
      "7.879600975165555e-05",
      "0.0002039194380768512",
      "-2.095867212237987e-05",
      "9.441402902794427e-05",
      "-3.063735836210159e-05",
      "-0.0002362713062967488",
      "0.0009812420742422636",
      "-0.00012090265397739721"
    ],
    [
      "0.0010948719489221705",
      "0.001188695382784623",
      "0.0056823137533967265",
      "0.0014025975299609868",
      "0.002579233475770149",
      "8.234219934427368e-05",
      "2.8875991237842296e-05",
      "9.383709175210298e-05",
      "0.00032097732024346875",
      "-0.0005853431859197841",
      "0.0001116612739282795",
      "0.0003683484615181556",
      "-0.00044538735224688004",
      "-0.000938752979578225",
      "0.0004196520113365231",
      "5.262148886033753e-05",
      "-0.000314991884045433",
      "0.00013664209533170176",
      "0.0003197704036164053",
      "3.175774041627343e-07",
      "0.00017696246216107692",
      "-2.737360114069108e-05",
      "-0.0004270703635247641",
      "0.0012105643416122293",
      "-0.00015437399287533842"
    ],
    [
      "0.002351945893022298",
      "0.001813484290893392",
      "0.014041916698020192",
      "0.0035878620869334303",
      "0.01520174798199223",
      "0.0007692134654330875",
      "0.0020508588808892",
      "0.0013647408433080297",
      "0.002920987106369459",
      "-6.180675241970518e-05",
      "0.0008176338758638766",
      "0.0021125637089442193",
      "0.0014189861081448192",
      "0.0036176183567318367",
      "0.004652236556425848",
      "0.000150406282986608",
      "-5.1142714149850285e-05",
      "0.00090564345887334",
      "0.00330411640679628",
      "0.00021896813765814456",
      "0.0006938336361177893",
      "0.0012568395271383343",
      "-0.00033545347986675304",
      "0.0059545867624755874",
      "0.0012150216960623477"
    ],
    [
      "0.0014262983142921746",
      "0.001628473103710324",
      "0.010493571840954492",
      "0.0025302240198785122",
      "0.006177711207015456",
      "0.0003331171969726468",
      "-0.00019938705347769556",
      "0.0003997812170651926",
      "0.0010912432732661371",
      "-0.0012007948047490266",
      "0.0003564949435914471",
      "0.001232265742844596",
      "-0.0013303716069853115",
      "-0.0029763406807869043",
      "0.0017378962537519574",
      "0.0001423852193416367",
      "-0.0008743609185685196",
      "0.0005153397098259079",
      "0.0010571973590001403",
      "-0.00013028595026269663",
      "0.0005675905495556372",
      "0.00018513687871685053",
      "-0.0007866790696010441",
      "0.002366662549531691",
      "-0.00038376136789007673"
    ],
    [
      "0.00328982486705068",
      "0.0025528263570125356",
      "0.021361459778280027",
      "0.0034230474796986803",
      "0.027109976293094945",
      "0.0015210878005580309",
      "0.004502466438563946",
      "0.0015858416252740122",
      "0.005263644121576254",
      "0.0020839462410944666",
      "0.0012265226903048633",
      "0.004439480236547327",
      "0.0021533903076786697",
      "0.008067382507848178",
      "0.0060293777399655045",
      "0.0003692694137360407",
      "-0.0006188879314041831",
      "0.0011535224310262023",
      "0.005706065656768972",
      "-0.000459115312538154",
      "0.0008440775526457978",
      "0.0026362954669060927",
      "0.0010271098525978508",
      "0.013345575234284469",
      "0.0011630329029763402"
    ],
    [
      "0.0011420633379750607",
      "0.0011764936607743587",
      "0.006728799981644299",
      "0.0013487676960394234",
      "0.0031831325819421047",
      "9.659380671368861e-05",
      "0.0002915000436403917",
      "0.00010548568799201333",
      "0.0004258854661325056",
      "-0.00043285660897445785",
      "0.00011986953709622503",
      "0.00040533088057995923",
      "-0.0002931507532896062",
      "-0.0004582646384267369",
      "0.00044609288604960834",
      "5.802253113684108e-05",
      "-0.000349492049120765",
      "0.00012700354437835459",
      "0.00045492564169845914",
      "-6.338288692851891e-05",
      "0.00015533172869722946",
      "1.5387586100692786e-05",
      "-0.0003485556052563632",
      "0.0019825039106278262",
      "-9.279149638482848e-05"
    ],
    [
      "0.0010453737309338786",
      "0.0010899005592693756",
      "0.004527004065713048",
      "0.0011828820168435748",
      "0.002058921672220832",
      "4.8433487571429196e-05",
      "6.287834168138242e-05",
      "3.9806739371989236e-05",
      "0.0002118827956045625",
      "-0.00035709792162322914",
      "7.130884272770663e-05",
      "0.00023517497579600237",
      "-0.0003133520843010105",
      "-0.0006788599500751627",
      "0.00022938080425195461",
      "3.8779484332010745e-05",
      "-0.0002680718956361663",
      "7.992559679792216e-05",
      "0.00021111672146114713",
      "-2.8475164139693585e-05",
      "9.507434335242815e-05",
      "-2.984935951454806e-05",
      "-0.0002318117673714261",
      "0.0010615007233563992",
      "-0.0001318601560232475"
    ],
    [
      "0.0010476146311606514",
      "0.0010808561124409353",
      "0.004431151236506084",
      "0.0011736378923051182",
      "0.0020821511169735224",
      "4.871825412585268e-05",
      "7.998269986309069e-05",
      "4.127302556540166e-05",
      "0.0002159327714510717",
      "-0.0003430203879966755",
      "7.14277232586521e-05",
      "0.00023500572761607226",
      "-0.00029451879328751127",
      "-0.0006254871494064428",
      "0.00023336556172296046",
      "3.9179509293760165e-05",
      "-0.00026500134775169035",
      "7.865024268324412e-05",
      "0.00021787383620172876",
      "-4.499158223479998e-05",
      "9.005111092985777e-05",
      "-2.5861888154907155e-05",
      "-0.00021910028443457885",
      "0.0010926005147552638",
      "-0.00012346034247271342"
    ],
    [
      "0.001052710874521309",
      "0.0011060299062721497",
      "0.0051661491286303434",
      "0.0012097772037567012",
      "0.00220297148249842",
      "5.579339120560546e-05",
      "7.284033587814243e-06",
      "3.198011305531311e-05",
      "0.00024178860776637553",
      "-0.0005256168837357742",
      "9.541433876850118e-05",
      "0.0002977615417286978",
      "-0.00048404676657479726",
      "-0.0010779239789224582",
      "0.00026350435916995394",
      "5.4232710238364986e-05",
      "-0.0003722455629397213",
      "0.0001009774613414745",
      "0.00022791964644869268",
      "-8.764589060460304e-05",
      "0.00011503293344078322",
      "-5.9573807945596535e-05",
      "-0.0003229752311185936",
      "0.0012551092437071646",
      "-0.00022105999574362719"
    ],
    [
      "0.0010615682269360443",
      "0.001120590417531548",
      "0.0058499431039107635",
      "0.001230386330018595",
      "0.0023263808993592506",
      "5.655890241420181e-05",
      "4.691113452456064e-05",
      "3.618378521524225e-05",
      "0.0002608992283351321",
      "-0.0005770491415529373",
      "9.97156724420939e-05",
      "0.00030808390752509973",
      "-0.0004817079372066379",
      "-0.0010831088927509434",
      "0.0002655838672823341",
      "5.6166884821994005e-05",
      "-0.00039291792184324725",
      "0.00010173229534419537",
      "0.0002534932525181432",
      "-7.190291177073177e-05",
      "0.0001247776429846044",
      "-6.994037626311729e-05",
      "-0.00038222814599161693",
      "0.0014562453697569485",
      "-0.00021659351211370946"
    ],
    [
      "0.0010699621343269934",
      "0.0011544037776530438",
      "0.006555976222544985",
      "0.001276234923032437",
      "0.0024703479632181185",
      "6.111946077393695e-05",
      "4.24074411124343e-06",
      "3.5820232498308006e-05",
      "0.00028813109214610624",
      "-0.0007033278229236436",
      "0.00011115372477513304",
      "0.0003594220266783739",
      "-0.0006058347934016677",
      "-0.001411987470309152",
      "0.00029517692932060226",
      "6.819758536729208e-05",
      "-0.0004725098327193056",
      "0.00011864874935189627",
      "0.0002737290489410379",
      "-6.770778972918913e-05",
      "0.00014387434957514563",
      "-0.00010316319487592033",
      "-0.00043309941224770667",
      "0.0015927115240052055",
      "-0.000268098745046876"
    ],
    [
      "0.0011720314950358754",
      "0.0012534086939521897",
      "0.013311578892963652",
      "0.0014500359512511067",
      "0.0039672181128922205",
      "8.43496054450198e-05",
      "0.0003081982658497462",
      "5.2622676106504325e-05",
      "0.0005405355996489677",
      "-0.0011882445748819688",
      "0.00016043037693814845",
      "0.0005622736947434307",
      "-0.0009511117300730727",
      "-0.0022166223425136643",
      "0.00041453633680148684",
      "0.00011330896376659678",
      "-0.0009492148651331257",
      "0.0001716612145587248",
      "0.0005614028964204549",
      "-0.00016279870650061818",
      "0.00021964675513491943",
      "-0.00020456215011675476",
      "-0.0007900567442726844",
      "0.003981471778001635",
      "-0.0003997795597323004"
    ],
    [
      "1.483370814792276",
      "5.55350065865372",
      "17.756586186369294",
      "11.585007983253758",
      "2.7875923370919913",
      "2.5300516994808158",
      "-1.7725072206678087",
      "-3.507913339529864",
      "-1.3146583991351914",
      "-1.3963776974107862",
      "-7.480465822088433",
      "-1.721610940774621",
      "4.578157802894414",
      "4.5839073214554835",
      "3.898722084408933",
      "-1.0297649146399852",
      "1.2532141841808586",
      "1.4249100336298326",
      "-0.2677966925479158",
      "1.86328108648429",
      "0.8298791463545399",
      "-0.5801296466062263",
      "6.399678159295776",
      "4.887318145556015",
      "0.5738757061230494"
    ],
    [
      "0.002060275431741695",
      "0.00254115833694082",
      "0.025425322793687064",
      "0.004204259497696336",
      "0.013622066403400229",
      "0.0010202601307564443",
      "-0.0010566641589800153",
      "0.0006150109373645017",
      "0.0028214970794138857",
      "-0.0036544858539078254",
      "0.0013228534554040221",
      "0.003654051084171983",
      "-0.005736843246398873",
      "-0.010834314483481801",
      "0.004632884394069114",
      "0.00044673702556200987",
      "-0.003337620418300173",
      "0.0015654148861660373",
      "0.002381821477568526",
      "-0.0019332029222300445",
      "0.0015709139348191962",
      "0.0007910966074982279",
      "-0.0016985765581916203",
      "0.007482635592712619",
      "-0.002848203147051796"
    ],
    [
      "0.0014305662108947714",
      "0.0015020761773322474",
      "0.012715985313279051",
      "0.0020505887542131853",
      "0.0065627656465122785",
      "0.0003415927767755917",
      "6.0988139526197304e-05",
      "0.0002553081384069439",
      "0.0011673691994987037",
      "-0.0013621401252953207",
      "0.0004565899293919152",
      "0.0013416792049220842",
      "-0.0016680455176987599",
      "-0.0033114430566703232",
      "0.001643578055155585",
      "0.00019201222955489823",
      "-0.001262522112137571",
      "0.0005170818597853694",
      "0.001095534920882987",
      "-0.0005450063239786005",
      "0.0004754498165024507",
      "0.0001647998181045858",
      "-0.0006491151901387093",
      "0.00409381415374727",
      "-0.0008005305867696018"
    ],
    [
      "0.0011156967127861001",
      "0.001187268610022943",
      "0.008144835020348197",
      "0.0013576615749667084",
      "0.003078791598269193",
      "9.382702126761315e-05",
      "1.4362102098666462e-06",
      "4.310580962143817e-05",
      "0.00041282049109263866",
      "-0.0008678029177312746",
      "0.00015713525446632928",
      "0.0005054186127793825",
      "-0.0009020363662414053",
      "-0.0019839439706318073",
      "0.0004475534222403497",
      "9.337715502621194e-05",
      "-0.0006956024735512443",
      "0.0001753851054206752",
      "0.0003837314183494805",
      "-0.00021252089663780375",
      "0.00018499995112021984",
      "-9.638999822861835e-05",
      "-0.0004900964776577137",
      "0.0022478270995481904",
      "-0.00041308801798782937"
    ],
    [
      "0.0010186469392386415",
      "0.0010499264947980498",
      "0.0029143183000099214",
      "0.0011396209635300746",
      "0.0016653600910320747",
      "3.934310205586884e-05",
      "7.882028282596598e-06",
      "3.612776346505972e-05",
      "0.00014322140311398416",
      "-0.0002347840492688192",
      "5.652069803611662e-05",
      "0.00016686590682228473",
      "-0.00021529943175555778",
      "-0.0004250642212344571",
      "0.00019057127201658192",
      "2.4459001979184616e-05",
      "-0.00014648992252083059",
      "6.338301739747251e-05",
      "0.00013770701041913668",
      "-1.9397470633756143e-05",
      "7.38221181293537e-05",
      "-2.1489756465428135e-06",
      "-0.000158152582456067",
      "0.0005241832707342433",
      "-8.906834242821805e-05"
    ],
    [
      "0.001016789087598781",
      "0.0010453659764660642",
      "0.003078936209772429",
      "0.0011271484080007453",
      "0.0016587859668057224",
      "3.7349921819526654e-05",
      "1.217755282044431e-05",
      "3.123179378392958e-05",
      "0.0001406397982552313",
      "-0.00024453025274995846",
      "5.688227366272226e-05",
      "0.00016276125332330527",
      "-0.00022964518983313836",
      "-0.0004598903774724625",
      "0.0001801158600778758",
      "2.487016145608165e-05",
      "-0.00016218216976444217",
      "6.156140678534026e-05",
      "0.00013479235345680889",
      "-2.547579567154745e-05",
      "7.088804252778985e-05",
      "-6.470393089188355e-06",
      "-0.00016493105455755883",
      "0.0005845634132116752",
      "-9.872779212087254e-05"
    ],
    [
      "0.0010282489522893516",
      "0.0010560328475492456",
      "0.0032377232995819843",
      "0.0011500551975987218",
      "0.0018019590757670514",
      "4.4135481232710775e-05",
      "1.3007673340223858e-05",
      "3.736503922358757e-05",
      "0.00016924173881420338",
      "-0.0002703450617003028",
      "6.480235989966655e-05",
      "0.00019624653312649794",
      "-0.00027009669375501405",
      "-0.0005509207699173115",
      "0.00021876067875791034",
      "3.096971427459728e-05",
      "-0.00019995841255174222",
      "7.296662418610949e-05",
      "0.0001629064159098194",
      "-5.088444905770156e-05",
      "7.841201633206635e-05",
      "-7.351580405039006e-06",
      "-0.00015776981725696207",
      "0.0006887252773462736",
      "-0.0001129441024085526"
    ],
    [
      "0.0010798666905160314",
      "0.001131581042140023",
      "0.0052659359348597974",
      "0.0012813149362327467",
      "0.0024635786497533645",
      "7.703448864592022e-05",
      "2.4774211898491325e-05",
      "5.8223840851320966e-05",
      "0.0003008159926221264",
      "-0.0005178985334823498",
      "0.00011813516266054479",
      "0.00035309031825553957",
      "-0.0005156059845618058",
      "-0.0010637481936770308",
      "0.0003784999146168982",
      "5.739193774304397e-05",
      "-0.0003877067675727383",
      "0.0001299439652747067",
      "0.0002872964705895012",
      "-0.00010738746988762303",
      "0.00013966518906339883",
      "-2.2432684670547994e-05",
      "-0.00030094505738656495",
      "0.0013313372256892574",
      "-0.00022732891935242947"
    ],
    [
      "0.0019794495685275847",
      "0.0019085431087276495",
      "0.013633878174030903",
      "0.002930881726166553",
      "0.012712999455317713",
      "0.000733199976679097",
      "0.00027047143655446125",
      "0.0006457640485363463",
      "0.0024682716116685467",
      "-0.0013669640167510613",
      "0.0008250120650978908",
      "0.002716071937998874",
      "-0.0025432338100858346",
      "-0.005192137117417834",
      "0.003722913024830519",
      "0.00036776008697480677",
      "-0.0023261842668257696",
      "0.0010348520275682744",
      "0.0023866208938539864",
      "-0.0015038956108371878",
      "0.0007665185325471591",
      "0.0006492392621708768",
      "0.0005075708524024793",
      "0.006992625450185447",
      "-0.001083790747218752"
    ],
    [
      "0.3234705176436842",
      "4.329356418715286",
      "2.6100821149077604",
      "5.498412924752937",
      "0.4129773053754951",
      "0.910529105145548",
      "0.5297550083421205",
      "0.7527338731386944",
      "-0.09222666780087688",
      "-0.20664905899877276",
      "-0.38137176047936505",
      "-1.0191301966604733",
      "3.753161720553688",
      "0.5531629534432317",
      "0.8329467376835816",
      "0.742513617284828",
      "-0.7329893341024605",
      "-1.077644423390855",
      "-0.2984775486024832",
      "-3.328169387798154",
      "-4.850633575100832",
      "-0.6385549298717895",
      "-0.04799497008402288",
      "-0.7551071343041728",
      "-1.1140746637364969"
    ],
    [
      "0.0013274305819797134",
      "0.001540500426163119",
      "0.007047597060768852",
      "0.002174537273155895",
      "0.004889344441236128",
      "0.00029226772966045643",
      "4.244179940654196e-05",
      "0.0002803771549541025",
      "0.0008547448710336756",
      "-0.0006571202024605926",
      "0.000261751918710694",
      "0.0010058008325096045",
      "-0.0006970158552320404",
      "-0.0009233403006198687",
      "0.001256347664553111",
      "9.896478132997928e-05",
      "-0.00032177450820530205",
      "0.0004049149835100986",
      "0.0008005595801622303",
      "3.2418743577993565e-05",
      "0.0004865356170628814",
      "0.00023181806274035784",
      "-0.0004719102767777345",
      "0.0012815436783293885",
      "-0.00036803980130155497"
    ],
    [
      "0.0010880195423883716",
      "0.001163524702104164",
      "0.004595042438669607",
      "0.0013466417421779244",
      "0.0024618607896536443",
      "8.944084999851847e-05",
      "1.2585231742285635e-05",
      "8.555961896583257e-05",
      "0.00030813975201750835",
      "-0.0004606803534496802",
      "0.00011885237096812291",
      "0.000364783417226883",
      "-0.0003834249786323916",
      "-0.0007619944349521691",
      "0.0004181709198611154",
      "5.012380300495695e-05",
      "-0.0002551218368733884",
      "0.0001339352983026337",
      "0.0002965839066942112",
      "-2.4274113762419544e-05",
      "0.00016093082508463928",
      "1.228565252676901e-05",
      "-0.0003289154862795086",
      "0.0009407124407839915",
      "-0.00016277637671165552"
    ],
    [
      "0.0011090768660915037",
      "0.0011439425576746502",
      "0.00487311619851803",
      "0.0013302825347888494",
      "0.002714930477776064",
      "9.419488510611804e-05",
      "8.728462773087051e-05",
      "9.69978659444232e-05",
      "0.0003547911947070818",
      "-0.00041124747704642656",
      "0.00012510118882212901",
      "0.0003730974046473031",
      "-0.00036572695695589373",
      "-0.0007440422596452441",
      "0.00047632645960241153",
      "5.1582014957118235e-05",
      "-0.00031582722994055225",
      "0.00014080224569710024",
      "0.00035462484250301077",
      "-6.827886102758232e-05",
      "0.00014712739007811793",
      "3.317491682002679e-05",
      "-0.00024816121773880604",
      "0.0012687959210029233",
      "-0.0001457081844675552"
    ],
    [
      "0.0009940569406337882",
      "0.0010101591636391158",
      "0.0023161530746919606",
      "0.0010539139303319249",
      "0.0013914974713901363",
      "2.0390104248995093e-05",
      "1.5708558790897766e-05",
      "1.7261375443753014e-05",
      "8.492442564133768e-05",
      "-0.00015326316159401364",
      "3.238202608821462e-05",
      "9.629863034431263e-05",
      "-0.00014084917918933619",
      "-0.000286381146249623",
      "0.0001025698371473565",
      "1.581904869411515e-05",
      "-0.00010757542792616183",
      "3.5068717116448645e-05",
      "8.318648821540648e-05",
      "-1.856522113001454e-05",
      "3.944605515978685e-05",
      "-9.974274718282895e-06",
      "-9.471171926217857e-05",
      "0.0004000718896587436",
      "-5.794991686291614e-05"
    ],
    [
      "0.000997961898572127",
      "0.0010165724076501494",
      "0.0024411609530407023",
      "0.0010661466134509311",
      "0.0014335432323696847",
      "2.3454508818168215e-05",
      "1.7528553173104747e-05",
      "2.0221450088222723e-05",
      "9.392439034999589e-05",
      "-0.0001686488666372604",
      "3.690948861182871e-05",
      "0.0001065101481826348",
      "-0.00014845425979512458",
      "-0.00029696885904478994",
      "0.00011578862962611806",
      "1.6829822577867787e-05",
      "-0.00011073131339458492",
      "3.918398918499689e-05",
      "9.1795541099353e-05",
      "-1.5657157829828745e-05",
      "4.523358865037281e-05",
      "-8.008670824733908e-06",
      "-0.00011065025715432418",
      "0.00042316928064119197",
      "-6.263357514988573e-05"
    ],
    [
      "0.0010000044214958158",
      "0.0010258405882384415",
      "0.002679077293623727",
      "0.0010829273327104965",
      "0.0014628420000866837",
      "2.536174395162288e-05",
      "7.237546809328313e-06",
      "2.1525038641732393e-05",
      "9.976278194724563e-05",
      "-0.00020319103468954358",
      "4.15378574814605e-05",
      "0.00011694813704003349",
      "-0.00017644553613811135",
      "-0.00035998106208872305",
      "0.00012311997497798472",
      "1.8476251413521712e-05",
      "-0.00012172098303071021",
      "4.31569220649118e-05",
      "9.604115658922081e-05",
      "-8.189760804280235e-06",
      "5.2724465044919774e-05",
      "-1.2437795616412253e-05",
      "-0.00014579267409026421",
      "0.0004462337824432798",
      "-7.293806101241958e-05"
    ],
    [
      "0.13059939052175995",
      "0.22117533007176696",
      "1.1459518110417808",
      "0.5983991898566003",
      "0.8931610617225071",
      "0.16673155333789366",
      "-0.21271174921054498",
      "0.18946869137585076",
      "0.26715795693624234",
      "-0.3362426265112376",
      "0.2048436802970398",
      "0.3036157643172489",
      "0.18913459751249642",
      "0.07710830935670208",
      "0.7196832178573328",
      "-0.024774398647639896",
      "0.3185372803544046",
      "0.2034184930819943",
      "0.21028847062280773",
      "0.370214877227569",
      "0.29863933706595597",
      "0.320952570482678",
      "-0.8017942199619593",
      "-1.0000763682783074",
      "-0.11204431454661097"
    ],
    [
      "0.0011501275369978534",
      "0.0012873603433518857",
      "0.0072265161727897926",
      "0.0016424037948790371",
      "0.0031828021481746893",
      "0.00012793705203190055",
      "-7.806250458942512e-05",
      "0.00015003342725782617",
      "0.00045227413664248207",
      "-0.0007338152020078221",
      "0.0001732083402600653",
      "0.0005028270696056412",
      "-0.0006526952341871326",
      "-0.0014522408024378564",
      "0.0006398396995367809",
      "6.228232982160022e-05",
      "-0.0003981906006306739",
      "0.00020269023275926387",
      "0.00043815684766187226",
      "5.93041581405185e-05",
      "0.0002627622967910528",
      "1.639973524899985e-05",
      "-0.0006894299370257816",
      "0.0012958725215644208",
      "-0.00020362221708696728"
    ],
    [
      "0.22081811363000067",
      "0.9014710927977364",
      "2.438157890864198",
      "6.172430825899634",
      "3.010825056355185",
      "0.11685930722437245",
      "0.024014444939050455",
      "-0.04331332854124182",
      "0.4984561324662052",
      "-0.9740262422309095",
      "0.48030355061658375",
      "0.7970014245993368",
      "-1.3180991836413574",
      "-1.5961915153834911",
      "-1.1612754056597467",
      "-0.06461673314597938",
      "-0.4054095872007392",
      "0.6338907765262745",
      "0.2080940578222053",
      "-0.5795788195249307",
      "-1.414346503856625",
      "1.2637339332637303",
      "2.6810790955136357",
      "-0.16105833072407008",
      "0.6474393158279353"
    ],
    [
      "0.0012100892956345426",
      "0.0013380879595563592",
      "0.0054704700302136075",
      "0.0017146884602810726",
      "0.0036868617326047074",
      "0.0002136216953695246",
      "-0.00011137034968300813",
      "0.00017846072429333543",
      "0.0006045776624972223",
      "-0.0006693300239858525",
      "0.00025742474157316406",
      "0.0007439247697851895",
      "-0.0007016439200730005",
      "-0.0013386585759388155",
      "0.0009637387983173243",
      "8.374495007903974e-05",
      "-0.00037642993553624825",
      "0.0003056387804669486",
      "0.0005404677852898029",
      "-7.843645279728862e-05",
      "0.0003327489180089428",
      "0.00016332842902611408",
      "-0.00044873541701355733",
      "0.0010114953759661316",
      "-0.0003948492302862717"
    ],
    [
      "0.0009963742552904725",
      "0.0010190183310020242",
      "0.0023493666964848944",
      "0.0010691324229425677",
      "0.0014182803114774442",
      "2.3984375694378052e-05",
      "-1.2046139612608387e-06",
      "1.8899891327717935e-05",
      "9.1856445689831e-05",
      "-0.0001770246544750171",
      "3.725406246005506e-05",
      "0.00011166119341856856",
      "-0.00016013411228772443",
      "-0.0003404309460074598",
      "0.0001150113864461981",
      "1.8006735253424134e-05",
      "-0.00011285551555620136",
      "4.051265361286726e-05",
      "8.68298564765556e-05",
      "-1.8138411289471747e-05",
      "4.7230961206645115e-05",
      "-1.0862854457213324e-05",
      "-0.00011389015574374073",
      "0.0003798693242475941",
      "-7.00452349832511e-05"
    ],
    [
      "0.0009930851319199612",
      "0.0010125388917220552",
      "0.0022944893201579256",
      "0.001057326497987577",
      "0.001378040779341928",
      "2.1016202549338226e-05",
      "6.205871114242443e-06",
      "1.7121734813225774e-05",
      "8.304747738433523e-05",
      "-0.00016235926435685362",
      "3.364035466811744e-05",
      "9.809652908555612e-05",
      "-0.00014075023774462583",
      "-0.00029595410847114804",
      "0.00010156286676334976",
      "1.5840301670435716e-05",
      "-0.00010190939355644151",
      "3.557587958987888e-05",
      "7.973270811786682e-05",
      "-1.3415528067625043e-05",
      "4.22225786825756e-05",
      "-1.0379215415242895e-05",
      "-0.00010940328559731148",
      "0.00036675860546080645",
      "-6.094464031651689e-05"
    ],
    [
      "0.000998798550421711",
      "0.0010205711046459582",
      "0.0025859175752710895",
      "0.001070903451470051",
      "0.0014599160497896881",
      "2.3468497060280918e-05",
      "8.924524119188023e-06",
      "1.832205802270037e-05",
      "9.817326531509502e-05",
      "-0.0001956446227042321",
      "3.857707953814842e-05",
      "0.00011580201461838418",
      "-0.0001759909196088344",
      "-0.0003761514158522082",
      "0.00011612493529551525",
      "1.9716171454857408e-05",
      "-0.0001324039346463039",
      "4.140199028736199e-05",
      "9.46315804866252e-05",
      "-2.2119493080834988e-05",
      "4.7677348233803675e-05",
      "-1.700726224701607e-05",
      "-0.00012261235457558935",
      "0.0004675607181650829",
      "-7.493664139439649e-05"
    ],
    [
      "0.0012886756245778224",
      "0.0013465391195646554",
      "0.009230879325587575",
      "0.001752636859579133",
      "0.004742737723517232",
      "0.0002174262406570893",
      "0.00020827829051043767",
      "0.00021801058404859782",
      "0.0007777983781164113",
      "-0.000770747248515692",
      "0.00028139520206109256",
      "0.0008016911980587263",
      "-0.000846276915314503",
      "-0.0015527518787521353",
      "0.0011228472094500918",
      "0.00010100159187949414",
      "-0.000700270964770534",
      "0.0003265536338044442",
      "0.0007720572544115713",
      "-0.0001807301466160722",
      "0.0003153769295779904",
      "0.000143787332927197",
      "-0.0003801196021086327",
      "0.002757468714609544",
      "-0.00034371297429818475"
    ],
    [
      "0.05818693297183866",
      "0.020134538457035254",
      "0.43953419560748275",
      "0.04045617349302549",
      "0.6556989212404828",
      "0.02872364293846369",
      "0.1327108836820883",
      "0.030307974219137147",
      "0.130916641984083",
      "0.042218359888895704",
      "0.025385512632835776",
      "0.10556912531628497",
      "0.017103736660159755",
      "0.09584268608995453",
      "0.1592841027416378",
      "0.015971174613950173",
      "-0.08317971711395225",
      "0.03621283734991675",
      "0.14254223386005846",
      "-0.07837477379058465",
      "0.00999303932994666",
      "0.034811387149341504",
      "0.12637336716437977",
      "0.5218029565529012",
      "-0.00748463172610237"
    ],
    [
      "4.082861774991996",
      "11.640182153603897",
      "14.612129565042181",
      "7.987052597736609",
      "5.154462066102403",
      "3.2085014163706833",
      "-2.719396973525614",
      "-0.8669446547267552",
      "-2.050098687786833",
      "2.872652071916803",
      "-3.7483591404499497",
      "-1.4302949801835347",
      "3.186053004547832",
      "4.179529783626191",
      "-2.05282450000669",
      "1.5717539316303686",
      "6.813943399302518",
      "2.274858953015781",
      "1.3573996288137715",
      "6.981056014146833",
      "4.8397223124978765",
      "0.46883135207089616",
      "2.065322842069206",
      "1.203855596079149",
      "-0.19974223406664587"
    ],
    [
      "0.0012022680956529864",
      "0.0013015761301872972",
      "0.013256972994117804",
      "0.0016178422216882476",
      "0.0038908734440154394",
      "0.00012497767885668332",
      "0.00042209983099160967",
      "0.00014838838640933815",
      "0.0005564710358925716",
      "-0.001108805191115998",
      "0.00022525186120183396",
      "0.0004988373653208708",
      "-0.0005174263864454476",
      "-0.0010043317810369849",
      "0.0006115249459637337",
      "6.388841495740082e-05",
      "-0.0005206349138338777",
      "0.00019354295325664075",
      "0.0005974542439905291",
      "0.00018940402707065348",
      "0.0002947052326529496",
      "-2.5095303342759602e-05",
      "-0.0010678716901708894",
      "0.003240229666542046",
      "-0.0002215852858746128"
    ],
    [
      "0.001090287797088494",
      "0.0012032171294393957",
      "0.0065884107290253785",
      "0.0013935979208185719",
      "0.0025813884670132293",
      "9.637416855894525e-05",
      "-8.819432584040155e-05",
      "6.724210206628035e-05",
      "0.0003339096799339297",
      "-0.0007655424484517976",
      "0.00015988376902976374",
      "0.00043089706058692514",
      "-0.0006939015401921095",
      "-0.001568651380498738",
      "0.00046380813501847954",
      "6.615290814043541e-05",
      "-0.00045118727887687166",
      "0.00016986400259235562",
      "0.0002983645844096335",
      "-2.1671635493935456e-05",
      "0.00020012448976335808",
      "-3.6449958978741804e-05",
      "-0.0005083764958926893",
      "0.001323136454520992",
      "-0.0003313323642850857"
    ],
    [
      "0.0010861094896133573",
      "0.0011413942922667908",
      "0.005222580073167661",
      "0.001294481455891081",
      "0.002508542259825639",
      "8.47496965113637e-05",
      "1.687529083527381e-05",
      "6.296396341723435e-05",
      "0.000315766180911056",
      "-0.0005311770339649157",
      "0.00012930847758131327",
      "0.0003744407382307734",
      "-0.000527900067454587",
      "-0.001114814399679646",
      "0.00042738025072616324",
      "5.903716921328067e-05",
      "-0.0003998689543326258",
      "0.00014522040642801404",
      "0.000296998201473509",
      "-0.00010007107764293684",
      "0.00014825109464919106",
      "-1.112496888703598e-05",
      "-0.00025877983074947675",
      "0.0013205451221569903",
      "-0.00025353184041238924"
    ],
    [
      "0.0012041257379132402",
      "0.0013265106894769303",
      "0.007346725610113814",
      "0.0016471238408799287",
      "0.003886791636784977",
      "0.00018911319232480019",
      "-0.00012242453339576714",
      "0.00012526316834258043",
      "0.0006214968056690071",
      "-0.0009558197735721473",
      "0.0002665288675774189",
      "0.0008000128514392716",
      "-0.0011289673139370183",
      "-0.00236310154108891",
      "0.0009248412416908808",
      "0.00012189585064172677",
      "-0.0007705184766169244",
      "0.0003178956859540116",
      "0.0005527325004788174",
      "-0.00028665560617908184",
      "0.00030731608646830915",
      "2.2473564986689086e-05",
      "-0.0003571214335225038",
      "0.00203773894784177",
      "-0.0005707458967786033"
    ]
  ],
  "rational_Q": [
    [
      "0.1362171262426463",
      "0.8972396591774482",
      "8.07397699581615",
      "1.4489543128975753",
      "2.23355773202258",
      "0.8972396591865318",
      "7.740562843159862",
      "62.391705192480224",
      "12.677804684760627",
      "13.08107111028271",
      "8.073976995743577",
      "62.391705192476955",
      "212.50070364346305",
      "36.850285132070354",
      "30.906119212124544",
      "1.4489543129108846",
      "12.677804684715165",
      "36.850285132108766",
      "20.287917513546148",
      "8.469729067313615",
      "2.2335577319631104",
      "13.081071110274209",
      "30.906119212094914",
      "8.469729067275077",
      "6.426838572192115",
      "0.04992112835434858",
      "0.23057150276226443",
      "-0.17644363950554887",
      "0.1293015938985911",
      "0.04992112835424548",
      "-0.463635065523571",
      "-0.516102461644585",
      "-0.09738030044780957",
      "0.14396959665666897",
      "0.23057150276018626",
      "-0.5161024616132346",
      "-1.3058412877744303",
      "-0.7041269757721955",
      "-0.25733843664171735",
      "-0.17644363950830078",
      "-0.09738030045269284",
      "-0.7041269757254358",
      "0.7103768968343616",
      "0.10399906423393256",
      "0.1293015938981186",
      "0.14396959665639178",
      "-0.2573384366440896",
      "0.10399906422063246",
      "0.07625666654589768",
      "-0.49389093580908305",
      "-0.24824577248397228",
      "-0.05984276666117363",
      "-0.3752884309607812",
      "-0.9023330660123786",
      "0.16420155572809986",
      "-0.06125969636651273",
      "-0.6827052577959557",
      "0.2759310639196212",
      "-2.482190485284705",
      "-1.1817940150882635",
      "2.270915321825564",
      "-0.38279704011564203",
      "0.016917473241859635",
      "0.8002097920621737",
      "-2.1201578989111947",
      "0.22352909360482634",
      "-0.16043375745419725",
      "0.37028518007251676",
      "1.971116728756669",
      "-0.009775152245713088",
      "-0.43037137378277235",
      "-0.034814204677593906",
      "-0.3400841648218681",
      "-2.2983194615431737",
      "0.2759310639242248",
      "0.7466625921533504",
      "-0.7890332111091647",
      "-2.6282031421659315",
      "1.0788587787276962",
      "-1.0645005450613474",
      "-1.2158624415387773",
      "-10.023210787238185",
      "-6.662243392872026",
      "4.828505893697759",
      "-0.7597947893734273",
      "3.1206785048451198",
      "-1.1798093821328348",
      "-1.2509389549751753",
      "1.5757287312071682",
      "0.3944184996531911",
      "-0.11409589667904131",
      "3.2827578009540903",
      "1.3146319276016254",
      "-2.697092085302983",
      "0.33025795809920827",
      "0.016917473233017757",
      "0.3704663543056324",
      "-0.03855552962502548",
      "-0.39047863923931175",
      "0.26772981254795586",
      "-0.7597947893759281",
      "0.5317136857310515",
      "4.834749439836157",
      "-2.6349291076695898",
      "0.6595844012205124",
      "-0.2400780373041309",
      "-0.38428800666733215",
      "3.519036709185885",
      "-0.1890009617129418",
      "-0.0342135726702168",
      "-0.28751515639723846",
      "-0.2399877304428846",
      "-1.1283122141826527",
      "1.5608969980943226",
      "0.06914710974873843",
      "0.3702851800593535",
      "-0.8779325306074683",
      "-3.2107650974647646",
      "1.6430996771148212",
      "1.6945215609175321",
      "0.3944184996407514",
      "-3.044114378724788",
      "2.6902372279157385",
      "0.22441253318416274",
      "-2.430100886273731",
      "-0.2875151564013373",
      "-1.424315878218684",
      "0.8486718837090413",
      "2.354747806769471",
      "-0.8266064126329054",
      "-0.42534874624889574",
      "0.7067053741208538",
      "-1.8331781759210977",
      "0.1151036773716739",
      "0.8515464536926138",
      "-0.9023330660203268",
      "-2.482190485210895",
      "0.8002097920542762",
      "1.9711167287666533",
      "-0.49389093580167465",
      "0.16420155567930153",
      "-1.181794015076964",
      "-2.1201578988903136",
      "-0.00977515226644674",
      "-0.24824577247522317",
      "-0.061259696398655354",
      "2.2709153218476974",
      "0.2235290936185479",
      "-0.43037137375424916",
      "-0.05984276664833117",
      "-0.6827052578083133",
      "-0.3827970401477269",
      "-0.16043375744445681",
      "-0.034814204683667395",
      "2.6633903903902985",
      "-0.003814418693761452",
      "-0.009963085177588675",
      "0.7466625921681752",
      "2.6633903902685514",
      "17.70018469401874",
      "0.9156144919286411",
      "-1.4610023475912464",
      "0.3704663542736435",
      "-0.0038144186940476943",
      "0.9156144919741823",
      "-2.4164929350820405",
      "-0.9808563843809924",
      "-0.8779325306015898",
      "-0.009963085186188084",
      "-1.461002347573819",
      "-0.9808563844085565",
      "0.43353096898820875",
      "0.69712089367807",
      "-19.973977122045724",
      "-1.2158624415597112",
      "30.215646657389733",
      "11.071200462945443",
      "2.5271936031727837",
      "-8.709629165487298",
      "0.53171368572577",
      "-10.240986802407761",
      "-6.935252837941788",
      "0.9946250624436586",
      "-3.989479295205888",
      "-3.044114378752277",
      "-3.9726066871849355",
      "-6.006454292470652",
      "-3.3657983216984295",
      "6.441702946485803",
      "-1.7180474468345077",
      "3.12067850484586",
      "-10.240986802407647",
      "-3.9711307366818667",
      "1.0693310493945454",
      "1.6577268962099982",
      "-0.38428800668397833",
      "-7.560268701828498",
      "3.8937176492503762",
      "-0.1693918259687986",
      "-1.618794792716491",
      "-1.4243158781948726",
      "5.233287699496007",
      "-0.13627271190538492",
      "-1.9089411432571124",
      "-0.971362307462208",
      "-0.11409589668528307",
      "-3.972606687141438",
      "4.9552644218438475",
      "-6.373254745672919",
      "-0.39260604960076306",
      "-0.2399877304005718",
      "5.233287699490293",
      "2.6121707006693744",
      "1.0044303219496677",
      "-0.38268676316070727",
      "0.7067053741613334",
      "0.2439843207416016",
      "-2.9312803202093",
      "-0.33375607132042506",
      "-1.2332742989536258",
      "-0.7890332110741755",
      "-10.023210787260638",
      "-1.1798093821620166",
      "3.2827578009429197",
      "-0.3400841647940359",
      "-2.6282031422160164",
      "-6.6622433928618205",
      "-1.2509389549976278",
      "1.3146319275918996",
      "-2.298319461536388",
      "1.0788587787490522",
      "4.828505893715173",
      "1.5757287312093649",
      "-2.697092085332427",
      "11.071200462936233",
      "-6.935252837951784",
      "-6.006454292460808",
      "-0.03855552955246472",
      "0.6971208936243626",
      "2.5271936031398954",
      "0.9946250624461497",
      "-3.3657983217127154",
      "-3.2107650974525437",
      "-19.973977122015437",
      "-8.709629165486632",
      "-3.9894792952151628",
      "6.441702946472342",
      "4.082448468719065",
      "-45.68539326665724",
      "4.834749439839179",
      "-3.971130736686983",
      "4.082448468716549",
      "29.894909313766128",
      "3.967344773102531",
      "2.6902372279000675",
      "4.9552644218498525",
      "-45.68539326666805",
      "3.967344773105916",
      "20.130483323761684",
      "-6.259286282621139",
      "3.519036709247591",
      "3.89371764921503",
      "-13.451559672841993",
      "-0.41305376498006313",
      "-0.17350969011664655",
      "0.8486718837472229",
      "2.6121707007177415",
      "4.9726989466877765",
      "-7.096458672145023",
      "1.5374808332863408",
      "-1.1283122142212858",
      "-0.13627271189531112",
      "4.9726989466534715",
      "-13.09689919743446",
      "4.333031891214255",
      "-1.8331781759546237",
      "-2.931280320192891",
      "7.580726347431183",
      "2.763652999780239",
      "-9.155662390603277",
      "-0.39047863921329656",
      "-2.634929107657867",
      "-0.18900096167550598",
      "1.5608969981261192",
      "0.3302579581146994",
      "0.267729812580976",
      "0.6595844011959312",
      "-0.03421357264325553",
      "0.06914710974723172",
      "1.0693310494048913",
      "-0.16939182599776045",
      "-1.9089411432670211",
      "1.6430996771299786",
      "-1.718047446830231",
      "1.6577268962011638",
      "-1.6187947927248365",
      "-0.9713623074662441",
      "-0.41305376499408974",
      "-7.09645867209529",
      "0.22441253317484022",
      "-6.373254745690067",
      "-6.259286282646145",
      "-0.17350969011705675",
      "1.5374808332879708",
      "-0.2120693881657937",
      "2.3547478068007988",
      "1.004430321961687",
      "-13.096899197457505",
      "-0.21206938816812718",
      "4.406293848616002",
      "0.11510367737175659",
      "-0.33375607130667917",
      "2.763652999768295",
      "3.367558298493992",
      "-1.4415494834471954",
      "1.6945215608961919",
      "-2.4301008862638707",
      "-0.8266064126262819",
      "0.8515464536887717",
      "-0.3926060496345616",
      "-0.3826867631730584",
      "-1.2332742989596226",
      "4.3330318912417365",
      "-9.155662390639176",
      "-1.4415494834232914",
      "0.03458167293845537",
      "0.37656025068982435",
      "-0.08476236107911726",
      "-0.3291884670981754",
      "-0.03458167293701106",
      "8.592743919279115e-13",
      "0.3102768480001924",
      "0.15722863033436535",
      "-0.35187848396405613",
      "-0.37656025069056975",
      "-0.3102768480446476",
      "-4.934787266791303e-12",
      "-0.005315681529933505",
      "0.3846326698006913",
      "0.08476236107885494",
      "-0.15722863033237314",
      "0.005315681556295147",
      "-3.707568119878398e-12",
      "0.2806566598627457",
      "0.3291884670848354",
      "0.3518784839723249",
      "-0.3846326697965481",
      "-0.28065665985242055",
      "2.070504397785429e-12",
      "0.10881076865746073",
      "0.3466257248231045",
      "0.19499000222214405",
      "-0.23617898022438832",
      "1.325985287778806",
      "-1.1710053314228561",
      "0.6874696830296635",
      "0.31970814480019466",
      "0.0076989507574785915",
      "-4.513089500534362",
      "4.950587143069352",
      "-0.4666547210249091",
      "-0.1264890801068851",
      "0.05643309929166322",
      "-0.7229400278497305",
      "-0.3298247979944034",
      "-0.24046105639000823",
      "0.2360500401888298",
      "0.23822535801818454",
      "2.250254658650582",
      "-0.8248035032499043",
      "0.49690464842542276",
      "-0.12973416122395853",
      "0.401036110594691",
      "-1.9609143041924542",
      "0.007698950744371278",
      "-1.027471154123669",
      "3.1991917772140708",
      "-2.356402618154787",
      "-0.19912992879079744",
      "-0.6336305128232085",
      "6.303666189778333",
      "-11.054312768289085",
      "-3.2688598080437745",
      "7.709932402846109",
      "1.1853838651540087",
      "0.10222081032023782",
      "1.9712892387386944",
      "-6.338008258962212",
      "1.1348861182327223",
      "0.22691452963937458",
      "-2.336090692756361",
      "1.2621938996924933",
      "0.6737609558382547",
      "-1.6165691408154659",
      "0.33237875304449577",
      "0.0564330992923217",
      "-0.5134219428166599",
      "-0.2283901371441379",
      "0.11173530911594412",
      "-0.8876524763771977",
      "1.185383865144195",
      "0.6513778373916019",
      "-1.7292001246811715",
      "-1.7540153126534306",
      "0.22475109407182473",
      "-0.10916253075739846",
      "-1.6815798332711693",
      "-0.0837296390115757",
      "-0.6629262035473706",
      "1.032395680890638",
      "-0.8227242057139913",
      "-1.484673384137915",
      "3.0486339988663795",
      "2.2092352906336328",
      "-0.14582162252598277",
      "0.2382253580163314",
      "-0.2523220526433275",
      "2.507877326952163",
      "1.1111971197374764",
      "-1.0525900727528874",
      "0.22691452964480618",
      "0.40797694941080054",
      "0.015668048612129927",
      "-3.242897682919222",
      "-1.3206470255066542",
      "-0.8227242057189458",
      "-1.693499823527468",
      "-0.9093963925566986",
      "2.045337480399324",
      "0.4692546223677336",
      "-0.23418490110957038",
      "0.1320729104630043",
      "-1.262907106422892",
      "-0.03025525645590429",
      "0.7254540814345966",
      "-1.3259852877701737",
      "4.513089500615125",
      "0.7229400278732183",
      "-2.250254658669711",
      "-0.10881076863960508",
      "1.1710053314004274",
      "-4.950587143060906",
      "0.3298247979683964",
      "0.8248035032552304",
      "-0.3466257248192337",
      "-0.6874696830019388",
      "0.4666547210215409",
      "0.24046105638725776",
      "-0.4969046484409619",
      "-0.1949900022098675",
      "-0.31970814476781206",
      "0.12648908007756302",
      "-0.23605004018082723",
      "0.12973416123877543",
      "-8.799776561010262",
      "-5.189162812509189",
      "6.159496939506168",
      "-1.0274711541558907",
      "8.799776561066416",
      "1.9389851914953143e-12",
      "-4.27165666330271",
      "-0.6277442191014737",
      "-0.5134219428114372",
      "5.18916281255019",
      "4.27165666335107",
      "-4.545989777418748e-12",
      "-1.0858214648805093",
      "-0.252322052659622",
      "-6.159496939508035",
      "0.6277442190989865",
      "1.0858214649050002",
      "-4.297003027602415e-12",
      "-13.173932349039605",
      "-2.2812474133788005",
      "6.303666189776805",
      "16.78791413977189",
      "4.382523636261223",
      "7.797319903770383",
      "-8.333991594843496",
      "0.6513778374517948",
      "9.061094163772562",
      "-10.542527515621392",
      "-2.8627964092412905",
      "-0.3420917252275661",
      "0.4079769494275444",
      "-2.3447377343593927",
      "9.088616159951542",
      "-1.7288714574230666",
      "-0.5601891699148862",
      "-3.680790431204256",
      "0.10222081032085298",
      "9.061094163806251",
      "11.742084896618538",
      "-0.7060650885513208",
      "-0.14732739082366827",
      "-1.6815798332356888",
      "1.342939242927172",
      "4.345085072324339",
      "2.1065475138474365",
      "-3.5287369675003495",
      "-1.6934998236376704",
      "-4.026233445158173",
      "-5.582773813328064",
      "-1.5649722134858648",
      "2.108500883857948",
      "-2.336090692744794",
      "-2.3447377343678206",
      "-7.893965650308752",
      "-8.792746681369433",
      "2.8670774879223475",
      "-1.4846733841424073",
      "-4.026233445113914",
      "9.135808324854523",
      "2.8663230980919034",
      "-0.476204472187414",
      "0.1320729104367559",
      "-0.9724191054497028",
      "-4.258371856103177",
      "0.8796621026017346",
      "0.6717527132661454",
      "-3.199191777172713",
      "11.054312768304396",
      "-1.9712892387559542",
      "-1.2621938997100426",
      "-0.4010361106146264",
      "2.356402618171483",
      "3.2688598080467974",
      "6.338008258981909",
      "-0.6737609558654601",
      "1.9609143041941302",
      "0.199129928813413",
      "-7.709932402827237",
      "-1.1348861182760317",
      "1.6165691408311285",
      "-4.382523636260561",
      "10.542527515617627",
      "-9.088616159951123",
      "-0.22839013714533996",
      "13.173932349081168",
      "-7.797319903786266",
      "2.8627964092412297",
      "1.7288714573759763",
      "2.5078773268527783",
      "2.2812474133831695",
      "8.333991594883612",
      "0.3420917252609058",
      "0.5601891699426015",
      "-16.865457304784904",
      "-31.097341243875448",
      "-1.7292001246904534",
      "11.742084896652988",
      "16.865457304779355",
      "2.3562322063226584e-12",
      "-7.527338333314823",
      "0.015668048611772095",
      "-7.893965650311885",
      "31.097341243881417",
      "7.527338333318438",
      "8.461863581462685e-13",
      "-8.381165784994801",
      "-0.08372963898672302",
      "4.34508507234555",
      "-7.2586210445613215",
      "7.575704841052004",
      "-3.1213610122096895",
      "-0.9093963925720567",
      "9.135808324888721",
      "-3.0926643641712164",
      "0.805458875768137",
      "-2.198791132168939",
      "3.0486339988542204",
      "-5.582773813280392",
      "-3.092664364190295",
      "2.7061390407761903",
      "3.422592085593828",
      "-1.2629071063933954",
      "-4.258371856171332",
      "-12.816613779266493",
      "1.3619967790784435",
      "5.7595946622766006",
      "-0.11173530913777738",
      "1.7540153126466944",
      "0.6629262035583539",
      "-2.2092352906329173",
      "-0.3323787530440748",
      "0.8876524763927622",
      "-0.2247510940853256",
      "-1.0323956808827774",
      "0.14582162251899275",
      "0.7060650886065576",
      "-2.106547513809622",
      "1.5649722135272504",
      "1.111197119749285",
      "3.680790431256854",
      "0.14732739077108906",
      "3.5287369674904627",
      "-2.108500883918544",
      "-7.575704841038154",
      "-0.8054588757377563",
      "-3.2428976829178664",
      "-8.792746681311925",
      "8.381165784989548",
      "3.121361012176799",
      "2.1987911321753315",
      "-0.15828053710765744",
      "2.0453374803971482",
      "2.8663230980695373",
      "2.7061390407947576",
      "0.15828053709532133",
      "3.916504916778662e-12",
      "-0.030255256459250972",
      "0.879662102641301",
      "1.3619967790542902",
      "-0.7505451607544903",
      "-0.24882457905554",
      "1.0525900727052517",
      "1.3206470255107898",
      "-0.46925462234672544",
      "-0.7254540814329713",
      "-2.8670774878870304",
      "0.4762044721615194",
      "-0.6717527132459643",
      "-3.4225920856071435",
      "-5.759594662263069",
      "0.24882457904451485"
    ],
    [
      "0.3581411945899526",
      "1.227453110336473",
      "10.3542658380474",
      "2.9562594911890545",
      "2.6543680318494234",
      "1.2274531103361919",
      "7.223972256814244",
      "62.32867439019392",
      "12.078086695498397",
      "13.390961044314874",
      "10.35426583804746",
      "62.32867439019374",
      "217.17507377520784",
      "27.03889998230868",
      "30.546061207836157",
      "2.956259491189085",
      "12.078086695497415",
      "27.0388999823085",
      "18.468152034066833",
      "8.402753670000985",
      "2.654368031849625",
      "13.390961044313354",
      "30.546061207835926",
      "8.402753670001342",
      "6.538146249390234",
      "0.0848547150631077",
      "-0.028470739264568543",
      "-0.2984299685011864",
      "0.13139390423263864",
      "0.08485471506324024",
      "-0.425935839572237",
      "-0.5437666153457751",
      "0.06905214038257698",
      "-0.1848603946965229",
      "-0.028470739265173805",
      "-0.5437666153456806",
      "-3.9677404166602086",
      "0.1920643110645345",
      "0.08503553161065473",
      "-0.29842996850114584",
      "0.06905214038172461",
      "0.1920643110647723",
      "-0.2577153137071708",
      "-0.24390621805615204",
      "0.13139390423279732",
      "-0.18486039469743298",
      "0.08503553161076519",
      "-0.24390621805584703",
      "0.11337474605321606",
      "-0.5714133265193727",
      "-0.4827086827857266",
      "0.3139150066715462",
      "-0.22850410269731794",
      "-0.7283211385649492",
      "-0.3109369483914879",
      "-0.10055458159086789",
      "-0.6438069216280987",
      "0.1827535454096844",
      "-2.8179537208249217",
      "0.5078004903523838",
      "1.7989654096133636",
      "-1.3432523859636158",
      "-0.2510646891997518",
      "0.8383119494410842",
      "-1.0273417234463817",
      "0.6481021506375964",
      "-0.6894074252211706",
      "0.3449335284685112",
      "1.98110583592572",
      "-0.3481541811783272",
      "-0.32325120170236255",
      "0.2935088497863206",
      "-0.558098080231704",
      "-2.800587778213679",
      "0.1827535454094357",
      "1.1725728116549363",
      "-4.437706461020901",
      "-2.0872640651641334",
      "2.660510890986116",
      "-0.6090357079547729",
      "-2.149370607827003",
      "-9.164055419100064",
      "-5.944475915312862",
      "5.31563046583193",
      "-0.7439182137409459",
      "3.7286931773449594",
      "-0.9263156728354822",
      "-0.8006483988775971",
      "0.8379861524890075",
      "0.32880187253743104",
      "-0.3171822468340426",
      "2.2092295827846273",
      "0.7608819182953958",
      "-3.326695849866328",
      "0.36626212016298515",
      "-0.25106468919962066",
      "0.2368290834495964",
      "-0.7182417139980377",
      "-0.5775792035002113",
      "0.3728138161032534",
      "-0.7439182137408784",
      "0.6325051155577334",
      "3.9954675444281125",
      "-3.2174273041411308",
      "1.682822207978263",
      "-0.263926839426501",
      "-0.6912296546444971",
      "2.9392325566555884",
      "-0.42805272929678373",
      "0.2133749156179054",
      "-0.282039708602463",
      "-0.20748774831807248",
      "-0.7702453807059363",
      "2.0603727226864454",
      "-0.3055836562260075",
      "0.344933528468342",
      "-0.8788300522530953",
      "-1.6544838529311579",
      "1.6304014373582052",
      "1.0466610355787118",
      "0.32880187253722615",
      "-3.4310445220897803",
      "4.31970711436785",
      "0.6273199837178697",
      "-2.0257493882163122",
      "-0.28203970860248473",
      "-1.7691405805864477",
      "0.49366702308340044",
      "2.176759142081025",
      "-0.3634148760409367",
      "-0.386480565504672",
      "0.9962430768511679",
      "-2.8466652636740855",
      "0.11481043364071317",
      "1.1992723296329098",
      "-0.7283211385649639",
      "-2.8179537208244456",
      "0.8383119494424939",
      "1.9811058359258484",
      "-0.5714133265197349",
      "-0.3109369483913006",
      "0.5078004903525901",
      "-1.0273417234459088",
      "-0.34815418117785846",
      "-0.48270868278525436",
      "-0.10055458158998987",
      "1.7989654096132623",
      "0.6481021506369843",
      "-0.32325120170254973",
      "0.3139150066710415",
      "-0.6438069216281872",
      "-1.3432523859633705",
      "-0.6894074252215383",
      "0.2935088497867804",
      "2.820118976816708",
      "0.08701662533687604",
      "0.5496837287708629",
      "1.172572811654376",
      "2.8201189768183266",
      "15.234143722424967",
      "-0.8426929470033075",
      "-2.597482269218344",
      "0.2368290834491364",
      "0.0870166253355545",
      "-0.8426929470032857",
      "-1.6975777219116475",
      "-1.0725405996988167",
      "-0.8788300522533945",
      "0.5496837287707566",
      "-2.5974822692183412",
      "-1.0725405996988087",
      "0.5586909938010617",
      "1.847102627753319",
      "-19.721373191868587",
      "-2.1493706078278443",
      "27.513340551082887",
      "13.351651431846884",
      "1.2173665233805655",
      "-9.837099125893769",
      "0.6325051155563853",
      "-10.565320697089433",
      "-2.2773290975663896",
      "1.9005299662189388",
      "-4.343705076913669",
      "-3.431044522089225",
      "-4.545011561637584",
      "-6.501734652033315",
      "-5.20312327419747",
      "6.09976766558781",
      "-1.548246783388369",
      "3.7286931773453618",
      "-10.56532069708832",
      "-5.5107829247172955",
      "-0.19850375914788704",
      "2.270911269534068",
      "-0.6912296546433908",
      "-7.441475056426178",
      "2.591934038467252",
      "-0.40475214220807926",
      "-1.5831929303684331",
      "-1.7691405805867544",
      "5.1402424645304015",
      "-0.10801321727185104",
      "-1.3692166052335055",
      "-1.154245815541399",
      "-0.31718224683431634",
      "-4.545011561638602",
      "5.152175855578474",
      "-4.219476641283564",
      "0.3652991534255105",
      "-0.20748774831815323",
      "5.140242464529673",
      "1.784318956495164",
      "0.6514200118502503",
      "-0.6316231305123037",
      "0.9962430768517702",
      "0.5365332113003174",
      "-2.8480696058994317",
      "-0.4966575980175514",
      "-1.3884898556703065",
      "-4.437706461020943",
      "-9.16405541909987",
      "-0.9263156728352995",
      "2.2092295827844373",
      "-0.5580980802317439",
      "-2.087264065163993",
      "-5.9444759153130375",
      "-0.8006483988778986",
      "0.7608819182953277",
      "-2.800587778214003",
      "2.660510890986132",
      "5.3156304658319",
      "0.8379861524890396",
      "-3.326695849865927",
      "13.351651431847403",
      "-2.2773290975662595",
      "-6.501734652033976",
      "-0.7182417139976267",
      "1.8471026277537002",
      "1.2173665233806876",
      "1.9005299662181734",
      "-5.2031232741979165",
      "-1.6544838529320827",
      "-19.721373191871166",
      "-9.837099125894348",
      "-4.343705076914001",
      "6.099767665588195",
      "3.931479420708014",
      "-46.283410707970866",
      "3.9954675444280907",
      "-5.510782924717854",
      "3.9314794207079893",
      "37.59970616447081",
      "3.320024493908841",
      "4.319707114367398",
      "5.152175855578524",
      "-46.283410707971264",
      "3.320024493908919",
      "20.074607282127026",
      "-5.131172731663013",
      "2.939232556655455",
      "2.5919340384664054",
      "-7.738058590668721",
      "-0.15826878354685792",
      "-0.19016529886121888",
      "0.4936670230831292",
      "1.7843189564953996",
      "4.543988632897296",
      "-6.473746062109964",
      "1.3043241088637845",
      "-0.7702453807055686",
      "-0.10801321727161328",
      "4.543988632897746",
      "-13.513064901608285",
      "3.9519052333268285",
      "-2.8466652636742245",
      "-2.8480696059002306",
      "8.702726604995972",
      "2.430855441780711",
      "-9.090843151174093",
      "-0.5775792034994518",
      "-3.217427304141201",
      "-0.4280527292967967",
      "2.060372722686741",
      "0.3662621201630867",
      "0.3728138161039033",
      "1.6828222079786281",
      "0.2133749156175548",
      "-0.3055836562257209",
      "-0.198503759147732",
      "-0.40475214220779243",
      "-1.3692166052331523",
      "1.6304014373589908",
      "-1.548246783386591",
      "2.270911269533933",
      "-1.5831929303690797",
      "-1.1542458155414697",
      "-0.15826878354664342",
      "-6.473746062110437",
      "0.6273199837176728",
      "-4.219476641283796",
      "-5.131172731662867",
      "-0.19016529886153774",
      "1.3043241088642046",
      "0.13619341647385302",
      "2.1767591420810684",
      "0.6514200118496295",
      "-13.513064901608011",
      "0.13619341647382682",
      "4.5494227384458465",
      "0.11481043364010529",
      "-0.49665759801811127",
      "2.4308554417804102",
      "2.6027357680859793",
      "-1.022232914108853",
      "1.0466610355782346",
      "-2.025749388216566",
      "-0.3634148760402224",
      "1.199272329632565",
      "0.3652991534255389",
      "-0.6316231305122502",
      "-1.3884898556696115",
      "3.9519052333270435",
      "-9.090843151174367",
      "-1.0222329141090893",
      "0.08269084547993603",
      "0.33368763138530155",
      "-0.02198949576624578",
      "-0.3785331428706244",
      "-0.08269084547985094",
      "3.034387423895197e-14",
      "-0.1108419690616894",
      "0.3483479120459697",
      "-0.4726220344071476",
      "-0.3336876313851933",
      "0.11084196906194282",
      "3.605149813878377e-13",
      "0.4361311196194227",
      "0.3792853674854715",
      "0.02198949576631706",
      "-0.34834791204661375",
      "-0.4361311196191293",
      "3.742069550292328e-14",
      "0.039451693381032694",
      "0.37853314287060336",
      "0.4726220344068764",
      "-0.3792853674853703",
      "-0.039451693381155326",
      "-1.213549967177925e-13",
      "0.2227490365882258",
      "0.24739596013275858",
      "0.15104449776352358",
      "-0.26817485017755305",
      "0.7552730119303226",
      "-0.8038179406706472",
      "0.5139692135132011",
      "0.3482559318878585",
      "0.3559864305395933",
      "-3.7151194934740053",
      "1.6637470526224596",
      "-1.2497609646658043",
      "-0.05573634079215968",
      "0.19648053202147167",
      "-0.7998655830493702",
      "-0.5558544446123433",
      "-0.2914696367500098",
      "0.3784220985482009",
      "0.14361697091310743",
      "2.1872020421179816",
      "-0.14042044875893936",
      "0.5526316280224007",
      "-0.16071405512407305",
      "0.17936856816718125",
      "-1.5377691302287555",
      "0.3559864305393255",
      "-1.6988534649425386",
      "4.7109874573854045",
      "-1.4314084346074558",
      "0.8486794482198212",
      "-1.3803291045603736",
      "5.365271896544676",
      "-6.93273214236534",
      "-2.3526181785154328",
      "6.4464014466315005",
      "1.176217482599626",
      "-1.1135752366464322",
      "1.8751913914549536",
      "-4.521510973802429",
      "0.7136374858648599",
      "-0.13223819639110207",
      "-2.3254631545659397",
      "-1.1603959581996446",
      "-1.1582132379342223",
      "-0.6426557178007469",
      "0.5054379589569488",
      "0.19648053202124222",
      "-0.7354976198600743",
      "-0.07677472840850467",
      "-0.2228282988998417",
      "-0.8450756128413336",
      "1.1762174825999288",
      "1.5995447579007407",
      "-0.44698947342577483",
      "-2.4486466960174385",
      "0.7844247219478944",
      "-0.09240543821519719",
      "-1.6378935377522068",
      "-0.02218654182194682",
      "-0.20903015868835553",
      "1.070538810279847",
      "-0.923480873654901",
      "-2.4392444874699026",
      "2.194608794051775",
      "2.6602192949053816",
      "0.0419084519642103",
      "0.14361697091338396",
      "0.7778968424366747",
      "2.015849021765982",
      "0.9889882566893577",
      "-1.3983640978167002",
      "-0.13223819639144316",
      "0.4397650080910925",
      "3.898726013058518",
      "-1.5393791407586908",
      "-2.670206889757727",
      "-0.923480873654913",
      "-1.1146213240619172",
      "0.4363020860238451",
      "2.0982580661797168",
      "0.024007520079859335",
      "-0.14534689683015783",
      "0.07533031841427586",
      "-1.7994244891498543",
      "-0.16477617375185363",
      "1.2082346344996189",
      "-0.7552730119297779",
      "3.7151194934778697",
      "0.7998655830487252",
      "-2.187202042118077",
      "-0.22274903658880293",
      "0.8038179406693903",
      "-1.6637470526216231",
      "0.5558544446121594",
      "0.14042044875890486",
      "-0.24739596013265058",
      "-0.5139692135114293",
      "1.2497609646659307",
      "0.2914696367495948",
      "-0.5526316280228567",
      "-0.15104449776390919",
      "-0.3482559318885404",
      "0.05573634079272169",
      "-0.3784220985480113",
      "0.1607140551237569",
      "-7.692685840009414",
      "-5.585986713661404",
      "5.515024828910278",
      "-1.6988534649431217",
      "7.692685840010912",
      "7.329386573511837e-13",
      "-3.5735879242914548",
      "0.032031254530805194",
      "-0.735497619860361",
      "5.585986713665438",
      "3.573587924292176",
      "-5.890414051505548e-13",
      "-0.9089451919691519",
      "0.777896842436523",
      "-5.515024828909954",
      "-0.03203125453056135",
      "0.9089451919704741",
      "-3.727984240698075e-13",
      "-12.85414448610682",
      "-3.008519701542073",
      "5.36527189654468",
      "18.38463115833962",
      "1.6352756788835996",
      "9.397603951521813",
      "-8.746869392482713",
      "1.599544757899891",
      "8.825815208150843",
      "-11.075387032627345",
      "-3.454985834755553",
      "0.005940947781724858",
      "0.43976500809263497",
      "-2.078889999648037",
      "3.492535542288476",
      "-4.032223976956998",
      "1.0339288116090684",
      "-3.6720883142047405",
      "-1.1135752366456084",
      "8.825815208150273",
      "15.488045562996316",
      "-0.5013303577494836",
      "-2.3145181436127413",
      "-1.6378935377524042",
      "0.2265901319280446",
      "3.6811003011576813",
      "2.5369899650629546",
      "-2.8218894880430314",
      "-1.1146213240627603",
      "-4.008992617962454",
      "-6.661926097077461",
      "-1.577414223746345",
      "2.5467538877917666",
      "-2.325463154565269",
      "-2.0788899996469645",
      "-3.161063817056596",
      "-6.116733626621309",
      "1.7743202371375002",
      "-2.4392444874695287",
      "-4.0089926179623365",
      "9.545145367941958",
      "3.502666383285926",
      "-0.5636732715262514",
      "0.07533031841450752",
      "-1.967180060240184",
      "-3.7505706932785134",
      "0.5063768459740178",
      "0.8183714730721361",
      "-4.710987457385572",
      "6.932732142365348",
      "-1.875191391454874",
      "1.1603959581998189",
      "-0.17936856816703362",
      "1.4314084346072704",
      "2.3526181785157876",
      "4.521510973802594",
      "1.1582132379344472",
      "1.537769130228727",
      "-0.8486794482197753",
      "-6.446401446631504",
      "-0.7136374858650739",
      "0.642655717801312",
      "-1.6352756788831126",
      "11.075387032626855",
      "-3.492535542288224",
      "-0.07677472840843744",
      "12.854144486107062",
      "-9.397603951522093",
      "3.4549858347550755",
      "4.0322239769580435",
      "2.0158490217662886",
      "3.0085197015438485",
      "8.746869392482855",
      "-0.00594094778293361",
      "-1.03392881160926",
      "-18.03473777150109",
      "-29.49713711119683",
      "-0.44698947342560624",
      "15.488045562995621",
      "18.034737771500996",
      "-4.3204696216192746e-13",
      "-6.038560709594667",
      "3.8987260130585923",
      "-3.1610638170565735",
      "29.497137111196206",
      "6.0385607095947265",
      "-4.93541057787323e-14",
      "-10.063294473410133",
      "-0.022186541822182878",
      "3.681100301158514",
      "-7.3682949254974375",
      "5.675639321518783",
      "-2.6040328411212323",
      "0.4363020860240337",
      "9.545145367942428",
      "-4.250252786103554",
      "0.9060240616023564",
      "-0.7760915802442784",
      "2.1946087940519017",
      "-6.661926097076943",
      "-4.250252786103828",
      "2.207697372565386",
      "2.5606242758146975",
      "-1.7994244891498608",
      "-3.750570693278727",
      "-10.432239282077026",
      "1.0634149803712996",
      "5.728686825112229",
      "0.22282829889995812",
      "2.4486466960175823",
      "0.2090301586882436",
      "-2.6602192949053696",
      "-0.5054379589572207",
      "0.8450756128414039",
      "-0.7844247219482563",
      "-1.0705388102797315",
      "-0.041908451963972554",
      "0.5013303577490212",
      "-2.5369899650638836",
      "1.5774142237457038",
      "0.9889882566889139",
      "3.6720883142051566",
      "2.3145181436125144",
      "2.8218894880424905",
      "-2.5467538877913647",
      "-5.67563932151888",
      "-0.9060240616022315",
      "-1.5393791407583808",
      "-6.116733626621271",
      "10.063294473410862",
      "2.604032841121327",
      "0.7760915802446341",
      "0.4043350854185826",
      "2.0982580661796364",
      "3.5026663832861034",
      "2.207697372565597",
      "-0.40433508541800306",
      "-2.4566828994944146e-13",
      "-0.16477617375195686",
      "0.5063768459729926",
      "1.0634149803721324",
      "-0.10323356115379043",
      "-0.13492010554332845",
      "1.3983640978161826",
      "2.670206889757993",
      "-0.024007520079971586",
      "-1.20823463449964",
      "-1.774320237137223",
      "0.5636732715258229",
      "-0.8183714730721747",
      "-2.5606242758147117",
      "-5.728686825112266",
      "0.13492010554384548"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.000959691106681507",
    "0.0009596911689039415",
    "0.000959707932857347",
    "0.0009597093277693264",
    "0.0009596945482371046",
    "0.0009597227287744328",
    "0.0009605649242790712",
    "0.0009596970009528619",
    "0.0009597183810195434",
    "0.0009597726461287",
    "0.000959694456285388",
    "0.0009597577966717603",
    "0.0009597035102761159",
    "0.0009597496574536973",
    "0.0009597662396595396",
    "0.0009597619542150886",
    "0.0009597123020788029",
    "0.0009597110878345875",
    "0.0009597587601763592",
    "0.0009597527877263899",
    "0.0009596910406417696",
    "0.0009597080361949921",
    "0.0009597094568747514",
    "0.0009596945996883312",
    "0.0009597225645108284",
    "0.0009607506169024075",
    "0.0009596968787199194",
    "0.0009597182137343943",
    "0.0009597731496477946",
    "0.0009596947939161681",
    "0.0009597593930096961",
    "0.0009597037767266109",
    "0.0009597516907730646",
    "0.000959761928838615",
    "0.0009597622436060272",
    "0.0009597127601190926",
    "0.0009597111372650751",
    "0.0009597592281996531",
    "0.0009597514483431044",
    "0.0009597428892842348",
    "0.0009597457983915902",
    "0.0009597150311364346",
    "0.0009597738152449871",
    "0.0009614924740550354",
    "0.0009597201517298312",
    "0.0009597645822515093",
    "0.0009598774406659704",
    "0.0009597148786217965",
    "0.0009598466886407772",
    "0.0009597337312105608",
    "0.0009598295568896576",
    "0.000959864061467181",
    "0.0009598551487655119",
    "0.0009597519836453482",
    "0.0009597494034832959",
    "0.0009598487709089983",
    "0.0009598360640403266",
    "0.0009597486966006051",
    "0.000959716738711173",
    "0.0009597781303551446",
    "0.0009614770788948536",
    "0.0009597221006467803",
    "0.0009597684710631036",
    "0.0009598853644783429",
    "0.0009597165483603038",
    "0.0009598537436489114",
    "0.0009597362227012249",
    "0.000959836090809918",
    "0.0009598735739789568",
    "0.0009598631674048126",
    "0.0009597552701165978",
    "0.0009597527340797049",
    "0.0009598561607260281",
    "0.0009598436491419223",
    "0.0009596985482257113",
    "0.0009597334632357262",
    "0.0009606397317066391",
    "0.0009597016382555228",
    "0.0009597275775066983",
    "0.0009597936803976852",
    "0.0009596984733048273",
    "0.0009597754506109503",
    "0.0009597095959978811",
    "0.0009597650017609031",
    "0.000959787097896808",
    "0.0009597806501022511",
    "0.0009597201654059346",
    "0.0009597186419212552",
    "0.0009597772060206715",
    "0.000959769630157734",
    "0.0009598169807320775",
    "0.0009633602936996751",
    "0.0009597403114482955",
    "0.000959804981024567",
    "0.0009599713783554382",
    "0.0009597337125711448",
    "0.0009599291143488604",
    "0.0009597609113021577",
    "0.0009599054283469593",
    "0.0009599393752830212",
    "0.0009599381310308763",
    "0.0009597879598137985",
    "0.0009597834592112255",
    "0.0009599280032162118",
    "0.0009599063827597441",
    "0.0009654111146424993",
    "0.0009610290835076867",
    "0.0009623730828507688",
    "0.0009641874832393554",
    "0.0009604876041324769",
    "0.000962979700966654",
    "0.000961020439276841",
    "0.0009624604990781335",
    "0.008203453580354866",
    "0.0009642853072407718",
    "0.0009614308183348047",
    "0.0009617074015965706",
    "0.0009641403186561806",
    "0.0009665051876910422",
    "0.0009597048582624762",
    "0.0009597341081006019",
    "0.00095980937447161",
    "0.0009597018212865243",
    "0.0009597900750843753",
    "0.0009597142254263357",
    "0.0009597789973178466",
    "0.0009597960099114851",
    "0.0009597944457147449",
    "0.0009597264406264864",
    "0.0009597243257937053",
    "0.0009597904163974854",
    "0.0009597801799313641",
    "0.0009597923016452033",
    "0.0009599430195278053",
    "0.0009597278264260667",
    "0.0009599036801197337",
    "0.0009597527594443679",
    "0.0009598807795688058",
    "0.0009599190959286798",
    "0.0009599131525576549",
    "0.0009597768773768242",
    "0.0009597728137879452",
    "0.0009599050341988008",
    "0.0009598851992225553",
    "0.000960273907339403",
    "0.0009597929435600753",
    "0.0009601846206464611",
    "0.000959849348177112",
    "0.000960134217114066",
    "0.0009602502950047238",
    "0.0009602136745026893",
    "0.000959904228004446",
    "0.0009598975717982832",
    "0.0009601934891003334",
    "0.0009601605542162654",
    "0.0009596979960218363",
    "0.0009597731928200419",
    "0.00095970920920883",
    "0.0009597622089278556",
    "0.0009597943944823951",
    "0.0009597802251288547",
    "0.0009597195086883837",
    "0.0009597185694826208",
    "0.0009597765161484084",
    "0.0009597716968237145",
    "0.0009600975074331567",
    "0.0009598215740276049",
    "0.0009600531175150304",
    "0.0009601936630387732",
    "0.0009601309876029029",
    "0.0009598670543320147",
    "0.0009598634210762299",
    "0.0009601137564461956",
    "0.0009600951865722776",
    "0.0009597255097155107",
    "0.0009598067387281522",
    "0.0009598427780019308",
    "0.0009598303638595003",
    "0.0009597412138958389",
    "0.0009597393723553612",
    "0.0009598247191755505",
    "0.0009598155443460875",
    "0.000960005892885051",
    "0.0009601681571528014",
    "0.0009600846367156864",
    "0.000959846131344839",
    "0.0009598437225088492",
    "0.0009600709775445869",
    "0.0009600582723924406",
    "0.0009600888915389928",
    "0.0009601768779623112",
    "0.0009599000939137001",
    "0.000959881573092904",
    "0.0009601622660989272",
    "0.0009600829138148251",
    "0.0009601525910297257",
    "0.0009598791251105831",
    "0.0009598720834212709",
    "0.0009601370346358683",
    "0.0009601023675965118",
    "0.0009597613220748061",
    "0.0009597590904158393",
    "0.0009598719252933209",
    "0.0009598606087549936",
    "0.0009597560155753467",
    "0.0009598658610118722",
    "0.0009598506229141929",
    "0.0009601191462219056",
    "0.0009600893582199836",
    "0.000960042554743899"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.07472543053364950468549859 +/- 9.39e-28]",
      "[0.3408729155984095339411032 +/- 4.95e-26]",
      "[0.3152881246886345179435707 +/- 9.52e-27]",
      "[0.1672679755926820986962524 +/- 9.86e-27]",
      "[0.04001846016824117378094280 +/- 4.46e-27]",
      "[0.01539047664459162658966940 +/- 7.63e-28]",
      "[1.562895016880396794383247 +/- 2.19e-25]",
      "[0.01663131114915776743964756 +/- 1.32e-27]",
      "[0.01500048485676480348359448 +/- 1.44e-27]",
      "[1.093998134980101572174802 +/- 3.90e-25]",
      "[0.1208220773096411722874803 +/- 3.52e-26]",
      "[0.1130843669672752470651018 +/- 1.49e-26]",
      "[0.009006887265593503723087289 +/- 1.03e-28]",
      "[0.01166121999089550039487550 +/- 3.75e-27]",
      "[0.006385523492658835764158532 +/- 3.40e-28]"
    ],
    [
      "[0.1203853062927572346089986 +/- 9.07e-27]",
      "[0.7783598323206370582541554 +/- 2.57e-26]",
      "[1.912078753887439655785133 +/- 4.29e-25]",
      "[0.9508414778894918785914571 +/- 3.69e-26]",
      "[0.3619300501660457342350472 +/- 2.97e-26]",
      "[0.1415430290631245642821018 +/- 1.88e-26]",
      "[3.050334625248311460974097 +/- 4.72e-25]",
      "[0.1942751985641995976347502 +/- 3.45e-26]",
      "[0.09956843971825912779245661 +/- 4.23e-27]",
      "[1.197424677988308631605181 +/- 2.88e-25]",
      "[0.5906825661929588152592900 +/- 1.09e-26]",
      "[0.3024681765947643806438610 +/- 4.55e-26]",
      "[0.05795679456029880676293704 +/- 3.63e-27]",
      "[0.02743918694847392119811657 +/- 3.41e-27]",
      "[0.008547585062988709725616177 +/- 4.52e-28]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.2245196660514921
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack12_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 12,
  "lambda_polygon": 6,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.633",
    "0.668"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "1.0000000000000009",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "1.5000000000000004",
    "0.4999999999999999",
    "0.4999999999999999",
    "-0.49999999999999994",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-0.49999999999999956",
    "0.5000000000000003",
    "0.5",
    "-0.5000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.0037600884681162515",
      "0.005049975865566394",
      "0.05148206455940989",
      "0.007970685828560626",
      "0.008355420116894973",
      "0.00019098321858862218",
      "-0.001433448787359042",
      "0.00015379485411867163",
      "0.0008200448519650966",
      "-0.0012355074624791041",
      "-0.00021606637380203",
      "0.0006127202350935967",
      "-0.005147453206252887",
      "-0.008325599828375668",
      "0.0013750955192529523",
      "-0.00017597708553890442",
      "-0.000800803072874522",
      "0.0006416597578396387",
      "0.000513913866145827",
      "-0.0019778298417181986",
      "0.0014309115246760285",
      "0.0006007954175074864",
      "-0.010212555959875537",
      "0.0018674027784161263",
      "-0.002926870340867915"
    ],
    [
      "0.0037637762642276696",
      "0.005150877419088966",
      "0.05420193478070528",
      "0.008655050161566952",
      "0.008458815183713223",
      "0.00022602060370993605",
      "-0.0016054940115788287",
      "0.00020571649840866717",
      "0.0008398384987509533",
      "-0.002646980583112378",
      "-7.000375349776566e-05",
      "0.0008873353157577015",
      "-0.005552264448620988",
      "-0.008654640231294603",
      "0.001454431445856094",
      "-0.00014628578806215708",
      "-0.0005671381054074628",
      "0.0006812847288411785",
      "0.0004978470766991537",
      "-0.0014068596561007654",
      "0.0017679080893069556",
      "0.000510882054953496",
      "-0.011657455351681112",
      "0.0013480744721129736",
      "-0.0031568033937276105"
    ],
    [
      "0.003961781170861802",
      "0.006745469754163397",
      "0.09584594938787122",
      "0.012098716517497946",
      "0.012632809380729996",
      "0.0003222953396918279",
      "-0.0020855633017965915",
      "0.0003874928231274146",
      "0.001500160133466289",
      "-0.003186558711913464",
      "-0.0004605801679493569",
      "0.001256945748796443",
      "-0.00880521308592118",
      "-0.011154815772338586",
      "0.002263179799648138",
      "-0.00030807674839518644",
      "-0.0007534286411838116",
      "0.0010535543040761637",
      "0.001009606611058055",
      "-0.005009696290093999",
      "0.003013061074926403",
      "0.0007630916740079027",
      "-0.019506351457296348",
      "0.0033297683878497682",
      "-0.004796623523085053"
    ],
    [
      "0.004173356023932794",
      "0.006934044531715726",
      "0.21297113417582345",
      "0.01889349352271847",
      "0.016816859819764152",
      "0.00062411702545861",
      "-0.006919479389836521",
      "0.0006370991427506959",
      "0.002411870302258849",
      "-0.006925663829900793",
      "-0.0005168840228511075",
      "0.0020508164774414696",
      "-0.023696150716273384",
      "-0.03301800535344706",
      "0.005161854803298255",
      "-0.0004588432179942103",
      "-0.0021499977603216514",
      "0.002291061557320788",
      "0.001278119111903764",
      "-0.007258773931802658",
      "0.004274228457285793",
      "0.0019174340740751939",
      "-0.043042714309583494",
      "0.0026578332645564792",
      "-0.009716989698527075"
    ],
    [
      "0.003722742700843626",
      "0.005130744997759254",
      "0.04418244166913755",
      "0.007514829475390423",
      "0.007802322060332451",
      "0.00015659438089825909",
      "-0.0009311431911969958",
      "0.00014125743637793167",
      "0.0006678145173561027",
      "-0.002998209884871925",
      "0.0004621142120850391",
      "0.0007108999541904913",
      "-0.0011061443919451201",
      "-0.005800269379004067",
      "0.0009182220528969874",
      "-6.594939963371105e-05",
      "-9.759473764783734e-05",
      "0.00044800827788778403",
      "0.00046261456650026534",
      "0.0011979748525591267",
      "0.0014593231859039639",
      "-4.6053715036502895e-05",
      "-0.009484427574292567",
      "-6.63750485822126e-05",
      "-0.002369257893605682"
    ],
    [
      "0.006622183991314667",
      "0.03473555983253717",
      "0.7212632758085797",
      "0.06387055742383098",
      "0.045191917328049884",
      "0.0003003908215003346",
      "-0.030012148162249716",
      "0.005897512581633796",
      "0.009820052101800406",
      "0.08913056741661562",
      "-0.03162806616056787",
      "-0.009946406401262434",
      "-0.17923270941285865",
      "-0.1357837149890125",
      "0.03178048357466941",
      "-0.008515422320135491",
      "-0.028071017346470648",
      "0.010713405100839995",
      "0.004777736625028964",
      "-0.08932213601975182",
      "0.019773661187836657",
      "0.02651752635550673",
      "-0.06991241282356744",
      "0.05470929581135866",
      "-0.029179340123167235"
    ],
    [
      "0.008419422341010202",
      "0.03405961919314676",
      "0.39518641974000257",
      "0.0430865067078751",
      "0.09843085573112138",
      "-0.005304934091264374",
      "0.010974163450672926",
      "0.00413254527095445",
      "0.012040364171053307",
      "-0.06298115709090295",
      "0.004663443868942897",
      "-0.02181441797019272",
      "0.04878850055352302",
      "-0.013945699143674776",
      "-0.004743394866360627",
      "-0.004471174376730374",
      "0.0006289543343135435",
      "-0.0017117416347887735",
      "0.016616770033965837",
      "0.04957527293588651",
      "0.02685502081517563",
      "-0.017215347359223393",
      "-0.09729348669743684",
      "0.04509121438749966",
      "0.004081769658122834"
    ],
    [
      "0.0038208441027984055",
      "0.0056921188881506705",
      "0.06277078505794256",
      "0.009274090062705685",
      "0.009793491954216702",
      "0.0002564466752450897",
      "-0.0017623003997764644",
      "0.00018184147547715396",
      "0.0010274067394461309",
      "-0.0033872371598128977",
      "0.0002052980940425761",
      "0.0009618107493520123",
      "-0.005168526043286585",
      "-0.010983641183313532",
      "0.0014482753956581687",
      "-0.0001673572544834441",
      "-0.0009044834660575835",
      "0.0007430413335951709",
      "0.000674643690387268",
      "-0.00010803048188566908",
      "0.0020596215660979612",
      "0.000428893439772748",
      "-0.013173853162566756",
      "0.0020412281228604605",
      "-0.0037062288487503935"
    ],
    [
      "0.0040359290145487794",
      "0.007621072862667296",
      "0.14009914859819148",
      "0.018605344754993185",
      "0.015308004998846233",
      "0.0004947365010153512",
      "-0.0034634678543803",
      "0.0005453199852995599",
      "0.0018843488230801772",
      "-0.008125689191916162",
      "0.00017089471044933198",
      "0.002390649439890809",
      "-0.014468050521663854",
      "-0.0184979242654325",
      "0.002823440585371557",
      "-0.0002609448252494673",
      "-0.0003948042769424762",
      "0.0015766331314719696",
      "0.0010821815282143436",
      "-0.0018354864122895633",
      "0.004719383448765112",
      "0.0005774749618134677",
      "-0.03368149570962285",
      "0.0036845436906358807",
      "-0.008366674576311699"
    ],
    [
      "0.005242796660552045",
      "0.012095323150108793",
      "0.1953337947001295",
      "0.019048119166317698",
      "0.03803247779640409",
      "0.0010179264615770023",
      "-0.008525766325963946",
      "0.00040891103797613155",
      "0.005729431778699058",
      "-0.0034428199976984956",
      "0.0005561399050863064",
      "0.0008705567067665744",
      "-0.01305388919849961",
      "-0.05521210515916307",
      "0.007930914438561408",
      "-0.0013337301313967776",
      "-0.007273556109043101",
      "0.0032349013217972235",
      "0.0046194527424113785",
      "0.0003299291820480644",
      "0.005818993351615589",
      "0.004202530318271182",
      "-0.03357541645644995",
      "0.004473873010056792",
      "-0.013937736189412181"
    ],
    [
      "0.0037162239513652525",
      "0.004951613789223514",
      "0.04076183928871489",
      "0.007004670877073714",
      "0.007641871706166418",
      "0.00011628502918446236",
      "-0.000779905788458706",
      "0.00011223503567008502",
      "0.0006389039503669055",
      "-0.0015875873834247578",
      "0.0003655671932376598",
      "0.00044943618530915376",
      "-0.0010115684185402253",
      "-0.00526666185279218",
      "0.0008759853578209389",
      "-8.328034846533162e-05",
      "-0.0002484066032143822",
      "0.00041054551532409525",
      "0.0004627950928152253",
      "0.0005303263270784691",
      "0.0011075637742513744",
      "-1.6572343535983718e-05",
      "-0.008172146444801139",
      "0.0003026745190764567",
      "-0.0021548793408640906"
    ],
    [
      "0.004341228258106015",
      "0.008364562207013617",
      "0.15552682176635577",
      "0.02052246244770021",
      "0.023890177038541495",
      "0.0008810738172791484",
      "-0.005725809878881827",
      "0.0001544952741462159",
      "0.003307902223597858",
      "-0.0105964441144022",
      "0.0015274677009705102",
      "0.004307325970667767",
      "-0.008602083632985183",
      "-0.03628890720458414",
      "0.00529022928882503",
      "-6.659640422072213e-05",
      "-0.0023801951126228445",
      "0.0026937891687376127",
      "0.0019658641166152764",
      "0.0018229659065962084",
      "0.005689456604281107",
      "0.0005503771192377373",
      "-0.04066960466909217",
      "0.000515940125863193",
      "-0.013836015521126222"
    ],
    [
      "0.003827121399672149",
      "0.005690322574680275",
      "0.04530302103646768",
      "0.008022099189713087",
      "0.00961388404233936",
      "0.00013350484826564344",
      "-0.000939955091400251",
      "0.00022522524165411096",
      "0.0009630913886824549",
      "-0.0021493985511421257",
      "0.0001747433424583756",
      "0.0004307931889045915",
      "-0.0015103223076068817",
      "-0.006660168734344448",
      "0.001257819817255182",
      "-0.0001943887941135933",
      "-0.00045674452140197615",
      "0.0005243855773057167",
      "0.000763003314928642",
      "-0.00013061055091784823",
      "0.0017559916940994064",
      "0.0001462584734255103",
      "-0.009535820068885544",
      "0.0009541901937317152",
      "-0.002468922161393366"
    ],
    [
      "0.004407395100485393",
      "0.01064532545300346",
      "0.13600159898906847",
      "0.014467302796758631",
      "0.021060559281550536",
      "0.00028650315947834054",
      "-0.0011908198528118481",
      "0.00030041047503214576",
      "0.002557971146067543",
      "-0.0004053536054047689",
      "0.0014304748831163424",
      "-0.0009630863489603211",
      "-0.002168333426681318",
      "-0.02148242874903349",
      "0.0007202018361175533",
      "-0.0009843897696793513",
      "-0.003915856093927564",
      "0.0007558449469113108",
      "0.0025100509935814977",
      "-0.00046738009342629485",
      "0.003827585252021522",
      "0.0008723417985487976",
      "-0.02304358827803063",
      "0.012539167985016338",
      "-0.005608192150039142"
    ],
    [
      "0.0675601365240906",
      "2.365976025405735",
      "2.5689923660499594",
      "0.2586332641156142",
      "0.09631137212293629",
      "-0.3782868839250552",
      "0.30826366567318186",
      "-0.09557018146711978",
      "-0.05243452805092686",
      "-1.7253680084999892",
      "0.6441202019020872",
      "0.35226498273162477",
      "-0.23770510013168297",
      "-0.34498580055146805",
      "0.0859561750914907",
      "0.04608416708693413",
      "0.23070573118388166",
      "0.0650625140242693",
      "0.00018636336547835482",
      "-1.6795456221838483",
      "-0.30666798038763887",
      "0.07492787067687841",
      "0.6833200504655143",
      "0.21456751776280913",
      "0.07281839802496143"
    ],
    [
      "0.004687871217122927",
      "0.011262092271833802",
      "0.09186443255638747",
      "0.014495138205823418",
      "0.025641284651036655",
      "0.00020363173160663973",
      "-0.0006821045556906114",
      "0.0008256861276271018",
      "0.0034464226263003425",
      "-0.002126826594436251",
      "0.0005204264941578173",
      "-0.00040525663071890484",
      "-0.0007595063747770169",
      "-0.01764630408777201",
      "0.0029781335009000935",
      "-0.0009394502388625331",
      "-0.003660796384156157",
      "0.0010262267656084186",
      "0.003234321179717049",
      "-3.961256114352077e-05",
      "0.005065760576582626",
      "0.000554024387150749",
      "-0.014955033596905174",
      "0.011843355785832482",
      "-0.004721729529971465"
    ],
    [
      "0.0039048811389818024",
      "0.006616769824038128",
      "0.0712463727623721",
      "0.010056121580373462",
      "0.011610026886784464",
      "0.00016994585643883734",
      "-0.0011446133745360062",
      "0.0003955658840922338",
      "0.0012531052080526342",
      "-0.0023707868922001997",
      "0.0008001436426521642",
      "0.0006570859658440551",
      "-0.0003983067662234574",
      "-0.004781879975534954",
      "0.002153115223529165",
      "-0.00015746671192251504",
      "0.0006366391452720587",
      "0.0007333305324762388",
      "0.0009615296784624713",
      "0.0012924930186144084",
      "0.0019595002521007876",
      "-0.00031597517405998563",
      "-0.013766090022749618",
      "-0.0026050974339768555",
      "-0.003386054928230073"
    ],
    [
      "0.003886286251904792",
      "0.00678835586544913",
      "0.07508926041499234",
      "0.010597690810967366",
      "0.011697480370126764",
      "0.000323077348370465",
      "-0.001429503641150775",
      "0.00020606769138962406",
      "0.0012774285488818577",
      "-0.0036464889204958885",
      "0.0009292346199620645",
      "0.0013142629580675204",
      "-0.0030374429279002146",
      "-0.010639604844829757",
      "0.0016399678585462246",
      "-0.00012843227025506542",
      "-0.0007955651293021683",
      "0.0008298772081233314",
      "0.000869106551506733",
      "0.0020216037428562985",
      "0.002372348393030393",
      "-6.054761783539076e-06",
      "-0.014696902369680213",
      "0.0022322659777236496",
      "-0.00458609596394221"
    ],
    [
      "0.009248427135000624",
      "0.04063990125836283",
      "0.37743524486465263",
      "0.05936522953742111",
      "0.075378149266306",
      "-0.009249598659870314",
      "-0.005610678892991525",
      "0.01527232463179325",
      "0.010111586469125924",
      "-0.04908315478328558",
      "-0.020610211169191463",
      "-0.03758827032336262",
      "-0.045536944124003435",
      "0.09467938540933993",
      "0.012961173504792598",
      "-0.008202343962476238",
      "0.03639376907843332",
      "-0.0033521488690870316",
      "0.016943239622655638",
      "-0.0763644237965417",
      "0.034047010833156074",
      "-0.016528530738214246",
      "-0.12185485173160335",
      "-0.07030033376433592",
      "0.04645038293698057"
    ],
    [
      "0.004726771233040929",
      "0.014381433525068335",
      "0.15564072860026998",
      "0.021136225730417412",
      "0.025022366312788185",
      "0.000762158351411461",
      "-0.0031121477421186196",
      "0.0011956796086347136",
      "0.0034998891551023476",
      "-0.009121427896305925",
      "-0.000423410193267723",
      "0.0019965895564211422",
      "-0.011180779887670371",
      "-0.028437899339406245",
      "0.002732632411222726",
      "-0.0011827884074635476",
      "-0.004031545449601489",
      "0.0013574260034489105",
      "0.0029798032034358125",
      "-0.0030912986650495074",
      "0.008823189304210175",
      "0.00215019991701038",
      "-0.03110965222368891",
      "0.013840077002717855",
      "-0.006648045194195008"
    ],
    [
      "0.014423811344201454",
      "3.2559251404229075",
      "0.7178097452339092",
      "0.7040437316708523",
      "0.33100432463769885",
      "0.010379784439676182",
      "-0.04664563799753504",
      "0.06462081856725174",
      "-0.01953958225125418",
      "0.9423849880716044",
      "0.5521256995514823",
      "0.1714253129290399",
      "-0.28348038526488023",
      "0.33624295647979086",
      "-0.28907251991130967",
      "-0.14312965054659377",
      "-0.037246131934438355",
      "-0.011297018376586176",
      "0.0034495114847014736",
      "-1.0672337773236533",
      "1.3695820243027854",
      "-0.8342295387687028",
      "0.5585300522716602",
      "-0.2161596899937666",
      "-0.24284453600802147"
    ],
    [
      "0.003755346282621218",
      "0.005036520193759375",
      "0.06320633244372224",
      "0.00900333956359169",
      "0.008645890923507708",
      "0.0002365216152536741",
      "-0.0019112066918025776",
      "0.00014157718632916866",
      "0.0008485851015919824",
      "-0.004115739197648631",
      "0.00029600405561128315",
      "0.001085464407777788",
      "-0.004982590164478073",
      "-0.010952347202371303",
      "0.0013507859173114301",
      "-6.917228969895595e-05",
      "-0.0006285638760076207",
      "0.0007200677329250244",
      "0.0004863687342965986",
      "-0.00015279107107389676",
      "0.0018291527131919106",
      "0.00021900683031175468",
      "-0.014229172659396598",
      "0.0009756579619668675",
      "-0.003625023164598118"
    ],
    [
      "0.00376612731408783",
      "0.005609467361284862",
      "0.061470714194230155",
      "0.009079703646685235",
      "0.008835045174074229",
      "0.00023509551393303",
      "-0.0014616827961446961",
      "0.00017351644770626876",
      "0.0008480686991868866",
      "-0.0044830181238714436",
      "0.0004598252436839404",
      "0.00102303639629902",
      "-0.0036052164695616817",
      "-0.00905479701124886",
      "0.0011691196944529835",
      "-0.00011079667236191769",
      "-0.00040840744975296193",
      "0.0006439421434018826",
      "0.0005327350146553852",
      "0.00022821041040279764",
      "0.0020938690688419147",
      "9.562203264443261e-05",
      "-0.013773938089964438",
      "0.0012656123522454977",
      "-0.003383612378881895"
    ],
    [
      "1.3802652593600384",
      "5.53507567747731",
      "2.5498374891421367",
      "1.2686557578823434",
      "0.546353297544267",
      "-0.8662794860028779",
      "0.49895051435580584",
      "-1.2069393188825936",
      "0.12937949750167793",
      "-0.8505897747714604",
      "1.1937037668485893",
      "-0.1206581784832474",
      "-0.017382608082854925",
      "-0.8995741458811339",
      "-0.32683937371649247",
      "2.5948828296947637",
      "-0.10815294823693858",
      "0.2682285275042679",
      "-0.0683207065271923",
      "-1.10501159179536",
      "2.069863118821966",
      "-0.020451111764072934",
      "-0.017822384830797795",
      "-0.4689944555827608",
      "-0.0749717482769961"
    ],
    [
      "1.985353972402359",
      "4.016331133739179",
      "1.2592475713108513",
      "0.38992089165213434",
      "1.2661743729033323",
      "-2.706750723511619",
      "1.0534170514188257",
      "-0.4251140034051663",
      "-0.3696608179264675",
      "-1.6323289707110242",
      "0.3645989462880326",
      "0.8534107569637123",
      "-0.07835037814215574",
      "-0.3162242819465361",
      "0.08743571709533007",
      "-0.45271083796605943",
      "0.7701282362282499",
      "0.6321544898468645",
      "0.30139627399521207",
      "-0.9954358351290703",
      "-0.8915039413428242",
      "-0.2702659633096611",
      "0.39802752085991844",
      "0.6477000769887881",
      "-0.1327779685825144"
    ],
    [
      "0.014642108766090194",
      "0.5625617268462837",
      "0.3453549663383043",
      "0.05749856355728241",
      "0.31532965735725654",
      "-0.05337774354633492",
      "0.006521499582431287",
      "0.004318380048081201",
      "0.01605132530942812",
      "-0.19535672189645772",
      "0.06928009429597166",
      "-0.23873547580168797",
      "-0.08043524548403874",
      "0.2579121919300895",
      "-0.07146162815855013",
      "-0.037861816984308114",
      "0.04378124174088012",
      "-0.012345266394796887",
      "0.05280816564648751",
      "-0.293456080766248",
      "0.12515816806978286",
      "-0.27542918243049697",
      "-0.018405677739088976",
      "-0.011503731764197275",
      "0.00789977721055457"
    ],
    [
      "0.0038147950851074846",
      "0.004995319279908394",
      "0.0878064209660286",
      "0.010276197158772177",
      "0.009821241330316489",
      "0.00024435934597707043",
      "-0.0028361685174751812",
      "0.00015683194628067843",
      "0.0010912756089004804",
      "-0.002823314226584766",
      "-0.00025549152273836713",
      "0.0009157179232870059",
      "-0.008563419992310993",
      "-0.01587239543088201",
      "0.0020111994938661966",
      "-0.0001632162132845862",
      "-0.001306424521323886",
      "0.001004643646242178",
      "0.0006047114986616572",
      "-0.0026771655273458476",
      "0.0017856478718545521",
      "0.0006871781459766885",
      "-0.018817703933391057",
      "0.0019412773445696685",
      "-0.004672769045332249"
    ],
    [
      "0.0038135891692977265",
      "0.005771642184396469",
      "0.07055903760562103",
      "0.009729343006930506",
      "0.009450812489369886",
      "0.00026568320322083465",
      "-0.0017460737381368365",
      "0.00027439210991695877",
      "0.0009945549804057689",
      "-0.002846153419833037",
      "-0.00017369606572687244",
      "0.0010003663938870115",
      "-0.006909021681062263",
      "-0.008841055508729486",
      "0.0016298767084744813",
      "-0.00021505299116079228",
      "-0.0005023443939133467",
      "0.0007752550263781833",
      "0.0006166844314147116",
      "-0.0026027697809576406",
      "0.0022332496174047394",
      "0.0006229728854767828",
      "-0.01427248247691489",
      "0.0018559972187532257",
      "-0.003562611030806841"
    ],
    [
      "0.0037954929709511655",
      "0.0056117975652505",
      "0.05451615674426976",
      "0.00888763261351691",
      "0.009087283995881025",
      "0.0002456232253389219",
      "-0.0015921938248124223",
      "0.00023236141867541958",
      "0.0009368726665966544",
      "-0.0028335159885182694",
      "8.235256903111861e-05",
      "0.000897830681116518",
      "-0.004502815648961061",
      "-0.008837220312441807",
      "0.001618235256921098",
      "-0.00018344016273913076",
      "-0.0005353091624170638",
      "0.0007192811211825573",
      "0.0005863695390538623",
      "-0.001313843559683099",
      "0.002003314680007124",
      "0.00047256911339524615",
      "-0.012009597046364472",
      "0.0009116987605462796",
      "-0.003299421956196368"
    ],
    [
      "0.4381293630421819",
      "2.4625742135704534",
      "2.2610941240902522",
      "0.45127251277173974",
      "0.23541567057340312",
      "-0.09610405720129023",
      "0.5078553646800412",
      "0.38826975984961226",
      "-0.19189047970250003",
      "1.7280059100267586",
      "-0.4981298475931306",
      "-0.2724454330081765",
      "0.14533428830976303",
      "-0.588571658986527",
      "-0.1091410342491822",
      "-1.0229540356251419",
      "-0.7861363926225573",
      "0.18032015662626702",
      "0.14721677188932675",
      "1.4185436898654542",
      "0.8848559210779382",
      "-0.5186420338646381",
      "0.8608416945724955",
      "-0.22007246543552147",
      "0.17892259547853848"
    ],
    [
      "0.042615039682965455",
      "4.366313914404323",
      "1.0687924754211988",
      "0.3385362207319844",
      "0.6598106214607234",
      "0.11883918118105614",
      "-0.10462693896680277",
      "0.02340203294187514",
      "0.03370022465583703",
      "-0.2196472659921556",
      "0.80506617610055",
      "-0.5428377209770112",
      "-0.16485786922792697",
      "0.4583093105570732",
      "-0.09879048118218588",
      "-0.28742272349439363",
      "0.007816295978812315",
      "-0.007213035098523263",
      "0.09415637299138148",
      "-1.8926005328583888",
      "0.3971401299430457",
      "-0.3224034367194046",
      "0.4508211324280823",
      "-0.29756757961611663",
      "-0.2721730187978388"
    ],
    [
      "0.0037217420561845662",
      "0.00487555558217975",
      "0.06201926865173079",
      "0.007965277812449593",
      "0.008170206776157748",
      "0.00012510055153847681",
      "-0.0012319679634377654",
      "2.233144281872628e-05",
      "0.0007053708769592807",
      "-0.0027355253572241057",
      "0.00045944769753572203",
      "0.0006234289804615955",
      "-0.0021577650875582105",
      "-0.009681572341594847",
      "0.0006828281357996728",
      "-4.704278701426529e-05",
      "-0.000775662792873533",
      "0.0005073833795872215",
      "0.00048152588064953947",
      "0.0010632275908212389",
      "0.0013040760367449655",
      "-0.00012888922999559845",
      "-0.013001482724032225",
      "0.0019101494139312533",
      "-0.0030121870246416767"
    ],
    [
      "0.0037189579375655475",
      "0.004940413555494399",
      "0.07142337367550966",
      "0.008358333143953671",
      "0.008102653660089035",
      "0.00015554545010532407",
      "-0.0014576170529064852",
      "4.309013218400506e-05",
      "0.0007025090832093369",
      "-0.003684663848549095",
      "0.00047775854864187174",
      "0.0007965900746458591",
      "-0.0024264467865318224",
      "-0.010162430151992835",
      "0.0007361156783778348",
      "-3.0207370634720096e-05",
      "-0.0006376879600647005",
      "0.0005390742546589964",
      "0.0004550642847639512",
      "0.0011514473050637597",
      "0.0014572449613988205",
      "-0.00012053536032194868",
      "-0.014577663655800458",
      "0.0013720656872130781",
      "-0.0031525073116265012"
    ],
    [
      "0.003763015410325607",
      "0.005525249832314262",
      "0.05705624622280951",
      "0.008098921117255409",
      "0.00852564048463629",
      "0.00016211888204016852",
      "-0.0010097849176666674",
      "0.00019538699185634052",
      "0.0007943504697286973",
      "-0.0016907150980052887",
      "0.0003189459803487631",
      "0.0005816352257128646",
      "-0.0025863602892370417",
      "-0.005975716328136397",
      "0.001189956329119179",
      "-0.00013819505335243166",
      "-0.00022177764206266705",
      "0.0005301987494042543",
      "0.0005569737181782274",
      "-0.0001155749723631128",
      "0.0014898747580381476",
      "9.906397650103404e-05",
      "-0.010853908437192531",
      "0.0006927440475690511",
      "-0.0026049991930827128"
    ],
    [
      "0.006106051347683667",
      "0.03072227604937997",
      "0.5293961596399169",
      "0.05269839348687891",
      "0.05848858031994513",
      "-0.0022256484602124448",
      "0.011943244036994273",
      "0.0023087095863455614",
      "0.0066337597654299646",
      "-0.01653686935601743",
      "0.0138650446247806",
      "-0.007733527842112813",
      "0.09263573708730344",
      "-0.04776970597156188",
      "-0.005307343337769819",
      "-0.0023514010913262672",
      "-0.008889266361221015",
      "-0.0009353168449535783",
      "0.008177345011713513",
      "0.09076155478715266",
      "0.021339277990290558",
      "-0.013194709088619604",
      "-0.08345662546054285",
      "0.04271922085254892",
      "-0.011472092670017016"
    ],
    [
      "0.024264201681349067",
      "3.2575799833661496",
      "1.026188661846776",
      "1.0581526803531358",
      "0.3673448029791002",
      "0.006284142551271945",
      "-0.01658066613575046",
      "0.04837417546542973",
      "0.03220379561455192",
      "0.7590526843897109",
      "-0.54761039030154",
      "-0.3888622243037786",
      "-0.8434401283857389",
      "-0.024291261205353878",
      "0.0754721173365212",
      "-0.1730190774846456",
      "-0.02584559746835442",
      "0.046135177561042906",
      "0.03790929698413359",
      "-0.10240136277694621",
      "0.0897383741975322",
      "-0.015356449067365016",
      "-0.19659230502335961",
      "0.26516094643705634",
      "-0.32279421647490675"
    ],
    [
      "0.00418156645573006",
      "0.008310954461407862",
      "0.06372939087907634",
      "0.011309260118813572",
      "0.016309806962902164",
      "0.00019813505374873186",
      "-0.0015332721344204034",
      "0.000621669445570012",
      "0.0019708969628047133",
      "-0.003939587245450991",
      "0.0005619745580311709",
      "1.9794367260755692e-05",
      "-0.0005627323026880714",
      "-0.005835602386385388",
      "0.0027469567846765586",
      "-0.0004933532650973378",
      "0.00038709594913852754",
      "0.000837081253757078",
      "0.0017784887685094008",
      "-0.0013358478545687923",
      "0.0029220270612690677",
      "0.00018693441446422242",
      "-0.012410225079987115",
      "-0.003002909231952803",
      "-0.003498307592565691"
    ],
    [
      "0.0037473582248902125",
      "0.005152415303857344",
      "0.04454200691743746",
      "0.007122080501225467",
      "0.008352327848023137",
      "0.00010152235161151446",
      "-0.0007530784989539758",
      "6.968593413614033e-05",
      "0.0007221572540365398",
      "-0.0023550554095819027",
      "0.0004349203747320879",
      "0.0004640182510347947",
      "-0.00013573167888407365",
      "-0.006891704399043589",
      "0.0005963667500522885",
      "-8.066364156363312e-05",
      "-0.0006150008318606572",
      "0.0003742101167532595",
      "0.0005837456075809058",
      "0.0011185373619592473",
      "0.0013092155606089018",
      "-0.00016465294339853957",
      "-0.008849339453405625",
      "0.0013486712928267356",
      "-0.002235966052969188"
    ],
    [
      "0.003690880395805165",
      "0.00476745086991824",
      "0.037546694372585676",
      "0.006464496325165999",
      "0.006910213061974339",
      "9.00783851715701e-05",
      "-0.0005683734542614143",
      "0.00011453248351410775",
      "0.0005222294578660082",
      "-0.0018758349496963583",
      "0.00022839217257370937",
      "0.0003528039623736265",
      "-0.0010080681981037335",
      "-0.004138827270447983",
      "0.0005950868583963724",
      "-8.493435812627912e-05",
      "-0.0001829149570028646",
      "0.00030019190300054543",
      "0.0004006127822193821",
      "0.0003218049298732732",
      "0.0010598809039025115",
      "1.3501751134909725e-06",
      "-0.007345254366049076",
      "0.0007750629777401265",
      "-0.0015796245121501235"
    ],
    [
      "0.0036960756594694873",
      "0.004848683899828577",
      "0.033446873925309775",
      "0.0063683209821924144",
      "0.0069870097571509875",
      "9.268417405090479e-05",
      "-0.0005870493172648929",
      "0.00011098576085125346",
      "0.0005392854831741719",
      "-0.001581986058887755",
      "0.00021774464758931138",
      "0.0003586124550923298",
      "-0.0009094583116209245",
      "-0.004479868699912284",
      "0.0006284307452893979",
      "-9.215815482292788e-05",
      "-0.0003068782809967153",
      "0.00030726958926134023",
      "0.0004129490304896618",
      "0.000389065395059272",
      "0.0010776813626934606",
      "1.886528373022788e-05",
      "-0.0065870394899881285",
      "0.000812719918822951",
      "-0.0015982417203235957"
    ],
    [
      "0.0037185744616946388",
      "0.005112592353214432",
      "0.0449739200020843",
      "0.007182812428929914",
      "0.0075191155015744944",
      "0.00011080570110014356",
      "-0.000696413790994348",
      "0.0001488258262679286",
      "0.0006184650668738011",
      "-0.0021352011531333517",
      "0.0003109314652333018",
      "0.00044044022397377914",
      "-0.001604205610541033",
      "-0.005093642871074888",
      "0.000723454695230857",
      "-0.00010472126808042617",
      "-0.00023973929112713769",
      "0.0003672017172461738",
      "0.00046237576451545334",
      "0.0005725644615214693",
      "0.0013135204336900662",
      "-1.9089013180700265e-05",
      "-0.00893994162060997",
      "0.0011153593963915977",
      "-0.0019441583542926623"
    ],
    [
      "0.0038961578434312475",
      "0.007049690315086351",
      "0.08709643358811874",
      "0.011287966384521817",
      "0.011834297002058654",
      "0.0002581109119220548",
      "-0.0014652642778927962",
      "0.00028324742716309936",
      "0.0012658464046334825",
      "-0.005329456541794121",
      "0.0014080476389713454",
      "0.0011807527364066724",
      "-0.0003454256766767064",
      "-0.01116814149446833",
      "0.001579547548642048",
      "-0.00012248518984253934",
      "-0.00023369602626479747",
      "0.0007777974356714683",
      "0.000915574073734459",
      "0.0043679217423140335",
      "0.002782744132138061",
      "-0.0005025061513680688",
      "-0.018831735939635233",
      "0.000300822973904802",
      "-0.004408608958335171"
    ],
    [
      "0.0068329281283140255",
      "0.12666620523714825",
      "0.12716807081795078",
      "0.14547414079502877",
      "0.037052149156063245",
      "0.00904152258762056",
      "-0.011382230882809864",
      "0.01447099253985805",
      "0.004472294732916869",
      "-0.041797510403328644",
      "0.060241753929167655",
      "-0.009454768934844482",
      "-0.08152338137765366",
      "-0.010320284468339887",
      "0.012774135149095162",
      "0.0006438358326197804",
      "0.004504094963681733",
      "-0.005575225338625746",
      "0.0034746251599413816",
      "0.032994063109107685",
      "-0.060286194639381056",
      "-0.018066609649982864",
      "-0.005039806915181997",
      "-0.0031709168784285094",
      "-0.014177247497506424"
    ],
    [
      "0.04098708709517133",
      "2.4818333586626586",
      "0.38339540619153717",
      "0.423746179721227",
      "0.36601087559644196",
      "0.22349074214109652",
      "-0.03312035975861288",
      "0.008783691067774073",
      "0.06577116716246205",
      "0.12061927989079448",
      "-0.25973049669485127",
      "0.3983034689407047",
      "-0.2387852407905064",
      "0.14082600259603376",
      "-0.1986182095970515",
      "-0.0029337707885713363",
      "0.0693130948957793",
      "-0.08785332004141315",
      "0.08854050169579032",
      "0.16099333479376712",
      "-0.6595389944528527",
      "0.41933057335366597",
      "-0.04238946457558529",
      "-0.22608416555649294",
      "0.15835675790985476"
    ],
    [
      "0.0050270757793150975",
      "0.012196929674684281",
      "0.1427379577788966",
      "0.023754294524462913",
      "0.034973849080235785",
      "0.0010298993385990626",
      "-0.006209532180872372",
      "0.0012008892875188428",
      "0.005285485221241386",
      "-3.20932356762302e-05",
      "-0.00013926215697179355",
      "0.0029611673401329476",
      "-0.011189226644890951",
      "-0.026493528057322857",
      "0.010437354738982491",
      "-0.0008044249525739315",
      "-0.0006271434719302403",
      "0.0034673554861604974",
      "0.003777454930365665",
      "0.0021934481268393625",
      "0.005756234417618206",
      "0.003127684938564341",
      "-0.029396093541045297",
      "-0.009326698516581614",
      "-0.01405622027646437"
    ],
    [
      "0.003991102866487163",
      "0.006542236456270233",
      "0.11915121178367452",
      "0.012526778931882202",
      "0.01212456194850569",
      "0.0002394552416851336",
      "-0.0021157584979314237",
      "0.0007616945369574881",
      "0.001411540846220405",
      "-0.0025680074535125367",
      "-0.00023780493992001797",
      "0.0008008399498714028",
      "-0.009686835316789471",
      "-0.0036183498733091376",
      "0.002576470489825554",
      "-0.0003197160881291266",
      "0.0017043259470194722",
      "0.0008446469170866421",
      "0.0010969851848426503",
      "-0.0022931698599782",
      "0.0026874096370946335",
      "0.0006266836328302257",
      "-0.022596699934540408",
      "-0.0030371056830584475",
      "-0.003010184957939093"
    ],
    [
      "0.0038306740295463875",
      "0.005211413164711147",
      "0.09674688173374793",
      "0.011102955900170956",
      "0.01018028756696778",
      "0.00029950067054724134",
      "-0.0032463211155574945",
      "0.000231633183356433",
      "0.0011641171377802483",
      "-0.004188078358416213",
      "0.00016818917299054763",
      "0.001206482296732177",
      "-0.009057456059691904",
      "-0.016875578968995386",
      "0.0023682904438612562",
      "-0.00012697797369889193",
      "-0.0010099367164028551",
      "0.0011095317222824651",
      "0.0006071714548096254",
      "-0.0013131897895264529",
      "0.002076279355249673",
      "0.0005336147653819869",
      "-0.020915777137177332",
      "0.0005703510110857784",
      "-0.005115686072626142"
    ],
    [
      "0.0038046498941863753",
      "0.0052303011113169285",
      "0.09009495026488558",
      "0.01057258984681447",
      "0.0092849296592485",
      "0.0002796537420839459",
      "-0.002605758247721868",
      "0.0003120079748986479",
      "0.0009939923850603544",
      "-0.005153543899787452",
      "0.00027142852281111454",
      "0.0011038529512489635",
      "-0.007542038972252078",
      "-0.012278813340698901",
      "0.001955630872772815",
      "-0.0001394494587842811",
      "-0.00020658087136995388",
      "0.0008879876364257018",
      "0.0005565717549492702",
      "-0.000924117751893165",
      "0.0022017808696609617",
      "0.0004406273539423386",
      "-0.019671939847413618",
      "-0.00022941393242310895",
      "-0.004021255290737078"
    ],
    [
      "0.0038134208537315096",
      "0.0053668322735965215",
      "0.08397938199211198",
      "0.010450995623483844",
      "0.010022727281724363",
      "0.0003152205944742774",
      "-0.0027309310451375285",
      "0.0001669762813138667",
      "0.001090070224576717",
      "-0.0058801321172551975",
      "0.000495675535733038",
      "0.0013914901043743878",
      "-0.005489674310300291",
      "-0.015072569050506213",
      "0.0019002933903768796",
      "-8.383753637572105e-05",
      "-0.000697144501256167",
      "0.0009692759450189667",
      "0.0006120336739797408",
      "4.0393789666909354e-05",
      "0.002334359930651421",
      "0.0002848823303444185",
      "-0.0194775133635359",
      "-0.00010631645803053135",
      "-0.0047548985087983425"
    ],
    [
      "0.003951550007778609",
      "0.007398557494380107",
      "0.09394917972256543",
      "0.012473545332141992",
      "0.013340324556922422",
      "0.0003327759695698973",
      "-0.0022164149766964484",
      "0.00021764745778091329",
      "0.001500778631141163",
      "-0.007927989077198569",
      "0.0011127523217944139",
      "0.0015502871344888016",
      "-0.0026620792950895478",
      "-0.015513812466119345",
      "0.0016844451808713326",
      "-0.000180080078744316",
      "-0.000712036761707299",
      "0.001010634230392516",
      "0.0010595394400345155",
      "0.002739364146850587",
      "0.0036656374293756525",
      "-0.00024279576722669065",
      "-0.022107374288437766",
      "0.0013238325927604196",
      "-0.0056692481593970815"
    ],
    [
      "0.005969363323655788",
      "0.014455369853585328",
      "0.1677735273855966",
      "0.024766211642417546",
      "0.054431088097808916",
      "0.0005885805789259853",
      "-0.004742418260888635",
      "0.0009772489317034787",
      "0.007725963083714954",
      "-0.020119366571760347",
      "0.0021202759417875616",
      "-6.2401090697719e-05",
      "0.005801200908342296",
      "-0.03645970775480264",
      "0.007736158164781391",
      "-0.0015077216748254883",
      "-0.0015101933294782805",
      "0.0030125994569622926",
      "0.007292870850745189",
      "0.011024037316684974",
      "0.009950967803607476",
      "0.0016726994154691293",
      "-0.045207862216663834",
      "-0.0023546715306424684",
      "-0.013773817971876746"
    ],
    [
      "0.005517749567077845",
      "0.015508489644249543",
      "0.2021632988341694",
      "0.027148972762655047",
      "0.052462041674468565",
      "0.0010372256760882142",
      "-0.009292189442177023",
      "-0.0007061207558226628",
      "0.0070589913881301015",
      "-0.019461596605568565",
      "0.0025549783657049675",
      "0.007737857226465599",
      "0.0018053124300464575",
      "-0.067028600214294",
      "0.0030749678690643726",
      "0.0004631700642327745",
      "-0.00710410182070644",
      "0.0031758839690123773",
      "0.006121026521330633",
      "0.014847865510155513",
      "0.009310865016209785",
      "-0.002646333026310088",
      "-0.043478828612265735",
      "-0.00039494119801608633",
      "-0.021404987993892906"
    ],
    [
      "0.06256599427125535",
      "0.3818070552462076",
      "0.6451841063515874",
      "1.2320715861504292",
      "1.1977687639016386",
      "0.00021147620576016606",
      "0.11435143936075337",
      "0.02243083628280196",
      "0.09065269203059934",
      "-0.14485333443506987",
      "0.22319163221384106",
      "-0.34039808962242",
      "-0.4639629003232315",
      "0.5898745073636246",
      "-0.5865168806834827",
      "-0.04505683740633316",
      "0.11371828248782963",
      "-0.1503667500830634",
      "0.22242950529077346",
      "0.13355378514255492",
      "-0.3171484341127842",
      "-0.011298352432130565",
      "-0.4292169244898353",
      "0.3866575345841666",
      "-0.09415555990408775"
    ],
    [
      "0.005247301853222972",
      "0.03972359567842572",
      "0.06909825083876628",
      "0.03311527722514331",
      "0.02942513630012213",
      "0.002404826980378475",
      "-0.0022157709580130306",
      "0.0035544909834138274",
      "0.00501128696567645",
      "-0.006753255872464632",
      "-0.001309868382815841",
      "0.006784274237833269",
      "-0.0029061697041952318",
      "-0.018777440442145955",
      "0.010773978935882056",
      "-0.0033378036067276263",
      "-0.0020987365305158946",
      "0.00314251439819159",
      "0.0030965410199630095",
      "0.002974667435936965",
      "0.02396430649856931",
      "0.00644019807436917",
      "-0.016391486148622122",
      "0.004153819929872429",
      "-0.00974153791034731"
    ],
    [
      "0.004772977944752441",
      "0.012525321860297553",
      "0.06732218537671081",
      "0.018502502679633288",
      "0.025798945699746965",
      "-0.0001953394968410923",
      "0.0006946545981726986",
      "0.0016781044935420871",
      "0.0032581913507303624",
      "-0.01122614930836488",
      "-0.0007294737327189012",
      "-6.812967482478047e-05",
      "-0.0009509205147867276",
      "-0.0015355775790628255",
      "0.0014116433711569775",
      "-0.0009012680058090026",
      "0.0010100891198672542",
      "0.0002878817590368738",
      "0.0035550941253222183",
      "0.0007369918709129859",
      "0.008422743490949236",
      "-0.001186367096614961",
      "-0.020872329125571604",
      "0.006135161532143646",
      "-0.0009683847583975634"
    ],
    [
      "0.0038177050161127355",
      "0.006018695830416291",
      "0.059070922526436434",
      "0.009686710903158124",
      "0.010055791584117343",
      "0.00023726140678091432",
      "-0.00151226680712246",
      "0.0001431779669448388",
      "0.0010255348187474837",
      "-0.003804127446653755",
      "0.00014580362250322089",
      "0.0012737843712047657",
      "-0.003389869025942584",
      "-0.011096733943555025",
      "0.0010850895838710084",
      "-9.954597811189913e-05",
      "-0.0009595379931572982",
      "0.0006871192867958495",
      "0.0006945293491968666",
      "0.0006926029621634853",
      "0.002365652920516643",
      "0.00010296066855709531",
      "-0.013210524825792961",
      "0.0023147596097384394",
      "-0.0038479209427994426"
    ],
    [
      "0.003728636162563405",
      "0.005224668164844414",
      "0.05058053053398019",
      "0.008295380005203069",
      "0.007973675381114606",
      "0.00019105681674795258",
      "-0.001159112222969945",
      "0.00014606717489500334",
      "0.0007071404763932201",
      "-0.0033394784757861122",
      "0.00022821887840507402",
      "0.000900825706510947",
      "-0.003709400471593507",
      "-0.007415892076896568",
      "0.0008847236800255831",
      "-8.522604787516497e-05",
      "-0.00043230531696961295",
      "0.0005238691706382825",
      "0.00044480433725399023",
      "-5.367447722954525e-05",
      "0.0017358384919229602",
      "0.00011693203180869444",
      "-0.01112299100769763",
      "0.001700663734559505",
      "-0.002825445669183443"
    ],
    [
      "0.003749667435459212",
      "0.0053984572858420754",
      "0.0640813022418448",
      "0.009001493900871087",
      "0.008371049833105434",
      "0.0002108903234392223",
      "-0.0013649800615285934",
      "0.00019312119998716627",
      "0.0007793683605680382",
      "-0.0035146974421784924",
      "0.0002276736337416412",
      "0.0009016766424693076",
      "-0.005267394146785183",
      "-0.008007437952343183",
      "0.0010657177252610356",
      "-0.00011752810058955542",
      "-0.00040373814323851974",
      "0.000599734801564109",
      "0.0004795319243870659",
      "-0.0004591152884762935",
      "0.001862846376886148",
      "0.00019969940996036195",
      "-0.013319283388106812",
      "0.0020858380755391613",
      "-0.003123397615006064"
    ],
    [
      "0.003795859433911488",
      "0.005641308509118446",
      "0.09246727467955032",
      "0.011103215364979718",
      "0.009876653257921468",
      "0.00029035811189221967",
      "-0.0023075162696581304",
      "0.000150452223974838",
      "0.0010299287753668133",
      "-0.004915716377128372",
      "0.0003031106438332624",
      "0.0013543139028431104",
      "-0.008285640958269079",
      "-0.01427490886333584",
      "0.0014066231512913081",
      "-9.594893892782715e-05",
      "-0.001082434468737102",
      "0.0009052762961300644",
      "0.0005595827889422707",
      "-0.0009134254747977331",
      "0.002326628487580397",
      "0.00022211512535972555",
      "-0.0197360199130157",
      "0.0036506542255734767",
      "-0.004890608307347572"
    ],
    [
      "0.00392763102497632",
      "0.00664641961656325",
      "0.1625391822506004",
      "0.015475234778135704",
      "0.012636506405228629",
      "0.0003429830671348997",
      "-0.0029145378107242157",
      "0.00035548301376217274",
      "0.0014288266167916616",
      "-0.006691311265744445",
      "0.00012853445814183418",
      "0.0015619049316971606",
      "-0.013972486775789002",
      "-0.017123797739928944",
      "0.0015362026410554311",
      "-0.00020613842584552968",
      "-0.0007983382630759413",
      "0.0011272744948708784",
      "0.0008839123756357907",
      "-0.001056237092054291",
      "0.003355552788912559",
      "0.00039257306615651924",
      "-0.032733947460342215",
      "0.0061689964314090165",
      "-0.006283932738443276"
    ],
    [
      "0.010120222676009635",
      "0.026452314760799466",
      "0.0926982251471277",
      "0.034049411730074586",
      "0.10434469434534516",
      "0.0010277160206884292",
      "-0.00497401092295477",
      "0.008671079880954329",
      "0.01834405983404864",
      "0.014217144326924953",
      "-0.007468036750602846",
      "-0.01055914089579223",
      "-0.018116393226743716",
      "-0.03865300155411289",
      "0.03341469239265228",
      "-0.0071017705089601955",
      "-0.009517199723611529",
      "0.005323796589708332",
      "0.0172658963735724",
      "-0.009846713791094934",
      "0.01952718377951487",
      "0.018800810834074793",
      "-0.0008289914977613303",
      "0.01601041990171038",
      "0.0020461986708562494"
    ],
    [
      "0.008573254845919268",
      "0.061920083602995384",
      "0.5002251391669881",
      "0.07471648243200212",
      "0.15091798685210409",
      "0.0001399952453855309",
      "0.013524989687349352",
      "-0.0022018970703856487",
      "0.015260831608957626",
      "0.11512619484269279",
      "-0.03773874062169412",
      "0.054536420966391795",
      "-0.14934753565000217",
      "0.19341717427726432",
      "-0.046252248693202554",
      "0.0063460352391067195",
      "0.02419684488890924",
      "-0.003416850346072611",
      "0.02023171257338398",
      "-0.08321425175997199",
      "0.043301890151835505",
      "-0.023735667014655515",
      "0.009966165088369935",
      "0.021522568259288038",
      "-0.023719889698543547"
    ],
    [
      "0.004495025478519999",
      "0.010102515050809663",
      "0.08823274028604756",
      "0.014366010400917797",
      "0.022726785065046218",
      "0.0006488883521620338",
      "-0.0025668504404667307",
      "0.0006218064501307787",
      "0.0032157219613831944",
      "-0.000916660596142644",
      "6.027511407508942e-05",
      "0.0009967064814738135",
      "-0.005882276823014269",
      "-0.019562665203653067",
      "0.00500519101002981",
      "-0.0008920726067439343",
      "-0.0027979449555644853",
      "0.001816889616973566",
      "0.002461355330808895",
      "-0.0014111089888841687",
      "0.0047067334057638325",
      "0.002457464552824193",
      "-0.015853299103785353",
      "0.005024739089113211",
      "-0.007531269146835205"
    ],
    [
      "0.0038798220252569465",
      "0.006329187229789958",
      "0.06036097677872113",
      "0.009561213780075916",
      "0.01096838571819802",
      "0.00029201309981065777",
      "-0.001331407137233389",
      "0.00027428932198725033",
      "0.001202880692487499",
      "-0.0036548110875539255",
      "0.00025790795191748075",
      "0.001005085085472137",
      "-0.004837230334895285",
      "-0.007754580801626987",
      "0.0017353927739813578",
      "-0.0002377886727960212",
      "-0.0005154880118013549",
      "0.0007831697928929744",
      "0.0008411263952566407",
      "-0.0013869839263958884",
      "0.0024683403007788435",
      "0.00045916281654700313",
      "-0.012133041353980353",
      "0.002168414043583663",
      "-0.0036958054862548362"
    ],
    [
      "0.0037360965964873677",
      "0.004807740539811472",
      "0.04999335179484567",
      "0.007555958250855567",
      "0.00810371296805919",
      "0.00016896319900267673",
      "-0.0014443154266205432",
      "7.515255675471544e-05",
      "0.0007495079661252336",
      "-0.002443387474177284",
      "0.00010809201817437728",
      "0.0006623816008486834",
      "-0.003165506606108331",
      "-0.0091007968427813",
      "0.001092847956193327",
      "-9.834446766205622e-05",
      "-0.0007499733042611223",
      "0.0005760103089116811",
      "0.00048530980871671297",
      "-0.0006570717183923009",
      "0.0013368677151814477",
      "0.000272343962206365",
      "-0.010701738490716388",
      "0.0010986330845445041",
      "-0.002860296157882875"
    ],
    [
      "0.003724679190354698",
      "0.004710285088776428",
      "0.045564709953859084",
      "0.007169909677953979",
      "0.007654991006105144",
      "0.00014737058431509711",
      "-0.0013555567894866579",
      "0.00010102332126744132",
      "0.000687960886233148",
      "-0.0018950000081198969",
      "2.8603048494301328e-05",
      "0.0005287827467737203",
      "-0.0031268502110829073",
      "-0.008154245007139",
      "0.0010807331965849475",
      "-0.00010933048630661698",
      "-0.0006643053173857251",
      "0.000521847524792249",
      "0.00045107373547791183",
      "-0.0007601967104173918",
      "0.0011891459429983478",
      "0.000310307243083015",
      "-0.00949163585083358",
      "0.0008032382179733605",
      "-0.0024667846428516973"
    ],
    [
      "0.0037539082635969505",
      "0.004913112761270767",
      "0.045759521040302835",
      "0.007416236419055514",
      "0.008245485076403226",
      "0.0001666593008186888",
      "-0.001304669299639442",
      "0.00012477773551369337",
      "0.0007809128294185997",
      "-0.0020257037276649455",
      "2.804679771555959e-06",
      "0.0005900150725033767",
      "-0.0030067889328890375",
      "-0.007919389154210671",
      "0.001187786311100452",
      "-0.0001306168112619472",
      "-0.0006357585750482159",
      "0.0005537928450930804",
      "0.0005335361702698584",
      "-0.000934478918325367",
      "0.0013569380953932168",
      "0.00036860070757772836",
      "-0.009582605402457946",
      "0.0008896858741842963",
      "-0.0025821518161447104"
    ],
    [
      "0.003865872064247625",
      "0.005988231723507244",
      "0.04756617170504162",
      "0.008420175690344684",
      "0.010031642595615209",
      "0.0002585412765278324",
      "-0.001417477575106933",
      "0.00029729553644975164",
      "0.0011003246743942565",
      "-0.0021018430385557675",
      "-1.5769852231928556e-05",
      "0.0007248506257355583",
      "-0.0037481652340032017",
      "-0.00798870684167454",
      "0.0017691111333119655",
      "-0.0002663383132380187",
      "-0.0006702707376018457",
      "0.0006786052356460006",
      "0.000797902032788016",
      "-0.0013674293759131583",
      "0.0020598147963508317",
      "0.0007060531826090828",
      "-0.009405805315568887",
      "0.0009502333924316065",
      "-0.0028263471086313317"
    ],
    [
      "0.0037531220505326924",
      "0.005078726604793933",
      "0.05149906605603535",
      "0.007982426913152048",
      "0.008338990743279906",
      "0.00018627817434816883",
      "-0.0012927993611215555",
      "0.00014302721682309564",
      "0.0007873508325893878",
      "-0.0025056979897978776",
      "5.388996402767359e-05",
      "0.0007140149344324952",
      "-0.003936576342999518",
      "-0.007834065263304563",
      "0.001141873933988063",
      "-0.00013162365869536373",
      "-0.0005804579650551732",
      "0.0005779992341507812",
      "0.0005164867900302285",
      "-0.0009191145915022744",
      "0.001567394764781952",
      "0.0003424544655703072",
      "-0.010711478880775317",
      "0.0015232731693100004",
      "-0.0028225900425135194"
    ],
    [
      "0.004061297084032679",
      "0.006766735208952936",
      "0.11600046071250147",
      "0.015144762125001234",
      "0.01539063306699455",
      "0.0005706728895949684",
      "-0.004113284494037035",
      "0.0003506875929678409",
      "0.002031431626696075",
      "-0.006580151066450327",
      "-5.368830128733242e-06",
      "0.002205219539502384",
      "-0.012312989496775574",
      "-0.022701698534410404",
      "0.00365498864263841",
      "-0.00029192358644977484",
      "-0.0016752314642632241",
      "0.0017317950072743928",
      "0.001158547753504462",
      "-0.00330763324274829",
      "0.0038786861639035744",
      "0.001287824361230908",
      "-0.026930448093141164",
      "0.0026084188484652294",
      "-0.008113790104359243"
    ],
    [
      "1.0119123845711255",
      "2.0095009086266833",
      "0.5106977032970731",
      "1.4544555914463801",
      "0.8373626368125215",
      "0.794772530028154",
      "-0.5762112931590446",
      "-0.9010157259476347",
      "0.6506015318549652",
      "-0.6730370961651212",
      "-1.5571223421060718",
      "1.1402735264691126",
      "0.7057448691403233",
      "-0.5268220275668336",
      "-1.0040182055682203",
      "1.1035409595207795",
      "-0.226889545974323",
      "-0.7446785911864388",
      "0.6113816621249739",
      "0.5075447562402449",
      "0.4981100366135975",
      "-0.20829540178427777",
      "0.23644180110576507",
      "-0.17005458224127457",
      "-0.06093320602178156"
    ],
    [
      "0.006262271096247383",
      "0.07088769376272192",
      "0.15257111613153188",
      "0.027052855891801696",
      "0.04371395168411007",
      "0.0020706390302856607",
      "-0.0020316353028857616",
      "0.003011696404150046",
      "0.006386481772026934",
      "0.03526272495069816",
      "0.0005861700928141086",
      "-0.01589651541203095",
      "-0.01957633643889058",
      "-0.016942689630261024",
      "0.009230864682969941",
      "-0.009789451003420732",
      "-0.007261880273421909",
      "0.0028703546443234963",
      "0.006701016621624751",
      "-0.024125475228143255",
      "0.021030426222821794",
      "0.015048837343099102",
      "-0.0033007517229265626",
      "0.016242007246287674",
      "-0.009121476128966445"
    ],
    [
      "0.004120570437320592",
      "0.00882889492760053",
      "0.08159338442945853",
      "0.011854127822382269",
      "0.013775868472700393",
      "0.0003063116680697354",
      "-0.002253008632205694",
      "0.000720836425176453",
      "0.0017976927496788143",
      "0.0030707144832966605",
      "-0.0011817435491560343",
      "2.659464779990067e-05",
      "-0.010538448923338113",
      "-0.011415849411777378",
      "0.003231168691380132",
      "-0.0008154201617571027",
      "-0.0016031838796278825",
      "0.0010811824208019735",
      "0.0013616771557699177",
      "-0.004718531842720139",
      "0.003384196363480901",
      "0.002004920347056512",
      "-0.01188718880796963",
      "0.003279604773549183",
      "-0.003783245304831123"
    ],
    [
      "0.00378695797878092",
      "0.005065472412869601",
      "0.05466071821062371",
      "0.008139890208203158",
      "0.008584432815241162",
      "0.00019785609102530112",
      "-0.0018232745087702572",
      "0.00020759721795840015",
      "0.000889629826400112",
      "-0.0012323343812936248",
      "-0.0002840846946354338",
      "0.0005248014156042022",
      "-0.0063139487674235455",
      "-0.009924070577007315",
      "0.0016319121231885233",
      "-0.00021639998886014436",
      "-0.0010116421731808081",
      "0.0006967096276786619",
      "0.000560193227982029",
      "-0.002194175313488247",
      "0.0014758110064159004",
      "0.0007531484659841771",
      "-0.010442358822792671",
      "0.0017202555924322556",
      "-0.0029587815209541953"
    ],
    [
      "0.0037068317114204176",
      "0.004717287330313381",
      "0.04433661645271704",
      "0.007020219085137915",
      "0.007079584978010164",
      "0.0001336511169029129",
      "-0.0011413409339508993",
      "0.00015214203710055954",
      "0.0006005755747821215",
      "-0.001378970611778536",
      "-9.545855211254307e-05",
      "0.0004317199519087761",
      "-0.003909851073441616",
      "-0.006112932467053152",
      "0.0010033859597233582",
      "-0.0001321384711978764",
      "-0.0004375345099167985",
      "0.0004560055520052629",
      "0.00038947739047628867",
      "-0.0012366683001917695",
      "0.0011406851181693302",
      "0.00037390320027333207",
      "-0.008522375852625417",
      "0.0009864865707417765",
      "-0.0020466102596677655"
    ],
    [
      "0.0037112601063768137",
      "0.0047546410791223254",
      "0.041255489685580495",
      "0.006877025170092333",
      "0.0072902087578431115",
      "0.00014079209669074898",
      "-0.0010554178187273174",
      "0.00011115302414191824",
      "0.0006240310161740191",
      "-0.0014899829117333784",
      "-4.023868294364009e-05",
      "0.0004568841519506639",
      "-0.003621584440741963",
      "-0.006472164225339547",
      "0.0009101051029175544",
      "-0.00012859782056908757",
      "-0.0006272799767383719",
      "0.00045308146738712714",
      "0.00041484293194397957",
      "-0.001059365933586625",
      "0.0011537745615012075",
      "0.00035904009994702015",
      "-0.007930934065419566",
      "0.001616334355731822",
      "-0.002151768975706308"
    ],
    [
      "0.0037435853853855423",
      "0.005246858795568028",
      "0.060097921183746274",
      "0.00819855729391665",
      "0.008222725241580396",
      "0.00015318687750332476",
      "-0.001311917126169261",
      "0.00013905584344064148",
      "0.0007470499467970203",
      "-0.002559529625985391",
      "0.000391884329141139",
      "0.0006053856434561951",
      "-0.0031735583655897446",
      "-0.008655970286975147",
      "0.0010118674239692471",
      "-0.00010984447497767568",
      "-0.000536950448008539",
      "0.0005413144496494098",
      "0.0005006607438487129",
      "0.0007307143934604586",
      "0.001508291115944276",
      "4.8366952568660856e-05",
      "-0.012404361687371218",
      "0.0012764674438055469",
      "-0.0028318212154993063"
    ],
    [
      "0.003952971172666356",
      "0.007172353582279603",
      "0.07894857470697995",
      "0.011452243298689272",
      "0.01168707611994505",
      "0.0003065330195527645",
      "-0.0025192312099188165",
      "0.0004706072361302938",
      "0.0014186730365187054",
      "-0.0013046355962291636",
      "-0.00039548372205900506",
      "0.0007261454760874329",
      "-0.009398409255799958",
      "-0.012971260834470753",
      "0.0026850297368207227",
      "-0.00045205581254838457",
      "-0.0011389887822514909",
      "0.0010707375146312753",
      "0.0009201747098560501",
      "-0.0028249809187607606",
      "0.002905979248357653",
      "0.0011158523632758919",
      "-0.015342827377133815",
      "0.0020120504413761943",
      "-0.004458733556529782"
    ],
    [
      "0.005536573411402375",
      "0.014531804235605747",
      "0.10215362972968887",
      "0.021504961741427613",
      "0.032916995527878995",
      "0.00013671954801868717",
      "-0.006621148471784216",
      "0.0034765056994147587",
      "0.005367280295644672",
      "-0.0027518491082629526",
      "-0.002527139080374764",
      "-0.00437090167822567",
      "-0.015592611666366538",
      "-0.017167238887808953",
      "0.01224243142731353",
      "-0.0026926243370047564",
      "0.001240035619585212",
      "0.002272208098137083",
      "0.00494084034449334",
      "-0.009302411055011901",
      "0.008929934378736796",
      "0.005028333580097662",
      "-0.02416413337372507",
      "-0.014351769362978602",
      "-0.0013660431525682908"
    ],
    [
      "0.004879949213970435",
      "0.011684489016643464",
      "0.1409082000416508",
      "0.0222177666080235",
      "0.030288717627268976",
      "0.0007314697067855601",
      "-0.0073729660203710355",
      "0.0011858559198223448",
      "0.004583241870680127",
      "-0.00018643581458095479",
      "0.0004617604076900317",
      "0.001021313306102582",
      "-0.013559134717082004",
      "-0.03761746191404497",
      "0.009247518336350678",
      "-0.0009840721857238507",
      "-0.003113021125553891",
      "0.0030455795812201567",
      "0.003288432024259332",
      "-0.00292959528472317",
      "0.004936606983534892",
      "0.002346355902791913",
      "-0.030732992739315772",
      "-0.004803528080802676",
      "-0.01226432075274661"
    ],
    [
      "0.007141986193763168",
      "0.014470042933046443",
      "0.11041257406514068",
      "0.033090166435813397",
      "0.0827590963300181",
      "0.0009652953318784343",
      "-0.008575412128013724",
      "0.0022490382228123975",
      "0.012862742704862004",
      "-0.0010558610606686725",
      "0.0013338099781473316",
      "0.003200860203117242",
      "0.002441366236381328",
      "-0.026548591238537783",
      "0.025384664696406996",
      "-0.0007117621759609713",
      "0.002645346459816058",
      "0.007175658020806631",
      "0.010231872648473271",
      "-0.0026038373066308534",
      "0.006436773640639794",
      "0.0010829534865163819",
      "-0.03424414171219908",
      "-0.03252826004399541",
      "-0.025538943282685578"
    ],
    [
      "0.004062433528503922",
      "0.0067771101329501555",
      "0.07473914542716331",
      "0.010739459496110526",
      "0.014580271869472156",
      "0.00020172351242108555",
      "-0.0011640000712263398",
      "0.0005826527761297177",
      "0.0017703295407368563",
      "-0.0020049999208589997",
      "0.0001055145160835755",
      "0.0007955968563937092",
      "-0.0011216583149842206",
      "-0.0018726421141731387",
      "0.0033014679535274165",
      "-0.00024287216887344964",
      "0.0013502460858730784",
      "0.000981022498752818",
      "0.001407875104147133",
      "-0.0014439114334286506",
      "0.002399402743452964",
      "0.0001414461417576995",
      "-0.0147065920615874",
      "-0.00429298721504986",
      "-0.0035706562704484724"
    ],
    [
      "0.0037564474246128653",
      "0.005312982500798318",
      "0.061010869270693505",
      "0.0084558920992358",
      "0.008806342100578526",
      "0.00017082223935560654",
      "-0.0013215354815192567",
      "9.717573283124014e-05",
      "0.0008226856130262493",
      "-0.0026004662177244986",
      "0.0004931628424603456",
      "0.0007768448695393531",
      "-0.0022827937473016086",
      "-0.009150598221314183",
      "0.0010597320089644805",
      "-7.552451311396298e-05",
      "-0.0005721151403863615",
      "0.0005928185862391786",
      "0.0005516982197152586",
      "0.0010069657033035617",
      "0.0015494552702533032",
      "-4.6672870982473925e-05",
      "-0.012801471679164175",
      "0.0010012715809082646",
      "-0.003247805440449794"
    ],
    [
      "0.003741141620058597",
      "0.005124451680855682",
      "0.06622980732699926",
      "0.008378128202932371",
      "0.008160229990871359",
      "0.00014489265676466287",
      "-0.0012108773097470715",
      "0.00017706450709369857",
      "0.0007331358252292922",
      "-0.002788720420727438",
      "0.0004805323275981991",
      "0.0006069158846273237",
      "-0.001545676789345002",
      "-0.007472420854537015",
      "0.0011119010925491806",
      "-8.817487885197232e-05",
      "-6.539847083816091e-05",
      "0.0005243793769451047",
      "0.0005007382871391777",
      "0.001187027283890324",
      "0.0014604497558843136",
      "-2.901363505029137e-05",
      "-0.013828568279529942",
      "-0.00019265925734674016",
      "-0.002682175147204128"
    ],
    [
      "0.0037591622924675453",
      "0.005050287940082852",
      "0.05524598023879192",
      "0.008275159072216026",
      "0.008824268382418805",
      "0.00019195670520162503",
      "-0.0014071127438957508",
      "8.069092197858297e-05",
      "0.0008482063137521405",
      "-0.0028049159895864296",
      "0.0002282773862073199",
      "0.000839977757673663",
      "-0.003076461106594076",
      "-0.009476471473890047",
      "0.001155154304788233",
      "-8.639124337985724e-05",
      "-0.0007443253916922668",
      "0.0006364562739566752",
      "0.0005489404724229753",
      "-0.00046331714916516436",
      "0.0015562237389003496",
      "0.0001771305209648943",
      "-0.012143802376701665",
      "0.0015025363637811533",
      "-0.0033175052273015774"
    ],
    [
      "0.003815442121208528",
      "0.005437040078822071",
      "0.06949613665135386",
      "0.009808542779042344",
      "0.009919316376635401",
      "0.0002704668076831838",
      "-0.001964099433880896",
      "0.0001868477662971278",
      "0.001058980825201948",
      "-0.0038647334517686654",
      "0.0001916458198408514",
      "0.0011247974769612867",
      "-0.003915481994868457",
      "-0.011319776942040087",
      "0.001788753294207864",
      "-0.00013192956964592521",
      "-0.000530918825880512",
      "0.0008513875115475444",
      "0.0006496763868478257",
      "-0.0010322903989737607",
      "0.002093134153799771",
      "0.0003938663480052523",
      "-0.016132310616699595",
      "0.00028496114360343245",
      "-0.004109186105138015"
    ],
    [
      "0.0038488395891287113",
      "0.00569197873313734",
      "0.07217108380741453",
      "0.010295243151482432",
      "0.010961978977664637",
      "0.0003067093100732448",
      "-0.0021923566829874733",
      "0.00012442178385919434",
      "0.0012189996541064566",
      "-0.0033818728474310474",
      "0.00022426117866773638",
      "0.0013315175430155962",
      "-0.005053151168671426",
      "-0.013748745883634938",
      "0.001892826097867655",
      "-0.00012201336585978928",
      "-0.001109845314565796",
      "0.0009759344828486333",
      "0.0007405569300164192",
      "-0.0011345739948379974",
      "0.002195390068521004",
      "0.0003979588032673949",
      "-0.016295468025346243",
      "0.0016201504952061687",
      "-0.004921345520215657"
    ],
    [
      "0.004085660414319359",
      "0.006698641238317291",
      "0.12190761922565742",
      "0.013937938623231425",
      "0.015965989416054677",
      "0.00038328353639223477",
      "-0.003140004324393836",
      "0.00027953295556256596",
      "0.00202300520445686",
      "-0.0037896173139015357",
      "8.802014449558622e-05",
      "0.0014445485219780675",
      "-0.006039298612177765",
      "-0.019357412322619963",
      "0.0031195183247871585",
      "-0.0002726441785845214",
      "-0.0012331850126589678",
      "0.0014473812546454087",
      "0.0013895987431635007",
      "-0.0015741530033495691",
      "0.0030527985706418318",
      "0.0007710078497624778",
      "-0.026803584203543042",
      "0.0011201017767322448",
      "-0.006958196333117487"
    ],
    [
      "1.736354014588149",
      "1.033918589714881",
      "0.7392058545082402",
      "1.6074054032668808",
      "0.8657657726546165",
      "0.9778525380125557",
      "-0.8416075281441999",
      "-1.2645964607932443",
      "-0.16229928974819446",
      "-0.1953544994677412",
      "-0.8646684827150224",
      "0.0977558890574575",
      "0.47898334378143687",
      "0.1229988026139683",
      "0.1595024918938813",
      "0.30726142570962456",
      "0.3581947795007479",
      "-0.6267900529300371",
      "-0.5462298774053383",
      "0.3816393491644363",
      "-0.14152154346330265",
      "0.09806529964884557",
      "0.6905780718086175",
      "0.4410519863970196",
      "0.37729387710106993"
    ],
    [
      "0.005110529003821915",
      "0.017955902234756516",
      "0.08217930572463976",
      "0.01792441660809683",
      "0.03069359275020633",
      "0.0015562177005531965",
      "-0.0009548686015307285",
      "0.0014337205748698421",
      "0.004604920655389894",
      "0.0009821186820288502",
      "0.001924721468124819",
      "0.0011983112365853339",
      "-0.005403089058808209",
      "-0.019324347570297058",
      "0.005394977830203789",
      "-0.0020250270497571554",
      "-0.005080173900663602",
      "0.001622434272433304",
      "0.003930226313529501",
      "-0.005168795918006076",
      "0.008154169993596546",
      "0.005460822613045601",
      "-0.009559938908217921",
      "0.015602604154925766",
      "-0.006566067936652413"
    ],
    [
      "0.004212907549875435",
      "0.007984746419409133",
      "0.06780112380453948",
      "0.011163528062954928",
      "0.01699978049388704",
      "0.00028910360793110896",
      "-0.0003515114410903705",
      "0.0005850431121809101",
      "0.002134946064757942",
      "-0.0028558463922688185",
      "0.0005917862803094961",
      "0.00035271042630700977",
      "-0.0011583637941120976",
      "-0.006087120392166275",
      "0.0026791807585202403",
      "-0.0005206533571069757",
      "-0.0005995868931432293",
      "0.0008697007042766671",
      "0.0018409271975514197",
      "0.0003530988643928876",
      "0.0032119964725633404",
      "0.0006842623581704688",
      "-0.01265096151734205",
      "0.004015388815630288",
      "-0.003655144196577301"
    ],
    [
      "0.0038818280063433325",
      "0.005518324267841349",
      "0.07073187097016616",
      "0.009200912005736119",
      "0.012008009035976798",
      "0.00020056417100462151",
      "-0.0015157513909829783",
      "-7.633228217803814e-05",
      "0.001290915958700476",
      "-0.002637877746222209",
      "0.00026710819543045866",
      "0.0008524896382276395",
      "-0.004241567981614445",
      "-0.014510318570241963",
      "0.0009677898603133819",
      "-0.00012343949122383665",
      "-0.0020424750224517585",
      "0.0007879348889994698",
      "0.0009650999717227085",
      "-0.0003896222224387262",
      "0.0017927913519093569",
      "0.00015261582361275974",
      "-0.01440379781608697",
      "0.00580934295469603",
      "-0.004651000188770111"
    ],
    [
      "0.0036835895500685785",
      "0.004781611128785015",
      "0.04268477224986687",
      "0.006859965653553991",
      "0.00679041596212757",
      "0.00012022549852223305",
      "-0.0009387120051274895",
      "0.00011091330442577573",
      "0.0005211309552040062",
      "-0.002102946508173086",
      "0.00021928155421540652",
      "0.0004767665193079745",
      "-0.002616362597527458",
      "-0.005868352315599781",
      "0.0006808876399411423",
      "-8.128426495079618e-05",
      "-0.00036757332930004584",
      "0.00037213223939089497",
      "0.0003485636393773189",
      "0.00023715998497482392",
      "0.001129023494959814",
      "8.09654317563911e-05",
      "-0.008427599377643593",
      "0.0010193604541940617",
      "-0.0019446233319429414"
    ],
    [
      "0.0036807107576290257",
      "0.004670886333164996",
      "0.04324995644456957",
      "0.006662091327050086",
      "0.006831614670790553",
      "0.00010772837299370372",
      "-0.0008940476924483485",
      "6.818497618178474e-05",
      "0.0005159030323746754",
      "-0.0021761084645600406",
      "0.00021712981446411352",
      "0.000447455234646423",
      "-0.0023303778744570205",
      "-0.006158947572073422",
      "0.0005504583121607281",
      "-6.84205990870386e-05",
      "-0.0004925583196051655",
      "0.0003528202327512081",
      "0.0003592238830413213",
      "0.0001863786806832441",
      "0.0010558229166754",
      "3.617509871371215e-05",
      "-0.008382113484589475",
      "0.0014170766904476274",
      "-0.0019441314585125081"
    ],
    [
      "0.003693364125502345",
      "0.004750583323952515",
      "0.048460332131784724",
      "0.006953673364358473",
      "0.0069638459431682525",
      "0.00011363757344922361",
      "-0.0009894189387283205",
      "0.00011016452482088244",
      "0.0005499276090826852",
      "-0.0018504842312689897",
      "0.00013521911220087794",
      "0.00040387530525494116",
      "-0.002869452605821216",
      "-0.006177938457843704",
      "0.0007069945823053362",
      "-9.716030374180948e-05",
      "-0.0004276277886469779",
      "0.00038545705789713177",
      "0.0003793285757303179",
      "-0.00022079333175658623",
      "0.001075582731865016",
      "0.00013975842072776182",
      "-0.009202047860208869",
      "0.0012299512403888752",
      "-0.001975858700581882"
    ],
    [
      "0.0037911015949934753",
      "0.005659042132254837",
      "0.04669350394166132",
      "0.007672097920164559",
      "0.00878825554917023",
      "0.00014859688816807825",
      "-0.0009717147563693267",
      "0.0002119483646683292",
      "0.0008360646227891571",
      "-0.0016559844152780855",
      "0.00028647826344300087",
      "0.00033015053961813493",
      "-0.002341642340246151",
      "-0.006053411782866752",
      "0.0011425797231456529",
      "-0.00020268694725342418",
      "-0.0004291587431873148",
      "0.0004781174439655789",
      "0.0006482503030104873",
      "-0.00040029416579152264",
      "0.001494529888153049",
      "0.00020830036078061284",
      "-0.008792305721712806",
      "0.0009332102061209223",
      "-0.002280292028139645"
    ],
    [
      "0.004742775001240316",
      "0.014255365852760101",
      "0.08857782937786939",
      "0.014636953281718003",
      "0.026135008884371914",
      "-3.6468525364110977e-05",
      "6.954223272318234e-05",
      "0.0011585724300534435",
      "0.0033482366997463387",
      "0.0055935414268176616",
      "0.0018221550189314822",
      "-0.00302034126874395",
      "0.0019536436273676896",
      "-0.005095717891634855",
      "0.003502215719472108",
      "-0.0013587906715459774",
      "-0.0009502119307316063",
      "0.0007672522132184491",
      "0.0034866767640591967",
      "0.0005584706949676343",
      "0.0036926377547123255",
      "-0.00011470891397342589",
      "-0.011584947123418017",
      "0.002979644221840137",
      "-0.0033130693896915022"
    ],
    [
      "0.012670041849376245",
      "0.019042007763516406",
      "0.38405762435475505",
      "0.12756061922693873",
      "0.22157168334226743",
      "-0.00040270753517789205",
      "0.01401076391470717",
      "0.013992510323653786",
      "0.03668086877671755",
      "0.008617298781251103",
      "0.011099562343606097",
      "0.004795780993789884",
      "0.1775715253726188",
      "0.1567273079830381",
      "0.11568161312993022",
      "0.0017223552138426294",
      "0.04435637548670391",
      "0.024960415632997873",
      "0.023652065753938915",
      "0.0064770024477116776",
      "0.002416260910675922",
      "-0.015287826466848462",
      "-0.05741091459269668",
      "-0.15342924420730022",
      "-0.08033597231387676"
    ],
    [
      "0.004230905690519094",
      "0.013226923505762952",
      "0.06638542996034097",
      "0.014860916668901634",
      "0.016990069890201444",
      "0.0002483313677709512",
      "-0.0006981415441400866",
      "0.0008286039471102472",
      "0.0019928810226472284",
      "-0.002499039560784304",
      "0.0009302271820842906",
      "0.00026323127424072377",
      "-0.0008763961023152404",
      "-0.008269530950217648",
      "0.0017706278835000428",
      "-0.0007807352756601277",
      "-0.0005430155671691844",
      "0.0007001866800656682",
      "0.0018227279384397223",
      "0.0066308996395556844",
      "0.005248145137946023",
      "-0.00014462706411602345",
      "-0.012161272068291911",
      "0.002280822288031059",
      "-0.004164434052922416"
    ],
    [
      "0.003836144912727064",
      "0.0064837373272965395",
      "0.051414259948030824",
      "0.009451419782291871",
      "0.00973505959565608",
      "0.0002621675844520525",
      "-0.0011810699498000655",
      "0.00037894191136956726",
      "0.0010126746748028363",
      "-0.0030307940262904016",
      "0.0006525257804918907",
      "0.0009188405301564628",
      "-0.001827637643021061",
      "-0.005908803590802537",
      "0.0017978391714225796",
      "-0.00020019085840601277",
      "0.00021476505491924245",
      "0.0006559471973473721",
      "0.000700450274590069",
      "0.0010669972446805133",
      "0.002283647619738211",
      "0.00016615825587327148",
      "-0.011484617399565572",
      "-0.0011484702878508464",
      "-0.003016432489762218"
    ],
    [
      "0.003918995471309421",
      "0.005923855186922068",
      "0.0381707287471264",
      "0.007899920813431407",
      "0.010789307836987219",
      "0.00014901373225937779",
      "-0.001041943368221367",
      "0.0003933183569209562",
      "0.0011919607880416401",
      "-0.0008897326620117026",
      "-2.585616223940585e-05",
      "0.0001294622943230638",
      "-0.0019799574365012484",
      "-0.0046738415275064255",
      "0.001942792195435895",
      "-0.00030718294820239646",
      "-9.63973539216529e-05",
      "0.0005720970668777098",
      "0.001007284158316647",
      "-0.0008468279585854208",
      "0.0016554525986718733",
      "0.0005544364459185228",
      "-0.007198666450745989",
      "-0.000909852718030617",
      "-0.0020228670298000043"
    ],
    [
      "0.003627152513032139",
      "0.004186405815010635",
      "0.025148685466601935",
      "0.005375730128829458",
      "0.005510873395558006",
      "6.812270352856182e-05",
      "-0.0005387561669100458",
      "6.602975800801677e-05",
      "0.0003210564570445783",
      "-0.0009774061165731369",
      "6.932988704829998e-05",
      "0.0002547083256191383",
      "-0.001347947549922827",
      "-0.0031868317678745628",
      "0.0004765950673465993",
      "-5.1406269782216724e-05",
      "-0.0001795527373004031",
      "0.00022842632601111182",
      "0.0002184144200939411",
      "-0.0001277701832568836",
      "0.0006063458493759566",
      "9.502719774022561e-05",
      "-0.004692471188404325",
      "0.00034369212554773447",
      "-0.0011102100838934052"
    ],
    [
      "0.0036370443045110707",
      "0.004288409817803178",
      "0.027698352280521435",
      "0.005642133635705048",
      "0.0057535673455538505",
      "7.74080092061959e-05",
      "-0.0005890806466197492",
      "7.180160468643015e-05",
      "0.00035695557575451676",
      "-0.0013432446372874255",
      "0.00011829233707907175",
      "0.00030383116586072946",
      "-0.001421052616628864",
      "-0.003658813825985134",
      "0.000498805607201105",
      "-5.5011886497501775e-05",
      "-0.00020004283707926996",
      "0.0002521626307178559",
      "0.00024307315895534643",
      "1.7656216657633672e-05",
      "0.0007311762249097878",
      "7.598393477786791e-05",
      "-0.005423335286510151",
      "0.0004730815569162351",
      "-0.0012639789639130395"
    ],
    [
      "0.003652056362705228",
      "0.00442614086209995",
      "0.03559945869996889",
      "0.006265142992817197",
      "0.006200005012701444",
      "0.00010409224770640574",
      "-0.0008437257633897249",
      "7.190229443080903e-05",
      "0.0004307866547911417",
      "-0.0018154917579078715",
      "0.000187257959202587",
      "0.0004438767633626705",
      "-0.002075380154127911",
      "-0.00519919963811319",
      "0.0006229996115600403",
      "-5.170407496883641e-05",
      "-0.00030675785856461795",
      "0.000338095331108343",
      "0.00026969888259782275",
      "9.850805044853679e-05",
      "0.0009065817606262414",
      "6.847571998302758e-05",
      "-0.007263971513826721",
      "0.0006370845176460061",
      "-0.0017429620881197155"
    ],
    [
      "0.030484432697424006",
      "0.2737920711472208",
      "0.1858680284993772",
      "0.6369157921739828",
      "0.08277199895067708",
      "-0.031323179238666655",
      "0.04742129909809742",
      "0.03223991767553203",
      "-0.00892054718731963",
      "-0.12135706210549171",
      "0.30085968329334306",
      "0.10265422677516628",
      "-0.01768620706394134",
      "-0.061645970171135676",
      "0.14454943797065367",
      "0.06575050355128464",
      "-0.015122656721967656",
      "0.12128497733672802",
      "0.03682816455615452",
      "-0.11504482145630232",
      "-0.23101490534881985",
      "0.0019526485838106218",
      "0.24344171472455922",
      "0.05180573939962776",
      "0.09739500409993061"
    ],
    [
      "0.0040884426239450435",
      "0.008068674598656213",
      "0.05670987393312637",
      "0.011544091760916985",
      "0.014725421133938911",
      "0.000364057667890911",
      "-0.002023051644030619",
      "0.0005207289277082459",
      "0.00183209476073108",
      "-0.000199276439503256",
      "0.00013159517430206999",
      "0.0007193332322428124",
      "-0.004194980864337217",
      "-0.008823535801698125",
      "0.003241282368645003",
      "-0.00045957932102932953",
      "-0.00043113065433226096",
      "0.00109879016457335",
      "0.00138400746175438",
      "-0.0013802719946852946",
      "0.002653215158946461",
      "0.0009856834822857998",
      "-0.010291589055351309",
      "-0.0019048929806314617",
      "-0.0047244757778526795"
    ],
    [
      "0.037913779359885026",
      "0.43812346788554046",
      "0.19256466158052968",
      "0.6911598401897642",
      "0.35829909479925776",
      "-0.016580001991016058",
      "0.05340463832583124",
      "0.11579919493925307",
      "0.06934124875200243",
      "0.09186390932373058",
      "-0.3752928120407592",
      "0.2045858877388906",
      "0.09544208962015062",
      "0.14456546910894608",
      "0.024718176216791624",
      "0.07718785101166892",
      "0.008400878796820395",
      "-0.07141174571098813",
      "0.08167563705467172",
      "-0.18607722163135204",
      "-0.17544577219629973",
      "-0.1913237356485229",
      "-0.16865553671228484",
      "0.12318620633764601",
      "0.3881544548460223"
    ],
    [
      "0.0040140842715721565",
      "0.007738679375224545",
      "0.037815370043875696",
      "0.009882763926316223",
      "0.013044369975000924",
      "0.00025987310916002226",
      "-0.0004364458060794812",
      "0.00046451667033920965",
      "0.001514322791827478",
      "-0.0021536284251535706",
      "0.0003243930190414183",
      "0.0006936337585503394",
      "-0.0009303700422675697",
      "-0.005494946984738675",
      "0.0019256237559481366",
      "-0.0003952811058254034",
      "-0.0005883351997157326",
      "0.0006760423229042232",
      "0.0012433639402295242",
      "0.0011138184858062261",
      "0.003052531316338739",
      "0.00046609230306061006",
      "-0.007635958936834274",
      "0.0024719145863852745",
      "-0.003072897018052425"
    ],
    [
      "0.0036340327861412777",
      "0.004274830770017888",
      "0.027308280587263603",
      "0.0057104396641297515",
      "0.005798073684858733",
      "8.741807155235598e-05",
      "-0.0006386505074412218",
      "4.805270117456311e-05",
      "0.0003636374697202373",
      "-0.0013806115976264998",
      "0.00010858042584615454",
      "0.00038205045753697916",
      "-0.0016222322506792067",
      "-0.004204625234791511",
      "0.0004837883423747073",
      "-4.2768147802229976e-05",
      "-0.0003208537955289065",
      "0.00027415029411143954",
      "0.00023245452393074397",
      "-0.0001067360027373276",
      "0.0007447791842896468",
      "7.541198361257651e-05",
      "-0.005476839188775151",
      "0.0007594609018880481",
      "-0.0014385407988255945"
    ],
    [
      "0.0036271790760819627",
      "0.004211655723468448",
      "0.02650249684503212",
      "0.0055553433332557155",
      "0.005589660682075936",
      "7.893441874324251e-05",
      "-0.0006079106325134918",
      "5.388979996208517e-05",
      "0.00033207307701634713",
      "-0.0013536639462495784",
      "9.836366136514041e-05",
      "0.00033031359761354664",
      "-0.0015199107334343378",
      "-0.003840422639161453",
      "0.0004568810564701775",
      "-4.437869373173838e-05",
      "-0.0002567109640227361",
      "0.0002497119889710487",
      "0.00021461924766656224",
      "-0.00011312634102354926",
      "0.0006938893431732387",
      "7.79814398572771e-05",
      "-0.005258646021665928",
      "0.0005893838582513752",
      "-0.0012814373442626423"
    ],
    [
      "0.003643549042712859",
      "0.004298805656463381",
      "0.031824809076097874",
      "0.005896266099719532",
      "0.005929530382164274",
      "9.15890436556517e-05",
      "-0.0007608606028440786",
      "6.496091076739874e-05",
      "0.0003921365803871177",
      "-0.001379827992016215",
      "5.898483406712477e-05",
      "0.00036258562817881264",
      "-0.0020015578482574393",
      "-0.004610418311300824",
      "0.00057010387100327",
      "-5.769281510302774e-05",
      "-0.00032484280582641356",
      "0.00030090987297602814",
      "0.0002515654978011831",
      "-0.0003758315048025021",
      "0.0007684042700294517",
      "0.00013491949294377624",
      "-0.006250470948400597",
      "0.0006689266582453458",
      "-0.0015000265112625557"
    ],
    [
      "0.004551995665813396",
      "0.009484622926057359",
      "0.04935449047858914",
      "0.01119653452753212",
      "0.02115712095774549",
      "0.00020489982985983366",
      "-0.0004413756415187356",
      "0.0011532998935977982",
      "0.002849179501462032",
      "-0.00015992252158469165",
      "-0.00013122181600188233",
      "-0.001121954089895719",
      "-0.0019059096093586713",
      "-0.0019635777073639285",
      "0.0037924436040077903",
      "-0.00102744238360318",
      "9.292436805221012e-05",
      "0.0007633105519710081",
      "0.002815494513749839",
      "-0.0011630030253467745",
      "0.003806043477345899",
      "0.001693108984717428",
      "-0.0077377617263098605",
      "0.0005732628405414198",
      "-0.0014435659628539617"
    ],
    [
      "0.013514018895846943",
      "0.021050973967089152",
      "0.32532892776894856",
      "0.04224561832466562",
      "0.1598835076145039",
      "-0.007212208805682222",
      "0.023066618141510547",
      "0.01670449325360202",
      "0.02397319578395985",
      "-0.051831399115145865",
      "-0.010141006922723336",
      "-0.037526966996855655",
      "0.022839782580936975",
      "0.1808352781213791",
      "0.028463388593063146",
      "-0.007217391506138634",
      "0.04150119481357476",
      "-0.002805726885351983",
      "0.030942389015041052",
      "-0.01771859120736087",
      "0.019047386798914965",
      "-0.007643619879346125",
      "-0.09566510731268801",
      "-0.02146225092534693",
      "0.05473302075148455"
    ],
    [
      "0.46911677479533737",
      "0.9926557703231208",
      "1.2847462842980846",
      "0.8149618553722004",
      "0.5997699192004258",
      "-0.34765703426816347",
      "0.04208083492114993",
      "-0.22238147827869115",
      "-0.34875725961319515",
      "0.01580493755792039",
      "0.053699414480844025",
      "0.07172768478943059",
      "0.3543105656102594",
      "0.28062803994783153",
      "0.2216184255059175",
      "-0.1199329765495806",
      "0.5825790368133812",
      "0.4381007647694612",
      "0.13799953926492448",
      "-0.5899846590099083",
      "0.005523362203496233",
      "-0.220896087080291",
      "0.4618733087080058",
      "0.22704328949432315",
      "0.3602130070241975"
    ],
    [
      "0.004243509054598718",
      "0.008847194093887855",
      "0.09364141159660486",
      "0.012572673886559861",
      "0.015082664910678759",
      "0.00016902731175272079",
      "-0.0017635022927752334",
      "0.0011371532720696623",
      "0.001886122420999472",
      "-0.007182196498600508",
      "9.806560095083225e-05",
      "-0.0009231873479095318",
      "-0.004338360695775405",
      "-0.0041854531652224525",
      "0.0029743648912332167",
      "-0.0009313973469489194",
      "0.0015019907296217746",
      "0.0006993327391002312",
      "0.0018244861517123852",
      "-0.0016121863428826266",
      "0.00448934669461771",
      "0.001172078819531884",
      "-0.01988429696706005",
      "-0.0031828345244706547",
      "-0.0014945767440805583"
    ],
    [
      "0.003978188389759081",
      "0.006753803276416765",
      "0.06478817583650096",
      "0.008714902529739567",
      "0.012156379161745098",
      "0.00020246660169184717",
      "-0.0019133353417531598",
      "0.00020513748628086308",
      "0.001392617488648285",
      "-0.0015172786594475909",
      "0.0002194900992714455",
      "0.00015227671196898514",
      "-0.003654605629017465",
      "-0.014950168000882101",
      "0.0014202411013221154",
      "-0.0004051349945139554",
      "-0.0022102703843431227",
      "0.0006798884802945847",
      "0.0011716645667265101",
      "-0.00028122401934865734",
      "0.002230411773426394",
      "0.0006450534897920829",
      "-0.010847926504450876",
      "0.0038003014050121734",
      "-0.003281444597772186"
    ],
    [
      "0.003884085401684857",
      "0.005830654508403302",
      "0.04533647911099153",
      "0.007431745418336493",
      "0.010227343646330758",
      "0.00011531773303889846",
      "-0.0010072578398431058",
      "0.00021192006631272884",
      "0.0010649555308489662",
      "-0.0014196943599137435",
      "9.162547256081432e-05",
      "9.68585472939704e-06",
      "-0.0021029868161537447",
      "-0.00889167028335862",
      "0.0010076487213128962",
      "-0.0003076772938235557",
      "-0.0012918746583425729",
      "0.0004398497895419694",
      "0.0009455396275840504",
      "-0.0002104031442473575",
      "0.0017096231514867279",
      "0.00042323968768180674",
      "-0.007929886570228771",
      "0.002994446257826328",
      "-0.0020502340320905795"
    ],
    [
      "0.004191691071678283",
      "0.007815384735589053",
      "0.06796456830029456",
      "0.009615126630533306",
      "0.015956436453172556",
      "0.00016328992232079615",
      "-0.0014917632711479627",
      "0.0003286898444508342",
      "0.00197017192979199",
      "-0.0003551193913352575",
      "0.00012943571485057065",
      "-0.0002432996063773904",
      "-0.002644216983700916",
      "-0.017067652850308448",
      "0.0015368214248095535",
      "-0.0005839291489468128",
      "-0.0032355748010788566",
      "0.0006749237830723581",
      "0.0018214351743862348",
      "0.00018901942173852663",
      "0.0028000594760842637",
      "0.0007554936814747231",
      "-0.010120486453096345",
      "0.00738317275769916",
      "-0.003267841239226477"
    ]
  ],
  "rational_Q": [
    [
      "0.008945824186290375",
      "0.12143642751064493",
      "3.5990212792754543",
      "0.4651086054618273",
      "0.23198053701076973",
      "0.12143642751057641",
      "0.962791385274584",
      "12.5525785654568",
      "3.526968587763732",
      "1.6307763127930217",
      "3.5990212792757537",
      "12.55257856545642",
      "27.222903729009808",
      "3.7369898875349774",
      "4.667577779404303",
      "0.46510860546133415",
      "3.526968587763534",
      "3.7369898875349588",
      "2.1969176859368367",
      "0.9895121027888857",
      "0.2319805370099035",
      "1.6307763127929271",
      "4.667577779404326",
      "0.989512102788844",
      "1.1028776840916041",
      "-0.008070479328599115",
      "-0.04545805181155626",
      "0.029117140370103205",
      "0.016950913509520736",
      "-0.008070479328559758",
      "0.01957535295613284",
      "-0.06624836327464756",
      "0.011394653618526554",
      "0.007689499470224775",
      "-0.0454580518114381",
      "-0.06624836327466113",
      "0.019016561975357622",
      "0.027924348310360766",
      "-0.009202118498701313",
      "0.02911714037012776",
      "0.01139465361850517",
      "0.027924348310344453",
      "-0.06106836441455944",
      "0.020794906988497164",
      "0.016950913509382482",
      "0.007689499470111258",
      "-0.009202118498499537",
      "0.020794906988547142",
      "0.027516459584861857",
      "-0.045867851282489346",
      "-0.03702571427904596",
      "-0.04929125755531583",
      "0.02452540620322578",
      "-0.08449663514036503",
      "0.17525273038278918",
      "0.05816071664998973",
      "0.005564389398162585",
      "0.25129169277768404",
      "0.12721486921834785",
      "0.3845845285759958",
      "-0.2144716722049026",
      "-0.044372209620216284",
      "-0.14082655396102345",
      "-0.17176259418115994",
      "-0.014466916077930249",
      "0.2953638992620437",
      "-0.0537228876377202",
      "-0.007106559224421189",
      "0.25391519402590496",
      "-0.23443637566537415",
      "-0.019246670685418833",
      "0.0793602694418187",
      "-0.8640875033483513",
      "-0.4595031311980407",
      "0.2512916927773306",
      "0.15940549143341196",
      "-0.3323452003850977",
      "-1.9030919456076403",
      "0.3106666747410481",
      "-0.7628105919240147",
      "-0.05518495853519872",
      "1.4682356909463226",
      "-0.02760180650143633",
      "-0.41213006212722064",
      "-0.23165965937770636",
      "1.616325534740158",
      "-1.2632141246777806",
      "0.822776630678183",
      "0.621952475648017",
      "0.03505032359702765",
      "-0.6378874021214854",
      "0.07661070741611896",
      "-0.0956060401668293",
      "0.07822695826049322",
      "0.0908958241844292",
      "-0.1408265539610969",
      "0.012728087189452179",
      "-0.0859886131940545",
      "0.5518112722297212",
      "-0.21348040119776684",
      "-0.23165965937794983",
      "0.21075419015344155",
      "-0.8854486228703606",
      "0.15730313226861747",
      "0.25954602045764974",
      "0.2521042891378109",
      "0.04406108745195853",
      "0.6979462433839932",
      "-0.5910316308411057",
      "-0.10430930020849194",
      "0.12552732795348617",
      "0.017673241549495556",
      "0.08754038762097825",
      "0.06581697685072557",
      "0.025594337524128843",
      "-0.0071065592242978235",
      "0.05306343632095559",
      "-0.2321927109379554",
      "0.13554964828496102",
      "0.1739801949523276",
      "0.03505032359742604",
      "-0.3244025277141149",
      "0.1393986651383081",
      "0.22479806266051794",
      "-0.005892146356341386",
      "0.1255273279533467",
      "-0.170966763939396",
      "-0.0027056826758790993",
      "-0.19899676433118518",
      "-0.0063683405926594295",
      "-0.07842452688969306",
      "-0.013620015358376649",
      "-0.2694077514598517",
      "0.12750254472262487",
      "0.12492137150839358",
      "-0.08449663514027245",
      "0.12721486921831784",
      "-0.1717625941812846",
      "0.2539151940259393",
      "-0.045867851282329355",
      "0.17525273038291148",
      "0.38458452857605074",
      "-0.014466916077938185",
      "-0.23443637566534284",
      "-0.037025714278937326",
      "0.05816071664993653",
      "-0.2144716722047901",
      "0.29536389926174855",
      "-0.019246670685453757",
      "-0.04929125755525059",
      "0.005564389398100449",
      "-0.04437220962010846",
      "-0.053722887637823194",
      "0.07936026944176887",
      "-0.049574713246557496",
      "0.36455379085318973",
      "-0.06898582308013965",
      "0.15940549143325178",
      "-0.04957471324670316",
      "3.3742264762200618",
      "0.07964589261245039",
      "-0.28140043584499463",
      "0.01272808718947433",
      "0.3645537908530653",
      "0.07964589261246574",
      "-0.26070744786431127",
      "0.03514706411703798",
      "0.053063436320764386",
      "-0.0689858230802428",
      "-0.28140043584508223",
      "0.03514706411711507",
      "0.20090212416704717",
      "0.2345975491433775",
      "-2.0360386311323744",
      "-0.055184958535322966",
      "-2.3546798942951037",
      "0.20545008522392944",
      "1.1728176833566946",
      "0.32502412999332647",
      "0.21075419015346958",
      "2.8532640742667486",
      "-0.5699213445277586",
      "0.9554555645845799",
      "-0.6470349929719471",
      "-0.32440252771389644",
      "0.6602576106549899",
      "0.8373411021166018",
      "-1.68614085313625",
      "-0.3915543794654547",
      "-0.8800224956713315",
      "1.6163255347405607",
      "2.8532640742669346",
      "0.6360883597590548",
      "0.4504358557452464",
      "0.47843537415483695",
      "0.04406108745175824",
      "-0.8773834978333185",
      "0.6695204179129584",
      "-0.29783150043352113",
      "-0.5205799544287995",
      "-0.17096676393942775",
      "-0.2457960850854844",
      "0.23702726186841494",
      "-0.057738645488932094",
      "0.07293457630806084",
      "-0.6378874021215153",
      "0.6602576106551132",
      "1.8075332511028466",
      "-0.22310685575236952",
      "-0.685549885716538",
      "0.01767324154957109",
      "-0.24579608508557005",
      "-0.10886976584360764",
      "0.36254090223244323",
      "-0.05489613820804308",
      "-0.013620015358127981",
      "0.19314225185041192",
      "-0.8101913951812375",
      "0.03946622392734249",
      "0.35938483813829",
      "-0.332345200384964",
      "1.4682356909471777",
      "-1.2632141246779132",
      "0.07661070741619111",
      "-0.8640875033477032",
      "-1.9030919456078692",
      "-0.027601806501411218",
      "0.8227766306782188",
      "-0.09560604016676764",
      "-0.459503131197492",
      "0.3106666747410759",
      "-0.4121300621272203",
      "0.6219524756479746",
      "0.07822695826064567",
      "0.2054500852239227",
      "-0.5699213445276372",
      "0.8373411021166234",
      "-0.08598861319406732",
      "0.23459754914335046",
      "1.1728176833566841",
      "0.9554555645845266",
      "-1.686140853136262",
      "-0.23219271093779645",
      "-2.0360386311322842",
      "0.3250241299931167",
      "-0.6470349929720071",
      "-0.3915543794654117",
      "0.4500794632483762",
      "-5.8060164450708704",
      "-0.8854486228702079",
      "0.636088359759563",
      "0.45007946324820414",
      "3.5510810426817154",
      "-0.305427146165111",
      "0.13939866513864477",
      "1.807533251102718",
      "-5.806016445070667",
      "-0.3054271461650662",
      "3.086060341211701",
      "-0.7737629972145823",
      "0.6979462433838598",
      "0.6695204179130757",
      "-0.640880146775173",
      "-0.28365351435839076",
      "0.05682597602828553",
      "-0.0027056826761461083",
      "-0.10886976584362078",
      "0.08871906344245452",
      "-0.7842635723798955",
      "0.2855122957036888",
      "0.08754038762072958",
      "0.23702726186834283",
      "0.08871906344261557",
      "-1.333824554472843",
      "-0.04476250804599736",
      "-0.2694077514597477",
      "-0.8101913951814181",
      "0.7970621480945119",
      "-0.20937778565251183",
      "-1.4450892972665843",
      "0.5518112722297847",
      "0.15730313226860634",
      "-0.5910316308411123",
      "0.06581697685073139",
      "0.09089582418433761",
      "-0.21348040119779407",
      "0.2595460204577602",
      "-0.10430930020833028",
      "0.025594337524074296",
      "0.4504358557451371",
      "-0.29783150043360035",
      "-0.05773864548865387",
      "0.13554964828490215",
      "-0.8800224956713202",
      "0.4784353741547497",
      "-0.5205799544287326",
      "0.07293457630824918",
      "-0.2836535143582986",
      "-0.7842635723798081",
      "0.22479806266084237",
      "-0.22310685575226963",
      "-0.7737629972145217",
      "0.05682597602816695",
      "0.2855122957037079",
      "-0.21889793574117633",
      "-0.19899676433094557",
      "0.36254090223243",
      "-1.3338245544730785",
      "-0.21889793574111016",
      "0.47622177151982503",
      "0.12750254472205377",
      "0.039466223927330374",
      "-0.20937778565249252",
      "0.13107621506749045",
      "0.1999128398513721",
      "0.17398019495202044",
      "-0.005892146355889015",
      "-0.006368340592609974",
      "0.12492137150780419",
      "-0.6855498857165951",
      "-0.05489613820813434",
      "0.35938483813827393",
      "-0.04476250804588159",
      "-1.4450892972666831",
      "0.19991283985128405",
      "-0.009810740457176698",
      "0.001769042109019008",
      "-0.012418067168224651",
      "0.008133295181914994",
      "0.009810740457206195",
      "-4.854500149417446e-14",
      "-0.039375092089757965",
      "0.010488378551432798",
      "0.026016760242100787",
      "-0.0017690421087164382",
      "0.03937509208981298",
      "-2.22266437031628e-13",
      "0.02487201612559367",
      "-0.055218196475744434",
      "0.012418067168061622",
      "-0.010488378551514852",
      "-0.02487201612575198",
      "9.74279432936359e-14",
      "-0.010197266980529635",
      "-0.008133295181979704",
      "-0.02601676024216496",
      "0.055218196475862465",
      "0.010197266980517929",
      "-4.3642562300962486e-14",
      "-0.09797117251417196",
      "0.09138808635865658",
      "-0.03435955391058881",
      "-0.05185684630735646",
      "0.12978754853184138",
      "0.3633234539266578",
      "0.059372541606249524",
      "-0.16250957593284143",
      "-0.046039107552691784",
      "-0.3544108243354157",
      "0.16789140543555575",
      "-0.10610688545179436",
      "0.05572590430415858",
      "0.04143063211310597",
      "0.21604440013314644",
      "0.1941964220961369",
      "-0.20156961219043254",
      "0.030939064265683502",
      "0.08317909928326045",
      "0.11958092243324434",
      "0.09652293482091387",
      "-0.012855851231168608",
      "0.01965596322345844",
      "0.20629269986296173",
      "-0.2293393792527437",
      "-0.04603910755262076",
      "-0.7449681401311559",
      "-1.9268879768560125",
      "-1.566729461076419",
      "0.7511417323877051",
      "-1.706284356287234",
      "0.18868731491306087",
      "-1.9887493044947466",
      "-0.3728613160144917",
      "-0.2834984893990359",
      "0.05633058970819346",
      "-0.5891633642910798",
      "0.6236380370780369",
      "0.05879118657805334",
      "0.10878060150108425",
      "0.5090736010364301",
      "0.7910023831281634",
      "-0.7597837033951411",
      "-0.3010136102260105",
      "-0.07431249595381231",
      "0.19846386770475843",
      "0.04143063211312333",
      "0.1313706070969203",
      "0.11324168702630667",
      "0.20006836872143904",
      "0.09524047271629486",
      "0.056330589707981514",
      "0.14045098014188578",
      "-0.030333906300359342",
      "0.15152300442859695",
      "0.12146237046008042",
      "0.1412121681605458",
      "0.21291625222946703",
      "-0.15594455361000287",
      "-0.22711963723503184",
      "-0.1747582032964199",
      "-0.16789933009460484",
      "-0.34223972447150713",
      "0.36286435734143596",
      "0.22032348507299415",
      "-0.03973845166978944",
      "0.08317909928335593",
      "0.06042192527224982",
      "-0.21351558748905955",
      "0.07556067370544463",
      "0.11410454171285028",
      "0.5090736010371617",
      "0.09601006159178574",
      "1.0266646395918304",
      "-0.19159666823603774",
      "-0.44552958350045385",
      "-0.16789933009530814",
      "-0.20900590223339222",
      "-0.1762357193103027",
      "0.39335589285833883",
      "0.012182173420195555",
      "-0.09593978678018075",
      "-0.027883880627519137",
      "-0.11725325961730479",
      "0.14899035804500046",
      "0.18082534189038527",
      "-0.12978754853191823",
      "0.3544108243352996",
      "-0.21604440013309645",
      "-0.11958092243319528",
      "0.0979711725142166",
      "-0.3633234539268594",
      "-0.16789140543569478",
      "-0.19419642209615653",
      "-0.09652293482085962",
      "-0.09138808635869514",
      "-0.05937254160625991",
      "0.10610688545186195",
      "0.20156961219028474",
      "0.01285585123109833",
      "0.034359553910429066",
      "0.16250957593276116",
      "-0.05572590430422183",
      "-0.03093906426563918",
      "-0.01965596322342936",
      "-0.26337959704956493",
      "-0.5689368180233264",
      "0.3582169146824107",
      "-0.7449681401311398",
      "0.26337959704956493",
      "-1.6951391500400367e-14",
      "0.23179262455137362",
      "-0.49171716861152376",
      "0.13137060709684445",
      "0.5689368180232126",
      "-0.23179262455126895",
      "3.396847057379089e-14",
      "0.1902086291814361",
      "0.06042192527258238",
      "-0.3582169146824891",
      "0.491717168611583",
      "-0.19020862918134704",
      "6.179877160606217e-14",
      "-2.725241456584839",
      "-0.6772931499660436",
      "0.18868731491305596",
      "-8.74027563047387",
      "-1.7324388082313658",
      "0.684160949522739",
      "0.6511281586907325",
      "0.14045098014207652",
      "1.4699100672453502",
      "-0.19952900741828686",
      "-1.3425033938695279",
      "1.5715447565117857",
      "0.09601006159193932",
      "0.04982594360622867",
      "-1.140473620519062",
      "0.947647910639396",
      "0.2521786062835889",
      "-0.07644190271062462",
      "-0.5891633642910094",
      "1.4699100672451157",
      "2.8436161769592734",
      "0.5086494596752895",
      "0.12661822851797086",
      "0.21291625222929103",
      "2.733696491191348",
      "-0.12601026350800906",
      "0.4193779321021043",
      "-0.34323675261456643",
      "-0.20900590223309592",
      "-0.9301813706269765",
      "0.24229063370247636",
      "-0.28798763727526855",
      "0.19107789329110983",
      "0.7910023831282607",
      "0.04982594360624189",
      "-0.017039265394796957",
      "-0.8512186604794875",
      "-0.6633593216201045",
      "-0.3422397244715546",
      "-0.9301813706267837",
      "0.40115519094120017",
      "0.7649037655863605",
      "-0.18594877154843736",
      "-0.02788388062741536",
      "0.3755490892937289",
      "0.1839733655547837",
      "-0.10155128171398424",
      "-0.0077774326746038154",
      "1.9268879768559692",
      "1.9887493044951579",
      "-0.623638037078153",
      "0.759783703395045",
      "-0.20629269986266996",
      "1.5667294610766782",
      "0.3728613160143247",
      "-0.05879118657859967",
      "0.3010136102262083",
      "0.22933937925216602",
      "-0.7511417323877042",
      "0.2834984893986736",
      "-0.10878060150107066",
      "0.07431249595384345",
      "1.7324388082317892",
      "0.1995290074182249",
      "1.1404736205188901",
      "0.11324168702638683",
      "2.725241456584895",
      "-0.6841609495225868",
      "1.3425033938696023",
      "-0.9476479106394382",
      "-0.2135155874891997",
      "0.6772931499661049",
      "-0.6511281586906993",
      "-1.571544756511715",
      "-0.2521786062836046",
      "-1.565378215628947",
      "-3.96700782337139",
      "-0.030333906299876475",
      "2.8436161769596056",
      "1.5653782156289238",
      "1.808332068837522e-13",
      "0.5695067451301004",
      "1.0266646395916021",
      "-0.017039265394642785",
      "3.9670078233715773",
      "-0.5695067451301704",
      "2.5562951630539994e-13",
      "-1.6795439570293371",
      "-0.1559445536103457",
      "-0.12601026350804845",
      "-0.7629693968896601",
      "0.6327943350700569",
      "-0.14248676013770264",
      "-0.17623571930988113",
      "0.4011551909410066",
      "-0.539483188591805",
      "0.5869012341027847",
      "0.5679672825178002",
      "0.36286435734153294",
      "0.24229063370245085",
      "-0.539483188591803",
      "0.16416922877633178",
      "0.42271604536192264",
      "-0.11725325961766632",
      "0.18397336555476124",
      "-1.9274331261323832",
      "-0.20711415378156206",
      "0.8521086424218404",
      "-0.20006836872105813",
      "-0.15152300442859068",
      "0.22711963723496054",
      "-0.22032348507311866",
      "-0.19846386770411564",
      "-0.09524047271618312",
      "-0.1214623704602081",
      "0.17475820329642267",
      "0.03973845167008454",
      "-0.5086494596752468",
      "-0.4193779321021838",
      "0.28798763727542254",
      "0.07556067370547997",
      "0.0764419027106885",
      "-0.12661822851800428",
      "0.34323675261440195",
      "-0.19107789329107372",
      "-0.6327943350701042",
      "-0.5869012341027627",
      "-0.19159666823563462",
      "-0.8512186604794961",
      "1.6795439570294015",
      "0.1424867601376842",
      "-0.5679672825179304",
      "0.15236820338346593",
      "0.3933558928574224",
      "0.7649037655862637",
      "0.16416922877635476",
      "-0.15236820338333784",
      "6.908690175975964e-14",
      "0.1489903580448883",
      "-0.10155128171393459",
      "-0.20711415378150766",
      "0.18422567978346147",
      "0.25888195909231765",
      "-0.11410454171289316",
      "0.445529583500271",
      "-0.012182173419876503",
      "-0.18082534189022928",
      "0.6633593216201255",
      "0.18594877154842182",
      "0.007777432674571677",
      "-0.4227160453620795",
      "-0.8521086424217248",
      "-0.2588819590921937"
    ],
    [
      "0.19418732812716763",
      "0.21621840502664247",
      "4.400474864837179",
      "0.5878897294425404",
      "0.42780014107817615",
      "0.21621840502662135",
      "0.8885878133079439",
      "12.322414928309072",
      "3.3153842303864316",
      "1.4372645762165077",
      "4.400474864837256",
      "12.32241492830879",
      "26.263998700481338",
      "3.0693700644346595",
      "4.63103269148678",
      "0.5878897294425586",
      "3.3153842303864947",
      "3.06937006443471",
      "2.2027939366328906",
      "0.8927206180173701",
      "0.4278001410781913",
      "1.4372645762164766",
      "4.631032691486837",
      "0.8927206180173787",
      "1.1650428754620408",
      "0.010708886253703684",
      "-0.0026595558622551987",
      "-0.005422925018350765",
      "0.0007143913582647489",
      "0.010708886253704416",
      "-0.29157463903315417",
      "-0.14101609272628512",
      "-0.024584341634211606",
      "0.03547439979617809",
      "-0.002659555862233743",
      "-0.14101609272629229",
      "-0.9109073900481309",
      "-0.025781413678484376",
      "0.22677589406315413",
      "-0.005422925018343109",
      "-0.02458434163424096",
      "-0.025781413678452655",
      "-0.11455999866204791",
      "0.03777543010335909",
      "0.0007143913582529902",
      "0.03547439979617874",
      "0.22677589406316903",
      "0.037775430103369444",
      "-0.12413949844280553",
      "-0.11596831267063444",
      "-0.06301586217553674",
      "-0.026568633120549034",
      "0.072788884412136",
      "0.03462740932994977",
      "0.24111853561892838",
      "0.02960819157024114",
      "0.03935395914696464",
      "0.2563221791710758",
      "0.14652924798688124",
      "0.9468769317714348",
      "-0.21938897592790052",
      "-0.22680020009100646",
      "-0.16792934258981815",
      "-0.1618371287180471",
      "-0.03623537993516408",
      "0.34107699253424995",
      "-0.102050744329562",
      "-0.0019337795178710337",
      "0.2707951461715475",
      "-0.2536064438225683",
      "-0.016576672165750143",
      "0.07350074300652089",
      "-0.8065324362131298",
      "-0.700616261440008",
      "0.2563221791711454",
      "0.0455424682578369",
      "-0.9278234962110147",
      "-1.835245279658234",
      "0.5099116298763454",
      "-0.6438906413952186",
      "-0.03841417536733998",
      "1.3941603659244157",
      "-0.0795760624943958",
      "-0.3154055351959118",
      "-0.20993818480713716",
      "1.4685546591243492",
      "-1.3116720327944542",
      "0.77953576623985",
      "0.6051181155233281",
      "0.04544263488611162",
      "-0.5852702858196778",
      "0.24163420479684203",
      "0.021401348545439167",
      "-0.0684491173281608",
      "0.0636237226304695",
      "-0.16792934258980224",
      "-0.0018071526659215699",
      "-0.12333741953045414",
      "0.5780598269157455",
      "-0.1754840173724964",
      "-0.2099381848071138",
      "0.37910117684480243",
      "-0.9666125382086672",
      "0.2134359570110358",
      "0.2879900685120581",
      "0.2609318406528299",
      "0.026024906523204897",
      "0.6730533743151597",
      "-0.6051302974356612",
      "-0.08690831131100485",
      "0.12707536122379093",
      "0.009715666826296956",
      "0.1213452990834071",
      "0.048131732891376136",
      "0.08186085483832628",
      "-0.0019337795178777715",
      "0.061574094774347485",
      "-0.20186691958772673",
      "0.12120557523408802",
      "0.19992613732897027",
      "0.045442634886125315",
      "-0.3780929001152604",
      "0.15754163427075665",
      "0.14414704208713433",
      "0.12434281281412188",
      "0.1270753612237895",
      "-0.17695997020803697",
      "0.06337780475242959",
      "-0.1917122942325903",
      "-0.04904748681992287",
      "-0.15084349342672806",
      "-0.015621639630423255",
      "-0.4402413571620338",
      "0.12704180542064597",
      "0.14627388192121735",
      "0.034627409329933745",
      "0.146529247986837",
      "-0.16183712871805792",
      "0.2707951461715548",
      "-0.11596831267062271",
      "0.24111853561890947",
      "0.9468769317714658",
      "-0.03623537993516401",
      "-0.253606443822527",
      "-0.06301586217552615",
      "0.0296081915702552",
      "-0.21938897592788986",
      "0.3410769925342487",
      "-0.016576672165734843",
      "-0.02656863312055848",
      "0.039353959146959494",
      "-0.22680020009097276",
      "-0.10205074432953973",
      "0.07350074300653184",
      "0.02052138492695244",
      "0.35532015051986254",
      "-0.05137827428342189",
      "0.045542468257836616",
      "0.020521384926896452",
      "3.316636709975924",
      "0.16424106036804062",
      "-0.5544979361983319",
      "-0.001807152665909194",
      "0.3553201505199059",
      "0.16424106036798758",
      "0.06762394251574978",
      "-0.06802769383712959",
      "0.061574094774380445",
      "-0.05137827428338843",
      "-0.5544979361982866",
      "-0.06802769383711015",
      "0.3929233633681442",
      "0.09890574011669018",
      "-1.7870739546746912",
      "-0.03841417536741026",
      "-1.8808620012190798",
      "0.3008332606945541",
      "1.0868782483838308",
      "0.33596433797853903",
      "0.37910117684478006",
      "2.8889903706085187",
      "-0.3375526057972647",
      "0.9378319806109509",
      "-0.5914836216629301",
      "-0.37809290011530744",
      "0.6681552740634246",
      "0.6877664044706426",
      "-1.810779563388484",
      "-0.46342921275662585",
      "-0.7463974150712536",
      "1.4685546591243235",
      "2.888990370608414",
      "0.7310717086224341",
      "0.46146530157776783",
      "0.4503536650070152",
      "0.02602490652320057",
      "-0.9219554555958263",
      "0.5707786220134932",
      "-0.30906162139667803",
      "-0.5050213983329843",
      "-0.1769599702080309",
      "-0.22402099417760318",
      "0.25542694001934735",
      "-0.08343939739135527",
      "0.020881931158187195",
      "-0.5852702858196484",
      "0.6681552740634119",
      "1.648930596461138",
      "-0.2014802497407566",
      "-0.5748910900888493",
      "0.009715666826312966",
      "-0.22402099417762",
      "-0.21187459176704895",
      "0.38210834724676745",
      "-0.045822269823973694",
      "-0.015621639630462694",
      "0.16643157277860426",
      "-0.6760982591803703",
      "0.11032151896484602",
      "0.3321243790614031",
      "-0.9278234962107692",
      "1.3941603659243746",
      "-1.3116720327944207",
      "0.24163420479677894",
      "-0.8065324362132186",
      "-1.835245279658208",
      "-0.07957606249446324",
      "0.7795357662398945",
      "0.02140134854542921",
      "-0.7006162614399821",
      "0.5099116298763023",
      "-0.3154055351959461",
      "0.6051181155233158",
      "-0.06844911732815907",
      "0.3008332606945587",
      "-0.33755260579738505",
      "0.6877664044706413",
      "-0.1233374195304229",
      "0.09890574011669469",
      "1.0868782483839061",
      "0.9378319806109098",
      "-1.810779563388406",
      "-0.2018669195878149",
      "-1.7870739546747574",
      "0.3359643379784549",
      "-0.5914836216630246",
      "-0.4634292127565046",
      "0.4569817618945075",
      "-5.6316643511879665",
      "-0.9666125382086299",
      "0.7310717086224331",
      "0.45698176189455947",
      "4.072121875355964",
      "-0.6000068295692156",
      "0.1575416342707496",
      "1.6489305964611725",
      "-5.631664351188019",
      "-0.6000068295690774",
      "3.202947935037112",
      "-0.6095802480936533",
      "0.6730533743151473",
      "0.5707786220135672",
      "-0.46664453672931566",
      "-0.31305202229057066",
      "-0.015809524531272517",
      "0.06337780475242248",
      "-0.21187459176701284",
      "-0.05415227023816041",
      "-0.6200186513976085",
      "0.38697405602773005",
      "0.12134529908344457",
      "0.25542694001930183",
      "-0.054152270238125085",
      "-1.45601375645428",
      "-0.03397209994385937",
      "-0.44024135716204776",
      "-0.6760982591802932",
      "0.8304558763396939",
      "-0.025549236694979972",
      "-1.5386293498015604",
      "0.5780598269157522",
      "0.21343595701104354",
      "-0.6051302974356616",
      "0.048131732891426644",
      "0.0636237226304866",
      "-0.17548401737253208",
      "0.2879900685120673",
      "-0.08690831131099613",
      "0.08186085483829202",
      "0.46146530157779025",
      "-0.30906162139669363",
      "-0.0834393973913488",
      "0.12120557523414266",
      "-0.7463974150712926",
      "0.45035366500703666",
      "-0.5050213983330658",
      "0.020881931158173557",
      "-0.313052022290522",
      "-0.6200186513976209",
      "0.14414704208719278",
      "-0.20148024974077497",
      "-0.6095802480936127",
      "-0.01580952453125556",
      "0.38697405602771745",
      "-0.1857226119607565",
      "-0.19171229423263458",
      "0.38210834724676146",
      "-1.4560137564542432",
      "-0.1857226119607574",
      "0.502097145754702",
      "0.12704180542062507",
      "0.11032151896486038",
      "-0.025549236694918036",
      "0.17559608606242222",
      "0.13031147087957784",
      "0.1999261373289667",
      "0.12434281281407791",
      "-0.04904748681991858",
      "0.14627388192124802",
      "-0.5748910900889121",
      "-0.04582226982401867",
      "0.33212437906138814",
      "-0.03397209994391649",
      "-1.538629349801506",
      "0.13031147087958103",
      "-0.029119327688536197",
      "0.006117012074869866",
      "-0.016713877492951796",
      "-0.035403577204027134",
      "0.029119327688527184",
      "8.759623479519822e-15",
      "-0.02794613016423347",
      "0.09578381286265746",
      "-0.02313841930885468",
      "-0.006117012074866191",
      "0.027946130164210502",
      "-1.006246869774545e-14",
      "0.08047763786065637",
      "-0.02548528950352667",
      "0.016713877492939514",
      "-0.09578381286267512",
      "-0.08047763786067774",
      "6.045382608313775e-15",
      "-0.015237866986713275",
      "0.03540357720402341",
      "0.023138419308836505",
      "0.025485289503527585",
      "0.015237866986710532",
      "1.5516708985256474e-15",
      "-0.191697293019393",
      "0.03952093196351808",
      "-0.03186198063877892",
      "-0.049623565554851125",
      "0.015526986431377964",
      "0.536953452840459",
      "0.012925359522570866",
      "-0.17051419432991965",
      "0.003035323450434432",
      "-0.4689589655566699",
      "-0.25596357223436006",
      "-0.13304562885025806",
      "0.10906433610086874",
      "0.07354980718122678",
      "0.22594188213783017",
      "0.12990912451336045",
      "-0.20399097450524667",
      "0.07384451402207788",
      "0.08494079347342556",
      "0.15447267930646558",
      "0.2822120942094477",
      "-0.05127475883853405",
      "-0.05980782438554001",
      "0.14914073067115724",
      "-0.28722309381227673",
      "0.0030353234504178475",
      "-0.5418773019153262",
      "-1.356154802563632",
      "-1.5451079488208554",
      "0.6315016011090436",
      "-1.5320265587172843",
      "0.18358962541981363",
      "-1.6571074241131616",
      "-0.4842121184899547",
      "-0.29798072640411477",
      "-0.011725377467510019",
      "-0.7161721611252746",
      "0.3733441395599872",
      "0.07942766960016573",
      "0.1057079325050199",
      "0.5311323705362844",
      "0.768557266869969",
      "-0.7017935550601377",
      "-0.3140894059150194",
      "-0.014340258136263615",
      "0.1941417447319398",
      "0.07354980718123111",
      "0.0552723736961612",
      "0.07400429079057759",
      "0.18147588304740417",
      "0.1077172732606968",
      "-0.01172537746751707",
      "0.22814222141369808",
      "-0.04780343885406358",
      "0.11049689782048308",
      "0.15803517658564595",
      "0.10836592576860533",
      "0.20396471890311016",
      "-0.17757235023043594",
      "-0.20037573011313772",
      "-0.17313491515473556",
      "-0.17012077531372413",
      "-0.3521891222386038",
      "0.3898989045645411",
      "0.23158610923904013",
      "-0.07589148467156066",
      "0.08494079347341656",
      "0.041343541130097576",
      "-0.40991109429871647",
      "0.10082203877316628",
      "0.16793912741776962",
      "0.5311323705363368",
      "0.09076664935984988",
      "1.1572841294079945",
      "-0.11597739024815104",
      "-0.5318258128694393",
      "-0.17012077531371605",
      "-0.21993890952108963",
      "-0.06744201934202218",
      "0.4593655723679071",
      "0.0172508263086255",
      "-0.12175407344690764",
      "0.008484689747111192",
      "-0.18238051404285943",
      "0.13173610789596907",
      "0.2301299156008449",
      "-0.015526986431373463",
      "0.468958965556623",
      "-0.22594188213782856",
      "-0.1544726793064316",
      "0.19169729301934063",
      "-0.5369534528404168",
      "0.2559635722343965",
      "-0.12990912451337452",
      "-0.28221209420945553",
      "-0.03952093196354474",
      "-0.012925359522573688",
      "0.13304562885023638",
      "0.20399097450525616",
      "0.051274758838527536",
      "0.03186198063878921",
      "0.17051419432994147",
      "-0.10906433610086773",
      "-0.07384451402208278",
      "0.05980782438553661",
      "-0.3679314279652089",
      "-0.6110092629404853",
      "0.3176975713608118",
      "-0.5418773019153263",
      "0.36793142796516826",
      "-4.041302435635654e-14",
      "-0.17230674833286697",
      "-0.2801467069015994",
      "0.05527237369618567",
      "0.6110092629405353",
      "0.17230674833289225",
      "-5.621678003935872e-15",
      "0.07848487868715767",
      "0.04134354113011935",
      "-0.31769757136081134",
      "0.28014670690161814",
      "-0.07848487868714141",
      "-8.102820540645681e-15",
      "-2.54945504110296",
      "-0.8120853255402058",
      "0.18358962541999496",
      "-8.9070421296876",
      "-1.946718743892372",
      "0.6879817372341162",
      "0.6043814311079984",
      "0.22814222141372487",
      "1.4464412846874672",
      "-0.2021924799444965",
      "-1.3598867572790148",
      "1.494060751470691",
      "0.09076664935982487",
      "0.020052239700790706",
      "-1.521381100356046",
      "0.9210636807660488",
      "0.4608950428180433",
      "0.04296819317508021",
      "-0.7161721611253001",
      "1.4464412846874006",
      "3.3538705605745633",
      "0.46573089480048574",
      "0.16468451491676572",
      "0.20396471890310144",
      "2.652935147662902",
      "-0.06809313260775984",
      "0.45121815155722333",
      "-0.34807351380373747",
      "-0.2199389095210672",
      "-0.8373878432657574",
      "0.030857819157738026",
      "-0.31143845748290666",
      "0.12053673122482203",
      "0.7685572668700501",
      "0.020052239700677998",
      "0.18532421896210102",
      "-0.7398504113582576",
      "-0.7934992330640305",
      "-0.35218912223861687",
      "-0.8373878432658157",
      "0.32004236447277845",
      "0.802643352578495",
      "-0.060381571300021177",
      "0.008484689747090301",
      "0.49791084463159185",
      "0.21115737011196314",
      "-0.16801944964426047",
      "-0.012572118258962735",
      "1.3561548025634276",
      "1.6571074241131507",
      "-0.37334413955996815",
      "0.7017935550601496",
      "-0.1491407306712165",
      "1.5451079488210777",
      "0.4842121184899223",
      "-0.07942766960021362",
      "0.3140894059150242",
      "0.2872230938122924",
      "-0.6315016011091101",
      "0.2979807264041506",
      "-0.10570793250507404",
      "0.014340258136364581",
      "1.9467187438923734",
      "0.20219247994450812",
      "1.521381100355986",
      "0.07400429079046268",
      "2.5494550411029167",
      "-0.6879817372341035",
      "1.359886757278903",
      "-0.9210636807658078",
      "-0.40991109429869077",
      "0.8120853255403593",
      "-0.6043814311080271",
      "-1.4940607514709843",
      "-0.4608950428180215",
      "-1.926972582341955",
      "-3.7316763072630983",
      "-0.047803438854052756",
      "3.353870560574752",
      "1.9269725823419634",
      "2.527411126293055e-14",
      "0.6141505545157365",
      "1.1572841294079357",
      "0.1853242189620499",
      "3.7316763072631285",
      "-0.6141505545157243",
      "-8.878348084503948e-15",
      "-1.5277392646297319",
      "-0.17757235023044365",
      "-0.06809313260771638",
      "-0.689311404590262",
      "0.5210386842724748",
      "-0.10364421791092686",
      "-0.06744201934200623",
      "0.3200423644727627",
      "-0.6092194637367493",
      "0.5595626387050157",
      "0.562510161329362",
      "0.3898989045644935",
      "0.030857819157688295",
      "-0.6092194637367458",
      "0.22787891620306783",
      "0.3622427638430447",
      "-0.18238051404288674",
      "0.21115737011192637",
      "-1.803048489213908",
      "-0.12599441520125462",
      "0.8575253362556133",
      "-0.18147588304743237",
      "-0.11049689782045254",
      "0.20037573011311588",
      "-0.23158610923908154",
      "-0.19414174473198315",
      "-0.10771727326070292",
      "-0.15803517658564656",
      "0.17313491515474919",
      "0.0758914846715317",
      "-0.4657308948004533",
      "-0.4512181515571586",
      "0.31143845748283877",
      "0.10082203877313908",
      "-0.042968193175100325",
      "-0.1646845149168901",
      "0.34807351380377",
      "-0.12053673122483992",
      "-0.521038684272536",
      "-0.5595626387050472",
      "-0.11597739024818345",
      "-0.7398504113581973",
      "1.52773926462976",
      "0.10364421791089719",
      "-0.5625101613293924",
      "0.20464831278100282",
      "0.4593655723679588",
      "0.8026433525784985",
      "0.22787891620302875",
      "-0.2046483127810586",
      "2.972331913628483e-14",
      "0.13173610789595358",
      "-0.16801944964426227",
      "-0.12599441520124957",
      "0.2003773854303664",
      "0.21720289157039324",
      "-0.16793912741776412",
      "0.5318258128694543",
      "-0.017250826308611144",
      "-0.23012991560087018",
      "0.7934992330639983",
      "0.06038157130011258",
      "0.012572118259011519",
      "-0.3622427638429919",
      "-0.8575253362556255",
      "-0.2172028915703928"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.0035375312921065577",
    "0.0035375314446354556",
    "0.0035375321230033917",
    "0.0035375321002356426",
    "0.00353753143865221",
    "0.003537536376986847",
    "0.003537536095725448",
    "0.0035375319395319505",
    "0.0035375332420688166",
    "0.0035375358758549694",
    "0.003537531287684451",
    "0.0035375333029889298",
    "0.003537531846136625",
    "0.003537533954269149",
    "0.003598958253705815",
    "0.003537536111297753",
    "0.0035375325321245913",
    "0.0035375328232556424",
    "0.0035375366341120038",
    "0.0035375398879140068",
    "0.0035375316212006283",
    "0.003537532411503939",
    "0.003537532384746868",
    "0.003537531614558013",
    "0.00353753736015193",
    "0.003537537039947939",
    "0.003537532196832045",
    "0.003537533710987923",
    "0.003537536779313937",
    "0.0035375314397326787",
    "0.003537533785519078",
    "0.0035375320899319203",
    "0.0035375345464489123",
    "0.003587535019928932",
    "0.00353753705617045",
    "0.003537532887298505",
    "0.0035375332246898503",
    "0.0035375376639326743",
    "0.0035375414343765616",
    "0.003537533694346433",
    "0.0035375336516403214",
    "0.0035375323996222063",
    "0.00353754175421705",
    "0.003537541193852433",
    "0.0035375333475623025",
    "0.003537535812580281",
    "0.0035375407929940225",
    "0.0035375321142224296",
    "0.0035375359266596055",
    "0.003537533170428342",
    "0.0035375371558500714",
    "0.0036584392184071265",
    "0.0035375412344521876",
    "0.003537534468696172",
    "0.003537535019150202",
    "0.003537542227494301",
    "0.003537548376911479",
    "0.0035375336085608816",
    "0.0035375323732231216",
    "0.003537541601631583",
    "0.0035375410587115035",
    "0.003537533308542542",
    "0.00353753574089717",
    "0.003537540654847081",
    "0.0035375320917192758",
    "0.0035375358551538527",
    "0.0035375331348176113",
    "0.0035375370702352468",
    "0.0036654901242815815",
    "0.00353754110032995",
    "0.0035375344154577777",
    "0.003537534958832547",
    "0.003537542077061484",
    "0.0035375481515931835",
    "0.0035375316061596936",
    "0.0035375373416495345",
    "0.0035375369652366566",
    "0.00353753218615587",
    "0.0035375336933230975",
    "0.0035375367355283366",
    "0.003537531432436112",
    "0.0035375337630421276",
    "0.0035375320783793056",
    "0.0035375345144359424",
    "0.0036072120577654997",
    "0.003537537008268042",
    "0.003537532871158278",
    "0.0035375332067385658",
    "0.003537537617121823",
    "0.0035375413683061915",
    "0.0035375689259987456",
    "0.0035375680074706825",
    "0.003537540562655519",
    "0.0035375489641086637",
    "0.0035375660445513576",
    "0.0035375363632779862",
    "0.0035375494205553797",
    "0.003537539979090799",
    "0.0035375536639291223",
    "0.0037605049073409363",
    "0.003537567628561854",
    "0.0035375444037097554",
    "0.0035375462889241584",
    "0.003537570901162531",
    "0.0035375919436617543",
    "0.0035375648284475614",
    "0.003537540063415219",
    "0.003537548141701184",
    "0.003537564057154434",
    "0.0035375360406891985",
    "0.003537548404909434",
    "0.00353753945469581",
    "0.0035375522773530405",
    "0.14292765925164636",
    "0.003537565451025965",
    "0.003537543694051896",
    "0.003537545491281969",
    "0.003537568764280312",
    "0.003537588738796635",
    "0.0035375330343307143",
    "0.0035375352415060834",
    "0.003537539700274343",
    "0.003537531931641389",
    "0.003537535347907579",
    "0.003537532878141153",
    "0.003537536450547836",
    "0.0036159603973428826",
    "0.0035375401035746983",
    "0.0035375340397906536",
    "0.003537534531000544",
    "0.0035375409916757507",
    "0.003537546476966137",
    "0.0035375392610110987",
    "0.0035375474333296693",
    "0.0035375332290335597",
    "0.0035375394633195816",
    "0.0035375349588408645",
    "0.003537541494132709",
    "0.0036820527401550786",
    "0.003537548175966945",
    "0.003537537074771343",
    "0.003537537971407143",
    "0.0035375497837950957",
    "0.00353755982275265",
    "0.0035375628966550308",
    "0.003537535843502614",
    "0.0035375477721357384",
    "0.0035375391441477355",
    "0.003537551577750273",
    "0.004003712627163467",
    "0.0035375643187777832",
    "0.0035375432108269897",
    "0.0035375449347856943",
    "0.0035375674430898254",
    "0.00353758666471947",
    "0.003537531282295488",
    "0.0035375332863859937",
    "0.0035375318376065336",
    "0.003537533930698925",
    "0.003631772559787889",
    "0.003537536075955232",
    "0.003537532520194437",
    "0.0035375328099751875",
    "0.003537536599554114",
    "0.003537539839039622",
    "0.00353753964303519",
    "0.003537535049112975",
    "0.003537541699455105",
    "0.003824320401743271",
    "0.0035375485110542317",
    "0.003537537216297079",
    "0.0035375381356135324",
    "0.0035375501781778574",
    "0.0035375604669585707",
    "0.003537532726606615",
    "0.0035375360797725345",
    "0.0036556352697321745",
    "0.003537539511922451",
    "0.0035375338219779404",
    "0.003537534286803382",
    "0.003537540351761664",
    "0.0035375455389134334",
    "0.0035375441612857214",
    "0.00452114272586689",
    "0.0035375524613024",
    "0.0035375387324096856",
    "0.00353753985785347",
    "0.0035375545105269784",
    "0.0035375670555461212",
    "0.003730328224261631",
    "0.003928807794807764",
    "0.003702766480255098",
    "0.003672334457196621",
    "0.003962780883202285",
    "0.0038117638380274575",
    "0.003537565704532142",
    "0.0035375437611961887",
    "0.0035375455584282624",
    "0.00353756899662642",
    "0.0035375889928191155",
    "0.0035375354179441126",
    "0.003537536096119688",
    "0.0035375449775005316",
    "0.0035375525655096545",
    "0.003537536860961795",
    "0.00353754694928936",
    "0.0035375555047722626",
    "0.003537572478843441",
    "0.0035375944178734357",
    "0.0035376270728890986"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.005184401181571491904942402 +/- 3.86e-28]",
      "[0.02353864579833888122232146 +/- 3.45e-27]",
      "[0.6102070844310297413818399 +/- 4.51e-26]",
      "[0.04064138258913953785951900 +/- 1.13e-27]",
      "[0.03603946718352242003199256 +/- 3.36e-27]",
      "[0.09748004760591530327114968 +/- 1.39e-27]",
      "[1.237539743463191096432819 +/- 4.25e-25]",
      "[0.1578187479127729461181196 +/- 3.22e-26]",
      "[0.09452381635070167434520924 +/- 1.16e-27]",
      "[1.727940516265671460342159 +/- 3.91e-25]",
      "[0.6149161683906099874387803 +/- 2.43e-26]",
      "[0.4113423968899750313286817 +/- 8.33e-27]",
      "[0.04842624483842146069689620 +/- 1.20e-28]",
      "[0.05941443418453102502755766 +/- 4.14e-27]",
      "[0.03835228277254253949994301 +/- 1.40e-27]"
    ],
    [
      "[0.05243359255351392554844240 +/- 1.62e-27]",
      "[0.05633365100250659797815330 +/- 4.24e-27]",
      "[0.9738602927568353723021738 +/- 5.00e-26]",
      "[0.1015974951312773196949689 +/- 2.02e-26]",
      "[0.08105880166148872277853913 +/- 2.16e-27]",
      "[0.1188592063428024690898112 +/- 3.52e-26]",
      "[1.479817209664779237399977 +/- 3.32e-25]",
      "[0.1065532610854682608801942 +/- 6.67e-27]",
      "[0.09100129323851913178053008 +/- 1.04e-27]",
      "[1.920227679376070809889289 +/- 2.71e-25]",
      "[0.6420559403102161989363604 +/- 4.26e-26]",
      "[0.4673971648573700524367532 +/- 4.14e-26]",
      "[0.07447112934774911560422697 +/- 1.65e-27]",
      "[0.07013009823456492653123666 +/- 4.13e-27]",
      "[0.03891202865075145196206944 +/- 3.13e-27]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.22332495800219476
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack13_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 13,
  "lambda_polygon": 6,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.633",
    "0.668"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "1.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.5",
    "-0.5000000000000001",
    "0.4999999999999999",
    "-0.49999999999999994",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.5000000000000001",
    "0.49999999999999994",
    "0.5",
    "-0.5000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.0037964931839162617",
      "0.004385414370671696",
      "0.028030131572611465",
      "0.005996933319718829",
      "0.005072159588231704",
      "2.4221667566236062e-05",
      "3.5060476491740765e-05",
      "4.4912912523321364e-05",
      "5.4525865734953084e-05",
      "0.0010229297583910205",
      "-0.00013742283602193733",
      "0.00020135253097037449",
      "0.0014026995526484464",
      "-0.00273826899221532",
      "-7.056353338312626e-05",
      "-1.7354591983222496e-05",
      "-4.2431637839576025e-05",
      "8.319556493351944e-05",
      "2.9762588144732878e-05",
      "0.0007231642974512883",
      "0.0006269668444473701",
      "-7.615283494242423e-06",
      "-0.0007162921387483895",
      "0.0012922168082521006",
      "-0.0005856721250671432"
    ],
    [
      "0.003797240298536904",
      "0.004378816421772175",
      "0.022026201223078096",
      "0.0062547656423968525",
      "0.0053050237243059935",
      "2.6272915186474542e-05",
      "-1.3684712251329642e-05",
      "4.358725629133922e-05",
      "6.835657969834276e-05",
      "0.00013354294869171988",
      "-0.00025990566077745196",
      "0.00035672072361645385",
      "0.0008753914939774795",
      "-0.003085101284472778",
      "-6.169634131684848e-05",
      "-1.8396078593363545e-05",
      "-7.660067301950734e-05",
      "9.81848229315649e-05",
      "3.125189752787099e-05",
      "0.0006650035835060053",
      "0.0007555471168828937",
      "-5.363216963068627e-05",
      "-0.00029979104491531934",
      "0.0009047991979318604",
      "-0.0007580977098222239"
    ],
    [
      "0.0038030054721670146",
      "0.004926547641431688",
      "0.03700433480822224",
      "0.00845266505133716",
      "0.0059876483876906555",
      "4.364903536448782e-05",
      "2.7283617037668633e-05",
      "9.63050911426747e-05",
      "9.994878324391052e-05",
      "0.0008380963077448389",
      "-0.000400258365313781",
      "0.0005352215734216091",
      "0.0029518656114370075",
      "-0.0038924555160590865",
      "-0.00020912392054356544",
      "-3.2793750930285364e-05",
      "1.5097564839604854e-05",
      "0.0001711078779519609",
      "4.219522624723537e-05",
      "0.0010481878785036512",
      "0.0012679522139825443",
      "-7.546728020521281e-05",
      "-0.0018561314522056369",
      "0.00127516537357583",
      "-0.0011726105975833497"
    ],
    [
      "0.0038065172655161583",
      "0.005191847588095423",
      "0.0403859617878283",
      "0.008880976982500106",
      "0.00663348810058036",
      "7.670725541207984e-05",
      "9.125067638272577e-05",
      "8.794785554618745e-05",
      "0.00014706213434447722",
      "0.0015128651646805142",
      "-0.0003051923764367331",
      "0.0007570773338471542",
      "0.0025676476435859594",
      "-0.004246942110745873",
      "1.3975069859107025e-05",
      "-4.08740107499029e-05",
      "-8.169961993142498e-05",
      "0.00021863475051910365",
      "5.751689558827992e-05",
      "0.0016589949108625306",
      "0.001757040982193547",
      "3.546099177426187e-05",
      "0.0002895789455732828",
      "0.001643376066461011",
      "-0.0017561269558811407"
    ],
    [
      "0.0037975369394506846",
      "0.0043634222929795135",
      "0.02252270148883048",
      "0.0063301833199153525",
      "0.0053343135938799325",
      "2.6123458717689424e-05",
      "-3.338490996577691e-05",
      "4.279527454485344e-05",
      "7.351993684947513e-05",
      "1.5705853293742274e-05",
      "-0.00024157777920422242",
      "0.00035619063716256196",
      "0.0010855876677073404",
      "-0.003207515256768753",
      "-5.4662779896095884e-05",
      "-1.7919072403663298e-05",
      "-5.193906499493281e-05",
      "0.00010508521716133006",
      "2.8434463744866692e-05",
      "0.0006138872321816701",
      "0.0007390213081847535",
      "-4.614200375851533e-05",
      "-0.0010129160201687746",
      "0.0008560128221318481",
      "-0.0008990939075882327"
    ],
    [
      "0.0038536783191989907",
      "0.010170154483529086",
      "0.27191118442760015",
      "0.025447589377550903",
      "0.017132205370389616",
      "9.648119919485123e-05",
      "-0.00019883533122193014",
      "0.0004072024325744283",
      "0.000521623209800085",
      "0.017677367718981003",
      "-0.0017231788540587748",
      "-0.000656750866421327",
      "-0.02764642399743921",
      "-0.03679577516720165",
      "0.0016352336986702849",
      "-0.00023844601692297153",
      "-0.0028501537654821735",
      "0.0007460716733699475",
      "0.0004625536072742258",
      "0.0044782145354485044",
      "0.005672712611151416",
      "-0.0004045045044246546",
      "0.010214926984673266",
      "0.023484865120853033",
      "-0.004166240102253618"
    ],
    [
      "0.00403053058124774",
      "0.42113420649744154",
      "0.9971153647939125",
      "0.10778869524762177",
      "0.0952535758310969",
      "-0.006839614752922696",
      "0.009999761084647642",
      "-0.0013077301082006364",
      "0.0007717155683862135",
      "-0.6034164311640031",
      "0.14177998197129635",
      "-0.05282937853071235",
      "-0.1953165569703556",
      "0.05934398286640012",
      "-0.06627301893317195",
      "-0.0030861715409973753",
      "0.0044642316205605334",
      "-0.0020844922294946605",
      "0.0036707463918738844",
      "0.02338473103675275",
      "0.12843521517677528",
      "-0.167272800267425",
      "-0.19106027126513594",
      "0.23934683823528416",
      "-0.051584490829130365"
    ],
    [
      "0.003800072020743582",
      "0.004710725734905878",
      "0.035115270826997745",
      "0.00724339736270414",
      "0.006232531255454489",
      "3.743623048856344e-05",
      "-7.406251602415533e-05",
      "4.701249945630334e-05",
      "0.00010574302091357727",
      "0.00015311630393056652",
      "-0.0003088428772638444",
      "0.0005223885852887734",
      "0.0010231161766189397",
      "-0.005675572373681245",
      "-0.00023974127260395126",
      "-2.3453674408071967e-05",
      "-0.00013773458096060924",
      "0.0001365529600538207",
      "4.303222301385154e-05",
      "0.0012371185840955388",
      "0.0011037248045897903",
      "-0.00015517334347906823",
      "-0.0012242481478780102",
      "0.0014478740164899939",
      "-0.0012961211565736157"
    ],
    [
      "0.00381367988485675",
      "0.0052668529037772195",
      "0.06304902381141424",
      "0.011835409241906484",
      "0.008756268502562389",
      "7.351626580578312e-05",
      "-9.846655597538386e-05",
      "0.00012314355509877276",
      "0.00022132198150127364",
      "-0.0005738218712288831",
      "-0.0011640531258547307",
      "0.0011481564165152806",
      "0.0017275578500522153",
      "-0.011354545546297149",
      "-0.0003172567870058262",
      "-6.480344725687205e-05",
      "-0.00035752244186099076",
      "0.0003272170554628863",
      "9.060846911259195e-05",
      "0.001219829661943858",
      "0.0022948651219688227",
      "-5.191139796103859e-05",
      "-0.002144017004931322",
      "0.00455984220107285",
      "-0.0028070657538584883"
    ],
    [
      "0.0038700430250817605",
      "0.01765967197782689",
      "0.26961924443213725",
      "0.035595806923368604",
      "0.02148160726799686",
      "0.0003266185729739039",
      "0.00010632875936096251",
      "0.0001658491705291106",
      "0.0008918202557230363",
      "-0.003636612692862071",
      "0.0075706066569852055",
      "0.0022163295553529966",
      "-0.031006092393012826",
      "-0.030835533111833652",
      "0.00015334148644484367",
      "-2.456696937804059e-05",
      "-0.0023086634023720114",
      "0.0012099081233267691",
      "0.00035736117304174515",
      "0.015194928744260114",
      "0.00944591607780607",
      "-0.004142574676294393",
      "-0.0008336964952155487",
      "0.02690783935795374",
      "-0.014813068853128289"
    ],
    [
      "0.003796764960935589",
      "0.00436894575708523",
      "0.030623218974786884",
      "0.006135292856167714",
      "0.005108532853568008",
      "2.2856495678221104e-05",
      "1.3577517682322418e-05",
      "4.6446867476793186e-05",
      "5.787602306922116e-05",
      "0.0009810008444559274",
      "-0.00010532521618826335",
      "0.0001867508775779452",
      "0.0018896829928384711",
      "-0.0030592502487845753",
      "-9.831507076322489e-05",
      "-1.560648944195397e-05",
      "-5.3078463951360116e-06",
      "8.97381264148877e-05",
      "2.6273977051777074e-05",
      "0.000716339340797634",
      "0.0005843148993432781",
      "-1.5540957124312325e-05",
      "-0.0016760664877642868",
      "0.0012345082845176283",
      "-0.000707923484648295"
    ],
    [
      "0.003815989675028583",
      "0.005610384413291403",
      "0.10116593802342526",
      "0.010874174966493295",
      "0.007603150059011471",
      "0.00011371636583109721",
      "0.00039574454259231977",
      "0.00017722315012670459",
      "0.00018083624673903144",
      "0.005067947432731872",
      "3.666951356950532e-05",
      "0.0005756690049761395",
      "0.009715831265514849",
      "-0.007362018569795043",
      "0.00020789846552897684",
      "-5.6441459586913594e-05",
      "9.622615574479865e-05",
      "0.0002999622532465971",
      "9.974827447788846e-05",
      "0.0038662128027336044",
      "0.0021302279242281803",
      "0.00023087870248175433",
      "-0.00172363256507764",
      "0.004127704972733125",
      "-0.0018495826432409369"
    ],
    [
      "0.00380023485720724",
      "0.004729816175573434",
      "0.0471166244906726",
      "0.007049012819392888",
      "0.005813822171362626",
      "2.6469291591836617e-05",
      "-1.3799100192633715e-05",
      "7.025471266589389e-05",
      "8.5461992465237e-05",
      "0.0016534927008519846",
      "-0.00019730588843203516",
      "0.00022574191959364825",
      "0.0017485416616338887",
      "-0.0049663394927499625",
      "-4.186282728660088e-05",
      "-2.26707130379085e-05",
      "-4.517348012507755e-05",
      "0.0001221569150774805",
      "4.798119846596496e-05",
      "0.0010890273550040208",
      "0.0008244854057245688",
      "-9.698855767601892e-05",
      "-0.0023002747564456636",
      "0.0017504385635807905",
      "-0.0008932670338723385"
    ],
    [
      "0.0038148876940347245",
      "0.026891837026396803",
      "0.718776537001273",
      "0.03417212227226438",
      "0.017222380593192824",
      "0.0001410884099281317",
      "-0.00041065369201276727",
      "0.0002615740741158128",
      "0.00019172001876591795",
      "0.08944197744267529",
      "0.018588108302323506",
      "-0.011235989641691235",
      "0.07316868908098534",
      "-0.07942629067641098",
      "-0.012479035259915096",
      "7.238932331946167e-05",
      "0.0010562702168999739",
      "0.0004494002635260897",
      "-6.042521642248839e-05",
      "0.06881541200022159",
      "-0.0016764060611599886",
      "-0.004980915788783879",
      "-0.09874182855623506",
      "0.0253614965695697",
      "-0.010546989281579775"
    ],
    [
      "0.0040354992836388525",
      "0.02669602647717163",
      "0.24737685249487734",
      "0.04761612337746412",
      "0.05670976639527399",
      "0.00139029195010295",
      "-0.005135371987434057",
      "0.0027878104074374483",
      "0.001985970320123004",
      "-0.05224098672915232",
      "0.016726508662731666",
      "0.025912149675547506",
      "-0.06200053471930234",
      "-0.0981216686431758",
      "0.02444317838881262",
      "0.0009093026207618503",
      "-0.0037815187768389753",
      "0.0008098532960497662",
      "0.0027227128451479863",
      "0.008287645668453563",
      "-0.004268209009692921",
      "0.005113729196438492",
      "0.03088707418369743",
      "-0.030106887076004868",
      "0.024750109698472307"
    ],
    [
      "0.0038210922790337712",
      "0.008815245456715545",
      "0.1216593123946033",
      "0.015985264940983027",
      "0.010121273412777118",
      "4.6414454000019924e-05",
      "-0.000418167418620967",
      "0.00023137863208616907",
      "0.00025484846165204934",
      "0.0035636562227332725",
      "-0.001045720725558032",
      "0.0008673900460562571",
      "-0.0008694949310842663",
      "-0.015230787135851536",
      "-0.0008539775793549683",
      "-9.823213047243544e-05",
      "-0.00018452364241228574",
      "0.00038467194802292487",
      "0.00011978682541607269",
      "0.0016733304438595869",
      "0.003430045239027335",
      "-0.0009956562264635707",
      "-0.009701951626861839",
      "0.00348343789583572",
      "-0.0030948245156800502"
    ],
    [
      "0.0038090639729954742",
      "0.004920396698703241",
      "0.043506840995660226",
      "0.009368869089825465",
      "0.006914859743689113",
      "4.193921776295062e-05",
      "1.8774438902199903e-05",
      "0.0001289876071741405",
      "0.00014977434743054923",
      "0.0006651663962934041",
      "-0.0005349195455660833",
      "0.000554724727403728",
      "0.0019277420731532208",
      "-0.005635246036743542",
      "0.00033434414075563277",
      "-3.785056181507851e-05",
      "-0.00013470492805807478",
      "0.00022941616717840708",
      "8.842268179084033e-05",
      "0.0006191211538557854",
      "0.0013148138259171382",
      "-3.3094683869815674e-05",
      "-0.0014943616828398383",
      "0.002830149565084403",
      "-0.0014276932315661346"
    ],
    [
      "0.0038045516863016034",
      "0.004953342963279415",
      "0.036127221600380816",
      "0.008738494717960073",
      "0.0063469475890620556",
      "4.9926047488413154e-05",
      "-1.9654055121571907e-05",
      "9.762733685041279e-05",
      "0.00012205409747544771",
      "0.0006240666558739",
      "-0.0003056991987249098",
      "0.000581809553593012",
      "0.0032116447124372373",
      "-0.004728594069441159",
      "-0.00014625585179806202",
      "-3.1943653509154156e-05",
      "1.0952990086274027e-06",
      "0.00019074396045082973",
      "4.8528122629466776e-05",
      "0.0011857043939959646",
      "0.0012975135407307778",
      "-4.55059908590937e-05",
      "-0.0023652996646501365",
      "0.0011816836424836134",
      "-0.00143259145354182"
    ],
    [
      "0.0038802983741054293",
      "0.015394110436801951",
      "0.1196070266513455",
      "0.02558772760956778",
      "0.02003448267510647",
      "-0.00042734671731530676",
      "-0.000675105669796509",
      "0.000860931557582222",
      "0.00045991862853988726",
      "0.004535343154337039",
      "-0.0063581983912133965",
      "-2.460119994520082e-05",
      "-0.009720584636835845",
      "-0.017024824361852136",
      "0.0010116530042968783",
      "-0.00011241351721506308",
      "-0.0005846278592013716",
      "0.00048423625650775474",
      "0.0008193033568049196",
      "0.0009677862947250712",
      "0.005360379846364027",
      "-0.008051069423232665",
      "-0.004937461461065351",
      "0.002180629403624487",
      "0.0034659040473140933"
    ],
    [
      "0.003860155588516833",
      "0.03909574252538616",
      "0.14523994002855295",
      "0.03364773710184271",
      "0.010528756342254097",
      "0.0011404511531926916",
      "0.0010636405384776813",
      "0.00108279225227548",
      "0.00028072719797975546",
      "0.025832359808864055",
      "0.021432971052988727",
      "0.000954369037464713",
      "0.03651977533663145",
      "-0.00483940819547335",
      "-0.00015131596024749684",
      "-0.00041530715942779173",
      "0.0012729907905807236",
      "0.00042833426028490403",
      "0.00026846802791022405",
      "0.04734912239533432",
      "0.01350232019727277",
      "0.0029997923474555078",
      "-0.0280633729687015",
      "0.0027125231407328925",
      "0.0007404732210806562"
    ],
    [
      "0.004629210862241289",
      "2.575769186127071",
      "0.3699365123931501",
      "0.47938714104260627",
      "0.2356307721193734",
      "-0.006324980416786664",
      "-0.00128622497908172",
      "0.012213532547664187",
      "0.00013322180972080719",
      "0.7904988469634698",
      "-0.35897544381787333",
      "0.621590167419781",
      "0.031290648470243314",
      "0.16298258484733924",
      "-0.09485194348753842",
      "-0.005239452966983041",
      "0.005163900424834075",
      "0.013971254108265743",
      "0.0003304299298016919",
      "0.21025270601782695",
      "0.22851865017890455",
      "-0.40634169561445055",
      "-0.0071353018729124",
      "-0.18956540626775575",
      "-0.03361894368584936"
    ],
    [
      "0.0037981327344796226",
      "0.004321910658969911",
      "0.06165971773427045",
      "0.0059206479357149875",
      "0.0067106403616729515",
      "1.6879148590865847e-05",
      "-0.0001128363212363819",
      "2.536248572780778e-05",
      "9.817487723623562e-05",
      "0.000526195328625601",
      "-0.00017825665247430235",
      "0.00018781164068205534",
      "0.0007232860148775293",
      "-0.010274175616303392",
      "-0.00014672825168866602",
      "-1.497776554132865e-05",
      "-0.00033124648659360194",
      "8.867726266095506e-05",
      "6.86638870890025e-05",
      "0.0015187768699864562",
      "0.0006430946665048171",
      "-0.00019313001266645509",
      "-0.0015091219194766608",
      "0.0035174582038014815",
      "-0.0009450058590405216"
    ],
    [
      "0.0037984438768002365",
      "0.004491859966341242",
      "0.026765778113563524",
      "0.006794890662268741",
      "0.005517107774252774",
      "3.0916533904813664e-05",
      "-3.313960417693502e-05",
      "5.018720778007795e-05",
      "8.002943029472329e-05",
      "0.00016227655574490633",
      "-0.00025636612757667536",
      "0.000391592783246344",
      "0.0012576047771661683",
      "-0.0036668243022269587",
      "-0.00012963572794480352",
      "-2.183861455038979e-05",
      "-5.6489986536949104e-05",
      "0.00011845761684666552",
      "2.9919243107990532e-05",
      "0.000601770039931804",
      "0.0008584931045892108",
      "-2.804390745932353e-05",
      "-0.001552848234019173",
      "0.001265442486186175",
      "-0.0010305499331948026"
    ],
    [
      "0.512482771200525",
      "1.4437797859499413",
      "2.9514639321347094",
      "1.0676970214483807",
      "0.17127570034392256",
      "-0.4581300089407009",
      "1.058699700457961",
      "-0.7218257507852952",
      "0.21069988598952705",
      "-1.613439476568058",
      "0.7143823445840984",
      "-0.16938123095134278",
      "-1.4982320312356132",
      "0.283316168138007",
      "-0.31251146181313877",
      "0.71679167310047",
      "-0.42576657633678616",
      "0.05019224482701882",
      "-0.008460807083868465",
      "-1.0795789389545825",
      "0.9919601914899351",
      "-0.2938732969748418",
      "-0.5551297297633994",
      "0.12622817239108938",
      "-0.04427461778839596"
    ],
    [
      "0.7902745147105904",
      "5.218472086719578",
      "1.8508852631527761",
      "0.870838631417525",
      "0.1666545341976677",
      "-2.009683136868283",
      "0.0724280409572543",
      "-0.2043932739629697",
      "-0.07161026773330377",
      "-0.04056540648354821",
      "0.3272188142461745",
      "0.25429161334085776",
      "-0.4482480603471238",
      "-0.2171007136529435",
      "-0.09669556820380183",
      "-0.18850373537110837",
      "-0.32348234273386484",
      "0.7609292633506678",
      "-0.13481755225080158",
      "0.8311085986499525",
      "-1.9490442734699565",
      "0.3383325797988242",
      "0.13123541106594808",
      "0.02506598137549754",
      "0.060482338481470714"
    ],
    [
      "0.004763704677845273",
      "1.2472959579185485",
      "0.510066024225855",
      "0.3934424851720708",
      "0.1047228516867499",
      "-0.016452629799387674",
      "-0.0049099208562056055",
      "0.015645743070371795",
      "-0.00273407781676819",
      "0.3219491376468377",
      "-0.44832017898536747",
      "0.272465701474492",
      "0.04403872201336494",
      "0.18284815803310395",
      "-0.04231082527292878",
      "-0.0071891287133004625",
      "0.015085452116930312",
      "0.010548698564934176",
      "0.003614000299255807",
      "-0.5675144863646752",
      "-0.05311924940447512",
      "-0.1482279916025736",
      "-0.33173647464290806",
      "0.08003478195842766",
      "0.0923018726653127"
    ],
    [
      "0.003796450349534527",
      "0.004378202913954724",
      "0.03394655079029924",
      "0.006005296856119447",
      "0.005260951116490354",
      "2.1490843991088734e-05",
      "2.165903806891969e-05",
      "4.363995056256682e-05",
      "5.5467407206367295e-05",
      "0.0009729128570487777",
      "-0.0001553041524404663",
      "0.00017086343076557468",
      "0.0018535866914291825",
      "-0.004022876380395252",
      "-0.00014500463924146194",
      "-1.7997247012467637e-05",
      "-6.984467995312045e-05",
      "8.216403548938299e-05",
      "3.21015859412989e-05",
      "0.0012273177394052565",
      "0.0006681987889247225",
      "-9.778038233586524e-05",
      "-0.0005078723904199697",
      "0.001270823908135016",
      "-0.0005751878828383097"
    ],
    [
      "0.0038000953687484644",
      "0.004628050549073641",
      "0.029222248017548927",
      "0.00742036239609215",
      "0.00567753424403546",
      "4.004629172585161e-05",
      "-1.1105127037634921e-05",
      "6.179697838014004e-05",
      "9.122200739732044e-05",
      "0.0003893953246023036",
      "-0.00036821631609539106",
      "0.000488054556671406",
      "0.001381760815671311",
      "-0.003673855103429843",
      "-0.00012870114441440218",
      "-2.9348856386069122e-05",
      "-6.0021370843495716e-05",
      "0.0001444734376271195",
      "3.1295446504065564e-05",
      "0.0005221837090713604",
      "0.0010710993685100138",
      "2.9407004790662568e-05",
      "-0.0013767325269020856",
      "0.0014753901525489989",
      "-0.0012099508565814542"
    ],
    [
      "0.0037983713181377926",
      "0.0045540418984801835",
      "0.032224340389827015",
      "0.006725097545408285",
      "0.005351864108323602",
      "3.0066315293014956e-05",
      "2.975214787909239e-05",
      "6.141617029230799e-05",
      "6.6954319460264e-05",
      "0.0010300073213516832",
      "-0.0001547509768432153",
      "0.00026390339299319594",
      "0.0019615631587755152",
      "-0.003301724046186082",
      "-0.00011440966549977544",
      "-2.173487569936144e-05",
      "-2.6752761100057626e-05",
      "0.00010734517282901161",
      "3.41291537965242e-05",
      "0.0008591477073228059",
      "0.0007982514712748142",
      "-2.0547945068475214e-05",
      "-0.001369143389187438",
      "0.0014575272376357883",
      "-0.0007495422918667821"
    ],
    [
      "0.868991706484518",
      "1.4603516372150316",
      "2.8765754941992254",
      "0.43690234340182765",
      "0.3040451795545262",
      "-0.12704715019785326",
      "-0.9266518318103313",
      "0.320938051753088",
      "-0.0276024778397723",
      "1.5645906570708867",
      "-0.6420874334841841",
      "0.5014451675393642",
      "-0.873432684405546",
      "0.44326725086477914",
      "-0.15635736817423296",
      "-1.1020323811518502",
      "-1.0593039955718853",
      "0.48684520771181927",
      "-0.35049533475906974",
      "-0.9255712636313258",
      "0.3373625216960233",
      "-0.02445561763452595",
      "-0.20371490862629923",
      "0.09977641230436696",
      "-0.13786842365988086"
    ],
    [
      "0.004733526019879512",
      "1.60139067877141",
      "0.5113471629342196",
      "0.4437260477488292",
      "0.09420889100476981",
      "0.024227979784488377",
      "0.0041608638667441",
      "0.01175262478321232",
      "0.00874632222002653",
      "0.38687909922439206",
      "0.6090405513582006",
      "0.22784645877461782",
      "0.08532103822462549",
      "0.016236293428962472",
      "0.12186335289888915",
      "-0.0027634900274545607",
      "-0.008379301810138448",
      "0.01195771350409221",
      "0.0015998750937139942",
      "-0.7442095016190767",
      "0.2666264284090285",
      "0.07056230303947998",
      "0.32180689908394844",
      "0.09495742801621557",
      "-0.08920290937361067"
    ],
    [
      "0.0037961797515558143",
      "0.004374207589390474",
      "0.05550452442750022",
      "0.005804102791405901",
      "0.0054584471939721005",
      "1.9042553793683174e-05",
      "5.7524968473596546e-05",
      "3.997439742785851e-05",
      "5.152193265550975e-05",
      "0.002157107064480302",
      "-3.6650864935193654e-05",
      "-3.0212630769892005e-05",
      "0.0024747403463260434",
      "-0.00592013908763287",
      "-0.00021492925591267542",
      "-1.834223285167986e-05",
      "-0.00010805272741731231",
      "7.091935810153511e-05",
      "3.93184933565625e-05",
      "0.001408060726020924",
      "0.0005109238033528861",
      "-2.965235187237277e-05",
      "-0.0017246350643982484",
      "0.0029040543752901532",
      "-0.000559688038881746"
    ],
    [
      "0.0037969930457924404",
      "0.004302528041851018",
      "0.031222548820482903",
      "0.006058108488633938",
      "0.005557168422181367",
      "2.082087116070069e-05",
      "-5.121271155166196e-05",
      "3.625171508376375e-05",
      "7.229687769465033e-05",
      "0.00021488896443080547",
      "-0.0001951755548038564",
      "0.0002623470821286606",
      "0.0013066520271962658",
      "-0.004786155352206134",
      "-0.00012471380853341647",
      "-1.5696953091839517e-05",
      "-0.0001009587247194532",
      "9.133401625030934e-05",
      "3.5233529307501895e-05",
      "0.0007935647485771175",
      "0.0006368790257745349",
      "-7.772635331894747e-05",
      "-0.0013529268894246719",
      "0.0014351998528523621",
      "-0.0008270858006095889"
    ],
    [
      "0.0037996926137077785",
      "0.004581701505740538",
      "0.03145476267135543",
      "0.007296230519783244",
      "0.005415056112423496",
      "3.1323137773589966e-05",
      "1.6601733243066808e-05",
      "7.146162571315299e-05",
      "7.645636734265493e-05",
      "0.0008763067145833714",
      "-0.0003128211960826979",
      "0.0003385959864473441",
      "0.0018595401088404924",
      "-0.0031734339908528",
      "-8.775370110361886e-05",
      "-2.666068864460122e-05",
      "-1.406985204294042e-05",
      "0.00013304233869128963",
      "3.1572144207528347e-05",
      "0.00045620894187257114",
      "0.000864055326835327",
      "3.769830056894968e-05",
      "-0.0019224774515165335",
      "0.0015954723237021533",
      "-0.0009668370188300502"
    ],
    [
      "0.0040235567312225775",
      "0.013319865352872797",
      "1.0224312012204055",
      "0.03582198596461871",
      "0.04965723645914354",
      "-0.0003421784728236118",
      "-0.000952561873270869",
      "0.0013098943148187373",
      "0.0018956357011561402",
      "0.06200331553679761",
      "-0.009586731678842265",
      "-0.008046650180715185",
      "-0.08295374068595149",
      "-0.15198587566227953",
      "0.022419408568942048",
      "-0.0005772229113148069",
      "-0.010234039373614686",
      "0.0019132792509440565",
      "0.002283746001653108",
      "0.0382054476259158",
      "0.004894509668832593",
      "-0.0038437319954374395",
      "0.06633862739288605",
      "0.05986191925309096",
      "-0.001974245299321665"
    ],
    [
      "0.004801618718766484",
      "2.90414356512642",
      "0.12064389431502834",
      "1.0701635372966798",
      "0.11019270462899383",
      "0.01942867429806777",
      "-0.004550028760175413",
      "0.017637250278419385",
      "0.0026851465979024374",
      "-0.09027862003408796",
      "1.1592845959390263",
      "-0.16946459445441053",
      "0.06314289586915572",
      "-0.07628728339228136",
      "-0.18728176296089996",
      "-0.034061537539528605",
      "0.00048508943092542486",
      "-0.0017818725308998478",
      "0.0029346108391643693",
      "-0.42691680509338564",
      "-0.025269183847012447",
      "0.3985991750131882",
      "0.15351204102679533",
      "-0.03877506578704251",
      "0.14426778836029255"
    ],
    [
      "0.0038190361088732776",
      "0.006573743456155795",
      "0.03787698246511878",
      "0.011864343654070932",
      "0.00873830148247989",
      "9.778950670300938e-05",
      "-0.000206802352730668",
      "0.00014100652733388172",
      "0.00028380818893064715",
      "-7.888055468588533e-06",
      "-0.00039742215029463284",
      "0.001395184994170772",
      "0.0014199185032432254",
      "-0.006284346045858262",
      "0.0004677590071465667",
      "-4.969834571598401e-05",
      "-1.692956639328875e-05",
      "0.00036507836096409863",
      "0.00010198402884005577",
      "0.0013952927895838632",
      "0.002580314181680283",
      "-0.00023970064818364315",
      "-0.0037684741766865234",
      "8.357840285180567e-05",
      "-0.003307113922109648"
    ],
    [
      "0.00379767687378286",
      "0.004502994841490327",
      "0.03465830292203734",
      "0.006307828496698972",
      "0.005532237385370294",
      "2.3081078064611827e-05",
      "-5.477144381666686e-05",
      "4.623060406663532e-05",
      "7.43453429369886e-05",
      "0.00055555079418503",
      "1.0569126165359367e-05",
      "0.00023537722920000567",
      "0.002299860525694979",
      "-0.00450272310159193",
      "-0.00014192265998570026",
      "-1.0806243494479304e-05",
      "-5.485545361892108e-07",
      "9.701303470437116e-05",
      "3.246512399398926e-05",
      "0.001271007604620665",
      "0.0006704835806199888",
      "-0.0001801098430993984",
      "-0.00240885266217081",
      "0.0007855130654431465",
      "-0.0008787001476646022"
    ],
    [
      "0.003795802345454729",
      "0.004314443343016267",
      "0.024029954706350092",
      "0.005839135422417669",
      "0.004971458603030545",
      "1.971299275449079e-05",
      "-2.014109668905351e-05",
      "3.83518471608836e-05",
      "5.418895067638601e-05",
      "0.0005144594837363007",
      "-0.0001356079040431487",
      "0.00021437466727040931",
      "0.0011251327483031049",
      "-0.0026853918765569495",
      "-6.058420593907972e-05",
      "-1.4049610363734429e-05",
      "-1.78638782116868e-05",
      "8.02300519733276e-05",
      "2.2194282941180787e-05",
      "0.0005531484384231564",
      "0.000554389347231324",
      "-3.7643587033776534e-05",
      "-0.0013589942484977212",
      "0.0008110420629458003",
      "-0.0006674782089927579"
    ],
    [
      "0.0037957902586505175",
      "0.004335255775150945",
      "0.024951784931507293",
      "0.005898288669580921",
      "0.004997516978790243",
      "1.790576361185588e-05",
      "-1.9772972843944294e-05",
      "4.1849418102071436e-05",
      "5.151040603443726e-05",
      "0.0005086903963218944",
      "-0.00012545386484628186",
      "0.0001958266978821386",
      "0.0013803064401913079",
      "-0.0028686730837895642",
      "-0.00010522779765819561",
      "-1.3766888921840697e-05",
      "-1.3725398291762063e-05",
      "7.764683415050902e-05",
      "2.354164670036919e-05",
      "0.0006198709487660474",
      "0.0005493183722110372",
      "-6.598081801997251e-05",
      "-0.0014764961505341916",
      "0.0008349262605809909",
      "-0.0006042702970232402"
    ],
    [
      "0.0037970839356488806",
      "0.004422196122983352",
      "0.026973016992045254",
      "0.006260324688383978",
      "0.005135220533693515",
      "2.121421099353153e-05",
      "-3.0997196509260743e-06",
      "5.110922235487003e-05",
      "5.9664843436747416e-05",
      "0.0007929377571137988",
      "-0.00022056717609643598",
      "0.0002218740106241835",
      "0.0010105284546210224",
      "-0.00292178096620962",
      "-3.577006808106476e-05",
      "-1.9427917707097582e-05",
      "-4.549420661758081e-05",
      "9.325958642464065e-05",
      "3.0267504837246856e-05",
      "0.000578811998016544",
      "0.0006520703886366935",
      "-2.8399995940766862e-05",
      "-0.001085702027229448",
      "0.0011512853130640865",
      "-0.0006580490061336202"
    ],
    [
      "0.0038055146753747304",
      "0.00495303191779046",
      "0.05040070143980026",
      "0.008149838385597836",
      "0.006549877382379862",
      "4.07946189024051e-05",
      "8.188189640867516e-05",
      "0.00010847548343180309",
      "0.00011723847618466117",
      "0.0016987120040307725",
      "-0.0001858673536278233",
      "0.000331681311971494",
      "0.0032436928486558295",
      "-0.005642264140440748",
      "0.0001374914360749294",
      "-3.031731360916277e-05",
      "-9.00636254972719e-05",
      "0.00016925445108388097",
      "8.228963200912136e-05",
      "0.0018722522105635421",
      "0.001158449972058654",
      "-0.00013043250930000743",
      "-0.000690395255025228",
      "0.0022525207023358636",
      "-0.0009107467049820687"
    ],
    [
      "0.004628780852202717",
      "0.23215989014303368",
      "0.24874697441124138",
      "0.30219507804456497",
      "0.08950397796095692",
      "-0.011899162677869826",
      "-0.0039040080317330477",
      "0.013833950559146031",
      "-0.001433652730142419",
      "0.09139156214031546",
      "-0.22258848899667144",
      "0.015993043827956736",
      "-0.15371664094311407",
      "-0.10967559226632531",
      "0.016271041144419723",
      "-0.0023963724868533475",
      "-0.012174307655059105",
      "0.006306671037060115",
      "0.007532337216186101",
      "0.18193670024581365",
      "-0.041456893583802466",
      "-0.1226816176804339",
      "0.17980626493847537",
      "-0.06538539110593145",
      "0.13467250670821296"
    ],
    [
      "0.004502125751346482",
      "0.14461422532542564",
      "0.06948493269224414",
      "0.18716354330522425",
      "0.11944198241302902",
      "0.000859906917699201",
      "-0.0007963753831110521",
      "0.0050978521487548304",
      "0.005029514673562221",
      "-0.026369920303888218",
      "-0.09866105117819729",
      "0.07865847033056522",
      "0.018738528909057795",
      "-0.043218902769475175",
      "0.003482000080240502",
      "-0.0021591930233342527",
      "-0.0006311427009828008",
      "0.007361356138380738",
      "0.003289222434459995",
      "0.04073873763031936",
      "0.04724084048451498",
      "-0.011802357499843758",
      "0.021461218667559182",
      "-0.021187550768513756",
      "-0.02296866950514428"
    ],
    [
      "0.0038521142999171838",
      "0.008468659499433305",
      "0.053373006338130684",
      "0.02749911552507315",
      "0.01258760169454792",
      "0.00024111723908194963",
      "0.00028464956425389626",
      "0.00041298016975703527",
      "0.00047098813183371103",
      "-0.0012825322789922922",
      "-0.0031124551874754506",
      "0.003637295409266298",
      "0.013267676771285269",
      "-0.008884251724596112",
      "-0.0012645352983349032",
      "-0.0001772944622790983",
      "8.029519880384816e-05",
      "0.0009298560046290066",
      "9.956196030189748e-05",
      "0.006870988577128275",
      "0.007046288379957027",
      "-0.000489052156139081",
      "0.006237211461171672",
      "-0.00227143516779677",
      "-0.006294671561293596"
    ],
    [
      "0.0038114050904843612",
      "0.005511959162506344",
      "0.0258542628426868",
      "0.012170985929092847",
      "0.0064684318544326255",
      "9.138258443408548e-05",
      "8.399715118077633e-05",
      "0.00014685265172586042",
      "0.00016547175279496844",
      "0.0008071342229313867",
      "-0.0013135548674385988",
      "0.0011259706201599653",
      "0.0017507176760934338",
      "-0.002565833657732277",
      "-0.00010479179746940669",
      "-8.70022195800898e-05",
      "-6.274554996622238e-05",
      "0.0003433179959485747",
      "2.5666663723683136e-05",
      "0.0012304211833353907",
      "0.002673209679546914",
      "0.00016631602948466532",
      "0.0012466428884593294",
      "0.0007919965483859432",
      "-0.0025107083078432153"
    ],
    [
      "0.0037994369210236534",
      "0.0044099737648401445",
      "0.05011228946229304",
      "0.006400751821875396",
      "0.006269336456010489",
      "2.5282985316202997e-05",
      "-1.1770753757985518e-06",
      "4.3579067512604926e-05",
      "9.338255352922252e-05",
      "0.0009302318379117206",
      "-0.00027652986263849077",
      "0.0002153617159524068",
      "0.0004432622232372094",
      "-0.007396892705071184",
      "3.173944384938315e-05",
      "-2.5144864056404634e-05",
      "-0.00029871010280354974",
      "0.00011130091903349866",
      "6.548358349395949e-05",
      "0.0011002711196418965",
      "0.000789518595232001",
      "-4.0014654876842384e-05",
      "-9.646997782668083e-05",
      "0.0035331786348415228",
      "-0.0008995096090687735"
    ],
    [
      "0.0037992236205678293",
      "0.00445849978576808",
      "0.05000700498295717",
      "0.00644377496396352",
      "0.0060996844523977245",
      "2.9686145374053483e-05",
      "-2.4983154323186533e-06",
      "4.110338914186381e-05",
      "9.312916984694224e-05",
      "0.0011242897445205321",
      "-0.0002675465016763316",
      "0.00025402760960887297",
      "0.00031157608112579454",
      "-0.006791357977964256",
      "4.6308579197773514e-05",
      "-2.5116397650380937e-05",
      "-0.0002552652732847574",
      "0.00011656018462705233",
      "5.586596472595536e-05",
      "0.0012228536581175582",
      "0.0008519979939575265",
      "-3.984939843000846e-05",
      "3.592875591445201e-06",
      "0.002915125141397377",
      "-0.0009959037886255711"
    ],
    [
      "0.0038020205825442287",
      "0.004432718224160865",
      "0.11991081480620501",
      "0.006378252765174507",
      "0.008670385182276618",
      "1.9326067712984106e-05",
      "-0.00017744068283171655",
      "1.537599710308269e-05",
      "0.00015664207913215024",
      "0.001541652923739026",
      "-0.00016940449407162433",
      "5.431700624777595e-05",
      "-0.0006950273619420489",
      "-0.019016164342790083",
      "-7.704587014987005e-05",
      "-2.314081643933773e-05",
      "-0.0007054992679762746",
      "0.00012071442441098636",
      "0.00012198085189262362",
      "0.0019698845036006485",
      "0.0007084829798609641",
      "-0.00014922800298305646",
      "-0.003947710864252313",
      "0.008823421004969925",
      "-0.0016486558080349933"
    ],
    [
      "0.0038125092281462965",
      "0.0052715167570137915",
      "0.05193815645270457",
      "0.0106222046387255",
      "0.008612220929003062",
      "8.635642441473725e-05",
      "-0.00021004024641184453",
      "7.496918600833477e-05",
      "0.0002505376328476028",
      "-0.0004963102178182172",
      "-0.0007575826120549323",
      "0.001226324419025604",
      "-0.001463783247161514",
      "-0.009569552659445627",
      "9.254053891829624e-05",
      "-5.035319085134855e-05",
      "-0.000352978513848353",
      "0.00031642304393257164",
      "8.388763672074146e-05",
      "-0.0001892710486136584",
      "0.0021178428013548466",
      "0.00015796268859457618",
      "-0.0043710217882563",
      "0.004747414340605246",
      "-0.0034607656605068174"
    ],
    [
      "0.003882586044853212",
      "0.012577093642194524",
      "0.12202213794546403",
      "0.025876848706600054",
      "0.025085062497041125",
      "0.0004647325029834583",
      "-0.0010852387004175934",
      "1.366368863661744e-05",
      "0.0012254145451976207",
      "-0.014166774471601747",
      "0.0014949444285558102",
      "0.007064542863561732",
      "0.01466792290593078",
      "-0.02523802720403172",
      "-0.0016056561287504233",
      "-2.9626510284449177e-05",
      "0.0008577198694247226",
      "0.0011633908884867469",
      "0.00024276027436720787",
      "0.011957039556563886",
      "0.009347118401933268",
      "-0.0018521622920889996",
      "-0.017390717348394723",
      "-0.012001430663872072",
      "-0.016458107180717607"
    ],
    [
      "0.003904143382258117",
      "0.0101501457916634",
      "0.11679618533433234",
      "0.027305558628737354",
      "0.033731978116237404",
      "0.0004568477238890563",
      "-0.0014842510926887822",
      "7.863889401212915e-05",
      "0.0014955680228492473",
      "-0.01256444932681585",
      "3.0411787843154146e-05",
      "0.009053549468386619",
      "0.002562142467437694",
      "-0.04455082734240884",
      "0.00028323781135027655",
      "0.00013034588696544047",
      "-0.0011723734042075908",
      "0.0012724681275865016",
      "0.000627258303643137",
      "0.006170107175673993",
      "0.008587081303186134",
      "-0.0025998992733475192",
      "-0.013596462593661478",
      "0.005221066741981346",
      "-0.016421174290877586"
    ],
    [
      "0.43391854308731576",
      "0.8376473493901303",
      "0.2914761548629243",
      "0.8353637615129716",
      "0.23626561058019557",
      "0.4747329734742179",
      "0.02022475109895101",
      "0.14414173967689567",
      "0.08939436563288905",
      "-0.15195826595315237",
      "0.3763457326853302",
      "0.046621338132299815",
      "-0.36661426531910973",
      "0.14602328995335773",
      "-0.24348274760448954",
      "-0.27446341944474045",
      "0.2919879708262544",
      "-0.4944445579701878",
      "0.19570143271462315",
      "0.3457989349223637",
      "-0.3865883656268453",
      "0.3233199830042323",
      "-0.13525570366730724",
      "-0.020848644307462767",
      "0.03144313983097374"
    ],
    [
      "0.003851671261786982",
      "0.01305790942428631",
      "0.05809811758707738",
      "0.03126753417337892",
      "0.012285609913025327",
      "0.0001715721585281894",
      "9.8753434243361e-05",
      "0.0008371830126830057",
      "0.0002271564103858543",
      "0.0024205315154351833",
      "0.0021356978235184975",
      "0.002530980254907487",
      "0.01276644923306751",
      "-0.005905879202749155",
      "-0.0014054332620121062",
      "-6.012910986421538e-06",
      "0.00041164845290936054",
      "0.0005600414723905529",
      "0.0003387925419789969",
      "0.003879278384567243",
      "0.002147248952014727",
      "-0.00039123506528378703",
      "-0.013510334531659956",
      "0.004069076256887208",
      "0.001863381244989424"
    ],
    [
      "0.0038214300788345546",
      "0.007006419983488303",
      "0.04531372118837291",
      "0.014553993115612328",
      "0.009346725981710559",
      "0.00012930450904352397",
      "-0.00017200656999006092",
      "0.00019835114182827199",
      "0.00027762868332217215",
      "-0.0008269613101883716",
      "-0.0006534669051206709",
      "0.0018576356314831475",
      "0.0030341990386874838",
      "-0.005600520115184003",
      "-0.0006182421064577694",
      "-6.705752121241508e-05",
      "0.00016840487764510463",
      "0.00038031319445662264",
      "9.902244404689813e-05",
      "0.002306440352903309",
      "0.0035680818576175086",
      "-0.00039825126753430576",
      "-0.005170284118404425",
      "-0.0008309944687503105",
      "-0.0031010389791554286"
    ],
    [
      "0.003800646370432329",
      "0.004640531051161034",
      "0.0363974241600169",
      "0.0074923938350033295",
      "0.006556203377844744",
      "2.769900468336292e-05",
      "-9.674384909552393e-05",
      "6.195069980697843e-05",
      "0.00010306415778016205",
      "-0.00034046253641168426",
      "-0.0004951834502024032",
      "0.0005431544474288986",
      "0.0019427446669080604",
      "-0.006926255541104786",
      "-0.0003982581165000086",
      "-2.3849312805209952e-05",
      "-0.00015671473490222086",
      "0.0001310900649337431",
      "5.523624110460181e-05",
      "0.001259342720570001",
      "0.0010621063576698295",
      "-0.00023953652255665535",
      "-0.0012749670151523409",
      "0.0014958277146283965",
      "-0.0010276786915570824"
    ],
    [
      "0.0037968817779287785",
      "0.004363319016867642",
      "0.022825772499817685",
      "0.006313313624211543",
      "0.005282265454372673",
      "2.340902511304853e-05",
      "-3.175935019866277e-05",
      "4.4658286507050545e-05",
      "6.43110131541834e-05",
      "5.572007397103731e-05",
      "-0.00025735273219397036",
      "0.0003285136400529287",
      "0.0011944619041220348",
      "-0.0033244603709535157",
      "-0.00014897541696485013",
      "-1.8170207152094405e-05",
      "-5.6374922700402e-05",
      "9.507573366439175e-05",
      "2.7497060160158587e-05",
      "0.0006466829563274412",
      "0.000721422736083032",
      "-6.641759613012653e-05",
      "-0.0009556503353400738",
      "0.0008831681850438565",
      "-0.0007528031532945246"
    ],
    [
      "0.0037981026631217878",
      "0.004442807985903302",
      "0.026699642690335007",
      "0.006713939997055595",
      "0.00542375953796421",
      "2.6559637825975176e-05",
      "-1.3464841222041423e-05",
      "5.558535469060968e-05",
      "7.03593591666771e-05",
      "0.0001320669104188156",
      "-0.00027338035992338975",
      "0.0003505080922995812",
      "0.00167814331333067",
      "-0.003630733507156506",
      "-0.0001458934049075335",
      "-2.1079883433414414e-05",
      "-4.854280391577913e-05",
      "0.0001100124196118357",
      "3.1241412228128275e-05",
      "0.000803262257460578",
      "0.0008131209169042448",
      "-7.191983452910962e-05",
      "-0.0009981837980011954",
      "0.0010278384551685364",
      "-0.0008116022423865514"
    ],
    [
      "0.0037991216816276926",
      "0.004484466715360525",
      "0.027165248958400556",
      "0.006991930109662359",
      "0.00568736247321236",
      "2.954005140843884e-05",
      "-3.55901906199116e-05",
      "5.619082782175819e-05",
      "8.403623202697613e-05",
      "9.163022372828036e-05",
      "-0.0003635300457377923",
      "0.00040871707216648276",
      "0.0011867241949168016",
      "-0.0041779846484473245",
      "-0.00012592349431969033",
      "-2.487217137873621e-05",
      "-9.722578272934167e-05",
      "0.00012473425010177077",
      "3.674338503023383e-05",
      "0.0006377074108907027",
      "0.0008908399599172572",
      "-3.28686440316258e-05",
      "-0.001123437747766372",
      "0.0014434689136553814",
      "-0.0009937059337521287"
    ],
    [
      "0.0038088033735205794",
      "0.005083272684938175",
      "0.060563837381923086",
      "0.009756680097341153",
      "0.008175012230656547",
      "5.3334280838903844e-05",
      "-0.00014038600951224846",
      "9.478360550784424e-05",
      "0.0001838468125915874",
      "-0.0003506906505887417",
      "-0.0008423169363339296",
      "0.0008960048610398513",
      "0.001974769934673401",
      "-0.01109694598990213",
      "-0.00025779932174122575",
      "-4.458925768395118e-05",
      "-0.0002970122178590022",
      "0.00024219738386921328",
      "8.653190781852715e-05",
      "0.001899058268887665",
      "0.001755600950172386",
      "-0.00022305908397496926",
      "-0.0015096767393382592",
      "0.002807712706753024",
      "-0.002038121209093959"
    ],
    [
      "0.003875857476957526",
      "0.018022243923891727",
      "0.0670611146915274",
      "0.027950425065340425",
      "0.01980699410018472",
      "0.0005256152205945113",
      "-0.00043117795741083435",
      "0.0005020113353477359",
      "0.0008061845869748316",
      "-0.004238034961059435",
      "-0.0004864583742826077",
      "0.007135901825211848",
      "0.008399184788661264",
      "-0.012379438212307442",
      "-0.0006797988076951243",
      "-0.00023275082348958218",
      "0.00037097191070580525",
      "0.0008671975262645631",
      "0.0003400423792395626",
      "0.005409091805735269",
      "0.011346694337677762",
      "6.795767919963322e-05",
      "8.158592378842183e-05",
      "-0.009415530717315414",
      "-0.006368058403544625"
    ],
    [
      "0.0038775807874245126",
      "0.015628317994879154",
      "0.09492929939393352",
      "0.051525711878001035",
      "0.015118409434570095",
      "0.00035371786978715455",
      "0.0009345620948099942",
      "0.0007690323047352233",
      "0.0004920364067863721",
      "0.019416983581243302",
      "-0.012348013261137332",
      "0.006499511223727753",
      "-0.011183768244636535",
      "0.002814420885113418",
      "-0.006083765405711382",
      "-0.0005103905549669375",
      "-0.0008965803530532442",
      "0.0014737519355802683",
      "6.686957477042442e-05",
      "0.009417645855074328",
      "0.01607146715244999",
      "-0.0016087190170581277",
      "0.039999373887459146",
      "-0.006367952226407587",
      "-0.00684907000377119"
    ],
    [
      "0.003820626044459529",
      "0.006367547897227971",
      "0.07413089597446033",
      "0.011790107955548437",
      "0.009508020083482678",
      "0.00010348302570413631",
      "6.39085170117313e-05",
      "0.00013856066300051387",
      "0.0002846739930826196",
      "0.0029238138073638914",
      "-0.0007046669118067515",
      "0.0011343066123955276",
      "-0.0012477495679470813",
      "-0.008664542129512976",
      "0.0005414959880180474",
      "-6.919796533667657e-05",
      "-0.000430854671846466",
      "0.0003535734033790304",
      "0.0001585097097290668",
      "0.0010435468077619166",
      "0.002566742182387633",
      "0.000128180250899051",
      "0.0006520823558872367",
      "0.005369353868313905",
      "-0.002836106190621609"
    ],
    [
      "0.003801910986548139",
      "0.004862287967822896",
      "0.03146904124922422",
      "0.007491252645824278",
      "0.005832890984696132",
      "4.7638413139944524e-05",
      "3.3696045299672105e-05",
      "7.169620579213783e-05",
      "0.00010410194749695783",
      "0.0009571622220388386",
      "-0.00018667144808768435",
      "0.0004870057321905541",
      "0.0010426649833409892",
      "-0.003085170139011897",
      "9.921643503076496e-05",
      "-2.7958822053296002e-05",
      "-6.363816347012363e-05",
      "0.00015201033711850017",
      "4.809146301850765e-05",
      "0.0007751525157229101",
      "0.0011396624540674434",
      "2.4265490555192495e-05",
      "-0.0006268037257874833",
      "0.0014865075104843939",
      "-0.0011559849047385149"
    ],
    [
      "0.0037953640036826105",
      "0.004323235163348325",
      "0.03304344925590619",
      "0.005623854190237899",
      "0.005109333982314592",
      "1.8852607760524346e-05",
      "-3.4997642876316105e-06",
      "3.2509261011288764e-05",
      "5.164849647037844e-05",
      "0.0009370798989614832",
      "-6.994038672106156e-05",
      "0.00013508644275174407",
      "0.0014024561415961112",
      "-0.00375584521878784",
      "-0.00012288737572458102",
      "-1.3515485339093759e-05",
      "-5.3802659369490415e-05",
      "6.969666916378905e-05",
      "2.6721709012060763e-05",
      "0.0009729688120289317",
      "0.0005273220665350684",
      "-6.793184342007432e-05",
      "-0.001279012712543043",
      "0.0013120176128568444",
      "-0.0006079164097681296"
    ],
    [
      "0.003795123356509105",
      "0.00431324135648148",
      "0.02803801808937613",
      "0.005554111261233144",
      "0.005034439932649781",
      "1.6703315666308396e-05",
      "-7.324583536764744e-06",
      "3.283944856225843e-05",
      "4.8644693944764076e-05",
      "0.0008157779257770749",
      "-0.00010352383530586806",
      "0.00013779632404474222",
      "0.001117453980428254",
      "-0.0033572836415702864",
      "-0.00010005097098712323",
      "-1.3610477111615663e-05",
      "-6.336690648851191e-05",
      "6.594261768629851e-05",
      "2.713672791288844e-05",
      "0.0009241747691943714",
      "0.0005262237308632996",
      "-8.747191232173623e-05",
      "-0.0007635250703253919",
      "0.0010398873691697071",
      "-0.0005192240603581843"
    ],
    [
      "0.0037961343886041055",
      "0.004411388130161711",
      "0.029871136220103223",
      "0.005986363274789335",
      "0.005133265695993881",
      "2.3515791907717947e-05",
      "-1.0869604818938175e-05",
      "4.1162985879579725e-05",
      "5.6271105126311055e-05",
      "0.0006845232257660887",
      "-7.206103692254434e-05",
      "0.0002256151533720662",
      "0.0019803803313414997",
      "-0.0034085855045881946",
      "-0.00015723349729356413",
      "-1.3719543581840934e-05",
      "-2.374207926680139e-06",
      "8.235814495964096e-05",
      "2.3302063006278924e-05",
      "0.0011333615301537593",
      "0.0006577159594055596",
      "-0.00011406642096832601",
      "-0.0013452411798776916",
      "0.0006448161667088391",
      "-0.0006789139741327387"
    ],
    [
      "0.0038006545201855076",
      "0.004935394043990012",
      "0.027531339636377643",
      "0.007424224265959887",
      "0.005861336724874786",
      "4.338642023454823e-05",
      "-2.159417635149776e-05",
      "6.96442696698496e-05",
      "9.503375631694822e-05",
      "0.0004003239634061857",
      "-9.904059450663212e-05",
      "0.0005072877521395361",
      "0.0017731499393971212",
      "-0.003702683335744487",
      "-0.00011756787130809091",
      "-2.2606529983621544e-05",
      "-3.894655562159303e-05",
      "0.0001356294191018176",
      "4.255580193087719e-05",
      "0.0011061559582614732",
      "0.0011632454215420587",
      "-0.00013793839329622796",
      "-0.00103268071797948",
      "0.0007581097846568338",
      "-0.001034429726465068"
    ],
    [
      "0.003796932798330758",
      "0.004420045622546866",
      "0.03330174831896924",
      "0.006221025253328725",
      "0.005396561912722343",
      "2.5923780053963733e-05",
      "-2.6159540727612268e-05",
      "3.7666102602616814e-05",
      "6.94036424235278e-05",
      "0.0007654371380157916",
      "-0.00020627714351198365",
      "0.0002658095161711406",
      "0.0008100743857577969",
      "-0.004116120045935676",
      "-0.00011821898082397797",
      "-1.9516881287117946e-05",
      "-9.066081050637357e-05",
      "9.631659358598633e-05",
      "2.957563723939189e-05",
      "0.0006860186200445906",
      "0.000717454779654837",
      "-2.1132832704245903e-05",
      "-0.0013159542500695719",
      "0.0015723059194350845",
      "-0.0008853596947259623"
    ],
    [
      "0.003804327459966987",
      "0.004942860353111101",
      "0.08808622394466584",
      "0.007951708614075742",
      "0.0077728540749998866",
      "4.525547120391137e-05",
      "-8.828387547130086e-06",
      "6.13708871014843e-05",
      "0.0001426567154048445",
      "0.0019049227186635977",
      "-0.0002075299026321094",
      "0.0003487927698765351",
      "0.0029161167653843556",
      "-0.012311178858998762",
      "-0.0003357940097924567",
      "-3.185375748116245e-05",
      "-0.00032687196306248675",
      "0.00016439129267843724",
      "8.883627902321789e-05",
      "0.0027214987879922953",
      "0.0013036263866344532",
      "-0.00021568690139109204",
      "-0.0016770965506828256",
      "0.00462426438283079",
      "-0.001515627613723042"
    ],
    [
      "1.12037638224491",
      "0.6606414648386575",
      "0.2593689547306516",
      "0.6855013469078858",
      "0.4950720496137548",
      "0.2936710752120246",
      "-0.1951041788982178",
      "-0.48489829267563306",
      "0.6857591579883151",
      "0.21130899898250047",
      "0.1776327249277728",
      "0.07866001359177523",
      "0.3291345897142782",
      "-0.21743360407500717",
      "-0.4138852842084808",
      "-0.6985438980338123",
      "-0.42923576992396584",
      "-0.46756517869432357",
      "0.20885306111855934",
      "-0.19444536835550985",
      "-0.250487077365965",
      "0.4663968686448113",
      "-0.12487371878774012",
      "0.22841129518598274",
      "0.16279299806400602"
    ],
    [
      "0.004248969571657416",
      "0.5571633460689756",
      "0.09293299611307175",
      "0.0981942133393235",
      "0.07767922192883021",
      "-0.009688610681543742",
      "0.002974165122643831",
      "0.0010113103564337166",
      "0.0013497071080883483",
      "-0.139116628887654",
      "0.09954204701781379",
      "-0.11420857063478487",
      "-0.005180594941798388",
      "0.03787509969020291",
      "-0.038071095788837",
      "-0.007462415874510437",
      "0.0033581721529596076",
      "-0.0006936374872033063",
      "0.004620011556269314",
      "-0.02409279673905345",
      "0.09140351920235154",
      "-0.1321829365116984",
      "-0.024175158560907448",
      "0.03022017502325332",
      "-0.012544711632881721"
    ],
    [
      "0.0038140929628282857",
      "0.00656088472559287",
      "0.029789723500525084",
      "0.013629787544996283",
      "0.00757496249539077",
      "7.394149059961667e-05",
      "7.328785653803507e-05",
      "0.00021460953258587177",
      "0.0001535551994775554",
      "0.0008113494390794331",
      "-0.001166924803893253",
      "0.0012031741612135562",
      "0.0032659208934697017",
      "-0.004098065796587511",
      "-0.0007212870150733946",
      "-7.589269411929455e-05",
      "-7.10665656993567e-05",
      "0.00030957311947745213",
      "8.234760194450364e-05",
      "0.002141159840329876",
      "0.0030074244452944795",
      "-0.0005329548269046073",
      "0.0011045734686658648",
      "0.0006859717813902409",
      "-0.0014231383414052444"
    ],
    [
      "0.0037963373333218123",
      "0.004480488142705295",
      "0.029054570098436004",
      "0.006036967400633265",
      "0.005407319594748989",
      "2.100693589089855e-05",
      "-1.750749271731556e-05",
      "3.7054189046544784e-05",
      "6.175701787349074e-05",
      "0.000687997001024787",
      "-0.00016705048003012255",
      "0.00023546700102661204",
      "0.0009534610730179037",
      "-0.004063431940278187",
      "-0.00018258025529282454",
      "-1.664947068284842e-05",
      "-0.0001109269958137408",
      "8.109066410263042e-05",
      "3.473455332330292e-05",
      "0.0011664069688049612",
      "0.0007214716891500998",
      "-0.0001580742788197545",
      "-0.0002407147159866879",
      "0.0011120297234856749",
      "-0.0006365369041966451"
    ],
    [
      "0.0037953259629613816",
      "0.0043138178416355635",
      "0.024782218069730154",
      "0.005742107137630744",
      "0.004981924988657499",
      "1.952057492573657e-05",
      "-2.525194819986689e-06",
      "3.403218602561863e-05",
      "5.020643014421691e-05",
      "0.0006173946202433529",
      "-0.00017266354170031564",
      "0.0002036589624948716",
      "0.0008187049806251558",
      "-0.002886451100826594",
      "-9.6415542129177e-05",
      "-1.5830647662385056e-05",
      "-6.3562027981498e-05",
      "7.449417272118902e-05",
      "2.36227114522435e-05",
      "0.0006911916596128978",
      "0.0005910830785205355",
      "-5.230698244718929e-05",
      "-0.0005067950256189294",
      "0.0009830855117791866",
      "-0.0005912343056648782"
    ],
    [
      "0.003795092971749919",
      "0.004324704929915552",
      "0.02481315701452607",
      "0.005694515217027143",
      "0.005023771370153544",
      "1.9282171154061507e-05",
      "-2.509934654759481e-05",
      "2.9029762486206484e-05",
      "5.252271504389149e-05",
      "0.0005474610755211679",
      "-0.00015533768047056",
      "0.00020978961806754028",
      "0.0005398472480383188",
      "-0.0030658502249332354",
      "-0.0001182175731502086",
      "-1.4975725516164802e-05",
      "-7.091613299447673e-05",
      "7.290662949449063e-05",
      "2.2455607679504092e-05",
      "0.0005970001330642602",
      "0.0005720704112200932",
      "-4.7141241150241345e-05",
      "-0.0009323270033212311",
      "0.0010883829057695262",
      "-0.0006659306820526282"
    ],
    [
      "0.003798749835964596",
      "0.004480863777539707",
      "0.05859771007724655",
      "0.006260514070936663",
      "0.0060551593800690995",
      "2.192191792055166e-05",
      "7.345988411470572e-05",
      "5.186011587888861e-05",
      "7.326139801867444e-05",
      "0.0020378174421806805",
      "-0.00014373575862565162",
      "1.8073440238633415e-05",
      "0.00177117273609916",
      "-0.007049808430540114",
      "-0.0001025388096351455",
      "-2.5585390811137422e-05",
      "-0.00023461706931734484",
      "9.058488721988398e-05",
      "6.575642769243172e-05",
      "0.001264196094693825",
      "0.0006716592997431682",
      "-1.1216811808353167e-05",
      "-0.0009094258402858333",
      "0.00410259468066757",
      "-0.000609239274052616"
    ],
    [
      "0.003810012249883632",
      "0.005299936552725064",
      "0.06366241914559864",
      "0.009523441639542598",
      "0.007727731754514637",
      "5.214127469202574e-05",
      "-1.1659725189689345e-05",
      "0.00010894212840398975",
      "0.00017836965998431687",
      "0.002862986495497876",
      "-0.0008204647243467259",
      "0.00043740085418585774",
      "-0.0027767922139977125",
      "-0.008604985684485499",
      "0.0004251298281052882",
      "-6.519084454104108e-05",
      "-0.000511696586182772",
      "0.00023894535022677663",
      "0.00011660950330136727",
      "0.00021286707245496203",
      "0.001630555060722756",
      "0.00022072442058065556",
      "-0.00012300252883064007",
      "0.005969463415316874",
      "-0.0017447660388504066"
    ],
    [
      "0.005021309156464277",
      "0.15278411962553617",
      "0.44499695683196583",
      "0.3120532687485677",
      "0.3067171425602323",
      "-3.566402712917643e-05",
      "-0.011012802447104538",
      "0.012662874825880709",
      "0.006083640137460592",
      "-0.15737711805080803",
      "0.1526850739886105",
      "-0.1892725925603211",
      "-0.2926108246887729",
      "0.17231849597858745",
      "-0.15036082110907845",
      "-0.012597706471886592",
      "0.016110220329642256",
      "-0.013533956349314964",
      "0.01801916553070138",
      "-0.10050811725144237",
      "0.1404089970918134",
      "0.05266389535821501",
      "-0.040329775012921516",
      "-0.24561768893488523",
      "0.2488193974434566"
    ],
    [
      "0.0038414136032475874",
      "0.007116014943918732",
      "0.08560377102315878",
      "0.014584323996883515",
      "0.013863312582210017",
      "8.986386703019805e-05",
      "-0.00011334351169317969",
      "0.0002673188124422842",
      "0.00045757356644162426",
      "0.004043266413070915",
      "-0.0008784746817595315",
      "0.0010698305591352489",
      "-0.0019893473222073886",
      "-0.016835830592564403",
      "0.0017240213286325995",
      "-7.548187615702717e-05",
      "-0.0009245579424918024",
      "0.00047470794487774494",
      "0.00036485367409294926",
      "0.003464880181176198",
      "0.0029332922634030243",
      "-0.0004375098741298428",
      "0.002568964712494368",
      "0.007209861090428763",
      "-0.0026217378764287814"
    ],
    [
      "0.003970072746800839",
      "0.009981593076328118",
      "0.07998268233508161",
      "0.03178969138552954",
      "0.024969783307122063",
      "0.0006191309817913855",
      "-2.263682947445657e-05",
      "0.0010161507663154924",
      "0.0015636786082947726",
      "0.003811137356735634",
      "0.003948650440577734",
      "0.006614121116960171",
      "0.022141101226985257",
      "0.0002591214934047765",
      "0.013008416760840236",
      "8.328088158571478e-05",
      "0.0017241051938404054",
      "0.0017328164486140759",
      "0.0008691135096315699",
      "0.008672877029093617",
      "0.007044942277049013",
      "0.0007319314972786992",
      "-0.012575559683578439",
      "-0.013748846823988354",
      "-0.010554528873532506"
    ],
    [
      "0.003819047952811106",
      "0.0051981639675551215",
      "0.057142391092523614",
      "0.01201067932620215",
      "0.006822821309831049",
      "8.550472308815493e-05",
      "0.00011174544910829081",
      "0.00022317743808643732",
      "0.00020240022308053553",
      "0.0015103557909739952",
      "-0.00032321906385421046",
      "0.0008504212418284019",
      "0.0074907172445065695",
      "-0.0027460569458935954",
      "0.0008748398303825553",
      "-4.2794756862996894e-05",
      "0.0003966114704514714",
      "0.00036371871642527573",
      "7.572115618933177e-05",
      "0.0012624354619518376",
      "0.001827772713527947",
      "0.00014773993977206464",
      "-0.0051478175083108976",
      "1.3537225203483482e-05",
      "-0.0022296674087834774"
    ],
    [
      "0.003799037645079068",
      "0.0044253643635216704",
      "0.04354292307271509",
      "0.006529613433162271",
      "0.005815112421375487",
      "2.7260990360345598e-05",
      "3.784473628068542e-05",
      "5.4881802993639916e-05",
      "7.80477449952999e-05",
      "0.0011479379722425759",
      "-0.00016453421719003387",
      "0.00019540211049601925",
      "0.002037921529091755",
      "-0.005298967948696925",
      "-9.030569395509373e-05",
      "-2.211092839915485e-05",
      "-0.00012711696627998277",
      "0.00010586548490926016",
      "5.1097258453818936e-05",
      "0.000761759013802368",
      "0.0007065844649159915",
      "2.756699244560996e-05",
      "-0.0015809621463906537",
      "0.002937453694818701",
      "-0.0008040105696544194"
    ],
    [
      "0.003798710975420901",
      "0.004441971798118522",
      "0.05231911907237651",
      "0.006441350283499684",
      "0.005566567606115828",
      "2.7550236582733766e-05",
      "0.00010324884781035505",
      "6.192179213873158e-05",
      "6.445553071738144e-05",
      "0.0018927380516359693",
      "-8.408408376221256e-05",
      "0.00010312263195049224",
      "0.0029762334087643787",
      "-0.005056827667007882",
      "-7.552989852985012e-05",
      "-2.0912246594970557e-05",
      "-7.050336734749843e-05",
      "0.00010016289751095134",
      "4.7067675831397534e-05",
      "0.001212706057997286",
      "0.0006738316464579272",
      "6.293981041783609e-06",
      "-0.0013326389232901008",
      "0.0028144142305921763",
      "-0.0006297775442837142"
    ],
    [
      "0.0037963136240901246",
      "0.004390463953876224",
      "0.032356030191787684",
      "0.006078555425862332",
      "0.005000031362019478",
      "2.419669191941208e-05",
      "2.6251051341593e-05",
      "4.76583644835395e-05",
      "5.1187025398285556e-05",
      "0.00116216538820228",
      "-6.599819965255472e-05",
      "0.00016957135398527767",
      "0.002190489741414792",
      "-0.0029775903512937675",
      "-0.0001293759219350041",
      "-1.530988938737321e-05",
      "1.566222935040972e-05",
      "8.426857279637183e-05",
      "2.271937629522667e-05",
      "0.0009648641250966014",
      "0.0005929494561176151",
      "-2.895189743470267e-05",
      "-0.0016485331758582169",
      "0.001069423420109423",
      "-0.0006330983388383805"
    ],
    [
      "0.00379820894425876",
      "0.004513919416223901",
      "0.037196030378898855",
      "0.006747249908782398",
      "0.005222910990824917",
      "3.402472576205537e-05",
      "4.923348102822637e-05",
      "6.29783378252952e-05",
      "6.295233747077478e-05",
      "0.0012313341438581014",
      "-4.821425797419295e-05",
      "0.0002557116950261142",
      "0.0034546981073881947",
      "-0.0033236735058399716",
      "-0.000179955549255918",
      "-1.8202499286173986e-05",
      "6.4094692715325e-05",
      "0.0001102012506097261",
      "2.3760732173176945e-05",
      "0.0012815809001169224",
      "0.0007847889397407228",
      "-3.4895553739849354e-05",
      "-0.002089340831806294",
      "0.0010260192536848337",
      "-0.0008155202237111009"
    ],
    [
      "0.0037994091489579433",
      "0.004561820547932952",
      "0.03687404256334225",
      "0.00710340701377652",
      "0.005507865766366698",
      "3.337681290864405e-05",
      "4.231290933435375e-05",
      "7.06957516732653e-05",
      "7.233651199699587e-05",
      "0.0010791261981948819",
      "-0.00016872487016057536",
      "0.00027596757481416947",
      "0.003023590095242683",
      "-0.0039428283182746425",
      "-0.0001671545753470124",
      "-2.4210291837492883e-05",
      "-5.573602707935357e-06",
      "0.00012209956873440812",
      "3.4798153654307385e-05",
      "0.0011142960621480596",
      "0.0008767618867168619",
      "-2.279292788209763e-05",
      "-0.0016984900314787022",
      "0.001549320839492968",
      "-0.0008405533986999616"
    ],
    [
      "0.00381328348110576",
      "0.006027889030388855",
      "0.25195077054680004",
      "0.012341820168338865",
      "0.007592541691296341",
      "0.000126328847517099",
      "0.0006521851566029345",
      "0.0002189791982750261",
      "0.00010253856952934483",
      "0.011350239855925788",
      "0.0010768136970335988",
      "-6.799053171821555e-05",
      "0.027553192080438813",
      "-0.017955065521225062",
      "-0.0015428479502587003",
      "-2.8476055693745402e-05",
      "0.0008486026109107902",
      "0.00029660540825298526",
      "1.7220841674180735e-05",
      "0.010897064545529125",
      "0.0022575819255297863",
      "-0.0005634117079693799",
      "-0.009817502164635684",
      "0.002753657195311668",
      "-0.001938390664540126"
    ],
    [
      "0.7072021830370934",
      "0.3814055893353625",
      "0.3580819777104897",
      "0.5922941798836823",
      "0.36712586594004215",
      "0.3277851015618696",
      "-0.236975682845614",
      "-0.45456566127319026",
      "0.05519733226627636",
      "0.0054641202230696646",
      "-0.07207354091642462",
      "-0.07105762097594517",
      "0.3541600724473009",
      "0.06114675709772283",
      "0.031999283077085314",
      "0.03244457280041485",
      "-0.12493498972949166",
      "-0.1549355306620863",
      "-0.42110606848951443",
      "-0.1705738674639922",
      "-0.08502131851654221",
      "-0.2629820076553259",
      "0.07415655733341155",
      "0.07587277473365768",
      "0.2007246151105223"
    ],
    [
      "0.0038221017116555236",
      "0.013487492046893949",
      "0.05965566740425518",
      "0.017271935397543743",
      "0.010347430646429694",
      "0.00017207522313115675",
      "-7.643211435010732e-05",
      "0.0001827004223375838",
      "0.00028952607004233344",
      "0.005786298319029931",
      "0.0019511745840894194",
      "0.00044936232258678473",
      "0.004300663860485828",
      "-0.009009895028233223",
      "-0.0020335743770073435",
      "-0.00018038291203049963",
      "-0.00018871440539420977",
      "0.0003810353193714804",
      "0.00010549029601978961",
      "0.002594750637266392",
      "0.004763716230815977",
      "0.00011723588419107542",
      "-0.006606626803075108",
      "0.004642534913574936",
      "-0.0038953764785224334"
    ],
    [
      "0.0038114891419053086",
      "0.006232476767395461",
      "0.07150657208920323",
      "0.010274343991004884",
      "0.007029604164016748",
      "8.371587453507846e-05",
      "0.00015634292925669393",
      "0.00014139060616793768",
      "0.0001653944140912432",
      "0.004749266832208127",
      "-3.132649919428678e-05",
      "0.000707916267300205",
      "0.004333062366500157",
      "-0.0032320361157228933",
      "-3.8203739547575435e-05",
      "-3.5335763580041244e-05",
      "0.00019350036314414595",
      "0.00024422739851572673",
      "7.857344808843786e-05",
      "0.002476680597069589",
      "0.0018202368661516986",
      "-0.00011649275767138971",
      "-0.003027780616626954",
      "0.0010725380044318699",
      "-0.0017137035554164693"
    ],
    [
      "0.003798383630664132",
      "0.004711821822517609",
      "0.06135117178037168",
      "0.006850596102885309",
      "0.005809705442950853",
      "2.716410720344636e-05",
      "-3.294505786603806e-05",
      "5.148686580985512e-05",
      "7.755476278766484e-05",
      "0.002482381953603694",
      "-0.00010372074045512358",
      "0.00010975174171758943",
      "0.002376149165696906",
      "-0.006475008566817533",
      "-0.00030959912916965764",
      "-2.196366385274097e-05",
      "-3.7574203701835405e-05",
      "0.00011005383118903634",
      "3.3048619297516975e-05",
      "0.0015796225031236089",
      "0.0007281152334906156",
      "-6.89256883574046e-05",
      "-0.0037902145790594567",
      "0.0022851596099326943",
      "-0.0010760628995608876"
    ],
    [
      "0.0037956710286811152",
      "0.004278356485959566",
      "0.026240296882496624",
      "0.005728362152994491",
      "0.005277721191789605",
      "1.6107779563381665e-05",
      "-3.669553402243591e-05",
      "3.207883741707601e-05",
      "5.7860717837623116e-05",
      "0.0002543263736195555",
      "-0.00017495838382482922",
      "0.00021140556784333928",
      "0.0008313152369445426",
      "-0.003922440327839228",
      "-0.00012814022229226197",
      "-1.3799486150751692e-05",
      "-0.00010170505531480007",
      "7.308524343687876e-05",
      "3.202160286230527e-05",
      "0.0006913954663926592",
      "0.0005558661747341983",
      "-9.36468018766179e-05",
      "-0.0008579158752060196",
      "0.0012818949339868763",
      "-0.000617992609186125"
    ],
    [
      "0.0037954090698423784",
      "0.004263260844722116",
      "0.027629904928463466",
      "0.00562276858387294",
      "0.005303955709284666",
      "1.6083463388480394e-05",
      "-5.970212272069429e-05",
      "2.6072859448211862e-05",
      "6.055469813429573e-05",
      "0.0002102604732530558",
      "-0.00013742820369969474",
      "0.00021115036096713296",
      "0.0006778892336759849",
      "-0.004200773977142284",
      "-0.00012637567119871458",
      "-1.1870458766908582e-05",
      "-0.00010078824024812795",
      "7.193497857638517e-05",
      "2.9799831786737077e-05",
      "0.0006890079995574663",
      "0.0005292697304425433",
      "-9.828977445353462e-05",
      "-0.0012892068375873003",
      "0.0012818953503416866",
      "-0.0007091955984153227"
    ],
    [
      "0.0037955564389778045",
      "0.0043212475285615256",
      "0.02460113011990794",
      "0.005826562924183163",
      "0.005112988733118694",
      "1.7528672520553534e-05",
      "-3.055967493055624e-05",
      "3.481128045355268e-05",
      "5.4253580454102146e-05",
      "0.00034648348650186453",
      "-0.0001654082703884885",
      "0.00021807197285766137",
      "0.00106711930295204",
      "-0.0033319647783693184",
      "-0.00014051678356256277",
      "-1.4290814091938935e-05",
      "-5.7470303223921026e-05",
      "7.621676954915075e-05",
      "2.5033500680888953e-05",
      "0.0007364641054283439",
      "0.000577845827478254",
      "-9.167723955669634e-05",
      "-0.0010019499277113316",
      "0.0009041496125992881",
      "-0.0006367661478724083"
    ],
    [
      "0.0037989933994106314",
      "0.004831104065114077",
      "0.029322943555995455",
      "0.007141369585681112",
      "0.005550594521248312",
      "3.13206816605338e-05",
      "-2.5688541594989476e-05",
      "5.966461405052126e-05",
      "7.984406172508779e-05",
      "0.0008875627995757932",
      "-9.142037606078186e-05",
      "0.0003344827262804219",
      "0.0015868741626361735",
      "-0.003414194897441309",
      "-0.0001938786302011502",
      "-2.000577325385292e-05",
      "-1.8463329659522807e-05",
      "0.00012142864626287365",
      "3.1896773571272185e-05",
      "0.0010086089326895409",
      "0.0009181631645307825",
      "-0.00013677400952712054",
      "-0.0020276279828578938",
      "0.0010674033973641225",
      "-0.0010171577522249853"
    ],
    [
      "0.0038342405968204113",
      "0.013833781768355785",
      "0.0717839505410676",
      "0.01947950465998824",
      "0.010181776918493377",
      "-3.781226035562897e-05",
      "-0.00031932349460609284",
      "0.0003560730479835033",
      "0.00029871256947125295",
      "0.010186425824820391",
      "-0.0017883897096324676",
      "0.0014711045669658766",
      "0.0026694803335982733",
      "-0.004370657337525778",
      "-0.00037025535773943193",
      "-5.770748875336266e-05",
      "0.000355412225473157",
      "0.000519486452243416",
      "0.0001656506794058736",
      "0.0017697151111896042",
      "0.002508638716734995",
      "-0.0023011392110118037",
      "-0.01052854644116702",
      "-0.002100904847472969",
      "-0.0029031019056123338"
    ],
    [
      "0.004084674345657397",
      "0.009207231560879265",
      "0.14316714196057295",
      "0.06340209230219991",
      "0.027184953291779442",
      "0.0004055262138749041",
      "-0.00038907415035723686",
      "0.002086198322016946",
      "0.0021349205448225406",
      "0.0009884818883566277",
      "-0.0021880044161957488",
      "0.0047135837150913944",
      "0.04621957509859543",
      "0.007296622130669208",
      "0.02036127018462859",
      "-0.00019757615477785577",
      "0.0044025781119679",
      "0.003295104169973689",
      "0.0009919041919029805",
      "0.004613008731990397",
      "0.008198062727500642",
      "0.0010878397854424853",
      "-0.04158596160285053",
      "-0.028908625787079464",
      "-0.017505763011141283"
    ],
    [
      "0.003824397465535383",
      "0.0069178121142452744",
      "0.05987377008931135",
      "0.01518814501127728",
      "0.010890522953451434",
      "6.92783023983144e-05",
      "-0.00015388324501178216",
      "0.00019216256058492219",
      "0.00030375537313890254",
      "0.0005355998744477113",
      "-0.0013913818053170417",
      "0.001438862513334435",
      "0.00019739018246107607",
      "-0.010696322834289762",
      "-0.0006994268835052481",
      "-7.24092044288238e-05",
      "-0.00037121940091985563",
      "0.0004019543130582102",
      "0.00016893664582555385",
      "0.0012940606632222552",
      "0.003096224738079247",
      "-0.0006485075860723832",
      "-0.0032698727339622704",
      "0.004584968474522902",
      "-0.0031017077295660248"
    ],
    [
      "0.0038026241209178275",
      "0.00481081205376377",
      "0.03087198257788999",
      "0.008135164222761684",
      "0.005851832738335427",
      "4.029027530314084e-05",
      "3.443680038863581e-05",
      "9.494138705041719e-05",
      "9.577325024610022e-05",
      "0.0008005662829400173",
      "-0.000279253571594878",
      "0.00045126822795986393",
      "0.002548333462115862",
      "-0.0033212443653742882",
      "-7.552672917844023e-05",
      "-2.857864518614124e-05",
      "-6.845911978127702e-06",
      "0.00016065157190832405",
      "4.7249387239902675e-05",
      "0.0009419989915860599",
      "0.0011206659810154224",
      "-5.3094184053999353e-05",
      "-0.0015023169850787972",
      "0.0013605834315950102",
      "-0.0010243121689280153"
    ],
    [
      "0.0038039053901353175",
      "0.005192328224808941",
      "0.020410121133345078",
      "0.008224962561774655",
      "0.006062125925091013",
      "5.326403541709371e-05",
      "-1.9103347917432396e-05",
      "9.035014455672882e-05",
      "0.00012029628348200825",
      "0.0002557747091465653",
      "-0.00019685923659988388",
      "0.0007182574371016597",
      "0.002005082022250296",
      "-0.0024277172395701877",
      "3.559494903539871e-05",
      "-2.5029829475481008e-05",
      "3.551945501464724e-05",
      "0.00017584993149192177",
      "4.8445009841013923e-05",
      "0.0012916507737924983",
      "0.0014280250512950928",
      "-0.00019747680425156013",
      "-0.000736554079211989",
      "-0.00033174154038566724",
      "-0.0012714922092859067"
    ],
    [
      "0.0037928056045798",
      "0.004064204374454173",
      "0.016448472176737335",
      "0.004860589394552855",
      "0.004486544175879936",
      "1.0731714423881005e-05",
      "-3.3570299719591824e-06",
      "1.900690830590511e-05",
      "2.9368347432498496e-05",
      "0.00032797494858424807",
      "-7.901910839994474e-05",
      "0.00010620504964758287",
      "0.0005729660011596033",
      "-0.0017564244246047963",
      "-4.4454589560615366e-05",
      "-8.196717067042216e-06",
      "-3.334819929540311e-05",
      "4.1869047511165326e-05",
      "1.4194662781935202e-05",
      "0.0003752860494852193",
      "0.0003093882448099018",
      "-2.3455361271913594e-05",
      "-0.00047838316057727503",
      "0.0006335987077438223",
      "-0.0003450713924116043"
    ],
    [
      "0.0037931573677674585",
      "0.004098172575919926",
      "0.02109731155946347",
      "0.004941188505283605",
      "0.004628929380518394",
      "1.1252570634896001e-05",
      "-6.567794564652795e-06",
      "1.954725796879188e-05",
      "3.348974484818517e-05",
      "0.0004907433625169102",
      "-8.005245641889617e-05",
      "9.479371007883872e-05",
      "0.0005433494496653043",
      "-0.002357015656853328",
      "-5.312423802084501e-05",
      "-9.206842716071055e-06",
      "-5.3598435816041686e-05",
      "4.489368837553073e-05",
      "1.7774115516273975e-05",
      "0.00045819358850442637",
      "0.0003300553281071413",
      "-2.6858116583602346e-05",
      "-0.0006350978253067043",
      "0.0009295053261242863",
      "-0.00039028020082746854"
    ],
    [
      "0.0037940507209887247",
      "0.004122827969707235",
      "0.0271979120834643",
      "0.005092575360105707",
      "0.004925719978189526",
      "1.2519025151997764e-05",
      "-5.902360050196241e-06",
      "2.1074122813169118e-05",
      "4.3161782245362725e-05",
      "0.0006349541899252062",
      "-0.00011074272426691979",
      "8.871995771677183e-05",
      "0.0003798413119423971",
      "-0.003377738005385354",
      "-3.637831248549694e-05",
      "-1.2040609027733e-05",
      "-0.00011115079185455583",
      "5.255789071577017e-05",
      "2.7405786987083214e-05",
      "0.0004468006742268291",
      "0.0003660506674040986",
      "-2.0460532605904244e-06",
      "-0.0007100652073095927",
      "0.0016809381462947676",
      "-0.000471480678248379"
    ],
    [
      "0.004058539397449452",
      "0.06504757194954931",
      "0.06601915608525113",
      "0.06694235664414744",
      "0.10711341671280371",
      "-0.0021522147883007952",
      "-0.00012879795470946661",
      "-0.0016259104891849607",
      "0.0034843341212319554",
      "-0.009323625090695965",
      "0.04765232654765388",
      "-0.04612351091230539",
      "-0.004216288583800836",
      "-0.032252457649276915",
      "-0.04891956851055497",
      "-0.000691240131408125",
      "-0.0020768864179846512",
      "-0.00020093219548041218",
      "0.0034160418046985377",
      "0.024009132301504966",
      "0.017817615564779173",
      "-0.035071673621620995",
      "-0.019410566995415702",
      "0.029474244848478676",
      "-0.02623039692360736"
    ],
    [
      "0.0038186283240444637",
      "0.005806647361114791",
      "0.0256201624812907",
      "0.012008567070864234",
      "0.00820081945500718",
      "9.351032628009198e-05",
      "-8.330003353954787e-06",
      "0.0001695172750568687",
      "0.000245467282204906",
      "-0.00014360199520876429",
      "-0.0006989422832725214",
      "0.0013479379985246946",
      "0.002211834764640514",
      "-0.004377766980282006",
      "0.0005249353621229468",
      "-5.071386040640064e-05",
      "-8.724386248451311e-05",
      "0.00035673862147636294",
      "0.00011042704109371246",
      "0.0013757860943218886",
      "0.002398902546846482",
      "-9.907304905034968e-05",
      "-8.276305748860722e-05",
      "0.0008633963333373395",
      "-0.002501935535440208"
    ],
    [
      "0.007571548771249933",
      "0.5197600097857701",
      "0.1066636778949217",
      "0.6476051334470161",
      "0.4743439397363184",
      "-0.03279896695605864",
      "0.008482190475804199",
      "-0.0032886882859903014",
      "0.037185199195306155",
      "-0.016660931262820963",
      "-0.19906817384202827",
      "-0.20425803986846078",
      "-0.03211777358308101",
      "0.14077827033612567",
      "-0.16580602797593133",
      "0.0011633177161600708",
      "-0.0003022965888756885",
      "-0.03473370848005223",
      "0.0010309711041075708",
      "-0.0774006243991033",
      "0.2689849185403343",
      "-0.07458232790189279",
      "-0.19776886163343102",
      "0.04198051413154619",
      "0.45238437456314623"
    ],
    [
      "0.0038051076993046887",
      "0.005282444710120412",
      "0.029471094374382552",
      "0.008843723360794663",
      "0.006407100193835275",
      "4.879374107995972e-05",
      "-1.5947541364808347e-05",
      "9.752722409106401e-05",
      "0.00012773016637916907",
      "0.0008617423412708371",
      "-0.0004711925137765355",
      "0.0006753082859753866",
      "0.0009574449807363468",
      "-0.003038197033621965",
      "-0.00012396941433800708",
      "-3.666836696958801e-05",
      "-2.8722436998681047e-05",
      "0.0001860279656422686",
      "5.920778485503586e-05",
      "0.0006965120662060881",
      "0.001436210881417345",
      "-7.844997829721871e-05",
      "-0.0015120731616385958",
      "0.0010576626730931685",
      "-0.0013476686080335528"
    ],
    [
      "0.0037927490960585294",
      "0.004061872614814383",
      "0.015307248611903823",
      "0.00487755253931501",
      "0.004476769756357044",
      "1.0179970179655273e-05",
      "-7.972680576766698e-06",
      "1.9781762931902274e-05",
      "2.8473523067330924e-05",
      "0.0002480167668528917",
      "-8.233433157092439e-05",
      "0.00010965772010536859",
      "0.0006350442210999952",
      "-0.0016982426831815831",
      "-6.259543242242386e-05",
      "-8.060002636826095e-06",
      "-2.7151271815690356e-05",
      "4.0949490682830776e-05",
      "1.3636376739259587e-05",
      "0.0003647326299915355",
      "0.00030462375169134633",
      "-2.8204377634985633e-05",
      "-0.0005590962351480282",
      "0.0005583593017571112",
      "-0.0003301315555964793"
    ],
    [
      "0.0037925588562733757",
      "0.004052051815374102",
      "0.016001880416327146",
      "0.004799178600249376",
      "0.0044727829119674475",
      "9.602661085397283e-06",
      "-9.18516687318747e-06",
      "1.763920880621519e-05",
      "2.768357954454656e-05",
      "0.0002667672694660987",
      "-6.696736286239917e-05",
      "9.888173905728044e-05",
      "0.0006245439604352141",
      "-0.0017853631781249639",
      "-6.52446503655415e-05",
      "-7.273600882296496e-06",
      "-2.920754641589516e-05",
      "3.823388236824715e-05",
      "1.345218527305809e-05",
      "0.00040213248493157144",
      "0.0002889324070457183",
      "-3.616583550231589e-05",
      "-0.0005655848898760848",
      "0.0005675506704238117",
      "-0.00032313064619845865"
    ],
    [
      "0.0037931166244673355",
      "0.004099722147488976",
      "0.016838348504659536",
      "0.005006668053318868",
      "0.0045600121534049584",
      "1.1652350025494687e-05",
      "-9.658404341031763e-06",
      "2.1683011480291038e-05",
      "3.1871445026755336e-05",
      "0.00025797121684455724",
      "-8.298824889657723e-05",
      "0.00012726768767921904",
      "0.0008151301309190421",
      "-0.0019360881494057188",
      "-8.061943909181329e-05",
      "-8.597615484937079e-06",
      "-2.5289310179818565e-05",
      "4.5965479116878466e-05",
      "1.4440090754188362e-05",
      "0.00046732145615480645",
      "0.00034944857652396976",
      "-4.39438362789222e-05",
      "-0.000634357750862985",
      "0.0005542301953617977",
      "-0.000378863998394598"
    ],
    [
      "0.0038217908441185605",
      "0.009162312382964931",
      "0.03953119198036979",
      "0.01382037990450039",
      "0.009630426985988892",
      "0.00010710826032223066",
      "-2.4796463355232507e-05",
      "0.0001505190772075807",
      "0.0002946979129103861",
      "0.0011530062397891905",
      "0.00014190953522403261",
      "0.0016382832156573862",
      "0.003111083904954594",
      "-0.0032983411436190544",
      "-0.0006807782816843918",
      "-5.25539589505453e-05",
      "0.00014851640865390364",
      "0.00036822558417143694",
      "0.00011840046760806686",
      "0.0023362813103017773",
      "0.0039101015778076715",
      "-0.0012024597696656065",
      "-0.0019348214039503634",
      "-0.0010993364158532887",
      "-0.0034117070517545958"
    ],
    [
      "0.004063084467351257",
      "0.02070245241603574",
      "0.455285356585999",
      "0.04208258611739118",
      "0.02799264555454523",
      "0.001424451056254894",
      "-0.0004353346073251011",
      "0.002461299861958244",
      "0.0019260385083196226",
      "0.023074386187890206",
      "0.014212813473699508",
      "0.013055972571444092",
      "0.04549557700011237",
      "0.04647037963343656",
      "0.020245951516931423",
      "0.0003405959955646177",
      "0.00997320766711778",
      "0.0014964556692040698",
      "0.0013993274342271086",
      "0.05667361417278486",
      "0.007597119622764283",
      "0.0020782101933011295",
      "-0.09045728787209328",
      "-0.07482501561947834",
      "0.0015850415462236962"
    ],
    [
      "0.005871505088319223",
      "0.28812394915567696",
      "0.9197818838376614",
      "0.47349091191669385",
      "0.45453021631229723",
      "-0.0015051804835822166",
      "-0.004580438985236999",
      "0.01795296502882072",
      "0.012988925222921981",
      "0.11910994515097395",
      "0.005087044412471211",
      "0.07308344442591887",
      "-0.3981731356684491",
      "0.3860244981075162",
      "-0.058510483469859896",
      "0.003125560302780921",
      "0.021371911629773744",
      "-0.001121201581319269",
      "0.023896616628760716",
      "-0.004268021387671985",
      "0.017651221516941748",
      "-0.0886822601069442",
      "0.01713336616082723",
      "-0.31115357224086915",
      "0.21704772685731014"
    ],
    [
      "0.003816215315225134",
      "0.008454395582584996",
      "0.1715873819921711",
      "0.012205862279262434",
      "0.009550067170171993",
      "7.979535895537953e-05",
      "4.461935619362226e-05",
      "0.00012328522108775948",
      "0.00023885500139984997",
      "0.002965111400064581",
      "0.000744353741041525",
      "0.0006451915211429912",
      "-0.0025916110038632714",
      "-0.012377037827845242",
      "-0.000413560085932026",
      "-4.919430481965305e-05",
      "-5.7738915024182904e-05",
      "0.00027535260003438137",
      "0.0001306899058410426",
      "0.007854720835346971",
      "0.0031381981377996563",
      "-0.0014541592218017068",
      "-0.0025985823710563674",
      "0.0021643131936515568",
      "-0.002670599509517033"
    ],
    [
      "0.00380926216451229",
      "0.006399677911921242",
      "0.10859846718218626",
      "0.008849075964216612",
      "0.010993342988955901",
      "-2.1814151840144145e-08",
      "-0.00042505957492570257",
      "2.9378866409617982e-05",
      "0.00024774321371613396",
      "0.0008237673877890886",
      "0.0006326448058353374",
      "-1.7363289871140494e-05",
      "-0.0013380777751467838",
      "-0.02226662493045546",
      "-0.0005351151106294729",
      "-9.585379635903416e-06",
      "-0.0008101519997028628",
      "0.00018443102406378168",
      "0.0001783907657087558",
      "0.006331632025651322",
      "0.0015591152829488785",
      "-0.0015776904652652953",
      "-0.007081525339895458",
      "0.007966441746164725",
      "-0.002725166068148711"
    ],
    [
      "0.003799604243072287",
      "0.005844962952886982",
      "0.047083799138226155",
      "0.007622606830739499",
      "0.006490729623536568",
      "3.0913552462146865e-05",
      "-0.00014354329532649548",
      "5.637993319284855e-05",
      "9.916869403180374e-05",
      "0.0010867376161724511",
      "0.00042615725909099186",
      "0.00022539729604230459",
      "0.0016325959045746683",
      "-0.007298714037431884",
      "-0.000520206072288279",
      "-1.9208288791756537e-05",
      "-9.76763838543229e-05",
      "0.00011609866569357345",
      "4.765171927698307e-05",
      "0.0032548429043235856",
      "0.001398537096644322",
      "-0.0007111148877203487",
      "-0.003320716774168959",
      "0.00100688797059694",
      "-0.0012572185963301429"
    ],
    [
      "0.003805299586745324",
      "0.007152141297849558",
      "0.0467533263054788",
      "0.010060398154654766",
      "0.007293016118804163",
      "5.5111083084923125e-05",
      "-0.0001465804482560802",
      "0.00011474473182156805",
      "0.00013200060090361125",
      "0.001832147976964148",
      "0.00045488786398418244",
      "0.0004270773572509128",
      "0.0019965112595619647",
      "-0.007762243492159353",
      "-0.0006719203733385675",
      "-4.4822316383200575e-05",
      "-0.00013296734090873413",
      "0.00018069699085985187",
      "6.950007341742571e-05",
      "0.003339355683409516",
      "0.0021723611068992",
      "-0.0007286080508765607",
      "-0.003271240602774778",
      "0.0012532537834766134",
      "-0.0014717541756622612"
    ]
  ],
  "rational_Q": [
    [
      "0.004143725082814091",
      "0.07082947213421811",
      "2.800459953211086",
      "0.21891086007659655",
      "0.08565863215204537",
      "0.07082947213482643",
      "0.8271976466002303",
      "4.971126012622055",
      "1.761389612813009",
      "0.3766652544328296",
      "2.8004599532118473",
      "4.971126012622167",
      "21.8113140320701",
      "4.049445635454352",
      "3.3086331129543387",
      "0.21891086007835128",
      "1.7613896128131303",
      "4.049445635454347",
      "0.8370881718235453",
      "0.5322594186008587",
      "0.08565863215050416",
      "0.3766652544337063",
      "3.3086331129549102",
      "0.5322594186021838",
      "0.6313147390755268",
      "-0.00026818461780682646",
      "-0.00659967663461669",
      "0.002197830406393208",
      "0.002650847622640702",
      "-0.00026818461778981516",
      "0.00744475294074107",
      "0.00493242011339469",
      "0.002618730397362652",
      "0.0004427896987738938",
      "-0.006599676634336801",
      "0.004932420113426757",
      "0.04386197543620119",
      "0.004325382048938497",
      "-0.016103069710739146",
      "0.0021978304063827413",
      "0.0026187303970689013",
      "0.004325382048937902",
      "0.005333334725157294",
      "0.001155581207030858",
      "0.002650847622609977",
      "0.0004427896988112623",
      "-0.016103069710678392",
      "0.0011555812069931114",
      "0.01232968594634939",
      "0.24646062799119894",
      "-0.041476630812457546",
      "-0.040190485662932256",
      "0.009861057591835195",
      "-0.026908010466769074",
      "0.15282280610394075",
      "0.018186863129772184",
      "-0.024103068756207994",
      "0.10051498142604434",
      "-0.010985807929528068",
      "0.21795479718582333",
      "-0.12396249713660396",
      "0.17118519422104891",
      "-0.052711866187165744",
      "0.06068385845033253",
      "-0.10413432594668146",
      "-0.054055394516690086",
      "-0.003792286577269343",
      "-0.012673424914392195",
      "-0.0029197957730487498",
      "0.17099458930220987",
      "-0.048130654281324285",
      "-0.023444409714874968",
      "-0.5200795451951081",
      "-0.3801305290805273",
      "0.10051498143207453",
      "-0.5358431156224627",
      "0.23726592123311313",
      "-1.0586381073407967",
      "-0.014166124916417678",
      "-0.4653146206242601",
      "0.11843169871436365",
      "0.09822497803118346",
      "-0.08297781283467089",
      "0.07376701130182949",
      "0.006280627048013504",
      "1.2134236230827562",
      "-1.3692752552457945",
      "-0.18227140607522824",
      "0.03672427453062887",
      "0.022415667804327518",
      "-0.25126209248737175",
      "2.002054731248043",
      "-0.4229446720125463",
      "-0.26792322563057264",
      "0.057787454802521114",
      "-0.05271186618938149",
      "0.12007032207748994",
      "8.929442290722743e-05",
      "0.2917589039097429",
      "-0.00679843494426223",
      "0.006280627047777595",
      "-0.03503141784272486",
      "-0.3299519463585576",
      "-0.0033282061555678422",
      "-0.08842557568482327",
      "-0.005661016042540586",
      "-0.2852872295482592",
      "0.5423747736375745",
      "0.02404824747247193",
      "-0.04534543874075666",
      "0.020284148971715727",
      "0.058103832717660564",
      "-0.43575604294545106",
      "0.16542533397503215",
      "0.12256225391094265",
      "-0.012673424915138013",
      "0.07856731715074074",
      "-0.1547611608179434",
      "0.07707711191253036",
      "0.04139597779613281",
      "0.02241566781011196",
      "0.0004813479283014777",
      "0.2436454340077386",
      "-0.010741324318001712",
      "-0.1095206319880643",
      "0.020284148972173562",
      "-0.08804888519818099",
      "0.18940335443711187",
      "0.09062039316608117",
      "-0.015717199848475215",
      "0.0013874255451309088",
      "0.02078940322906237",
      "-0.40402560746162397",
      "0.07289258568976988",
      "0.09917057361041497",
      "-0.026908010465149623",
      "-0.010985807926340931",
      "0.060683858444913336",
      "-0.0029197957720627503",
      "0.246460627988691",
      "0.15282280610038626",
      "0.21795479718680175",
      "-0.1041343259459124",
      "0.17099458930323777",
      "-0.04147663081128616",
      "0.018186863137666393",
      "-0.12396249713985144",
      "-0.05405539451905325",
      "-0.04813065427793862",
      "-0.040190485662238075",
      "-0.02410306875686983",
      "0.17118519422519063",
      "-0.003792286578378465",
      "-0.0234444097151816",
      "0.20668935190906584",
      "0.17450494914018327",
      "0.10947382285281945",
      "-0.5358431156231688",
      "0.20668935190864401",
      "1.9469496673040336",
      "0.22215081186607802",
      "-0.48655600272546684",
      "0.12007032207715933",
      "0.17450494914040202",
      "0.22215081186553606",
      "-0.046359031135645025",
      "0.19749430082649008",
      "0.0785673171531258",
      "0.10947382285340643",
      "-0.4865560027245711",
      "0.19749430082709923",
      "0.17132260186788387",
      "-0.408561039220792",
      "-0.6766889091157241",
      "0.11843169871374207",
      "-0.1670817784648032",
      "1.1493001067452056",
      "-0.172254459595452",
      "0.48723686455649406",
      "-0.03503141784123321",
      "0.5733560601966103",
      "0.2125192359983523",
      "-0.37818962199439404",
      "-0.10652535715018861",
      "0.0004813479268837972",
      "-0.06134449143855774",
      "0.4339005242660415",
      "-0.32204692957321157",
      "0.23874994187500378",
      "-0.16555973587411685",
      "1.2134236230836009",
      "0.5733560601966488",
      "0.8013560464591586",
      "-0.2762080758195956",
      "0.6260652147950401",
      "-0.2852872295500339",
      "-1.3437527314597508",
      "0.2547141333794108",
      "0.00041518072744966845",
      "-0.10061211527566506",
      "-0.08804888519414678",
      "0.21392901055151983",
      "-0.7575226301484844",
      "0.11760054167829107",
      "0.11008153309690619",
      "-0.25126209248888465",
      "-0.06134449143847806",
      "0.21973909406472955",
      "0.22140501859242792",
      "-0.3105937218945832",
      "0.05810383271802126",
      "0.21392901054988275",
      "0.15061485278539755",
      "0.10302828511223058",
      "-0.01846986198329467",
      "0.020789403229348538",
      "0.08982995266262471",
      "-0.1739250191770516",
      "0.0006649217599270847",
      "0.0443592922051069",
      "0.23726592123380796",
      "0.09822497803176411",
      "-1.3692752552456653",
      "2.002054731248361",
      "-0.520079545195639",
      "-1.058638107342223",
      "-0.08297781283576877",
      "-0.18227140607508321",
      "-0.4229446720151503",
      "-0.380130529076419",
      "-0.01416612491432133",
      "0.07376701130135266",
      "0.0367242745313334",
      "-0.26792322563116383",
      "1.1493001067453061",
      "0.21251923599819542",
      "0.4339005242657561",
      "8.929442223680803e-05",
      "-0.4085610392210049",
      "-0.17225445959579294",
      "-0.37818962199471706",
      "-0.3220469295730961",
      "-0.1547611608210265",
      "-0.6766889091143826",
      "0.4872368645560683",
      "-0.10652535714923984",
      "0.23874994187405185",
      "-2.0665757325204535",
      "-2.5988003991340203",
      "-0.32995194635743025",
      "0.80135604645976",
      "-2.06657573252091",
      "2.2588302600174863",
      "-0.20824662179959402",
      "0.2436454340076667",
      "0.21973909406472167",
      "-2.5988003991344693",
      "-0.2082466217996205",
      "0.7616290556197186",
      "-1.218528439661685",
      "0.5423747736382469",
      "0.2547141333791157",
      "-0.3692400649614849",
      "0.005148640643429365",
      "0.3677693571875913",
      "0.1894033544365951",
      "0.15061485278533707",
      "0.3818414388610411",
      "-0.6502440765085883",
      "0.32123245501501413",
      "-0.43575604294549036",
      "-0.7575226301476351",
      "0.38184143886118865",
      "-0.8732277487170325",
      "-0.2722097042988028",
      "-0.4040256074615304",
      "-0.17392501917685838",
      "0.7985607397364524",
      "0.06594119059149872",
      "-0.7134028054446934",
      "0.2917589039115472",
      "-0.003328206156368459",
      "0.024048247472930336",
      "0.16542533397602027",
      "0.05778745480256717",
      "-0.0067984349456218195",
      "-0.08842557568334555",
      "-0.04534543874344974",
      "0.1225622539116333",
      "-0.2762080758198919",
      "0.00041518072791600473",
      "0.11760054167814661",
      "0.07707711191024931",
      "-0.16555973587456826",
      "0.6260652147965917",
      "-0.10061211527513664",
      "0.11008153309937845",
      "0.0051486406432800025",
      "-0.650244076508962",
      "-0.010741324317309368",
      "0.22140501859269945",
      "-1.2185284396620524",
      "0.3677693571880449",
      "0.32123245501506753",
      "-0.09742241558785698",
      "0.09062039316421672",
      "0.10302828511168986",
      "-0.8732277487169804",
      "-0.09742241558842389",
      "0.14181137444608113",
      "0.07289258569297764",
      "0.0006649217592881486",
      "0.0659411905916842",
      "-0.044994720070922256",
      "-0.017284820621222705",
      "0.04139597779689339",
      "-0.10952063198655013",
      "-0.01571719984765174",
      "0.09917057361036667",
      "-0.3105937218947449",
      "-0.01846986198234674",
      "0.04435929220380066",
      "-0.27220970430013075",
      "-0.7134028054447332",
      "-0.017284820623128413",
      "-0.0014452683671284075",
      "0.0085104416975077",
      "-0.0016043585991563146",
      "-0.001419097503612136",
      "0.0014452683671399775",
      "-1.8531036541870013e-15",
      "-0.005653078683898265",
      "-0.007533359335605342",
      "0.0019320060293616169",
      "-0.008510441697283615",
      "0.005653078684091981",
      "9.464371050771367e-15",
      "0.0041345500002580235",
      "-0.013595557412140243",
      "0.001604358599141244",
      "0.007533359335684523",
      "-0.004134550000351758",
      "-2.5805186967345227e-14",
      "-0.00040010134001435167",
      "0.0014190975035844441",
      "-0.0019320060293536712",
      "0.013595557412257705",
      "0.00040010133996863336",
      "-1.0638682850211066e-14",
      "0.025374696136539324",
      "-0.01660792228140644",
      "-6.79179200721712e-05",
      "-0.036358579011288736",
      "0.11465266860102373",
      "0.18327392595847072",
      "-0.15225275839858823",
      "0.008327557581439334",
      "-0.33276075595111393",
      "-0.07599743621209396",
      "0.2501039095420623",
      "0.20497945767474313",
      "-0.23194422926187314",
      "0.07457828206401401",
      "0.1695049652382167",
      "-0.032058993534436385",
      "0.025347615178536547",
      "0.08693611734749679",
      "0.04762587027456618",
      "0.015788362904021615",
      "-0.0515400543089714",
      "-0.04991457827268155",
      "0.04330711430730546",
      "0.048379880823153684",
      "-0.06029787982826321",
      "-0.332760755947298",
      "0.0013973817218141736",
      "0.18582954578322508",
      "-0.7788664547748991",
      "0.19080105870361483",
      "-1.559203109441233",
      "-1.3711457549608241",
      "-2.721364715582276",
      "1.162968374757984",
      "-0.6594169890745913",
      "0.24876365766689368",
      "0.17938245197726319",
      "0.3630431077032763",
      "0.06414281934347651",
      "0.37382986397169726",
      "0.20663126194952833",
      "0.2840241803486718",
      "-0.09917055718219049",
      "-0.2563357195262611",
      "-0.27754653693478737",
      "0.016369144344152337",
      "0.07457828206398948",
      "0.13785485215993407",
      "0.06484946174052225",
      "0.1021692425532455",
      "0.007696242743154304",
      "0.248763657666753",
      "0.46320856802836957",
      "0.5976148978412887",
      "-0.26293876875353783",
      "0.2277618180348323",
      "-0.07627412126286302",
      "0.053325159447612985",
      "0.04896047610593297",
      "-0.13455971211089424",
      "-0.11210703765565087",
      "-0.05605366051647104",
      "-0.09971728491992225",
      "0.13599509602182971",
      "0.1392782941942107",
      "0.009238562151140056",
      "0.04762587027360049",
      "-0.06120057284559221",
      "-0.050152216703848555",
      "0.08402868727153291",
      "-0.020690568129708826",
      "0.20663126195116926",
      "0.15383055476011048",
      "0.47450822697245904",
      "-0.21464552141045182",
      "-0.007944491620760918",
      "-0.05605366051798575",
      "-0.04481325334845386",
      "-0.04397241086367022",
      "0.05372825322499072",
      "-0.08299213882488243",
      "-0.012110472525363526",
      "-0.028305438890014453",
      "0.042331883689298966",
      "0.0075888896711685735",
      "0.043665975534197245",
      "-0.11465266860233926",
      "0.07599743621214682",
      "-0.1695049652435203",
      "-0.015788362903549017",
      "-0.02537469614216056",
      "-0.1832739259623438",
      "-0.25010390954551126",
      "0.03205899353799088",
      "0.05154005430348749",
      "0.016607922284071167",
      "0.15225275839994454",
      "-0.20497945767319295",
      "-0.025347615175405836",
      "0.04991457827406192",
      "6.791792052064054e-05",
      "-0.00832755758225443",
      "0.23194422925805822",
      "-0.08693611735033453",
      "-0.04330711430630555",
      "-0.3506224271115916",
      "-0.4645571915732303",
      "0.12975274125801622",
      "0.0013973817220926817",
      "0.3506224271116589",
      "-2.1749195828434862e-13",
      "-0.0746243368798015",
      "-0.1411962366254028",
      "0.13785485216081958",
      "0.46455719157324943",
      "0.07462433687960017",
      "3.6656131465951267e-13",
      "-0.038535140948928",
      "-0.06120057284420782",
      "-0.1297527412582324",
      "0.14119623662476063",
      "0.03853514094897259",
      "7.835918595965301e-13",
      "-0.7545934834272379",
      "-0.09570613430418101",
      "-1.3711457549613564",
      "0.736853293234385",
      "-1.1872486599175625",
      "1.7865182951020202",
      "-0.6004239600469872",
      "0.4632085680281745",
      "0.218584226137991",
      "-1.5807921891347427",
      "-0.3184582112489186",
      "0.6584663145972328",
      "0.15383055475438523",
      "-0.44027654681694933",
      "0.23037569540653205",
      "0.05073668987489613",
      "0.19154175624190828",
      "0.07235644684846634",
      "0.17938245197706482",
      "0.21858422613894024",
      "2.1286221093178512",
      "-0.046278688675935625",
      "0.11997169360819904",
      "0.05332515944832671",
      "0.9271345898222483",
      "-0.01966777129144779",
      "-0.20457757687876296",
      "0.015283494802715031",
      "-0.044813253347677884",
      "-0.050236974437183224",
      "0.4075059296310956",
      "-0.008371585881252452",
      "0.26667715149356586",
      "0.28402418035072613",
      "-0.4402765468168203",
      "0.16838208818728906",
      "-0.37759858903164883",
      "0.08025442879016943",
      "-0.09971728492014982",
      "-0.05023697443815161",
      "0.14946748485637712",
      "0.10327171907996568",
      "-0.082442518920886",
      "-0.028305438890504946",
      "0.05895175472557949",
      "-0.03431675802544094",
      "0.010182918347498763",
      "-0.11928291732783802",
      "-0.18582954578276112",
      "2.721364715583479",
      "-0.36304310770492504",
      "0.09917055718381389",
      "-0.04837988082184086",
      "0.7788664547746633",
      "-1.162968374759626",
      "-0.06414281934327783",
      "0.2563357195266968",
      "0.06029787982225793",
      "-0.19080105870325997",
      "0.6594169890760255",
      "-0.3738298639700008",
      "0.2775465369361717",
      "1.1872486599175398",
      "1.580792189134779",
      "-0.2303756954063395",
      "0.06484946174128216",
      "0.7545934834277083",
      "-1.7865182951019776",
      "0.3184582112489697",
      "-0.05073668987418907",
      "-0.05015221670613255",
      "0.09570613430393705",
      "0.6004239600469354",
      "-0.6584663145970733",
      "-0.19154175624127887",
      "1.0313835431980642",
      "-2.7345431298342615",
      "0.5976148978420459",
      "2.1286221093180404",
      "-1.0313835431982434",
      "9.922592608680452e-14",
      "0.6020384928553463",
      "0.4745082269724233",
      "0.16838208818681202",
      "2.734543129833982",
      "-0.6020384928554938",
      "1.8649862460348802e-13",
      "-0.7843972680351564",
      "0.04896047610459571",
      "-0.01966777129205004",
      "0.22993594251392974",
      "0.4178700682913025",
      "-0.055890776262844145",
      "-0.043972410861797116",
      "0.14946748485647643",
      "-0.7657366259013817",
      "0.620453376799158",
      "-0.14653215693115829",
      "0.1359950960236901",
      "0.40750592963100596",
      "-0.7657366259008348",
      "0.08940685673284855",
      "0.23146112734892443",
      "0.042331883688481",
      "-0.03431675802646669",
      "-0.10488275459298599",
      "-0.4680974005855618",
      "0.44401561502054837",
      "-0.10216924255418981",
      "0.2629387687536593",
      "0.13455971211212364",
      "-0.13927829419558652",
      "-0.01636914434470517",
      "-0.007696242742386631",
      "-0.22776181803616993",
      "0.11210703765508412",
      "-0.009238562151465703",
      "0.04627868867611056",
      "0.20457757687909348",
      "0.008371585881666798",
      "0.08402868726944093",
      "-0.07235644684981889",
      "-0.11997169360774898",
      "-0.015283494803241386",
      "-0.26667715149254656",
      "-0.4178700682916129",
      "-0.6204533767990067",
      "-0.21464552140930568",
      "-0.37759858903091287",
      "0.7843972680349575",
      "0.055890776263470075",
      "0.14653215693042773",
      "-0.1277173400279352",
      "0.05372825322500327",
      "0.10327171908055414",
      "0.0894068567319668",
      "0.1277173400277663",
      "-6.239746755985818e-13",
      "0.007588889670084065",
      "0.010182918346911226",
      "-0.46809740058472205",
      "0.10465089318137953",
      "0.06562831288897346",
      "0.020690568128470442",
      "0.007944491622344322",
      "0.0829921388212741",
      "-0.04366597553459082",
      "-0.08025442879006435",
      "0.0824425189214895",
      "0.11928291732770181",
      "-0.23146112734937296",
      "-0.4440156150196105",
      "-0.06562831288758912"
    ],
    [
      "0.13518355468342855",
      "0.17150800386692328",
      "3.466247037542719",
      "0.3457353928787659",
      "0.1947667506658412",
      "0.17150800386691567",
      "0.7887072752739968",
      "4.612827126320785",
      "1.7432889939873368",
      "0.32283275826674673",
      "3.4662470375427437",
      "4.612827126320726",
      "20.572552831035242",
      "3.3956384243799493",
      "2.696807322424879",
      "0.3457353928787681",
      "1.7432889939873344",
      "3.3956384243799564",
      "0.8356215343450344",
      "0.47967092787855875",
      "0.1947667506658431",
      "0.32283275826674884",
      "2.696807322424839",
      "0.47967092787856225",
      "0.5797114335868152",
      "0.0010991241306922371",
      "0.03455615641596113",
      "-0.03408532064908609",
      "0.016903231640422813",
      "0.0010991241306921033",
      "-0.23019385484039998",
      "0.026882773387001412",
      "-0.03164244007201103",
      "-0.06208179408614577",
      "0.03455615641595696",
      "0.026882773387004767",
      "-0.8049500868763633",
      "0.0892422099445746",
      "0.20367264161536786",
      "-0.034085320649088216",
      "-0.03164244007201353",
      "0.08924220994458154",
      "-0.08699751793424527",
      "-0.04457896753892265",
      "0.016903231640422577",
      "-0.06208179408614205",
      "0.2036726416153623",
      "-0.04457896753892419",
      "-0.0849395747277446",
      "0.13646309305015658",
      "-0.013303090580369813",
      "-0.016137657936603173",
      "-0.011851347658523477",
      "0.09154920885921795",
      "0.21495487751974143",
      "0.028851286899570238",
      "-0.026112953309325858",
      "0.07829359223177887",
      "-0.21739113163224946",
      "0.597434708930421",
      "-0.2930388125753905",
      "0.1384238605243852",
      "-0.08975209522051016",
      "0.0900873249041837",
      "-0.02554075932587474",
      "0.0014233859481561299",
      "-0.0027618956735191874",
      "0.014672028692955707",
      "0.06532394274604725",
      "0.000575606660851604",
      "-0.0067517407385030885",
      "-0.032417945520619273",
      "-0.6199043594233663",
      "-0.5616611092997088",
      "0.0782935922317794",
      "-0.27302440026285774",
      "-0.1858716169476055",
      "-0.8838904975127136",
      "-0.0077391751821875646",
      "-0.37292022795122826",
      "0.10950997369861352",
      "-0.02131253495988348",
      "-0.026162431738247532",
      "0.0514510667081017",
      "-0.021350762163978763",
      "1.159875835308111",
      "-1.4624256288178514",
      "-0.14307046043768415",
      "0.06508532692452432",
      "0.048054239622487206",
      "-0.21753388718992142",
      "1.8626693749920569",
      "-0.36234250347575314",
      "-0.31779362194400995",
      "0.0525557359817766",
      "-0.08975209522051453",
      "0.12274260900016834",
      "-0.04168641453057378",
      "0.25538919061577403",
      "-0.011229630358136601",
      "-0.02135076216398436",
      "0.010033980317769238",
      "-0.06070201530340291",
      "-0.09515972971324393",
      "-0.11501551140096297",
      "-0.010795386482587164",
      "-0.2776744569807594",
      "0.5660758426234264",
      "0.030209817734779744",
      "-0.03734055951519129",
      "0.03759469926158948",
      "0.0529902213622576",
      "-0.4482940897772657",
      "0.174277800615917",
      "0.12446934700141736",
      "0.014672028692955103",
      "0.027918049627892176",
      "-0.021349049525287014",
      "0.014732043084992595",
      "0.051233831852402614",
      "0.04805423962248869",
      "-0.057355942905891674",
      "0.29826260573070534",
      "-0.028026866707938147",
      "-0.05748608420593177",
      "0.0375946992615894",
      "-0.06547475298630946",
      "0.18344255029729942",
      "0.09935742582828175",
      "-0.010050192861833823",
      "-0.00877989217108842",
      "0.008940908927389399",
      "-0.44300163652773983",
      "0.042846794872404594",
      "0.09805986342195327",
      "0.09154920885921686",
      "-0.21739113163224827",
      "0.09008732490417463",
      "0.06532394274604714",
      "0.13646309305015794",
      "0.21495487751973322",
      "0.5974347089304098",
      "-0.025540759325874067",
      "0.0005756066608493888",
      "-0.013303090580371543",
      "0.028851286899565242",
      "-0.2930388125753915",
      "0.0014233859481497413",
      "-0.006751740738503091",
      "-0.016137657936607413",
      "-0.026112953309326958",
      "0.13842386052438677",
      "-0.002761895673518858",
      "-0.03241794552062028",
      "0.12014100632548781",
      "0.17755520470743874",
      "0.13376038217536107",
      "-0.2730244002628702",
      "0.12014100632548305",
      "2.293673948398172",
      "-0.11521921079412348",
      "-0.4672371051569385",
      "0.12274260900017381",
      "0.17755520470743882",
      "-0.11521921079412925",
      "0.07383987064732275",
      "0.17664702436116703",
      "0.027918049627895063",
      "0.13376038217535394",
      "-0.46723710515692213",
      "0.17664702436117022",
      "0.23373220977146456",
      "-0.1927724784688428",
      "-0.6415565636137485",
      "0.10950997369861548",
      "-0.2590416774054466",
      "1.2249354483590174",
      "-0.13485547690262267",
      "0.4822246093042866",
      "0.010033980317765031",
      "0.5326304539311595",
      "0.04124687184038903",
      "-0.3504652724169228",
      "-0.005154785634785482",
      "-0.0573559429058941",
      "-0.07274456935104755",
      "0.1569157455098318",
      "-0.2196848636584134",
      "0.2082433239581377",
      "-0.15450229288701325",
      "1.1598758353081176",
      "0.5326304539311468",
      "0.9015023997878977",
      "-0.347101543657769",
      "0.5013055641101127",
      "-0.2776744569807605",
      "-1.3502079214620795",
      "0.16820775612430774",
      "0.022817931115515982",
      "-0.11196789129444316",
      "-0.06547475298630445",
      "0.23338305206974344",
      "-0.5138250728355079",
      "0.0663010240393242",
      "0.10953265717352986",
      "-0.21753388718993086",
      "-0.07274456935104759",
      "0.5758211195476762",
      "0.11210795068514205",
      "-0.31115528456773056",
      "0.052990221362262335",
      "0.23338305206973908",
      "-0.05499574141871573",
      "0.14824853422148357",
      "0.0047144926437058775",
      "0.008940908927391196",
      "0.07553401233031302",
      "-0.1764466314636915",
      "0.008869296691651308",
      "0.0667681572437993",
      "-0.18587161694762516",
      "-0.021312534959923274",
      "-1.462425628817866",
      "1.8626693749920895",
      "-0.6199043594233743",
      "-0.8838904975127206",
      "-0.026162431738236586",
      "-0.14307046043768248",
      "-0.36234250347576236",
      "-0.5616611092997051",
      "-0.007739175182185744",
      "0.05145106670811964",
      "0.06508532692452049",
      "-0.31779362194402344",
      "1.2249354483589778",
      "0.041246871840402884",
      "0.15691574550982565",
      "-0.041686414530571175",
      "-0.19277247846883636",
      "-0.1348554769026191",
      "-0.3504652724169223",
      "-0.21968486365840395",
      "-0.02134904952528309",
      "-0.6415565636137408",
      "0.4822246093042828",
      "-0.005154785634783822",
      "0.20824332395814435",
      "-1.7070949443698955",
      "-2.8148155539996793",
      "-0.0607020153033818",
      "0.9015023997879232",
      "-1.7070949443699126",
      "2.653351089964",
      "-0.3172199570622871",
      "0.29826260573071905",
      "0.5758211195476969",
      "-2.814815553999701",
      "-0.31721995706229345",
      "1.2734702888322367",
      "-0.9235415125451352",
      "0.5660758426234341",
      "0.16820775612430366",
      "-0.2940972089679246",
      "0.0014607963046255816",
      "0.33795836944770996",
      "0.18344255029729875",
      "-0.05499574141872061",
      "0.26353236159012794",
      "-0.6438164945686643",
      "0.19075085137111455",
      "-0.448294089777275",
      "-0.5138250728355352",
      "0.26353236159014043",
      "-0.8126085107732945",
      "-0.1722793904753424",
      "-0.4430016365277482",
      "-0.176446631463689",
      "0.8185096917999916",
      "0.05902696791818433",
      "-0.7081251345061804",
      "0.2553891906157802",
      "-0.09515972971325196",
      "0.030209817734778998",
      "0.1742778006159174",
      "0.052555735981780816",
      "-0.01122963035814031",
      "-0.11501551140096493",
      "-0.03734055951519341",
      "0.12446934700141414",
      "-0.34710154365777385",
      "0.022817931115527493",
      "0.0663010240393316",
      "0.014732043084995308",
      "-0.15450229288700743",
      "0.5013055641101141",
      "-0.11196789129444414",
      "0.10953265717354647",
      "0.001460796304625416",
      "-0.6438164945686777",
      "-0.028026866707939378",
      "0.11210795068513751",
      "-0.923541512545134",
      "0.33795836944770535",
      "0.19075085137110603",
      "-0.10415161658393769",
      "0.09935742582828838",
      "0.14824853422148562",
      "-0.8126085107732965",
      "-0.10415161658393392",
      "0.20001381702110368",
      "0.042846794872408576",
      "0.008869296691645505",
      "0.05902696791817686",
      "-0.00446829373809921",
      "-0.004878388976395199",
      "0.05123383185239957",
      "-0.05748608420593197",
      "-0.010050192861836062",
      "0.09805986342195691",
      "-0.31115528456773706",
      "0.004714492643705478",
      "0.06676815724379667",
      "-0.1722793904753431",
      "-0.708125134506184",
      "-0.00487838897640093",
      "0.028103676717627306",
      "0.053059002384353696",
      "-0.005350228806615423",
      "-0.013905826079613446",
      "-0.028103676717625602",
      "7.58638047159193e-16",
      "0.01913281836357333",
      "0.022813213521634224",
      "-0.017797443636473478",
      "-0.05305900238436385",
      "-0.019132818363571488",
      "8.581851776090476e-15",
      "0.073349087493918",
      "0.041077043915774755",
      "0.005350228806619096",
      "-0.022813213521641788",
      "-0.07334908749391583",
      "3.3555530983182362e-15",
      "0.004969335282972011",
      "0.013905826079613076",
      "0.017797443636475258",
      "-0.0410770439157777",
      "-0.004969335282975106",
      "2.200278363246454e-15",
      "-0.03366865210558329",
      "-0.016366849848926186",
      "0.005704317248125103",
      "-0.02161628938202719",
      "0.08062980499757035",
      "0.2868330988014293",
      "-0.14113279891548453",
      "-0.0026063063683516327",
      "-0.38315640532753575",
      "0.09276006366979622",
      "0.2964340533408747",
      "0.11574223588319865",
      "-0.16595799003132033",
      "0.12720957547554276",
      "0.13427860878609138",
      "0.045906016067303164",
      "-0.01905027034259748",
      "0.06463913304052774",
      "0.03935566995588442",
      "0.029316068358234037",
      "-0.0074949065160688395",
      "-0.035593901933443924",
      "0.0788541685263515",
      "0.0263634508748406",
      "-0.10805829348165473",
      "-0.38315640532752454",
      "-0.15255854384039205",
      "0.018148884769053242",
      "-0.7026639235914329",
      "0.10134730002908993",
      "-1.6701018267676533",
      "-1.3244890905712492",
      "-2.482420315591764",
      "1.1410963384789121",
      "-0.6553129446332586",
      "0.2864508665562979",
      "0.0380554037995665",
      "0.37432017863764067",
      "0.0577048977645303",
      "0.3173689172399974",
      "0.19059588416791437",
      "0.2770732751099648",
      "-0.21841461786879313",
      "-0.23138122922674895",
      "-0.19451965985171335",
      "0.0007833279357512113",
      "0.12720957547554138",
      "0.0809174460666202",
      "0.010195939494655623",
      "0.11624938814868276",
      "0.034312961070757896",
      "0.2864508665562933",
      "0.5706327501656548",
      "0.4589535249423101",
      "-0.2648136489873582",
      "0.2784630446865064",
      "-0.09910780428058304",
      "0.06184774402549179",
      "0.031730186784467866",
      "-0.1405618801423982",
      "-0.11565156883090436",
      "-0.06356507950861079",
      "-0.08883148141845126",
      "0.21534130992410921",
      "0.11471494226298999",
      "-0.009181028423201544",
      "0.03935566995588229",
      "-0.02085353249422238",
      "-0.05625230270721543",
      "0.08845298046416544",
      "-0.035346448052236266",
      "0.19059588416791554",
      "0.18260322609297078",
      "0.7018708709103837",
      "-0.22447490714025187",
      "-0.08000778770878648",
      "-0.06356507950860699",
      "-0.05794036289172733",
      "-0.06756995671106941",
      "0.11764764407869382",
      "-0.07023045640394465",
      "0.025882951786949965",
      "-0.028306674302851893",
      "-0.0022518872396729748",
      "0.017865348093715105",
      "0.051538637925169654",
      "-0.08062980499757115",
      "-0.09276006366979626",
      "-0.1342786087860876",
      "-0.02931606835823312",
      "0.033668652105578255",
      "-0.28683309880142155",
      "-0.29643405334087164",
      "-0.045906016067312656",
      "0.007494906516073054",
      "0.01636684984892518",
      "0.14113279891549105",
      "-0.11574223588320182",
      "0.019050270342597153",
      "0.03559390193344203",
      "-0.005704317248124178",
      "0.0026063063683535973",
      "0.1659579900313098",
      "-0.06463913304052787",
      "-0.07885416852635113",
      "-0.27683527520295",
      "-0.4798767157938141",
      "0.11391310982674532",
      "-0.15255854384038908",
      "0.2768352752029447",
      "-1.805066736458477e-14",
      "-0.17211997184685202",
      "-0.20474336213184668",
      "0.08091744606661622",
      "0.47987671579383323",
      "0.17211997184685737",
      "-5.562082309111525e-15",
      "-0.00516651135995566",
      "-0.0208535324942209",
      "-0.11391310982674994",
      "0.20474336213183494",
      "0.005166511359957804",
      "-9.658235332223263e-15",
      "-0.7320672057056458",
      "-0.045865601861145494",
      "-1.3244890905712818",
      "0.7156062168334066",
      "-0.9779943583864902",
      "1.6547245774758303",
      "-0.617637641071026",
      "0.5706327501656624",
      "0.2470320607671511",
      "-1.1887840560977445",
      "-0.3420510701202891",
      "0.7350544010677245",
      "0.18260322609298035",
      "-0.4616337134053637",
      "0.271067752137766",
      "-0.012311026335004024",
      "0.1949352225532221",
      "0.06996120082047662",
      "0.03805540379956525",
      "0.2470320607671383",
      "1.483545597394385",
      "0.14314546215166124",
      "0.06396588829079161",
      "0.06184774402548966",
      "0.937249811957282",
      "-0.044815607655543564",
      "-0.17401935994815373",
      "0.03401089806342881",
      "-0.0579403628917174",
      "-0.04364096406372139",
      "0.4070363491623493",
      "-0.044541654017146014",
      "0.2600606697833398",
      "0.2770732751099698",
      "-0.4616337134053601",
      "0.1261997877164085",
      "-0.3505649019489483",
      "0.03991004943664294",
      "-0.08883148141845361",
      "-0.04364096406371987",
      "0.12171202006089861",
      "0.12303304040677371",
      "-0.08122998290109512",
      "-0.028306674302853472",
      "0.04982408496646558",
      "-0.0015483175152729608",
      "0.021650908403060092",
      "-0.11938925832664325",
      "-0.01814888476905889",
      "2.482420315591826",
      "-0.37432017863764094",
      "0.2184146178688074",
      "-0.026363450874836138",
      "0.7026639235914455",
      "-1.1410963384789097",
      "-0.05770489776452471",
      "0.23138122922675436",
      "0.10805829348165766",
      "-0.10134730002908589",
      "0.6553129446332547",
      "-0.3173689172400015",
      "0.19451965985172726",
      "0.9779943583864381",
      "1.188784056097717",
      "-0.2710677521377613",
      "0.010195939494652941",
      "0.7320672057056226",
      "-1.6547245774758235",
      "0.3420510701202845",
      "0.012311026334997744",
      "-0.05625230270722088",
      "0.04586560186114662",
      "0.6176376410709994",
      "-0.735054401067718",
      "-0.1949352225532262",
      "0.9325262532936869",
      "-2.82600454373696",
      "0.45895352494232955",
      "1.4835455973943412",
      "-0.932526253293688",
      "3.2432631760155065e-15",
      "0.33592099249225466",
      "0.7018708709103697",
      "0.12619978771641305",
      "2.8260045437369197",
      "-0.33592099249223806",
      "1.387484863671654e-14",
      "-0.4693864621900441",
      "0.03173018678446692",
      "-0.04481560765555167",
      "0.4543421120107344",
      "0.28539206520759114",
      "-0.024513294719438465",
      "-0.06756995671107101",
      "0.12171202006089639",
      "-0.7591319005222777",
      "0.44119642046312585",
      "-0.0676508781079526",
      "0.2153413099241126",
      "0.40703634916235404",
      "-0.7591319005222812",
      "0.24349698142391357",
      "0.1662363301495806",
      "-0.0022518872396734657",
      "-0.0015483175152714553",
      "-0.4213850472979036",
      "-0.3721996835224903",
      "0.4047047665334405",
      "-0.11624938814867822",
      "0.2648136489873542",
      "0.14056188014240134",
      "-0.11471494226298772",
      "-0.0007833279357498666",
      "-0.034312961070754384",
      "-0.27846304468649763",
      "0.11565156883090527",
      "0.009181028423199272",
      "-0.14314546215165377",
      "0.17401935994814158",
      "0.0445416540171494",
      "0.08845298046417457",
      "-0.06996120082048565",
      "-0.06396588829077401",
      "-0.034010898063416645",
      "-0.26006066978333037",
      "-0.2853920652075946",
      "-0.4411964204631293",
      "-0.22447490714025042",
      "-0.3505649019489503",
      "0.4693864621900464",
      "0.02451329471943467",
      "0.06765087810794693",
      "-0.11342362491505492",
      "0.11764764407869142",
      "0.12303304040677719",
      "0.24349698142391107",
      "0.11342362491505295",
      "-5.173710230130182e-15",
      "0.01786534809371781",
      "0.021650908403061483",
      "-0.37219968352248783",
      "0.10680653206065512",
      "0.050215346234462326",
      "0.0353464480522352",
      "0.0800077877087789",
      "0.07023045640394256",
      "-0.051538637925165935",
      "-0.03991004943663609",
      "0.08122998290109662",
      "0.11938925832663819",
      "-0.16623633014957903",
      "-0.40470476653343357",
      "-0.05021534623445779"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.003789383939376137",
    "0.003789383941920403",
    "0.0037893840961362698",
    "0.0037893840965935468",
    "0.0037893839486373266",
    "0.0037893856348053248",
    "0.0037894456054024333",
    "0.0037893840656048517",
    "0.0037893841170259673",
    "0.0037893874103068956",
    "0.0037893839458722845",
    "0.0037893841518055384",
    "0.0037893840891875885",
    "0.003789386268557868",
    "0.0037893902639821895",
    "0.0037893873497960567",
    "0.0037893841086198182",
    "0.003789384109093532",
    "0.0037893873431612793",
    "0.0037893874018661154",
    "0.0037893839444451604",
    "0.003789384101219927",
    "0.003789384101713197",
    "0.003789383951301613",
    "0.0037893856658151033",
    "0.003789447131011743",
    "0.003789384070140381",
    "0.0037893841224042385",
    "0.003789387471252381",
    "0.003789383948556806",
    "0.0037893841578983726",
    "0.0037893840942296933",
    "0.003789386314702764",
    "0.003789390314775769",
    "0.0037893874060508747",
    "0.0037893841139644965",
    "0.0037893841143892097",
    "0.0037893874039657415",
    "0.0037893874568573844",
    "0.00378938441215012",
    "0.0037893844131434424",
    "0.0037893841147660094",
    "0.003789387516790536",
    "0.003789508215942555",
    "0.003789384350581164",
    "0.003789384454255769",
    "0.003789391098626728",
    "0.0037893841092410878",
    "0.0037893845244711777",
    "0.0037893843981947205",
    "0.003789388794123719",
    "0.0037893968011634407",
    "0.0037893909673762187",
    "0.003789384437378595",
    "0.0037893844382529034",
    "0.00378939096263894",
    "0.003789391071336937",
    "0.0037893844140293492",
    "0.0037893841152848136",
    "0.0037893875196964725",
    "0.0037895079832151526",
    "0.0037893843514501956",
    "0.0037893844552900594",
    "0.0037893911020064662",
    "0.0037893841097206165",
    "0.0037893845255627437",
    "0.003789384399124213",
    "0.0037893888018102504",
    "0.0037893968635221405",
    "0.0037893909847525734",
    "0.003789384438340631",
    "0.003789384439308103",
    "0.0037893909695953984",
    "0.00378939108948616",
    "0.003789383958393711",
    "0.0037893857483415273",
    "0.0037894475097315166",
    "0.0037893840823715105",
    "0.0037893841368632575",
    "0.0037893876294653114",
    "0.0037893839554991263",
    "0.003789384173783823",
    "0.00378938410741239",
    "0.003789386417279089",
    "0.0037893906370382075",
    "0.0037893875609351577",
    "0.003789384127980828",
    "0.003789384128439869",
    "0.0037893875590119088",
    "0.0037893876161172757",
    "0.003789405779407956",
    "0.003790223523741396",
    "0.0037893871494890144",
    "0.003789387767973683",
    "0.003789426994761429",
    "0.003789385714571091",
    "0.0037893881870863606",
    "0.003789387433190121",
    "0.00378941364774197",
    "0.003789461485411756",
    "0.003789426605598887",
    "0.003789387666762371",
    "0.0037893876755171153",
    "0.003789426190579644",
    "0.0037894272539481357",
    "0.0038101112532858265",
    "0.003789494774887082",
    "0.003789516668359291",
    "0.0037906752969804874",
    "0.003789446001159894",
    "0.0037895284487076387",
    "0.0037895020586221862",
    "0.003790225115932162",
    "0.0038489067515772965",
    "0.0037907015839567034",
    "0.0037895100917989836",
    "0.003789511336987856",
    "0.0037906893531702416",
    "0.003790834041230936",
    "0.003789384294953026",
    "0.003789384388488745",
    "0.0037893903746866802",
    "0.0037893840774417833",
    "0.0037893844519471405",
    "0.003789384338020654",
    "0.0037893883045173383",
    "0.0037893954900642783",
    "0.0037893902600207737",
    "0.0037893843733398575",
    "0.00378938437410665",
    "0.0037893902565349913",
    "0.003789390352030318",
    "0.0037893844990643075",
    "0.003789391590276888",
    "0.0037893841310180144",
    "0.0037893845741254137",
    "0.00378938443941095",
    "0.003789389135732642",
    "0.0037893976638641376",
    "0.0037893914534161965",
    "0.003789384481132269",
    "0.0037893844820769402",
    "0.003789391446657915",
    "0.0037893915640853145",
    "0.003789467970004371",
    "0.003789387563221628",
    "0.003789392408390089",
    "0.003789390930044838",
    "0.003789441938108446",
    "0.0037895377437916398",
    "0.0037894675060784035",
    "0.003789391388717447",
    "0.003789391405828975",
    "0.003789466823464714",
    "0.003789468907325363",
    "0.0037893839525837344",
    "0.003789384167165219",
    "0.003789384101934812",
    "0.0037893863673989477",
    "0.003789390582769982",
    "0.003789387499806924",
    "0.0037893841221748126",
    "0.003789384122686517",
    "0.003789387492930289",
    "0.003789387556304457",
    "0.0037893846566002453",
    "0.003789384507885464",
    "0.0037893896833821254",
    "0.0037893992551082866",
    "0.0037893922637335636",
    "0.0037893845540565995",
    "0.003789384555172283",
    "0.0037893922495849676",
    "0.0037893923880084487",
    "0.0037893843844089966",
    "0.0037893886736878103",
    "0.0037893965838013684",
    "0.0037893908073541424",
    "0.0037893844227451325",
    "0.003789384423691282",
    "0.003789390796111314",
    "0.0037893909133220743",
    "0.003789422945685112",
    "0.0037894941704968922",
    "0.003789440938995391",
    "0.003789388989761926",
    "0.0037893889989962276",
    "0.0037894408859911097",
    "0.0037894420223657127",
    "0.003789616437858087",
    "0.0037895297865413744",
    "0.003789397414087807",
    "0.0037893973639944877",
    "0.003789534860922386",
    "0.0037895296758564466",
    "0.003789465275570681",
    "0.0037893912614746865",
    "0.0037893912663923717",
    "0.003789465909418527",
    "0.0037894665597393066",
    "0.0037893844634187025",
    "0.003789384464465097",
    "0.003789391245459166",
    "0.0037893913749755",
    "0.0037893844653358925",
    "0.003789391265169581",
    "0.003789391373673168",
    "0.0037894650465582205",
    "0.0037894674244827145",
    "0.0037894673647070765"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.003904440450629642352328512 +/- 1.28e-28]",
      "[0.008424706925570844001309918 +/- 3.17e-28]",
      "[0.7037706243560797137535116 +/- 2.15e-26]",
      "[0.01681140294782247907544722 +/- 1.77e-27]",
      "[0.008797281308920182845367361 +/- 3.07e-28]",
      "[0.04507090894101978874125242 +/- 2.56e-27]",
      "[1.343843831614924590304844 +/- 1.88e-25]",
      "[0.07433523110412307948022228 +/- 2.25e-28]",
      "[0.05210691326245334616344907 +/- 2.51e-28]",
      "[1.134631533904241375729281 +/- 2.78e-25]",
      "[0.7000454685084172930484275 +/- 5.00e-26]",
      "[0.2935941763530341000000354 +/- 5.60e-27]",
      "[0.06138885541461723919917300 +/- 2.95e-27]",
      "[0.05807789741046017978004990 +/- 6.60e-28]",
      "[0.01886687357319863971523780 +/- 1.87e-28]"
    ],
    [
      "[0.02745786430918050531782851 +/- 2.13e-27]",
      "[0.04607857420333635929901830 +/- 3.86e-27]",
      "[0.9679595572514893881469033 +/- 4.68e-26]",
      "[0.08275720268335842359830518 +/- 4.68e-27]",
      "[0.04199057808249538982180198 +/- 4.96e-27]",
      "[0.05631520451284595801488636 +/- 4.46e-27]",
      "[1.010861311910017359681293 +/- 4.88e-25]",
      "[0.06187870372298142824684796 +/- 2.25e-27]",
      "[0.04858276144972209435237899 +/- 3.80e-27]",
      "[1.490366742731632754321249 +/- 2.54e-25]",
      "[0.9584631989182116761854430 +/- 4.77e-26]",
      "[0.3952309853641168899401953 +/- 3.28e-26]",
      "[0.06418165117761359598483403 +/- 3.43e-27]",
      "[0.06966372813346411212050345 +/- 4.14e-27]",
      "[0.02658272450732377531137688 +/- 4.42e-27]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.23038091696798801
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack14_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 14,
  "lambda_polygon": 6,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.633",
    "0.668"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "0.9999999999999998",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-0.5",
    "0.5",
    "0.4999999999999999",
    "-0.49999999999999994",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-0.5000000000000001",
    "0.5000000000000001",
    "0.5",
    "-0.5000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.0035763344241181616",
      "0.00486400946733125",
      "0.04273810506154834",
      "0.011281373494278032",
      "0.007723355486053665",
      "0.00028356755819560544",
      "-0.0005615811912026842",
      "0.0007652810468041156",
      "0.0006281574613757554",
      "-0.0020869898302320502",
      "0.0010560822959883873",
      "0.0003461447295952051",
      "-0.008041283510737242",
      "-0.00748580310597489",
      "0.0008147873248171512",
      "-6.64179161544241e-05",
      "-0.0022238847487937533",
      "0.0006137591003012767",
      "0.0008331166155326782",
      "0.0001504259249046111",
      "0.001875093692653135",
      "0.00011545660757489465",
      "0.0016705847306416012",
      "0.0035653143207558346",
      "0.0012100746725053444"
    ],
    [
      "0.003602837919630827",
      "0.005038640973591805",
      "0.06608563887381426",
      "0.011682709548222052",
      "0.007985395086649801",
      "0.00025942412781461557",
      "-0.0009385748289817602",
      "0.0007560010949415199",
      "0.0007142110368848461",
      "-0.0048203455872292455",
      "0.001559394762909687",
      "0.0009115407943435693",
      "-0.014271196622623505",
      "-0.010785552186673446",
      "0.0018723989905756115",
      "0.00012030044202956539",
      "-0.003073987683612105",
      "0.0008331907884574899",
      "0.000903813962236652",
      "0.0012389970094540406",
      "0.0010697032146060653",
      "-0.0001547400471887262",
      "0.0034624227835149185",
      "0.0033129963047448976",
      "0.0008386936984965246"
    ],
    [
      "0.00392452471947857",
      "0.006673257799572415",
      "0.07590759873095769",
      "0.018077666125164687",
      "0.012815345270078365",
      "0.0005237908414054354",
      "-0.0004727294140000985",
      "0.001335750014365028",
      "0.001355941728271985",
      "-0.004230471231014081",
      "0.0024573136914222463",
      "0.0006390179736916026",
      "-0.01453175156706992",
      "-0.013185689056889124",
      "0.0011887471503405913",
      "-9.793640473922269e-05",
      "-0.00435290600698865",
      "0.0010372589274616373",
      "0.0017732590573674087",
      "0.00015759081664763159",
      "0.003340368279862539",
      "0.00030961490944729383",
      "0.0035353834499856564",
      "0.008496512713081862",
      "0.0023964739693199187"
    ],
    [
      "0.003805422267693992",
      "0.006869316760925939",
      "0.07318173107754164",
      "0.01873080167094257",
      "0.010737447418712158",
      "0.0005002985681654639",
      "-0.0007225974672206594",
      "0.0013295328516616863",
      "0.0010098441084335243",
      "-0.0038734866604025454",
      "0.001970485966160154",
      "0.0005170066044334722",
      "-0.014199135910856002",
      "-0.010804829271182197",
      "0.0006605270335491135",
      "-0.0001827401210804143",
      "-0.0031527798116920925",
      "0.0010209909414663387",
      "0.001354984902055103",
      "0.0021702552036045315",
      "0.0035303502639955396",
      "0.0001283817925493536",
      "0.0035726545686905935",
      "0.003999113557293167",
      "0.002524457886761186"
    ],
    [
      "0.0035994103623390034",
      "0.00491576131418656",
      "0.051451942185989474",
      "0.009207058917823955",
      "0.008694243975250133",
      "0.0001942453032870003",
      "-0.0003306033852514732",
      "0.000640652204874574",
      "0.0007437724223595281",
      "-0.002577336828153295",
      "0.0006792153340656781",
      "0.0007344177307489903",
      "-0.006516976600956285",
      "-0.010242708976172646",
      "0.0010689812246590278",
      "4.6369908809140095e-05",
      "-0.002663936640473981",
      "0.0005042513114657409",
      "0.0009919209078756294",
      "0.0015969470125988387",
      "0.0010466903489192573",
      "-0.00023885439861438476",
      "0.005034631416803467",
      "0.003945185573774255",
      "0.0013498218420881097"
    ],
    [
      "0.012344215107095593",
      "0.04912854390999966",
      "0.9749093295636786",
      "0.29249856079734227",
      "0.047380091544482944",
      "0.019133099676185646",
      "-0.08201670698632785",
      "0.03343605636241161",
      "0.014980348444276207",
      "-0.18800262441790816",
      "0.07715645766852851",
      "0.0317329978355078",
      "-0.43764033676229036",
      "-0.17717870454474902",
      "0.09399924568747113",
      "0.000690693036803313",
      "-0.030228253277931133",
      "0.03644516742971538",
      "0.011742491008591377",
      "-0.045828499908328636",
      "0.07890954526412465",
      "0.020658897887193706",
      "-0.24024412363608208",
      "-0.04711541305117195",
      "-0.016388545658111205"
    ],
    [
      "0.02334989380328971",
      "0.5926907113138353",
      "1.7240537208233064",
      "0.2280420349445034",
      "0.24389913753626258",
      "0.05478362647616283",
      "-0.004137575154678246",
      "0.036269350355718585",
      "0.04726173630954327",
      "-0.31383301698830773",
      "0.11413419644557118",
      "0.13317260698530917",
      "0.3092370937911832",
      "-0.15671404225109767",
      "0.031419549925406215",
      "-0.025597698682355792",
      "0.07674776984853815",
      "0.017630228543222503",
      "0.03415269788608561",
      "0.8366699062108942",
      "0.2913773434072534",
      "0.005046497567997423",
      "-0.24630159170139745",
      "-0.21049705411529837",
      "-0.0038862647254551677"
    ],
    [
      "0.003749049003413551",
      "0.005668466662387952",
      "0.07171101932548019",
      "0.012955153243565214",
      "0.010192100439751982",
      "0.0004117676800131628",
      "-0.0010703023505633088",
      "0.0009349622929853123",
      "0.0010693850562816852",
      "-0.005318154983187606",
      "0.0016176864236879648",
      "0.0013078903211795815",
      "-0.01278946303440742",
      "-0.014173698021507333",
      "0.0020957283024409137",
      "0.00011318884885765629",
      "-0.0037444382810355825",
      "0.0010151491277325705",
      "0.001260310616404958",
      "0.001273061130321147",
      "0.001991090625959966",
      "-0.00021312218501252561",
      "0.0037913533332200582",
      "0.005175321207138771",
      "0.0008627660258962164"
    ],
    [
      "0.004819866761251867",
      "0.00813980879592897",
      "0.3345604510470137",
      "0.03364979225887065",
      "0.023588412313219075",
      "0.0009204677743342142",
      "-0.00465249705205481",
      "0.003192497917635522",
      "0.003201268625839364",
      "-0.021965997579992822",
      "0.005830634911624089",
      "0.004929531746128272",
      "-0.073795444554437",
      "-0.06285260892094909",
      "0.013636120444507419",
      "0.0009774292194112738",
      "-0.018473039354523893",
      "0.004296401261527329",
      "0.00417002285622055",
      "0.0005362785783250127",
      "0.0021115556538909694",
      "-0.0010267199592148613",
      "0.02576117772486134",
      "0.022797978551701854",
      "0.0014854650379193962"
    ],
    [
      "0.005868488872990155",
      "0.029784827199694972",
      "0.13585336723219213",
      "0.07201171622585485",
      "0.02267968677788282",
      "0.005779239877462966",
      "-0.0014674803931133522",
      "0.005464283478236934",
      "0.004490227352276138",
      "-0.014970535320378911",
      "0.0052021709229693154",
      "0.008749713815543032",
      "0.005513734189297399",
      "-0.019787249634392733",
      "0.004173772323616117",
      "-0.0021841542944960523",
      "0.00047810608704317487",
      "0.008764947152307585",
      "0.002623012055581036",
      "0.022398328284899478",
      "0.0345602576737275",
      "0.0021492334322857952",
      "-0.0070960923796481185",
      "-0.002035597291246557",
      "-0.006418816532419247"
    ],
    [
      "0.0036011467895764758",
      "0.00483544389973004",
      "0.039165950854629886",
      "0.009537316437943083",
      "0.008799283352667497",
      "0.00022668784977963606",
      "-9.287981434343789e-05",
      "0.0007378322655223091",
      "0.0007088067644884088",
      "-0.0007658532951404124",
      "0.0005591930462918025",
      "0.00023659980674679284",
      "-0.0032256968482415717",
      "-0.00855872310026878",
      "0.00048415150899738465",
      "-0.00010329226131849503",
      "-0.002338852412171791",
      "0.0003650569207456684",
      "0.0010213886009361117",
      "0.0007336358681724097",
      "0.0016686449097964553",
      "6.668376904866451e-05",
      "0.003905073578293816",
      "0.004681897369479075",
      "0.0018770147402202102"
    ],
    [
      "0.00431534265916989",
      "0.00838230955652349",
      "0.11661327539381669",
      "0.029873913914785374",
      "0.02333957769307914",
      "0.000420216190012653",
      "0.0003828935310979371",
      "0.0025541322180600064",
      "0.0019517709756989743",
      "0.0004559125623732622",
      "-0.00012537267563790725",
      "-0.00019976548712205417",
      "-0.004637445615613839",
      "-0.02802637268139736",
      "-0.0033542249983252947",
      "-0.0005272166068813925",
      "-0.007400594393224957",
      "0.0005585436573983167",
      "0.0033800215624049633",
      "0.004479980334477729",
      "0.006474660480252537",
      "-0.0010144284080314077",
      "0.01698560510821451",
      "0.014815729034850258",
      "0.009785535500789347"
    ],
    [
      "0.0037625953140815183",
      "0.005817388035038252",
      "0.05723563273161606",
      "0.013100965272912808",
      "0.010997090012978614",
      "0.000408687086030485",
      "-0.0005445676999791482",
      "0.0011281265595605376",
      "0.0010307759294385147",
      "-0.002607306404951519",
      "0.0014117677591293097",
      "0.0005296886611327523",
      "-0.0062680865825835005",
      "-0.011962059768749",
      "0.0009102695106488396",
      "-0.00011519753544863602",
      "-0.0030333848025276876",
      "0.0006023918583787818",
      "0.0014227535960145581",
      "0.0012489553486750807",
      "0.002558386850031408",
      "0.000188383441192602",
      "0.00312275534811532",
      "0.005700662757738235",
      "0.0025000624747960436"
    ],
    [
      "0.005880260038735669",
      "0.012629418819838147",
      "0.1366359289945534",
      "0.04085279176694011",
      "0.04344616123637168",
      "0.0019206255126702576",
      "0.0019567497702284915",
      "0.005306224871450025",
      "0.005251632920504184",
      "-0.00012571328135924155",
      "0.005105290460075347",
      "-0.0006681473549706164",
      "0.002334099447070436",
      "-0.04368315637504503",
      "0.001873347429050831",
      "-0.0013448821620125574",
      "-0.013633807179517286",
      "0.0014273330808145205",
      "0.007699452971055675",
      "-0.0004062269426832266",
      "0.013679265394855334",
      "0.002941572695761119",
      "0.015591725825566225",
      "0.03992094287222143",
      "0.014486806767803928"
    ],
    [
      "0.006650350003578621",
      "0.03895169169930656",
      "0.8227479041604749",
      "0.1095249403522294",
      "0.04301808591636515",
      "0.0024562743097397218",
      "-0.01611638983471118",
      "0.007438207815578161",
      "0.006680606273968896",
      "-0.14342215383969575",
      "0.04880961521148641",
      "0.020177746784404316",
      "-0.2560900362366671",
      "-0.11522808228839236",
      "0.033003020940773065",
      "0.0058356784534225135",
      "-0.03314646156251652",
      "0.011205148438236803",
      "0.008419685174509117",
      "0.04120779606653394",
      "-0.007514049818409696",
      "-0.004667417739940098",
      "0.007610315035232552",
      "0.010863455618769047",
      "0.003656991395257842"
    ],
    [
      "0.006104575974964114",
      "0.01691340537013609",
      "0.15122168764886718",
      "0.046451216901148853",
      "0.03750755036848425",
      "0.0031794070841181447",
      "-0.0005458976186989012",
      "0.004052189272088028",
      "0.006198170222348229",
      "-0.013356407270702201",
      "0.009403867135196734",
      "0.006367012198547126",
      "-0.03006343445532238",
      "-0.036478992743043843",
      "0.008758247787550579",
      "8.377686604497469e-05",
      "-0.013030345255920908",
      "0.005289240925314982",
      "0.006390304253946787",
      "-0.006126353389175343",
      "0.015377369573793183",
      "0.002205145477901343",
      "0.00554625875940165",
      "0.03222680375012589",
      "-0.0004281805083969696"
    ],
    [
      "0.003868847600436866",
      "0.006629849822533502",
      "0.0857129788671554",
      "0.014741913031509594",
      "0.012372437997185282",
      "0.0004319092179894563",
      "-0.0010393294980694933",
      "0.0013246507007915304",
      "0.0012583463875125859",
      "-0.003102882182549354",
      "0.001395217737109475",
      "0.0010718856630583772",
      "-0.011821634059050332",
      "-0.016247808355779665",
      "0.0018670486669521698",
      "-3.523561890116996e-05",
      "-0.003900069786684361",
      "0.0008428537007246887",
      "0.0016873263920960942",
      "0.0029333043941646613",
      "0.0022310250822370242",
      "1.3482156847627331e-05",
      "0.007086883126382144",
      "0.004331843115258053",
      "0.0029096371623594888"
    ],
    [
      "0.003953091470869607",
      "0.00624000903136209",
      "0.07408217182024583",
      "0.014956411310071851",
      "0.014074946456335015",
      "0.0003624186689810563",
      "-0.0001832449705521592",
      "0.0012182847215916044",
      "0.0014732785070650039",
      "-0.002662769252127217",
      "0.0009162129585889687",
      "0.0009487725577516567",
      "-0.009078648447952455",
      "-0.016334807058108823",
      "0.0011563015522775926",
      "-3.793477352020105e-05",
      "-0.0047203222240007215",
      "0.0008463596445824424",
      "0.0019665404621639444",
      "0.0017668705336995384",
      "0.0024564716119289958",
      "-0.00023778672850002525",
      "0.00856068951186806",
      "0.008459151330617472",
      "0.0028478401973448418"
    ],
    [
      "0.006019921950103788",
      "0.021075154523525187",
      "0.40645477435203575",
      "0.057911387137917394",
      "0.03205679977569273",
      "0.005083799266197913",
      "-0.022886322948610822",
      "0.009114731201430724",
      "0.005768688587354869",
      "-0.056671692631202523",
      "0.0224498198297141",
      "0.011711554935955746",
      "-0.08901317048415279",
      "-0.06068527160419311",
      "0.02224644990198627",
      "0.0006361860075911017",
      "-0.0003322819795009741",
      "0.004585297879667703",
      "0.005870613905711939",
      "0.026855376514054268",
      "0.010049755835956561",
      "0.00619449748292591",
      "-0.05632825412310385",
      "-0.04005408884052189",
      "0.010157923198964343"
    ],
    [
      "0.00503569624741961",
      "0.01042535303250891",
      "0.13478035094561475",
      "0.031325569096776376",
      "0.03155781044994583",
      "0.0011123972583594913",
      "-0.0015541450833263836",
      "0.003165339507469502",
      "0.003913106694032367",
      "-0.010449619134259557",
      "0.00468342302772617",
      "0.0018008644290711077",
      "-0.016093853518073097",
      "-0.034914694053976916",
      "0.0014103823307220732",
      "-0.00015666693351928254",
      "-0.00928233116466876",
      "0.0012976615581071133",
      "0.005096126350312688",
      "0.0030136980236356867",
      "0.006843994742550324",
      "0.00023665755018894137",
      "0.006959543053425315",
      "0.01868892677144155",
      "0.008169529767015703"
    ],
    [
      "0.04009219852196311",
      "1.9797749390432828",
      "0.8528867308158449",
      "0.7397407867973278",
      "0.12467081201958148",
      "-0.20580381426478972",
      "0.07571563116407207",
      "0.11217554936236997",
      "-0.025967325199928084",
      "-0.2851207637927041",
      "-0.6633453168681054",
      "-0.04636518365818825",
      "-0.1311796345476292",
      "-0.12799873402918505",
      "-0.03701027018829403",
      "-0.13370516217742176",
      "-0.08781873503436635",
      "0.06977184209472731",
      "0.05224163004743581",
      "1.0718129517999038",
      "0.005767858520346955",
      "-0.3671481268449615",
      "0.18278228427349338",
      "0.045268320408116784",
      "0.24052753238952965"
    ],
    [
      "0.005354024265578474",
      "0.00695970795861152",
      "0.5369127347621173",
      "0.035047905060071084",
      "0.03045759911187337",
      "0.0006742633692144896",
      "-0.008277113927050979",
      "0.004293082405362056",
      "0.004399555193248799",
      "-0.03568274843905088",
      "0.007961953406764132",
      "0.007214619238110038",
      "-0.11470310914871036",
      "-0.10737935390711889",
      "0.025348327053087007",
      "0.001972841555635814",
      "-0.030897608384006486",
      "0.006272424905038516",
      "0.005994687768951413",
      "0.0024067200118259168",
      "-0.001473394414236617",
      "-0.00283400305918003",
      "0.03752585865940938",
      "0.04032578047253628",
      "-0.00035786068964570154"
    ],
    [
      "0.0036781409100803113",
      "0.005361082810677644",
      "0.05951470733178447",
      "0.01135219426068936",
      "0.009634562755231321",
      "0.00028095744726080166",
      "-0.0004906897258127035",
      "0.0007814284304751503",
      "0.0009070410489169025",
      "-0.0036380246438477634",
      "0.0012091759490954362",
      "0.0008281772652934795",
      "-0.008975358818517474",
      "-0.01177746259585856",
      "0.0012789966710939772",
      "5.321457655303491e-05",
      "-0.0032629345308222164",
      "0.0007159320836989478",
      "0.0011599797593141133",
      "0.0011545323905575436",
      "0.0017090904166400778",
      "-0.0002484575540430293",
      "0.004171143042806875",
      "0.0054934658823148725",
      "0.0012181097318754912"
    ],
    [
      "0.9433297417804875",
      "2.6277033757916555",
      "3.136245796642361",
      "1.9669872654357643",
      "0.40298045850727954",
      "0.007579527521052122",
      "0.27152530930722435",
      "-0.517987304473264",
      "0.1964669342815861",
      "-2.152147201622487",
      "-1.864223052756835",
      "0.36495952327070047",
      "0.8797352444585465",
      "-0.8105243560574249",
      "-0.1288254160148842",
      "1.5506828113268838",
      "-1.29365903545623",
      "-1.1402593667751608",
      "0.22562264937341955",
      "-0.6763604675062618",
      "0.9643437697009203",
      "-0.19599273288144475",
      "-0.919973605299788",
      "0.2651732706465713",
      "0.19731003405681727"
    ],
    [
      "0.022933519473482617",
      "0.0759190514910038",
      "2.3106004917360585",
      "0.09408107481106039",
      "0.2138276371241855",
      "0.032112940413046256",
      "-0.00974440979582839",
      "0.01339769342149338",
      "0.052040090206217714",
      "-0.0725449460987696",
      "0.017453325910976394",
      "0.07614091858852183",
      "-0.21364566998284748",
      "0.06400664113037662",
      "0.04650065147263621",
      "-0.007359916276060928",
      "0.08571471834636644",
      "0.012487103468001208",
      "0.034474378461829026",
      "0.25737949661336795",
      "0.01881851263310311",
      "0.06735421985081975",
      "-0.026969320989625244",
      "-0.2848701355780406",
      "0.00230315369800754"
    ],
    [
      "0.022839907825999897",
      "5.307208649371835",
      "0.324011347809665",
      "0.7718179590964751",
      "0.8116522040008504",
      "-0.024630114571416277",
      "0.041573305752299665",
      "0.06077164458836178",
      "0.029492195459920906",
      "-0.8339116076379794",
      "0.37677469965062804",
      "1.0646774677413595",
      "0.1768230681680368",
      "-0.2450887670619994",
      "-0.27649142054165754",
      "0.013019328157689372",
      "-0.028281185894067914",
      "-0.06647320646293683",
      "0.09903511931196674",
      "0.080396030288552",
      "1.1161573176263706",
      "-0.5668995531133668",
      "-0.22862352177294862",
      "0.3104806849723414",
      "0.17387256894050213"
    ],
    [
      "0.0036357175788181875",
      "0.004900281045838015",
      "0.0701795969306658",
      "0.011496225634889917",
      "0.008745931106180863",
      "0.0002297352843703678",
      "-0.0009404601616256591",
      "0.0008574030368229764",
      "0.0007758299540881966",
      "-0.00392479475159956",
      "0.0012871414904142729",
      "0.000660227803778972",
      "-0.012800573145004423",
      "-0.012921677917772082",
      "0.0019345589930879746",
      "6.478715940145144e-05",
      "-0.0036046429967348716",
      "0.0007884117262269046",
      "0.0010573796733012225",
      "0.0012076967796021958",
      "0.0013063013568278188",
      "-0.00021096807826777772",
      "0.0036159872594862873",
      "0.00515468997029477",
      "0.0011647056396648483"
    ],
    [
      "0.0036229591399277337",
      "0.0055885185249453",
      "0.050694404836262225",
      "0.013095698008413963",
      "0.008391049519721814",
      "0.0003084737851873686",
      "-0.0003677689417309008",
      "0.0007006808372148642",
      "0.0007478594703104975",
      "-0.003052454130146739",
      "0.0012209812978944009",
      "0.0005968639623999265",
      "-0.009848017135909007",
      "-0.007647250951194694",
      "0.000406553516200625",
      "-3.50173293602128e-05",
      "-0.0024282839340924447",
      "0.0007854420037803887",
      "0.0008831682408423743",
      "0.0010228198182613618",
      "0.002202351374043055",
      "-0.00013979962354180483",
      "0.0021508699578282075",
      "0.004012268302650501",
      "0.0008553646798366352"
    ],
    [
      "0.0036389569508893885",
      "0.005438084846499004",
      "0.050749900409353434",
      "0.013091512393170442",
      "0.008824333007523492",
      "0.00029991873833341864",
      "-0.0005421902594857003",
      "0.0009051778679829562",
      "0.0007367053734439429",
      "-0.0028305393142695743",
      "0.0013211522863392907",
      "0.0003338055522295944",
      "-0.008482397055335189",
      "-0.00921280311180816",
      "0.000623373247199231",
      "-7.605953895458816e-05",
      "-0.0026188503344698943",
      "0.0006772702674647368",
      "0.001016078661520916",
      "0.0008794584098005557",
      "0.0023785405639736314",
      "-9.068782852486626e-05",
      "0.0022886841646960437",
      "0.004379992304804093",
      "0.0016554872871952656"
    ],
    [
      "0.388406190264017",
      "2.1837392980169894",
      "1.1786859580431885",
      "0.6568238099640635",
      "1.128190918605422",
      "0.5550714479012219",
      "0.5324009621309633",
      "0.44179839753333283",
      "0.5384440274487358",
      "0.7487601273130484",
      "0.39120628299165067",
      "1.264104399984937",
      "0.5922563254263687",
      "0.5152407393805365",
      "0.48855708449474106",
      "-0.7202784130082324",
      "-0.018613418471014376",
      "0.11450317470382754",
      "-0.22724465918568582",
      "1.0395541844178349",
      "0.9710294612351371",
      "0.6437727506250553",
      "0.3056805595381659",
      "-0.37427704766752423",
      "-0.2999218272417374"
    ],
    [
      "0.0407023221270717",
      "3.1554607149599243",
      "0.39854276790875803",
      "1.0669496498946462",
      "0.7540134408514",
      "-0.0333775162205251",
      "0.02875793271364116",
      "-0.15174278112498307",
      "0.1479839057497726",
      "0.6720769997224937",
      "0.660023304427187",
      "0.39257625155677406",
      "0.02348755152136836",
      "0.15647988406375263",
      "-0.5540879896940644",
      "-0.05411416400831427",
      "-0.014825963782744738",
      "0.07996684001972067",
      "0.007714671835274008",
      "-0.6400560827428489",
      "-0.5260197509454193",
      "0.5476800210666917",
      "0.10332466583320843",
      "0.2553697458484091",
      "-0.20785631689358192"
    ],
    [
      "0.0038654871849577847",
      "0.004836442373272793",
      "0.11402851505551387",
      "0.010231625104238218",
      "0.014152168636309753",
      "6.030953677132095e-05",
      "-0.0005913651964003538",
      "0.001243023141748794",
      "0.001296738193578355",
      "-0.003222135884292315",
      "0.0004985673710946497",
      "0.0004672800218432192",
      "-0.008326683649833355",
      "-0.0270317557332652",
      "0.0027567724740453704",
      "6.393907493758507e-05",
      "-0.0067876586480532485",
      "0.000587234249272461",
      "0.0020805942829006025",
      "0.00359948200339781",
      "0.001023096980500282",
      "-0.0008357131990314021",
      "0.01117185993597251",
      "0.012919572237654489",
      "0.0032761712994923554"
    ],
    [
      "0.003799239579937491",
      "0.004712971742756953",
      "0.08203575742350606",
      "0.01024684175408818",
      "0.011888542941394119",
      "0.00023953836079565786",
      "-0.0007312491705196456",
      "0.001114889790851384",
      "0.0011533061130765674",
      "-0.003157647664541719",
      "0.0008035751814315335",
      "0.0010290597493809082",
      "-0.010390439908412053",
      "-0.019792845509725047",
      "0.003010052908060878",
      "0.00011543740934008266",
      "-0.005291631857797481",
      "0.000744710821636873",
      "0.0016964066784461852",
      "0.0007306401640319091",
      "0.0008673048768136476",
      "-0.00015177217533139968",
      "0.01024787443898891",
      "0.008179675646048327",
      "0.0024291682175890104"
    ],
    [
      "0.003617303497452898",
      "0.005501375143158549",
      "0.0445243441357687",
      "0.011988120600703138",
      "0.00876155782542278",
      "0.00026321105127327177",
      "-0.00018342460974519011",
      "0.0007990276102539935",
      "0.0006998395941558459",
      "-0.0016787873799890567",
      "0.0007103122324022106",
      "0.00038064228471019075",
      "-0.00547078350707376",
      "-0.008125662363552099",
      "0.0001579988697880024",
      "-0.000105609642202165",
      "-0.0022487202551962158",
      "0.0005522767158201943",
      "0.0009723002539202489",
      "0.0014179785049821165",
      "0.0022329651788606975",
      "-0.00016540116201095383",
      "0.003355052562023615",
      "0.0039959622380442645",
      "0.001745531527496706"
    ],
    [
      "0.7656499461818843",
      "5.719841881426334",
      "3.970984765456185",
      "1.3143300200647572",
      "0.6678427044424138",
      "2.066915896774594",
      "0.9100975579690722",
      "0.5522672056818672",
      "-0.4073298466355269",
      "2.517980340775833",
      "1.281899614367921",
      "-1.153011449013779",
      "1.1901600322820123",
      "-0.33257800964367124",
      "-0.15693842981702602",
      "0.19277693377603647",
      "-0.03488274291259661",
      "-0.7232248271794076",
      "-0.1336245935138398",
      "-0.11434868440075197",
      "-2.091326537806539",
      "-0.31705421265949274",
      "-0.435414987875927",
      "-0.852058263083475",
      "-0.684075668009398"
    ],
    [
      "0.10812283906964586",
      "1.410948675900896",
      "0.44120045071001573",
      "1.3292667948711003",
      "0.5568323644869246",
      "-0.12223015623862209",
      "0.14327660071923365",
      "0.10446150005104397",
      "0.164056802159485",
      "-0.36186863283247866",
      "-0.24031213070077598",
      "-0.6792751464666916",
      "-0.28830037948432885",
      "0.3720544428711541",
      "-0.030697782310504126",
      "-0.2995493786327828",
      "-0.0033479988077646703",
      "0.14492772955521044",
      "0.12850965151771349",
      "0.2262672839102976",
      "0.6825018132828331",
      "0.1279497881747622",
      "0.07582259211430321",
      "0.20951446533020246",
      "-0.059336347269974075"
    ],
    [
      "0.004110707534658879",
      "0.009738296013351374",
      "0.043469280766528194",
      "0.02024092522631416",
      "0.014316015714169072",
      "0.001125871994106496",
      "-0.0002725052392976496",
      "0.0013920775399930134",
      "0.001866079732941236",
      "-0.002765605210807251",
      "0.0029479179508223917",
      "0.0017752811180823524",
      "-0.008042685460493729",
      "-0.006839814534003525",
      "0.0004006135635179675",
      "-0.0002911308943017382",
      "-0.002163623243462754",
      "0.0012764892093364369",
      "0.0018815395764824575",
      "5.44755538404046e-05",
      "0.005879980111899918",
      "0.0012519105495672627",
      "0.0018959139295520542",
      "0.004036183304104954",
      "0.0017075236235961852"
    ],
    [
      "0.0037125354578331315",
      "0.005060635611723405",
      "0.05716107436934188",
      "0.008929339217672696",
      "0.010986450392331664",
      "0.00022547434677614055",
      "-0.0003160893876520187",
      "0.0008239007444902784",
      "0.0010302770936277109",
      "-0.0024220693581787954",
      "0.0009138252665656598",
      "0.0006421992027359732",
      "-0.004291806917102187",
      "-0.013354209978257814",
      "0.001204473471608552",
      "1.9706268593871632e-05",
      "-0.003371001196085012",
      "0.000355928105260447",
      "0.001429604395809578",
      "0.0016479122539404302",
      "0.0011713528032939143",
      "-9.923600564654794e-05",
      "0.004668629577108266",
      "0.006748303183532962",
      "0.002150654088399507"
    ],
    [
      "0.0035205804490019105",
      "0.004633657459386115",
      "0.03513470226069211",
      "0.008034752875290591",
      "0.007545817146634461",
      "0.00018255447391526229",
      "-0.00017890618120985552",
      "0.0005035085502272717",
      "0.0005830023652384524",
      "-0.0015765234348944748",
      "0.0005867438813444241",
      "0.00040731881614664147",
      "-0.003440515690782522",
      "-0.006776500459195197",
      "0.0004206289222350152",
      "-2.2172582930787676e-05",
      "-0.001753414105564068",
      "0.00032333471934549034",
      "0.0007652755173771778",
      "0.001154395556519868",
      "0.0011570158123129124",
      "-7.837663054473479e-05",
      "0.002146498650923007",
      "0.0034025297326085737",
      "0.0010888834493583885"
    ],
    [
      "0.0035473969560389663",
      "0.004695166956783399",
      "0.0421421275823106",
      "0.008209711440997787",
      "0.008113782233874038",
      "0.0001606805888310465",
      "-0.0003070067835720861",
      "0.0005668820990971303",
      "0.0006413814503730103",
      "-0.002099034571521399",
      "0.0006157571579639078",
      "0.0004615872954457142",
      "-0.003914127498409576",
      "-0.008731415839593552",
      "0.0006234500665645124",
      "5.5506049650035685e-06",
      "-0.0021464486949268383",
      "0.0003411554422139217",
      "0.0008726894288650362",
      "0.0015474331972682301",
      "0.0011011735862439874",
      "-0.00022682956832251465",
      "0.0027142162709972556",
      "0.003932512643769537",
      "0.0012789063032207465"
    ],
    [
      "0.0036184310750402592",
      "0.0049780565847145535",
      "0.05207909436784246",
      "0.009926768474209936",
      "0.009152445626194687",
      "0.00019590015139446824",
      "-0.00042672128547515287",
      "0.0007865349318890367",
      "0.0007486414835067541",
      "-0.002356798190706287",
      "0.0006541314355873232",
      "0.000517368717682475",
      "-0.0053442675467430785",
      "-0.011153197194499956",
      "0.0008849256043082205",
      "-1.1581923463278937e-05",
      "-0.0027490010040739947",
      "0.00045634974329797297",
      "0.0010797546650750422",
      "0.0018462135566150327",
      "0.0014427646800495107",
      "-0.00028382812149771653",
      "0.004492603158879654",
      "0.004406426644031479",
      "0.0018675279208695173"
    ],
    [
      "0.004501102243014589",
      "0.006584394117296012",
      "0.20492655151897665",
      "0.019880092346854606",
      "0.025075705465087417",
      "0.00012128489368700286",
      "-0.002112834589773471",
      "0.003189625098210265",
      "0.0023884668005882672",
      "-0.005144609515288364",
      "0.0007462457998891076",
      "0.0010377178121374247",
      "-0.017804881659604452",
      "-0.05335912983518412",
      "0.005969326195480898",
      "0.00010572123273348902",
      "-0.012489686128866459",
      "0.0009388948848506045",
      "0.00431826074798459",
      "0.007500442838037815",
      "0.0014824692372212651",
      "-0.0013753751188814794",
      "0.031932802070987885",
      "0.015049176518094306",
      "0.010418317350721676"
    ],
    [
      "0.011857188477047354",
      "0.1142811890376073",
      "0.11398097348185877",
      "0.39001639303538477",
      "0.034180351251654424",
      "0.0187930158758335",
      "-0.011489137747813915",
      "0.04050835264131794",
      "0.004466944372611983",
      "-0.0019705492192189896",
      "0.02477697683117893",
      "-0.01366100813171829",
      "-0.13020584175643543",
      "-0.02367153265082909",
      "0.02372125937435225",
      "-0.019005768932928387",
      "-0.015190275193484717",
      "0.03177243024408136",
      "0.00993877014604492",
      "-0.05811794708483501",
      "0.1917765365209163",
      "0.016821923453229255",
      "0.033293935862417405",
      "-0.009473610292819276",
      "0.03756693426849464"
    ],
    [
      "0.0861926177683454",
      "2.2337752402134807",
      "0.21520657493829848",
      "0.32510822990134014",
      "0.22025089618994168",
      "-0.2706094489234115",
      "0.09037617300084189",
      "0.017252305883783865",
      "0.11350844440491223",
      "-0.11744499806217838",
      "-0.5213327781980568",
      "-0.5916068480816328",
      "-0.10668941936741705",
      "0.09296527664001615",
      "0.08808976772247658",
      "-0.3166632337850192",
      "-0.05040094789266513",
      "0.13362031595201937",
      "0.05999879241389659",
      "0.5057433889443821",
      "-0.3221911197372193",
      "0.22450456483816172",
      "0.17484196475211258",
      "0.11980238454071382",
      "-0.16144185649949236"
    ],
    [
      "0.004976664980308714",
      "0.012451084142491266",
      "0.21947194271417142",
      "0.04763087905090916",
      "0.03230198804558285",
      "0.0018671847467363742",
      "-0.007586532558796867",
      "0.0052090487898204104",
      "0.0034984128029828462",
      "-0.019517475448863873",
      "0.008226501694980218",
      "0.005592784426183252",
      "-0.05698810627010669",
      "-0.043093799795318244",
      "0.004187603006056949",
      "0.00029389617654504294",
      "-0.007316996641414276",
      "0.0010582757672664299",
      "0.005246727974403929",
      "0.006378367000961183",
      "0.0017303965454760763",
      "0.0034014737935351307",
      "0.034744515611478156",
      "-0.02121784124925995",
      "0.019674137147839617"
    ],
    [
      "0.0037415937502876502",
      "0.006767827362441955",
      "0.05950857901210081",
      "0.019613126247214993",
      "0.01003846407029305",
      "0.0005480399943893636",
      "-0.0005592081016376657",
      "0.0011619807286465341",
      "0.0008747580318376",
      "-0.0027274781108251184",
      "0.0009711324474336996",
      "0.0010225086514528917",
      "-0.012192863354290132",
      "-0.008208768086629407",
      "-0.0004925235538798123",
      "-0.0001593965183647805",
      "-0.002255389886592973",
      "0.0010570255989663564",
      "0.00108135403477983",
      "0.00219812600322444",
      "0.0036693416655788225",
      "-6.15238367506592e-05",
      "0.0063486214074342275",
      "0.000554656063134701",
      "0.0024781833878351673"
    ],
    [
      "0.0038661683428834557",
      "0.005394180230215874",
      "0.13037554907061596",
      "0.017936890287857537",
      "0.010459303806921446",
      "0.00040442284359133084",
      "-0.001983065527869867",
      "0.0015303320021832604",
      "0.0011223038286451211",
      "-0.007600944007272517",
      "0.002421100768101687",
      "0.0015371496541058494",
      "-0.03145754379868489",
      "-0.02294428149944961",
      "0.0054547197450592316",
      "0.00025610932406099974",
      "-0.007000193554441987",
      "0.0018395201031695411",
      "0.0015708335593653026",
      "0.00012736004122666677",
      "0.0014054158945020249",
      "-0.0001524390321100926",
      "0.010924473531695636",
      "0.006895748836211804",
      "0.0012400403297006212"
    ],
    [
      "0.0037046027651540213",
      "0.005258117280769377",
      "0.09004954810069993",
      "0.01420927806978658",
      "0.008842506730177595",
      "0.00034951972440702667",
      "-0.0011859243922338566",
      "0.0009838597211822568",
      "0.000889526305231108",
      "-0.005590127021939587",
      "0.001831364370341581",
      "0.001111921394907502",
      "-0.02034437404750022",
      "-0.014572057553245386",
      "0.0029855601480552815",
      "0.00013518318393824727",
      "-0.004425792195464553",
      "0.001253018702782703",
      "0.0011122774896067567",
      "0.0007974713706643442",
      "0.0015313113356890434",
      "-0.00012778992953651049",
      "0.005426736502860747",
      "0.005150550953109582",
      "0.0006064667232428392"
    ],
    [
      "0.003800427781632403",
      "0.005498428964658125",
      "0.11401543622287691",
      "0.013798974668074764",
      "0.010453307237713972",
      "0.0003592300858688216",
      "-0.0013433227651868055",
      "0.001024897745635011",
      "0.0011601787950907304",
      "-0.007233795578914888",
      "0.002031364021166532",
      "0.001493705646050238",
      "-0.022376542691102688",
      "-0.02011375676427502",
      "0.003974744097888885",
      "0.00023519086317122723",
      "-0.005839657472410467",
      "0.0014313937665362206",
      "0.0014138735987563337",
      "0.0012386956485031728",
      "0.0014684749539929953",
      "-0.00040135832883386724",
      "0.005913736398532044",
      "0.008685222171353476",
      "0.00012053781797954787"
    ],
    [
      "0.003848399793416954",
      "0.008667190752308183",
      "0.08479639184666955",
      "0.015281540462712632",
      "0.012904820590141978",
      "0.0005273048778139659",
      "-0.0001860443322721574",
      "0.000959037453285354",
      "0.0012861274503401124",
      "-0.005535521396640976",
      "0.0008881108989656835",
      "0.001593263836805884",
      "-0.0018000664901499023",
      "-0.015951136867857506",
      "-0.00047141588501540513",
      "-0.00010438421789440049",
      "-0.0028491217970552153",
      "0.0008706771829665502",
      "0.0014649419392655347",
      "0.007358610642794324",
      "0.004326968754327725",
      "-0.0011389633693696167",
      "0.0034616051067514336",
      "0.006078083335980324",
      "0.0015060945349257724"
    ],
    [
      "0.008287451302616879",
      "0.021376732605310006",
      "0.20042653718494682",
      "0.027008236803093305",
      "0.06456692364668243",
      "0.006760456235478518",
      "-0.0017837553461038888",
      "0.003978970389067276",
      "0.013060922736777072",
      "-0.014277110649841622",
      "0.008495731565988719",
      "0.01749705256229304",
      "-0.008966918346754966",
      "-0.007037452830969181",
      "0.011329152907444762",
      "-0.0002401830238790412",
      "0.006121009274731646",
      "0.003561880340433777",
      "0.010643832351191007",
      "0.026034488447314194",
      "0.008803987005238118",
      "0.01180690060540466",
      "-0.0005910899776433096",
      "-0.023331924922738844",
      "0.0020280869317340247"
    ],
    [
      "0.005614122975539108",
      "0.01978986444280537",
      "0.30616788599827743",
      "0.030681006243852126",
      "0.050419695215035795",
      "0.0013220723417598195",
      "-0.00757793780391128",
      "0.003519488333587223",
      "0.006243505762606071",
      "-0.027368864756654333",
      "0.006634433139660421",
      "0.007889792106168402",
      "-0.013438576501730807",
      "-0.08267042686144942",
      "0.0009546440480032864",
      "0.0008276310898890494",
      "-0.011560954062353634",
      "0.0001488192844732746",
      "0.007381318716514897",
      "0.0231818182593299",
      "0.0035342087981230174",
      "-0.0023044446569623483",
      "0.02919955951882545",
      "0.0005822024674997679",
      "0.015021471758909275"
    ],
    [
      "1.6486908718773383",
      "1.7481668873686198",
      "1.3795379732839057",
      "1.0218891140118809",
      "1.092377953709343",
      "0.3062845136644823",
      "0.40527857503612597",
      "0.23788912388468927",
      "-0.31957096596014206",
      "-0.33281929258152293",
      "1.07796085129395",
      "0.5030839152470822",
      "-0.6070954161530698",
      "0.46351558558823874",
      "-0.014463896290856483",
      "-0.9128109857280301",
      "0.6333420708871179",
      "-0.624193494974503",
      "0.07503172859765149",
      "0.7989047111416597",
      "-0.20373939937320854",
      "-0.39651370163080446",
      "-0.8250791578296184",
      "0.1873908855060283",
      "0.019646996828818104"
    ],
    [
      "0.0052802867738475775",
      "0.018738865178288024",
      "0.15039231582636028",
      "0.038084189192498084",
      "0.030068889813384656",
      "-0.0003319002478035819",
      "-0.00031257414843886464",
      "0.0018351175221049487",
      "0.004353381853900573",
      "-0.0227331017910122",
      "0.008174176858194528",
      "0.0009348970538230181",
      "-0.028034802819828914",
      "-0.022286050078716427",
      "-0.0006103084904546577",
      "0.0004854498861317313",
      "-0.007436696064255157",
      "0.0027358782941371918",
      "0.0047681515385247595",
      "0.014344744288945034",
      "0.0056017457619856326",
      "-0.005074519754859988",
      "-0.010932163062010744",
      "0.020016604560712952",
      "0.0007839979827354018"
    ],
    [
      "0.004448083074768543",
      "0.009908209606169933",
      "0.10415442590256575",
      "0.02314294968551889",
      "0.02053054723060555",
      "0.000879077581017186",
      "-3.866000945903454e-05",
      "0.0008982112475501809",
      "0.002977504576682963",
      "-0.011372190120393505",
      "0.004413704268615495",
      "0.0017113907839670364",
      "-0.01694397867593367",
      "-0.009879624554572222",
      "-0.0015165659950275706",
      "-6.140900357524535e-05",
      "-0.00318787330927998",
      "0.0012763579068339284",
      "0.00275099064659475",
      "0.006762414802016738",
      "0.005033259557412361",
      "-0.0001453158738930989",
      "-0.008748592974851296",
      "0.010805641666126601",
      "0.0001226200466246481"
    ],
    [
      "0.004853467061761827",
      "0.00660157835072992",
      "0.30264782274533547",
      "0.01998643902794619",
      "0.02881577479313099",
      "0.0004451641534521256",
      "-0.005168908538040532",
      "0.0030870239676684553",
      "0.003588040445330887",
      "-0.02092983594693679",
      "0.00337008125232144",
      "0.005455876743008208",
      "-0.04768560893471262",
      "-0.07589925492382606",
      "0.01346269138779804",
      "0.0012713687499233159",
      "-0.01912439248766617",
      "0.00283368859599916",
      "0.005045755581545766",
      "0.004546487481529615",
      "-0.0007461073959135157",
      "-0.0024604996030216566",
      "0.029181893928576563",
      "0.025039886667699667",
      "0.00434344720642442"
    ],
    [
      "0.0037504726101400977",
      "0.004926487329778504",
      "0.07949033950132317",
      "0.011171145318589606",
      "0.010715857965547849",
      "0.0002487803477139635",
      "-0.0009776372977336667",
      "0.0009358882941132247",
      "0.0010766450734644845",
      "-0.0050215833718099635",
      "0.0013077904986571094",
      "0.001225530871591981",
      "-0.013503259855855371",
      "-0.01730312603693825",
      "0.002769633864118614",
      "0.00020315954464560182",
      "-0.0047739974613239585",
      "0.0009087186629589376",
      "0.0014329814074400692",
      "0.0009097159511365497",
      "0.0009485190146845998",
      "-0.000381734188923267",
      "0.006822517984807957",
      "0.007000751508439484",
      "0.0013118915599855748"
    ],
    [
      "0.0037493791280107814",
      "0.005102152411781504",
      "0.07894254827876981",
      "0.013012970071192032",
      "0.010184145820958375",
      "0.0002764795313991458",
      "-0.0008595900170133104",
      "0.0010825529506784362",
      "0.0009764144756018812",
      "-0.0046041594775617575",
      "0.0015254571780770354",
      "0.0009982609105957162",
      "-0.015465982215048933",
      "-0.015761272269358445",
      "0.0027922144551783584",
      "0.00013422460854163167",
      "-0.004616652959825841",
      "0.0010006985293628083",
      "0.001388544479558389",
      "0.0005618599619899144",
      "0.0012164238404971082",
      "-0.00016177271935734216",
      "0.008063277369806695",
      "0.005925259510726356",
      "0.0017701241964999009"
    ],
    [
      "0.0038718032097398653",
      "0.005348436295232999",
      "0.09133804872251326",
      "0.014235017570880878",
      "0.012010075777363797",
      "0.0003799827600718368",
      "-0.0011612064342967693",
      "0.001281295487126147",
      "0.0012662869405677527",
      "-0.005426494587688765",
      "0.0017417887059906656",
      "0.0014526945502866618",
      "-0.0176872733200855",
      "-0.019955801234960692",
      "0.0035931061264967744",
      "0.0002016878627300045",
      "-0.005787168695960432",
      "0.0012228436095587207",
      "0.0017314902969476369",
      "-8.311575445318377e-05",
      "0.0014628221574360734",
      "-0.00014013246387214816",
      "0.009392981384886695",
      "0.007912173837744492",
      "0.0018700141458859274"
    ],
    [
      "0.004324768655203336",
      "0.0066059842989366815",
      "0.18335724991810343",
      "0.024055838767807494",
      "0.016918551513047893",
      "0.0006892869750697761",
      "-0.0019075363247462798",
      "0.0022908514687480217",
      "0.0020618762895893645",
      "-0.009667968347236076",
      "0.0029709849076503024",
      "0.002740494397882621",
      "-0.04035405401226282",
      "-0.034739196780237395",
      "0.0076952429646955115",
      "0.0003669498889600454",
      "-0.010662168512331429",
      "0.0025777653699267104",
      "0.0028409164102777278",
      "-3.6619451218548927e-06",
      "0.0019027369550369628",
      "5.2812837917806546e-05",
      "0.021267943061149798",
      "0.012170725113194619",
      "0.0028058713600960733"
    ],
    [
      "0.006614519514990176",
      "0.01797420812126471",
      "0.10668660958913898",
      "0.043610169663891564",
      "0.04999890373024273",
      "0.0024635758655838294",
      "0.0007551802594053951",
      "0.0012264683499694613",
      "0.008831330524934625",
      "-0.0079041898824876",
      "0.004475027836844",
      "0.005750326097227605",
      "-0.02276852095561774",
      "-0.0025652387863084394",
      "-0.006340749305834474",
      "-0.0009290821117943355",
      "-0.000765383476614885",
      "0.0024520301637844318",
      "0.007058631081240785",
      "0.00847229341939365",
      "0.005242358071530066",
      "0.005968502580095743",
      "0.011344643311240974",
      "-0.005141992962690024",
      "0.0034947420815594076"
    ],
    [
      "0.007312386640349406",
      "0.031928186755635295",
      "0.23082891487620472",
      "0.32633001141067713",
      "0.05302606095199106",
      "0.005681261579751387",
      "-0.0007754085391101929",
      "0.01701600445952618",
      "0.001600415538154456",
      "0.03558595908486248",
      "-0.017373073219032985",
      "0.0005993733220442816",
      "-0.15736357701480544",
      "-0.006268260387615149",
      "-0.05085163660389907",
      "-0.005410188964839405",
      "-0.015812990102032104",
      "0.017465305341374308",
      "0.004960842821046063",
      "-0.015484601452429069",
      "0.07387745172209102",
      "-0.007638761463956072",
      "0.14586589803412506",
      "-0.048954585014168876",
      "0.04811351708841938"
    ],
    [
      "0.004918422854322773",
      "0.013694836702513962",
      "0.10533412732767662",
      "0.03749491895702021",
      "0.021690249794144124",
      "0.0019631230164327187",
      "-0.0005554783322383428",
      "0.003672027644032423",
      "0.0029986847485975188",
      "-0.001916529229795434",
      "0.003026364214258292",
      "0.0020465770050670518",
      "-0.017208306440550103",
      "-0.019026132352166755",
      "0.003994881915969798",
      "-0.0010215902450840765",
      "-0.0056118109529963486",
      "0.0030753183247148484",
      "0.0035471351863632017",
      "0.0006914697523242202",
      "0.011702797122441384",
      "0.002506019168458749",
      "0.012505127561667502",
      "0.0077725264215875774",
      "0.004907599339689199"
    ],
    [
      "0.003797503402522242",
      "0.006633072866827094",
      "0.05488917777263195",
      "0.017195014340365012",
      "0.010600551493080937",
      "0.0005108847130666399",
      "-0.000469119855996402",
      "0.0012587357823627644",
      "0.0010208511158602592",
      "-0.0032620475471351992",
      "0.002285038939247762",
      "0.0003417738952399961",
      "-0.011133473224089982",
      "-0.009245708008793",
      "0.0007124075784291163",
      "-0.00017741620515976194",
      "-0.0029164548703148503",
      "0.0008946535607137459",
      "0.0013703460855192448",
      "0.00035354404820226007",
      "0.0035744399661582224",
      "0.00036466992858924947",
      "0.0037021758634867264",
      "0.004426271289150318",
      "0.0024828147680753757"
    ],
    [
      "0.0035464124659965266",
      "0.004809855857299241",
      "0.04523709849134166",
      "0.009202998298661221",
      "0.007659330080875627",
      "0.00020313596638418005",
      "-0.0003633770184192996",
      "0.0005993209385849595",
      "0.0006131210972236467",
      "-0.0024468148410884314",
      "0.0009238113039751551",
      "0.00039122360746275474",
      "-0.006140432374217664",
      "-0.008213408192553017",
      "0.0008305245071423478",
      "-1.6249854163786186e-05",
      "-0.0022372910660426286",
      "0.0004828388187009239",
      "0.0008098864274488763",
      "0.001135579759505367",
      "0.0014048929620292165",
      "-0.00011947565162482596",
      "0.0017597532981431584",
      "0.004249814883555463",
      "0.0009342150469952111"
    ],
    [
      "0.0035155425896532646",
      "0.004697575415966387",
      "0.04256471789256404",
      "0.008914647581993366",
      "0.007132659908936613",
      "0.0002073237012346863",
      "-0.0005285458121522049",
      "0.0005686125193486509",
      "0.0005507799147134903",
      "-0.0026920106101456756",
      "0.0009542106742735873",
      "0.00046461619734724125",
      "-0.006310041855159697",
      "-0.007569978339593826",
      "0.0008582082742068553",
      "7.650639474061389e-06",
      "-0.0019490761482309764",
      "0.00047302539742573004",
      "0.0007092433513455134",
      "0.0011590274104392943",
      "0.0012694240322533882",
      "-0.00011489128202162291",
      "0.0010276718558627368",
      "0.003274483925847179",
      "0.0007933162601225955"
    ],
    [
      "0.003545103611793717",
      "0.004869464173369866",
      "0.04388244038870866",
      "0.00932953788877554",
      "0.007718786958986782",
      "0.00020080090590615562",
      "-0.0003545343414771876",
      "0.0005654361454073592",
      "0.0006251477541483049",
      "-0.0026397506579811324",
      "0.0010073383159049738",
      "0.0004111438657431739",
      "-0.006206050723518604",
      "-0.007602231561809381",
      "0.000616925778055796",
      "-6.2873912729552565e-06",
      "-0.0020775027911553146",
      "0.00045303321166876995",
      "0.000802693492564953",
      "0.0013144777488306929",
      "0.0013340746617045668",
      "-0.00012334241235267823",
      "0.0012711907647067386",
      "0.003955277990923388",
      "0.0009354279796715515"
    ],
    [
      "0.0036787860816778887",
      "0.005946771404928578",
      "0.0495931777383928",
      "0.012913970514894343",
      "0.009196813693758398",
      "0.000396026291600671",
      "-0.0006611403465210742",
      "0.0008689084790007604",
      "0.000883329131437009",
      "-0.004045055111216254",
      "0.0019409823075226698",
      "0.0007020092771047057",
      "-0.008978161720458372",
      "-0.008135828869474025",
      "0.0007939358653677771",
      "-2.0748492053462434e-05",
      "-0.0021777210980476287",
      "0.0006883045989995491",
      "0.0010714858426813167",
      "0.0015071115966770559",
      "0.002185363818328562",
      "0.00011607489811966178",
      "0.0007063415820060267",
      "0.003314540767729654",
      "0.0013984156421463342"
    ],
    [
      "0.0036248486950743036",
      "0.005135019916320063",
      "0.051715901732946004",
      "0.011020735253617915",
      "0.008432542051433798",
      "0.00031193656227648006",
      "-0.0005347680915339575",
      "0.0006391166772813846",
      "0.00080983749720075",
      "-0.0033259944860268473",
      "0.001146239980542984",
      "0.0007758287602624891",
      "-0.009120609930057205",
      "-0.009335768315000695",
      "0.0011185530264114078",
      "2.8113839829776218e-05",
      "-0.002760955847216667",
      "0.0007818365027290384",
      "0.0009176257194620916",
      "0.0005509693699594742",
      "0.0018915153488714136",
      "-0.00014172658246903723",
      "0.0017360283561982416",
      "0.005039660299981195",
      "0.00035360011691473915"
    ],
    [
      "0.004470400862638618",
      "0.007202704176534998",
      "0.21225514810527718",
      "0.02655163791059591",
      "0.018001334880823554",
      "0.000911368743173502",
      "-0.0034289557360655683",
      "0.0022353085602738747",
      "0.0025934398370408944",
      "-0.014213710898010427",
      "0.004937955914822661",
      "0.003048091297370076",
      "-0.05105914608134236",
      "-0.039346077880257915",
      "0.009163669060156018",
      "0.000496296731171768",
      "-0.012431605476053206",
      "0.0032953718379541558",
      "0.0029795903747532816",
      "-0.001967138608223144",
      "0.0033738675089711166",
      "-3.4200728915949936e-05",
      "0.009123174902159085",
      "0.01842075806683749",
      "-0.0006110045499775106"
    ],
    [
      "1.9537486968002171",
      "0.8645643380371719",
      "0.47923715447044485",
      "0.9297733869493351",
      "0.3444437388376722",
      "0.7161418488929089",
      "0.2728123118840283",
      "-0.25126148827614625",
      "0.43836827214096563",
      "0.32017498234884983",
      "0.41273174098320964",
      "-0.06767027586223885",
      "0.4873739635628684",
      "-0.17029693044922742",
      "-0.37962726984930484",
      "-0.8584821119769701",
      "-0.605741336518417",
      "-1.1691405991773054",
      "0.42176095580817896",
      "-0.09644007310834884",
      "-0.5040857775420488",
      "0.3983316971218182",
      "-0.2658555881449877",
      "0.18951580400695023",
      "0.2062430972283365"
    ],
    [
      "0.00721779185082618",
      "0.1583938288797251",
      "0.0876918338489526",
      "0.10390598554463489",
      "0.051360655011673355",
      "-0.002143923745497176",
      "0.00578711242902071",
      "0.010744584362112671",
      "0.006234196560687529",
      "-0.016382885324087597",
      "0.06276563505693926",
      "-0.05084177810692539",
      "0.01407997496039729",
      "-0.0029120042067110993",
      "-0.018800738857788355",
      "-0.017738927295488042",
      "-0.0013226932736102887",
      "-0.0066469572706469",
      "0.010475200952592571",
      "0.03914993297554486",
      "0.06979698147481865",
      "0.020096603469018905",
      "-0.01358338653589446",
      "0.019126358746092868",
      "0.04579025065511799"
    ],
    [
      "0.003906613136761509",
      "0.00827120502520979",
      "0.0537964695918089",
      "0.021312098375917805",
      "0.011774327091426853",
      "0.0007695906398774272",
      "-0.0007538230664344015",
      "0.0018449033800337427",
      "0.001088935993020499",
      "-0.004414707728083887",
      "0.002859912485198866",
      "0.0004312446311168403",
      "-0.006587743108162712",
      "-0.008308893824343336",
      "3.877471314213669e-05",
      "-0.0003677348519554795",
      "-0.0015995582778639613",
      "0.0009205903390425973",
      "0.001566655363976259",
      "0.0035050529923859853",
      "0.005167814002279587",
      "0.0005607875997779306",
      "-0.0007084726146421551",
      "0.002268596417385625",
      "0.004016081153091403"
    ],
    [
      "0.003685866684503156",
      "0.005178980534255089",
      "0.06595820767272421",
      "0.013510502545917907",
      "0.008278787613895217",
      "0.0004663359005911731",
      "-0.0016215938688760399",
      "0.001052880940501985",
      "0.0008631759417135644",
      "-0.005531003511392329",
      "0.0022355903173010535",
      "0.0011378104361448413",
      "-0.017090419310532453",
      "-0.012040438582788943",
      "0.0029730620809748504",
      "0.00011740927143545445",
      "-0.0034650705095651477",
      "0.0011583640271129892",
      "0.0010226963052407355",
      "-0.0005624517778574458",
      "0.0019083571879990602",
      "0.0002297121245870887",
      "0.0014914388370578862",
      "0.0035787971311826527",
      "0.0005458680025571492"
    ],
    [
      "0.0035103563284832164",
      "0.0046661224294439665",
      "0.03813985973384841",
      "0.009596085881620217",
      "0.006647972247617094",
      "0.0002458705538881965",
      "-0.000518352511378249",
      "0.0005602811622148322",
      "0.0005219654195418844",
      "-0.0025487644937590924",
      "0.001013513165714068",
      "0.0005058747020988238",
      "-0.007602775484089614",
      "-0.006256059032954545",
      "0.0009256808961296161",
      "4.3553770209394094e-06",
      "-0.0018333651709918995",
      "0.0005885708691550108",
      "0.0006291893648640264",
      "0.000389531161059796",
      "0.0014277458661683734",
      "-3.2165942277670016e-06",
      "0.001209764129814738",
      "0.0026843819260228105",
      "0.0005276518586617067"
    ],
    [
      "0.0035513280742387097",
      "0.004745463186833311",
      "0.04091596011187981",
      "0.009986176593149541",
      "0.007120883164749839",
      "0.00028854120104431657",
      "-0.0005944112013579902",
      "0.0006106648284744178",
      "0.0006195637746378676",
      "-0.0028314475179500565",
      "0.0011273664478495232",
      "0.0006343286485308537",
      "-0.008406197373220473",
      "-0.007321213534985968",
      "0.0012373676918738306",
      "2.0998489937405697e-05",
      "-0.002195008567522867",
      "0.0006920442256852938",
      "0.0007232561027429183",
      "-2.714129138127989e-05",
      "0.0015970848505558008",
      "2.450690383870071e-05",
      "0.0014162896770224054",
      "0.0034364551534465243",
      "0.0003912792348378236"
    ],
    [
      "0.0037840295041457173",
      "0.005299973768599729",
      "0.1278944881987172",
      "0.011513092288172405",
      "0.012408733093970267",
      "7.871205714201604e-05",
      "-0.0014718645454102938",
      "0.0012201716955013932",
      "0.0011051774594082904",
      "-0.005201306788502449",
      "0.0008649689770611202",
      "0.0007703677253767103",
      "-0.013651340264493229",
      "-0.026522816097660364",
      "0.003006860161596744",
      "0.0001335465109242433",
      "-0.0060650913636688735",
      "0.0007614132295871448",
      "0.0017221011671143447",
      "0.005610208137368331",
      "0.0009036257010720174",
      "-0.0010920445214119552",
      "0.0091883948567508",
      "0.008544375338605564",
      "0.0026900624825345297"
    ],
    [
      "0.0038883111299552182",
      "0.007662923159405267",
      "0.06855576543929837",
      "0.024096312394266888",
      "0.01007851398242282",
      "0.0007913666634214717",
      "-0.0016184496202307334",
      "0.0019349514195146945",
      "0.0009613000216603497",
      "-0.004650201799638592",
      "0.001984582326223256",
      "0.0006742203427698648",
      "-0.014920305596395178",
      "-0.011708066326272165",
      "0.0013754033143427177",
      "-0.00035476211616197316",
      "-0.0029999298901318646",
      "0.0016994043226522713",
      "0.0012686395812465977",
      "0.0006334431579379133",
      "0.006202165682722299",
      "0.00014482968034897886",
      "0.0004189111673069539",
      "0.0030348682656511647",
      "0.0022067753902443414"
    ],
    [
      "0.009142659837771138",
      "0.02538714710715635",
      "0.37116352686900783",
      "0.17371464754414492",
      "0.04713714365981989",
      "0.009470626416054572",
      "-0.03775740439424735",
      "0.027476902163345085",
      "0.00712557820086863",
      "-0.06493297265259272",
      "0.04199247253105212",
      "0.0035178931975772304",
      "-0.2121726447797701",
      "-0.063121998493985",
      "0.0489578899799036",
      "-0.0031690037592383125",
      "-0.00784934078543136",
      "0.010632920547483287",
      "0.013507095002003536",
      "-0.02515742708094426",
      "0.03599431890757845",
      "0.02332174209803862",
      "-0.04304222661162002",
      "-0.07436440389734306",
      "0.05207100919031518"
    ],
    [
      "0.006409736748467981",
      "0.015229874127455805",
      "0.2089187803890189",
      "0.08112952632888915",
      "0.030321919681047832",
      "0.004465751794737074",
      "-0.01409059439561121",
      "0.010890150529797941",
      "0.004872058929040227",
      "-0.019287012690519932",
      "0.013736510028352194",
      "0.004468689110057009",
      "-0.09173445193719093",
      "-0.048405994526555744",
      "0.0225510614085739",
      "-0.0011650054289465295",
      "-0.01229873673370178",
      "0.007359610588842979",
      "0.006719383426540991",
      "-0.016498577744775915",
      "0.01910830554306045",
      "0.008591677174582191",
      "0.0008075886496354594",
      "-0.008366704988266025",
      "0.014130838066432916"
    ],
    [
      "0.005901476314057772",
      "0.015037484311153766",
      "0.11083449342788357",
      "0.05174038563129981",
      "0.0490468883489428",
      "0.00277176781484163",
      "-0.003921326024198799",
      "0.0059900839840611965",
      "0.005964642949428329",
      "-0.0005813298991269053",
      "0.009427377239319428",
      "0.0021693976882291633",
      "-0.02763213328877168",
      "-0.025520221882493574",
      "-0.0031057708326706684",
      "-0.001295583146310173",
      "-0.0065066069289063146",
      "-0.0007961541862001742",
      "0.008143871963215135",
      "-0.005662070461651583",
      "0.006228424838203699",
      "0.009775944665658226",
      "0.011957200219130115",
      "0.0021223225809821975",
      "0.025270980235755885"
    ],
    [
      "0.0038077644027861785",
      "0.00721513943626626",
      "0.048440053418641646",
      "0.01833440231377861",
      "0.012225133071469082",
      "0.0005287883732470393",
      "-0.00017943548482489223",
      "0.000982191926938082",
      "0.0011828745544430505",
      "-0.0012279167319147173",
      "0.000792864611381257",
      "0.0007428531146539783",
      "-0.007171323117429487",
      "-0.007279912872651354",
      "-0.0019123150841389995",
      "-0.00026717421108289976",
      "-0.002216322623690021",
      "0.0006771485067364872",
      "0.0013640954924905757",
      "0.0011240756756893432",
      "0.0040353921018619595",
      "0.00012383343365471924",
      "0.002543347604858269",
      "0.004159186740396841",
      "0.0025545142388202387"
    ],
    [
      "0.003777405711928655",
      "0.005153468581036865",
      "0.10156926997813404",
      "0.010718733809789351",
      "0.012750897154967652",
      "8.504450914736391e-05",
      "-0.00076041990097267",
      "0.0010982216189496512",
      "0.0011172650420826471",
      "-0.002713133520238679",
      "0.000487284668851686",
      "0.0004618756530010865",
      "-0.007906595071793908",
      "-0.022781230774357047",
      "0.001817079464658689",
      "2.867822676515693e-05",
      "-0.005430029448893737",
      "0.0005025637759608599",
      "0.0017430141929041711",
      "0.004005490365498722",
      "0.001126847727594635",
      "-0.0007487159280821578",
      "0.00925046450575178",
      "0.00924926241761983",
      "0.003078521836491967"
    ],
    [
      "0.003688435183843187",
      "0.005071060913999188",
      "0.08558885427863364",
      "0.01023221619964531",
      "0.010764998282633328",
      "0.00014311297572820755",
      "-0.0007079200664598799",
      "0.0009355227042424454",
      "0.0009179210700626736",
      "-0.0028543424449510267",
      "0.0006570181589374959",
      "0.000521024695193616",
      "-0.00793906891389895",
      "-0.017501690124027133",
      "0.0015463802604131105",
      "2.0700304468535614e-05",
      "-0.004123432807766382",
      "0.0004989930877202203",
      "0.0013802867607318739",
      "0.003582275821882039",
      "0.0011503981178902084",
      "-0.0005299708444077074",
      "0.006409330335031655",
      "0.006703539464879454",
      "0.00233576172583896"
    ],
    [
      "0.003672348102813317",
      "0.005008483990648932",
      "0.04958935624157607",
      "0.011047452566102107",
      "0.009934210264463235",
      "0.0002535546588554758",
      "-0.00019036801022094866",
      "0.0008251642840187753",
      "0.0008755527665878929",
      "-0.0019099795933550448",
      "0.0009066145074678997",
      "0.00034227364605423434",
      "-0.005697048411627857",
      "-0.010747728141547909",
      "0.0006580550036864083",
      "-6.068531943140395e-05",
      "-0.003134938600170212",
      "0.0005094208665882281",
      "0.0012213066634523036",
      "0.0005018792264098618",
      "0.0019617558308546073",
      "-7.01282973443596e-05",
      "0.00364750436320795",
      "0.006653730479773071",
      "0.001822177844453855"
    ],
    [
      "0.003670143516287152",
      "0.005247375616789221",
      "0.05156355502371362",
      "0.011925164253925953",
      "0.009833053283610942",
      "0.0002734762140638616",
      "-0.00010724940315281486",
      "0.0007724032715677843",
      "0.0008781398065721171",
      "-0.0019894962034113905",
      "0.0010382232589979288",
      "0.00033185588925933895",
      "-0.006768932912812137",
      "-0.00956049623499536",
      "0.0002907839656864536",
      "-7.633286166891119e-05",
      "-0.002947446758214779",
      "0.0005493114649780638",
      "0.0011678617220005423",
      "0.0007721450655380029",
      "0.002094984765255069",
      "-4.075916160064147e-05",
      "0.002739271244659045",
      "0.006537442937372882",
      "0.001617149152800237"
    ],
    [
      "0.0037448907484970806",
      "0.005574760102442069",
      "0.06200451473914574",
      "0.01326033050700576",
      "0.011659680176075908",
      "0.0002274751280172454",
      "-0.00017445689482872636",
      "0.0009996753524653627",
      "0.0010072527535903934",
      "-0.002162479119934017",
      "0.0009364686039666397",
      "0.00024397779138076125",
      "-0.005745558004780827",
      "-0.013652968533851588",
      "0.0001163834646962635",
      "-8.991396586214075e-05",
      "-0.003773623965323286",
      "0.0004996874849403099",
      "0.0014863760383794801",
      "0.001604384617543129",
      "0.002350468800252207",
      "-0.00033580434033042436",
      "0.004928589306209265",
      "0.007944836485426501",
      "0.0027397430761860846"
    ],
    [
      "0.00403145567103078",
      "0.007228523242726623",
      "0.08862483399264799",
      "0.019856464210483614",
      "0.01655013611246118",
      "0.000408422142551226",
      "0.0006918127924279",
      "0.00162219754617326",
      "0.001497968410899741",
      "-0.0006586872531164004",
      "0.000864725390377696",
      "-0.000167116479965991",
      "-0.003978616971408394",
      "-0.017491929671217078",
      "-0.0012111649969577746",
      "-0.00040402167727589445",
      "-0.0050309425443031035",
      "0.0005854365938026884",
      "0.002321704240514594",
      "0.0035183012468199843",
      "0.004452513175590348",
      "-0.00016577648755341089",
      "0.006899649569097795",
      "0.01330094657523564",
      "0.005047487753883921"
    ],
    [
      "1.2961660632126804",
      "2.077504591319098",
      "0.27267149714010086",
      "1.2702298077402165",
      "1.064181887355763",
      "1.5861332807208135",
      "-0.24551626606532312",
      "-0.7316007444308879",
      "-0.5859420760815857",
      "-0.2526107117719899",
      "-0.9479963102715473",
      "-0.5621748080577108",
      "0.3252586309116749",
      "0.24430955272447186",
      "0.5443290156227053",
      "-0.0014157265488459532",
      "-0.1501350701241774",
      "-0.44765602225759105",
      "-0.6182753598245729",
      "-0.22523012110108187",
      "-0.5077310988061585",
      "-0.7610099674202073",
      "0.09646916643852972",
      "0.24635109334651872",
      "0.35848190488252585"
    ],
    [
      "0.008184965974760072",
      "0.022289084597741815",
      "0.13108243787740492",
      "0.06866935221130077",
      "0.06412465234515538",
      "0.006031942944367655",
      "0.00261205266284098",
      "0.008418603961569088",
      "0.010343868795366964",
      "0.004950015194038518",
      "0.011160698891498205",
      "0.0067275031907976105",
      "-0.02196922307441506",
      "-0.045009530024739466",
      "0.013320343183901868",
      "-0.0019493571095194528",
      "-0.019197936347317816",
      "0.006324901416367184",
      "0.011930967518927135",
      "-0.019077236431724317",
      "0.02511945297577844",
      "0.01217885518741341",
      "0.030559645070629443",
      "0.04951976151525197",
      "0.011733505835086687"
    ],
    [
      "0.004925780751804998",
      "0.010516491078376908",
      "0.0678249027076898",
      "0.03319298827609936",
      "0.023685425960902614",
      "0.001944751388221669",
      "0.0007012754229980204",
      "0.0035323592960557234",
      "0.003150134914153274",
      "-0.00020430978927599126",
      "0.0038638970484160965",
      "0.0014143252457411901",
      "-0.010056042097600196",
      "-0.015099179089236414",
      "0.0031529302777956528",
      "-0.000838723145785297",
      "-0.00587443051079314",
      "0.0022520747331653125",
      "0.0040432557321849385",
      "-0.002802726572125152",
      "0.010376507166573451",
      "0.003122224416836571",
      "0.009030873719202472",
      "0.014387199464600629",
      "0.0062335842749832995"
    ],
    [
      "0.004142008819610266",
      "0.005892436364727917",
      "0.08750443492679504",
      "0.0153697674656603",
      "0.017898323633807823",
      "0.0004086451440102234",
      "0.00010613628656338934",
      "0.0017306567487044482",
      "0.0018455682323904362",
      "-0.0016172766679693527",
      "0.0010684906714187343",
      "0.0002890406663564719",
      "-0.005134601362567487",
      "-0.023899964919024456",
      "0.0017091337063956556",
      "-0.0002010234435833615",
      "-0.006897493991099131",
      "0.0006762070308666298",
      "0.002768555156994071",
      "0.00031723711189397233",
      "0.0033278070061017874",
      "0.0001016143829855797",
      "0.010121282977944172",
      "0.016088618928185427",
      "0.004670985320450012"
    ],
    [
      "0.003596902380780879",
      "0.00455342680540313",
      "0.0563635721351751",
      "0.009004635910541956",
      "0.008401255579958132",
      "0.00019431294052246344",
      "-0.0007183271567782967",
      "0.0007522481087690374",
      "0.0007146674517617463",
      "-0.00295494663286358",
      "0.0008327108260332765",
      "0.0007136493832627432",
      "-0.008417003260047044",
      "-0.012102860468438689",
      "0.0019037748875621865",
      "7.265932645855935e-05",
      "-0.003133506777953912",
      "0.0005942036466598589",
      "0.0010021918493886874",
      "0.0009526957627515289",
      "0.0008908498349606356",
      "-0.0001613167978195752",
      "0.005160545818360084",
      "0.004185206052681758",
      "0.001318894709746499"
    ],
    [
      "0.0035699955429049435",
      "0.004514096350628588",
      "0.04642396395683403",
      "0.008239618086867882",
      "0.008047827755164877",
      "0.00020534295767757967",
      "-0.0005164300582257564",
      "0.0006265897285964",
      "0.0006875247882199045",
      "-0.0025169354715882156",
      "0.0007875737343398967",
      "0.0006586866315194114",
      "-0.006397138350739224",
      "-0.01004498573111215",
      "0.0014762249744948862",
      "5.1903844137835906e-05",
      "-0.0026523693042883956",
      "0.0005085746020857391",
      "0.0009103677370839945",
      "0.0006326886915502376",
      "0.0009770208328876968",
      "-8.526971249741572e-05",
      "0.0036963477907979597",
      "0.004224135905569184",
      "0.0010058943794074777"
    ],
    [
      "0.0035943786046425917",
      "0.004578727052127488",
      "0.046450986333582134",
      "0.009323971389740986",
      "0.00808383258290219",
      "0.00025680349589643817",
      "-0.0006090803833197516",
      "0.0007465043814132586",
      "0.0007026026927368354",
      "-0.002445715351917187",
      "0.0009480528078431636",
      "0.0006744584615432496",
      "-0.007921854222726598",
      "-0.00983937918956206",
      "0.0017112966399296067",
      "3.453242689640514e-05",
      "-0.0027211063814358396",
      "0.0006015690702223765",
      "0.0009483258084801899",
      "0.00012873971933820643",
      "0.001147732472732114",
      "8.603878898813823e-05",
      "0.004250371698987139",
      "0.003744599685510935",
      "0.0012180628304597364"
    ],
    [
      "0.0036719669972226443",
      "0.0056668044355896756",
      "0.042340625614359126",
      "0.012111285938184712",
      "0.009030403419262558",
      "0.00041283991706154917",
      "-0.0005358978501034038",
      "0.0008968106234138806",
      "0.0008519243294396809",
      "-0.0028833816690603128",
      "0.0015836194673301462",
      "0.0005963521461137644",
      "-0.0068167344130480485",
      "-0.007915675869431739",
      "0.0008928070043500757",
      "-7.142186466777562e-05",
      "-0.0021702107245719",
      "0.0006534842646409321",
      "0.0010672909281533157",
      "0.0006037570261298383",
      "0.00243059339802077",
      "0.00022217105004539454",
      "0.0010295661397783573",
      "0.003902627119207868",
      "0.0014260006070329462"
    ],
    [
      "0.005056166477480805",
      "0.011848876121333151",
      "0.07856951591585823",
      "0.03238285764866356",
      "0.026812094986982758",
      "0.0019351480097474156",
      "-0.0011577516098117402",
      "0.003448514145201312",
      "0.0037367763069630594",
      "-0.0035840680435813774",
      "0.003606930241808369",
      "0.003037590534230459",
      "-0.013882325796735895",
      "-0.017319611609333926",
      "0.0028071837963639682",
      "-0.0005927129551581711",
      "-0.004925177375955694",
      "0.0019780026973758146",
      "0.004391408826152648",
      "-0.0007072983756758915",
      "0.008745421852367522",
      "0.0028510281973721254",
      "0.005890423744606208",
      "0.007763695463706916",
      "0.0066549531185510855"
    ],
    [
      "0.04067635976722309",
      "1.9490947309108737",
      "0.4917652300865593",
      "1.9443653349397896",
      "0.510425498369104",
      "-0.0888315578330886",
      "0.07127548338642224",
      "0.12291427454991925",
      "0.11798851423845218",
      "-0.39475947857889865",
      "-1.8806074622280071",
      "-0.1516021297842479",
      "0.5292917916648133",
      "0.1863145706316944",
      "0.2857884619651902",
      "0.13301501119664105",
      "0.022223107801611776",
      "-0.09207019468224985",
      "0.05136669215240447",
      "-0.718246969335043",
      "-0.3246877171783132",
      "-0.3712743038894489",
      "-0.6378403429338461",
      "-0.049705191622778894",
      "0.27721122853560226"
    ],
    [
      "0.0044075794429034205",
      "0.010153297634268163",
      "0.12588340174455417",
      "0.02255170892919238",
      "0.020187678426641174",
      "0.0007328638866968539",
      "-0.0018270386363024933",
      "0.0021534613288474364",
      "0.002415615711181792",
      "-0.006193083117067428",
      "0.0012037346005255663",
      "0.0018384379079505206",
      "-0.007989398529101858",
      "-0.027494790204943036",
      "0.0014804646154266319",
      "-0.0002561361440886375",
      "-0.004979257708869826",
      "0.001421184834264937",
      "0.0028931728075313446",
      "0.008871641671225432",
      "0.005366137077322812",
      "-0.0008061302650750155",
      "0.008354159395635588",
      "0.005324170481848794",
      "0.004335595994224291"
    ],
    [
      "0.003713920646093964",
      "0.005986756542014495",
      "0.05835163540275206",
      "0.012995836252091077",
      "0.010203883070339346",
      "0.00033879010003372344",
      "-0.0006222015308046814",
      "0.000916586581671357",
      "0.000960653503976854",
      "-0.0032788938077262715",
      "0.0012927078613190264",
      "0.0006705026061150173",
      "-0.007504167966829585",
      "-0.010790430642513189",
      "0.0005634732301929893",
      "-4.8494858709486114e-05",
      "-0.002635091834717314",
      "0.0006556407429565115",
      "0.0012157821268161727",
      "0.0024566654600685633",
      "0.0023164802752038832",
      "-0.00020230261056421154",
      "0.002578491045878838",
      "0.00412190705089173",
      "0.001797643276324671"
    ],
    [
      "0.003700334307268463",
      "0.005894853749691316",
      "0.03310035123043041",
      "0.012839593125788175",
      "0.009485256698880016",
      "0.0005116961799638799",
      "-0.0005957398877906934",
      "0.0009912493740302241",
      "0.0009215617186564168",
      "-0.0023104373221818487",
      "0.0017551637497433689",
      "0.0006553424852756146",
      "-0.00626060988840317",
      "-0.005524209694290552",
      "0.0004628706788671827",
      "-0.00013562892052826537",
      "-0.0013725473539118185",
      "0.0005073866379418502",
      "0.0011353368053739527",
      "0.0005556134238027839",
      "0.002383177980697075",
      "0.0007201049444798251",
      "0.0013827560379605457",
      "0.0012138622883528215",
      "0.002272457422903084"
    ],
    [
      "0.0034036275091256472",
      "0.003998559544886784",
      "0.026048274252480318",
      "0.006367795870888216",
      "0.005546330174387107",
      "0.00011010853933808549",
      "-0.00026458835978947903",
      "0.0003219571832844305",
      "0.00032690583084628397",
      "-0.0013056636990975909",
      "0.00044441049519976353",
      "0.00028772946935238386",
      "-0.0037869636081360844",
      "-0.00455190292762357",
      "0.0005715673954259857",
      "9.386812910573075e-06",
      "-0.001225683023808769",
      "0.00027746134321546604",
      "0.000426093674704508",
      "0.0005237601256852338",
      "0.0006223875521434018",
      "-5.185570949024836e-05",
      "0.0014424715548821806",
      "0.0018736030811388712",
      "0.0004995384108583698"
    ],
    [
      "0.003441257461972398",
      "0.004132369727895488",
      "0.03396310442979575",
      "0.006837511431203241",
      "0.006123895399809048",
      "0.00012324185290907318",
      "-0.0003641830241320614",
      "0.00038825419431601796",
      "0.00041024778434200305",
      "-0.0018155333353646426",
      "0.0005333636316825663",
      "0.0003786248063840398",
      "-0.004785122924661271",
      "-0.006261852623742615",
      "0.0008267193646295934",
      "2.6335524569376626e-05",
      "-0.0016382661429534982",
      "0.0003484706977796468",
      "0.0005346526739860401",
      "0.0007872524902338581",
      "0.0007011471932841484",
      "-0.0001257859790228131",
      "0.0018170723352304362",
      "0.0025738789921587314",
      "0.0005407009412137488"
    ],
    [
      "0.0034820531981459182",
      "0.004278266107442799",
      "0.04489898244802199",
      "0.007486375393733527",
      "0.006792854767733829",
      "0.00011640402314494441",
      "-0.00043956488233695695",
      "0.0004813613115841705",
      "0.0004857093714827716",
      "-0.0021733984283595093",
      "0.0005465119612464526",
      "0.0004290393412270183",
      "-0.006068823806972002",
      "-0.008553402130460313",
      "0.0011206907565205699",
      "3.7917672905565825e-05",
      "-0.002218502557001821",
      "0.0004282674050002249",
      "0.000666401289139908",
      "0.0012198347519321627",
      "0.0007457770024698533",
      "-0.00024250816818841055",
      "0.0029309557917928256",
      "0.003437316675223118",
      "0.000724810739146411"
    ],
    [
      "0.0063411546572658805",
      "0.02612606861268367",
      "0.08503644038635816",
      "0.05246470205219434",
      "0.03256152308522901",
      "0.003262087808441156",
      "-0.004019105381725152",
      "0.007300700580735449",
      "0.005548178220917052",
      "-0.008101331368713278",
      "0.010858578897733224",
      "-0.0010433488455892307",
      "-0.009338428634003701",
      "-0.014073933139349046",
      "0.008984452323333288",
      "-0.002993179618402606",
      "0.0005856951651985079",
      "0.003560794851936199",
      "0.006306759761746648",
      "0.003793388768793765",
      "0.021310074874710976",
      "0.007690090325995901",
      "-0.002766823266593781",
      "-0.010264466120261825",
      "0.011770261193547377"
    ],
    [
      "0.0038678017386211605",
      "0.008045950981141544",
      "0.04365266430895899",
      "0.01852270557331671",
      "0.011921132346202337",
      "0.0006950794443250131",
      "-0.0007368875854097506",
      "0.001492340623238368",
      "0.0011793975542807593",
      "-0.002224961077508559",
      "0.0024922397571596807",
      "0.0007840340688531938",
      "-0.008005254647236044",
      "-0.007337070655785332",
      "2.5107932544368913e-05",
      "-0.0002652123539643105",
      "-0.001760937756843562",
      "0.0007013453489767297",
      "0.0015463406739646501",
      "0.001127470971216094",
      "0.0036812837311086476",
      "0.001013629176135884",
      "0.0033410751636491656",
      "0.0008411129766848231",
      "0.0039010783715239233"
    ],
    [
      "0.012409145455010442",
      "0.05685289290632058",
      "0.06260951926303199",
      "0.11285971085547568",
      "0.2326865530231265",
      "0.01421272038327197",
      "0.005728529492277453",
      "-0.014700846469760722",
      "0.03656677279364801",
      "0.004975983152539297",
      "-0.04278932677129969",
      "0.0822123609026076",
      "-0.022448089278042985",
      "0.005344605022232985",
      "-0.11032825072460742",
      "0.0035486596049137506",
      "-0.0077104697812747786",
      "-0.003161218263193706",
      "0.022386298145711647",
      "-0.009813477722062057",
      "0.0020506258739327733",
      "0.015687477910615276",
      "-0.006367129640406741",
      "0.038057529709438195",
      "-0.005688138035626068"
    ],
    [
      "0.004121109569792149",
      "0.007388491592116555",
      "0.05448808064751786",
      "0.017817584710409846",
      "0.01551703008025379",
      "0.0007441991004169923",
      "-0.00023986840182012948",
      "0.0013146049038655406",
      "0.0019072614099180257",
      "-0.002545214147758792",
      "0.0013381035457921714",
      "0.0012829903535391935",
      "-0.006394533135208074",
      "-0.011731783338885143",
      "0.0003284273316422136",
      "-0.0002167290026441837",
      "-0.0033500714620325355",
      "0.0010717147353520823",
      "0.002113259049039321",
      "0.0009998304504884356",
      "0.0044322826130798465",
      "0.0003962955364973348",
      "0.00391835753670592",
      "0.006878773704109058",
      "0.0022002931520044306"
    ],
    [
      "0.0034554510281807715",
      "0.0040377919126560165",
      "0.03216336999175062",
      "0.0067474754645693545",
      "0.006417358998379546",
      "0.00011338759362402554",
      "-0.00030037246596329586",
      "0.0004138233135757728",
      "0.00043856353826376033",
      "-0.0015494707132351",
      "0.00048271828639895537",
      "0.0003540869226636389",
      "-0.004406557083653178",
      "-0.006623115930265239",
      "0.0008745187903142278",
      "2.8259551643612292e-05",
      "-0.0018177294369994216",
      "0.00033069622107320993",
      "0.0006012085062702979",
      "0.00040911283819258966",
      "0.0006508800566501203",
      "-9.940783359771766e-05",
      "0.002555412681021106",
      "0.002993427375362509",
      "0.0007239722841177718"
    ],
    [
      "0.0034193226670805638",
      "0.003987359150178865",
      "0.02782792206560338",
      "0.006349013160803205",
      "0.005815067146048761",
      "0.00010718455768815569",
      "-0.0002576607935264577",
      "0.00034403603279440514",
      "0.0003625927004727315",
      "-0.0014121657427395892",
      "0.0004678094208534412",
      "0.00029933626018326104",
      "-0.0038691167043770954",
      "-0.005249414614949647",
      "0.0006952337905588177",
      "1.7941071225099826e-05",
      "-0.0014354063551562772",
      "0.00028993791359924176",
      "0.0004837108694821037",
      "0.0004471058855945259",
      "0.0006162546840050808",
      "-7.145149118194854e-05",
      "0.0017460572700098462",
      "0.0023864288771772097",
      "0.0005402786025570427"
    ],
    [
      "0.0034318929391127097",
      "0.004082313011084124",
      "0.028238677780803825",
      "0.0067874106326486685",
      "0.005969534455640144",
      "0.00012509172432722258",
      "-0.00026598909671019904",
      "0.0003753851768247408",
      "0.0003842622990408279",
      "-0.0014565836531176535",
      "0.0005377384745325021",
      "0.0003156122072098129",
      "-0.004195138661465459",
      "-0.0052314013757539315",
      "0.0006732592802102162",
      "1.278642459320592e-05",
      "-0.001459568191525807",
      "0.00031124235817936983",
      "0.0005109203925966496",
      "0.0003981139800541042",
      "0.0007056189216391397",
      "-3.889970822478896e-05",
      "0.0017830006129631204",
      "0.0023738286721761695",
      "0.0006173137529662124"
    ],
    [
      "0.004324780863227414",
      "0.009598338871052063",
      "0.0479993157511737",
      "0.02217493810018696",
      "0.016019020398239336",
      "0.0013503022142490714",
      "-7.946776195223826e-05",
      "0.0019374953303518587",
      "0.002190951669352732",
      "-0.0029072553416235524",
      "0.003325330196951264",
      "0.0019247798383635229",
      "-0.007788538463398386",
      "-0.003231689653965072",
      "0.001052758521103287",
      "-0.00038976436433125697",
      "-0.0009860248777254306",
      "0.0013252708897577615",
      "0.0023644100253654853",
      "0.0025147152704409186",
      "0.005613807099477777",
      "0.0020476693314920628",
      "-0.0018801167027491634",
      "0.0025897384694293112",
      "0.003040468222666075"
    ],
    [
      "0.005433087384145354",
      "0.011533550913946073",
      "0.08641285485423196",
      "0.038297209265143586",
      "0.03596938281155212",
      "0.002137992749539679",
      "-0.0011686460690020829",
      "0.003003196775533911",
      "0.005215479968560126",
      "-0.007434576749726002",
      "0.006155096144566677",
      "0.002410153693119779",
      "-0.021237831509729355",
      "-0.012844495277373151",
      "-0.0022897822035652976",
      "-0.0006914312879223218",
      "-0.004007973304644468",
      "0.0010200608211651683",
      "0.005555191765785548",
      "0.00037372978460717323",
      "0.008518136941389105",
      "0.004029586149967222",
      "0.0033854290131487583",
      "0.00481549493978056",
      "0.009067256269368858"
    ],
    [
      "0.863384725796347",
      "1.1731815109839374",
      "2.36530214144037",
      "0.3875290567542901",
      "0.7555614428380156",
      "-0.8194074507124297",
      "-0.6174134424925324",
      "-0.06609677566072701",
      "-0.3693646149828882",
      "0.3410071044485485",
      "0.01500026544390038",
      "0.33977942186199217",
      "0.48562339880854194",
      "1.1203746277446496",
      "0.20331565719557682",
      "-0.19801148566272722",
      "1.1524169896616914",
      "0.28850998776960424",
      "0.5581890477901927",
      "-1.0342615489061981",
      "-0.1161809278372357",
      "-0.4540646905683749",
      "0.005555767108617418",
      "-0.015193802403315837",
      "0.041845406925606024"
    ],
    [
      "0.0041611230117448265",
      "0.010512632094105004",
      "0.08242190536796497",
      "0.024101214790802964",
      "0.012821396770110448",
      "0.0013989352624436246",
      "-0.0013493641837986027",
      "0.002359020139453591",
      "0.0016146626125086289",
      "-0.008680081607609065",
      "0.005067743603414286",
      "0.0013065568154617129",
      "-0.01096323338334722",
      "-0.008834960344906198",
      "0.0024720585138564605",
      "-0.0004944882844828579",
      "-0.0009835261855509828",
      "0.0015629515539801072",
      "0.001874217509498933",
      "0.006727714125298423",
      "0.006988644153325456",
      "0.0016002883637989598",
      "-0.0065766583785071536",
      "0.001081066367521296",
      "0.0029139311039881447"
    ],
    [
      "0.003898012359889699",
      "0.007718547200274138",
      "0.08041149826038059",
      "0.015833690255950605",
      "0.01182014910536131",
      "0.0007462010396898304",
      "-0.0017865007210897063",
      "0.0014029382002982227",
      "0.001352737356263168",
      "-0.008213621263563916",
      "0.0029520166929734495",
      "0.0016671807351382774",
      "-0.009905187971813572",
      "-0.016594896754161318",
      "0.0024091374557488193",
      "1.4105673470164988e-05",
      "-0.003250642083039641",
      "0.001217483329871164",
      "0.0015272611938395091",
      "0.0035818063134889474",
      "0.004018494090655494",
      "-0.00011610188066033736",
      "-0.0023674862720095675",
      "0.005283876480707721",
      "0.0010390704638770425"
    ],
    [
      "0.0037964010165728347",
      "0.006235973911023464",
      "0.05598029678035333",
      "0.012907008957215135",
      "0.01046739112802957",
      "0.0005897185603521147",
      "-0.0011430847291299556",
      "0.0010844154369149572",
      "0.0011694337352267344",
      "-0.005391889765071638",
      "0.0022214674123760946",
      "0.0012478950645206488",
      "-0.008651272613185846",
      "-0.01161809217897858",
      "0.0019630359801946205",
      "9.505615107962347e-06",
      "-0.0027322394701441723",
      "0.0009229331768990126",
      "0.0013299860394482643",
      "0.0012610953297893005",
      "0.0028218945767754426",
      "0.0002321806995973038",
      "-0.0005895387604700526",
      "0.00464519978298033",
      "0.0009928021317615753"
    ],
    [
      "0.004490156024937773",
      "0.008266690416268294",
      "0.10665122512498809",
      "0.01999215025515138",
      "0.021426148688174784",
      "0.0010883513812063109",
      "-0.0027782763051730284",
      "0.0021496223560540477",
      "0.002850320658550682",
      "-0.010187853585475092",
      "0.0035604732025779646",
      "0.0032108777328720105",
      "-0.015794675860431106",
      "-0.030982002799581417",
      "0.004548277473900736",
      "0.00024567669260650097",
      "-0.007485606801236925",
      "0.0016967982830118052",
      "0.0032878930413155682",
      "0.00013562698736648652",
      "0.004525895529625214",
      "0.00019628694796842243",
      "0.004245220073864063",
      "0.011989608113099858",
      "0.0026415102238886504"
    ]
  ],
  "rational_Q": [
    [
      "0.01371561558836252",
      "0.2886413800105966",
      "2.717943909869009",
      "0.5526020825823759",
      "0.38507221555960813",
      "0.2886413800104438",
      "2.272397013061417",
      "6.2812243102919805",
      "1.221147729653913",
      "1.728091762062714",
      "2.717943909865143",
      "6.281224310292263",
      "29.868842918217393",
      "4.557053244388399",
      "4.13736806384971",
      "0.5526020825822668",
      "1.2211477296537037",
      "4.5570532443890635",
      "1.8576549872710308",
      "1.1481631691939884",
      "0.3850722155618269",
      "1.728091762061722",
      "4.137368063850403",
      "1.148163169194025",
      "1.0478973906310964",
      "-0.022199178626063087",
      "0.08903605613663586",
      "-0.01158124757770346",
      "-0.0043740685431006175",
      "-0.022199178626063194",
      "-0.08723715421540536",
      "-0.009915934526556418",
      "-0.02862225021797445",
      "-0.02581633862078676",
      "0.08903605613617918",
      "-0.009915934527068996",
      "-0.018245926049107113",
      "0.051281663243155355",
      "0.014574196122170306",
      "-0.01158124757758407",
      "-0.02862225021765455",
      "0.051281663243008715",
      "0.021942539930760115",
      "0.030028282469253608",
      "-0.004374068543042299",
      "-0.025816338620635402",
      "0.014574196122595723",
      "0.03002828246917813",
      "0.053143324775511765",
      "0.034148844070118374",
      "-0.0321597945426286",
      "-0.10328220084251602",
      "0.1757603309683269",
      "0.4987172694259331",
      "0.43587205676005725",
      "0.19691839458068935",
      "0.13815804072290871",
      "-0.23124038591706156",
      "0.28011911447123206",
      "0.04840657314970294",
      "-0.35504071914640284",
      "0.1643435402761687",
      "-0.1126329556302656",
      "0.14160653587699812",
      "-0.13906004181649775",
      "-0.3180921411180583",
      "-0.23525848466690258",
      "0.03744553972877612",
      "0.26268827688036683",
      "-0.017711621413604915",
      "-0.3309649744427484",
      "-0.20331082801648231",
      "-0.32938702443054857",
      "-0.7630854092093464",
      "-0.23124038591569182",
      "-0.4777837731305272",
      "0.19214039639321265",
      "-0.6528140549528691",
      "0.0649891700948113",
      "-0.30098284204897624",
      "-0.3215889707305442",
      "-0.017778917960059766",
      "0.53114510456652",
      "-0.060000806930023846",
      "-0.05307743953698046",
      "0.16186214990719514",
      "-0.06947987410856334",
      "-0.0017502936158553532",
      "0.3329532169993661",
      "0.4857314423115652",
      "-0.0073578925405459635",
      "0.9790609305423841",
      "0.022394276795237054",
      "0.42935457839933605",
      "-0.028453397087694076",
      "-0.11263295562994159",
      "0.08713303868895406",
      "-0.1790034682174758",
      "0.12692595756305736",
      "0.25765806344908926",
      "-0.05307743953862871",
      "0.3911463705185466",
      "0.6155054474750312",
      "-0.3112421700520962",
      "-0.028836002161887284",
      "-0.05852595939527342",
      "-0.1632088683598566",
      "1.00296107134915",
      "0.12304467368796775",
      "-0.13425015803944024",
      "0.018797926791582424",
      "-0.18718057342392216",
      "-0.42659006035553454",
      "0.17946545843531458",
      "-0.004958632985721687",
      "0.03744553972884526",
      "-0.04623411804411525",
      "-0.30694632787236703",
      "0.16333937807203158",
      "-0.09462261594517653",
      "0.4857314423119521",
      "-0.06657539255221624",
      "0.24582206603491621",
      "-0.048003278303376154",
      "0.09508001793601019",
      "0.018797926791689793",
      "-0.13686154099107223",
      "-0.12933275608864991",
      "0.1335414044530718",
      "0.032671971775095725",
      "-0.2693385830488449",
      "0.02639588860930692",
      "-0.3650131326240661",
      "0.10519861916520787",
      "0.04859082396855467",
      "0.49871726942591543",
      "0.2801191144714613",
      "0.14160653587667896",
      "0.2626882768804232",
      "0.034148844070641726",
      "0.43587205676018975",
      "0.04840657315105125",
      "-0.13906004181627282",
      "-0.017711621413741073",
      "-0.03215979454269585",
      "0.19691839458007676",
      "-0.3550407191463103",
      "-0.3180921411181222",
      "-0.3309649744423558",
      "-0.10328220084258884",
      "0.13815804072313925",
      "0.16434354027623335",
      "-0.2352584846671705",
      "-0.20331082801633193",
      "0.8649489491120512",
      "0.32581415699869204",
      "0.7027232923513512",
      "-0.4777837731319787",
      "0.864948949112444",
      "3.577629502796111",
      "-0.7556951321836828",
      "-0.5741709455017525",
      "0.0871330386882871",
      "0.32581415699883487",
      "-0.7556951321832668",
      "-0.60271498900328",
      "-0.6427609748246307",
      "-0.046234118043812826",
      "0.7027232923515115",
      "-0.57417094550183",
      "-0.6427609748245448",
      "-0.13723358674970207",
      "-0.0040781942033363385",
      "-1.1125730862064727",
      "-0.3215889707305749",
      "1.4745193900750884",
      "0.8776484952177123",
      "0.5139736374389215",
      "-1.2135384130428235",
      "0.3911463705185793",
      "-0.12692432354390437",
      "-0.646127279735572",
      "-0.2247226739223838",
      "-0.22008428971995267",
      "-0.06657539255192166",
      "1.039477232181078",
      "-0.6236723126706168",
      "-1.1499413251066204",
      "-0.010628662202745526",
      "0.1297286570387256",
      "0.1618621499066389",
      "-0.12692432354364863",
      "-0.0025988879701270974",
      "-0.3444328688182658",
      "0.6340869641705374",
      "-0.1632088683601075",
      "-0.6463045416374935",
      "0.22621369106489503",
      "-0.1780736712567917",
      "-0.26611296027989234",
      "-0.13686154099076744",
      "0.2415041711926882",
      "-0.4608281733294386",
      "-0.13893288364425455",
      "-0.24685163890684467",
      "-0.007357892541660061",
      "1.0394772321811379",
      "0.6333961439279494",
      "-0.8677664913277332",
      "0.12222800460243467",
      "-0.18718057342351857",
      "0.24150417119219209",
      "0.25507580141006825",
      "-0.3604725115542952",
      "-0.652178764113102",
      "0.02639588860833252",
      "-0.4350701390214189",
      "-0.1404118379663452",
      "0.007159195905229047",
      "-0.08199980333615746",
      "0.19214039639245237",
      "-0.017778917961886197",
      "-0.06947987410932044",
      "0.97906093054413",
      "-0.32938702442999007",
      "-0.6528140549534277",
      "0.5311451045648361",
      "-0.001750293615728415",
      "0.02239427679448432",
      "-0.7630854092089128",
      "0.06498917009508758",
      "-0.06000080692907483",
      "0.33295321699961067",
      "0.4293545784010195",
      "0.877648495217632",
      "-0.6461272797359426",
      "-0.623672312671185",
      "-0.17900346821777885",
      "-0.004078194203408918",
      "0.5139736374397745",
      "-0.2247226739228605",
      "-1.1499413251062953",
      "-0.3069463278728246",
      "-1.1125730862068173",
      "-1.213538413042635",
      "-0.22008428972033314",
      "-0.010628662202676954",
      "0.6069466046309314",
      "-5.730877648210906",
      "0.6155054474747785",
      "-0.002598887969761299",
      "0.6069466046305785",
      "4.325138197072192",
      "-0.22112782494307934",
      "0.24582206603448695",
      "0.6333961439282914",
      "-5.730877648212483",
      "-0.22112782494325953",
      "3.0680968115275618",
      "-0.5937144040416442",
      "1.0029610713493529",
      "0.22621369106490838",
      "0.26868273295500006",
      "0.07111097559746969",
      "0.36644226708764704",
      "-0.1293327560885698",
      "0.25507580141016567",
      "0.4369304916223271",
      "-0.46628660175528625",
      "0.2467043000150225",
      "-0.4265900603553975",
      "-0.46082817332889114",
      "0.436930491622569",
      "-1.129235895974698",
      "0.13888075558733573",
      "-0.3650131326246722",
      "-0.14041183796609488",
      "-0.0539167284893468",
      "-0.11274130721593736",
      "-0.9040644077199119",
      "0.12692595756221065",
      "-0.3112421700528464",
      "0.1230446736885698",
      "0.1794654584363879",
      "-0.028453397088069567",
      "0.257658063448898",
      "-0.028836002161936127",
      "-0.13425015803858778",
      "-0.004958632985467692",
      "-0.3444328688185508",
      "-0.17807367125665957",
      "-0.1389328836442024",
      "0.1633393780724552",
      "0.12972865703756947",
      "0.6340869641701453",
      "-0.2661129602803279",
      "-0.24685163890690037",
      "0.07111097559840598",
      "-0.46628660175499476",
      "-0.04800327830365143",
      "-0.8677664913271391",
      "-0.593714404041406",
      "0.36644226708838135",
      "0.2467043000154764",
      "0.5649114175167874",
      "0.13354140445265905",
      "-0.36047251155398125",
      "-1.1292358959743665",
      "0.564911417517243",
      "0.6948315161479058",
      "0.1051986191642454",
      "0.007159195905676523",
      "-0.11274130721541013",
      "0.363834601539229",
      "0.2623962388159994",
      "-0.09462261594588972",
      "0.09508001793653519",
      "0.032671971774927366",
      "0.04859082396809604",
      "0.12222800460166207",
      "-0.6521787641129986",
      "-0.08199980333652805",
      "0.1388807555868333",
      "-0.9040644077204782",
      "0.26239623881667823",
      "0.009556076717418566",
      "0.10957172594833195",
      "-0.014133405783415931",
      "-0.049452157336456436",
      "-0.009556076717397664",
      "1.4337773482396588e-13",
      "0.01246404799654144",
      "-0.025936138350900015",
      "-0.009627419023395152",
      "-0.10957172594850759",
      "-0.012464047996824703",
      "-3.903693877177129e-13",
      "0.04047732611007334",
      "-0.03284139888501139",
      "0.014133405783541175",
      "0.02593613835122929",
      "-0.040477326109923384",
      "-1.20387194113208e-13",
      "0.015977439580735178",
      "0.04945215733654218",
      "0.009627419023492295",
      "0.032841398885191636",
      "-0.015977439580922605",
      "-2.1231802126878033e-13",
      "-0.3685861709786002",
      "-0.059385971000406074",
      "0.13957708792037457",
      "0.09371469867016836",
      "0.18888365216850672",
      "0.46151306623554456",
      "-0.09278339714251303",
      "-0.22630116453760274",
      "0.2793382726497121",
      "0.011085603361540517",
      "0.11979052272369044",
      "0.26160040820035396",
      "-0.15725492600921248",
      "0.16107874758228194",
      "0.12183035277218036",
      "-0.16107416221693258",
      "-0.09619642361826616",
      "-0.03871106399633362",
      "-0.20401307258772303",
      "0.36477039713111004",
      "0.08310846283274097",
      "-0.183228931618736",
      "-0.04037720030483691",
      "-0.02253447969938042",
      "-0.4623541457037716",
      "0.2793382726491332",
      "0.9392628112648364",
      "0.61377213942609",
      "-0.11967495307130485",
      "0.2938917291849031",
      "-1.8688421221509701",
      "0.179412438009057",
      "-0.7999005746611771",
      "-0.26468400709400475",
      "-0.6670268209347286",
      "0.353298602343105",
      "0.7859063419017992",
      "-1.0553445907917303",
      "-0.4800481527192288",
      "-0.3107161143102683",
      "0.4832637625669751",
      "0.5909545222308061",
      "0.7493164441569428",
      "-0.6574118377719351",
      "-0.8200425617160566",
      "-0.0072236222061809715",
      "0.16107874758226925",
      "0.01159066808055778",
      "0.04658712548307039",
      "0.11420808014121536",
      "0.14713326530484463",
      "0.3532986023438606",
      "1.006306771314471",
      "-0.4190597017927525",
      "0.025874104581684192",
      "0.19929167987958105",
      "-0.18216879647891715",
      "-0.11304377993672127",
      "0.32863654740853293",
      "-0.19519630988929795",
      "-0.36185541468581184",
      "-0.1554295802565013",
      "-0.4141657185059281",
      "0.18524884242891737",
      "0.14632828962889588",
      "-0.06723758309455682",
      "-0.20401307258707072",
      "-0.44717298745489714",
      "-0.28982496496758214",
      "-0.11227010530744583",
      "-0.10940610626649912",
      "0.4832637625639258",
      "-0.3404416769651499",
      "0.36806389187800703",
      "-0.06625485976198013",
      "0.05840253110030555",
      "-0.15542958025523693",
      "-0.2549207233507359",
      "0.27523133588778165",
      "0.29546630287763936",
      "0.2811529011481694",
      "0.010042555995967454",
      "-0.12904785741951244",
      "-0.13931569489259193",
      "0.28392845531536987",
      "0.42123531711351864",
      "-0.1888836521691121",
      "-0.011085603361980303",
      "-0.12183035277262794",
      "-0.36477039713130177",
      "0.36858617097873675",
      "-0.46151306623580085",
      "-0.11979052272456306",
      "0.16107416221706258",
      "-0.08310846283315698",
      "0.05938597100070247",
      "0.09278339714247189",
      "-0.2616004082000834",
      "0.09619642361854387",
      "0.18322893161900364",
      "-0.1395770879202356",
      "0.22630116453784468",
      "0.1572549260095107",
      "0.038711063996587414",
      "0.04037720030517939",
      "-0.42461305953065404",
      "-0.6839139240522435",
      "0.03520006993632242",
      "0.9392628112650825",
      "0.4246130595308522",
      "2.8070684315854483e-13",
      "-0.1252637076704493",
      "-0.7876025913472104",
      "0.011590668080742193",
      "0.6839139240528078",
      "0.1252637076703896",
      "5.940689503465136e-13",
      "-0.24882901679733022",
      "-0.4471729874568161",
      "-0.035200069935631226",
      "0.7876025913476391",
      "0.24882901679844774",
      "6.201162693619957e-13",
      "-0.9366513663175928",
      "-0.17443547444212962",
      "0.17941243800967444",
      "-0.5005027237399046",
      "0.9144650146630372",
      "2.411380592888198",
      "-0.5109301084505621",
      "1.0063067713145826",
      "0.6655235818417033",
      "-1.2005295225671158",
      "-0.2785481314061441",
      "0.08862356680484011",
      "-0.340441676965345",
      "0.3283348068617797",
      "0.4107967012486877",
      "-0.15370934040140122",
      "-0.20358713445220603",
      "-0.179416694875497",
      "0.7859063419023",
      "0.6655235818416645",
      "1.2872171755885626",
      "-0.32036031191039877",
      "-0.14026719429035642",
      "-0.11304377993615651",
      "-0.12674559045149383",
      "-0.19567415752097347",
      "-0.2631119966629487",
      "-0.07229789826539879",
      "-0.2549207233514422",
      "0.400502151429129",
      "-0.2665486566330642",
      "-0.10162757818991978",
      "0.35774004194144216",
      "0.5909545222310656",
      "0.3283348068628691",
      "-0.3068384133045881",
      "-0.45077233519253374",
      "-0.04436370150595089",
      "-0.4141657185066967",
      "0.400502151428229",
      "0.1516025751324521",
      "-0.13136012266636624",
      "-0.3583188186687236",
      "-0.12904785741981695",
      "0.280038053061913",
      "0.4826962260528176",
      "-0.14688661788353374",
      "-0.18308079798169385",
      "-0.6137721394252039",
      "0.7999005746616631",
      "1.0553445907907506",
      "-0.7493164441574345",
      "0.022534479698361965",
      "0.1196749530719687",
      "0.26468400709355155",
      "0.48004815271858764",
      "0.6574118377707899",
      "0.4623541457033216",
      "-0.29389172918552414",
      "0.6670268209378597",
      "0.31071611431025586",
      "0.8200425617162099",
      "-0.914465014663553",
      "1.2005295225671604",
      "-0.41079670124913664",
      "0.04658712548402729",
      "0.9366513663177546",
      "-2.4113805928880203",
      "0.278548131406242",
      "0.15370934040157566",
      "-0.2898249649678164",
      "0.17443547444251428",
      "0.51093010845127",
      "-0.08862356680465651",
      "0.203587134451491",
      "0.048763741956839135",
      "-5.625589273546703",
      "-0.4190597017927732",
      "1.2872171755893074",
      "-0.04876374195629157",
      "1.1216777259619841e-14",
      "-1.1475529884494575",
      "0.368063891878695",
      "-0.3068384133050272",
      "5.625589273547102",
      "1.1475529884491875",
      "2.6669516928614365e-13",
      "-0.069369779705146",
      "0.328636547408149",
      "-0.19567415752093914",
      "-1.2342073304119807",
      "0.24107830906199657",
      "0.19154303501523173",
      "0.2752313358879115",
      "0.1516025751320016",
      "0.2909236705677928",
      "0.6630363839615884",
      "-0.07567562238778267",
      "0.1852488424281841",
      "-0.26654865663333194",
      "0.2909236705676107",
      "0.596219809319813",
      "0.16496891175093492",
      "-0.13931569489390308",
      "0.4826962260527317",
      "-1.3039761336939233",
      "-0.3964592137273967",
      "0.7548794146992422",
      "-0.11420808014130529",
      "-0.025874104581063127",
      "0.19519630988936923",
      "-0.14632828962878708",
      "0.007223622206695055",
      "-0.14713326530461135",
      "-0.19929167987940702",
      "0.36185541468510873",
      "0.0672375830944316",
      "0.3203603119102594",
      "0.26311199666251983",
      "0.10162757819068885",
      "-0.11227010530697208",
      "0.17941669487563094",
      "0.14026719429000495",
      "0.07229789826557613",
      "-0.35774004194138803",
      "-0.24107830906165537",
      "-0.6630363839610791",
      "-0.06625485976219925",
      "-0.45077233519281995",
      "0.06936977970461251",
      "-0.19154303501608244",
      "0.0756756223885732",
      "-0.20541110268931048",
      "0.2954663028782961",
      "-0.13136012266674835",
      "0.596219809319242",
      "0.20541110268968304",
      "-1.7437794294107164e-14",
      "0.28392845531530897",
      "-0.14688661788346957",
      "-0.39645921372640486",
      "0.1328345348960015",
      "0.09832516297995894",
      "0.10940610626660699",
      "-0.058402531101235645",
      "-0.28115290114842506",
      "-0.42123531711383144",
      "0.04436370150586011",
      "0.3583188186684001",
      "0.1830807979822278",
      "-0.16496891175103073",
      "-0.7548794146996265",
      "-0.09832516298031178"
    ],
    [
      "0.20424495749846153",
      "0.4293138153354959",
      "3.297454991659209",
      "0.7138128358390239",
      "0.533880645977823",
      "0.42931381533551183",
      "2.406356088496384",
      "5.768478759787064",
      "1.1028889830375133",
      "1.3415190494476152",
      "3.2974549916591744",
      "5.768478759787048",
      "30.133130454232525",
      "4.3491885860609285",
      "3.9701365157592474",
      "0.7138128358390328",
      "1.102888983037489",
      "4.3491885860609045",
      "1.8633902126366677",
      "1.0664674546217598",
      "0.5338806459777915",
      "1.341519049447624",
      "3.970136515759282",
      "1.0664674546218016",
      "0.9847601003024137",
      "0.04439384810189931",
      "0.10998647278848171",
      "-0.04274227582233683",
      "-0.005441123914822108",
      "0.04439384810189416",
      "-0.34419994361867745",
      "-0.023775143619118817",
      "-0.03422402519367873",
      "-0.02022373350443468",
      "0.10998647278850503",
      "-0.023775143619153897",
      "-1.171337122820048",
      "-0.04573636234263914",
      "0.26901439674366195",
      "-0.04274227582234466",
      "-0.03422402519367078",
      "-0.04573636234262262",
      "-0.13175981802868353",
      "0.03054241350279959",
      "-0.005441123914826987",
      "-0.02022373350444341",
      "0.2690143967436553",
      "0.03054241350281914",
      "-0.18175081530869583",
      "0.08451549022821449",
      "-0.017618260431260697",
      "-0.10282020794309801",
      "0.19639399923292367",
      "0.33370736967198766",
      "0.5144691393753792",
      "0.2130633860503368",
      "0.15618949628287807",
      "-0.2280293724521552",
      "0.1722088615361626",
      "-0.44433046160164064",
      "-0.49666959027985713",
      "0.26982196527132407",
      "-0.20938012417726873",
      "0.08173310155391189",
      "-0.09434109079915064",
      "-0.380022465183451",
      "-0.2310808807846737",
      "0.09347186171923136",
      "0.26951832446479207",
      "0.18114225550275775",
      "-0.3081108012054875",
      "-0.272044188235092",
      "-0.1592741245408373",
      "-0.8775370094499994",
      "-0.22802937245219002",
      "-0.39198803245756597",
      "0.33079634628176874",
      "-0.4818758623312928",
      "-0.1319345352533567",
      "-0.26521938506572545",
      "-0.40962123053789107",
      "-0.16348898663952535",
      "0.5695911585667134",
      "-0.07041892833669618",
      "-0.09426223335265224",
      "0.1387527255330765",
      "-0.09874061709943682",
      "-0.0064137887550373",
      "0.4890895779863487",
      "0.46845965374128995",
      "-0.1314221616557056",
      "0.5699518677104668",
      "0.052347287171888024",
      "0.2888320159888218",
      "-0.03910787627230652",
      "-0.20938012417726157",
      "0.1413220560024625",
      "-0.315475470809522",
      "0.10863861707710655",
      "0.23522197702307746",
      "-0.09426223335265574",
      "0.3612389469216432",
      "0.762271128872318",
      "-0.2532595876621548",
      "-0.15626238923255248",
      "-0.007699458230680672",
      "-0.1594543658129179",
      "0.9415557718458685",
      "0.1265287124128471",
      "-0.13512430093977626",
      "0.06316775846177203",
      "-0.20055030611544938",
      "-0.4849847921628439",
      "0.1046876687943225",
      "0.0738459100498152",
      "0.09347186171922303",
      "0.00350514294037441",
      "-0.3544466209769927",
      "0.13868699719777358",
      "-0.05170151702681676",
      "0.46845965374129156",
      "-0.025648406699750947",
      "0.6250963907440402",
      "-0.08578240549245136",
      "0.19288614585814295",
      "0.06316775846176971",
      "-0.06166380875561272",
      "-0.06181281506271583",
      "0.17873144072859634",
      "-0.046514044772003514",
      "-0.2558545405298182",
      "0.07735516589909433",
      "-0.3638080886778167",
      "0.06718893401029026",
      "0.024861068251199887",
      "0.3337073696719586",
      "0.17220886153617945",
      "0.08173310155392503",
      "0.2695183244648166",
      "0.08451549022818083",
      "0.5144691393753529",
      "-0.4443304616015859",
      "-0.09434109079915765",
      "0.18114225550276133",
      "-0.017618260431269524",
      "0.21306338605035233",
      "-0.49666959027986735",
      "-0.38002246518347316",
      "-0.308110801205503",
      "-0.10282020794310502",
      "0.15618949628283568",
      "0.26982196527128105",
      "-0.23108088078467653",
      "-0.272044188235125",
      "0.8999203942340132",
      "0.28621877151635206",
      "0.7542323632965682",
      "-0.39198803245759145",
      "0.899920394234035",
      "4.2998572469641605",
      "-0.6364904380347016",
      "-0.8879253838295184",
      "0.1413220560024873",
      "0.28621877151637615",
      "-0.6364904380347074",
      "-0.4472426631068672",
      "-0.6226589245181341",
      "0.003505142940351014",
      "0.7542323632965843",
      "-0.8879253838295286",
      "-0.622658924518032",
      "0.2750530655493658",
      "-0.01631383638292582",
      "-1.0337230487697169",
      "-0.40962123053788746",
      "1.343117021983794",
      "1.1721717474662672",
      "0.48712134468197504",
      "-1.2248199066790364",
      "0.3612389469216358",
      "-0.22409701766405177",
      "-0.8867455908365971",
      "-0.15988304790093072",
      "-0.1463208686271883",
      "-0.025648406699760706",
      "1.038290560490351",
      "-0.9398537534247132",
      "-1.219035767928744",
      "0.15825026715096063",
      "0.07584080395797856",
      "0.13875272553307424",
      "-0.2240970176640466",
      "0.4472316414255861",
      "-0.29019049210154074",
      "0.4411201791082959",
      "-0.15945436581292527",
      "-0.6843132618845156",
      "0.2460681261904957",
      "-0.10970348456144093",
      "-0.1869063144424928",
      "-0.061663808755615036",
      "0.30849353838868004",
      "-0.25841683330564036",
      "-0.1548187890218688",
      "-0.1749541252172469",
      "-0.13142216165574663",
      "1.0382905604903896",
      "0.8179444042540535",
      "-0.8573955242105749",
      "-0.016883995154144658",
      "-0.20055030611547262",
      "0.30849353838867893",
      "0.13942048396104656",
      "-0.3495880820828824",
      "-0.6378698330838022",
      "0.07735516589907385",
      "-0.3803307425848176",
      "-0.14811253181362094",
      "0.06255493792906336",
      "-0.07412627552747836",
      "0.33079634628178006",
      "-0.16348898663950098",
      "-0.09874061709943759",
      "0.5699518677104884",
      "-0.15927412454082107",
      "-0.4818758623312739",
      "0.569591158566712",
      "-0.006413788755048188",
      "0.052347287171882494",
      "-0.877537009450001",
      "-0.13193453525338192",
      "-0.07041892833669232",
      "0.48908957798632513",
      "0.2888320159888336",
      "1.172171747466234",
      "-0.8867455908366051",
      "-0.9398537534246983",
      "-0.3154754708095209",
      "-0.016313836382938644",
      "0.48712134468198354",
      "-0.1598830479009184",
      "-1.219035767928749",
      "-0.3544466209769688",
      "-1.0337230487697098",
      "-1.2248199066790366",
      "-0.14632086862719773",
      "0.15825026715096552",
      "0.9187984015862296",
      "-5.572062575889948",
      "0.7622711288722913",
      "0.44723164142559463",
      "0.9187984015861912",
      "4.723182663165147",
      "-0.3677050883586222",
      "0.6250963907440334",
      "0.8179444042540458",
      "-5.572062575889946",
      "-0.36770508835866533",
      "3.360625162724711",
      "-0.32990003823604286",
      "0.941555771845882",
      "0.2460681261905061",
      "0.28012840082169116",
      "0.22026756158388258",
      "0.3712978977762135",
      "-0.06181281506270513",
      "0.13942048396103346",
      "0.2599353299586278",
      "-0.5892871097124923",
      "0.09795363009601159",
      "-0.48498479216286633",
      "-0.258416833305596",
      "0.2599353299586305",
      "-1.043956018826259",
      "0.23353640693891478",
      "-0.363808088677788",
      "-0.14811253181363332",
      "-0.16663858732239176",
      "-0.10637667819287897",
      "-0.9915286881807355",
      "0.1086386170771327",
      "-0.2532595876621411",
      "0.12652871241287686",
      "0.1046876687943153",
      "-0.03910787627230307",
      "0.23522197702306807",
      "-0.1562623892325491",
      "-0.13512430093977365",
      "0.07384591004981565",
      "-0.29019049210153275",
      "-0.10970348456143185",
      "-0.15481878902188523",
      "0.13868699719777133",
      "0.07584080395797814",
      "0.4411201791082227",
      "-0.18690631444246997",
      "-0.17495412521728845",
      "0.2202675615838845",
      "-0.5892871097125063",
      "-0.08578240549245413",
      "-0.8573955242105274",
      "-0.32990003823603203",
      "0.37129789777622235",
      "0.09795363009601853",
      "0.4879876051274388",
      "0.1787314407285815",
      "-0.3495880820828615",
      "-1.0439560188262724",
      "0.48798760512743794",
      "0.7398484126562588",
      "0.0671889340102705",
      "0.06255493792907023",
      "-0.10637667819289395",
      "0.30323366766147314",
      "0.24675504294458747",
      "-0.051701517026812485",
      "0.19288614585817526",
      "-0.04651404477201195",
      "0.024861068251199738",
      "-0.016883995154095825",
      "-0.6378698330838604",
      "-0.07412627552748381",
      "0.23353640693890232",
      "-0.9915286881807277",
      "0.24675504294458026",
      "0.02881775826872652",
      "0.14874159463870504",
      "0.04016010828844389",
      "-0.07366092277718206",
      "-0.028817758268722835",
      "7.39607210450982e-15",
      "-0.04723698180893154",
      "-0.007443145045532771",
      "0.014575774168006529",
      "-0.14874159463873746",
      "0.047236981808938976",
      "2.5112298186977597e-14",
      "-0.009256936527174638",
      "0.12009031400160441",
      "-0.040160108288462996",
      "0.007443145045543371",
      "0.009256936527192191",
      "-2.079824461889218e-15",
      "0.06586294915170539",
      "0.07366092277720523",
      "-0.01457577416801116",
      "-0.12009031400161348",
      "-0.06586294915169304",
      "1.3076234179772604e-14",
      "-0.32039779843158717",
      "-0.06651684820292267",
      "0.13652940970069263",
      "0.11912006664979964",
      "0.181298357541929",
      "0.5427557907333035",
      "-0.11905672526070032",
      "-0.25473102863422004",
      "0.23408608200177775",
      "0.1871358201876557",
      "0.05207084055337159",
      "0.29792570807713376",
      "-0.15318906012231842",
      "0.22746504029889997",
      "0.13823185498858115",
      "-0.06204606784570309",
      "-0.11326097837415439",
      "-0.06502548177254763",
      "-0.197382713951599",
      "0.30762006832969396",
      "-0.008900865434170879",
      "-0.25445913665736675",
      "-0.04025397172754817",
      "0.08979088269484388",
      "-0.4736177030874819",
      "0.23408608200178654",
      "0.7217108177858376",
      "0.5061571590863471",
      "-0.1222588175731985",
      "0.3264257294826766",
      "-1.970204539187331",
      "0.17758622097991963",
      "-0.5611784832249467",
      "-0.20059243358801937",
      "-0.5484081879615516",
      "0.2913985751091617",
      "0.5911529832693145",
      "-0.8527310948609517",
      "-0.3540814737104513",
      "-0.20109669176587824",
      "0.46658312970231147",
      "0.4269736247319176",
      "0.2923393904219902",
      "-0.6162227579890436",
      "-0.46898255915478204",
      "-0.03536249475383569",
      "0.2274650402988997",
      "0.04767260565352738",
      "-0.01561939584687977",
      "0.09150681321300203",
      "0.21520366144384517",
      "0.29139857510915423",
      "1.1388964019279555",
      "-0.3037473797376078",
      "-0.07128806440735748",
      "0.05762479087232351",
      "-0.21511323897667847",
      "-0.1021423572672414",
      "0.28252219075312524",
      "-0.13587065487861388",
      "-0.35954087740036006",
      "-0.12936135882364586",
      "-0.4122834016668581",
      "0.12949343625469584",
      "0.13975533841312882",
      "-0.02456111000422074",
      "-0.19738271395158904",
      "-0.3008471497013772",
      "-0.17446648447297458",
      "-0.05721047038855015",
      "-0.12627076344769905",
      "0.4665831297023164",
      "-0.10242314801101018",
      "0.8709266144802454",
      "-0.07885979265012097",
      "-0.20163178420615138",
      "-0.12936135882363428",
      "-0.2293159162874535",
      "0.2701936785346301",
      "0.36758033028473663",
      "0.22664014786925973",
      "-0.012022896555328294",
      "-0.13927403894207022",
      "-0.19162477839209965",
      "0.29725144729683345",
      "0.3880919813567268",
      "-0.1812983575419226",
      "-0.18713582018766695",
      "-0.1382318549885617",
      "-0.30762006832967514",
      "0.32039779843156274",
      "-0.5427557907332998",
      "-0.052070840553314436",
      "0.062046067845682215",
      "0.008900865434135017",
      "0.06651684820290309",
      "0.11905672526071247",
      "-0.29792570807715024",
      "0.11326097837414965",
      "0.25445913665736203",
      "-0.13652940970070276",
      "0.25473102863420916",
      "0.15318906012233702",
      "0.06502548177255667",
      "0.040253971727553725",
      "-0.3452521964935222",
      "-0.7821073574312494",
      "0.0070926115742083835",
      "0.7217108177858269",
      "0.34525219649351496",
      "5.2735838891994475e-14",
      "-0.07986911128973966",
      "-0.8547728595505504",
      "0.047672605653515394",
      "0.7821073574312483",
      "0.07986911128975042",
      "-1.8389776105859953e-14",
      "-0.26946298888423253",
      "-0.3008471497013563",
      "-0.00709261157425848",
      "0.8547728595505497",
      "0.2694629888842285",
      "4.649847370410053e-15",
      "-0.8878275528218602",
      "-0.2370475322055006",
      "0.1775862209798849",
      "-0.662765850365401",
      "0.6473090387047271",
      "2.3534598981116934",
      "-0.5173982912268874",
      "1.1388964019279677",
      "0.7211019742031041",
      "-1.2331197730683605",
      "-0.0859731724205271",
      "0.2521658727382333",
      "-0.10242314801103314",
      "0.3258046091365015",
      "0.12566636697741915",
      "-0.30426845288788495",
      "-0.163058183129019",
      "-0.12912738392799364",
      "0.5911529832692857",
      "0.7211019742031198",
      "0.9326386307242295",
      "-0.5340054537772461",
      "-0.28783370284817417",
      "-0.10214235726723221",
      "-0.14368651151187228",
      "-0.37187670906538395",
      "-0.2355057652653744",
      "-0.05877324133274221",
      "-0.22931591628744102",
      "0.3304890968816741",
      "-0.15506108099660862",
      "-0.07312513838023352",
      "0.18385252915098815",
      "0.4269736247319341",
      "0.32580460913649517",
      "-0.1463991795856397",
      "-0.37079183467519133",
      "0.004568909504762032",
      "-0.4122834016668456",
      "0.330489096881695",
      "0.11276928345219459",
      "-0.14442518215230796",
      "-0.19586870990504887",
      "-0.13927403894208507",
      "0.2252831854267637",
      "0.5160562075436631",
      "-0.10397396211985281",
      "-0.17815777306005898",
      "-0.5061571590863537",
      "0.5611784832249317",
      "0.8527310948609381",
      "-0.29233939042198653",
      "-0.0897908826948439",
      "0.12225881757320095",
      "0.20059243358801696",
      "0.3540814737104413",
      "0.6162227579890778",
      "0.47361770308746415",
      "-0.32642572948269694",
      "0.5484081879615316",
      "0.20109669176588016",
      "0.46898255915478343",
      "-0.6473090387046342",
      "1.23311977306837",
      "-0.12566636697742323",
      "-0.01561939584686872",
      "0.8878275528218311",
      "-2.3534598981116823",
      "0.08597317242054242",
      "0.3042684528878549",
      "-0.1744664844729534",
      "0.23704753220552477",
      "0.5173982912268691",
      "-0.2521658727382122",
      "0.1630581831290477",
      "-0.052101584453578376",
      "-5.562071777438078",
      "-0.3037473797376336",
      "0.9326386307242908",
      "0.05210158445355801",
      "5.556050539961501e-15",
      "-1.0049587645596803",
      "0.8709266144802628",
      "-0.1463991795856257",
      "5.562071777438143",
      "1.0049587645596954",
      "-6.929309651103121e-15",
      "-0.04991579634291256",
      "0.2825221907531123",
      "-0.371876709065379",
      "-1.149763838848867",
      "0.2467970702746469",
      "0.2590127002916836",
      "0.27019367853463955",
      "0.11276928345219615",
      "0.3776680211939263",
      "0.5358010118830816",
      "-0.056842131871580236",
      "0.1294934362546831",
      "-0.15506108099660312",
      "0.37766802119391407",
      "0.7157137713584627",
      "0.15715403308192227",
      "-0.1916247783921404",
      "0.5160562075436516",
      "-1.3962136327837271",
      "-0.30744643261788684",
      "0.7358310709980161",
      "-0.09150681321300316",
      "0.07128806440735425",
      "0.13587065487859984",
      "-0.13975533841313317",
      "0.03536249475385041",
      "-0.2152036614438328",
      "-0.05762479087231334",
      "0.3595408774003731",
      "0.024561110004181215",
      "0.5340054537772427",
      "0.23550576526540398",
      "0.07312513838024719",
      "-0.0572104703885438",
      "0.1291273839279796",
      "0.28783370284817084",
      "0.05877324133276095",
      "-0.18385252915098418",
      "-0.24679707027465986",
      "-0.5358010118830582",
      "-0.07885979265013021",
      "-0.3707918346751938",
      "0.04991579634290382",
      "-0.2590127002916688",
      "0.05684213187158896",
      "-0.19421061808051984",
      "0.3675803302847532",
      "-0.1444251821523574",
      "0.7157137713584736",
      "0.19421061808050213",
      "1.6244719245202886e-14",
      "0.2972514472968278",
      "-0.10397396211983338",
      "-0.3074464326178814",
      "0.10539305016563554",
      "0.10990205015294205",
      "0.12627076344767696",
      "0.2016317842061479",
      "-0.2266401478692883",
      "-0.38809198135672723",
      "-0.00456890950475993",
      "0.1958687099050824",
      "0.17815777306006994",
      "-0.15715403308194664",
      "-0.7358310709980337",
      "-0.10990205015291962"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.0032424474564454737",
    "0.003242447444870091",
    "0.003242448185991898",
    "0.0032424482699198436",
    "0.0032424476059679653",
    "0.003242448860661164",
    "0.0032426799795949295",
    "0.0032424477081055844",
    "0.0032424486156466805",
    "0.003242451285273981",
    "0.0032424476238144193",
    "0.003242450422303676",
    "0.0032424480250182117",
    "0.003242450222222839",
    "0.0032424504079913282",
    "0.0032424506009190693",
    "0.003242448412743718",
    "0.0032424483090363835",
    "0.0032424505800673683",
    "0.003242450064758751",
    "0.003242447433182156",
    "0.0032424481621449",
    "0.003242448244371307",
    "0.00324244759172964",
    "0.0032424488245643905",
    "0.0032426677863159276",
    "0.003242447691871646",
    "0.0032424485839646962",
    "0.003242451206352735",
    "0.0032424476097711883",
    "0.003242450362753786",
    "0.0032424480039937673",
    "0.0032424501668600492",
    "0.0032424503411114577",
    "0.003242450536227463",
    "0.003242448385251583",
    "0.0032424482829773705",
    "0.0032424505148323708",
    "0.0032424500071836114",
    "0.0032424496917826556",
    "0.0032424498657032705",
    "0.0032424484943816773",
    "0.0032424510863174037",
    "0.0032428913097246152",
    "0.0032424487055603885",
    "0.0032424505792024508",
    "0.0032424560934374183",
    "0.0032424485311311813",
    "0.00324245430878351",
    "0.0032424493595840844",
    "0.0032424538920786147",
    "0.003242454280456535",
    "0.003242454675239868",
    "0.00324245015991057",
    "0.0032424499454877286",
    "0.003242454635858333",
    "0.0032424535700495433",
    "0.003242450048563655",
    "0.003242448596825529",
    "0.003242451340506501",
    "0.003242913813334537",
    "0.003242448820033126",
    "0.0032424508046840946",
    "0.003242456640113174",
    "0.0032424486362297796",
    "0.003242454756897853",
    "0.003242449513664078",
    "0.003242454322344354",
    "0.0032424547233996155",
    "0.003242455149228347",
    "0.0032424503615406165",
    "0.0032424501347788908",
    "0.003242455101177055",
    "0.0032424539745734013",
    "0.0032424477873827812",
    "0.0032424493178782625",
    "0.0032426660351538702",
    "0.0032424479121355336",
    "0.003242449017295757",
    "0.003242452269248513",
    "0.0032424478093124104",
    "0.0032424512171862502",
    "0.003242448298215444",
    "0.003242450971467495",
    "0.0032424512013167796",
    "0.0032424514342690738",
    "0.0032424487701239735",
    "0.0032424486433708494",
    "0.0032424514118396574",
    "0.0032424507815148906",
    "0.00324245313438867",
    "0.0032461712444373444",
    "0.003242449627225778",
    "0.003242452395591214",
    "0.0032424605218965385",
    "0.0032424493736711428",
    "0.003242457920810046",
    "0.0032424505955246045",
    "0.003242457311686165",
    "0.003242457839471072",
    "0.003242458451238234",
    "0.0032424517790415573",
    "0.0032424514632584055",
    "0.0032424583751688896",
    "0.003242456810015906",
    "0.003330981969317521",
    "0.0032427142535400868",
    "0.0032430177623612865",
    "0.003243664281856162",
    "0.0032426713616081153",
    "0.0032434803717190912",
    "0.0032427979552865",
    "0.003243296059575002",
    "0.003244406327266688",
    "0.003243491853917415",
    "0.0032428971342652337",
    "0.003242859742386578",
    "0.0032435943719186433",
    "0.003243378102548812",
    "0.0032424480514776006",
    "0.0032424492922761452",
    "0.0032424529383542214",
    "0.003242447937181011",
    "0.003242451765656877",
    "0.00324244848546752",
    "0.0032424514906250353",
    "0.0032424517364313676",
    "0.0032424520058269403",
    "0.0032424490157494726",
    "0.003242448873287144",
    "0.0032424519774957",
    "0.0032424512704022444",
    "0.0032424517338298536",
    "0.00324245891834299",
    "0.0032424490661484796",
    "0.003242456598121704",
    "0.0032424501461573384",
    "0.0032424560633097944",
    "0.003242456555234648",
    "0.0032424570798699043",
    "0.0032424511890054276",
    "0.003242450909436562",
    "0.003242457024402819",
    "0.0032424556347520586",
    "0.003242476447563169",
    "0.003242452391129401",
    "0.0032424708476888934",
    "0.00324245503138463",
    "0.0032424695254630507",
    "0.0032424706848923957",
    "0.0032424719986013507",
    "0.003242457587144104",
    "0.0032424569032546576",
    "0.003242471840798815",
    "0.0032424684500581198",
    "0.0032424478309223924",
    "0.0032424513088237274",
    "0.0032424483306036675",
    "0.0032424510565810362",
    "0.003242451305131496",
    "0.00324245153391074",
    "0.0032424488124617886",
    "0.0032424486835014405",
    "0.0032424515125297248",
    "0.0032424508703690243",
    "0.0032424661789073883",
    "0.0032424534500021455",
    "0.0032424651336183065",
    "0.003242466210064049",
    "0.003242467187465827",
    "0.0032424555131552505",
    "0.00324245496133515",
    "0.0032424670901076836",
    "0.0032424643385060466",
    "0.0032424490647964825",
    "0.003242453079570005",
    "0.00324245342808339",
    "0.003242453775387041",
    "0.003242449774059648",
    "0.0032424495841939208",
    "0.0032424537402267395",
    "0.0032424527964515252",
    "0.0032424640663597844",
    "0.0032424651387451446",
    "0.0032424660202062575",
    "0.0032424550312360138",
    "0.0032424545064282067",
    "0.003242465962865831",
    "0.003242463349169171",
    "0.0032424659502698155",
    "0.003242467082066341",
    "0.0032424554917724314",
    "0.003242454933461811",
    "0.003242466957407963",
    "0.003242464201184251",
    "0.0032424681399066788",
    "0.0032424559428940966",
    "0.00324245536015883",
    "0.0032424680513184877",
    "0.0032424651575848162",
    "0.0032424507015115967",
    "0.003242450453796343",
    "0.003242455896120142",
    "0.003242454663531129",
    "0.0032424502200565997",
    "0.003242455320998882",
    "0.003242454158629102",
    "0.0032424679198821272",
    "0.0032424650678825233",
    "0.0032424625669741254"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.006207056444609259680042528 +/- 2.17e-28]",
      "[0.07296646599416426120860854 +/- 4.61e-27]",
      "[0.2847017246864635546435142 +/- 3.42e-26]",
      "[0.05984827413378358383289190 +/- 3.46e-27]",
      "[0.04656177515011671337466329 +/- 2.02e-27]",
      "[0.07741477607079861938798608 +/- 2.84e-27]",
      "[1.106356624610352820350442 +/- 1.06e-25]",
      "[0.1285948077943048179215268 +/- 1.44e-26]",
      "[0.1190569980201080711960270 +/- 4.28e-26]",
      "[1.268606564547265192454572 +/- 4.73e-25]",
      "[0.8316129036688684603634553 +/- 2.33e-26]",
      "[0.3760764235390729010368003 +/- 2.86e-26]",
      "[0.1136269783747216352894005 +/- 2.45e-26]",
      "[0.09926251705136600692338973 +/- 1.58e-27]",
      "[0.03188300273254598076803676 +/- 4.22e-28]"
    ],
    [
      "[0.05482089800991052001904253 +/- 1.79e-27]",
      "[0.09881488337068532646696763 +/- 4.79e-27]",
      "[1.633180264512600461710035 +/- 3.54e-25]",
      "[0.1248316983305006870545656 +/- 9.26e-27]",
      "[0.1663753283712771524822232 +/- 3.64e-26]",
      "[0.09650813211211685704476398 +/- 3.31e-27]",
      "[1.443322286511274253412296 +/- 1.41e-26]",
      "[0.09821729350821114973830456 +/- 4.95e-27]",
      "[0.1309771544271644502820937 +/- 9.54e-27]",
      "[1.514648702820491488109900 +/- 2.34e-25]",
      "[1.101245416208244215239152 +/- 1.57e-25]",
      "[0.5329315985835714633419948 +/- 1.17e-26]",
      "[0.1016262865162953019624656 +/- 3.45e-27]",
      "[0.1143811424849086732554847 +/- 3.25e-27]",
      "[0.04335401025467580354661821 +/- 4.18e-28]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.22550754202529788
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack15_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 15,
  "lambda_polygon": 6,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.633",
    "0.668"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "0.9999999999999993",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.5",
    "-0.5",
    "0.4999999999999999",
    "-0.49999999999999994",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-1.5",
    "0.4999999999999999",
    "0.5",
    "-0.5000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.00342142055894578",
      "0.005483818898099366",
      "0.0457111859712727",
      "0.007219440101803875",
      "0.00536538343326461",
      "0.00011387094017267886",
      "-0.0009758733410294775",
      "0.0001384410619377405",
      "0.0004394327015429069",
      "-0.0045876486432544095",
      "-3.188055643545484e-05",
      "0.0008189653465871569",
      "-0.006481732059053011",
      "-0.005205558261959285",
      "0.00040505098607504964",
      "-0.00010938822209747704",
      "-0.0006051650303159122",
      "0.0005465800682188497",
      "0.00020335007837548927",
      "0.0003091805033828332",
      "0.0014913260123732566",
      "-0.0002932501298461061",
      "-0.007849206374751673",
      "0.0023274345065506436",
      "-0.0017499230383098499"
    ],
    [
      "0.0034623381520717043",
      "0.006028461274922007",
      "0.04944822909280786",
      "0.00830015312416647",
      "0.005954083137159672",
      "0.000245828976876229",
      "-0.0014391585792195587",
      "0.00017716307053532689",
      "0.0005903912147876012",
      "-0.007045551527176454",
      "0.0003283101053178559",
      "0.0013602847422675968",
      "-0.007698530069228416",
      "-0.006975468278767275",
      "0.0006713138066721808",
      "-8.161827078282622e-05",
      "-0.0007418192986709594",
      "0.0007443551617980433",
      "0.0002321704317151123",
      "-0.0006030269653054362",
      "0.002237912415646769",
      "-0.00028917389905368116",
      "-0.00975413543688211",
      "0.002643520340290862",
      "-0.002461079271023545"
    ],
    [
      "0.0036586369236980536",
      "0.007852220788026235",
      "0.13687248027861315",
      "0.015094493852918582",
      "0.008336652080081552",
      "0.0003442847589971879",
      "-0.0033577294911949053",
      "0.0004183754464580752",
      "0.0011310948358974765",
      "-0.01234625063144508",
      "0.00032317362664729764",
      "0.001976481853572941",
      "-0.021698680213316213",
      "-0.014646212493867352",
      "0.0012669399115254115",
      "-0.00021028129357895405",
      "-0.0015747895105253094",
      "0.0015226041687373987",
      "0.0004494647904875612",
      "-0.001804995660712828",
      "0.0040760595752088015",
      "-0.0005693045075809436",
      "-0.026799698697338784",
      "0.00696801970850046",
      "-0.005123171302881059"
    ],
    [
      "0.003727591290973605",
      "0.008708565091366801",
      "0.17286578158596005",
      "0.016228454777630828",
      "0.00940311464947912",
      "0.0005455297993868271",
      "-0.004934140253314792",
      "0.0005921256309042416",
      "0.0014008201247026743",
      "-0.01735835167015035",
      "0.001790264862196733",
      "0.002848133665524885",
      "-0.02691131428351219",
      "-0.022824907594108435",
      "0.003043744411891561",
      "-8.816771865765353e-05",
      "-0.002210543167626304",
      "0.0018807269726903088",
      "0.0005603176314557893",
      "0.0031798946571507114",
      "0.004144162018620397",
      "-0.0007136235965283609",
      "-0.03075783479278408",
      "0.0048445428539685784",
      "-0.006035977397390888"
    ],
    [
      "0.003461926285140904",
      "0.005633303649113926",
      "0.042305909161422614",
      "0.0075890743460842415",
      "0.005938527476434573",
      "0.00018513679960343907",
      "-0.00127838262131247",
      "0.00014126410133535278",
      "0.0005895606855042538",
      "-0.005103677046769494",
      "0.00039838652000059866",
      "0.0011268481556402895",
      "-0.006130844523580212",
      "-0.006133079229778279",
      "0.0006831369537088727",
      "-2.0875906369114194e-05",
      "-0.0006221149012425136",
      "0.0006880126806170293",
      "0.00026226635247935043",
      "0.0005742418794589672",
      "0.0016020889191138373",
      "-0.00038824339856567117",
      "-0.00810517681713282",
      "0.0017060498765856282",
      "-0.0021897281079738006"
    ],
    [
      "0.0037301607254893116",
      "0.011831664259104206",
      "0.07988003588366478",
      "0.012396095842936126",
      "0.008734494921902385",
      "-0.0001972614516009653",
      "-0.0003754322408605071",
      "0.0004047112376003474",
      "0.0009606504755885508",
      "-0.00944901965290949",
      "-0.001824732076943129",
      "0.0012815425057205532",
      "-0.010152135959734949",
      "-0.008146000527686666",
      "0.00022902482430943715",
      "-0.0005995655283715479",
      "-0.0013243589799957814",
      "0.0012217210075603853",
      "0.0007069892100840603",
      "0.006269101376359364",
      "0.0030132606117528496",
      "-0.0016856174840787685",
      "-0.008918164910334422",
      "0.0048921287685747775",
      "-0.0026084614870010253"
    ],
    [
      "0.06191804542299308",
      "0.4267458853092038",
      "0.8905472045228863",
      "0.2470584397235128",
      "0.24179949244810306",
      "0.1355532322089262",
      "-0.10555223471917921",
      "0.04804631199058394",
      "0.0745721462488193",
      "-0.3380270562931131",
      "0.0034998746209011318",
      "0.2265598788727258",
      "0.13638144921902182",
      "-0.2907943574384145",
      "-0.0163323094955198",
      "0.05144400732244394",
      "-0.057624627123944276",
      "-0.05832508371529348",
      "0.08302990527138873",
      "-0.14333338812625862",
      "-0.21456439807452918",
      "0.14219115941562008",
      "-0.05246273009886134",
      "-0.14719479743370623",
      "0.08369788681867708"
    ],
    [
      "0.003491869158853133",
      "0.006746776294665664",
      "0.05506096478163415",
      "0.008541365326279709",
      "0.006197114757699319",
      "0.000213149620759907",
      "-0.0012706506628389024",
      "0.00021577030078793514",
      "0.0006305353733393303",
      "-0.008003518877859347",
      "0.0003006757618912856",
      "0.0012898680087879472",
      "-0.0075010284898002514",
      "-0.006706673321582836",
      "0.0006234733962286925",
      "-0.0001679131835764607",
      "-0.0005059577553989803",
      "0.0007413788162043174",
      "0.0002782002646382303",
      "0.0003983707337824794",
      "0.0023904307239997285",
      "-0.000339844282566403",
      "-0.010082386475924188",
      "0.0023971584642543194",
      "-0.0023765600132217056"
    ],
    [
      "0.0038315287340161155",
      "0.010478454516135879",
      "0.10282393503458612",
      "0.01957404970738541",
      "0.011157622215210631",
      "0.0007739062115919883",
      "-0.0035622484370072503",
      "0.00023782978981626835",
      "0.0017425162978147977",
      "-0.015133135938595195",
      "0.0001763122738186009",
      "0.004262948678829334",
      "-0.021792162851609925",
      "-0.01637841320534794",
      "0.0006589094448545065",
      "-7.394328029701888e-05",
      "-0.0027582849637231943",
      "0.002392137974792101",
      "0.0005706042032146552",
      "-0.0033168272581949754",
      "0.006477269287891441",
      "-0.0010764727325292367",
      "-0.023802575009042377",
      "0.009011400247800214",
      "-0.0078469510680592"
    ],
    [
      "0.004175428434855913",
      "0.01580818027489683",
      "0.1374981323915022",
      "0.015239318789310917",
      "0.013267656740244339",
      "0.00031624879755413063",
      "-0.0025063666970807515",
      "0.0008621968414235984",
      "0.002224707268591539",
      "-0.01900461729105022",
      "0.00014427371083266142",
      "0.0021893028570089536",
      "-0.014366564821898091",
      "-0.017778512649450295",
      "0.003408656047105026",
      "-0.001027953001192375",
      "-0.0010556792381531395",
      "0.002146618463583309",
      "0.0013530044195398942",
      "0.010019891587423854",
      "0.005503882068799843",
      "-0.0005552296335601055",
      "-0.021283869035048364",
      "0.0035374254345692502",
      "-0.005617175981205632"
    ],
    [
      "0.0034206239350379484",
      "0.005282694771630735",
      "0.042805827060332854",
      "0.006748093839562449",
      "0.005371563128349726",
      "8.340677953904365e-05",
      "-0.000933272791981993",
      "0.00012123042066223835",
      "0.0004429048908076115",
      "-0.0032406776275022767",
      "5.896030187271141e-05",
      "0.0007009923778248275",
      "-0.005607544377462022",
      "-0.004856196487560985",
      "0.0004591262796227843",
      "-6.279844564183999e-05",
      "-0.0005130382695770524",
      "0.0005088594168889287",
      "0.00022284846237883313",
      "0.0013188457942439097",
      "0.0010546353208830748",
      "-0.0003620118555678117",
      "-0.0069771637263246885",
      "0.0015168861043973652",
      "-0.0015706947033432286"
    ],
    [
      "0.004083556138206001",
      "0.014001732398218525",
      "0.21117338972585464",
      "0.022392871018030936",
      "0.015251252733021348",
      "0.001303075156325056",
      "-0.007369995348896507",
      "0.000698751788959712",
      "0.002612578280102878",
      "-0.02636124899146348",
      "-0.000571179007674625",
      "0.006514987817223755",
      "-0.029281014870338472",
      "-0.03548416031954101",
      "0.0029030449050113354",
      "-0.0005321230430566836",
      "-0.0033295967574466004",
      "0.0031154612599567167",
      "0.0008611905506232895",
      "-0.0033353053682564364",
      "0.00906768326882147",
      "7.833522952229429e-05",
      "-0.04282925539711036",
      "0.009576312672099912",
      "-0.010702311669413402"
    ],
    [
      "0.0034995116284961144",
      "0.006565313372941167",
      "0.05113405518054983",
      "0.007834258834926635",
      "0.0063475199566428745",
      "9.789734826651053e-05",
      "-0.0009970758182969875",
      "0.00019971823561419372",
      "0.0006211573538507661",
      "-0.005951712841376449",
      "-0.00014580151377569615",
      "0.0009271368808046574",
      "-0.005759906447688942",
      "-0.005851191352789532",
      "0.00040486911811731354",
      "-0.00018925897527404827",
      "-0.00045684249209047736",
      "0.0006411737803418852",
      "0.00034424844652317246",
      "0.0005651929345316727",
      "0.0020431978690965687",
      "-0.00048697047241282363",
      "-0.009377138835484173",
      "0.0027311485906098645",
      "-0.002045003816201674"
    ],
    [
      "0.003936190581992894",
      "0.012994217646051152",
      "0.5964878970344859",
      "0.0247138134396822",
      "0.009745944138739682",
      "0.00020235048554292898",
      "0.000998787334306545",
      "0.0010652517603690567",
      "0.0013032770491337292",
      "-0.021884238678647486",
      "0.004039395473573051",
      "-0.00011093894468536172",
      "-0.05619347572097517",
      "-0.00460154060252692",
      "-8.778774693340229e-05",
      "-0.0010265376897911366",
      "0.005207781091220955",
      "0.0005292531412155685",
      "0.0009780311187936172",
      "0.033308128042391465",
      "0.0026127517528347767",
      "-0.0007643455474022324",
      "-0.0802903926593163",
      "0.011547851443755603",
      "-0.0036812963759972495"
    ],
    [
      "0.006153383847639096",
      "0.31508511155859875",
      "1.9142572560137405",
      "0.042335917181894375",
      "0.025665307824170057",
      "-0.01393349648454331",
      "0.01722571818894159",
      "0.003933208909744541",
      "0.0006240038920106629",
      "-0.710206549419471",
      "0.02043567371245591",
      "0.035436447834213985",
      "-0.11678050701709235",
      "-0.08148776918106711",
      "-0.0011518105643550508",
      "-0.01706750267945122",
      "0.045867119304617496",
      "-0.001560195435524406",
      "0.0015729779111643672",
      "-0.24596172564613286",
      "0.07644466726426996",
      "-0.020257588214819152",
      "-0.1668571355909318",
      "0.0862181286313952",
      "-0.014968713815882976"
    ],
    [
      "0.004179582120840265",
      "0.013280665613121901",
      "0.11641297328450805",
      "0.014776566672660588",
      "0.013704830919243202",
      "-0.00043515374575519834",
      "-0.0006161757823415846",
      "0.0005854421151347325",
      "0.0021090740447746634",
      "-0.013689228524284914",
      "-0.0007316990873946587",
      "0.0002654943438020755",
      "-0.012127934517935583",
      "-0.0074679275742672675",
      "0.001075961262331717",
      "-0.0006920622854172718",
      "-0.0003900970555216509",
      "0.0016478321478071757",
      "0.0016461848453001783",
      "0.0006923475713035807",
      "0.004734611730751086",
      "-0.00232272297508584",
      "-0.021263540220232073",
      "0.009019847733432016",
      "-0.004677759482509181"
    ],
    [
      "0.003595386198743191",
      "0.00729564986960193",
      "0.05565291141076742",
      "0.009679324117284631",
      "0.007784319612154934",
      "9.373288493507763e-05",
      "-0.0016053723159514264",
      "0.00017191977473460593",
      "0.0009302714683790325",
      "-0.0048177152512683214",
      "0.0003123551313695979",
      "0.0015095366466270012",
      "-0.008535320484226606",
      "-0.008423495288321514",
      "0.0009196560270805476",
      "5.719481303826107e-05",
      "-0.0011549150173274262",
      "0.0010521072030581936",
      "0.0005221229450660782",
      "0.002898627347482838",
      "0.0015751431625614012",
      "-0.0011967382144293464",
      "-0.00967560164659492",
      "0.0022187674673333933",
      "-0.003003439846124284"
    ],
    [
      "0.003615060743545593",
      "0.007501855293240788",
      "0.07998724932078984",
      "0.011439153216782485",
      "0.00781674193903595",
      "0.00020792919297777174",
      "-0.0019337890941091734",
      "0.00022615007041875885",
      "0.0009865401950640551",
      "-0.007559876200637051",
      "0.0004492683134223793",
      "0.001668855432028261",
      "-0.012503919620470353",
      "-0.010022724453197884",
      "0.0010302662041353132",
      "-6.411463754768797e-05",
      "-0.0012587592415202783",
      "0.0012245166532715637",
      "0.00046846173709585244",
      "0.0022810556349592737",
      "0.002164180485367471",
      "-0.0007538096107189988",
      "-0.013427832344765222",
      "0.003246578766187887",
      "-0.003605178309746665"
    ],
    [
      "0.003957172336430421",
      "0.014055413192694972",
      "0.10621424447896904",
      "0.014090873608911815",
      "0.011985580476750341",
      "-0.0002617495503855409",
      "-0.0012181118329293928",
      "0.000619490932237621",
      "0.0015779585175618842",
      "-0.01438643813966392",
      "-0.0004965887645022208",
      "0.0012928385729195967",
      "-0.009794884498054974",
      "-0.010800556417425484",
      "0.0005866083038038839",
      "-0.0005465418498543712",
      "-0.0005612834478317083",
      "0.0013640254529559107",
      "0.001231781142974281",
      "0.0051344584431033576",
      "0.004925207181909027",
      "-0.0028105223583427094",
      "-0.01902522209197458",
      "0.006056009508073628",
      "-0.0036967875953086283"
    ],
    [
      "0.004438412119573523",
      "0.03013437224074112",
      "0.47488901614981527",
      "0.028777319454305575",
      "0.01170917598978045",
      "4.993109186221779e-05",
      "-0.00023183844160774551",
      "0.0028417956418085692",
      "0.0017281890931305063",
      "-0.0904882389355678",
      "0.0025597979098468484",
      "0.0010554426656140823",
      "-0.027028431608262373",
      "-0.010326773843030044",
      "0.0005701669678160006",
      "-0.0036892905188390555",
      "0.0113007087612901",
      "0.0010944509533898736",
      "0.0011019322144550506",
      "0.006816731683266091",
      "0.019285275310386214",
      "-0.00048808553746571405",
      "-0.08461391454207225",
      "0.008011650482962974",
      "-0.004486355822604983"
    ],
    [
      "0.02335334544740596",
      "1.1502558328567136",
      "0.16696466233804044",
      "0.32671092436288374",
      "0.047822651886143736",
      "-0.0815801674190452",
      "0.011674735597837887",
      "0.07263829305551531",
      "-0.010721192139482444",
      "-0.27220621496736774",
      "-0.4810532378991603",
      "-0.07303775378028751",
      "0.08451364582168301",
      "0.015443468245943044",
      "-0.0189729108932738",
      "-0.12250582199733687",
      "0.03178680589436038",
      "0.029133677514107947",
      "0.022512279244834576",
      "-0.03761812815948823",
      "0.3502706135041321",
      "-0.17745382976632165",
      "-0.11893259963368337",
      "0.03685027867905741",
      "0.09192756186909978"
    ],
    [
      "0.0034558807736230564",
      "0.00565985434051918",
      "0.047730499619199555",
      "0.00799253065516027",
      "0.005953620350728937",
      "0.0002369780395787434",
      "-0.0013857117085822191",
      "0.0001397769355713849",
      "0.0005885554419774827",
      "-0.0064537644131706096",
      "0.00044574702243191123",
      "0.0013025255917034641",
      "-0.007833629498826454",
      "-0.007028458102480767",
      "0.0007283525852125279",
      "-3.295388646861276e-05",
      "-0.0009015206663774557",
      "0.000727221886999091",
      "0.00024514697794321416",
      "-0.0004444935061726223",
      "0.001954800052119483",
      "-0.00028901552917824067",
      "-0.008823425079575611",
      "0.002701356700615537",
      "-0.00240929115405523"
    ],
    [
      "0.0035127439087137623",
      "0.00689774168011218",
      "0.06513791994583247",
      "0.00980134175305992",
      "0.006603359192261773",
      "0.0003282374525188671",
      "-0.0020305286767521888",
      "0.00025577484830318237",
      "0.0007461609235250042",
      "-0.0095242553557858",
      "0.0007197910799288679",
      "0.0017734678956509524",
      "-0.009215397302145054",
      "-0.009221667126345933",
      "0.0009072761781735598",
      "-7.41007287182129e-05",
      "-0.000659511160756106",
      "0.0009504637650219264",
      "0.0002667334320270436",
      "0.0001605189476901238",
      "0.00293666758293241",
      "-0.0005056583042081361",
      "-0.014077148278083373",
      "0.0026921667979946913",
      "-0.003234981761595395"
    ],
    [
      "2.154989287101783",
      "7.679924747439295",
      "4.995003967031659",
      "1.5292948108033917",
      "0.6674279368245593",
      "-0.5734846654381062",
      "-0.9874375093167611",
      "-1.5864929072538654",
      "0.12812512088678382",
      "0.2728272483158538",
      "0.49270884972195866",
      "0.09324161886213349",
      "0.7224096517202181",
      "-0.22792322739037946",
      "-0.17709101580786615",
      "3.9714599683265717",
      "0.31586323425729285",
      "0.12317437122880277",
      "0.010474342226310336",
      "1.9445508260404532",
      "2.890598633366005",
      "0.0798684098882542",
      "0.5911431256261068",
      "-1.1348477375546515",
      "-0.26295641105328144"
    ],
    [
      "1.2230993026121009",
      "4.181641396628489",
      "4.088418949939433",
      "1.1037863156437584",
      "1.8063937847005638",
      "-2.12692136020422",
      "-0.3297439532330823",
      "-0.42029884454659583",
      "-0.10881041566859471",
      "0.19032436315619508",
      "1.143657533105652",
      "0.6865089158465091",
      "0.9885610057555427",
      "-1.4288035653228954",
      "0.028980216811663337",
      "0.11795910815366245",
      "1.6386508657027863",
      "0.7140045820209296",
      "0.17049942367319992",
      "-3.484069398968424",
      "-1.463291494313246",
      "0.44916675640253995",
      "1.2698739328293678",
      "-0.12170167684657417",
      "0.9045807081911421"
    ],
    [
      "0.025845179448410978",
      "4.030827675619759",
      "0.4908933382971986",
      "0.23576294170518902",
      "0.40055766261581843",
      "-0.19515208498994277",
      "-0.034590672592190536",
      "0.054330267781890894",
      "-0.010809712167828564",
      "0.09615368329513238",
      "-0.5321711254032623",
      "0.490004860425683",
      "0.04028330504255381",
      "-0.04707783784149285",
      "-0.10531562171732893",
      "-0.050870746048701065",
      "0.03526892517566469",
      "0.007605403977375341",
      "0.062815328756638",
      "0.30467669727866953",
      "0.4864892392537943",
      "-1.0020531887974513",
      "-0.1398173766354933",
      "-0.20821628378683335",
      "0.059107058668828254"
    ],
    [
      "0.003455922856476006",
      "0.005840151299380302",
      "0.08662562576856206",
      "0.009285557003915522",
      "0.006257236430661647",
      "0.00020926171535368945",
      "-0.0019637096565229507",
      "0.00015980099829450276",
      "0.0006130933882997176",
      "-0.008849400073488141",
      "0.0007492665241065544",
      "0.001374157859294124",
      "-0.012734617417279388",
      "-0.010812138070359288",
      "0.0008907852937221829",
      "-9.071459764851382e-06",
      "-0.001326228670484508",
      "0.0008133051248130142",
      "0.00025210771075449015",
      "0.0007864158198053414",
      "0.0021062229189185207",
      "-0.0005908583205899828",
      "-0.014750671500153228",
      "0.004469033630586988",
      "-0.00301801796844949"
    ],
    [
      "0.0035190681542475494",
      "0.0069471258294756906",
      "0.07307551821117018",
      "0.010297249448418826",
      "0.006647882378096275",
      "0.0003196751105367195",
      "-0.00201207496800951",
      "0.0002507738420345273",
      "0.0007525844552002447",
      "-0.009368749424184104",
      "0.00029675001788782634",
      "0.0017195953050770077",
      "-0.01158977623990937",
      "-0.009413702975378593",
      "0.0008494686222479034",
      "-0.0001525661896592154",
      "-0.0009898606750020282",
      "0.0009896253556873757",
      "0.0002743551091279123",
      "-0.0012565059000406787",
      "0.003100967727353058",
      "-0.0003146854478032336",
      "-0.014449829478283037",
      "0.0039057923243919048",
      "-0.00333782148425838"
    ],
    [
      "0.003476243104565387",
      "0.006715819206405694",
      "0.05531617311483872",
      "0.008630902839579851",
      "0.006005003193561603",
      "0.00021090122725529734",
      "-0.001456074577998227",
      "0.0002442382242277616",
      "0.0005857472134077121",
      "-0.007650550087313962",
      "4.964666553029229e-05",
      "0.0013173608008290093",
      "-0.007377411255368786",
      "-0.006939221206475394",
      "0.0005664242268121204",
      "-0.0001777583536374376",
      "-0.00046580259164788365",
      "0.0007374110927344253",
      "0.00023614327791013308",
      "-0.0002609792327388909",
      "0.002542750259670583",
      "-0.0003690905020988876",
      "-0.011126209622913615",
      "0.0024601621123462804",
      "-0.0023915269827112255"
    ],
    [
      "0.020127890503070102",
      "0.2122087476171074",
      "3.4059874759358",
      "0.24330192585069751",
      "0.3459911966687212",
      "-0.04388537235403697",
      "-0.108175729182338",
      "0.04350932496975923",
      "0.027826911439691716",
      "0.5834549909194894",
      "-0.20891511093637963",
      "-0.019365813040749854",
      "-0.6962730585918904",
      "-0.555745073959039",
      "0.02645382154932893",
      "0.001971921679826963",
      "-0.1214743746255415",
      "0.0010674482584336316",
      "0.06659878095491394",
      "0.4747003721817708",
      "-0.02304845498439748",
      "-0.20377673148277917",
      "0.33377349511093674",
      "-0.36283184641920735",
      "0.20290957160533737"
    ],
    [
      "0.09603310180934169",
      "6.498277078924297",
      "0.5339642301708778",
      "0.5217019601624064",
      "0.4696025615649494",
      "-0.2856115161565951",
      "-0.1333543054541594",
      "-0.04771265131482177",
      "0.18895665493431665",
      "-0.21128233559201157",
      "0.32587953360571026",
      "-0.8599278043213671",
      "-0.08109616308962919",
      "-0.15883661342164462",
      "-0.061988221234776014",
      "-0.5700055238684492",
      "0.0753474902193232",
      "0.08984501931198324",
      "0.06425888547046008",
      "-1.6775227954439138",
      "-0.07481873247627496",
      "0.7483858275480115",
      "0.07249553818984993",
      "-0.19020172718757625",
      "-0.3130913056537219"
    ],
    [
      "0.003429088097396284",
      "0.005616024451920827",
      "0.0680442632831428",
      "0.007778582515268865",
      "0.006004886313147287",
      "0.00013764954055394915",
      "-0.0014890238348497277",
      "9.905837806139359e-05",
      "0.0005319300276924115",
      "-0.0069899224772657365",
      "0.000754525289674069",
      "0.0011466552844193285",
      "-0.00850374800809296",
      "-0.008999904017718233",
      "0.0006266407397298164",
      "3.7655927065086466e-05",
      "-0.0009890876840215517",
      "0.0006334516757394957",
      "0.00024564482605262197",
      "0.0023986373282019486",
      "0.0015124789678940113",
      "-0.0007602665083278037",
      "-0.011597606239109291",
      "0.0032845824937570026",
      "-0.00243440211745242"
    ],
    [
      "0.0034644590017866997",
      "0.0054616948044170135",
      "0.07048905026886419",
      "0.008663656943860214",
      "0.006298549956769454",
      "0.0001940620709262035",
      "-0.0018235841476843026",
      "0.00012251751237137728",
      "0.0006459455545701973",
      "-0.006628049898979756",
      "0.0007983314374120744",
      "0.0012550496504901757",
      "-0.010264071838524028",
      "-0.009532698966878141",
      "0.0008884845389736641",
      "5.368942552426753e-05",
      "-0.0011585182046412405",
      "0.0008048608580142939",
      "0.000275368928588798",
      "0.0015895627900665398",
      "0.001579940493186896",
      "-0.0005971404900378375",
      "-0.012435395180984065",
      "0.0032116954866152673",
      "-0.002844876360974385"
    ],
    [
      "0.0034673002076370993",
      "0.006258785780404546",
      "0.0654291007626908",
      "0.008526556895331256",
      "0.006121262537367491",
      "0.0001446848544138807",
      "-0.0015057476061025447",
      "0.0001703463164795701",
      "0.0005923608414135973",
      "-0.0062302794922566565",
      "0.0003870230592177474",
      "0.0011697588118829139",
      "-0.008896461384133535",
      "-0.0078963272939558",
      "0.000670718163172613",
      "-5.1450018712393475e-05",
      "-0.000798516208832102",
      "0.0007352045017954926",
      "0.00026881498462374715",
      "0.0019601513336821304",
      "0.001737315187657937",
      "-0.0006458050633679284",
      "-0.011450242481522153",
      "0.0025887773471223907",
      "-0.0024483193796162443"
    ],
    [
      "0.20851021682800291",
      "2.3822007562078134",
      "4.656905357136961",
      "0.7004550440147094",
      "1.3087087943759885",
      "0.6914784412162982",
      "-0.22717973773154487",
      "-0.2100897568061964",
      "-0.4959697507709508",
      "-0.5658991718701779",
      "-0.7827504478280883",
      "-1.706912929571049",
      "-1.1639662300177498",
      "0.044600480243203476",
      "0.6677975827408787",
      "0.044925639469672464",
      "0.9285956391243692",
      "-0.29597569111449484",
      "-0.09644171662809081",
      "3.2441527878250067",
      "-0.9759268574189442",
      "-0.24660669229578594",
      "1.2874657795211124",
      "2.3885872207849475",
      "-0.6326545517695724"
    ],
    [
      "0.11960138446056824",
      "3.2796408290480037",
      "0.9273173135088779",
      "1.1061005009773508",
      "0.5283253033716472",
      "-0.4676217656641778",
      "0.17401236065521283",
      "-0.049649695678307015",
      "0.18205634240689159",
      "-1.512334804138619",
      "0.09661402094129674",
      "-1.0344335584206732",
      "-0.3671577922906073",
      "0.48661756635527403",
      "0.07782346560810832",
      "-0.2413511722609358",
      "0.09718291158630478",
      "0.25082415600353863",
      "0.14272266628102262",
      "-0.36285963383312525",
      "-0.571253642548685",
      "-0.42856365318839085",
      "0.20652395956941322",
      "0.2134621676272247",
      "-0.5541376127549602"
    ],
    [
      "0.0038975544114780184",
      "0.00930976894959967",
      "0.08296774402410234",
      "0.011384964473188678",
      "0.009856543424104773",
      "0.0001476505141731861",
      "-0.0017927502342310873",
      "0.0005898701392963448",
      "0.001564109580865397",
      "-0.0034592031176079578",
      "-0.0007076947565625907",
      "0.0009806885887487671",
      "-0.009259585015676704",
      "-0.0066468968964273276",
      "0.0021064335119052985",
      "-0.00047697733633829593",
      "0.00014748046710503636",
      "0.0014362727223899462",
      "0.000954211322078821",
      "0.002356966800953276",
      "0.0024975710880509945",
      "-0.00014962530103389566",
      "-0.01332672522318855",
      "-0.0004300189130558694",
      "-0.0032619786127810473"
    ],
    [
      "0.003469681027055989",
      "0.005786745559495641",
      "0.06511680983303571",
      "0.007858107466092727",
      "0.006247431483163354",
      "0.00013049637376746378",
      "-0.0014812705182124988",
      "0.00015202230339801198",
      "0.0006147098845661346",
      "-0.006553617893481634",
      "0.0006620966427880917",
      "0.0009846011054319092",
      "-0.007212373609333595",
      "-0.008269209932213336",
      "0.000694440147318479",
      "-2.633854564410633e-05",
      "-0.0006558040782377447",
      "0.000669788680942721",
      "0.00029920273321388537",
      "0.002024366411468396",
      "0.001621847390031056",
      "-0.0006328325469960786",
      "-0.011852664655691169",
      "0.0026995272226275685",
      "-0.0024317370738004495"
    ],
    [
      "0.0034018654043240096",
      "0.005157764796843769",
      "0.047651942494472015",
      "0.006762657942410097",
      "0.005259852922815659",
      "0.00010392471073713774",
      "-0.0009617285679290527",
      "0.00010194012770156653",
      "0.00041079893124213926",
      "-0.004849890945433431",
      "0.00038313793947114555",
      "0.0007640505438383454",
      "-0.006106804821646085",
      "-0.005421804645856796",
      "0.00042587525444707385",
      "-3.387638838190064e-05",
      "-0.0005395813713141105",
      "0.00047831181173986205",
      "0.00019267187456686158",
      "0.0010104616083827839",
      "0.0012542059135152968",
      "-0.00040600833086244353",
      "-0.008122930694933746",
      "0.0022035497385177304",
      "-0.00170783948698402"
    ],
    [
      "0.003400906964956097",
      "0.005250786248934018",
      "0.03745621644426139",
      "0.006362802957667873",
      "0.005186729968926398",
      "9.812822450805427e-05",
      "-0.0008173661716069454",
      "0.00010834030805861995",
      "0.0003939909159598496",
      "-0.004520160677913202",
      "0.0002109960985310206",
      "0.0007341396641991669",
      "-0.004330590553015681",
      "-0.004576542266673749",
      "0.0003271465693624253",
      "-6.417255530328066e-05",
      "-0.0003721269357504089",
      "0.0004390487024881903",
      "0.0001879683551328674",
      "0.0006074074056612807",
      "0.001318007335858165",
      "-0.0003585826434017751",
      "-0.006814225330342122",
      "0.0017931496772771041",
      "-0.001518637474049074"
    ],
    [
      "0.0034203970806352584",
      "0.005646921221519841",
      "0.04759331006351897",
      "0.007112270334146817",
      "0.005530945266582707",
      "0.00010846539524304805",
      "-0.0009822791005635546",
      "0.00011563455796137691",
      "0.00045451386449725176",
      "-0.005490313938397878",
      "0.00038271762937717074",
      "0.0009208778910664955",
      "-0.00602670413706796",
      "-0.005719860377492547",
      "0.0004089264039710144",
      "-3.804899590100864e-05",
      "-0.0005498783446051705",
      "0.0005286604855414104",
      "0.0002194989101043644",
      "0.0013480790108618887",
      "0.0014442454295999772",
      "-0.0005405751855120933",
      "-0.008209861746328985",
      "0.002191167263603276",
      "-0.001823360749152157"
    ],
    [
      "0.003610127722202493",
      "0.007972168028544191",
      "0.07293791573738134",
      "0.01016059869222015",
      "0.008201065253628235",
      "0.00015055988275909367",
      "-0.0018501262085061994",
      "0.00023748789083985364",
      "0.0009767468149516267",
      "-0.0077446164754585755",
      "0.0006089069348774092",
      "0.0018266827057424097",
      "-0.009207000000635604",
      "-0.010392722139300346",
      "0.000988106481116597",
      "2.846640173369617e-05",
      "-0.000995553396199459",
      "0.0010540256945221977",
      "0.00054539343871098",
      "0.0038637189831470424",
      "0.002021008011219052",
      "-0.0012686159370805447",
      "-0.01225641666606907",
      "0.002220879618325904",
      "-0.003128017301593149"
    ],
    [
      "0.010327447422223428",
      "0.08347682918721988",
      "0.10512128035066996",
      "0.1279964037063303",
      "0.054899909948486134",
      "-0.007580084297973319",
      "-0.012594705288855146",
      "0.004028062035375514",
      "0.015063941006646613",
      "0.023058837797542545",
      "0.05608842267418773",
      "0.007006110821487555",
      "0.0070848997366852835",
      "-0.02380015966379107",
      "0.0380198729712206",
      "0.01301806536069944",
      "0.005270732881451239",
      "0.026812931947192965",
      "0.009784644290816033",
      "0.0331158291864424",
      "-0.0251394308929592",
      "-0.046663149445629507",
      "-0.05665413611739739",
      "-0.030591340094685178",
      "-0.05240861846551536"
    ],
    [
      "0.03686498512941625",
      "2.4145262429816867",
      "0.35647805159755697",
      "0.8308078569198293",
      "0.17418936561064394",
      "-0.15158620342615522",
      "-0.026777803301194152",
      "-0.036500483397282395",
      "0.06373488377032092",
      "0.2862172031235117",
      "0.8259495615875261",
      "-0.2866714073463001",
      "0.1860975660376201",
      "0.035208732258715854",
      "-0.010755250744767894",
      "-0.017273881229258006",
      "0.05638841473844598",
      "0.11146801477086789",
      "0.030180136325680854",
      "-0.7826281898067203",
      "-0.2017393885232393",
      "-0.21601293756797607",
      "0.23832008769803592",
      "-0.1485330098284111",
      "-0.28372643101150796"
    ],
    [
      "0.004650891859662963",
      "0.0164221615663947",
      "0.15770572680011524",
      "0.024558465143150666",
      "0.01948252568826672",
      "0.0007524776433468673",
      "-0.006910064523093115",
      "0.0013268933297412593",
      "0.003727074757597406",
      "-0.015593777682620526",
      "0.000616408525955257",
      "0.005182041281295932",
      "-0.01960274288444665",
      "-0.025061605496481662",
      "0.005265919948017338",
      "-0.00021226239525301379",
      "-0.0003471874083903151",
      "0.003834600903242921",
      "0.001984550367151802",
      "0.009951300351672156",
      "0.006365288309452282",
      "-0.002214845724310539",
      "-0.03647271485250386",
      "-0.003978950821196328",
      "-0.009610263474640874"
    ],
    [
      "0.003582712898261995",
      "0.007785220052530372",
      "0.0814846504008325",
      "0.01138313360229105",
      "0.00732932006772803",
      "0.0002720381253174662",
      "-0.001852224226801843",
      "0.0002810879880424181",
      "0.0008822077340036253",
      "-0.008017923543616138",
      "-1.1586011514434157e-05",
      "0.0017761586019845977",
      "-0.013193562033587172",
      "-0.00859033723166913",
      "0.0007865502710382586",
      "-0.00018687698438362734",
      "-0.0009148655003628999",
      "0.0010991626395222718",
      "0.000384584758722852",
      "0.0014854476513485153",
      "0.002783545806997058",
      "-0.0005389904895938916",
      "-0.014147789245831842",
      "0.0029179231423636814",
      "-0.0032835749499733687"
    ],
    [
      "0.0034899198029368604",
      "0.006059901573768355",
      "0.06351099318990892",
      "0.00888871493865093",
      "0.006455990612577135",
      "0.00027125289086103103",
      "-0.0019772875761236894",
      "0.00020037024207756847",
      "0.0007006750386543586",
      "-0.007574670094770806",
      "0.0005969557984332306",
      "0.001541295808399034",
      "-0.009669939367871723",
      "-0.009615577700884798",
      "0.0010724590815814022",
      "-1.932002941133445e-05",
      "-0.0010511744557912264",
      "0.000880990235880665",
      "0.0002847805877215194",
      "0.0006426400937588815",
      "0.0021498771834961273",
      "-0.00043846748329607054",
      "-0.011952137407059853",
      "0.0026270524162409653",
      "-0.0029155117318087624"
    ],
    [
      "0.0034824420731958627",
      "0.00604226184641017",
      "0.06670048072605261",
      "0.00914546137799539",
      "0.006296611810619555",
      "0.00026893887665899017",
      "-0.0018199875480595401",
      "0.0001927679007595192",
      "0.0006689916976455797",
      "-0.008110949703678365",
      "0.0007028306388517514",
      "0.001484049109670582",
      "-0.011089762157516902",
      "-0.009036068778706507",
      "0.0010269492364572586",
      "-2.9391924795753896e-05",
      "-0.001126250929746623",
      "0.0008639512753319224",
      "0.0002764395117014245",
      "7.740033956339028e-05",
      "0.0022482787503767935",
      "-0.000393846013058669",
      "-0.011925933498505192",
      "0.0032242777455936825",
      "-0.0028753566149123137"
    ],
    [
      "0.0035048402103203024",
      "0.006229794810962356",
      "0.05729069438150369",
      "0.008753564203101765",
      "0.006554207265607424",
      "0.0003218098735328293",
      "-0.0019641423535658687",
      "0.00022091842312263875",
      "0.0007425785166244186",
      "-0.007974419073875683",
      "0.0005958064387991572",
      "0.0016353237850051253",
      "-0.008469162121710708",
      "-0.009201837868439831",
      "0.001106355814779758",
      "-5.331455674947947e-05",
      "-0.0008677369785751469",
      "0.0008941385406396424",
      "0.00029286513643026797",
      "-2.996065472105498e-06",
      "0.002450054519161295",
      "-0.00030137097670292917",
      "-0.011715322356804106",
      "0.002370991554123097",
      "-0.0029751990552142646"
    ],
    [
      "0.0037349030285513327",
      "0.009510289932476922",
      "0.07672931719487569",
      "0.012153951615814841",
      "0.009447073998134499",
      "0.0005772099080600951",
      "-0.0030291754558057983",
      "0.0003963097879625176",
      "0.0013969131158187461",
      "-0.012577448591939997",
      "0.0006099364284150736",
      "0.0029871459437548517",
      "-0.010426282817455015",
      "-0.0140580688577567",
      "0.0017799672286071405",
      "-0.00018510554152669555",
      "-0.0010646460095051268",
      "0.0015578274165359116",
      "0.0005790416966176887",
      "0.00041682069154933075",
      "0.004462228023517904",
      "-0.0004775769491086292",
      "-0.017422162557765495",
      "0.0028324080699436848",
      "-0.005001967347201324"
    ],
    [
      "0.009727165586052194",
      "0.029174699718675236",
      "0.2387269988754385",
      "0.06370610317966718",
      "0.06148297754107188",
      "0.006649897280653393",
      "-0.027322673645054855",
      "0.007918135216780633",
      "0.0168848523088224",
      "-0.057566388049894036",
      "0.002805592627792704",
      "0.015184074233933717",
      "-0.023583576743414342",
      "-0.0686076035107777",
      "0.03842927103165883",
      "-0.003975887292556836",
      "0.008164113090803678",
      "0.01620567880110099",
      "0.008446311304332795",
      "0.0004136307326095055",
      "0.02909531827848853",
      "0.014083050791528261",
      "-0.1022211446200769",
      "-0.04737916084452284",
      "-0.034812798847992016"
    ],
    [
      "0.006364259236734506",
      "0.028591386749241467",
      "0.239521180842131",
      "0.0413837184503536",
      "0.043875774192181284",
      "0.0025596681077014005",
      "-0.014299519357389033",
      "0.0022535590990467105",
      "0.008937461044001947",
      "-0.04714619256777098",
      "0.010019284735951173",
      "0.01322685958505582",
      "-0.05244052610220681",
      "-0.07137833002114162",
      "0.01650184786761897",
      "0.0006034224869887402",
      "-0.01024794557046327",
      "0.008192860300548702",
      "0.005592696341032684",
      "-0.0006124984786665846",
      "0.012438517636938925",
      "-0.0011805887173274192",
      "-0.04472872691276101",
      "0.009619197751572451",
      "-0.020525162802480897"
    ],
    [
      "0.13989596749395097",
      "5.199904445053047",
      "1.4529527133879991",
      "1.393963560718",
      "1.3764020921346554",
      "-0.28167189687126765",
      "0.1974967457215218",
      "0.16738694221598477",
      "0.2526977016026173",
      "-0.5058249358197048",
      "1.3698152879005672",
      "0.04631787609327184",
      "0.05312236924045873",
      "1.0743091530869453",
      "0.5996823482857343",
      "0.11132083826999459",
      "0.1832172051876364",
      "0.14467094983506246",
      "0.3189039071893621",
      "-1.963139665707935",
      "-0.586413346451231",
      "-1.4226198082011472",
      "0.4236471363058979",
      "0.2679516096623175",
      "-0.05866483119182969"
    ],
    [
      "0.004986117866302179",
      "0.03989846340789844",
      "0.09259614345411288",
      "0.0302360910994228",
      "0.016952185551559987",
      "-0.0021872993119041286",
      "-0.0016566724059110883",
      "0.0017854305344359614",
      "0.003038838453145358",
      "-0.03158502397622136",
      "-0.005304879288693695",
      "-0.002944383437972517",
      "-0.002299693481129835",
      "-0.009242274053318117",
      "0.000405394401561486",
      "-0.003755450233391403",
      "0.002488096084190435",
      "0.003747457097977982",
      "0.002038386478864263",
      "-0.008368047663996889",
      "0.007449717668967293",
      "-0.0009063254140884693",
      "-0.022918634816841622",
      "0.0034495502738176556",
      "-0.005814298075061908"
    ],
    [
      "0.004018427131067043",
      "0.015972622796167416",
      "0.09118369165524118",
      "0.021017233080657432",
      "0.011731793843987611",
      "-3.247177649304669e-05",
      "-0.0008130824324244918",
      "0.00041011515109822834",
      "0.0017879751564129982",
      "-0.02212074105417053",
      "0.0013292206533936188",
      "0.0009408181464025619",
      "-0.02035097779878481",
      "-0.004264037144984431",
      "-0.0009179064781289891",
      "-0.0008986288541160665",
      "-0.0004347701351589631",
      "0.0018434478841549767",
      "0.0010080883413903319",
      "-0.004834741695602613",
      "0.007406184042986741",
      "-0.0012935723992341956",
      "-0.01686076593081678",
      "0.00708294250638415",
      "-0.005174770637877667"
    ],
    [
      "0.003536487435500509",
      "0.0066413058794462755",
      "0.045277860938068744",
      "0.00948103756449711",
      "0.007020127503832655",
      "0.00026062617914786323",
      "-0.0013328114614420006",
      "0.00013893256264206678",
      "0.0007945053772191965",
      "-0.006856064086475174",
      "-1.8632240128661588e-05",
      "0.0015898021684066811",
      "-0.006667862092717743",
      "-0.006987368021421269",
      "0.00027597681397999125",
      "-0.00011840880192437556",
      "-0.0007985333949555013",
      "0.0009303227673493748",
      "0.00032903425298868547",
      "-0.0006999717925556735",
      "0.002417160154762676",
      "-0.0003151957873836437",
      "-0.009097306412692359",
      "0.002947417591636968",
      "-0.002897007973086178"
    ],
    [
      "0.0034595604252297962",
      "0.006088418599839728",
      "0.05271133156697307",
      "0.008882712789529266",
      "0.005982942372188258",
      "0.0002300280298138951",
      "-0.001345201740874077",
      "0.000140099886741487",
      "0.000586165868668092",
      "-0.00745143560518319",
      "0.0005086779780163353",
      "0.001371672386388108",
      "-0.008723334887303971",
      "-0.0067398690745439594",
      "0.00047909116887847567",
      "-4.4115943648607626e-05",
      "-0.0008220903335372811",
      "0.0007707329818900565",
      "0.00022380705420615242",
      "-0.0005396628506657705",
      "0.0022722061240561097",
      "-0.00044342403925575955",
      "-0.01018580890742363",
      "0.0032053258574281217",
      "-0.0026096013270113655"
    ],
    [
      "0.0034758148813108882",
      "0.006725127786917692",
      "0.06771469635916942",
      "0.009903701193201817",
      "0.00628469756420793",
      "0.00026662485755317455",
      "-0.001676773165948725",
      "0.00018277033241186918",
      "0.0006388176930950921",
      "-0.009632886963666395",
      "0.0007623406205546401",
      "0.0016518868236770963",
      "-0.010874167408148387",
      "-0.008407641891177334",
      "0.0005864398011498403",
      "-3.95997025546735e-05",
      "-0.0009198074001518343",
      "0.0008671551623151118",
      "0.00023396613625010923",
      "-0.0002208041459184901",
      "0.0027755688152188694",
      "-0.000642649533040653",
      "-0.013246582639911976",
      "0.003863158309461509",
      "-0.003052146785523586"
    ],
    [
      "0.0035662455938914313",
      "0.007102881300757219",
      "0.11857685474404009",
      "0.013425441816539761",
      "0.007725246302611001",
      "0.00040883262973070517",
      "-0.003190139503770384",
      "0.0002546629178487068",
      "0.0009758950120185089",
      "-0.013321530406194744",
      "0.0014667630534684602",
      "0.0023395765476285943",
      "-0.019595210088055693",
      "-0.015509549142552799",
      "0.0013916336719098843",
      "6.14339819604925e-05",
      "-0.0019077230660149332",
      "0.0013878429827770074",
      "0.0003367866582845137",
      "0.0005338587205555878",
      "0.003396960310531452",
      "-0.000857538571280584",
      "-0.022447114098625365",
      "0.00603653907761759",
      "-0.004926338970638577"
    ],
    [
      "0.0036626710707212185",
      "0.008309277377142222",
      "0.11215746271058846",
      "0.014666829728842807",
      "0.009009722728214617",
      "0.00043012999998732777",
      "-0.0025781275994346507",
      "0.00018503551781439532",
      "0.0012141416420257537",
      "-0.012888295815134194",
      "0.0007510028982592325",
      "0.002695856279117083",
      "-0.02000701621786231",
      "-0.013925367881216056",
      "0.0008908375461678814",
      "-3.254452590340377e-05",
      "-0.0022026636917452137",
      "0.0015743606809422834",
      "0.0004959890214944982",
      "-0.00027443397950723593",
      "0.0039071505513659285",
      "-0.0008917175441709486",
      "-0.0198052278984822",
      "0.00737220508662301",
      "-0.0053185233579408795"
    ],
    [
      "0.006564175194273983",
      "0.024678366106416178",
      "0.08935068340223347",
      "0.021014550456904143",
      "0.03331303037502927",
      "-0.0006923419031674482",
      "-0.0002479387234596164",
      "0.0027857436161788794",
      "0.00733589495546822",
      "-0.014008054810289525",
      "-0.007938859503318756",
      "-0.008448425770543767",
      "-0.008347911280420272",
      "-0.00434615510943561",
      "0.00904805073664634",
      "-0.005749933022681287",
      "0.0003718553748681169",
      "0.004232268934774631",
      "0.005809788642628915",
      "-0.0026843196988180543",
      "0.009788452046456697",
      "0.00808009840402368",
      "-0.016220656887053143",
      "0.006677965654279566",
      "-0.005852195700394469"
    ],
    [
      "0.004587620428400271",
      "0.02124986803226196",
      "0.12537715464362947",
      "0.03487237932780821",
      "0.02088780573761355",
      "9.191121458764974e-05",
      "0.0017450703765776534",
      "0.00043325635824839745",
      "0.0030101803279436097",
      "0.0029262052924566096",
      "-0.013306575098437896",
      "0.004978799776001925",
      "-0.03281819848692525",
      "0.004337342997264042",
      "-0.006760846878422974",
      "-0.0019174153835848533",
      "-0.0023174403380796975",
      "0.003155113720665257",
      "0.0018047011482859865",
      "0.006977873144259523",
      "0.006827408988224414",
      "-0.001354643862160809",
      "0.0001506205448231976",
      "0.0045193143051886755",
      "-0.0041616036188737325"
    ],
    [
      "0.00412958251866499",
      "0.012330108151152402",
      "0.0712591086396869",
      "0.01360935649985122",
      "0.012398363591530357",
      "0.0003975554849997769",
      "-0.0023419174515677153",
      "0.0008267871478378011",
      "0.0021338423233169665",
      "-0.008766916390383475",
      "-0.0014791139582084486",
      "0.0017607371727026678",
      "-0.007606359936430829",
      "-0.011301681024097692",
      "0.0028179967065631016",
      "-0.0009379310874729031",
      "-0.0006573548275476909",
      "0.002033603520784872",
      "0.0012607029982413317",
      "0.0015559925550955383",
      "0.004852394798467652",
      "0.00048327926565254275",
      "-0.01480348263206036",
      "0.002056685513628032",
      "-0.0047524175279534024"
    ],
    [
      "0.003584786048481234",
      "0.008170125350368623",
      "0.07994498859706985",
      "0.010813628349031292",
      "0.00721909090372056",
      "0.000278423521529282",
      "-0.0019834831978359766",
      "0.00036180031260410104",
      "0.0008678347808273364",
      "-0.01106692978817864",
      "0.0005246689337299657",
      "0.001725469784465233",
      "-0.011044349931307604",
      "-0.00945839151920918",
      "0.0010691037594030668",
      "-0.0002183690649395949",
      "-0.0005786706343977389",
      "0.0010470783248468824",
      "0.0003894054972181241",
      "0.0005076669919412449",
      "0.0034008525423021778",
      "-0.0005878463470468883",
      "-0.015809419738619993",
      "0.0031766142544839573",
      "-0.0033451021682870757"
    ],
    [
      "0.0034228420602892304",
      "0.005496137856678605",
      "0.05123408718963206",
      "0.0072069557024349445",
      "0.005487356891403942",
      "0.00016727017337273667",
      "-0.0013049959478696632",
      "0.00016435213034036647",
      "0.00047390169961440665",
      "-0.006162701178864859",
      "0.00035416428734834663",
      "0.0009873474691613334",
      "-0.006286551644079677",
      "-0.0066298062750940676",
      "0.0006050888935814595",
      "-7.639794355091085e-05",
      "-0.0004951998648064861",
      "0.0005658090078464441",
      "0.00019619522407524642",
      "0.000498383298793728",
      "0.0017257418424773655",
      "-0.00032298929941953645",
      "-0.009684027088496057",
      "0.0021133521620435376",
      "-0.0019947540240608606"
    ],
    [
      "0.0034033165663416402",
      "0.005176278850851945",
      "0.04760856505932993",
      "0.0067537528383689776",
      "0.005258817693050914",
      "0.0001253790296001016",
      "-0.0011044776441787973",
      "0.00013113731767643402",
      "0.00041540162771632524",
      "-0.005316557609928775",
      "0.00032950204936704487",
      "0.0008214126623379523",
      "-0.005951935498865178",
      "-0.005936422537000073",
      "0.0005209185389674081",
      "-5.513688417012326e-05",
      "-0.0005281829177965035",
      "0.0004936412571448759",
      "0.00018550649071395078",
      "0.0006475416582440022",
      "0.0014076789916491598",
      "-0.0003372426331659387",
      "-0.008455340746492117",
      "0.002097918358688468",
      "-0.0017427068409156625"
    ],
    [
      "0.0034351189974596514",
      "0.005738498710020821",
      "0.05905328463641766",
      "0.007759413602950429",
      "0.005659806744095292",
      "0.00017316272050624327",
      "-0.0013437251556076754",
      "0.00017305840023340877",
      "0.0005035978790657368",
      "-0.007193981484719925",
      "0.0003367892321650232",
      "0.0010422689794787501",
      "-0.007566660798556855",
      "-0.0070179162068952266",
      "0.000550243754451349",
      "-0.00010652867479606117",
      "-0.0005623177233732009",
      "0.0006036183801740866",
      "0.0002099636780028506",
      "-0.0001030424043589523",
      "0.0020255887479896646",
      "-0.000330472282261346",
      "-0.011045911950625275",
      "0.002916942885761711",
      "-0.002199525611789085"
    ],
    [
      "0.0035362822007705417",
      "0.006942865807508834",
      "0.06479244581629279",
      "0.009152709889129591",
      "0.006590232534629594",
      "0.00019097833490712638",
      "-0.0015675963515394613",
      "0.00028836917122500804",
      "0.000731008063214469",
      "-0.008602458038111993",
      "0.00025943809802044475",
      "0.001187640377324816",
      "-0.008503136529678944",
      "-0.00767525018041484",
      "0.0008644070653936901",
      "-0.0002135545280020047",
      "-0.0004913129025579013",
      "0.0008389864557764526",
      "0.0003494767570607037",
      "-0.00017686617697995911",
      "0.0026329060360292373",
      "-0.00035073480188257",
      "-0.012574022549770435",
      "0.0028287651125545378",
      "-0.002666298580424836"
    ],
    [
      "0.0034486697771226576",
      "0.005823030128921745",
      "0.05241238051463795",
      "0.007900864021108159",
      "0.0057294965798121095",
      "0.00019347685632382835",
      "-0.0013020174520617434",
      "0.0001726289601186584",
      "0.0005381238105705014",
      "-0.006665941510570231",
      "0.0003457584321273773",
      "0.001098997492528091",
      "-0.0073617627992205665",
      "-0.006493280906532158",
      "0.0006085388473884987",
      "-9.828705478281011e-05",
      "-0.0005833324825401944",
      "0.0006565829905789118",
      "0.00022294266867250965",
      "6.16117212405662e-05",
      "0.001995867351796508",
      "-0.0003043542416571677",
      "-0.009930058584671456",
      "0.00248535040751707",
      "-0.0022275993795399995"
    ],
    [
      "0.0036736265984701317",
      "0.007904210140971204",
      "0.0746628415143887",
      "0.011775862389722612",
      "0.008258141653338102",
      "0.0003664816024513031",
      "-0.0022763550792079534",
      "0.0003580105319722114",
      "0.001138213739940432",
      "-0.009478845244364017",
      "5.790371917676169e-05",
      "0.0019347479992112455",
      "-0.012010871046488677",
      "-0.010453314206906811",
      "0.0013496496691082342",
      "-0.00024438386741699395",
      "-0.0010903649995083879",
      "0.0013436578486765603",
      "0.0005157973183357298",
      "-0.0006255371133702754",
      "0.003427769634351555",
      "-0.0002350984207684496",
      "-0.014675192917670018",
      "0.00338407902092228",
      "-0.003966568735679818"
    ],
    [
      "2.3432561228082767",
      "1.0158387057050482",
      "0.34868449553348246",
      "0.6701004983417947",
      "1.1137498096274625",
      "-0.37812422830715836",
      "-0.3322501893193838",
      "-0.878822901362055",
      "0.991890739473662",
      "-0.3129359129284003",
      "-0.2528394086875532",
      "0.12315469492698981",
      "0.3614438114975662",
      "-0.444298449940056",
      "-0.6838879619404277",
      "0.8233948737025774",
      "-0.6283750833235344",
      "-0.6459577064172667",
      "1.1524658881182823",
      "0.1639663800889703",
      "0.30416452268265376",
      "-0.32589393163599967",
      "-0.15713466933528186",
      "0.0545492599198107",
      "-0.24049949054566347"
    ],
    [
      "0.006034714437703935",
      "0.16888577204484492",
      "0.14150801627699752",
      "0.0504062803643124",
      "0.018218418514148422",
      "-0.005486903616982826",
      "0.004262870977528347",
      "0.007587944748461811",
      "0.000877944963875959",
      "-0.07266038270296782",
      "-0.0514641203456305",
      "0.008464591251292926",
      "0.02205278663315109",
      "-0.012084878431584952",
      "-0.005142980876443527",
      "-0.015288218300933276",
      "0.005869850732021135",
      "0.005327209631722584",
      "0.0019646168827259524",
      "0.04183322673188943",
      "0.05362208379500369",
      "-0.018849062500312673",
      "-0.027806593157933268",
      "0.005507288163262438",
      "-0.0008452133340958255"
    ],
    [
      "0.0036239237753330827",
      "0.008748525395515438",
      "0.07081425287746272",
      "0.010050899811569052",
      "0.007436431647486691",
      "4.53274296071572e-07",
      "-0.0009251745556422823",
      "0.00034714241399154465",
      "0.0008332519981679381",
      "-0.006882970085440874",
      "-0.0007154700811227611",
      "0.0009919259081208258",
      "-0.008829614068814731",
      "-0.006369968924472189",
      "0.0006110147374473204",
      "-0.00038185490126081874",
      "-0.0005464261317909067",
      "0.0009191527060788819",
      "0.0005314444450557117",
      "0.0030413855553582973",
      "0.0023543880329115197",
      "-0.0007930128170369727",
      "-0.010613719854024926",
      "0.0027667446581588944",
      "-0.002287697722804056"
    ],
    [
      "0.003414661312302028",
      "0.0052186815424170524",
      "0.04578248484302831",
      "0.006944048706704426",
      "0.00525205513941974",
      "7.878324014975886e-05",
      "-0.0008578177764533716",
      "0.00011959421998435654",
      "0.0004171146054874732",
      "-0.0045077936944488695",
      "0.00019766672193472894",
      "0.0006502618126980123",
      "-0.00666243416597783",
      "-0.004934734536391638",
      "0.0004709882042240744",
      "-7.72063411144466e-05",
      "-0.0006344012951795993",
      "0.0005067993940430243",
      "0.00021531507605628114",
      "0.0006802246511401447",
      "0.0012400488518912265",
      "-0.0003395400063943774",
      "-0.007320487130572138",
      "0.0023420468118531407",
      "-0.001627421069582707"
    ],
    [
      "0.0033921083800258723",
      "0.005142639221823674",
      "0.045450646713775494",
      "0.006794731277475506",
      "0.005034791908624757",
      "0.00011767544307036791",
      "-0.000963056219540867",
      "0.0001245587278160705",
      "0.00037373455167187986",
      "-0.005162105865961413",
      "0.000344224736693813",
      "0.000763827637801881",
      "-0.0062474912838984265",
      "-0.005091159251039157",
      "0.00044545918108731636",
      "-5.8272825512473226e-05",
      "-0.0004870938453220953",
      "0.0004683050031882917",
      "0.00016281186579914232",
      "0.0005165686218675168",
      "0.0013815913018223327",
      "-0.00031882808765755716",
      "-0.00791658503105377",
      "0.002062759068099768",
      "-0.0016227205576338393"
    ],
    [
      "0.0033923627282098977",
      "0.0051849840691431505",
      "0.04403510943330287",
      "0.006732689948193387",
      "0.005027888455382042",
      "0.00010992069750785996",
      "-0.0008909982474868392",
      "0.00011604784419704714",
      "0.0003708971308970409",
      "-0.005117896707793843",
      "0.0003158392898584208",
      "0.0007307202832479058",
      "-0.006001814368158728",
      "-0.004865386712111075",
      "0.00039449017013193306",
      "-6.808830210352059e-05",
      "-0.0004834129161390352",
      "0.00045918355156971595",
      "0.0001644136378298242",
      "0.0004120347935048428",
      "0.001408349631796929",
      "-0.00032131576040004016",
      "-0.007744264273302319",
      "0.0022226113250278495",
      "-0.0016170653781290595"
    ],
    [
      "0.0034229030629076983",
      "0.005859957199533728",
      "0.042841937682934456",
      "0.006908626797469178",
      "0.005705740332493302",
      "0.00010071850960610775",
      "-0.0009201920152551615",
      "0.00010132213952628598",
      "0.00046203163918446876",
      "-0.005324068679911531",
      "0.00017871371722189518",
      "0.0010527418097312229",
      "-0.00548669105819976",
      "-0.005966992595994649",
      "0.0003656498319735274",
      "-3.310600333390138e-05",
      "-0.000716240946470087",
      "0.0005283225561203224",
      "0.0002413460145928752",
      "0.001292226985146911",
      "0.0014404915407069856",
      "-0.0006161547673337646",
      "-0.00696481820090669",
      "0.0023244035526652326",
      "-0.0017636912048999969"
    ],
    [
      "0.003534261434903712",
      "0.00803871487588302",
      "0.04806149169506613",
      "0.008918843487839596",
      "0.0066646232553800415",
      "0.00010636078310355995",
      "-0.0010395255485009217",
      "0.00026617752892274386",
      "0.0006633608682251167",
      "-0.006257617202381894",
      "-0.0007716945440356285",
      "0.001359250983075021",
      "-0.0064905054219371715",
      "-0.006537974741467424",
      "0.00044647849166748265",
      "-0.00028352388005642367",
      "-0.0007528864097825837",
      "0.0008250318803115998",
      "0.0003597431036921339",
      "0.001312059125948172",
      "0.0023981517822949596",
      "-0.0006253422211958995",
      "-0.00765263367254425",
      "0.0023573078366394677",
      "-0.0021366501166083544"
    ],
    [
      "0.004001478985327072",
      "0.014798292545566583",
      "0.06701205666208351",
      "0.014941583991973614",
      "0.010514530636782642",
      "-0.0003476798896561467",
      "-0.0009068897686442671",
      "0.0010869539792697834",
      "0.0013624510756955752",
      "-0.011011354922512975",
      "-0.0033199180535553323",
      "0.00041623907229906804",
      "-0.007440797312803606",
      "-0.006305677038315491",
      "0.0009279744908818708",
      "-0.0012158461365641853",
      "-0.00015411439252721235",
      "0.0014880102973252598",
      "0.0011608558987318894",
      "0.0018943578271067947",
      "0.005527312626361033",
      "-0.001527368166297266",
      "-0.012332137327477106",
      "0.0032826905327253265",
      "-0.002014921970887676"
    ],
    [
      "0.004217601851479731",
      "0.01395164795668578",
      "0.12586494874918414",
      "0.018050857318822684",
      "0.014713582387324523",
      "-0.00031649454996002664",
      "-0.0034860550871667023",
      "0.0009575979394857749",
      "0.0022235186695392537",
      "0.0031411856211787433",
      "-0.0036277518773535256",
      "0.0019422039177275222",
      "-0.020651146676744822",
      "-0.017453388778285686",
      "0.003047437391890594",
      "-0.00043463407664861984",
      "-0.002988524293934444",
      "0.002458600924833714",
      "0.0016992270922072882",
      "0.011786765755042379",
      "0.0011706067003717036",
      "-0.0025128975883052396",
      "-0.013269687929241707",
      "-0.0002499904032650015",
      "-0.0037478999076666934"
    ],
    [
      "0.006075216265551695",
      "0.02952078502464531",
      "0.13181892193674247",
      "0.032746907529081194",
      "0.0369516159571483",
      "0.0010940404252652927",
      "-0.0010739126428120538",
      "0.0009695873920028531",
      "0.0072715126488031015",
      "0.013645379423881287",
      "-0.016045805093096624",
      "0.0044471772126100486",
      "-0.03003653385711265",
      "-0.007760675392160577",
      "0.0003237908401695084",
      "-0.003948635739680441",
      "-0.00519224018674656",
      "0.005235319652820733",
      "0.0045519902519411005",
      "-0.00596162108507646",
      "0.01039659608638775",
      "0.005900322972671644",
      "-0.015579384865010485",
      "0.016430409383870036",
      "-0.011488012146783293"
    ],
    [
      "0.0036686496667359594",
      "0.009381818876160896",
      "0.07692149362549987",
      "0.01172548804354986",
      "0.008226811370781451",
      "0.0003625254737994019",
      "-0.0019258720518376367",
      "0.0003932833255329843",
      "0.0010780390626803091",
      "-0.009674690942282713",
      "-0.00078487059439974",
      "0.002112887017560572",
      "-0.009713234845048688",
      "-0.009036068874198886",
      "0.0006789188403924559",
      "-0.00044002692824016083",
      "-0.0004587290455290366",
      "0.0012212799089468544",
      "0.0004609565096326217",
      "0.00019388155999954353",
      "0.004038927145569655",
      "-0.00027109878423563916",
      "-0.015360077085857826",
      "0.002944211545669265",
      "-0.003671865999267325"
    ],
    [
      "0.003463455204025414",
      "0.00602644019990247",
      "0.054508831861953246",
      "0.007776824332447058",
      "0.006393517852909658",
      "0.0001447610173073107",
      "-0.0012607662311091756",
      "8.78486660871604e-05",
      "0.0006089752299892342",
      "-0.005556499773260041",
      "0.00013201624314262254",
      "0.0012795916415092989",
      "-0.007488680335405955",
      "-0.007853566070058795",
      "0.0004885530254520225",
      "-2.173724597651624e-05",
      "-0.0010934259409580652",
      "0.0006892073962949533",
      "0.00030319361544853545",
      "0.0012001739519994906",
      "0.0015914772163248677",
      "-0.0006167612941612806",
      "-0.008784625668920932",
      "0.0031757955543997465",
      "-0.0023512188538653833"
    ],
    [
      "0.003449937438842534",
      "0.005939603697546465",
      "0.060464068389943317",
      "0.007820858475056074",
      "0.006189944528335055",
      "0.00015802109695061065",
      "-0.0014668688670373504",
      "0.00012615184772305535",
      "0.0005782009519454606",
      "-0.0066209614835128095",
      "0.000609150508041574",
      "0.0012779269605067017",
      "-0.007501302884635693",
      "-0.00836243320913474",
      "0.0006388858756461452",
      "2.3448719834822374e-05",
      "-0.0008260851569588073",
      "0.0006652321240942312",
      "0.00027056797758952803",
      "0.002378351110403639",
      "0.0015960561748586967",
      "-0.0007467315713093157",
      "-0.01055969089076968",
      "0.0024696066353340905",
      "-0.002365092815388379"
    ],
    [
      "0.003493302160552823",
      "0.0064308447036195695",
      "0.11022319697732504",
      "0.011102620176447654",
      "0.006589832837591363",
      "0.00032480202733216226",
      "-0.0028240832444971537",
      "0.00032009963463295726",
      "0.0007235994613595063",
      "-0.011962526891177442",
      "0.0011142971370799038",
      "0.001705219935252216",
      "-0.013987653438747803",
      "-0.01306410801541446",
      "0.0010730136187547933",
      "-5.741441662459867e-05",
      "-0.0007456435289623183",
      "0.0009842480035791093",
      "0.0002191776665062561",
      "0.0012103788118173898",
      "0.0029981035172037636",
      "-0.0006005413771943337",
      "-0.021923935573467453",
      "0.003889613682136846",
      "-0.0037246064773058724"
    ],
    [
      "0.0035391182139595818",
      "0.0066760425527720504",
      "0.0983276916347002",
      "0.011357039798935003",
      "0.006822844928166982",
      "0.00035689793535651783",
      "-0.0028184751751179397",
      "0.00037659543308364275",
      "0.0008173675748508975",
      "-0.010457789635823899",
      "0.00041466054100377164",
      "0.0017255854900017286",
      "-0.013424718408264551",
      "-0.011756088318860351",
      "0.0011393341227407723",
      "-0.0001723965568690301",
      "-0.0006666169666224639",
      "0.0010840310903031589",
      "0.00026349807428815124",
      "-0.0008235656807280211",
      "0.0032493668667924022",
      "-0.00023203410546327358",
      "-0.02028160736435826",
      "0.0033487996963156674",
      "-0.0036971917258807087"
    ],
    [
      "0.0035774134225585326",
      "0.007197241758735931",
      "0.12478591376066132",
      "0.01270583588735824",
      "0.0078114627247704805",
      "0.0003704487966899113",
      "-0.0032857444458997418",
      "0.0003152527167790631",
      "0.0009801333983624836",
      "-0.01204648940062991",
      "0.000531771240429852",
      "0.0021146752635138933",
      "-0.01802601439072204",
      "-0.015817199975891948",
      "0.001304955296046989",
      "-0.00011320065303628649",
      "-0.001612093859177895",
      "0.0013003152632834213",
      "0.0003505735470311022",
      "-0.0005842142813021794",
      "0.0034614875593334095",
      "-0.0005192747332739791",
      "-0.023255484825174498",
      "0.005749017464059606",
      "-0.004640060602264073"
    ],
    [
      "0.0037038561675623357",
      "0.00879554771346623",
      "0.14679536784916417",
      "0.01436935876371647",
      "0.009284355008194151",
      "0.00034601571325497936",
      "-0.0028678448083000107",
      "0.0003380579781813223",
      "0.0012562327762083948",
      "-0.01135858770083248",
      "-0.0005789630672013139",
      "0.002147319453270552",
      "-0.021551808900759636",
      "-0.01568985555148713",
      "0.0010748258735178151",
      "-0.00037392809982036426",
      "-0.002051808559020811",
      "0.0014959875751765395",
      "0.00057448854938875",
      "-0.0006255355994005272",
      "0.004021730160189938",
      "-0.000360094048509646",
      "-0.024198193032742517",
      "0.0080974039566932",
      "-0.005061694211031194"
    ],
    [
      "2.446207591283203",
      "1.1246829452941731",
      "1.0002749873990862",
      "2.277847934085458",
      "0.3468250429041552",
      "1.5664231560254689",
      "-1.0527767050410324",
      "-1.694993410999738",
      "-0.08496113089190274",
      "-0.5145574198705479",
      "-1.3393861938179223",
      "0.02636778129581477",
      "0.3362703741791278",
      "0.12025628816059",
      "-0.2640387788860091",
      "0.25956848680343325",
      "0.9214946996386733",
      "-0.5939530348765448",
      "-0.05622071757366398",
      "0.7056386762946025",
      "-0.22438919904558133",
      "-0.06197109430012483",
      "0.9000262170011643",
      "0.030099827623443216",
      "0.31792298506008476"
    ],
    [
      "0.004511009822929357",
      "0.0172392910453932",
      "0.10688088933895742",
      "0.018763516024615175",
      "0.01552749985651908",
      "-6.446009393995479e-05",
      "-0.0007369302535123745",
      "0.0007924355953039886",
      "0.0028742559611880385",
      "-0.002699004952931343",
      "-0.004597028787667431",
      "4.464083255068943e-05",
      "-0.017535347853944967",
      "-0.00535291808243531",
      "0.0018625282063655223",
      "-0.0018277344722820877",
      "-0.0016788390603827475",
      "0.0026546310939461813",
      "0.0018761616159700095",
      "-0.00390884496182037",
      "0.005981730708331067",
      "0.0010290751175628366",
      "-0.01660427595571174",
      "0.009823316811602048",
      "-0.006149201184107463"
    ],
    [
      "0.0038749298331485498",
      "0.009749978581769674",
      "0.1254022042045956",
      "0.014395309265963519",
      "0.009268618362490155",
      "0.00033013777530705075",
      "-0.0024223901553592567",
      "0.0009267121698422875",
      "0.0014266611403150377",
      "-0.012543653728478613",
      "0.00047671870192394583",
      "0.0013686449232406472",
      "-0.011487708233763846",
      "-0.00821055818151319",
      "0.0019875129383750455",
      "-0.0005689763484307595",
      "0.0014673557028413917",
      "0.0014302041824040305",
      "0.0007915416224787765",
      "0.004659635221776833",
      "0.004189138752290275",
      "-0.0002832070749755777",
      "-0.02618078353321986",
      "1.8771214494987116e-06",
      "-0.003552795760369491"
    ],
    [
      "0.0035239326846254666",
      "0.007013151092038829",
      "0.12418631591489102",
      "0.01122227773519733",
      "0.0073126359815226",
      "0.00018272924504072365",
      "-0.0020140472609210896",
      "0.0001574369124967404",
      "0.0007861558984704998",
      "-0.011691736563840857",
      "0.0008202667971346465",
      "0.00143235337558476",
      "-0.016076520661222244",
      "-0.01314560091834033",
      "0.00059736723519439",
      "-0.00010882943914646867",
      "-0.001559746325184236",
      "0.0009644777618776049",
      "0.0003581075102862934",
      "0.0018934572492638722",
      "0.0028526155351450283",
      "-0.0009067061644280337",
      "-0.021333847232237378",
      "0.007725700258459145",
      "-0.00397690321256587"
    ],
    [
      "0.0033856232081597992",
      "0.005003832340873796",
      "0.030654789801438067",
      "0.006127326872990422",
      "0.004935478179593895",
      "8.746203465811623e-05",
      "-0.0006685692288533331",
      "8.778183219223418e-05",
      "0.00034731969526347555",
      "-0.0035866329195980554",
      "0.00015311534219109252",
      "0.0006745965055770738",
      "-0.0042386422770315955",
      "-0.0037211511905700595",
      "0.0003074490685101915",
      "-4.415525863814628e-05",
      "-0.0004267764432602128",
      "0.00041320155157351465",
      "0.00016725305031870333",
      "0.00045502632171038785",
      "0.0010741984297342594",
      "-0.0003038826626940134",
      "-0.005088658606412568",
      "0.0014851110122846853",
      "-0.001308464006146812"
    ],
    [
      "0.003388651719432412",
      "0.005010981528877087",
      "0.0414487080302566",
      "0.006489146016554002",
      "0.005070158224704461",
      "0.00010090569671381585",
      "-0.0008705677161945646",
      "8.86152222393791e-05",
      "0.0003738832449765951",
      "-0.004609821761459018",
      "0.0004088317046944758",
      "0.0007373406914436509",
      "-0.005664686110870542",
      "-0.0049541941555652745",
      "0.00042120275442088164",
      "-1.8623582605322002e-05",
      "-0.0005579998412665206",
      "0.0004511210573467824",
      "0.00017424086969880338",
      "0.0008052916147751866",
      "0.0011692650608185445",
      "-0.00038466037044911094",
      "-0.0069739220519128686",
      "0.00203442090111243",
      "-0.0015793546903574533"
    ],
    [
      "0.0033950732116795",
      "0.005109935790334218",
      "0.04859751542903407",
      "0.006895817689413635",
      "0.005125790207170792",
      "0.00010046299427083113",
      "-0.0009750926751762693",
      "0.00011013911777878965",
      "0.00038711052370918",
      "-0.004891630345588622",
      "0.0004427266967780563",
      "0.0007363855425550514",
      "-0.0064698206718925184",
      "-0.005295366006658757",
      "0.0004329222544641615",
      "-2.8138098639398462e-05",
      "-0.0005147466370150774",
      "0.0004774754300499568",
      "0.0001754251008173614",
      "0.0011821878885570482",
      "0.0012195578791300852",
      "-0.0004185156803472581",
      "-0.008299546449438765",
      "0.002082193846977443",
      "-0.001673621826058375"
    ],
    [
      "0.003470639677491207",
      "0.006111794909568124",
      "0.07131662874894776",
      "0.008367648880087886",
      "0.005957850193392813",
      "7.240304388545302e-05",
      "-0.0013367124772376583",
      "0.00019714651443006095",
      "0.0005639189113307712",
      "-0.005975568450595229",
      "0.0005506364989345256",
      "0.000786275874432591",
      "-0.009029567490538763",
      "-0.007158851991902636",
      "0.0007177161140405601",
      "-7.595413296295016e-05",
      "-0.0005760028990447391",
      "0.0006668082808602828",
      "0.0002944311619898357",
      "0.002811832074262318",
      "0.001461241295998041",
      "-0.0006723814540236427",
      "-0.012037838907699201",
      "0.0024175650104940813",
      "-0.0021894133321629784"
    ],
    [
      "0.0038941416817842296",
      "0.012890709651399376",
      "0.13721898785541556",
      "0.012754803182135817",
      "0.01061667444144626",
      "-0.0001890953605575558",
      "0.0001348520756648933",
      "0.0003090540403692675",
      "0.0014565096974883008",
      "0.000603043317827098",
      "-0.0014600212031923784",
      "0.0005753852347894699",
      "-0.014964871177205642",
      "-0.004792873167695114",
      "0.00033728059882658367",
      "-0.0006438040540065397",
      "-0.0007009042728050906",
      "0.0012017999424126795",
      "0.0010766932307282168",
      "0.013044184948134958",
      "0.0015701782602101995",
      "-0.0014386092332444593",
      "-0.014433447306437301",
      "0.004011121914439745",
      "-0.0029159869608281247"
    ],
    [
      "0.12045795227777478",
      "1.7386702522040482",
      "0.23428917949889616",
      "1.143639583884239",
      "0.3371276717203334",
      "0.14316664949463603",
      "0.08310978542868706",
      "-0.1472864860198991",
      "0.17228501786536138",
      "0.16263131978668147",
      "-1.3005939616941748",
      "0.02433478545763202",
      "-0.08010447429324687",
      "0.09420109897275782",
      "-0.08359260529324906",
      "0.41276740605412404",
      "0.029558950932483147",
      "-0.2795852060410029",
      "-0.041411186152056696",
      "-0.2979595572608792",
      "0.16105023298609092",
      "-0.6100948986012984",
      "-0.2638670629076076",
      "-0.12266476510779757",
      "0.3690110038412941"
    ],
    [
      "0.0037728733492211814",
      "0.011593338000089659",
      "0.04471720483895027",
      "0.015747435438905385",
      "0.009943075452018783",
      "-6.612812302514709e-05",
      "-0.0005370687642309894",
      "0.000347862969090122",
      "0.0011364116885475416",
      "-0.005684121963691843",
      "-0.0023597259757281316",
      "0.0017722301995294104",
      "-0.007263740913462779",
      "-0.005668297248073523",
      "-0.0014110325122931428",
      "-0.0005237231545118552",
      "-0.0010153837430493693",
      "0.0014380247476931275",
      "0.0006879333477749479",
      "0.0021778154589752103",
      "0.0028367922132872068",
      "-0.001159781401820477",
      "-0.0031764378650580645",
      "0.0018900810216103882",
      "-0.0022654307084166987"
    ],
    [
      "0.0035385921372394834",
      "0.006892707057273077",
      "0.0401648309531632",
      "0.008623758888504585",
      "0.0065670355462691685",
      "0.00013955851818340192",
      "-0.0011319034177818172",
      "0.0002335595938835136",
      "0.0007181811983729886",
      "-0.004784780495216801",
      "-0.0001606628627292497",
      "0.001175415850291837",
      "-0.005354109762153828",
      "-0.005144512696177591",
      "0.0005874272104851682",
      "-0.00014744116963305112",
      "-0.00034035296590229346",
      "0.0008266938195097274",
      "0.00036017407903381996",
      "0.0010096743051977446",
      "0.0018811298445731242",
      "-0.00048348777465519633",
      "-0.0076154711848193425",
      "0.0009986283169742748",
      "-0.002180482396185451"
    ],
    [
      "0.0035418961203430624",
      "0.006423836238646532",
      "0.048186589506702335",
      "0.007785372785516107",
      "0.006322512341438943",
      "5.297387076360645e-05",
      "-0.000793555682920626",
      "0.000269984279842167",
      "0.0006757801898070923",
      "-0.00408185300181345",
      "-0.0002941566515807695",
      "0.0005265510726477541",
      "-0.005587594625579156",
      "-0.003801673899212584",
      "0.0006563181737517285",
      "-0.00026350781802163514",
      "-7.993049685853617e-05",
      "0.0006553542296678481",
      "0.0004125499740202582",
      "0.0012853374426238",
      "0.0015979706710112806",
      "-0.0002418961713101418",
      "-0.00811137353817171",
      "0.0012303366464283118",
      "-0.0016639207010910857"
    ],
    [
      "0.003338646917956988",
      "0.004320246015531247",
      "0.027030106137688692",
      "0.0052444361500436345",
      "0.0043621697718191675",
      "6.839347109627158e-05",
      "-0.0005721778698502533",
      "6.050916749904401e-05",
      "0.00022897217080271998",
      "-0.002802216593210558",
      "0.00020265258467890308",
      "0.0004637093682894085",
      "-0.0034617564577603837",
      "-0.0031131346613129905",
      "0.0002611596895195877",
      "-1.939606597784629e-05",
      "-0.0003277699162841964",
      "0.0002773289127823929",
      "0.00010203366390445633",
      "0.00040650430111075365",
      "0.0007461771243990479",
      "-0.00020742698700967595",
      "-0.004447695693884274",
      "0.00120873611883356",
      "-0.0009732616684996244"
    ],
    [
      "0.0033458237027116666",
      "0.004476016204515576",
      "0.025916850012623713",
      "0.005313005886794376",
      "0.004445405503011556",
      "7.758284853150286e-05",
      "-0.0005769603554583124",
      "6.854239594811876e-05",
      "0.00024649367478452397",
      "-0.003061862271763106",
      "0.00020329197846263505",
      "0.0005181781946535023",
      "-0.0032382925367871454",
      "-0.003123142619357417",
      "0.0002636451657445336",
      "-2.675825969088008e-05",
      "-0.00029876727517819855",
      "0.00029211584493099715",
      "0.00011019021218433862",
      "0.00036594133575747136",
      "0.0008527040014087252",
      "-0.00022037029698722925",
      "-0.004440145170355484",
      "0.0011671976425801892",
      "-0.0010116313846617606"
    ],
    [
      "0.003360411336357451",
      "0.004654589108468754",
      "0.027601717765627316",
      "0.005574976729641277",
      "0.0046679718272833355",
      "9.44214785662129e-05",
      "-0.000681003819326597",
      "7.456232760029884e-05",
      "0.00029272904400556854",
      "-0.0032706176374528583",
      "0.00018977016665821102",
      "0.0006375755114265843",
      "-0.0036282707665364435",
      "-0.003676657046077493",
      "0.0003295966369787993",
      "-2.281115138023162e-05",
      "-0.00039703173182554233",
      "0.00034825537093100407",
      "0.00013151070092816853",
      "0.00038517654579838976",
      "0.0009397657031590664",
      "-0.0002461973807149303",
      "-0.0047014948235891306",
      "0.0012600559653439811",
      "-0.0011684939472303574"
    ],
    [
      "0.007102272364769849",
      "0.05912344678215994",
      "0.060888891836000165",
      "0.07001827810659389",
      "0.0307189501866319",
      "-0.0014447992840724282",
      "-0.0058640155495240315",
      "0.006509945163955508",
      "0.00670582561547528",
      "-0.020699149571581442",
      "0.016813497206682963",
      "0.006902521309769195",
      "-0.025293537285246772",
      "-0.019697926084371552",
      "0.024664519194701088",
      "0.0011358184258510957",
      "-0.002396777374733437",
      "0.011658276643509057",
      "0.0062380897651077355",
      "0.01243084631539708",
      "-0.0016887549120565043",
      "-0.008734263415600931",
      "-0.020793042399649356",
      "-0.004092244260837642",
      "-0.009447632197556378"
    ],
    [
      "0.0037612160814711106",
      "0.009521368043723135",
      "0.056873585876230655",
      "0.010835119937460926",
      "0.008859270191104026",
      "6.178239424414983e-05",
      "-0.001406610901642126",
      "0.00043977830403391804",
      "0.001201075449764398",
      "-0.0011474257231502655",
      "-0.0018863136136800067",
      "0.0013067759910442719",
      "-0.008433251047580416",
      "-0.006192513351253333",
      "0.0011230414074302544",
      "-0.0004439170664068499",
      "-0.0007404568049958972",
      "0.0012664659519160378",
      "0.0007422185708370826",
      "0.002352690558991525",
      "0.0020812786740139135",
      "-0.00047381149553809453",
      "-0.007746183478894346",
      "0.0004590914403374127",
      "-0.0025436338559991856"
    ],
    [
      "0.01523857504791665",
      "0.043456362218026116",
      "0.1764431136524724",
      "0.05130901350521113",
      "0.19107703812491506",
      "0.0013010205017836122",
      "0.02851234253641401",
      "-0.011395080072842751",
      "0.038035648084947284",
      "0.025361192290432",
      "-0.012017354210846959",
      "-0.015760897013908617",
      "-0.04206596429745389",
      "0.09292435458772462",
      "-0.048083924602841666",
      "-0.012627830404509072",
      "-0.0014336518965106465",
      "0.00337390258732902",
      "0.025723316391526457",
      "0.023564546883072468",
      "-0.0032138710550391344",
      "0.03633896662217629",
      "-0.006733526108722637",
      "0.07046203195343337",
      "-0.03233992058784047"
    ],
    [
      "0.003678647864575106",
      "0.008368213133531765",
      "0.03595325566828362",
      "0.0098586839231499",
      "0.00784823621046909",
      "7.571141070693157e-05",
      "-0.0007255309784429871",
      "0.00032168588658750235",
      "0.0009931562860081785",
      "-0.005082483966093447",
      "-0.0008597563089432178",
      "0.0008318505891439158",
      "-0.004489135373041846",
      "-0.00394223671424077",
      "0.0004224945786611004",
      "-0.0004432109630646288",
      "-0.00027892695930944154",
      "0.001007278733388644",
      "0.0005863318673429625",
      "0.00012785961056989504",
      "0.00255253548380031",
      "-0.0002305774966755686",
      "-0.0068200279239449746",
      "0.0018986802999905147",
      "-0.002340115698753793"
    ],
    [
      "0.003348715493148471",
      "0.004479273883415592",
      "0.027193570116415357",
      "0.005486446132810742",
      "0.004469169945459341",
      "8.840004297804183e-05",
      "-0.0006412257749279254",
      "7.615749346346696e-05",
      "0.0002562401020882937",
      "-0.00312876370246561",
      "0.00016840584081643132",
      "0.0005480842796270814",
      "-0.0034638438379521134",
      "-0.0032553796225969953",
      "0.00026566244602889975",
      "-3.3031710088592204e-05",
      "-0.0002959950094647824",
      "0.0003136916909138952",
      "0.00010582543148469182",
      "0.0001447233860670137",
      "0.000917087428718405",
      "-0.0001897549997022649",
      "-0.004824132503820623",
      "0.0012028745235523521",
      "-0.0010780987950422417"
    ],
    [
      "0.0033401325748956966",
      "0.004371278731536763",
      "0.025629752805372333",
      "0.005281120416670605",
      "0.0043509920489642065",
      "7.98975158086889e-05",
      "-0.0005914973965433039",
      "7.177869249322984e-05",
      "0.0002310424483986741",
      "-0.002946781891595093",
      "0.00018654968624960452",
      "0.0004950130267697339",
      "-0.003234079740407233",
      "-0.0030176951938424386",
      "0.0002605860743491713",
      "-2.8108717695126903e-05",
      "-0.0002702516748898438",
      "0.00028287201948756405",
      "9.676035236894387e-05",
      "0.00018970784461594842",
      "0.0008366260036366648",
      "-0.00018130371787919048",
      "-0.004478941483878321",
      "0.0010993321458986308",
      "-0.0009784359730393318"
    ],
    [
      "0.0033560930438619988",
      "0.004565192768156343",
      "0.037618965329993266",
      "0.005991821131088477",
      "0.00462072694242304",
      "9.972188556063135e-05",
      "-0.0008402647274508578",
      "8.816160182198055e-05",
      "0.0002863723238564508",
      "-0.0039799242791588195",
      "0.0003164664051953271",
      "0.0006181922942488844",
      "-0.004994801486918946",
      "-0.004325984709560654",
      "0.0003578940477682159",
      "-2.2568846095712852e-05",
      "-0.000414527440603762",
      "0.0003648386699453508",
      "0.0001148807028999737",
      "0.00032820079514213503",
      "0.0010352520972935373",
      "-0.0002493759721847164",
      "-0.0065681523258811405",
      "0.0016658735795899615",
      "-0.00132144567052563"
    ],
    [
      "0.003793755392308469",
      "0.009093379944339583",
      "0.06176532433097881",
      "0.010074266079535567",
      "0.008840183328870377",
      "-7.123496912127928e-05",
      "-0.00032444634105101647",
      "0.00040611141814335166",
      "0.0012069443933250138",
      "-0.004453779425193473",
      "-0.0012726838485335027",
      "0.00020338983970016324",
      "-0.0077998367141997186",
      "-0.003204228280408344",
      "0.0008158009165001354",
      "-0.0006394366004904324",
      "-0.00032289389193269284",
      "0.0010239355363101201",
      "0.0008669225649191281",
      "0.0015278400768363217",
      "0.0024777570910287563",
      "-0.00024357211405865462",
      "-0.008761955223507369",
      "0.0031791089010292915",
      "-0.002262456078062325"
    ],
    [
      "0.0090784774711232",
      "0.054775105036386454",
      "0.998764817147587",
      "0.045232546983712686",
      "0.03472711352637332",
      "-0.004801648197037252",
      "0.02736240022406275",
      "0.011940855696919862",
      "0.007378479671002094",
      "-0.20707473413912647",
      "0.003205946197349674",
      "-0.03004431892387481",
      "-0.012111784846229127",
      "0.13964572185692561",
      "0.0034310762661267412",
      "-0.01468740167672754",
      "0.06208881014945163",
      "-0.00391328383253417",
      "0.010454355585212557",
      "0.02073213954425045",
      "0.04105246162780548",
      "0.005684139286502513",
      "-0.1853600532990914",
      "-0.012801209801624766",
      "0.022930797171040226"
    ],
    [
      "0.08164925082837887",
      "3.0740556809833017",
      "1.5793406896076352",
      "2.301801148031343",
      "0.7618973047196532",
      "-0.08095671756620104",
      "0.19214335052656373",
      "0.15493381823506533",
      "0.09440886825713049",
      "-0.8203456755293452",
      "1.0760176060875015",
      "-0.047789346432107326",
      "0.6391812573404001",
      "0.032691742097300754",
      "-0.05166278970655288",
      "-0.0763352594559529",
      "0.10223007309012544",
      "0.13944133982348605",
      "0.14452183309727892",
      "-0.8565093296541539",
      "-0.4480075077582189",
      "0.28820945579597884",
      "1.2402904681591824",
      "-0.027396561768000403",
      "0.5303059643611666"
    ],
    [
      "0.0037034016217590334",
      "0.01000636949185706",
      "0.07532984623376313",
      "0.01007514556120835",
      "0.00790013411487446",
      "5.389610810194051e-05",
      "-0.0008142157699555127",
      "0.0005221754753551675",
      "0.0009784611049801382",
      "-0.011493876747819405",
      "-0.00018411368257958852",
      "0.0008788347185711169",
      "-0.0070728673631277545",
      "-0.005557114105583303",
      "0.0009381027691682459",
      "-0.0005898681406874864",
      "0.0003963785701444058",
      "0.0008903114833405536",
      "0.0006450597767088903",
      "0.0026061600041096286",
      "0.0035770225042837307",
      "-0.0005957200609482315",
      "-0.01296610928190136",
      "0.002108375136877907",
      "-0.002288602914333118"
    ],
    [
      "0.003532960716059207",
      "0.007128488622392843",
      "0.05313969324293373",
      "0.007623212439878293",
      "0.006634304557537692",
      "1.3100564457953321e-05",
      "-0.0008502777802872339",
      "0.00021792828016655772",
      "0.0006707947196297659",
      "-0.006400631116414522",
      "3.0565462228164994e-05",
      "0.0006849911059785216",
      "-0.005599586900510869",
      "-0.0065313194891061565",
      "0.0006762245683827042",
      "-0.00023024151170787668",
      "-0.0006411657785933038",
      "0.0006664648713477815",
      "0.00043738296471520046",
      "0.0019050196870979723",
      "0.0018748873370899913",
      "-0.0006429756292254487",
      "-0.008420369898809446",
      "0.0029197976526499194",
      "-0.001985818840153853"
    ],
    [
      "0.003478961446303236",
      "0.006528447595470518",
      "0.05854185373196855",
      "0.007532795526135094",
      "0.005927215771809357",
      "3.275082955009413e-05",
      "-0.0007110529236077539",
      "0.00020616672671703128",
      "0.0005297637232865326",
      "-0.007674700134372188",
      "0.00034898349770946856",
      "0.0005742165557975848",
      "-0.005918485657127085",
      "-0.0053494327737142735",
      "0.0004019645643275974",
      "-0.00021384719081632428",
      "-0.00022913245393911733",
      "0.000524124314781717",
      "0.00032530827286356113",
      "0.0015582804510901314",
      "0.0019930601678413568",
      "-0.0005761070567948184",
      "-0.010241052958269395",
      "0.0030930693245310756",
      "-0.0018234409666643332"
    ],
    [
      "0.003657651859078079",
      "0.00876564686130395",
      "0.08569481576946766",
      "0.009821852525744714",
      "0.008010342348446713",
      "-6.10340249231945e-05",
      "-0.0007519909250647925",
      "0.00031368878580930885",
      "0.0009291034670434713",
      "-0.010773429499345294",
      "0.00018189501761217063",
      "0.0005000131983164515",
      "-0.007514952691512548",
      "-0.00775169567048021",
      "0.000472057322808089",
      "-0.00042895855542947857",
      "-0.0003840363897919291",
      "0.0008387270094887393",
      "0.0006346383695435227",
      "0.002883763474999948",
      "0.0029509393395705337",
      "-0.000962176500129017",
      "-0.014828904558478202",
      "0.005373558240058345",
      "-0.0027734142539178534"
    ]
  ],
  "rational_Q": [
    [
      "0.018463612386625493",
      "0.18375036859563168",
      "4.500279262249202",
      "0.8631271719792931",
      "0.2803396766737044",
      "0.18375036859550292",
      "1.3653194215427764",
      "12.30908795608328",
      "2.675487110492462",
      "1.0210073769547023",
      "4.500279262250358",
      "12.309087956083273",
      "39.319767308606856",
      "5.445528615328266",
      "5.096662674560083",
      "0.8631271719779757",
      "2.6754871104917055",
      "5.445528615328697",
      "2.1036275672135387",
      "2.2760424922105904",
      "0.28033967667263804",
      "1.0210073769550239",
      "5.096662674560415",
      "2.2760424922133997",
      "0.9094714939552372",
      "-0.003018293910874177",
      "0.06988725003320446",
      "-0.007279299697037622",
      "-0.0008675937786191382",
      "-0.0030182939108126887",
      "0.0036787082722018736",
      "-0.10480662313305357",
      "-0.01646409777547081",
      "-0.007368154743939615",
      "0.06988725003303713",
      "-0.10480662313352951",
      "-0.20577026627071487",
      "-0.056783080678098376",
      "0.03577930622568035",
      "-0.007279299696961265",
      "-0.01646409777557266",
      "-0.056783080677638674",
      "-0.060158042366742666",
      "0.006442209226804909",
      "-0.0008675937787453026",
      "-0.007368154743778559",
      "0.035779306225309955",
      "0.006442209226926697",
      "-0.00906443213397122",
      "-0.15843087904851222",
      "-0.028202591190974412",
      "-0.025001787008267048",
      "-0.04503542990433485",
      "-0.07369348975766905",
      "0.3755408862738724",
      "0.13164497829390068",
      "-0.08557463759742721",
      "0.3429052160164348",
      "-0.1417259662624411",
      "-0.025322380647978524",
      "-0.17042780959575923",
      "0.18403299220781363",
      "-0.11317574383674978",
      "-0.006687339374327055",
      "-0.09549417658369069",
      "0.12345836701911636",
      "0.08109117004808278",
      "0.003471524346483183",
      "0.1895265184157155",
      "-0.12262584749943933",
      "-0.0751370491674586",
      "-0.01770800497324177",
      "-1.2522543374438886",
      "-0.7929709417581304",
      "0.34290521601796625",
      "-0.48082509504451815",
      "-0.9584918978365905",
      "-0.7558101655075108",
      "-0.09675699106320441",
      "-0.7050945352631335",
      "-0.14184493831323922",
      "-3.4521774722017855",
      "0.2592551274641629",
      "0.7112913865228577",
      "-0.24884705486156614",
      "1.119543087880885",
      "-2.3553849452523257",
      "-0.09518385312666194",
      "0.8113834542136317",
      "0.2677928800273695",
      "0.09083667661725468",
      "1.9241261898174449",
      "-0.5940021842077378",
      "-0.8053738819926212",
      "0.17333133445630197",
      "-0.11317574383680337",
      "0.3164472060330245",
      "0.11323516017968871",
      "0.004757679966184818",
      "0.15833415097536535",
      "-0.24884705486076739",
      "0.27456206556264184",
      "-0.31423711381538755",
      "-0.020717179250996556",
      "-0.3169996013265447",
      "0.4307455163600887",
      "-0.013746161318889633",
      "1.057162990427746",
      "-0.5229810024319553",
      "-0.3590768302847505",
      "-0.010538246104891787",
      "0.14019122299435807",
      "-0.3579222612073953",
      "0.34080673685043983",
      "0.24226250364354368",
      "0.0034715243463247793",
      "0.09425440888729078",
      "-0.2739341013166226",
      "0.09034668549684921",
      "0.1289022679383854",
      "0.26779288002701507",
      "0.16162804982463252",
      "0.8408907519999502",
      "-0.11526553371543984",
      "-0.1837110171079414",
      "-0.010538246105179281",
      "-0.2428507118141176",
      "0.22786366182891873",
      "0.06589301077098927",
      "-0.17732295106830864",
      "-0.16704455710359542",
      "-0.14000594165534794",
      "-0.37717210710331817",
      "0.25651315964394295",
      "0.16838510391661146",
      "-0.07369348975721149",
      "-0.1417259662603183",
      "-0.006687339374956832",
      "0.18952651841556284",
      "-0.15843087904878198",
      "0.37554088627273047",
      "-0.02532238064600111",
      "-0.09549417658235815",
      "-0.12262584750021277",
      "-0.028202591190809083",
      "0.13164497829370797",
      "-0.1704278095960413",
      "0.12345836701878496",
      "-0.07513704916736876",
      "-0.025001787008453735",
      "-0.08557463759736723",
      "0.18403299220689215",
      "0.08109117004747732",
      "-0.017708004973160215",
      "0.0452708762454516",
      "0.21524297242242071",
      "0.34722040558511363",
      "-0.48082509504504894",
      "0.04527087624589672",
      "4.581613591297982",
      "0.44993915215260655",
      "-1.0674638229257842",
      "0.31644720603373794",
      "0.21524297242237275",
      "0.4499391521522759",
      "-0.35585575867292113",
      "0.03570318271005122",
      "0.09425440888694497",
      "0.3472204055850547",
      "-1.0674638229266575",
      "0.03570318270934062",
      "0.41998060291897815",
      "1.9064602888483941",
      "-1.2544464861249036",
      "-0.14184493831220768",
      "5.960592419450338",
      "-2.5627098335964966",
      "0.45938142099219476",
      "-0.5348472083084737",
      "0.2745620655655732",
      "-0.37965792092641",
      "0.7566852588306154",
      "-0.34301076844033856",
      "-1.0697245107722049",
      "0.16162804982465587",
      "0.550779303646979",
      "0.3173288687032247",
      "-1.563879398746668",
      "0.16265690420713477",
      "-0.12200591328381057",
      "1.119543087880073",
      "-0.3796579209266736",
      "-0.7141510863708098",
      "0.4380613371650838",
      "-0.27234871995741106",
      "-0.013746161320693045",
      "-1.430513480712945",
      "0.5234046805868824",
      "-0.20217767794746813",
      "-0.7998013874611454",
      "-0.24285071181369233",
      "0.2930533601448341",
      "0.4543049651266374",
      "0.062308373442782505",
      "-0.027569779008025166",
      "0.09083667661747163",
      "0.5507793036465776",
      "0.7576322801381064",
      "-0.3271465729016929",
      "0.23112409275526669",
      "0.14019122299537787",
      "0.2930533601440423",
      "0.03021805582424309",
      "-0.33780252737946004",
      "0.0663644522512761",
      "-0.14000594165566205",
      "-0.12783151771086762",
      "-0.10904576796502805",
      "0.22226644918438562",
      "-0.12586162254098762",
      "-0.9584918978368433",
      "-3.4521774722011536",
      "-2.355384945252271",
      "1.9241261898161899",
      "-1.2522543374442863",
      "-0.7558101655090154",
      "0.25925512746433466",
      "-0.09518385312809462",
      "-0.5940021842076338",
      "-0.7929709417578126",
      "-0.09675699106329029",
      "0.7112913865228392",
      "0.8113834542121251",
      "-0.8053738819925892",
      "-2.56270983359636",
      "0.7566852588299616",
      "0.31732886870267807",
      "0.11323516017910255",
      "1.9064602888487037",
      "0.45938142099217605",
      "-0.34301076844100153",
      "-1.563879398747776",
      "-0.27393410131743495",
      "-1.2544464861244484",
      "-0.5348472083077098",
      "-1.0697245107722408",
      "0.1626569042072051",
      "0.5797326729586358",
      "-7.796366692251045",
      "-0.31423711381269614",
      "-0.7141510863703006",
      "0.579732672959162",
      "4.07988265901325",
      "1.3003512888555104",
      "0.8408907519993469",
      "0.7576322801388368",
      "-7.796366692249861",
      "1.3003512888563322",
      "3.2124512766849063",
      "-0.564923202860687",
      "1.0571629904291282",
      "0.5234046805860181",
      "-1.0347522476029165",
      "-0.3007893006802591",
      "0.6197006205495035",
      "0.22786366183061005",
      "0.03021805582403037",
      "-0.5561430264239882",
      "-2.3227773224933808",
      "0.4517235743067064",
      "-0.3579222612076316",
      "0.4543049651267061",
      "-0.5561430264240161",
      "-1.3183600568255047",
      "0.2298720648846723",
      "-0.37717210710473836",
      "-0.1090457679648735",
      "1.1228110769948383",
      "-0.6287717218042246",
      "-1.5324454789138144",
      "0.00475767996597366",
      "-0.020717179251340773",
      "-0.5229810024292113",
      "0.3408067368501552",
      "0.17333133445553248",
      "0.1583341509770886",
      "-0.3169996013267336",
      "-0.35907683028574255",
      "0.2422625036429186",
      "0.43806133716510276",
      "-0.20217767794704494",
      "0.062308373440701385",
      "0.09034668549532707",
      "-0.12200591328308547",
      "-0.2723487199573543",
      "-0.7998013874613038",
      "-0.02756977900794365",
      "-0.30078930068040816",
      "-2.322777322494249",
      "-0.1152655337156672",
      "-0.32714657290183113",
      "-0.5649232028596652",
      "0.6197006205496873",
      "0.45172357430669013",
      "0.32214580815335886",
      "0.06589301077153348",
      "-0.3378025273800667",
      "-1.3183600568270162",
      "0.3221458081534543",
      "0.59592621384272",
      "0.25651315964253857",
      "0.22226644918443894",
      "-0.6287717218025897",
      "-0.4262428632278194",
      "-0.031432231632449854",
      "0.12890226793668205",
      "-0.18371101710792095",
      "-0.17732295106777962",
      "0.16838510391698808",
      "0.23112409275471477",
      "0.0663644522523709",
      "-0.12586162254085956",
      "0.22987206488489595",
      "-1.5324454789136954",
      "-0.03143223163314615",
      "-0.014619586746573706",
      "0.11928438200036737",
      "-0.0490601038907793",
      "-0.02680393845966502",
      "0.014619586746612205",
      "-3.993044224524781e-14",
      "0.044856120952711964",
      "0.022809057624978937",
      "-0.016236847599908788",
      "-0.11928438199990807",
      "-0.04485612095349884",
      "-2.936043246021777e-13",
      "0.11789798792704534",
      "-0.038904349265596376",
      "0.04906010389040916",
      "-0.022809057625262683",
      "-0.11789798792717777",
      "-8.09066758170725e-14",
      "0.05425099821067363",
      "0.02680393845943203",
      "0.016236847600053856",
      "0.0389043492654944",
      "-0.05425099821099523",
      "-1.2196989634376128e-13",
      "-0.07700127235266131",
      "0.15636477527166345",
      "-0.02607514389903175",
      "-0.08071689236755186",
      "0.28953131337629506",
      "0.13641410889638597",
      "-0.08382729500066362",
      "-0.02392305932672227",
      "0.02307886359292239",
      "-0.14257740779701525",
      "0.0924116815050841",
      "0.040081047287191765",
      "-0.05579546266255233",
      "0.11351050872185696",
      "0.24924960373654023",
      "0.24876239319582316",
      "-0.28962162297571575",
      "0.0069644795432176046",
      "0.03207600195269703",
      "0.17292262637056968",
      "-0.14569574051214915",
      "-0.06622751290278238",
      "0.04489951480136431",
      "0.0953427158487236",
      "-0.31462142444456204",
      "0.02307886359308475",
      "-0.4729170621607844",
      "0.2615698740368356",
      "-1.1884332025487152",
      "0.12599087881411977",
      "-2.338099707042667",
      "0.1678346380334118",
      "0.9927040788689381",
      "0.6744565407959371",
      "0.6825055490339496",
      "0.7477025446746028",
      "0.2867224681920674",
      "-0.6485071272965897",
      "0.1551214741154851",
      "1.029808255566751",
      "0.5553034864241508",
      "0.4465504314398528",
      "-0.6551472672765767",
      "-0.7269470480364424",
      "-0.014460034815033555",
      "0.24426276827138765",
      "0.1135105087216414",
      "0.005597823247664918",
      "-0.662034851551295",
      "0.298706841740712",
      "0.13028307864164496",
      "0.7477025446742108",
      "0.0362360365057616",
      "-0.715686948562087",
      "-0.6703616898492482",
      "-0.04199168304407279",
      "-0.22506816607752902",
      "-0.4049048088255357",
      "0.23801303267358143",
      "-0.24442114701926618",
      "-0.6807868498777317",
      "-0.28572199960644923",
      "-0.22222662434561266",
      "0.679992303675283",
      "0.7400580895271386",
      "-0.15753213000910088",
      "0.0320760019533592",
      "-0.05368387492164148",
      "-0.295979853827538",
      "0.16705442155139555",
      "-0.08454931059600665",
      "0.5553034864220863",
      "-0.46152951687830196",
      "0.19632892325984494",
      "-0.3483533863248994",
      "-0.26848322011178116",
      "-0.28572199960684325",
      "-0.12760655569182217",
      "-0.20911847229454494",
      "0.322533444178834",
      "0.006173722870911862",
      "-0.06365062770013626",
      "-0.10872444218869824",
      "0.062198470718409685",
      "0.17013112619985266",
      "0.035654285468972764",
      "-0.28953131337648985",
      "0.1425774077962851",
      "-0.24924960373683963",
      "-0.17292262636960026",
      "0.07700127235273058",
      "-0.13641410889790592",
      "-0.09241168150677896",
      "-0.24876239319431262",
      "0.1456957405125277",
      "-0.15636477527151801",
      "0.08382729500013959",
      "-0.04008104728729125",
      "0.28962162297571437",
      "0.06622751290246838",
      "0.026075143899257143",
      "0.023923059326621445",
      "0.055795462663676694",
      "-0.006964479543379295",
      "-0.04489951480203931",
      "-0.657672837378251",
      "-0.3905281359026685",
      "0.47916267783256566",
      "-0.47291706215965756",
      "0.6576728373784402",
      "2.7477260267403474e-13",
      "-0.3100639880523517",
      "-0.7909921502325759",
      "0.005597823247780927",
      "0.39052813590234475",
      "0.3100639880540864",
      "-3.889630003246208e-13",
      "-0.2080876935806388",
      "-0.053683874921482064",
      "-0.4791626778323436",
      "0.7909921502338462",
      "0.2080876935805815",
      "-4.149639248072207e-14",
      "-2.305361048019179",
      "0.7071169954275507",
      "0.16783463803329063",
      "6.157563645448207",
      "-1.1484021214874465",
      "1.605931869574105",
      "1.0244315324959303",
      "0.036236036505205425",
      "3.189223564155429",
      "-0.13965051619379468",
      "-0.8173024669018653",
      "-0.07254532223704682",
      "-0.46152951687656857",
      "-0.5240602609609523",
      "-1.29025301115614",
      "-0.5257912258189247",
      "-0.08305489757831122",
      "0.08658648412044605",
      "0.2867224681930225",
      "3.1892235641555313",
      "0.13450600511780786",
      "-0.17752010105085927",
      "0.1354941783954353",
      "-0.4049048088256425",
      "1.4945262336844234",
      "-0.010699342880522645",
      "0.09354508163337652",
      "-0.3127479485155447",
      "-0.12760655569230744",
      "0.15349293674685396",
      "0.07101019999221202",
      "-0.28129353631531945",
      "-0.1790150502839362",
      "0.4465504314408384",
      "-0.524060260959884",
      "-1.0731536358139484",
      "-0.5361006368410479",
      "0.0960623565514447",
      "-0.2222266243451712",
      "0.15349293674730566",
      "0.4751016578681934",
      "0.4235658518612711",
      "-0.27296922464793305",
      "-0.10872444218865139",
      "-0.32991212156764343",
      "0.11171354636733125",
      "0.02549750277183829",
      "0.05790485559415239",
      "-0.2615698740375377",
      "-0.9927040788700492",
      "0.648507127296151",
      "0.6551472672747621",
      "-0.09534271585046072",
      "1.1884332025479538",
      "-0.6744565407970624",
      "-0.15512147411696026",
      "0.7269470480362934",
      "0.31462142444459085",
      "-0.12599087881375376",
      "-0.6825055490341684",
      "-1.0298082555666583",
      "0.014460034815540456",
      "1.1484021214876872",
      "0.1396505161940922",
      "1.2902530111558506",
      "-0.6620348515480895",
      "2.3053610480196953",
      "-1.6059318695733291",
      "0.8173024669021822",
      "0.5257912258182666",
      "-0.2959798538267038",
      "-0.70711699542701",
      "-1.0244315324954563",
      "0.07254532223877672",
      "0.08305489757795759",
      "-2.812829388125418",
      "-4.305525387477655",
      "-0.7156869485584555",
      "0.13450600511785196",
      "2.812829388124725",
      "3.6409310121167287e-13",
      "-0.18644849870661773",
      "0.1963289232616374",
      "-1.0731536358138285",
      "4.305525387477064",
      "0.1864484987066522",
      "-2.288655186000729e-13",
      "-1.478295633674549",
      "0.23801303267381363",
      "-0.010699342880325376",
      "-0.13223271550385807",
      "0.5935441050770444",
      "0.42864021478245307",
      "-0.20911847229497937",
      "0.4751016578673913",
      "-0.28391133082426084",
      "1.4938001950805553",
      "0.3091895420155219",
      "0.6799923036759956",
      "0.07101019999349446",
      "-0.28391133082383546",
      "0.44266662973734433",
      "0.8541106696962307",
      "0.06219847071882741",
      "0.11171354636689279",
      "-2.978699756049793",
      "-0.797708932919829",
      "0.8662573657990674",
      "-0.29870684174241113",
      "0.6703616898466622",
      "0.2444211470191288",
      "-0.7400580895284014",
      "-0.24426276827125903",
      "-0.13028307864154845",
      "0.04199168304403296",
      "0.6807868498752557",
      "0.15753213000941146",
      "0.17752010105165483",
      "-0.09354508163242539",
      "0.2812935363165789",
      "0.1670544215513021",
      "-0.08658648411980109",
      "-0.13549417839608852",
      "0.3127479485156861",
      "0.17901505028447584",
      "-0.5935441050773137",
      "-1.4938001950823152",
      "-0.34835338632421686",
      "-0.5361006368403641",
      "1.4782956336736253",
      "-0.42864021478189746",
      "-0.3091895420160381",
      "-0.05689794790591135",
      "0.32253344417932694",
      "0.42356585186110157",
      "0.4426666297372993",
      "0.056897947905332896",
      "3.2974758813458026e-13",
      "0.17013112619955353",
      "0.025497502771961396",
      "-0.7977089329206238",
      "0.5766127552619287",
      "0.4651887560941755",
      "0.08454931059588144",
      "0.26848322011299103",
      "-0.006173722871638127",
      "-0.03565428546969722",
      "-0.09606235655207197",
      "0.2729692246479644",
      "-0.05790485559429192",
      "-0.8541106696955185",
      "-0.8662573657997433",
      "-0.46518875609357574"
    ],
    [
      "0.2546440999308853",
      "0.2724380014409476",
      "5.3348391314224255",
      "0.9425535071541117",
      "0.49573353804866116",
      "0.2724380014409431",
      "1.437217763223024",
      "12.861988269093835",
      "2.6045612618308183",
      "1.031390220472341",
      "5.334839131422378",
      "12.861988269093604",
      "37.612251407519985",
      "4.528944917717372",
      "4.76556954429121",
      "0.9425535071540987",
      "2.6045612618307854",
      "4.528944917717362",
      "2.0078249746256165",
      "2.0454838242175404",
      "0.49573353804866077",
      "1.031390220472331",
      "4.765569544291227",
      "2.0454838242175555",
      "1.0060048707389044",
      "0.04150207269112955",
      "0.09147800024335012",
      "-0.06584049400815081",
      "-0.014068402609552515",
      "0.04150207269112839",
      "-0.38905896014756625",
      "-0.22964705570590072",
      "-0.02151250746681431",
      "0.04987410358874077",
      "0.09147800024335292",
      "-0.22964705570592753",
      "-1.5786822947417312",
      "-0.27544396824436307",
      "0.37291402706442744",
      "-0.06584049400815134",
      "-0.02151250746680594",
      "-0.2754439682443602",
      "-0.12096303766593702",
      "0.04732483777667306",
      "-0.01406840260954653",
      "0.049874103588746235",
      "0.3729140270644359",
      "0.047324837776675115",
      "-0.19780703214972775",
      "0.055399015392120325",
      "-0.04834117969349432",
      "-0.05623851662725526",
      "0.05979635059795229",
      "-0.05110765193601262",
      "0.4075838997482403",
      "0.13932840379169895",
      "0.014693866820419276",
      "0.2817906551512118",
      "-0.18338038809227605",
      "-0.13427249538088923",
      "-0.2541940522765803",
      "0.04033125459837669",
      "-0.11778756898529809",
      "0.1097640921888659",
      "-0.041819791880596105",
      "0.09074647177101103",
      "0.04245923647706535",
      "0.025466064849700407",
      "0.16906658941113703",
      "0.16779090340139544",
      "-0.07856032505655854",
      "-0.04755499084039289",
      "-1.0805506323578171",
      "-1.0238315706200365",
      "0.2817906551512143",
      "-0.3008632185590292",
      "-0.9099759145807865",
      "-0.5847915548129131",
      "-0.017717818735492052",
      "-0.6705064609328323",
      "0.06231950114610274",
      "-3.2469652268399956",
      "0.13976724677059751",
      "0.7572020778608131",
      "-0.26193594811143406",
      "1.07293556983168",
      "-2.0668307489302293",
      "-0.17530325002616515",
      "0.8492714700194255",
      "0.23103765310440846",
      "0.17842098404772297",
      "1.7696750222295177",
      "-0.5930061492040636",
      "-0.7384286882833369",
      "0.1299103333574518",
      "-0.11778756898529787",
      "0.2488520854958209",
      "0.02080331928142895",
      "0.06822915157646775",
      "0.18394470304786237",
      "-0.26193594811142995",
      "0.240920921831185",
      "-0.6712232915805225",
      "0.12728679939656212",
      "-0.3293087964227717",
      "0.48527568055737874",
      "0.0010294023313722085",
      "0.9935816303327136",
      "-0.518327422925364",
      "-0.36131851337190896",
      "-0.0141490166773572",
      "0.08454150009712776",
      "-0.17142195675416022",
      "0.2321122916831426",
      "0.2324823436747488",
      "0.02546606484970066",
      "0.10633917663977423",
      "-0.5193413722393373",
      "0.008620824679696505",
      "0.1425583581833412",
      "0.23103765310441612",
      "0.21136080156011222",
      "1.170911933242584",
      "-0.05929174551621887",
      "-0.2327136756621797",
      "-0.014149016677359022",
      "-0.18283315866712269",
      "0.16771759593184887",
      "0.12951502454307176",
      "-0.174511123618744",
      "-0.19942417737261142",
      "-0.1601722021757851",
      "-0.5316422876275327",
      "0.2943892455515011",
      "0.203240713412726",
      "-0.05110765193600748",
      "-0.1833803880922943",
      "0.10976409218886554",
      "0.1690665894111379",
      "0.055399015392117806",
      "0.4075838997482126",
      "-0.13427249538089045",
      "-0.041819791880603724",
      "0.16779090340139363",
      "-0.048341179693489424",
      "0.13932840379170433",
      "-0.25419405227658143",
      "0.09074647177100328",
      "-0.07856032505654911",
      "-0.05623851662725212",
      "0.014693866820424816",
      "0.040331254598385866",
      "0.04245923647706797",
      "-0.04755499084039744",
      "0.32016835805612587",
      "0.24513748301239663",
      "0.33362161953428177",
      "-0.300863218559016",
      "0.32016835805610006",
      "4.545748620561579",
      "0.38943250212390934",
      "-0.903744521605284",
      "0.2488520854958124",
      "0.24513748301238894",
      "0.3894325021239048",
      "-0.15849681484890515",
      "0.03302703007603489",
      "0.10633917663976859",
      "0.3336216195342842",
      "-0.9037445216052897",
      "0.03302703007604529",
      "0.3724206640666902",
      "1.938654335206267",
      "-1.4422149777359456",
      "0.06231950114612038",
      "5.9947108930552",
      "-2.329409021126606",
      "0.3518158432773102",
      "-0.5841253563316036",
      "0.24092092183119693",
      "-0.3812221242144213",
      "0.9952263614052042",
      "-0.19264452519370812",
      "-1.1226968824062553",
      "0.21136080156011605",
      "0.43025435582617705",
      "0.5163344183458027",
      "-1.529718815743426",
      "-0.0016624691768720367",
      "-0.12871203087665178",
      "1.0729355698316483",
      "-0.3812221242144068",
      "-0.9180659646003425",
      "0.23730803198766745",
      "-0.2898643410408896",
      "0.0010294023313603276",
      "-1.48371149022675",
      "0.27000259939053833",
      "-0.18907221809817762",
      "-0.7355716199846295",
      "-0.18283315866712266",
      "0.27766465406655927",
      "0.5265555161855665",
      "0.19474517807721334",
      "-0.05885111217474255",
      "0.178420984047724",
      "0.4302543558261581",
      "0.46241568779307707",
      "-0.43667943593207253",
      "0.4571997496346138",
      "0.08454150009712352",
      "0.27766465406656565",
      "-0.11266028794509127",
      "-0.4045079362118253",
      "0.07737771707280877",
      "-0.16017220217578426",
      "0.05086417344415647",
      "-0.03912432079934108",
      "0.2990780638194681",
      "-0.14031763543570058",
      "-0.9099759145807116",
      "-3.246965226839947",
      "-2.066830748930204",
      "1.7696750222295072",
      "-1.0805506323578247",
      "-0.5847915548129142",
      "0.13976724677059832",
      "-0.17530325002615343",
      "-0.5930061492040534",
      "-1.0238315706200085",
      "-0.017717818735498346",
      "0.7572020778608128",
      "0.8492714700194177",
      "-0.7384286882833121",
      "-2.3294090211266325",
      "0.9952263614051927",
      "0.5163344183458201",
      "0.02080331928141166",
      "1.9386543352062857",
      "0.35181584327730386",
      "-0.19264452519370456",
      "-1.5297188157433927",
      "-0.5193413722393431",
      "-1.4422149777359123",
      "-0.5841253563316003",
      "-1.1226968824062276",
      "-0.0016624691768705486",
      "0.743415041230002",
      "-7.764663004966811",
      "-0.6712232915805576",
      "-0.9180659646003785",
      "0.7434150412300676",
      "4.7805021117825275",
      "1.244787300564327",
      "1.1709119332425817",
      "0.46241568779305503",
      "-7.7646630049669",
      "1.2447873005643049",
      "3.4535799245567262",
      "-0.5584035184654277",
      "0.9935816303327148",
      "0.2700025993905494",
      "-1.0459398414084473",
      "-0.19388765005140232",
      "0.5800769204949383",
      "0.16771759593184699",
      "-0.11266028794509145",
      "-0.7293908906030852",
      "-1.9459506327376133",
      "0.5033714493767308",
      "-0.1714219567541483",
      "0.5265555161855897",
      "-0.7293908906031077",
      "-1.5255852854507093",
      "0.18439787286683096",
      "-0.5316422876275143",
      "-0.039124320799353976",
      "1.2590404577823502",
      "-0.5706655933515526",
      "-1.5602488953644256",
      "0.06822915157647447",
      "0.12728679939656543",
      "-0.5183274229253624",
      "0.23211229168314168",
      "0.12991033335744148",
      "0.18394470304786473",
      "-0.32930879642277144",
      "-0.36131851337191584",
      "0.2324823436747444",
      "0.23730803198767114",
      "-0.18907221809820066",
      "0.1947451780772267",
      "0.008620824679706394",
      "-0.12871203087664876",
      "-0.28986434104091874",
      "-0.7355716199846382",
      "-0.05885111217473996",
      "-0.1938876500513998",
      "-1.9459506327375982",
      "-0.059291745516216326",
      "-0.43667943593207315",
      "-0.5584035184654454",
      "0.5800769204949232",
      "0.5033714493767338",
      "0.2739822351547387",
      "0.12951502454308103",
      "-0.4045079362118169",
      "-1.525585285450704",
      "0.273982235154755",
      "0.704788142184827",
      "0.29438924555149426",
      "0.2990780638194639",
      "-0.5706655933515606",
      "-0.497232902802364",
      "-0.033166347738148506",
      "0.14255835818333903",
      "-0.23271367566216614",
      "-0.17451112361873714",
      "0.20324071341271277",
      "0.4571997496346134",
      "0.07737771707281618",
      "-0.14031763543568515",
      "0.1843978728668176",
      "-1.5602488953644102",
      "-0.03316634773814557",
      "-0.04972630335176909",
      "0.03137059375098539",
      "-0.06667735847393266",
      "-0.06739585941037025",
      "0.04972630335176719",
      "-3.4345333963981613e-15",
      "0.03639159135137394",
      "0.061664463403807566",
      "-0.07950150232632752",
      "-0.0313705937509855",
      "-0.03639159135138611",
      "2.255943780161998e-15",
      "0.17475070278148208",
      "0.116562658143211",
      "0.06667735847392799",
      "-0.061664463403785084",
      "-0.17475070278149496",
      "-1.4114986499695087e-16",
      "0.09766399215681691",
      "0.06739585941037574",
      "0.07950150232633048",
      "-0.11656265814320234",
      "-0.09766399215681684",
      "-4.4441535134411805e-15",
      "-0.02131764725899238",
      "0.10123559050427972",
      "-0.05716024603319614",
      "-0.03874238813612083",
      "-0.028624054646855964",
      "0.416744709390193",
      "-0.1801722668403572",
      "-0.09580774240360045",
      "0.006695328442994526",
      "-0.1715729742085956",
      "-1.0963370551754363",
      "-0.11394129062168297",
      "0.18848897583586283",
      "0.15800952793775982",
      "0.26855164566669587",
      "0.15188190697223355",
      "-0.304694573230568",
      "0.01248806524400151",
      "0.029679700572171043",
      "0.22003456332404428",
      "0.21599337805164143",
      "-0.052452673555120316",
      "-0.08791046162705092",
      "0.05852787815765513",
      "-0.4476525276330736",
      "0.0066953284429895005",
      "-0.45664108451606145",
      "1.489644152759834",
      "-1.1996581843484329",
      "-0.07655239448947655",
      "-2.2255083340010575",
      "0.06507264526341855",
      "0.8031211585216924",
      "0.41101975537780155",
      "0.6392746470034927",
      "0.6889732924419085",
      "0.07643598417519251",
      "-0.2058951274845238",
      "0.13104898653864397",
      "0.8622841137417984",
      "0.5802184693555942",
      "0.3867412716531791",
      "-0.746021731237227",
      "-0.743491456958022",
      "0.035362418359723605",
      "0.23797732283789177",
      "0.15800952793776593",
      "-0.130486089200234",
      "-0.6697958281932145",
      "0.30566243354495615",
      "0.13445751121580468",
      "0.6889732924419009",
      "0.24411517693798698",
      "-0.9811118878212037",
      "-0.5743508166039998",
      "0.13594788981605285",
      "-0.23788671161472008",
      "-0.3830877113249746",
      "0.11913924253684054",
      "-0.18898239990379342",
      "-0.6889098982682846",
      "-0.2766387428894273",
      "-0.2209483377932102",
      "0.6070858440272069",
      "0.7617463468711804",
      "-0.19053738186777297",
      "0.029679700572172514",
      "-0.03144123142364282",
      "-0.6485475593442412",
      "0.17087014952520693",
      "-0.006630852635914761",
      "0.5802184693556005",
      "-0.5095811556010372",
      "0.41296033338502713",
      "-0.3488198957170028",
      "-0.336376784079405",
      "-0.2766387428894335",
      "-0.11555951823064305",
      "-0.2320975568509202",
      "0.3031055261461928",
      "0.016006369434291814",
      "-0.07516597776738984",
      "-0.05464345621389739",
      "0.06899958584018895",
      "0.17403141967632235",
      "0.07406624507030864",
      "0.028624054646852092",
      "0.1715729742086027",
      "-0.26855164566668266",
      "-0.22003456332404403",
      "0.02131764725898034",
      "-0.41674470939017016",
      "1.096337055175435",
      "-0.15188190697223758",
      "-0.2159933780516429",
      "-0.10123559050428654",
      "0.18017226684035956",
      "0.11394129062168741",
      "0.304694573230563",
      "0.05245267355511206",
      "0.057160246033194306",
      "0.09580774240359616",
      "-0.18848897583585544",
      "-0.012488065244007562",
      "0.08791046162705722",
      "-0.6889945196003708",
      "-0.5685272232983807",
      "0.41870191460461054",
      "-0.45664108451607244",
      "0.6889945196003264",
      "7.0542176085971585e-15",
      "-0.4966727632467389",
      "-0.4382592423478433",
      "-0.1304860892002312",
      "0.5685272232983992",
      "0.4966727632467458",
      "1.6274136910602794e-15",
      "-0.1751398872864045",
      "-0.031441231423646486",
      "-0.4187019146046023",
      "0.4382592423478413",
      "0.17513988728640836",
      "-3.1741014034906785e-15",
      "-2.4238018748413097",
      "0.46847866769515545",
      "0.06507264526345857",
      "6.133229709522027",
      "-0.9109399905720467",
      "1.5036911271485423",
      "1.002843679212556",
      "0.24411517693800122",
      "3.354205597896998",
      "-0.020068393943183185",
      "-0.8067166649906576",
      "-0.0040642776727774724",
      "-0.5095811556010437",
      "-0.6693346840909493",
      "-1.7413317416194054",
      "-0.5770426524599442",
      "-0.0030842508897715197",
      "0.04396817158644686",
      "0.0764359841752109",
      "3.354205597896934",
      "0.4954806824321591",
      "-0.15551808684779161",
      "0.09892267588539227",
      "-0.38308771132496455",
      "1.455105178119364",
      "-0.09539028586278094",
      "0.13444653836022746",
      "-0.27273611607526704",
      "-0.11555951823065305",
      "0.11447922425483777",
      "0.05145763567001431",
      "-0.23601936446768215",
      "-0.2334474053395883",
      "0.38674127165317773",
      "-0.669334684090945",
      "-0.7081716183095896",
      "-0.5204724902856526",
      "0.04731983116845127",
      "-0.22094833779320827",
      "0.11447922425483217",
      "0.3997821849634786",
      "0.3454302331057936",
      "-0.2460739026952397",
      "-0.05464345621389158",
      "-0.20659115940592343",
      "0.1963015567169979",
      "0.003955477328467902",
      "0.05931120051714021",
      "-1.4896441527597903",
      "-0.8031211585216751",
      "0.20589512748453087",
      "0.7460217312372179",
      "-0.05852787815766809",
      "1.1996581843484397",
      "-0.41101975537781754",
      "-0.13104898653863498",
      "0.7434914569579978",
      "0.4476525276330421",
      "0.07655239448948327",
      "-0.6392746470034687",
      "-0.8622841137418021",
      "-0.03536241835973514",
      "0.9109399905719645",
      "0.020068393943177876",
      "1.7413317416193725",
      "-0.6697958281931903",
      "2.423801874841292",
      "-1.5036911271485094",
      "0.806716664990628",
      "0.5770426524599475",
      "-0.6485475593442221",
      "-0.4684786676951646",
      "-1.0028436792125466",
      "0.004064277672796761",
      "0.003084250889760246",
      "-3.0222713580789016",
      "-4.007686473427812",
      "-0.9811118878211885",
      "0.4954806824321688",
      "3.0222713580789096",
      "-4.0627268813407185e-16",
      "-0.25092799612572475",
      "0.41296033338502636",
      "-0.7081716183095785",
      "4.00768647342777",
      "0.25092799612569955",
      "2.9085931983316424e-14",
      "-1.2391759831788853",
      "0.11913924253685784",
      "-0.09539028586278246",
      "-0.29182496877573366",
      "0.5535212056524785",
      "0.345957550750339",
      "-0.23209755685091307",
      "0.39978218496347856",
      "-0.44050247991489694",
      "1.3420716137644793",
      "0.2989550432000116",
      "0.6070858440272036",
      "0.05145763566998161",
      "-0.44050247991490277",
      "0.6753938896212958",
      "0.7904357664616081",
      "0.06899958584018322",
      "0.19630155671699062",
      "-2.5978770655064443",
      "-0.678939318104052",
      "0.8856478087009371",
      "-0.30566243354494943",
      "0.5743508166039957",
      "0.18898239990378768",
      "-0.7617463468711643",
      "-0.23797732283789796",
      "-0.13445751121580155",
      "-0.13594788981605635",
      "0.6889098982682799",
      "0.19053738186777144",
      "0.15551808684778917",
      "-0.13444653836022777",
      "0.23601936446769292",
      "0.17087014952520113",
      "-0.04396817158646256",
      "-0.09892267588537058",
      "0.27273611607528475",
      "0.23344740533960578",
      "-0.5535212056524705",
      "-1.3420716137644675",
      "-0.3488198957170025",
      "-0.5204724902856376",
      "1.2391759831788798",
      "-0.34595755075033613",
      "-0.2989550432000107",
      "-0.03919669007512388",
      "0.3031055261461904",
      "0.34543023310579457",
      "0.6753938896212849",
      "0.0391966900751115",
      "-1.5435337959260438e-15",
      "0.17403141967631472",
      "0.003955477328475065",
      "-0.6789393181040447",
      "0.4918165755525088",
      "0.4452435313750171",
      "0.006630852635918418",
      "0.33637678407942095",
      "-0.016006369434303985",
      "-0.07406624507031194",
      "-0.04731983116846854",
      "0.24607390269523313",
      "-0.059311200517144114",
      "-0.7904357664616297",
      "-0.8856478087009437",
      "-0.44524353137502576"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.003260889717068524",
    "0.003260889744371389",
    "0.0032608906108534527",
    "0.003260890722297661",
    "0.003260889925978953",
    "0.0032608917185477605",
    "0.0033129399215962706",
    "0.003260890116946914",
    "0.0032608911794095507",
    "0.003260895085767033",
    "0.0032608898864551106",
    "0.0032608928278001874",
    "0.003260890434803042",
    "0.0032608931477644642",
    "0.0032608948012420695",
    "0.0032608939885767968",
    "0.003260890887235841",
    "0.003260890821262624",
    "0.0032608941253732897",
    "0.0032608937007332513",
    "0.0032608897722972096",
    "0.003260890666915211",
    "0.003260890781841378",
    "0.0032608899597228597",
    "0.0032608918098207774",
    "0.0033262043862331216",
    "0.0032608901567261397",
    "0.0032608912529776147",
    "0.0032608952850294724",
    "0.003260889919291238",
    "0.003260892955455141",
    "0.0032608904852668447",
    "0.003260893287249218",
    "0.003260894985153039",
    "0.0032608941535548744",
    "0.0032608909519463076",
    "0.003260890883532596",
    "0.0032608942942522375",
    "0.003260893853900829",
    "0.0032608924443418433",
    "0.003260892673372385",
    "0.0032608910394552413",
    "0.0032608947181244014",
    "0.003352260058558133",
    "0.003260891431333651",
    "0.0032608936115488406",
    "0.0032609016263404145",
    "0.003260890958307121",
    "0.003260896993706451",
    "0.0032608920832620206",
    "0.003260897647136504",
    "0.0032609010418386338",
    "0.0032608993719324395",
    "0.003260893011912927",
    "0.003260892876334372",
    "0.0032608996558404235",
    "0.0032608987832779567",
    "0.0032608929161039874",
    "0.0032608911781314503",
    "0.0032608950916032543",
    "0.0033537009727487603",
    "0.003260891595055944",
    "0.0032608939142488524",
    "0.0032609024367720903",
    "0.003260891091944972",
    "0.0032608975120535975",
    "0.0032608922889834956",
    "0.0032608982111327774",
    "0.003260901824820041",
    "0.003260900047470514",
    "0.003260893276419253",
    "0.0032608931327773173",
    "0.003260900344837777",
    "0.003260899420158935",
    "0.003260890185631435",
    "0.0032608924199327874",
    "0.0033214193823707205",
    "0.0032608904236732265",
    "0.003260891746774532",
    "0.0032608966127289237",
    "0.0032608901368026267",
    "0.003260893800789708",
    "0.003260890820057844",
    "0.003260894200601892",
    "0.0032608962562912847",
    "0.0032608952476005405",
    "0.003260891383056985",
    "0.003260891300640955",
    "0.0032608954180002566",
    "0.003260894887288023",
    "0.003260898429598787",
    "0.0035325441324894897",
    "0.0032608930598297557",
    "0.003260896624761264",
    "0.003260909730254819",
    "0.0032608922877326025",
    "0.00326090216036812",
    "0.0032608941273150906",
    "0.0032609032369965815",
    "0.003260908759973886",
    "0.0032609060536078903",
    "0.003260895645170554",
    "0.0032608954238318817",
    "0.003260906504775611",
    "0.003260905080936211",
    "0.003441830658414699",
    "0.0033424081514818356",
    "0.0034808729976402797",
    "0.0034531068354833948",
    "0.0033100707162610904",
    "0.0034784219667939554",
    "0.0033327643227706563",
    "0.0033883465916976544",
    "0.22612814657740976",
    "0.003447989232152857",
    "0.0033873918038156542",
    "0.003416318857412383",
    "0.0035122114177302795",
    "0.003659466669194211",
    "0.0032608907043682966",
    "0.00326089226641884",
    "0.0032608980096837416",
    "0.003260890366086895",
    "0.003260894692025845",
    "0.003260891172423971",
    "0.003260895163742421",
    "0.003260897583725337",
    "0.0032608963981941635",
    "0.0032608918373738813",
    "0.0032608917398805606",
    "0.003260896598919435",
    "0.0032608959714567716",
    "0.0032608951550350627",
    "0.0032609057883328935",
    "0.0032608916402817913",
    "0.0032608996420291168",
    "0.0032608931327784145",
    "0.003260900521231194",
    "0.0032609050017621028",
    "0.0032609028068915644",
    "0.0032608943618169205",
    "0.0032608941817482066",
    "0.003260903175978858",
    "0.0032609020162378227",
    "0.0032609343009588876",
    "0.0032608963243558158",
    "0.003260917850629033",
    "0.003260900335315889",
    "0.0032609201783729536",
    "0.003260932304189766",
    "0.003260926333404335",
    "0.00326090364716423",
    "0.003260903168043192",
    "0.003260927322057072",
    "0.0032609242396890127",
    "0.0032608900892965374",
    "0.0032608936160955183",
    "0.00326089074702597",
    "0.003260893998877189",
    "0.003260895990411017",
    "0.0032608950088261653",
    "0.003260891289422692",
    "0.003260891210521162",
    "0.0032608951735245166",
    "0.0032608946654711962",
    "0.0032609073150490562",
    "0.003260896172746283",
    "0.0032609088161105926",
    "0.0032609165636335495",
    "0.0032609127450065117",
    "0.003260898279818701",
    "0.0032608979734072216",
    "0.0032609133806484245",
    "0.0032609114065458985",
    "0.003260891758275869",
    "0.0032608967595875245",
    "0.0032608998146199586",
    "0.003260898310895687",
    "0.0032608925931856777",
    "0.0032608924716190485",
    "0.003260898564627247",
    "0.0032608977823387593",
    "0.00326091038756886",
    "0.0032609188033051214",
    "0.0032609146328492597",
    "0.0032608990431225427",
    "0.003260898711581095",
    "0.003260915347542784",
    "0.0032609132147527553",
    "0.003260930025320705",
    "0.003260924601002099",
    "0.0032609029776930025",
    "0.0032609024992430826",
    "0.0032609255672975458",
    "0.0032609225107086653",
    "0.0032609196915013884",
    "0.0032609010428200293",
    "0.003260900642988951",
    "0.0032609205447241374",
    "0.0032609179741339366",
    "0.0032608936671221188",
    "0.003260893510726376",
    "0.003260901365152518",
    "0.003260900357966107",
    "0.0032608933580423266",
    "0.0032609009588784113",
    "0.0032608999757198836",
    "0.0032609213795794373",
    "0.003260918766837338",
    "0.003260916310137562"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.01028203785470988948698339 +/- 3.44e-27]",
      "[0.08149428881375846104532531 +/- 2.70e-27]",
      "[0.6434575133634025559090495 +/- 1.85e-26]",
      "[0.08642608239858953879941253 +/- 1.05e-27]",
      "[0.02174707394067179063261020 +/- 9.40e-28]",
      "[0.09690315497310572642294280 +/- 1.27e-27]",
      "[2.120174312467924531916434 +/- 3.24e-25]",
      "[0.1855205661015798629036414 +/- 4.28e-27]",
      "[0.07373911370723520792723554 +/- 9.54e-28]",
      "[2.116944760367711889585371 +/- 2.63e-25]",
      "[0.3826996941463946953369638 +/- 1.60e-26]",
      "[0.5024740267973208482732287 +/- 6.06e-27]",
      "[0.05712068366686907004873239 +/- 9.55e-28]",
      "[0.04761025865627556887900158 +/- 1.13e-27]",
      "[0.02051804665906105703163668 +/- 2.22e-27]"
    ],
    [
      "[0.06471140071225278641298339 +/- 3.44e-27]",
      "[0.2501807786275235074271163 +/- 2.57e-26]",
      "[1.383856532708086094852949 +/- 3.17e-25]",
      "[0.2091592315313173531611590 +/- 1.06e-27]",
      "[0.07832541814827971615363951 +/- 7.71e-28]",
      "[0.1151305133740479438118092 +/- 2.27e-26]",
      "[1.379578737551128173310060 +/- 2.41e-26]",
      "[0.1481235013288647889417680 +/- 2.27e-26]",
      "[0.09296272123277132187020495 +/- 1.77e-27]",
      "[2.711223918507182929833011 +/- 1.87e-25]",
      "[0.7509189388285007716293697 +/- 4.29e-26]",
      "[0.6379798900599060806677593 +/- 3.41e-26]",
      "[0.07244675854863799094802846 +/- 6.23e-28]",
      "[0.1028426447923607527430246 +/- 4.52e-26]",
      "[0.04730025178026167811895015 +/- 3.03e-27]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.22213900019414723
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack16_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 16,
  "lambda_polygon": 6,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.633",
    "0.668"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "1.0000000000000013",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "1.5000000000000004",
    "0.5",
    "0.5",
    "0.5000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.5000000000000004",
    "-0.49999999999999967",
    "-0.4999999999999999",
    "-0.4999999999999999",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.002204780186775729",
      "0.002194627596428012",
      "0.00985727877252569",
      "0.0023959123130319845",
      "0.003553722057592076",
      "-2.2900001402499787e-05",
      "0.00014407791513007244",
      "-5.215604753402972e-05",
      "0.000189729380754519",
      "-9.024884079187751e-07",
      "-1.6137849408928059e-06",
      "-0.0001125577771252151",
      "0.0002133802794231818",
      "-0.0017913024392433136",
      "-3.8030130591186e-05",
      "-8.817917946042327e-06",
      "-0.0006115450604754902",
      "1.3237160408173657e-05",
      "0.0002456686556866263",
      "9.426729597934276e-05",
      "-3.4490535711629086e-05",
      "-5.51083412699945e-05",
      "-0.0007409384906735877",
      "0.0019672319650286124",
      "-0.00028482424426735627"
    ],
    [
      "0.0022223397227679217",
      "0.0021945487461209052",
      "0.01149877653123531",
      "0.002407523766636192",
      "0.003922655132673865",
      "-2.5939452034644735e-05",
      "0.00014055480756665811",
      "-7.886023647578612e-05",
      "0.00023565841843020796",
      "2.7925075082683893e-05",
      "9.678681403087478e-06",
      "-0.0001220981894384917",
      "9.444928692865257e-05",
      "-0.002493395171913041",
      "-9.150885687398295e-05",
      "-9.713258202789345e-06",
      "-0.0007998707477839064",
      "1.9235611327411766e-05",
      "0.0003126760797261048",
      "0.00013150026097264944",
      "-3.643754958128305e-05",
      "-6.514420011941445e-05",
      "-0.0009103587587917406",
      "0.0025004845861360155",
      "-0.00038762110501238366"
    ],
    [
      "0.002282257171610244",
      "0.0022532104062809757",
      "0.018471236952769206",
      "0.002616047871250458",
      "0.005060371347419366",
      "-4.8657725727556404e-05",
      "0.00035806255319934183",
      "-9.750725238566304e-05",
      "0.00039851942718593464",
      "-7.20574229937562e-05",
      "-7.124748378150688e-06",
      "-0.00021653167337265427",
      "0.0004659141096863062",
      "-0.0036083560076504797",
      "-0.00010451296060167636",
      "-1.2973237718068021e-05",
      "-0.0013057894103361888",
      "1.4257594055659308e-05",
      "0.0005105309038176361",
      "0.00020740703057803652",
      "-6.189363140047175e-05",
      "-0.0001299504971096106",
      "-0.0014006965629290347",
      "0.004398671265280571",
      "-0.0005000155336061242"
    ],
    [
      "0.002266032922978962",
      "0.0022500401872580034",
      "0.020616454935388044",
      "0.0027226258270052306",
      "0.004724469446198483",
      "-1.9904659885506336e-05",
      "0.00021025042647308806",
      "-0.00013201417708059478",
      "0.00033746385462669486",
      "5.030389648146648e-06",
      "-1.3460329355477414e-05",
      "-0.00014345469809845415",
      "0.0009129234984262091",
      "-0.0041921258454133145",
      "-0.0002684288328904409",
      "-1.5545498680271215e-05",
      "-0.001328987201217485",
      "-1.0878691884753317e-05",
      "0.00046441932483556756",
      "-4.541617773118461e-05",
      "-6.788883962600583e-05",
      "-3.066833278669921e-05",
      "-0.0019629067315216054",
      "0.0037575720122034147",
      "-0.0005697360970690543"
    ],
    [
      "0.0022241777961994383",
      "0.0021964173065371663",
      "0.011913987283630325",
      "0.0024033482127003205",
      "0.0039485797995592615",
      "-2.8207706213151176e-05",
      "0.0001538382259719554",
      "-7.911032946934477e-05",
      "0.0002405204682894594",
      "-1.988692598999618e-05",
      "6.1810835034190585e-06",
      "-0.00011640502384010098",
      "0.0001166574144718152",
      "-0.0025353069096982765",
      "-0.00010060819426444948",
      "-5.192179321616255e-06",
      "-0.0008277574978546894",
      "1.6737967446583245e-05",
      "0.00031766050669614873",
      "0.00012678897798342834",
      "-3.9002279261918e-05",
      "-8.500160671106059e-05",
      "-0.000907608065278593",
      "0.00261935435245368",
      "-0.00038009366271224095"
    ],
    [
      "0.017123640058835977",
      "5.666202187186713",
      "7.849401780379517",
      "1.6709925820509968",
      "0.8978705610531683",
      "0.11743278279568774",
      "0.015439059681679565",
      "-0.11780322031741228",
      "0.06331840558408808",
      "4.223768638052249",
      "-2.727327132021838",
      "1.8227561464148212",
      "-1.9234806539218479",
      "0.19512510593700555",
      "-0.9332914579900915",
      "0.09078030168872059",
      "-0.14835454566227516",
      "-0.015917681537285972",
      "0.08172268134774072",
      "-0.4510361148792174",
      "0.8581732324533812",
      "0.01699600140394002",
      "-0.5794117926816093",
      "0.23657509791866335",
      "-0.5357091555476852"
    ],
    [
      "0.0024025888742015018",
      "0.0023830999293279675",
      "0.05791656613301936",
      "0.003926493040815373",
      "0.00723856527684299",
      "4.747402405602286e-06",
      "0.00045935573818545536",
      "-0.00032620047452665036",
      "0.0006424669290382272",
      "-7.024496923741178e-05",
      "-0.00014425003413266646",
      "-0.00014464022416689983",
      "0.004601225526769615",
      "-0.010432093164429768",
      "-0.0009692932142035712",
      "-6.5516556337985655e-06",
      "-0.003275958933895039",
      "-0.0001375634256123654",
      "0.000947924438552605",
      "-0.0011793783893649015",
      "-0.000253471977300699",
      "3.805430632979407e-05",
      "-0.0057277924559975",
      "0.008279474450940705",
      "-0.0011827103134772028"
    ],
    [
      "0.002280256742938074",
      "0.002224424123826472",
      "0.01962223673508934",
      "0.0026279171814965288",
      "0.0050862248104828",
      "-3.427971361688918e-05",
      "0.00018118349116324575",
      "-0.00016256366946372695",
      "0.00037951665835372266",
      "4.8174199692713506e-05",
      "1.1818327844158096e-05",
      "-0.00017043115025772363",
      "0.0002791510997063085",
      "-0.004746413346303682",
      "-0.0002817541469962301",
      "-1.4358461229916036e-05",
      "-0.0014339654223058888",
      "1.741295197105276e-05",
      "0.0005261848629030082",
      "0.000152571405114043",
      "-5.562007220624658e-05",
      "-8.316879883472962e-05",
      "-0.0019547728726538095",
      "0.004141882767829164",
      "-0.0007199767889447407"
    ],
    [
      "0.0024397692979183714",
      "0.002368217353450694",
      "0.02852946843894804",
      "0.002905984512078282",
      "0.008588765825649162",
      "-0.00012916102419536187",
      "0.00041871423221614685",
      "-0.00023131102191573216",
      "0.0008667053161300291",
      "-0.0002164948118824929",
      "2.87498460448916e-05",
      "-0.0004621911872690372",
      "-0.0005484006340222519",
      "-0.00787238201553011",
      "2.597029676442521e-05",
      "-6.2454220518036115e-06",
      "-0.0025348970602146",
      "0.00014889294444925006",
      "0.0010875760336691413",
      "0.0006337772217014274",
      "-0.0001586295459855347",
      "-0.00043784475947015886",
      "-0.002221384586130052",
      "0.008299666922723676",
      "-0.001395413195077767"
    ],
    [
      "0.003552697760076255",
      "0.002466999393913475",
      "0.3204806582135463",
      "0.009882140300617268",
      "0.029592600595644662",
      "0.00014637111200851402",
      "0.0002725799643326014",
      "-0.0027207414584578217",
      "0.00316981613019667",
      "0.00011728066693384005",
      "-0.0004517534872796707",
      "2.188010315503779e-06",
      "0.017991441494966957",
      "-0.07611663265706393",
      "-0.00910284587314819",
      "-5.284783830146952e-05",
      "-0.020349829737982494",
      "-0.0009014950451111109",
      "0.005339255980315602",
      "-0.0034134025728705954",
      "-0.0004222651619639337",
      "0.0006908372646563537",
      "-0.04210637326526319",
      "0.04459323310718471",
      "-0.00876387396654192"
    ],
    [
      "0.0022055846183137513",
      "0.0021970842103195623",
      "0.010110979736961468",
      "0.002390463593578909",
      "0.003565532686059829",
      "-2.4804322928618882e-05",
      "0.00015129749922054283",
      "-5.261996114682803e-05",
      "0.00019200138286766375",
      "-4.278983237610484e-05",
      "-6.218808226609226e-06",
      "-0.00010764461278015655",
      "0.0002230989891449821",
      "-0.0018170540466022314",
      "-4.3514458063374785e-05",
      "-4.48014099119678e-06",
      "-0.0006293585824038753",
      "1.199446942175953e-05",
      "0.00024777187162319786",
      "7.963918896039913e-05",
      "-3.9532147901510524e-05",
      "-7.336622206901852e-05",
      "-0.0007275064847001674",
      "0.0020428992610313328",
      "-0.00028127698451298053"
    ],
    [
      "0.0023216992914808195",
      "0.0022948861116049565",
      "0.021125544313997262",
      "0.002790850026240048",
      "0.005964820888523832",
      "-6.929528622318699e-05",
      "0.00044215788987069855",
      "-8.970098663404767e-05",
      "0.0005265536299375792",
      "-4.794070368066732e-06",
      "-1.669365045037108e-05",
      "-0.0003310724533911576",
      "0.0005361249269788395",
      "-0.004159579291034882",
      "7.697352695040896e-05",
      "-2.307256663844201e-05",
      "-0.0015464212055599192",
      "4.8166885472559004e-05",
      "0.0006453164475333014",
      "0.00029629839177818516",
      "-9.696691773444961e-05",
      "-0.00017101868351257206",
      "-0.0013888444431312639",
      "0.005380454004881338",
      "-0.0006206198868539936"
    ],
    [
      "0.0022275768439114266",
      "0.00221693547989127",
      "0.012340836309771447",
      "0.002501088962748209",
      "0.004034300091165901",
      "-3.3941960369542435e-05",
      "0.00020320531315917126",
      "-6.547216609387201e-05",
      "0.00025374340606282097",
      "-2.4805136813466742e-05",
      "-9.19156032304774e-06",
      "-0.00015379706443296334",
      "0.00027968088949077816",
      "-0.0022857436003771037",
      "-1.3630593600965851e-05",
      "-8.158244123817385e-06",
      "-0.0007938135061588449",
      "2.326786869754759e-05",
      "0.00032554485058162395",
      "0.00010535135250838425",
      "-5.228376076485011e-05",
      "-9.215160528603883e-05",
      "-0.0009515052931264719",
      "0.0025990732763952118",
      "-0.0003882639903705931"
    ],
    [
      "0.0037608681976660585",
      "0.0034713460890680205",
      "0.7287840310304838",
      "0.023027876196283822",
      "0.02269680240745059",
      "-5.589140110453551e-06",
      "0.012865403022214353",
      "-0.0024842303957503067",
      "0.002410201547828448",
      "-0.02312808088443745",
      "-0.004075187672577948",
      "0.0030879851948237462",
      "0.07606947257872697",
      "-0.0782544834512819",
      "-0.017115101106424745",
      "0.0010830178768424144",
      "-0.030275659253020937",
      "-0.004550591460311839",
      "0.005134412411626062",
      "-0.01168797320594831",
      "0.0014986251918474006",
      "-0.0013195339211492293",
      "-0.0930917949332363",
      "0.07960691407756812",
      "-0.002610145936041132"
    ],
    [
      "0.11950114869782115",
      "0.017771757936868502",
      "8.736754780647273",
      "0.16785217733427008",
      "2.3638237113948413",
      "-0.04145917753689605",
      "0.2701672905533526",
      "-0.12700881769779346",
      "0.3029579313922727",
      "-0.03243643628000805",
      "0.041711016168217756",
      "-0.1342742666667132",
      "-0.7451614943548522",
      "-2.8788741150682093",
      "-0.12553667184080722",
      "-0.0074329924961741775",
      "-0.9749700648800413",
      "0.054935501820929926",
      "0.4305231442241768",
      "0.3612361753172846",
      "-0.026969873736137885",
      "-0.1326721029399429",
      "-0.9284646394121548",
      "3.507423174962037",
      "-0.6079857143951398"
    ],
    [
      "0.003939392615827334",
      "0.002703782805691183",
      "0.16336457932461312",
      "0.004106439252608721",
      "0.037566733653477645",
      "-0.0007528954400740084",
      "0.005999194860779873",
      "-0.0010468989112064168",
      "0.004881270800266964",
      "-0.0026629097387074604",
      "0.0002830217957564594",
      "-0.0021365071443140977",
      "-0.004800869433828035",
      "-0.03730559098550867",
      "-0.0009438250208118666",
      "9.566389979921788e-06",
      "-0.015245151122954614",
      "0.00044361909984662497",
      "0.006294945487171432",
      "0.005455025654903939",
      "-0.00031601603625841973",
      "-0.0026133826866012472",
      "-0.009324574179964759",
      "0.060962071004570136",
      "-0.00524550886181406"
    ],
    [
      "0.002308912194398566",
      "0.0022803247671257837",
      "0.019475527628795987",
      "0.0026917173135222643",
      "0.005728363065734663",
      "-7.016843248409262e-05",
      "0.00030422983164632385",
      "-0.00014443969407535053",
      "0.0004780986442461613",
      "-9.003420062070299e-05",
      "1.4566525159250287e-05",
      "-0.00027246938318476534",
      "0.00011796851129579455",
      "-0.004501805576433404",
      "-7.576548394490233e-05",
      "-7.68937476550463e-06",
      "-0.0014971817570635219",
      "5.849134184655221e-05",
      "0.0006185546887909476",
      "0.0002899081382394509",
      "-0.00010416441511137941",
      "-0.00022856476568397616",
      "-0.0015866664492287046",
      "0.004849874443040746",
      "-0.000793118870468217"
    ],
    [
      "0.0024681788929552177",
      "0.002293539288153995",
      "0.036602247836374",
      "0.0028279103537162207",
      "0.00872993845664809",
      "-0.00011952505011981542",
      "0.0006912225361978996",
      "-0.00029004555941619317",
      "0.000885677439175669",
      "2.7740776939870304e-05",
      "7.35547720009485e-05",
      "-0.0004731064128939179",
      "2.6067527447079105e-05",
      "-0.00919156838274278",
      "-0.000560040651998396",
      "-3.155698263061793e-05",
      "-0.0031132710215324",
      "2.608623732121297e-05",
      "0.0011771750108165782",
      "0.0009201038349500994",
      "-8.920478235395135e-05",
      "-0.00033594675073733157",
      "-0.003131724726773585",
      "0.01037344994262557",
      "-0.0012145807976182"
    ],
    [
      "0.0023867814817627926",
      "0.0025148771317296983",
      "0.04438598925107535",
      "0.004201706571041449",
      "0.007442893993657917",
      "-5.007155005680874e-05",
      "0.00010663573837465109",
      "-0.00035588652727026334",
      "0.0006377847069345795",
      "0.0001645055372209759",
      "-0.00014797143689241368",
      "-0.0004402906378631016",
      "0.0030106567637593574",
      "-0.009281157488805432",
      "-0.00040892595066830886",
      "-3.367565752340369e-05",
      "-0.0024987137027725104",
      "2.9218975551042777e-05",
      "0.0009225308919249185",
      "-0.0008267880543515081",
      "-0.0003008502117790592",
      "-6.423966452782597e-05",
      "-0.006083274983004078",
      "0.005082712836307338",
      "-0.0018777873716769125"
    ],
    [
      "0.013335839542614098",
      "0.004172865907389891",
      "2.247775079630928",
      "0.055931131146451714",
      "0.18276981263753822",
      "-0.0033700343694582553",
      "0.03696283744361599",
      "-0.01804477014455979",
      "0.022626780249374062",
      "0.02643653831838886",
      "0.00930379473348503",
      "-0.01640898362295748",
      "0.1617222567453546",
      "-0.4577385256727191",
      "-0.09074734630746563",
      "-0.002752196868165954",
      "-0.15344029870083795",
      "-0.015829740575141995",
      "0.038816559704841234",
      "0.05493045747694151",
      "0.0003968860367355377",
      "-0.006066344975851477",
      "-0.30343750244024287",
      "0.43595128993983273",
      "-0.031239000691212097"
    ],
    [
      "0.2635151635069415",
      "6.648937925478874",
      "7.284734938143645",
      "2.579253478367646",
      "5.989496810024242",
      "-0.0027564675806712323",
      "0.9124547383773896",
      "0.3035071873421129",
      "0.8393591628672966",
      "-0.9092287557938442",
      "0.3720471134513434",
      "-3.0214175501716114",
      "3.8011615136540056",
      "4.799240402494257",
      "2.400857941835928",
      "-0.5382737397224585",
      "0.1856072175889382",
      "0.2691686675077922",
      "0.8299295374292699",
      "-2.7456068169855943",
      "-2.5217080691693585",
      "0.3297178062440199",
      "1.7823601830207267",
      "1.3365056023163293",
      "-0.8761900016395527"
    ],
    [
      "0.002226556454165262",
      "0.002188149742804634",
      "0.012904293265691421",
      "0.0024272774503979037",
      "0.004003559911035782",
      "-2.2791104889788657e-05",
      "0.0001203674448572919",
      "-9.50985360067595e-05",
      "0.00024298676107867382",
      "2.9377777894499765e-05",
      "8.998084026859063e-06",
      "-0.00010844515684021209",
      "0.00015660738355847796",
      "-0.0029114328046937984",
      "-0.00015423552119714305",
      "-8.603525179742094e-06",
      "-0.0008941979823967814",
      "1.3388891308752739e-05",
      "0.0003305724320856257",
      "0.00010176246225536198",
      "-3.633165202814e-05",
      "-5.780032385638216e-05",
      "-0.0011142839592289604",
      "0.002650798198144796",
      "-0.00042969746586352917"
    ],
    [
      "0.002232733209679137",
      "0.002212253695490279",
      "0.0132572350885761",
      "0.0024497565750780047",
      "0.004098894566340032",
      "-3.0318270380661582e-05",
      "0.00019599286539113647",
      "-7.754831232221594e-05",
      "0.0002635382640089732",
      "-2.76306984434538e-05",
      "-3.9690142101152344e-07",
      "-0.00013356865462580726",
      "0.00026878591247031774",
      "-0.0026585564817980835",
      "-0.00010204760169509352",
      "-6.770963217428243e-06",
      "-0.0009028314754271597",
      "1.1380114012625082e-05",
      "0.00034374122429432454",
      "0.00011879226940195597",
      "-4.435032136079298e-05",
      "-8.658112345695878e-05",
      "-0.0009904863235579017",
      "0.002904750051284183",
      "-0.0003746478579165681"
    ],
    [
      "1.8495794037499975",
      "7.126566556711746",
      "15.323510192390565",
      "0.29707286372325536",
      "2.361974943071466",
      "-1.162187528594091",
      "4.808672562953098",
      "0.397919156473079",
      "-0.04832038381034517",
      "-6.698263650213501",
      "0.6356113970795569",
      "-3.552188052697885",
      "0.4520725560619241",
      "1.473516422355302",
      "-0.5066655155072193",
      "3.4224936945025846",
      "-2.0612976282884006",
      "0.4969688851578927",
      "-1.8626642237594164",
      "-7.680585039079203",
      "-1.100965777234844",
      "1.3476140234920615",
      "1.5514133659411928",
      "-4.8314708036673695",
      "-0.575941905332266"
    ],
    [
      "2.053346121902577",
      "21.84068423845091",
      "18.953672779966904",
      "11.612097843324282",
      "1.928002423235201",
      "-6.583158804940913",
      "0.8317893285885981",
      "-1.0490409777834957",
      "-0.5171788259072719",
      "-5.097999400127189",
      "2.3523409897224514",
      "2.0955653694225203",
      "-4.436517328979216",
      "-4.124248233441398",
      "-0.5447688726176362",
      "-0.16064377760277387",
      "-3.0381678942155914",
      "4.623969148126118",
      "-0.09003782725189484",
      "8.18055773507374",
      "-15.063211207295206",
      "1.2800211998366346",
      "-0.673695611492602",
      "-3.744986706555847",
      "0.33083991442851574"
    ],
    [
      "0.21301571446301867",
      "10.10126950842403",
      "15.886871999348907",
      "3.3332439577686177",
      "2.70125004728635",
      "0.43861403127454895",
      "1.7498893827807112",
      "0.7339403575616613",
      "0.6051969358876208",
      "7.0758329361521595",
      "-0.1509156548173284",
      "-0.8057931827456376",
      "5.501792228974375",
      "4.1413658868968355",
      "2.5643638220780303",
      "1.004479216048984",
      "0.32286948049528347",
      "-0.22507752984892093",
      "-0.015888245825906977",
      "-7.683087769398137",
      "-5.369623770053217",
      "-3.4382045653008064",
      "-3.6077677956462284",
      "-1.2959640607351683",
      "0.02638786115223475"
    ],
    [
      "0.0022209755215065073",
      "0.0021882110340892477",
      "0.011595930675788459",
      "0.0023941503752284805",
      "0.003865974650907948",
      "-2.5429427535373942e-05",
      "0.00016707957773854447",
      "-7.516121377443214e-05",
      "0.00022947362147983068",
      "1.2802319017214464e-05",
      "6.505602324859865e-06",
      "-0.00011777621204239824",
      "0.0001240445681656057",
      "-0.0024022164978490506",
      "-0.00010829936915966842",
      "-9.355765111156619e-06",
      "-0.0007952625065584352",
      "1.1615649798260726e-05",
      "0.0003055247082956281",
      "0.00013666579862523686",
      "-3.306104072895943e-05",
      "-6.371578941739173e-05",
      "-0.0009270029937738785",
      "0.0025444672794481915",
      "-0.0003538376500200547"
    ],
    [
      "0.00226953802464827",
      "0.002212922909068167",
      "0.019636144959161293",
      "0.002527031610848538",
      "0.0047491848624049565",
      "-2.9913062065120285e-05",
      "0.00027503631244809543",
      "-0.00012245540316085493",
      "0.0003490718763349108",
      "2.1950374904287494e-05",
      "7.375708257655907e-06",
      "-0.00014537203044779414",
      "0.0005594430269385412",
      "-0.0041609935356967795",
      "-0.00031629559859777044",
      "-1.1489988957403779e-05",
      "-0.001384500155981205",
      "-1.9626991838319694e-05",
      "0.00047294579617151924",
      "0.00014756037650568544",
      "-4.466206247739378e-05",
      "-7.495011563881552e-05",
      "-0.0016377718446089823",
      "0.004311813802258301",
      "-0.00045791058273401947"
    ],
    [
      "0.002236664561919728",
      "0.0022106552364780513",
      "0.013716218392107208",
      "0.002464383274714025",
      "0.004145990258554002",
      "-3.261324668895751e-05",
      "0.0002555403751299496",
      "-6.857214506949664e-05",
      "0.0002734215343887474",
      "-9.963079568522984e-06",
      "-1.3122440311476414e-08",
      "-0.0001505839285971925",
      "0.0003564976091303672",
      "-0.002534266411532303",
      "-9.216927618053552e-05",
      "-1.0658304489145825e-05",
      "-0.0009178581180294857",
      "5.615152571172474e-06",
      "0.0003530982761514218",
      "0.00015416799271073054",
      "-4.1441276197714824e-05",
      "-8.243546654843882e-05",
      "-0.0009957521354346443",
      "0.00309457982433933",
      "-0.0003366228047029823"
    ],
    [
      "1.9400183197329537",
      "5.075651989796173",
      "12.20285207647219",
      "5.818190357522927",
      "5.493416201265427",
      "0.024780373975739352",
      "2.069833704637799",
      "1.0593991805832725",
      "-0.9938314685452768",
      "3.686495863421996",
      "-4.598504304665389",
      "-0.8055542944982592",
      "-3.6446614916912403",
      "-5.700629829129328",
      "-0.41203004086374473",
      "-2.992323422406416",
      "-3.2485149420789488",
      "3.0265028063549324",
      "0.9040582034123227",
      "3.6091666713963146",
      "2.148642954576248",
      "-2.825323123918885",
      "3.5227221171262406",
      "2.596586570808499",
      "1.2385802561934431"
    ],
    [
      "0.011525833692574032",
      "10.016748319487133",
      "8.587523040004296",
      "2.0906083885019777",
      "2.2891811450536017",
      "-0.2502736172981443",
      "0.14997968593735914",
      "0.08527568957750163",
      "0.13692705667359945",
      "-1.3658335490872189",
      "-1.2326443375760838",
      "-4.278997655633327",
      "4.128254183820712",
      "2.3600568954505037",
      "1.4295017039430584",
      "0.12570870838736806",
      "0.1753552049334413",
      "0.08985609407949814",
      "0.0029878535917056614",
      "-8.792056962582036",
      "-4.374322965397367",
      "-2.089438563200239",
      "-0.510311825493373",
      "-3.3957893236689776",
      "-1.6052376874460497"
    ],
    [
      "0.0021981301846600724",
      "0.0021890346133234344",
      "0.00912141936231201",
      "0.002372183053170464",
      "0.0034230746912450706",
      "-2.2615242358440052e-05",
      "0.00013409756783668814",
      "-4.62066722855911e-05",
      "0.0001725888766058662",
      "-2.0460623432073978e-05",
      "-3.95058962204019e-06",
      "-0.00010134936790714379",
      "0.00018613559765441856",
      "-0.0016008021287514471",
      "-2.6401104392987927e-05",
      "-5.440488340266677e-06",
      "-0.0005522781799005838",
      "1.3047839694332682e-05",
      "0.0002219515244285881",
      "8.021765315208687e-05",
      "-3.4404923600789664e-05",
      "-6.272341611693982e-05",
      "-0.0006492876448686261",
      "0.0017965168824995595",
      "-0.00025792557855778636"
    ],
    [
      "0.002223680259919758",
      "0.002192829579606994",
      "0.011657391891983513",
      "0.002392846677023304",
      "0.003940824754278761",
      "-2.8263545671357285e-05",
      "0.00013577839474128824",
      "-8.404484447070782e-05",
      "0.00023840483337044473",
      "-2.4120911340279567e-06",
      "8.81083757122306e-06",
      "-0.00011898680529849145",
      "6.466483207129403e-05",
      "-0.0025970903847683914",
      "-0.0001169442342775777",
      "-6.349172066468096e-06",
      "-0.0008265499842607157",
      "1.667675955736076e-05",
      "0.00031706515072620924",
      "0.00014859695773704172",
      "-3.6717515736249735e-05",
      "-8.265257590769711e-05",
      "-0.0009417737602353093",
      "0.002565462063808084",
      "-0.0003936526865984503"
    ],
    [
      "0.0022462626420130844",
      "0.0022203616913035913",
      "0.015341886831520045",
      "0.002480975289720717",
      "0.0043335680034194855",
      "-3.472973501257102e-05",
      "0.0002507746816867795",
      "-8.721262259892618e-05",
      "0.00029646582352587845",
      "-4.877005079338006e-05",
      "-1.3467617790683462e-06",
      "-0.00014848771082614116",
      "0.0003748294186159332",
      "-0.00303997952993224",
      "-0.0001552471348300048",
      "-6.582801889952551e-06",
      "-0.0010554368357316326",
      "1.047710307034519e-06",
      "0.0003887016810463566",
      "0.0001471569683973421",
      "-5.008352098705345e-05",
      "-0.00010363620778964555",
      "-0.0011863131432316642",
      "0.0034307733375230002",
      "-0.00039049570383580597"
    ],
    [
      "0.17769869050558879",
      "0.14182385327439342",
      "25.678326746012296",
      "2.2708576997036283",
      "2.4235283846108873",
      "-0.11206923504484124",
      "0.5628915498384977",
      "-0.3759141474338327",
      "0.18429876040702425",
      "0.8391179583750233",
      "-0.04971791664461623",
      "-0.22241553078674534",
      "-7.004677380304719",
      "-2.218889836544595",
      "0.5736430816355885",
      "0.056689871052288676",
      "0.7889961383391799",
      "-0.12875210863850597",
      "0.38103322814428686",
      "-0.5975330202963602",
      "0.20377708735392802",
      "-0.19391143560229598",
      "1.8440764417201037",
      "3.195633000700185",
      "-1.2790866144923922"
    ],
    [
      "0.2522903903637244",
      "8.49565183296546",
      "1.8404754124406044",
      "1.6842190472355627",
      "6.375596617554422",
      "0.07469117250112041",
      "0.25911541565299073",
      "0.1054921724786891",
      "0.8166710614097853",
      "-1.5079085840339181",
      "0.8815970799822759",
      "-2.3886863707484274",
      "-1.0882211458922484",
      "-0.48844865660591374",
      "1.899712134685724",
      "-0.6386337556196473",
      "-0.3679268688406581",
      "0.38134933889653155",
      "0.9573752008589173",
      "0.5863791597918767",
      "2.3362732494555085",
      "2.871987275826265",
      "-0.1904494965011098",
      "2.0018527717244905",
      "-0.6559589683695985"
    ],
    [
      "0.0022977519420718327",
      "0.0022994940448298365",
      "0.022666206671870255",
      "0.0028666778979208178",
      "0.005452336286881782",
      "-3.937709181474861e-05",
      "0.00021835797009684825",
      "-0.00017143827715760095",
      "0.0004278273356916586",
      "-8.487396974293129e-05",
      "-2.152349093410228e-05",
      "-0.00019821879591951967",
      "0.0007129146621322926",
      "-0.004985941154055718",
      "-0.0002110210068188678",
      "-8.265457325924354e-06",
      "-0.0015460211827555762",
      "2.6111286433396405e-05",
      "0.0005832787423716628",
      "-3.444296225298157e-05",
      "-9.960979306508214e-05",
      "-0.00011540588925198636",
      "-0.0022004707760404584",
      "0.0043912470108015324",
      "-0.0008355980147764546"
    ],
    [
      "0.0022089127935570056",
      "0.0021907673991600025",
      "0.010638303134367201",
      "0.0024050623057582155",
      "0.0036311129884845587",
      "-2.396545569796779e-05",
      "0.00015086757761688282",
      "-6.387243811291117e-05",
      "0.0001975512505466298",
      "-1.0466602458431873e-05",
      "2.1670430223525908e-06",
      "-0.00010484410084554132",
      "0.00020301839935273053",
      "-0.002013444280109752",
      "-7.20884053636536e-05",
      "-5.553452449247109e-06",
      "-0.0006766314809296857",
      "1.1808078161010986e-05",
      "0.00026240561057979306",
      "9.00380972603607e-05",
      "-3.660627767097577e-05",
      "-6.835309064848796e-05",
      "-0.000813173178469317",
      "0.0021600447610853253",
      "-0.0003181928997692156"
    ],
    [
      "0.002203329657830947",
      "0.0021821763389799327",
      "0.010399657520494729",
      "0.002356251833926376",
      "0.003492383522287371",
      "-2.1123969712165344e-05",
      "0.00014990604827460328",
      "-5.801931386348382e-05",
      "0.00018108464249506144",
      "-2.0851899397964275e-05",
      "1.2993399444930228e-06",
      "-8.917906720320944e-05",
      "0.00022307467887900133",
      "-0.001922119329824855",
      "-0.00010240557744699309",
      "-4.265718766060642e-06",
      "-0.0006550008129611713",
      "1.7574717527786398e-06",
      "0.0002408619141743949",
      "9.356571091912758e-05",
      "-2.8179072182968105e-05",
      "-6.15922375451123e-05",
      "-0.0007689179641238503",
      "0.0021058418119100884",
      "-0.0002585001537091249"
    ],
    [
      "0.0022122072978257596",
      "0.0021838321527972116",
      "0.011504290134576942",
      "0.002379342117021398",
      "0.0036599958174036652",
      "-2.356653352326965e-05",
      "0.00017214374127730945",
      "-6.748237897459712e-05",
      "0.00020290233288548784",
      "6.469278844089978e-06",
      "5.498280492743553e-06",
      "-0.0001043602925434996",
      "0.00024768952785500286",
      "-0.002199080863396063",
      "-0.0001325278783701974",
      "-6.902293068333057e-06",
      "-0.0007467851186213824",
      "-9.831400528152112e-07",
      "0.00027237948016540603",
      "0.000124948980864226",
      "-2.8708932110833675e-05",
      "-6.296331298007014e-05",
      "-0.0008943426054098206",
      "0.0024000950526270213",
      "-0.00028862477893646017"
    ],
    [
      "0.0022236624102562903",
      "0.0022002801588604215",
      "0.012084776362034907",
      "0.0024245271487323946",
      "0.003918705555855719",
      "-3.072496786418934e-05",
      "0.00018650388353743514",
      "-7.2919740203247e-05",
      "0.0002379267819442772",
      "-8.71650255617076e-06",
      "3.1586560200970666e-06",
      "-0.00013381478251464643",
      "0.00020960543415723406",
      "-0.0023855043957474713",
      "-9.563917756204502e-05",
      "-7.77910272787049e-06",
      "-0.000810158349974617",
      "1.1141577104833186e-05",
      "0.00031292729431631785",
      "0.00014669187599208904",
      "-3.9636608493452726e-05",
      "-8.494131843712255e-05",
      "-0.0009431599306595583",
      "0.0026241847862698803",
      "-0.0003540506272305202"
    ],
    [
      "0.002298420680414302",
      "0.0022735311843495765",
      "0.01824401724145302",
      "0.00271961386163797",
      "0.005505701533055472",
      "-6.526188129663257e-05",
      "0.0003117231592268931",
      "-0.00012590395754240294",
      "0.0004493876396149426",
      "-9.03157381851808e-06",
      "9.200124255897599e-06",
      "-0.00028182903849878455",
      "0.0002072721555127634",
      "-0.004012751122089979",
      "-2.5043890877434784e-05",
      "-1.5328456037511776e-05",
      "-0.0013626828072641308",
      "5.390990494172884e-05",
      "0.000577853658988322",
      "0.0002760998441236706",
      "-9.26651545548931e-05",
      "-0.00018479701872300164",
      "-0.001489967361569971",
      "0.004469186720464367",
      "-0.0007273614703287903"
    ],
    [
      "1.7805378146171664",
      "10.614622947545858",
      "10.62259895776221",
      "10.623269890391922",
      "2.3878096547891734",
      "-2.1590645671551307",
      "3.094790097145248",
      "0.17219890617033592",
      "1.5780488712289993",
      "-6.390032924565436",
      "8.613797414244186",
      "-1.3592745849872574",
      "-3.081795997607192",
      "1.9235369255599213",
      "1.5265226497569369",
      "3.23922647848123",
      "-0.26153206143820606",
      "3.9400267998112444",
      "0.6172168649024196",
      "-7.789104992902839",
      "-4.178468618577667",
      "-2.508831168682155",
      "7.826494209821904",
      "-0.5059779481023121",
      "-2.3064755400943278"
    ],
    [
      "0.05247384010645255",
      "10.158296258821817",
      "2.097658046735106",
      "1.8290235638633063",
      "0.3876044140512977",
      "0.42391312008812965",
      "-0.1899784645019765",
      "-0.15470473672784535",
      "0.025256928866613855",
      "-1.2336690783631068",
      "1.4717013140461197",
      "1.3665659074219443",
      "0.9143417856529875",
      "-0.30360159074708065",
      "0.5084566902731971",
      "0.5134601746717867",
      "-0.054134036881279726",
      "0.234159207707225",
      "0.13120015294886433",
      "2.4155178944730755",
      "3.9960616179696946",
      "0.930783246498663",
      "-1.0149665125209153",
      "-0.2851965964644725",
      "-0.43647779368685297"
    ],
    [
      "0.0028767026773767555",
      "0.0027704285390835748",
      "0.04440733341375293",
      "0.004867937027975181",
      "0.01917627956316303",
      "-0.0003318029075409097",
      "0.0005225981203818117",
      "-0.0006907429986677187",
      "0.002159616516240901",
      "0.00031158061526832397",
      "0.00011279175877361226",
      "-0.001560011648712917",
      "-0.0041008177524459585",
      "-0.017145572868953376",
      "0.0013989395322362222",
      "-0.00012191511045555903",
      "-0.004951465795667102",
      "0.0008128660419405537",
      "0.0027891847630405328",
      "0.0014418225099860718",
      "-0.0006991075113835039",
      "-0.0009242689184130387",
      "-0.004986441399198395",
      "0.015647024819857493",
      "-0.005313365263619206"
    ],
    [
      "0.0023400408900463117",
      "0.002291985062149852",
      "0.024415870544193162",
      "0.002733399797376929",
      "0.006310544697018695",
      "-6.190514981535952e-05",
      "0.00034614552099286063",
      "-0.000178517435980808",
      "0.0005538461525879969",
      "-8.113945673235788e-05",
      "-3.1573004230681127e-06",
      "-0.00027084030848044193",
      "0.0002406813691812115",
      "-0.005821186824824813",
      "-0.00021888003256488497",
      "-1.3101607483733787e-05",
      "-0.0018926882648000543",
      "4.134915311236687e-05",
      "0.000729741420665569",
      "0.0002484359766288311",
      "-9.945443166181031e-05",
      "-0.00018393239295094908",
      "-0.002122321853358091",
      "0.005947232510353632",
      "-0.0008761970318056416"
    ],
    [
      "0.0022170570808041786",
      "0.0021997527002772855",
      "0.01208383443313549",
      "0.0024402125283270576",
      "0.003820730643937517",
      "-1.5622287338563632e-05",
      "8.57185500931615e-05",
      "-8.627384915841575e-05",
      "0.00021811548536039224",
      "1.506027196468648e-05",
      "-2.3026950625068506e-06",
      "-9.239848950768346e-05",
      "0.0002263506306637066",
      "-0.002661580839785878",
      "-0.00012458075861817108",
      "-8.100184770682042e-06",
      "-0.0007994420933007439",
      "1.3527128607766014e-05",
      "0.00029637631085192715",
      "3.623574006443461e-06",
      "-4.409066268087721e-05",
      "-3.563023339244905e-05",
      "-0.001060973347174929",
      "0.002256247189127908",
      "-0.0004069283492197948"
    ],
    [
      "0.002221658094423397",
      "0.002195953115098771",
      "0.012952471091247824",
      "0.002446926754404201",
      "0.003899501867478132",
      "-1.90001212400119e-05",
      "0.00012285329575377647",
      "-8.649764926253762e-05",
      "0.00022988072996586964",
      "-1.5354403169232265e-05",
      "-2.7235720410032126e-06",
      "-9.427163151561383e-05",
      "0.00027929993937847626",
      "-0.0027283478219246923",
      "-0.0001334136409089353",
      "-6.148903885809145e-06",
      "-0.0008504181450861235",
      "1.096284365994948e-05",
      "0.00031146460818538314",
      "2.551968946321785e-05",
      "-4.247983443903075e-05",
      "-5.115803498068934e-05",
      "-0.0010896321285175778",
      "0.0024998462358185817",
      "-0.000401766536253349"
    ],
    [
      "0.002206958209099904",
      "0.0021938998836538277",
      "0.012168334887797972",
      "0.0024397100903468206",
      "0.0035884052013645884",
      "-1.2242966306362576e-05",
      "9.388533333505284e-05",
      "-7.514208791935529e-05",
      "0.00018856555571961762",
      "-2.2072789604251068e-05",
      "-9.618164743850635e-06",
      "-7.079848418554856e-05",
      "0.0004125541559268965",
      "-0.0023897993746480562",
      "-0.00013543839751118698",
      "-4.575877943195771e-06",
      "-0.0007365118167388675",
      "1.3320930417880468e-06",
      "0.0002578555781226729",
      "-3.9876679507320985e-05",
      "-3.9152447757885565e-05",
      "-3.10138005695308e-05",
      "-0.0010289837127421487",
      "0.00206589976723733",
      "-0.0003349167144036717"
    ],
    [
      "0.0022782617398903146",
      "0.0022580740508491228",
      "0.023546016806232754",
      "0.0027297276692281195",
      "0.004937265772572687",
      "-2.1643389029516235e-05",
      "0.0002315100083337516",
      "-0.00014501407007052193",
      "0.00036875071511478064",
      "-0.00010832617443596804",
      "-3.218896870434116e-05",
      "-0.00011346388261835362",
      "0.0010570626465790736",
      "-0.004795076095875188",
      "-0.0003448798158790705",
      "-1.2494956222968586e-06",
      "-0.001530433892170759",
      "-2.414756766862907e-05",
      "0.0005043238926928481",
      "-0.00012693228252805763",
      "-7.055911961157848e-05",
      "-6.917012430024256e-05",
      "-0.0021049326277286532",
      "0.004359425629663745",
      "-0.0005723024233388755"
    ],
    [
      "0.0023945661902274795",
      "0.0024898655382999753",
      "0.0344172896906418",
      "0.004025815212796546",
      "0.007854066154101077",
      "-0.00011089013816023713",
      "0.0005917883590352478",
      "-0.0001412918048252324",
      "0.000748436971117856",
      "-0.0006662629263647609",
      "-0.00016122387115423374",
      "-0.000497852658530779",
      "0.0026424558045186394",
      "-0.0043641109801913726",
      "0.0007499791031742461",
      "-6.5369345178224205e-06",
      "-0.0017446157868139705",
      "0.00022030392075001834",
      "0.0009288745339997017",
      "-0.0005813231734330492",
      "-0.00035884019106873616",
      "-0.0003586820195650952",
      "-0.002215285777988613",
      "0.005704539860651697",
      "-0.001557787766156823"
    ],
    [
      "0.0027180367326270845",
      "0.0025313610554605907",
      "0.04397860783092569",
      "0.004657451861963115",
      "0.014936366604922657",
      "-0.00022451928016866736",
      "0.0006720268861481262",
      "-0.000662636343960807",
      "0.0015944128880619954",
      "-0.0002258808999945871",
      "0.00024444021765535686",
      "-0.0007207324315493769",
      "-0.0024603654869180336",
      "-0.013841166446926179",
      "0.0006396172220084168",
      "-5.857850826602372e-06",
      "-0.004197198919129287",
      "0.0005567270611937711",
      "0.0021881413888165864",
      "0.0006547597852301905",
      "-0.0003745416272303419",
      "-0.0008173814717513751",
      "-0.0044929203836812865",
      "0.013466788629882053",
      "-0.0042748493180327805"
    ],
    [
      "0.09617154552264477",
      "2.9644425943612025",
      "8.08263275631624",
      "13.380030646671054",
      "3.0287432958269425",
      "-0.5102947577865085",
      "0.20747567280758922",
      "0.33396960216537713",
      "0.11130929837419078",
      "-0.7116466107683548",
      "-1.395878173074703",
      "0.050552693803222706",
      "-5.80597702604151",
      "3.284865146935948",
      "0.737785833116109",
      "0.05473307264497284",
      "0.2851142472074587",
      "-0.4095934852891193",
      "0.19402458382134388",
      "-2.609013983485523",
      "3.011528081358854",
      "-1.3211577069734097",
      "4.4861129060942435",
      "3.348043137036147",
      "-3.779679099721835"
    ],
    [
      "0.0064616200869605225",
      "0.005200253445384783",
      "0.4512985307620042",
      "0.010505315589893276",
      "0.07813055221833136",
      "-0.0022692936152771894",
      "0.014521109597491736",
      "-0.0018658087750444041",
      "0.011385553828609665",
      "0.012716034881149082",
      "0.0030934859722905684",
      "-0.012487272445224061",
      "0.02806338796184449",
      "-0.0920878758719898",
      "-0.01264685617865979",
      "-0.00207462601538401",
      "-0.04036313234945868",
      "-0.002903517035623234",
      "0.013980562914476583",
      "0.02843709483745221",
      "0.0014378519129991407",
      "-0.0016475890362305972",
      "-0.03144105910050311",
      "0.15050676044865083",
      "0.0004943788379737003"
    ],
    [
      "0.005242759919019928",
      "0.0030252220067018987",
      "0.25337871556584374",
      "0.004232510976343845",
      "0.06330551916155472",
      "-0.0014370918623303672",
      "0.013598962682242274",
      "-0.00042647028414541854",
      "0.008792622787254279",
      "-0.006844122195359209",
      "0.00017389824234788508",
      "-0.0038521101081445642",
      "-0.00701346412146379",
      "-0.041230243397572995",
      "0.0031875264925589238",
      "9.038325146389935e-05",
      "-0.023385732842388717",
      "0.0011843294770719698",
      "0.010585698489151567",
      "0.00955373788266006",
      "-0.0006647926236183087",
      "-0.0051199627977904895",
      "0.000148353135284758",
      "0.11114994250845361",
      "-0.005209674451587769"
    ],
    [
      "0.0025536922948594747",
      "0.0022793710909385207",
      "0.04423384950197747",
      "0.0029664721558743034",
      "0.010603854278242732",
      "-0.00014661914091845837",
      "0.0005036031900222738",
      "-0.0004588065579829715",
      "0.0011107587892421132",
      "0.0004422278756869435",
      "0.00013728450984282377",
      "-0.0006410453905495195",
      "-0.0005184842186465681",
      "-0.013244056091473673",
      "-0.0009222137586114693",
      "-6.195776519850016e-05",
      "-0.004025099234776651",
      "5.5975465543691594e-05",
      "0.0015120011932440798",
      "0.0013051094660754725",
      "-0.00010470593232251197",
      "-0.0003540756426011458",
      "-0.004644621945061632",
      "0.012282078004029449",
      "-0.0018855195905061893"
    ],
    [
      "0.0022790040881528776",
      "0.002210479019594099",
      "0.016193601404349098",
      "0.0024600414863821946",
      "0.005052669567543936",
      "-5.2164765499464284e-05",
      "0.00026355240798013867",
      "-0.00012292024154848455",
      "0.0003902802997612968",
      "2.542950580849389e-05",
      "2.6774281176930383e-05",
      "-0.0002125545280559031",
      "-8.946346999501836e-05",
      "-0.003912067581281637",
      "-0.0001634012791621297",
      "-1.411170150928126e-05",
      "-0.0012961988151443337",
      "3.11318326934949e-05",
      "0.0005122596628021349",
      "0.0003597291239812256",
      "-4.632163349621948e-05",
      "-0.00014383512362902047",
      "-0.0012776711927594221",
      "0.004280886088087146",
      "-0.0005791116329560784"
    ],
    [
      "0.0022781907295617303",
      "0.0022222374856803737",
      "0.015628929653593682",
      "0.0024698640028911274",
      "0.005055446668196238",
      "-5.4738860315995564e-05",
      "0.000272508139435856",
      "-0.00011275396553056958",
      "0.00039286182232309844",
      "-3.072839620261998e-05",
      "2.106247062758808e-05",
      "-0.00021303831889566983",
      "-0.00010725079590901941",
      "-0.003689068076933162",
      "-0.0001009709436497495",
      "-1.0513651027485904e-05",
      "-0.0012470627014196855",
      "4.041934944181581e-05",
      "0.00050765056246636",
      "0.00033621015150388516",
      "-5.464589308462846e-05",
      "-0.00016295856169866435",
      "-0.0011618915876337678",
      "0.004196130700302935",
      "-0.0005759145395805679"
    ],
    [
      "0.0022671508409483868",
      "0.002227106654409184",
      "0.015226509151755808",
      "0.0024924253929992537",
      "0.004839500028139175",
      "-4.4337214241846065e-05",
      "0.00019541216693907582",
      "-0.00011754017099944867",
      "0.0003596632991686879",
      "2.731741078632744e-05",
      "1.630008555894328e-05",
      "-0.00019494462170272634",
      "-9.50566905473384e-06",
      "-0.003720705611522248",
      "-0.00013547246157295128",
      "-1.2710041484277566e-05",
      "-0.001188662616907796",
      "3.181151651129282e-05",
      "0.0004709028511151337",
      "0.00025279677664249365",
      "-5.54297503472775e-05",
      "-0.00012206384503633287",
      "-0.0012621423973927124",
      "0.0037434063538537387",
      "-0.0005737125902357746"
    ],
    [
      "0.002422280384757622",
      "0.0023043435913856127",
      "0.03028704393895289",
      "0.0028238262807314504",
      "0.008048963802327848",
      "-0.00010247410159670683",
      "0.0003491151155759517",
      "-0.0002772590463588488",
      "0.0007836883992152014",
      "-9.767147541826474e-05",
      "5.185517167382906e-05",
      "-0.00036561625686315274",
      "-0.000334102996345585",
      "-0.008505883530486516",
      "-0.000347486935842997",
      "-9.434055287963487e-06",
      "-0.002630495596036374",
      "8.11167685061574e-05",
      "0.0010300509163171797",
      "0.0006533623855336088",
      "-9.441142965708292e-05",
      "-0.00033642344275332004",
      "-0.0028143543130073057",
      "0.00814017959201463",
      "-0.0013237849886177607"
    ],
    [
      "0.007501567192662595",
      "0.0030576848351083117",
      "0.6848671320611492",
      "0.01247835151505173",
      "0.10808540728502845",
      "-0.0012753403014594217",
      "0.009478491879801099",
      "-0.006576536652538676",
      "0.013384349262726476",
      "0.012376418497566039",
      "0.0018217982454163085",
      "-0.008044810286416688",
      "0.0019472488844065002",
      "-0.19260331892629856",
      "-0.018857976455254975",
      "-0.001306885561078782",
      "-0.05893500970452515",
      "-0.0008057418001337474",
      "0.019692634612750014",
      "0.01565148350839721",
      "-0.0014936489477981557",
      "-0.001408239113817954",
      "-0.07587519617322513",
      "0.18020213038151187",
      "-0.022642343639637418"
    ],
    [
      "0.10775703037469071",
      "3.5374349602433375",
      "4.216587856429023",
      "1.6352866286885335",
      "4.833429155974698",
      "0.141833918468666",
      "0.3783555420225706",
      "0.11673344234443256",
      "0.4994474566751702",
      "3.4124151273548207",
      "-1.984574713750452",
      "3.4320310759249333",
      "-1.4240890963285284",
      "3.9804128412221464",
      "-1.1425956588167274",
      "0.5555593439564235",
      "0.42154652958954536",
      "-0.34687583717349146",
      "0.5069488807866003",
      "-1.5218631534778753",
      "-1.307984748102045",
      "-2.020879507741912",
      "-2.159988402741145",
      "-0.2825550479921387",
      "2.305925642610571"
    ],
    [
      "0.0022942696939892908",
      "0.0023784976458486908",
      "0.023815853117252095",
      "0.003302268194919831",
      "0.005632094146213573",
      "-2.848390722874648e-05",
      "4.4279870273475565e-05",
      "-0.00016211871711008455",
      "0.00043809782923660617",
      "2.7764662997591324e-05",
      "-5.575223334375375e-05",
      "-0.00027063279624727073",
      "0.0012368542745097753",
      "-0.0050497571296960345",
      "7.459384071603604e-05",
      "-3.2904181367823736e-05",
      "-0.0013680337118914191",
      "7.58760641242849e-05",
      "0.0005798997782911658",
      "-0.0002088485204225433",
      "-0.00011505701696914777",
      "-4.565224257095143e-06",
      "-0.0027891554704667517",
      "0.003096502887329846",
      "-0.0010823188993388927"
    ],
    [
      "0.002231247971443292",
      "0.0022369069079067666",
      "0.012384015812490294",
      "0.002549073405753753",
      "0.004142349457035385",
      "-3.32610663880688e-05",
      "0.00019499875660542482",
      "-6.157861846591754e-05",
      "0.0002686909229512941",
      "-3.563696532238968e-05",
      "-1.1895457133717072e-05",
      "-0.00016437112812517715",
      "0.00033386242473035623",
      "-0.002250136620080462",
      "4.858445397966938e-05",
      "-1.0403612814429613e-05",
      "-0.0007865020552448958",
      "3.593318772996294e-05",
      "0.00033893308883200325",
      "6.183556891596294e-05",
      "-6.557169441967893e-05",
      "-8.67658727193507e-05",
      "-0.000882332399922365",
      "0.002567024906869132",
      "-0.0004208567338551335"
    ],
    [
      "0.0021895293523319366",
      "0.002177976816355652",
      "0.008911078037810202",
      "0.002344751431805494",
      "0.0032256974039357234",
      "-1.5191018928196659e-05",
      "0.00011859873402696252",
      "-4.49926109999443e-05",
      "0.00014488881277042808",
      "-9.29678600401569e-06",
      "-2.6918409513615766e-06",
      "-7.358012091870109e-05",
      "0.00023667859489680723",
      "-0.001514525349711734",
      "-6.541925687029515e-05",
      "-5.00675257540116e-06",
      "-0.0005140378909834336",
      "2.7102744763352542e-06",
      "0.00019222558061798037",
      "4.765967269268828e-05",
      "-2.4644296587346825e-05",
      "-3.8448866239520186e-05",
      "-0.0006555103605859434",
      "0.0016221277349956383",
      "-0.00021605091433600087"
    ],
    [
      "0.002197248977349833",
      "0.0021762020912187183",
      "0.009940373053540778",
      "0.0023542059719523414",
      "0.0033655745696195348",
      "-1.6607719941429015e-05",
      "0.00013436565565180163",
      "-5.691432907839249e-05",
      "0.00016243083792064533",
      "4.034565511236313e-06",
      "2.247620639138351e-06",
      "-7.909493840438377e-05",
      "0.0002347027051436607",
      "-0.0018134920991083527",
      "-0.00010976745040570729",
      "-6.083496739597681e-06",
      "-0.0006059983165919535",
      "-1.2160225281673532e-06",
      "0.00022031560135326943",
      "7.586343702139846e-05",
      "-2.3005774211264398e-05",
      "-4.105145361328594e-05",
      "-0.0007888521100707028",
      "0.0019003485217062893",
      "-0.00024681086631235457"
    ],
    [
      "0.0022187591554640104",
      "0.0021818824387551906",
      "0.012292721259087416",
      "0.0023822787140051513",
      "0.0037775854094816287",
      "-2.3654202365595222e-05",
      "0.00020315408990896606",
      "-6.979064950236891e-05",
      "0.00021957157436970867",
      "-1.4658702232558657e-06",
      "5.596055836244645e-06",
      "-0.00010454777894590858",
      "0.00025305876163841273",
      "-0.0023386699927794336",
      "-0.00014346202596695367",
      "-7.494214045523851e-06",
      "-0.0008114012181187599",
      "-2.5292204268965836e-06",
      "0.00029465695171512887",
      "0.00013351745371280579",
      "-2.6726369131932257e-05",
      "-6.161544276754054e-05",
      "-0.0009351990357394564",
      "0.0026665892292262526",
      "-0.00029316415644488656"
    ],
    [
      "0.0022757711111343194",
      "0.0022154902291508264",
      "0.019938409748499097",
      "0.00258664254704828",
      "0.004885153758034453",
      "-3.5294054945297747e-05",
      "0.0003150611508249297",
      "-0.00012993942344368168",
      "0.00036328452064770525",
      "6.944799883781651e-05",
      "1.8814518960109766e-05",
      "-0.0001748303639955536",
      "0.0005337600199235655",
      "-0.004158774334238372",
      "-0.00029316363531277926",
      "-1.657261963966835e-05",
      "-0.0014003561542021803",
      "-1.1095915732229738e-05",
      "0.0004976863612273766",
      "0.00020679931248020322",
      "-4.701740319671641e-05",
      "-8.066606224728375e-05",
      "-0.0017270524938562306",
      "0.004442297771719998",
      "-0.0005220461252863197"
    ],
    [
      "0.0022175201728931253",
      "0.002192913865215503",
      "0.012329717082845092",
      "0.002429162318574416",
      "0.0037942004120611146",
      "-2.2426915732281834e-05",
      "0.00015910240439371773",
      "-7.368212783352994e-05",
      "0.00021884923852792006",
      "-2.8272795212416133e-06",
      "-5.625318809276867e-07",
      "-0.00010781550131996458",
      "0.00029954331063943083",
      "-0.0024123016531935157",
      "-0.00011765109844624637",
      "-7.827942127534224e-06",
      "-0.0007933918668491449",
      "5.653049085636851e-06",
      "0.000293212673798208",
      "8.45625151436874e-05",
      "-3.5739219522906036e-05",
      "-5.661401662409213e-05",
      "-0.0009970869803560011",
      "0.0024598938262303614",
      "-0.0003417262651044162"
    ],
    [
      "0.00227520131113101",
      "0.0022537333110780214",
      "0.018332358724903138",
      "0.002732110649553585",
      "0.005049259706602366",
      "-3.712419515673854e-05",
      "0.00019736638882106268",
      "-0.0001264313213892102",
      "0.0003800945840160383",
      "2.1027717133749835e-05",
      "-3.6750265562720104e-06",
      "-0.00020283788347703863",
      "0.0004736550751484642",
      "-0.004001960257224544",
      "-8.021761048459341e-05",
      "-1.8407904670474518e-05",
      "-0.0012580604151874893",
      "4.0118284249588444e-05",
      "0.0005030540884504792",
      "7.462158187199197e-05",
      "-7.874750457722054e-05",
      "-8.073882579209281e-05",
      "-0.0016498654508205338",
      "0.0037218843083086355",
      "-0.000692780582725872"
    ],
    [
      "0.36747964897585406",
      "5.217438699670939",
      "4.871772901074142",
      "7.843784440326922",
      "1.2857183459469865",
      "-0.5981331054663975",
      "0.8262863134662638",
      "-1.084918072913167",
      "0.4053827131780664",
      "-3.224245391191078",
      "-1.7886184332251949",
      "0.397931460178132",
      "0.6549421297429123",
      "0.37939015755951916",
      "-1.6051231208997945",
      "1.1315817134064188",
      "-0.7929558365818579",
      "-1.0578422462885047",
      "0.4045426587983457",
      "-0.5285936609253573",
      "6.115829642602791",
      "-1.423715718543052",
      "-3.6524459907628346",
      "2.374844644564751",
      "0.042833796780476"
    ],
    [
      "0.007465685027902988",
      "0.6245291343556845",
      "1.4140323796015808",
      "0.14183195227822643",
      "0.15957663084108759",
      "-0.008415768632422625",
      "0.04608544517244094",
      "0.024012922488012522",
      "0.02713348227816776",
      "-0.8333634488858187",
      "-0.11273002998394949",
      "-0.0965655148081326",
      "0.3238041317083471",
      "0.2978007745353362",
      "0.14058952848283726",
      "0.051059543660617546",
      "-0.06757451663567815",
      "-0.005297950217337441",
      "-0.0011699934358851921",
      "-0.39197131629786885",
      "-0.2688418048329695",
      "-0.27825683640784044",
      "0.2869546653621577",
      "0.3304759482531033",
      "0.008053708585025595"
    ],
    [
      "0.002564004973454976",
      "0.00235834384805642",
      "0.0495261024287106",
      "0.0032682166065359703",
      "0.010440252838016367",
      "-0.00012641338015084927",
      "0.0009595043440640993",
      "-0.00043764124944638397",
      "0.0010917071655778961",
      "-2.2057473917682556e-05",
      "8.422123877952108e-05",
      "-0.0005218362442865111",
      "0.00033469618879564627",
      "-0.0121302847097341",
      "-0.0009410395234744546",
      "-4.026747243667099e-05",
      "-0.004061841524569289",
      "-1.210689226087647e-06",
      "0.0015210546254903576",
      "0.0009341721783651296",
      "-9.913205398850179e-05",
      "-0.0003406998685823263",
      "-0.005202675304506059",
      "0.013117716407623761",
      "-0.0017586147557170455"
    ],
    [
      "0.0022351884155515727",
      "0.002197442893897204",
      "0.014688408308571224",
      "0.002500185051960343",
      "0.004153749529501847",
      "-2.2596192090673573e-05",
      "0.00014129002822408949",
      "-0.00011605173504825748",
      "0.00025765949627393393",
      "3.6386285084471655e-05",
      "9.278785000415177e-06",
      "-0.00011886133220047774",
      "0.0002546530852652998",
      "-0.003298451991985111",
      "-0.00021848909032220852",
      "-1.1813960873314268e-05",
      "-0.0010007903654789033",
      "6.086032711234246e-06",
      "0.0003633455869116278",
      "0.00010884258104697548",
      "-3.726548145302178e-05",
      "-4.961605245546136e-05",
      "-0.0014748156214611525",
      "0.0028768893552963823",
      "-0.0005033077043037885"
    ],
    [
      "0.0022064938950100772",
      "0.0021818879524955325",
      "0.01083871224321253",
      "0.00237397068845007",
      "0.0035659206604122043",
      "-1.8954274574214356e-05",
      "0.0001343705950029102",
      "-6.818827079994103e-05",
      "0.00018788605412479255",
      "-6.114485172276227e-06",
      "2.6471447782435127e-06",
      "-8.770949012636207e-05",
      "0.00020341957698864072",
      "-0.0021333798311804855",
      "-0.00012023240529301024",
      "-6.21650089827383e-06",
      "-0.0006932437061596182",
      "4.107220381016572e-06",
      "0.00025499136941957776",
      "8.335501650688358e-05",
      "-2.792814645466788e-05",
      "-4.977676793508243e-05",
      "-0.0008868932564693873",
      "0.002138896285719826",
      "-0.0003040582855096543"
    ],
    [
      "0.002202241569456678",
      "0.0021834989360240645",
      "0.01067470805795176",
      "0.002383065138911336",
      "0.0034877268892018983",
      "-1.6756240603886407e-05",
      "0.00011586837171922513",
      "-6.756000007651048e-05",
      "0.00017597880731658097",
      "-4.510897760686323e-07",
      "-4.370270284928659e-07",
      "-8.393269874194988e-05",
      "0.0002385413240325689",
      "-0.0020843188749953443",
      "-0.00011927621365833533",
      "-6.485581978819442e-06",
      "-0.0006614963267644607",
      "3.2796855381716597e-06",
      "0.00024088823146230088",
      "5.903012368591209e-05",
      "-2.867556891812016e-05",
      "-4.118141098270013e-05",
      "-0.0009091002098612921",
      "0.0019757345515571643",
      "-0.0003030151117276441"
    ],
    [
      "0.0022269810120102746",
      "0.0022031898176350533",
      "0.013502854502741878",
      "0.002465822106403954",
      "0.003964222074675866",
      "-2.7227451722788947e-05",
      "0.000182609809664766",
      "-8.31697869457103e-05",
      "0.00024230804216596579",
      "7.284238078509865e-06",
      "3.867815671801385e-06",
      "-0.00012588928880177404",
      "0.00036263399390155937",
      "-0.0026719878131658266",
      "-0.00015016973654994443",
      "-8.188392423952344e-06",
      "-0.0008848816275334814",
      "8.916109400772589e-07",
      "0.00032470472676918415",
      "0.00011134531126896916",
      "-4.140171620957539e-05",
      "-7.295674789102172e-05",
      "-0.001137372162837885",
      "0.002742339493167971",
      "-0.0003706130967825031"
    ],
    [
      "0.0022981786535282785",
      "0.002284299315735617",
      "0.02395598644903429",
      "0.0028565672628271745",
      "0.005434123319167812",
      "-3.601351933620871e-05",
      "0.00020228332144986487",
      "-0.00018421671314391253",
      "0.00042239367032866705",
      "4.2027883240433316e-05",
      "-4.146520106204266e-06",
      "-0.00020728010396011862",
      "0.0007815331023890684",
      "-0.005418273122659304",
      "-0.0003264725337587849",
      "-1.7928259430401164e-05",
      "-0.0016233225908693996",
      "6.218536607707386e-06",
      "0.0005867804354006934",
      "5.903913107353069e-05",
      "-7.782911381669511e-05",
      "-7.798751181440399e-05",
      "-0.002597302738985178",
      "0.004448905087103477",
      "-0.0008332721899345307"
    ],
    [
      "0.0037951048852412866",
      "0.003575049175602439",
      "0.06896849279542978",
      "0.01910836731485107",
      "0.04414702638889682",
      "-0.0010395643272775473",
      "0.0018957613618426046",
      "0.0019153902769290148",
      "0.0063148877633186756",
      "-0.004965631651335024",
      "-0.003547622960900947",
      "-0.0065702791793062895",
      "0.023255505795207288",
      "0.021035557728169736",
      "0.02163636959873787",
      "-0.0007831947845639713",
      "0.004955907861407348",
      "0.0041549809038174046",
      "0.00534275423651128",
      "-0.003540089409583362",
      "-0.0016026590914817484",
      "-0.0001888897214498348",
      "-0.01125493193090756",
      "-0.017845031241109904",
      "-0.011128960909792738"
    ],
    [
      "0.0024197944582510147",
      "0.0026731205351630625",
      "0.026688986903156027",
      "0.004174091863510177",
      "0.00857546629334412",
      "-4.356200119259044e-05",
      "-0.00019752112952220127",
      "-0.00027008569420778396",
      "0.0008131000909601309",
      "0.0001032928552442069",
      "6.915710938171617e-06",
      "-0.0005113998404516338",
      "0.00021184277824376645",
      "-0.007869779744530531",
      "0.000614783444706439",
      "-8.219052450345248e-05",
      "-0.0018298037341370071",
      "0.0002612843352246369",
      "0.001032030489191842",
      "-0.00013005291551611026",
      "-0.0002096876245409245",
      "1.2471093765259357e-05",
      "-0.0041827735649695615",
      "0.0035333890172251866",
      "-0.0022418756565001415"
    ],
    [
      "0.002552338408878936",
      "0.0026247408345109378",
      "0.02808166160666206",
      "0.004346150728479526",
      "0.012004497227807125",
      "-0.00023358563143987908",
      "0.00035232506783381025",
      "-0.0002870454159251198",
      "0.0012634221314256366",
      "0.00036290123184402374",
      "-2.50325793222353e-05",
      "-0.001173556776423036",
      "-0.0008538234516402153",
      "-0.008366742374545625",
      "0.0014050491439090364",
      "-8.692219459056368e-05",
      "-0.002509745674890248",
      "0.0004997278095114359",
      "0.0015488036021145516",
      "0.0006755879267370195",
      "-0.0005160599651389126",
      "-0.0006015457149964186",
      "-0.00274482237110549",
      "0.007878967952989976",
      "-0.0029778474899622275"
    ],
    [
      "0.0022752639789576116",
      "0.002269458148260641",
      "0.015205553863190443",
      "0.0026497770380053518",
      "0.005112482787090197",
      "-6.36846712448558e-05",
      "0.00029972687195812647",
      "-7.485520616205358e-05",
      "0.00040304655588439527",
      "-7.755485063628924e-05",
      "-1.641756340507576e-05",
      "-0.00027390978224464956",
      "0.00020663419263390015",
      "-0.0029952990184497603",
      "0.0001497997764569753",
      "-1.17439984910361e-05",
      "-0.0010891445898715813",
      "7.025557436457336e-05",
      "0.000493764077119388",
      "0.0002099452568913584",
      "-0.0001061979090159048",
      "-0.00018822528248162702",
      "-0.0009711602096797842",
      "0.003791598013719638",
      "-0.0005938437157301777"
    ],
    [
      "0.00222982607220419",
      "0.0022035402592458985",
      "0.01328816382998551",
      "0.0024453589394321565",
      "0.0040380885614531865",
      "-2.8794444696094987e-05",
      "0.0001744626714116794",
      "-8.281259624901114e-05",
      "0.0002531840219881465",
      "3.16829248598658e-05",
      "5.954448100918562e-06",
      "-0.000136685653552818",
      "0.0002862192571734225",
      "-0.002752063246510874",
      "-0.0001399316114108163",
      "-9.639500317652491e-06",
      "-0.0009061268654090644",
      "4.909162489901659e-06",
      "0.000335188914295644",
      "0.00013265041072470934",
      "-4.525664133482887e-05",
      "-7.572127609847282e-05",
      "-0.0010605687432387002",
      "0.0028312376429087158",
      "-0.00037380790872885126"
    ],
    [
      "0.002209385691312155",
      "0.0021996441796195533",
      "0.010231651931657624",
      "0.0024115256488895804",
      "0.003657708599865491",
      "-2.7603674051395777e-05",
      "0.00015598619678926397",
      "-5.332870802059906e-05",
      "0.0002044411960393267",
      "-2.3578243930115263e-05",
      "-2.619097446811546e-06",
      "-0.0001211209277534637",
      "0.00021771722524303248",
      "-0.0018597152486829087",
      "-2.2917410126827333e-05",
      "-5.933428731047899e-06",
      "-0.0006457279650922919",
      "1.7472958944910625e-05",
      "0.00026155234884594174",
      "9.655623551616004e-05",
      "-4.409549111272803e-05",
      "-7.971949736446179e-05",
      "-0.000721710875736348",
      "0.002112949691271972",
      "-0.0003037683289074588"
    ],
    [
      "0.00220435433488143",
      "0.002193919166243998",
      "0.009236968955053113",
      "0.0023769034825235334",
      "0.0035473980503061987",
      "-2.6471840005376954e-05",
      "0.00017364618389423644",
      "-3.7602758527404296e-05",
      "0.00019323786644147956",
      "-3.350394939008818e-05",
      "-7.717519411097474e-06",
      "-0.0001187894480356029",
      "0.00018229894457872934",
      "-0.0015273933244922796",
      "1.5240060136748713e-05",
      "-6.96436369728509e-06",
      "-0.0005712772020557904",
      "1.7750476320298465e-05",
      "0.00024066759673565993",
      "0.00010512920546016985",
      "-3.563122577020811e-05",
      "-7.007008418566685e-05",
      "-0.0005693401485096615",
      "0.001992570344459175",
      "-0.0002450797717528114"
    ],
    [
      "0.0022276495220676824",
      "0.0022027517198500136",
      "0.012916893181548842",
      "0.002426929559653001",
      "0.003948835864280231",
      "-3.0242769550697356e-05",
      "0.00026057346239021726",
      "-5.317092355987883e-05",
      "0.00025029838885963615",
      "-4.177364130948757e-05",
      "-5.5549581906546645e-06",
      "-0.00013364188066808505",
      "0.0003924270467133305",
      "-0.002208637911184796",
      "-7.696681716321145e-05",
      "-7.931448897109528e-06",
      "-0.0008411680054173337",
      "-4.1023370625689417e-07",
      "0.00031813113820390284",
      "0.00014134064376707808",
      "-3.5943628522743025e-05",
      "-8.051195360907906e-05",
      "-0.0008430235375808008",
      "0.0029232969473415764",
      "-0.00025877321860115515"
    ],
    [
      "0.002268241569359748",
      "0.002213889449558467",
      "0.01617125457581067",
      "0.002471344677835496",
      "0.004773231475154138",
      "-4.341852015726825e-05",
      "0.00032483685346797365",
      "-8.946789027316366e-05",
      "0.000360337184605827",
      "7.656987586151272e-07",
      "7.736231429399072e-06",
      "-0.00019081865408057281",
      "0.00021060489057223814",
      "-0.0033346099530279327",
      "-0.00012884013452995404",
      "-1.3574353879503074e-05",
      "-0.0012024630635101578",
      "1.094210237107256e-05",
      "0.00046365239484598864",
      "0.0002604540510603506",
      "-4.600079712209044e-05",
      "-0.0001127276619898539",
      "-0.0011307690275981397",
      "0.004142174301603855",
      "-0.00042138010909531894"
    ],
    [
      "0.002384310067657584",
      "0.0022632452159484498",
      "0.03181714880214211",
      "0.00275195207089197",
      "0.006927081187387662",
      "-7.823764297386084e-05",
      "0.0007161821744054196",
      "-0.00016663070975805037",
      "0.0006596701242019486",
      "-0.00019805336962227588",
      "8.13683706083738e-07",
      "-0.0002883527055099115",
      "0.0007771975177547276",
      "-0.006382631875909252",
      "-0.0003891836106702957",
      "-9.762968917842376e-06",
      "-0.002385586178449867",
      "-2.330451726267604e-05",
      "0.000858057782296608",
      "0.00045662994327378857",
      "-5.978823693831896e-05",
      "-0.00023671953398749545",
      "-0.0023857232626604487",
      "0.008301785488148526",
      "-0.0006632583187488155"
    ],
    [
      "2.3101943521366155",
      "12.225811479103548",
      "11.986344215543824",
      "12.412572564846652",
      "6.284297476840245",
      "2.6181098022428304",
      "0.4075671439109883",
      "0.2791343981476523",
      "-2.4029888529417187",
      "-0.20535709477769526",
      "9.499707025729869",
      "-3.998952583133194",
      "4.871019059496215",
      "1.085571679422352",
      "-0.8900291086521968",
      "2.749916017532571",
      "-2.0475988794990654",
      "1.919507524718633",
      "-1.9561961317317251",
      "-7.79275399913931",
      "-1.571610635594852",
      "2.599570393134066",
      "6.6604778517384675",
      "1.2366806588911108",
      "5.0249305997832785"
    ],
    [
      "0.002587113888462172",
      "0.002914513167819013",
      "0.08816951236032226",
      "0.004987900523277448",
      "0.011007771508344972",
      "-7.330150043698252e-05",
      "0.0008147244074284309",
      "-0.0004828274379187746",
      "0.0011329373164528915",
      "-0.0009741006540239531",
      "-0.00026737076023787825",
      "-0.0005504965045041153",
      "0.005991021651395883",
      "-0.016335091106123408",
      "-0.0012048298988808787",
      "-2.1481532321564967e-05",
      "-0.005061101076209818",
      "-0.0001592748106672696",
      "0.0015852267889441525",
      "-0.0001867671576028562",
      "-0.00017952522651295936",
      "-0.00017667819378157674",
      "-0.009750252935611053",
      "0.01333237110702446",
      "-0.002009210924035869"
    ],
    [
      "0.002327405969547452",
      "0.0024123215525305016",
      "0.02054956383542762",
      "0.0033813081322358347",
      "0.006289209951997581",
      "-0.00011322742804594998",
      "0.0006458193032145281",
      "4.242398772569712e-05",
      "0.0005968386821313984",
      "-0.0005932962323090155",
      "-0.00019957403754380267",
      "-0.0005343923530032",
      "0.0017736343954480468",
      "-0.0013204678264444093",
      "0.0009139955078836224",
      "-2.6143460284681907e-05",
      "-0.0009345954573637333",
      "0.00015272336610253087",
      "0.0006346391765495094",
      "5.52362572476573e-06",
      "-0.0001781480571582738",
      "-0.0002652554121518826",
      "-0.001248240542500799",
      "0.0038701439904135528",
      "-0.0006870978541172327"
    ],
    [
      "0.0022289722285693723",
      "0.0022200551604694523",
      "0.01193792932865037",
      "0.0024981209651039203",
      "0.004084233706782289",
      "-3.609139453760796e-05",
      "0.00020104238502057832",
      "-6.144748512337536e-05",
      "0.0002613221695568089",
      "-4.6313735122544227e-05",
      "-1.694001998045065e-05",
      "-0.0001663651609551502",
      "0.00020164841492565657",
      "-0.002239346491343105",
      "2.3088766863779475e-05",
      "-9.575377497939015e-06",
      "-0.0007763327801701864",
      "3.0634325667159064e-05",
      "0.00033017617135813526",
      "0.00011674601876921028",
      "-5.277749832458691e-05",
      "-9.382188029343364e-05",
      "-0.0009239314858257366",
      "0.002565765807291668",
      "-0.00039919959057680045"
    ],
    [
      "0.002231967046527195",
      "0.002188559907325446",
      "0.0137672133892611",
      "0.002420495372738905",
      "0.004061901391887714",
      "-2.554002165410942e-05",
      "0.0001484912293471294",
      "-0.00010475118528350851",
      "0.0002517897805145697",
      "1.3545877112178327e-05",
      "1.2344046011186613e-05",
      "-0.0001105369586166754",
      "0.00019022156980547032",
      "-0.0031001680441590075",
      "-0.00022215777893331206",
      "-7.26166649528655e-06",
      "-0.0009695790182987246",
      "1.1154332984146726e-06",
      "0.000347306064840041",
      "0.00014582992477235677",
      "-3.057108404200758e-05",
      "-7.066299071527338e-05",
      "-0.0012493171695987966",
      "0.0028999526908234374",
      "-0.0004260862178591609"
    ],
    [
      "0.002207372859630448",
      "0.0021815136049142094",
      "0.010730157862098067",
      "0.002367686196192847",
      "0.00358986062450227",
      "-1.9643033614007812e-05",
      "0.00011407915049881055",
      "-7.499561440817314e-05",
      "0.00019003574017267388",
      "-1.1146356647489141e-05",
      "4.620380627089898e-06",
      "-8.40258887391574e-05",
      "0.0001458124072682723",
      "-0.00223873545849704",
      "-0.00013253711415546235",
      "-4.379224583619744e-06",
      "-0.0007053577923680557",
      "6.425281993794121e-06",
      "0.0002594533621710611",
      "8.604641451891475e-05",
      "-2.7604446704426696e-05",
      "-5.719756690824057e-05",
      "-0.0009042544643631548",
      "0.0021248469374974153",
      "-0.00032900562705242935"
    ],
    [
      "0.00221455821291575",
      "0.0021903987550772387",
      "0.011317765171719665",
      "0.002391918905741002",
      "0.0037379222439680357",
      "-2.31698301126538e-05",
      "0.00012836876732381372",
      "-8.030109790946809e-05",
      "0.00020979554973548986",
      "-8.466514269362599e-06",
      "4.770399648600452e-06",
      "-0.00010221806188548117",
      "0.0001450671841884816",
      "-0.0023981265181259592",
      "-0.0001328463283633519",
      "-5.996570403452751e-06",
      "-0.0007602429631082302",
      "8.847325955464699e-06",
      "0.00028472202576756945",
      "0.00010867954408447303",
      "-3.272623592420531e-05",
      "-6.557454699978557e-05",
      "-0.0009735080100279418",
      "0.0023074461761870054",
      "-0.00036129831154220693"
    ],
    [
      "0.002233614361668867",
      "0.0022256174306285147",
      "0.01438952475832173",
      "0.0025368089272145896",
      "0.004110140353817739",
      "-2.911457100498309e-05",
      "0.0002048089388145404",
      "-8.752825487191152e-05",
      "0.0002600728610348577",
      "-6.056776509538426e-05",
      "-9.441913106239012e-06",
      "-0.00013564987136530963",
      "0.00043362710858329303",
      "-0.0027424138270645292",
      "-0.00011835034817158961",
      "-6.786186694281183e-06",
      "-0.0009188459969079025",
      "8.362088037422523e-06",
      "0.00034839945199744446",
      "6.088455235096402e-05",
      "-5.5004962660071934e-05",
      "-8.340585092811038e-05",
      "-0.0012541592485173514",
      "0.002838734493463134",
      "-0.00042893027245637967"
    ],
    [
      "0.002527109329451793",
      "0.002967918316639154",
      "0.0465110645023697",
      "0.00501961041971242",
      "0.011451119724731163",
      "-0.0001972813323666782",
      "6.821764604142855e-05",
      "-0.0004375293931219899",
      "0.0011192922061064106",
      "-3.654970866331208e-05",
      "-0.0002529073202792003",
      "-0.0012833639542730556",
      "0.0012643177993060968",
      "-0.011778914500872066",
      "0.0006265209515590856",
      "-9.688876810223477e-05",
      "-0.003013811395204427",
      "0.00033574216194679813",
      "0.001481788979692012",
      "-0.00010993382214353057",
      "-0.0007043319871511784",
      "-0.00048688840918054474",
      "-0.0069705301976763605",
      "0.00667872581344491",
      "-0.0033701043641457687"
    ],
    [
      "0.003469494882293269",
      "0.003995400576371924",
      "0.055304227079811356",
      "0.011012679856746498",
      "0.03782807336541426",
      "-0.0011948661679313526",
      "0.0006011871151173905",
      "-0.0006440084668567808",
      "0.004472873892554205",
      "0.0007495037226718222",
      "-0.000729269658939065",
      "-0.005881239632138248",
      "-0.004634521751449662",
      "-0.020536926709420145",
      "0.008838140558320096",
      "-0.00035891674817759483",
      "-0.005868462768110314",
      "0.0025434947843967133",
      "0.005152187016715706",
      "0.0028114136858652483",
      "-0.003019569526944533",
      "-0.0033268168186993317",
      "-0.005373292249112988",
      "0.019056348693709937",
      "-0.012069495468550356"
    ],
    [
      "0.0058169661557961085",
      "0.0028564711891296665",
      "0.5449224556635979",
      "0.01635613816857546",
      "0.07659184947440817",
      "-0.0007899935469781054",
      "-0.00239678326386332",
      "-0.006809417604250803",
      "0.008961160736389268",
      "0.00873065606480591",
      "0.0014806861473288073",
      "-0.004654867676424416",
      "0.015836388383559896",
      "-0.17159369740994285",
      "-0.018701068607569676",
      "-0.0006798189444025602",
      "-0.04386155616188031",
      "-0.0006592980435129358",
      "0.013884690713768586",
      "0.007630234414088204",
      "-0.0013184159820417353",
      "-0.001281632478989755",
      "-0.08239128526511486",
      "0.09647407860951049",
      "-0.024477653764560254"
    ],
    [
      "0.0023093306443577556",
      "0.002256460476349476",
      "0.023306428634021496",
      "0.0027117817808472587",
      "0.005541891656360918",
      "-5.357012120334613e-05",
      "0.00040174957176263975",
      "-0.0001428943413475685",
      "0.0004581756651719479",
      "1.4465266895979316e-05",
      "1.3950146382808276e-05",
      "-0.0002433965012842651",
      "0.0007428418358437323",
      "-0.004783079090594431",
      "-0.00029058347923229514",
      "-1.72863503482242e-05",
      "-0.0016644823371729826",
      "-8.636601222657907e-06",
      "0.0006085093337920317",
      "0.000271083199371591",
      "-6.974916240025274e-05",
      "-0.0001400959391799828",
      "-0.0019614301491469276",
      "0.005370332011106813",
      "-0.0006066785433428087"
    ],
    [
      "0.002254058303960459",
      "0.0022382545834563577",
      "0.013365267892336153",
      "0.0025880076433550765",
      "0.00464602728752538",
      "-4.489669930481975e-05",
      "0.0001965854377487427",
      "-0.00010320222924270526",
      "0.00032725448496128393",
      "-7.841917086618499e-06",
      "3.119635025113708e-06",
      "-0.00020656585040730905",
      "1.8976359968552283e-05",
      "-0.0029667395208145615",
      "1.7810773955665277e-05",
      "-1.3781421409539707e-05",
      "-0.0009609997731932274",
      "5.868156162919136e-05",
      "0.0004294883183718215",
      "0.00017052941620603743",
      "-7.464169709934334e-05",
      "-0.00012101243970130847",
      "-0.0011658500111770534",
      "0.003059935819290227",
      "-0.0006309284845706692"
    ],
    [
      "0.0021711135506819234",
      "0.002160585741870449",
      "0.006444927378478056",
      "0.0022586373399406364",
      "0.002865561032380661",
      "-1.0382697171654505e-05",
      "6.696710760586726e-05",
      "-3.310579532990636e-05",
      "9.627875299790787e-05",
      "-3.210395595580761e-07",
      "1.0059886988094112e-06",
      "-4.8221735239047e-05",
      "0.00010215722266738158",
      "-0.0010565061504262633",
      "-5.093465338726649e-05",
      "-3.194557121499485e-06",
      "-0.0003450439468733288",
      "3.5859979638584886e-06",
      "0.00012902521671579213",
      "4.189140316545064e-05",
      "-1.658547441122691e-05",
      "-2.7905167287911657e-05",
      "-0.00042588953013223503",
      "0.001070886664635945",
      "-0.00015407727995844046"
    ],
    [
      "0.0021733617208847702",
      "0.0021636587124178037",
      "0.006842479542343054",
      "0.002276574150523979",
      "0.0029106972542499747",
      "-1.1157582043622961e-05",
      "7.400657403101483e-05",
      "-3.4344261013283e-05",
      "0.00010229871093842485",
      "-3.7733144504778715e-06",
      "-3.152747521563275e-07",
      "-5.2109182039034866e-05",
      "0.00013986004079628416",
      "-0.001109494738573253",
      "-5.051765420329691e-05",
      "-3.3344990889152526e-06",
      "-0.00036537164156290455",
      "3.526080012675838e-06",
      "0.0001366867654565203",
      "3.860202169028956e-05",
      "-1.822584045376508e-05",
      "-2.973660025024862e-05",
      "-0.00046379203304552756",
      "0.0011324095937826416",
      "-0.0001631213304912725"
    ],
    [
      "0.002178904470321762",
      "0.0021679782344665955",
      "0.007681738987901327",
      "0.002296529761935153",
      "0.0030179401571739637",
      "-1.1329020169401503e-05",
      "7.66303628720978e-05",
      "-4.135370358815379e-05",
      "0.00011624238813675794",
      "4.5376041221820047e-07",
      "-2.3481723978644296e-07",
      "-5.530816443360428e-05",
      "0.0001763507599548088",
      "-0.001333323524892225",
      "-7.191387138822708e-05",
      "-3.7204924726894556e-06",
      "-0.000430186507444794",
      "1.587613882503749e-06",
      "0.00015635892073709946",
      "3.3520001074565835e-05",
      "-2.051895402467343e-05",
      "-2.9644727413865876e-05",
      "-0.0005543745285699052",
      "0.0012985313106406403",
      "-0.00018599753182841307"
    ],
    [
      "0.030390512597982467",
      "0.008487874220147653",
      "0.4696236239495446",
      "0.1312748556987225",
      "0.5220793277424781",
      "0.0091900676395412",
      "-0.1096103639173404",
      "-0.036418971238113024",
      "0.07686287565383206",
      "-0.038858146992857064",
      "-0.0218317460765501",
      "0.005376560966492962",
      "0.15428107701572996",
      "-0.28071205488296747",
      "0.05836366356120132",
      "-0.0058101073707500055",
      "0.00602606406319002",
      "0.04715890817599807",
      "0.0935539125134363",
      "-0.023499747364305483",
      "0.008348706510194915",
      "0.04665257535636581",
      "-0.17923063164515238",
      "-0.38103982724005203",
      "-0.24977573484523555"
    ],
    [
      "0.00231911186435721",
      "0.0023323874668573752",
      "0.02003207584671573",
      "0.002865870766765855",
      "0.005995383579226114",
      "-4.989037130137117e-05",
      "0.00016810036411967142",
      "-0.0001920478497601718",
      "0.0004969614346069378",
      "3.11424401968403e-05",
      "9.206779006565367e-06",
      "-0.00026792975707421997",
      "5.3188556444448305e-05",
      "-0.0052704497662322955",
      "-9.434591629628076e-05",
      "-1.970383314459463e-05",
      "-0.001570832714062836",
      "7.714460240581309e-05",
      "0.000666762147023298",
      "9.416220549276461e-05",
      "-0.0001234899129456044",
      "-0.00013402409514435732",
      "-0.0020522113254921462",
      "0.004492079054643876",
      "-0.0010459911953589038"
    ],
    [
      "0.021136482074894384",
      "0.04128732578728518",
      "0.5997151205149414",
      "0.19704265467745152",
      "0.7115196530454081",
      "-0.02074060379503068",
      "-0.03147844837386621",
      "0.0016569038029334696",
      "0.07882698844115316",
      "0.12290034599526718",
      "-0.05503707892583155",
      "-0.16167385155033293",
      "-0.3113081495900302",
      "-0.5788937999550416",
      "0.2761528160035261",
      "-0.0166888878807619",
      "-0.09969312820152428",
      "0.05931561750685615",
      "0.08490403720512256",
      "0.07911223719315108",
      "-0.06340293814703184",
      "-0.023054382549969856",
      "-0.09811072247275182",
      "0.2686025995119107",
      "-0.24146746131564806"
    ],
    [
      "0.002309489196068803",
      "0.0023296098812600366",
      "0.018643042964594455",
      "0.0030183299017231767",
      "0.0059391059715296615",
      "-7.965780056313109e-05",
      "0.00027964827869910033",
      "-0.00010989886862672976",
      "0.0005028250398934273",
      "2.9528623466991507e-05",
      "-2.840585562085014e-05",
      "-0.00039402091031797565",
      "0.00043244593358416765",
      "-0.003849380213050708",
      "0.00027680543030010786",
      "-2.9047587176664958e-05",
      "-0.001268431786170552",
      "0.00011013058515615913",
      "0.0006211695358206487",
      "0.00023813644027141434",
      "-0.00011576131989102391",
      "-0.0001795656641746075",
      "-0.0016412985488326605",
      "0.004016265121728172",
      "-0.0009218311401697511"
    ],
    [
      "0.0021763522678043203",
      "0.0021637854903912104",
      "0.006643944480872382",
      "0.002263361839623022",
      "0.0029732462761409236",
      "-1.3455116323256722e-05",
      "8.060590479978764e-05",
      "-3.465113879201953e-05",
      "0.000111661344252835",
      "3.487263323275071e-06",
      "2.3997187527591862e-06",
      "-6.09204885774211e-05",
      "6.82821646074019e-05",
      "-0.0011315200055635212",
      "-4.348251115517516e-05",
      "-4.237721816241153e-06",
      "-0.0003778352544941074",
      "6.54790276708496e-06",
      "0.00014691601902972514",
      "6.875034995401609e-05",
      "-1.7137090002298473e-05",
      "-3.510468630657116e-05",
      "-0.00042658514100649413",
      "0.0012166677425920539",
      "-0.00016855582335372157"
    ],
    [
      "0.002171692985121942",
      "0.0021606394336312735",
      "0.006367500279830575",
      "0.0022536799330402746",
      "0.002872787156374367",
      "-1.1322018592602509e-05",
      "7.517229379271214e-05",
      "-3.129541318041938e-05",
      "9.82427591653021e-05",
      "-5.88075345746343e-06",
      "1.2631405509263783e-06",
      "-4.980452295374914e-05",
      "9.157848888909015e-05",
      "-0.001020655064458994",
      "-4.6195784787113754e-05",
      "-3.0125438713010338e-06",
      "-0.00034308608618214073",
      "3.7091741188867536e-06",
      "0.00013016828570975344",
      "5.218455580189643e-05",
      "-1.478769240947053e-05",
      "-3.095914188124365e-05",
      "-0.0004017623760477062",
      "0.0010986741420127147",
      "-0.00014681866299001256"
    ],
    [
      "0.0021810598713362067",
      "0.0021645306336131953",
      "0.007416186302240368",
      "0.002272650826022257",
      "0.003055956372029139",
      "-1.3688788937520155e-05",
      "9.296811856917251e-05",
      "-4.059771059682632e-05",
      "0.00012248400898765268",
      "-3.746761077378362e-06",
      "2.985160630062979e-06",
      "-5.98524173161496e-05",
      "9.394787015179212e-05",
      "-0.0013078753290751758",
      "-6.836983615459205e-05",
      "-3.766933990114905e-06",
      "-0.00043671271160805706",
      "3.4556187960847075e-06",
      "0.00016346116755543852",
      "7.051714283428916e-05",
      "-1.730066992864011e-05",
      "-3.7626157312100583e-05",
      "-0.0005050443440801501",
      "0.0013969454548482853",
      "-0.00018209624777482976"
    ],
    [
      "0.0024164395275476963",
      "0.0023758394346905035",
      "0.045585193454735266",
      "0.0034847966944654817",
      "0.007724219433055697",
      "-7.354169786691906e-05",
      "0.0005880012274471314",
      "-0.0002959881264561868",
      "0.0007182737238014456",
      "-0.000428170347721497",
      "-4.650387471122225e-05",
      "-0.00029365768882474904",
      "0.0021236669940285775",
      "-0.00899299161531384",
      "-0.000583446827567787",
      "-3.4579697591341982e-06",
      "-0.002914781638847365",
      "-1.8602138884165577e-05",
      "0.001004403324818091",
      "5.216466029312324e-05",
      "-0.00012765406946462578",
      "-0.00024024331531544109",
      "-0.0046448467369583114",
      "0.008515068412966148",
      "-0.0013111092225751467"
    ],
    [
      "0.013642082716018234",
      "0.008559803518685873",
      "0.3913824768465277",
      "0.026305976420300706",
      "0.2506767910647431",
      "-0.008354464071940411",
      "0.052501991042627046",
      "0.008115282178811842",
      "0.03790445976607881",
      "-0.03487713961323047",
      "-0.007370002144095623",
      "-0.031049694365660376",
      "-0.0033446050220873806",
      "0.04708887266849055",
      "0.07184902501854507",
      "-0.0010230339943489949",
      "-0.038300239931863",
      "0.01360849126599945",
      "0.03765978765531681",
      "0.03117947618437761",
      "-0.00937541360540785",
      "-0.023910841951485264",
      "0.08495158009670399",
      "0.2954665683190531",
      "-0.019022153368465206"
    ],
    [
      "5.695187384640718",
      "5.578538116445855",
      "12.882220086497032",
      "7.010553711679778",
      "5.015831312352011",
      "4.666235367569786",
      "-4.625866617252978",
      "3.557490800015206",
      "-3.3533304206134544",
      "-0.40943037802227245",
      "3.6553677468266663",
      "-1.8369902377662752",
      "0.49287804540536406",
      "3.7499973467799896",
      "-1.7393429967228473",
      "2.1409736458817803",
      "2.3614929724693616",
      "-1.3217830621293456",
      "3.0608160002971125",
      "2.5939239224575013",
      "-2.4711900563280507",
      "3.608794995939644",
      "0.6991160896786838",
      "-2.153912562188526",
      "-0.42706538842717284"
    ],
    [
      "0.0024263275688273696",
      "0.0023197482330411115",
      "0.0636742804367339",
      "0.0037449359329218028",
      "0.007466121303126039",
      "-2.701857837786972e-05",
      "0.0007686184492713094",
      "-0.0003549294810899102",
      "0.0006791748368173056",
      "-0.0006301085531816981",
      "-0.00011896672243590502",
      "-7.964261274082377e-05",
      "0.0043600709152397",
      "-0.011204719045306151",
      "-0.0013039217041252184",
      "2.0240114269043747e-05",
      "-0.0036723604912191495",
      "-0.00019811183249995412",
      "0.0010225720326266319",
      "-0.0004868699001799623",
      "-8.763582962193105e-05",
      "-0.0001205566882168488",
      "-0.006668300049143904",
      "0.01015226918173719",
      "-0.001088082185319984"
    ],
    [
      "0.0023777302095527746",
      "0.0022414675070859024",
      "0.04637516865460188",
      "0.0033099457620836743",
      "0.006814987916315326",
      "-1.1617096388625465e-05",
      "0.0002419918278081301",
      "-0.0004004901924744466",
      "0.00056128157472298",
      "0.00014544892486053625",
      "-8.885968999117417e-06",
      "-0.0001336186030477079",
      "0.002031166365069144",
      "-0.010832435485131887",
      "-0.001223881784334624",
      "-1.869245083733086e-05",
      "-0.003060206850613122",
      "-0.00011032803158618044",
      "0.000895074445045382",
      "-0.00012491561265764724",
      "-6.991191569938943e-05",
      "7.612394902344006e-06",
      "-0.005863306433921331",
      "0.007538021128989121",
      "-0.0013574143910629582"
    ],
    [
      "0.002277576873748198",
      "0.0022151717415263544",
      "0.023828475450736724",
      "0.002742846079134383",
      "0.004900589031517285",
      "-3.0125752180384432e-05",
      "0.0002998422271741137",
      "-0.00017490484988154383",
      "0.00034859847172327886",
      "2.1897461596127278e-06",
      "5.288887295114744e-06",
      "-0.0001429171452489572",
      "0.0008306137561206981",
      "-0.0049240508299195586",
      "-0.00044884441687363273",
      "-1.0741803941451106e-05",
      "-0.0015494118689305396",
      "-3.1421166078664624e-05",
      "0.0005131839347227685",
      "0.00012196908118016538",
      "-4.1863971458558564e-05",
      "-7.462174896775803e-05",
      "-0.0025774000495467093",
      "0.004487935546461829",
      "-0.0006679133988918381"
    ],
    [
      "0.00240751206398649",
      "0.0022918653516634862",
      "0.037220132724698735",
      "0.0033135716909379886",
      "0.007692524939614755",
      "-6.680015429161433e-05",
      "0.0003800650094548195",
      "-0.0003712809027560108",
      "0.0006778412121538724",
      "0.0004110736094113807",
      "4.4218980671168914e-05",
      "-0.00040479939422095374",
      "0.0005271259087194892",
      "-0.009519935890826338",
      "-0.0006804980371534359",
      "-5.02066400256528e-05",
      "-0.002770975816945434",
      "1.7828696941943894e-05",
      "0.0010091747706306553",
      "0.0004120637501726974",
      "-0.0001177574215086666",
      "-0.00010703624341053718",
      "-0.004789179681006923",
      "0.007696878698483575",
      "-0.0016235531273094757"
    ]
  ],
  "rational_Q": [
    [
      "0.11893486981910613",
      "0.612882886522148",
      "12.22305469188998",
      "0.7698400714204016",
      "2.16791918661784",
      "0.6128828865217819",
      "8.065513351293998",
      "53.47983735512909",
      "11.327990543413373",
      "10.122700181169428",
      "12.223054691863615",
      "53.479837355131636",
      "228.24862816794808",
      "33.927795463336274",
      "28.525176549373228",
      "0.7698400714276877",
      "11.327990543406889",
      "33.92779546333554",
      "22.917558912498908",
      "7.499626398496001",
      "2.1679191866433127",
      "10.122700181157878",
      "28.52517654937279",
      "7.499626398495389",
      "7.2673980708200725",
      "0.04473596989605385",
      "0.28341315790096033",
      "0.003684299164054322",
      "0.09597676968028639",
      "0.044735969895683805",
      "-0.10784333141172661",
      "0.04244332389462337",
      "-0.2972435501848658",
      "0.12962522370273646",
      "0.2834131579026037",
      "0.04244332389931827",
      "-0.8008807956949501",
      "0.02144035310973627",
      "-0.026706949838200864",
      "0.003684299163120779",
      "-0.2972435501866676",
      "0.021440353109623767",
      "-0.16639557354490295",
      "0.0886135117709167",
      "0.09597676967885069",
      "0.12962522370131785",
      "-0.026706949837115614",
      "0.08861351177269947",
      "0.19340657835346373",
      "0.15183222431209029",
      "-0.048061877127903475",
      "-0.0365621777480426",
      "0.20151776668661467",
      "-1.1904336870746497",
      "0.8634814594119548",
      "-0.19054772031997824",
      "0.48354060216162803",
      "-0.3810572384527536",
      "1.220220555067816",
      "0.6142549188851442",
      "-1.0354382111383202",
      "-0.0314398999723401",
      "-0.12287888121127236",
      "0.7333539885443021",
      "-0.9451809231856738",
      "1.2540438873140471",
      "-0.07417439073361569",
      "0.3601885984951775",
      "1.237813500786042",
      "-0.0693226006797079",
      "-0.1692071495769726",
      "0.37949161039660656",
      "0.08969201684424313",
      "-3.6732680241938986",
      "-0.3810572384512788",
      "2.465712117639202",
      "4.019943024137891",
      "-4.518889113169573",
      "-3.96278057846452",
      "3.5064789056164494",
      "-4.574953034011708",
      "-0.15035927398383503",
      "-2.3460531244425398",
      "0.7328694662839168",
      "0.2686473585110217",
      "4.142508915837192",
      "5.4769629349262745",
      "-3.4685480092164465",
      "-0.9139037776578285",
      "-0.16744497210902018",
      "1.5570966966742184",
      "1.1745389126650951",
      "1.7092520693112876",
      "1.341979616254668",
      "-0.202953010750705",
      "-0.12287888121177615",
      "0.16606118136533796",
      "-0.016692913149681087",
      "-0.6355472357262966",
      "0.11851349175727473",
      "0.2686473585078324",
      "0.8078394933610179",
      "3.1416873097198987",
      "-1.302955764137599",
      "0.44270348559468237",
      "-0.2445283949761425",
      "0.4524606290780736",
      "0.5108459310608299",
      "-0.305139997153526",
      "0.8367016105753082",
      "0.31743621743424344",
      "-0.15639335420974013",
      "0.2192130355092964",
      "1.0835893544549655",
      "-0.6121781907235462",
      "0.3601885984952507",
      "-0.8758271242644409",
      "-0.4235718168228294",
      "2.5917048525233173",
      "2.278166596637109",
      "-0.16744497211405118",
      "4.1971250458187015",
      "2.6810596439709435",
      "0.6581969681280276",
      "-0.4857986364112508",
      "0.31743621743157596",
      "-2.926066121511761",
      "-1.9142925588839492",
      "0.4147518361293345",
      "0.44322274182997834",
      "-0.29666556824256224",
      "-0.9034092392825127",
      "0.47809875645498684",
      "-0.01120819505572476",
      "0.18216007932900902",
      "-1.190433687075942",
      "1.2202205550724328",
      "0.7333539885434832",
      "1.2378135007877105",
      "0.15183222431017912",
      "0.8634814594081163",
      "0.6142549188711294",
      "-0.9451809231886651",
      "-0.0693226006824528",
      "-0.04806187712921914",
      "-0.19054772031888495",
      "-1.0354382111358695",
      "1.254043887310502",
      "-0.16920714957689703",
      "-0.036562177748519824",
      "0.48354060216498684",
      "-0.03143989997257464",
      "-0.07417439073540746",
      "0.37949161039625745",
      "-6.729162123762276",
      "-1.0635971122118906",
      "-3.6863285486979613",
      "2.465712117636712",
      "-6.729162123768152",
      "7.4034918830383285",
      "3.2727867774737422",
      "-1.7663647761132832",
      "0.16606118136668901",
      "-1.0635971122154435",
      "3.272786777472167",
      "-10.5355155836591",
      "1.2832126724631323",
      "-0.8758271242614606",
      "-3.6863285487003465",
      "-1.7663647761137367",
      "1.2832126724644144",
      "2.6467966229215416",
      "-2.5444820020619594",
      "-5.665406369049967",
      "-4.574953034024057",
      "22.360477889113803",
      "5.130944563733171",
      "-5.47312191684872",
      "7.7062577810359745",
      "0.8078394933630022",
      "5.9467788891788365",
      "1.1790384910740257",
      "4.036969090842503",
      "-1.8889785960037635",
      "4.197125045807972",
      "5.4210990223336095",
      "10.551831279308637",
      "-1.4361835374140715",
      "0.3494062585605736",
      "4.50692056623043",
      "4.142508915842427",
      "5.9467788891919975",
      "10.134812424177111",
      "4.671108451337298",
      "-2.518033139134904",
      "0.4524606290741716",
      "-5.805044045419129",
      "-5.5727270949443595",
      "3.177697594704634",
      "0.38250516686671215",
      "-2.926066121499616",
      "-2.5672273420275613",
      "-1.1171939985964594",
      "-2.5359254638024478",
      "1.0870414241205781",
      "1.5570966966785185",
      "5.421099022320682",
      "0.1668662669329491",
      "-4.117119538823791",
      "-0.11181040959999002",
      "-0.15639335420964912",
      "-2.5672273420271816",
      "-3.452243189520479",
      "2.7666717026564003",
      "-0.5727515094246839",
      "-0.9034092392794228",
      "1.114964604327111",
      "0.06687218966691706",
      "-1.0893371929632476",
      "0.0923806865359471",
      "4.019943024138601",
      "-0.1503592739773548",
      "5.476962934929911",
      "1.1745389126758259",
      "0.08969201685866707",
      "-4.518889113185056",
      "-2.346053124439063",
      "-3.4685480092175855",
      "1.7092520692964097",
      "-3.6732680242033866",
      "-3.9627805784709644",
      "0.7328694662911936",
      "-0.913903777657256",
      "1.3419796162569906",
      "5.130944563737826",
      "1.1790384910718785",
      "10.551831279309555",
      "-0.016692913152101887",
      "-2.5444820020672196",
      "-5.473121916846018",
      "4.036969090841856",
      "-1.436183537409845",
      "-0.4235718168251085",
      "-5.665406369047097",
      "7.7062577810405255",
      "-1.8889785960109913",
      "0.34940625856537455",
      "2.4380116802523473",
      "-36.42636705955137",
      "3.1416873097314353",
      "10.134812424183862",
      "2.4380116802507534",
      "15.796926510204441",
      "11.074178622810395",
      "2.681059643955196",
      "0.16686626693764078",
      "-36.426367059551794",
      "11.074178622813205",
      "10.084943599593995",
      "-5.1344128104674835",
      "0.510845931061067",
      "-5.5727270949432866",
      "-11.322434200006512",
      "-0.43234341262138043",
      "0.4410815863462434",
      "-1.9142925588763962",
      "-3.4522431895212176",
      "0.7231724330182907",
      "-8.497967074616886",
      "0.061256870564143646",
      "0.21921303550885757",
      "-1.1171939985901769",
      "0.7231724330135199",
      "-6.604039606818291",
      "-0.5379943097194074",
      "0.4780987564487944",
      "0.06687218967241741",
      "4.915319638641032",
      "0.048493088166582037",
      "-5.270737932239624",
      "-0.6355472357352001",
      "-1.3029557641400173",
      "-0.3051399971543822",
      "1.0835893544501656",
      "-0.2029530107537323",
      "0.11851349175909442",
      "0.44270348559028033",
      "0.8367016105853157",
      "-0.6121781907258689",
      "4.6711084513306425",
      "3.1776975947005806",
      "-2.5359254638108286",
      "2.5917048525191824",
      "4.506920566234449",
      "-2.5180331391363415",
      "0.382505166861011",
      "1.0870414241209618",
      "-0.43234341262661036",
      "-8.497967074613532",
      "0.6581969681309672",
      "-4.117119538823921",
      "-5.1344128104698274",
      "0.4410815863339452",
      "0.06125687055877454",
      "-2.0800276474048656",
      "0.41475183613292316",
      "2.766671702655646",
      "-6.604039606818062",
      "-2.080027647402524",
      "-3.7194069870122197",
      "-0.011208195057155772",
      "-1.0893371929675646",
      "0.04849308816594369",
      "4.172396643301276",
      "-1.4160031762631",
      "2.2781665966345406",
      "-0.48579863640659504",
      "0.44322274183612026",
      "0.182160079337327",
      "-0.11181040958904706",
      "-0.5727515094383302",
      "0.09238068653772681",
      "-0.5379943097155319",
      "-5.270737932229619",
      "-1.416003176275581",
      "0.01674485836032231",
      "0.5387137020680604",
      "0.059417077187164505",
      "-0.2644521132279359",
      "-0.01674485835956161",
      "6.630679322498686e-13",
      "0.6853776521748797",
      "-0.4052524900807628",
      "-0.3384838564953177",
      "-0.5387137020698809",
      "-0.6853776521724755",
      "1.6417253454443034e-12",
      "-0.6979333775362896",
      "0.29732327164800326",
      "-0.059417077188762095",
      "0.4052524900818597",
      "0.6979333775297553",
      "-2.260331915929367e-13",
      "-0.18501450716428738",
      "0.26445211322942214",
      "0.33848385649542745",
      "-0.2973232716504025",
      "0.18501450716671672",
      "3.032700019113042e-13",
      "0.10987653562938925",
      "-0.008736158271605836",
      "0.010861069210294998",
      "0.17646884878154576",
      "-0.5771061089582015",
      "2.2492983013634227",
      "-0.038485949320008817",
      "-0.11153772144873629",
      "-0.6989882156923969",
      "-0.7275095799089691",
      "0.9173071418422439",
      "-0.41763699299737955",
      "0.37145277764204604",
      "0.18828340562746684",
      "0.7161965583855483",
      "-1.066367174025188",
      "0.29003638661517694",
      "-0.022521282271456784",
      "0.3122998518747593",
      "1.7739789531499477",
      "0.46239161097400183",
      "0.20854272400356416",
      "-0.2002225382916511",
      "0.6318120744040474",
      "-2.6052783918093274",
      "-0.6989882156932541",
      "-0.4209427366460252",
      "7.669709258754284",
      "-4.72621609026065",
      "-1.944031251947975",
      "-3.2622599248912705",
      "-0.13433891044108623",
      "-6.710806819021061",
      "-1.5461717689071919",
      "5.024629896982268",
      "-0.46566042825326026",
      "6.080139557251782",
      "1.5859879566398984",
      "-0.07643693602103574",
      "-0.9874500895915101",
      "1.9396512176595384",
      "1.9071660815655604",
      "2.04572434780848",
      "-1.385011007555474",
      "-2.5728541553077005",
      "0.3885461219645521",
      "0.18828340562654633",
      "0.1924266292579924",
      "1.0593964127710105",
      "0.5223670318740747",
      "0.11029901627853132",
      "-0.4656604282482138",
      "0.8388929824070548",
      "5.067768077203919",
      "-1.7587908704931596",
      "0.2507089143498059",
      "0.3301619366649449",
      "-0.23072197839765274",
      "-0.12263326803342893",
      "-0.30312832889549607",
      "1.0629967409077798",
      "0.09670664537797165",
      "-0.8124855279287964",
      "-0.49593778557004",
      "1.2677380630823445",
      "0.1018551622776213",
      "0.31229985187621717",
      "0.463776692314978",
      "-0.6946327036575333",
      "1.1352836624706806",
      "-0.00962187893720318",
      "1.9396512176373881",
      "-1.7161797512308385",
      "-1.3491830155294648",
      "0.6609710008324516",
      "-1.7960776064867885",
      "0.09670664537761771",
      "-1.8260362192143218",
      "0.17433446170508768",
      "-0.6215703738763858",
      "-0.335876651383405",
      "-0.7494818872695234",
      "-0.21863877016580768",
      "-0.5261375795401215",
      "0.09849822756499155",
      "1.5316822639733891",
      "0.5771061089577408",
      "0.7275095799023565",
      "-0.7161965583816848",
      "-1.7739789531509298",
      "-0.1098765356233673",
      "-2.2492983013678844",
      "-0.9173071418436242",
      "1.0663671740203189",
      "-0.46239161097499115",
      "0.008736158271217919",
      "0.0384859493200444",
      "0.417636992996576",
      "-0.2900363866132458",
      "-0.2085427240009825",
      "-0.010861069213404219",
      "0.11153772144675021",
      "-0.37145277764380136",
      "0.02252128227261604",
      "0.20022253828849276",
      "-0.0007257151497883432",
      "-1.4622101597862418",
      "0.9334257621940363",
      "-0.4209427366421398",
      "0.0007257151548146551",
      "2.5133899023113195e-12",
      "0.4228837834893307",
      "-2.6451786237276855",
      "0.19242662926070206",
      "1.46221015978554",
      "-0.4228837834913032",
      "-1.6435460222804666e-12",
      "0.9055449462060878",
      "0.46377669231422197",
      "-0.9334257621920661",
      "2.6451786237303416",
      "-0.9055449462048709",
      "-1.92426249676285e-12",
      "10.48793491037849",
      "-4.44119250790149",
      "-0.1343389104593361",
      "-4.048610639551813",
      "-19.573040743371198",
      "19.600861766001177",
      "4.681377847512868",
      "0.8388929823964106",
      "-8.896438737733922",
      "-16.443746168493576",
      "2.5181936973427206",
      "2.9911178014873423",
      "-1.7161797512416688",
      "-2.990802072591936",
      "1.7695228448669755",
      "-5.355246850459451",
      "-4.6602577324011305",
      "0.5714583538844422",
      "6.080139557262924",
      "-8.89643873772557",
      "-1.2175357777144096",
      "4.125451697748893",
      "-5.534048656897721",
      "-0.23072197838710928",
      "0.14598829142446954",
      "-2.694189917615554",
      "-0.3680138217579485",
      "0.599034348831592",
      "-1.8260362192242483",
      "-0.6929710722809189",
      "-1.7629530670546454",
      "-0.38097274203538717",
      "2.7322198565985176",
      "1.907166081562241",
      "-2.9908020725910114",
      "-1.5968581488407787",
      "-3.7475085804441286",
      "-1.5090978199911",
      "-0.812485527926223",
      "-0.6929710722872845",
      "2.2374917550532936",
      "0.6464527774004725",
      "-1.0860488823541146",
      "-0.2186387701716419",
      "0.1400860163921716",
      "-0.3068995326273605",
      "0.5367269686997129",
      "2.488911422980125",
      "-7.669709258757427",
      "6.71080681902208",
      "-1.5859879566291217",
      "-2.0457243477971003",
      "-0.6318120744068813",
      "4.726216090267319",
      "1.5461717689152168",
      "0.07643693602433263",
      "1.3850110075713509",
      "2.6052783918149447",
      "1.9440312519383385",
      "-5.024629896989719",
      "0.9874500896026386",
      "2.5728541553089403",
      "19.573040743374253",
      "16.44374616848879",
      "-1.7695228448646636",
      "1.0593964127667301",
      "-10.487934910386928",
      "-19.6008617660033",
      "-2.5181936973463688",
      "5.355246850453139",
      "-0.6946327036659173",
      "4.441192507904082",
      "-4.681377847513888",
      "-2.991117801486003",
      "4.660257732402665",
      "-5.180758256906747",
      "-27.258884316203034",
      "5.067768077176366",
      "-1.2175357777027163",
      "5.180758256908229",
      "-1.443637530340309e-12",
      "1.7755009464850426",
      "-1.3491830155250175",
      "-1.5968581488495388",
      "27.25888431620544",
      "-1.775500946479385",
      "-6.0591762951318635e-12",
      "-5.706561293339907",
      "-0.12263326804167513",
      "-2.694189917619837",
      "-1.8677030761703024",
      "3.198929379375169",
      "4.498992175269604",
      "0.17433446169387448",
      "2.237491755056077",
      "-3.364280178039698",
      "3.694704104478558",
      "-4.631610989567348",
      "-0.4959377855732467",
      "-1.7629530670481184",
      "-3.364280178042519",
      "-1.299903814877324",
      "-2.8528617402183567",
      "-0.5261375795433941",
      "-0.3068995326387345",
      "-7.275920774059054",
      "-2.172734986680513",
      "4.338277395239114",
      "-0.5223670318730027",
      "1.7587908704831725",
      "0.30312832889120794",
      "-1.2677380631009145",
      "-0.388546121970416",
      "-0.11029901627754676",
      "-0.25070891434439835",
      "-1.0629967408987275",
      "-0.10185516227137478",
      "-4.125451697756601",
      "0.36801382175675174",
      "0.3809727420333458",
      "1.1352836624779263",
      "-0.5714583538918954",
      "5.534048656881254",
      "-0.5990343488322487",
      "-2.7322198566130873",
      "-3.198929379380028",
      "-3.694704104486585",
      "0.660971000814458",
      "-3.7475085804454666",
      "5.706561293337785",
      "-4.498992175267266",
      "4.631610989567241",
      "-1.1975127209917764",
      "-0.6215703738742611",
      "0.6464527773992188",
      "-1.2999038148756206",
      "1.1975127209956042",
      "5.151312045523208e-12",
      "0.09849822755681138",
      "0.5367269687029228",
      "-2.1727349866802776",
      "1.2452689671333281",
      "-1.2391268789803211",
      "0.009621878940088723",
      "1.7960776064934498",
      "0.3358766513822433",
      "-1.5316822639753422",
      "1.5090978199926595",
      "1.0860488823539218",
      "-2.4889114229690117",
      "2.852861740217372",
      "-4.338277395238658",
      "1.2391268789874155"
    ],
    [
      "0.4576942236999949",
      "1.0805228571629033",
      "18.53561280456168",
      "1.4297108026740324",
      "2.989383188080876",
      "1.0805228571630452",
      "7.696058503695412",
      "48.20709846880788",
      "8.548909012918386",
      "10.027660099731447",
      "18.53561280456141",
      "48.20709846880763",
      "226.16257299456242",
      "27.43965099450364",
      "26.35806951523661",
      "1.4297108026741494",
      "8.54890901291841",
      "27.439650994503886",
      "21.83973183251639",
      "6.490345181879682",
      "2.989383188080994",
      "10.027660099731795",
      "26.358069515236984",
      "6.490345181879697",
      "8.72908921410018",
      "-0.04587376380071012",
      "0.36173120059221264",
      "-0.03272031335768818",
      "0.030127373214922256",
      "-0.04587376380066813",
      "-0.7190167592614644",
      "0.5035570021189212",
      "0.0987925068041959",
      "-0.006613280054319462",
      "0.36173120059223973",
      "0.5035570021187689",
      "-5.621594209376212",
      "0.19108501120890103",
      "1.1227951638157778",
      "-0.03272031335755",
      "0.09879250680412723",
      "0.191085011208921",
      "-0.06562880469657276",
      "-0.4416798466493916",
      "0.030127373214808743",
      "-0.006613280054445531",
      "1.122795163815888",
      "-0.4416798466495486",
      "-0.2934577045046164",
      "-0.7399870634313147",
      "-0.18121763535960603",
      "0.24339509623360014",
      "0.3108445595379771",
      "-0.45820348075508416",
      "1.074553984896348",
      "0.06059638376663875",
      "0.7039151674473246",
      "-0.36554470425531094",
      "1.7814492718418735",
      "2.893376786175066",
      "-1.5000307699308593",
      "0.07523612406138737",
      "-0.2716345785343215",
      "0.11949176576652856",
      "-1.1688727652258786",
      "0.5810626612608046",
      "0.0005591614829677564",
      "0.12659532036725465",
      "1.1132264869366222",
      "-1.2564806226529885",
      "-0.21645425072641675",
      "1.1345394083978975",
      "-0.39551725172373736",
      "-5.475759902972161",
      "-0.3655447042550966",
      "1.5383459593135733",
      "1.229125983236394",
      "-3.684495458065143",
      "-3.841529131960739",
      "3.9126655015218668",
      "-5.199954030590081",
      "1.0302528263683888",
      "-1.674928061740483",
      "1.0110181414873125",
      "0.6325676381919374",
      "4.32761636749965",
      "2.9965083584165435",
      "-3.6792510255595365",
      "-0.23356002419245406",
      "-0.11589591988243282",
      "2.2334592775991564",
      "1.5852603959375393",
      "2.883987284767677",
      "0.26351419304743534",
      "0.10384675697383919",
      "-0.27163457853421247",
      "0.7772392168703202",
      "-1.011966535606196",
      "0.2970685045711711",
      "0.05851523797977286",
      "0.6325676381919313",
      "0.49863570874859137",
      "5.147069891214199",
      "-0.4314248187366717",
      "-0.7082592182389396",
      "-0.054813789089184196",
      "0.4999394324772906",
      "0.7125095566658198",
      "-0.30040973634174434",
      "0.6689199420748071",
      "0.32488035088943235",
      "-1.1633911426183368",
      "0.6242963751369706",
      "0.6255562939048108",
      "-0.27997365591382584",
      "0.12659532036713367",
      "-0.6824985830739433",
      "0.34713256447377117",
      "2.4312625453011867",
      "2.12092667007007",
      "-0.1158959198824489",
      "3.403280413512766",
      "3.3263878143808543",
      "-0.13788032096656325",
      "0.07906811837718844",
      "0.32488035088921224",
      "-2.0787704564172986",
      "-1.1909830009043358",
      "0.7611766388709504",
      "0.47917881108657534",
      "-0.3107540645428837",
      "-0.7020402858582757",
      "-0.5501278673818635",
      "-0.14822653179702514",
      "0.1731582041964478",
      "-0.45820348075521705",
      "1.781449271842061",
      "0.11949176576632817",
      "1.1132264869367217",
      "-0.739987063431138",
      "1.07455398489639",
      "2.893376786175098",
      "-1.1688727652259052",
      "-1.256480622652778",
      "-0.1812176353597092",
      "0.06059638376709951",
      "-1.500030769930764",
      "0.5810626612606791",
      "-0.21645425072637256",
      "0.24339509623359398",
      "0.703915167447604",
      "0.07523612406139818",
      "0.0005591614829814404",
      "1.1345394083980151",
      "-7.606868843789879",
      "-1.230416992255412",
      "-3.3825301171610973",
      "1.5383459593138922",
      "-7.6068688437887015",
      "11.836074020615172",
      "1.9427413110360683",
      "-3.541294994312551",
      "0.7772392168702085",
      "-1.2304169922555064",
      "1.9427413110360372",
      "-7.9673789119010525",
      "1.7908549312253343",
      "-0.6824985830739274",
      "-3.382530117160908",
      "-3.541294994312523",
      "1.7908549312254822",
      "3.058776363434392",
      "-0.3673647487894766",
      "-4.442266396495115",
      "-5.199954030590202",
      "22.96860069391331",
      "4.584077804268085",
      "-5.3908887428654895",
      "7.222234830183136",
      "0.49863570874837015",
      "5.506053804823227",
      "1.580419867123717",
      "3.4013626462088196",
      "-3.7566028829513316",
      "3.403280413512649",
      "4.994445758315238",
      "8.050465417121773",
      "-2.82030995431182",
      "0.3646325343000389",
      "3.787685676110968",
      "4.32761636749934",
      "5.506053804823429",
      "6.860418456489201",
      "5.309861635884113",
      "-0.4300362065491003",
      "0.4999394324773779",
      "-5.554827324444531",
      "-5.703131956480987",
      "2.883262851098268",
      "0.9257172242086684",
      "-2.078770456417475",
      "-2.087281553710021",
      "-1.0995824446094018",
      "-2.5556403812304227",
      "0.32834332311588776",
      "2.233459277599258",
      "4.994445758315776",
      "3.3901647671817465",
      "-2.264695283154021",
      "-1.2922719208911013",
      "-1.1633911426185775",
      "-2.0872815537097047",
      "-3.6541446569145517",
      "2.6580468706548137",
      "-0.10477180064719722",
      "-0.7020402858581137",
      "1.1920663813468901",
      "0.2068488371742628",
      "-0.996616427665333",
      "0.6943590530760486",
      "1.229125983236901",
      "1.0302528263687183",
      "2.996508358416443",
      "1.5852603959378953",
      "-0.3955172517238023",
      "-3.6844954580658604",
      "-1.674928061740371",
      "-3.6792510255594992",
      "2.8839872847677857",
      "-5.47575990297254",
      "-3.8415291319604017",
      "1.0110181414875485",
      "-0.23356002419275554",
      "0.2635141930479738",
      "4.584077804267871",
      "1.5804198671238807",
      "8.050465417121293",
      "-1.0119665356063932",
      "-0.3673647487887378",
      "-5.39088874286522",
      "3.4013626462090665",
      "-2.820309954311838",
      "0.34713256447385793",
      "-4.44226639649464",
      "7.222234830183047",
      "-3.7566028829512805",
      "0.3646325342998576",
      "0.8002921290049152",
      "-36.033184778828044",
      "5.1470698912140085",
      "6.860418456489702",
      "0.8002921290051216",
      "19.897913257193327",
      "8.382141358618645",
      "3.3263878143811167",
      "3.390164767181349",
      "-36.03318477882796",
      "8.38214135861872",
      "13.588098054140096",
      "-2.843389246577224",
      "0.7125095566657738",
      "-5.703131956481028",
      "-8.412698222628496",
      "-1.596656566316335",
      "0.8597074584138761",
      "-1.1909830009044737",
      "-3.654144656914583",
      "1.0339058003402473",
      "-7.2941548222847965",
      "-0.609045362176435",
      "0.6242963751369246",
      "-1.0995824446091778",
      "1.0339058003401678",
      "-7.040764845017132",
      "0.6823195994659899",
      "-0.5501278673812283",
      "0.20684883717432992",
      "4.4801234267384595",
      "-0.4314496376004824",
      "-6.71451096424458",
      "0.2970685045714643",
      "-0.4314248187365884",
      "-0.3004097363415225",
      "0.6255562939048197",
      "0.10384675697392094",
      "0.05851523797952755",
      "-0.7082592182390638",
      "0.6689199420747001",
      "-0.27997365591411244",
      "5.309861635884371",
      "2.883262851097827",
      "-2.555640381230356",
      "2.431262545300935",
      "3.78768567611166",
      "-0.430036206549168",
      "0.9257172242084599",
      "0.32834332311574044",
      "-1.596656566316436",
      "-7.294154822285041",
      "-0.13788032096666178",
      "-2.264695283154071",
      "-2.8433892465776784",
      "0.859707458413905",
      "-0.6090453621764721",
      "-1.3679360295771217",
      "0.7611766388709958",
      "2.658046870655138",
      "-7.040764845017038",
      "-1.3679360295769385",
      "-2.5970367799421035",
      "-0.14822653179668624",
      "-0.9966164276652768",
      "-0.4314496376007191",
      "3.1462520138557735",
      "-1.8158011995699541",
      "2.1209266700705354",
      "0.07906811837772301",
      "0.4791788110863645",
      "0.17315820419699543",
      "-1.2922719208913556",
      "-0.10477180064700649",
      "0.6943590530766397",
      "0.6823195994658197",
      "-6.714510964244755",
      "-1.8158011995704062",
      "-0.11269086648353228",
      "0.9618163749778174",
      "-0.07785050555015778",
      "-0.3781539740261082",
      "0.11269086648348266",
      "-3.137030531923778e-15",
      "0.031973820408254",
      "-0.501578999543434",
      "-0.3703120815631259",
      "-0.9618163749777213",
      "-0.031973820408231005",
      "-8.176892360612905e-14",
      "0.04942275223213549",
      "0.31823000242638355",
      "0.07785050555015205",
      "0.5015789995434561",
      "-0.04942275223193712",
      "9.094278877697948e-14",
      "-0.18086879287489563",
      "0.3781539740260409",
      "0.3703120815630868",
      "-0.31823000242668775",
      "0.18086879287479152",
      "5.778596139153328e-14",
      "0.5509694510292459",
      "-0.11798063781197735",
      "-0.054109795229029714",
      "0.3038270349632484",
      "-0.7538824455419554",
      "2.7733873351481497",
      "0.3545189395463706",
      "-0.19352988900395726",
      "-0.6483594128801501",
      "-0.7790060452859725",
      "1.8170213220511724",
      "0.2037250822620891",
      "-0.40679184886967606",
      "0.41192673596531265",
      "0.7466257652870604",
      "-1.2745759985518983",
      "0.8972705895811073",
      "-0.16096002896847705",
      "0.3227847890551841",
      "2.004024288473329",
      "0.7470732557955375",
      "-0.2880494434981826",
      "0.034375875073325034",
      "-0.5818058223199958",
      "-2.839261361851662",
      "-0.6483594128802866",
      "-0.3951668701338525",
      "5.139312128891427",
      "-5.450632315751129",
      "-1.283965453808916",
      "-3.9316729239843484",
      "-0.5246829079391094",
      "-4.669848304885945",
      "-1.3629771658242986",
      "4.727923471584086",
      "-0.2987246122279195",
      "4.3469792232976445",
      "4.6601801707008805",
      "-1.2589664721283753",
      "-1.3858103324275544",
      "1.6424876442183365",
      "1.5143581519003666",
      "0.9649532342800112",
      "-0.4762149397879759",
      "-2.6702250663635523",
      "0.17319786158808448",
      "0.41192673596531637",
      "-0.1532184904865584",
      "0.7233965545884274",
      "-0.0036550702758062345",
      "0.43144592104686325",
      "-0.29872461222777336",
      "2.0445907922033757",
      "1.0689571213530389",
      "-0.6987479017642075",
      "0.5158361510881859",
      "0.23415268436102604",
      "-0.24106501655391235",
      "-0.5087239345956553",
      "-0.33043890649874963",
      "0.5997284438217187",
      "0.020828787898840097",
      "-0.9710604799774677",
      "1.9501114841959768",
      "1.268431176683788",
      "-0.668057238629722",
      "0.3227847890549587",
      "0.5284346032610392",
      "-0.606523888175448",
      "1.8188564613405267",
      "0.23584839979325575",
      "1.6424876442182479",
      "-1.4563011338844518",
      "0.934464167168637",
      "-0.11690405972116347",
      "-2.3591069024995335",
      "0.020828787898902718",
      "-1.3753337228211564",
      "-0.9408081725187356",
      "0.014297162824069495",
      "-0.27821400735730356",
      "-0.7499598787796028",
      "-0.4320141793011385",
      "-1.2337936487845311",
      "0.020112854153104136",
      "2.2040939404194266",
      "0.753882445542024",
      "0.7790060452861539",
      "-0.7466257652871213",
      "-2.00402428847349",
      "-0.550969451029092",
      "-2.7733873351478664",
      "-1.8170213220511005",
      "1.2745759985519185",
      "-0.7470732557955703",
      "0.11798063781209323",
      "-0.35451893954623365",
      "-0.20372508226208763",
      "-0.897270589581071",
      "0.28804944349820055",
      "0.05410979522907556",
      "0.19352988900368645",
      "0.40679184886971115",
      "0.16096002896877792",
      "-0.03437587507367772",
      "0.10119578111159307",
      "-1.5771713943287171",
      "0.5775888036456515",
      "-0.39516687013414675",
      "-0.10119578111155841",
      "-1.8291685638536403e-13",
      "0.07442971813181577",
      "-2.110106128104181",
      "-0.15321849048624003",
      "1.5771713943292387",
      "-0.07442971813140384",
      "2.719652070572871e-13",
      "0.42874423424694086",
      "0.5284346032611424",
      "-0.577588803646076",
      "2.110106128103784",
      "-0.4287442342467373",
      "1.0370234610388111e-13",
      "10.448890387637384",
      "-5.335879656912666",
      "-0.5246829079388676",
      "-4.2031513903011595",
      "-15.522956723937535",
      "19.640759273147165",
      "3.121576442769967",
      "2.044590792203328",
      "-9.085076487663741",
      "-15.117392755286362",
      "3.5587273712170413",
      "2.8707505884357163",
      "-1.456301133884297",
      "-3.1838687088237094",
      "1.3496856388839649",
      "-5.0379383584621005",
      "-4.580807696421536",
      "0.9958744006320507",
      "4.34697922329829",
      "-9.085076487664471",
      "-2.4313976591416946",
      "1.944985056873104",
      "-4.317526252366481",
      "-0.24106501655414553",
      "-0.5290431851897945",
      "-0.7543755171009253",
      "-0.6938255438766626",
      "-0.00019379243378834666",
      "-1.3753337228211306",
      "-0.4819375304710542",
      "-1.5196140232870479",
      "-0.022327680737441118",
      "2.2465130302503464",
      "1.5143581519004545",
      "-3.1838687088236273",
      "-1.414808476961557",
      "-4.083578105149829",
      "-2.0755262258892007",
      "-0.9710604799771366",
      "-0.4819375304704915",
      "1.9420859372412307",
      "0.31860005733039337",
      "-0.836520433033613",
      "-0.4320141793008274",
      "0.27593742292075213",
      "-0.09461555160339585",
      "0.4854228005061074",
      "2.3739394035089303",
      "-5.1393121288909525",
      "4.669848304885741",
      "-4.6601801707011505",
      "-0.9649532342799276",
      "0.5818058223198762",
      "5.450632315751593",
      "1.3629771658244583",
      "1.2589664721286764",
      "0.4762149397880323",
      "2.83926136185181",
      "1.2839654538086043",
      "-4.727923471584337",
      "1.3858103324273947",
      "2.670225066363098",
      "15.522956723937138",
      "15.117392755286325",
      "-1.349685638884182",
      "0.7233965545890491",
      "-10.448890387637913",
      "-19.64075927314701",
      "-3.5587273712175085",
      "5.037938358461911",
      "-0.6065238881759842",
      "5.335879656913182",
      "-3.1215764427697583",
      "-2.8707505884356346",
      "4.580807696421058",
      "-4.866931423697197",
      "-23.805080886884262",
      "1.0689571213531606",
      "-2.4313976591414708",
      "4.866931423697238",
      "-7.119220244618611e-14",
      "-0.16014495283331634",
      "0.9344641671685441",
      "-1.4148084769610636",
      "23.805080886884742",
      "0.16014495283339397",
      "-1.0469708893643585e-14",
      "-4.508391659633736",
      "-0.5087239345957947",
      "-0.7543755171006176",
      "-2.221530725490391",
      "3.035125928768955",
      "4.94544732336242",
      "-0.9408081725184473",
      "1.942085937241288",
      "-1.9200045522371572",
      "2.884567870261091",
      "-3.4771450690682904",
      "1.9501114841958096",
      "-1.5196140232872868",
      "-1.9200045522368763",
      "-0.029195013233986607",
      "-2.739961277330242",
      "-1.233793648784671",
      "-0.0946155516028227",
      "-5.557314552155529",
      "-2.4710607976615115",
      "4.251110979256238",
      "0.0036550702756922354",
      "0.6987479017639623",
      "0.33043890649896496",
      "-1.2684311766839422",
      "-0.17319786158797232",
      "-0.43144592104708424",
      "-0.5158361510882075",
      "-0.5997284438215665",
      "0.6680572386299789",
      "-1.944985056872966",
      "0.6938255438767471",
      "0.02232768073772474",
      "1.8188564613407936",
      "-0.9958744006323588",
      "4.317526252366375",
      "0.00019379243378461018",
      "-2.2465130302498895",
      "-3.0351259287691468",
      "-2.884567870261177",
      "-0.11690405972127424",
      "-4.083578105150087",
      "4.50839165963359",
      "-4.945447323362189",
      "3.477145069068012",
      "-0.9399294845136977",
      "0.014297162824089018",
      "0.31860005733002306",
      "-0.029195013233979716",
      "0.9399294845139271",
      "1.410363423527072e-13",
      "0.02011285415272019",
      "0.4854228005059705",
      "-2.4710607976615213",
      "1.836280216537798",
      "-0.6608345193219736",
      "-0.23584839979342084",
      "2.3591069024995805",
      "0.278214007357169",
      "-2.2040939404195923",
      "2.0755262258892504",
      "0.8365204330335374",
      "-2.3739394035090444",
      "2.739961277330363",
      "-4.251110979255606",
      "0.6608345193220554"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.002134783984436532",
    "0.002134784680687599",
    "0.002134801141985462",
    "0.0021348037152700197",
    "0.002134780753069265",
    "0.0021363903210130514",
    "0.002134816921840057",
    "0.002134794552255915",
    "0.002134850380439952",
    "0.002134858403578114",
    "0.002134780288692525",
    "0.0021348094991000166",
    "0.0021347869153769583",
    "0.0021348505865388108",
    "0.0021348545674109427",
    "0.0021348451830563034",
    "0.002134801096561614",
    "0.002134799252543231",
    "0.0021348764285390787",
    "0.002134861228434243",
    "0.002134785247992283",
    "0.0021348023783863837",
    "0.0021348049702532056",
    "0.0021347812766263886",
    "0.0021365445341396264",
    "0.002134818749811068",
    "0.0021347954851459864",
    "0.002134852615681613",
    "0.00213486169063043",
    "0.002134780896186151",
    "0.0021348110551211294",
    "0.002134787752470076",
    "0.0021348549526193617",
    "0.002134856210662815",
    "0.002134848269367175",
    "0.002134802318265291",
    "0.002134800323661521",
    "0.002134880743807404",
    "0.0021348642058018857",
    "0.0021348327140872404",
    "0.002134837441141591",
    "0.00213479513063419",
    "0.002137924521505799",
    "0.002134861560218584",
    "0.002134820536672919",
    "0.002134923371284031",
    "0.002134938015320322",
    "0.002134794307319841",
    "0.0021348480740182698",
    "0.0021348065091263977",
    "0.002134923837724441",
    "0.0021349306774366933",
    "0.0021349137536569754",
    "0.002134832587784943",
    "0.002134829153049936",
    "0.0021349713990258807",
    "0.002134943070502749",
    "0.0021348421965751247",
    "0.002134797320221028",
    "0.002137897059716984",
    "0.0021348684663807034",
    "0.002134824378212949",
    "0.0021349335693752807",
    "0.002134949511738251",
    "0.002134796480595827",
    "0.00213485408375736",
    "0.0021348095917879586",
    "0.002134935403190971",
    "0.0021349433633132274",
    "0.0021349249390116266",
    "0.0021348374106649427",
    "0.00213483381582227",
    "0.002134985940333018",
    "0.002134956232388938",
    "0.002134777848253438",
    "0.002136808302162477",
    "0.002134807404612656",
    "0.002134789438534939",
    "0.0021348369184674637",
    "0.002134842291041973",
    "0.0021347775061527105",
    "0.002134801920408715",
    "0.0021347830257408633",
    "0.0021348359179873305",
    "0.0021348388066449557",
    "0.002134831312342103",
    "0.0021347948184622747",
    "0.002134793220698614",
    "0.002134857598044506",
    "0.0021348444573100803",
    "0.002145516426560184",
    "0.0021464337940310103",
    "0.0021377313066149174",
    "0.002140403442520087",
    "0.002145482910547166",
    "0.0021366068497877754",
    "0.0021396378916453424",
    "0.0021373812856576306",
    "0.0021456569711987648",
    "0.0021503664369563868",
    "0.002145814187568174",
    "0.0021388373326445657",
    "0.002139201541991275",
    "0.0021463427519628356",
    "0.002149881635602391",
    "0.002134895712841981",
    "0.002134843483307313",
    "0.0021349955621966206",
    "0.002135003241578522",
    "0.0021348062449647307",
    "0.0021348817937374715",
    "0.002134823166191031",
    "0.0021349814810088814",
    "0.0021349969043224465",
    "0.0021349699846496106",
    "0.002134859735348911",
    "0.002134854901347343",
    "0.0021350505927248352",
    "0.0021350114008304266",
    "0.0021348103218596865",
    "0.0021348952831587113",
    "0.0021349062580328865",
    "0.0021347888221339047",
    "0.0021348330599399094",
    "0.002134798841842082",
    "0.0021348952067589966",
    "0.002134900254050314",
    "0.0021348867509909573",
    "0.0021348202073013236",
    "0.002134817359039544",
    "0.0021349340756864053",
    "0.0021349106118689386",
    "0.0021351228724025557",
    "0.0021351724459726033",
    "0.0021348353921960216",
    "0.0021349605479439315",
    "0.0021348640791101787",
    "0.0021351455166062853",
    "0.0021351536960547766",
    "0.002135118048774938",
    "0.0021349239918597666",
    "0.0021349164266852507",
    "0.002135250340892252",
    "0.0021351868155944993",
    "0.002135192881667206",
    "0.0021348401618364555",
    "0.0021349755806998783",
    "0.002134870640103327",
    "0.0021351562319516073",
    "0.0021351857850712133",
    "0.0021351361653090674",
    "0.0021349360886112087",
    "0.0021349277952287895",
    "0.002135278660184713",
    "0.0021352111345834582",
    "0.0021347771108266387",
    "0.0021348008988370712",
    "0.0021347824805914356",
    "0.0021348331585441245",
    "0.0021348377200787064",
    "0.00213482932496351",
    "0.002134794019172399",
    "0.0021347925197839194",
    "0.002134854799660167",
    "0.0021348425229219337",
    "0.002134866308994855",
    "0.002134815690823464",
    "0.002134957443031437",
    "0.0021349659005075647",
    "0.0021349452916895866",
    "0.0021348474882299556",
    "0.0021348431997087742",
    "0.00213501608871736",
    "0.0021349808514714193",
    "0.002134789958128632",
    "0.0021348610154026293",
    "0.0021348665164097847",
    "0.0021348553016903686",
    "0.002134806108728223",
    "0.0021348039857677892",
    "0.002134890988696872",
    "0.0021348736424125336",
    "0.0021351098214412024",
    "0.0021351628708333064",
    "0.002135100635971048",
    "0.002134921615283052",
    "0.0021349146286971",
    "0.0021352308275906272",
    "0.002135174570274286",
    "0.0021351377834365",
    "0.002135121893216167",
    "0.0021349290087236323",
    "0.0021349186755360307",
    "0.002135267819923632",
    "0.002135182695227161",
    "0.0021350814851526117",
    "0.002134911861314905",
    "0.0021349043738976272",
    "0.002135206808100421",
    "0.002135145982389279",
    "0.0021348319380018964",
    "0.002134828518340114",
    "0.0021349691838883317",
    "0.002134941055262507",
    "0.0021348250486628545",
    "0.0021349596633124177",
    "0.0021349310917399703",
    "0.002135375735398743",
    "0.002135298369359199",
    "0.0021352170619972385"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.08394997401765153296806993 +/- 3.21e-28]",
      "[0.1357261199456464960448703 +/- 1.12e-26]",
      "[0.5385964059388087218321288 +/- 4.12e-26]",
      "[0.04668367130673048948450859 +/- 5.76e-28]",
      "[0.1166058888134978967307788 +/- 3.11e-26]",
      "[0.01309189516327127199937364 +/- 4.28e-27]",
      "[0.5072970805322425994233295 +/- 1.65e-26]",
      "[0.03655507015183662817667086 +/- 2.96e-27]",
      "[0.06787763917917623536402220 +/- 4.47e-27]",
      "[1.811058622443753823651963 +/- 4.20e-26]",
      "[0.7560766572335466302702651 +/- 2.97e-26]",
      "[0.4026953250925813387288411 +/- 1.69e-27]",
      "[0.02854677450971092141216146 +/- 3.34e-28]",
      "[0.01851214707822799641052836 +/- 1.59e-27]",
      "[0.01120359771299333123075936 +/- 2.15e-27]"
    ],
    [
      "[0.09236809211833325294806993 +/- 3.21e-28]",
      "[0.3470960244454006188273445 +/- 4.85e-26]",
      "[4.879157814178662445243553 +/- 3.41e-25]",
      "[0.3384516561592800102780088 +/- 2.71e-27]",
      "[0.1916684385036428046429051 +/- 3.13e-26]",
      "[0.05679312926209416145790876 +/- 4.03e-27]",
      "[7.582956474245568054478966 +/- 8.79e-26]",
      "[0.07643968091336408736281624 +/- 8.37e-28]",
      "[0.02085495081230724034805544 +/- 3.95e-27]",
      "[2.113876636568192196359121 +/- 4.65e-25]",
      "[0.6049139016169418775953488 +/- 2.04e-26]",
      "[0.6136698833905019861212581 +/- 1.59e-26]",
      "[0.02928062184366090564533745 +/- 1.50e-27]",
      "[0.01580005132240046664489580 +/- 2.60e-27]",
      "[0.01168201232283096645544077 +/- 2.25e-27]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.23263624985702336
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack17_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 17,
  "lambda_polygon": 6,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.633",
    "0.668"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "1.0000000000000004",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.5",
    "-0.5",
    "0.5",
    "0.5000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "1.5",
    "-0.5",
    "-0.4999999999999999",
    "-0.4999999999999999",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.002337217668438363",
      "0.0024094713135290975",
      "0.009612024463728757",
      "0.0026632305579020656",
      "0.003817229237499283",
      "-5.04162143575379e-05",
      "0.00010598337315899062",
      "-4.82836243831549e-05",
      "0.00021162928513674973",
      "0.0001572331677166115",
      "5.6665828036310824e-05",
      "-0.00018750059450953904",
      "0.00023396731208520416",
      "-0.0017336406894609595",
      "5.5054209437865534e-05",
      "-6.582533980740943e-06",
      "-0.000577738941712635",
      "2.069833348418411e-05",
      "0.00025176948830353204",
      "0.00024215012296219447",
      "1.936320048306376e-05",
      "-0.00012105435755913896",
      "-0.00033251050467922457",
      "0.001991583999657885",
      "-0.0002746560230530968"
    ],
    [
      "0.002362993415870238",
      "0.0024214638329203533",
      "0.011227622233289252",
      "0.002673720856479811",
      "0.0043758179255834586",
      "-7.127671179631834e-05",
      "0.00011125889883827105",
      "-7.596542986299559e-05",
      "0.00028667482150523406",
      "0.0001847146700062503",
      "7.59592177072473e-05",
      "-0.0002586390059026241",
      "7.582572181765998e-05",
      "-0.0025015916935814102",
      "1.9200564059747206e-05",
      "-9.994936806366462e-06",
      "-0.0007992365283549225",
      "3.4273821716352936e-05",
      "0.00034638919747752756",
      "0.0004407012827129133",
      "1.4438719892147831e-05",
      "-0.00018403715031799702",
      "-0.0004649397657477122",
      "0.0027061985501270766",
      "-0.00039956644068600073"
    ],
    [
      "0.0025173346588490664",
      "0.002579319860465509",
      "0.02857670254734781",
      "0.0030261799254305464",
      "0.007417551806570053",
      "-0.00016082990310793414",
      "0.0006233774709582092",
      "-8.718086927510622e-05",
      "0.0007366396698575568",
      "0.0001856291436275854",
      "0.00010588978567843617",
      "-0.0005938006875665255",
      "0.0007492458613836797",
      "-0.005733451253095115",
      "5.3862659266885834e-06",
      "-2.6535365719325588e-05",
      "-0.002225481640205334",
      "3.509007650397304e-06",
      "0.0008514148974611357",
      "0.0011547703434515633",
      "5.666025581418619e-05",
      "-0.0004015499277429115",
      "-0.000685255647356007",
      "0.008486776289495247",
      "-0.00040009356271389373"
    ],
    [
      "0.00243780467618567",
      "0.002559514924877156",
      "0.02264870229517749",
      "0.0031203158861703747",
      "0.005980205102624886",
      "-0.0001000322452404816",
      "0.00014967703971689953",
      "-0.00015871962072004243",
      "0.000489212326775745",
      "0.000566137661502997",
      "0.0001583677151438752",
      "-0.00043499005080073987",
      "0.000685030236177288",
      "-0.005211520177704566",
      "-9.732134590399899e-05",
      "-3.310449017872721e-05",
      "-0.0015637027370621823",
      "3.788564111147597e-05",
      "0.0006193916661212384",
      "0.0005390329661173667",
      "-1.097931064018046e-05",
      "-0.00021305114100565238",
      "-0.0012675821774426415",
      "0.004862820729242966",
      "-0.0007591738712451042"
    ],
    [
      "0.0023758144107834485",
      "0.0024375327832813613",
      "0.013244314582920115",
      "0.002674018025916556",
      "0.004607617416552955",
      "-8.577871623135652e-05",
      "0.00019592246189771323",
      "-5.1587685272824365e-05",
      "0.00033158342629414385",
      "0.0001623714533930816",
      "6.215649514359827e-05",
      "-0.00031518579222110556",
      "0.0003154485624844779",
      "-0.0026333506299092593",
      "2.9579973490102426e-05",
      "-1.1990460387979413e-05",
      "-0.0009506612016023894",
      "1.3608996292566747e-05",
      "0.00037890125678271435",
      "0.0005997544202589317",
      "3.2250341570424876e-05",
      "-0.00021656760641319118",
      "-0.0002254582879346324",
      "0.0035097728811433427",
      "-0.00024921266014730576"
    ],
    [
      "0.010727723036686444",
      "5.39034176005384",
      "7.286923786629372",
      "0.5893670241835003",
      "0.4674267836224411",
      "0.14042222211213343",
      "0.0833558767506172",
      "-0.04815690068012714",
      "0.04825761832851048",
      "5.355536565666539",
      "-1.7230935815147361",
      "1.2643500755548973",
      "-1.6867943435978192",
      "0.7440230013088129",
      "-0.38272338932432315",
      "0.023785685729156965",
      "-0.04930107463475868",
      "0.0016866612791586392",
      "0.03405371283579487",
      "-2.012613304881823",
      "-0.06280597031353997",
      "0.44389749082517843",
      "-0.9028159989742691",
      "0.7484303407155887",
      "-0.18523437971206563"
    ],
    [
      "0.002893107580711122",
      "0.003244420224214551",
      "0.121063306459092",
      "0.005673641536881244",
      "0.014311369038337962",
      "-0.00035650376399853554",
      "0.0011756510404401994",
      "-0.00017407053286775528",
      "0.0018075950757523323",
      "0.004717116442247319",
      "0.0009349457901310472",
      "-0.001823842075629573",
      "0.012748639603546228",
      "-0.020382859329306464",
      "-0.0017140287072205395",
      "-0.0002406710291371499",
      "-0.00749795026504337",
      "-0.0006104240813523118",
      "0.0020181953345094644",
      "0.0027486014245834476",
      "0.0003960706102022585",
      "-0.00026480553462412466",
      "-0.00033410979376096366",
      "0.025897162294443006",
      "0.0010937101557467685"
    ],
    [
      "0.0023816398337379494",
      "0.0024990025735057196",
      "0.013773902121240663",
      "0.0028554866123893935",
      "0.004717178391339349",
      "-8.970321605443169e-05",
      "0.00011659235069426934",
      "-0.00010312446695689054",
      "0.000333970566226567",
      "0.00029658494150959643",
      "0.0001185932609609391",
      "-0.00031759109421962444",
      "0.00034267542409369367",
      "-0.0029754739603488987",
      "-2.6907891551048704e-05",
      "-1.0163872318737766e-05",
      "-0.0009420020353984688",
      "2.694841914190808e-05",
      "0.00040596642180764774",
      "0.0004819306975080247",
      "3.9166323796130056e-05",
      "-0.00022477040569340113",
      "-0.000559066530452728",
      "0.0031199147546195445",
      "-0.0004750159333877742"
    ],
    [
      "0.002524117120898307",
      "0.0027570149762677137",
      "0.01969138671358031",
      "0.0034844834071083583",
      "0.008175471853897316",
      "-0.00022738815999074737",
      "0.00036218659043155154",
      "-0.00011721931055175315",
      "0.0008067099588773784",
      "9.48295306621661e-05",
      "8.76256710383106e-05",
      "-0.0007975095061889363",
      "-0.00043009563165680056",
      "-0.0049060130426982936",
      "0.000737727845662942",
      "-5.14783455700658e-06",
      "-0.0017212365790789741",
      "0.00020180160619148754",
      "0.0009087322926588773",
      "0.0011409653680789545",
      "-4.257370363993375e-05",
      "-0.0006654811265653721",
      "-0.00018053025978890307",
      "0.006622060370856666",
      "-0.0011488141005793996"
    ],
    [
      "0.0027168438902077834",
      "0.0031930558491939363",
      "0.07637290688112992",
      "0.005177763907108126",
      "0.011853451368211497",
      "-0.000244521129364238",
      "-0.00010872169969785597",
      "-0.0005955390705454956",
      "0.0012201100999882845",
      "0.0037596397130444884",
      "0.0008327586300528798",
      "-0.0012888175272790187",
      "0.004878607567115051",
      "-0.017226006342131492",
      "-0.0011110761173093806",
      "-0.00016011749819866446",
      "-0.004559202898750989",
      "-1.4296585880892878e-05",
      "0.001642559177001975",
      "0.0004888209279603652",
      "-8.091737107020212e-05",
      "-0.0002629251105028719",
      "-0.00380915435862615",
      "0.012452919467473641",
      "-0.002189456356283413"
    ],
    [
      "0.002345600833854126",
      "0.0024198332557233194",
      "0.011096475713164187",
      "0.0026772542208413235",
      "0.0039524635958329704",
      "-5.999752651200903e-05",
      "0.00017756966798421797",
      "-2.8524100484407487e-05",
      "0.00024058526873798187",
      "0.00012925992976219007",
      "4.4448633448350575e-05",
      "-0.00022115072839118025",
      "0.00047162181479987723",
      "-0.0017454990749649138",
      "6.438543562137434e-05",
      "-6.3212526527064235e-06",
      "-0.0006803653705568036",
      "2.8637546065898855e-06",
      "0.0002706536847403086",
      "0.00033818246034528026",
      "3.0979811915364675e-05",
      "-0.00014602429459139476",
      "-0.00012709933624735788",
      "0.002575040050936714",
      "-0.00015100830432850055"
    ],
    [
      "0.00244931348711158",
      "0.0026696870391179975",
      "0.01919422021149914",
      "0.003601116674193182",
      "0.006472176206976042",
      "-0.00014123567148787732",
      "0.0002801541132732826",
      "-6.494903675538924e-05",
      "0.0005698196579128982",
      "0.00048221796528856605",
      "8.370556241108142e-05",
      "-0.0005796574218184717",
      "0.0007006276676347998",
      "-0.0037542897244469357",
      "0.0005882006554544752",
      "-2.5513518997866504e-05",
      "-0.0013442346167747414",
      "9.537549549883193e-05",
      "0.0006372668186701516",
      "0.0006775449841661641",
      "6.259262912100263e-05",
      "-0.00029741962899837497",
      "-0.00017100460311511912",
      "0.004989604999923217",
      "-0.0006824942609168599"
    ],
    [
      "0.0023678203067190066",
      "0.0024862777037220484",
      "0.012759131207948908",
      "0.0028412821744377343",
      "0.004358635112116274",
      "-8.360181458211678e-05",
      "0.00019960525217288465",
      "-4.992775667641373e-05",
      "0.00030083639374840304",
      "0.00019426519913851853",
      "7.547020042698583e-05",
      "-0.0002869947895961516",
      "0.0005856095948290123",
      "-0.0021267492286463166",
      "5.16214990745362e-05",
      "-4.616318662263082e-06",
      "-0.0008076489155704179",
      "-1.1888004194658704e-07",
      "0.0003384158264989735",
      "0.0003964725866366738",
      "6.382109787764782e-05",
      "-0.00020121779422220743",
      "-0.0002610151512147762",
      "0.0029715739621452237",
      "-0.00022779747967998916"
    ],
    [
      "0.013079996536846498",
      "0.004652738922295325",
      "2.168012558825706",
      "0.021655898523979512",
      "0.17242347237851138",
      "-0.003301132466767619",
      "0.08346144298765826",
      "0.00483963270835137",
      "0.02789938695199749",
      "-0.047811509921901474",
      "-0.0034923690073315515",
      "-0.0026499430551619883",
      "0.1905867428528703",
      "-0.1669204854147238",
      "-0.02486183024031915",
      "0.0020146192717060826",
      "-0.12696843975751895",
      "-0.012652697179925317",
      "0.032505679493621355",
      "0.02092334500011487",
      "0.002783451457991874",
      "-0.015036305421661567",
      "-0.03973881694176141",
      "0.5783930970454512",
      "0.046870098918099366"
    ],
    [
      "0.07481170270573144",
      "0.08756741771636445",
      "5.3064714573346174",
      "0.10983224463403923",
      "1.271977655134176",
      "-0.07793222120176443",
      "0.026063207396170514",
      "-0.078558133213168",
      "0.19853134789291765",
      "0.02856998750307157",
      "0.08797750743749633",
      "-0.23332417401812186",
      "0.29454125782716856",
      "-1.8865366713149974",
      "-0.3328333452771001",
      "-0.006312160112177133",
      "-0.6187340689257821",
      "-0.03766880028192603",
      "0.22944241452659006",
      "0.6656413542735695",
      "0.034743719177392454",
      "-0.22852453378445878",
      "-0.6807447355806822",
      "1.7769130853409092",
      "-0.14538955546291563"
    ],
    [
      "0.018313348989494962",
      "0.008334571091521333",
      "1.69999523683067",
      "0.006684632369270406",
      "0.2981902366201811",
      "-0.00933398129666098",
      "0.06672414495813328",
      "0.0009135864547600817",
      "0.04603949343447247",
      "-0.029000330389121864",
      "9.057333355359487e-06",
      "-0.029694580748919057",
      "0.06198151849020911",
      "-0.28798355212178495",
      "-0.015589632801271536",
      "-0.0008911042529388834",
      "-0.15013831916883036",
      "-0.005954716110182109",
      "0.05120679923459728",
      "0.09000478981479539",
      "0.003883842617640838",
      "-0.02695366061930778",
      "-0.015005954086557062",
      "0.6439173202321915",
      "0.019826297814859235"
    ],
    [
      "0.0024964200923170156",
      "0.0026343562031747514",
      "0.02513387836109315",
      "0.003140009188274679",
      "0.0071061882689208815",
      "-0.00017904722822651524",
      "0.0004017878123743951",
      "-0.00011196385285881643",
      "0.0006869240430862361",
      "0.0002509654742092621",
      "0.0001300384933629736",
      "-0.0006245478443506819",
      "0.0007101982972934317",
      "-0.00542641741541913",
      "5.343829094084882e-05",
      "-1.328063899804837e-05",
      "-0.001956632965463463",
      "2.99829961171356e-05",
      "0.0007840471936959362",
      "0.001182644739340348",
      "5.368767692673141e-05",
      "-0.0004887546137018384",
      "-0.000603311883728298",
      "0.007137096809135886",
      "-0.0005525871178499452"
    ],
    [
      "0.0028552414792970596",
      "0.002827117663292766",
      "0.06763250956313165",
      "0.0032509900078360617",
      "0.014297728195732483",
      "-0.00040983417875163934",
      "0.001178719293395082",
      "-0.0002141886215304398",
      "0.0017439011093642503",
      "0.0008832355134223279",
      "0.00023944538902515898",
      "-0.0016595058469199221",
      "0.0019183593458016862",
      "-0.016076456247614387",
      "-0.0006998364010044111",
      "-0.0001205277386870302",
      "-0.00580520033448105",
      "-0.00011100935418070662",
      "0.00199271564418463",
      "0.004005083979141835",
      "0.0001662569162129044",
      "-0.0009361448914225273",
      "-0.001913299680498595",
      "0.021165210597835413",
      "-0.0004680626908640414"
    ],
    [
      "0.0026169857983990097",
      "0.0035886143416462416",
      "0.04157304455647468",
      "0.0046082254603020045",
      "0.008686526847524011",
      "-0.0003988508454123765",
      "0.00014560004775822334",
      "-0.0003973299374222636",
      "0.0009573691156460473",
      "0.001489045351913941",
      "0.0005956348785612327",
      "-0.0011697551938000378",
      "0.003346635136903704",
      "-0.00790186632168039",
      "-0.000748190752197044",
      "4.5361023997894067e-05",
      "-0.002304885136352081",
      "-8.385900065381027e-05",
      "0.0010846894373191618",
      "0.00024441031713859216",
      "0.00023841558754066566",
      "-0.0010662040873378753",
      "-0.002479507165938125",
      "0.006398021553181693",
      "-0.0012512577812239332"
    ],
    [
      "0.011289948891848457",
      "0.012021403015471633",
      "1.3400932790254496",
      "0.02791531996689796",
      "0.15859083000174787",
      "-0.00800048476287882",
      "0.009111615897674525",
      "-0.008826254706626263",
      "0.023844486625904732",
      "0.040106900385486734",
      "0.013116682002555382",
      "-0.03342517467861552",
      "0.13264064166632114",
      "-0.32455727053538924",
      "-0.059381254733387324",
      "-0.0037883331853292477",
      "-0.10839281768540168",
      "-0.011477100645165876",
      "0.028942862927076176",
      "0.09860422205628167",
      "0.007011766050031079",
      "-0.015281252417206152",
      "-0.11618779875725929",
      "0.31605394007327253",
      "0.001900876724053012"
    ],
    [
      "0.16259337049501552",
      "3.1350660552056593",
      "2.2006498026242234",
      "4.463558461773777",
      "4.599395762054774",
      "0.1123560720351507",
      "0.5108406283868764",
      "0.48519123016133875",
      "0.6896781206337345",
      "0.4292794163212488",
      "2.6896134802523517",
      "0.8621162349189995",
      "1.7286864843819079",
      "2.5694665757736157",
      "3.6978259836997327",
      "-0.03332054992453842",
      "0.08133227321193842",
      "0.4021731149320467",
      "0.49447712801135524",
      "-1.0359611744012902",
      "0.6365297242404403",
      "0.21644431920299192",
      "2.002958817919906",
      "1.4084960838798004",
      "-0.4955247596268894"
    ],
    [
      "0.0023640665912609683",
      "0.0024104579244526806",
      "0.012336809476341654",
      "0.002643683955914821",
      "0.004398100922184884",
      "-6.810579236901957e-05",
      "0.00011433830611811296",
      "-7.509765198632916e-05",
      "0.0002893824294846166",
      "0.000239490273216176",
      "7.499905979869184e-05",
      "-0.0002632578726425904",
      "0.00014120340944056022",
      "-0.0027254799187335357",
      "-1.9254936715470407e-05",
      "-1.4330798865844376e-05",
      "-0.0008626034902866812",
      "2.542652689363993e-05",
      "0.0003513742543676501",
      "0.0004389142044104295",
      "1.0952374377354419e-05",
      "-0.00016361300339760203",
      "-0.0004655723375695022",
      "0.002916437867368567",
      "-0.0003649535321399215"
    ],
    [
      "0.0023633112626516243",
      "0.002462804071367108",
      "0.01199960781969465",
      "0.0027538324904909303",
      "0.004366478299675615",
      "-7.685773176518354e-05",
      "0.0001734099653013394",
      "-4.748339390572693e-05",
      "0.0002939756499524221",
      "0.0002013550511708123",
      "6.663642400228831e-05",
      "-0.00028485005302221765",
      "0.0003610097451640117",
      "-0.002189447531603624",
      "9.241113138423806e-05",
      "-9.499391393884755e-06",
      "-0.0007966348627333178",
      "2.0261068656923586e-05",
      "0.0003362281226711293",
      "0.0004565116260087882",
      "4.3533615791300504e-05",
      "-0.00018393479446697684",
      "-0.00014080668733481975",
      "0.0029719695865782357",
      "-0.00026304286077857527"
    ],
    [
      "0.9629432565472135",
      "3.547570208933673",
      "17.54923710152305",
      "1.244989243562621",
      "1.8846326996324463",
      "-0.5284656970563499",
      "3.2946502307863104",
      "-0.8373905088519408",
      "-0.08276936910708611",
      "-5.091334004221038",
      "1.042189267833768",
      "-0.5894584946981101",
      "-3.5785225719208973",
      "-1.8945502487701666",
      "0.0975008682997621",
      "1.7112995972335703",
      "-2.084515539780974",
      "0.4018260419876322",
      "-0.049859113258181535",
      "-5.122879966196242",
      "1.045357427834102",
      "0.45938059403974757",
      "-1.1767765351437172",
      "-0.8183409702170018",
      "-0.7145193664055832"
    ],
    [
      "1.006588784463134",
      "15.651500270550185",
      "15.346263031049942",
      "6.643231281610817",
      "2.625866276463203",
      "-3.8881732547994137",
      "-0.32090352970230096",
      "-0.7375946711425777",
      "-1.0063241568040624",
      "0.30474827793417697",
      "2.5410795565488358",
      "4.384463353745588",
      "-6.241906014280156",
      "-4.059652508091681",
      "1.5705284216413389",
      "-0.0884677675101031",
      "-2.990279274826573",
      "2.4436061232165667",
      "0.5036487356864532",
      "10.090906648403429",
      "-9.779738750532378",
      "-1.3233911239083902",
      "-2.6945468146848497",
      "-3.330855703417176",
      "2.191439677894727"
    ],
    [
      "0.41050198060766896",
      "11.809812711391697",
      "13.515919635977808",
      "2.161190412085629",
      "3.695949618449734",
      "0.18923170983394239",
      "2.0406415541537846",
      "0.7606352580365099",
      "1.1754037615455106",
      "6.187831399103953",
      "-1.203720343943883",
      "0.42186557167603744",
      "3.7829289384015508",
      "5.765606984734464",
      "2.288097968603671",
      "1.9324937335177486",
      "0.6896938941133067",
      "-0.3312454100562154",
      "0.12107815132844207",
      "-8.129186077645059",
      "-2.6732584337928245",
      "-5.049492652984616",
      "-2.119638961248447",
      "-0.7045769651472925",
      "1.4706040664606692"
    ],
    [
      "0.0023758703899648017",
      "0.0024077913829387843",
      "0.013684696847390383",
      "0.0026457761368330807",
      "0.004592046934905034",
      "-7.233463722183678e-05",
      "0.00017734411255993827",
      "-7.351852856862783e-05",
      "0.0003208181290447851",
      "0.00017313217550326025",
      "6.752559755894849e-05",
      "-0.0002732179490470947",
      "0.0001987943483354609",
      "-0.002943380487646414",
      "-4.761858554711246e-05",
      "-1.4147179919181352e-05",
      "-0.0009847929464222316",
      "1.464082402998836e-05",
      "0.00038713609183137687",
      "0.0005020809149576493",
      "1.3618014804395969e-05",
      "-0.00017948970875586708",
      "-0.0005988962042957207",
      "0.003398896997092848",
      "-0.0003404287926508372"
    ],
    [
      "0.0023949562254756648",
      "0.0024744872787354983",
      "0.015596352132037614",
      "0.002770294856446366",
      "0.005078043419851814",
      "-9.033094433993193e-05",
      "0.00017849769403518895",
      "-7.707916907221311e-05",
      "0.00038578860741050484",
      "0.00032369216053168646",
      "8.442137202779821e-05",
      "-0.0003690983080987815",
      "0.000281879100742919",
      "-0.0034333916114400957",
      "3.113786571608816e-05",
      "-2.2311248614686964e-05",
      "-0.0011311066427011625",
      "3.0154841204060273e-05",
      "0.00045599892248005013",
      "0.0006093281049560387",
      "1.883374774039438e-05",
      "-0.0002047839604218737",
      "-0.0004762978272617427",
      "0.003947966811203872",
      "-0.00040396837122185793"
    ],
    [
      "0.0023622265599717077",
      "0.00245923234800483",
      "0.012140469418886602",
      "0.002743586048189329",
      "0.004323312362023434",
      "-7.239218796514676e-05",
      "0.00017363523217944125",
      "-4.5827613343554467e-05",
      "0.0002892028772035299",
      "0.00022112146426502206",
      "7.011801678079294e-05",
      "-0.0002733702766137282",
      "0.0003922615831270129",
      "-0.0021897996551823794",
      "7.470425473507344e-05",
      "-1.1113893923288406e-05",
      "-0.0007873567595147649",
      "1.598747029558174e-05",
      "0.0003308948118840004",
      "0.00040464450674788574",
      "4.28407972423065e-05",
      "-0.0001646643215540627",
      "-0.00023519989100368043",
      "0.0028861014033782287",
      "-0.0002522630371397352"
    ],
    [
      "1.957263926862822",
      "6.521220000545121",
      "9.941359927411384",
      "7.5417130710214115",
      "2.886215806649684",
      "0.5993409801553978",
      "2.2129805466046473",
      "1.359980759492016",
      "-1.7418252946105806",
      "2.957817950411419",
      "-5.644018983999159",
      "-2.8393920537448767",
      "-0.5335415346283282",
      "-3.700417393775102",
      "0.4697395798118477",
      "-3.4444381471577827",
      "-1.9569755131183424",
      "3.255165192054408",
      "1.3719745846088418",
      "3.1264908545982957",
      "3.837993727473007",
      "-2.9305974515358946",
      "2.8312484215773943",
      "1.1168871782723342",
      "3.999237270711104"
    ],
    [
      "0.020077093602760877",
      "2.041781254167131",
      "1.2173902287848877",
      "0.9281044710517893",
      "1.5958297171432605",
      "-0.134355370889521",
      "-0.07728399813303036",
      "0.04690716999130736",
      "0.13000353931986927",
      "1.2249944308168585",
      "-0.9593087872478406",
      "-1.6282189661034168",
      "-0.20449910282107978",
      "-0.681114508834251",
      "1.0226314219731407",
      "-0.07144214488616207",
      "0.0030794857233934518",
      "0.06630895909133276",
      "0.08047935233168566",
      "-0.04939911392119762",
      "0.18784227963459357",
      "0.22402850497182253",
      "0.3178170712613757",
      "0.03247248535453326",
      "-0.20093475465706306"
    ],
    [
      "0.002339441546166575",
      "0.002405996968481923",
      "0.010572239001428722",
      "0.002661121468387464",
      "0.0037982475227908473",
      "-5.567795768818037e-05",
      "0.00013729072356765366",
      "-3.873294988122057e-05",
      "0.0002177808619717956",
      "0.0001667115537114097",
      "5.3036941534554584e-05",
      "-0.00020730280109597333",
      "0.0004729983848475594",
      "-0.001760461958794384",
      "1.1139969562021084e-06",
      "-8.19495442617097e-06",
      "-0.0006420270858071891",
      "-5.2544491060998695e-06",
      "0.0002499712134955486",
      "0.0003262342114145431",
      "3.6552581732550205e-05",
      "-0.00012728099883340283",
      "-0.00026949497927078377",
      "0.002282186437934723",
      "-0.00016015095201113487"
    ],
    [
      "0.002371057557910895",
      "0.00242089899716559",
      "0.013028953083191672",
      "0.002665394185252309",
      "0.004501609832709699",
      "-7.695681593886186e-05",
      "0.00017946761250735714",
      "-5.850666282617848e-05",
      "0.000312818848529317",
      "0.00016673492484293743",
      "5.758821617163621e-05",
      "-0.0002881065751860777",
      "0.0002852945340734805",
      "-0.002658321231283693",
      "-1.3423936985577996e-06",
      "-1.2157377863505297e-05",
      "-0.0009328434104949527",
      "1.0624318240542568e-05",
      "0.0003654609837651314",
      "0.0005557821544460433",
      "2.9182109157866874e-05",
      "-0.00019146641047744517",
      "-0.00034323272221498097",
      "0.0033519364543321732",
      "-0.000267857918353426"
    ],
    [
      "0.0023875284452052887",
      "0.002485629670547821",
      "0.015328765037536758",
      "0.0027867163672252297",
      "0.004862494656043124",
      "-9.191464429355065e-05",
      "0.00023659967654071873",
      "-4.243964163524476e-05",
      "0.00036941986660194245",
      "0.000233830677891773",
      "6.277951663548624e-05",
      "-0.00036095299820778276",
      "0.0005607858255268432",
      "-0.0028738014605629797",
      "7.195608866231451e-05",
      "-1.6512097200373124e-05",
      "-0.0010636535639050402",
      "7.373740173576387e-06",
      "0.00041459907219587545",
      "0.0006181645564017545",
      "4.084155948068095e-05",
      "-0.00021401670888045459",
      "-0.00021448346941082975",
      "0.003955425769866552",
      "-0.00022212885447648657"
    ],
    [
      "0.22114408889689907",
      "1.0637181804515583",
      "25.249667391583987",
      "2.006749665612162",
      "1.2800615928113566",
      "-0.32855750224772734",
      "0.7701503967833769",
      "-0.513832281731782",
      "0.26714487239052126",
      "1.3273910054070008",
      "0.5712485124754445",
      "0.12263051800398399",
      "-2.4571456458777674",
      "0.9288645214333218",
      "-0.8512578261965775",
      "0.2959100035231532",
      "0.7610783044888693",
      "-0.2813961962772889",
      "0.38183336397224005",
      "-3.266362403206581",
      "1.3117319472727418",
      "-0.7179277090842209",
      "3.6745849012878367",
      "2.366714343308971",
      "-0.3294830741346237"
    ],
    [
      "0.1593511812735823",
      "10.591158934519063",
      "2.172791611549043",
      "2.9359227962323127",
      "3.3675136334993008",
      "-0.27793446189625864",
      "0.4232114171844751",
      "-0.1913668086074066",
      "0.43119272167105993",
      "-2.1618900307413593",
      "1.0276616046007438",
      "-1.1561054533338306",
      "-1.1289148431995941",
      "0.027237390767699016",
      "1.1429179769787787",
      "0.240932660708427",
      "-0.373074562113278",
      "0.163248083663605",
      "0.4782300480025002",
      "-0.376135323529945",
      "4.939373234809508",
      "0.8961837409146863",
      "-0.4205616350903662",
      "2.0613430787869778",
      "-0.35129423859302483"
    ],
    [
      "0.002524553097820043",
      "0.0027128994025681307",
      "0.03172172577871854",
      "0.003399032041087509",
      "0.007579494018479848",
      "-0.0001720995414380441",
      "0.0005698947563111198",
      "-0.00014875174770982163",
      "0.0007393830827531036",
      "0.0003787160344811852",
      "0.00018910548561091033",
      "-0.0005860468785918238",
      "0.0011103168227538244",
      "-0.006132024506567048",
      "-1.2547778001416685e-05",
      "-8.929551400714068e-06",
      "-0.0022652697515079903",
      "1.625803439064855e-05",
      "0.0008844642780110703",
      "0.0008934385721898811",
      "6.919616592422871e-05",
      "-0.00045958676594845245",
      "-0.0006731769076646556",
      "0.008439956520485268",
      "-0.0006458727458800598"
    ],
    [
      "0.002371951329556637",
      "0.002434369961615422",
      "0.014876630234621345",
      "0.002738963711261367",
      "0.004361846457398804",
      "-7.915016067566127e-05",
      "0.00021140502507030742",
      "-5.8238407901282094e-05",
      "0.0003056021768472766",
      "0.00022053077268048573",
      "8.72324662784319e-05",
      "-0.0002805662622406176",
      "0.0008346096317216955",
      "-0.002639350064934127",
      "-0.0001313951672814235",
      "-1.1825669775652925e-05",
      "-0.0009910643912578532",
      "-3.415988288646927e-05",
      "0.0003525005132890576",
      "0.0005593951372615225",
      "6.338420510056975e-05",
      "-0.0001862699829586523",
      "-0.0004088067688356312",
      "0.0035090469678565853",
      "-0.00013461428407555957"
    ],
    [
      "0.002349178352495886",
      "0.0023996222658232767",
      "0.011754774521727815",
      "0.0025969797957075985",
      "0.003988025165521748",
      "-6.222013041948311e-05",
      "0.00016723092817412383",
      "-3.962711877631901e-05",
      "0.00024717062788070127",
      "0.00016620739829728537",
      "5.564952597280345e-05",
      "-0.00023329668685788887",
      "0.00046467684767564026",
      "-0.002076592229665965",
      "-4.246493384568596e-05",
      "-1.0946518908573147e-05",
      "-0.000765407581809568",
      "-1.0059410973023988e-05",
      "0.0002838656322122835",
      "0.00044152922291882204",
      "3.668628274019429e-05",
      "-0.00014569810951380188",
      "-0.0002559017638126818",
      "0.002780279193544038",
      "-0.00013403803921483663"
    ],
    [
      "0.0023523452100151156",
      "0.002412737516309084",
      "0.011964754123365487",
      "0.0026160285287351237",
      "0.0040313238474225166",
      "-6.823932890478929e-05",
      "0.00015747760602846103",
      "-4.3438842024484934e-05",
      "0.0002561224367944851",
      "0.00020394888261884516",
      "6.562394032162814e-05",
      "-0.00025557891073192066",
      "0.000529324318759596",
      "-0.0021635008323481184",
      "-6.917436206647761e-05",
      "-1.274815831712858e-05",
      "-0.0007884047217179223",
      "-1.6568220481753732e-05",
      "0.00029132932991937687",
      "0.0004908307405818035",
      "4.945709533952805e-05",
      "-0.00015411921243726898",
      "-0.00028602403088802425",
      "0.002814028468699699",
      "-0.00012585572856453517"
    ],
    [
      "0.0023711706749058943",
      "0.0024501670574818366",
      "0.013536121628548763",
      "0.002684329890931782",
      "0.004437969277702899",
      "-8.314816357704206e-05",
      "0.00019141395401381871",
      "-5.177771839369531e-05",
      "0.00031257218925218223",
      "0.00021867566603443725",
      "7.10846618209058e-05",
      "-0.0003108968424231324",
      "0.0005095310025150634",
      "-0.0025645478484435974",
      "-4.280440261764266e-05",
      "-1.3806802303616946e-05",
      "-0.0009287085464138422",
      "-8.722384392632578e-06",
      "0.0003556678970370384",
      "0.0005711668495849124",
      "5.250594387293375e-05",
      "-0.0001931689206961068",
      "-0.00032746296954381783",
      "0.0033506141631150627",
      "-0.00018595142605344319"
    ],
    [
      "0.0025168233521449396",
      "0.0026731547252595396",
      "0.030474760208696133",
      "0.00330851881583701",
      "0.0072189838084686505",
      "-0.00019589426479917727",
      "0.00041027840053310454",
      "-0.00013822842062732928",
      "0.0007247075489171484",
      "0.0005339471096416187",
      "0.0001868118295255845",
      "-0.0007142613928533374",
      "0.0017605617868775751",
      "-0.00638832305014007",
      "-0.0003217317833533633",
      "-3.244244678167929e-05",
      "-0.002306806439896164",
      "-7.76393265309035e-05",
      "0.000823808110395948",
      "0.001471542091778353",
      "0.0001575453414356297",
      "-0.0004538251891616692",
      "-0.0010590205359242665",
      "0.007965349732040144",
      "-0.0003250306939409039"
    ],
    [
      "2.0705602062833455",
      "8.665560967793766",
      "2.3718936002892437",
      "7.196006409741439",
      "2.740080658713835",
      "-0.5746682896661087",
      "-0.4217289653442036",
      "2.213096822114689",
      "1.1345514611883867",
      "-2.9485818089125884",
      "4.77013592126543",
      "1.7014213567159118",
      "-2.051638889315108",
      "-0.8600233599463969",
      "3.113891860907484",
      "3.0495855239424055",
      "-0.7318503356214425",
      "2.8456747193644363",
      "1.8157892061957326",
      "-0.9299169583328707",
      "-4.600646870693972",
      "-1.1726797845358092",
      "1.1619676843297275",
      "-0.831657717111335",
      "0.5696250452281436"
    ],
    [
      "0.0751351230503152",
      "5.240565526828272",
      "0.8344689059584268",
      "1.6495405103355225",
      "0.6247192590436577",
      "0.28667516313314056",
      "0.02377501802770196",
      "-0.27976323090730426",
      "0.031594594052510964",
      "-0.1508282394432705",
      "0.17428806094509391",
      "1.3842839032669272",
      "-0.21156625238905444",
      "-0.35808348597908574",
      "0.42633251168360375",
      "0.5093271959743281",
      "-0.10858658142280253",
      "0.17998539732329538",
      "0.19979821542296766",
      "-0.32534061250195206",
      "2.9204632154647623",
      "0.6834487431121565",
      "-0.12449798933625382",
      "0.290238844083126",
      "-0.7789538687559178"
    ],
    [
      "0.002996003346790372",
      "0.0034927800755278023",
      "0.03363764365851896",
      "0.008123235813749394",
      "0.019664759315017544",
      "-0.0006237799462885191",
      "0.0006530440548910291",
      "-0.0007987480664989921",
      "0.002149733717505996",
      "-0.0003980819203426587",
      "0.0008503392902036453",
      "-0.0016379251121027953",
      "-0.0024038705574898544",
      "-0.011002233782534784",
      "0.003083609028718142",
      "9.18345368608905e-05",
      "-0.003545330144420306",
      "0.0011235627988014823",
      "0.0027616609647589255",
      "0.0020739806415124356",
      "-0.0007112916891768735",
      "-0.002460520626000746",
      "-0.002578326087494051",
      "0.012472292069376197",
      "-0.006809536806601418"
    ],
    [
      "0.0024677753848886216",
      "0.0026309502922751125",
      "0.018615436275002145",
      "0.0031496217947025985",
      "0.006785510842672875",
      "-0.0001599728710405865",
      "0.0003159447730080475",
      "-0.00010735514444561011",
      "0.0006146627385089819",
      "0.0001723028111109128",
      "0.00010172790514248593",
      "-0.0005855241981048426",
      "-5.872230605239362e-05",
      "-0.004291725307407255",
      "0.0003736826739429688",
      "-1.4183084063025361e-05",
      "-0.0014924983911706637",
      "0.000122985974802112",
      "0.0007150443681546281",
      "0.0008945963277890473",
      "-2.9674380029215237e-05",
      "-0.00045137338377734484",
      "-0.0004413977451276049",
      "0.005562714097394893",
      "-0.0008396676493334449"
    ],
    [
      "0.00235763200019254",
      "0.0024240507006000537",
      "0.011564903852611786",
      "0.002711920452410663",
      "0.0043239088156290404",
      "-6.182799214871182e-05",
      "8.251013358214423e-05",
      "-7.3072093080235e-05",
      "0.00027334157689776407",
      "0.0002462058913355452",
      "7.022235430451163e-05",
      "-0.00025051558081430934",
      "0.00013329788317144165",
      "-0.0025400364941644475",
      "5.508441680454839e-05",
      "-1.3857642093923807e-05",
      "-0.0007761151841232287",
      "3.958046752262074e-05",
      "0.00033337219483103956",
      "0.0003288885918771458",
      "-5.433811713378611e-06",
      "-0.00014686967449048069",
      "-0.0004416606232422444",
      "0.002554070981806616",
      "-0.0004170581266772543"
    ],
    [
      "0.0023625914742432747",
      "0.0024192828965530987",
      "0.012426113932188933",
      "0.0026859103726022543",
      "0.004396504605167108",
      "-6.463762200968254e-05",
      "0.00012305566976577827",
      "-7.267804561664512e-05",
      "0.00028563649764166385",
      "0.0002281928039306355",
      "7.444908143235476e-05",
      "-0.00025164917430027447",
      "0.00016217852680293232",
      "-0.0026162869062841096",
      "2.9714566588765353e-05",
      "-1.2891249376326195e-05",
      "-0.0008331895237943059",
      "3.482980425698599e-05",
      "0.00034911066903534543",
      "0.00035576141755579616",
      "-2.6354224223176514e-06",
      "-0.00015883928628155684",
      "-0.0004232966172625094",
      "0.0028512956142485737",
      "-0.0003938213910704228"
    ],
    [
      "0.002342695119002145",
      "0.002414855737836068",
      "0.011109549202319482",
      "0.0026819505717962044",
      "0.003960468409351937",
      "-5.2369665570091465e-05",
      "9.544546598069369e-05",
      "-5.718698222676831e-05",
      "0.00022759610417127344",
      "0.0002552273866959101",
      "7.189723455807069e-05",
      "-0.00021001673345947603",
      "0.0003200281961944994",
      "-0.0020822146158583567",
      "3.149731999528054e-05",
      "-1.1508019771754382e-05",
      "-0.0006678845522964781",
      "2.1404590629126973e-05",
      "0.00027594651343535256",
      "0.00024292593436881673",
      "8.988291680747764e-06",
      "-0.0001165277491758412",
      "-0.0002714681040944824",
      "0.0022833802614164126",
      "-0.0002963020607720662"
    ],
    [
      "0.002395572387040349",
      "0.0025916231435902685",
      "0.015820722685250477",
      "0.0030734639891840916",
      "0.005078000047372851",
      "-0.00010930686038292596",
      "0.00015106128112891715",
      "-8.69910489453349e-05",
      "0.0003863441708937349",
      "0.00044840610485589213",
      "0.00011723185278742924",
      "-0.0004223981956637187",
      "0.0006562655155160675",
      "-0.0030910333392491847",
      "0.00011160121840827748",
      "-1.5962728467933278e-05",
      "-0.0010288398143413796",
      "2.9242820620226857e-05",
      "0.00044733058792856744",
      "0.0005115402634158196",
      "5.978445230896936e-05",
      "-0.00024275143440163235",
      "-0.0002431871052374119",
      "0.003609319977537634",
      "-0.0004453306972976051"
    ],
    [
      "0.0025820424734813133",
      "0.0032091898323256523",
      "0.03377269017445615",
      "0.005976560610180472",
      "0.008737271681923705",
      "-0.000299925602526617",
      "0.00094497785583464",
      "-0.000325560968692622",
      "0.0008472636361360118",
      "0.00041554728000076275",
      "0.00088994512401865",
      "-0.0003720592534719789",
      "0.0032855764493082613",
      "-0.0012371802065994897",
      "0.0011783858410325165",
      "0.00012995404170198575",
      "-0.001279572725075203",
      "0.00032293266086043994",
      "0.0010944615444114978",
      "-0.0006096780259704484",
      "2.542676442041153e-05",
      "-0.0011915977840003683",
      "0.002352339101438653",
      "0.007220136727626205",
      "-0.0021467452675158222"
    ],
    [
      "0.002846864720150544",
      "0.003365594146988219",
      "0.037035576535042476",
      "0.006103032832588296",
      "0.01387008556047757",
      "-0.0005482641979642313",
      "0.00014289820345850503",
      "-0.0008913086865996953",
      "0.0015349699470599166",
      "0.0005880264673755175",
      "0.0009725564267715868",
      "-0.0013224545121852643",
      "0.0004299218354156602",
      "-0.011725258021968847",
      "-0.0003469520705323884",
      "6.620704526064805e-05",
      "-0.0034555649697028262",
      "0.0003223752847223865",
      "0.0020267526412790456",
      "0.0021711911884372626",
      "9.244679091148834e-05",
      "-0.001828813447104989",
      "-0.0039818047096509285",
      "0.009863628161371882",
      "-0.004162884639722832"
    ],
    [
      "0.37636676100915256",
      "4.292528525262033",
      "2.5324219201867235",
      "9.835691503704377",
      "2.5619850012019456",
      "-1.2580185330242415",
      "-0.09290324141942542",
      "1.5460724639624825",
      "-0.4185372452098179",
      "0.521869892907435",
      "-5.290483541902544",
      "1.6777963140704786",
      "-2.540262051115473",
      "2.0792901421985195",
      "-3.1169463723663777",
      "0.09078765676291681",
      "0.5650296093059687",
      "-0.6910932336293011",
      "0.5682370952308744",
      "-2.0836175264806234",
      "2.1330828498689574",
      "-1.895794351515844",
      "-0.9234140427268583",
      "1.1825355920768104",
      "0.008135467988129601"
    ],
    [
      "0.026675924468535492",
      "0.08087096669072606",
      "1.778139610258143",
      "0.09785316046794146",
      "0.36593989953258427",
      "-0.042398090663722535",
      "-0.022810865029015054",
      "-0.02013375570974806",
      "0.07050372080720582",
      "0.11481896110066675",
      "0.0504327185965109",
      "-0.1439118561453617",
      "0.3778125320853619",
      "-0.5896456330433574",
      "-0.16313920615323357",
      "-0.008421532739668653",
      "-0.20507293015661315",
      "-0.04211565477739574",
      "0.06225006451842508",
      "0.3464023417023517",
      "0.06830531033489472",
      "-0.08266982032182874",
      "-0.1264416952839159",
      "0.5351927645439242",
      "0.06999109429064944"
    ],
    [
      "0.003496453278123295",
      "0.003835199117209948",
      "0.1040537258497413",
      "0.004235951693738285",
      "0.025402733636924624",
      "-0.0011242738152933167",
      "0.0029502128743424355",
      "-0.0005570600072746918",
      "0.0035400071536826625",
      "-0.0011539907755164338",
      "0.0007888162343742189",
      "-0.0032594481682332106",
      "0.0028002080787559473",
      "-0.02333706261505367",
      "-0.0016495039973473326",
      "4.733341771945517e-06",
      "-0.009842398326849515",
      "-0.00018491040008559225",
      "0.003948542602125556",
      "0.007968786406680263",
      "0.0005055498164656262",
      "-0.0033724678668673024",
      "-0.003433035135405282",
      "0.038156077286944326",
      "-0.0013011218573933487"
    ],
    [
      "0.0025408061755226004",
      "0.0026493727353206846",
      "0.02621608933092326",
      "0.002996438191246349",
      "0.007930646692568759",
      "-0.00023249472847724177",
      "0.0002716141135900081",
      "-0.00018884417566065087",
      "0.0008108878266371763",
      "0.0004801184255991014",
      "0.00019121300658323315",
      "-0.0008443939038373332",
      "0.00036340495752748607",
      "-0.007200397611050881",
      "-0.00028430315178685996",
      "-3.878722358750224e-05",
      "-0.0023515374361333654",
      "1.1302126100739459e-05",
      "0.0009347546507465987",
      "0.0018298952129822256",
      "9.44835841174648e-05",
      "-0.000587073587402361",
      "-0.001275872532824731",
      "0.007900383969791262",
      "-0.0007133480524109771"
    ],
    [
      "0.0023973848173631943",
      "0.002464378353189618",
      "0.014133019421247959",
      "0.002697644975233802",
      "0.005045854910116717",
      "-0.00010432246177859005",
      "0.00020580353196644567",
      "-7.352466264429319e-05",
      "0.00039300937370685755",
      "0.00017809530170099605",
      "7.843708896387282e-05",
      "-0.0003755877682578107",
      "0.00016665022007074061",
      "-0.003147869849611384",
      "4.546680681530478e-06",
      "-1.3839416626073822e-05",
      "-0.0010977860700266695",
      "2.3166651700908104e-05",
      "0.0004535028211721482",
      "0.0007419891849656929",
      "4.043621614153202e-05",
      "-0.00026722132204429",
      "-0.00039886926684794624",
      "0.0039649590509668875",
      "-0.0003516909277920712"
    ],
    [
      "0.002394045264224344",
      "0.0024765943368639264",
      "0.013683367316261644",
      "0.0027395144659157177",
      "0.00499990836260173",
      "-0.00010164894254301781",
      "0.00021956079405969738",
      "-6.642268089671211e-05",
      "0.0003850414098389197",
      "0.00011856394742339197",
      "7.088332234954965e-05",
      "-0.0003528158635759045",
      "0.00015122343700727357",
      "-0.002893334986410435",
      "7.51828464328104e-05",
      "-7.555269235587616e-06",
      "-0.0010357790563200909",
      "3.337798561038229e-05",
      "0.0004421890429268673",
      "0.0006608959567459752",
      "3.563108208813783e-05",
      "-0.0002741618425011732",
      "-0.00030724636286885454",
      "0.003833034140470026",
      "-0.00036610162352625284"
    ],
    [
      "0.0024107095824724622",
      "0.0024976120415766017",
      "0.015311384805254093",
      "0.0028307127352523325",
      "0.005419535393401626",
      "-0.00010918472412561279",
      "0.00020112766612811472",
      "-8.389889706270915e-05",
      "0.000435280783913534",
      "0.00022798398501152175",
      "7.338111572893103e-05",
      "-0.0004144769795261513",
      "0.00010201593788716954",
      "-0.0035719986781214542",
      "9.246580014478378e-05",
      "-1.668882603332847e-05",
      "-0.0012027365626024941",
      "4.3736061910442345e-05",
      "0.0005071536959075509",
      "0.0007531554452707105",
      "2.9871107890626174e-05",
      "-0.00027405167182470593",
      "-0.00045585965090648564",
      "0.004279853167644911",
      "-0.0004729074610315091"
    ],
    [
      "0.002531403920421942",
      "0.002669013275185001",
      "0.024631943943603143",
      "0.003214885724026601",
      "0.00800646855836013",
      "-0.00020559137844540463",
      "0.00037176869834807037",
      "-0.00017082157434283396",
      "0.0007889643931266122",
      "0.00015890250257032847",
      "0.0001278072750092086",
      "-0.0007053249897369953",
      "-0.0001756346927518168",
      "-0.0063496625053619605",
      "0.00016798300546717545",
      "-1.0183623884858728e-05",
      "-0.002132964713254154",
      "0.00010394841613170726",
      "0.0009290200090120776",
      "0.0013682928648126667",
      "2.8591905759857177e-05",
      "-0.0005915574360551028",
      "-0.0009104443938676938",
      "0.007635476806536613",
      "-0.0009816818006763677"
    ],
    [
      "0.0072253303481196835",
      "0.005641061341114222",
      "0.46503136680666607",
      "0.012388371460141568",
      "0.10286666084366981",
      "-0.0034329258430239313",
      "0.0018113439546512669",
      "-0.00602474320327622",
      "0.013512442594452813",
      "0.010653129358477472",
      "0.004513822825377558",
      "-0.013134580853183161",
      "-0.00034804977863685206",
      "-0.16220816167297927",
      "-0.014653950577800636",
      "-0.0010402649397301704",
      "-0.04671931273436515",
      "0.000238413067996501",
      "0.01771753301496261",
      "0.031477647642357415",
      "-0.0009809891167731752",
      "-0.00911476652309888",
      "-0.055326926985450775",
      "0.13392496552152622",
      "-0.022379120761400306"
    ],
    [
      "0.18110221698748236",
      "1.5526930362013038",
      "3.9655693654428217",
      "1.5540439750555424",
      "5.965298997641777",
      "0.2489865140190045",
      "0.15873820145182066",
      "0.2660039777014173",
      "0.8931431499382719",
      "2.2842315883574136",
      "-0.7482108876473826",
      "2.5450990921182703",
      "-1.7498379496738956",
      "2.875922321055371",
      "0.14137575530343555",
      "0.4518796000676227",
      "0.7438601950124423",
      "-0.42962551353650913",
      "0.513337543577272",
      "0.7168732763404245",
      "-1.3457782162888277",
      "-1.5799920821539737",
      "-1.6705784862066777",
      "-3.3835186073692447",
      "2.936401756506211"
    ],
    [
      "0.002472937051241954",
      "0.002919835329558872",
      "0.025956467854692945",
      "0.004123698142456048",
      "0.006802887425422888",
      "-0.00014147311830483813",
      "7.699036178711259e-05",
      "-0.00022666040959568344",
      "0.0005791422922747075",
      "0.001165391494100627",
      "0.00030291345680301786",
      "-0.0005984630151720313",
      "0.0010723187478029373",
      "-0.005575625394570959",
      "0.00021293160001648834",
      "-3.550693611189408e-05",
      "-0.0015327017755698768",
      "7.742707651218327e-05",
      "0.0007313358349728165",
      "6.951719927289425e-05",
      "9.850061492445384e-05",
      "-0.00022433727781799782",
      "-0.0011303360247784942",
      "0.004580202402067111",
      "-0.0011940822697882336"
    ],
    [
      "0.0023785923847885275",
      "0.0025144565869942587",
      "0.013796911801241872",
      "0.002933950461399962",
      "0.004700849106433594",
      "-8.034922661462434e-05",
      "0.00018893372398492216",
      "-7.473564676891794e-05",
      "0.0003300562481265233",
      "0.0002873357282526808",
      "0.00010252550360393717",
      "-0.00029452964059439033",
      "0.0003867251747822393",
      "-0.002552061310026176",
      "0.0001252113207908101",
      "-8.992564509904047e-06",
      "-0.0008813934360779134",
      "3.7756862788909235e-05",
      "0.00039468025129757775",
      "0.00032791785574718535",
      "3.751859111469365e-05",
      "-0.00019011896541596248",
      "-0.00030321949429279205",
      "0.0031935193373559723",
      "-0.00043097980784374183"
    ],
    [
      "0.002331864110058223",
      "0.0023805762297231955",
      "0.009905985295779698",
      "0.002579208744455319",
      "0.003659855454324473",
      "-4.51280391902599e-05",
      "0.00012657885687096705",
      "-3.900070842319761e-05",
      "0.00019415748778519915",
      "0.00016207414028133847",
      "5.1161879798424286e-05",
      "-0.000173444618515574",
      "0.0003263125139679727",
      "-0.0016817984850150147",
      "-9.769294346169951e-06",
      "-8.892309670435286e-06",
      "-0.0005928948822375194",
      "1.0275335077190143e-06",
      "0.00023038924901063785",
      "0.00026683422717631885",
      "2.4301318108516545e-05",
      "-0.00010033225189897356",
      "-0.0002670484671600434",
      "0.0021115132146073343",
      "-0.00016906168797351081"
    ],
    [
      "0.0023410008686541007",
      "0.0023814433266016936",
      "0.01100193255622167",
      "0.0025710330084838143",
      "0.0038246087663192283",
      "-5.122990662628386e-05",
      "0.00013594893724126547",
      "-4.844736808557075e-05",
      "0.00021840340678063263",
      "0.0001797426758402548",
      "5.942159411239977e-05",
      "-0.00019690735449070352",
      "0.0003593946452691259",
      "-0.0020161309393433636",
      "-6.53606681241108e-05",
      "-1.1419466857558656e-05",
      "-0.0006973108283066642",
      "-5.615041653645154e-06",
      "0.0002613168046835542",
      "0.00034899246550456177",
      "2.6298007284465204e-05",
      "-0.0001152322975992737",
      "-0.0003856287530156331",
      "0.0024243832038086457",
      "-0.00017992887635605455"
    ],
    [
      "0.0023652742329187343",
      "0.002399285341369026",
      "0.013416374762822555",
      "0.002613322177077145",
      "0.004312374022795864",
      "-6.710952915803172e-05",
      "0.00020185163071366225",
      "-5.5612633031497314e-05",
      "0.00028914750202492235",
      "0.00017880726149190626",
      "6.671956882068207e-05",
      "-0.0002527637892356625",
      "0.0004097414035686987",
      "-0.0025612379678571057",
      "-7.575473059679955e-05",
      "-1.394529985373672e-05",
      "-0.0009189181891968812",
      "-6.511525102226403e-06",
      "0.000342995096985228",
      "0.0004895092616994754",
      "3.0651678728406386e-05",
      "-0.00015798391924753128",
      "-0.0004381582643680529",
      "0.0032904261645141674",
      "-0.00020526032687768976"
    ],
    [
      "0.0024179059359631986",
      "0.0025051446291778343",
      "0.01955398361962896",
      "0.0028847634232927505",
      "0.00537022903966837",
      "-0.00010708910874524827",
      "0.00022154832694593505",
      "-0.00011298577667034192",
      "0.00043400108157022637",
      "0.00044392310451904634",
      "0.0001505774736208814",
      "-0.00040691733449327034",
      "0.0007777204320705661",
      "-0.004165949608983942",
      "-0.0001905652241656802",
      "-2.490999605739389e-05",
      "-0.0013968015029137979",
      "-1.2506688181662521e-05",
      "0.0005239102500515147",
      "0.0007621754357017792",
      "5.7969394327601666e-05",
      "-0.00024240918083875114",
      "-0.0008117633824963512",
      "0.004711926228224106",
      "-0.00039609271428064517"
    ],
    [
      "0.0023551904924053913",
      "0.002416557953392232",
      "0.01188267175604789",
      "0.0026584406056319324",
      "0.0041944541910276965",
      "-6.080645317855619e-05",
      "0.00015609559884209833",
      "-5.4538360241623165e-05",
      "0.00026411508715095777",
      "0.0002152640580632165",
      "6.714736136971124e-05",
      "-0.0002359990418258359",
      "0.0002517704683965955",
      "-0.002258877730101858",
      "2.9478132211175972e-05",
      "-1.2199267758026312e-05",
      "-0.0007728988302612309",
      "1.947779465129908e-05",
      "0.0003159559357862032",
      "0.00035705044452947446",
      "2.0730967326832188e-05",
      "-0.0001396563169312407",
      "-0.000295889969149583",
      "0.0027834428212446583",
      "-0.0002809302934091342"
    ],
    [
      "0.002435974377952369",
      "0.0025519197994772445",
      "0.020484402379149776",
      "0.003161397603625594",
      "0.005969439097558073",
      "-0.00010194907107849747",
      "0.0002051668512629202",
      "-0.0001456040017206603",
      "0.00048726037842787583",
      "0.00043828890751471843",
      "0.0001542861018416397",
      "-0.00038749430152301164",
      "0.00037718866959888164",
      "-0.004578582605537226",
      "6.781349190159344e-05",
      "-1.9027873165795956e-05",
      "-0.0014306405920813713",
      "6.618975287165911e-05",
      "0.0006119920469894385",
      "0.00047137182699878455",
      "1.4365093397803686e-05",
      "-0.00024270182743680604",
      "-0.0008927147807714773",
      "0.004771748744721422",
      "-0.0007869026208500642"
    ],
    [
      "0.21319822359633855",
      "2.2068071014524717",
      "1.636704325984419",
      "7.5575832124870415",
      "0.2596955886166413",
      "-0.5633553413235867",
      "0.22587963617174578",
      "-0.8102501384999363",
      "0.1489489849912249",
      "-1.5590250134754904",
      "0.41856349128905485",
      "-0.08522600630817134",
      "1.5687509220384646",
      "-0.2828330445679674",
      "-1.3432461363339605",
      "0.3817320665730259",
      "-0.5334270609717718",
      "-0.9638379535278561",
      "0.17292732579787462",
      "1.0132441415400513",
      "4.056350965167524",
      "-0.7230959293620266",
      "-3.072131122830628",
      "0.5672290455135254",
      "0.013035083826054413"
    ],
    [
      "0.04667000933971226",
      "4.004377581536605",
      "0.5453984027565462",
      "0.30086523084255123",
      "0.042598013602675414",
      "0.41645202887312843",
      "-0.11794195914041189",
      "0.0037475607373572825",
      "-0.0025000797598708924",
      "-1.2142613463612102",
      "-0.06750378412015572",
      "-0.007885201268233116",
      "0.22820141549895778",
      "-0.06549806419285693",
      "-0.08812786543086143",
      "0.040295806513907816",
      "-0.09283071620382653",
      "-0.11252288635854582",
      "0.03714868464535157",
      "-0.7600875739246651",
      "-1.07329895447584",
      "0.3417899822663961",
      "0.3107620650551806",
      "-0.0999006544976575",
      "-0.009622171229748625"
    ],
    [
      "0.0025445105809714006",
      "0.0027968201767668466",
      "0.029223872401663922",
      "0.003560080643032655",
      "0.007769518928474401",
      "-0.00020963759577788095",
      "0.0003934089592132878",
      "-0.00026157765646211175",
      "0.0007658363680739613",
      "0.00024291021653334485",
      "0.0002894897450036271",
      "-0.0006321232697169168",
      "0.0008384131173919118",
      "-0.006756230381330259",
      "-0.00031797663471916187",
      "-8.361546409054719e-07",
      "-0.0022404518086264645",
      "1.3338952754027263e-05",
      "0.0009444889783763397",
      "0.001247753141537984",
      "0.00012924554240485676",
      "-0.0006020544148451338",
      "-0.002148414322536061",
      "0.007317490337015326",
      "-0.0010642047112930644"
    ],
    [
      "0.002379033199201969",
      "0.0024296267235889924",
      "0.015481410625753233",
      "0.0027036562816719098",
      "0.004615069646548313",
      "-7.095739609767864e-05",
      "0.00013766687267570337",
      "-0.0001035669570128452",
      "0.0003186635176070204",
      "0.0002733496798688647",
      "0.00010279084907135855",
      "-0.0002696632325170541",
      "0.00037944524611807905",
      "-0.0034023314534213107",
      "-0.00017015370429110906",
      "-1.600505016573017e-05",
      "-0.0010642449952916987",
      "1.9510452066491854e-06",
      "0.0004010999718232733",
      "0.0004731899986515932",
      "1.8589081297897682e-05",
      "-0.00017008879436715302",
      "-0.0008753686721199047",
      "0.003413905273562318",
      "-0.00040560567201576754"
    ],
    [
      "0.00234004141083466",
      "0.00238614020325786",
      "0.010329335473986685",
      "0.002570371151812922",
      "0.0038504307622354095",
      "-5.085787435730433e-05",
      "0.0001272708108967865",
      "-4.895368843703593e-05",
      "0.00021836234113230453",
      "0.00014676620221959905",
      "5.719091648715156e-05",
      "-0.00018880431836549823",
      "0.00021425779085359464",
      "-0.001921615553469247",
      "-9.318454719667125e-06",
      "-8.342495201394036e-06",
      "-0.0006535223046308993",
      "1.1984682101841027e-05",
      "0.000262456074850695",
      "0.00030794584408309547",
      "1.5052601531355452e-05",
      "-0.00012535390977832836",
      "-0.000318103519894059",
      "0.0023090661384445326",
      "-0.00023251225629190237"
    ],
    [
      "0.0023360882686186903",
      "0.0023907798298408796",
      "0.0101234311692166",
      "0.0025747330510279484",
      "0.00376196079660145",
      "-4.853947676995153e-05",
      "0.00011396677271767533",
      "-4.959541776312176e-05",
      "0.00020561045076888734",
      "0.00017166739561748614",
      "5.83181592263494e-05",
      "-0.00018565447519238603",
      "0.0002439395435625373",
      "-0.0018611189483555418",
      "-2.1377337406259354e-05",
      "-9.177899726110601e-06",
      "-0.000622762582849096",
      "8.136570600726028e-06",
      "0.0002483498663686196",
      "0.00028059236677433917",
      "1.8182327653252508e-05",
      "-0.0001129728221057191",
      "-0.000324272640009643",
      "0.0021672569138251603",
      "-0.00022290103611887039"
    ],
    [
      "0.002351346650004069",
      "0.002451713170392512",
      "0.01193827947042281",
      "0.0027294335248250166",
      "0.004055587489494123",
      "-6.964024315786342e-05",
      "7.740065305025855e-05",
      "-6.71451898328949e-05",
      "0.0002507439501736258",
      "0.0002957646689515402",
      "8.53180326610823e-05",
      "-0.00026413432570519146",
      "0.0005357125690769256",
      "-0.0023431649685093144",
      "-6.319911687784397e-05",
      "-1.1623150733046989e-05",
      "-0.0007443882893682154",
      "-3.2737706703598747e-06",
      "0.00029323592091151624",
      "0.0003974329271647119",
      "4.254014493114646e-05",
      "-0.00015679871922392172",
      "-0.00048046940724440126",
      "0.00238064892344629",
      "-0.0002627198738146182"
    ],
    [
      "0.0023996799715588213",
      "0.0026524091403610957",
      "0.015983441487237383",
      "0.0030480360461661218",
      "0.005191447196536306",
      "-0.0001082307632608547",
      "2.2114582508898863e-05",
      "-0.00011854622161325108",
      "0.00039671292801732815",
      "0.0005510023202192602",
      "0.0001372488699357613",
      "-0.00043076581304672137",
      "0.000391094215147961",
      "-0.003676915526621866",
      "5.106320487132375e-05",
      "-1.6579964254585926e-05",
      "-0.0010071720762222871",
      "4.678405904899515e-05",
      "0.00046577716477730607",
      "0.00035401620941822096",
      "5.4918413696831686e-05",
      "-0.0002280775487979252",
      "-0.0007615893230197333",
      "0.003015799594180029",
      "-0.0006202211762570765"
    ],
    [
      "0.0038322783748071",
      "0.009735011952970671",
      "0.16590240702795223",
      "0.005182395777429103",
      "0.022003795027965515",
      "-0.003017608760353059",
      "0.004841110345288854",
      "-0.00026700251267179034",
      "0.004375815851885901",
      "-0.0029109151575037436",
      "0.0007965154103025718",
      "-0.007052697466956422",
      "0.008248285864288604",
      "0.029102108346697422",
      "0.0014161539451774425",
      "0.0007735582235237177",
      "0.010628627234395524",
      "0.0007328235619300811",
      "0.00320057717944843",
      "-0.02895396074770824",
      "-0.0010778031339760323",
      "-0.0076385215788248185",
      "-0.000790297152400309",
      "-0.021716847798434736",
      "-0.0033538544451679935"
    ],
    [
      "0.0026730365229064214",
      "0.0034774521147717848",
      "0.04426407634279689",
      "0.006804769319858763",
      "0.011675004666446493",
      "-0.0001955820382061522",
      "-0.0005406096113300329",
      "-0.0005504602987379592",
      "0.0011482997383470582",
      "0.0013408919983275269",
      "0.0007213111259897511",
      "-0.0006901506415389046",
      "0.0009701700827513129",
      "-0.012776184774291504",
      "0.0009004821815192385",
      "-7.3040303949702345e-06",
      "-0.0026529330297367353",
      "0.0003487826731461788",
      "0.0014679611420895875",
      "0.00022882359510385518",
      "-4.0009487178031955e-05",
      "-0.0006120822696010278",
      "-0.006325646391847561",
      "0.004556984209589863",
      "-0.0038074146917328046"
    ],
    [
      "0.0027849759624257327",
      "0.0034206420072322085",
      "0.03293134395777485",
      "0.008817885237863565",
      "0.015416135828078745",
      "-0.00045693320743656247",
      "1.4827990123952716e-05",
      "-0.0006222080847474458",
      "0.0015538858102523755",
      "0.0008286926063616822",
      "0.0005058510777713477",
      "-0.0014779753286685029",
      "0.0011814410239944912",
      "-0.00908617577848877",
      "0.0029908044459220737",
      "3.9789150500184094e-05",
      "-0.002461495999665296",
      "0.0008429984650923903",
      "0.001983943901178492",
      "0.0006734211219447884",
      "-0.0005704550866289325",
      "-0.001612104111089041",
      "-0.004091888763849297",
      "0.006007792225061167",
      "-0.005727476951436594"
    ],
    [
      "0.0024094887174291356",
      "0.002581897273085946",
      "0.013517487238278747",
      "0.003221505188951497",
      "0.00557862847844079",
      "-0.00012181627296715317",
      "0.0002788158641922614",
      "-5.042268401629569e-05",
      "0.00044965726697481314",
      "0.0001234847882354775",
      "6.783906855258601e-05",
      "-0.00041958502134842296",
      "0.0002365564859279078",
      "-0.0023019323528789587",
      "0.0005562830370034788",
      "1.8422140250398115e-06",
      "-0.000914387911950002",
      "0.00011759962363880455",
      "0.0005043280384661546",
      "0.0004281881832882633",
      "-1.4045675980098347e-05",
      "-0.0003511339629997535",
      "6.951750113949352e-05",
      "0.003726458177393097",
      "-0.0006443267221378301"
    ],
    [
      "0.0023622455977613276",
      "0.0024518711853669106",
      "0.012598846964097458",
      "0.002780520296790966",
      "0.0043309729173419634",
      "-7.638685921350914e-05",
      "8.526900046875473e-05",
      "-7.057067406581885e-05",
      "0.00028614533379913906",
      "0.00031143066313232197",
      "7.68147196841897e-05",
      "-0.00030437678098761293",
      "0.0005053557441396399",
      "-0.0026455446696059246",
      "-2.4991527602448338e-05",
      "-1.6086719738558833e-05",
      "-0.0008456012380225516",
      "4.817830320510066e-06",
      "0.000334254730597628",
      "0.00048718141270055266",
      "3.370573982278692e-05",
      "-0.00017001267528293516",
      "-0.0005064542379110952",
      "0.0027241647948560515",
      "-0.00031037628460530515"
    ],
    [
      "0.002345797864766031",
      "0.0024295938039832635",
      "0.010840756890066222",
      "0.0027424837652622962",
      "0.003972704732406079",
      "-6.323829195640452e-05",
      "0.0001322878326231014",
      "-4.3986041105477266e-05",
      "0.00023937880781140885",
      "0.00018426461839754791",
      "6.326607530010068e-05",
      "-0.0002285269426950544",
      "0.00048604665100438366",
      "-0.00183458115762474",
      "5.7333389041573237e-05",
      "-6.364465419146976e-06",
      "-0.0006607946666458615",
      "9.441281102646455e-06",
      "0.00027422133689516964",
      "0.0003404817616516325",
      "3.2556709103346006e-05",
      "-0.00015515864778375022",
      "-0.00023741970939186944",
      "0.0023485319944399926",
      "-0.0002289701481328075"
    ],
    [
      "0.002351162504064696",
      "0.00241219602928393",
      "0.011129256496768263",
      "0.0026800041389976837",
      "0.0040744574916720165",
      "-6.039013362975606e-05",
      "0.00022208794382122855",
      "-1.9853113781568722e-05",
      "0.00025864305477603367",
      "0.00011314968854437841",
      "4.111807947375926e-05",
      "-0.0002246952804967925",
      "0.0004017944695497729",
      "-0.001697460480107752",
      "0.00011421408555202446",
      "-8.376689978611358e-06",
      "-0.0007050513729019401",
      "9.143367228025656e-06",
      "0.0002893761092066646",
      "0.0003541393676800236",
      "3.54842183651817e-05",
      "-0.00014033818749130655",
      "-6.099153248090387e-05",
      "0.0028019484350900754",
      "-0.00014392565458989391"
    ],
    [
      "0.0023767662493667805",
      "0.0024386864543307035",
      "0.014460860846622002",
      "0.002765559243277045",
      "0.004617460388088632",
      "-7.41778150950795e-05",
      "0.00029207036632892175",
      "-1.934678235526282e-05",
      "0.00033669959845951126",
      "0.0001764145687487495",
      "5.100050784945852e-05",
      "-0.0002915323908076435",
      "0.0006037073440415669",
      "-0.0023392174970268426",
      "0.00012784285200193791",
      "-1.5208385075969108e-05",
      "-0.0009659854163279777",
      "5.7576858744339885e-06",
      "0.00037619430064677456",
      "0.0005037736108700033",
      "4.230629862574325e-05",
      "-0.0001639282090296949",
      "-5.659873272095338e-05",
      "0.0038176810470472913",
      "-0.0001420960449272562"
    ],
    [
      "0.0024171923103581275",
      "0.00247649672034915",
      "0.017438402537637673",
      "0.0028254663995608484",
      "0.005489058697584858",
      "-0.00010477451836577108",
      "0.00030627870502568675",
      "-4.8067171315335784e-05",
      "0.00045774124733874747",
      "0.00025649448329963313",
      "6.219680635397426e-05",
      "-0.0004219073015580339",
      "0.00045801292117999133",
      "-0.0035419549423354926",
      "9.856003216702618e-05",
      "-2.514561737703821e-05",
      "-0.0013164459764393001",
      "1.4848249231815827e-05",
      "0.0005173043619187815",
      "0.0007646133326860877",
      "4.329268717429137e-05",
      "-0.0002312463106259176",
      "-0.0003000123959801928",
      "0.004925596487828639",
      "-0.0002753058116073729"
    ],
    [
      "0.0025209189177465203",
      "0.002598870049065452",
      "0.02974188408376649",
      "0.0031791027262848934",
      "0.0075279351011678765",
      "-0.00017066536363119828",
      "0.0006597912588267221",
      "-5.979417833142603e-05",
      "0.0007585838237839778",
      "0.00016706832051164037",
      "7.976171284745512e-05",
      "-0.0006324320563950377",
      "0.0010987897173740963",
      "-0.005567822679328839",
      "0.0001246903034382758",
      "-2.5015501969418208e-05",
      "-0.0022434198807995877",
      "-1.725938263423233e-06",
      "0.0008540716964927077",
      "0.0011665461491516585",
      "6.532161383302612e-05",
      "-0.00042139403834413463",
      "-0.0005051692210050925",
      "0.008680263159407713",
      "-0.0003220370860268984"
    ],
    [
      "1.5877730866604802",
      "18.977127046864528",
      "12.423769948249879",
      "5.82268963608775",
      "8.671700832984756",
      "3.203663794944753",
      "0.5607960438629066",
      "0.9001268804475863",
      "-2.5574293853271515",
      "0.9105095115748408",
      "6.1306389179493435",
      "-1.5150576019389181",
      "4.979799756330322",
      "4.085247863002725",
      "1.0922162180239159",
      "3.541296970124631",
      "-1.0189433084511756",
      "1.2828859801014825",
      "-0.05824207436347331",
      "-8.44665083955016",
      "-2.0028538477795315",
      "3.3486874077156026",
      "4.189990198435834",
      "1.3510776834547031",
      "2.996800826047123"
    ],
    [
      "0.002689847727872748",
      "0.004161965191663625",
      "0.05656309932789771",
      "0.005768298654773984",
      "0.010414377555185384",
      "-0.00030036820382461975",
      "0.000594680902999021",
      "-0.0002682159514578062",
      "0.0011616259800695768",
      "0.0032188246493084108",
      "0.0005462589485323666",
      "-0.0016095468340492547",
      "0.004730890411734056",
      "-0.010251898566130927",
      "-0.00026215085324178983",
      "-0.00013021559652894664",
      "-0.003526961972591495",
      "-0.0002503961516457198",
      "0.0013232054221200289",
      "0.0007276494685003662",
      "0.00054274711848989",
      "-0.00017235758086887426",
      "-0.0003262763191155809",
      "0.012241017429672428",
      "-0.0004158395938803959"
    ],
    [
      "0.002480440965012907",
      "0.0028547656158543454",
      "0.02601304770837544",
      "0.003983268160636428",
      "0.006534273953918559",
      "-0.0001618200020104101",
      "0.0009798101933185751",
      "1.739309256072337e-05",
      "0.0006284402739849857",
      "1.1732520873246286e-05",
      "0.00021509229094836157",
      "-0.0003893707219564981",
      "0.002093067200562059",
      "-0.0010111622876108999",
      "0.0008289274186562661",
      "4.150668089175493e-05",
      "-0.001217525849849941",
      "6.95686723375621e-05",
      "0.0006776609456068498",
      "-7.265797989947534e-05",
      "9.872334691248256e-05",
      "-0.0004984055980604774",
      "0.001235905212329898",
      "0.00671710548281543",
      "-0.00031428502833389"
    ],
    [
      "0.002384832542485688",
      "0.0024821773367661782",
      "0.014607409068435155",
      "0.0028240554062654486",
      "0.004691497987204984",
      "-8.701542143352266e-05",
      "0.00029055662922069386",
      "-4.774122085422032e-05",
      "0.0003476919716875834",
      "0.00012816181483493543",
      "5.317876324987652e-05",
      "-0.0003130562158407974",
      "0.0005009550060816911",
      "-0.0024792821884184716",
      "5.16667521795666e-05",
      "-8.578443854223491e-06",
      "-0.0009765572433468264",
      "-3.4781509465749534e-06",
      "0.0003961835360406002",
      "0.0004452348782172295",
      "5.622453661227383e-05",
      "-0.00020397382333483505",
      "-0.00034716053487403846",
      "0.0037186308269072737",
      "-0.00022254886739643114"
    ],
    [
      "0.00235011800969076",
      "0.002412311359260897",
      "0.011304712114411314",
      "0.0025957864909561946",
      "0.004025141884512536",
      "-6.502128904730252e-05",
      "0.00010928474106728622",
      "-6.1013547359352044e-05",
      "0.00024725374205268055",
      "0.00019184537208203237",
      "6.751516901630688e-05",
      "-0.0002387489525358984",
      "0.00031353479152633793",
      "-0.002285464177436799",
      "-7.500222657220686e-05",
      "-9.719659974830138e-06",
      "-0.000755338519090981",
      "-3.364793213742098e-07",
      "0.0002919976198496982",
      "0.00044279922938980794",
      "3.433145519900899e-05",
      "-0.00015863811456230618",
      "-0.00040452372662354226",
      "0.0025600807562722585",
      "-0.00023111403605669773"
    ],
    [
      "0.002337265057200926",
      "0.002390289406139807",
      "0.010031050495467497",
      "0.0025651520644921835",
      "0.003758047711483858",
      "-5.3710927628254625e-05",
      "0.00011353137718527654",
      "-5.024555506228911e-05",
      "0.00020898959415621796",
      "0.0001434879953869802",
      "5.6290752283516715e-05",
      "-0.00019263490184264368",
      "0.0002749396005842069",
      "-0.0018581801135746491",
      "-4.578663962451001e-05",
      "-6.623647787102804e-06",
      "-0.000634890999234018",
      "1.2079824063166987e-06",
      "0.00024839683042436606",
      "0.00033936148389777064",
      "2.748241302028323e-05",
      "-0.0001337465700317704",
      "-0.00030978298975490855",
      "0.002212843597492204",
      "-0.00019808719082454202"
    ],
    [
      "0.002349443510830973",
      "0.002409077601604329",
      "0.011302156752500236",
      "0.002608070865214465",
      "0.004000787107564042",
      "-6.181320915127783e-05",
      "0.00015091522274948913",
      "-5.253008326532426e-05",
      "0.0002445101728291646",
      "0.00013002616898355614",
      "5.957648354127989e-05",
      "-0.00021866881772629948",
      "0.0003318187977724488",
      "-0.0020945005071043086",
      "-4.0652459902553143e-05",
      "-6.435583243080085e-06",
      "-0.0007409394242398531",
      "4.621478559639987e-07",
      "0.00028826510716833877",
      "0.00040270876071911286",
      "3.1272734416533374e-05",
      "-0.000158679621403195",
      "-0.0003377534872342035",
      "0.002636132283898122",
      "-0.00021010506805803768"
    ],
    [
      "0.002391234132838",
      "0.0024972630335361257",
      "0.017547582299688957",
      "0.0028475716034627578",
      "0.004773762993266743",
      "-8.802092941426464e-05",
      "0.0002819520134319774",
      "-6.703714673224284e-05",
      "0.00035917516371340984",
      "0.00022463967953978076",
      "0.00010529558090445087",
      "-0.0003100718127422455",
      "0.0009075761528326233",
      "-0.0030031756171736367",
      "-9.081820842271962e-05",
      "-9.641490449867154e-06",
      "-0.0011362461238075543",
      "-2.257853163279636e-05",
      "0.0004206679118692183",
      "0.0005112563478729742",
      "5.057220535359045e-05",
      "-0.00021960208944416296",
      "-0.0004672023604314442",
      "0.004123909893889681",
      "-0.00021755074838235335"
    ],
    [
      "0.003464228389966894",
      "0.004326260492158808",
      "0.17283635405723116",
      "0.006935961259268019",
      "0.021709647107940086",
      "-0.000752999180250638",
      "0.005035239694685791",
      "-0.000517332654097357",
      "0.0030712477301215414",
      "-0.005984036339872673",
      "-2.3750807698018715e-05",
      "-0.0011784767553875122",
      "0.013931363236166089",
      "-0.022925642339123302",
      "-0.0033063282511040545",
      "0.0004137517486715989",
      "-0.011750028835718603",
      "-0.001042558614313426",
      "0.0035883068837108153",
      "0.0023552715424394847",
      "0.0003763804402144445",
      "-0.003213291220103049",
      "-0.010041058489739635",
      "0.043956717465433004",
      "0.00038272271307599983"
    ],
    [
      "0.0169947428315607",
      "0.01658926627362498",
      "0.9793414127185597",
      "0.27851791939878434",
      "0.5232378077989865",
      "-0.013707637177201033",
      "0.10684770910680698",
      "0.0340995846305373",
      "0.06412170234775194",
      "-0.09888695399319057",
      "-0.03034459314086772",
      "-0.0578447663763279",
      "0.13594054610409975",
      "0.3032797683147863",
      "0.35969096352738056",
      "0.000621554558239556",
      "-0.04316613432096303",
      "0.050148646081761276",
      "0.05911349819150527",
      "0.033933399127380755",
      "-0.04694374948269942",
      "-0.0567671317566909",
      "0.4720749213391671",
      "0.6152457283269914",
      "-0.08487104279280791"
    ],
    [
      "0.003986235914785663",
      "0.005321265254944449",
      "0.2050331216192824",
      "0.006680652273579117",
      "0.036725553227228695",
      "-0.0018059377688385014",
      "-0.003488321198385981",
      "-0.0019934525663516185",
      "0.005108525978750602",
      "0.011265983217319442",
      "0.0024961523840529476",
      "-0.00740393112700165",
      "0.01438187904156749",
      "-0.06851227986101185",
      "-0.008002097400909085",
      "-0.0005490349588853853",
      "-0.01717491767748281",
      "-0.0008226221190851117",
      "0.00568763364211509",
      "0.01488008821246205",
      "0.0006073521663879427",
      "-0.003933092937232401",
      "-0.016933736149168932",
      "0.03991900238212157",
      "-0.00421753379160478"
    ],
    [
      "0.00244625618522888",
      "0.0026011716817557424",
      "0.02262669329502963",
      "0.0030850817638574946",
      "0.0059995154194810545",
      "-0.00013831529091389502",
      "0.00031207711077035395",
      "-8.160422487732054e-05",
      "0.000535931260893164",
      "0.00048166000809500174",
      "0.0001533335353454991",
      "-0.0005227507671309895",
      "0.001181985512552292",
      "-0.004400768429180724",
      "-2.930095041882555e-05",
      "-2.555980487627196e-05",
      "-0.0015988861868465865",
      "-1.2085416609828133e-05",
      "0.0006064260060056351",
      "0.0009690039977003873",
      "9.80436800415058e-05",
      "-0.00031391807993247817",
      "-0.0004122774730036364",
      "0.005762481981763607",
      "-0.00030480208485088154"
    ],
    [
      "0.00240057225663236",
      "0.0025241267836349454",
      "0.014377827137122896",
      "0.002981081422891808",
      "0.005013871027036261",
      "-0.00010565444619797999",
      "0.0002661250022256271",
      "-0.00010402164192773139",
      "0.00038173862388030615",
      "4.413665848693975e-05",
      "0.00012889122452646137",
      "-0.0002937276439924957",
      "0.00038383607675596576",
      "-0.0026257109390555814",
      "5.348550378367159e-05",
      "1.008260610590325e-05",
      "-0.0009868092407814182",
      "3.907903898172297e-05",
      "0.0004609951092539043",
      "0.0004518666360869695",
      "3.377406600164336e-05",
      "-0.00033092126771335477",
      "-0.0005375010575089888",
      "0.0036165627707933174",
      "-0.0005363343535263204"
    ],
    [
      "0.0023045945535951633",
      "0.002332736340895451",
      "0.006572337735476659",
      "0.0024422845752424495",
      "0.003111125332159293",
      "-2.8879192841549575e-05",
      "6.333599710298765e-05",
      "-2.5333093718657895e-05",
      "0.00011754480315393057",
      "8.986356428910634e-05",
      "3.0634443152053395e-05",
      "-0.00010864552316299725",
      "0.00015623293204617954",
      "-0.0010206197569713465",
      "-4.067923846490614e-06",
      "-4.879787493882731e-06",
      "-0.0003491152241617916",
      "4.276333261545548e-06",
      "0.00013905480692187334",
      "0.00017844005351465",
      "1.0415972976711572e-05",
      "-6.957782920880469e-05",
      "-0.00015893181493459172",
      "0.001222343784650125",
      "-0.00011636998931981125"
    ],
    [
      "0.002306138153246898",
      "0.002341575624010486",
      "0.00683800042030391",
      "0.0024604770170535456",
      "0.0031397579421226676",
      "-3.051385244090792e-05",
      "6.696177090657008e-05",
      "-2.6186928686423284e-05",
      "0.00012177000984000356",
      "0.00010673467548209742",
      "3.488379164076812e-05",
      "-0.0001145267513506635",
      "0.0001874899165338027",
      "-0.0010444515887266961",
      "-3.013631015012967e-06",
      "-5.039646949214149e-06",
      "-0.0003586523652222708",
      "3.6166846387766263e-06",
      "0.00014361974611017895",
      "0.0001762784685049526",
      "1.4432533627498478e-05",
      "-7.127087488333803e-05",
      "-0.00014992145220440344",
      "0.0012643231385565704",
      "-0.00011746455433624138"
    ],
    [
      "0.002311161827596321",
      "0.002353057170062507",
      "0.007396913078434145",
      "0.0024884518115164864",
      "0.0032606439828271588",
      "-3.390113131838146e-05",
      "5.78469332005523e-05",
      "-3.152591453133294e-05",
      "0.00013713987287218674",
      "0.00014407344943014424",
      "3.835037047199769e-05",
      "-0.00013503159273484217",
      "0.00019587666991956315",
      "-0.001247689567266265",
      "-3.108249272612886e-06",
      "-7.319030476592952e-06",
      "-0.0004062427268926763",
      "5.612512924553733e-06",
      "0.00016218384972335094",
      "0.00019893076601158678",
      "1.4287130720286247e-05",
      "-7.446764543563676e-05",
      "-0.00019084799576642058",
      "0.0013807303500603231",
      "-0.0001451490602862014"
    ],
    [
      "0.06651206842956055",
      "0.22877209620207972",
      "1.1492386342476233",
      "0.2368482371592535",
      "0.6179127838268285",
      "-0.1191115637440547",
      "-0.10894319632359445",
      "-0.11602551281785906",
      "0.1465931291672251",
      "0.2330007147835672",
      "0.2125774745182357",
      "-0.25604844620561995",
      "0.060998492537320294",
      "0.2540593053994829",
      "-0.33738002462351974",
      "0.007623220128507222",
      "0.24280569164518004",
      "-0.035799363436905166",
      "0.1340381958997124",
      "-0.4452146314974705",
      "0.08152349822186719",
      "-0.26492377660546823",
      "0.5025387977206937",
      "-0.7802262693068643",
      "-0.1609008713058774"
    ],
    [
      "0.0024787952706186688",
      "0.002713853447628735",
      "0.019755089713888018",
      "0.0036519011742709166",
      "0.006912604872520736",
      "-0.00015558774621987878",
      "0.00012176212025873733",
      "-0.00023138239553570594",
      "0.0006045459089640547",
      "0.00028680985979770787",
      "0.00018885714515414395",
      "-0.0005123050942037159",
      "0.00019471389522197826",
      "-0.005184529875300581",
      "0.00018725693941199677",
      "2.512094146251614e-06",
      "-0.0015401083475380232",
      "0.0001254828910184392",
      "0.0007618155906239353",
      "0.0006533728932531142",
      "-1.178547452755071e-05",
      "-0.00047252677445034036",
      "-0.0014834142731324203",
      "0.004658220486198764",
      "-0.0013287687563192558"
    ],
    [
      "0.020693862494817087",
      "0.06139860114407553",
      "1.2332183575632791",
      "1.4085141754442263",
      "0.6098870645006376",
      "-0.029014706619872023",
      "0.047999584959297834",
      "0.05971765093689777",
      "0.07685670060716322",
      "-0.11931294096532681",
      "-0.18144874956692927",
      "-0.14989350574618862",
      "0.9084134635732021",
      "0.18599041539924469",
      "0.6776522367209458",
      "-6.0352411206223905e-05",
      "-0.12544094278467913",
      "-0.05206442687680272",
      "0.019297477627633227",
      "0.1918697628356733",
      "0.13901517347725528",
      "0.014534044588464216",
      "-0.014537145991696296",
      "0.3600451279007445",
      "0.055253956780405386"
    ],
    [
      "0.0024638251478613904",
      "0.002814521919662313",
      "0.020194174152273182",
      "0.003483360381002749",
      "0.006236680449631666",
      "-0.0001866483341648474",
      "0.0002687834291565447",
      "-0.0001354961101565861",
      "0.00057256770540611",
      "0.0005468850954860623",
      "0.00022231029503432773",
      "-0.0006049016804718653",
      "0.0009068830100375157",
      "-0.003896298797960807",
      "6.876796355089544e-05",
      "-4.251733019201134e-06",
      "-0.0013704445175951193",
      "1.014584635766446e-05",
      "0.0006427739253878592",
      "0.0007171221040342846",
      "0.00020910754570402585",
      "-0.00042729288484522467",
      "-0.0003541783442417191",
      "0.004952070934417319",
      "-0.0005564151755061298"
    ],
    [
      "0.0023106977180175326",
      "0.00234156030786772",
      "0.006950231146556641",
      "0.0024549323465634437",
      "0.0032344044623927037",
      "-3.3883799655254015e-05",
      "8.103692183424559e-05",
      "-2.4854096405391912e-05",
      "0.00013626975910266092",
      "8.814160147798032e-05",
      "2.9579539224309853e-05",
      "-0.00012715865379732923",
      "0.00014552431475649063",
      "-0.0011153441940675557",
      "4.945987103388066e-06",
      "-5.606625549541796e-06",
      "-0.0003946974034253708",
      "4.285045799505015e-06",
      "0.00015838648674393834",
      "0.00022225574939485144",
      "1.759687586355486e-05",
      "-7.979461628299239e-05",
      "-0.00014615308618777818",
      "0.0014258345316162974",
      "-0.00011528567796267084"
    ],
    [
      "0.0023044829626926526",
      "0.002332995189735339",
      "0.006506289669307205",
      "0.002434653296193644",
      "0.0030986198664658513",
      "-2.909344782717318e-05",
      "7.376840948827429e-05",
      "-2.2260053784840206e-05",
      "0.00011727157323550702",
      "7.645027574146901e-05",
      "2.8288420921741392e-05",
      "-0.00010679999727568344",
      "0.000154344903690333",
      "-0.0009675648788033407",
      "-1.8266071123820167e-06",
      "-4.243373522358616e-06",
      "-0.0003451821463338535",
      "2.3673726687865725e-06",
      "0.00013708755457670139",
      "0.00018350579562572696",
      "1.561088783225397e-05",
      "-6.983253511750568e-05",
      "-0.00013061558976383664",
      "0.001249037212134425",
      "-9.821948159253427e-05"
    ],
    [
      "0.0023157603539653584",
      "0.002343629102990481",
      "0.007675363033442204",
      "0.002463018463787427",
      "0.003330176396211651",
      "-3.6254126104702414e-05",
      "9.435406801116648e-05",
      "-2.8290689709606968e-05",
      "0.00014985756673687362",
      "8.630791039058942e-05",
      "3.3104677219779075e-05",
      "-0.00013418899820795654",
      "0.0001804544403491249",
      "-0.0012686939411537073",
      "-1.1248749373919554e-05",
      "-5.804377344347979e-06",
      "-0.00045125617918708203",
      "2.220395409115792e-06",
      "0.0001757544831421012",
      "0.0002468850172201016",
      "1.6115143294491345e-05",
      "-8.860149777256832e-05",
      "-0.0001866579377546879",
      "0.0016218956272147215",
      "-0.00012217207236939556"
    ],
    [
      "0.0026063510979165666",
      "0.0029009544144370947",
      "0.0494203822044171",
      "0.003936422573793486",
      "0.008852555359019205",
      "-0.00023431239257854623",
      "0.0007514761990763379",
      "-0.00023728919208598146",
      "0.0009376101295417362",
      "0.0005267117703030664",
      "0.0003750249600009361",
      "-0.00071890133338171",
      "0.003224808097993933",
      "-0.008567674572702614",
      "-0.0005166581372833279",
      "-2.5127624162403235e-06",
      "-0.003159397166953917",
      "-8.33011551745443e-05",
      "0.0011352675705147744",
      "0.0009935841972533164",
      "8.992253715916392e-05",
      "-0.0006611095208169976",
      "-0.0016686758842540121",
      "0.011118557002556664",
      "-0.0007001905087618046"
    ],
    [
      "0.00871797141702615",
      "0.00557440713460348",
      "0.5878652829180111",
      "0.006208238316466788",
      "0.11996075851336568",
      "-0.0038129154596568317",
      "0.040277145363870115",
      "0.002424652797020627",
      "0.01849990087269849",
      "-0.03317589634935751",
      "-0.0007581102486890517",
      "-0.0058268694965705695",
      "0.01279391533424298",
      "-0.025989796915602815",
      "0.011090206376444998",
      "0.0016330654177384432",
      "-0.04486891398616638",
      "0.0010422649880323603",
      "0.02035590379632269",
      "0.01518631620665589",
      "-0.000921390040817145",
      "-0.01648028032664648",
      "0.024553013087962317",
      "0.2556611517985873",
      "0.004408827711761996"
    ],
    [
      "4.796852687326692",
      "4.618562080189073",
      "12.339074968994675",
      "2.4668797322707814",
      "3.5957685664811745",
      "3.525555656176994",
      "-4.395460828832144",
      "1.9353660298147954",
      "-2.221417078654491",
      "0.11214558162380364",
      "1.9031585083208689",
      "-1.2605964889960517",
      "-1.2319286769156934",
      "3.5169115501276362",
      "0.25958682045785025",
      "1.518265089247434",
      "4.47463921818035",
      "1.358833894405249",
      "2.945655180461028",
      "3.262659600968805",
      "1.0162092236082552",
      "3.0725809635317614",
      "-2.720450930232682",
      "-0.855584901165154",
      "1.3854608435720193"
    ],
    [
      "0.0024869857188771914",
      "0.002765519519551881",
      "0.03845006897511137",
      "0.0035154126338593464",
      "0.006606270282088172",
      "-0.00013881655670759362",
      "0.0005105506990619339",
      "-0.00015880993958560216",
      "0.0006044166457507111",
      "0.0008776452657996577",
      "0.00031385366296589454",
      "-0.0004665400154163845",
      "0.002548918758164643",
      "-0.006014362023792978",
      "-0.0003290552586951856",
      "-1.0192497652398147e-05",
      "-0.0021137711183571452",
      "-5.77424567297506e-05",
      "0.0007468556318701035",
      "0.0002618677020229097",
      "9.150087986377455e-05",
      "-0.0003199193905464567",
      "-0.000831361229525898",
      "0.007572123463308466",
      "-0.00044328757802267947"
    ],
    [
      "0.0024569177108956773",
      "0.0026409777258309696",
      "0.030696848778799257",
      "0.003162209147610247",
      "0.006038115231964162",
      "-0.00013334365497523173",
      "5.554826112707751e-05",
      "-0.00020714054151027144",
      "0.000523285321451541",
      "0.0012417135038376098",
      "0.00027633284085425646",
      "-0.000610138889101512",
      "0.0019347792126416421",
      "-0.006955839077102474",
      "-0.0007051480026774033",
      "-6.06885524770441e-05",
      "-0.0020129190795934626",
      "-0.00010108426985283475",
      "0.0006530128461162046",
      "0.0008568220823349259",
      "8.907846973067707e-05",
      "-0.00019737567516587168",
      "-0.001782475744212973",
      "0.005762678512131004",
      "-0.00046825962975800654"
    ],
    [
      "0.0024240138850941295",
      "0.0025305117891383194",
      "0.02317349566174808",
      "0.0029117204120839056",
      "0.005266553582565437",
      "-0.00011136784025644764",
      "0.00032184242983946684",
      "-0.00012342237150828584",
      "0.000430558169191956",
      "0.00046474388977873647",
      "0.00017740401573573865",
      "-0.00039743549628343353",
      "0.001283264850586623",
      "-0.004349878601933522",
      "-0.000410173718650993",
      "-2.1544915033373117e-05",
      "-0.0015356152640948822",
      "-7.24894675177245e-05",
      "0.0005273039905186772",
      "0.0007374830187731971",
      "9.862083043509821e-05",
      "-0.00024592756341561435",
      "-0.0010309970351030826",
      "0.005253634136874037",
      "-0.00024934306548194215"
    ],
    [
      "0.0026556100308614927",
      "0.002871268723392098",
      "0.0462989746386931",
      "0.0037502634243364503",
      "0.00943148637049812",
      "-0.00030718846500185355",
      "0.000506059804010057",
      "-0.00038305170663544246",
      "0.0010383669177289037",
      "0.001234072038512913",
      "0.0004696459355697987",
      "-0.0011330272998990522",
      "0.002732683335609274",
      "-0.01106064112015612",
      "-0.0013789563756482163",
      "-8.06510800472697e-05",
      "-0.0036931811448714736",
      "-0.00021742904539568154",
      "0.0012799584128988751",
      "0.0024155954965531835",
      "0.00026366845871936934",
      "-0.000653275186483335",
      "-0.0034244818449944503",
      "0.011569999639310831",
      "-0.0007582816090790044"
    ]
  ],
  "rational_Q": [
    [
      "0.10080389206946976",
      "0.6758721017169614",
      "10.222737084483315",
      "0.7463445224726484",
      "2.2739533358775645",
      "0.6758721017183356",
      "7.838944229136643",
      "43.8371331990037",
      "11.333591315169084",
      "9.613751747197023",
      "10.22273708455662",
      "43.83713319902771",
      "181.41004999194718",
      "19.70776848322109",
      "20.205602028679156",
      "0.7463445224764141",
      "11.333591315128784",
      "19.707768483221678",
      "15.920104626047484",
      "5.477455914078341",
      "2.2739533358650714",
      "9.613751747189173",
      "20.205602028690276",
      "5.47745591406843",
      "7.5640043199537335",
      "0.07716877365192612",
      "0.3351662634287731",
      "0.046452292493217535",
      "0.0803570540488819",
      "0.07716877365295506",
      "-0.15428140425664288",
      "0.10998119423305834",
      "-0.2274095964115891",
      "0.30724624716209753",
      "0.33516626341974726",
      "0.10998119422369305",
      "0.3421189508316101",
      "-0.059111867177907264",
      "-0.5044660354742788",
      "0.04645229249282524",
      "-0.22740959640073535",
      "-0.05911186718062011",
      "0.19279197141219245",
      "0.008065156050546154",
      "0.08035705404539822",
      "0.3072462471678344",
      "-0.5044660354793624",
      "0.008065156051545262",
      "0.48166748791611297",
      "0.5572312056710731",
      "-0.18768808170860127",
      "-0.19431016786148914",
      "-0.15849840781547886",
      "-0.4026022174476572",
      "0.7210022653396579",
      "-0.5360723500349917",
      "-0.37501690002907806",
      "0.08932172378605474",
      "-0.08320348239220535",
      "-0.4558723148119341",
      "-0.21732896449981737",
      "0.32410756744529",
      "0.03851658786067556",
      "0.34593987995373626",
      "-0.9357939833778265",
      "-0.1393021047950974",
      "0.12703529782440895",
      "0.24466691865053047",
      "1.4778580972736104",
      "0.09168791861564939",
      "-0.4167580242955516",
      "0.3052056624704863",
      "-0.0814009963065658",
      "-3.439994487569377",
      "0.08932172378446578",
      "2.1535226330175496",
      "4.321307859462749",
      "-5.886149071375401",
      "-3.527742269940052",
      "2.333097697371123",
      "-5.158813688755002",
      "-1.2071967015436422",
      "-3.433131982446142",
      "0.25368877270735046",
      "0.2211667615346382",
      "4.6273513308747845",
      "1.421484498488848",
      "-0.2819264474736023",
      "1.1149565352819868",
      "0.4790129398561375",
      "1.8883902612850565",
      "0.5198033184145856",
      "1.3232997095590393",
      "-0.3784286712554509",
      "0.2555378854321731",
      "0.03851658786124079",
      "-0.2513180570248348",
      "0.4929267533073239",
      "0.33063461197741684",
      "0.49819848646033693",
      "0.22116676154980922",
      "1.4451533819789624",
      "5.382514442983316",
      "-1.4733137652951163",
      "-0.8497048299328015",
      "-0.020643575058678705",
      "0.2840371993308832",
      "0.48815719524670165",
      "1.215177206203228",
      "0.24406047148153023",
      "0.3176165785935112",
      "-0.1700107484325622",
      "-1.229083089629097",
      "0.72164825192695",
      "0.4498543397025611",
      "0.24466691865590937",
      "-1.038586794944246",
      "-1.513341110818776",
      "2.6994130284558024",
      "2.3378840790318582",
      "0.4790129398529986",
      "4.794207560317146",
      "6.18277869943148",
      "1.0520427233421759",
      "-2.3667529062217856",
      "0.3176165785884351",
      "-2.3297882587152348",
      "-1.346122981439646",
      "0.9107327579950278",
      "-0.2999748688304965",
      "-0.481062849872207",
      "-0.6123221530274611",
      "-0.9642249588769736",
      "0.02132759815008378",
      "1.6713064713396362",
      "-0.4026022174437142",
      "-0.0832034823834771",
      "0.3459398799568238",
      "1.4778580972761433",
      "0.557231205649736",
      "0.7210022653499013",
      "-0.45587231480436063",
      "-0.9357939833782608",
      "0.09168791862623413",
      "-0.18768808170836523",
      "-0.5360723500353539",
      "-0.2173289644990303",
      "-0.13930210479262217",
      "-0.4167580242961341",
      "-0.19431016785721508",
      "-0.37501690003027266",
      "0.3241075674552522",
      "0.12703529781973968",
      "0.3052056624723329",
      "-7.7590550144861705",
      "-0.2445101955724688",
      "-2.100871998804524",
      "2.153522633013125",
      "-7.759055014472825",
      "3.3797319986989125",
      "0.7786618493623435",
      "-1.9502940909997808",
      "-0.25131805702921833",
      "-0.24451019556095757",
      "0.7786618493490987",
      "-6.819985736916896",
      "3.054540428045562",
      "-1.038586794953061",
      "-2.1008719988137465",
      "-1.9502940910030553",
      "3.0545404280460042",
      "0.8093473228637147",
      "-4.114832063735854",
      "-6.967803200210186",
      "-5.158813688726128",
      "8.592685484661608",
      "18.167637796926794",
      "-4.290091620035626",
      "7.874390603075892",
      "1.4451533819763258",
      "5.829712805602177",
      "0.509274787151634",
      "3.509767346539083",
      "-1.3268151483222754",
      "4.794207560364609",
      "5.226199335560367",
      "3.2981101551325502",
      "-5.146010810733788",
      "0.5692965029650681",
      "3.2695978376570376",
      "4.627351330875311",
      "5.829712805621404",
      "6.941513862035142",
      "2.8637712054265387",
      "0.44388851830210824",
      "0.2840371993338178",
      "-7.138084101937975",
      "-5.888238576198692",
      "1.3835240957605088",
      "0.5040188019024855",
      "-2.3297882587331475",
      "-3.2535876748733914",
      "-0.21586993795258932",
      "-0.20796038740123562",
      "-0.0021556445972935843",
      "1.888390261283285",
      "5.226199335530637",
      "7.160991430653957",
      "-2.329450996628901",
      "-2.6829705657302916",
      "-0.1700107484347513",
      "-3.2535876748969357",
      "-1.9185765690702727",
      "2.2127522553806505",
      "-1.6743963697431685",
      "-0.612322153051132",
      "0.2529736856109433",
      "-1.645614183859763",
      "-0.8257727891828333",
      "1.4140326696027186",
      "4.321307859453321",
      "-1.207196701532802",
      "1.4214844984786092",
      "0.5198033183897207",
      "-0.08140099629455005",
      "-5.886149071404071",
      "-3.433131982430667",
      "-0.2819264474803346",
      "1.3232997095341938",
      "-3.439994487518663",
      "-3.527742269906321",
      "0.2536887727113393",
      "1.1149565352948958",
      "-0.3784286712385554",
      "18.16763779692112",
      "0.5092747871528016",
      "3.2981101551502388",
      "0.4929267533034268",
      "-4.114832063744086",
      "-4.290091620030858",
      "3.5097673465504324",
      "-5.146010810738962",
      "-1.5133411108240342",
      "-6.967803200192062",
      "7.874390603068367",
      "-1.3268151483223687",
      "0.5692965029655606",
      "-4.602668224710997",
      "-25.935790383343566",
      "5.382514443002087",
      "6.941513862044964",
      "-4.60266822471337",
      "20.94890691751814",
      "7.760987710640164",
      "6.182778699477044",
      "7.1609914306497755",
      "-25.935790383328218",
      "7.760987710639173",
      "14.49269675971078",
      "-2.152859189836126",
      "0.4881571952483919",
      "-5.888238576194698",
      "-2.994552270839899",
      "0.6892201111684274",
      "-0.5305150761562971",
      "-1.3461229814517914",
      "-1.9185765690679317",
      "-1.2165879225796372",
      "-3.228796353165087",
      "1.029936757827543",
      "-1.2290830896261622",
      "-0.21586993795030837",
      "-1.2165879225808305",
      "-4.5768003339629795",
      "-1.7339927696928377",
      "-0.9642249588641272",
      "-1.6456141838840308",
      "3.843092396991631",
      "-3.317579602958519",
      "-6.821939109777759",
      "0.33063461196413907",
      "-1.4733137652909096",
      "1.2151772062026571",
      "0.7216482519235738",
      "0.2555378854361661",
      "0.49819848645099263",
      "-0.8497048299356329",
      "0.24406047148550092",
      "0.44985433971003197",
      "2.863771205435795",
      "1.3835240957598731",
      "-0.20796038738595873",
      "2.6994130284781686",
      "3.2695978376468755",
      "0.44388851826781095",
      "0.504018801905643",
      "-0.0021556445857692313",
      "0.6892201111591326",
      "-3.2287963531541117",
      "1.0520427233482468",
      "-2.3294509966402335",
      "-2.1528591898576783",
      "-0.5305150761597373",
      "1.0299367578216878",
      "-0.9654407167528944",
      "0.9107327580086716",
      "2.2127522553840837",
      "-4.57680033396001",
      "-0.9654407167573769",
      "-0.40882488098885056",
      "0.021327598147535997",
      "-0.8257727891965277",
      "-3.3175796029612785",
      "1.7959134215079298",
      "0.3442353894162918",
      "2.337884079025753",
      "-2.3667529062534363",
      "-0.2999748688299562",
      "1.6713064713259749",
      "-2.6829705657175693",
      "-1.67439636975312",
      "1.4140326696135397",
      "-1.7339927696905393",
      "-6.821939109724956",
      "0.3442353894118622",
      "-0.017570939357560596",
      "0.47152100670123426",
      "0.037847656413961185",
      "-0.31280012236340904",
      "0.01757093935667202",
      "-1.0824169838795022e-12",
      "0.7302482819475041",
      "-0.4426998231121047",
      "-0.26451970988241524",
      "-0.4715210066911399",
      "-0.730248281933532",
      "3.132811372922543e-12",
      "-0.3702973185488345",
      "0.2592870465011774",
      "-0.037847656413951374",
      "0.4426998231079374",
      "0.3702973185480918",
      "2.184549725203361e-12",
      "-0.014499260039285429",
      "0.312800122363777",
      "0.2645197098749918",
      "-0.25928704649966444",
      "0.014499260039191594",
      "-1.5067437457477177e-13",
      "-0.2320401193924297",
      "0.22656259024500386",
      "0.1297559474914371",
      "-0.02843876656919595",
      "-0.9872801226505794",
      "2.8150913677847176",
      "-0.12555843591268387",
      "0.1833038731999098",
      "-1.1971176693883798",
      "-0.5549363972289046",
      "4.6151980875187775",
      "-0.5899177331438701",
      "-0.3910134575621766",
      "0.241682354450322",
      "0.8540024204553421",
      "-0.39092650411533897",
      "1.468276452333472",
      "-0.3459206186914396",
      "0.708734116355573",
      "1.7196619616900275",
      "-0.9420639650613242",
      "-0.2499945202525617",
      "0.2703477432543773",
      "-0.3419358782151287",
      "-2.378619633752368",
      "-1.1971176693989964",
      "-1.847740664897632",
      "9.375821163791693",
      "-3.8389643450178434",
      "-3.6724728801490114",
      "-5.282051773566904",
      "-1.3786980485492901",
      "-3.9346192060419267",
      "-0.5445624130997786",
      "5.256319557978498",
      "0.04670813502792887",
      "5.150143154980787",
      "2.7229053182281087",
      "0.682526055899475",
      "-0.4273480907077401",
      "2.2581550460846893",
      "0.6670092828472736",
      "2.2174264774503283",
      "-2.319685730682642",
      "-3.1539434777431405",
      "-0.03576315013086574",
      "0.24168235444973127",
      "0.8466131372129015",
      "-0.3283368298890782",
      "0.18248429783284947",
      "0.053078837227812724",
      "0.046708135009687804",
      "0.4743984523353938",
      "2.9274460030528497",
      "-0.6960635686991152",
      "-0.43283414965720496",
      "0.1820925479684577",
      "0.23048682895733993",
      "-0.4757631080470737",
      "-0.7041800451133533",
      "0.7095867199589418",
      "0.04130575824179186",
      "-1.2452937594942743",
      "-0.23552905593808063",
      "1.1917835125565472",
      "0.24374125296302568",
      "0.7087341163573876",
      "0.4138469997146748",
      "-1.2124814319060255",
      "0.11197870589141161",
      "1.0107998996987366",
      "2.258155046051928",
      "-0.15149958417526177",
      "-0.3506830283040118",
      "0.33922738767917693",
      "-1.9218193626880733",
      "0.04130575824128963",
      "-1.4668044643325449",
      "-0.5732038555635139",
      "0.17487791025906224",
      "-0.10760791963002288",
      "-0.42091533867402753",
      "-0.09359156202069116",
      "-0.7809506600867344",
      "0.7244231042162018",
      "1.3446282630858837",
      "0.9872801226515338",
      "0.5549363972074739",
      "-0.8540024204580887",
      "-1.7196619616970736",
      "0.23204011937629987",
      "-2.8150913677952927",
      "-4.615198087538898",
      "0.39092650411180696",
      "0.9420639650573451",
      "-0.2265625902482628",
      "0.12555843590475588",
      "0.5899177331441349",
      "-1.4682764523414926",
      "0.24999452024900343",
      "-0.12975594748811906",
      "-0.18330387320243838",
      "0.3910134575605895",
      "0.3459206186834347",
      "-0.27034774324850164",
      "1.0244211892227046",
      "-3.726929302422787",
      "-1.8722311399663265",
      "-1.8477406648914092",
      "-1.024421189206388",
      "9.719697894745163e-13",
      "0.45247377722145166",
      "-2.4706711120921785",
      "0.8466131372040566",
      "3.7269293024234598",
      "-0.45247377722749665",
      "6.500675238658655e-13",
      "1.7975262461968173",
      "0.4138469997052048",
      "1.8722311399774003",
      "2.4706711121001237",
      "-1.7975262461774477",
      "-8.357436087618945e-13",
      "11.694044847853444",
      "-0.5623345702932533",
      "-1.378698048549801",
      "-0.20979973132270496",
      "-7.382545658722106",
      "10.57313889854791",
      "3.0512320183500092",
      "0.4743984523417523",
      "-7.41199776020162",
      "-4.565928389739629",
      "2.2407550536891576",
      "-0.2678856888422776",
      "-0.15149958418111975",
      "-7.177492189461764",
      "0.060374760500293105",
      "-1.5433323642237193",
      "-2.3076058104786736",
      "3.337536314412694",
      "5.150143154940768",
      "-7.41199776017218",
      "-0.05119600368186625",
      "-0.7784112503143119",
      "-5.649822972684476",
      "0.23048682895376518",
      "0.09852221801404645",
      "-2.701582752044888",
      "-0.818347404775912",
      "1.0637617012075475",
      "-1.4668044643326472",
      "0.6203884862249189",
      "-2.359830681127834",
      "2.5210204680048776",
      "2.5145738195823832",
      "0.6670092827968691",
      "-7.177492189462639",
      "-8.68542602663998",
      "-4.1352811833063905",
      "0.6320098580295991",
      "-1.245293759509256",
      "0.6203884862110844",
      "3.478537445345926",
      "-4.162906066523164",
      "0.1999569363150997",
      "-0.09359156202096965",
      "-0.058374083991214076",
      "0.08623554184899314",
      "1.3290511290132192",
      "1.444966467364765",
      "-9.375821163742586",
      "3.9346192060043887",
      "-2.7229053182093996",
      "-2.217426477394886",
      "0.3419358782072052",
      "3.8389643449947117",
      "0.5445624130913924",
      "-0.6825260558983864",
      "2.3196857306933505",
      "2.378619633761876",
      "3.6724728801550084",
      "-5.256319558012306",
      "0.42734809070729424",
      "3.153943477717901",
      "7.382545658715345",
      "4.565928389739002",
      "-0.06037476049051602",
      "-0.32833682989638646",
      "-11.69404484787681",
      "-10.573138898541066",
      "-2.2407550536970193",
      "1.543332364237314",
      "-1.2124814318973838",
      "0.5623345702779639",
      "-3.0512320183651824",
      "0.2678856888574524",
      "2.3076058104785195",
      "2.7602937579035745",
      "-20.56702506481583",
      "2.9274460030170313",
      "-0.051196003664324884",
      "-2.760293757898362",
      "-1.0208168904187584e-12",
      "0.5266845324462033",
      "-0.3506830282973201",
      "-8.685426026637147",
      "20.567025064797892",
      "-0.5266845324446561",
      "-4.329455186738578e-12",
      "-4.0920021105801",
      "-0.47576310805925714",
      "-2.7015827520387226",
      "-3.463994058426101",
      "2.9180978341325914",
      "0.20172072501583183",
      "-0.5732038555610438",
      "3.4785374453537714",
      "-0.20015313100395712",
      "-0.16510808514914574",
      "-1.450494633876322",
      "-0.23552905593949808",
      "-2.359830681118606",
      "-0.200153130997498",
      "0.1817596330047378",
      "0.46488666847882754",
      "-0.7809506600984919",
      "0.08623554179816101",
      "-5.424216224558185",
      "-0.41128032829624256",
      "2.824845870958918",
      "-0.18248429784024822",
      "0.6960635687033663",
      "0.7041800451100944",
      "-1.1917835125658065",
      "0.03576315012724767",
      "-0.05307883722309727",
      "0.4328341496591969",
      "-0.7095867199505347",
      "-0.24374125296992336",
      "0.7784112503153788",
      "0.8183474047933548",
      "-2.52102046798969",
      "0.11197870586705498",
      "-3.337536314407096",
      "5.649822972688249",
      "-1.0637617011922993",
      "-2.5145738195809115",
      "-2.9180978341303074",
      "0.16510808514948336",
      "0.3392273876987855",
      "-4.135281183311992",
      "4.092002110577778",
      "-0.20172072501249386",
      "1.450494633864145",
      "-2.4163522829928645",
      "0.17487791025470825",
      "-4.162906066525033",
      "0.18175963300885067",
      "2.416352283003408",
      "2.644184399988851e-12",
      "0.7244231042182528",
      "1.3290511290293052",
      "-0.41128032827641736",
      "-0.5740387700332454",
      "0.305039060601056",
      "-1.0107998997300798",
      "1.9218193626955626",
      "0.10760791962344854",
      "-1.3446282630957962",
      "-0.6320098580287323",
      "-0.19995693633012174",
      "-1.4449664673661278",
      "-0.46488666847348264",
      "-2.8248458709760795",
      "-0.3050390605930876"
    ],
    [
      "0.3078929496444369",
      "1.0981334366747517",
      "13.216156289451565",
      "1.54764784619463",
      "3.058632701527659",
      "1.0981334366743254",
      "7.4855120626356735",
      "41.404485688671905",
      "8.883507858173898",
      "8.907803070721139",
      "13.216156289451222",
      "41.40448568867203",
      "181.36869672330957",
      "16.472753565718634",
      "20.193018829416413",
      "1.547647846194525",
      "8.883507858174545",
      "16.472753565718758",
      "13.767415515239055",
      "5.122998373297561",
      "3.0586327015269688",
      "8.907803070721398",
      "20.193018829416477",
      "5.122998373297433",
      "8.199637079450593",
      "0.018560499159526823",
      "0.25057346037186656",
      "0.05634431419245093",
      "-0.08196364330948569",
      "0.018560499159509594",
      "-0.40046545267765127",
      "0.23126531205660295",
      "0.0042039568779520375",
      "0.07625704050145815",
      "0.25057346037174166",
      "0.23126531205649728",
      "-1.9426299937001346",
      "-0.04500201902919652",
      "0.5754068967711334",
      "0.056344314192407645",
      "0.004203956877939471",
      "-0.04500201902922137",
      "-0.04453379387539231",
      "-0.256616948145382",
      "-0.08196364330941386",
      "0.07625704050173755",
      "0.5754068967708756",
      "-0.256616948145516",
      "-0.10053480398192961",
      "0.24831562995682926",
      "-0.30896701397468385",
      "-0.021258294060360474",
      "-0.05970426558770371",
      "-0.028047108371927094",
      "0.5803280118069929",
      "-0.4156155202011102",
      "-0.30449994432676053",
      "-0.009507123098360765",
      "0.54958754572445",
      "0.48621228324085175",
      "-0.4889314691296179",
      "0.0027389727597749987",
      "-0.12137948764904755",
      "0.27915912807662246",
      "-1.0265623178761991",
      "-0.3312697604600857",
      "0.17464409747867216",
      "0.017412748827602485",
      "1.4033587522838291",
      "-0.5328362529304431",
      "-0.2911380893191775",
      "0.7400212487814654",
      "-0.40233925097152473",
      "-4.6164019298928025",
      "-0.009507123098680301",
      "1.699698045995302",
      "3.301768949378276",
      "-5.052239230353675",
      "-3.109807039785514",
      "2.4767763478720193",
      "-5.219062295686514",
      "-1.540740066911855",
      "-3.2876350967293453",
      "0.9814811685803245",
      "0.39851897545307363",
      "4.368788841952645",
      "1.194688898910489",
      "-0.5899481262877121",
      "0.7672277156687645",
      "0.4604309365283352",
      "2.547611735079286",
      "0.3611127733945102",
      "1.7378908395518737",
      "-1.1002970542809807",
      "0.3069137005676668",
      "-0.12137948764909866",
      "-0.11546745372921303",
      "-0.25942176662207983",
      "0.70571425523165",
      "0.530900684448551",
      "0.3985189754528001",
      "1.7814498638036582",
      "5.2887859942029225",
      "-0.9302740637987841",
      "-0.2767517963368948",
      "0.09720960241145986",
      "0.40529959551146777",
      "0.5483145662691918",
      "1.1959513724847226",
      "0.0013760786701354063",
      "0.2503002133190891",
      "-0.7141122523867569",
      "-0.9349532089438878",
      "0.38969495464185083",
      "0.30174997914788115",
      "0.017412748827647317",
      "-0.8560764854745819",
      "-0.9007826077685807",
      "2.4103189601116064",
      "2.262202596161141",
      "0.46043093652842687",
      "4.404103686137347",
      "6.561610798518543",
      "0.9178057407585496",
      "-1.4384635595772515",
      "0.25030021331901936",
      "-1.8660733861347194",
      "-1.0971516298024688",
      "1.236733125376942",
      "0.03609181646817452",
      "-0.5308692257060823",
      "-0.8437640051647263",
      "-1.599403197087593",
      "-0.3378072987463957",
      "1.5797531619078988",
      "-0.02804710837179079",
      "0.5495875457236497",
      "0.27915912807649906",
      "1.4033587522836528",
      "0.24831562995679923",
      "0.5803280118072243",
      "0.48621228324065535",
      "-1.026562317876156",
      "-0.532836252930353",
      "-0.308967013974703",
      "-0.41561552020096804",
      "-0.48893146912935015",
      "-0.3312697604601211",
      "-0.2911380893191554",
      "-0.02125829406053531",
      "-0.3044999443267201",
      "0.0027389727598248273",
      "0.17464409747874254",
      "0.7400212487813921",
      "-7.930518108259614",
      "-0.3886405925138463",
      "-1.9791555233232732",
      "1.699698045994937",
      "-7.9305181082600775",
      "6.378889569442664",
      "0.02831373676964895",
      "-3.927298692573373",
      "-0.11546745372931243",
      "-0.38864059251376576",
      "0.028313736769404536",
      "-4.5977791681720115",
      "3.1977569265247188",
      "-0.8560764854747409",
      "-1.9791555233243294",
      "-3.9272986925739355",
      "3.197756926524955",
      "1.6512019012968693",
      "-2.907739756173639",
      "-5.840320460638509",
      "-5.219062295686609",
      "8.685902171854153",
      "15.647790743582283",
      "-4.034985846022448",
      "8.07887005506786",
      "1.7814498638037666",
      "6.045097654272289",
      "2.3257589037894646",
      "2.233299403948563",
      "-2.5607216089424556",
      "4.404103686137105",
      "5.161404862435701",
      "4.373247827469313",
      "-5.512770212809654",
      "0.24494104033116873",
      "3.227127749301017",
      "4.36878884195359",
      "6.045097654271242",
      "5.762489809287366",
      "3.972041679787908",
      "1.4349952532872503",
      "0.4052995955113402",
      "-7.122713088628329",
      "-5.965872550562345",
      "1.033047895128743",
      "0.6208373955354703",
      "-1.8660733861340086",
      "-3.239275306450059",
      "-1.0334202675985273",
      "-0.7107261266339171",
      "-0.21005697819567584",
      "2.5476117350792737",
      "5.161404862435805",
      "6.442549245487323",
      "-1.482695397964471",
      "-2.37480661096154",
      "-0.7141122523867975",
      "-3.2392753064499087",
      "-1.9337580208649405",
      "2.8215511044302164",
      "-1.344393746375085",
      "-0.8437640051648996",
      "0.1872373644772191",
      "-1.4415060232845724",
      "-0.8370321526112859",
      "1.3740571838761744",
      "3.301768949378354",
      "-1.5407400669123754",
      "1.1946888989106978",
      "0.36111277339446496",
      "-0.4023392509715741",
      "-5.052239230352971",
      "-3.287635096729363",
      "-0.5899481262874804",
      "1.7378908395520036",
      "-4.616401929893079",
      "-3.1098070397855824",
      "0.9814811685803371",
      "0.7672277156689387",
      "-1.1002970542811004",
      "15.647790743582485",
      "2.3257589037894046",
      "4.373247827469058",
      "-0.25942176662176447",
      "-2.907739756174174",
      "-4.034985846022804",
      "2.2332994039484744",
      "-5.512770212809814",
      "-0.9007826077682154",
      "-5.840320460639389",
      "8.078870055068059",
      "-2.56072160894234",
      "0.24494104033098205",
      "-5.529697498887819",
      "-26.599299879012037",
      "5.288785994203072",
      "5.762489809287598",
      "-5.529697498887634",
      "25.179542948502945",
      "6.397413803347917",
      "6.561610798518344",
      "6.442549245487822",
      "-26.59929987901228",
      "6.397413803347857",
      "14.206498011466081",
      "-0.6484635564155719",
      "0.5483145662690049",
      "-5.965872550562316",
      "-2.2251907617396234",
      "0.20937349671405722",
      "-0.18829754661405107",
      "-1.0971516298026012",
      "-1.9337580208649137",
      "-0.5009389360891495",
      "-3.463877209882295",
      "0.8074181627648458",
      "-0.9349532089440098",
      "-1.0334202675992075",
      "-0.5009389360892501",
      "-4.471077960768082",
      "-1.319699117471447",
      "-1.5994031970879063",
      "-1.441506023284454",
      "3.7297432444345637",
      "-3.764721977591173",
      "-7.114649024202671",
      "0.705714255231281",
      "-0.9302740637991378",
      "1.195951372484777",
      "0.38969495464169135",
      "0.30691370056752226",
      "0.5309006844483474",
      "-0.2767517963368964",
      "0.0013760786702156635",
      "0.3017499791479245",
      "3.972041679788383",
      "1.0330478951290278",
      "-0.7107261266339853",
      "2.4103189601109722",
      "3.2271277493004873",
      "1.4349952532875374",
      "0.6208373955356509",
      "-0.21005697819527308",
      "0.20937349671403882",
      "-3.463877209882108",
      "0.9178057407586356",
      "-1.4826953979645483",
      "-0.6484635564156421",
      "-0.18829754661414713",
      "0.807418162764778",
      "-0.6045992059616027",
      "1.2367331253768103",
      "2.8215511044296835",
      "-4.471077960768186",
      "-0.604599205961287",
      "-0.1112343983892355",
      "-0.33780729874643683",
      "-0.8370321526109834",
      "-3.7647219775909146",
      "1.1821017486908636",
      "0.19584085013606592",
      "2.2622025961615533",
      "-1.438463559577211",
      "0.036091816468339165",
      "1.5797531619080192",
      "-2.3748066109615364",
      "-1.344393746375152",
      "1.3740571838761433",
      "-1.319699117471644",
      "-7.114649024202978",
      "0.1958408501357062",
      "-0.08366536761062214",
      "0.6308283117465896",
      "-0.06046678509500124",
      "-0.3969742875769676",
      "0.08366536761051563",
      "-2.8129607066801916e-14",
      "0.5793292255563105",
      "-0.2841061669067257",
      "-0.3328140212008713",
      "-0.6308283117464633",
      "-0.5793292255563277",
      "1.6363477243462924e-13",
      "-0.2470680946981445",
      "0.07236021592257881",
      "0.0604667850948941",
      "0.2841061669067072",
      "0.2470680946980654",
      "7.666059960906884e-14",
      "-0.19385093071876372",
      "0.3969742875768342",
      "0.33281402120072207",
      "-0.07236021592254735",
      "0.19385093071890155",
      "-8.760092646827152e-14",
      "-0.04968799001707432",
      "0.1678889060379179",
      "0.07069932075853354",
      "0.09253658327897783",
      "-0.9215159373182112",
      "2.5902597227267505",
      "-0.03700551143118329",
      "0.19187536221121235",
      "-1.0807178542944134",
      "0.2803063198889548",
      "5.618314434390218",
      "-0.7305601110454804",
      "-0.27890969671962557",
      "0.45710537748882146",
      "0.7990798945097832",
      "-0.2683928611540037",
      "1.852694596359491",
      "-0.5435499733526659",
      "0.6481232690594478",
      "1.6203976556210697",
      "-0.26557847929707795",
      "-0.3149141652235113",
      "-0.030286131693873973",
      "-0.5587501312596628",
      "-2.097174390667539",
      "-1.0807178542943714",
      "-2.0995478087453567",
      "7.8681558538022465",
      "-3.0815940148126635",
      "-3.3985057403454295",
      "-5.620167664835716",
      "-0.8278845740430861",
      "-1.8961552448832777",
      "-0.00925720392044083",
      "5.023367525930021",
      "0.05976416832673915",
      "3.5541727976774373",
      "3.2685130134787186",
      "0.543113328101855",
      "-0.8486221636611281",
      "2.128751782160992",
      "1.426771893348542",
      "0.7952107818079236",
      "-2.1041591358739473",
      "-2.666841065798675",
      "-0.09421730824648981",
      "0.4571053774886439",
      "0.7420941801015504",
      "-0.81171179932558",
      "0.05843866974951417",
      "0.23797889712929501",
      "0.059764168326566565",
      "1.384262490870733",
      "2.1410939452380062",
      "-0.7455409092275814",
      "-0.22514257916619668",
      "-0.017859821395124563",
      "0.09081795996853227",
      "-0.9795190383395441",
      "-0.9344829637612231",
      "0.46054347855663613",
      "0.0387133273238594",
      "-1.44182269097047",
      "0.7051425637567797",
      "1.3432042387574723",
      "-0.08462435652115348",
      "0.6481232690593187",
      "0.844856614693965",
      "-1.3772388591106635",
      "0.5004171893066565",
      "1.2474155507849216",
      "2.128751782160985",
      "-0.8116240112210132",
      "2.287090944073653",
      "0.33027869922262865",
      "-2.353217649007876",
      "0.03871332732370113",
      "-1.0077690245439828",
      "-0.7543358345522921",
      "0.4720619628169255",
      "0.0865209893515587",
      "-0.6620936738117773",
      "-0.29860826878813435",
      "-1.3125090476232641",
      "0.607797035271434",
      "1.775940333774084",
      "0.9215159373184698",
      "-0.28030631988895427",
      "-0.7990798945100333",
      "-1.620397655621325",
      "0.04968799001714025",
      "-2.590259722726621",
      "-5.618314434390749",
      "0.2683928611538882",
      "0.26557847929722583",
      "-0.16788890603768236",
      "0.03700551143120091",
      "0.7305601110457814",
      "-1.8526945963592252",
      "0.314914165223547",
      "-0.07069932075871209",
      "-0.19187536221111742",
      "0.2789096967189946",
      "0.5435499733526575",
      "0.03028613169384618",
      "0.5689456258514844",
      "-3.6902990993551508",
      "-1.8330140965707895",
      "-2.099547808745502",
      "-0.5689456258513924",
      "2.311515391691268e-13",
      "0.3723512234917719",
      "-2.221876073042402",
      "0.7420941801015248",
      "3.690299099356266",
      "-0.3723512234921677",
      "1.209829691525545e-13",
      "1.6228653706312846",
      "0.8448566146942051",
      "1.8330140965713568",
      "2.2218760730424534",
      "-1.6228653706311431",
      "8.146715745206816e-14",
      "11.560100037737024",
      "-1.6297926288228146",
      "-0.8278845740431682",
      "-0.719838059359588",
      "-6.923291893703331",
      "10.606996902427747",
      "2.723186749967389",
      "1.3842624908706929",
      "-7.927226932892495",
      "-5.181559023434095",
      "2.0216174396517377",
      "-0.7744067466796278",
      "-0.8116240112214074",
      "-6.696468405060709",
      "0.8604393425292887",
      "-1.414530382502833",
      "-2.742425838151025",
      "3.485639013857063",
      "3.554172797677384",
      "-7.927226932893256",
      "-0.539733542626438",
      "-1.0112372001300114",
      "-4.587400733808655",
      "0.09081795996841155",
      "-1.0308107281445675",
      "-1.2892181389625899",
      "-1.2091320227681188",
      "1.1994985071089541",
      "-1.0077690245439606",
      "0.8862002438000937",
      "-2.6752536324659806",
      "2.077843181382962",
      "2.4271095314433753",
      "1.4267718933487716",
      "-6.6964684050608305",
      "-8.929258921082827",
      "-4.109790133550451",
      "0.39427139939114736",
      "-1.4418226909702128",
      "0.8862002437989551",
      "4.008834633804282",
      "-3.755659517115471",
      "0.3383991582443616",
      "-0.2986082687881506",
      "-0.2536092095643587",
      "-0.5197380510107611",
      "1.287245940974614",
      "1.7356565324909303",
      "-7.868155853802591",
      "1.8961552448833556",
      "-3.268513013478626",
      "-0.7952107818079679",
      "0.558750131259485",
      "3.081594014812421",
      "0.00925720392037085",
      "-0.5431133281017554",
      "2.1041591358740765",
      "2.0971743906681315",
      "3.398505740345367",
      "-5.0233675259303405",
      "0.8486221636610424",
      "2.666841065798423",
      "6.923291893702768",
      "5.181559023433989",
      "-0.8604393425290771",
      "-0.8117117993258159",
      "-11.56010003773572",
      "-10.606996902427698",
      "-2.0216174396517075",
      "1.4145303825026572",
      "-1.3772388591106794",
      "1.629792628822326",
      "-2.7231867499672138",
      "0.7744067466798674",
      "2.742425838151206",
      "1.3657307750538725",
      "-19.51358485066408",
      "2.141093945237992",
      "-0.539733542626741",
      "-1.365730775053945",
      "-1.6362689268152704e-13",
      "-0.15288827195389523",
      "2.2870909440740235",
      "-8.92925892108306",
      "19.51358485066433",
      "0.15288827195375596",
      "-2.165813149414122e-13",
      "-3.610279542242787",
      "-0.9795190383394458",
      "-1.2892181389625188",
      "-2.317221915434338",
      "2.4269733978002104",
      "0.2791927919099383",
      "-0.754335834552582",
      "4.0088346338045895",
      "-0.7772220251394372",
      "-0.06982057931874207",
      "-0.4074690702918824",
      "0.7051425637570906",
      "-2.6752536324666782",
      "-0.777222025139541",
      "0.3416553261118734",
      "-0.12951367969950778",
      "-1.3125090476230752",
      "-0.5197380510112785",
      "-4.243508976342645",
      "-0.17083731998325838",
      "2.896467329410645",
      "-0.05843866974948494",
      "0.7455409092275993",
      "0.9344829637613062",
      "-1.343204238757647",
      "0.09421730824662063",
      "-0.23797889712942316",
      "0.22514257916651273",
      "-0.4605434785565243",
      "0.08462435652133769",
      "1.0112372001301664",
      "1.209132022767348",
      "-2.077843181383115",
      "0.5004171893066738",
      "-3.485639013856201",
      "4.587400733809197",
      "-1.1994985071090734",
      "-2.427109531442818",
      "-2.426973397800135",
      "0.06982057931849459",
      "0.3302786992227838",
      "-4.109790133550069",
      "3.61027954224296",
      "-0.27919279190990975",
      "0.40746907029223656",
      "-2.2919452546514263",
      "0.4720619628169675",
      "-3.755659517115211",
      "0.3416553261121611",
      "2.2919452546514294",
      "-7.589558523604788e-15",
      "0.6077970352712215",
      "1.2872459409749584",
      "-0.17083731998368948",
      "-0.7779093349197546",
      "0.39408557352060997",
      "-1.2474155507849225",
      "2.353217649007376",
      "-0.08652098935128348",
      "-1.775940333774655",
      "-0.39427139939132544",
      "-0.33839915824433875",
      "-1.7356565324905406",
      "0.12951367969912375",
      "-2.8964673294109353",
      "-0.39408557352059126"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.0022638894773556345",
    "0.002263889899312478",
    "0.002263906408167308",
    "0.0022639091942248026",
    "0.002263885921089833",
    "0.002268533212863921",
    "0.002263920641134638",
    "0.002263899654644031",
    "0.002263956590159893",
    "0.0022639627109326274",
    "0.002263885645095581",
    "0.002263914017256589",
    "0.0022638920458614054",
    "0.002263957282021364",
    "0.002263952761487998",
    "0.0022639487549652713",
    "0.0022639058173629283",
    "0.0022639035859175413",
    "0.0022639806411847894",
    "0.002263962221327257",
    "0.0022638902248658227",
    "0.0022639071595839592",
    "0.002263909937989291",
    "0.0022638862515827244",
    "0.00226853901887401",
    "0.002263921954803571",
    "0.0022639002279214045",
    "0.002263957498335082",
    "0.0022639649950862307",
    "0.0022638860371958507",
    "0.0022639149952832483",
    "0.002263892598163929",
    "0.0022639604147419454",
    "0.0022639540159326127",
    "0.002263950904160276",
    "0.0022639065805148788",
    "0.002263904265329634",
    "0.002263983572635828",
    "0.0022639643093806693",
    "0.002263937505352649",
    "0.002263942612807513",
    "0.0022638998536946976",
    "0.0022730589202651016",
    "0.0022639636411861323",
    "0.002263925090479424",
    "0.0022640296323605336",
    "0.002264041006506333",
    "0.0022638993622421284",
    "0.0022639514866420645",
    "0.0022639111312347557",
    "0.002264031161664322",
    "0.0022640225831718572",
    "0.0022640153955291193",
    "0.0022639364194276448",
    "0.0022639322988538334",
    "0.002264074083154408",
    "0.0022640400316270397",
    "0.0022639479589889417",
    "0.0022639021297959404",
    "0.0022733514607573006",
    "0.0022639707545415977",
    "0.0022639292137985557",
    "0.0022640411854765704",
    "0.0022640536993268692",
    "0.002263901642520468",
    "0.00226395770455809",
    "0.002263914329210387",
    "0.0022640438730046715",
    "0.0022640341552555283",
    "0.002264026787763821",
    "0.002263941440013896",
    "0.0022639370087555377",
    "0.0022640896725996573",
    "0.002264052971849899",
    "0.0022638829271887507",
    "0.002269544560875302",
    "0.0022639112459135412",
    "0.0022638942304995667",
    "0.002263941140775016",
    "0.002263945837985907",
    "0.0022638827126026414",
    "0.0022639060548904",
    "0.0022638879798894704",
    "0.002263941359474789",
    "0.0022639380260062658",
    "0.0022639345221420045",
    "0.0022638992655629625",
    "0.002263897447725988",
    "0.0022639606799967696",
    "0.0022639456605682297",
    "0.0022938694928680207",
    "0.0023061957180070267",
    "0.002271975971913206",
    "0.002280364330539164",
    "0.0022967012875626408",
    "0.0022695345397827677",
    "0.0022778347502103646",
    "0.002271261066785894",
    "0.0023205661736071543",
    "0.0022846791920072677",
    "0.0022934661639858345",
    "0.0022753622336561343",
    "0.0022750621405986113",
    "0.0022973616195661154",
    "0.002294895736818033",
    "0.002263996567572599",
    "0.0022639461952752168",
    "0.0022640942669824586",
    "0.0022641024329647873",
    "0.0022639104079428163",
    "0.00226398234566914",
    "0.0022639265169556006",
    "0.00226408596191551",
    "0.0022640828134866137",
    "0.002264068016977952",
    "0.002263961433421452",
    "0.0022639560499860263",
    "0.00226414757370434",
    "0.0022641036621500296",
    "0.0022639148328078167",
    "0.0022640000843120473",
    "0.002264009288769391",
    "0.002263893856484842",
    "0.0022639365006213966",
    "0.002263903482728032",
    "0.0022640015457550287",
    "0.0022639946448214606",
    "0.0022639886845597723",
    "0.002263924094413599",
    "0.002263920761657788",
    "0.0022640364598547854",
    "0.002264008898935495",
    "0.00226423641888521",
    "0.002264277219707053",
    "0.002263940537606724",
    "0.002264063231624392",
    "0.0022639684778791914",
    "0.002264262073269941",
    "0.002264227214217886",
    "0.0022642176581972786",
    "0.0022640272421058393",
    "0.0022640175141579225",
    "0.0022643561461468927",
    "0.0022642742394157708",
    "0.002264294509458035",
    "0.002263944369793897",
    "0.0022640755112707787",
    "0.0022639737774124485",
    "0.0022642664061849976",
    "0.0022642578812594335",
    "0.0022642325969606135",
    "0.0022640373662649233",
    "0.0022640274915490706",
    "0.002264377474884434",
    "0.002264296800873176",
    "0.0022638824594199518",
    "0.0022639054192763056",
    "0.0022638876229753974",
    "0.0022639393876407107",
    "0.0022639371983712553",
    "0.0022639331420220847",
    "0.0022638987703268785",
    "0.0022638970055707005",
    "0.002263958795921415",
    "0.002263944305734862",
    "0.002263968148501512",
    "0.002263919562573703",
    "0.0022640627981158593",
    "0.002264054225759905",
    "0.0022640445898058584",
    "0.0022639500253354575",
    "0.002263945105643332",
    "0.002264115170744445",
    "0.002264074607427479",
    "0.0022638947921932886",
    "0.0022639668341727357",
    "0.0022639636509096638",
    "0.0022639580481814666",
    "0.002263910327641373",
    "0.002263907877155557",
    "0.0022639937248973624",
    "0.0022639736423101576",
    "0.0022642310139573936",
    "0.002264239843368926",
    "0.0022642062464682754",
    "0.002264027252728274",
    "0.002264018283399348",
    "0.002264342115870554",
    "0.0022642699200605093",
    "0.0022642092355447643",
    "0.00226419918852076",
    "0.002264020411605618",
    "0.0022640107586424383",
    "0.0022643327236771035",
    "0.002264252541065729",
    "0.0022641772280623533",
    "0.0022640124349368332",
    "0.002264003978984158",
    "0.0022643016054835034",
    "0.002264232706662405",
    "0.0022639351200711357",
    "0.0022639311562032576",
    "0.00226406973337627",
    "0.002264037022822257",
    "0.0022639273383618097",
    "0.002264058210787009",
    "0.002264026624226718",
    "0.002264473369801208",
    "0.002264379575511333",
    "0.002264294159857373"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.04471186562960903151182536 +/- 3.44e-27]",
      "[0.05115971343406044563736452 +/- 3.39e-27]",
      "[0.3134379285209414388095354 +/- 4.76e-26]",
      "[0.06335761940970977638648086 +/- 4.68e-27]",
      "[0.09594104784317596782330549 +/- 9.43e-28]",
      "[0.03175673763073131844457620 +/- 2.22e-28]",
      "[0.7260842621784308540077036 +/- 2.27e-26]",
      "[0.04458588573384470585318439 +/- 4.55e-27]",
      "[0.05857647863939544425523725 +/- 4.54e-27]",
      "[1.561798785293996326935801 +/- 3.58e-25]",
      "[0.6253627948520778115405180 +/- 1.04e-26]",
      "[0.3265638465975765219425609 +/- 2.70e-26]",
      "[0.04053617099100817855893965 +/- 4.56e-27]",
      "[0.02266425664727216792409861 +/- 3.75e-27]",
      "[0.01228266305755591401841462 +/- 4.68e-27]"
    ],
    [
      "[0.1107106225604395468268254 +/- 4.35e-26]",
      "[0.3189926657999168001934120 +/- 3.63e-26]",
      "[1.696513136459011218810621 +/- 5.62e-26]",
      "[0.2421353029757189995991253 +/- 4.77e-26]",
      "[0.2325313629898636714711042 +/- 1.78e-26]",
      "[0.3441865589763426730416088 +/- 1.68e-26]",
      "[2.953676606188117841564381 +/- 4.75e-25]",
      "[0.06386257726673455989081866 +/- 4.57e-27]",
      "[0.06168832747833574515497389 +/- 4.34e-28]",
      "[3.088687794631020353002782 +/- 4.43e-25]",
      "[1.671695545439224261303161 +/- 1.76e-25]",
      "[0.7658041999107839689834144 +/- 8.32e-27]",
      "[0.06762678577786247552151204 +/- 4.90e-27]",
      "[0.02688132117053404634746372 +/- 2.05e-27]",
      "[0.01492835031888598099220986 +/- 2.19e-27]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.2280105829704553
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack18_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 18,
  "lambda_polygon": 6,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.633",
    "0.668"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "1.0000000000000002",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-0.5",
    "0.5000000000000001",
    "0.5",
    "0.5000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.4999999999999999",
    "-0.4999999999999999",
    "-0.4999999999999999",
    "-0.4999999999999999",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.0030647274159137502",
      "0.0033796113638983557",
      "0.021580985597298902",
      "0.004326929164666015",
      "0.00926062704049036",
      "-0.00014856483511529043",
      "-0.0001157182792483086",
      "2.7592959700057846e-05",
      "0.0009652126259585796",
      "-0.0009016283385013637",
      "-1.001520933144761e-05",
      "-0.00035862272916319",
      "-0.0004531617410975123",
      "-0.006897260403762442",
      "0.0007695717757394716",
      "6.483365972736186e-05",
      "-0.0018463003470422805",
      "-1.1143442053808892e-05",
      "0.0007909372805936535",
      "0.0011222634935766534",
      "0.00024579809012831446",
      "-0.0005654004711290062",
      "-0.0007383391145646896",
      "0.006261778262183044",
      "-0.0002086866290500602"
    ],
    [
      "0.0030911682702729005",
      "0.0035124607493730955",
      "0.021885732460287962",
      "0.004299830200362546",
      "0.009489379192235586",
      "-0.0002010758878504376",
      "-3.3867485639312245e-05",
      "-4.3536765215882566e-05",
      "0.0010221662655783574",
      "-0.0011637133630887503",
      "1.6384828563856104e-05",
      "-0.00044997314494774873",
      "-9.080767411269355e-05",
      "-0.00691209410732179",
      "0.0003772779125921671",
      "9.041479007634345e-05",
      "-0.0020104301580426685",
      "-5.003807528002095e-05",
      "0.0008614881028998218",
      "0.0014229382424102638",
      "0.0003588368504264767",
      "-0.0007641322027635895",
      "-0.001219492011546065",
      "0.006806374718165476",
      "-0.0002627649484028832"
    ],
    [
      "0.0033413515143999235",
      "0.004081691032245577",
      "0.04119301831961231",
      "0.005827016908879457",
      "0.015348554041499816",
      "-0.0003763373557611985",
      "-7.399708068422209e-06",
      "-1.4898561027823899e-06",
      "0.001934536849638564",
      "-0.00241141671322193",
      "-0.00012327110908393445",
      "-0.0008440239959573413",
      "0.00031539413792596734",
      "-0.01300115234411002",
      "0.0009165714714404694",
      "0.00018941192224028537",
      "-0.003881225395209068",
      "-0.0001502756167576398",
      "0.0015837405061877386",
      "0.002679639337779895",
      "0.0005678981910477742",
      "-0.0015227173018471825",
      "-0.002055533960981641",
      "0.013311418302286252",
      "-0.00014617362203402993"
    ],
    [
      "0.003196259646761285",
      "0.004011573050614259",
      "0.034644121246283834",
      "0.005586432422843644",
      "0.012644242057296924",
      "-0.00021789825566633742",
      "-0.00027978383803308284",
      "-2.4553957423331863e-05",
      "0.0014370374965663535",
      "-0.0017619000943032914",
      "-1.1153626583850907e-05",
      "-0.0005620710015199077",
      "-0.0004999410858923393",
      "-0.011182940513433997",
      "0.0011182569712600233",
      "9.107248593937034e-05",
      "-0.0028207405512702937",
      "-1.487193011028378e-05",
      "0.0012097235363179907",
      "0.001893884716665711",
      "0.0004237554575238062",
      "-0.000791651136579081",
      "-0.0019696547642081477",
      "0.008967624770460612",
      "-0.0006488765731983716"
    ],
    [
      "0.0033356465837149694",
      "0.0038484908384986546",
      "0.0398730597674917",
      "0.004857880047881086",
      "0.01510505713750623",
      "-0.0004646340941575787",
      "-6.981350405044281e-05",
      "-0.0002826677668053479",
      "0.0018421112272935464",
      "-0.0021084163603610306",
      "4.707369574656397e-05",
      "-0.000983158019987571",
      "-0.00022489837223483127",
      "-0.014201825844825698",
      "-0.0001976840201775676",
      "0.00022246149590987154",
      "-0.004117817490176642",
      "-4.2125424788875754e-05",
      "0.0016775474329632108",
      "0.0033034687310457733",
      "0.0005520691104049374",
      "-0.0019707706507735047",
      "-0.0035159418241911804",
      "0.013593651689522594",
      "-0.001175479658367712"
    ],
    [
      "0.07324503025839103",
      "1.4596748662149521",
      "2.349856922432478",
      "0.19457115658500357",
      "0.16450199834949153",
      "-0.15511460605345634",
      "-0.22926488776171539",
      "0.009946625565468038",
      "0.05094795286786959",
      "0.3868110759654525",
      "-0.2914450548281029",
      "0.15509336108235422",
      "0.06531940543652259",
      "-0.012456851794619923",
      "0.007940268537904931",
      "-0.21874187427505623",
      "0.12167728741390904",
      "0.10504529633184208",
      "-0.015044883001661681",
      "-0.32249825197387477",
      "-0.27072381255171674",
      "0.227814815181771",
      "-0.5018096067860062",
      "-0.3220152395822042",
      "-0.03877926655685968"
    ],
    [
      "0.0036798882835659672",
      "0.006746211227869347",
      "0.10504047981277448",
      "0.019014977338093268",
      "0.02146693256077044",
      "-0.0006771808896282616",
      "0.0007215177539295458",
      "-0.0018762959083342757",
      "0.00220962425063477",
      "-0.010212312073111383",
      "-0.001320481099278808",
      "0.0001297375256468789",
      "0.0006381035175136459",
      "-0.030135282121538935",
      "-0.0009549907186520298",
      "0.0008395145536881679",
      "-0.00803170120225769",
      "-0.0006335597892043195",
      "0.002832328344159072",
      "0.0014207616368564113",
      "0.004215847508118374",
      "-0.0025059731215658462",
      "-0.02703212093763137",
      "0.018706734777422795",
      "-0.0074177133198097345"
    ],
    [
      "0.0032105221443370934",
      "0.003940155557915989",
      "0.03351226374029702",
      "0.005371293692347157",
      "0.0123187347885645",
      "-0.00031009000603966904",
      "-7.481518682134638e-05",
      "-0.00025616860767868",
      "0.0013826929964377006",
      "-0.0019202635204440413",
      "0.0001364431785406116",
      "-0.0005479336000636063",
      "-0.00043079791157853376",
      "-0.011135549652396139",
      "0.00016346277732186488",
      "0.00016740636574185622",
      "-0.0030589856935181294",
      "-2.6831168691173502e-05",
      "0.0012867718149264427",
      "0.0022811001266771842",
      "0.0006979072876876736",
      "-0.0012411980036144351",
      "-0.0033806097949172385",
      "0.009742158869897322",
      "-0.0012105896794136536"
    ],
    [
      "0.0066629571442608235",
      "0.007032737880698754",
      "0.1901213835871223",
      "0.007361299299228605",
      "0.096499455949085",
      "-0.0029648104273430603",
      "-0.0014899508589573808",
      "0.0008163808060492582",
      "0.014765948269277069",
      "-0.0025062201863206577",
      "-0.0009846368271473364",
      "-0.010568668522511138",
      "-0.002362895478678393",
      "-0.0862624184025518",
      "0.0057779857025097555",
      "0.000333222700320274",
      "-0.025776525099147757",
      "0.00019624024530506847",
      "0.011758061567514366",
      "0.01933920551396452",
      "0.0008005527982662016",
      "-0.009619756156026687",
      "0.0026707226972843196",
      "0.09306841762705381",
      "0.0008220612232135593"
    ],
    [
      "0.003541834644971009",
      "0.006259764787262496",
      "0.09044271343076009",
      "0.012916054646163405",
      "0.0207102919872197",
      "-0.0005360976666621568",
      "0.00011735451616052787",
      "-0.0012014322553892264",
      "0.002188810825057885",
      "-0.00706773263114451",
      "0.000911033512421946",
      "7.705915160381257e-05",
      "-0.003310383699241539",
      "-0.02626733034061106",
      "0.0004526791561415017",
      "0.0004924700382576506",
      "-0.006352207788947427",
      "7.181669319199429e-05",
      "0.002572764502926237",
      "0.0045365236171352194",
      "0.0022393890578091616",
      "-0.0025282314730449397",
      "-0.014172057292006289",
      "0.01837126630513368",
      "-0.006047785139957166"
    ],
    [
      "0.003229289043684892",
      "0.0035478923972103523",
      "0.03573312672168348",
      "0.004808571979062804",
      "0.013625218834162591",
      "-0.0003125428270738858",
      "-0.00023527778626512846",
      "-0.0001178989214909603",
      "0.0015487002713930065",
      "-0.0012420557373134036",
      "-5.8418571780919096e-05",
      "-0.0007900112489532214",
      "-0.001176625922795585",
      "-0.013001141205550801",
      "0.0007479237729584823",
      "0.00012931855060365144",
      "-0.003387910644949142",
      "7.301493651217398e-05",
      "0.0013880044859849343",
      "0.0022726921747971947",
      "0.0003042961082763868",
      "-0.0012666176331678448",
      "-0.002380900016686358",
      "0.011120441008492995",
      "-0.0011147677268449202"
    ],
    [
      "0.004588476749225937",
      "0.004810387918518913",
      "0.10068762428951696",
      "0.008637884703097995",
      "0.05048555288794114",
      "-0.0011905711036287257",
      "-0.00195862030729487",
      "0.0012557934650802743",
      "0.00731799859438172",
      "0.00037401297254145704",
      "-0.0011823067664816413",
      "-0.005070040543307009",
      "-0.0046409824813539256",
      "-0.046932865308042394",
      "0.008109149641502885",
      "-7.833792893381791e-06",
      "-0.012076604190793453",
      "0.00019082668856271366",
      "0.005358221319638883",
      "0.007602617343071607",
      "0.0006486564225904734",
      "-0.0030288150197669943",
      "0.005273143088892458",
      "0.04278071933139357",
      "0.0018695978272341655"
    ],
    [
      "0.0031478316274503077",
      "0.003669772901060701",
      "0.030383221430215487",
      "0.005383565746391088",
      "0.011037578430070331",
      "-0.0002517134399137885",
      "-5.635671826842934e-06",
      "-0.00011703186574943979",
      "0.0011966698789068282",
      "-0.0016880986788923695",
      "-4.365425555545822e-05",
      "-0.0004520223567782402",
      "-0.0006315409451398943",
      "-0.009500097665337479",
      "0.0006359561014211643",
      "0.00015035122163278549",
      "-0.0026189718095274805",
      "-5.516824600854916e-05",
      "0.001057806666096757",
      "0.001561546405915405",
      "0.0005315750519018423",
      "-0.001020223833623047",
      "-0.00241388580404563",
      "0.00866897469505686",
      "-0.0007264630804180619"
    ],
    [
      "0.004946883495007534",
      "0.006866944499230714",
      "0.330041011122046",
      "0.030251154042228452",
      "0.05675181301235288",
      "-0.001229295980526434",
      "-0.0014989216441802897",
      "-0.005299111872473088",
      "0.005813832390000472",
      "-0.014749996825203157",
      "0.0013591257647426612",
      "0.0006993347702409623",
      "-0.0012196381849452981",
      "-0.10880239158940885",
      "-0.0067030954147558695",
      "0.0012166612370074572",
      "-0.02441586925848787",
      "0.00026686838910622664",
      "0.008483198318731762",
      "0.01222804874022488",
      "0.004815454111080644",
      "-0.006550531872784026",
      "-0.07467675620864431",
      "0.054656204384448036",
      "-0.0255646842911625"
    ],
    [
      "0.008226217139023507",
      "0.027511904772357407",
      "0.31030542205475226",
      "0.07148409630423694",
      "0.06428755923978312",
      "-0.008619919382601985",
      "0.01619076434031239",
      "-0.01379765508531765",
      "0.011181293247691283",
      "-0.07154985677110134",
      "0.012368545168240694",
      "-0.0006644576736877214",
      "0.01387289127324017",
      "-0.06304444016466204",
      "-0.045868752784609064",
      "0.006269145579200632",
      "-0.03547209507454673",
      "-0.009878866655959263",
      "0.013616284717887332",
      "0.036310318486428475",
      "0.03644768926900603",
      "-0.0325454578981687",
      "-0.1279577012915886",
      "0.11188292590342754",
      "-0.016989836517085608"
    ],
    [
      "0.0056116987970234265",
      "0.010994615541644069",
      "0.25861704750173664",
      "0.026137897041052394",
      "0.050308088943199665",
      "-0.0026290731825859537",
      "0.006786798964108216",
      "-0.005700464412647347",
      "0.006833421541306406",
      "-0.03522645075691518",
      "0.0026682068747600884",
      "0.003243225236187943",
      "-0.0003505498984526513",
      "-0.06552306624420325",
      "-0.015382067409368452",
      "0.0030894340266737473",
      "-0.02435064264554297",
      "-0.002053480958954916",
      "0.008817697359578302",
      "0.013520914768497504",
      "0.010266267029182865",
      "-0.014497129024918173",
      "-0.06082344164313016",
      "0.07855753529329536",
      "-0.015132385130976683"
    ],
    [
      "0.003834719483327783",
      "0.004823876865886151",
      "0.07892692040363504",
      "0.007214705589340274",
      "0.0277512774004357",
      "-0.0008433042017697721",
      "-0.00013182600474308552",
      "-0.00045242559275649754",
      "0.0036391185856341087",
      "-0.004579235737027321",
      "9.443193505648317e-05",
      "-0.0015764301176240934",
      "-0.002293452263894033",
      "-0.028946522890568892",
      "0.000786235535152026",
      "0.0004782139472709151",
      "-0.008121251192628052",
      "0.00011445442356906751",
      "0.0033284145003481787",
      "0.005924607637158177",
      "0.0008499541439594938",
      "-0.0038928104808663294",
      "-0.006520926308988698",
      "0.027231674772333826",
      "-0.0028409164825195592"
    ],
    [
      "0.005602795516976639",
      "0.00660889390475845",
      "0.1825556482073383",
      "0.00849033708257425",
      "0.06641859559904767",
      "-0.0024738720702679497",
      "-0.00014044207360288104",
      "-0.001571796675376225",
      "0.00969637215137593",
      "-0.00956318453784309",
      "0.0010594824700436319",
      "-0.005089365087467586",
      "-0.0010283656072018308",
      "-0.07213477948820503",
      "-0.003409406754992169",
      "0.0011142847485621726",
      "-0.02169527059179708",
      "-8.575378579110871e-05",
      "0.008934594198259108",
      "0.018771529843807876",
      "0.0017494444032035443",
      "-0.01113979526798956",
      "-0.015672847064807323",
      "0.07357780605053035",
      "-0.005798209546676279"
    ],
    [
      "0.003480026735485965",
      "0.0064668149281869106",
      "0.07610662118907437",
      "0.01373744186751673",
      "0.01930675544573809",
      "-0.0005432120325347031",
      "1.8111573507999395e-05",
      "-0.0005415967142675767",
      "0.002202430496813344",
      "-0.006125946588285967",
      "0.0007027924882438349",
      "-0.00012911736934844638",
      "-0.003396267869344952",
      "-0.02093348925925994",
      "0.0026024006023799553",
      "0.00048775662223868966",
      "-0.004934415692856199",
      "-0.00017447471015357506",
      "0.0020478718187651275",
      "0.0012946576157586154",
      "0.002307864826385511",
      "-0.0021134448965113395",
      "-0.007763782610020942",
      "0.015159539434849996",
      "-0.003084370299958009"
    ],
    [
      "0.004157834456046348",
      "0.00890601635866571",
      "0.1080214388614471",
      "0.023170942048707788",
      "0.029143892792958988",
      "-0.0015105579750334381",
      "0.0007218320431756238",
      "-0.0020179680111756335",
      "0.0038569570853719108",
      "-0.011883201284414804",
      "0.00208581663164022",
      "-0.0007991424827359526",
      "0.00214747531464789",
      "-0.03308224142025008",
      "-0.0020542405963635594",
      "0.0009607350386741255",
      "-0.00986745841930783",
      "-0.001334989397329446",
      "0.0038425345267093973",
      "0.01064417999454221",
      "0.007462256521356396",
      "-0.005033923235136625",
      "-0.025946112463124567",
      "0.02712383490135754",
      "-0.005052434399442044"
    ],
    [
      "0.09044723983160632",
      "0.6694314052829753",
      "0.8263330062094585",
      "0.41448927345499775",
      "1.5631377925577659",
      "0.12708265808974206",
      "0.13278101264921446",
      "0.15527739368789728",
      "0.3181086103600005",
      "-0.3250760306532524",
      "0.16980472409671876",
      "0.325746211397793",
      "0.2796496452212254",
      "0.6720052787815236",
      "0.5123860725919226",
      "-0.0078014907325743505",
      "0.03256995901255628",
      "-0.04557860430019823",
      "0.17949228050806706",
      "0.08883749463786234",
      "-0.25849700283992333",
      "0.23928624945349894",
      "0.09667341715052163",
      "0.2122848524444935",
      "0.43513335303465184"
    ],
    [
      "0.0031212899112621362",
      "0.00347059170873293",
      "0.026904951175608996",
      "0.004280581156759627",
      "0.010458674117950024",
      "-0.00022477552933144887",
      "-0.00015229013273208568",
      "-0.00011663037856657967",
      "0.0011251926558601905",
      "-0.0012506842795458287",
      "5.640131617224769e-05",
      "-0.00044790648170279563",
      "-0.00043902385984295235",
      "-0.009172621319732127",
      "0.00025508919660081295",
      "0.00011294965908897581",
      "-0.0024672429782636256",
      "-1.386718015747891e-06",
      "0.0010077956967055161",
      "0.0016830788416242878",
      "0.0003388070040631294",
      "-0.0009468064225554289",
      "-0.0018060366617785634",
      "0.008016808641014991",
      "-0.000672271284892821"
    ],
    [
      "0.0034997327998505866",
      "0.004103098091951507",
      "0.05337333288861591",
      "0.005246589403449109",
      "0.01950435100794764",
      "-0.0005861629290215756",
      "-0.00020843869083861166",
      "-0.00035720366440788407",
      "0.0024494441583535077",
      "-0.0025923555535123334",
      "0.00015843439513247619",
      "-0.0012348375548959423",
      "-0.0010900236153804843",
      "-0.019880574485836126",
      "1.9994473999439307e-05",
      "0.00027758224002540413",
      "-0.005530355356928126",
      "6.16394745377342e-05",
      "0.0022605849704963998",
      "0.004510403716891626",
      "0.0005824410105335784",
      "-0.002577303720881958",
      "-0.004479081478769035",
      "0.018269369612470623",
      "-0.0018834022204127906"
    ],
    [
      "0.04788634357672022",
      "0.33573104666860115",
      "1.8566552798056308",
      "0.63205359127044",
      "1.3866126781280876",
      "-0.029871589765889512",
      "-0.06476041499902775",
      "-0.029001152661046272",
      "0.16596584120836103",
      "0.10642922437628084",
      "-0.25934105470029145",
      "-0.3106245952039056",
      "-0.36971630569232933",
      "-1.3230789418363862",
      "0.3384464128415834",
      "-0.028335767705008803",
      "-0.2443913680737756",
      "0.02561178035333355",
      "0.15587078441006755",
      "-0.2067045170330882",
      "0.28123018881954803",
      "0.23932223215480503",
      "-0.5898344577638494",
      "0.4866163460972988",
      "-0.3016338104141521"
    ],
    [
      "0.033805423240510536",
      "0.6465802971173021",
      "5.753320480478506",
      "0.2192446126326475",
      "0.22286442222967592",
      "-0.07622840471966078",
      "-0.38616223463107746",
      "-0.025657225057716542",
      "0.03480300405217785",
      "1.0180505130660669",
      "0.3266717695001584",
      "0.14539213828531786",
      "0.21798983131405644",
      "-0.22857942452642493",
      "0.0744833952830349",
      "-0.0781493218888138",
      "0.05725943884113033",
      "-0.06099789951873822",
      "-0.02876010074723193",
      "-0.8404624194619227",
      "0.02604548542487876",
      "0.2685832092841436",
      "0.6456020842964366",
      "0.25735871159050244",
      "0.17293984495269632"
    ],
    [
      "0.10243751704706566",
      "0.5560978159704436",
      "0.30098038889647716",
      "0.6340393090896959",
      "1.7851564970279874",
      "0.056580637073186155",
      "0.04510830680414329",
      "0.17073245520348848",
      "0.37600997557764415",
      "-0.05145857903572738",
      "-0.18227139539779288",
      "0.3020454825757167",
      "0.23223006869145268",
      "0.3435453652578973",
      "0.7083014541128867",
      "0.12305667575869579",
      "0.048329257636406255",
      "-0.06460680938625363",
      "0.16150991832921638",
      "0.17359562803384881",
      "-0.01778347884006202",
      "-0.23047466850920142",
      "-0.13588907509707798",
      "-0.11780097760677462",
      "0.49918430380542755"
    ],
    [
      "0.003095649030953136",
      "0.003360587089390131",
      "0.023652517873439083",
      "0.004216439648835125",
      "0.009699943566194249",
      "-0.0001776359060327566",
      "-5.4110056471079876e-05",
      "2.0093962835622408e-05",
      "0.0010605682758535258",
      "-0.0010336707842219148",
      "-4.7889899707941654e-05",
      "-0.0004175225953440537",
      "5.0072509434010165e-05",
      "-0.0073599649529916935",
      "0.0005157184844592623",
      "8.086355046854137e-05",
      "-0.002143308487426832",
      "-6.803100220051486e-05",
      "0.0008695683577362624",
      "0.0012681389209622032",
      "0.00025641642277816445",
      "-0.0006988139310843534",
      "-0.0006572979619544501",
      "0.007424745438103176",
      "3.48896504413659e-06"
    ],
    [
      "0.0031693909028415743",
      "0.0036900551311947454",
      "0.028761062829622146",
      "0.004725268553372149",
      "0.011664061568889252",
      "-0.0002514618470316329",
      "-0.00014038383322166061",
      "-5.736242641157353e-05",
      "0.0013207123779809076",
      "-0.0014274549680556856",
      "-4.179510146750421e-07",
      "-0.0005770659486322001",
      "-0.00044009421047686763",
      "-0.009746962556404974",
      "0.0006374341657848308",
      "0.00011768017666530154",
      "-0.002670541944657084",
      "-1.253596927274924e-05",
      "0.0011287188080641353",
      "0.0018987161930779277",
      "0.0003831651198198813",
      "-0.0010066918346174022",
      "-0.0017045472195905225",
      "0.00884751781733224",
      "-0.0005556775846795077"
    ],
    [
      "0.0032378480405531557",
      "0.00366240225040698",
      "0.033312439648670124",
      "0.0047848838913074326",
      "0.01331058129106792",
      "-0.00030976180099546373",
      "-9.734906166691286e-05",
      "-2.4968663972935524e-05",
      "0.0015824714748962966",
      "-0.00156068140474174",
      "-1.5368956813460503e-05",
      "-0.0007101948099139767",
      "-0.0005694640496034199",
      "-0.011356080659000503",
      "0.0007748472667015384",
      "0.00014172328905978006",
      "-0.003214138688195533",
      "-1.984370959104309e-05",
      "0.0013343955671481177",
      "0.002285097199438511",
      "0.0003823047702436912",
      "-0.0012741223939988888",
      "-0.0014851228662793022",
      "0.011077425416976108",
      "-0.0004426531445796214"
    ],
    [
      "0.5987797363373762",
      "0.8914646832235",
      "1.6909981014463782",
      "0.35544933488956304",
      "0.9772308413093833",
      "0.39289104489502125",
      "0.6281105070897579",
      "0.04977694737255652",
      "-0.2234610950101441",
      "0.4788891591058706",
      "-0.1133789870086243",
      "-0.36621679766918486",
      "0.28475177910357174",
      "-0.8861333622186954",
      "0.167954504610214",
      "-0.5667254592491963",
      "-0.1239183616177298",
      "-0.013757194089935506",
      "0.060527707806188685",
      "0.7886188126995183",
      "0.0876747477727204",
      "-0.39524639679229673",
      "0.4876591550739319",
      "0.667107396091966",
      "0.49524106866897344"
    ],
    [
      "0.008149000108126256",
      "1.5571995408077333",
      "0.2224916253056694",
      "0.5364010360562939",
      "0.295941501877985",
      "-0.04270982819183292",
      "-0.014948042778223909",
      "-0.003976023514436624",
      "0.02056853445830294",
      "-0.08326243457210611",
      "-0.4741388942447444",
      "-0.4523235150048102",
      "0.12024503003779613",
      "-0.04105189459137937",
      "0.30325656809423324",
      "0.037684463753444204",
      "-0.02590661734599535",
      "-0.02304492416126331",
      "-0.004882661076608423",
      "0.3185777968586816",
      "0.7249488866022679",
      "0.24901140756417534",
      "0.01486098976866843",
      "0.10148129680583788",
      "0.09294626616256935"
    ],
    [
      "0.00316272706370854",
      "0.003437651749483314",
      "0.03171185543220369",
      "0.0044973101828812145",
      "0.011746458451698008",
      "-0.00025398741766951833",
      "-0.0001703130172838504",
      "-5.520295595874488e-05",
      "0.0013079474938744466",
      "-0.0012401218641886287",
      "-4.205956751809258e-05",
      "-0.0005747416643064315",
      "-0.0006362207448937574",
      "-0.010791539702489767",
      "0.000611179511356326",
      "0.0001212685456028819",
      "-0.002897100376940925",
      "3.097406428805466e-06",
      "0.0011392764047676866",
      "0.0019075074342244844",
      "0.00029475407014894827",
      "-0.001072665181305489",
      "-0.0015098883750755598",
      "0.009727987768371959",
      "-0.0005666061865253822"
    ],
    [
      "0.004392750715632173",
      "0.004236000847808521",
      "0.12381096947138885",
      "0.005651814102859839",
      "0.04260379675548256",
      "-0.0010844323328282562",
      "-0.0011935784859665643",
      "-0.000968932728528916",
      "0.005650491412275725",
      "-0.0039717256771116816",
      "0.0006438952435823756",
      "-0.002151669043337208",
      "-0.004835434206157092",
      "-0.05205415598225857",
      "-0.0004955829499997633",
      "0.0005140821185502298",
      "-0.013492918181530646",
      "0.0005617965774925381",
      "0.005495914991253807",
      "0.009218881359929869",
      "0.0003591274707121992",
      "-0.0052915569254949665",
      "-0.010141529774067954",
      "0.04337358932673008",
      "-0.0058243677905243"
    ],
    [
      "0.003316241547542906",
      "0.003824464465872313",
      "0.040267671283521184",
      "0.005125880155095871",
      "0.015500795247888147",
      "-0.0003908074355056074",
      "-0.00019987353774092618",
      "-8.672439557153884e-05",
      "0.0018706503822821265",
      "-0.0017350710863309813",
      "-7.49250732364677e-05",
      "-0.0009559006056786416",
      "-0.0008680928553731067",
      "-0.0144007949086329",
      "0.0008680785268633877",
      "0.00017524704047856875",
      "-0.003940353820887214",
      "3.1805719696927174e-05",
      "0.0016200470933511154",
      "0.00288432731966868",
      "0.00038810675748261964",
      "-0.0016264755363283522",
      "-0.0022977468649653236",
      "0.013241896328507948",
      "-0.0009264534929922746"
    ],
    [
      "0.4036138578284036",
      "2.208469124884995",
      "3.5087657602661286",
      "0.6612397696709903",
      "0.9732121046756828",
      "0.655978196136492",
      "0.5127922150138446",
      "-0.22188138340234956",
      "0.3067430354795324",
      "1.1814650767195838",
      "-0.5809988277388676",
      "0.10394861955127978",
      "-0.2847712962022725",
      "1.318915532637571",
      "-0.06608564719725092",
      "0.2904232356029913",
      "0.8368977491879697",
      "-0.18547151022591687",
      "0.2893579375786863",
      "0.2292612991904238",
      "-0.39017642307407185",
      "0.046176286224306105",
      "0.09744684876489895",
      "-0.7872001591108728",
      "-0.2637633797536879"
    ],
    [
      "0.08519177833091465",
      "0.38444911174337604",
      "0.5544875253861136",
      "0.23368750598427512",
      "1.789643720960666",
      "0.022020590832823195",
      "0.15565418054281252",
      "0.11627877281907044",
      "0.3201589907634787",
      "-0.10378611723164193",
      "0.10126249656191923",
      "-0.2507892527087034",
      "0.22903691282182667",
      "0.615352032621777",
      "0.43365754640018256",
      "-0.13692778597688454",
      "0.005498184349415629",
      "-0.01515929389794366",
      "0.20984849489518675",
      "0.3738494981232529",
      "0.2615336696694336",
      "0.6087119337185957",
      "-0.1471749730242897",
      "0.34389239330606636",
      "0.35138500332812017"
    ],
    [
      "0.003351011736234026",
      "0.004896109967226436",
      "0.05554298442761553",
      "0.011032384094160689",
      "0.01660532166362753",
      "-0.0003768569100019293",
      "-9.044109973217271e-05",
      "-0.0007748346070364507",
      "0.0016773747989239673",
      "-0.0034815571565132764",
      "-0.0005195768992703493",
      "-0.0005835779479700603",
      "-0.0024267285976507483",
      "-0.019058644331365057",
      "0.001180311288960111",
      "0.0002962767602425391",
      "-0.004478621457144322",
      "8.335765082726003e-06",
      "0.0018568844090426932",
      "0.0013366595114197059",
      "0.001718065673637672",
      "-0.0011468796799152263",
      "-0.011690917145493208",
      "0.011402743737522618",
      "-0.004374886837523453"
    ],
    [
      "0.003155088966216013",
      "0.003633867721407756",
      "0.03289381471758635",
      "0.005329680203883577",
      "0.010771973948270726",
      "-0.00028718452411315696",
      "5.2394420836476e-05",
      "-0.00033496314839533755",
      "0.0011280642441283642",
      "-0.0021206403081328825",
      "5.654143839940612e-05",
      "-0.00033524194483726204",
      "-0.00036198693825870946",
      "-0.010436776383661356",
      "-0.00024245393300723132",
      "0.0002007741184836466",
      "-0.002927630853220151",
      "-7.223773150439813e-05",
      "0.0011275968911924996",
      "0.0019388661986195202",
      "0.0006635802817488907",
      "-0.0012906806952286563",
      "-0.0042922042583765675",
      "0.00910830290211936",
      "-0.0013452999644156269"
    ],
    [
      "0.0031039621909019154",
      "0.0034392333348208515",
      "0.02671594228644921",
      "0.004447064238127774",
      "0.009843217036484346",
      "-0.00023565276261605382",
      "5.29704164687756e-06",
      "-0.0001876926416541943",
      "0.0010167214839505328",
      "-0.0015049206123624488",
      "4.77827786081153e-05",
      "-0.0003732513007163267",
      "-0.00046383307625549294",
      "-0.00859526431608156",
      "4.502378879293275e-05",
      "0.00014258527463281657",
      "-0.002421496274541862",
      "-1.535039520541703e-05",
      "0.0009625250421174783",
      "0.0016993761749586305",
      "0.00039246548013265346",
      "-0.0010588015911580484",
      "-0.002558767366379367",
      "0.007918529815790824",
      "-0.000896426165773333"
    ],
    [
      "0.0030939477750821",
      "0.0034709141916732375",
      "0.025582996472087376",
      "0.004469857945045723",
      "0.0093917601609594",
      "-0.0002382356827783966",
      "5.258710558552626e-05",
      "-0.0001890289746903181",
      "0.0009685731369168674",
      "-0.001646748692055809",
      "7.266394357293214e-05",
      "-0.00032324342057084277",
      "-0.0002529732287766751",
      "-0.007905455159051184",
      "-5.706337582954634e-05",
      "0.00015526667057188707",
      "-0.0023051879189291765",
      "-4.955564880198778e-05",
      "0.0009094993939308075",
      "0.0016986149693025683",
      "0.0004431975377291194",
      "-0.0010914276961510516",
      "-0.002531274899077642",
      "0.007581662651043292",
      "-0.0007679306430070241"
    ],
    [
      "0.003221277871582943",
      "0.003645198628905395",
      "0.03393366931209966",
      "0.004827386730197133",
      "0.012649224843883793",
      "-0.00033188680809249357",
      "-1.1490817283177314e-05",
      "-0.00017591356898476735",
      "0.0014547509292177428",
      "-0.0018968444573347811",
      "5.8313530889200584e-05",
      "-0.0005956281941356807",
      "-0.00058222156477823",
      "-0.011371123494553038",
      "0.0002471169147189589",
      "0.00018459706288681386",
      "-0.003255230831774612",
      "-2.1050981398379816e-05",
      "0.001315485031541327",
      "0.002399570038425848",
      "0.0004725214164227015",
      "-0.0014694837599410731",
      "-0.002658569406063685",
      "0.010943971185943292",
      "-0.0009130490168409658"
    ],
    [
      "0.004084284305231526",
      "0.005032698528988887",
      "0.08955823578941277",
      "0.007807888841760707",
      "0.03370423289958678",
      "-0.0011320181868925373",
      "-0.0004555082686897004",
      "-0.00022616386248806167",
      "0.004674319717695386",
      "-0.003866640627081037",
      "-0.0001607015639661598",
      "-0.0028580685008533493",
      "-0.0013731419812132895",
      "-0.0343968482260914",
      "0.0013216659938530618",
      "0.00044484636388378355",
      "-0.009721135064485357",
      "-8.616972452757893e-05",
      "0.003960227718679943",
      "0.007936694390622539",
      "0.0010895403734968436",
      "-0.0045195622581654495",
      "-0.004912175454418704",
      "0.033072665959954076",
      "-0.0014966461556423717"
    ],
    [
      "0.046560591259203365",
      "1.6602317803912023",
      "0.4891657669589359",
      "1.598555119546832",
      "0.24543527476478902",
      "-0.20492957066518214",
      "0.01609506514459247",
      "-0.18257302030634576",
      "0.07413422822185356",
      "0.25713190730955715",
      "0.23613512151114233",
      "-0.29489800939957106",
      "-0.5027916144312897",
      "-0.061467996030357346",
      "-0.20699525205343278",
      "0.16405872053604487",
      "0.08898809146471068",
      "-0.14871661389162844",
      "0.02024892370117581",
      "-0.5937054067850561",
      "1.4803557326153536",
      "-0.30123166578948996",
      "0.13218364930413573",
      "-0.21796616263699614",
      "0.10205010469587056"
    ],
    [
      "0.0054774695117970045",
      "0.4748580515136132",
      "0.19287066290929913",
      "0.0864450739938143",
      "0.09468555328895492",
      "0.019916306558974594",
      "-0.010675054784369954",
      "-0.0031515534777161692",
      "0.005678515149564526",
      "-0.2096934333498547",
      "-0.06804648678976467",
      "-0.01307753669180464",
      "0.04655175365139704",
      "-0.003273476424330962",
      "0.06084839611758079",
      "0.0012218243917838923",
      "-0.002754168834225796",
      "0.00622914165133856",
      "0.011293638991040954",
      "0.08995748056972735",
      "0.14715032617845755",
      "0.14543997864529373",
      "-0.07081696286144691",
      "-0.04995695251652583",
      "-0.024614537950375683"
    ],
    [
      "0.011737657303872004",
      "0.016465180911641297",
      "0.16693130667547662",
      "0.01672454021109153",
      "0.20672875934530888",
      "-0.006860812257270932",
      "0.011351262487080016",
      "0.0036700922615419953",
      "0.03367125398546864",
      "-0.009132909610039451",
      "-0.005556091866094595",
      "-0.031287055058614",
      "-0.000252407232957069",
      "-0.049329608649688696",
      "0.02644497016090248",
      "-0.0012477487363894897",
      "-0.031346055434860604",
      "0.002583921411454503",
      "0.025641839443447854",
      "0.024606859430616166",
      "0.0010323606598063308",
      "-0.012805324022085495",
      "0.011135749971976184",
      "0.14775405313928394",
      "-0.0015016408342478148"
    ],
    [
      "0.0037409552774621433",
      "0.004627288251904776",
      "0.05215844278416663",
      "0.005934142902025137",
      "0.024968974897669166",
      "-0.0006192198303567809",
      "0.0003925189259815918",
      "5.373957611176711e-05",
      "0.003418884718648178",
      "-0.0023452234009221167",
      "-0.00021564970333195064",
      "-0.002001252955983101",
      "-0.0006705486090851513",
      "-0.018087640975046667",
      "0.0018105789068180533",
      "0.00012997932790720945",
      "-0.0059446241522473535",
      "6.29219769318452e-05",
      "0.002862462170080547",
      "0.004116802410335772",
      "0.0006230160784743172",
      "-0.001981335374386745",
      "-0.0016213564594681402",
      "0.022243038447619864",
      "-0.0007276568471335862"
    ],
    [
      "0.003098815898217483",
      "0.0035181589322964123",
      "0.02599747211312429",
      "0.004372193367084696",
      "0.01029579881619705",
      "-0.00017610449243262924",
      "-0.0002994187705580178",
      "-3.875374699310102e-05",
      "0.0010892023087031653",
      "-0.0008791930174813466",
      "-4.50984826350309e-05",
      "-0.0004935005625522755",
      "-0.00041071657592730605",
      "-0.009030252912127047",
      "0.0006330310297096512",
      "6.874816115858539e-05",
      "-0.0022453568293399773",
      "1.9320709565657812e-05",
      "0.0009353317052442251",
      "0.0013034466649388466",
      "0.0002453249804153",
      "-0.0006479154392333885",
      "-0.001258370297534075",
      "0.007047799583452103",
      "-0.0005408229075153883"
    ],
    [
      "0.003106861828672038",
      "0.003500782249575358",
      "0.026388874311345626",
      "0.004334684735867087",
      "0.010304693693953672",
      "-0.00020217426005466298",
      "-0.0001505998111691833",
      "-7.3634156600204e-05",
      "0.0010922944840483888",
      "-0.0011458623533864949",
      "3.891087178286693e-06",
      "-0.00047812000108886366",
      "-0.0005182138240038996",
      "-0.008778325997388087",
      "0.0004918067593628528",
      "8.852452666732647e-05",
      "-0.002325279867996632",
      "1.742875826870391e-05",
      "0.0009647639521804491",
      "0.0014931608444737393",
      "0.00028431156295918804",
      "-0.0007972347830913905",
      "-0.0015172585400515144",
      "0.007630250123828934",
      "-0.0006287322174866912"
    ],
    [
      "0.0030695687362223413",
      "0.0035075451745068867",
      "0.0269556615017406",
      "0.004457317213167567",
      "0.00952926527796289",
      "-0.00018163374273812082",
      "-0.0002250417743206088",
      "-0.0001321935462790102",
      "0.0009413601872890715",
      "-0.001202995112991413",
      "1.4426601962361109e-05",
      "-0.0003646825038691553",
      "-0.0005502361351058212",
      "-0.008904296329996094",
      "0.0003621078585860154",
      "9.972629107443708e-05",
      "-0.0021966989684441738",
      "2.7694840932772357e-05",
      "0.000872827213990008",
      "0.0014091328287177858",
      "0.0003112924291541408",
      "-0.0007670925810122547",
      "-0.002183744356990228",
      "0.006710207775786217",
      "-0.0008926652333993313"
    ],
    [
      "0.003258813146659625",
      "0.004363764224267615",
      "0.043696740461635415",
      "0.006680226531678664",
      "0.013881619744929883",
      "-0.00036276141233038166",
      "-0.00024936488400088716",
      "-0.0003599402747186099",
      "0.0015362946898182174",
      "-0.0025274267444006355",
      "-0.00010272519607853373",
      "-0.0006957088875256069",
      "-0.00038004435152800837",
      "-0.014534557331941506",
      "0.00037899406737431447",
      "0.0002226267869635717",
      "-0.003695043670230229",
      "-3.394906751146489e-05",
      "0.0014680231844936252",
      "0.002458463377820644",
      "0.0008693530570116067",
      "-0.001437075377278965",
      "-0.005369863722934244",
      "0.010768265463588217",
      "-0.001870146272214338"
    ],
    [
      "0.006063693200975454",
      "0.017954038371981965",
      "0.30257510207659427",
      "0.036018054722074824",
      "0.053549719861983154",
      "-0.004091147333832616",
      "0.0089621616569001",
      "-0.007673279600751803",
      "0.00740853161555784",
      "-0.053091956165225974",
      "0.0034197899773008283",
      "0.003445525827481895",
      "0.001580634169056671",
      "-0.07032003486993349",
      "-0.020557108358797826",
      "0.004424685352187739",
      "-0.02779034707633841",
      "-0.0030517962921866367",
      "0.009859506743061281",
      "0.01869158999425875",
      "0.017697684596731458",
      "-0.019932675235210664",
      "-0.08445249883143542",
      "0.0857486375396364",
      "-0.01911560102541202"
    ],
    [
      "0.004125175033324404",
      "0.00855618250295929",
      "0.077788890377349",
      "0.017002460081033087",
      "0.028818372976212803",
      "-0.0015353364039015162",
      "0.0001368365071471359",
      "-0.0009345187602660142",
      "0.004256162059232125",
      "-0.005902136798176095",
      "-0.0007319093975567103",
      "-0.004211047965234952",
      "0.006007768073704949",
      "-0.023922047639956815",
      "-0.0009652603493311723",
      "0.0005408062111624606",
      "-0.0077232058302971205",
      "-0.0014150421330293898",
      "0.0033915821457029187",
      "0.004900232826121675",
      "0.004064663052942232",
      "-0.003939568818753682",
      "-0.01041892975669675",
      "0.022952263425207592",
      "-0.0002803503808407647"
    ],
    [
      "0.06695365399517261",
      "3.509510455860841",
      "2.354580958119837",
      "0.9366639790370296",
      "2.662901781106059",
      "-0.2939489088453264",
      "-0.021051238540640473",
      "-0.10898061976353861",
      "-0.014055226389833933",
      "1.2562166765633465",
      "-0.29097937471308505",
      "1.5342533036067092",
      "0.19529456758503455",
      "2.383076889597611",
      "-0.03200708677337333",
      "0.31306166774057875",
      "0.3234221785104915",
      "-0.07678592269513826",
      "0.37333465524591175",
      "-1.5549031917477432",
      "0.5955002753556647",
      "-1.5542038441429062",
      "0.8195934191136657",
      "-0.18302338754708913",
      "-1.021401082839724"
    ],
    [
      "0.004372365830195997",
      "0.01126230810784221",
      "0.06689036562672177",
      "0.024543437303410614",
      "0.02746545713281482",
      "-0.002059226243826531",
      "0.001964890130206137",
      "-0.0005125756591319691",
      "0.0048603886641572095",
      "-0.010937801557011946",
      "0.0016047597230176797",
      "-0.00379710952625764",
      "0.008936741419518834",
      "-0.012766558202561009",
      "-0.0011829196850927088",
      "0.000772096579204013",
      "-0.006998559350155763",
      "-0.0031599081650297467",
      "0.0030480187287852374",
      "0.009464175361510112",
      "0.008277705811407052",
      "-0.005004568706040362",
      "-0.014119176042034142",
      "0.023350921486029963",
      "0.0061101267704249005"
    ],
    [
      "0.005212409512484214",
      "0.010153271064041305",
      "0.11403382026166932",
      "0.015261812046574999",
      "0.040160867196802987",
      "-0.003330877777111029",
      "0.0060443658283336225",
      "-0.0020251304608986664",
      "0.007048484329440276",
      "-0.018481445715055535",
      "0.0015676518820683008",
      "-0.0061444427701559876",
      "0.009063695775601335",
      "-0.019655124723255812",
      "-0.010316607764888007",
      "0.0013073347877841843",
      "-0.013684075850014417",
      "-0.003070872562920667",
      "0.005965758943903259",
      "0.01526207355317332",
      "0.007233132335609231",
      "-0.01120776924571429",
      "-0.02338364414449865",
      "0.053867909323173604",
      "0.002661935944957703"
    ],
    [
      "0.004119455904376456",
      "0.005096808601196839",
      "0.08350399358320941",
      "0.006715898061401555",
      "0.03031167650557268",
      "-0.0011306404637471536",
      "0.0002817968982678938",
      "-0.0009736228699119393",
      "0.0043307128175390395",
      "-0.006440379788075659",
      "0.0006574846152905456",
      "-0.0014824473851260656",
      "0.001357751918768209",
      "-0.03051861217348055",
      "-0.0028820109444700954",
      "0.0007134471754983188",
      "-0.009783924774667937",
      "-0.00037089992077469087",
      "0.004026749232466968",
      "0.0080964015538007",
      "0.00170118929460649",
      "-0.00538108888743433",
      "-0.009281198743540362",
      "0.03250502967431428",
      "-0.0023689341949888186"
    ],
    [
      "0.0042429539478495894",
      "0.004598732929291329",
      "0.08843118588352382",
      "0.004992485695870559",
      "0.035245316723708446",
      "-0.0012059691599250672",
      "2.8811640753167226e-05",
      "-0.0005457126580257608",
      "0.005057726795789064",
      "-0.004541072408909286",
      "0.00036078105563695106",
      "-0.002581660992210657",
      "-3.223845465646826e-05",
      "-0.03447614081923965",
      "-0.0012758207495150973",
      "0.0005335509624365183",
      "-0.010745476761768902",
      "-9.617744364758736e-05",
      "0.004494563056363771",
      "0.008840340273261369",
      "0.0007685997204929738",
      "-0.005375917205033568",
      "-0.005383096679615791",
      "0.037477529737523094",
      "-0.0017805682142709586"
    ],
    [
      "0.004491448057666883",
      "0.004813213765136977",
      "0.10145538027879472",
      "0.005036757275130312",
      "0.04231577530732952",
      "-0.0014065020790125697",
      "-0.00021361557553293252",
      "-0.00028253467962154565",
      "0.006139784723802526",
      "-0.004050010246949396",
      "0.00013229560835977368",
      "-0.0036175753264595114",
      "-0.0008067476047959955",
      "-0.040892878968646545",
      "6.683494202261134e-05",
      "0.0004941044590157181",
      "-0.012479951736648407",
      "1.72712894754625e-05",
      "0.00527261109014917",
      "0.010272833814093017",
      "0.0005775199292615662",
      "-0.005895654060500364",
      "-0.0035563422971574797",
      "0.04428792511701996",
      "-0.0014132046105221105"
    ],
    [
      "0.004437045508423321",
      "0.0045584116215018995",
      "0.1030803843869054",
      "0.005522334283752353",
      "0.043509153957215586",
      "-0.0011993519616702857",
      "-0.0013092352513642855",
      "-0.00022599545018194225",
      "0.006106387262993007",
      "-0.0017984355452076784",
      "1.0936835547832991e-05",
      "-0.0036427673269975825",
      "-0.0028950849971219844",
      "-0.04582665240300275",
      "0.001394416107495027",
      "0.00029167345843300965",
      "-0.012279469333285784",
      "0.0003020814732006435",
      "0.00527306978213215",
      "0.008979995411298852",
      "0.0004045004492295201",
      "-0.0045957887933833095",
      "-0.003693742890655883",
      "0.04111948107143346",
      "-0.0024330102408302453"
    ],
    [
      "0.004646837869114634",
      "0.005335648818455128",
      "0.11646078260589605",
      "0.007308250168990535",
      "0.04743702612984028",
      "-0.0012799847126390023",
      "-0.0008334875319357186",
      "-0.0004696031718739235",
      "0.006688227668584043",
      "-0.0035192580812433085",
      "2.2162425516595123e-05",
      "-0.0035356270935916834",
      "-0.002552620562153995",
      "-0.048883868219923673",
      "0.0010681862194005483",
      "0.00039301197258828006",
      "-0.013636976343144874",
      "0.00021124496596639492",
      "0.005915271437593412",
      "0.009106316700400786",
      "0.0010833935549701785",
      "-0.004834746449278968",
      "-0.006450817983920051",
      "0.04581148735712576",
      "-0.003185486475557812"
    ],
    [
      "0.0036398429112144744",
      "0.0066313171767285635",
      "0.05261913634151207",
      "0.013262756749739266",
      "0.018970739034989643",
      "-0.0005980878841889914",
      "0.0009899380472555785",
      "-0.0005326562436923995",
      "0.0025706453408431452",
      "-0.0066037829402471725",
      "0.0012847608588470382",
      "-0.00047734804637027486",
      "-0.001206531788300675",
      "-0.012419849592921663",
      "0.0007206913812591424",
      "0.00030554348590018855",
      "-0.004179628974869575",
      "-0.0007277361002549922",
      "0.00218364704377424",
      "0.0035946294986391493",
      "0.002657866239958938",
      "-0.0018055922417113447",
      "-0.00898334321613971",
      "0.014200416514560589",
      "-0.0010384176668491055"
    ],
    [
      "0.08856248801927105",
      "0.1096497565989381",
      "0.08243765246079271",
      "0.1645681512446229",
      "1.5735093067300618",
      "0.04722101160653993",
      "0.008705312183215352",
      "0.09177389829985885",
      "0.31604755155440484",
      "-0.044342824852249725",
      "0.11374901515609721",
      "0.002272832096217282",
      "-0.030211051610657694",
      "0.11634843797359826",
      "0.20443942994670625",
      "-0.07978799443820359",
      "0.042231043209091775",
      "-0.06473451618751169",
      "0.18572183470903322",
      "0.03541902931635138",
      "0.051290737405898255",
      "0.39637956121628753",
      "-0.0554420013756605",
      "-0.13598424379838492",
      "0.43462913659706376"
    ],
    [
      "0.0032114351621896874",
      "0.005186122191119754",
      "0.04577134305312601",
      "0.009463097301739814",
      "0.01364257084180904",
      "-0.00022044771839300892",
      "-0.0005697332614129494",
      "-0.00019580073648915792",
      "0.001436969167280447",
      "-0.0029793620016410334",
      "6.444588826917327e-05",
      "-0.00040364263317181626",
      "-0.0009716717741099984",
      "-0.013777299885271082",
      "0.00216489844472331",
      "0.00016526192398092206",
      "-0.002808005939467078",
      "-2.8878264493463373e-05",
      "0.001252618683099951",
      "0.001791631601888537",
      "0.0008742318435756686",
      "-0.000792491853359951",
      "-0.0050746995129683555",
      "0.007005385516423342",
      "-0.0019740164579618805"
    ],
    [
      "0.003186804743933623",
      "0.0039044697517523893",
      "0.0318897016364566",
      "0.00564033879557053",
      "0.012517588306597436",
      "-0.00029212217698416514",
      "-0.0001701611012246478",
      "-7.920076490267812e-05",
      "0.0013917919130943318",
      "-0.0014869930176813226",
      "-6.056747282514202e-05",
      "-0.0007630357133080079",
      "-0.0010558359725906781",
      "-0.010837000407440348",
      "0.0011161747896208858",
      "0.00011779961549003977",
      "-0.0027909504673840294",
      "2.4482489066876993e-05",
      "0.0012003137668545505",
      "0.0019746848330530085",
      "0.0004943794496829441",
      "-0.0010415590205248952",
      "-0.0024220619844315216",
      "0.009053799115043434",
      "-0.0009709822118551128"
    ],
    [
      "0.002998733816824344",
      "0.0032965411377528938",
      "0.01953640458029184",
      "0.004114972695571549",
      "0.007482373707046936",
      "-0.0001365355222395141",
      "-3.8089180530939475e-05",
      "-7.072246574946993e-05",
      "0.0006779224027928253",
      "-0.0009922618368061367",
      "-9.030750564742414e-06",
      "-0.00024446696243008483",
      "-0.00020200015031956341",
      "-0.005699858872673024",
      "0.0002688467733190922",
      "8.120563968406892e-05",
      "-0.0015507969545124035",
      "-2.7188469076542845e-05",
      "0.0006077019371153472",
      "0.0010031820025657608",
      "0.00026097548762733325",
      "-0.0005813096570803407",
      "-0.0013924202122914673",
      "0.005052674071027291",
      "-0.00041572606936993454"
    ],
    [
      "0.002994912836420333",
      "0.003280933159287076",
      "0.019027610085876008",
      "0.0040466436828232874",
      "0.007255573249736431",
      "-0.00013148574115758957",
      "3.2773677217292526e-07",
      "-7.744703584991205e-05",
      "0.0006535956958684778",
      "-0.0010653362839947666",
      "2.314351889568334e-05",
      "-0.00018632751123415204",
      "-0.00011823807548229133",
      "-0.005366523945577214",
      "0.00017002540835656072",
      "8.688556513647113e-05",
      "-0.0015129630002951994",
      "-4.0302663152867934e-05",
      "0.0005898225207982043",
      "0.0009852616596919214",
      "0.0002719629140742813",
      "-0.000590130281199843",
      "-0.00135760572096024",
      "0.005000781888999641",
      "-0.00036493957614322855"
    ],
    [
      "0.0030433738959360613",
      "0.0033635620477784705",
      "0.021413943784447036",
      "0.004208131557444519",
      "0.008235581928969457",
      "-0.0001775861507510169",
      "6.716425281648022e-05",
      "-9.144157981736818e-05",
      "0.000815901045416342",
      "-0.0012776347210924203",
      "9.882985012095892e-06",
      "-0.0002923108024510456",
      "-2.1199348762142052e-05",
      "-0.006119456562401489",
      "0.00012242077164250194",
      "0.00010601205736086194",
      "-0.0018389136432148299",
      "-6.555392888073278e-05",
      "0.0007277853614439475",
      "0.0012469345852487714",
      "0.00033078294402106244",
      "-0.0007655306945194893",
      "-0.0015850655980931064",
      "0.006246060464823469",
      "-0.0003529923553763892"
    ],
    [
      "0.0031358636229732602",
      "0.0038180872799383836",
      "0.02919843218315436",
      "0.005293188010099164",
      "0.010228102789457603",
      "-0.00026492653621315685",
      "8.743619101362178e-05",
      "-0.0002306774304334809",
      "0.001090958887416696",
      "-0.0022054140085030747",
      "0.00016657107151543495",
      "-0.00028588439092544656",
      "-0.00029091599085975437",
      "-0.008690427955322592",
      "4.653640927616369e-05",
      "0.0001838313853678936",
      "-0.00252093844459483",
      "-8.716495578666542e-05",
      "0.001019307737968438",
      "0.0019208922056132565",
      "0.0006632784532705657",
      "-0.0011833100985810183",
      "-0.00323636992914422",
      "0.008172303971559948",
      "-0.0009138838947592584"
    ],
    [
      "0.0030657237760053813",
      "0.003461827160804186",
      "0.023639346562266114",
      "0.00440676782418021",
      "0.009104099445931059",
      "-0.00018693652602527763",
      "-5.4234167579147475e-05",
      "-0.00010465611531582318",
      "0.0009146085381481759",
      "-0.0012741637819146808",
      "4.7236474490866736e-05",
      "-0.00033573014619766564",
      "-0.00042944136750862474",
      "-0.007407150030098039",
      "0.00033382270252072655",
      "0.000103824985374951",
      "-0.00201575404781718",
      "-8.208831527044511e-06",
      "0.0008259135091248177",
      "0.001411365385615154",
      "0.0003430774833966895",
      "-0.0007918217490580232",
      "-0.0018409508637344727",
      "0.0065868323143267165",
      "-0.0006461064347926829"
    ],
    [
      "0.0032729847973035756",
      "0.004068745018704645",
      "0.039292988463521784",
      "0.005854129898751072",
      "0.014528451425534135",
      "-0.0002936629760959195",
      "-0.0003322806120722005",
      "-6.082064712386225e-05",
      "0.0017145502390632683",
      "-0.0018943011912679313",
      "5.741441305636214e-05",
      "-0.0006927336916330553",
      "-0.0008899307827640177",
      "-0.013501584504430817",
      "0.0011582700112573673",
      "0.0001224713869028948",
      "-0.003419338202296984",
      "-5.881699079715514e-06",
      "0.0014571929544726066",
      "0.002252611776519825",
      "0.0005642938387977514",
      "-0.0010744632674350005",
      "-0.002386895098457014",
      "0.010923041049265586",
      "-0.0008314943660949398"
    ],
    [
      "0.02151824932583185",
      "0.11437360577336735",
      "0.546150521995481",
      "0.9731883813418618",
      "0.051992625839973106",
      "-0.03684126950537056",
      "0.06897279250349471",
      "-0.07449801873101314",
      "0.013670484039535151",
      "-0.21971614196008157",
      "0.052430279737976246",
      "-0.0021294556554647273",
      "0.05486161110951199",
      "-0.02651253508117387",
      "-0.10337731315445106",
      "0.01877921767973735",
      "-0.06275554826114593",
      "-0.10329010914978896",
      "0.01709826512070661",
      "0.06186518084852266",
      "0.30999420562149343",
      "-0.03510493898195489",
      "-0.6817902018042604",
      "0.09141379041768223",
      "-0.009952824968812122"
    ],
    [
      "0.027560136931168877",
      "2.4094194842585552",
      "0.21234701179229554",
      "0.2743148944307495",
      "0.11584187165321533",
      "0.1581706209303539",
      "0.03492591228831737",
      "0.03475100264462731",
      "0.037516327922951516",
      "0.5121978299099925",
      "-0.2600919841239339",
      "0.1373054785259826",
      "-0.03404490454056032",
      "0.048679246853678415",
      "0.0952535192111666",
      "0.16475708371031667",
      "0.040315060630430236",
      "-0.05872435619179593",
      "0.002619306368833549",
      "0.04906608454882992",
      "-0.6754624635804667",
      "-0.22407542070928893",
      "-0.14909784456081307",
      "-0.05581113627133502",
      "0.05392296088492966"
    ],
    [
      "0.003330229538265992",
      "0.004900745127908193",
      "0.03943826542170333",
      "0.007828407666191558",
      "0.013995634870232936",
      "-0.0002752203903452477",
      "0.0003636260197336181",
      "-0.00013648678179091101",
      "0.001747089533675285",
      "-0.0031026597082215003",
      "0.00031977079209769384",
      "-0.0003073704843433397",
      "0.0007108733163585446",
      "-0.009499437695500214",
      "0.0009002824217863445",
      "0.00019114125377975465",
      "-0.0030971373786342665",
      "-0.0002684315757572078",
      "0.0014666559609880804",
      "0.002340422747932487",
      "0.0011069383226123702",
      "-0.0010452122302727174",
      "-0.0030741979197228303",
      "0.010880525254362483",
      "-0.0004007859684938596"
    ],
    [
      "0.003046457834584729",
      "0.003519180577738817",
      "0.024080356917957808",
      "0.004431276270451891",
      "0.008497925805189304",
      "-0.00015268285868346015",
      "-1.081655799621364e-05",
      "-0.00012907656100612718",
      "0.000821817550168997",
      "-0.001529795962526331",
      "0.0001336991812234918",
      "-0.00013690050685316436",
      "-0.00033176288966322236",
      "-0.006930278191952669",
      "0.000206318185115458",
      "0.00011356031910764445",
      "-0.00189261477990992",
      "-1.8653029753056788e-05",
      "0.0007670724362388923",
      "0.0013133697962584231",
      "0.00037491736095784787",
      "-0.0007322802726533432",
      "-0.0019762921729681708",
      "0.006160304720032855",
      "-0.0006741390960684963"
    ],
    [
      "0.0030038017727945067",
      "0.003324211280266254",
      "0.018873234192842783",
      "0.0040147449957340904",
      "0.007533392224566439",
      "-0.00013563207248965738",
      "-1.7763603852186576e-05",
      "-6.837338797105145e-05",
      "0.0006952357156091353",
      "-0.001027323190352637",
      "3.7655770887711865e-05",
      "-0.00022511671987269022",
      "-0.00019099369811965945",
      "-0.005466346985449159",
      "0.00024283097846550033",
      "8.107791850356635e-05",
      "-0.0015275206230603376",
      "-1.9918083984155054e-05",
      "0.0006210508202544706",
      "0.0010404009590715007",
      "0.00025997505868129704",
      "-0.0005899553176654692",
      "-0.0012605822122934776",
      "0.005073786390740815",
      "-0.0003992884494031928"
    ],
    [
      "0.0030148018116056045",
      "0.003367718201091552",
      "0.02078589820814376",
      "0.0041443131293807",
      "0.007854404493672413",
      "-0.00014709624280234655",
      "-2.4883287558285796e-05",
      "-0.00011841320299384857",
      "0.0007200802761438082",
      "-0.001173349903676484",
      "6.848353321699652e-05",
      "-0.00020489382008638537",
      "-0.0003860564262544404",
      "-0.006192329917113426",
      "0.0001888995898448369",
      "9.556652144223241e-05",
      "-0.001675270789407017",
      "2.152037650839871e-06",
      "0.0006777828556774128",
      "0.0011671063035758244",
      "0.00029818631514467835",
      "-0.0006690837313299288",
      "-0.0018049658614641448",
      "0.00541211048157857",
      "-0.0006700646111457857"
    ],
    [
      "0.003180158516474056",
      "0.0035717020302377693",
      "0.033128903893571635",
      "0.004716383184498203",
      "0.012187679574756043",
      "-0.00026055376446605725",
      "-0.00020303578939645498",
      "-4.867094810200007e-05",
      "0.001375824828259625",
      "-0.0014975387193601369",
      "2.9956679421638463e-05",
      "-0.0005128649075787584",
      "-0.0008298116498760724",
      "-0.011247602572325361",
      "0.0007472622187761658",
      "0.00014095885704382916",
      "-0.002972440975844316",
      "8.317775416809503e-06",
      "0.0011858507084824244",
      "0.002008332990411708",
      "0.0003477689498084815",
      "-0.0011510493925605872",
      "-0.0014997207320172228",
      "0.009968131357183177",
      "-0.0005945196193975019"
    ],
    [
      "0.003221528533051407",
      "0.00415931729765698",
      "0.03928216600956825",
      "0.006215034177319117",
      "0.013627199301700699",
      "-0.00018707649358864944",
      "-0.00045400135413382284",
      "-9.63534446326121e-06",
      "0.0015494679010458197",
      "-0.002065337589119959",
      "0.00020821598770133151",
      "-0.00020921078763583943",
      "-0.0015207370292680585",
      "-0.013066167129358082",
      "0.001634502656280957",
      "0.00014272093710900418",
      "-0.003001864468831847",
      "3.9261468800799384e-05",
      "0.0012994071160916463",
      "0.0017475863329573463",
      "0.0005569674570164659",
      "-0.0008560396822479851",
      "-0.0019563520431260424",
      "0.00936358860518738",
      "-0.000884092665601677"
    ],
    [
      "0.006183277484726188",
      "0.009781251495384996",
      "0.3467809522718894",
      "0.02004181185838315",
      "0.05070691309517287",
      "-0.0029063285106957215",
      "0.02523750946074507",
      "-0.003671094288223924",
      "0.008077831328850957",
      "-0.034480732243525644",
      "0.0061161690951874225",
      "-0.0047819998672966576",
      "-0.0461638137146434",
      "0.04081815471761056",
      "-0.0034658955048299574",
      "9.148730510942124e-05",
      "0.00036188658269715036",
      "-0.0006090351108284286",
      "0.008918541612092596",
      "0.00039258209907384043",
      "0.0027292653511416386",
      "-0.007530387609544483",
      "-0.004973050437155955",
      "0.0703950321874738",
      "-0.010382622209424439"
    ],
    [
      "0.0040808099317357965",
      "0.0072713655073866675",
      "0.13904214298028744",
      "0.019494814315341922",
      "0.04091465752046677",
      "8.448361463602483e-06",
      "-0.0038604301427752853",
      "-0.00012108386051780661",
      "0.004944435432016355",
      "-0.003391458046398682",
      "0.0004664759774387648",
      "0.00032851991403463963",
      "-0.011744014908987651",
      "-0.05212165232381243",
      "0.0095727820926117",
      "0.00015985142967376643",
      "-0.007803545154369944",
      "0.0007328810125001023",
      "0.0041944142121878095",
      "0.0008382695673658582",
      "0.0018750718974637492",
      "0.00039207246097465676",
      "-0.009463722321564666",
      "0.017184128476172983",
      "-0.006646597737195138"
    ],
    [
      "0.00816006721691472",
      "0.010168113472788096",
      "0.16880752322201203",
      "0.03307688840572148",
      "0.16153576112040455",
      "-0.0040919398002759785",
      "-0.006073859024430328",
      "0.006366172349661649",
      "0.023672968875874747",
      "0.009383911040128218",
      "-0.00852921935510304",
      "-0.023430156285273878",
      "-0.03320909742584258",
      "-0.1125755218850887",
      "0.04829677731251032",
      "-0.001418414948284476",
      "-0.02509396041600847",
      "0.003222807999305358",
      "0.01588510681657631",
      "0.012918487703526082",
      "0.0026720453127224465",
      "-0.0031392006945977105",
      "0.012396548575198483",
      "0.08853136785923377",
      "-0.0002829480411209941"
    ],
    [
      "0.0034487913316072695",
      "0.004106876204035145",
      "0.039849695856319166",
      "0.006513576961020861",
      "0.019571872733158805",
      "-0.0004822669703460211",
      "-0.0002802464470257937",
      "0.0002452755985137062",
      "0.0025123391712589607",
      "-0.0010851700625669673",
      "-0.00045766409364601915",
      "-0.0017596473260834743",
      "-0.0017976038463116807",
      "-0.015503570555151365",
      "0.0028908790117382023",
      "8.376029098021717e-05",
      "-0.00418683297575557",
      "6.59574965441432e-05",
      "0.0019377539445584687",
      "0.0026551893315093196",
      "0.0005146333238728975",
      "-0.0013601291323748948",
      "-0.0007167693807343093",
      "0.01473248322406566",
      "-0.000339534936619335"
    ],
    [
      "0.003297730290719506",
      "0.0036117081866151083",
      "0.03771266558093392",
      "0.004912888805542205",
      "0.015489180840710952",
      "-0.00034558833186136014",
      "-0.00041650262212435845",
      "1.5395941417907786e-05",
      "0.0018684804816327483",
      "-0.001051284095371403",
      "-0.0001146932515483182",
      "-0.0009865588084424235",
      "-0.0012821288891812607",
      "-0.014578649873207096",
      "0.0012505945111524646",
      "0.0001197539429833126",
      "-0.0037520973884670825",
      "5.764245751613275e-05",
      "0.0015595968639144533",
      "0.0024765049355097114",
      "0.00030592819893421124",
      "-0.0013172746147518317",
      "-0.0012314453209728298",
      "0.012515707664021273",
      "-0.0006418391695479558"
    ],
    [
      "0.0032223009573861903",
      "0.003556432459031271",
      "0.03405966801238188",
      "0.004747336237187494",
      "0.01333552442543165",
      "-0.00030406037703454783",
      "-0.0002084790639752602",
      "-1.3109217877953608e-05",
      "0.0015528151913564564",
      "-0.0012923448899705688",
      "-7.251835996073095e-05",
      "-0.0007594926411596746",
      "-0.0009039957652687545",
      "-0.012053499250280866",
      "0.0009443106108936467",
      "0.00012945049123912208",
      "-0.0032413687497646984",
      "2.0943983689477157e-05",
      "0.0013150411654044936",
      "0.002190416596027356",
      "0.0003190999582900578",
      "-0.0012288818103565453",
      "-0.001305290429256246",
      "0.011044213537370519",
      "-0.0005511976233142111"
    ],
    [
      "0.003212039898881852",
      "0.0035085111168600054",
      "0.03228116325565485",
      "0.004560626149320161",
      "0.012729264391525752",
      "-0.0003006083862410405",
      "-8.738435620862129e-05",
      "-3.5348902106695565e-05",
      "0.0014861375623577173",
      "-0.001305348524322544",
      "-8.530022562487635e-05",
      "-0.000752376462030846",
      "-0.00041934417154432626",
      "-0.011016438651244166",
      "0.0006346587501537356",
      "0.0001247328946107019",
      "-0.0031334955723535756",
      "-2.196028087811581e-05",
      "0.001267779509230725",
      "0.0021708155476398024",
      "0.00032122237552400753",
      "-0.0012026284321840224",
      "-0.0014656976732665566",
      "0.0107852799109683",
      "-0.0004332890457590549"
    ],
    [
      "0.0033322155378084574",
      "0.003676857030469403",
      "0.03949965932542758",
      "0.004754205833005712",
      "0.015545653855967225",
      "-0.00039198952889789686",
      "-8.853275917281311e-05",
      "-2.8283630310094903e-05",
      "0.0019299783593496598",
      "-0.0016400884370902737",
      "-9.782015907801695e-05",
      "-0.0009997977327516178",
      "-0.0003970428475116194",
      "-0.013814358451182026",
      "0.0007173764831880787",
      "0.00015562605062925558",
      "-0.0040142589810289",
      "-3.240975416591281e-05",
      "0.0016343880212865928",
      "0.002892150139163498",
      "0.0003669116866264672",
      "-0.0015773828868757334",
      "-0.0016048920890348929",
      "0.013976885726449999",
      "-0.00042102194306017216"
    ],
    [
      "0.0034391821141655076",
      "0.0037283232059533876",
      "0.04255806531897912",
      "0.005082047525223473",
      "0.01810277444190533",
      "-0.0004448703979586693",
      "-0.00028458670739291787",
      "0.00012736895542793367",
      "0.002387326608936251",
      "-0.0013186154363664803",
      "-0.00023659940020701948",
      "-0.0013158133165092568",
      "4.317266461044106e-05",
      "-0.015875136437369517",
      "0.0011829254113421713",
      "0.00014076885280023358",
      "-0.004594683655456782",
      "-0.00011876527127103067",
      "0.0018882703211622798",
      "0.003091694850074181",
      "0.0004058870682038741",
      "-0.001626441622123916",
      "-0.00040453620109020226",
      "0.016020027444363524",
      "0.0003233124947459467"
    ],
    [
      "0.0035127351784054986",
      "0.004037929991250165",
      "0.05047021966524579",
      "0.006374920502789061",
      "0.01955455095910832",
      "-0.00046253786219685493",
      "-9.810045845907967e-05",
      "0.00021409314554954507",
      "0.002639798097799085",
      "-0.0020163560906812975",
      "-0.0003724647230955026",
      "-0.001350356284797972",
      "0.000830228962055287",
      "-0.01672061614389587",
      "0.0016336062085479128",
      "0.00015906074255972203",
      "-0.005070973760064572",
      "-0.0002647445330242252",
      "0.0020369907263300966",
      "0.0030228840158846746",
      "0.0005972625263755146",
      "-0.0016050208743899825",
      "-0.0004205399102452311",
      "0.018003519649929533",
      "0.0008354466401121003"
    ],
    [
      "0.8875894277356526",
      "0.6323740182317684",
      "2.818753936854455",
      "1.371489923599988",
      "2.6329024393357074",
      "-0.01254137779545954",
      "-1.46324487716571",
      "-0.006231975761722824",
      "-1.3858823700603402",
      "0.41786419905388617",
      "0.7181133046906939",
      "0.2464134538280554",
      "0.4245640991438121",
      "2.4367013251812084",
      "0.3831372855506334",
      "-0.6176908332664426",
      "-0.49729411109793825",
      "-0.4571492943362853",
      "-0.22122578613080407",
      "-0.9738318441421856",
      "0.11793880947129642",
      "-0.8049804061611063",
      "0.7220507599770724",
      "-0.34082781744957874",
      "-0.2433297897104118"
    ],
    [
      "0.004271345413567909",
      "0.010083259295640804",
      "0.15807663591982335",
      "0.030886252751641724",
      "0.043753006520124746",
      "-0.001123547251248167",
      "-0.0021507625997685548",
      "-0.0032446084156612987",
      "0.004407124228912223",
      "-0.010207520916258537",
      "0.0014352653557814705",
      "-2.6963695257499758e-05",
      "-0.01090175145706616",
      "-0.06388850748418606",
      "0.004093523666466889",
      "0.0011729463355925954",
      "-0.012408904356333171",
      "0.0011051526706931838",
      "0.005591211011899562",
      "0.010201543478100462",
      "0.005394105328972235",
      "-0.005398485154228248",
      "-0.0454640012247331",
      "0.02360143816455959",
      "-0.020569980073145616"
    ],
    [
      "0.0035045730766264066",
      "0.005174068874664494",
      "0.07036807115744503",
      "0.010211232819202444",
      "0.020312229505500247",
      "-0.0005788365788569139",
      "8.111151896869101e-05",
      "-0.0005569877446570251",
      "0.002343219095209105",
      "-0.0045549433970441255",
      "0.00018812173517646576",
      "-0.0008218726787349847",
      "-0.002589772507494345",
      "-0.021787882069791098",
      "0.0015771180777973605",
      "0.00036880327507379167",
      "-0.005535017064220851",
      "5.686832213020264e-05",
      "0.0022936098690765063",
      "0.004098648641779492",
      "0.001544858358697403",
      "-0.0023732363442859694",
      "-0.009614041263659136",
      "0.017097989680906974",
      "-0.0036238908429633587"
    ],
    [
      "0.003219693031414404",
      "0.0036571968119824784",
      "0.03666998564463962",
      "0.0054775393075817335",
      "0.013044313759323386",
      "-0.0002850919889580239",
      "-9.383886323860665e-05",
      "-9.407283238706816e-05",
      "0.0014831498117880279",
      "-0.0015401757594888932",
      "-0.00014305311344387336",
      "-0.0006825097610174437",
      "-0.0005649643752370892",
      "-0.012026311525575126",
      "0.0008106641517792416",
      "0.00013294675697721943",
      "-0.0032621204352874587",
      "-3.5994886809844364e-05",
      "0.0013040345422762577",
      "0.0018897122134966208",
      "0.0004587962095772089",
      "-0.0010868268377602305",
      "-0.002531378187623087",
      "0.010765687698401166",
      "-0.0007872881365426017"
    ],
    [
      "0.0032283852686935846",
      "0.0036203634422245436",
      "0.0368238825215169",
      "0.004580177532684745",
      "0.012868090918249005",
      "-0.0003258701433504672",
      "-0.00012688529369513665",
      "-0.00030763229297060607",
      "0.001445979369980542",
      "-0.002028532118996196",
      "0.00020689137105678836",
      "-0.0004411951588346453",
      "-0.0007710530204362238",
      "-0.012910206264957083",
      "-0.00019416383066919038",
      "0.00020726743417292837",
      "-0.0035144893528896537",
      "3.6609920133721394e-05",
      "0.0014022870444132744",
      "0.0026237124114573923",
      "0.0004657125983663488",
      "-0.0015893884099221997",
      "-0.003589263562582815",
      "0.011266085039839648",
      "-0.0014767207564553542"
    ],
    [
      "0.003144151653923754",
      "0.003480571407256417",
      "0.031946091397991205",
      "0.004531132581624877",
      "0.010919472635841256",
      "-0.00025028042580278964",
      "-0.00010029591784143982",
      "-0.000294647807002174",
      "0.0011364521755992095",
      "-0.0017076459447905557",
      "0.00014998368425746882",
      "-0.0003015123720148443",
      "-0.0007196374289972464",
      "-0.010876489449476532",
      "-0.0001761569141067616",
      "0.00016822374594877197",
      "-0.0028946288402657036",
      "3.192117689450291e-05",
      "0.0011415849271222177",
      "0.001972680263839725",
      "0.00043161156662833316",
      "-0.001212716060910989",
      "-0.0035070771349643014",
      "0.009042528860669941",
      "-0.0014219265759678067"
    ],
    [
      "0.003279398623371495",
      "0.0036528779067190225",
      "0.04228073169024955",
      "0.004792301402967488",
      "0.014191995995507956",
      "-0.0003466043279342906",
      "-0.00010566795332150034",
      "-0.00037875515456019005",
      "0.001606205846524249",
      "-0.0022656280809342805",
      "0.000220566563575851",
      "-0.0004382189690692902",
      "-0.0010988128961475377",
      "-0.014887605432620226",
      "-0.000234190706585287",
      "0.00022788781374323794",
      "-0.004029136882947212",
      "7.467647318657127e-05",
      "0.0016039986691387253",
      "0.0028185997103008964",
      "0.00048391304972857633",
      "-0.0017267216190734547",
      "-0.004418967832733413",
      "0.012896259929410904",
      "-0.0019063438286668912"
    ],
    [
      "0.0032083713853685815",
      "0.003912432298216587",
      "0.03932885864815847",
      "0.005771225161629589",
      "0.0123691927362706",
      "-0.0003187743210406595",
      "2.568414360122835e-05",
      "-0.00034192381908105076",
      "0.0013330116099164778",
      "-0.002486377229344464",
      "0.00010462975988225601",
      "-0.0004002535315984734",
      "-0.0006748221398090122",
      "-0.012348333093605484",
      "7.894529750439523e-05",
      "0.0002214332873088912",
      "-0.003359389443316691",
      "-1.4929417474395401e-05",
      "0.0013212642670793855",
      "0.0023427338961948306",
      "0.0006742642561622862",
      "-0.001468428886016824",
      "-0.004755089557843966",
      "0.010536101992750953",
      "-0.0016876354842441735"
    ],
    [
      "0.003918701315046394",
      "0.00888562793889924",
      "0.09763649202345893",
      "0.028020254484859824",
      "0.03175154023713721",
      "-0.0010307185529452021",
      "0.001149341878005541",
      "-0.0007032611321322166",
      "0.0036635460807936",
      "-0.007659201003446327",
      "-0.0030955072714330327",
      "-0.003119857490154619",
      "0.0005541083145869989",
      "-0.022649610907517582",
      "0.008783811652672589",
      "0.000692658592871986",
      "-0.005665333107616219",
      "-7.492116922718275e-06",
      "0.0032477444899735282",
      "-0.0007110495343740581",
      "0.003049074802095012",
      "-0.0026320103937452297",
      "-0.026260123795031676",
      "0.011609458053507007",
      "-0.008680608272041063"
    ],
    [
      "0.010408115841566399",
      "0.06316471640148388",
      "0.07831758196972807",
      "0.2911717679279359",
      "0.24621061999554117",
      "-0.019824302132665585",
      "0.004391087207579797",
      "0.03402080891963296",
      "0.04071409278601779",
      "-0.01803749209068729",
      "-0.10005268168851086",
      "-0.11112530332801922",
      "0.013630692543807875",
      "-0.003395161861022052",
      "0.21344162479390436",
      "-0.00120875357437748",
      "-0.00477615922410805",
      "-0.020737363131713888",
      "0.0029213706622056843",
      "-0.0023569831249855354",
      "0.07337419547432579",
      "0.00962744977076256",
      "-0.04574877599998368",
      "0.004438169038014645",
      "0.10519538207889864"
    ],
    [
      "0.003713286483069213",
      "0.007282786949050222",
      "0.061145000633781046",
      "0.014507950421258348",
      "0.022360114617475554",
      "-0.0009913310099977102",
      "0.0001440278139314044",
      "-0.0007753557208953245",
      "0.0029352721591106006",
      "-0.0059502594059632555",
      "0.0010743610950627906",
      "-0.0014919266095882672",
      "-0.0011572239688037618",
      "-0.018915685525743173",
      "0.001128097214072083",
      "0.0005206364564460402",
      "-0.005217875081132761",
      "-0.0004728550764989106",
      "0.0025349232372778",
      "0.004593777209232359",
      "0.0032436100764855254",
      "-0.0032759833420482167",
      "-0.009586792244225905",
      "0.01578027516380571",
      "-0.002703733857494712"
    ],
    [
      "0.003432757597504428",
      "0.004363119577855979",
      "0.04484050780413071",
      "0.006111374108104174",
      "0.017455320140229998",
      "-0.0005618676809386156",
      "-5.13662475528543e-05",
      "-0.00017204227212679944",
      "0.002233649611355964",
      "-0.002678188258244104",
      "6.145165028467202e-05",
      "-0.0012382492627240167",
      "-0.0003011922755813322",
      "-0.015471970306731715",
      "0.0005897877139283792",
      "0.00025742538057544034",
      "-0.00452583738563997",
      "-0.00010345031644068982",
      "0.001897693327991269",
      "0.003965209657015937",
      "0.0008216783245382389",
      "-0.0022548415038628343",
      "-0.003362439271218683",
      "0.015290328618093879",
      "-0.0008536570706188331"
    ],
    [
      "0.0031952170925750997",
      "0.004009664470723277",
      "0.029677192222392228",
      "0.0060019256348718365",
      "0.011363549920483981",
      "-0.0003073280065694117",
      "0.000334809721884847",
      "-0.0002585947985162892",
      "0.0012661357562351314",
      "-0.0022942973269041178",
      "-1.0560346823958663e-06",
      "-0.0004896316432261921",
      "-0.0003920184832795742",
      "-0.008303904351947493",
      "0.0002633036651983164",
      "0.00018989678246874716",
      "-0.0026383288611239175",
      "-0.00010344167450796013",
      "0.0011759002438275956",
      "0.001602836508051907",
      "0.0008055177338704253",
      "-0.0011726437300335142",
      "-0.003638761402485668",
      "0.008970734911028873",
      "-0.001085239072098662"
    ],
    [
      "0.002942183681325049",
      "0.003109383513760455",
      "0.01355672825002269",
      "0.003544361178733701",
      "0.006120674855792411",
      "-9.893739721763714e-05",
      "-3.114640869204139e-05",
      "-4.9902823218103634e-05",
      "0.0004838399443664408",
      "-0.0005999531877721727",
      "8.87736584905987e-06",
      "-0.00019057550178691452",
      "-0.00021041756405982772",
      "-0.003904961401403338",
      "0.00015584105728884182",
      "5.372579371778662e-05",
      "-0.001073189068712909",
      "-2.288509879670442e-06",
      "0.00043536922125961345",
      "0.0007255550000088265",
      "0.000153035579850099",
      "-0.00042414398707676904",
      "-0.0008527405139996712",
      "0.003547625137322476",
      "-0.00030994437508430453"
    ],
    [
      "0.0029566156168139806",
      "0.0031545877486349595",
      "0.015228427766943563",
      "0.003649965192235593",
      "0.006469113860782975",
      "-0.00011316065141654174",
      "-2.6714528778132458e-05",
      "-6.824750220489623e-05",
      "0.0005297663398610782",
      "-0.000749427192129033",
      "3.058684173550288e-05",
      "-0.0001901163653285118",
      "-0.0002843454913006897",
      "-0.004431997963003834",
      "0.00014625199968581052",
      "6.619965736707114e-05",
      "-0.001211851937991692",
      "4.1418004204668095e-07",
      "0.00048586904389133446",
      "0.0008523748962227351",
      "0.00018416806853070985",
      "-0.0005044172749908146",
      "-0.001079177445621844",
      "0.003992075705918462",
      "-0.00039988904108502845"
    ],
    [
      "0.0029744783037068036",
      "0.0031885458041126216",
      "0.016664330547219556",
      "0.003742723616747636",
      "0.007038437962333877",
      "-0.00011949804678428878",
      "-0.00010761439335623927",
      "-4.9628172116017476e-05",
      "0.0006118731460525018",
      "-0.0006861903523253345",
      "1.0250707262560978e-05",
      "-0.00024577884625696174",
      "-0.00033963259170769383",
      "-0.00520355076956406",
      "0.0002774403351977755",
      "6.235386421248299e-05",
      "-0.0013468907593807073",
      "7.278279888818443e-06",
      "0.0005423136755310479",
      "0.0009176655906547728",
      "0.00017831208671559239",
      "-0.0005085776664593093",
      "-0.0009907930178742314",
      "0.004341367036818559",
      "-0.0003896565104902996"
    ],
    [
      "0.030259285356956",
      "0.25651935085866584",
      "0.375038979610591",
      "0.5387100313264995",
      "0.2969837011498644",
      "-0.05423649509545052",
      "-0.05431598604673227",
      "-0.11599684898238967",
      "0.05730332429003863",
      "0.24094291733720896",
      "0.2389819307239349",
      "0.025702731031881604",
      "0.23318366731389945",
      "0.03960578876813573",
      "-0.22025486014271078",
      "0.056574536289213335",
      "0.06659075890368782",
      "0.0011322215225861483",
      "0.06712239253567577",
      "-0.023264604391042998",
      "0.2555278367730778",
      "-0.24156978685553018",
      "0.2762102011262002",
      "-0.27289143088603596",
      "-0.29028882683853724"
    ],
    [
      "0.003321816119398528",
      "0.004969190971999437",
      "0.034901415673950976",
      "0.00835542655938599",
      "0.01569421230774668",
      "-0.0003049371514942888",
      "-0.0003256283784816328",
      "-4.526139122207805e-05",
      "0.0018735346444003233",
      "-0.0012144755465682464",
      "-0.0006108954151613169",
      "-0.0013661031652223191",
      "-0.00013541520422232674",
      "-0.012106297553046477",
      "0.002138941581660647",
      "6.369206359107392e-05",
      "-0.003023833575599615",
      "-9.279589240686319e-05",
      "0.001512100360152795",
      "0.0010421225668636204",
      "0.0007928710780396973",
      "-0.00047866929069660246",
      "-0.0030417137144886273",
      "0.008885784607331458",
      "-0.0010260784385072326"
    ],
    [
      "0.006860537349796204",
      "0.012144569436645651",
      "0.04648213709571801",
      "0.08491507111042278",
      "0.07079820587221765",
      "-0.0012505294440872442",
      "0.003289934589123201",
      "0.006715463547549164",
      "0.014668842200863234",
      "-0.006122029863530028",
      "-0.0027120228930691934",
      "-0.00404301725596302",
      "0.013694084682848037",
      "-0.0010491521041071674",
      "0.03009655214243188",
      "0.0006443170549836052",
      "-0.004791053086255132",
      "-0.011002049222663842",
      "0.0044274777091688495",
      "0.002242794681434594",
      "0.006684051547940989",
      "-0.0015617467960733346",
      "-0.018139629475177096",
      "0.014961626173611691",
      "0.038575426447366064"
    ],
    [
      "0.00325129026348153",
      "0.004626472770380244",
      "0.0315035123844015",
      "0.008026138859576773",
      "0.01285583042149828",
      "-0.0004192602260109088",
      "0.00012963196072682403",
      "-0.00018327001534821746",
      "0.0015146702854998428",
      "-0.002607448615370586",
      "0.0001234020095614231",
      "-0.000821185416543431",
      "-0.0005188144087123136",
      "-0.00923564063665977",
      "0.001131343794106016",
      "0.00019492348932820442",
      "-0.0026419377051353056",
      "-0.00021177251417266892",
      "0.0012431448409097148",
      "0.002218726754443302",
      "0.0013316403804659262",
      "-0.0012865587449925335",
      "-0.004158891941747733",
      "0.008410212813427251",
      "-0.000839077882378267"
    ],
    [
      "0.0030144299832835",
      "0.003187139616834458",
      "0.018062675278239057",
      "0.0036753229872097974",
      "0.007807821463694821",
      "-0.00015763418734601782",
      "-5.000428651691896e-05",
      "-7.124358930904252e-05",
      "0.0007430005280296822",
      "-0.0007775035681864807",
      "1.5735009785989152e-05",
      "-0.00032845945327889935",
      "-0.00024139454896990938",
      "-0.00579440844599624",
      "0.00013150187479253899",
      "7.709262749690379e-05",
      "-0.00163127943973389",
      "-5.494178817891153e-06",
      "0.0006631860155908764",
      "0.0011725142660639972",
      "0.00019685578173093637",
      "-0.0006738764514363832",
      "-0.001116095187629947",
      "0.005458442194679436",
      "-0.00039329008301828097"
    ],
    [
      "0.0029752411281212883",
      "0.0031465731213458224",
      "0.016152736569268644",
      "0.0035910801641034482",
      "0.006845859331213512",
      "-0.00012852786304532626",
      "-2.1593341367572323e-05",
      "-7.717862152518047e-05",
      "0.0005931465320184427",
      "-0.0007664962552366379",
      "2.7831558923030134e-05",
      "-0.00022787773115569133",
      "-0.0002050074371855101",
      "-0.0048476382344664615",
      "6.522278094661749e-05",
      "7.190918395173926e-05",
      "-0.0013648313608601568",
      "-6.657812442585029e-06",
      "0.0005436822422253577",
      "0.0009753191000290326",
      "0.0001854559948943453",
      "-0.000574217563645824",
      "-0.00112068537145446",
      "0.004536136014526431",
      "-0.0003895527538410806"
    ],
    [
      "0.003007817806837977",
      "0.003191716411843001",
      "0.01828704305805783",
      "0.003700878206850613",
      "0.007611569434206423",
      "-0.0001477790316759799",
      "-3.1300313536782774e-05",
      "-8.18923738615798e-05",
      "0.0007101224480066931",
      "-0.000840584716846122",
      "1.7091552491268775e-05",
      "-0.0002790460730010793",
      "-0.00019121827123017146",
      "-0.005688456105932962",
      "8.531870619837042e-05",
      "7.997190994118196e-05",
      "-0.001609705965363252",
      "-1.1291525697043738e-05",
      "0.0006445267895175262",
      "0.0011098896967646499",
      "0.00020587566981979216",
      "-0.0006499753578876187",
      "-0.0012229699357076697",
      "0.005360338848157975",
      "-0.0004125311353962036"
    ],
    [
      "0.00322335311486925",
      "0.0051302847247365726",
      "0.03724160234241985",
      "0.008899604563376575",
      "0.011772414867862917",
      "-0.000350505360116117",
      "0.0003737148777263225",
      "-0.000304554663355074",
      "0.0013144051614549773",
      "-0.0037704714846538913",
      "0.00020517502668581563",
      "-0.0004333209963812483",
      "2.107984898984245e-05",
      "-0.008371907389653",
      "0.000889627360604823",
      "0.00023557452826251566",
      "-0.0025118994243188194",
      "-0.0002574635494333439",
      "0.0011640721436811195",
      "0.0017896063920251175",
      "0.0013592691701681267",
      "-0.0011936959296695864",
      "-0.005134249741699769",
      "0.00794797749962277",
      "-0.0012271686307470681"
    ],
    [
      "0.008763545591295677",
      "0.014925940233529453",
      "0.29707975294000577",
      "0.024758024708509987",
      "0.10001555445327544",
      "-0.0065885524285666545",
      "0.01779018092413741",
      "-0.006791861483556547",
      "0.01667729510816944",
      "-0.04532468273433301",
      "0.004735892252029213",
      "-0.00748226401614416",
      "-0.0001049918302479533",
      "-0.05647362380298489",
      "-0.025467127577933818",
      "0.0037948144940633437",
      "-0.035744528876667354",
      "-0.00421786927354107",
      "0.016771085425160506",
      "0.02722986564148438",
      "0.011860068012717486",
      "-0.027689247570277672",
      "-0.06069768521241642",
      "0.14790341166094034",
      "-0.009623089904822113"
    ],
    [
      "3.9507518547759912",
      "0.42849161080882725",
      "4.451364437036368",
      "0.27018091514984566",
      "1.57868567932629",
      "-0.8311766934661133",
      "-3.7896294839891804",
      "0.15062709074432387",
      "-1.047544996917718",
      "0.42219009313580347",
      "-0.037513211509409825",
      "-0.3002553177892524",
      "-0.14396411670472256",
      "1.8916144483465345",
      "0.09404202355722613",
      "-0.9123084928344427",
      "1.6788199923780125",
      "0.047436619600685424",
      "2.172418266918068",
      "-1.2338591887537331",
      "0.07383144191808957",
      "-0.6805460996119485",
      "-0.0803264693638134",
      "-1.610953944930227",
      "0.10565139877694817"
    ],
    [
      "0.0032440070874378145",
      "0.004851549902816193",
      "0.05215958274928967",
      "0.008352451117230614",
      "0.01302291032925157",
      "-0.0003797471026071811",
      "0.0002563272447139227",
      "-0.0004991747822250016",
      "0.0013588486801552472",
      "-0.004418867171436807",
      "0.00040805644326574297",
      "-0.0001249477994774472",
      "-0.0013598531207217183",
      "-0.013799341941874403",
      "0.00043930754719287245",
      "0.00031363494780990643",
      "-0.0036559688335687708",
      "-0.00010623276083281412",
      "0.001408649244267652",
      "0.0024840019193414493",
      "0.0014261758924573227",
      "-0.0016436296645520392",
      "-0.006772661275095599",
      "0.011458993543585282",
      "-0.0022775497930933855"
    ],
    [
      "0.0031125097758900205",
      "0.0041520751062680316",
      "0.039428478677777316",
      "0.007114037380451371",
      "0.0099625254791701",
      "-0.00023502693918942957",
      "-0.00012809539357149",
      "-0.0004985981195416424",
      "0.0009109216897724144",
      "-0.002941711684098798",
      "0.0003677225210589805",
      "0.0001487358124857852",
      "-0.00043943997053018114",
      "-0.01157109044881271",
      "-0.00012430545851881253",
      "0.0002477176530052577",
      "-0.002784981622402657",
      "-8.272900387466684e-05",
      "0.0010254687542529649",
      "0.0018236269022867126",
      "0.0011165159740761162",
      "-0.0011489577162925506",
      "-0.0062003225420967185",
      "0.007371420593927183",
      "-0.002123032118603676"
    ],
    [
      "0.0031552149544995657",
      "0.004058604446469613",
      "0.039781289031792955",
      "0.006591554606333595",
      "0.010202260642567065",
      "-0.0003054715934142206",
      "0.00036106772003812793",
      "-0.0006089255072094168",
      "0.0009737925189534817",
      "-0.003872199951011356",
      "0.00046143705562886846",
      "0.00024682576441034855",
      "-0.0009181328857014072",
      "-0.01092745786579658",
      "-0.0007510149627451189",
      "0.00031707798465540883",
      "-0.00312197696869981",
      "-0.00010143704218050373",
      "0.0011641421970694048",
      "0.002133640977932124",
      "0.001220358843600577",
      "-0.0015868796422840988",
      "-0.007185790048814186",
      "0.00942278762573985",
      "-0.0023075817096001802"
    ],
    [
      "0.0034362382503908885",
      "0.005092261551497261",
      "0.06019042589269798",
      "0.011059486102637515",
      "0.015597874595817157",
      "-0.0005500164218470945",
      "0.0006098643972595435",
      "-0.0012583269526225634",
      "0.0016719218920701808",
      "-0.006466729940646909",
      "0.0008770307880550592",
      "0.0005326779539796144",
      "-0.0016790833874525911",
      "-0.018179584395397318",
      "-0.0014554367584212577",
      "0.0005857665216169687",
      "-0.005196577904559506",
      "-0.0002509927677446263",
      "0.002054667652999008",
      "0.003395284618537129",
      "0.002627865155044686",
      "-0.002681059889175497",
      "-0.013847397905321548",
      "0.01484172881985345",
      "-0.0045892834790052794"
    ]
  ],
  "rational_Q": [
    [
      "0.0745983214240233",
      "0.1357826382396289",
      "2.7799878922365315",
      "0.15783320529482178",
      "1.7562805395285417",
      "0.13578265500256365",
      "0.6608631063401541",
      "5.5269960653667285",
      "1.278014129691608",
      "2.0473006656159725",
      "2.7799879175516575",
      "5.526996066566683",
      "29.54908764789733",
      "2.34797539613649",
      "8.26399073865813",
      "0.15783320062767972",
      "1.278014131637587",
      "2.34797539718234",
      "2.5096023590147594",
      "0.9692588182552618",
      "1.75628050509112",
      "2.047300687318504",
      "8.263990754503094",
      "0.9692588197658701",
      "2.805117692229856",
      "-0.029652737098833",
      "-0.006556866425580524",
      "0.0022387727225646192",
      "0.13004028681934787",
      "-0.029652731608675643",
      "0.03480046282514737",
      "0.09684423000336573",
      "-0.09529163788607653",
      "-0.1472862917470643",
      "-0.006556859964305794",
      "0.09684422735406059",
      "0.009803285709052544",
      "0.021225896989069057",
      "-0.33601484165634643",
      "0.0022387753253740837",
      "-0.09529163954479024",
      "0.021225898757596822",
      "-0.07303647247019003",
      "0.056336397557562194",
      "0.13004028108465357",
      "-0.14728629096637316",
      "-0.33601485419577454",
      "0.056336396430388076",
      "0.3494825006362903",
      "0.13593444256571144",
      "-0.02624671800618391",
      "-0.04479883743366065",
      "-0.003391795929152152",
      "0.014771400983356713",
      "-0.12857201121369946",
      "0.07405928164637499",
      "-0.028977977933145896",
      "-0.3359527275032646",
      "-0.04741281348712698",
      "-0.19188449500700044",
      "-0.0600852173480917",
      "0.21504743643816968",
      "0.022811435413106675",
      "0.13195605941789063",
      "-0.1345311652818589",
      "-0.21969631547560223",
      "-0.04178402757288445",
      "0.05849216275690889",
      "0.2852893373518153",
      "0.21684478180452496",
      "0.017269791506455495",
      "-0.18689789750626792",
      "-0.30162100467113756",
      "-1.5055967812728748",
      "-0.33595273597865905",
      "-0.04459578827907735",
      "-1.0322574485876481",
      "-0.13512410722952517",
      "-0.06319937990624408",
      "-0.24058203695687455",
      "0.076951450389443",
      "-2.9465149633370302",
      "0.28127673884035315",
      "0.507858645440741",
      "-0.13570029597507008",
      "-0.23173645353640207",
      "-0.2506990840144815",
      "0.16665690272259437",
      "-0.2318085643721972",
      "0.042264799034795984",
      "0.3817158623373347",
      "-0.28440404365269734",
      "0.11723655478015453",
      "0.5404883859138089",
      "0.1318638131638336",
      "0.022811428119369925",
      "-0.0595200924668673",
      "0.16570468274850195",
      "0.013735347686011834",
      "0.14981819783066638",
      "-0.13570031323149417",
      "0.41327745487064377",
      "1.377115594431671",
      "-0.06730179187238408",
      "-0.31441516045896994",
      "0.06327046337637648",
      "0.14818241007505417",
      "-0.16774863161121475",
      "0.24660035085552226",
      "0.05988296176554398",
      "0.19050712372284562",
      "-0.1240003482756234",
      "-0.12369828083443007",
      "0.12958530318980147",
      "-0.0036162787668146735",
      "0.05849219757922099",
      "0.10171331396475007",
      "1.3360083361316475",
      "0.08106858895053887",
      "-0.7666445161784307",
      "0.04226483334715059",
      "-0.4343735375669378",
      "2.2474068965012015",
      "-0.5999910050600973",
      "-1.626365481855751",
      "0.19050712809326575",
      "-0.09154326595721783",
      "0.5680157136475332",
      "-0.12078350173929549",
      "0.2400635769967866",
      "-0.40814400762701836",
      "0.15071507406016438",
      "0.08125602453405747",
      "0.12177167280123306",
      "0.38484540594997346",
      "0.014771399210821223",
      "-0.047412789141344336",
      "0.13195609640488207",
      "0.2852893715132116",
      "0.13593447254689606",
      "-0.12857199216353407",
      "-0.19188427460035148",
      "-0.13453115265957524",
      "0.21684474337561266",
      "-0.026246709306708367",
      "0.07405929017933036",
      "-0.0600851701493638",
      "-0.21969632336608555",
      "0.01726980781723118",
      "-0.044798834818421694",
      "-0.028977936125279425",
      "0.215047316937228",
      "-0.041784048609254935",
      "-0.18689779279189805",
      "-1.121698102466236",
      "-0.13115227771842217",
      "-0.3580941540005033",
      "-0.04459578364573486",
      "-1.121698098111275",
      "0.3149876400941387",
      "0.31721594799923836",
      "-0.008979386246277872",
      "-0.05952009357517334",
      "-0.13115228092211656",
      "0.31721595081702203",
      "-0.28028835029464244",
      "-0.020657423105793382",
      "0.10171331823780871",
      "-0.35809415157649077",
      "-0.008979394755395102",
      "-0.02065740854121792",
      "0.05008321686941666",
      "0.6519420272880236",
      "-0.979618352074792",
      "0.0769514417986646",
      "0.48407093956579755",
      "1.8305358134748058",
      "-1.2386757564886446",
      "-1.5405430200569485",
      "0.41327746109630287",
      "-0.6037886072804235",
      "-0.2727814169330017",
      "0.6447741089036747",
      "0.3541515089952185",
      "-0.43437355829817703",
      "1.100196437428857",
      "-0.13549106220508408",
      "0.018341224318480006",
      "0.3216023602206422",
      "0.4734722051534609",
      "-0.2317364527532327",
      "-0.6037885980343557",
      "1.0978870069916753",
      "-0.5167374612625397",
      "0.7590052767169401",
      "0.14818241104470764",
      "-0.07145403303164398",
      "0.002640715050824701",
      "0.12427117083367012",
      "0.19513691117874968",
      "-0.09154328443366816",
      "0.6986299843253143",
      "-0.5655858761100746",
      "0.1158431745071984",
      "-0.27636083621554597",
      "0.3817158500711281",
      "1.1001964295143238",
      "-0.2526445235617563",
      "-0.23385947451552264",
      "1.0278353473010595",
      "-0.12400032814470568",
      "0.6986299696807645",
      "-0.4445710143629481",
      "0.10454941551549429",
      "0.11194093175614706",
      "0.15071504525175122",
      "-0.14074249033118252",
      "-0.5511571448283714",
      "-0.03879351541702027",
      "-0.22793688505489412",
      "-1.032257447830351",
      "-2.946514957661182",
      "-0.25069910416166696",
      "-0.28440401762879874",
      "-0.30162100191559066",
      "-0.1351241105853154",
      "0.2812767497127472",
      "0.16665692238465682",
      "0.11723658560561548",
      "-1.5055967825707417",
      "-0.06319939758337603",
      "0.5078586031497241",
      "-0.2318085875274049",
      "0.5404883775755489",
      "1.8305358149467046",
      "-0.27278142061460503",
      "-0.1354910623830893",
      "0.16570469322421896",
      "0.6519420219601253",
      "-1.2386757531135628",
      "0.6447741097854169",
      "0.018341222571191838",
      "1.3360083233400832",
      "-0.9796183455441665",
      "-1.5405430228094388",
      "0.3541515076511341",
      "0.321602364917218",
      "0.08394155835620024",
      "-5.3376247463186415",
      "1.377115686311324",
      "1.0978870028318557",
      "0.0839415687599647",
      "5.660214828336057",
      "1.6199614806630516",
      "2.2474067962169433",
      "-0.25264449888341584",
      "-5.337624755101052",
      "1.619961482493438",
      "1.165590191566614",
      "-0.41997446925146636",
      "-0.16774860670790218",
      "0.0026407111799045483",
      "0.30414702945455774",
      "0.1890059966159343",
      "-0.5887860629202649",
      "0.5680156756580526",
      "-0.4445710100280061",
      "0.08881623859683743",
      "-0.2666537415215989",
      "0.2295989153589323",
      "-0.12369833361240375",
      "-0.5655858826305621",
      "0.08881624053830003",
      "-1.2698839817303602",
      "0.19484179864388182",
      "0.08125609673033386",
      "-0.5511571549846971",
      "-1.197519370739644",
      "-1.1765581997282908",
      "-2.685135407298242",
      "0.013735368799936344",
      "-0.0673017935224582",
      "0.2466003504649013",
      "0.1295852868081163",
      "0.13186383083270464",
      "0.1498182134762627",
      "-0.31441517959524673",
      "0.05988297542013593",
      "-0.003616230687229011",
      "-0.5167374659392202",
      "0.12427119165558922",
      "0.11584316941699706",
      "0.0810685641286953",
      "0.4734721986263861",
      "0.7590052566506998",
      "0.19513692664095647",
      "-0.2763608543425497",
      "0.18900599385064587",
      "-0.266653741777502",
      "-0.5999910190706014",
      "-0.2338594667502753",
      "-0.4199744719174793",
      "-0.5887860712139772",
      "0.22959893458007993",
      "0.18484123701751645",
      "-0.12078347593268045",
      "0.10454939489036023",
      "-1.269883989115826",
      "0.1848412397166573",
      "0.34912177145039336",
      "0.12177168947497792",
      "-0.03879352060703367",
      "-1.1765581975993995",
      "0.24349236837181507",
      "0.4175417278488853",
      "-0.7666445422132999",
      "-1.6263654775685907",
      "0.24006357921004773",
      "0.3848453410416693",
      "1.0278353622580276",
      "0.11194092824578515",
      "-0.22793686099038976",
      "0.19484179966925136",
      "-2.6851354121145654",
      "0.41754173381003623",
      "0.03838587557248971",
      "0.3069901721590258",
      "-0.011412983603218069",
      "-0.18433057467331462",
      "-0.038385880059163005",
      "-2.778412131833735e-10",
      "-0.10266015668562543",
      "0.057400887851477025",
      "-0.0022361618597204172",
      "-0.30699017394510447",
      "0.1026601576328496",
      "2.62560372211213e-08",
      "0.04741982654224081",
      "0.1923293516008847",
      "0.011412986715912687",
      "-0.05740088705526873",
      "-0.04741982281037916",
      "4.285686150077487e-09",
      "-0.02627825366864892",
      "0.18433057458055485",
      "0.002236164216161455",
      "-0.19232936992107394",
      "0.026278256703948472",
      "6.5477566594832025e-09",
      "-0.04249018366120685",
      "-0.016116537225015496",
      "0.03927656205766371",
      "-0.003372620267092856",
      "-0.16341918027346353",
      "0.5064715365663394",
      "0.09797580086109606",
      "-0.0599818342436905",
      "0.1760301482905718",
      "-0.1542406912589069",
      "-0.21508626259716607",
      "-0.10962463065392702",
      "-0.016219432149927767",
      "0.0339656977424501",
      "-0.038393297679039706",
      "0.004992722891794875",
      "0.1190283722357146",
      "-0.03868505349650213",
      "-0.2613202246581792",
      "0.33033853482455167",
      "0.30764999232937873",
      "-0.04564965783020063",
      "-0.13306123371184464",
      "0.10723127433648677",
      "-1.4241692765398473",
      "0.17603012501559145",
      "-0.4346389196454971",
      "-0.6752129575903779",
      "0.052355493546877636",
      "1.3485283531964365",
      "0.11728012018467132",
      "0.9180336085858755",
      "-0.8195839020769101",
      "0.5122388554192598",
      "1.829261193167526",
      "-0.09022959821884226",
      "0.7654458989225733",
      "-0.9292541792265643",
      "0.3315165059949296",
      "-0.35741170433205405",
      "0.24502881590649242",
      "0.13895516057905952",
      "1.0905081852555363",
      "-0.30686764884484263",
      "-1.5135312193940742",
      "0.23039087517663565",
      "0.03396568570896645",
      "0.04242465549033372",
      "0.12216098302916589",
      "0.04430216022843375",
      "-0.07052155844634897",
      "-0.09022959095766661",
      "-0.22538322320165508",
      "-0.1647463521720169",
      "-0.17589913519404754",
      "-0.23804254979018505",
      "-0.019303999057639583",
      "-0.03582689370709965",
      "0.05420728507424478",
      "-0.2046413690315289",
      "0.04065307284949196",
      "-0.10021865054036115",
      "0.0029292935755654147",
      "0.3659436905133721",
      "0.10360257100185323",
      "-0.026880085127489364",
      "-0.2613202263973003",
      "0.06202768354004276",
      "0.22164636619726835",
      "-0.16176972262325903",
      "-0.6791514512765552",
      "0.24502879449664453",
      "-0.4377680811189363",
      "-2.0931962829636155",
      "-0.14047738724320397",
      "-0.9446015727810879",
      "-0.10021864134778329",
      "-0.6925053436987784",
      "0.4485543913845478",
      "-0.061801339714718725",
      "0.008318691116835968",
      "-0.3395911626711048",
      "0.07683213875338078",
      "-0.7593772431988542",
      "0.12894337294876698",
      "1.3206366221986081",
      "0.16341919015303738",
      "0.15424071161716973",
      "0.038393307919242156",
      "-0.33033852049260515",
      "0.04249015275712291",
      "-0.5064715302710661",
      "0.2150864334398067",
      "-0.004992687387950112",
      "-0.3076501033393863",
      "0.016116536978202298",
      "-0.09797577924193906",
      "0.10962462661205993",
      "-0.11902836415358584",
      "0.045649633366408",
      "-0.039276536520364946",
      "0.059981859079293175",
      "0.01621942596752163",
      "0.03868508073653558",
      "0.13306131326575446",
      "-0.2698965682124315",
      "-0.33981491469771036",
      "-0.40993546245226803",
      "-0.43463892289277606",
      "0.26989655870140716",
      "-3.4408281855569793e-09",
      "0.16724248613244774",
      "-0.6055510570888664",
      "0.04242466494988459",
      "0.33981491337630376",
      "-0.16724249746686703",
      "2.0816835142365963e-08",
      "-0.18884254972523792",
      "0.06202768667359966",
      "0.4099354399832891",
      "0.6055510377856346",
      "0.18884255981836598",
      "-1.3751292751665364e-08",
      "0.09714109504138811",
      "-0.34785451157811936",
      "0.9180335894699032",
      "-0.8896503028401267",
      "-0.032838835023896916",
      "0.6201584291278036",
      "0.6008781078201213",
      "-0.2253832216673775",
      "-1.7453508996579639",
      "1.2934071724472975",
      "0.9058191315021848",
      "-0.012707484181306702",
      "-0.43776807627403047",
      "-1.4842394553409395",
      "-1.5493026321295125",
      "-0.3381076689199001",
      "0.6279136408465853",
      "-0.31373250982541734",
      "0.7654458830913483",
      "-1.7453509023956297",
      "1.049175195195464",
      "0.20108499099488433",
      "-0.3708979119661716",
      "-0.03582687819172741",
      "0.04038904752611718",
      "0.6397491850061967",
      "0.5939103357254158",
      "0.19747138623011973",
      "-0.692505356525992",
      "0.24121864861344638",
      "0.2891967597798787",
      "-0.18376492934123043",
      "0.024200048964573347",
      "0.13895511414396516",
      "-1.4842394570215007",
      "0.3717990073082638",
      "-0.3977430615191026",
      "0.23477533312131002",
      "0.002929310596410577",
      "0.2412186512870559",
      "-0.027679778601357542",
      "-0.9308679736496422",
      "0.37386900409498236",
      "0.07683211756613295",
      "-0.003335494607804428",
      "0.5502920230962891",
      "-0.10754179622602794",
      "-0.37166150314763",
      "0.675212982844344",
      "0.8195840622284323",
      "0.9292542053583541",
      "-1.0905082305473033",
      "-0.10723126057744528",
      "-0.052355466807717",
      "-0.5122388232711355",
      "-0.3315165380965741",
      "0.3068676431393705",
      "1.4241692691642986",
      "-1.3485283088729347",
      "-1.8292612365267926",
      "0.35741169232575914",
      "1.5135313142757243",
      "0.032838829687281586",
      "-1.2934071768329822",
      "1.5493026373066718",
      "0.12216099657231276",
      "-0.09714109090365984",
      "-0.6201584359001282",
      "-0.905819129832855",
      "0.3381076663775312",
      "0.22164634964215071",
      "0.3478545122352447",
      "-0.6008781026665515",
      "0.012707487101839696",
      "-0.6279136363245942",
      "-1.2980865781332558",
      "-5.610683390430685",
      "-0.16474627874804224",
      "1.049175189340004",
      "1.2980865638197443",
      "-1.7123430267948757e-08",
      "-0.28698458826951784",
      "-2.093196411084291",
      "0.37179906725337664",
      "5.610683433261427",
      "0.2869845871235922",
      "2.0857258344581085e-08",
      "0.05258194050459444",
      "0.05420728549905921",
      "0.6397491826849364",
      "0.03215495150919643",
      "-0.02557657309425489",
      "0.008076546537093655",
      "0.44855439378262846",
      "-0.027679765926855497",
      "0.1114723722237345",
      "0.11078076432467628",
      "-0.5122136544188749",
      "0.3659436898866343",
      "0.2891967698224361",
      "0.11147236130029158",
      "0.7581851149096305",
      "-0.11377295368607625",
      "-0.759377218029799",
      "0.5502919895905997",
      "0.27608868965691774",
      "-0.039284625832713777",
      "-0.5396677004174862",
      "-0.04430216660184017",
      "0.17589911749215853",
      "0.20464137440241387",
      "-0.10360257829548704",
      "-0.23039088531980412",
      "0.07052154707277587",
      "0.23804259565201036",
      "-0.0406530586287445",
      "0.026880034963582433",
      "-0.20108500092351994",
      "-0.593910321395454",
      "0.18376494176265704",
      "-0.16176973638349063",
      "0.3137325051380036",
      "0.3708979109156314",
      "-0.19747138599929476",
      "-0.024200060632069358",
      "0.025576558584935558",
      "-0.11078077451132104",
      "-0.14047741932181393",
      "-0.39774304615615325",
      "-0.05258193197692111",
      "-0.008076542497532788",
      "0.51221367640808",
      "0.07371811487548409",
      "-0.0618013499764668",
      "-0.9308679629754986",
      "0.7581850909018177",
      "-0.07371811202721885",
      "-5.223999535237197e-09",
      "0.12894334756199932",
      "-0.10754178370629776",
      "-0.03928463082633663",
      "-0.24549213636927672",
      "0.012537516258830745",
      "0.6791514610861545",
      "0.9446014998291465",
      "-0.008318710489629316",
      "-1.3206365798708892",
      "-0.23477529589398352",
      "-0.3738689958616822",
      "0.3716614969438566",
      "0.11377294814019934",
      "0.5396676835073065",
      "-0.012537520930170912"
    ],
    [
      "0.13441991964594527",
      "0.24138139433502487",
      "3.039271813060801",
      "0.23095332246535347",
      "1.9733369247654866",
      "0.24138139433505887",
      "0.6681485742032299",
      "5.417359655388076",
      "1.4394412982253029",
      "2.093304962336169",
      "3.0392718130605934",
      "5.417359655388172",
      "26.890056599212773",
      "2.371884746697183",
      "7.216286838959179",
      "0.23095332246539682",
      "1.4394412982252627",
      "2.3718847466971296",
      "2.4417973315887993",
      "1.0628532368449108",
      "1.9733369247654227",
      "2.0933049623362234",
      "7.216286838959473",
      "1.062853236844872",
      "2.7597608042813175",
      "-0.03355912045657727",
      "-0.022423737384302686",
      "-0.02779737634572999",
      "0.04341320929172905",
      "-0.03355912045657068",
      "-0.008123833286204935",
      "0.11822792964332698",
      "-0.10372082810437576",
      "-0.10396662910077432",
      "-0.022423737384347015",
      "0.11822792964326062",
      "0.10532233998680245",
      "0.020318852292473044",
      "-0.26322042508277194",
      "-0.027797376345725995",
      "-0.10372082810436126",
      "0.020318852292403794",
      "-0.0738020340734282",
      "0.03736051136471317",
      "0.04341320929167132",
      "-0.10396662910071375",
      "-0.26322042508268245",
      "0.03736051136476295",
      "0.31044637273840753",
      "0.1421023557523156",
      "-0.015895829746927374",
      "-0.08547088444110221",
      "0.019460647284914104",
      "-0.03643926356350372",
      "-0.1647314244244133",
      "0.07876449739147144",
      "-0.010188042219346634",
      "-0.3517809421245194",
      "-0.032174375555460134",
      "-0.5999249118517713",
      "-0.07611657948253066",
      "0.35997771195450323",
      "0.04503463423105133",
      "0.2165537822224147",
      "-0.20204589707878823",
      "-0.2638501735801207",
      "-0.01618280571876037",
      "0.07246468993268614",
      "0.31453017146715956",
      "0.38358528732849506",
      "-0.005129926698124253",
      "-0.36894572968313005",
      "-0.2651042964566953",
      "-1.4760458806512662",
      "-0.35178094212445543",
      "-0.13979992906218885",
      "-0.5234079579854486",
      "-0.13260993554900108",
      "-0.2541051434284325",
      "-0.2668730282495877",
      "0.0850365576464179",
      "-2.7805167172155194",
      "0.04316237338925737",
      "0.5491297298836507",
      "-0.09212001469981645",
      "-0.17902236664450502",
      "-0.20023904275873974",
      "0.11764373545895014",
      "-0.20123126302099337",
      "0.06433165941125467",
      "0.28859790220187753",
      "0.21190396115157512",
      "0.05512673009761965",
      "0.22387518912304744",
      "0.07920102072656673",
      "0.0450346342310472",
      "-0.06419750389883344",
      "0.0031965433006002127",
      "-0.021751392504130527",
      "0.27338896678614444",
      "-0.0921200146998152",
      "0.3534336005503189",
      "1.1461468731496234",
      "-0.08151696447710309",
      "-0.1408224285672144",
      "0.058343972655294764",
      "0.183461433125769",
      "-0.16867488068122197",
      "0.25081691477855134",
      "0.05134623890383011",
      "0.21475954443354747",
      "-0.12606510017617467",
      "-0.0641747047779766",
      "0.11639613106899518",
      "-0.10511732839061225",
      "0.07246468993277273",
      "0.08145805187083148",
      "1.1613559884013287",
      "0.10114764019126776",
      "-0.6346315962357421",
      "0.06433165941125989",
      "-0.2837307099018802",
      "1.702126671775813",
      "-0.5907770031622965",
      "-1.2708297552575358",
      "0.2147595444336006",
      "-0.15359738842144632",
      "0.5290655120944836",
      "-0.14994766779267865",
      "0.40705047125746857",
      "-0.476667972413093",
      "0.2747176306256757",
      "-0.1132407527662016",
      "0.17357141571507892",
      "0.3776335212441559",
      "-0.036439263563486014",
      "-0.03217437555545142",
      "0.2165537822223681",
      "0.31453017146721995",
      "0.14210235575238708",
      "-0.1647314244243842",
      "-0.5999249118517362",
      "-0.20204589707886195",
      "0.3835852873285592",
      "-0.015895829746964373",
      "0.07876449739147508",
      "-0.07611657948251051",
      "-0.26385017358010665",
      "-0.005129926698125037",
      "-0.08547088444105738",
      "-0.010188042219417005",
      "0.3599777119544375",
      "-0.01618280571869543",
      "-0.3689457296832128",
      "-1.0515662417607858",
      "-0.08578228516430024",
      "-0.37225225882742546",
      "-0.13979992906219332",
      "-1.051566241760872",
      "0.27581960313876136",
      "0.3371472201523798",
      "0.03923977919624215",
      "-0.06419750389884195",
      "-0.08578228516426645",
      "0.3371472201523825",
      "-0.2693855366221062",
      "0.02825347193808699",
      "0.08145805187082578",
      "-0.3722522588273349",
      "0.039239779196275304",
      "0.02825347193803779",
      "0.07199269730073535",
      "0.6168144568497185",
      "-1.0166057575155467",
      "0.08503655764634871",
      "0.5899266700339347",
      "1.7767503965659697",
      "-1.1255490845775686",
      "-1.6167029520218033",
      "0.3534336005502515",
      "-0.6018475690840618",
      "-0.12209972960871804",
      "0.5228877904219478",
      "0.5822681589037549",
      "-0.2837307099019124",
      "1.090786332778451",
      "-0.5506410128494368",
      "-0.09340076220235721",
      "0.6374530759845124",
      "0.4340021343572943",
      "-0.17902236664442092",
      "-0.6018475690839384",
      "0.9016503750648456",
      "-0.1552561343384622",
      "0.5843245952871711",
      "0.18346143312580182",
      "-0.04403181063420278",
      "0.02111899504352152",
      "0.14317960622698692",
      "0.20919106640021373",
      "-0.1535973884214383",
      "0.7160000509801374",
      "-0.6190950461042335",
      "0.083327005549983",
      "-0.24654645549760673",
      "0.288597902201811",
      "1.090786332778262",
      "0.21366675389666143",
      "-0.024467458908691227",
      "0.6772723364550672",
      "-0.12606510017623151",
      "0.7160000509801708",
      "-0.37725316517363056",
      "0.18588744766766307",
      "0.03399234993181727",
      "0.274717630625656",
      "-0.07674275344452568",
      "-0.6306101585433577",
      "0.06621638072777565",
      "-0.20233779294728613",
      "-0.5234079579855047",
      "-2.7805167172156238",
      "-0.20023904275871846",
      "0.21190396115149782",
      "-0.26510429645666744",
      "-0.1326099355489109",
      "0.04316237338919739",
      "0.11764373545890365",
      "0.05512673009761482",
      "-1.476045880651563",
      "-0.25410514342851215",
      "0.54912972988357",
      "-0.20123126302095873",
      "0.22387518912292942",
      "1.7767503965660372",
      "-0.12209972960867706",
      "-0.5506410128494166",
      "0.003196543300640339",
      "0.6168144568497167",
      "-1.125549084577611",
      "0.5228877904219517",
      "-0.09340076220235001",
      "1.16135598840133",
      "-1.0166057575155256",
      "-1.6167029520218188",
      "0.5822681589037694",
      "0.6374530759844228",
      "0.09462041646120047",
      "-5.9392741665918445",
      "1.1461468731495796",
      "0.901650375064814",
      "0.0946204164611868",
      "5.880314705453815",
      "1.6269307063355933",
      "1.7021266717759265",
      "0.21366675389655113",
      "-5.939274166591994",
      "1.6269307063355471",
      "1.933838455777519",
      "-0.324649205031756",
      "-0.16867488068122194",
      "0.02111899504349207",
      "0.48992790678622533",
      "0.13125104427312267",
      "-0.5889243100698595",
      "0.5290655120945216",
      "-0.3772531651735742",
      "-0.18678693341643435",
      "-0.09089253913519449",
      "0.5236466188273383",
      "-0.06417470477796246",
      "-0.6190950461042338",
      "-0.1867869334162797",
      "-1.289162261527838",
      "-0.07076079892469997",
      "-0.1132407527662013",
      "-0.6306101585433754",
      "-0.5179157628563958",
      "-1.1539191448019348",
      "-2.5710011899281184",
      "-0.021751392504121565",
      "-0.08151696447707998",
      "0.2508169147785847",
      "0.11639613106904356",
      "0.07920102072660762",
      "0.27338896678620866",
      "-0.14082242856713695",
      "0.05134623890383413",
      "-0.10511732839052093",
      "-0.15525613433843363",
      "0.143179606227015",
      "0.08332700555004934",
      "0.10114764019151073",
      "0.43400213435725127",
      "0.5843245952872034",
      "0.20919106640019644",
      "-0.24654645549761633",
      "0.13125104427310486",
      "-0.09089253913518928",
      "-0.5907770031623022",
      "-0.024467458908751485",
      "-0.32464920503176514",
      "-0.5889243100698389",
      "0.5236466188274448",
      "0.15480403832189768",
      "-0.14994766779254823",
      "0.18588744766773393",
      "-1.2891622615278202",
      "0.15480403832191894",
      "0.3622101306801731",
      "0.17357141571495824",
      "0.06621638072776409",
      "-1.1539191448019648",
      "0.19026688253427368",
      "0.4008920861038843",
      "-0.6346315962360181",
      "-1.2708297552576697",
      "0.4070504712574986",
      "0.37763352124408917",
      "0.6772723364550246",
      "0.03399234993185912",
      "-0.2023377929473621",
      "-0.07076079892466847",
      "-2.571001189928086",
      "0.40089208610393756",
      "0.013504600268307066",
      "0.3048208993110421",
      "0.0006981546918904674",
      "-0.2654889364463571",
      "-0.01350460026836032",
      "-1.8431383646129115e-14",
      "-0.05564841161107406",
      "0.010137310155152844",
      "0.03777400874263179",
      "-0.3048208993109521",
      "0.05564841161108106",
      "-4.5450194036066236e-14",
      "0.040515398787188225",
      "-0.08049184507223438",
      "-0.0006981546919465404",
      "-0.010137310155193029",
      "-0.04051539878710929",
      "4.075815694925438e-14",
      "-0.03098409210800108",
      "0.26548893644634075",
      "-0.03777400874260531",
      "0.08049184507213741",
      "0.03098409210802378",
      "4.1082035015946463e-14",
      "-0.04991590749633214",
      "-0.027048849967100386",
      "0.14220608365330142",
      "0.005127969243105542",
      "-0.17645315824935598",
      "0.5913472867544961",
      "0.09585179015227399",
      "-0.05602003747771992",
      "0.15343001453118596",
      "-0.22511695621834787",
      "-0.03213124142368763",
      "-0.23086093212423708",
      "0.026756846246178384",
      "0.06216318573702689",
      "-0.0646100897105375",
      "-0.0018094405201505958",
      "0.10836061083270429",
      "0.011527309584554203",
      "-0.3013298110520817",
      "0.4132879131218452",
      "0.15894655082953016",
      "-0.11993868210778014",
      "-0.14779065323405413",
      "0.12932080300203444",
      "-1.2537833958813727",
      "0.15343001453125632",
      "-0.35765394711081183",
      "-0.6726204186430194",
      "0.172269512963063",
      "1.2575219796355739",
      "0.12214277420486733",
      "0.8134059061231013",
      "-0.7671666725513975",
      "0.4537352630044723",
      "2.20048740363828",
      "-0.08044087901749707",
      "0.4941237998491754",
      "-0.6067136229556575",
      "0.3168122019118421",
      "-0.4426957798537266",
      "0.14154052865468442",
      "0.015688605724705023",
      "-0.028878658221136843",
      "-0.47804391626521703",
      "-1.1795619910856452",
      "0.3088178172539822",
      "0.062163185737070956",
      "0.03741168374058695",
      "0.1831923072707699",
      "0.05419922064386943",
      "-0.10331860232034762",
      "-0.08044087901755258",
      "-0.061099723507721485",
      "-0.19550533072114554",
      "-0.16839724480024565",
      "-0.24632962982522164",
      "-0.011201766598735376",
      "-0.010704616881478465",
      "0.0036862502950488966",
      "-0.22166897821817974",
      "0.045911799511829464",
      "-0.10944264022222522",
      "-0.04112667237718129",
      "0.40813684058158717",
      "0.1233906850582617",
      "-0.06211406876916703",
      "-0.30132981105198486",
      "0.05757156572496695",
      "0.37573407043905094",
      "-0.042065508178682105",
      "-0.6696020418047564",
      "0.1415405286546415",
      "-0.3189592519869696",
      "-0.8501905802968277",
      "0.030396265920441944",
      "-1.0811980261966339",
      "-0.10944264022220691",
      "-0.7008708780227925",
      "0.5550593019897723",
      "0.008019994937785367",
      "0.007645751437691252",
      "-0.44121086002588084",
      "0.08715155517632621",
      "-0.7558868742016975",
      "0.09186710225575252",
      "1.4155939537742992",
      "0.17645315824939217",
      "0.22511695621844538",
      "0.06461008971047584",
      "-0.4132879131219647",
      "0.049915907496296694",
      "-0.5913472867545806",
      "0.03213124142361938",
      "0.001809440520238189",
      "-0.15894655082959439",
      "0.02704884996707932",
      "-0.09585179015231028",
      "0.23086093212422976",
      "-0.10836061083279308",
      "0.1199386821077833",
      "-0.14220608365326182",
      "0.056020037477613784",
      "-0.02675684624626526",
      "-0.01152730958451654",
      "0.14779065323405366",
      "-0.24764383279218352",
      "-0.37933630606418556",
      "-0.40669484062272104",
      "-0.3576539471108826",
      "0.24764383279221777",
      "-1.0700641951816012e-15",
      "0.09840749180437369",
      "-0.47736868552696704",
      "0.03741168374069189",
      "0.37933630606421326",
      "-0.09840749180432355",
      "-4.924870582072138e-14",
      "-0.16647740734822333",
      "0.057571565725105536",
      "0.4066948406227069",
      "0.47736868552698764",
      "0.16647740734824285",
      "-1.7966598142652288e-14",
      "0.10116684397068738",
      "-0.4595689142345019",
      "0.8134059061230735",
      "-0.7421255747930382",
      "0.21569890008724624",
      "0.5892746635332959",
      "0.5129240692943071",
      "-0.061099723507700605",
      "-1.7969069846992018",
      "0.8143143676769481",
      "0.9367845453946029",
      "-0.04494492402209733",
      "-0.31895925198679603",
      "-1.4870785004973148",
      "-0.9328607485999468",
      "-0.5087742657135579",
      "0.48414333614675187",
      "-0.40578021564742306",
      "0.49412379984920635",
      "-1.796906984699188",
      "1.4563364035666186",
      "0.08583695280842675",
      "-0.2683415990191616",
      "-0.010704616881496418",
      "0.03753361427443845",
      "0.6205814044773518",
      "0.6454251993961924",
      "0.24081510098196046",
      "-0.7008708780229352",
      "0.19631524323748012",
      "0.1816110648365324",
      "-0.38982004985440244",
      "-0.07361643556570652",
      "0.01568860572468941",
      "-1.4870785004972848",
      "-0.19886037016664418",
      "-0.3406178199263951",
      "0.2681558549222719",
      "-0.041126672377198185",
      "0.19631524323747312",
      "0.08027820516877811",
      "-0.9305300935695053",
      "0.47323040064001326",
      "0.08715155517653897",
      "-0.0015720725339484762",
      "0.5745451304056683",
      "-0.006448822957064464",
      "-0.4042714568788814",
      "0.6726204186430089",
      "0.7671666725515076",
      "0.6067136229557163",
      "0.02887865822119828",
      "-0.12932080300205814",
      "-0.17226951296313794",
      "-0.45373526300455796",
      "-0.31681220191182324",
      "0.47804391626522075",
      "1.2537833958814317",
      "-1.257521979635589",
      "-2.200487403638242",
      "0.442695779853833",
      "1.1795619910858386",
      "-0.21569890008725784",
      "-0.8143143676769351",
      "0.9328607485998723",
      "0.18319230727078453",
      "-0.10116684397063898",
      "-0.5892746635333038",
      "-0.936784545394604",
      "0.5087742657136137",
      "0.3757340704392246",
      "0.4595689142344824",
      "-0.5129240692944262",
      "0.044944924022168244",
      "-0.4841433361467993",
      "-1.0077429802827786",
      "-5.694134893347115",
      "-0.1955053307211327",
      "1.4563364035665907",
      "1.0077429802827405",
      "-4.0934253595624974e-16",
      "-0.21211335971799453",
      "-0.8501905802968345",
      "-0.19886037016659247",
      "5.694134893347398",
      "0.21211335971799242",
      "-8.297770513334594e-14",
      "-0.004428415484970578",
      "0.003686250295085267",
      "0.6205814044773889",
      "-0.22462058944280272",
      "0.06089961629040757",
      "0.003352404164929135",
      "0.5550593019897696",
      "0.0802782051688164",
      "-0.013439928595650803",
      "0.21294089936527824",
      "-0.5318223614099091",
      "0.40813684058153554",
      "0.1816110648365829",
      "-0.013439928595656056",
      "0.5516658230366135",
      "-0.07410357669223883",
      "-0.7558868742015922",
      "0.5745451304054809",
      "0.00791833345946491",
      "0.14347966470739767",
      "-0.5201853968460011",
      "-0.054199220643862345",
      "0.1683972448002639",
      "0.22166897821812945",
      "-0.12339068505823918",
      "-0.30881781725403845",
      "0.10331860232025572",
      "0.24632962982524606",
      "-0.04591179951183321",
      "0.062114068769192135",
      "-0.08583695280832132",
      "-0.645425199396193",
      "0.389820049854476",
      "-0.04206550817867409",
      "0.4057802156473582",
      "0.2683415990192676",
      "-0.24081510098207853",
      "0.07361643556574451",
      "-0.060899616290393734",
      "-0.21294089936524752",
      "0.030396265920471545",
      "-0.34061781992638834",
      "0.004428415484927277",
      "-0.003352404164945328",
      "0.5318223614099629",
      "0.050580089597199",
      "0.008019994937776827",
      "-0.9305300935695983",
      "0.5516658230365775",
      "-0.05058008959717651",
      "4.133959537086338e-14",
      "0.09186710225578866",
      "-0.006448822957058398",
      "0.14347966470736834",
      "-0.2969842299647558",
      "0.054079223211897835",
      "0.6696020418046602",
      "1.081198026197014",
      "-0.0076457514377194415",
      "-1.4155939537743252",
      "-0.2681558549222025",
      "-0.4732304006399916",
      "0.4042714568787253",
      "0.07410357669228415",
      "0.5201853968459383",
      "-0.054079223211964865"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.0028053680873200634",
    "0.0028053680635276123",
    "0.0028053688859613992",
    "0.0028053690768137236",
    "0.002805367927722167",
    "0.0028576420928096537",
    "0.0028053703336528134",
    "0.0028053685951302727",
    "0.002805370596718229",
    "0.0028053729299021574",
    "0.0028053679452107786",
    "0.0028053693175509775",
    "0.0028053683257839193",
    "0.002805372319890683",
    "0.002805371189445326",
    "0.0028053715341896795",
    "0.002805368956443036",
    "0.0028053687368086596",
    "0.00280537432220953",
    "0.002805371847001176",
    "0.0028053680394987757",
    "0.002805368842641096",
    "0.0028053690283315366",
    "0.0028053679075019096",
    "0.0028574959264203222",
    "0.002805370256108771",
    "0.002805368558215513",
    "0.002805370509229181",
    "0.002805372788100429",
    "0.0028053679251908575",
    "0.0028053692647598103",
    "0.002805368296645379",
    "0.0028053722030896133",
    "0.002805371084747922",
    "0.002805371429023639",
    "0.002805368911846581",
    "0.00280536869701415",
    "0.002805374151724357",
    "0.002805371730720982",
    "0.002805370328775609",
    "0.002805370673667888",
    "0.0028053685971608923",
    "0.002915873425206666",
    "0.0028053729441825256",
    "0.0028053698032894",
    "0.0028053734189189966",
    "0.00280537763831964",
    "0.0028053686290056144",
    "0.002805371108700055",
    "0.0028053693169010187",
    "0.0028053765359269374",
    "0.0028053744907791545",
    "0.002805375115192409",
    "0.002805370456130416",
    "0.002805370058950152",
    "0.002805380157465441",
    "0.0028053756793033737",
    "0.002805371052330411",
    "0.0028053687577576734",
    "0.00291266016528679",
    "0.002805373568988252",
    "0.002805370092198303",
    "0.002805374092671773",
    "0.0028053787555891536",
    "0.002805368793429636",
    "0.002805371537981067",
    "0.0028053695550638233",
    "0.0028053775593681793",
    "0.0028053752853285274",
    "0.0028053759813987766",
    "0.0028053708163394897",
    "0.002805370377273222",
    "0.002805381555627928",
    "0.0028053766041830942",
    "0.002805367792788585",
    "0.0028997039747692983",
    "0.0028053698049519973",
    "0.002805368352309262",
    "0.002805370030740351",
    "0.0028053719832166293",
    "0.0028053678076345443",
    "0.00280536895809863",
    "0.002805368126666733",
    "0.0028053714671265498",
    "0.002805370526064531",
    "0.00280537081214942",
    "0.002805368654720033",
    "0.002805368470389635",
    "0.00280537315279537",
    "0.0028053710748758556",
    "0.0029965025974146345",
    "0.004561230374703239",
    "0.0029032075817496316",
    "0.0030325964493013694",
    "0.0031512217158364076",
    "0.0029001751802454566",
    "0.003011607114794728",
    "0.0029016105847592694",
    "0.01383727120652569",
    "0.002988279903929357",
    "0.0031870799618930103",
    "0.0029835775725836075",
    "0.0029831915411982755",
    "0.003147575480960083",
    "0.003146177716153327",
    "0.0028053776157532266",
    "0.0028053719879512135",
    "0.0028053785498379138",
    "0.0028053860982096366",
    "0.002805369861815789",
    "0.002805374345156634",
    "0.002805371104036399",
    "0.0028053840904695487",
    "0.0028053804731244707",
    "0.0028053815581053554",
    "0.0028053731614517967",
    "0.0028053724470233103",
    "0.0028053906504593175",
    "0.0028053826013514794",
    "0.002805369360963949",
    "0.002805372388117166",
    "0.002805375912112746",
    "0.0028053683794421664",
    "0.0028053704564304175",
    "0.0028053689551456804",
    "0.002805374992048764",
    "0.0028053732795570614",
    "0.0028053738035868957",
    "0.0028053699085235787",
    "0.002805369575442112",
    "0.0028053780252096277",
    "0.002805374273696496",
    "0.002805379437234093",
    "0.002805387736317494",
    "0.0028053700951368803",
    "0.0028053749482535462",
    "0.002805371442549187",
    "0.0028053855897557244",
    "0.002805381563990513",
    "0.0028053827981356218",
    "0.002805373670194163",
    "0.0028053728918522483",
    "0.00280539268370396",
    "0.00280538389657733",
    "0.002805401334297527",
    "0.002805372087358566",
    "0.0028053801775875004",
    "0.0028053743272764197",
    "0.0028053978038039868",
    "0.0028053911954531805",
    "0.002805393198494239",
    "0.0028053780415672434",
    "0.002805376751497157",
    "0.002805409571345198",
    "0.0028053950574416274",
    "0.0028053678223291783",
    "0.002805368996871254",
    "0.0028053681480599457",
    "0.0028053715528215256",
    "0.002805370603218496",
    "0.00280537088930726",
    "0.0028053686874606938",
    "0.0028053684996055617",
    "0.0028053732779462475",
    "0.0028053711602626583",
    "0.0028053720731153597",
    "0.0028053698505386164",
    "0.0028053787907533607",
    "0.002805376283121043",
    "0.0028053770419774015",
    "0.002805371264219022",
    "0.0028053707719519418",
    "0.0028053833020482122",
    "0.002805377748974819",
    "0.002805368619828627",
    "0.002805373559457351",
    "0.002805372173200184",
    "0.0028053725923383207",
    "0.0028053694017704275",
    "0.0028053691296885085",
    "0.002805376049274396",
    "0.0028053729845746367",
    "0.002805394368637483",
    "0.0028053887401651963",
    "0.002805390394684139",
    "0.0028053768810841298",
    "0.0028053757243463482",
    "0.00280540512009233",
    "0.0028053920903193716",
    "0.0028053838947568644",
    "0.0028053854062360033",
    "0.002805374779349222",
    "0.0028053738637772124",
    "0.002805396938898676",
    "0.0028053866590694878",
    "0.0028053869127231765",
    "0.0028053754158139117",
    "0.0028053744312025336",
    "0.0028053994074714625",
    "0.002805388329705845",
    "0.0028053705847525313",
    "0.0028053701727446066",
    "0.0028053806518581552",
    "0.0028053760083052263",
    "0.002805369807749246",
    "0.002805379059864469",
    "0.0028053749468092306",
    "0.0028054196273489622",
    "0.002805401735133982",
    "0.0028053898025041987"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.03798126981041632092321788 +/- 1.96e-27]",
      "[0.03966582337703325076085492 +/- 2.81e-27]",
      "[0.1920185206541505423270494 +/- 6.53e-27]",
      "[0.02063773636383926168387312 +/- 7.05e-28]",
      "[0.04092668320373090999728645 +/- 3.65e-28]",
      "[0.03110354652398500662570820 +/- 1.17e-27]",
      "[0.5588009642701208727322189 +/- 1.06e-26]",
      "[0.1285464577135112420271363 +/- 1.15e-26]",
      "[0.04825331755366039194976958 +/- 3.90e-27]",
      "[1.983937329021713861912277 +/- 1.43e-25]",
      "[0.7219059667601230500884401 +/- 5.50e-27]",
      "[0.3704731619757759934222967 +/- 2.30e-26]",
      "[0.09643517015675567873686609 +/- 1.19e-27]",
      "[0.08503340145236730438902100 +/- 4.67e-27]",
      "[0.02796287386003702814626105 +/- 2.34e-28]"
    ],
    [
      "[0.04326743907208515449271788 +/- 1.96e-27]",
      "[0.06719264858840487247537947 +/- 3.71e-27]",
      "[0.4264410714329666246170302 +/- 3.39e-26]",
      "[0.09229321254760789445245207 +/- 1.89e-27]",
      "[0.1489485586563496908745392 +/- 3.58e-26]",
      "[0.04311617642009222913160866 +/- 4.71e-27]",
      "[0.4560386035439526225381630 +/- 3.45e-27]",
      "[0.1537006759053297345962893 +/- 4.79e-26]",
      "[0.08055056461406616267320145 +/- 2.73e-27]",
      "[1.496373314446671030455453 +/- 2.90e-25]",
      "[0.7516836392419518879899565 +/- 1.37e-26]",
      "[0.4387796024188787560684628 +/- 2.58e-26]",
      "[0.1068188079475256863908426 +/- 9.12e-27]",
      "[0.1100583087786217319972058 +/- 1.55e-26]",
      "[0.02211861453025590996844723 +/- 4.49e-27]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.2274301249999553
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack19_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 19,
  "lambda_polygon": 6,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.633",
    "0.668"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "0.9999999999999998",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.5",
    "-0.4999999999999999",
    "0.5",
    "0.5000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-0.5",
    "-0.5000000000000001",
    "-0.4999999999999999",
    "-0.4999999999999999",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.002598537381772953",
      "0.00263136467979316",
      "0.01010746094086396",
      "0.0029597635555000034",
      "0.005102758194796342",
      "3.0528496398015564e-05",
      "8.5931457301543e-05",
      "5.1006312708738555e-05",
      "0.00042839052494811613",
      "0.00034133593015210547",
      "-4.2250503478299196e-05",
      "-0.0002272318926734983",
      "-0.00010471508260909097",
      "-0.0023742007338048697",
      "0.00040117452095518455",
      "-0.00011502810702905154",
      "-0.0007678253608241542",
      "8.77037373562294e-05",
      "0.00042561039576267685",
      "-5.925005489000479e-05",
      "0.00014737833541970512",
      "0.0004091714847434143",
      "-0.0006567979033204425",
      "0.0025179614492534643",
      "-0.0002804601801079538"
    ],
    [
      "0.002577939659104863",
      "0.0026306336947126982",
      "0.008022638322290427",
      "0.002985613522934174",
      "0.004698474461225342",
      "2.6440490759435898e-05",
      "7.809960289421114e-05",
      "7.687165490438241e-05",
      "0.00037161207271917574",
      "0.0002134582027005258",
      "-4.396733124220271e-05",
      "-0.00020961176198767677",
      "-3.294067802283063e-05",
      "-0.0016282108969663547",
      "0.0004906095806487325",
      "-0.00010757800240455",
      "-0.0005351572416958628",
      "9.234738093987168e-05",
      "0.0003532557442409683",
      "6.703287718669484e-06",
      "0.00016783775509332332",
      "0.00037695138198948767",
      "-0.0005073396209924935",
      "0.0018086815691037562",
      "-0.00022222687999600343"
    ],
    [
      "0.0027289924417039876",
      "0.002822044990215761",
      "0.015736794671896665",
      "0.003511054841473577",
      "0.007487794907907598",
      "4.6453028546420765e-05",
      "0.00023680144706081382",
      "0.00013968637141507817",
      "0.0008205675541836563",
      "0.0005305404460412079",
      "-8.243592436114147e-05",
      "-0.0005068134262317643",
      "-6.920675071507195e-06",
      "-0.003807344374501945",
      "0.0008872048525547858",
      "-0.00023560830532715998",
      "-0.0012910740100155389",
      "0.00016860699482791264",
      "0.0008090100347648451",
      "6.853199550760097e-05",
      "0.0003309048472051048",
      "0.0007858569407913701",
      "-0.0012146325479342674",
      "0.004488865732768491",
      "-0.0004374585743698348"
    ],
    [
      "0.002687021719886374",
      "0.0027990057400642887",
      "0.014849685458338036",
      "0.0036066248136281905",
      "0.00670345558408141",
      "6.767188496107222e-05",
      "7.220853965496771e-05",
      "0.00012514130872070297",
      "0.0006979851645714626",
      "0.00040844900429243313",
      "-4.3956127881448565e-05",
      "-0.00033508623857293155",
      "-3.384096992336813e-05",
      "-0.00378425737501227",
      "0.0008317737107706956",
      "-0.00020383807204337682",
      "-0.0011186696149811236",
      "0.00016668491182127526",
      "0.000671098337362881",
      "-0.0001002380761412716",
      "0.0003397434999378523",
      "0.0007458293791796593",
      "-0.00143626249770003",
      "0.0034600835173490664",
      "-0.0005299028624031279"
    ],
    [
      "0.002613411018735648",
      "0.002650221312384265",
      "0.00852705547390309",
      "0.0030214665096342497",
      "0.005484848665319032",
      "2.193416850500813e-05",
      "6.0794620671042605e-05",
      "8.172908273992172e-05",
      "0.0004938783459851415",
      "0.00025395287878187225",
      "-7.028854096596864e-05",
      "-0.00029051134046276933",
      "-0.0003350229347717089",
      "-0.0021718058547299294",
      "0.0006658915667382592",
      "-0.00012785207266404085",
      "-0.0006911913949432051",
      "0.0001429888864942237",
      "0.00046779156653395544",
      "2.4376908806277302e-05",
      "0.00017059915062412337",
      "0.0004283246201259482",
      "-0.0004545395456830489",
      "0.0023414290644298173",
      "-0.00036635791445982865"
    ],
    [
      "0.01919005960482952",
      "0.03254752344331978",
      "2.0116558697073414",
      "0.03744350142010138",
      "0.3088793945208329",
      "0.013885042628766444",
      "-0.04729482836076698",
      "-0.0026117252794552186",
      "0.05371000662775157",
      "0.13957358811623607",
      "-0.025922785244952912",
      "-0.0038797079316370917",
      "-0.23077227494767877",
      "-0.6491406825084745",
      "0.05559746968864364",
      "-0.017277059586517693",
      "-0.17523725075359256",
      "0.022764502551237475",
      "0.047255935970780504",
      "-0.19579116110555572",
      "0.017079964967964364",
      "0.0945120868490819",
      "-0.10130586352021069",
      "0.4297447339276417",
      "-0.08171938184352427"
    ],
    [
      "0.003406161123633574",
      "0.005949817803076014",
      "0.142277331842234",
      "0.02045099287841603",
      "0.025129975059496275",
      "0.0012790990127272627",
      "-0.008129401066021164",
      "0.0004042275646884811",
      "0.00375545452429414",
      "-0.016389858075165614",
      "-0.002073843674088884",
      "0.0035931007059243226",
      "-0.005707110025426467",
      "-0.044641017273200516",
      "0.010209133483901624",
      "-0.000752529280212819",
      "-0.002437241497628174",
      "0.0033227457638680827",
      "0.002572983289904023",
      "-0.00809829604951301",
      "0.006795446602219921",
      "0.006124162009360678",
      "-0.04506338119240551",
      "-0.012886738006982706",
      "-0.014170558200681133"
    ],
    [
      "0.002641634568742987",
      "0.0027087058838162112",
      "0.010675366019171377",
      "0.003205068073805737",
      "0.005924482288218742",
      "4.1760350592006754e-05",
      "6.852857615967813e-05",
      "0.00010431402281580688",
      "0.0005723039676475139",
      "0.0002924802680554996",
      "-5.227890777434885e-05",
      "-0.0002869033326192394",
      "-0.00029061283332048146",
      "-0.0027309963606081764",
      "0.0007371440535440661",
      "-0.00015356315734507055",
      "-0.0008545474298982048",
      "0.0001507001577816955",
      "0.0005419674970995156",
      "-2.518851647834458e-05",
      "0.00024228949685931088",
      "0.000543625835364778",
      "-0.0007128959955515715",
      "0.002818962351309362",
      "-0.00039203840998364837"
    ],
    [
      "0.0029182161795345547",
      "0.003096238495679912",
      "0.014285260748721634",
      "0.004338410387169186",
      "0.011298556482574213",
      "5.6463684300367366e-05",
      "0.00024390052833080217",
      "0.000364264817204079",
      "0.001469932035569319",
      "0.0006997388296665556",
      "-0.00028964487262172806",
      "-0.0009902526175600737",
      "-0.000806983378859921",
      "-0.004264486630658963",
      "0.002510055948135676",
      "-0.0004235624858356209",
      "-0.0014875141309604466",
      "0.0004807433972081101",
      "0.001346121625965697",
      "0.00014179854072116278",
      "0.0006136269118476383",
      "0.0013946540209498887",
      "-0.0006207368748463655",
      "0.005423618503473434",
      "-0.0009388723259005321"
    ],
    [
      "0.0031990541531140087",
      "0.0034522845886516738",
      "0.04547041654354102",
      "0.006108533690573491",
      "0.016679503394967498",
      "0.00035170082422480157",
      "-0.0007810911810244775",
      "0.0003425527344600762",
      "0.002388115176391743",
      "0.0003268618682008939",
      "-0.00021604058516301082",
      "-0.0002235578370031207",
      "-0.0030115712070582622",
      "-0.015981848757126823",
      "0.0033967868258963996",
      "-0.0005241362764675479",
      "-0.004000212124212267",
      "0.0008422563487814756",
      "0.002122297393250209",
      "-0.0018650786675342215",
      "0.0011827107852992343",
      "0.0024672150409310836",
      "-0.004908575386756006",
      "0.010475144353199687",
      "-0.002748982687412732"
    ],
    [
      "0.0026457886675619762",
      "0.0026502679712086465",
      "0.011017698015035106",
      "0.0029977248238849045",
      "0.006149945690877101",
      "2.5100487789478498e-05",
      "6.827689917753223e-05",
      "5.09542376905453e-05",
      "0.000589470181071476",
      "0.00040360201755199304",
      "-7.038253252808393e-05",
      "-0.0003221930818895645",
      "-0.0004960214812920178",
      "-0.0031781376484329806",
      "0.0005949713118222525",
      "-0.00013884379243973618",
      "-0.001001437233093733",
      "0.0001489838262230011",
      "0.0005799740118022155",
      "-2.447629775190005e-05",
      "0.00014979280599259677",
      "0.0004696362610537149",
      "-0.0006151981138143973",
      "0.00331476075773935",
      "-0.00047275644910882"
    ],
    [
      "0.0030206141108522285",
      "0.0029842656590772",
      "0.03013633661911175",
      "0.003831446539477474",
      "0.013166029124722589",
      "6.768335959019537e-05",
      "0.0004999414724555131",
      "0.00014326678762888339",
      "0.0017131602773499252",
      "0.0016600507177121828",
      "-0.0001595571535474776",
      "-0.0010175473129375445",
      "-0.0007888040446015295",
      "-0.009191204937925346",
      "0.0013968624827446219",
      "-0.00041917209241354957",
      "-0.003213487043584515",
      "0.00032586930246968526",
      "0.0017278210623206352",
      "0.00011145104779684144",
      "0.0003652482042385423",
      "0.0013916787225234323",
      "-0.0014522948348718358",
      "0.0111161859678224",
      "-0.0010097956945060561"
    ],
    [
      "0.002650166716946377",
      "0.0027047278696328138",
      "0.013774751419771707",
      "0.003272125012922506",
      "0.006176790892657713",
      "4.6137313604854896e-05",
      "2.655014256307283e-06",
      "6.362207618644417e-05",
      "0.0006003937571797118",
      "0.0002343930521998164",
      "-9.322263260793017e-05",
      "-0.0002617913351831677",
      "-0.0002524091527511423",
      "-0.0036194242776295678",
      "0.0006485198103180088",
      "-0.0001483521118863372",
      "-0.0010301911154568684",
      "0.00015845346288304683",
      "0.0005814907911351295",
      "-0.00019325794985654808",
      "0.00023392577783821217",
      "0.0005570467375498909",
      "-0.0012867663358148722",
      "0.0031098840397851026",
      "-0.0005504484212935493"
    ],
    [
      "0.004193826840117942",
      "0.003621044143399256",
      "0.10647689695442965",
      "0.006274229923223247",
      "0.039062433536166175",
      "5.2906011113897025e-05",
      "0.000778418539815838",
      "-0.00041460028061472123",
      "0.005516210183243226",
      "0.0022026976268392836",
      "-1.9450887446957146e-05",
      "-0.002125877471535202",
      "-0.008358711987741374",
      "-0.03903043148690711",
      "0.0023793204109758613",
      "-0.0007900109616985704",
      "-0.011923073950143167",
      "0.001234779733522388",
      "0.005665229359252399",
      "0.0010113583727140996",
      "0.0008131172676616896",
      "0.002203371746974523",
      "-0.009280949257906134",
      "0.04136673054078184",
      "-0.006481364368798616"
    ],
    [
      "0.19333461378968939",
      "1.9955002550139647",
      "8.625646381703852",
      "3.029711642130519",
      "0.8595497219111389",
      "-0.516390005849419",
      "0.7624947081813191",
      "-0.6017606880686286",
      "0.15908257484782992",
      "-1.3660433976297788",
      "1.7385681110698195",
      "-0.11341983132658794",
      "-2.115425737883162",
      "-0.5899593951280024",
      "-0.619670328821423",
      "0.14705343431931728",
      "-0.2428313441536393",
      "-0.34550432391839486",
      "0.2603201268842207",
      "-1.241045262159042",
      "1.7117235413449998",
      "-0.42175232700271237",
      "-0.5641098635399128",
      "2.3042673165576835",
      "-0.29357912191280616"
    ],
    [
      "0.003921242071860912",
      "0.003663949706533416",
      "0.06758072757468343",
      "0.005467906758562654",
      "0.030678486666605654",
      "4.9923954626270126e-05",
      "0.0016408062603053438",
      "0.0005263888343303219",
      "0.00456909511815315",
      "0.0027208895050777207",
      "-0.0006108346087312098",
      "-0.0026584643234887424",
      "-0.0029629378457295317",
      "-0.020382156227423107",
      "0.004528158383096078",
      "-0.0009727448470576118",
      "-0.0077880626419563675",
      "0.000988294396686171",
      "0.0044647923748176496",
      "0.0008883435368624294",
      "0.000981841849222595",
      "0.003004914001510734",
      "-0.00183142986788063",
      "0.029311322605115722",
      "-0.0022595392483234244"
    ],
    [
      "0.0028406337745628986",
      "0.0029101642170091847",
      "0.017999362472645105",
      "0.0038203030303987718",
      "0.010039482141322999",
      "6.099923934787323e-05",
      "-2.1800947650637793e-05",
      "0.0001528406620996176",
      "0.0012228708772903094",
      "0.0006391605675063789",
      "-0.00023756263046490706",
      "-0.0006831736906046666",
      "-0.0010756741064295674",
      "-0.006081867107869358",
      "0.0016260932253679037",
      "-0.0003064489950131175",
      "-0.0017591182348878705",
      "0.00038839392254046644",
      "0.0011626785016127118",
      "-0.00021212635306001843",
      "0.00037826630712872375",
      "0.001080896301146434",
      "-0.0014106179382153868",
      "0.00545176873775054",
      "-0.001132342401476602"
    ],
    [
      "0.0035192609441836837",
      "0.003105624861358678",
      "0.0468307731402125",
      "0.0035438308830211293",
      "0.023220786639055285",
      "-3.6280911227057234e-05",
      "0.0013308670584804407",
      "0.00012108301308058581",
      "0.0032538222799797438",
      "0.003361657948744336",
      "-0.0003018908244715109",
      "-0.002265446088984537",
      "-0.002646602439862944",
      "-0.01626259462388132",
      "0.0021071100247318274",
      "-0.0006954234148462609",
      "-0.0062296390000275955",
      "0.0005617172686770793",
      "0.0033639831993757087",
      "0.0012360335126769136",
      "0.00024077973858701947",
      "0.0019298533905264224",
      "-0.00036867381147901313",
      "0.023281859254773152",
      "-0.0016504377045791845"
    ],
    [
      "0.004161548995807902",
      "0.009766173930492214",
      "0.5053797857433403",
      "0.050580130988804525",
      "0.05158127459859014",
      "0.0028745799626596824",
      "-0.023937065398527503",
      "-0.0019643106092059426",
      "0.00714185566902179",
      "-0.043428105780394285",
      "-0.010593621295701277",
      "0.008373289952241047",
      "0.0009253261936228626",
      "-0.14056106820371747",
      "0.01609904982092483",
      "-0.0014224748168703374",
      "-0.009116028211900157",
      "0.0076289780109516005",
      "0.005520374624761929",
      "-0.034898105598005894",
      "0.014224551945979136",
      "0.015315566189174316",
      "-0.1508746891344753",
      "-0.042521817923033896",
      "-0.04213750260553302"
    ],
    [
      "0.0071987768228939765",
      "0.00377431944890538",
      "0.46013553312280325",
      "0.008075853661257697",
      "0.09500284227649551",
      "-0.0002179206664637819",
      "0.008890336484193778",
      "-0.003248806515749942",
      "0.013310372532939409",
      "0.013384352397421589",
      "0.0007811740650921752",
      "-0.006404214098626263",
      "0.00687056509402967",
      "-0.12842226824430655",
      "-0.013219398523100038",
      "-0.0017844537940542673",
      "-0.04429688594887095",
      "-0.0011466845955496452",
      "0.016101847278326486",
      "0.006360341614135448",
      "-0.0002809010274682706",
      "0.004021616280475212",
      "-0.040669216780837875",
      "0.1544495415717281",
      "-0.00899000486917871"
    ],
    [
      "0.09723859272061054",
      "1.5846439897983922",
      "12.564483586052546",
      "0.9880682349787663",
      "2.884596340327295",
      "-0.12125912195242014",
      "-0.006163130089697919",
      "0.0421367483795955",
      "0.26708701648098115",
      "-0.30126959373693585",
      "0.6433412962608765",
      "-0.3512141478036114",
      "-1.9554646661367256",
      "4.126264663591403",
      "0.016164430960973978",
      "-0.10929509416181503",
      "0.3961653912398072",
      "0.053918177228651984",
      "0.36162671009550196",
      "-4.2637922081522674",
      "0.7720362838291407",
      "-1.052745631780293",
      "2.086467549209489",
      "-0.07707044114830021",
      "-0.768186057381791"
    ],
    [
      "0.0025558720672635995",
      "0.0026096423070799736",
      "0.006735378167270226",
      "0.002930476257678982",
      "0.004286793955278891",
      "1.9111509584629112e-05",
      "6.618848591818537e-05",
      "7.712556599104539e-05",
      "0.00030664757489065007",
      "0.00010298968885447524",
      "-3.4634957670604053e-05",
      "-0.00017917634489142487",
      "-1.1993052314189984e-05",
      "-0.0011765945196706923",
      "0.00046019286938671865",
      "-8.934285675820774e-05",
      "-0.00039299911289091086",
      "8.18252458332894e-05",
      "0.0002846207674007345",
      "3.9597896035573844e-05",
      "0.00015392229304822178",
      "0.0003008605259439337",
      "-0.0003906581199848878",
      "0.00137065261625029",
      "-0.00017190237473880526"
    ],
    [
      "0.0026828053075943644",
      "0.002702157567325282",
      "0.01279353905515977",
      "0.0031106364694449087",
      "0.006756364900776477",
      "2.2481696777390255e-05",
      "0.000204966397377195",
      "8.56200748644163e-05",
      "0.00069242302738936",
      "0.00048133866606428103",
      "-6.191136864293002e-05",
      "-0.0004242622174976848",
      "-0.00031155663972836365",
      "-0.0033300111768351606",
      "0.0006782483609772263",
      "-0.00017379213616734946",
      "-0.001163090046349841",
      "0.00014611884786395706",
      "0.0006861845772373191",
      "0.00014342516401811303",
      "0.00020235038229283472",
      "0.0005510751807022297",
      "-0.0006550869327032747",
      "0.004158189151970053",
      "-0.00039800720159605444"
    ],
    [
      "0.8574792165961629",
      "6.357966714162313",
      "6.942114092015508",
      "1.0953965066579288",
      "1.2269828126839226",
      "-0.2004860564401239",
      "2.1257315478564456",
      "-0.01704175606874958",
      "-0.16464431792826237",
      "-2.6350515909650194",
      "2.184280179303621",
      "-1.4389206737507678",
      "-1.192017722512935",
      "-0.7836851082229105",
      "-0.1419797147993233",
      "2.269105498067444",
      "-0.8483995794953555",
      "0.8875397858839768",
      "-0.46773597634782443",
      "-5.89788034153231",
      "-0.0429166625286019",
      "1.0027015445446747",
      "1.9445779880387357",
      "-1.5107851265515824",
      "-0.012547901099201536"
    ],
    [
      "0.6398403031736583",
      "10.798901163896856",
      "7.219817393759667",
      "4.210063766868316",
      "0.4890457271558782",
      "-2.5788068222635783",
      "0.013804289066868732",
      "0.3714379269449891",
      "0.0763785607316955",
      "-0.8783039794598521",
      "-0.8714085174527088",
      "0.00213235470615652",
      "-3.612758746005243",
      "-0.19087504891472135",
      "0.9192245392413657",
      "0.2182874697520794",
      "-1.7717178617625045",
      "1.5346269330011664",
      "0.23675034433735392",
      "7.929336545898679",
      "-6.077402456344488",
      "-0.746883385347388",
      "0.5824415431533915",
      "-0.5839853009121018",
      "-0.17704876087084767"
    ],
    [
      "0.18350172132537174",
      "5.489143502784866",
      "14.64337300761028",
      "0.6138049473384675",
      "2.6370006733613063",
      "0.32077788135676444",
      "0.16761125861667725",
      "0.29880611106678134",
      "0.4548384135265493",
      "-1.253611841034056",
      "1.00352854468748",
      "-0.18936337854994115",
      "0.20705774885559083",
      "1.5887626471968337",
      "0.8267064735678764",
      "-0.25883476740542183",
      "-0.7803671760958378",
      "0.02516525321668386",
      "0.3672966561054515",
      "-7.6062035452351635",
      "0.27706265298423516",
      "-0.47140346574824404",
      "2.0309945910743203",
      "2.6438317411166685",
      "0.30514473743971227"
    ],
    [
      "0.002605625565962524",
      "0.002620535816693218",
      "0.010439520130506672",
      "0.0029400203266328733",
      "0.005313269650431358",
      "3.109281206300062e-05",
      "6.357523260462773e-05",
      "3.5438639549122207e-05",
      "0.0004570178174537048",
      "0.0003896803022242728",
      "-5.7346966144241795e-05",
      "-0.0002331533409758814",
      "-0.0002851960930200401",
      "-0.0026841681167672155",
      "0.0004140617535747027",
      "-0.0001156488914553431",
      "-0.0008437485398269775",
      "0.00010532608287957414",
      "0.0004540352515252971",
      "-8.996997404559267e-05",
      "0.0001304989077925954",
      "0.0004224384710730966",
      "-0.0006684736695570536",
      "0.0027378262604721413",
      "-0.00037235216955538113"
    ],
    [
      "0.0026471938971870464",
      "0.0026907134990333697",
      "0.012585791865649107",
      "0.003137115486623584",
      "0.005962346831255914",
      "3.5504006090590086e-05",
      "0.00019331324561251633",
      "8.789565286279366e-05",
      "0.0005733380566235337",
      "0.0004135252291273665",
      "-4.674841937744629e-05",
      "-0.000318258775188183",
      "2.9998665288198185e-05",
      "-0.0028246034572659193",
      "0.0005614771723553126",
      "-0.00015458895064826515",
      "-0.0009954664671049409",
      "0.00010678518137690236",
      "0.0005657105230678129",
      "4.105384360451827e-05",
      "0.0002105416785659819",
      "0.0005312679400678401",
      "-0.0007749152684104348",
      "0.0034786882417648887",
      "-0.00028589150446405536"
    ],
    [
      "0.0026868056259740426",
      "0.0026907021256793607",
      "0.01520597282207809",
      "0.0030646983702868544",
      "0.006750157702185978",
      "2.792431383408998e-05",
      "0.00027751416468985683",
      "5.882292479689093e-05",
      "0.0006859035075672331",
      "0.0006343000636425629",
      "-5.202769840262376e-05",
      "-0.0004176373476622579",
      "-7.271221732010458e-05",
      "-0.0037121581690488393",
      "0.0004647717606996548",
      "-0.00017471437045393486",
      "-0.0013387727369674233",
      "0.00010164517913999813",
      "0.000704500842415373",
      "0.000100681935549676",
      "0.0001744040805286667",
      "0.0005700499333236601",
      "-0.0008537911198777225",
      "0.004768766728549874",
      "-0.0003327430972214304"
    ],
    [
      "0.7182860484735639",
      "1.1955699405741533",
      "8.154648929101201",
      "3.5543561938803805",
      "3.2496075559168522",
      "-0.3509584066904915",
      "1.0820958122957005",
      "0.8949077660431004",
      "0.07250048401367358",
      "0.5842920530875454",
      "-2.0026511701602976",
      "-0.24319822586415654",
      "-0.45080740131852054",
      "-4.217830974207842",
      "0.46658818753766423",
      "-0.8170185142121589",
      "-1.4440453405697198",
      "1.2529898700709414",
      "0.6009156750038586",
      "1.7701341233409666",
      "0.4555671971841424",
      "-0.10724919624403632",
      "3.1356058531567026",
      "1.3550735843102035",
      "0.1974893001867472"
    ],
    [
      "0.06888839842692948",
      "6.208834548784899",
      "7.767863081835058",
      "1.8939144041647207",
      "1.5145294417288413",
      "0.2786464866117155",
      "-0.4458027048496878",
      "0.0609321831029521",
      "-0.048249218344864155",
      "-4.6971434448575025",
      "2.358261044849617",
      "-2.1378816706943953",
      "0.029701315348057224",
      "2.801281407188341",
      "-0.0177563604083093",
      "-0.3981348657290319",
      "0.08055083207911752",
      "-0.17865663425163913",
      "0.14675087976290815",
      "-4.943070200694247",
      "-1.968261209978098",
      "-1.06580890573793",
      "3.529637456431736",
      "-0.738819037188377",
      "-1.1708713438811738"
    ],
    [
      "0.0026286965576311867",
      "0.002626605808938602",
      "0.012324155493032039",
      "0.002981928666668454",
      "0.005830838836345898",
      "3.240637105131984e-05",
      "2.864530077787815e-05",
      "1.668565469743745e-05",
      "0.0005321303272735591",
      "0.00037157411709460734",
      "-6.224590239973264e-05",
      "-0.00024063614579467575",
      "-0.00042624057573599576",
      "-0.003479538894354798",
      "0.0004199653798751539",
      "-0.00011899197288339827",
      "-0.0010391016086581347",
      "0.0001252753185924613",
      "0.0005332085525047469",
      "-0.00012537366889484624",
      "0.00013307786191874498",
      "0.0004353189977510105",
      "-0.0009102600286676344",
      "0.003266199739391606",
      "-0.0005036111710221586"
    ],
    [
      "0.002655393735900808",
      "0.002638168030353806",
      "0.011416874904313597",
      "0.002999194084718442",
      "0.0064109672836499855",
      "2.4546827891931776e-05",
      "5.2488252164620995e-05",
      "4.243612361080055e-05",
      "0.0006285100521278311",
      "0.0004155791227272802",
      "-7.072051432078667e-05",
      "-0.0003119461061849955",
      "-0.0006791944944099501",
      "-0.0035029009570535625",
      "0.0006349498471526404",
      "-0.0001342098858286429",
      "-0.0010898186104609906",
      "0.00016930553288722503",
      "0.0006129727780682423",
      "-1.8249880353122118e-05",
      "0.00013956867902757567",
      "0.0004583543089772283",
      "-0.0005993735536720494",
      "0.003606238983733377",
      "-0.0005636310882538836"
    ],
    [
      "0.0028796816988429967",
      "0.0027597318030911583",
      "0.02612602313801518",
      "0.003216092857160813",
      "0.010725987888066578",
      "5.846062997820787e-05",
      "0.0002891246922348586",
      "-1.8022983833754022e-05",
      "0.0012898380017686624",
      "0.001294699697872325",
      "-0.0001219844452982286",
      "-0.0006340168212853711",
      "-0.0010765599920502498",
      "-0.0084085510183663",
      "0.000653683399094417",
      "-0.0002703310325856508",
      "-0.002777359633490451",
      "0.00023380984515187649",
      "0.0013371819915037112",
      "-0.00013009376948271815",
      "0.00016724049470999764",
      "0.0009602158490878273",
      "-0.001473996155491437",
      "0.009333426053992903",
      "-0.0010132461765931576"
    ],
    [
      "0.06950155587094212",
      "0.4130133736306248",
      "1.5386534482569005",
      "0.6742622457078848",
      "2.67636711296719",
      "-0.12064890699229158",
      "0.0706293337012084",
      "-0.05969885428919932",
      "0.2907002772309247",
      "-0.3669944148052154",
      "0.11337327454481108",
      "-0.7540805842207401",
      "-0.8922262670612203",
      "-0.5348649705963844",
      "0.5370702593742664",
      "-0.04473466881047673",
      "-0.1954770007781991",
      "0.18468049735959768",
      "0.29685126547786256",
      "0.4596127641281399",
      "-0.37678755266786373",
      "-0.4620290621775023",
      "-0.02752621747880427",
      "1.4464538195658228",
      "-1.1657461831883504"
    ],
    [
      "0.2010321274481636",
      "5.119923232926267",
      "2.0903253307026923",
      "0.8753401599504427",
      "3.378933077122879",
      "0.5156740289513043",
      "0.576016484557811",
      "0.035137127349189355",
      "0.590967146130192",
      "2.4761181682937647",
      "-1.7023999522838407",
      "0.7497112900441488",
      "-0.3766579471960463",
      "1.766540334714486",
      "0.5440240702639471",
      "-0.23880841373383457",
      "0.02655648985772129",
      "0.13790012950930852",
      "0.5659875245476058",
      "1.338100288480938",
      "0.24051497317525908",
      "2.23014985062972",
      "0.6127901596947067",
      "1.5939362278927227",
      "-0.33983701476493294"
    ],
    [
      "0.0028155241541579085",
      "0.0029813211649060917",
      "0.022892319028746982",
      "0.004297082091632131",
      "0.009533153814616578",
      "9.657354749880246e-05",
      "-0.00013628769461003902",
      "0.0001487390156732794",
      "0.0011466014048103984",
      "-7.622278293840263e-05",
      "-8.923687844851103e-05",
      "-0.00036058248794923936",
      "-0.0009708207336129659",
      "-0.006926516332612462",
      "0.0014790112359852365",
      "-0.00025860838655950404",
      "-0.0017895218798354737",
      "0.0003677417334541253",
      "0.0010632595323646628",
      "-0.00019938693139480706",
      "0.0005643946345828693",
      "0.000966431187647431",
      "-0.0027606619418683734",
      "0.005328535990393044",
      "-0.0012940328759723629"
    ],
    [
      "0.0026052133599103523",
      "0.0026377126806268482",
      "0.009720633023647104",
      "0.003018826232287736",
      "0.0053515740807155735",
      "2.8101697959307314e-05",
      "6.118269755962419e-06",
      "5.581070274152112e-05",
      "0.00046782793462265984",
      "0.0001854674077369509",
      "-6.225728386675546e-05",
      "-0.00022361194965175567",
      "-0.00034601716697093063",
      "-0.0025558823494340735",
      "0.00055941227313606",
      "-0.00011191265648919629",
      "-0.0007445227541498794",
      "0.0001339872651883981",
      "0.00044697696994983554",
      "-6.442864410051693e-05",
      "0.0001629960045183783",
      "0.00039835884558766556",
      "-0.0007095905637157374",
      "0.00233631424799864",
      "-0.00041926950274566823"
    ],
    [
      "0.002610719107639279",
      "0.002606048271350391",
      "0.010894753215586271",
      "0.0029052577009584073",
      "0.005451926200208543",
      "2.375926669366794e-05",
      "7.363646288206006e-05",
      "3.008483538214661e-05",
      "0.0004773711222537447",
      "0.000290559513433371",
      "-5.277679025093386e-05",
      "-0.00022329041666654413",
      "-0.0003224261523357132",
      "-0.002827015416009069",
      "0.0004086454778947226",
      "-0.00010457793582258486",
      "-0.0008972074844770614",
      "0.00010842412939545796",
      "0.00047318786824724414",
      "-3.715740440639971e-05",
      "0.00012521571855037995",
      "0.00036843010904622474",
      "-0.0006701350720320538",
      "0.0029765846689226855",
      "-0.00038361009264946026"
    ],
    [
      "0.002587888962903397",
      "0.002603178150665617",
      "0.00987689144943331",
      "0.002901551564168929",
      "0.0049771410975412",
      "2.3880119135969148e-05",
      "5.380724229612945e-05",
      "3.387392373834445e-05",
      "0.0004038475004919764",
      "0.0002206348626942247",
      "-4.877190888019078e-05",
      "-0.00019197621654173008",
      "-0.00017955536668710196",
      "-0.002380271977187617",
      "0.0003676529833196587",
      "-9.492942318517347e-05",
      "-0.0007373423475439247",
      "9.163872365320328e-05",
      "0.00039938215010834",
      "-5.1725070263862196e-05",
      "0.00012669699139748983",
      "0.00033875885405485335",
      "-0.0006844969869626351",
      "0.0023880044935623524",
      "-0.0003196961554527147"
    ],
    [
      "0.002670112630958794",
      "0.0026571117423272598",
      "0.01441346301403561",
      "0.0030424085708565525",
      "0.006614786236033103",
      "3.059211765970924e-05",
      "0.00011230051068318108",
      "2.5740948712246526e-05",
      "0.0006562800772472815",
      "0.00045909909906855184",
      "-7.40079848457901e-05",
      "-0.0003239559398167856",
      "-0.0004283940674854287",
      "-0.00402746767518271",
      "0.0004864732373718978",
      "-0.00014542532548060983",
      "-0.0012774484278260687",
      "0.0001388058605085417",
      "0.0006627304850848503",
      "-5.056309705692854e-05",
      "0.00015530808457131677",
      "0.000506766803300017",
      "-0.000988100909173266",
      "0.004234709209472398",
      "-0.0005335751529258766"
    ],
    [
      "0.002908211376620189",
      "0.002912877132430896",
      "0.02254268181064172",
      "0.0037053175449069083",
      "0.011370773594605098",
      "5.3471217217740055e-05",
      "7.799061646676925e-05",
      "9.359488252758126e-05",
      "0.0014099450161099165",
      "0.0010582613573189563",
      "-0.0002030459401597378",
      "-0.0008284930833950952",
      "-0.0013052393120441244",
      "-0.007910382122011471",
      "0.0014029649927278928",
      "-0.0003382720250664342",
      "-0.002394609126593678",
      "0.00037185975759725955",
      "0.0013997793179362106",
      "-9.03087662118436e-05",
      "0.0003136908076787721",
      "0.001137179153633193",
      "-0.0015744240128504057",
      "0.007662377280298202",
      "-0.0012387909020398623"
    ],
    [
      "0.4036329821292354",
      "6.774091571738197",
      "4.459744440680799",
      "5.5114716658781315",
      "0.3096586796815446",
      "-0.7639054034465644",
      "1.1773703895086898",
      "-0.20143491596592292",
      "0.3318303726896483",
      "-4.016822100613598",
      "5.680230535437024",
      "-0.7548640719337347",
      "-2.297525903763289",
      "0.9734235215142325",
      "-0.2545845128856454",
      "1.43348007024594",
      "-0.41772374944650814",
      "1.4379152505751498",
      "-0.036382564929678715",
      "-3.4093548270759944",
      "-1.8905250603707133",
      "-1.0634409765436195",
      "3.755651576310201",
      "0.16136373559301767",
      "-1.1424909235347709"
    ],
    [
      "0.058288303757679974",
      "1.9376761655833055",
      "2.2257680998174436",
      "0.23495367835405756",
      "0.6267039791011488",
      "0.29870336281956245",
      "-0.13531125848060116",
      "0.06327812548838856",
      "0.15043914959106114",
      "-1.490475778448128",
      "0.12068109632936365",
      "0.5458751347478025",
      "0.37942892784878346",
      "0.23918997039628018",
      "0.35028990626648193",
      "-0.1315180573839157",
      "0.31211478053463054",
      "0.09158783300629514",
      "0.11006478431895822",
      "1.392101961920313",
      "0.6455320390918287",
      "0.9396116222182309",
      "-0.5966012511332506",
      "-1.1073325695818186",
      "-0.12528086202318212"
    ],
    [
      "0.015692539414727164",
      "0.015820447320887155",
      "0.13560791309062334",
      "0.06539049342618956",
      "0.28605007614446765",
      "0.0045982682880733655",
      "-0.01875645498560901",
      "0.008676118124329498",
      "0.047242105822756925",
      "0.0251822105591234",
      "-0.020920030696578273",
      "-0.01920647157659961",
      "-0.08335770836699777",
      "-0.17316255778031805",
      "0.10908930520647867",
      "-0.012187100270843196",
      "-0.03553526312025582",
      "0.02666419069034181",
      "0.03885732090402857",
      "-0.029122649363857455",
      "0.017719238553663797",
      "0.05655796517299397",
      "-0.0190950211962213",
      "0.07189848252375962",
      "-0.07141712677218358"
    ],
    [
      "0.0030747070522383745",
      "0.003085551868712733",
      "0.0241492825811952",
      "0.0042553591656440725",
      "0.014554187665493233",
      "0.00017796946356116603",
      "-0.00010243091416300421",
      "0.00022280539914859614",
      "0.0019791524155142633",
      "0.0016772258205811214",
      "-0.00039651832259175165",
      "-0.0008462009469970772",
      "-0.002589307551396756",
      "-0.010066231294368174",
      "0.002642437518731296",
      "-0.0004942032220520748",
      "-0.002986484240497664",
      "0.0006587298491009584",
      "0.0018553211225963277",
      "-0.0008431522600852007",
      "0.0005850858048013879",
      "0.002034192734034147",
      "-0.0012517603357943006",
      "0.00918852917013775",
      "-0.0018517238860023878"
    ],
    [
      "0.0025800786220332122",
      "0.0026464700428931323",
      "0.0080160701800718",
      "0.00307043998968731",
      "0.004759700439353396",
      "3.537944270780855e-05",
      "1.4667071283021132e-05",
      "7.931228866972319e-05",
      "0.00038186608721418555",
      "0.000189958370282402",
      "-3.388908578999181e-05",
      "-0.0001866138324231662",
      "-0.00015726697341835843",
      "-0.0018469675712568774",
      "0.0005428312231035729",
      "-0.00011092422878015683",
      "-0.0005384357241348305",
      "0.00010905988389991759",
      "0.00035642281180134187",
      "-6.711073308654924e-05",
      "0.00018780713387925906",
      "0.00040412445564313076",
      "-0.0005999134782818556",
      "0.001664550986043651",
      "-0.0003032451038584185"
    ],
    [
      "0.002582811726580074",
      "0.002643813685286685",
      "0.007658641567618815",
      "0.0030524631539430762",
      "0.004795126205630388",
      "2.8070104679731843e-05",
      "6.597814026637749e-05",
      "9.685330605368335e-05",
      "0.0003926413998753256",
      "0.00015838310159306906",
      "-4.8004102233868645e-05",
      "-0.00021736024156652188",
      "-8.560616448372775e-05",
      "-0.0015366434190033143",
      "0.0006057096184455962",
      "-0.00011412075411391034",
      "-0.0005000808626621461",
      "0.00011177166625971287",
      "0.0003614370927910754",
      "1.1255533819797094e-05",
      "0.00019450170601671615",
      "0.00039927915387050395",
      "-0.0004661985153324996",
      "0.0017052438880949103",
      "-0.0002426742434976905"
    ],
    [
      "0.002561169758740523",
      "0.0026336476126024226",
      "0.007646051816911937",
      "0.003052522171577504",
      "0.004373803832937397",
      "2.8593245411028202e-05",
      "3.578621510634237e-05",
      "8.377008507091656e-05",
      "0.0003225645582141426",
      "4.7065892771592775e-05",
      "-2.2339460263733858e-05",
      "-0.0001549187241045061",
      "9.288530980323273e-06",
      "-0.0014267787193355684",
      "0.0004935998133595876",
      "-9.463129942883302e-05",
      "-0.0004224293910022658",
      "8.93712608701909e-05",
      "0.00029557577433006335",
      "-1.3810310418868315e-06",
      "0.00019130006132479744",
      "0.00033341023273851154",
      "-0.0006265330857671117",
      "0.001360507196900726",
      "-0.00022240870285829606"
    ],
    [
      "0.00267465839794582",
      "0.0028421806502254027",
      "0.01813194166866844",
      "0.004049698323324508",
      "0.006721066584327718",
      "8.06979243496307e-05",
      "-0.00014327097661068528",
      "0.00010868113919168289",
      "0.000693735960339092",
      "-0.00030117304735122544",
      "-7.288783460924194e-05",
      "-0.00015051116355140466",
      "-0.00011301658463417213",
      "-0.004585166983363975",
      "0.0009653982274006144",
      "-0.00017069194690983816",
      "-0.001049740279580889",
      "0.0002335134684502419",
      "0.0006328047777470524",
      "-0.00023470921657475728",
      "0.00047534146694446774",
      "0.0006859975694307427",
      "-0.002730693672232901",
      "0.002772203554118906",
      "-0.0009255413861179672"
    ],
    [
      "0.0033886961282103374",
      "0.0043668474607319995",
      "0.016545525930869213",
      "0.009448046583323233",
      "0.019331501843211765",
      "0.0003715781845654425",
      "-0.0006232854755224928",
      "0.0015226944425068836",
      "0.003111208341258115",
      "-0.0012655780420834514",
      "-0.0008592865298073436",
      "-0.0014585344540019554",
      "-0.0008443047731572476",
      "-0.004738482328751523",
      "0.008942341037917762",
      "-0.001082645213582458",
      "-0.0005139996948647547",
      "0.0015494526455200328",
      "0.0023723075594436586",
      "-0.00042680932780521206",
      "0.0027177816122645757",
      "0.004263533906878185",
      "-0.004032376587478679",
      "0.000195263285191895",
      "-0.0021535082112694027"
    ],
    [
      "0.003447304846140533",
      "0.004041330372664231",
      "0.018250490610936167",
      "0.010724916410561348",
      "0.023672347235595245",
      "0.00024415159686027704",
      "-0.0012182303612472127",
      "0.0010834563060301155",
      "0.0035475644283611586",
      "-5.1779292192495195e-05",
      "-0.0014067082223428885",
      "-0.0019663924342965934",
      "-0.002983913931548122",
      "-0.009722889141620355",
      "0.00970849191011234",
      "-0.0010121853974465415",
      "-0.0013782859449505103",
      "0.0020797899298784883",
      "0.0027853461380953587",
      "-0.0010995253127204273",
      "0.001797161639323729",
      "0.003970039646996728",
      "-0.005006327417237266",
      "0.0013213841356273924",
      "-0.005686714094138285"
    ],
    [
      "0.11665034630972476",
      "2.7113826492850044",
      "1.3834346659989878",
      "6.967096038258909",
      "3.3144480320097847",
      "-0.09236751144059036",
      "0.10117499616739752",
      "0.0290537365713466",
      "-0.10803448743929844",
      "-1.33339797237779",
      "4.0742325881550014",
      "-1.6906022495349426",
      "-1.7370495603567708",
      "1.8124268435233473",
      "-2.4109214383666253",
      "-0.47208329367305624",
      "0.2741013053170591",
      "-0.6076522698506988",
      "0.4363220741241658",
      "-0.3831288761010582",
      "0.6940960175405596",
      "-1.8230664162403338",
      "0.7041565347938471",
      "0.8258123614628756",
      "-2.858800651251223"
    ],
    [
      "0.0030743567203491136",
      "0.004148580623213159",
      "0.03392083560705025",
      "0.005974551901271371",
      "0.013068246039392129",
      "0.00020222044316639415",
      "0.0007057882880964238",
      "0.0005902595560261392",
      "0.0018127898568805162",
      "0.001654623255149838",
      "-0.00022384274110611802",
      "-0.0011725918833760316",
      "0.0023155750784998835",
      "-0.005119164353022673",
      "0.002751203955266579",
      "-0.0006522609377910437",
      "-0.0018952395274711479",
      "0.0003575186795175956",
      "0.0017236768202441664",
      "4.7689706508413846e-06",
      "0.0009803270568427358",
      "0.0022668483915685694",
      "-0.0040220156238680365",
      "0.0065732642102280464",
      "-0.00042831200424578073"
    ],
    [
      "0.0035053366458011248",
      "0.004083508793734186",
      "0.022456626701361726",
      "0.006800853712877492",
      "0.020529951170710006",
      "-0.00010303870490122935",
      "0.0026696402378524856",
      "0.0016048964036404804",
      "0.0032492526353108835",
      "-0.00010061097829959987",
      "-0.001115022829425946",
      "-0.0034566701746080713",
      "0.004461755949561378",
      "0.004219286247857284",
      "0.007245758871346326",
      "-0.001169533391738787",
      "-0.0011778831097464567",
      "0.0008418633070333641",
      "0.0028604513180012334",
      "0.0031231517202505213",
      "0.001957333850324396",
      "0.003262517458900032",
      "0.001064191950748863",
      "0.010687077129263424",
      "0.0013258787521153836"
    ],
    [
      "0.002645984601386953",
      "0.0027173248216883572",
      "0.011059069172535962",
      "0.0031870244606540853",
      "0.006017311234102516",
      "2.9229091098389944e-05",
      "0.00010865086736241277",
      "0.00010110184440376872",
      "0.0005829588649180035",
      "0.00027243355360313494",
      "-6.791776918109216e-05",
      "-0.0003216883431824823",
      "-0.00015074173213615964",
      "-0.002694116066648671",
      "0.0007036980284018047",
      "-0.0001504960882575661",
      "-0.0008747215588978561",
      "0.00014033725097319555",
      "0.0005607309641211569",
      "4.837202700374903e-05",
      "0.00022821348098593918",
      "0.0005013884400233824",
      "-0.0007322708489378083",
      "0.00295579923501374",
      "-0.0003583049017534781"
    ],
    [
      "0.002669664521115479",
      "0.002677576699251495",
      "0.010584981566089753",
      "0.0029802636723883632",
      "0.006482755159550852",
      "9.885836447360032e-06",
      "0.0002462010597939229",
      "9.99777825607352e-05",
      "0.0006535992659617636",
      "0.0004968522712844176",
      "-7.886406626155902e-05",
      "-0.00045356333645614125",
      "-0.00027107519839128817",
      "-0.002595768711405032",
      "0.0007063382307313038",
      "-0.00016776984287052943",
      "-0.001008859950236702",
      "0.00013815534807045185",
      "0.0006442206562148632",
      "0.00020701157780055304",
      "0.00017148002363372424",
      "0.0005089251521809072",
      "-0.00024592015906649484",
      "0.0038179699932506823",
      "-0.00027575720945146063"
    ],
    [
      "0.0028168193563848803",
      "0.0027647829106660095",
      "0.01587301466441068",
      "0.003072315290602427",
      "0.009326036146996562",
      "5.777241382241548e-06",
      "0.0004658376129208592",
      "0.0001228771599742375",
      "0.001100863696620078",
      "0.0010402468704169918",
      "-0.00012527239241757695",
      "-0.0007945734675975568",
      "-0.000633844850079935",
      "-0.004564612087371359",
      "0.001004937874241874",
      "-0.0002725627755471718",
      "-0.0018316126278169029",
      "0.00021158632007010236",
      "0.001109661245503854",
      "0.00038393676754474226",
      "0.00019596150997141097",
      "0.0008074038409902044",
      "-0.0001132720471102046",
      "0.007019243074578492",
      "-0.00044911447887348516"
    ],
    [
      "0.0028263644207667696",
      "0.0027624164408159213",
      "0.018773603134689655",
      "0.003187321374602455",
      "0.009694829179464477",
      "2.7411096666186746e-05",
      "0.0002948756488373862",
      "5.266211973488269e-05",
      "0.0011382818050454057",
      "0.0010656823314135584",
      "-0.00010826981912866029",
      "-0.0006869563176227083",
      "-0.0009918967192620147",
      "-0.006125770709890439",
      "0.0008739965556276799",
      "-0.0002585823820172049",
      "-0.0021033536472226475",
      "0.00023765195443533124",
      "0.00115721336823391",
      "0.0001610599182840237",
      "0.00018486582871977532",
      "0.0008238612749089596",
      "-0.0007683842083973519",
      "0.007394281458564298",
      "-0.0008013408003182114"
    ],
    [
      "0.002965321487157598",
      "0.002917418415656473",
      "0.024743306736498886",
      "0.0037441186337051637",
      "0.012419757916796973",
      "5.9740011967260625e-05",
      "0.0003011453628454362",
      "0.00013040034388991014",
      "0.0015918881810627256",
      "0.0011531250322079792",
      "-0.00015799193137755455",
      "-0.000802698766393917",
      "-0.001501532755608578",
      "-0.008304808263697335",
      "0.0015359361303477787",
      "-0.00034393081419952323",
      "-0.002775912589869192",
      "0.00038562985142761403",
      "0.0015609698373641667",
      "4.5519058929343524e-05",
      "0.0003613006747247084",
      "0.001158837985317276",
      "-0.001136606198068838",
      "0.0096191320772084",
      "-0.0012027994657430807"
    ],
    [
      "0.0030774938613185453",
      "0.00381283572398064",
      "0.022364058140975276",
      "0.0074568604604422556",
      "0.013857276650067972",
      "0.0002666471964103161",
      "-0.0003140594457506856",
      "0.0008650485030963484",
      "0.002035715372029198",
      "-0.0007121244001304562",
      "-0.0007743545641910082",
      "-0.0009924897656024875",
      "0.0016419800969044787",
      "-0.004167271680556195",
      "0.005389257533790496",
      "-0.0007214609689109157",
      "-0.0006800277732053287",
      "0.0009466990934414706",
      "0.0016366614036127229",
      "-0.0007093591690362943",
      "0.0016537438419809683",
      "0.0029742909210334675",
      "-0.004182137615530524",
      "0.00037352929535447254",
      "-0.0017295739405866228"
    ],
    [
      "0.09079721046797615",
      "0.6136977913892427",
      "9.894272696140499",
      "0.8827011414520981",
      "1.5162441749947264",
      "-0.22012893116656498",
      "-0.13052295305513043",
      "0.13058029726231518",
      "0.12204955966508849",
      "0.24247036498607089",
      "-0.31795757008943804",
      "-0.31378477757849355",
      "-2.7044184799993993",
      "3.3338058149285343",
      "-0.7000919908150679",
      "-0.014821635482752728",
      "0.8941106597221925",
      "-0.21996049009382157",
      "0.3396418520531592",
      "-2.4295995628986806",
      "0.655104394112316",
      "-0.8341096086540161",
      "-0.9953615316123493",
      "-1.6055732275457255",
      "0.7409793182860627"
    ],
    [
      "0.00278464958411914",
      "0.003356025340391353",
      "0.025734882942764117",
      "0.0062776988314919195",
      "0.008226000896212497",
      "0.0002192650277655084",
      "-0.0004762732690752308",
      "0.000405566552356512",
      "0.0010120571300267782",
      "-0.0009292557643290848",
      "-1.4165602269997818e-05",
      "-0.00011109165671357017",
      "0.0011389184839148219",
      "-0.005927610485780841",
      "0.0022046439500553855",
      "-0.0003620020882676732",
      "-0.0008937628907156935",
      "0.00039108442666543165",
      "0.000837973222730554",
      "-0.0006553058639600695",
      "0.0011767752559544017",
      "0.001517138224839312",
      "-0.005583453344883662",
      "0.0007598551515493889",
      "-0.001312728509861447"
    ],
    [
      "0.0027065116420182016",
      "0.002799849366193935",
      "0.013548365745962085",
      "0.0034371620561024978",
      "0.007036493519046484",
      "3.738222880239019e-05",
      "0.00023949160717530292",
      "0.0001607995217839051",
      "0.0007571850398972893",
      "0.00041885616042659015",
      "-7.255075863774078e-05",
      "-0.0004925529289271601",
      "2.1773571305979632e-05",
      "-0.00308048697911341",
      "0.0009401986460983568",
      "-0.00022202872001104217",
      "-0.0010909201365834468",
      "0.00016533335214958118",
      "0.0007321933620330411",
      "0.00017044062457551707",
      "0.0003283338640311986",
      "0.0007202123223523351",
      "-0.000910593148492161",
      "0.003928197671701938",
      "-0.00033450040619919"
    ],
    [
      "0.002567694134423969",
      "0.002588737181381683",
      "0.009480642370289918",
      "0.002890909125936804",
      "0.004572375883231515",
      "2.4324802698520797e-05",
      "4.408164018136246e-05",
      "2.6271978127613145e-05",
      "0.00033794577290983827",
      "0.00019289725555100745",
      "-3.1551183848246485e-05",
      "-0.00015278934515487806",
      "-9.116899804267875e-05",
      "-0.002150535945237755",
      "0.0002806963782982126",
      "-8.274846612291404e-05",
      "-0.0006500035170414004",
      "7.134813428401184e-05",
      "0.0003369565330579733",
      "-5.603251496899907e-05",
      "0.00011932615363290459",
      "0.00030016993347700075",
      "-0.0007378511214787343",
      "0.0020645538867597106",
      "-0.00028434318275990183"
    ],
    [
      "0.0025716942205172367",
      "0.0025809031491460794",
      "0.010496699467044351",
      "0.002877069580495653",
      "0.0046755588235378185",
      "2.7132955657306698e-05",
      "3.337903285001912e-05",
      "7.323692304429454e-06",
      "0.00034953171772531634",
      "0.0002314382757313953",
      "-3.58793730041536e-05",
      "-0.0001406008895327866",
      "-0.00013218858225586664",
      "-0.0025049260558026453",
      "0.00022260581503035794",
      "-8.028849961786905e-05",
      "-0.0007434959046053615",
      "6.994859211427363e-05",
      "0.0003549352316691457",
      "-0.00010404465344161719",
      "0.00010546972888233925",
      "0.0003052490777556563",
      "-0.0008570606470534925",
      "0.0023120154564484473",
      "-0.0003329534888545644"
    ],
    [
      "0.0025870838349432326",
      "0.0026025345537220045",
      "0.00961112937382031",
      "0.002892362722049366",
      "0.004923681763951342",
      "2.5082926918236374e-05",
      "7.910631926421595e-05",
      "4.2323562318942096e-05",
      "0.0003987573104575628",
      "0.0002788941138970066",
      "-4.666087307579717e-05",
      "-0.00020244360957286694",
      "-0.0001371535587658265",
      "-0.0022219259323908525",
      "0.0003772987310015837",
      "-9.969324871880747e-05",
      "-0.0007210225491889935",
      "8.65817226903127e-05",
      "0.0003933745372823277",
      "-3.897515350459209e-05",
      "0.00012619266957364744",
      "0.0003568145955036045",
      "-0.0005865663546930094",
      "0.0023905587304963163",
      "-0.00027632015471402337"
    ],
    [
      "0.0026370672799465524",
      "0.0026984200840668854",
      "0.012595255025866845",
      "0.0031965597411581876",
      "0.005782631907328157",
      "3.955446041306439e-05",
      "0.00012992420123955582",
      "8.70498619668848e-05",
      "0.0005451832801315436",
      "0.0003054501619071254",
      "-5.267133046047205e-05",
      "-0.00028417177656293586",
      "5.148107288105559e-05",
      "-0.002833046418974486",
      "0.0005758923865643321",
      "-0.00014896547899315353",
      "-0.0009221137900261574",
      "0.00011306967638693175",
      "0.0005326616888745867",
      "-6.17174252171472e-06",
      "0.0002270694065457756",
      "0.0005268958393121093",
      "-0.0009716064187162876",
      "0.0030665653083939487",
      "-0.0003246496935100546"
    ],
    [
      "0.002579866283515143",
      "0.0026289504241785175",
      "0.008493695713595968",
      "0.002984710317242531",
      "0.004731897479374969",
      "2.3789172910163508e-05",
      "9.073207752717017e-05",
      "7.617229471286831e-05",
      "0.00037664492106760314",
      "0.00016422637095465",
      "-3.8225989595571525e-05",
      "-0.00020822503589174157",
      "-1.2503626108766098e-05",
      "-0.0016894437290109025",
      "0.0004727943542771593",
      "-0.00010486280500358982",
      "-0.0005619099844171432",
      "8.806326415202034e-05",
      "0.0003595888119914323",
      "2.828558772459867e-05",
      "0.0001719459663043948",
      "0.0003579303660016007",
      "-0.0005560168580203204",
      "0.0019368493465783646",
      "-0.00021081525740332445"
    ],
    [
      "0.0026542165678017614",
      "0.002800517477508593",
      "0.010070295450089639",
      "0.0035169446585481923",
      "0.0059906804026952434",
      "4.6529544488658385e-05",
      "0.00013253877514147195",
      "0.00019215372818670497",
      "0.000604079307393482",
      "0.00020045815491580673",
      "-5.5165950224093784e-05",
      "-0.00037260579832823357",
      "0.00012436475150494897",
      "-0.001959378547471128",
      "0.0010195621378321967",
      "-0.0001964739898586382",
      "-0.0006628731142627946",
      "0.0001629433817541798",
      "0.0005514700804681201",
      "9.030380953240653e-05",
      "0.0003581774158443394",
      "0.0006643482900735486",
      "-0.0007490857511737095",
      "0.0023089232747349163",
      "-0.0002696545668623552"
    ],
    [
      "0.13698919059489698",
      "10.33708351481529",
      "2.376249955425453",
      "0.5955813414472372",
      "2.0989530915688857",
      "0.7816739347979518",
      "-0.10438688247088158",
      "0.05798516094436851",
      "0.48971443521391417",
      "-0.4924552332573614",
      "0.10101333894308122",
      "2.5235480228301643",
      "-0.10400692501645607",
      "-0.4797216806665329",
      "0.579271133775007",
      "0.6084836676785371",
      "-0.16260608754754616",
      "0.13970944151323247",
      "0.08568548702475398",
      "-2.377151316167034",
      "0.09587454366348608",
      "-2.1883687781831456",
      "-0.9393576402318898",
      "-0.08729895696646228",
      "-0.48859861677296484"
    ],
    [
      "0.15830099588298766",
      "2.935189598841814",
      "0.8298010903538845",
      "1.8447524387774965",
      "1.438230112594607",
      "-0.20308647510105252",
      "-0.11962742713763992",
      "0.3426949460622698",
      "0.10313341147050313",
      "-0.4012166973802302",
      "1.0778544759765076",
      "-1.8537491420087255",
      "-0.7060441283870563",
      "0.04827177193403897",
      "-0.8787426998720844",
      "-0.6244047086480645",
      "0.06470714289728954",
      "-0.36164285391857864",
      "0.4474292973478876",
      "-0.7098306177423175",
      "2.029627459041257",
      "-0.2602051477816103",
      "-0.14716651037383421",
      "-0.1623192429308289",
      "1.0968604430132063"
    ],
    [
      "0.0036433236540639002",
      "0.003429689358781263",
      "0.09644968571787371",
      "0.005337635101146259",
      "0.02679677098368226",
      "0.0004868893043899343",
      "-0.0006674020071147444",
      "-0.0006567743739202443",
      "0.003679777968263386",
      "0.004874241804589852",
      "-0.0008558088954180992",
      "-0.0008767790063195546",
      "-0.0059833487555260205",
      "-0.03515464724003806",
      "0.0008702640280101315",
      "-0.0007692153319255357",
      "-0.009686383183671769",
      "0.0009164391992037067",
      "0.003872217069734835",
      "-0.004416280444129262",
      "0.00032642287012665566",
      "0.0038885535835327025",
      "-0.010258296582759958",
      "0.027724938332567665",
      "-0.005668994054428877"
    ],
    [
      "0.0025875896208968105",
      "0.0026370928568025583",
      "0.009211720333047785",
      "0.0029985124649510703",
      "0.004895571902152491",
      "3.7252765732149294e-05",
      "2.540608484133604e-05",
      "6.0263864393486864e-05",
      "0.0004003078999074715",
      "0.0002518084758875339",
      "-3.954415174924942e-05",
      "-0.00018308365726874375",
      "-0.00018925879464058915",
      "-0.002216738191857753",
      "0.0004582095852271405",
      "-0.00011000001640355814",
      "-0.0006633368562544697",
      "9.958865690981957e-05",
      "0.00038551587968133647",
      "-0.00010436688634032515",
      "0.00017044474892712565",
      "0.0004121688808753773",
      "-0.0006651458087835782",
      "0.0020671907332873714",
      "-0.00030202614197357916"
    ],
    [
      "0.0025686225292357286",
      "0.00259415503116554",
      "0.00847616170896077",
      "0.0028671242256350883",
      "0.0045552127425628345",
      "2.3834778313073346e-05",
      "6.841343720942029e-05",
      "4.3426565859001726e-05",
      "0.0003407663963687774",
      "0.0002255951431562287",
      "-3.259812564630679e-05",
      "-0.00017207737959208178",
      "-0.00010530591091924172",
      "-0.001848428860605751",
      "0.0003377803683282244",
      "-8.90306367048689e-05",
      "-0.0005969090436935381",
      "7.372094290583642e-05",
      "0.00033473946168677195",
      "-2.966844202806026e-05",
      "0.00012464563056845343",
      "0.0003171225353721179",
      "-0.0005271133639133954",
      "0.0019870821022181903",
      "-0.0002295493156743714"
    ],
    [
      "0.0025706670365829598",
      "0.0026030404296407067",
      "0.008295724285317297",
      "0.002893513400660655",
      "0.0045899573476804725",
      "2.5580104393912293e-05",
      "5.438598139704548e-05",
      "5.144222219569403e-05",
      "0.00034884561744981033",
      "0.0001942540704773438",
      "-3.2806090063739924e-05",
      "-0.00017088737778091155",
      "-0.00012926442545482876",
      "-0.0018353027241477815",
      "0.0003820716808099866",
      "-9.175673774865837e-05",
      "-0.0005790396220275696",
      "8.142987355613443e-05",
      "0.00033807746292839277",
      "-3.2614486993484774e-05",
      "0.00013957445734002713",
      "0.00032817201065219343",
      "-0.0005323366248368238",
      "0.0019062299911153698",
      "-0.0002364174959296167"
    ],
    [
      "0.002650128914270684",
      "0.0026574341177489067",
      "0.01593505412791477",
      "0.003102687056729531",
      "0.006196536587221223",
      "4.493731631367322e-05",
      "4.375875413627782e-05",
      "2.8693023482326764e-06",
      "0.0005872548862407502",
      "0.00043038725957820275",
      "-6.913893259187639e-05",
      "-0.0002397415319532974",
      "-0.00024594009514475215",
      "-0.004287261127214242",
      "0.0003480250280604314",
      "-0.00013264328335936697",
      "-0.0012753200810820327",
      "0.00011595387269583723",
      "0.0006004098890350361",
      "-0.00022410344875173132",
      "0.0001530173960384628",
      "0.0005088402306725682",
      "-0.001366365936251195",
      "0.003914847047891811",
      "-0.0005595260747161045"
    ],
    [
      "0.0028295945150902235",
      "0.002843976912486926",
      "0.0426966128614441",
      "0.004106229535020968",
      "0.009763419736676679",
      "0.00011389236366255366",
      "5.525795849224565e-05",
      "-0.0001564828197104412",
      "0.001097698266363596",
      "0.0007605112088761687",
      "-0.00013366824858117957",
      "-0.0002768681637072174",
      "0.000244757230506128",
      "-0.011245000196080797",
      "-9.764787970916487e-05",
      "-0.00022409875845532363",
      "-0.0031477487892954707",
      "0.0001314770990943994",
      "0.0011973647244896935",
      "-0.0008271109087612338",
      "0.0002898639219054683",
      "0.0009660375169301448",
      "-0.005211800599478097",
      "0.009184304787774046",
      "-0.0014508762698517304"
    ],
    [
      "0.0030598301135626783",
      "0.003663825729059707",
      "0.02866806583765229",
      "0.006255819876314741",
      "0.013134813625006257",
      "0.00015472790563830847",
      "-0.00025995559306082877",
      "0.0006549655387066205",
      "0.0018530101585163235",
      "0.00014841401025505275",
      "-0.0005262267702436968",
      "-0.0012162291709597317",
      "5.501942689239226e-05",
      "-0.006899190853832308",
      "0.0036485284595274016",
      "-0.0006601035330883782",
      "-0.0015555381833519764",
      "0.0006197154742554385",
      "0.0016613277055432742",
      "-0.0008371353294142315",
      "0.001306469546029276",
      "0.0023278575813712524",
      "-0.004434631445632042",
      "0.003692595394286201",
      "-0.0010206028863286776"
    ],
    [
      "0.003407784871854217",
      "0.0043605786081966705",
      "0.05702122214071831",
      "0.010297799120113561",
      "0.020987236701474198",
      "0.000610370217446711",
      "-0.0029325702261968766",
      "0.0006027483084514081",
      "0.0031286822658163826",
      "-0.00026950545278225284",
      "-0.0005085540072317059",
      "-5.043691884317967e-05",
      "-0.006605508929966283",
      "-0.02529241827973915",
      "0.005941336637053322",
      "-0.0008805853183635005",
      "-0.004300716455341686",
      "0.0015332977802878687",
      "0.0026220227766236733",
      "-0.004402987439225635",
      "0.0025801405165295044",
      "0.0041620550787793715",
      "-0.011557438143922927",
      "0.005872050240515105",
      "-0.005533295554724259"
    ],
    [
      "0.005566032814724598",
      "0.006094466219321529",
      "0.025358677001866132",
      "0.015443320683251374",
      "0.06504849019379892",
      "0.0003617504558617577",
      "-0.001874039334625027",
      "0.0029170665621453275",
      "0.010561209946544046",
      "0.004394427124416226",
      "-0.004452040222719097",
      "-0.00775364642300935",
      "-0.009390314954929981",
      "-0.02369639692811871",
      "0.02462389693352768",
      "-0.0030961963368797856",
      "-0.005612827912327122",
      "0.005067370299848146",
      "0.009032600166044095",
      "-0.002379235969337936",
      "0.0036737090773750333",
      "0.011301834614888158",
      "-0.0009395518969110377",
      "0.013231353013740454",
      "-0.00964039142281096"
    ],
    [
      "0.0028176899480345003",
      "0.002886092219237434",
      "0.01461304519689056",
      "0.0036908762599970097",
      "0.009302561297002273",
      "4.2219335368533986e-05",
      "0.00024204011325319286",
      "0.0002412230620197841",
      "0.0011365185049251928",
      "0.0006569212801657444",
      "-0.00022056165788381693",
      "-0.0007393700471708498",
      "-0.0004500483845454649",
      "-0.003996710611126469",
      "0.0017013288974730958",
      "-0.0003089828240514157",
      "-0.0014305446115492756",
      "0.0003273914217439881",
      "0.0010622458725487933",
      "7.614335556803757e-05",
      "0.00039153683825629104",
      "0.0010351294491190157",
      "-0.0005462866762792228",
      "0.005087558613149726",
      "-0.0006267008607107658"
    ],
    [
      "0.002658836663001229",
      "0.002672449761173391",
      "0.013209583186825608",
      "0.0031105378700781276",
      "0.006389823292901298",
      "4.4747463036433506e-05",
      "4.847563220162465e-06",
      "4.069746577024884e-05",
      "0.0006284970584061906",
      "0.00045090727221249767",
      "-8.80863310116307e-05",
      "-0.00028445955278359844",
      "-0.0004712242991193412",
      "-0.0038850941041051945",
      "0.0006059179017772533",
      "-0.0001477332215250699",
      "-0.0011489640669997787",
      "0.00016227363034630258",
      "0.0006178055986416385",
      "-0.00020357592736980812",
      "0.00016888244562616816",
      "0.0005579512784437695",
      "-0.0009456511117100241",
      "0.003503854568309744",
      "-0.000581316712473591"
    ],
    [
      "0.002646734211844449",
      "0.002656322892127501",
      "0.012876447857178262",
      "0.0030670632562981785",
      "0.006150784839634832",
      "3.748770275491093e-05",
      "3.5996720939673634e-05",
      "3.632330778593984e-05",
      "0.0005884132644595931",
      "0.00040576343926566525",
      "-7.784439677137028e-05",
      "-0.00027701091501723706",
      "-0.0004044770655721704",
      "-0.0036221400932213025",
      "0.0005336416621354365",
      "-0.0001378414272122583",
      "-0.0010913775032216023",
      "0.00014356680357593184",
      "0.0005827579413087912",
      "-0.0001428560778329345",
      "0.00016067760200545478",
      "0.0005061908074577779",
      "-0.0009340455377167067",
      "0.0034249350556210456",
      "-0.0005242244248918254"
    ],
    [
      "0.002662969886336058",
      "0.002654066584867714",
      "0.012305295492420633",
      "0.002963512957696274",
      "0.006404327346145213",
      "2.048072096153391e-05",
      "0.0001823907008551908",
      "5.1374922435205686e-05",
      "0.0006286287102589042",
      "0.000537570331823807",
      "-6.0800519113458715e-05",
      "-0.000384022642275438",
      "-0.0003465808450093555",
      "-0.003299357681615176",
      "0.000516908895140834",
      "-0.00015377821051551114",
      "-0.0011419411242808502",
      "0.00012368507620200372",
      "0.0006353689761422549",
      "7.937351880367165e-05",
      "0.00014501329263452673",
      "0.0004966731773200817",
      "-0.000593235864822609",
      "0.004014861252197642",
      "-0.00038418931923947394"
    ],
    [
      "0.002694220509490648",
      "0.002685545526583708",
      "0.014065030519388108",
      "0.0030231145350415613",
      "0.006922439084597805",
      "2.7487813842415866e-05",
      "0.0002510905658168626",
      "6.823493148239088e-05",
      "0.0007167994374296734",
      "0.0006660427729420972",
      "-6.0827077693532664e-05",
      "-0.0004357402243142466",
      "-0.00026218663015376025",
      "-0.0036878298152007976",
      "0.000570226749494252",
      "-0.00017936353793828328",
      "-0.001330406943650916",
      "0.00012586746680917402",
      "0.0007258055055296088",
      "9.607674316485011e-05",
      "0.00016924759980283427",
      "0.0005875727506177585",
      "-0.0006071997941831617",
      "0.004730288500747671",
      "-0.0003596855656765099"
    ],
    [
      "0.0027742592565429304",
      "0.0027279896219301373",
      "0.018134277331842814",
      "0.0031087436493031717",
      "0.00857883904524054",
      "3.489398426466552e-05",
      "0.00028317749953539494",
      "4.3330676152916426e-05",
      "0.0009667640068079193",
      "0.001005278494644495",
      "-0.00010015353323843763",
      "-0.0005795942385646774",
      "-0.0006457525420822648",
      "-0.005415282948531232",
      "0.0006806505154659851",
      "-0.00023029948842558996",
      "-0.001880946101780207",
      "0.0001830808252502157",
      "0.000989356540054954",
      "5.31682187190976e-05",
      "0.0001621938832529511",
      "0.0007683446644924752",
      "-0.0008170050023764847",
      "0.006550847095951284",
      "-0.0006357533750622444"
    ],
    [
      "0.0028653620593417604",
      "0.002837247497523622",
      "0.02464179708496591",
      "0.003514185049329375",
      "0.01028545823365939",
      "6.726402276513782e-05",
      "0.0002918658751133149",
      "7.658742740461007e-05",
      "0.0012494925274877525",
      "0.0011241304035478693",
      "-0.0001357908484418285",
      "-0.0006378411789238866",
      "-0.0007310198984952452",
      "-0.007271501767398505",
      "0.0009754659076385895",
      "-0.00029097741181487906",
      "-0.0024448111288843727",
      "0.00025150536430407086",
      "0.0012545444248493478",
      "-0.00015402696025688112",
      "0.0002741542608921145",
      "0.0010337367483523915",
      "-0.0013975559365978897",
      "0.00825366079974785",
      "-0.000880014947542753"
    ],
    [
      "1.5235614524074257",
      "9.225591941846456",
      "5.633754083863771",
      "3.76638966786472",
      "6.017928491852271",
      "2.3768423193752914",
      "-0.05226112350176057",
      "0.5769288493181134",
      "-1.7605471891497508",
      "1.9629052708443686",
      "2.481912273192164",
      "1.2787139348149323",
      "1.3457326504118015",
      "1.6353136205780041",
      "-0.5740135204531366",
      "0.863916907137802",
      "-1.701539517225526",
      "1.0939797231842308",
      "0.059833652255707644",
      "-4.117690035018537",
      "0.896728295150193",
      "1.7840793028515747",
      "0.7978815187311908",
      "0.3781568531663585",
      "2.8888691527321404"
    ],
    [
      "0.003399547003828936",
      "0.005335898422503131",
      "0.03436783406778477",
      "0.00855006349044852",
      "0.017760124735850005",
      "0.0004367482032894397",
      "0.00026213735966604934",
      "0.0013104421470786704",
      "0.0027665257312907204",
      "-0.0015891494578315986",
      "0.0008230920516147654",
      "-0.0012561473216339842",
      "-0.00043047228391329846",
      "-0.007870722874592421",
      "0.005280512947300514",
      "-0.00107501549364521",
      "-0.002184284845108834",
      "0.0006991429723078401",
      "0.002421400785308589",
      "0.0008087772503047483",
      "0.0028507172396690155",
      "0.0034050251510097554",
      "-0.004920699911985547",
      "0.008124844354748386",
      "-0.0004115009201170949"
    ],
    [
      "0.0029295125276971893",
      "0.0032117078270445082",
      "0.024272300903135396",
      "0.004445536268914822",
      "0.010910375463310137",
      "4.387182800768578e-05",
      "0.0006068064274128823",
      "0.0003511115550466747",
      "0.0014006351402407334",
      "0.00030917999071339454",
      "-2.21546159187312e-05",
      "-0.0009940506520734371",
      "0.0003829222738050989",
      "-0.00523051155660782",
      "0.0016229109932629816",
      "-0.00042787156545847754",
      "-0.0019483942882928418",
      "0.00023822284459403947",
      "0.001375200959840563",
      "0.0007021277092982445",
      "0.0007648737728549232",
      "0.0012186312453755569",
      "-0.0021286459174497166",
      "0.007612693540934061",
      "-0.0003289224102228308"
    ],
    [
      "0.00271681783010452",
      "0.00272857898781998",
      "0.01466223956344314",
      "0.003260257073600432",
      "0.00754142191698113",
      "3.622700693892426e-05",
      "8.512999972586437e-05",
      "7.204119077551038e-05",
      "0.0008120601067186774",
      "0.0004940728763651461",
      "-9.773919566795635e-05",
      "-0.00042877518132418613",
      "-0.0006842296983495335",
      "-0.004428048973349894",
      "0.0008275079473875044",
      "-0.00019069102032048978",
      "-0.0013721000036996905",
      "0.00020821344355053046",
      "0.0007961026464830283",
      "-4.409856598000846e-05",
      "0.00022866789659575256",
      "0.0006489362704674267",
      "-0.0010012843549410935",
      "0.004535043567573631",
      "-0.0006742311369078421"
    ],
    [
      "0.0025918992123623585",
      "0.002605224853381407",
      "0.009646979547881159",
      "0.00288962607842284",
      "0.005065661137028253",
      "2.0699809382950764e-05",
      "6.753735724330955e-05",
      "3.4106414039365674e-05",
      "0.0004162124503749474",
      "0.00025212090585844234",
      "-3.722647470289388e-05",
      "-0.0002087749554321765",
      "-0.00025109285563007066",
      "-0.002398086012087583",
      "0.0003695591189452851",
      "-9.691971271840174e-05",
      "-0.0007576911919151449",
      "9.264769437158624e-05",
      "0.00041321656720253895",
      "-4.543148104124596e-06",
      "0.00012295904317329126",
      "0.0003296745592499082",
      "-0.0006074503862457488",
      "0.002521116001374597",
      "-0.00032346218937417894"
    ],
    [
      "0.0025818147230161625",
      "0.002592908339452736",
      "0.009006046313624595",
      "0.002873169496766857",
      "0.004897585520510312",
      "1.9473246091822215e-05",
      "4.702468537008981e-05",
      "3.320846355757151e-05",
      "0.000389963957379788",
      "0.00019814181285072297",
      "-3.5415315543636466e-05",
      "-0.00018425422909446558",
      "-0.0002969133497083557",
      "-0.002236301598159886",
      "0.0003765657295851658",
      "-8.767095717662947e-05",
      "-0.0006918561381804111",
      "9.570831753600347e-05",
      "0.0003817079619075298",
      "-8.658526292216553e-06",
      "0.00011904758769024898",
      "0.0003006003082536481",
      "-0.0005683904212270204",
      "0.002294272385214369",
      "-0.00032993864167764326"
    ],
    [
      "0.0026472985237549046",
      "0.0026283796350624025",
      "0.012088191721619776",
      "0.0029405334240061565",
      "0.006195937045930956",
      "2.9543429214701783e-05",
      "6.741762125555791e-05",
      "2.4836872757724703e-05",
      "0.0005917575984315141",
      "0.0004406690795344797",
      "-5.705473532639356e-05",
      "-0.00027823048411732996",
      "-0.0005698528672906688",
      "-0.0035817753519036687",
      "0.0004816618607193981",
      "-0.0001279329261640581",
      "-0.0011222511059390502",
      "0.00013776779852214745",
      "0.0005909064622074462",
      "-5.6728004786973e-05",
      "0.00013086732971632242",
      "0.00045172576544632594",
      "-0.0006980884184290713",
      "0.0036916268265616125",
      "-0.0005030400145085862"
    ],
    [
      "0.0027327214934993386",
      "0.0027465423366796753",
      "0.016377497898654527",
      "0.0032855735153432633",
      "0.007829010167695497",
      "5.412075860317511e-05",
      "4.761694689055617e-05",
      "5.6291423224911016e-05",
      "0.0008564976319576114",
      "0.0005671679686162501",
      "-9.170468675606121e-05",
      "-0.0004003259600821723",
      "-0.0007782182438110474",
      "-0.005134464046437597",
      "0.0007921222615644083",
      "-0.00020023624993333955",
      "-0.0015457864090203924",
      "0.00021391492124596786",
      "0.000846449934937124",
      "-0.00014915887841112139",
      "0.00024230470904437022",
      "0.000725645893142303",
      "-0.0012052363231380805",
      "0.004938659238264886",
      "-0.000749733501237207"
    ],
    [
      "0.0063994585235133865",
      "0.007854925174834411",
      "0.07871020559430958",
      "0.01578218987942635",
      "0.07713372573818576",
      "0.001848087539423045",
      "-0.007188355891225595",
      "0.002725132012473201",
      "0.012867876518883782",
      "0.005836680867294974",
      "-0.0034289467965668663",
      "-0.004260634177753247",
      "-0.023867048608878595",
      "-0.06292369801826746",
      "0.02500656899927708",
      "-0.0036945216763054722",
      "-0.01311477099494421",
      "0.00576702397748941",
      "0.011216979739247774",
      "-0.012321925400343157",
      "0.0061017116459813996",
      "0.016675101266106874",
      "-0.007535871260908039",
      "0.023234872978491136",
      "-0.012447866054416437"
    ],
    [
      "0.046371399986236385",
      "0.06780818428244552",
      "0.03518576216775271",
      "0.1858176161453118",
      "0.9470820386394155",
      "-0.009517354626418674",
      "-0.007935705230529501",
      "0.04036825504259437",
      "0.1520982473686571",
      "0.031916773201342286",
      "-0.10243553971783657",
      "-0.19404087029440875",
      "-0.05539579296218306",
      "-0.11245514176152435",
      "0.3843574601918146",
      "-0.052231620840280754",
      "-0.02723612278928808",
      "0.0793697023000183",
      "0.13531496748755437",
      "-0.0032889217230929364",
      "0.030914600253103455",
      "0.15088713660772213",
      "0.007113555618215109",
      "0.07005154157772271",
      "-0.1519404437864716"
    ],
    [
      "0.0029476144114192375",
      "0.0036413404219742046",
      "0.021267826366472353",
      "0.005743803957340783",
      "0.011700335380670801",
      "0.0001627406243240561",
      "-0.0005237380289362063",
      "0.0004724318066863732",
      "0.001565775493467739",
      "-0.0006336380235088375",
      "-0.0005020064379290854",
      "-0.0008987339835145168",
      "-0.0001699959075751341",
      "-0.00601064672774207",
      "0.0033000322937810104",
      "-0.0005273013551747626",
      "-0.0011156986672025784",
      "0.0006508263394065061",
      "0.0013775848278151557",
      "-0.0008814276188500542",
      "0.001070430701823662",
      "0.0019594270334582216",
      "-0.0036331719825013964",
      "0.0017640464474176602",
      "-0.0015299260471945445"
    ],
    [
      "0.0027113258123482977",
      "0.002793567262638202",
      "0.01406338772141604",
      "0.0033473809936401915",
      "0.0072078539591095185",
      "3.784473779661097e-05",
      "0.0001863674163024352",
      "0.00012311422454531947",
      "0.0007727230227348762",
      "0.0005055457979752106",
      "-8.501218548443131e-05",
      "-0.0004901520618325888",
      "-0.00015081074148644503",
      "-0.003600152612535582",
      "0.0008501166659103137",
      "-0.00021608512068172847",
      "-0.001206887389123369",
      "0.0001688993628603648",
      "0.0007612562670391313",
      "7.488390294359248e-05",
      "0.0002796671907829023",
      "0.0007094160688456178",
      "-0.0009381548921445694",
      "0.004139309367794169",
      "-0.00042852813182897933"
    ],
    [
      "0.0027293409180557085",
      "0.0028150349098455783",
      "0.011091070103509246",
      "0.0035405642455645955",
      "0.007702847538849408",
      "7.345085237936549e-05",
      "-0.0001088356139342719",
      "0.00016975204218193528",
      "0.0008738960610300369",
      "0.0004658965347914636",
      "-0.00018018016271343566",
      "-0.00043454960823483473",
      "-0.000878498622580588",
      "-0.0039000460428036026",
      "0.0014355306495021421",
      "-0.00024067968652035038",
      "-0.0010575592087708001",
      "0.0003140662821419495",
      "0.0007962530382415015",
      "-0.0002910276033732735",
      "0.0003557051560813042",
      "0.0009270128293048485",
      "-0.0007983550374760134",
      "0.0030274159272728044",
      "-0.0007639441191115168"
    ],
    [
      "0.0025223636026029026",
      "0.002535855039490234",
      "0.0057158810591242505",
      "0.0026941655213660776",
      "0.003706759256955261",
      "1.382372909622108e-05",
      "2.2977754322787874e-05",
      "2.6019300825976233e-05",
      "0.00020314425840499414",
      "0.0001226365883859062",
      "-2.444165416858574e-05",
      "-0.00010078737468809897",
      "-0.00010714571826573643",
      "-0.0010848863238841712",
      "0.000225245423038126",
      "-5.1706410906163346e-05",
      "-0.0003373297558366638",
      "5.099768575735137e-05",
      "0.0001966811521599017",
      "-2.842542977118559e-05",
      "7.1438974172803e-05",
      "0.0001864283831937566",
      "-0.0002826383517465543",
      "0.0010923012102717893",
      "-0.00015355510213828428"
    ],
    [
      "0.0025231701539532494",
      "0.002543094299806892",
      "0.005926369847928984",
      "0.0027233355183825894",
      "0.0037098951380354532",
      "1.3335293468725619e-05",
      "3.204497392199249e-05",
      "3.087871720092294e-05",
      "0.00020454671512601353",
      "9.609241696335019e-05",
      "-2.322334597178103e-05",
      "-0.00010433101130203926",
      "-5.692708619346839e-05",
      "-0.001057373490555551",
      "0.00023229005338633803",
      "-5.3414371561696884e-05",
      "-0.00033157097268602515",
      "4.9315044882458445e-05",
      "0.00019755072142435372",
      "-1.2009851315493346e-05",
      "8.238226069851162e-05",
      "0.00018761085997542887",
      "-0.000332796938323287",
      "0.0010916872559927342",
      "-0.00014367116540398643"
    ],
    [
      "0.002529858296074095",
      "0.002552652912754943",
      "0.006701731681161628",
      "0.0027650649800280303",
      "0.003840879145101372",
      "1.567997179067278e-05",
      "3.2003147917020726e-05",
      "2.8017429085663498e-05",
      "0.00022379320534081292",
      "0.00010628243978736268",
      "-2.1146791627093593e-05",
      "-0.00010765554777874052",
      "-4.6221837751473366e-05",
      "-0.0012762937246241402",
      "0.00022712344687161683",
      "-5.7412132337869916e-05",
      "-0.0003902729950072194",
      "5.088406722159244e-05",
      "0.00021884696754270207",
      "-2.1986381266866178e-05",
      "8.964882962348113e-05",
      "0.00020316192436951316",
      "-0.00044220341516291084",
      "0.0012576917919830647",
      "-0.00017405819615599162"
    ],
    [
      "0.710256703613725",
      "0.16989525314515644",
      "3.9627508071808344",
      "1.206865784586098",
      "1.4440718337830676",
      "0.2707171137727759",
      "-0.8804290899616791",
      "-0.410180832864896",
      "0.5870998247038893",
      "-0.742340595149357",
      "0.02353004514143955",
      "0.047252207460536315",
      "-0.7503512155177803",
      "0.7022153245439213",
      "-0.987082856464917",
      "-0.1801728711025118",
      "1.3550859558556174",
      "-0.669645434627909",
      "0.7925729046171015",
      "0.30771920700215444",
      "-0.2877603373103168",
      "0.47260255270902884",
      "1.3394287266582987",
      "-2.1989572861588775",
      "-0.007249750762071168"
    ],
    [
      "0.0028719396262683076",
      "0.0030706514255658627",
      "0.018739566959151428",
      "0.004655133627449987",
      "0.010773143638721812",
      "0.00015688360082028444",
      "-0.0004956960657832308",
      "0.00018195828481929068",
      "0.001350735555113121",
      "0.0007149751816479532",
      "-0.0002494190736387884",
      "-0.0004929236375506122",
      "-0.0018504450688222923",
      "-0.007933442425962204",
      "0.00215795786829858",
      "-0.00036233391382715186",
      "-0.0018112194992137467",
      "0.0005470897640386567",
      "0.001226963939720489",
      "-0.0008690557173097771",
      "0.0005906933128250197",
      "0.0015049491959671674",
      "-0.0024388038267517988",
      "0.004308164592166943",
      "-0.0018533809413691516"
    ],
    [
      "0.055266194411879806",
      "0.7217404703994142",
      "0.2290845643786967",
      "0.13598835548498373",
      "1.5862695899589323",
      "-0.11735358930938082",
      "-0.06032715745272339",
      "-0.009115642378140543",
      "0.1783449892912322",
      "0.16330045427770126",
      "0.10281425254377116",
      "-0.5540721731624099",
      "0.006044194153195687",
      "-0.06871320513287374",
      "0.21770514429140633",
      "-0.03777962493651694",
      "0.007719630488547814",
      "0.06524964535716721",
      "0.21785450323395403",
      "-0.300676528318776",
      "-0.10440111752859242",
      "-0.5434451939150892",
      "-0.000617382456386135",
      "-0.29175783931435906",
      "-0.3173693756274375"
    ],
    [
      "0.002727682855321435",
      "0.003025653488342364",
      "0.0110037367777781",
      "0.0041028055660376275",
      "0.007280400922603284",
      "5.911906233540456e-05",
      "7.795640961418836e-05",
      "0.00032954025751436055",
      "0.0008407156149585522",
      "-0.00012231800532662313",
      "-0.0001783669761160256",
      "-0.0005933267517831938",
      "0.00033329093535603126",
      "-0.0019210588465548178",
      "0.0017583153416324718",
      "-0.00029874963797953987",
      "-0.0005445002229577128",
      "0.00027886896295769713",
      "0.0007416998049183098",
      "5.7916274347565864e-05",
      "0.0006028040766587432",
      "0.0009976217691440564",
      "-0.0013131424307302442",
      "0.0017685609589433305",
      "-0.00034926186902641264"
    ],
    [
      "0.0025372549667884814",
      "0.002544218222693176",
      "0.006362916891606514",
      "0.0026981511325376074",
      "0.003995174068406244",
      "1.0579041451159711e-05",
      "5.693062841634903e-05",
      "2.593049720470903e-05",
      "0.00024685826485596645",
      "0.0001782114832592501",
      "-2.5006425169558503e-05",
      "-0.00014198808980800807",
      "-0.00012347970295968099",
      "-0.0012894666860595874",
      "0.00023252971128641064",
      "-6.137174612939551e-05",
      "-0.00042917530804110495",
      "5.333845911740536e-05",
      "0.00024535630364322223",
      "1.656056436415456e-05",
      "7.06942818242687e-05",
      "0.00020356266092299294",
      "-0.00028379065363794235",
      "0.0014730263194473506",
      "-0.0001625819767580665"
    ],
    [
      "0.002526908017764643",
      "0.0025338274044341092",
      "0.006153967296905647",
      "0.0026785213378343366",
      "0.003794586852834736",
      "9.938392543938295e-06",
      "5.19171465942012e-05",
      "2.1474011128861675e-05",
      "0.00021455241195601806",
      "0.00014391493063062414",
      "-1.9630171945036443e-05",
      "-0.00011743377181238034",
      "-8.88433364076528e-05",
      "-0.001166713421347399",
      "0.000191702739696176",
      "-5.255991653508976e-05",
      "-0.0003861453913875547",
      "4.4380466928288594e-05",
      "0.00021365507226418448",
      "1.2466728060830051e-05",
      "6.483073177004824e-05",
      "0.00017571325853871748",
      "-0.0002923113455037837",
      "0.0013225408532358336",
      "-0.00014343766071119878"
    ],
    [
      "0.0025527051668462666",
      "0.0025493887775090403",
      "0.007454837648006424",
      "0.0027135171612580533",
      "0.0043061640046449445",
      "1.4384922439548519e-05",
      "6.149057521112084e-05",
      "1.9152282305920515e-05",
      "0.0002944928955204667",
      "0.00023821270714610295",
      "-2.865652410519227e-05",
      "-0.00015364089284935985",
      "-0.00019296542109352162",
      "-0.0016969066027088583",
      "0.0002387264744386392",
      "-6.873649133845792e-05",
      "-0.0005574848675325751",
      "6.182131641268688e-05",
      "0.00029541965180815665",
      "-7.968217688175808e-06",
      "7.084258474188067e-05",
      "0.00023756711850507936",
      "-0.00034912424605227743",
      "0.0018830077269087536",
      "-0.000214515407817676"
    ],
    [
      "0.002821489513312849",
      "0.0031715187796100713",
      "0.019027376801523173",
      "0.004639316711713312",
      "0.009029537668553059",
      "0.0001545366955775891",
      "-0.0001623634334667383",
      "0.00033742291692103593",
      "0.0011368326465468084",
      "-4.809859172399468e-05",
      "-0.00016824524404103217",
      "-0.00043053124550951224",
      "-0.000149647644503063",
      "-0.004976692738463015",
      "0.0020692397989965625",
      "-0.00035615357705285494",
      "-0.0012511463524613868",
      "0.0003846413604160241",
      "0.0010033274682549043",
      "-0.0005925278952844539",
      "0.0007724856516491026",
      "0.0014159002974395815",
      "-0.002271862085068777",
      "0.0032239395033702768",
      "-0.0008479054039793492"
    ],
    [
      "0.03734956568950437",
      "0.034774983104577085",
      "0.29230192268826244",
      "0.06872975622859705",
      "0.6347919072724029",
      "-6.485435172058935e-05",
      "0.04343674584610248",
      "0.03549813757223893",
      "0.10958367326609206",
      "0.08285999009159661",
      "-0.030309597052084046",
      "-0.09601281736006274",
      "-0.03472206852798331",
      "-0.11796119888319458",
      "0.20237341712817092",
      "-0.033380868855962795",
      "-0.08817945386659695",
      "0.031663135368604794",
      "0.10023192913548913",
      "0.04176138118611017",
      "0.03423641270803488",
      "0.10451307982508004",
      "0.12566587730651502",
      "0.4016480546046085",
      "0.001987034044737549"
    ],
    [
      "3.6767251017252445",
      "1.4452011514314396",
      "6.806138731019633",
      "2.497452102264718",
      "3.48468222532325",
      "-1.387306200610268",
      "-2.1219793918723378",
      "0.2380608045885898",
      "-2.551204838088082",
      "2.5810800171789507",
      "0.4377164347067841",
      "1.6649510110583103",
      "2.0315401195781977",
      "2.87597417097086",
      "-0.8358686179899815",
      "1.1703878911676568",
      "2.666527197842386",
      "-0.8183948719457763",
      "2.391859893828438",
      "-1.2907258261652033",
      "-0.4143738927734913",
      "0.03895672264428583",
      "0.4023026933658715",
      "0.43154982012944304",
      "-0.46477977526896186"
    ],
    [
      "0.0029485952974068496",
      "0.002957618530591222",
      "0.05920225963252847",
      "0.004689182267430522",
      "0.012086546111795686",
      "0.0001317806409587963",
      "0.0001558071449512432",
      "-0.00015696097498492668",
      "0.001473084277818181",
      "-0.00024182627245601364",
      "-0.00012755503858592418",
      "-0.00014841206164187298",
      "0.0005094465205623624",
      "-0.014614395344944093",
      "-2.161856415513101e-05",
      "-0.00022558383390965618",
      "-0.004167041581104163",
      "0.00017645754395135893",
      "0.0015550322920368255",
      "-0.0007176496257006005",
      "0.0005618984291601076",
      "0.0009931825237004751",
      "-0.007106959519982752",
      "0.012735942876360255",
      "-0.0017694049900008194"
    ],
    [
      "0.002781000050189049",
      "0.0028204904810901986",
      "0.048320042836125274",
      "0.0045032455563635615",
      "0.009462337321762226",
      "0.0001644305887416704",
      "-0.0007095598001650722",
      "-0.00028909157190629576",
      "0.0010249730514111767",
      "-0.0008123871340470008",
      "-0.00019471053239119071",
      "0.0003038732447748574",
      "-0.0006539895542164979",
      "-0.013969587352501861",
      "-8.578970010649879e-05",
      "-0.00010431445835846708",
      "-0.003116307375377957",
      "0.00027679450611699285",
      "0.0010706252940851826",
      "-0.001446260394411667",
      "0.0004713544527689255",
      "0.0007898040057258885",
      "-0.00753744419399536",
      "0.007352987206921256",
      "-0.0023938385344286425"
    ],
    [
      "0.002645285398808956",
      "0.002701862405879041",
      "0.016739948944843097",
      "0.0033343820794764964",
      "0.006126649642020233",
      "5.8339093674872084e-05",
      "-5.552344905843036e-05",
      "2.578557657232901e-05",
      "0.0005851067566045804",
      "1.6712313122391678e-05",
      "-6.438929422928298e-05",
      "-0.00013761956636697154",
      "-0.0002929131305136007",
      "-0.004388582135561186",
      "0.0004849025927985447",
      "-0.0001240806976831912",
      "-0.0011699039181664254",
      "0.00014732425882230436",
      "0.0005719076372647516",
      "-0.00025928053971639107",
      "0.0002639789955896548",
      "0.0005105923917359833",
      "-0.0018650847208430332",
      "0.003411255565736898",
      "-0.0006594647802218801"
    ],
    [
      "0.002782893564898835",
      "0.002935355737452513",
      "0.020889415632148325",
      "0.004045276567970161",
      "0.008806178825848016",
      "0.00012497247325316213",
      "-0.00032300188530573124",
      "0.00011475270788975299",
      "0.0010366967799133478",
      "9.36078043651376e-05",
      "-0.0001636101874706904",
      "-0.0002598002731702398",
      "-0.001005528770992742",
      "-0.00686741422292554",
      "0.0013487033347711211",
      "-0.00024915456346339163",
      "-0.0016380549352296913",
      "0.000353215218642689",
      "0.0009649091125750938",
      "-0.0006484802350267508",
      "0.0005099960225903229",
      "0.001067847526741067",
      "-0.002652597006278859",
      "0.00418206071232028",
      "-0.0012305140803776007"
    ]
  ],
  "rational_Q": [
    [
      "0.09436390322564736",
      "0.4900073751896053",
      "5.535982566224893",
      "0.5582357967209649",
      "1.749061077094522",
      "0.4900073751953377",
      "2.325399955972555",
      "52.27921225244449",
      "7.196600308393564",
      "4.568597354756151",
      "5.535982566249105",
      "52.27921225244007",
      "126.527343586913",
      "13.447863421700157",
      "18.729815059616985",
      "0.5582357967228538",
      "7.196600308392436",
      "13.447863421707623",
      "8.746775239511011",
      "4.818384308251626",
      "1.749061077136389",
      "4.5685973547762675",
      "18.729815059643666",
      "4.818384308257407",
      "6.360201043280765",
      "-0.05333964086734421",
      "0.2599828249624826",
      "-0.03500459806010317",
      "0.01358845275236858",
      "-0.05333964086798872",
      "0.20771304322269438",
      "0.30698236630790054",
      "0.10712365150511877",
      "-0.21213956198536868",
      "0.25998282494259195",
      "0.3069823663072354",
      "-0.4762926249168505",
      "0.11280161430623432",
      "-0.48153498591498495",
      "-0.03500459805752554",
      "0.10712365150649383",
      "0.11280161430334801",
      "-0.0976430759942607",
      "-0.11619347496846877",
      "0.013588452755553393",
      "-0.21213956198897513",
      "-0.4815349859101532",
      "-0.11619347496912816",
      "0.43151082995798784",
      "0.1614821343370293",
      "-0.08300828429611977",
      "-0.37404047549248376",
      "0.08335352064670774",
      "-0.11195205970331466",
      "-3.054304679558113",
      "-0.28871336047767293",
      "0.3593308680571545",
      "-0.1286057110056755",
      "-1.0982840724347682",
      "0.16853619858263114",
      "-0.5108250773124906",
      "0.22709755122975112",
      "-0.1672253260637297",
      "0.07034785229607571",
      "0.3306890754461573",
      "0.24625349940009236",
      "0.2222633085367139",
      "0.13081317818648486",
      "0.669804136349084",
      "0.03984872385309726",
      "0.32405699795195486",
      "0.1861932527604079",
      "-0.3609362416321362",
      "-1.9201129084515298",
      "-0.12860571102255058",
      "1.628296834410246",
      "1.0713128326951245",
      "-2.594075071811331",
      "0.8419317261886435",
      "-0.23803757401779677",
      "-5.1177912623074295",
      "0.9706279886849305",
      "1.1157094338122204",
      "-0.47635890681096055",
      "0.08917737803129808",
      "2.6952304934830025",
      "-0.5660841420222485",
      "-1.1331070705086186",
      "-0.3518756620728095",
      "0.92084221108015",
      "1.0842159487064775",
      "-2.074077181477145",
      "-0.7699682880926372",
      "1.832587901461785",
      "-0.11754810304762124",
      "-0.16722532606688592",
      "-0.027347258883980218",
      "0.4992754220994892",
      "-0.2302924324200849",
      "0.0021464890257211085",
      "0.08917737801918389",
      "0.8834948687897997",
      "1.954820839778644",
      "-1.540991034507975",
      "0.4903779033427002",
      "-0.10618873127297153",
      "-0.09544054130213593",
      "0.4240333961759307",
      "-0.32861027598682147",
      "0.3353124819445569",
      "0.32706285448778866",
      "-0.186632816980884",
      "-0.0716010196074032",
      "0.7323565752229736",
      "-0.29230565386484386",
      "0.130813178186368",
      "-0.08692491980639794",
      "-0.23054716758613605",
      "1.907973663917118",
      "-0.10194516422024173",
      "0.9208422110605451",
      "2.4590583666673527",
      "1.2599680409807557",
      "0.6409356663219152",
      "-1.0884185669312858",
      "0.327062854482886",
      "-1.707227635989941",
      "-0.7039983118511399",
      "0.05732552340150748",
      "0.28710603744423185",
      "-1.2812886666597354",
      "-1.0453739196706677",
      "0.26900762029952735",
      "0.23856435658309041",
      "0.08576590670760545",
      "-0.1119520597072324",
      "-1.098284072422736",
      "0.07034785230016188",
      "0.6698041363506326",
      "0.16148213435027672",
      "-3.054304679563233",
      "0.16853619858967014",
      "0.33068907544560844",
      "0.03984872385832149",
      "-0.08300828429562046",
      "-0.28871336047334584",
      "-0.5108250773130703",
      "0.24625349940402114",
      "0.3240569979491395",
      "-0.3740404754934416",
      "0.3593308680552928",
      "0.22709755122153075",
      "0.22226330854080106",
      "0.1861932527629812",
      "-1.4827421344828875",
      "0.1698205054932534",
      "-0.14386688692448482",
      "1.6282968343948343",
      "-1.4827421344868166",
      "4.894224154393685",
      "1.2752114074260024",
      "-2.6599253310905233",
      "-0.02734725888594911",
      "0.16982050549891195",
      "1.2752114074259393",
      "-1.5304906786757502",
      "-0.2654490772241519",
      "-0.08692491979754204",
      "-0.14386688692899652",
      "-2.659925331075041",
      "-0.2654490772358787",
      "2.3469987057194777",
      "-4.402426428817602",
      "-6.621830623523346",
      "-5.117791262299673",
      "6.407664470689567",
      "2.8624705868325075",
      "1.288145083762098",
      "-2.008369215567222",
      "0.8834948687710179",
      "8.630514089218858",
      "-3.0767968093366216",
      "2.1904844385617936",
      "-2.1920003720846895",
      "2.4590583666984243",
      "-1.2888806338400391",
      "3.2550355766617343",
      "-6.061138978310967",
      "-1.919675559822337",
      "0.3825805631541261",
      "2.695230493476746",
      "8.6305140892209",
      "6.1102811924662666",
      "1.347975894912592",
      "-2.182341419774173",
      "-0.09544054129865948",
      "-1.5821635740922466",
      "2.3146569860861073",
      "3.3293419084115357",
      "-2.1149693801845943",
      "-1.707227635905249",
      "-0.8083864686053269",
      "-4.442273559495443",
      "-0.23630850826146202",
      "1.24552720682227",
      "1.084215948709706",
      "-1.2888806338489949",
      "0.10049248602228006",
      "-0.5433627866110148",
      "1.8263531986092771",
      "-0.1866328169786449",
      "-0.8083864686023468",
      "-1.2510230692176925",
      "-0.13820339580818608",
      "0.29466877442567846",
      "-1.0453739196787606",
      "0.7392123570875793",
      "0.9313523494238435",
      "0.35189692532104583",
      "-0.015394568941158555",
      "1.0713128326997912",
      "0.9706279886809634",
      "-0.5660841420179511",
      "-2.074077181473295",
      "-0.3609362416439258",
      "-2.5940750718265373",
      "1.115709433808078",
      "-1.1331070704985038",
      "-0.7699682880962123",
      "-1.9201129084294597",
      "0.8419317261981869",
      "-0.476358906816471",
      "-0.35187566207150023",
      "1.8325879015040207",
      "2.862470586835228",
      "-3.076796809337983",
      "3.2550355766665895",
      "0.4992754220846648",
      "-4.402426428817587",
      "1.2881450837652517",
      "2.1904844385586144",
      "-6.061138978312677",
      "-0.23054716758904661",
      "-6.621830623521464",
      "-2.008369215554774",
      "-2.1920003720890047",
      "-1.9196755598089377",
      "-3.676204453858594",
      "-19.362250992719165",
      "1.9548208397613387",
      "6.110281192469242",
      "-3.6762044538568066",
      "9.694705688214697",
      "5.960522089026381",
      "1.2599680409817815",
      "0.10049248602099502",
      "-19.362250992724206",
      "5.960522089020956",
      "10.628720963468288",
      "-2.7040985719927475",
      "0.424033396182831",
      "2.3146569860901347",
      "-0.09844964287658918",
      "2.1941979927018997",
      "-1.4976441024153295",
      "-0.7039983118534849",
      "-1.251023069224613",
      "-1.4429505264704072",
      "-4.585531807767665",
      "-0.12115018904375911",
      "-0.07160101960262553",
      "-4.442273559491057",
      "-1.4429505264654503",
      "-2.767503812530208",
      "-0.2958985721783794",
      "0.26900762028928155",
      "0.9313523494175481",
      "0.3078690386235088",
      "0.7424256406842302",
      "-6.074004234674373",
      "-0.23029243242392786",
      "-1.5409910345110138",
      "-0.32861027598397535",
      "0.7323565752291648",
      "-0.1175481030293881",
      "0.0021464890292065665",
      "0.49037790332747083",
      "0.3353124819508354",
      "-0.29230565385384405",
      "1.34797589492757",
      "3.329341908401935",
      "-0.23630850825554267",
      "1.9079736639215297",
      "0.3825805631509159",
      "-2.1823414197587128",
      "-2.114969380177118",
      "1.2455272068184489",
      "2.1941979926945976",
      "-4.585531807762244",
      "0.6409356663054687",
      "-0.5433627866152712",
      "-2.7040985719924184",
      "-1.4976441024018254",
      "-0.1211501890709089",
      "-1.6086952777325774",
      "0.057325523395490074",
      "-0.1382033957977522",
      "-2.7675038125172597",
      "-1.6086952777377317",
      "-0.9198667249768065",
      "0.23856435657347064",
      "0.3518969253169497",
      "0.7424256406897484",
      "2.766570605518604",
      "0.31479908097155257",
      "-0.10194516423795408",
      "-1.088418566917084",
      "0.2871060374453123",
      "0.08576590671821903",
      "1.8263531986135901",
      "0.2946687744374392",
      "-0.015394568944453837",
      "-0.2958985721901514",
      "-6.0740042346447725",
      "0.31479908095470516",
      "0.0662097816689702",
      "0.3502021286542904",
      "0.048462408229758315",
      "-0.3199355269530022",
      "-0.06620978167109626",
      "1.3650940746136595e-13",
      "0.09967754180535467",
      "-0.39259528354691864",
      "0.005747209181195463",
      "-0.35020212864170136",
      "-0.09967754181174601",
      "-2.6951638717361387e-13",
      "-0.0862146079184294",
      "0.321866189384198",
      "-0.048462408225896036",
      "0.3925952835474229",
      "0.08621460791509611",
      "-3.129237023902206e-12",
      "0.014452676261613392",
      "0.3199355269471108",
      "-0.005747209179359304",
      "-0.3218661893676124",
      "-0.014452676264178113",
      "-1.6184444202713348e-12",
      "-0.36232952312837846",
      "-0.04397306258332617",
      "-0.04885942190584813",
      "-0.048017671521543424",
      "-0.44237563003191327",
      "1.2934904513317615",
      "0.3248234977978013",
      "-0.20266501443271798",
      "-0.2283336399612913",
      "1.352874783051811",
      "-0.17068963045761654",
      "-0.4986771860307633",
      "0.4241788431934678",
      "0.13266873871252396",
      "-0.06910185955094167",
      "-0.10561045501271961",
      "0.3430311965251888",
      "-0.24694663074254283",
      "0.061507776162403265",
      "0.666337774953597",
      "0.8125107226264743",
      "-0.011065260766973246",
      "-0.4792190550783145",
      "0.956062638266152",
      "-1.6130165507493355",
      "-0.22833363997233344",
      "-0.6646052134787267",
      "-0.927030570594839",
      "-3.4849893532200684",
      "0.6576557673198146",
      "-0.5267178900501325",
      "-4.128716564010419",
      "-3.2344376953640097",
      "-4.201243784351587",
      "3.130366177105496",
      "-0.36464397866674786",
      "-0.05187297241525485",
      "1.0788552566257847",
      "-2.0930283998424257",
      "0.7355816172823373",
      "1.124037769973537",
      "1.8456076128330277",
      "3.9738333827937224",
      "0.9373833105706874",
      "-2.25492209995821",
      "0.48714682645723534",
      "0.13266873871564555",
      "-0.20050310805715874",
      "0.0003557352630210477",
      "0.22542026486865369",
      "-0.009790140706661328",
      "-0.36464397865665227",
      "0.4194724501348051",
      "1.4869233590261832",
      "-0.33497440370912224",
      "-0.464628648325656",
      "0.039557781689447846",
      "-0.3019231127569187",
      "0.04305913444625329",
      "0.11006729388377562",
      "0.4397034264329837",
      "-0.15541579527378438",
      "-0.44667099251375786",
      "0.24114491411983702",
      "0.4837457841487975",
      "0.11612849444574666",
      "0.061507776155252145",
      "0.8961171117451777",
      "-0.7765472657505336",
      "0.6949230151756484",
      "0.14675937712487083",
      "1.12403776989065",
      "0.0015460384378453969",
      "-0.32725355442089243",
      "1.1383526378049478",
      "-2.2848807711955863",
      "-0.1554157952621242",
      "0.6463166994490511",
      "-0.11913131778620734",
      "0.22702080969486538",
      "-0.5748354883273555",
      "-0.3247885851758802",
      "-0.3831269537777479",
      "-2.1441410422354212",
      "-0.7975439620681414",
      "2.2257143775637562",
      "0.4423756300382284",
      "-1.3528747830527423",
      "0.06910185955338564",
      "-0.6663377749517928",
      "0.3623295231443071",
      "-1.293490451328434",
      "0.17068963046453603",
      "0.10561045501101428",
      "-0.8125107226257916",
      "0.043973062584685",
      "-0.3248234977976355",
      "0.49867718603158206",
      "-0.3430311965197856",
      "0.011065260771260785",
      "0.04885942191084517",
      "0.20266501443217932",
      "-0.4241788431920302",
      "0.2469466307398489",
      "0.4792190550986573",
      "0.9155224778007822",
      "-2.1954618147635396",
      "-0.3457409031749583",
      "-0.6646052134660948",
      "-0.9155224778005775",
      "4.587350732014861e-12",
      "-0.9039910838902094",
      "-1.7270549892774703",
      "-0.20050310805657912",
      "2.1954618147987452",
      "0.9039910838920086",
      "-5.7240040179363705e-12",
      "0.564919692588046",
      "0.8961171117451282",
      "0.34574090315424016",
      "1.7270549892548621",
      "-0.564919692585545",
      "-1.4645611727897606e-11",
      "-5.683479572285476",
      "0.22825951453105556",
      "-4.128716563995789",
      "-26.824903210029156",
      "-14.80390185002656",
      "6.977986703256309",
      "3.300360302136008",
      "0.41947245015140694",
      "1.5331209647421944",
      "-7.473772335159489",
      "-4.878597296615908",
      "5.410111384072947",
      "0.0015460384379952438",
      "-3.439405325081685",
      "-0.5164322248598756",
      "1.4047810316050733",
      "-1.5352311736960966",
      "0.3140299711806195",
      "-0.051872972390905346",
      "1.5331209647468957",
      "6.655967162607965",
      "1.754795921694952",
      "-4.2209969434278",
      "-0.3019231127350685",
      "3.3600017320928277",
      "1.8900988195106958",
      "0.7569114368054589",
      "-1.6642869088399672",
      "0.6463166994315795",
      "-1.3040987484094828",
      "-4.144055937097778",
      "-1.6347592027000597",
      "3.4155455695320347",
      "1.845607612838338",
      "-3.4394053250916383",
      "3.624906433312729",
      "-2.261740045414506",
      "-1.4410556929261362",
      "-0.44667099251681397",
      "-1.3040987484058917",
      "0.9938763590608013",
      "0.38461897232518216",
      "-0.02203384956193737",
      "-0.38312695378216166",
      "1.0619939888073229",
      "1.5066711889729332",
      "0.27455655861624667",
      "0.7157832766453528",
      "0.9270305705853829",
      "3.2344376953481406",
      "-1.0788552566267835",
      "-3.973833382789924",
      "-0.9560626382614391",
      "3.484989353211807",
      "4.201243784333466",
      "2.093028399859874",
      "-0.9373833105897489",
      "1.6130165507472627",
      "-0.6576557673199084",
      "-3.1303661770992974",
      "-0.735581617276685",
      "2.254922100020387",
      "14.803901850030549",
      "7.473772335158397",
      "0.5164322248687474",
      "0.00035573526776410135",
      "5.6834795722909766",
      "-6.977986703257173",
      "4.878597296615781",
      "-1.4047810316063605",
      "-0.776547265757988",
      "-0.2282595145372623",
      "-3.3003603021386083",
      "-5.410111384089103",
      "1.5352311737084576",
      "-3.510144619396911",
      "-19.709299017046895",
      "1.486923359032879",
      "6.655967162611545",
      "3.5101446193954127",
      "-5.5380213057946815e-12",
      "0.9195020516969389",
      "-0.32725355442283593",
      "3.624906433304205",
      "19.70929901703774",
      "-0.9195020516977456",
      "-8.44795354216019e-12",
      "-0.010493991013800585",
      "0.043059134443855084",
      "1.8900988195168864",
      "-0.6952275986759351",
      "0.8317472604665707",
      "1.7745171882702704",
      "-0.11913131779604291",
      "0.9938763590572547",
      "-1.3646937870291318",
      "0.5504078840835035",
      "-0.1636229049547051",
      "0.24114491413394123",
      "-4.144055937094475",
      "-1.364693787024191",
      "-1.665245535363954",
      "0.18594579033803427",
      "-2.1441410422389118",
      "1.5066711889749167",
      "-3.668306500558898",
      "1.3141947965910405",
      "2.9329198052247274",
      "-0.22542026486862096",
      "0.33497440370642756",
      "-0.11006729388358655",
      "-0.48374578415724934",
      "-0.48714682645923973",
      "0.009790140716007707",
      "0.46462864833602247",
      "-0.4397034264406732",
      "-0.11612849446328032",
      "-1.7547959217081632",
      "-0.7569114367881216",
      "1.6347592027031157",
      "0.6949230151916671",
      "-0.31402997118486076",
      "4.220996943424527",
      "1.6642869088356347",
      "-3.4155455694873553",
      "-0.8317472604728554",
      "-0.5504078840824376",
      "1.1383526378398845",
      "-2.261740045409152",
      "0.01049399101112559",
      "-1.774517188264912",
      "0.16362290493681098",
      "-0.6804791785102383",
      "0.2270208096813829",
      "0.38461897233236475",
      "-1.6652455353503608",
      "0.6804791784994897",
      "1.1063247829592908e-11",
      "-0.7975439620756047",
      "0.2745565586136637",
      "1.3141947965809642",
      "0.9402493462946611",
      "-0.5915761977641498",
      "-0.14675937712494486",
      "2.284880771194109",
      "0.574835488310955",
      "-2.2257143774867183",
      "1.4410556929286327",
      "0.022033849544972523",
      "-0.7157832766689303",
      "-0.18594579035099063",
      "-2.9329198052421583",
      "0.5915761977758064"
    ],
    [
      "0.23411322426754924",
      "0.949855938670362",
      "7.042987338274096",
      "0.8604207018135341",
      "2.298557051445435",
      "0.9498559386704896",
      "2.274749232097656",
      "47.31861024762781",
      "6.570172096629924",
      "4.075348665027064",
      "7.042987338274203",
      "47.31861024762809",
      "130.2728147438702",
      "10.28453716353659",
      "17.472043810589085",
      "0.860420701813528",
      "6.5701720966297055",
      "10.284537163536548",
      "7.361559186563837",
      "4.03685658362732",
      "2.298557051445311",
      "4.075348665027035",
      "17.472043810589348",
      "4.036856583627195",
      "6.0315054423064955",
      "-0.10390155564273411",
      "0.206222725858708",
      "-0.03693681962570074",
      "-0.02605522999204456",
      "-0.10390155564276952",
      "0.00899449685366901",
      "0.09400507886078557",
      "0.1817187391174973",
      "-0.1323707832156882",
      "0.20622272585876258",
      "0.09400507886076988",
      "-2.7638548326784966",
      "0.32253236127591783",
      "-0.0964825332475764",
      "-0.0369368196256937",
      "0.18171873911762432",
      "0.3225323612759365",
      "-0.15302924282175018",
      "-0.27997687520266495",
      "-0.02605522999213391",
      "-0.13237078321583148",
      "-0.09648253324759214",
      "-0.27997687520267317",
      "0.2576955328995124",
      "0.285205032766443",
      "-0.019188399669317107",
      "-0.4008980268198824",
      "0.01436326633075687",
      "0.20824596866807366",
      "-3.208619048423982",
      "-0.5248923131663519",
      "0.5205603439563978",
      "-0.00010297227511790787",
      "-0.7209930413522709",
      "1.4739570608142778",
      "-0.7872277218617268",
      "0.06966559347241089",
      "-0.250783884598721",
      "0.005374175048359605",
      "0.007454086335519103",
      "-0.2063475739566055",
      "0.40530109101695644",
      "0.011352048414130116",
      "0.7297854599568525",
      "0.3005669374329463",
      "0.5149271437426178",
      "0.04272599616331052",
      "-0.6254030085300027",
      "-2.5560282173379303",
      "-0.00010297227536659173",
      "1.055278170845368",
      "-0.15855278473870732",
      "-2.062776207921153",
      "0.7751479792923347",
      "-0.0790884536808116",
      "-5.247051360229057",
      "1.5448227647378843",
      "1.7045391250785704",
      "-0.045558648661432895",
      "0.09377260850420667",
      "2.4096629966961642",
      "0.042249561405169674",
      "-1.1632838109100374",
      "-0.08505110654194199",
      "1.0499077193061221",
      "1.2049996428848009",
      "-1.6294393490308057",
      "-0.1110509257933242",
      "1.3679520259318503",
      "-0.02666595781868673",
      "-0.25078388459871037",
      "-0.14452035386859888",
      "0.04566147215221259",
      "0.07532432703052552",
      "-0.1125679237109586",
      "0.09377260850425019",
      "1.222610095054144",
      "0.37181799029650164",
      "-1.5889910798619193",
      "0.1727940263071115",
      "-0.17964903791441983",
      "-0.19582996774105704",
      "0.0650223768933762",
      "-0.3893509537354065",
      "0.35553843269420965",
      "0.32671197182003203",
      "-0.38368742673417566",
      "0.07402115459265927",
      "0.5646802405710181",
      "-0.036149226964338206",
      "0.011352048414037823",
      "-0.021419744078622002",
      "-0.4109243962593186",
      "1.6193938839808466",
      "-0.11718806051512878",
      "1.0499077193060198",
      "2.4925616229949417",
      "1.2191975541981057",
      "0.3756116839058852",
      "-0.5757628160538729",
      "0.3267119718200902",
      "-1.4933707695034337",
      "-0.4835012889392348",
      "0.21924425146661425",
      "0.07772207070965638",
      "-1.4532949894179261",
      "-0.9428701142235357",
      "-0.5556134854356352",
      "0.056346316468461534",
      "0.16363518015521145",
      "0.20824596866813133",
      "-0.7209930413521417",
      "0.005374175048368739",
      "0.7297854599569498",
      "0.2852050327663964",
      "-3.208619048423789",
      "1.47395706081423",
      "0.007454086335562067",
      "0.30056693743294466",
      "-0.0191883996693032",
      "-0.5248923131665395",
      "-0.787227721861604",
      "-0.2063475739563974",
      "0.5149271437426107",
      "-0.40089802681991693",
      "0.5205603439565957",
      "0.06966559347236248",
      "0.40530109101710154",
      "0.04272599616319414",
      "-1.4930517278047732",
      "0.28306013290256393",
      "-0.19411326330602469",
      "1.0552781708451868",
      "-1.4930517278049367",
      "6.250346222076126",
      "0.5940599992105097",
      "-3.084797040150426",
      "-0.1445203538686864",
      "0.28306013290258913",
      "0.5940599992104828",
      "-0.8357905138484448",
      "0.11726250860473432",
      "-0.02141974407880334",
      "-0.19411326330636008",
      "-3.0847970401506646",
      "0.11726250860483331",
      "2.768679815142384",
      "-2.9172116367102525",
      "-5.523459943270918",
      "-5.247051360229154",
      "5.273005788646757",
      "1.851288348466859",
      "0.3844653386141755",
      "-2.6808924816268815",
      "1.2226100950540337",
      "9.130841812514166",
      "-2.0670381429745492",
      "4.008140557258553",
      "-2.6464783945135446",
      "2.4925616229949292",
      "-1.598998925185367",
      "1.3699601423574732",
      "-6.126806128363931",
      "-1.2304543070562535",
      "0.021694642859181747",
      "2.409662996696087",
      "9.130841812514188",
      "4.803543633100396",
      "-0.05799817146282066",
      "-1.4321338569516897",
      "-0.1958299677411594",
      "-1.9477428456166328",
      "1.978392131351615",
      "3.0609882793867507",
      "-2.0329907909247997",
      "-1.4933707695032494",
      "-0.8105279320495918",
      "-3.9775501446188883",
      "-0.010755841821041324",
      "0.917660190852312",
      "1.2049996428848466",
      "-1.598998925185524",
      "2.0706436467578238",
      "-0.47891953163458206",
      "0.8299605389922353",
      "-0.3836874267341852",
      "-0.8105279320496316",
      "-1.3721353935831992",
      "-0.3745777768094089",
      "0.43384114456208533",
      "-0.9428701142235636",
      "0.7110099539403802",
      "0.9089744160978241",
      "0.5110280355834201",
      "0.18887973942297637",
      "-0.15855278473870238",
      "1.5448227647378718",
      "0.04224956140514736",
      "-1.6294393490310097",
      "-0.6254030085299769",
      "-2.0627762079211824",
      "1.7045391250785231",
      "-1.1632838109099344",
      "-0.11105092579349912",
      "-2.5560282173378144",
      "0.775147979292443",
      "-0.04555864866153423",
      "-0.08505110654188525",
      "1.367952025931768",
      "1.8512883484672784",
      "-2.067038142974614",
      "1.3699601423574912",
      "0.04566147215207478",
      "-2.917211636710331",
      "0.3844653386141519",
      "4.008140557258536",
      "-6.1268061283641",
      "-0.4109243962591846",
      "-5.523459943270936",
      "-2.6808924816268727",
      "-2.6464783945136494",
      "-1.2304543070555998",
      "-4.905164105538144",
      "-19.426855701048304",
      "0.37181799029637264",
      "4.80354363310043",
      "-4.9051641055380655",
      "12.137168364785115",
      "3.6350225502347686",
      "1.2191975541981983",
      "2.0706436467579805",
      "-19.4268557010484",
      "3.6350225502345075",
      "11.671985103523122",
      "-0.5559165068692203",
      "0.06502237689338619",
      "1.9783921313515107",
      "1.410011964051394",
      "1.6070994232080607",
      "-1.01664682717142",
      "-0.48350128893923",
      "-1.372135393583211",
      "-1.4522954542421913",
      "-3.8842421839517236",
      "-0.3695427500046181",
      "0.07402115459280242",
      "-3.9775501446187",
      "-1.4522954542420776",
      "-3.017374396608313",
      "0.005272936288094406",
      "-0.5556134854356458",
      "0.9089744160978556",
      "1.3173897613198213",
      "0.3610752462491464",
      "-6.169314175018025",
      "0.0753243270304809",
      "-1.5889910798619271",
      "-0.3893509537354878",
      "0.5646802405710774",
      "-0.026665957818724946",
      "-0.1125679237110192",
      "0.1727940263070001",
      "0.3555384326941778",
      "-0.03614922696432642",
      "-0.05799817146266491",
      "3.0609882793869",
      "-0.01075584182093315",
      "1.6193938839810038",
      "0.021694642859242753",
      "-1.4321338569514128",
      "-2.0329907909250826",
      "0.9176601908525909",
      "1.6070994232080458",
      "-3.884242183951634",
      "0.3756116839059786",
      "-0.4789195316345083",
      "-0.5559165068692484",
      "-1.0166468271714686",
      "-0.36954275000443404",
      "-1.262931685859417",
      "0.21924425146640927",
      "-0.3745777768095029",
      "-3.017374396608392",
      "-1.2629316858590598",
      "-0.5377448458021298",
      "0.056346316468379135",
      "0.5110280355833389",
      "0.36107524624921006",
      "2.025758243697924",
      "0.5061815093152172",
      "-0.11718806051505577",
      "-0.575762816053853",
      "0.07772207070967978",
      "0.1636351801552898",
      "0.8299605389924839",
      "0.43384114456220124",
      "0.18887973942321737",
      "0.005272936288117346",
      "-6.1693141750181075",
      "0.5061815093150698",
      "-0.0047219339600764534",
      "0.4780841103876541",
      "0.017760301442857174",
      "-0.42818633636093967",
      "0.00472193396008722",
      "-6.104372099312629e-14",
      "-0.019998598593174526",
      "-0.29291861790485035",
      "0.08659237497285266",
      "-0.47808411038765797",
      "0.019998598593051375",
      "-4.1493312166911026e-14",
      "0.04271900239269341",
      "0.3163953344450096",
      "-0.01776030144288836",
      "0.29291861790470275",
      "-0.04271900239270411",
      "-9.256565703851236e-14",
      "-0.04096431733519378",
      "0.42818633636085657",
      "-0.08659237497278077",
      "-0.31639533444500567",
      "0.04096431733525899",
      "1.6384663041530556e-14",
      "-0.6328891045346774",
      "-0.029539476681258666",
      "-0.05837215110279873",
      "-0.022816834704151547",
      "-0.682583130402959",
      "1.2241736740453346",
      "0.39555712031130097",
      "-0.024517958544551872",
      "-0.1517735336189729",
      "1.9595751715884937",
      "-1.0411892111998808",
      "-1.0380437555488515",
      "0.8808889223525806",
      "0.14056000298923613",
      "-0.3932600691860205",
      "-0.5859704746868871",
      "0.1579040176344947",
      "-0.203929230066104",
      "-0.012727149084687944",
      "0.716716716023583",
      "1.115858967686642",
      "-0.13834222017258682",
      "-0.5942195387099233",
      "0.8476197015891627",
      "-1.608651622550929",
      "-0.1517735336189264",
      "-0.8147009857029368",
      "-0.8491039428037408",
      "-2.712941924180971",
      "0.2790247860273816",
      "-0.4427217430978051",
      "-4.385129936929228",
      "-1.3260370397553214",
      "-3.4636853312709235",
      "2.6525097063447394",
      "-0.37826458655396594",
      "-0.658900488837899",
      "1.5033672451270408",
      "-1.9560870619590598",
      "0.5780578623602403",
      "1.0926813605900816",
      "1.7178626872309137",
      "3.272513066373525",
      "0.9891017563910524",
      "-2.0321426653681387",
      "0.3918666652237796",
      "0.14056000298927604",
      "-0.08260260269025432",
      "0.15505906502407057",
      "0.27431598620350905",
      "0.13639842330362448",
      "-0.3782645865538831",
      "1.2301664418180989",
      "0.5814860975281135",
      "-0.40085469136697593",
      "-0.08026520309730177",
      "0.04955074131260561",
      "-0.2436925288477524",
      "-0.22404129963588426",
      "0.3214084408470621",
      "0.28389589949508937",
      "-0.13795720951844961",
      "-0.5018469684417329",
      "0.6106813806002197",
      "0.5856281774461413",
      "-0.15919267835955198",
      "-0.012727149084704372",
      "1.0370654502361287",
      "-1.1231061612572828",
      "0.8528593758620546",
      "0.4159563429363528",
      "1.0926813605899997",
      "0.1589648051443581",
      "1.7043745451078405",
      "1.1915093520570472",
      "-2.623827030100949",
      "-0.1379572095184514",
      "0.8204951920413462",
      "-0.17133646719600398",
      "0.18525736124443032",
      "-0.34631004151225614",
      "-0.3904902030811682",
      "-0.24724919375242824",
      "-2.425739612931665",
      "-0.6136115399139566",
      "2.4789466248089442",
      "0.6825831304029897",
      "-1.959575171588745",
      "0.3932600691860774",
      "-0.716716716023669",
      "0.6328891045346731",
      "-1.2241736740451477",
      "1.041189211199837",
      "0.5859704746867341",
      "-1.1158589676867423",
      "0.029539476681207835",
      "-0.39555712031112056",
      "1.038043755548967",
      "-0.15790401763437523",
      "0.13834222017259795",
      "0.058372151102767916",
      "0.02451795854445987",
      "-0.8808889223523413",
      "0.20392923006602248",
      "0.5942195387098808",
      "0.4542260368015067",
      "-2.023748788349398",
      "-0.4575612513287476",
      "-0.8147009857028263",
      "-0.45422603680120216",
      "9.376516122556885e-14",
      "-0.028092678560245634",
      "-1.6469882757738168",
      "-0.08260260269040821",
      "2.02374878834941",
      "0.02809267856031975",
      "-2.1192575906509843e-15",
      "0.4937973848518185",
      "1.037065450236512",
      "0.4575612513289973",
      "1.6469882757738283",
      "-0.493797384851592",
      "7.740471518156942e-14",
      "-6.818247912239638",
      "-0.008418034206641873",
      "-4.385129936929045",
      "-27.786886462563686",
      "-13.793312945167303",
      "6.4688821966093",
      "3.301268542224391",
      "1.2301664418181566",
      "1.5550345795480087",
      "-4.672273557334719",
      "-4.194360347385958",
      "4.354668516761951",
      "0.1589648051443015",
      "-3.3337864326546005",
      "-0.09795436654302432",
      "0.9204412003995188",
      "-1.9992355083763138",
      "0.15850602218706203",
      "-0.6589004888377453",
      "1.5550345795480551",
      "4.099436355993934",
      "1.1215448779829913",
      "-3.368412360044905",
      "-0.24369252884768486",
      "3.131552015943413",
      "1.3734058489938947",
      "0.8940439792625057",
      "-1.5458326965824374",
      "0.8204951920414069",
      "-1.2114131566650266",
      "-3.755734220159664",
      "-1.2104257345452343",
      "3.037762087472552",
      "1.7178626872310092",
      "-3.333786432654804",
      "3.292065820444914",
      "-1.5882928125922082",
      "-0.9133572747369614",
      "-0.501846968441672",
      "-1.2114131566651802",
      "0.841070538344383",
      "-0.07053955334298279",
      "0.5738353820199228",
      "-0.24724919375228344",
      "1.060269372109487",
      "1.1330117632527041",
      "0.34525322736008307",
      "0.4786432409540677",
      "0.849103942803731",
      "1.3260370397552315",
      "-1.5033672451270546",
      "-3.2725130663734783",
      "-0.8476197015891029",
      "2.7129419241810666",
      "3.4636853312709164",
      "1.9560870619590487",
      "-0.9891017563912059",
      "1.6086516225508973",
      "-0.2790247860275332",
      "-2.65250970634454",
      "-0.5780578623602587",
      "2.0321426653683194",
      "13.79331294516698",
      "4.672273557334645",
      "0.09795436654346168",
      "0.15505906502419559",
      "6.818247912239656",
      "-6.468882196609421",
      "4.194360347386048",
      "-0.9204412003996689",
      "-1.123106161257426",
      "0.008418034206617034",
      "-3.30126854222447",
      "-4.3546685167622226",
      "1.9992355083765572",
      "-3.4165598312949537",
      "-18.130317399580232",
      "0.581486097528184",
      "4.099436355994006",
      "3.416559831294798",
      "-1.4838308853826426e-14",
      "-0.5470346486003368",
      "1.7043745451077248",
      "3.292065820444886",
      "18.130317399580523",
      "0.5470346486003189",
      "-5.909003987618046e-14",
      "0.6867179378408684",
      "-0.2240412996359044",
      "1.3734058489939056",
      "-0.7375224240268887",
      "0.028361642620678234",
      "1.4365367254761479",
      "-0.17133646719600704",
      "0.8410705383444073",
      "-0.9408079552322107",
      "0.7340049726128814",
      "0.09594018188847854",
      "0.6106813806002616",
      "-3.755734220159803",
      "-0.9408079552321645",
      "-1.37557707616733",
      "0.18813965599690072",
      "-2.425739612931393",
      "1.1330117632524161",
      "-2.6674905930834067",
      "1.0550806746779353",
      "2.6642117973183894",
      "-0.2743159862036217",
      "0.4008546913669665",
      "-0.32140844084704234",
      "-0.5856281774461376",
      "-0.39186666522373736",
      "-0.1363984233036654",
      "0.08026520309731565",
      "-0.2838958994950769",
      "0.15919267835943765",
      "-1.1215448779829795",
      "-0.8940439792625694",
      "1.2104257345452618",
      "0.8528593758621232",
      "-0.15850602218699889",
      "3.368412360044944",
      "1.5458326965823825",
      "-3.037762087472823",
      "-0.02836164262068115",
      "-0.7340049726128183",
      "1.1915093520569484",
      "-1.588292812592228",
      "-0.6867179378409715",
      "-1.4365367254762704",
      "-0.09594018188833821",
      "-0.5041936158041023",
      "0.18525736124453418",
      "-0.0705395533429621",
      "-1.375577076167134",
      "0.5041936158041347",
      "-4.6463085516950066e-14",
      "-0.6136115399140232",
      "0.3452532273601584",
      "1.0550806746778678",
      "1.1504830582746153",
      "-0.5975831526284537",
      "-0.4159563429363936",
      "2.6238270301007667",
      "0.34631004151219685",
      "-2.478946624809235",
      "0.9133572747370692",
      "-0.5738353820200702",
      "-0.47864324095358435",
      "-0.18813965599707178",
      "-2.664211797318522",
      "0.5975831526284783"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.002456635047963556",
    "0.002456636449966637",
    "0.0024566419193970583",
    "0.0024566417009561376",
    "0.002456635909204548",
    "0.0024566938881004424",
    "0.002456663630649982",
    "0.002456640694715462",
    "0.0024566529722710047",
    "0.002456670971157799",
    "0.002456634654723241",
    "0.00245664984269229",
    "0.0024566388626958546",
    "0.002456656590272715",
    "0.002463672463906027",
    "0.002456673017207387",
    "0.002456645202356758",
    "0.002456647915094219",
    "0.002456678230799445",
    "0.0024567082382249326",
    "0.0024566380778111383",
    "0.002456644541727702",
    "0.0024566442575868924",
    "0.0024566374673928157",
    "0.0024567054341926298",
    "0.0024566701893044456",
    "0.0024566430831714104",
    "0.0024566575173606575",
    "0.00245667868029163",
    "0.0024566360043670743",
    "0.0024566539179621256",
    "0.00245664096928408",
    "0.002456661968626259",
    "0.0024628478570723274",
    "0.002456681348898135",
    "0.0024566484313067287",
    "0.0024566516278884194",
    "0.002456687379082784",
    "0.002456722742232725",
    "0.0024566547768917115",
    "0.002456654369068837",
    "0.0024566435222175644",
    "0.0024567522204148088",
    "0.0024566953342117005",
    "0.002456652480249594",
    "0.0024566754636012236",
    "0.002456709120974919",
    "0.0024566411778329297",
    "0.0024566696011182002",
    "0.0024566490527855233",
    "0.0024566822036591477",
    "0.0024700128074586067",
    "0.0024567129382873547",
    "0.002456660913956084",
    "0.0024566659825937514",
    "0.0024567227291859613",
    "0.00245677879388066",
    "0.0024566539114535195",
    "0.002456643296236017",
    "0.0024567497360607387",
    "0.0024566944466406938",
    "0.0024566520919852477",
    "0.0024566746947526246",
    "0.0024567077352680164",
    "0.0024566409997963013",
    "0.002456669044691681",
    "0.0024566487769166123",
    "0.002456681598814053",
    "0.002471172295250254",
    "0.002456712031786377",
    "0.0024566604604543112",
    "0.002456665494336758",
    "0.002456721416995811",
    "0.002456777191558707",
    "0.002456636804425474",
    "0.0024567022875683774",
    "0.0024566669475805433",
    "0.0024566421251686365",
    "0.002456655841340231",
    "0.0024566754364525956",
    "0.0024566354269515253",
    "0.0024566522161749197",
    "0.002456640066019416",
    "0.0024566595162286296",
    "0.0024623852991022955",
    "0.0024566775201753733",
    "0.0024566470808851785",
    "0.0024566500333395866",
    "0.0024566835471548274",
    "0.0024567160331406745",
    "0.0024571689576639087",
    "0.0024569494850164887",
    "0.002456742252634199",
    "0.0024568441661690457",
    "0.0024570023088678694",
    "0.0024566915879475023",
    "0.0024568216464478623",
    "0.0024567278437422346",
    "0.002456883023282317",
    "0.0025610344472138074",
    "0.0024570266551748733",
    "0.0024567816724828124",
    "0.0024568057517245483",
    "0.0024570643481542824",
    "0.0024573339218597282",
    "0.0024567877034986176",
    "0.0024566892466011602",
    "0.0024567474452722293",
    "0.002456825470410289",
    "0.0024566612751075094",
    "0.0024567308041811707",
    "0.0024566803712438366",
    "0.0024567599219389113",
    "0.002475123146369198",
    "0.0024568334043984065",
    "0.0024567095710262853",
    "0.0024567216239449077",
    "0.002456859915651355",
    "0.002456991129191757",
    "0.002456650327355706",
    "0.0024566714600576588",
    "0.002456701980345778",
    "0.0024566399963315277",
    "0.002456666042102887",
    "0.0024566472033162898",
    "0.002456677534913865",
    "0.002465689602929752",
    "0.0024567055885473376",
    "0.002456658066853128",
    "0.002456662676751624",
    "0.0024567146470808503",
    "0.0024567654828747134",
    "0.0024567113874570845",
    "0.0024567709000987386",
    "0.0024566517505201055",
    "0.0024567015927219552",
    "0.002456665591852597",
    "0.0024567239342986984",
    "0.002488617638492948",
    "0.0024567781674468352",
    "0.0024566863186899967",
    "0.002456695261286663",
    "0.0024567948033712025",
    "0.0024568941659847787",
    "0.002456867216770324",
    "0.0024566686030768866",
    "0.002456752781993151",
    "0.0024566918452717276",
    "0.0024567896076054174",
    "0.0024843189814942623",
    "0.0024568799115847785",
    "0.002456727008559674",
    "0.0024567419177666597",
    "0.0024569094012595375",
    "0.002457073246233062",
    "0.002456634236081137",
    "0.002456648608140762",
    "0.00245663820767254",
    "0.002456654818810738",
    "0.002463081511140264",
    "0.002456670246300551",
    "0.002456644221554077",
    "0.002456646756511704",
    "0.0024566754482365665",
    "0.002456703359115903",
    "0.0024566921426069817",
    "0.0024566606451906603",
    "0.0024567111514497268",
    "0.0024740845941247373",
    "0.0024567579343867177",
    "0.0024566788749433147",
    "0.0024566865757542932",
    "0.0024567735526370917",
    "0.002456858415023693",
    "0.00245664440205769",
    "0.0024566703661482114",
    "0.00246447787191943",
    "0.002456694387580076",
    "0.00245665380098157",
    "0.0024566577540942338",
    "0.0024567025245007265",
    "0.0024567459673403027",
    "0.0024567348395853382",
    "0.0024977594606677826",
    "0.002456795147997405",
    "0.0024566939786356103",
    "0.0024567038429375147",
    "0.0024568162974131667",
    "0.002456924648753453",
    "0.0024732004979536996",
    "0.0024804063075734573",
    "0.0024702650903250475",
    "0.0024679745385799644",
    "0.0024923366541343256",
    "0.002480036193119063",
    "0.002456888186380728",
    "0.0024567312057544007",
    "0.0024567464197350836",
    "0.0024569215166130635",
    "0.0024570878427156244",
    "0.0024566682775688134",
    "0.002456674403197497",
    "0.0024567435437285096",
    "0.0024568110442786356",
    "0.002456681352071811",
    "0.002456760970293166",
    "0.00245683732544659",
    "0.0024569560044427796",
    "0.002457147472887513",
    "0.0024574327764462205"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.04214341423262678699945090 +/- 5.93e-28]",
      "[0.04917248345069587265836455 +/- 2.26e-27]",
      "[0.4881463299041943162474450 +/- 3.55e-26]",
      "[0.03267009490287063395462166 +/- 1.86e-27]",
      "[0.09407335915449088693094258 +/- 2.59e-27]",
      "[0.02861396170970894356363686 +/- 3.42e-27]",
      "[0.5857071513341139626828269 +/- 6.95e-27]",
      "[0.03984183611747730823011483 +/- 1.06e-27]",
      "[0.02136920862764909642159747 +/- 2.76e-27]",
      "[1.393899016491575203520568 +/- 2.68e-26]",
      "[0.3463514834724073285648042 +/- 4.37e-26]",
      "[0.3971259511456737376405286 +/- 4.09e-26]",
      "[0.02899245059872851027545639 +/- 4.16e-27]",
      "[0.02615101243573210329779056 +/- 2.85e-27]",
      "[0.01213277641651133727466958 +/- 1.91e-28]"
    ],
    [
      "[0.09183608978958201379645090 +/- 5.95e-28]",
      "[0.3952193316947570209159390 +/- 4.04e-26]",
      "[1.572136759869046146520189 +/- 4.50e-25]",
      "[0.2542097184340506145815872 +/- 2.95e-26]",
      "[0.3190294795719076390597912 +/- 9.33e-27]",
      "[0.09805188627931671731563758 +/- 3.60e-27]",
      "[3.132996423248789560260967 +/- 2.11e-25]",
      "[0.1287961858672592249253531 +/- 4.85e-26]",
      "[0.05462150704517558038275465 +/- 4.56e-27]",
      "[2.613237712911591983813526 +/- 2.97e-25]",
      "[0.5062998203160893793735246 +/- 1.97e-26]",
      "[1.117175839939112664861774 +/- 1.52e-25]",
      "[0.06478638601386633098676605 +/- 3.02e-27]",
      "[0.03749539521233498289444943 +/- 1.47e-27]",
      "[0.01666912673934700162969154 +/- 3.89e-27]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.22350558289326727
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack1_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 1,
  "lambda_polygon": 6,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.633",
    "0.668"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "1.9999999999999996",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "5.551115123125783e-17",
    "-1.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-2.0",
    "0.9999999999999998",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.005565184306356946",
      "0.005601277806480284",
      "0.008579079527705877",
      "0.005672845504186114",
      "0.006792440276365919",
      "7.989202908059653e-05",
      "0.00010510626061649802",
      "7.519530277773371e-05",
      "0.00024950631146627105",
      "-0.0002425105411127208",
      "9.024624289562449e-05",
      "0.00027691512438992216",
      "-0.00029801928453575174",
      "-0.0007714977116998776",
      "0.00033457340021058",
      "2.3881066705058852e-05",
      "-0.00035897348575641367",
      "7.502181980613365e-05",
      "0.00026226322661485995",
      "-0.0002208617801047528",
      "9.375867302944082e-05",
      "0.00010899918064343099",
      "5.7473115930903424e-05",
      "0.001315843050623753",
      "-1.400179711659038e-05"
    ],
    [
      "0.0055556548788947314",
      "0.005609948835471764",
      "0.008297220117105939",
      "0.005698750999053893",
      "0.00662926200761654",
      "7.97615910773104e-05",
      "5.08171316996096e-05",
      "7.739390819669098e-05",
      "0.00022457646377282167",
      "-0.00027881112947925106",
      "0.00010085482430993671",
      "0.00026374153286502804",
      "-0.00033600830074602135",
      "-0.0007218374767333415",
      "0.0003350494122673983",
      "1.979402451268746e-05",
      "-0.0002958003126045884",
      "7.642376875063267e-05",
      "0.00023062879980767352",
      "-0.0001779206227639475",
      "0.00010338489565870711",
      "0.00011233606650661932",
      "-6.997767777164576e-06",
      "0.0010167119117224907",
      "-1.696892732123706e-05"
    ],
    [
      "0.0057281560796126505",
      "0.005829164188917406",
      "0.0156449826693253",
      "0.005960305332195452",
      "0.009152208559831494",
      "0.0002037852737494201",
      "0.0002310874154359326",
      "0.0001450238155287548",
      "0.0006834265659648155",
      "-0.0009424229538437419",
      "0.00024292599391915944",
      "0.0008496949991292975",
      "-0.0011602741752402682",
      "-0.0028611191220498326",
      "0.0008459781982110403",
      "0.00010617284336550944",
      "-0.0012151531061553417",
      "0.00021887113724432846",
      "0.0006962596578086546",
      "-0.0008382869053879269",
      "0.0002439975696697739",
      "0.00016670145057019268",
      "0.00010203549375239105",
      "0.004177314182693802",
      "-0.0002494109849278145"
    ],
    [
      "0.005656553383390237",
      "0.0057533645379782075",
      "0.013133367184027758",
      "0.0059069245355872005",
      "0.00802136184506139",
      "0.00014749647876410846",
      "0.00020098749962652653",
      "0.00014071546477354834",
      "0.00047516787129415155",
      "-0.0006779630821256934",
      "0.00019797971637195368",
      "0.0005235966912522294",
      "-0.0007146572737792407",
      "-0.0016302472335595684",
      "0.0006209772903145855",
      "4.6541733914352096e-05",
      "-0.0007140052156930599",
      "0.00014337795879180843",
      "0.0005009203356911447",
      "-0.00035379783785543384",
      "0.00020103953797769773",
      "0.00017407152188080271",
      "-0.00011363402981975083",
      "0.002718904011732126",
      "-5.597166006715381e-05"
    ],
    [
      "0.005550372954861834",
      "0.005605139503232441",
      "0.00813692363569706",
      "0.005679143796903174",
      "0.006562785089776168",
      "7.761891728029922e-05",
      "5.5510084598487783e-05",
      "6.99256512579954e-05",
      "0.00021274316118006966",
      "-0.00024952088736195",
      "9.516934750686673e-05",
      "0.00024859241402169774",
      "-0.0002873695670079478",
      "-0.0006170325157699334",
      "0.00030054951809425565",
      "1.6782777324008715e-05",
      "-0.00025936434033955904",
      "6.939042274518162e-05",
      "0.00021624735382215767",
      "-0.00015798052883648052",
      "0.00010268371194073218",
      "0.00011393294745952602",
      "-4.1075607731954166e-05",
      "0.0009432609022005071",
      "-2.03679465443489e-05"
    ],
    [
      "0.005943404709402079",
      "0.005999417465699228",
      "0.0159325295922534",
      "0.006679044365312782",
      "0.011166715387328786",
      "0.0003312511147378878",
      "0.0006419883149938855",
      "0.0005001301407356606",
      "0.0010742894489350386",
      "-0.000464145777875357",
      "0.0003412009399399691",
      "0.0009007192642333875",
      "-0.000689192536619293",
      "-0.002304056679624171",
      "0.0017724708389262927",
      "1.9448557990509637e-05",
      "-0.0013331207151440286",
      "0.0003425318829936315",
      "0.001224006131622507",
      "-0.000623160576094003",
      "0.00042693996799352695",
      "0.0006384496724992097",
      "0.0008755435274242315",
      "0.0051604172335303995",
      "0.0004407655368562052"
    ],
    [
      "0.009900517976576905",
      "0.09900347061858188",
      "11.589252961678445",
      "0.1661805178685018",
      "0.18646198231648514",
      "0.017997800403234405",
      "-0.18950350560972762",
      "-0.010784253998041872",
      "0.02584343181463108",
      "-1.0336250230005688",
      "-0.005928101959330562",
      "0.12790191008574642",
      "-0.033631117256393256",
      "-1.4126056750982248",
      "-0.01458938261893001",
      "0.007505758209623033",
      "-0.09990275849914175",
      "0.023036330364658426",
      "0.01042255376616737",
      "-0.07900068127744032",
      "0.12186059375396255",
      "-0.005044979638872538",
      "-1.357421517419838",
      "0.17732396100133566",
      "-0.16676060027973413"
    ],
    [
      "0.0055808588484509815",
      "0.005649195249723085",
      "0.008819255685422337",
      "0.005775126438033449",
      "0.006910299793348833",
      "0.00010503707778117116",
      "7.098861906753479e-05",
      "0.00010307499118741377",
      "0.00028274059353988377",
      "-0.0003073510977764877",
      "0.00012863866468446766",
      "0.000321527265591441",
      "-0.00038995274920706666",
      "-0.000810504499724991",
      "0.00043497878351452185",
      "1.8260378354684024e-05",
      "-0.0003447667565137475",
      "9.934613075609285e-05",
      "0.00028947411918607297",
      "-0.00021235334528740634",
      "0.0001418448877539126",
      "0.0001658974070402111",
      "-4.566983900647417e-06",
      "0.0012154986759193049",
      "-1.4704612670406097e-05"
    ],
    [
      "0.005752956918635477",
      "0.00587914067444806",
      "0.012185655788537827",
      "0.0063085923658061805",
      "0.008978500108978547",
      "0.0002497731607298143",
      "0.00016707951197747804",
      "0.00030983530999329536",
      "0.000671275263201231",
      "-0.0006571560459979422",
      "0.0003285712700411766",
      "0.0006944637416528403",
      "-0.0006710352675046504",
      "-0.001303413524353924",
      "0.000999252856986623",
      "2.513631795678813e-05",
      "-0.0005804465460290842",
      "0.00018094010129018217",
      "0.0007278712689195172",
      "-0.00035283422298231496",
      "0.0003174495502534864",
      "0.00044747210463706076",
      "-0.0002901534702048571",
      "0.002330757568573038",
      "0.0002811339855728768"
    ],
    [
      "0.005795394410916655",
      "0.006090895448617432",
      "0.018771622610533237",
      "0.006381098973879911",
      "0.009534392759914755",
      "0.00029028451268970886",
      "0.00026580931121922735",
      "0.0002925538786461279",
      "0.0007936011480733803",
      "-0.0011789746347390768",
      "0.0003922501827526162",
      "0.0008477026164933743",
      "-0.0011816008830078056",
      "-0.0025909364594514234",
      "0.001259940426992903",
      "2.776041537433458e-05",
      "-0.0010385459496750603",
      "0.00029593480631332983",
      "0.0008149388164711439",
      "-0.00024825827711262533",
      "0.0004613996951558987",
      "0.00045334381453666586",
      "-0.00019984645009973233",
      "0.0039052249866207956",
      "-0.00010841539772997401"
    ],
    [
      "0.0055591177231610845",
      "0.005597141625032689",
      "0.008416507273383481",
      "0.005656495526879259",
      "0.00671325956437414",
      "7.78131099451334e-05",
      "0.00010559696670619336",
      "6.813260982148578e-05",
      "0.00023550772118594848",
      "-0.0002155541274795959",
      "8.568727042662752e-05",
      "0.00026095178900446353",
      "-0.00025900947422485555",
      "-0.0006699209821019574",
      "0.0003013872341554494",
      "2.0552737411057014e-05",
      "-0.0003209285061161751",
      "6.832716483744381e-05",
      "0.0002455632028741595",
      "-0.00019956404433829836",
      "9.302472148040664e-05",
      "0.0001116269926341268",
      "1.9908398991549672e-05",
      "0.00122649421530964",
      "-1.7307172045830563e-05"
    ],
    [
      "0.0057718767718122005",
      "0.005909230416691854",
      "0.014326869034391008",
      "0.006090036110855622",
      "0.009442942282561737",
      "0.00026366473003893516",
      "0.00026996832162416354",
      "0.00023997507112562976",
      "0.0007575581005472313",
      "-0.0006591719985411806",
      "0.0002928079744025609",
      "0.0008415131975390306",
      "-0.0007605505324957446",
      "-0.002031481824487777",
      "0.0010041122127221833",
      "5.6300388279600115e-05",
      "-0.0009174417855939198",
      "0.00021293095077144552",
      "0.00078592776306801",
      "-0.0005035652055506724",
      "0.00029175658987730374",
      "0.00041488053876236714",
      "1.0925480934842884e-05",
      "0.003445970474714362",
      "1.3695814462336981e-05"
    ],
    [
      "0.0056017739822031955",
      "0.0056614593791938376",
      "0.009735653489628033",
      "0.005740291696484149",
      "0.007262396072251491",
      "0.00011375532937722744",
      "0.00014918869350158398",
      "9.873812157498549e-05",
      "0.0003410684876245757",
      "-0.0003130636950069373",
      "0.0001237358812300024",
      "0.0003815447899801545",
      "-0.0003835546689314068",
      "-0.0010045222704691628",
      "0.00045234258678833954",
      "2.9483469785961447e-05",
      "-0.0004740874474070472",
      "0.00010404594747068277",
      "0.0003534323095015854",
      "-0.00028665756873708786",
      "0.0001365300933615422",
      "0.00016393005049259384",
      "6.575162356977284e-05",
      "0.0017743577818340364",
      "-3.707737734375296e-05"
    ],
    [
      "0.00618755874705567",
      "0.006309829033685205",
      "0.03430614100147599",
      "0.006578525015868951",
      "0.0157461882317772",
      "0.000556465705378159",
      "0.0009128420822598594",
      "0.00029608117920135136",
      "0.0019017892459658344",
      "-0.0020315971153156255",
      "0.0005635303728967439",
      "0.0023209534328587156",
      "-0.0032525163848660782",
      "-0.007979395137043174",
      "0.0021969605079491376",
      "0.0002956677128951285",
      "-0.003704723244644433",
      "0.0006161347155619509",
      "0.00192251106999445",
      "-0.0028834515353879323",
      "0.0006290958634816736",
      "0.0005101119165424815",
      "0.0007547255760052126",
      "0.013044773860096105",
      "-0.0009652548601142899"
    ],
    [
      "0.16266591924206833",
      "0.11606881191688234",
      "5.961097972420256",
      "0.5173364764806941",
      "1.7373612573810941",
      "0.04856974399981075",
      "0.283801149534105",
      "0.11214390988543352",
      "0.33473240780606506",
      "-0.6272564825173738",
      "0.23417736008400697",
      "0.4115602347076673",
      "-1.3270102551739607",
      "-1.7486900699596215",
      "0.9011706831894668",
      "0.12039793253941687",
      "-0.9228797755466157",
      "0.260356336889638",
      "0.40004903674484554",
      "-0.5008791711759494",
      "-0.005681334800736661",
      "-0.1330316752869528",
      "1.1286795566199017",
      "2.6873850765607044",
      "-0.26877667927661947"
    ],
    [
      "0.00605684864486666",
      "0.006399433604152451",
      "0.026659576249615725",
      "0.00673301156485443",
      "0.013429371921537845",
      "0.0005365609842632419",
      "0.00019891364031978374",
      "0.0003475437129662704",
      "0.0015475622549116026",
      "-0.0020698588703061014",
      "0.0006158413722212149",
      "0.0020619876846064695",
      "-0.003113972439277724",
      "-0.007075842906089462",
      "0.002276557524544987",
      "0.00022446322004377733",
      "-0.002778242950746855",
      "0.000623135164824636",
      "0.0014905859926489093",
      "-0.0021270928795817413",
      "0.000691008921753947",
      "0.0005681561035217894",
      "0.0005931595493136467",
      "0.008480604021390352",
      "-0.0008603046232079688"
    ],
    [
      "0.005654182067745038",
      "0.005743664851249517",
      "0.011033794944314518",
      "0.00587341897631682",
      "0.00791830618316643",
      "0.0001554799554871906",
      "0.00021956849733215312",
      "0.00014772675712874649",
      "0.00046263168730382515",
      "-0.0004179006086886761",
      "0.00017635507920560806",
      "0.000505536913740176",
      "-0.0004489488004937835",
      "-0.0011194646675018577",
      "0.0005955466595978349",
      "3.583951078217522e-05",
      "-0.0005629220902510881",
      "0.0001282696699988338",
      "0.000488842171587758",
      "-0.0003224746402036555",
      "0.00018774503504870497",
      "0.00023122215950269277",
      "-6.6270004728879474e-06",
      "0.002264421384136507",
      "1.846117766345409e-05"
    ],
    [
      "0.0056637988616259766",
      "0.005777297226311954",
      "0.011186076421461593",
      "0.005928245611460449",
      "0.00803828354603983",
      "0.0001808515487161306",
      "0.00011652500473660026",
      "0.00014491743807641092",
      "0.000501134597353274",
      "-0.000522781871713875",
      "0.00020568534173964414",
      "0.0006208987805234523",
      "-0.0007489184865162106",
      "-0.0016351159579152592",
      "0.0007171117088057949",
      "5.3687777036269505e-05",
      "-0.0006967875675083076",
      "0.00017755850385147272",
      "0.0004995312176214318",
      "-0.0005088694464547083",
      "0.00022501235453109623",
      "0.0002435610056354139",
      "9.792426225419328e-05",
      "0.00232597977088014",
      "-0.00012335497012407257"
    ],
    [
      "0.006089398707054981",
      "0.006130653113421047",
      "0.022896163830275228",
      "0.006488389435559126",
      "0.013493937852324814",
      "0.00042120395555859827",
      "0.0014383974224822893",
      "0.0004752296817209161",
      "0.0014596489998890089",
      "-0.000544773865924235",
      "0.000425358971360233",
      "0.0012420710974652487",
      "-0.00029984145358951617",
      "-0.0016042284970149273",
      "0.0016361204094472483",
      "5.9311094702177946e-05",
      "-0.0016521741977028215",
      "0.0002881975616008286",
      "0.0016636846910740464",
      "-0.0007813216456004477",
      "0.0004406579915838612",
      "0.0007667858964839999",
      "0.00031832097900279146",
      "0.008589719756981055",
      "0.00045514895745103995"
    ],
    [
      "0.006187429683457227",
      "0.006438968715063587",
      "0.02431095605640113",
      "0.007000419781821728",
      "0.014653232692443315",
      "0.0006572662488406708",
      "0.0005665394755083493",
      "0.0004623267001970641",
      "0.001825066985456514",
      "-0.0013684076493043046",
      "0.0006869709722802034",
      "0.002275532008458303",
      "-0.0030163597071299897",
      "-0.006016409143077447",
      "0.0027725747711790723",
      "0.00021379112268235398",
      "-0.0028340770790127572",
      "0.0007385828262452942",
      "0.0017864156732714058",
      "-0.0024127306233582228",
      "0.0007738422084239426",
      "0.0009131732222117678",
      "0.001277749916671753",
      "0.00918809926572289",
      "-0.0008033372007291236"
    ],
    [
      "0.12778773638736346",
      "0.3316821316384842",
      "4.769709232054336",
      "0.8353204252738881",
      "1.7159956902706563",
      "-0.19204676418248154",
      "0.7422274838345712",
      "0.2626593873187764",
      "0.12103946536893187",
      "-1.2375110603847514",
      "-0.3730160781088261",
      "-0.289907338725486",
      "1.4442090004656272",
      "1.075633036936418",
      "-0.3776530247505198",
      "-0.029897259718631428",
      "0.09863103887725842",
      "-0.17435276224997678",
      "0.43994947836600923",
      "0.015175228008003869",
      "0.35345781714534363",
      "-0.6701441285314327",
      "-1.321602968097036",
      "2.6051649326179986",
      "1.1117492334672865"
    ],
    [
      "0.005543930479546783",
      "0.005589271514479712",
      "0.00791238297204385",
      "0.0056755916837804175",
      "0.006461546669794411",
      "7.032381498803968e-05",
      "5.052109226902455e-05",
      "6.999052388855706e-05",
      "0.00019379545659475847",
      "-0.0002213203721006859",
      "8.881003952757647e-05",
      "0.0002195403391644092",
      "-0.00028358219311658636",
      "-0.0005798733244306557",
      "0.000297292842856068",
      "1.3644321584373046e-05",
      "-0.0002451450834443782",
      "6.743214526300686e-05",
      "0.00019951070608097143",
      "-0.00014275622944578674",
      "9.306351864913347e-05",
      "0.00010817946538848501",
      "4.971644239776642e-07",
      "0.0008620814838168284",
      "-9.487467869314462e-06"
    ],
    [
      "0.0055707682727964055",
      "0.005636837387426003",
      "0.009032627314190292",
      "0.005719617429169701",
      "0.006847531109977832",
      "9.198025487505263e-05",
      "8.606151468544471e-05",
      "8.06445564898312e-05",
      "0.0002644065307780004",
      "-0.00033618932320439947",
      "0.00011370777822142165",
      "0.00030921750706359573",
      "-0.0003637083029474201",
      "-0.000814717046187378",
      "0.00035866861634079603",
      "2.4040238381551142e-05",
      "-0.0003514647525434207",
      "8.511177308431123e-05",
      "0.000270533083012602",
      "-0.000212600206824334",
      "0.00012570471521728153",
      "0.00012258046309160695",
      "-5.4166935911964e-05",
      "0.0013055367791691987",
      "-3.9452852267808506e-05"
    ],
    [
      "2.9157033526718275",
      "4.676791898328646",
      "9.295740873674928",
      "6.665922755991013",
      "2.6722179860108195",
      "-0.621320726635207",
      "1.84439531214593",
      "-0.16707708089561357",
      "-0.2892211940042659",
      "-0.8170819544554307",
      "-2.158680949630996",
      "0.684027199069273",
      "1.4397285665122006",
      "-4.25678479219399",
      "-0.755784880719449",
      "3.2088079731516435",
      "-1.6256171721589205",
      "-1.7230308145958497",
      "0.924940873381138",
      "-1.4228276915821974",
      "2.7583143171414912",
      "0.29618887194316",
      "3.7532291686651313",
      "-0.6217589236335593",
      "1.5639164626113524"
    ],
    [
      "0.16929636640499057",
      "2.6497088996534788",
      "10.925357243639796",
      "0.6488048917582214",
      "2.6500680207368137",
      "-0.013659154209973275",
      "-0.763468522061352",
      "0.1268035921948668",
      "0.39365097336649274",
      "2.45031994649388",
      "0.619067384042659",
      "0.9519221196914761",
      "1.2094028630547786",
      "-1.3648568057636221",
      "0.11475955229199938",
      "-0.29524528059706573",
      "0.39736346046702914",
      "0.03578249041767419",
      "0.07192904049555761",
      "-3.284158011882244",
      "-0.5720373400339902",
      "2.2104242964352503",
      "-1.037361126727907",
      "1.930442611126826",
      "0.886677964952068"
    ],
    [
      "0.08232616552985382",
      "10.394328656231698",
      "6.697999542437722",
      "1.0863139309611887",
      "1.090748369165135",
      "0.11827141068788088",
      "0.6018865106696091",
      "0.15174284386204723",
      "0.07509056988207712",
      "4.296690306451478",
      "0.5062917031281959",
      "-0.10431134833915814",
      "1.419010251026518",
      "-0.08049024475987933",
      "-0.5019486282069704",
      "-0.3949222552479769",
      "-0.29400142507416027",
      "-0.017660215353240662",
      "0.18400978959463143",
      "3.0824898330148636",
      "3.250773970518486",
      "-1.3604888255106826",
      "0.9429144106681744",
      "1.2572649418318937",
      "0.1098988234910664"
    ],
    [
      "0.005569722225667665",
      "0.005606535530300096",
      "0.009053308478775134",
      "0.005681465614354408",
      "0.006884267355614354",
      "8.189577697684295e-05",
      "8.84759668542166e-05",
      "7.345998120211168e-05",
      "0.0002654463272812136",
      "-0.00031185375344421534",
      "9.699876726214266e-05",
      "0.00031049483249453986",
      "-0.00039630162535384797",
      "-0.001000214733227289",
      "0.0003597382964908614",
      "3.315793652141752e-05",
      "-0.0004293963026494273",
      "8.466056481798172e-05",
      "0.00027589079179813323",
      "-0.0002725555342463688",
      "9.488426587953308e-05",
      "9.122497956772612e-05",
      "7.733520840990178e-05",
      "0.0014697981781464104",
      "-4.5070535114183806e-05"
    ],
    [
      "0.005585570353315769",
      "0.005651361838133729",
      "0.010334669415102578",
      "0.005729457585662124",
      "0.0071148458322641385",
      "9.259932089478321e-05",
      "0.00013616322393880643",
      "7.910111806892175e-05",
      "0.0003048996931973565",
      "-0.00044606186712977183",
      "0.0001193335129794659",
      "0.00035663344280144734",
      "-0.0004655366479973685",
      "-0.00109092824973284",
      "0.0003783389902755659",
      "3.764077687930173e-05",
      "-0.00048453197625326504",
      "9.257168399563352e-05",
      "0.0003188676064917447",
      "-0.00027578780229654695",
      "0.0001257320939601464",
      "8.955844084875232e-05",
      "-4.003401767076377e-05",
      "0.001826641004492891",
      "-6.43869356450727e-05"
    ],
    [
      "0.005581664225117606",
      "0.005634943943861184",
      "0.009181857512966974",
      "0.005714649864878504",
      "0.007004355147551878",
      "9.427973472061068e-05",
      "0.0001244649324017224",
      "8.644393973498079e-05",
      "0.00029012073660454065",
      "-0.000307874876414376",
      "0.00010850588023104347",
      "0.0003260447160203056",
      "-0.0003498447456385484",
      "-0.000871660273099431",
      "0.0003841800210307798",
      "2.7343636924619677e-05",
      "-0.00040675622477953947",
      "8.793811989943307e-05",
      "0.0003034061998598269",
      "-0.0002469091692147619",
      "0.00011780288099518549",
      "0.00012588198246780028",
      "2.9759765442403e-05",
      "0.0015247568195057748",
      "-2.459017994906264e-05"
    ],
    [
      "0.7836395333032116",
      "3.440733263392573",
      "15.558026529625149",
      "5.2055000281798405",
      "2.355856916185231",
      "-0.12235088342691877",
      "2.4746718874105804",
      "1.8919518134948479",
      "-0.2508646541285035",
      "3.040780325012618",
      "0.7997011810563707",
      "0.7335847990564892",
      "7.793033557013029",
      "-2.916106462722633",
      "-0.6588151601730873",
      "-1.4278592450144219",
      "-2.042765292002904",
      "-0.4455577879752266",
      "0.26239666284693897",
      "6.173286743701092",
      "3.975764301871459",
      "-1.0891999757864659",
      "2.9070509897938357",
      "-1.53412060469441",
      "-0.35516714290708906"
    ],
    [
      "0.3320892900725044",
      "5.36994001839632",
      "3.1921084801627133",
      "2.75045240161303",
      "3.5624007206569934",
      "0.33266474534635904",
      "0.7742150075616377",
      "0.37208376704636964",
      "0.692792946235946",
      "-0.3759624188783494",
      "2.9421961873377867",
      "-0.28736966229438965",
      "0.1861418157963272",
      "3.265996917871419",
      "0.21543630259360783",
      "-0.19577456295283235",
      "0.5930929531003685",
      "0.017204736799216466",
      "0.7900039328710087",
      "0.3694375610925617",
      "2.41726734813796",
      "0.45267442975699673",
      "-0.6293688913324097",
      "0.6704995984197275",
      "0.6924559321777658"
    ],
    [
      "0.00557002292945843",
      "0.005605183245537107",
      "0.009355272176927025",
      "0.005660100044982232",
      "0.006910622666332696",
      "8.160200850823102e-05",
      "0.00012023632664932358",
      "6.444152966320369e-05",
      "0.0002686592395406978",
      "-0.00030350464733023175",
      "9.294578300189687e-05",
      "0.00031004687601866686",
      "-0.0003714503356460078",
      "-0.0009662385262440962",
      "0.00033296987073487864",
      "3.319091895848054e-05",
      "-0.0004385606951572565",
      "8.115362530435769e-05",
      "0.00027862250514177413",
      "-0.0002708986497820544",
      "9.524150030977411e-05",
      "8.957280530707203e-05",
      "4.9674019837753225e-05",
      "0.0015990882752890006",
      "-6.256802191337896e-05"
    ],
    [
      "0.005552738202717712",
      "0.005595570957290091",
      "0.00837715270521343",
      "0.005660574551923368",
      "0.006630181064746703",
      "7.547443812546203e-05",
      "7.174215021313711e-05",
      "6.361316547338855e-05",
      "0.00022199091614550704",
      "-0.00024462078955969565",
      "8.77583936218746e-05",
      "0.0002604111755087839",
      "-0.0003031989929042705",
      "-0.0007279701980808446",
      "0.0002977800255829347",
      "2.2544215478421953e-05",
      "-0.00031509712752177555",
      "7.109798254647073e-05",
      "0.000226722881966589",
      "-0.00019954652253015217",
      "9.391862624442866e-05",
      "9.961688795219305e-05",
      "9.647092281298284e-06",
      "0.0011248581394744065",
      "-3.770397612239003e-05"
    ],
    [
      "0.005596179824806256",
      "0.005653722080038123",
      "0.010559073854334635",
      "0.005717046367048548",
      "0.007297858110302132",
      "9.947480676867329e-05",
      "0.0001600086539490174",
      "7.624758408137477e-05",
      "0.0003362723249600998",
      "-0.0004390508299016756",
      "0.00011610154235312025",
      "0.0003987008029417994",
      "-0.0004692616955722887",
      "-0.0012114317990422163",
      "0.00038747160085243163",
      "4.584825597537255e-05",
      "-0.0005523662018552609",
      "9.683431815536478e-05",
      "0.0003505223595938659",
      "-0.0003482460855670244",
      "0.00012558399223023455",
      "8.944134877378722e-05",
      "-4.830715757125163e-06",
      "0.0020754322324803296",
      "-8.202115172728778e-05"
    ],
    [
      "0.6022570456045425",
      "7.7895871188942865",
      "19.572317788676592",
      "2.7500815597871964",
      "1.793282874154897",
      "2.0558300538369116",
      "1.9848434411380307",
      "0.8085159740903811",
      "-0.31058660774244634",
      "9.218336989231167",
      "3.4738610790696964",
      "-1.9823036016077278",
      "7.1281472691251535",
      "-4.178369972819123",
      "-1.177338626793047",
      "-0.3394250199846974",
      "-2.461071386910577",
      "-0.8363777458178321",
      "0.6362122766956015",
      "-8.007583311845437",
      "-2.8628553653979805",
      "1.5923435226532967",
      "-0.025150253227367095",
      "-0.694568372213114",
      "-0.2292272182090287"
    ],
    [
      "0.4750766208536497",
      "3.4837768332680277",
      "15.42291196104173",
      "2.9510407473363873",
      "1.3059600549753378",
      "-0.7673838229511623",
      "2.445249301287051",
      "0.3517147771368693",
      "0.47404880627164625",
      "-4.2804155419587016",
      "-2.3716251761959457",
      "-1.544643772437817",
      "0.28563438466861424",
      "1.9474292253382877",
      "1.4859436168009006",
      "-0.8717004447656843",
      "-0.3123691625213878",
      "1.0268483964026045",
      "0.5574531297033208",
      "5.9076034967855415",
      "-1.5232818247960092",
      "0.12924203643006893",
      "6.126672327316139",
      "2.620434095263791",
      "-0.3718495251626934"
    ],
    [
      "0.005679305658138336",
      "0.005826588941099126",
      "0.0115497936237335",
      "0.00599317477318098",
      "0.008124603398732042",
      "0.0001967041075737816",
      "0.00016524183764032608",
      "0.00018572083901538116",
      "0.0005201692278770381",
      "-0.00046434213519108274",
      "0.00022736296940470145",
      "0.0005662768285713484",
      "-0.0005210239851649065",
      "-0.001281513113623594",
      "0.0007545863879342863",
      "2.1115548115629002e-05",
      "-0.0005640465523544207",
      "0.0001673446301414325",
      "0.0005321425361743572",
      "-0.0003004025296037113",
      "0.0002659113119597959",
      "0.0003393404455194328",
      "-5.091230524475395e-05",
      "0.0021550539975725563",
      "-1.0994770671313578e-06"
    ],
    [
      "0.005558701807273839",
      "0.0056101069097515485",
      "0.00888089335329415",
      "0.005664499420524744",
      "0.006715070167670535",
      "8.008401637531404e-05",
      "8.469492953935502e-05",
      "6.343960009251451e-05",
      "0.00023850920387926485",
      "-0.00027665725680216675",
      "9.373167509129706e-05",
      "0.0002803875376222058",
      "-0.00034775805696527667",
      "-0.0008344378239547973",
      "0.0003222294092779221",
      "2.4626826704308557e-05",
      "-0.00036070590964866234",
      "7.97180669426969e-05",
      "0.00024174686367794027",
      "-0.00021335197595180697",
      "0.00010218902675883136",
      "0.00010209459166897433",
      "2.5379728548897747e-05",
      "0.001287187317521653",
      "-6.333366273708405e-05"
    ],
    [
      "0.005546184815098686",
      "0.005575660955604762",
      "0.008445081051248977",
      "0.005617512994042241",
      "0.006571757759484502",
      "6.300128339798957e-05",
      "0.00011620599564150457",
      "5.0864599350606776e-05",
      "0.00020569476814313823",
      "-0.0002138081075549614",
      "7.146051497670928e-05",
      "0.00022918318910178766",
      "-0.00025193578196571533",
      "-0.0006323718751315622",
      "0.0002482029742176257",
      "2.223729502147564e-05",
      "-0.0003149001788795637",
      "5.958743654023608e-05",
      "0.00021570495747275632",
      "-0.0001903462161689047",
      "7.601910056312675e-05",
      "7.629720126831193e-05",
      "2.502257560581858e-05",
      "0.0012345043984800445",
      "-3.741058467184222e-05"
    ],
    [
      "0.005543310097111958",
      "0.005580633428440153",
      "0.008137955409345107",
      "0.0056242935109718836",
      "0.006515449588265952",
      "6.500652490882922e-05",
      "8.660724871775653e-05",
      "5.257569777940542e-05",
      "0.00019878383961710795",
      "-0.00021352288540258193",
      "7.360478636092421e-05",
      "0.0002317743022526807",
      "-0.0002622613905636376",
      "-0.00063643790292165",
      "0.0002594383682963716",
      "2.1291428945146787e-05",
      "-0.00029548533455545675",
      "6.295285914182867e-05",
      "0.00020445977758866258",
      "-0.000186642276143196",
      "8.000536978767982e-05",
      "8.188143732844529e-05",
      "3.392452472171583e-05",
      "0.001092361084998422",
      "-4.180453082605592e-05"
    ],
    [
      "0.005570868169425527",
      "0.005612416292413867",
      "0.008987281889758128",
      "0.005672328893140937",
      "0.006890365333138764",
      "8.535946910111373e-05",
      "0.00012996497609220014",
      "6.88350835471913e-05",
      "0.00026756746696965063",
      "-0.00027145135856495206",
      "9.468944607754269e-05",
      "0.00030846807378122397",
      "-0.0003339039353727932",
      "-0.0008118881155235778",
      "0.00033366043150174335",
      "2.9646907735807247e-05",
      "-0.00039507165041768785",
      "8.0244359892653e-05",
      "0.0002776208175849579",
      "-0.0002612860608935823",
      "0.00010204301771336197",
      "0.00010567399454146249",
      "3.985358174247478e-05",
      "0.0015008701135429817",
      "-4.838855592432796e-05"
    ],
    [
      "0.0056960444288561346",
      "0.005805593111967022",
      "0.01187574719023522",
      "0.005962989888856769",
      "0.008442749909574979",
      "0.00020530573401262903",
      "0.0001757062203534009",
      "0.000172315721351675",
      "0.0005765639926850382",
      "-0.0005171993966264302",
      "0.00022700295429918462",
      "0.0006769943602703277",
      "-0.0007204984456592265",
      "-0.0016483410170334922",
      "0.0007965846355691455",
      "5.231903485631146e-05",
      "-0.0007407520066745946",
      "0.00018563546027263844",
      "0.0005839357583617834",
      "-0.0005021212181918361",
      "0.00023968734006100614",
      "0.00030242213675628837",
      "8.13921142826938e-05",
      "0.0026252047963552538",
      "-7.721548635825444e-05"
    ],
    [
      "0.47018622353441",
      "1.2366045291057108",
      "1.2217152394278357",
      "5.948833180075344",
      "2.0362781585788503",
      "0.6267550514981669",
      "-0.712856546992996",
      "1.202930830603448",
      "0.6917115973870861",
      "-0.7583726736602158",
      "0.5796840703743478",
      "0.3137911512759257",
      "-2.4042612670236343",
      "-1.3922015620219839",
      "3.4674722805549645",
      "-0.4226218490435303",
      "-0.22579411457118703",
      "1.1455093953595759",
      "0.68154028622406",
      "-0.9531495406485243",
      "2.6406589799797717",
      "1.5471295825150455",
      "-1.1754156640099935",
      "-0.7079484514545203",
      "0.05951672169613931"
    ],
    [
      "0.17971677335046113",
      "9.731882330581888",
      "1.5065230624183525",
      "0.5601888130610178",
      "0.18451842398054655",
      "-1.2176142572423116",
      "0.4329444520354205",
      "-0.2505600126328862",
      "0.14476311282300539",
      "-3.7173840501795676",
      "1.3846715915480572",
      "-1.194016417383036",
      "-0.38359994246414275",
      "0.4756126849115247",
      "-0.11385593807148044",
      "-0.42753316189856194",
      "0.2597198877121939",
      "0.17183173591530948",
      "0.08898541468342208",
      "-0.7795464439529195",
      "-1.837021224132702",
      "-0.23801756430988288",
      "0.8185295410409505",
      "0.0010176536186355498",
      "-0.2558958260015964"
    ],
    [
      "0.00703073595063995",
      "0.007409164109146324",
      "0.017180939710782394",
      "0.010819940792182348",
      "0.022113621890680182",
      "0.0015447042391911379",
      "-0.0010276320488130835",
      "0.0024307288768929437",
      "0.0034030299758885103",
      "-0.0022594357986070886",
      "0.00235863559236098",
      "0.003211172436856765",
      "-0.003317574041304211",
      "-0.005097693396170053",
      "0.007315585288249196",
      "-0.00011036424877640067",
      "-0.0010521753897862935",
      "0.0010234504232753147",
      "0.0037516914927199015",
      "-0.0008071517964138929",
      "0.0015601780149303683",
      "0.003689168186369373",
      "-0.0010256889446418748",
      "0.000895115753509478",
      "0.0034605906053718004"
    ],
    [
      "0.005755376178792053",
      "0.005761629492497091",
      "0.013185634822174134",
      "0.005984527423988505",
      "0.009289387762958266",
      "0.00019660045353501457",
      "0.0005941032174420186",
      "0.00023264743016391843",
      "0.0006842921992423045",
      "-0.00036430308854071367",
      "0.0002198326001428428",
      "0.000609355389523323",
      "-0.00018183620759517393",
      "-0.0007235586470180975",
      "0.000697154485881903",
      "3.988162239775913e-05",
      "-0.0007048103649275222",
      "0.00010387233741510754",
      "0.0007869439702931629",
      "-0.00041328345481127194",
      "0.00019044126898619501",
      "0.00033619955539481333",
      "-0.0001243089746607293",
      "0.003759080307725924",
      "0.00030866621044375333"
    ],
    [
      "0.005555672237218251",
      "0.005617096780869679",
      "0.008684947664305642",
      "0.005718382322061015",
      "0.006643931604088215",
      "8.002762218743472e-05",
      "2.377074751058632e-05",
      "7.880365768795577e-05",
      "0.00022648922727503995",
      "-0.00034399444263919415",
      "0.00010742494293847128",
      "0.0002729550013285562",
      "-0.00040146451551592544",
      "-0.0008671067516554447",
      "0.0003444924939877261",
      "2.2202966290282427e-05",
      "-0.00032152164120251753",
      "8.032464222394724e-05",
      "0.00023085328824694605",
      "-0.00018426054003754225",
      "0.00011140575029171074",
      "0.00010184556744758004",
      "-4.6821424254003996e-05",
      "0.001044243681702804",
      "-2.847700137138746e-05"
    ],
    [
      "0.005560125226536045",
      "0.005604616718567203",
      "0.00876838264662985",
      "0.005699754734678216",
      "0.006689985807507418",
      "7.674490939031244e-05",
      "0.00010755714334337654",
      "8.052865991920954e-05",
      "0.00023101874032357603",
      "-0.0002696186521809362",
      "0.00010068912777618617",
      "0.00024037747605163348",
      "-0.00028975434994291783",
      "-0.0006079141069771303",
      "0.00031688476172811973",
      "1.487457615474747e-05",
      "-0.0002911596236321519",
      "6.791182286365197e-05",
      "0.00024660225838363844",
      "-0.00014344422415480087",
      "0.0001025465461771182",
      "0.00011616523309851671",
      "-5.2797261964494804e-05",
      "0.0011807826657782203",
      "1.1790169815605195e-05"
    ],
    [
      "0.005547341246775023",
      "0.005608159328537128",
      "0.008616444835450056",
      "0.0056881797976221695",
      "0.006527602526880964",
      "7.271952279835377e-05",
      "5.0007836324931215e-05",
      "6.995970945969387e-05",
      "0.00020424840429107948",
      "-0.00030987132304339404",
      "9.873606862630413e-05",
      "0.00023443500193888334",
      "-0.0003236758270568655",
      "-0.0006924695339805949",
      "0.00029963700306463454",
      "1.5347913682999387e-05",
      "-0.0002716317722162819",
      "6.971293536304944e-05",
      "0.00020933628463547848",
      "-0.000128761455557494",
      "0.00010649071787444013",
      "0.00010021267944976713",
      "-7.978278603256372e-05",
      "0.0009864827366062587",
      "-2.523980210656955e-05"
    ],
    [
      "0.005612071782538742",
      "0.005771588272885879",
      "0.012389029618902626",
      "0.005885740290875128",
      "0.0073984146291009275",
      "0.00013321061864184352",
      "7.900757284720862e-05",
      "0.00011598850409034436",
      "0.0003680279791087044",
      "-0.0007474579380861057",
      "0.0001905868697835957",
      "0.00044520775574156805",
      "-0.0005975781171511514",
      "-0.0013489523929081644",
      "0.0004912347518357669",
      "2.9694080366848044e-05",
      "-0.0004779098709091253",
      "0.00012203354326371695",
      "0.00037083871857785874",
      "-0.0001566605472424275",
      "0.0002254306953163443",
      "0.00015328948989510422",
      "-0.00039420105029297476",
      "0.0018623109027870277",
      "-8.677763120383715e-05"
    ],
    [
      "0.008091572437910251",
      "0.00979837796643187",
      "0.0371927224155766",
      "0.012050446726502143",
      "0.029077319386659133",
      "0.0029361960461059813",
      "0.003305798889045481",
      "0.0037826734628646622",
      "0.005319557461254387",
      "-0.0009129186693752474",
      "0.0038068074694825073",
      "0.003159874568371305",
      "0.006645308039200559",
      "0.018401070338473928",
      "0.010175495897955937",
      "-0.0013016133930154254",
      "0.005756307004607425",
      "0.0012451753844346615",
      "0.005761770769577471",
      "0.008857401754951472",
      "0.0035655538745155133",
      "0.008836418721642916",
      "-0.00875348915013883",
      "-0.003218777830342158",
      "0.005592420275652956"
    ],
    [
      "0.006020248473211516",
      "0.006927323081629013",
      "0.027036890703038902",
      "0.007894337911249615",
      "0.011466044433849366",
      "0.0006730128528132471",
      "-0.0010488499128038225",
      "0.0007271470740048464",
      "0.0013257768175073958",
      "-0.003320585063131541",
      "0.0011474202146016525",
      "0.0016669655912727877",
      "-0.0031653694761932054",
      "-0.004363994821152585",
      "0.0026089196230973766",
      "-1.84723613684738e-05",
      "-0.00035341760490768576",
      "0.0005483538748093147",
      "0.0011908941646156634",
      "0.0005594478905722278",
      "0.0010678957600452766",
      "0.001212378807608323",
      "-0.0025594815627974833",
      "-0.00020327345079763754",
      "9.71768746951917e-05"
    ],
    [
      "0.3907715894798402",
      "33.68214684481477",
      "12.48229486775034",
      "11.387893383158442",
      "6.380018374469492",
      "-1.6604515783004106",
      "-0.6240960743456568",
      "0.06460434455622871",
      "0.5212254671866582",
      "0.9838488076313349",
      "0.2309946290090168",
      "0.12250268100896458",
      "-6.368127475277708",
      "-3.0121872631118856",
      "-2.393345912854037",
      "-1.3127552832715943",
      "-1.305637360556527",
      "0.23461898520861865",
      "0.7000732190942869",
      "11.197731829145182",
      "-0.30305660689130937",
      "-0.6329497733174867",
      "-1.16723555726073",
      "1.3951560578633568",
      "-5.47113093303575"
    ],
    [
      "0.006717539513734924",
      "0.008790405815015582",
      "0.041504095448785056",
      "0.011133988377726002",
      "0.019266874741848995",
      "0.0008296549580418748",
      "-0.0005266925277861387",
      "0.0015028971975698435",
      "0.0027254333535040596",
      "-0.007109746754172464",
      "0.0014857784217962855",
      "0.0044456808917775325",
      "-0.008896323501402327",
      "-0.016022589267254424",
      "0.007310834924764986",
      "0.0005985291295723631",
      "-0.005309783638981655",
      "0.0019377000277405237",
      "0.002967640708412742",
      "-0.001201320402418425",
      "0.000613796066997682",
      "0.00024093858963173266",
      "0.005342813782053205",
      "0.010266489270812447",
      "-0.0005057803104118222"
    ],
    [
      "0.0061413520432552935",
      "0.006229469636577041",
      "0.016640437260280163",
      "0.006668041371973315",
      "0.01320646048228671",
      "0.000563813642886352",
      "0.001242630740122932",
      "0.0005701385194193922",
      "0.0015551032424167754",
      "1.5410285915232784e-05",
      "0.0005614631740104971",
      "0.0012834649192906835",
      "-0.0004089935406491378",
      "8.12368509313003e-05",
      "0.002171613772634721",
      "-3.4304793273992544e-05",
      "-0.00100295063124386",
      "0.0004179763677396006",
      "0.0016552176698328511",
      "-0.00047682222095929124",
      "0.0005633683655518014",
      "0.0013253824414712013",
      "0.000570280122219298",
      "0.005884851220375404",
      "0.00035400534512192134"
    ],
    [
      "0.005607595549147255",
      "0.0056946651255378065",
      "0.008717567445636778",
      "0.005855615497680633",
      "0.0072102049986125065",
      "0.00013980208343963407",
      "4.0949579657166054e-05",
      "0.00012582083999732746",
      "0.0003510835708964874",
      "-0.00031438306240497024",
      "0.00015660387967607515",
      "0.00043361667275044097",
      "-0.0005073076422216831",
      "-0.0010365576557229137",
      "0.0005732960888562937",
      "2.732629796209956e-05",
      "-0.0004221563181566415",
      "0.0001382839076418455",
      "0.00034694628692150543",
      "-0.0003215971443098096",
      "0.00017799822588492753",
      "0.00022210512239268423",
      "0.00010937589960197476",
      "0.001300141914815005",
      "-5.378127056158849e-05"
    ],
    [
      "0.005565631287991228",
      "0.0056138583352554295",
      "0.008224696756828246",
      "0.005706568715720097",
      "0.006749510025805859",
      "8.876619311995289e-05",
      "8.201365264978915e-05",
      "8.094306183332981e-05",
      "0.00024894921678636603",
      "-0.0002341387211913748",
      "0.0001028819619837837",
      "0.00028750471928033864",
      "-0.0003211321093261584",
      "-0.0006771696976241407",
      "0.00035647056425921824",
      "2.1092785616885928e-05",
      "-0.0003135069057498121",
      "8.255800380459624e-05",
      "0.0002552744402332077",
      "-0.00021676976244853528",
      "0.00010973398551398563",
      "0.00013272866978408256",
      "3.3837158402565195e-05",
      "0.0011296159726516485",
      "-2.09794852281773e-05"
    ],
    [
      "0.005581826192465086",
      "0.005636354590698477",
      "0.008979943129120996",
      "0.005742897759928557",
      "0.006983425125455887",
      "9.82500763833317e-05",
      "0.0001063967737442099",
      "9.098862806444777e-05",
      "0.00028932627968581993",
      "-0.0003083944360315902",
      "0.00011772671182797972",
      "0.00033088924174209526",
      "-0.0003819797183912038",
      "-0.0008222613659448763",
      "0.00039357718670980245",
      "2.704055720972611e-05",
      "-0.0003816154915319675",
      "9.076270648907363e-05",
      "0.00030036044856533993",
      "-0.00025469642835456363",
      "0.00012488206195727632",
      "0.00013527119478119954",
      "1.2529841447942764e-07",
      "0.0014152489700800964",
      "-2.1331959343168246e-05"
    ],
    [
      "0.005591626019036136",
      "0.0056661009574587905",
      "0.009530509542840805",
      "0.005783339959173087",
      "0.007138232460515683",
      "0.00011285750471467338",
      "4.7049797456722784e-05",
      "9.573986326265592e-05",
      "0.00032155191668075544",
      "-0.00042099620942662186",
      "0.0001370881077364014",
      "0.000404350619246919",
      "-0.0005337439960684075",
      "-0.0012010447959107616",
      "0.0004578775643867681",
      "3.848426513045621e-05",
      "-0.00047132948207825463",
      "0.00011273076706730247",
      "0.000322505197102315",
      "-0.00032936442212862075",
      "0.0001467440418051129",
      "0.00013467483507519478",
      "2.1867005852195544e-06",
      "0.0015255119001892114",
      "-7.30596935982854e-05"
    ],
    [
      "0.005695510959777554",
      "0.00579275859567067",
      "0.011838553437425603",
      "0.006032503582128218",
      "0.008417849948881683",
      "0.00019898049818824055",
      "0.00016676678456727917",
      "0.0001938769529738108",
      "0.0005644381899002526",
      "-0.0005545060224941913",
      "0.0002363587709036307",
      "0.0006439811297892289",
      "-0.000699001649581671",
      "-0.0015736148687142415",
      "0.0007917452869394434",
      "4.8032900180091245e-05",
      "-0.0006995264331829293",
      "0.0001743944570919258",
      "0.0005871603763652844",
      "-0.0004758010025070991",
      "0.00024240107948319943",
      "0.00029624534043434493",
      "-5.780376080848761e-06",
      "0.0025290204928673284",
      "1.0926729501160842e-05"
    ],
    [
      "0.006123892590081836",
      "0.006860863313593583",
      "0.022239409813568464",
      "0.007087029847143533",
      "0.013435036340453881",
      "0.000653532162904425",
      "0.00033105947790707435",
      "0.0005608079665699009",
      "0.001616985333104323",
      "-0.0016029731682700755",
      "0.0007513929894083459",
      "0.001995614212028912",
      "-0.0024001765711005926",
      "-0.004719946576425901",
      "0.0027266065420734195",
      "6.848049203786285e-05",
      "-0.0019764212576720568",
      "0.0006412646375469676",
      "0.001578643206327546",
      "-0.0011358541458670027",
      "0.0007973110239989055",
      "0.0011981294086535373",
      "0.0008768208497189037",
      "0.006203342023809697",
      "-0.0003095353939988797"
    ],
    [
      "0.1482934297040941",
      "0.06745907122747073",
      "0.14733006545560945",
      "0.40348379630965475",
      "1.841852948893383",
      "0.09013062672637082",
      "0.12208735165444401",
      "0.2321535196052098",
      "0.2953053584535054",
      "0.08077133492149043",
      "0.1376268738808657",
      "0.25756769878433644",
      "0.18068449581710144",
      "0.32417743469891996",
      "0.3450967072580164",
      "0.02405411879710837",
      "0.023377206726935367",
      "-0.04510877423167588",
      "0.41819091830498867",
      "-0.006509917137944817",
      "-0.06671812724384427",
      "0.21357246440282046",
      "-0.0825879287669419",
      "0.3115689269229167",
      "0.7730759242145437"
    ],
    [
      "0.005804312160542458",
      "0.006240836539308715",
      "0.01682408531313075",
      "0.0065313184932115605",
      "0.009662698279255862",
      "0.00038399710326860305",
      "-0.0003132104148317668",
      "0.00030778469535853477",
      "0.000867813918539884",
      "-0.001584263356806529",
      "0.0004840432623788607",
      "0.0012116619689974575",
      "-0.0017858978485401982",
      "-0.0038675593004127953",
      "0.0015044993317264645",
      "6.57496379672786e-05",
      "-0.0010839017491936491",
      "0.00038341153704997335",
      "0.0007893003827107955",
      "-0.0006466297197138522",
      "0.0005897963200109529",
      "0.0005500190859012301",
      "-0.0004947036180377513",
      "0.002680681151197263",
      "-0.0003611079327285669"
    ],
    [
      "0.005617969881159869",
      "0.0057273238567821586",
      "0.011407640342836802",
      "0.00584444915583072",
      "0.007480979956641204",
      "0.0001306731690746375",
      "0.00011712935909466356",
      "0.00011186501208238215",
      "0.00038396502475289787",
      "-0.0005830065155853286",
      "0.00017207593913457964",
      "0.00045182289471917125",
      "-0.0006201387626901704",
      "-0.0013308264907238678",
      "0.0005194180215016728",
      "3.6813588042827866e-05",
      "-0.0005490932458698242",
      "0.00012770904700819968",
      "0.0003906373839185255",
      "-0.0002987131217712746",
      "0.00019093296186617056",
      "0.00015868365260177472",
      "-0.000141793649970147",
      "0.0020216226930950152",
      "-9.043458574793604e-05"
    ],
    [
      "0.005541383509550788",
      "0.005583868070316795",
      "0.008395750788878607",
      "0.0056315195715341245",
      "0.006504329821726023",
      "6.342949583856241e-05",
      "5.773474643012163e-05",
      "5.181592467331452e-05",
      "0.00019623205736667127",
      "-0.00027128280821225566",
      "7.759372759080872e-05",
      "0.00023560886314643039",
      "-0.00031381555569998825",
      "-0.0007693357229200949",
      "0.0002646579712262013",
      "2.32840777312765e-05",
      "-0.00031535972807164586",
      "6.560035588216374e-05",
      "0.00019960154547005",
      "-0.00018684025311296886",
      "8.319251396205365e-05",
      "6.98020567242998e-05",
      "4.920507114360772e-06",
      "0.0010903561139406783",
      "-5.4741505744585706e-05"
    ],
    [
      "0.0055397962464607525",
      "0.005571755509767385",
      "0.008104671920809298",
      "0.005619789511805567",
      "0.006474511700393726",
      "6.0222612580876535e-05",
      "7.131486248092765e-05",
      "5.202604045274579e-05",
      "0.00019009876989111615",
      "-0.0002206717317222804",
      "7.040044332948719e-05",
      "0.00022018049619700758",
      "-0.0002726401890834886",
      "-0.0006874501370220734",
      "0.0002576918409305717",
      "2.1395718328611634e-05",
      "-0.00030087726444164036",
      "6.173188491768173e-05",
      "0.00019644515028568858",
      "-0.0001828313299506223",
      "7.372499044278035e-05",
      "7.195139450585271e-05",
      "4.6129821268124e-05",
      "0.0010601112535091012",
      "-3.850596707301636e-05"
    ],
    [
      "0.005553496913795437",
      "0.0055906032058101645",
      "0.008705412363936021",
      "0.005641240686672678",
      "0.006665989431103573",
      "6.974569311496636e-05",
      "9.469075135943511e-05",
      "5.836316232458698e-05",
      "0.0002250820352713739",
      "-0.00026631705342461853",
      "8.251622841216332e-05",
      "0.00025961925350497574",
      "-0.0003254185732798647",
      "-0.000810424193388294",
      "0.00029655859616621203",
      "2.6191551774911877e-05",
      "-0.00036254469425691147",
      "7.177114946199999e-05",
      "0.00023305473588812635",
      "-0.00021840514144644122",
      "8.513664709949385e-05",
      "7.997772598593063e-05",
      "5.087403561843108e-05",
      "0.0013031089673479314",
      "-5.102884346364032e-05"
    ],
    [
      "0.005591738991984609",
      "0.0056586681639780164",
      "0.009905523595793086",
      "0.0057446500061512735",
      "0.007123706447616648",
      "0.00010303030474853458",
      "0.00013258199109295236",
      "9.201043970742685e-05",
      "0.0003155060483478471",
      "-0.00036580152095059437",
      "0.00012507270275638135",
      "0.00035750010639928995",
      "-0.0004527757393066727",
      "-0.0010392501047904526",
      "0.00044303778784127314",
      "3.0082355837255394e-05",
      "-0.0004719345446412042",
      "0.00010605475878183464",
      "0.00032645395573396835",
      "-0.0002633979782389509",
      "0.00013297764648545731",
      "0.00013481194360540937",
      "6.567996490198713e-05",
      "0.0017172209781272174",
      "-5.9536927763169404e-05"
    ],
    [
      "0.005556947974702696",
      "0.005605181028962224",
      "0.008709874760025677",
      "0.005673950912972167",
      "0.006682723865695541",
      "7.700478966698828e-05",
      "8.354466055418832e-05",
      "6.691830501566882e-05",
      "0.00023141313036306358",
      "-0.0002865872003637656",
      "9.406917118652819e-05",
      "0.00026953370949973416",
      "-0.00034331545421974907",
      "-0.0007831904582169238",
      "0.0003187304912459703",
      "2.3551185049127506e-05",
      "-0.0003431408908643001",
      "7.668137802420059e-05",
      "0.00023786089115899502",
      "-0.00021102996956755355",
      "0.0001009378328527596",
      "9.782424239841675e-05",
      "9.809147408847477e-06",
      "0.001238510246441645",
      "-4.5771499722680926e-05"
    ],
    [
      "0.005654087830966211",
      "0.005768025898615934",
      "0.010962789391070517",
      "0.005979664498324794",
      "0.007804638368214424",
      "0.00017418442673214905",
      "5.116758765613063e-05",
      "0.00017391456768920874",
      "0.0004621515258898719",
      "-0.0005438437558212783",
      "0.00022180419471190828",
      "0.0005362712933045346",
      "-0.0007420917236225593",
      "-0.0015445523764267203",
      "0.0007618129874639159",
      "3.157829610090282e-05",
      "-0.0005946592540279692",
      "0.00017319548990847984",
      "0.00046708653370776355",
      "-0.00036354760726901744",
      "0.0002295274730086066",
      "0.000275586221990392",
      "3.181871538111175e-05",
      "0.0018820376530096989",
      "-3.9405263163286105e-05"
    ],
    [
      "1.0508295557852065",
      "6.170589339728005",
      "1.9294993955631548",
      "4.595979356843561",
      "2.500825735585576",
      "1.345263924256072",
      "0.17506239933407303",
      "-1.8796844741046586",
      "1.0462555625187",
      "0.14766949903974808",
      "-0.5257261752494867",
      "0.8900757271336118",
      "-0.4964679888862782",
      "0.770873005614567",
      "-2.7326466340169886",
      "-0.7982687007438759",
      "0.9047351976570664",
      "-0.7925548780735916",
      "1.1226198344914917",
      "3.1621197009649644",
      "-1.742324487339326",
      "1.4003729893297963",
      "0.9923693589173224",
      "-1.0321076493194377",
      "-1.5865822271434276"
    ],
    [
      "0.11998229033869813",
      "1.5833660060771917",
      "2.151952433586195",
      "0.8964217621943986",
      "0.8860059986370183",
      "-0.1820456810552796",
      "0.22379647481302203",
      "0.29413421342766644",
      "0.09420762794240321",
      "-0.6626475773831372",
      "-0.5057937004918784",
      "-0.9358664948575126",
      "0.5962692986653045",
      "-0.3219061770148594",
      "0.20608496342318006",
      "-0.3399326762916616",
      "-0.11262976108771437",
      "0.020013549796926888",
      "0.2876074656197025",
      "0.9840199619685189",
      "1.0301305799901321",
      "-0.311072421874721",
      "-0.12581390380437524",
      "0.9321729591447484",
      "0.6658410838072454"
    ],
    [
      "0.005781678909164625",
      "0.005881343378665321",
      "0.01536335789655954",
      "0.006123391974710988",
      "0.009672548501923823",
      "0.00023593736220442238",
      "0.00031899763127509964",
      "0.00023357542885645247",
      "0.000782546596499623",
      "-0.0008134110504068429",
      "0.00026334169515024124",
      "0.0008776511006094558",
      "-0.0009964673811513286",
      "-0.002688811041154407",
      "0.0010602370582507223",
      "8.84009239838022e-05",
      "-0.0012188383678453853",
      "0.00024155453453189173",
      "0.0008295486171567081",
      "-0.000752027260415454",
      "0.00027717212282155616",
      "0.00027745199518967265",
      "0.00029247939031245966",
      "0.004307070202319548",
      "-5.386209987489271e-05"
    ],
    [
      "0.00555910635606008",
      "0.0055935200910408244",
      "0.008274593369211668",
      "0.005685631303326201",
      "0.006674230943031991",
      "7.694263307671262e-05",
      "8.346821625964286e-05",
      "7.791772889766866e-05",
      "0.00023121621717829",
      "-0.000221233173975908",
      "9.0575244213529e-05",
      "0.0002532599238601274",
      "-0.00031171457292569917",
      "-0.0007279374604695511",
      "0.00034530135660867017",
      "1.926803960094003e-05",
      "-0.0003304934795978347",
      "7.81247677317615e-05",
      "0.0002422239400186764",
      "-0.00020514933080130446",
      "9.495484745313182e-05",
      "0.0001134285416273533",
      "8.018926880454659e-05",
      "0.0011580654875894868",
      "-1.2357179077526834e-05"
    ],
    [
      "0.005541491328230394",
      "0.005571144012093875",
      "0.008132049217487345",
      "0.005628972622835659",
      "0.006489944728084835",
      "6.0154258641347496e-05",
      "8.488987403134283e-05",
      "5.490985951760503e-05",
      "0.00019211038082644945",
      "-0.00021794987004025726",
      "7.20523049577456e-05",
      "0.0002161204230132018",
      "-0.0002654218823066538",
      "-0.000637887163389386",
      "0.00025699199033455387",
      "2.041796599290697e-05",
      "-0.0002943864515641009",
      "6.03564790354444e-05",
      "0.00020144237651808442",
      "-0.00018046067086858176",
      "7.507168359355699e-05",
      "7.399960990887574e-05",
      "3.3173163690741174e-05",
      "0.0010830496490312896",
      "-2.721513149063715e-05"
    ],
    [
      "0.005537043683200694",
      "0.005571635675104496",
      "0.008005254492065409",
      "0.0056276904601609695",
      "0.006424877284404481",
      "5.89816369045834e-05",
      "7.268685591586408e-05",
      "5.230879995316366e-05",
      "0.00018143844496797113",
      "-0.00021832726575276505",
      "7.130521446617142e-05",
      "0.00020780959771595392",
      "-0.00026118728051521736",
      "-0.0006048067529372218",
      "0.0002460546196391568",
      "1.8494346290148133e-05",
      "-0.0002721290846951425",
      "5.903359401727705e-05",
      "0.00018805681555743656",
      "-0.00016803482427473743",
      "7.775407830601529e-05",
      "7.389882042731853e-05",
      "1.2013866442004945e-05",
      "0.0009963328621314478",
      "-3.24208628079824e-05"
    ],
    [
      "0.005573033376127041",
      "0.005612068096168833",
      "0.009203395983340948",
      "0.005681858335335306",
      "0.0069070211244407235",
      "8.147548585806361e-05",
      "0.00015634874788156267",
      "7.672947432327384e-05",
      "0.00026707212189283765",
      "-0.0002652855032233696",
      "9.309552704953417e-05",
      "0.00028397022642716595",
      "-0.0002871821045890862",
      "-0.000743820251418788",
      "0.00033089642367486566",
      "2.4439809410393596e-05",
      "-0.00038116015204221824",
      "7.411070780226131e-05",
      "0.00028581999783336003",
      "-0.00020252619301273727",
      "9.918100421850873e-05",
      "0.00010677953282672143",
      "2.692389659239099e-05",
      "0.001535505536226457",
      "-9.701048416899078e-06"
    ],
    [
      "0.00562656925670287",
      "0.0057169811175289634",
      "0.010157729356226455",
      "0.005880727240342062",
      "0.007508077251723608",
      "0.00012969940797767052",
      "0.00017545675487793774",
      "0.00014658273445201686",
      "0.00038459059864653965",
      "-0.00038487466777738276",
      "0.00014568992844399343",
      "0.00040206459605561675",
      "-0.00036300183908425325",
      "-0.0009277333451125985",
      "0.0005345532928703145",
      "2.035692803115095e-05",
      "-0.0004517936165392411",
      "0.00011226708905596632",
      "0.00041486471024723877",
      "-0.00022227863018317055",
      "0.00018130465179961732",
      "0.0002016236649000269",
      "-2.2292871481002488e-05",
      "0.0018234478382452288",
      "6.383230301779917e-05"
    ],
    [
      "0.012387493774853271",
      "0.010505305255302296",
      "0.036989269566069315",
      "0.017181660931358974",
      "0.08035713944206621",
      "0.005533706948673455",
      "0.013021670916439571",
      "0.008496448553819692",
      "0.014619308912296444",
      "0.010094775305148043",
      "0.006281981171119555",
      "0.008014113342264548",
      "0.014594939091305643",
      "0.021907098506264332",
      "0.023436492581227958",
      "-0.0014984457164001531",
      "-0.002134666727514961",
      "0.0022804703688672997",
      "0.017424964004130475",
      "0.0013706336790585414",
      "0.003871550199321484",
      "0.01693743219463994",
      "0.005870433550402444",
      "0.03782897875861284",
      "0.016500771223231025"
    ],
    [
      "0.0060817929410236895",
      "0.0062968420493888415",
      "0.012871227001258598",
      "0.007181812776227404",
      "0.012442001300403",
      "0.0005637641212183199",
      "0.0002714368548342494",
      "0.0007389349772042548",
      "0.0013932351406062472",
      "-0.0003726413728731788",
      "0.000598853181825938",
      "0.0013365666195136465",
      "-0.0007539633606484469",
      "-0.0022762551555999032",
      "0.0025082040929311836",
      "-1.8611886700337526e-05",
      "-0.0010534465877073572",
      "0.00045239385079883003",
      "0.0015009876523817437",
      "-0.0006124766825120642",
      "0.0006648958124643552",
      "0.001237631182467007",
      "0.0006396743849589499",
      "0.003492608179604848",
      "0.0007243802222697979"
    ],
    [
      "0.007891348242126778",
      "0.00823419250774097",
      "0.01640088165419436",
      "0.009200216462534558",
      "0.0331062603818833",
      "0.002377932540101381",
      "0.002609277850627285",
      "0.0025484457168202627",
      "0.005575699321065604",
      "0.0019148226360858871",
      "0.0024224529207547605",
      "0.005197149955645646",
      "0.0017816936243536365",
      "0.0032806629346647815",
      "0.008149533062834842",
      "-0.0001484351448044701",
      "-0.0009424092659712401",
      "0.0010421950242261837",
      "0.005959059763631557",
      "-0.00025350480360226106",
      "0.0014331131592293257",
      "0.005981627009126499",
      "0.0012031545430143157",
      "0.009061380590838178",
      "0.0037968908479353394"
    ],
    [
      "0.005689663477019641",
      "0.005760767109059663",
      "0.01161947737200811",
      "0.005881676857284029",
      "0.0083655373545978",
      "0.00017687390895217877",
      "0.0003565619104961036",
      "0.00017553484564487287",
      "0.0005411387733309854",
      "-0.00033813199706112857",
      "0.00019178849433277908",
      "0.000537054571839966",
      "-0.0003079731576035629",
      "-0.0009146724631735742",
      "0.0006494246967318926",
      "2.9316279046202766e-05",
      "-0.0005908561043565777",
      "0.0001239796564640097",
      "0.000587310670907293",
      "-0.0003092094280287174",
      "0.00019048713060767765",
      "0.0003039679609261569",
      "5.6988990628185895e-06",
      "0.002708497970879143",
      "0.00010391302170617372"
    ],
    [
      "0.005574222384474125",
      "0.0056260533952655865",
      "0.0095704326147469",
      "0.005686343358994884",
      "0.006954301968003849",
      "8.564552690971708e-05",
      "0.00012398504643693873",
      "7.271681804914126e-05",
      "0.00027624788002634707",
      "-0.0003290087896894391",
      "0.00010021175584298531",
      "0.0003158281416017386",
      "-0.0003585774387274006",
      "-0.0009314973939730458",
      "0.00033945784976559354",
      "3.091557488108405e-05",
      "-0.00041922245706917674",
      "8.006410696980732e-05",
      "0.00028870317653154797",
      "-0.0002238449202460917",
      "0.00010477307101989878",
      "9.730250640071708e-05",
      "4.404251627252795e-06",
      "0.0015768177609146099",
      "-4.077557988832091e-05"
    ],
    [
      "0.00558665744815136",
      "0.005619458784262978",
      "0.009611262232651605",
      "0.0056816419958747085",
      "0.0071097328593873015",
      "9.192624364707666e-05",
      "0.00017870377652307127",
      "8.02411465936004e-05",
      "0.00030400772969776995",
      "-0.000275065792626715",
      "0.00010194930367852473",
      "0.0003273607075402517",
      "-0.00031709567630437767",
      "-0.0008712313469787443",
      "0.00036543237716127027",
      "3.073596623954281e-05",
      "-0.0004475566524998202",
      "8.198306918918512e-05",
      "0.00032353807438553924",
      "-0.0002586597299051211",
      "0.00010144253048948884",
      "0.00011977947460920065",
      "5.6884983840144396e-05",
      "0.001778037611632499",
      "-2.1779932133625924e-05"
    ],
    [
      "0.005578488292729329",
      "0.005626100560333446",
      "0.009329752871609108",
      "0.005688558238922493",
      "0.007008843615677626",
      "9.493313734143748e-05",
      "8.898298977851442e-05",
      "7.263521280280828e-05",
      "0.0002921056764281572",
      "-0.00033952701013688585",
      "0.00010775959593886108",
      "0.00035374861075038476",
      "-0.0004354540124610915",
      "-0.0010902393382622565",
      "0.0003837607729890257",
      "3.63852293565147e-05",
      "-0.0004644184920157917",
      "9.482015793786792e-05",
      "0.00029578260205008727",
      "-0.0003184976934619275",
      "0.00011260219418871546",
      "0.00011016819740534413",
      "5.20806220877573e-05",
      "0.0015914682503666443",
      "-8.119833931609675e-05"
    ],
    [
      "0.0056025482386618825",
      "0.005648745803586055",
      "0.010087419490123824",
      "0.0057172744946452385",
      "0.007335181473469288",
      "0.00010981581485430692",
      "0.00014309035077668029",
      "8.834029251169451e-05",
      "0.00035009298527603067",
      "-0.00036651343098688415",
      "0.00012325673636536598",
      "0.0004048769172053707",
      "-0.0004557039064324394",
      "-0.0012055561346571474",
      "0.0004439754646020713",
      "4.086899081603717e-05",
      "-0.0005458132093188368",
      "0.00010506666456566036",
      "0.0003617414319096126",
      "-0.0003575490895139126",
      "0.00012380786795276614",
      "0.00013370281429734047",
      "7.73244189530766e-05",
      "0.0019646429717629743",
      "-6.743698544158797e-05"
    ],
    [
      "0.005614468210131775",
      "0.005685671834609954",
      "0.010976901374700523",
      "0.005768396742897243",
      "0.007532542478269029",
      "0.00012209907984437322",
      "8.46684026967632e-05",
      "9.314959059313623e-05",
      "0.00038808013222113374",
      "-0.0005270725577737987",
      "0.00014356827298545188",
      "0.00048723367694471497",
      "-0.0006579510624173662",
      "-0.0016677892730410171",
      "0.0005133873159799794",
      "5.621460503839401e-05",
      "-0.0006643131966622802",
      "0.00012936715067249152",
      "0.00039130521037580656",
      "-0.000436055795467122",
      "0.00014571192932530337",
      "0.0001155614322253703",
      "7.761474429949605e-05",
      "0.0021608468563353257",
      "-0.00012549140883451212"
    ],
    [
      "0.0057868757747926635",
      "0.00583503388775643",
      "0.01707460744500975",
      "0.005972270146516361",
      "0.009948493178138746",
      "0.00023088959034812568",
      "0.00042860865752345677",
      "0.00018549348783223956",
      "0.0008188117413771041",
      "-0.0007869128686868941",
      "0.0002464664616665328",
      "0.0009073514955672118",
      "-0.0010193234964750138",
      "-0.0029594712241656942",
      "0.0009618704726574473",
      "0.00010383785457920382",
      "-0.0014002190569186437",
      "0.00022485381827340274",
      "0.0008648043797515725",
      "-0.0008882485411809806",
      "0.00023452773711073402",
      "0.00025367843966042565",
      "0.0003078515895875468",
      "0.005145871447086937",
      "-0.00014138046494575844"
    ],
    [
      "1.0014742754391397",
      "4.928575649959481",
      "12.663286073108463",
      "6.51779027653883",
      "2.479997956286351",
      "1.8697594614389703",
      "-0.21006248560422122",
      "-2.258773855509392",
      "-1.0620784981786664",
      "0.34024096917578317",
      "-5.456809527097609",
      "-1.6764086453940323",
      "1.0592416071354473",
      "3.9543867746861907",
      "2.70605884057278",
      "-0.9891680956374018",
      "1.2709187821795975",
      "0.944569534696302",
      "0.21995503313097287",
      "2.94115343761291",
      "-0.1258078459254658",
      "-0.1641494206177635",
      "4.831786871780259",
      "2.6974108546560815",
      "-0.22440461951034715"
    ],
    [
      "0.005940696094937545",
      "0.006441005103350879",
      "0.02052122411343551",
      "0.00686838882481366",
      "0.011324414650819303",
      "0.0005010660335020776",
      "0.00012098546624393819",
      "0.0003797679057893779",
      "0.0011882859372157508",
      "-0.001387180415261986",
      "0.0005748721222057933",
      "0.0014752004087078396",
      "-0.0018989616784617052",
      "-0.0038699441393099084",
      "0.0018204352991166629",
      "6.11136054174613e-05",
      "-0.001472371625430648",
      "0.0004851379873493551",
      "0.0011292876711086423",
      "-0.001048439346525718",
      "0.0008064428523452864",
      "0.0007953804385385697",
      "-0.00029973061230563567",
      "0.00488785346237281",
      "-0.00044171919809570567"
    ],
    [
      "0.005922992259056111",
      "0.0060141656204369546",
      "0.015974403740259158",
      "0.006289095651724704",
      "0.011152225732239186",
      "0.00039300055672659615",
      "0.0006549507124534159",
      "0.000357125545524287",
      "0.001102924676817007",
      "-0.00038440486381487296",
      "0.00039875127236610084",
      "0.00110340725684492",
      "-0.0007439749715593285",
      "-0.0019471465520323544",
      "0.0015265856142170026",
      "4.384580034448221e-05",
      "-0.0012534931591087043",
      "0.0003219985164230093",
      "0.0011581683503890054",
      "-0.0008580396776182855",
      "0.00042016031611601345",
      "0.0007575341970585711",
      "0.0004066460319769228",
      "0.00524769714292084",
      "3.973812289320209e-05"
    ],
    [
      "0.005622318446914675",
      "0.0057042764989178",
      "0.011393101730355968",
      "0.005794943666332365",
      "0.007628553839959576",
      "0.00013520764736231133",
      "9.01611262343832e-05",
      "9.343429892279369e-05",
      "0.0004105180721243524",
      "-0.0005605936012132225",
      "0.0001549449272749193",
      "0.0005193164044524014",
      "-0.0007182040438151265",
      "-0.001721197614643552",
      "0.0005362706057961296",
      "5.557644706482095e-05",
      "-0.0006914712262837276",
      "0.00014155116309687445",
      "0.00040676124767365476",
      "-0.0004853265245758025",
      "0.00017449850746799575",
      "0.00014008261285367181",
      "1.2673840229672516e-05",
      "0.002293687043733555",
      "-0.00016767940202068118"
    ],
    [
      "0.005535114018793067",
      "0.005569940559442556",
      "0.007605435053272402",
      "0.005633324514250608",
      "0.006372332357708199",
      "5.9932172560720394e-05",
      "6.793500201814598e-05",
      "5.6387484001932446e-05",
      "0.00017372486332143823",
      "-0.0001744928003149993",
      "6.969408408873504e-05",
      "0.00019457976691944354",
      "-0.00021537720728678864",
      "-0.00048404876176642",
      "0.0002421549756549839",
      "1.3814745213218118e-05",
      "-0.00022627499247980328",
      "5.574641538040549e-05",
      "0.0001804948046983768",
      "-0.0001403556448683714",
      "7.793060528957364e-05",
      "8.779511116851071e-05",
      "1.0175561450090946e-05",
      "0.0008479782443175722",
      "-1.1051450654008015e-05"
    ],
    [
      "0.005529367748235472",
      "0.005561743608309988",
      "0.007691130812189525",
      "0.005614577890822396",
      "0.0063147426248614915",
      "5.3863404499170625e-05",
      "6.785568150039395e-05",
      "4.807843096047441e-05",
      "0.0001614003437820079",
      "-0.00018120046696010636",
      "6.408770250464195e-05",
      "0.0001818263811948932",
      "-0.00021614652577838504",
      "-0.0004937856402657892",
      "0.00021748785445660593",
      "1.4483624317292676e-05",
      "-0.00022742598672056695",
      "5.181636579812399e-05",
      "0.0001672910591474033",
      "-0.00013564160267934877",
      "7.183783977259896e-05",
      "7.258875736390879e-05",
      "9.263199863406698e-07",
      "0.0008571616633403177",
      "-2.3169462294540513e-05"
    ],
    [
      "0.005545607752451511",
      "0.00557632068144431",
      "0.008007878062200702",
      "0.0056369725232516266",
      "0.006532160329141783",
      "6.61011902046104e-05",
      "9.005668659043007e-05",
      "5.87857606745257e-05",
      "0.00020172969164304746",
      "-0.0001946454006778847",
      "7.495111534706599e-05",
      "0.00022602143884897677",
      "-0.00024525834251123383",
      "-0.0005948508713848864",
      "0.0002663800507395083",
      "1.9173640463862382e-05",
      "-0.0002853623020884001",
      "6.193127767186043e-05",
      "0.00021039093737952545",
      "-0.00018616215956493147",
      "8.107830978223412e-05",
      "9.064943764110187e-05",
      "3.08112221814338e-05",
      "0.0010721036658010322",
      "-2.155128087069499e-05"
    ],
    [
      "0.005592539884487523",
      "0.005644558216557658",
      "0.009811920194306779",
      "0.005727904123094319",
      "0.0071656269708658075",
      "0.00010152674513648808",
      "0.00015016283888699396",
      "8.763342563296134e-05",
      "0.00031933499706471015",
      "-0.00033797897375330993",
      "0.00011664133344824753",
      "0.00035769877092548376",
      "-0.00040863904754130274",
      "-0.0010099235085149687",
      "0.00041344240069437935",
      "3.205205617824171e-05",
      "-0.00047870255409225646",
      "9.830046775353743e-05",
      "0.0003330504179330971",
      "-0.00029971454553988597",
      "0.00012849956715709892",
      "0.0001301570210345592",
      "4.325198302753332e-05",
      "0.0018006831883290374",
      "-5.105414032649969e-05"
    ],
    [
      "0.00612843277449484",
      "0.00636554871507525",
      "0.01972160310689368",
      "0.006765872074395916",
      "0.01397475608164999",
      "0.0005989572372421775",
      "0.0005657794939109662",
      "0.0004970397889144154",
      "0.0016467126449122597",
      "-0.0009804956539707574",
      "0.0005889245510002331",
      "0.0019213463724615507",
      "-0.0016211960399842643",
      "-0.004143621785350252",
      "0.002230689546531102",
      "0.00013769830565031206",
      "-0.002037957958449594",
      "0.0004997490101775555",
      "0.0016781356522882049",
      "-0.0017109118361573951",
      "0.0006486842789995502",
      "0.0009721343479460233",
      "0.0005530046830909758",
      "0.0072750086288398946",
      "-9.522934319096999e-05"
    ],
    [
      "0.1266756104317437",
      "3.7638627733009153",
      "11.081836317060969",
      "3.365835238507641",
      "0.6447841229151898",
      "0.530843109503691",
      "-0.008481840401055266",
      "0.12132764979186617",
      "-0.2229714791300592",
      "-3.930180210023471",
      "-1.5596338272333918",
      "-1.3951472462992078",
      "5.941522973213208",
      "0.9617308980740696",
      "0.2948912561293382",
      "0.398823899739402",
      "-1.1322341869743262",
      "-0.604190511305653",
      "-0.08443901023041027",
      "-5.0947139811449595",
      "-3.1719877846584614",
      "0.3866798231248476",
      "1.2174697828196652",
      "-2.2963392498090864",
      "-1.3641447373751314"
    ],
    [
      "0.005819853545947078",
      "0.00613502503712538",
      "0.012569764486975252",
      "0.006673009530545316",
      "0.009564794728323686",
      "0.00036010166729724105",
      "0.00010824089841609016",
      "0.00036879101270145164",
      "0.0008348659562445841",
      "-0.0007003729732589631",
      "0.0003859460412624866",
      "0.0009749777840216916",
      "-0.0010607794560082797",
      "-0.0016409264901179614",
      "0.0013761788271512566",
      "1.5172063934933468e-05",
      "-0.0006967685559187477",
      "0.000319920056672867",
      "0.0008377125499645884",
      "-0.0004847446806377558",
      "0.0005351693168654501",
      "0.000656837273985267",
      "-6.957078283897074e-05",
      "0.002377633859595659",
      "6.482205110475806e-05"
    ],
    [
      "0.005633325748085544",
      "0.005715225573778199",
      "0.009612904716474373",
      "0.00585096140422251",
      "0.007584219832767097",
      "0.00014983395188648339",
      "0.0001307398450570642",
      "0.00014202306422815805",
      "0.00041164497202688706",
      "-0.00034043719651433515",
      "0.00016805854976559693",
      "0.0004681118232573953",
      "-0.00045222360469422733",
      "-0.0010509483315111646",
      "0.0006012551704532228",
      "2.9485354880624585e-05",
      "-0.00048648318623179817",
      "0.0001320286906599662",
      "0.0004242759071512971",
      "-0.0003277369471624444",
      "0.00017736258738070094",
      "0.0002419498660706083",
      "7.955176588211977e-05",
      "0.001750230351843434",
      "2.260661354333784e-07"
    ],
    [
      "0.0056285541929071625",
      "0.00568421053982514",
      "0.008982275918386651",
      "0.005814005632187322",
      "0.0074791521031516706",
      "0.00014172157874938499",
      "0.00017688327830607715",
      "0.00014727910602122427",
      "0.0003906437091624607",
      "-0.00019909869344085764",
      "0.00015379523275402124",
      "0.0003947682223340512",
      "-0.0002682209004967128",
      "-0.0007038393128063109",
      "0.0005644488199271197",
      "1.336823461450586e-05",
      "-0.00039389760639368314",
      "0.00011126387050026857",
      "0.0004135407140870032",
      "-0.00023729921367718443",
      "0.00015701641708144832",
      "0.0002708377468954273",
      "8.772426863797312e-05",
      "0.0015934065404541436",
      "7.48194345408073e-05"
    ],
    [
      "0.0055061577604598585",
      "0.005523738060963758",
      "0.006929034593664611",
      "0.005552360934290505",
      "0.006024123883944346",
      "3.336889679043676e-05",
      "4.782258784095413e-05",
      "2.958000917940708e-05",
      "0.00010496110740894559",
      "-0.00011676805571887886",
      "3.9495001356288895e-05",
      "0.0001179055016182985",
      "-0.00013724362915869213",
      "-0.000333340087311882",
      "0.00013662164049768345",
      "1.0647770381500627e-05",
      "-0.00015531200328906906",
      "3.1924196550977494e-05",
      "0.00010978170694882371",
      "-9.223724985526506e-05",
      "4.142547809110483e-05",
      "4.238755121602526e-05",
      "9.418338118882961e-06",
      "0.0005845198329768917",
      "-1.3894524615976116e-05"
    ],
    [
      "0.005510219696549684",
      "0.005530558716097999",
      "0.007030594658618047",
      "0.005563011861252868",
      "0.006069578569447048",
      "3.717272436248504e-05",
      "5.406191063163811e-05",
      "3.348725811321944e-05",
      "0.00011417945866495589",
      "-0.0001230058806594156",
      "4.402442255255585e-05",
      "0.0001264052423441598",
      "-0.00014275807312150434",
      "-0.00033723027947213537",
      "0.00015090320435548455",
      "1.0275351397814512e-05",
      "-0.00016109777064208806",
      "3.4958261380730285e-05",
      "0.00011945124444910633",
      "-9.390110245220966e-05",
      "4.7144342629003926e-05",
      "5.056522748671018e-05",
      "5.914569574770399e-06",
      "0.0006202504581020985",
      "-1.2697520971895138e-05"
    ],
    [
      "0.005513729432177966",
      "0.0055418338613637454",
      "0.007275433696117076",
      "0.005579644022925413",
      "0.006120066052511965",
      "4.08813102835166e-05",
      "4.4632825393483395e-05",
      "3.643057644754786e-05",
      "0.00012384007587513368",
      "-0.00016226313215716306",
      "5.0623521305515024e-05",
      "0.00014347086144101038",
      "-0.000180807691250311",
      "-0.00041960876620206195",
      "0.00016689044220878247",
      "1.242743483617805e-05",
      "-0.00018086692955415784",
      "3.981037674628785e-05",
      "0.00012797573377115439",
      "-0.00010191595937675077",
      "5.497526863466423e-05",
      "5.034589530849552e-05",
      "-1.061647131496408e-05",
      "0.0006632463755719876",
      "-2.052479192473933e-05"
    ],
    [
      "0.030168170845107065",
      "0.0518962381840637",
      "0.04887843736340373",
      "0.09966287214814708",
      "0.2090665801681613",
      "0.03147799278914899",
      "-0.01752410619098388",
      "0.0403053016394886",
      "0.05130426904158265",
      "-0.03452269753307188",
      "0.03901984904366198",
      "0.04245118832892762",
      "-0.004156157868321282",
      "0.00981726413234064",
      "0.1347734399953539",
      "-0.011680522062434424",
      "0.023626104008674955",
      "0.026044196288561805",
      "0.04888148426397456",
      "0.022410270284569874",
      "0.052730693588117154",
      "0.08621898697353346",
      "-0.05818098869435163",
      "-0.08310495250293626",
      "0.025594418934496925"
    ],
    [
      "0.005695195365003455",
      "0.0058537844693717315",
      "0.010670528149229584",
      "0.00613885447867362",
      "0.008257273996557627",
      "0.00021083083519227782",
      "1.4740586039042389e-05",
      "0.0002464075377872631",
      "0.0005471510857546351",
      "-0.0005276986630871179",
      "0.0002495085555830273",
      "0.000602805880204585",
      "-0.00062827156971775",
      "-0.0015007154865611142",
      "0.000886312297185861",
      "2.058082846159291e-05",
      "-0.0005303898380260757",
      "0.00017705830428663738",
      "0.0005686099035510434",
      "-0.00026007806063177256",
      "0.0002741015434035838",
      "0.0003689223798200318",
      "-6.0315665411525774e-05",
      "0.0016422675559529293",
      "0.000138717076168179"
    ],
    [
      "0.10336691647695088",
      "0.3407711169071849",
      "1.4069586129068232",
      "5.528675016900068",
      "0.4946373308256787",
      "0.07044173087983739",
      "0.12505583292227723",
      "0.1061688718573346",
      "0.06733576771644577",
      "-0.3593370487522598",
      "1.184049046937491",
      "0.07569040821677388",
      "-1.5211107944524813",
      "-0.3717223302893034",
      "-0.2406948834567335",
      "0.12089753832425655",
      "-0.29145845752184046",
      "0.6220553213103738",
      "0.03669047181663191",
      "-0.5638966808551844",
      "0.041059004622392",
      "0.17965280943763715",
      "1.8079421635720794",
      "0.062355761328204334",
      "0.18137230301238502"
    ],
    [
      "0.005712291394257655",
      "0.0059193192936552235",
      "0.010206981611590962",
      "0.006166461067084268",
      "0.008355476916833257",
      "0.00026934469605476426",
      "8.8538322640286e-06",
      "0.00023310360479920374",
      "0.0006041261872321758",
      "-0.0005229798608505658",
      "0.0002966686660945004",
      "0.0007499074428608423",
      "-0.0007933801724180688",
      "-0.0014908198643152786",
      "0.001028272372239748",
      "2.2211144624330294e-05",
      "-0.0005657239508376149",
      "0.0002451169182713631",
      "0.000576730346418296",
      "-0.000458530866457291",
      "0.00036539135822224783",
      "0.00048759997016127864",
      "5.671481541334555e-06",
      "0.0017007529905385236",
      "-9.508456645688457e-05"
    ],
    [
      "0.005509221631223844",
      "0.005533141147261458",
      "0.006897156680434607",
      "0.005567073447128059",
      "0.00605589547458441",
      "3.9098633192714384e-05",
      "3.118782543298242e-05",
      "3.322657931636868e-05",
      "0.0001134730238505575",
      "-0.00013101747468629945",
      "4.565096148154368e-05",
      "0.00013597589922143756",
      "-0.00016507802920321285",
      "-0.000384385066436655",
      "0.0001585070362079247",
      "1.1824767143808195e-05",
      "-0.00016283962891621982",
      "3.818416446803615e-05",
      "0.00011511359651424656",
      "-0.00010810756590262972",
      "4.9576924139486406e-05",
      "5.103616453799307e-05",
      "1.0714262101451512e-05",
      "0.0005617507555521348",
      "-2.2345490600262598e-05"
    ],
    [
      "0.005505188661945695",
      "0.005524218053725104",
      "0.006805305634903151",
      "0.005554198347982861",
      "0.006003437199581135",
      "3.409015323503468e-05",
      "3.980523245232932e-05",
      "3.013428088503119e-05",
      "0.00010242823554686442",
      "-0.00011134108353378227",
      "3.9887192880877285e-05",
      "0.00011686768773624491",
      "-0.0001351296684423005",
      "-0.00032095266672946856",
      "0.000138856034347746",
      "9.770601900449683e-06",
      "-0.00014560168522642405",
      "3.2625557567081007e-05",
      "0.00010586899195697355",
      "-9.048913293869237e-05",
      "4.3021551037911895e-05",
      "4.5867215002589645e-05",
      "9.300428582081973e-06",
      "0.0005341631109998245",
      "-1.4438327897585121e-05"
    ],
    [
      "0.005513173998122125",
      "0.005533752739731988",
      "0.007148610819228457",
      "0.0055668897089102805",
      "0.0061199294584795925",
      "3.9367471512170255e-05",
      "4.901051042493606e-05",
      "3.381423223727945e-05",
      "0.0001232923687137264",
      "-0.0001397218321981178",
      "4.60901724084268e-05",
      "0.00014224438718021492",
      "-0.0001708328135579281",
      "-0.00041916869514381397",
      "0.00016256966939423722",
      "1.3610092356003184e-05",
      "-0.00018817176584889675",
      "3.880606152136421e-05",
      "0.0001277064052999743",
      "-0.00011808124747597753",
      "4.8537903829401445e-05",
      "4.7942405000587296e-05",
      "1.8297335249985533e-05",
      "0.0006804933188013024",
      "-2.198078566728531e-05"
    ],
    [
      "0.005801505762275191",
      "0.0059155791935017795",
      "0.014692854387727656",
      "0.0061480114224919434",
      "0.00967050014279202",
      "0.00027623298529005463",
      "0.0004949611566065809",
      "0.0002748322641983172",
      "0.0008039561405085436",
      "-0.00044132798303601873",
      "0.0002995792607181815",
      "0.0007867250678492679",
      "-0.0006470390659655597",
      "-0.0015535823978720148",
      "0.0011126465843774177",
      "2.919448056633662e-05",
      "-0.000945854936239606",
      "0.000230970311110798",
      "0.0008585654779632401",
      "-0.0005070079079308896",
      "0.00031969585936335635",
      "0.0005149157153064405",
      "0.00021535946708185595",
      "0.00401139585639593",
      "7.38484766691982e-05"
    ],
    [
      "0.04280696356029547",
      "0.026087665041687753",
      "0.4889630855630469",
      "0.030319347806194934",
      "0.4719830929134812",
      "0.02725596268996374",
      "0.09277751640157127",
      "0.02323802545072035",
      "0.08900092675745985",
      "0.056203334745327224",
      "0.019138389633631788",
      "0.07559236730218448",
      "0.007768844383378481",
      "-0.028797169771839135",
      "0.10541590695516533",
      "0.00404711047082935",
      "-0.09562286719255023",
      "0.019248953752131242",
      "0.09743896591208298",
      "-0.07956843703532603",
      "0.011776010369055028",
      "0.061307074912479775",
      "0.1059814523900353",
      "0.4707453430316354",
      "0.014643628425281737"
    ],
    [
      "2.818427323769706",
      "8.507978306648724",
      "14.164382681865746",
      "7.794633090710834",
      "2.744231646142686",
      "0.691520863280744",
      "-3.805712324424564",
      "-0.347205101444515",
      "-1.210932084891331",
      "2.8156874624759793",
      "-1.4823774919327957",
      "-1.2765778559009981",
      "2.3308560261441325",
      "1.6501070277918062",
      "-0.8202071976648299",
      "1.1538862313414724",
      "4.494523219463924",
      "1.2380022307027256",
      "0.6906807595160294",
      "3.5151170632807887",
      "0.9284189291582948",
      "0.42102588120845097",
      "-0.06261367720881834",
      "1.2919798168441075",
      "-1.2903633288256091"
    ],
    [
      "0.005790467124874337",
      "0.005832993216548828",
      "0.01716974215281118",
      "0.006028905360005395",
      "0.009674748617227637",
      "0.00021655372992017047",
      "0.0007498656127506056",
      "0.00022933138258132016",
      "0.000770791710186673",
      "-0.0005021285523459702",
      "0.00024641228131391834",
      "0.0006508802598206492",
      "-0.0004990095930060962",
      "-0.001437962412788195",
      "0.0009260834930495028",
      "3.31632316846013e-05",
      "-0.0010640184999951548",
      "0.00019250523577743337",
      "0.0008630072730992428",
      "-0.0004303675026374982",
      "0.0002682111792749948",
      "0.0003664151337060227",
      "0.00017463656626960324",
      "0.005065757097942844",
      "6.21657463176851e-05"
    ],
    [
      "0.005593644085128009",
      "0.005694889935463411",
      "0.010634121402383038",
      "0.005801859316724477",
      "0.007151744215321601",
      "0.0001105240603667227",
      "7.067463937825117e-05",
      "9.625508682602909e-05",
      "0.0003242453970547221",
      "-0.0004957209230626088",
      "0.00013739166998558798",
      "0.00039411939908103754",
      "-0.000588209653404081",
      "-0.0013704494958145482",
      "0.0004896651706497579",
      "3.351230679182252e-05",
      "-0.000530937479718907",
      "0.00012644263688875158",
      "0.00032544998312814384",
      "-0.0002772787647720107",
      "0.00016793919528135901",
      "0.00012531956386150166",
      "3.083749603917102e-05",
      "0.00175210151319696",
      "-0.00011118249270274672"
    ],
    [
      "0.005587829584266369",
      "0.0056421557421901655",
      "0.009583348650187753",
      "0.0057273992947679524",
      "0.007060182960931535",
      "0.00010105948453392661",
      "0.00014445615146271826",
      "8.716657358394609e-05",
      "0.00030537083757712296",
      "-0.0002996859973211315",
      "0.0001142227769683513",
      "0.0003402840317973889",
      "-0.00041132782155953645",
      "-0.0009622839499158188",
      "0.0004323814421779018",
      "2.676179451794578e-05",
      "-0.00046038145541545973",
      "0.00010566193230298202",
      "0.0003149290564599221",
      "-0.00028151164377144725",
      "0.00013142857424837436",
      "0.00014162978945851337",
      "0.00010656218607690279",
      "0.0016953067637819133",
      "-6.785417354493251e-05"
    ],
    [
      "0.005670852451887301",
      "0.005816128859037385",
      "0.011694760247080223",
      "0.005982896693393317",
      "0.00809161873285654",
      "0.00019692675712576529",
      "7.086555782441186e-05",
      "0.0001508579977481417",
      "0.0005221402791602824",
      "-0.0006071894694208946",
      "0.0002205656929180003",
      "0.0006738674943118034",
      "-0.0009186170423894567",
      "-0.0019853817743716",
      "0.000820789018885535",
      "5.526065018154536e-05",
      "-0.000791629688625373",
      "0.0002157714209314779",
      "0.0005056992892536438",
      "-0.0005892541226649526",
      "0.000268823489166256",
      "0.0002636742366427203",
      "0.00018487985434583726",
      "0.002442417365843643",
      "-0.0002129202382795943"
    ]
  ],
  "rational_Q": [
    [
      "0.14180936892383053",
      "0.653304788524184",
      "9.018555418647825",
      "0.9771103739752545",
      "1.5920242779001228",
      "0.6533047885243034",
      "7.910799429286942",
      "65.92132253239046",
      "10.142012335779945",
      "9.812362626258581",
      "9.018555418636252",
      "65.92132253239127",
      "203.57024855882156",
      "30.131469438825746",
      "26.47106762240014",
      "0.9771103739758347",
      "10.14201233579707",
      "30.131469438832596",
      "16.35329350574807",
      "7.869538592264136",
      "1.5920242779064337",
      "9.812362626264788",
      "26.471067622378005",
      "7.8695385922454",
      "6.162504010529043",
      "-0.04172257770058175",
      "0.1378637150513966",
      "-0.10916284055533813",
      "0.18212076449254372",
      "-0.041722577700350004",
      "-0.2936299737003891",
      "-0.47518306270825245",
      "-0.24127949042896069",
      "-0.0012069365832627023",
      "0.13786371505463021",
      "-0.47518306272837446",
      "-0.8142929254215554",
      "-0.4080167314423209",
      "-0.37027173544841196",
      "-0.1091628405536798",
      "-0.2412794904240196",
      "-0.40801673143330874",
      "0.37245191214191464",
      "-0.03540573427564672",
      "0.18212076449240583",
      "-0.001206936577158866",
      "-0.37027173545267345",
      "-0.03540573427336799",
      "0.2888831810908863",
      "-0.3481707774514088",
      "-0.21560565925614522",
      "0.1060112321131513",
      "-0.07367377441164993",
      "-0.7132862578268687",
      "1.350315607704396",
      "0.10995695105992943",
      "-0.3843227439437941",
      "-0.4489224900042568",
      "-2.0096669311172084",
      "-0.2691999926453048",
      "2.4173817092282857",
      "-0.7023033288509829",
      "-0.09862348936312705",
      "0.7348086923934926",
      "-0.8867588140685423",
      "0.28376620630416416",
      "-0.46851418156394664",
      "-0.03021505333784237",
      "1.5037364269847018",
      "0.16966444263537722",
      "-0.7854382301310472",
      "-0.014025754068106243",
      "-0.40789894448876546",
      "-2.171435304773591",
      "-0.44892249001184215",
      "2.760481167588188",
      "-6.156723318621777",
      "-3.595714175354227",
      "2.877781527438378",
      "2.0857246116898565",
      "-1.0293101799832982",
      "-5.981119949034722",
      "-3.5770125800643475",
      "3.9263509595239574",
      "0.04344840517016384",
      "2.5906571436247563",
      "-1.0129761683179097",
      "-1.9662153030831666",
      "1.440912646715313",
      "-0.19279599647744772",
      "0.4598756651167159",
      "4.9085952032794005",
      "0.525094502768433",
      "-3.0839766998068616",
      "0.09248916826826017",
      "-0.09862348936141753",
      "0.8999133873399391",
      "-0.2059561500175657",
      "-0.5776307113125108",
      "-0.03416820614624338",
      "0.04344840516832198",
      "0.9502822528204663",
      "3.43623042898155",
      "-1.8914043944511745",
      "0.4093506665727357",
      "-0.018510106908421194",
      "-0.1274422083731411",
      "0.7206643294845418",
      "-0.2196357549385053",
      "0.23857409903263865",
      "-0.27261082220297156",
      "-0.39463418142861534",
      "-0.5281210008828996",
      "1.4859304871853434",
      "-0.13234183955747963",
      "-0.030215053334326523",
      "-1.0746313693177654",
      "0.427339751440028",
      "0.6938776432798273",
      "-0.3677973171129947",
      "-0.19279599649509696",
      "-3.935025276435702",
      "2.335113590298442",
      "-0.45761216749956146",
      "-1.961441443664255",
      "-0.27261082219314137",
      "-1.0375643304028064",
      "1.189920721961518",
      "1.8833242936720769",
      "-0.6023457410947781",
      "-0.09292457363654977",
      "0.299345389915581",
      "-1.6708135023890096",
      "0.38699395558552807",
      "1.1489313731200288",
      "-0.7132862578292943",
      "-2.0096669311166226",
      "0.7348086923959084",
      "1.5037364269768907",
      "-0.34817077745741765",
      "1.3503156076978586",
      "-0.26919999266147204",
      "-0.8867588140688036",
      "0.1696644426236436",
      "-0.2156056592563752",
      "0.10995695105800155",
      "2.417381709237867",
      "0.28376620630777516",
      "-0.7854382301331289",
      "0.10601123211418036",
      "-0.3843227439435673",
      "-0.702303328845405",
      "-0.46851418156776925",
      "-0.014025754057509448",
      "2.0879739145060365",
      "-0.16359173843362074",
      "0.2980520936766876",
      "2.7604811675960597",
      "2.0879739145267906",
      "10.557861049300977",
      "-0.957013537834661",
      "-0.8406206821115547",
      "0.8999133873402867",
      "-0.16359173844404232",
      "-0.9570135378305279",
      "-3.007753036215077",
      "-0.012585173584886724",
      "-1.0746313693192484",
      "0.2980520936908334",
      "-0.8406206821123506",
      "-0.012585173605480861",
      "-0.7608395272190335",
      "6.352318019598111",
      "-16.68712288286372",
      "-1.0293101799768463",
      "16.959442434033395",
      "-4.313542262671545",
      "-1.8894747545276636",
      "-9.688851529576421",
      "0.9502822528372405",
      "-7.693443999588743",
      "-11.246921687507466",
      "-3.2753765994493844",
      "-3.6287199172280173",
      "-3.935025276433188",
      "1.1610477160850474",
      "-5.950753074176241",
      "-6.2938738161048535",
      "4.437710098132286",
      "-1.9577565185889816",
      "2.5906571436275114",
      "-7.6934439995817385",
      "-0.4284563189699397",
      "2.855446727653998",
      "1.9054499162087446",
      "-0.12744220837703316",
      "-6.173373440278549",
      "4.808039477249601",
      "-0.15474679598325494",
      "-1.9114690072706457",
      "-1.0375643304129003",
      "3.0423246081855733",
      "-1.4427257264606512",
      "-1.8311094889847515",
      "-0.3161965547615885",
      "0.45987566511896355",
      "1.1610477160752672",
      "0.2038695798117427",
      "-4.031360258588889",
      "2.1889576530015757",
      "-0.39463418143382517",
      "3.042324608184096",
      "3.8975249620876844",
      "0.08279414870138403",
      "-1.2395808452542454",
      "0.2993453899124383",
      "0.0018606480644354328",
      "0.08360130583349355",
      "-0.7922253283695079",
      "-2.5614890238135057",
      "-6.156723318601285",
      "-5.9811199490317515",
      "-1.0129761683220562",
      "4.908595203274527",
      "-0.407898944492757",
      "-3.5957141753505852",
      "-3.577012580053749",
      "-1.9662153030703486",
      "0.5250945027704624",
      "-2.171435304783566",
      "2.8777815274637564",
      "3.9263509595401174",
      "1.4409126467216296",
      "-3.0839766998114526",
      "-4.313542262673866",
      "-11.24692168751874",
      "-5.950753074176335",
      "-0.20595615001601386",
      "6.352318019616752",
      "-1.88947475452681",
      "-3.275376599441728",
      "-6.293873816098959",
      "0.42733975144465536",
      "-16.687122882866813",
      "-9.688851529583824",
      "-3.628719917225915",
      "4.437710098139446",
      "15.522147317646501",
      "-41.51870860546653",
      "3.436230428995196",
      "-0.42845631898474035",
      "15.522147317647981",
      "26.48510520544807",
      "3.0935215936901392",
      "2.3351135902908347",
      "0.2038695798081072",
      "-41.51870860547156",
      "3.0935215936917153",
      "15.625420868101294",
      "-4.240802329419454",
      "0.7206643294655342",
      "4.808039477253075",
      "-6.787505025436167",
      "1.2689787730436848",
      "0.5575189642317249",
      "1.1899207219635577",
      "3.8975249620884385",
      "-0.10672743452220239",
      "-5.541871087049149",
      "1.7321385082694611",
      "-0.5281210008911988",
      "-1.4427257264803013",
      "-0.10672743452108335",
      "-8.47290602836594",
      "5.25210854450648",
      "-1.6708135023811632",
      "0.08360130584768453",
      "8.045288689461948",
      "2.1088976519194476",
      "-7.9900770379517505",
      "-0.5776307113076447",
      "-1.891404394456568",
      "-0.21963575493522214",
      "1.4859304871709322",
      "0.09248916827431826",
      "-0.03416820614478749",
      "0.4093506665858376",
      "0.23857409902662757",
      "-0.13234183956176024",
      "2.855446727670836",
      "-0.15474679599055044",
      "-1.8311094889847652",
      "0.6938776432676406",
      "-1.9577565185883836",
      "1.9054499162083334",
      "-1.9114690072658231",
      "-0.3161965547636",
      "1.2689787730436066",
      "-5.541871087048093",
      "-0.4576121675054707",
      "-4.031360258588231",
      "-4.240802329419307",
      "0.5575189642404441",
      "1.7321385082550969",
      "0.08053911662875358",
      "1.883324293674562",
      "0.08279414869789002",
      "-8.472906028360475",
      "0.08053911662010818",
      "1.9031879100537366",
      "0.38699395559508976",
      "-0.7922253283505313",
      "2.108897651909602",
      "2.479006278611902",
      "-1.0325862011995701",
      "-0.367797317099155",
      "-1.9614414436698095",
      "-0.6023457411143209",
      "1.1489313731246884",
      "2.188957652979084",
      "-1.239580845261862",
      "-2.5614890238056263",
      "5.252108544491189",
      "-7.990077037977944",
      "-1.0325862012092901",
      "-0.03821724622508513",
      "0.3712847662326668",
      "-0.08221061378616909",
      "-0.27570983555348877",
      "0.03821724622393976",
      "-1.5790244834323652e-12",
      "-0.45410020097365217",
      "0.06049445926395269",
      "0.10110020705449485",
      "-0.3712847662247188",
      "0.45410020095973513",
      "-1.3890083140208453e-12",
      "0.13037254661095546",
      "0.40422355150558753",
      "0.08221061378505787",
      "-0.06049445926148215",
      "-0.13037254661891803",
      "-2.4668995599741463e-12",
      "0.3064728143158125",
      "0.2757098355511315",
      "-0.10110020705387752",
      "-0.40422355150014055",
      "-0.3064728143191332",
      "3.5081359838886487e-12",
      "0.48607142862425645",
      "0.29228100365816195",
      "0.0791965699939967",
      "-0.3048115200924277",
      "0.9591182616974439",
      "0.5994166611215072",
      "0.13094552777657795",
      "-0.2883472374239843",
      "1.0701282338986722",
      "-3.338329824376157",
      "-0.127335579900059",
      "-0.780968556584412",
      "0.7229514409438873",
      "0.018079513914549254",
      "-0.913169315802759",
      "-1.2924733941716207",
      "-0.7691088180302982",
      "0.38870091851200333",
      "-0.2293207748433396",
      "1.6049690451369798",
      "0.38933589066636476",
      "0.4626291357810584",
      "-0.5350309175189311",
      "0.3595892634868196",
      "-1.7582435068928697",
      "1.0701282338902356",
      "-0.7776387236842878",
      "-4.75392677045063",
      "-1.3546694999028936",
      "2.780706840307075",
      "-0.5784472506817556",
      "10.023300610831464",
      "-10.89068815195746",
      "-3.977944025385824",
      "5.6408549455568755",
      "0.3815480648949408",
      "1.6122766619180233",
      "1.2186997339738952",
      "-4.417463702785887",
      "-0.009031234057657316",
      "0.1142310982937096",
      "-1.2527994362863466",
      "2.298324914018382",
      "0.6343573954835143",
      "-2.102579689815066",
      "0.3611036556831053",
      "0.01807951391253278",
      "-0.8897619989475677",
      "-1.4381871355867264",
      "-0.1179403775856124",
      "-0.24000747698279257",
      "0.3815480649016075",
      "0.06210241126518672",
      "-1.6904145211446537",
      "-1.7640857802255272",
      "-0.07338786340233369",
      "-0.1164249962616386",
      "-0.8056924404816443",
      "0.6504679216000124",
      "0.23277058868466102",
      "0.37729857108619863",
      "-0.14002793354225243",
      "-1.219413089039433",
      "1.8096274225453655",
      "1.801017218717167",
      "0.20716150181116502",
      "-0.22932077484067004",
      "0.07995036134710327",
      "1.5935487037381513",
      "0.05717935730776275",
      "-0.5608978666385683",
      "0.11423109830752082",
      "-1.0477716629266116",
      "0.056618090599607054",
      "-1.1544465423593062",
      "-0.9113354486306224",
      "-0.1400279335485475",
      "-1.1580961422078278",
      "-0.6310085883291505",
      "0.4322614501481891",
      "0.3312082929259927",
      "0.22628573454457068",
      "-0.19085748060903254",
      "-1.2160818160379594",
      "-0.4954225772757347",
      "0.8740203577051334",
      "-0.9591182616952529",
      "3.3383298243845045",
      "0.9131693158044175",
      "-1.6049690451390008",
      "-0.4860714286181234",
      "-0.5994166611187295",
      "0.1273355798989729",
      "1.2924733941808966",
      "-0.3893358906629892",
      "-0.29228100365696313",
      "-0.13094552777673868",
      "0.7809685565636663",
      "0.769108818030509",
      "-0.46262913577601084",
      "-0.07919656999761082",
      "0.28834723742551965",
      "-0.7229514409365108",
      "-0.38870091850821914",
      "0.5350309175094988",
      "-9.744563711164234",
      "-4.102702488569577",
      "4.367451008109278",
      "-0.7776387236881025",
      "9.744563711160747",
      "2.415027456758953e-12",
      "-6.3021840752666485",
      "-1.32588234603608",
      "-0.8897619989461293",
      "4.102702488559911",
      "6.302184075247786",
      "5.238590442296958e-13",
      "-2.3776661468020865",
      "0.07995036134700419",
      "-4.367451008106103",
      "1.325882346035662",
      "2.377666146798959",
      "-6.4965227781248075e-12",
      "-9.330793013362412",
      "-1.796683192615338",
      "10.023300610837241",
      "8.829481094749859",
      "-0.058190530241864914",
      "6.2559689362509525",
      "-3.610265656632275",
      "0.06210241125809596",
      "5.71352969380295",
      "-17.28773740879112",
      "-4.241496151039018",
      "2.318956371628017",
      "-1.0477716629299738",
      "-1.0274397849344326",
      "4.514569938358186",
      "-1.3548502320215112",
      "-1.0265093939864651",
      "-3.358816923076905",
      "1.6122766619196187",
      "5.713529693803192",
      "12.040039956918937",
      "2.840590694893448",
      "-3.352017430050761",
      "-0.8056924404910351",
      "1.9574877931647776",
      "1.133341230582492",
      "1.9715446995735266",
      "-2.4729053735131163",
      "-1.158096142215081",
      "-1.8341704710724793",
      "-4.348633750009758",
      "-1.4707374684599577",
      "1.6662474275396544",
      "-1.252799436277366",
      "-1.0274397849370174",
      "-3.2378643696149423",
      "-3.6552938720522548",
      "2.6109469678944572",
      "-1.219413089035369",
      "-1.8341704710710922",
      "7.7802810261505195",
      "1.7808291978618527",
      "-1.1873450005172872",
      "-0.19085748058902502",
      "0.09319121054762733",
      "-3.0406190063973892",
      "-0.09827532593413853",
      "0.629279574041703",
      "4.753926770460692",
      "10.890688151967904",
      "-1.2186997339717969",
      "-2.298324914016869",
      "-0.3595892634947157",
      "1.3546694998962552",
      "3.9779440254019103",
      "4.417463702790345",
      "-0.6343573954766744",
      "1.7582435068894537",
      "-2.7807068403023827",
      "-5.640854945546852",
      "0.009031234044011694",
      "2.1025796898066607",
      "0.05819053024518206",
      "17.28773740879232",
      "-4.51456993835567",
      "-1.4381871355725482",
      "9.330793013343413",
      "-6.255968936244328",
      "4.241496151034667",
      "1.3548502320290297",
      "1.5935487037235305",
      "1.796683192630294",
      "3.610265656630152",
      "-2.3189563716245147",
      "1.0265093939843362",
      "-17.275529300010053",
      "-27.11102844027055",
      "-1.6904145211401105",
      "12.040039956907997",
      "17.27552930001391",
      "-2.0620509465854213e-12",
      "-10.681109911776346",
      "0.05661809060067217",
      "-3.2378643695978835",
      "27.111028440279927",
      "10.681109911781139",
      "3.141261719073055e-12",
      "-2.473697495619318",
      "0.6504679216164064",
      "1.1333412305934931",
      "-4.432832681561828",
      "4.832338292873488",
      "-0.9181810321754618",
      "-0.631008588346569",
      "7.7802810261455",
      "0.7264846125155373",
      "3.17617539216966",
      "-4.240433040472681",
      "1.8096274225438131",
      "-4.348633750010887",
      "0.7264846125240193",
      "1.7744952212250655",
      "3.2761547136225273",
      "-1.2160818160309146",
      "-3.040619006369674",
      "-9.078227539611545",
      "2.1344593386147452",
      "4.0255071519491725",
      "0.11794037758275984",
      "1.7640857802436256",
      "-0.23277058869029632",
      "-1.801017218703309",
      "-0.36110365568439307",
      "0.2400074769789206",
      "0.07338786340045236",
      "-0.3772985710892028",
      "-0.2071615018137428",
      "-2.840590694882883",
      "-1.9715446995729626",
      "1.4707374684702836",
      "0.05717935730069449",
      "3.358816923086633",
      "3.352017430069997",
      "2.47290537351644",
      "-1.6662474275448578",
      "-4.8323382928597205",
      "-3.1761753921674902",
      "-1.1544465423701102",
      "-3.6552938720502004",
      "2.473697495616544",
      "0.9181810321677961",
      "4.240433040478299",
      "0.43250198298038267",
      "0.4322614501551687",
      "1.7808291978562538",
      "1.7744952212288765",
      "-0.43250198298450354",
      "-2.5722926171956495e-12",
      "-0.49542257728513556",
      "-0.09827532593065733",
      "2.134459338599379",
      "0.8193791359775789",
      "-0.535292533018483",
      "0.5608978666503028",
      "0.9113354486382601",
      "-0.33120829292764004",
      "-0.874020357698373",
      "-2.610946967918703",
      "1.1873450005184127",
      "-0.6292795740442494",
      "-3.27615471361339",
      "-4.025507151944342",
      "0.5352925330008043"
    ],
    [
      "0.3148404096404134",
      "1.1456042481727293",
      "12.907336953249557",
      "1.9674591750898136",
      "2.113282809240401",
      "1.1456042481723923",
      "7.725285068338858",
      "62.03676304108208",
      "9.642175889442083",
      "9.31901518382149",
      "12.907336953250065",
      "62.036763041081905",
      "205.74448792641874",
      "25.234963875907983",
      "24.52495218650615",
      "1.9674591750891464",
      "9.642175889441836",
      "25.234963875908097",
      "14.16937720828088",
      "7.171209338061256",
      "2.113282809240236",
      "9.31901518382069",
      "24.524952186506564",
      "7.17120933806267",
      "6.055657805983757",
      "0.07100000815239861",
      "-0.030167312034662247",
      "-0.14523810268537576",
      "0.19570616216944345",
      "0.07100000815236976",
      "-0.3299876009210376",
      "-0.30471734592844535",
      "0.0498683044723749",
      "0.05482071453032867",
      "-0.030167312034996868",
      "-0.3047173459275298",
      "-3.851813632411543",
      "-0.4530610315566405",
      "0.1293400257487183",
      "-0.14523810268523485",
      "0.04986830447198121",
      "-0.4530610315567636",
      "-0.12457281909257162",
      "-0.13777168721139982",
      "0.19570616216953823",
      "0.05482071453000317",
      "0.12934002574874806",
      "-0.13777168721160746",
      "0.1391240364467048",
      "-0.569482897284603",
      "-0.4887116339456025",
      "0.2642293479302806",
      "0.06402019562650692",
      "-0.8916072123113293",
      "1.1486618679612457",
      "0.08879396365673026",
      "-0.5101779582308679",
      "-0.25827585871884595",
      "-2.005220104190728",
      "-1.8323094712264432",
      "1.391487925725488",
      "-0.873707828278351",
      "-0.20285537325316824",
      "0.5857431916892175",
      "-0.6669704414258251",
      "0.5186956405268107",
      "-0.6968109437981734",
      "-0.00939216209171814",
      "1.4502235753445125",
      "0.28888353374113723",
      "-0.7061515784047848",
      "0.07795697330923074",
      "-0.2043698189626459",
      "-3.0910563596091603",
      "-0.25827585871862135",
      "3.0028297974747935",
      "-6.129665683316363",
      "-2.8706496999823323",
      "3.487463894052602",
      "2.0137364942935534",
      "-1.3182991369381898",
      "-5.853728732099214",
      "-3.425072719082405",
      "4.5081274474265305",
      "-0.09892687648035421",
      "3.2734695929264435",
      "0.9400876557202779",
      "-1.422697947483621",
      "0.6253823454279703",
      "-0.20897062515939394",
      "-0.3214365108922602",
      "2.851399284445344",
      "-0.31033417971356486",
      "-3.362658525875857",
      "0.08179215206676939",
      "-0.20285537325298608",
      "0.8311665254322606",
      "-0.7830393875192805",
      "-0.9753066631937668",
      "0.21297234669847842",
      "-0.09892687647963433",
      "0.2820349053582689",
      "1.954091521931996",
      "-2.2624693470571957",
      "1.132788962831335",
      "-0.10004469695481788",
      "-0.22266396607494657",
      "0.5047234946014285",
      "-0.49353755817057554",
      "0.2500968977313424",
      "-0.26734177081661664",
      "-0.14783622115737877",
      "-0.03758614434133906",
      "1.7503062777948237",
      "-0.6801894925856959",
      "-0.009392162091457712",
      "-0.8484198788174354",
      "0.708807883032377",
      "0.8694747708015887",
      "-0.5158023419964144",
      "-0.20897062515993772",
      "-3.4905987315207336",
      "4.471487319894934",
      "0.3048015845299905",
      "-1.8138498477713436",
      "-0.26734177081675503",
      "-1.422683853328001",
      "0.6003974930275854",
      "1.5314384249157817",
      "-0.09264678223175465",
      "-0.07801326273701154",
      "0.42302346187546563",
      "-2.023789554068686",
      "0.4890763072593288",
      "1.1369928926787145",
      "-0.891607212311423",
      "-2.0052201041915967",
      "0.5857431916892679",
      "1.4502235753440609",
      "-0.5694828972848147",
      "1.1486618679619354",
      "-1.8323094712269294",
      "-0.6669704414256339",
      "0.2888835337409679",
      "-0.4887116339453383",
      "0.08879396365582831",
      "1.39148792572603",
      "0.518695640526354",
      "-0.7061515784046817",
      "0.26422934792978475",
      "-0.5101779582312842",
      "-0.873707828278244",
      "-0.6968109437982007",
      "0.07795697330929731",
      "1.7723484519441117",
      "0.04211126780999446",
      "0.8536108257446864",
      "3.0028297974758855",
      "1.772348451943889",
      "14.072506264683808",
      "0.09864075240282383",
      "-2.7067644510299615",
      "0.8311665254321398",
      "0.042111267810171056",
      "0.09864075240348931",
      "-2.81146221687953",
      "-0.6035922580419644",
      "-0.8484198788171862",
      "0.8536108257441998",
      "-2.7067644510301894",
      "-0.60359225804141",
      "0.23990653390571579",
      "4.919891385283129",
      "-15.486520966258801",
      "-1.3182991369384685",
      "15.352462419236014",
      "-3.608364005752428",
      "-1.9056511347973275",
      "-11.329515602783458",
      "0.28203490535767783",
      "-7.721739512120512",
      "-6.168621654370369",
      "-0.0959822771718383",
      "-4.785000159151861",
      "-3.4905987315206275",
      "0.819819921746041",
      "-6.36496320316888",
      "-7.068033166315479",
      "5.140091943684291",
      "-1.129035864549521",
      "3.273469592925716",
      "-7.721739512119126",
      "-3.4302858369286073",
      "-0.13733659696449782",
      "2.2659629157788994",
      "-0.22266396607427846",
      "-5.853335952336109",
      "4.433530617218248",
      "-0.23843619625795381",
      "-1.6088683951509064",
      "-1.422683853328472",
      "2.962267004484843",
      "-0.06681990135689937",
      "-1.2404709220064538",
      "-0.6807921809487338",
      "-0.3214365108923655",
      "0.8198199217445571",
      "-0.445383840025492",
      "-3.2540353692717874",
      "1.9357709416958535",
      "-0.14783622115750605",
      "2.962267004484621",
      "2.2115737797681287",
      "-0.5413503285882479",
      "-1.074574399067551",
      "0.4230234618748188",
      "-0.07165194553244657",
      "-0.0893370861561372",
      "-0.7544197861784833",
      "-2.419676244892009",
      "-6.129665683316595",
      "-5.85372873209962",
      "0.9400876557203209",
      "2.8513992844452876",
      "-0.2043698189623603",
      "-2.870649699983178",
      "-3.4250727190824155",
      "-1.4226979474836188",
      "-0.3103341797139274",
      "-3.0910563596091625",
      "3.487463894051918",
      "4.50812744742611",
      "0.6253823454277928",
      "-3.3626585258752884",
      "-3.6083640057520765",
      "-6.168621654370543",
      "-6.364963203168657",
      "-0.7830393875187592",
      "4.91989138528449",
      "-1.905651134797473",
      "-0.09598227717187702",
      "-7.068033166316018",
      "0.7088078830320154",
      "-15.486520966260368",
      "-11.329515602783045",
      "-4.78500015915246",
      "5.140091943685164",
      "16.94756674978723",
      "-42.274294189285534",
      "1.954091521932533",
      "-3.4302858369281513",
      "16.947566749786947",
      "28.761683198988333",
      "4.1980340122847775",
      "4.471487319895201",
      "-0.44538384002524556",
      "-42.274294189285804",
      "4.198034012284937",
      "16.678339752964998",
      "-4.456476467842758",
      "0.5047234946022027",
      "4.433530617219882",
      "-5.069539341897856",
      "1.5139313135995773",
      "0.9633571667475465",
      "0.6003974930275745",
      "2.2115737797691426",
      "-0.37222956426771064",
      "-4.7296774018774785",
      "2.0625958732197516",
      "-0.037586144340508214",
      "-0.06681990135774665",
      "-0.3722295642680595",
      "-8.523119196838444",
      "3.8180955420527014",
      "-2.023789554069183",
      "-0.08933708615622381",
      "8.19239791552031",
      "1.6950597172000068",
      "-7.664055089476656",
      "-0.9753066631938182",
      "-2.2624693470573853",
      "-0.49353755817022443",
      "1.7503062777945293",
      "0.08179215206708111",
      "0.21297234669808265",
      "1.132788962831055",
      "0.25009689773108584",
      "-0.6801894925856702",
      "-0.13733659696524347",
      "-0.23843619625827897",
      "-1.2404709220058545",
      "0.8694747708013925",
      "-1.1290358645483627",
      "2.2659629157788737",
      "-1.608868395150347",
      "-0.680792180949942",
      "1.5139313136002022",
      "-4.72967740187724",
      "0.3048015845294966",
      "-3.2540353692715533",
      "-4.456476467842862",
      "0.9633571667473838",
      "2.0625958732194705",
      "0.14058067918902092",
      "1.531438424915621",
      "-0.5413503285885637",
      "-8.523119196838218",
      "0.14058067918918332",
      "2.2998390186784126",
      "0.48907630725877316",
      "-0.7544197861799845",
      "1.6950597172007809",
      "1.9885160661662427",
      "-0.6650347343377346",
      "-0.5158023419970656",
      "-1.8138498477718725",
      "-0.09264678223170111",
      "1.1369928926792972",
      "1.93577094169633",
      "-1.0745743990666559",
      "-2.4196762448933775",
      "3.818095542052503",
      "-7.664055089476713",
      "-0.6650347343385665",
      "-0.03895127349442698",
      "0.5371754261998163",
      "-0.0629767385468114",
      "-0.33023684000973513",
      "0.03895127349425644",
      "5.1016866145825106e-14",
      "-0.2740012159984717",
      "0.16445557512290035",
      "0.10898001946234996",
      "-0.5371754261996006",
      "0.27400121599838756",
      "-4.708069400441076e-13",
      "0.08865794916070595",
      "0.6637943588032738",
      "0.06297673854698962",
      "-0.16445557512262043",
      "-0.08865794916093074",
      "-7.603387110908959e-14",
      "0.3307663113038391",
      "0.33023684000969633",
      "-0.10898001946243671",
      "-0.663794358803445",
      "-0.3307663113034482",
      "7.626149060533636e-14",
      "0.34872871667952415",
      "0.13899288379849226",
      "-0.07840527312881707",
      "-0.3646134593630893",
      "0.6645057107720741",
      "0.13272063976200738",
      "0.17781858350830096",
      "-0.17835786041617718",
      "1.125017237311777",
      "-2.6608483247375436",
      "-1.4305713568180862",
      "-0.7132652832713254",
      "0.9351741425372065",
      "0.26014292860780514",
      "-0.6663649241221347",
      "-1.2040523833812928",
      "-0.6884535133891136",
      "0.4017284003525967",
      "-0.163910787644593",
      "1.6099404510247144",
      "-0.15584057554848105",
      "0.09401880706432585",
      "-0.4360277558924084",
      "0.3973780798769283",
      "-1.8949065574438932",
      "1.1250172373117566",
      "-1.4720253971700412",
      "-2.513534268295621",
      "-0.9170541043959146",
      "2.3423502008694044",
      "-1.4370165864689286",
      "8.728655310550858",
      "-7.417421651518456",
      "-4.11802626001818",
      "4.897161509800085",
      "0.3115628324139891",
      "-0.36290558700745273",
      "1.2825757813074425",
      "-3.3143129667370372",
      "-0.5127246545114434",
      "-0.14352624150029797",
      "-1.6220849437782996",
      "0.46984158506079243",
      "0.5184951130047544",
      "-1.1139306256180777",
      "0.4402947668077061",
      "0.2601429286080979",
      "-1.0895794723883667",
      "-1.6357014771257434",
      "-0.38836683659026655",
      "-0.08056701551131007",
      "0.3115628324138692",
      "1.5283217634652433",
      "-0.8329867036425029",
      "-2.3453028036934804",
      "0.35572803810540976",
      "-0.2535976460156348",
      "-0.6967090637303711",
      "0.5895745189775524",
      "0.20229685721766813",
      "0.3401639704745968",
      "-0.22245689363825255",
      "-1.9865692246052915",
      "0.5865952065003066",
      "1.8665186741452287",
      "0.48217187441669795",
      "-0.16391078764459485",
      "0.8578609632021572",
      "1.6980328002775245",
      "0.3595250093806843",
      "-0.5215493374559349",
      "-0.14352624150075802",
      "-0.587179783334493",
      "2.3410037818006275",
      "-0.9626784143735732",
      "-1.9907668381378523",
      "-0.22245689363799295",
      "-0.5322036408579496",
      "0.928860969615863",
      "0.7605413988642109",
      "-0.0706772850817591",
      "0.24129868142450983",
      "-0.09129513820638936",
      "-1.6670588837431422",
      "-0.5099111070119086",
      "1.1905998711474886",
      "-0.6645057107721278",
      "2.66084832473827",
      "0.6663649241211097",
      "-1.6099404510251258",
      "-0.3487287166798164",
      "-0.1327206397627167",
      "1.4305713568169212",
      "1.2040523833804346",
      "0.155840575548381",
      "-0.13899288379789446",
      "-0.17781858350865354",
      "0.7132652832713687",
      "0.6884535133887689",
      "-0.09401880706410992",
      "0.07840527312860036",
      "0.1783578604163093",
      "-0.9351741425371618",
      "-0.4017284003529962",
      "0.4360277558921255",
      "-9.020315418111604",
      "-4.133354127117265",
      "3.960705011994928",
      "-1.4720253971706745",
      "9.020315418111823",
      "-2.982198704234607e-13",
      "-3.402023525388336",
      "-1.1300205194236113",
      "-1.0895794723884038",
      "4.133354127115902",
      "3.402023525388214",
      "-2.241508085299625e-13",
      "-2.140599508066951",
      "0.8578609632012519",
      "-3.9607050119933023",
      "1.130020519424582",
      "2.140599508066833",
      "-6.194529798911163e-14",
      "-11.19826099900673",
      "-3.262961811035412",
      "8.728655310550556",
      "10.984829517816722",
      "-2.985070344318287",
      "6.884247366453706",
      "-2.963428695513209",
      "1.5283217634656476",
      "5.929824822147079",
      "-15.569644285768874",
      "-4.3244338511854",
      "3.0190893336463596",
      "-0.5871797833347381",
      "-0.46606099076387497",
      "-0.18936644949143616",
      "-2.0589129856307857",
      "0.345715424404702",
      "-3.4688476534183885",
      "-0.36290558700677855",
      "5.929824822146107",
      "10.138465937260214",
      "2.6308945715668277",
      "-4.443217270915501",
      "-0.696709063730179",
      "1.4345666753157917",
      "1.0845025296349546",
      "1.8840892809643426",
      "-2.1639783828477737",
      "-0.5322036408578179",
      "-1.9311115927305702",
      "-5.310917266216152",
      "-1.8187966674487681",
      "2.68726129654519",
      "-1.622084943778249",
      "-0.46606099076407514",
      "1.1863855101071765",
      "-2.6125134953773883",
      "1.5263426568923153",
      "-1.986569224605546",
      "-1.9311115927268254",
      "7.866721409764776",
      "2.4337843713787772",
      "-1.7650586728451423",
      "-0.09129513820679531",
      "-0.7172729793325086",
      "-2.58034537499336",
      "-0.23244465203029885",
      "0.6241180362954455",
      "2.5135342682954027",
      "7.417421651518274",
      "-1.2825757813072234",
      "-0.4698415850610044",
      "-0.3973780798769308",
      "0.9170541043956779",
      "4.118026260018515",
      "3.31431296673728",
      "-0.5184951130044415",
      "1.8949065574433672",
      "-2.3423502008689026",
      "-4.897161509800681",
      "0.5127246545119895",
      "1.1139306256177077",
      "2.985070344318703",
      "15.569644285768439",
      "0.18936644949168405",
      "-1.6357014771263112",
      "11.198260999006937",
      "-6.884247366453434",
      "4.3244338511855345",
      "2.058912985631389",
      "1.6980328002779095",
      "3.262961811035449",
      "2.963428695513001",
      "-3.019089333647218",
      "-0.34571542440442293",
      "-18.131132871780558",
      "-26.80038741796224",
      "-0.8329867036415713",
      "10.138465937261277",
      "18.131132871780267",
      "7.918488903263634e-14",
      "-8.431357055225607",
      "2.341003781799818",
      "1.1863855101054508",
      "26.80038741796234",
      "8.431357055225522",
      "1.1672659153728015e-13",
      "-4.916283286630245",
      "0.5895745189773205",
      "1.0845025296345872",
      "-3.939129995220352",
      "4.109172447510367",
      "-0.527950601965952",
      "0.9288609696153808",
      "7.866721409765837",
      "0.3076838526465948",
      "3.3343248251868647",
      "-3.0351131678829217",
      "0.5865952065002836",
      "-5.3109172662144",
      "0.3076838526460306",
      "1.61734121214185",
      "2.0264626908960652",
      "-1.6670588837435056",
      "-2.580345374993861",
      "-8.839290835410925",
      "2.152227862234221",
      "4.212210672469881",
      "0.38836683658925486",
      "2.3453028036941186",
      "-0.2022968572179086",
      "-1.8665186741452227",
      "-0.4402947668073571",
      "0.08056701551076233",
      "-0.35572803810530507",
      "-0.34016397047464475",
      "-0.4821718744169526",
      "-2.6308945715657006",
      "-1.8840892809642404",
      "1.8187966674490608",
      "0.35952500938016874",
      "3.468847653415641",
      "4.4432172709145785",
      "2.1639783828474797",
      "-2.6872612965456493",
      "-4.109172447509948",
      "-3.3343248251876227",
      "-0.9626784143737466",
      "-2.612513495377689",
      "4.916283286630965",
      "0.5279506019661623",
      "3.0351131678839547",
      "0.703636265071643",
      "0.7605413988638035",
      "2.433784371379276",
      "1.6173412121423592",
      "-0.7036362650716415",
      "2.459399051851606e-13",
      "-0.5099111070118921",
      "-0.23244465203083362",
      "2.152227862234118",
      "1.1134306534383245",
      "-0.7176789228356275",
      "0.521549337455413",
      "1.9907668381372405",
      "0.07067728508241937",
      "-1.1905998711471302",
      "-1.5263426568909655",
      "1.7650586728441895",
      "-0.6241180362949537",
      "-2.0264626908963557",
      "-4.212210672470112",
      "0.7176789228355733"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.0054637646154960424",
    "0.005463764615255381",
    "0.005463781303274508",
    "0.005463782754192093",
    "0.005463768138114533",
    "0.005463796234130987",
    "0.005464789799523062",
    "0.005463770470965583",
    "0.0054637917422736",
    "0.005463846875863749",
    "0.005463768138394744",
    "0.005463830212136315",
    "0.005463777024462326",
    "0.005463824140567669",
    "0.005463836563426503",
    "0.005463835535870892",
    "0.00546378618256197",
    "0.005463784568706477",
    "0.005463832705447386",
    "0.005463824913689526",
    "0.005463764400122766",
    "0.005463781284021262",
    "0.005463782729822012",
    "0.00546376809124349",
    "0.0054637956469485785",
    "0.005465014396850211",
    "0.005463770201413712",
    "0.005463791391518026",
    "0.00546384636686864",
    "0.005463768424313778",
    "0.005463832138198776",
    "0.005463777173970463",
    "0.005463825825999232",
    "0.005463831552335722",
    "0.005463835159386211",
    "0.005463786462008486",
    "0.005463784436338284",
    "0.005463832399208413",
    "0.005463822945168723",
    "0.005463815895858972",
    "0.005463818962607002",
    "0.005463788517630646",
    "0.005463847285430266",
    "0.005465842334042427",
    "0.005463793441837948",
    "0.005463837570604012",
    "0.005463952330374174",
    "0.005463788546447538",
    "0.005463917713744327",
    "0.005463807095383202",
    "0.0054639044688541945",
    "0.005463931311357809",
    "0.005463928361678301",
    "0.005463825986690477",
    "0.005463822592154261",
    "0.005463923174086128",
    "0.005463906679715774",
    "0.005463821996362535",
    "0.005463790355316802",
    "0.005463851661524532",
    "0.005465858225454895",
    "0.005463795457660494",
    "0.00546384165152528",
    "0.005463960722565961",
    "0.005463790391940742",
    "0.005463925130126294",
    "0.0054638097286363475",
    "0.005463912085035826",
    "0.005463939812583209",
    "0.005463937007967047",
    "0.00546382960341246",
    "0.0054638261581694695",
    "0.005463930871980602",
    "0.0054639141906875",
    "0.0054637721994380386",
    "0.005463807349552861",
    "0.0054648455604238855",
    "0.005463775181562762",
    "0.0054638011009036005",
    "0.005463868736713587",
    "0.005463772268877701",
    "0.005463848246363698",
    "0.0054637832603336555",
    "0.005463839920850272",
    "0.005463856819625787",
    "0.005463854464897831",
    "0.0054637942884856305",
    "0.0054637921989862835",
    "0.005463851888161504",
    "0.00546384166449626",
    "0.005463889540133359",
    "0.005468988338040807",
    "0.0054638134575161704",
    "0.00546387826197426",
    "0.005464046563154994",
    "0.005463808272489552",
    "0.0054640037901136805",
    "0.005463834795140198",
    "0.005463985405695456",
    "0.005463998636859957",
    "0.005464012486085539",
    "0.005463863366797919",
    "0.005463857296558725",
    "0.005464002187270645",
    "0.005463974196213494",
    "0.005469987518011697",
    "0.0054653704731973726",
    "0.005466911976632079",
    "0.005469388806132304",
    "0.005464672795676825",
    "0.0054671738251377755",
    "0.005465293320294717",
    "0.005467037862375204",
    "0.15295177893025308",
    "0.0054692766049313415",
    "0.005465804327258512",
    "0.005466047619525992",
    "0.005469474635764388",
    "0.0054718687917303934",
    "0.005463778161828415",
    "0.005463807311674739",
    "0.005463883177635277",
    "0.005463775595074958",
    "0.005463863015257394",
    "0.005463787714179314",
    "0.0054638539756593895",
    "0.005463863793506471",
    "0.0054638675731795774",
    "0.005463800438219401",
    "0.005463797672702575",
    "0.0054638640041324875",
    "0.005463851001783359",
    "0.005463865312060011",
    "0.005464017990637378",
    "0.005463801632558834",
    "0.0054639751051492914",
    "0.005463826158502792",
    "0.0054639562474985215",
    "0.005463984101757983",
    "0.005463986190791474",
    "0.005463851179969819",
    "0.005463845999881675",
    "0.0054639794653653624",
    "0.005463954649747092",
    "0.005464359059750632",
    "0.005463869507922111",
    "0.0054642622339109055",
    "0.005463925082671468",
    "0.005464226155630803",
    "0.005464292496334483",
    "0.005464294143913384",
    "0.005463983704852783",
    "0.005463973108050615",
    "0.005464275407649004",
    "0.005464224892913461",
    "0.005463771858698372",
    "0.005463845512021326",
    "0.005463783039029984",
    "0.005463837568536664",
    "0.005463865543330948",
    "0.005463855030078729",
    "0.005463793880165809",
    "0.005463792396196044",
    "0.005463852355012068",
    "0.005463844780669102",
    "0.005464152832080725",
    "0.005463893111780312",
    "0.00546412443935202",
    "0.005464264010714597",
    "0.0054642038970427334",
    "0.005463940131333739",
    "0.00546393524030487",
    "0.005464189629859892",
    "0.005464164449453019",
    "0.005463799101512854",
    "0.005463882440122021",
    "0.00546391055919866",
    "0.005463904567375708",
    "0.005463815539123486",
    "0.005463812902573379",
    "0.005463899743342507",
    "0.005463886823264849",
    "0.005464089780603355",
    "0.005464230755672772",
    "0.005464166272843526",
    "0.005463924283075532",
    "0.005463919099842671",
    "0.005464158878422271",
    "0.005464131584214465",
    "0.005464128706663047",
    "0.005464228703377184",
    "0.005463967818547459",
    "0.005463947890851798",
    "0.0054642104361218285",
    "0.0054641299268853565",
    "0.005464227224919201",
    "0.005463955396974178",
    "0.005463945391022764",
    "0.005464215641054717",
    "0.0054641673982686115",
    "0.005463836776110171",
    "0.005463833412934267",
    "0.005463949997783683",
    "0.005463933158004657",
    "0.0054638293395757355",
    "0.005463940829048666",
    "0.005463920970597988",
    "0.005464198269299753",
    "0.005464154856594702",
    "0.005464099992745394"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.07568329504955838166580760 +/- 3.45e-27]",
      "[0.3185543620246695681400962 +/- 3.58e-26]",
      "[0.3532230963881192063421617 +/- 4.71e-26]",
      "[0.07363929893476956485015162 +/- 4.97e-27]",
      "[0.04868666061706379475687347 +/- 2.47e-27]",
      "[0.02124497754765265530129699 +/- 4.69e-27]",
      "[0.6639754625238052494173319 +/- 2.23e-26]",
      "[0.04981121289137513112229949 +/- 8.02e-28]",
      "[0.04193922891790928214511140 +/- 7.66e-28]",
      "[0.8957095824485825217132255 +/- 1.62e-26]",
      "[0.2612300094631572832734568 +/- 3.17e-26]",
      "[0.1473569180625521747791160 +/- 4.23e-26]",
      "[0.02015347967653522221112960 +/- 1.94e-27]",
      "[0.02582270645263904150155677 +/- 4.50e-27]",
      "[0.01522291582899670306051981 +/- 3.89e-28]"
    ],
    [
      "[0.1334631321371848477293076 +/- 3.45e-27]",
      "[0.5452333000720211407672886 +/- 3.73e-27]",
      "[2.234863438505357028473300 +/- 1.02e-25]",
      "[0.7210014249778504915588590 +/- 3.79e-27]",
      "[0.1712849680304999265519908 +/- 4.47e-26]",
      "[0.2078411249122114588088734 +/- 2.01e-27]",
      "[5.945710982006707321498100 +/- 2.90e-25]",
      "[0.1090391707636739240820226 +/- 7.28e-27]",
      "[0.1172817203184445015225443 +/- 2.40e-26]",
      "[1.511576438297434415630286 +/- 4.38e-26]",
      "[1.106644962856823337825105 +/- 5.55e-26]",
      "[0.7174861671511547947817027 +/- 3.06e-26]",
      "[0.06094541677583885416456969 +/- 1.16e-27]",
      "[0.04841224874884906568317881 +/- 3.13e-27]",
      "[0.01601124593041169097267893 +/- 2.11e-27]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.2492876248434186
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack20_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 20,
  "lambda_polygon": 6,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.633",
    "0.668"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "1.0000000000000013",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "1.5000000000000004",
    "0.5",
    "0.5",
    "-0.5000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.5000000000000004",
    "-0.49999999999999967",
    "-0.4999999999999999",
    "0.4999999999999999",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.002133908044471728",
      "0.002045733577941029",
      "0.021014667654921552",
      "0.0023445295380638796",
      "0.005181190279124224",
      "-2.1571571606480712e-05",
      "0.0007823294479863883",
      "-1.7571852382357468e-05",
      "0.00048413129196341796",
      "-6.763717654136757e-05",
      "-4.038077055530637e-06",
      "-0.00014715768250320464",
      "0.0009368228848582852",
      "-0.0032731877704487117",
      "-0.00012796543187152467",
      "-2.404011947862082e-05",
      "-0.0016095391044655507",
      "-4.6348964428566546e-05",
      "0.0006466457554425677",
      "8.242430001840522e-05",
      "-2.0778526378996048e-05",
      "-4.386296722084098e-05",
      "-0.0009455104455112014",
      "0.006005929771371383",
      "-9.104822943298861e-05"
    ],
    [
      "0.0021135593170698574",
      "0.0020405378215028777",
      "0.018665150660804455",
      "0.0023018463905585796",
      "0.004821310819469659",
      "-1.8599154432914657e-05",
      "0.0007651301587630015",
      "1.0849601426665826e-05",
      "0.0004400357734507809",
      "-0.00010212043306211146",
      "-5.646643269238362e-06",
      "-0.00012046423878306986",
      "0.0009677866833375826",
      "-0.002497527021815757",
      "-5.3307349460672886e-05",
      "-1.775905249366069e-05",
      "-0.0013874023003187562",
      "-4.3689771971300186e-05",
      "0.0005733006033188385",
      "5.976064469644211e-05",
      "-2.1078914563877305e-05",
      "-4.6624786313524146e-05",
      "-0.0006116596807595868",
      "0.005444217859729876",
      "6.569427233700125e-06"
    ],
    [
      "0.0026512258630502087",
      "0.0021791478218344223",
      "0.0683777760031176",
      "0.002810272254247568",
      "0.013324726711941048",
      "-0.0001431210243866027",
      "0.0033413675707939018",
      "1.6809896372149945e-05",
      "0.0017352064425232101",
      "-0.0009199331573123798",
      "-1.1152964758912338e-05",
      "-0.000426745509923937",
      "0.0028993578471130017",
      "-0.009741091208113116",
      "-0.0004607806942493442",
      "-1.3437285557973547e-05",
      "-0.005642788539391509",
      "-0.00019856972623508612",
      "0.0022608886100062256",
      "0.0008484095512774418",
      "-7.982384186422212e-06",
      "-0.0004845716338218639",
      "-0.0020575168334999844",
      "0.023506501142179108",
      "0.00022833375829972935"
    ],
    [
      "0.002351153771181386",
      "0.0021382570619732184",
      "0.04417448923589203",
      "0.00286385914796638",
      "0.008190038272881945",
      "-4.23332557336108e-05",
      "0.0020826115356230883",
      "8.430545275854412e-05",
      "0.0009772649856895667",
      "-0.000303548277590449",
      "1.3945303465596312e-05",
      "-0.0002399478012086791",
      "0.003332266802155626",
      "-0.005066865927671585",
      "-0.0003113561018316688",
      "-3.385770294179924e-05",
      "-0.003250900921505657",
      "-0.0002079389332017783",
      "0.0012746347532167901",
      "0.00020508852137531206",
      "-2.434777306866508e-05",
      "-0.00012018793685208652",
      "-0.0015672772169041235",
      "0.01329572343683112",
      "0.00043384908269803547"
    ],
    [
      "0.0020538000528113744",
      "0.0020544397480553945",
      "0.012649784662823068",
      "0.002301172834329712",
      "0.004059936617810999",
      "-2.3899690534490157e-05",
      "0.0004599965187657758",
      "5.498850234697386e-06",
      "0.00031527640234280563",
      "-0.00019803633863996775",
      "-1.0812434862407605e-05",
      "-0.0001244113911026038",
      "0.0005290774769882265",
      "-0.0015745212851830358",
      "0.00012789443622760626",
      "-1.0133782540412745e-05",
      "-0.0008628223090613364",
      "1.5724430956308302e-05",
      "0.0003974919720025658",
      "2.1562223480689413e-05",
      "-4.9055705557412134e-05",
      "-8.872534073917318e-05",
      "-0.00038021002300485444",
      "0.003401141899122325",
      "-0.00015891771595718377"
    ],
    [
      "0.04761301593131147",
      "0.012515240191187223",
      "3.6325583634340792",
      "0.015572769992497239",
      "0.6288197494162917",
      "-0.0006985634666701075",
      "0.046334927503822156",
      "-0.008054505763483067",
      "0.0946087263663406",
      "0.17966530544795303",
      "0.009519454943535049",
      "-0.06477894037914154",
      "0.1786527863131639",
      "-1.1411051991664045",
      "-0.08073691173365675",
      "-0.02068006393089851",
      "-0.4029242578584979",
      "-0.02090611616464641",
      "0.14023015038399392",
      "0.025124439327711075",
      "-0.0028360974906608753",
      "0.04034561482937918",
      "-0.09696389168000391",
      "0.9761697024569522",
      "0.017618800132472308"
    ],
    [
      "0.0030686148770334254",
      "0.004048024863346209",
      "0.3646202583689843",
      "0.009635934725882388",
      "0.017799126443182444",
      "-0.0007967979044001131",
      "0.012785523587510159",
      "0.0006219444703053616",
      "0.002636115380132319",
      "-0.02335946759153998",
      "-0.002703018998476267",
      "-6.823983817098983e-05",
      "0.04049028255791576",
      "-0.007439567550965149",
      "-0.003254720552135168",
      "0.000719916656236886",
      "-0.013074967949891644",
      "-0.0018850965610869193",
      "0.0032509488899023354",
      "-0.0016902156003831134",
      "0.0010243313019570512",
      "-0.003937101332891911",
      "-0.02351665815114207",
      "0.06323506253442107",
      "0.005074125610940942"
    ],
    [
      "0.0021256722873170993",
      "0.0021023045001825748",
      "0.02008532124110966",
      "0.00249976619110116",
      "0.005077112922922303",
      "-1.4243366873366406e-05",
      "0.0007200369458500139",
      "5.52735106931631e-06",
      "0.00047206675776631073",
      "-0.0001631192439721973",
      "-3.5277618567932926e-06",
      "-0.00013800074096706298",
      "0.0011338949509039071",
      "-0.0028181444895256143",
      "1.913585492470755e-05",
      "-2.184257305640547e-05",
      "-0.0014515409982501183",
      "-2.6566690107815677e-05",
      "0.0006129254931580826",
      "-4.082669334905177e-05",
      "-4.303336378929327e-05",
      "-4.5526687946446104e-05",
      "-0.0008409685215504041",
      "0.00537422096456364",
      "-0.00012739129169428266"
    ],
    [
      "0.0024556282745026694",
      "0.002379001860307344",
      "0.03539823376900199",
      "0.003127283273216673",
      "0.011138719233605718",
      "-0.00015824457908026154",
      "0.0017286087761608812",
      "0.00010583907899246734",
      "0.001387562740013845",
      "-0.0005786863885115441",
      "-4.282068949146879e-05",
      "-0.0006151265917208645",
      "0.0006534930363800036",
      "-0.0057915023034590275",
      "0.0011015675083919378",
      "-3.538636661703867e-05",
      "-0.0032873075395815636",
      "0.0002007350522782515",
      "0.0016727759953015105",
      "0.0005376655384733795",
      "-0.00019869695083443115",
      "-0.0005411498000680753",
      "0.00028749068900845175",
      "0.013517051718479847",
      "-0.000626565305407802"
    ],
    [
      "0.0025304955864801433",
      "0.0026643700035171984",
      "0.08964452706535737",
      "0.004809435937384918",
      "0.011571797639260157",
      "-0.00011423132165722882",
      "0.003143246117890953",
      "0.00011613818728242833",
      "0.001468260116942157",
      "-0.003537062975176669",
      "-0.0002784074738104167",
      "-0.00031513292297736183",
      "0.008084347829827435",
      "-0.006667410242974255",
      "0.0001428593417009751",
      "4.087680545210646e-05",
      "-0.004707025399000834",
      "-0.00018784629316509905",
      "0.00183525876863892",
      "-0.0006345799468587602",
      "-5.551931876469477e-05",
      "-0.0006122727288396031",
      "-0.004975147626487295",
      "0.01916560685627544",
      "-8.971453215514662e-05"
    ],
    [
      "0.002062647602468811",
      "0.0020597038053162898",
      "0.013514510802774191",
      "0.002344782562461658",
      "0.004260400323516688",
      "-2.6742891997764815e-05",
      "0.0004348344323839029",
      "-1.395284549999728e-05",
      "0.0003368893376200979",
      "-0.00017111220111093174",
      "-9.021202965695598e-06",
      "-0.0001461743206664879",
      "0.0004414787222410076",
      "-0.0020192358649705655",
      "0.00011253231904923168",
      "-1.4619460587489149e-05",
      "-0.0009550722810642326",
      "2.47178523946054e-05",
      "0.0004337962862720448",
      "3.6611692750894056e-05",
      "-5.1578878391878284e-05",
      "-9.017392541202009e-05",
      "-0.0006016774655601739",
      "0.003548538351746707",
      "-0.0002582181749396548"
    ],
    [
      "0.0023028927975803884",
      "0.002264097692129469",
      "0.036569375448080255",
      "0.003181282363849473",
      "0.008149702365707383",
      "-3.565586585394884e-05",
      "0.0012480860636471225",
      "-5.4038114735043366e-05",
      "0.0008947927730948715",
      "8.8338727993645e-05",
      "-3.439316997659247e-05",
      "-0.00042854076059437767",
      "0.0019684190728761868",
      "-0.006021349040904512",
      "4.2352853564473405e-05",
      "-8.121850274962101e-05",
      "-0.0027594563292511584",
      "-9.761479995512919e-06",
      "0.0012003663838146452",
      "-1.598642920654504e-05",
      "-0.00013423878117204885",
      "-1.3483684210817992e-05",
      "-0.002351050149440221",
      "0.00972759118517804",
      "-0.0005971014435665541"
    ],
    [
      "0.0021469858182130395",
      "0.002106123989600665",
      "0.025103248866372208",
      "0.0025781310244489897",
      "0.005603153825578306",
      "-3.0129737387319373e-05",
      "0.0007385928095485632",
      "-6.95965717028256e-05",
      "0.000523525866318453",
      "-0.0003277960261485099",
      "-3.71150107523452e-05",
      "-0.00016442026129093084",
      "0.0010262617742646315",
      "-0.004109543383508298",
      "-0.00013030394147863799",
      "-1.6372374651246833e-05",
      "-0.0017856497578316278",
      "-1.854546193838033e-05",
      "0.0007104383215558864",
      "-1.8871356557967663e-05",
      "-4.046796458075775e-05",
      "-9.925921873404832e-05",
      "-0.0017086378934370965",
      "0.006261447994391851",
      "-0.00039390871781536547"
    ],
    [
      "0.0036234092124468043",
      "0.004004130262202524",
      "0.18617853061799047",
      "0.010950574391010178",
      "0.039949708976061774",
      "-0.0007847385977922858",
      "0.0038842966759347042",
      "-0.0013970306521690701",
      "0.0050101307426478016",
      "-0.011649287165809064",
      "0.002496245163838536",
      "0.0005830931639415597",
      "-0.012769010145410924",
      "-0.04655417830542009",
      "0.0023278453121653576",
      "0.0008170326995475284",
      "-0.015327548077894926",
      "0.0016374066765760522",
      "0.006088609924180851",
      "0.005792292270210554",
      "-2.7049756181637734e-05",
      "-0.006064743790334777",
      "-0.01933958577300399",
      "0.05716423632564349",
      "-0.012509297324335335"
    ],
    [
      "0.21748038999312075",
      "2.702370519142324",
      "3.0812971794689785",
      "4.391347206284557",
      "0.5777793389850109",
      "-0.5951654049634294",
      "0.3407187033661641",
      "-0.8124631068211129",
      "0.14135588471788368",
      "-0.8012239652994362",
      "1.471594644911868",
      "0.15293744453452937",
      "-0.7748437744758758",
      "-0.39252801179661045",
      "-1.0120548025139793",
      "0.4106210830746898",
      "-0.24885003323132157",
      "-0.48150844721647185",
      "0.2803264559027963",
      "-0.43905770227593477",
      "3.0932946115051867",
      "-0.8641781961124148",
      "-0.9660251402508128",
      "1.0255969217785568",
      "-0.6544368668275506"
    ],
    [
      "0.010286708773302365",
      "0.004966803762981675",
      "0.8113082639583771",
      "0.006413497766359215",
      "0.1557681580242385",
      "-0.003488048353131944",
      "0.03596596492194576",
      "-0.0030146932441500853",
      "0.022265653380827845",
      "-0.039139783905595776",
      "0.0014242983622135242",
      "-0.0010685171829243197",
      "-0.022216648570996526",
      "-0.1464195945962254",
      "-0.0018364888035790356",
      "0.0024987965170254734",
      "-0.07207879291990665",
      "0.0017176825786205932",
      "0.028035173366140767",
      "0.017738373125689065",
      "0.0001531071411841068",
      "-0.01850792403960526",
      "-0.02449058965591514",
      "0.3107442497569968",
      "-0.015659962174830754"
    ],
    [
      "0.002207873132857651",
      "0.002215278814192891",
      "0.024387088745144732",
      "0.002661321087594623",
      "0.006814734986682342",
      "-6.79769406586321e-05",
      "0.0009132300290252226",
      "-1.3330166212409917e-05",
      "0.0007119119394310919",
      "-0.0004435030484351022",
      "-3.7946210418893734e-05",
      "-0.000326143480776675",
      "0.0007022009147027011",
      "-0.003819851216023165",
      "0.0003172894445826565",
      "-2.5592300497203257e-05",
      "-0.0019179604821612283",
      "6.896214699257029e-05",
      "0.0009032546867529227",
      "0.00010063754180393526",
      "-0.00011697369410387321",
      "-0.00023458725504933058",
      "-0.0007769229183762617",
      "0.007397919614612354",
      "-0.00047940911828166856"
    ],
    [
      "0.002211691940948498",
      "0.0022061355229687813",
      "0.025193777390090686",
      "0.0026788966966108025",
      "0.0066380572970556485",
      "-3.1553643829264364e-05",
      "0.0009571282676217769",
      "-5.968546694602435e-06",
      "0.0006947993515290221",
      "-0.00013090451951170646",
      "-2.0264372013601996e-05",
      "-0.0002865679746007436",
      "0.0010351810318572775",
      "-0.003984012335840052",
      "0.0001701519779779556",
      "-4.568768678398443e-05",
      "-0.0019861795483096254",
      "1.8466743348845818e-05",
      "0.0008982528050979163",
      "2.979178094909183e-05",
      "-9.014556845290321e-05",
      "-6.812889405075983e-05",
      "-0.0009964834008666496",
      "0.0074590422565188295",
      "-0.0003393908598519581"
    ],
    [
      "0.003419424001042475",
      "0.002790763611577338",
      "0.24645470247639367",
      "0.006397991794100964",
      "0.024331721052459402",
      "0.00012124941639814194",
      "0.0048711958756302255",
      "-0.001158493818208517",
      "0.0031550796727778884",
      "-0.004126119681782605",
      "-0.0006675464391961035",
      "0.0006145481119738993",
      "0.015466158989865648",
      "-0.044316754844096785",
      "-0.00597953765812444",
      "0.00015843338992184265",
      "-0.016973289421096646",
      "-0.0012149166207346578",
      "0.004782774147022783",
      "-0.0037667864176893326",
      "2.352611106124867e-05",
      "-6.075953701068831e-05",
      "-0.022666774710908392",
      "0.04983529446123044",
      "-0.0018976305096779324"
    ],
    [
      "0.008277746548958988",
      "0.003144500363672543",
      "0.9373017305232396",
      "0.020211500942238832",
      "0.08455418062600638",
      "0.0008682205979189254",
      "0.03255719223880696",
      "-0.0034457673837109517",
      "0.011600985748704402",
      "0.017793155794945184",
      "0.0014923819735756128",
      "-0.0028684495901775977",
      "0.08611037865722546",
      "-0.153588843963606",
      "-0.034374711152199915",
      "-0.0014250695990511073",
      "-0.06832052026383488",
      "-0.00917136867803425",
      "0.019672223338056162",
      "-0.002270743259607345",
      "-0.001825412092949514",
      "0.005140223153289667",
      "-0.09111750074026767",
      "0.22384500486810657",
      "0.0050473031685683775"
    ],
    [
      "0.10557034232831837",
      "2.1815852762057837",
      "12.18801479185222",
      "1.0873145234184751",
      "3.2533458609450943",
      "-0.1833896065573536",
      "0.4094304030411229",
      "0.005947844524108034",
      "0.30726716854397385",
      "0.679988735638759",
      "1.2571768142615023",
      "-0.5017530966694537",
      "1.8637715541215858",
      "3.9797891263554375",
      "0.7379828673419974",
      "0.006247047898681715",
      "0.02576131911052759",
      "0.12082948953637503",
      "0.405879129773518",
      "-4.246346809769811",
      "-0.5809848454564971",
      "-1.914583053667541",
      "3.0217339112737793",
      "0.6612966521705304",
      "-1.137892101464779"
    ],
    [
      "0.0020677730384549477",
      "0.0020342673365664815",
      "0.014683634845197514",
      "0.002285310496194335",
      "0.004190642000689465",
      "-2.118336034806891e-05",
      "0.0005519578153251696",
      "3.121141639034681e-06",
      "0.0003380969911117154",
      "-0.0001895659679497247",
      "-7.059896194701207e-06",
      "-0.00010510899674442738",
      "0.0007173193098387409",
      "-0.0018705870070357795",
      "1.559615123567364e-05",
      "-9.695711513857655e-06",
      "-0.0010210791931832782",
      "-1.5577818292086306e-05",
      "0.0004369718809452745",
      "4.627867542522071e-05",
      "-2.7665886046681237e-05",
      "-7.387703054713214e-05",
      "-0.0005152402212507597",
      "0.003994940626833239",
      "-8.1680854800216e-05"
    ],
    [
      "0.002138509456806598",
      "0.002089928039209052",
      "0.02040327348308686",
      "0.0024151032120596745",
      "0.00535678186478644",
      "-3.5945089817376046e-05",
      "0.0008714139019789811",
      "2.945488570794553e-05",
      "0.0005227408431740289",
      "-0.00031665684900646454",
      "-1.4918625960944237e-05",
      "-0.00015413659661214787",
      "0.0009757565730654616",
      "-0.0025114504896190165",
      "0.00013705382190035194",
      "-8.446172041845044e-06",
      "-0.0015027706313569835",
      "-5.558925669521156e-06",
      "0.000652790920092651",
      "6.09942855735949e-05",
      "-5.1929127352277314e-05",
      "-0.00013985210977427297",
      "-0.00047446900063626577",
      "0.006141159701479123",
      "-7.131029355443996e-05"
    ],
    [
      "1.12670411915213",
      "11.006772836823485",
      "10.941613014870553",
      "0.5785245026992135",
      "2.360359891038387",
      "-1.5579707672865335",
      "3.2570618200249655",
      "0.17720140173061297",
      "0.12326978763371971",
      "-8.056841385352552",
      "1.903039741865311",
      "-4.667534339324646",
      "-0.36075392092774167",
      "2.11215568386552",
      "-1.052866818083415",
      "3.151449328771984",
      "-1.2696137466407438",
      "0.7708908619253461",
      "-1.597088138861631",
      "-7.386520664767215",
      "-1.5637825472551943",
      "1.8923734476082108",
      "2.410387660429228",
      "-4.49204647508482",
      "-0.35789383341474196"
    ],
    [
      "1.6224895948593898",
      "24.279972226160034",
      "13.329127492502366",
      "10.073608848219928",
      "1.0811789352834018",
      "-6.1172669703831115",
      "-0.05219106658448543",
      "-0.11639088221695519",
      "-0.431713587956133",
      "-3.499605871855316",
      "1.1423984716475466",
      "1.988006583699818",
      "-1.925733613794957",
      "-0.7064202028461176",
      "0.07354856469327443",
      "0.3996380797831915",
      "-1.2402792007265502",
      "3.994503671413347",
      "0.011620940671056002",
      "5.182851959732959",
      "-14.909573339921907",
      "1.014100752816098",
      "-0.9060808531666822",
      "-3.391350085354879",
      "0.7592702442130915"
    ],
    [
      "0.17347548155288395",
      "14.026676306698075",
      "17.930280227992426",
      "1.3556750769949588",
      "1.295859988738937",
      "0.9959584534499738",
      "0.19809288136341158",
      "0.24692301448823517",
      "0.10360990932670162",
      "2.6153756339266105",
      "2.5344666199669903",
      "-1.3340455586963325",
      "4.194231523969681",
      "1.6657343467240928",
      "0.4574846395170208",
      "-0.5430957050349011",
      "-1.2144057623683147",
      "-0.2573894853490109",
      "0.19264634442394604",
      "-13.652478232333523",
      "-2.6463446757297233",
      "-0.7539596016700749",
      "2.4181953951396022",
      "0.26739807497976525",
      "-0.06544105708526048"
    ],
    [
      "0.002133678345701299",
      "0.002030947155915306",
      "0.02135761432611331",
      "0.00230156767701769",
      "0.005166209390858918",
      "-2.515134169349874e-05",
      "0.000823648388233634",
      "-2.4049033594450995e-05",
      "0.0004802986481814744",
      "-8.741435189591195e-05",
      "-8.943939244190418e-07",
      "-0.00014210630706996648",
      "0.0009141162215349012",
      "-0.0032899667830986012",
      "-0.00019041126472553056",
      "-2.067304292428169e-05",
      "-0.001639135516710943",
      "-5.879620082814146e-05",
      "0.000647957272100809",
      "0.00012738966658689085",
      "-1.637509873750944e-05",
      "-5.9214025320587125e-05",
      "-0.000967753187116579",
      "0.00622870884008113",
      "-6.579556897564786e-05"
    ],
    [
      "0.0022925741067295075",
      "0.0020760454404747685",
      "0.03910160061704077",
      "0.0025146878549496183",
      "0.007330192292234826",
      "-3.24031278772067e-05",
      "0.0017484188378412008",
      "5.46491133417311e-05",
      "0.0008512320933411119",
      "-0.000323102035368035",
      "-1.810209558619594e-05",
      "-0.0001290981263590006",
      "0.0025507335963233326",
      "-0.004888524862380384",
      "-0.0003039241451750495",
      "-6.5766069930327295e-06",
      "-0.0029722879803926088",
      "-0.00017025720587679849",
      "0.0010986834522139289",
      "6.185879325350295e-05",
      "-2.9655267263404326e-05",
      "-0.00012490284506115528",
      "-0.0010791017268919195",
      "0.011882605237464441",
      "0.0003847356115775049"
    ],
    [
      "0.002226303230281266",
      "0.0020844442069089166",
      "0.030069932325271265",
      "0.00244084562860276",
      "0.006594083929673081",
      "-4.129337088101176e-05",
      "0.0013085998424331507",
      "5.120488551115088e-06",
      "0.0007068287707163663",
      "-0.0002139919536762986",
      "-1.5476593481297e-05",
      "-0.00021008119995655482",
      "0.001488364312473641",
      "-0.004129568488165081",
      "-0.00016362694205500057",
      "-2.573639216724621e-05",
      "-0.0023078150005047785",
      "-8.113619933175227e-05",
      "0.0009286187296556135",
      "0.00018005832524344112",
      "-2.783582042964713e-05",
      "-0.00010898794982202349",
      "-0.0010900067792115838",
      "0.009234590602593722",
      "3.5761438916343915e-05"
    ],
    [
      "2.0723560490046937",
      "5.480507497906186",
      "12.260961743821298",
      "5.391043275101657",
      "5.380436675988885",
      "-0.9917374028049645",
      "-0.13434642705125238",
      "0.9309959386809679",
      "-0.5114518409753507",
      "1.370197006120853",
      "-4.817985313436022",
      "0.7115785699324881",
      "-2.885382974765598",
      "-6.8971984247666445",
      "-0.5912343888989346",
      "-3.1417429994200075",
      "-1.890210572189793",
      "2.8716955132748634",
      "0.3703683395773343",
      "0.5497057466140396",
      "0.515420566718378",
      "-1.3525100490352877",
      "-2.5451302616609697",
      "2.8130966586440582",
      "-1.199859318948296"
    ],
    [
      "0.13719861385810123",
      "7.253803708867093",
      "13.48214593035018",
      "1.9431494561227565",
      "1.5649631087954112",
      "0.7137299794427715",
      "-0.39111902805690324",
      "0.11684019382168777",
      "0.20470559873299837",
      "-5.563365549443478",
      "0.2853995075559209",
      "-0.3777800806361605",
      "3.71894034511732",
      "1.6958298302446495",
      "1.028672239454038",
      "-0.017322827767985608",
      "-0.54572173158046",
      "-0.0848683979434753",
      "0.19018087814617946",
      "-7.642393054663393",
      "-2.895341907558609",
      "-0.1421102573904141",
      "2.7632495949574785",
      "-0.47554056069962947",
      "-0.6098687902292664"
    ],
    [
      "0.002085330796741661",
      "0.0020426999733221137",
      "0.017588651075024605",
      "0.0023431282623475264",
      "0.004531677517663144",
      "-1.8073089863987275e-05",
      "0.0005369226723708077",
      "-3.765575572491559e-05",
      "0.000376846665396315",
      "-0.00016544648991820933",
      "-1.4654546790974016e-05",
      "-0.00010866577373704822",
      "0.0006477023695718503",
      "-0.0028272798686829626",
      "-7.065938071350036e-05",
      "-1.2316506428854929e-05",
      "-0.0012657238970504706",
      "-1.3293097403719174e-05",
      "0.0005044228099533823",
      "-8.534579450874109e-06",
      "-3.130658021221702e-05",
      "-5.9386787163372e-05",
      "-0.0010003637247486751",
      "0.004510609202377625",
      "-0.00023176447282532642"
    ],
    [
      "0.0020554934783853867",
      "0.002043084945194694",
      "0.013221337832411842",
      "0.002291292316008089",
      "0.0040754234730710015",
      "-1.724965466895508e-05",
      "0.0004101485746277145",
      "-1.2918200048708956e-05",
      "0.0003146801961730269",
      "-0.00015434156241106965",
      "-7.01467231130892e-06",
      "-9.795747941427125e-05",
      "0.00045897639519482125",
      "-0.0020264626851155504",
      "6.007889002894667e-05",
      "-8.255871912126781e-06",
      "-0.0009492419795599934",
      "9.92907534973932e-06",
      "0.00040523919346851324",
      "-3.851349686875804e-06",
      "-4.2748329998247754e-05",
      "-6.96493443654382e-05",
      "-0.0005430356590692421",
      "0.003441699942382636",
      "-0.00019921911594459943"
    ],
    [
      "0.0021709655560777134",
      "0.00209432428890417",
      "0.024918472460259928",
      "0.002443365645589796",
      "0.005752869039255005",
      "-2.2611050001293e-05",
      "0.0009589361556128258",
      "1.2620851185302615e-05",
      "0.0005844601603057001",
      "-0.00020413016018956597",
      "-1.6946214307185388e-05",
      "-0.00013845325269232824",
      "0.0012702105432226161",
      "-0.0035476885619348864",
      "-1.862111114029062e-05",
      "-1.3807672166380747e-05",
      "-0.001895911548070797",
      "-4.385169751512126e-05",
      "0.0007490228535935309",
      "-5.3026377341589375e-05",
      "-5.571876366189415e-05",
      "-8.661627457371438e-05",
      "-0.000783678414239533",
      "0.007191373042780871",
      "-3.8862893050642044e-05"
    ],
    [
      "0.0845406679029939",
      "1.508614286426077",
      "9.764404789488147",
      "2.4140183529817936",
      "2.842893979128197",
      "0.0961759270545225",
      "-0.6206235402366581",
      "-0.07363758014978614",
      "0.1912588979096027",
      "-2.7389694282874713",
      "0.46545098383483974",
      "-0.8634054773988769",
      "-2.2690681978842884",
      "-1.638679154724226",
      "1.208202108340253",
      "-0.08902817052517496",
      "-0.15536335736801613",
      "0.16842192389470942",
      "0.263128825703213",
      "0.30507313270699116",
      "-1.3131140478100236",
      "-0.6610346830333008",
      "0.32953760286583655",
      "1.0704199742974256",
      "-2.1765788561828936"
    ],
    [
      "0.31245919039146813",
      "21.603962285559117",
      "5.371181489719667",
      "0.30714712639831415",
      "4.82108827558703",
      "1.0377850846550776",
      "1.2008260466993594",
      "-0.08454326997214216",
      "0.7183455053644828",
      "5.3871876958479765",
      "-1.5977419010356642",
      "-0.15293759470938928",
      "-0.6874854004101099",
      "1.3273878830998682",
      "0.5106538959536943",
      "-0.6571189485426804",
      "-0.4076841543602542",
      "0.1503705593762623",
      "0.9317338372709788",
      "2.668426139565699",
      "-1.214921198124936",
      "2.246931667837625",
      "0.5138888083909393",
      "4.523219175697073",
      "-0.5150432717524731"
    ],
    [
      "0.0021781509308288595",
      "0.0022841721369139963",
      "0.025026830437491904",
      "0.0029696130117628653",
      "0.00636569387928274",
      "-5.943670846900924e-05",
      "0.000820488731603437",
      "-1.7090992194254515e-05",
      "0.0006335310549330708",
      "-0.0007454849076273633",
      "-8.825804075640132e-06",
      "-0.00029312966183199415",
      "0.0011746448472722438",
      "-0.0034129619287100836",
      "0.0003077983074247976",
      "-2.0344664944166566e-05",
      "-0.0016804649078796003",
      "5.8679747196035755e-05",
      "0.0008084898885034421",
      "9.768393673492744e-05",
      "-9.870526831331355e-05",
      "-0.00025191007715768215",
      "-0.0013664461016971048",
      "0.0063771943395644634",
      "-0.0005821283491066434"
    ],
    [
      "0.002046549270336512",
      "0.002053660432643563",
      "0.013874621784671016",
      "0.0023309667139830414",
      "0.003953276580375137",
      "-1.8354708588003527e-05",
      "0.00040492009460147267",
      "-2.425470235839939e-05",
      "0.0002898465806745524",
      "-0.00024712244142027323",
      "-1.8382964038622698e-05",
      "-0.00010501119184129414",
      "0.0005671710313868964",
      "-0.0019251341966359707",
      "2.260360310209315e-05",
      "-9.085227079410551e-06",
      "-0.000895044427151542",
      "5.357230820089711e-06",
      "0.00038212794980000737",
      "-2.595750323566594e-05",
      "-3.734006135793396e-05",
      "-7.110999233624955e-05",
      "-0.0007846328426113619",
      "0.0032616592457610596",
      "-0.00023079179575000497"
    ],
    [
      "0.0020568839104972625",
      "0.002027570211938336",
      "0.015185136699221946",
      "0.0022529830786073048",
      "0.004010223212377862",
      "-1.9735536977306645e-05",
      "0.0005231516033577842",
      "-7.931080460393416e-06",
      "0.00031000529314893",
      "-0.00024128549984343798",
      "-1.8672364214329306e-05",
      "-8.147151424874322e-05",
      "0.0007288187185612213",
      "-0.0019567718674398855",
      "-3.8350759934408685e-05",
      "-3.1486206405034066e-06",
      "-0.001018345657645424",
      "-2.284251675219412e-05",
      "0.00040431750153552054",
      "4.487398759165266e-06",
      "-2.4542204018103816e-05",
      "-7.988337615311441e-05",
      "-0.0006531438235497824",
      "0.0038928231954972504",
      "-8.06723136951159e-05"
    ],
    [
      "0.0020601821291695768",
      "0.0020292315587223902",
      "0.01633655983569625",
      "0.002282223269063475",
      "0.004029036024389105",
      "-1.1072641126496415e-05",
      "0.0005086465235649371",
      "-2.515250354218774e-05",
      "0.0003081934629279857",
      "-0.0001674758804194471",
      "-2.1272094672560013e-05",
      "-7.715928269433059e-05",
      "0.0008388385349102082",
      "-0.0022987606526768413",
      "-0.00012197750472064271",
      "-8.574126717363725e-06",
      "-0.00109580569464525",
      "-3.732976899599119e-05",
      "0.00041664142164632076",
      "-5.150957163328075e-05",
      "-2.479313264619582e-05",
      "-3.890636818384872e-05",
      "-0.0009080317162213057",
      "0.0039413856398637205",
      "-0.00010700881120835307"
    ],
    [
      "0.002103925791252357",
      "0.002061662064963596",
      "0.019641822455173753",
      "0.002356945861058114",
      "0.004750868544477458",
      "-1.8379253044868396e-05",
      "0.0006657910653293487",
      "-2.15202814624426e-05",
      "0.00041748227417720524",
      "-0.0001971657168643526",
      "-2.3363598025161038e-05",
      "-0.00011564192091974296",
      "0.000926817652428551",
      "-0.0028734616885159048",
      "-8.902430006134584e-05",
      "-1.2950473715993674e-05",
      "-0.0014034607774435044",
      "-3.357499322838953e-05",
      "0.0005541395890333745",
      "-3.1849030621218925e-05",
      "-3.425652509339842e-05",
      "-6.085626402590327e-05",
      "-0.0009636956485794633",
      "0.0051654201105613105",
      "-0.00013326510976665532"
    ],
    [
      "0.0022202327393611443",
      "0.002229389667006601",
      "0.027264024792566722",
      "0.0028036617036818414",
      "0.006960507505494415",
      "-4.4936784617660446e-05",
      "0.0009209993778506234",
      "-5.277031704212493e-05",
      "0.0007186118321371457",
      "-0.0002395605217556615",
      "-3.521549432629117e-05",
      "-0.0003466725249019034",
      "0.0009049002153210292",
      "-0.004567701804919832",
      "0.00015072287411196803",
      "-5.06943493371997e-05",
      "-0.002083264019612059",
      "4.261521530187863e-05",
      "0.0009492386010035201",
      "3.286760349200165e-05",
      "-0.00010663244550107547",
      "-0.00010528003220062779",
      "-0.0015291088029106119",
      "0.007614120530671467",
      "-0.0005861082022370913"
    ],
    [
      "1.3832892438632585",
      "9.623074440602553",
      "6.199406186760469",
      "8.900137293070827",
      "2.777661691242523",
      "-1.8463880462568056",
      "2.3880557016852157",
      "-0.5010029897811216",
      "1.380017401205642",
      "-2.2446396929098293",
      "8.288401845002781",
      "-4.491034592719311",
      "-0.7701058722728573",
      "1.6894448989285722",
      "-2.9742355866783723",
      "2.4122215630412347",
      "1.2025619617782048",
      "2.254154077069888",
      "-0.8277791651519625",
      "-6.983498517905235",
      "-1.1110373888464118",
      "-0.23407656996320877",
      "5.400676062518092",
      "-3.5422234131023687",
      "-0.17640388844815114"
    ],
    [
      "0.01720944386916684",
      "0.6379325721674768",
      "4.835139046011271",
      "0.2891900022756866",
      "0.3724158272035116",
      "0.06521340049684037",
      "-0.2249067766079755",
      "-0.03487434173502351",
      "0.051477791848797576",
      "-0.54698918693522",
      "0.08717748174230573",
      "0.4690040221311213",
      "1.0077971144979987",
      "-0.4290735043210562",
      "0.062381802913189704",
      "0.06683520253805701",
      "0.09988576378934827",
      "0.0507928895837751",
      "0.054344933717438565",
      "1.6351255271782494",
      "0.4127511455059573",
      "0.00022229094045980637",
      "-0.593097186704959",
      "-1.1810414795498372",
      "-0.3066228272050191"
    ],
    [
      "0.0028692531508808486",
      "0.002935397637741974",
      "0.04208135466140562",
      "0.006486710436313365",
      "0.02022432635820413",
      "-0.00017191437888523518",
      "0.0021837216999253885",
      "0.0002752937289172612",
      "0.002695437669130775",
      "0.00031433813676556073",
      "0.0002672865929050941",
      "-0.001180739039688024",
      "-0.0008446744966359697",
      "-0.0080832886357736",
      "0.004536247031971395",
      "-0.00015314156472700393",
      "-0.004484683167401233",
      "0.0010078832570921557",
      "0.003021363699300811",
      "3.180806477216049e-05",
      "-0.0006339305652204719",
      "-0.0006376381502997296",
      "0.0013948520157673464",
      "0.018360452796675576",
      "-0.0035297254944224314"
    ],
    [
      "0.0025403932375488705",
      "0.0022025346855649",
      "0.052566050623317435",
      "0.002904450851628584",
      "0.011327292400183592",
      "-8.091447618269183e-05",
      "0.002752321619299626",
      "0.00021879589496650903",
      "0.0015072830247527922",
      "-0.0003733233144567888",
      "-2.533313314754395e-05",
      "-0.0003510603955757984",
      "0.00317964325742366",
      "-0.006312612672685091",
      "0.0003988183457133346",
      "-3.074582457449725e-05",
      "-0.004370053242681914",
      "-9.620256391087607e-05",
      "0.0018352799707032114",
      "0.0002796613419533723",
      "-7.7157879232359e-05",
      "-0.00025638283038480723",
      "2.9237326938042944e-05",
      "0.018404000400343883",
      "0.0005616732096147868"
    ],
    [
      "0.002089731214997605",
      "0.0020487073899157354",
      "0.016306179067333226",
      "0.0023672360595944817",
      "0.004473884619282809",
      "-1.1136737577761432e-05",
      "0.0006083090367537574",
      "2.0558410114837322e-05",
      "0.00038918384230704836",
      "-9.678651299153245e-05",
      "9.530452089027623e-06",
      "-9.530385316855812e-05",
      "0.0009139013782570073",
      "-0.002189863188664575",
      "4.843651596255317e-05",
      "-1.3273581191969505e-05",
      "-0.0011928350612501204",
      "-2.299828408243613e-05",
      "0.0004941436190740499",
      "-4.23183853720967e-05",
      "-4.2378767260677464e-05",
      "-4.66996352517996e-05",
      "-0.00044519373678994246",
      "0.004486330561311435",
      "-4.8424041593007036e-05"
    ],
    [
      "0.0021185056949444532",
      "0.002052300266345863",
      "0.018973646137738373",
      "0.002354469201500525",
      "0.004992007934734261",
      "-3.884050088509352e-05",
      "0.0008698742081649396",
      "4.372263527536565e-05",
      "0.0004730941667112793",
      "-0.000357328763834115",
      "-1.2486953050273476e-05",
      "-0.0001335464722749187",
      "0.0010258838260646496",
      "-0.001960613770312976",
      "0.00012298858765574872",
      "-2.6420293024304893e-06",
      "-0.001343808650674682",
      "-1.7612929200289683e-05",
      "0.000584986418407457",
      "9.787779480423074e-05",
      "-3.800019327426987e-05",
      "-0.00015231603991876499",
      "-0.00029581739361970256",
      "0.005766456394107672",
      "2.463249316664615e-05"
    ],
    [
      "0.0020782980430021497",
      "0.0020508700191473406",
      "0.016736918270588867",
      "0.0023741201992388285",
      "0.004351990540041744",
      "-2.534799676788563e-05",
      "0.0006499530894409788",
      "2.188909755371653e-05",
      "0.0003688151261612057",
      "-0.0003316681300096057",
      "-8.972498671775329e-06",
      "-9.475154776087969e-05",
      "0.0009952493820784216",
      "-0.0018107329973035468",
      "6.5905226959321e-05",
      "-9.530845356287222e-07",
      "-0.0011040364927290473",
      "-1.9253128379676823e-05",
      "0.0004624996912174476",
      "7.57105852082465e-06",
      "-3.663614646525698e-05",
      "-0.00011560535151873076",
      "-0.0005122297048409587",
      "0.004449005889893997",
      "-4.6455775693447824e-05"
    ],
    [
      "0.0022123248106951884",
      "0.002197076204442308",
      "0.03588144779732696",
      "0.0028551886618160857",
      "0.006473061591195548",
      "-4.4533512662040954e-05",
      "0.0012133362658550476",
      "-1.7268123954097432e-05",
      "0.000677689079579536",
      "-0.0009089986803552711",
      "-5.4750709659768635e-05",
      "-0.00012173683700120721",
      "0.0023819991016414644",
      "-0.004519886944934472",
      "-0.00017394788545325383",
      "1.6108704343359765e-05",
      "-0.002378865961633856",
      "-9.020977693557065e-05",
      "0.0008848658243619518",
      "-0.00011808218078019761",
      "-5.7109685517030285e-05",
      "-0.00024848555602274613",
      "-0.0018749595226777171",
      "0.008863090214618717",
      "-0.00014947030948853616"
    ],
    [
      "0.0075592580034701115",
      "0.008796433042107742",
      "0.24351227969579534",
      "0.02532897118079936",
      "0.12408661364831632",
      "-0.005590721464696254",
      "0.033881996964459746",
      "0.005759309453520752",
      "0.018103624873266607",
      "-0.036136773043635426",
      "-0.008163580581085059",
      "-0.02288704307359336",
      "0.03672550907487435",
      "0.09981712370388032",
      "0.04919094126581635",
      "-0.0013826319809029455",
      "-0.0028007100800972536",
      "0.008980321212674898",
      "0.018886900631199292",
      "0.009501303990940919",
      "-0.0077636144801094846",
      "-0.014586441667529957",
      "0.05200370310906218",
      "0.12068473424769609",
      "-0.010626360421441917"
    ],
    [
      "0.002523118377879494",
      "0.0029550778638825674",
      "0.04108549317090535",
      "0.004468878767813497",
      "0.014156087603187735",
      "-0.0002942504083087041",
      "0.0018452402052898827",
      "-0.0002832758472308065",
      "0.0015637061250585072",
      "-0.0015847133787910983",
      "0.00020099821627694297",
      "-0.0015223363560420127",
      "-0.0008824826270580467",
      "-0.006315343894968765",
      "0.0011432359701360917",
      "-0.0001451177256312735",
      "-0.003222562654616104",
      "0.00042361418347660457",
      "0.0021195428546514163",
      "0.0009538860437087151",
      "-0.0006698710075230741",
      "-0.0010291664208160135",
      "-0.0018231981807152677",
      "0.01449107701567615",
      "-0.0030058071125286107"
    ],
    [
      "0.2300746704595013",
      "4.723704505253014",
      "1.0286482453232526",
      "11.916239912308443",
      "4.0326811463247045",
      "-0.6129830486453262",
      "0.271308273765345",
      "-0.0952678010394412",
      "-0.39422564597595433",
      "-1.819090400298918",
      "6.2510858035564425",
      "-1.8146797431148014",
      "-2.3932382857986636",
      "0.7296180650430015",
      "-5.634355383088478",
      "-0.809354405609046",
      "0.2766402846468034",
      "-1.587241275117605",
      "0.8370892428896106",
      "-0.001745552062351786",
      "4.075214256483964",
      "-3.8576508959163083",
      "-1.4472744098584185",
      "1.6919624467670138",
      "-3.57139272503068"
    ],
    [
      "0.003950339547423667",
      "0.007239110175117357",
      "0.15274010436492827",
      "0.0054880848820845814",
      "0.03185323421986998",
      "0.0012980935641995627",
      "0.003437940374774847",
      "-0.0009563344001628744",
      "0.004341916769794245",
      "0.018677239308098365",
      "-0.00020148240155637708",
      "-0.00441262361971137",
      "0.006024072100245745",
      "-0.04144593035281108",
      "-0.002998540328257254",
      "-0.002253901763695758",
      "-0.015304306340328306",
      "-0.00044794857678273034",
      "0.006363655777031254",
      "-0.00788619526720969",
      "-0.0015225871498587506",
      "0.008675787249218246",
      "-0.013231278831867614",
      "0.04200217660443565",
      "-0.002963283094501494"
    ],
    [
      "0.006459315494464411",
      "0.004314622641172399",
      "0.31476814619019905",
      "0.005128190608071067",
      "0.07788661293967615",
      "-0.002668288223691063",
      "0.030292958544087513",
      "0.002633960392272016",
      "0.01174712535671107",
      "-0.01572937655192888",
      "-0.001914547098830843",
      "-0.009851291551447263",
      "0.019509771864060416",
      "0.015799775235647323",
      "0.008449810815535379",
      "-0.0008843455705905097",
      "-0.019915580521125523",
      "0.00042330530893509974",
      "0.014315839872307414",
      "0.016444430728827068",
      "0.000184608567996869",
      "-0.006234153447752682",
      "0.011509265656690975",
      "0.14622373498798866",
      "0.006750187229442447"
    ],
    [
      "0.002160090778016349",
      "0.0021347578509572553",
      "0.0240215827816931",
      "0.0025718165694356148",
      "0.005640628283810961",
      "3.2453707159347594e-06",
      "0.0006427952157345792",
      "-8.233606600030813e-05",
      "0.0005286558868975911",
      "0.00014528413334986465",
      "-2.7352088952706778e-05",
      "-0.00017919182475754865",
      "0.0011413738986488094",
      "-0.004627917494938921",
      "-0.00024803845781400563",
      "-4.6523013194347085e-05",
      "-0.0018725067466915646",
      "-4.796784594798356e-05",
      "0.0007445376808554627",
      "-0.00011121961695389606",
      "-5.162272524012299e-05",
      "7.499111141486255e-05",
      "-0.0017065806883578007",
      "0.005960328306129467",
      "-0.00036407344367868697"
    ],
    [
      "0.002119912483687225",
      "0.002068782375681122",
      "0.017808556067534564",
      "0.0023128340177544435",
      "0.0050604696431196024",
      "-2.85224706508335e-05",
      "0.0007246479186244454",
      "1.3130749582128022e-06",
      "0.0004680749220153609",
      "-0.00012267102759269232",
      "-1.4610954630631368e-05",
      "-0.00016870916268378044",
      "0.0006645813578582368",
      "-0.0025861581700010253",
      "5.0889821922286315e-05",
      "-2.1763111932283617e-05",
      "-0.0013752373628664345",
      "-5.103309393496204e-06",
      "0.0006046613165548268",
      "0.00010075131442992894",
      "-3.888770825849885e-05",
      "-7.375263966489228e-05",
      "-0.0005405155782510527",
      "0.005414553276207742",
      "-0.00012196763236254912"
    ],
    [
      "0.00216022210410838",
      "0.002091964316406911",
      "0.02024401794586153",
      "0.0023511152781114397",
      "0.005714179095286883",
      "-3.632370561446732e-05",
      "0.0009015059911447422",
      "3.1159849662615884e-05",
      "0.0005785538787306775",
      "-0.00019627878954306779",
      "-1.7566238328564577e-05",
      "-0.00018284772158781815",
      "0.000728633123427423",
      "-0.002803807300321575",
      "0.0001752199730001812",
      "-1.7783827384984008e-05",
      "-0.0016237142231787342",
      "8.241644936267675e-06",
      "0.0007224747273125802",
      "8.856500743221494e-05",
      "-5.2854482516586744e-05",
      "-0.00011583328938654763",
      "-0.000281746870491225",
      "0.006610696512593757",
      "-7.808771871953748e-05"
    ],
    [
      "0.0021558931486474436",
      "0.002105632378217508",
      "0.020297205454845185",
      "0.002429868529768598",
      "0.005619479131610287",
      "-2.108511364815768e-05",
      "0.0007670672342881156",
      "9.155603303964379e-06",
      "0.0005571231980120542",
      "-4.695062448446828e-05",
      "-8.92702906000741e-07",
      "-0.0001704420172974337",
      "0.0007489911437466494",
      "-0.003339970944974536",
      "0.00010745625617110693",
      "-2.5708393314447694e-05",
      "-0.0016631842702754553",
      "1.0724899543921276e-06",
      "0.0007103458337075918",
      "2.742297137738671e-05",
      "-5.7310752005395135e-05",
      "-5.851413034660604e-05",
      "-0.000547281935698714",
      "0.006181682819373997",
      "-0.00016496140411448638"
    ],
    [
      "0.0022848885859613794",
      "0.002220048663496433",
      "0.031283973504320356",
      "0.00275420366690708",
      "0.007669233838189294",
      "-4.16224434243694e-05",
      "0.0011522770337994337",
      "2.9357609751570982e-05",
      "0.0008752850038634039",
      "-0.0002924503594331065",
      "-3.039553363142806e-05",
      "-0.0002224672409851673",
      "0.0013883351523950199",
      "-0.005346130216443274",
      "0.00018462023730642747",
      "-1.9694366309491625e-05",
      "-0.002636338439973951",
      "-6.781615461509981e-06",
      "0.0011041697608711015",
      "3.0460784279192994e-05",
      "-7.44716516736066e-05",
      "-0.00015867797453812213",
      "-0.0007777576679624906",
      "0.009566729956357099",
      "-0.00019818815638153822"
    ],
    [
      "0.003381839064924054",
      "0.0026055386947353796",
      "0.24352237348869463",
      "0.007956796173533582",
      "0.023104465354763192",
      "9.057164785316936e-05",
      "0.006128909407938433",
      "-0.0008862465692982221",
      "0.002973732731563387",
      "-0.0011848502054650238",
      "-0.00038419574655300186",
      "-0.0001869010419881795",
      "0.021304600541158243",
      "-0.03702056406616142",
      "-0.005760552095063589",
      "-8.098741421171736e-05",
      "-0.015495415945372413",
      "-0.0014392741135950344",
      "0.004598357307050146",
      "-0.0017247315141318274",
      "-9.186133797114587e-05",
      "0.00041545807483843683",
      "-0.023587230751281673",
      "0.04756903372306133",
      "-0.0010667429840951208"
    ],
    [
      "0.30833605640106404",
      "4.638751217760983",
      "15.353924804836227",
      "6.459849124078435",
      "2.5127738935085215",
      "-1.1648347996434352",
      "-1.6902040794336983",
      "1.0657492629162173",
      "-0.00044252822940765084",
      "5.827807043825843",
      "-3.602681902143204",
      "-0.46627529631589426",
      "-9.749345405236555",
      "3.4529622723908195",
      "-2.577457026593661",
      "-0.18563426000496058",
      "1.192078501096227",
      "-0.8890598383302275",
      "0.8702233038320417",
      "-5.871747864811924",
      "4.109502095886863",
      "-3.302647971698487",
      "0.5549618053660873",
      "-4.59914575590738",
      "2.9654756440662084"
    ],
    [
      "0.0023880091507120396",
      "0.0024632519140702267",
      "0.07586956108101187",
      "0.005627404049140656",
      "0.009869033183978393",
      "5.425403207285449e-05",
      "0.0006492643132902945",
      "-0.00040791486089786287",
      "0.001032643989371096",
      "-0.0016064481784638426",
      "-9.974739384326343e-05",
      "5.5719058252695195e-05",
      "0.005812066614682644",
      "-0.014415617153540302",
      "-0.0008464751326524429",
      "-1.4325010676579513e-05",
      "-0.004403516909562645",
      "-9.070300434519893e-05",
      "0.0015329205520647504",
      "-0.0007900970769694877",
      "0.0001397110369658763",
      "8.357827232597073e-05",
      "-0.010603864248345219",
      "0.009963655110017356",
      "-0.0022870115373290305"
    ],
    [
      "0.0022586818928067814",
      "0.0021649606876395873",
      "0.030921282079303457",
      "0.002636174624178436",
      "0.007416129981554579",
      "-8.153842126949633e-05",
      "0.00153107399301412",
      "7.114472147545187e-05",
      "0.0008415807470204222",
      "-0.0008045405049341055",
      "-2.6441808050614976e-05",
      "-0.00024560428166637703",
      "0.0013977669779787595",
      "-0.0031969890859673508",
      "0.0003248475314209681",
      "3.536181362641629e-06",
      "-0.002272006056291143",
      "1.0728280467191927e-05",
      "0.0010283605668498733",
      "0.00021434333340505354",
      "-6.57684760547145e-05",
      "-0.00033454403825630393",
      "-0.0004598375913368212",
      "0.010149490259960915",
      "-5.894693113706723e-05"
    ],
    [
      "0.0020777759669096535",
      "0.0020193400042922225",
      "0.01806642119586267",
      "0.0022845371094284907",
      "0.004300114165304411",
      "-2.235361339404361e-05",
      "0.0006460033514328751",
      "-1.86723893626145e-05",
      "0.0003510666780025806",
      "-0.000247832807327213",
      "-1.0182806838628625e-05",
      "-8.260763262758978e-05",
      "0.0008998863202602853",
      "-0.002416556754589403",
      "-0.00015164024449826485",
      "-4.067759686619895e-06",
      "-0.0012328298448807335",
      "-4.979002234638241e-05",
      "0.00047089771592194544",
      "6.279493940321789e-05",
      "-8.621007223810428e-06",
      "-8.468956685809273e-05",
      "-0.000933321014821064",
      "0.004724163147583796",
      "-5.9323338340805054e-05"
    ],
    [
      "0.0020950386576940165",
      "0.00201206790972455",
      "0.020421261169933484",
      "0.002283818759013423",
      "0.004510520233182418",
      "-1.8930701063315602e-05",
      "0.0007212541606813819",
      "-3.0866703223890956e-05",
      "0.00038173661394809547",
      "-0.00018953743502247216",
      "-9.472170775401324e-06",
      "-8.147011332036537e-05",
      "0.0010572551759378815",
      "-0.0029108354986173346",
      "-0.0002648394744592117",
      "-7.33243171530267e-06",
      "-0.0014341171202963284",
      "-7.602328450845805e-05",
      "0.000524497989044701",
      "6.299018838133396e-05",
      "-4.570552970480767e-06",
      "-6.313696213224945e-05",
      "-0.0011355637075305246",
      "0.00535749660736533",
      "-3.122033621491831e-05"
    ],
    [
      "0.002115019780952112",
      "0.0020239787886415853",
      "0.021816285323826925",
      "0.002296148477134195",
      "0.004851890451467652",
      "-2.890580076050502e-05",
      "0.0008572229942680325",
      "-1.5881084596675503e-05",
      "0.00043706932006944545",
      "-0.00026792612367411233",
      "-1.4608303943594654e-05",
      "-0.00010606572436462122",
      "0.0011097982480316078",
      "-0.002851589127792167",
      "-0.00020779001754324842",
      "-6.095103707018174e-06",
      "-0.0015363622685950669",
      "-7.080012741413019e-05",
      "0.0005856321123911426",
      "0.00010973199357008337",
      "-8.67318451675645e-06",
      "-9.943383379492015e-05",
      "-0.0010219644324705353",
      "0.006067051779446734",
      "-5.161801454030903e-07"
    ],
    [
      "0.0022430942022192324",
      "0.00209011393916519",
      "0.03579246422248929",
      "0.002549004626642049",
      "0.0067205173235392705",
      "-3.378786777479412e-05",
      "0.001509862425868038",
      "4.2016635536299166e-06",
      "0.0007312642374576015",
      "-0.00038376590730769945",
      "-2.5399712647241144e-05",
      "-0.0001535205310303131",
      "0.002201771741879966",
      "-0.004450178148582401",
      "-0.00033834822924415614",
      "-1.3631213627106651e-05",
      "-0.0025670504490296095",
      "-0.0001408567416251212",
      "0.0009703010102689143",
      "9.1676305887713e-05",
      "-1.6162350853683196e-05",
      "-0.00011236332737396184",
      "-0.0015615464858151613",
      "0.01024972241556852",
      "0.0001504781546454791"
    ],
    [
      "0.002113509014857821",
      "0.002046762242622889",
      "0.020373930743028207",
      "0.0023677393623077483",
      "0.00486873313530233",
      "-3.010832363435291e-05",
      "0.0008174821947137312",
      "9.491221466288008e-06",
      "0.0004452731195168646",
      "-0.0003126753153670274",
      "-1.4667094269226126e-05",
      "-0.00011316504550575554",
      "0.001124732018078199",
      "-0.0024886386293891754",
      "-4.768121246303985e-05",
      "-5.0643196972232615e-06",
      "-0.0014228760329838277",
      "-4.405953720452497e-05",
      "0.0005752547410260812",
      "7.456460577786674e-05",
      "-2.1487382368170512e-05",
      "-0.00011433779878901849",
      "-0.000772546295627089",
      "0.005687889891936989",
      "-1.640727800484069e-05"
    ],
    [
      "0.002274942085040973",
      "0.002173250290514655",
      "0.03047404451907237",
      "0.002829162283071948",
      "0.007719682943390787",
      "-7.489916010157459e-05",
      "0.0014134127013473276",
      "2.959950500236122e-05",
      "0.0008618817677022187",
      "-0.0004953727931347996",
      "1.1821070496013323e-05",
      "-0.00032600075751506213",
      "0.0013925424203691916",
      "-0.00393584632210953",
      "0.0002369221016419881",
      "-3.054356920178667e-05",
      "-0.002326500577441425",
      "1.023567453376296e-05",
      "0.0010960311655692377",
      "0.0003548322492629407",
      "-5.523525126653964e-05",
      "-0.00024321335305558254",
      "-0.0009917114176675947",
      "0.009757112964799797",
      "-0.0002704160912961354"
    ],
    [
      "0.16403755884462934",
      "8.109703515101693",
      "11.800199185873538",
      "1.5744022648870162",
      "0.9237866507235724",
      "0.8580887577040368",
      "0.3132520296969997",
      "-0.3225212599207616",
      "0.23009398374425744",
      "2.887012787387398",
      "-2.5139358265434404",
      "2.0750211037663306",
      "-0.8736122129616684",
      "-1.1987999995575718",
      "-0.6600849464485928",
      "0.7211597629440076",
      "-0.025839193814237917",
      "-0.20895753247638857",
      "0.23882927013436572",
      "-0.641328253310614",
      "-0.003798791676634198",
      "0.08017608533662383",
      "-3.099680114207442",
      "0.28170130372238666",
      "-0.5502823669196413"
    ],
    [
      "0.26912345767386675",
      "5.639086402351742",
      "1.3934460018740533",
      "0.19087773983432874",
      "5.021567190780028",
      "-0.9136443616602553",
      "0.07333662299514193",
      "0.20295349889422465",
      "0.43872362233612255",
      "-1.7244231683358036",
      "-0.48223875939152955",
      "-4.681639875495861",
      "-0.11596767455210344",
      "1.9996802677465702",
      "0.04662083773814006",
      "-0.7964286237726319",
      "0.4518171897559814",
      "-0.06929841776964045",
      "1.0698629192097981",
      "-1.5765567796504965",
      "0.8754831703980628",
      "-2.394008320993637",
      "-0.39117608038858837",
      "-0.39999187729095964",
      "0.9196146970187942"
    ],
    [
      "0.004813351375049001",
      "0.0023471915257157515",
      "0.29417954701381493",
      "0.004060236541298845",
      "0.04502790552598026",
      "-0.0001747469846186446",
      "0.011560615570367635",
      "-0.0007042616407196984",
      "0.006453218225443057",
      "0.0009081685989560596",
      "0.0001038416720777115",
      "-0.001193058891706068",
      "0.012785367188139088",
      "-0.05608368350779583",
      "-0.006297444792396163",
      "-0.0002432072264486334",
      "-0.02603555939283894",
      "-0.0015486127641034578",
      "0.009061121899110855",
      "0.0019164120473522132",
      "2.706745385015518e-05",
      "-9.655138449051974e-05",
      "-0.014514318437087509",
      "0.09394822655861275",
      "0.0008626772855133466"
    ],
    [
      "0.0021469376778626746",
      "0.0020455849173601948",
      "0.022522521781590612",
      "0.002361229926511315",
      "0.005314633574605085",
      "-1.834463885481697e-05",
      "0.0008677623594746921",
      "-6.6856884609111435e-06",
      "0.0005108942485312654",
      "-0.00011624965949646685",
      "3.4877217591633443e-06",
      "-0.00012368349834137845",
      "0.0011303386285163072",
      "-0.0033651156247979912",
      "-0.00016445032733856162",
      "-2.0170994579419268e-05",
      "-0.0017194295453202898",
      "-6.63939982304156e-05",
      "0.0006792625174595115",
      "7.055876357353732e-05",
      "-1.2466338149275535e-05",
      "-4.5199660403443484e-05",
      "-0.0009389665845891817",
      "0.0064857757688982255",
      "-1.5666960091274104e-05"
    ],
    [
      "0.002098770768512603",
      "0.0020183996894529324",
      "0.018641904342072035",
      "0.002260000053860962",
      "0.004557468078754904",
      "-1.9251202662950572e-05",
      "0.0007445402432933469",
      "1.0966600663173437e-05",
      "0.0004037120471621906",
      "-0.00018734797793384808",
      "-8.633525525046843e-06",
      "-8.325573058506041e-05",
      "0.0010050707280753793",
      "-0.0023947711567485594",
      "-9.260334390271632e-05",
      "-6.350320792040595e-06",
      "-0.0013457106183298597",
      "-5.419971970096814e-05",
      "0.0005239180684008944",
      "3.779101085945845e-05",
      "-1.5200079950919508e-05",
      "-7.002936173431727e-05",
      "-0.0006164451430544286",
      "0.005283281808270013",
      "4.9958994411077237e-05"
    ],
    [
      "0.002078572723717724",
      "0.0020247050729730576",
      "0.016782054651391865",
      "0.00227231361000977",
      "0.004285652131415448",
      "-1.5995664197271563e-05",
      "0.0006236804990315822",
      "4.4075806427530816e-06",
      "0.0003584583457249482",
      "-0.0001988541114103288",
      "-7.289681687666316e-06",
      "-7.381057184143987e-05",
      "0.0008748309869857617",
      "-0.002182064871178721",
      "-5.527631054896005e-05",
      "-5.233039829064369e-06",
      "-0.0011785946635189367",
      "-3.772257404062621e-05",
      "0.00046439801855852877",
      "3.020281905841815e-06",
      "-1.821634471805301e-05",
      "-6.568409151832816e-05",
      "-0.0006244241025493984",
      "0.004537339828290493",
      "-1.631600204460985e-05"
    ],
    [
      "0.0021711793030650137",
      "0.002069908735421851",
      "0.028096785989513255",
      "0.0024138746395266737",
      "0.005694450377120612",
      "-1.100618748252444e-05",
      "0.0009165759419871699",
      "-5.3697911088919984e-05",
      "0.0005575651112695751",
      "-0.00013545171630278112",
      "-2.548867790786485e-05",
      "-0.00011422267543947486",
      "0.0013803702152661507",
      "-0.004547990070417524",
      "-0.00033947169519664113",
      "-1.8343413841493508e-05",
      "-0.0021080631072432927",
      "-9.110374292817633e-05",
      "0.0007638386333738243",
      "-9.861081065453321e-05",
      "-3.453245442754867e-05",
      "-2.6628932409207603e-05",
      "-0.0015255758005158142",
      "0.007435016955219029",
      "-0.00010925983084226743"
    ],
    [
      "0.002383696175259641",
      "0.0022244553151555073",
      "0.05037061094216424",
      "0.0028809452288802244",
      "0.008768416710053262",
      "1.136522297129113e-06",
      "0.0014722680256322811",
      "-0.00011695838709218902",
      "0.0010078162038326",
      "0.0001430735266302975",
      "-2.623556885051892e-05",
      "-0.0002542025271344164",
      "0.0029141241643185797",
      "-0.009367695291509067",
      "-0.0008207509426776234",
      "-6.817807431287889e-05",
      "-0.0040194678544446145",
      "-0.00021747476239314837",
      "0.0014245539906654306",
      "-0.0002667043610523291",
      "-5.122442409181128e-05",
      "8.647429095618114e-05",
      "-0.003065718418928189",
      "0.013006688596061858",
      "-0.00016502351322979293"
    ],
    [
      "0.0029159050772028313",
      "0.0033341487979398053",
      "0.04946873513872269",
      "0.004639265681132582",
      "0.01875789292533617",
      "-0.00026964517839952817",
      "0.0019876629225527324",
      "0.00018338865022375853",
      "0.0024209313049373764",
      "-0.0005295520964415448",
      "-0.0006443379577285844",
      "-0.002738920848751849",
      "0.002039836923231186",
      "-0.007344044625740097",
      "0.0023177149097601893",
      "-0.0006169917123043977",
      "-0.003613468822822409",
      "0.0004919289476617602",
      "0.003218369054577102",
      "0.00023384110586936505",
      "8.497558056040099e-05",
      "0.00044611333025852906",
      "-0.0035999209934248016",
      "0.014285599642589948",
      "-0.0013735808288042155"
    ],
    [
      "0.002765479735571948",
      "0.0029715375498333666",
      "0.05301829974236817",
      "0.0067792697139752505",
      "0.01751970103372017",
      "9.351075479663939e-06",
      "-0.00041934355111457734",
      "-0.00027577567609374595",
      "0.002134606461969481",
      "0.0013094687325961416",
      "-4.540531299905116e-05",
      "-0.0012778152598596822",
      "-0.0012006743336160914",
      "-0.019376104715405483",
      "0.0021258573134785522",
      "-0.0003984731632745558",
      "-0.004992016743376036",
      "0.0007375412023157458",
      "0.002794842269544496",
      "-0.0004392659431174233",
      "4.949835248615361e-05",
      "0.0006951206748428012",
      "-0.008080835232735863",
      "0.009993252257632753",
      "-0.004457865555001009"
    ],
    [
      "0.002644586298719878",
      "0.0030877876470323624",
      "0.0319155580389257",
      "0.005829071696520758",
      "0.017373286561133072",
      "-0.0002788463636019815",
      "0.00045603844184366807",
      "-0.0003369111763511949",
      "0.0019694371289198436",
      "0.000927692064913635",
      "-0.00029680372461597275",
      "-0.0023870800173661057",
      "-0.0009794581946737859",
      "-0.010289516441739685",
      "0.0029576295219577884",
      "-0.00037971004168300303",
      "-0.0031273110879505794",
      "0.0009463641959722722",
      "0.0026024082883144535",
      "0.00042238814458320825",
      "-0.0009645800398687431",
      "-0.00028724200578989845",
      "-0.0038366576113661017",
      "0.008812949653524405",
      "-0.004813090500809206"
    ],
    [
      "0.0021677625429703667",
      "0.002188254287438324",
      "0.02153167367180355",
      "0.0027222727219945527",
      "0.006092441636617956",
      "-5.5096851974965514e-05",
      "0.000828950834832296",
      "1.4696630053083597e-05",
      "0.000609937955878426",
      "-0.0003044599674371719",
      "-5.2458265999541687e-05",
      "-0.000315976104755352",
      "0.0010665628944982336",
      "-0.0028176313417803012",
      "0.0003708066624048085",
      "-3.291016716611465e-05",
      "-0.0015475354590673304",
      "6.0157296952094885e-05",
      "0.0007661849778183006",
      "2.730821727080477e-06",
      "-0.00011971495244970483",
      "-0.00016393757775884626",
      "-0.0007523377636292318",
      "0.006047277458791222",
      "-0.0003856307291492655"
    ],
    [
      "0.0021140864941707484",
      "0.002069887939921186",
      "0.020611075420431613",
      "0.0023869078100801078",
      "0.00493029809033771",
      "-1.2262352505854012e-05",
      "0.0006166417087499553",
      "-4.7048289115002596e-05",
      "0.0004354443647003835",
      "-6.10907175851152e-05",
      "-1.7126411878955362e-05",
      "-0.00013580257906137329",
      "0.0008971552702221871",
      "-0.0034667677330778184",
      "-0.00014525143335193671",
      "-2.2469179390695737e-05",
      "-0.0015338244831530178",
      "-3.425290313143402e-05",
      "0.0005929757791590901",
      "-6.543094339063336e-05",
      "-5.1194645131475765e-05",
      "-2.466945991200957e-05",
      "-0.001152458271159519",
      "0.005272389495419279",
      "-0.0002257649032355865"
    ],
    [
      "0.0021006665278405804",
      "0.002060022460082123",
      "0.018587010282391753",
      "0.002372739543581996",
      "0.0047467175867779736",
      "-2.0954705173139313e-05",
      "0.0006238183652922141",
      "-1.805788933043573e-05",
      "0.0004155296493942669",
      "-0.00016787528422468426",
      "-2.2590432448765964e-05",
      "-0.00013299950986151986",
      "0.0008351572388467083",
      "-0.00275654949424609",
      "-2.0266984484162597e-05",
      "-1.5683388753167416e-05",
      "-0.001337232700269518",
      "-1.5718485104668462e-05",
      "0.0005460777809370839",
      "-2.0706165674411135e-05",
      "-4.2622021179271816e-05",
      "-6.342329999862239e-05",
      "-0.0008718256967785244",
      "0.004906095703227352",
      "-0.000174004843073016"
    ],
    [
      "0.002112153441542793",
      "0.002053353010311991",
      "0.018097665886213133",
      "0.002379768185748236",
      "0.00501761942532515",
      "-3.602956497887647e-05",
      "0.0007102246655930614",
      "-7.1513432995958725e-06",
      "0.0004554885922883689",
      "-0.00021496049783295413",
      "-7.865671382290635e-06",
      "-0.00016398295355739425",
      "0.0006341894249216843",
      "-0.0025733087729155374",
      "7.077549717984022e-05",
      "-1.516677196215898e-05",
      "-0.0013361355824339453",
      "6.288268679143478e-06",
      "0.0005866258330358385",
      "0.00013446357324167234",
      "-3.597491468260526e-05",
      "-0.00011421108500770817",
      "-0.0007335885327088652",
      "0.00529894761566701",
      "-0.00020214424451151043"
    ],
    [
      "0.00221358352318354",
      "0.0020701193893990742",
      "0.0284303563777666",
      "0.0024702290504202023",
      "0.006473182289022889",
      "-5.466466203024002e-05",
      "0.0013000635468277833",
      "2.186199781786073e-05",
      "0.0006897525052921913",
      "-0.0003092932619478933",
      "-1.3221853745679527e-05",
      "-0.0002212471993827444",
      "0.001421884186407608",
      "-0.003617068196477673",
      "-4.5541054168765884e-05",
      "-1.8830448108163803e-05",
      "-0.0021432442665160717",
      "-5.777775562339395e-05",
      "0.0008899291747501681",
      "0.00028615767924868225",
      "-2.781481558203491e-05",
      "-0.00016469001771818404",
      "-0.0009318149803967793",
      "0.008884664440030655",
      "1.864233186237191e-05"
    ],
    [
      "0.0022226134150721195",
      "0.0020881430256449547",
      "0.028772914724906153",
      "0.0024714044914210787",
      "0.0067124124619264815",
      "-4.381970462922934e-05",
      "0.00114279087795105",
      "-4.145383228154831e-05",
      "0.0007029978358052563",
      "-0.00010505500857343306",
      "-1.663642368566993e-06",
      "-0.00024539372168923436",
      "0.0010144602897534873",
      "-0.004692430590686333",
      "-0.0001563493586574183",
      "-3.33440651932466e-05",
      "-0.0023056919148290644",
      "-4.402966978005341e-05",
      "0.0009394011984286298",
      "0.0002302543378522785",
      "-4.66177151337162e-05",
      "-0.00010580429031246198",
      "-0.001289477305847384",
      "0.008825539559684537",
      "-0.00022042684624615612"
    ],
    [
      "0.002425577705059454",
      "0.0021772124425792493",
      "0.05358577226578989",
      "0.0029566591024777914",
      "0.009894787879936478",
      "-8.629632497543896e-05",
      "0.002058679764028423",
      "-0.00010397626370590138",
      "0.0011619769452933745",
      "-0.00048621299361433705",
      "-2.1650339600393465e-05",
      "-0.00035825715373912593",
      "0.0024918322760088115",
      "-0.008606003986578532",
      "-0.0006069148870485845",
      "-3.2689293120173036e-05",
      "-0.004156619439495532",
      "-0.000159275410559011",
      "0.0015888807177296936",
      "0.00041972257278212504",
      "-4.1143168340720936e-05",
      "-0.00025970800694006575",
      "-0.0030861242583719454",
      "0.015660894377783965",
      "-0.0002946902036546377"
    ],
    [
      "1.088031814144226",
      "16.160425052494087",
      "6.654485732963234",
      "9.612344364710031",
      "8.262361208791864",
      "2.076700674931491",
      "0.4806232249363731",
      "0.9193047479436398",
      "-1.586147417825917",
      "-0.9059945570924323",
      "7.9464642806509085",
      "-5.525764523422495",
      "0.9124306831943918",
      "1.9243973362581543",
      "-4.524002363845505",
      "1.972821803044682",
      "-1.227963237567497",
      "2.4793783504523614",
      "-1.4237306544726536",
      "-5.55648925810689",
      "-0.558697702506999",
      "3.050896571717505",
      "2.2923678775724845",
      "-1.8883129851354887",
      "3.2663296998011258"
    ],
    [
      "0.011422611631111865",
      "0.026289800762695978",
      "0.8257053526699322",
      "0.09374526110540103",
      "0.2571493496057434",
      "0.0006254344070454393",
      "-0.02614545108142244",
      "-0.006423423528215954",
      "0.0364480828884875",
      "-0.12418539615370046",
      "0.04169696215696261",
      "0.04895295488266323",
      "-0.2012705232709529",
      "-0.38224351809173396",
      "0.06875018534108342",
      "0.013645296379123381",
      "-0.08035959725360053",
      "0.026866717915292448",
      "0.03265257932629672",
      "0.03610506435370904",
      "0.010719674731530895",
      "-0.05303996735085197",
      "-0.14667548344021575",
      "0.21630854486713813",
      "-0.13049161812532703"
    ],
    [
      "0.0026065693007589577",
      "0.0025529038674108415",
      "0.04354362688252259",
      "0.006035752694338755",
      "0.015116444665751582",
      "-0.00018874576064704422",
      "0.0019954292541570153",
      "0.0003950668449822859",
      "0.0020169084070565876",
      "-0.0018186523486899116",
      "-0.00017080822133359188",
      "-0.0007600644356734993",
      "0.0025998483439912626",
      "-0.003608909342854089",
      "0.004054620507187123",
      "-3.09369916922003e-05",
      "-0.0027893247127996432",
      "0.0007920018937513643",
      "0.0021276458993314453",
      "0.00013932277508812489",
      "-0.0002710973230155247",
      "-0.00068726406890402",
      "-0.0012615162425582767",
      "0.012683903425379532",
      "-0.0021711774902883124"
    ],
    [
      "0.0021406376937379745",
      "0.0021160178442392753",
      "0.0221201684468594",
      "0.0026512627730406607",
      "0.005729301722416303",
      "-3.882939201813834e-05",
      "0.0006130648145777334",
      "-8.140771512848978e-05",
      "0.0005298959012632699",
      "-0.0003357169033549466",
      "-2.0066263183123345e-06",
      "-0.00018232692561653385",
      "0.0004129210302706979",
      "-0.004080807968909188",
      "3.875568331701056e-05",
      "-1.5063934803825744e-05",
      "-0.0016474163833734587",
      "4.373046213911502e-05",
      "0.0007057450561320473",
      "7.173429552462638e-05",
      "-5.01074001323039e-05",
      "-0.00014744911142379038",
      "-0.00162218504563065",
      "0.005771876365083583",
      "-0.000628167215802888"
    ],
    [
      "0.002067576476746096",
      "0.002033837213372293",
      "0.015379061111184575",
      "0.002244366190898268",
      "0.004147307860589873",
      "-1.2972798295228579e-05",
      "0.0005041917149065166",
      "-1.4736833264734623e-05",
      "0.00033000728997773605",
      "-0.0001426357340470177",
      "-1.0000071672312912e-05",
      "-8.265138163975083e-05",
      "0.0006843637603695993",
      "-0.0023001625936727482",
      "-7.372903571855532e-05",
      "-9.256450268741035e-06",
      "-0.001108921794527323",
      "-2.8113497496224992e-05",
      "0.0004372615246125612",
      "-1.3905078902993576e-05",
      "-2.52220454823204e-05",
      "-4.776066472154977e-05",
      "-0.000663029896837414",
      "0.004029855237266079",
      "-8.991106959236091e-05"
    ],
    [
      "0.0020415142917881526",
      "0.0020245424654722955",
      "0.012835345150890182",
      "0.002215934526790112",
      "0.003785306044662084",
      "-1.5261457876059196e-05",
      "0.00041127433453888736",
      "-9.56717100958417e-06",
      "0.00027531330862384557",
      "-0.00020144105658458097",
      "-8.751772844656523e-06",
      "-6.793465689532407e-05",
      "0.000508915462711911",
      "-0.0017855096772190987",
      "-6.63813864689089e-06",
      "-2.8643310754980156e-06",
      "-0.0008797480090245846",
      "-9.342427322623853e-06",
      "0.00035716211745335694",
      "-9.726689792281211e-06",
      "-2.5073848622011318e-05",
      "-6.910122781830628e-05",
      "-0.0005138416579089715",
      "0.0032752556273929335",
      "-0.00011062997793287922"
    ],
    [
      "0.0020651931549688558",
      "0.0020359040937424563",
      "0.01452110037452232",
      "0.002263140478994501",
      "0.004135518703712345",
      "-1.2036046842939654e-05",
      "0.0004821898711711807",
      "-3.5822121892470438e-06",
      "0.0003314206734240059",
      "-0.0001401255093342835",
      "-6.802747649848118e-06",
      "-7.931715682813e-05",
      "0.0006161149130955492",
      "-0.002134533142415323",
      "7.135376650407337e-06",
      "-8.349400791827363e-06",
      "-0.0010511004306358216",
      "-1.2000551791090616e-05",
      "0.0004274114165167848",
      "-3.253875047421924e-05",
      "-3.0417504328675508e-05",
      "-5.004975908915158e-05",
      "-0.0005390393874612542",
      "0.0038546268266524022",
      "-0.00010409213428292701"
    ],
    [
      "0.0021369473900540153",
      "0.002117192036171984",
      "0.020371412141527823",
      "0.0024880080693330422",
      "0.0054139565876631145",
      "-3.5113946675485426e-05",
      "0.0007810184199309547",
      "1.0079043291847434e-05",
      "0.0005210018782078857",
      "-0.0003559882767991897",
      "-6.3150346864337575e-06",
      "-0.00016794944424422133",
      "0.0008320585841101544",
      "-0.002767980221085544",
      "0.00015360626008545323",
      "-1.2638453277355969e-05",
      "-0.001490376528680023",
      "1.2885971075729202e-05",
      "0.0006566172533600835",
      "2.807384952001096e-05",
      "-5.382156803370661e-05",
      "-0.0001407765245763006",
      "-0.0006789280544766867",
      "0.005864662487559085",
      "-0.00020711946739832043"
    ],
    [
      "0.0025297548024614536",
      "0.0033073993344188207",
      "0.039612540147212334",
      "0.006036760445560438",
      "0.013580177507411676",
      "2.6998389321511188e-05",
      "5.55340134038122e-05",
      "-5.80074319084159e-05",
      "0.0016187743880870017",
      "-6.0913147281142514e-05",
      "0.0001730578310589119",
      "-0.0009511518434122573",
      "0.0003759912234642319",
      "-0.01072863064744666",
      "0.002470822116136788",
      "-0.0002258379439870516",
      "-0.0032557259033127064",
      "0.0006420472898100156",
      "0.001965374536680752",
      "-0.0014204149582930277",
      "-0.0004918654041434553",
      "6.943293633097363e-05",
      "-0.003998559018485992",
      "0.007463104251213778",
      "-0.0033872573392201935"
    ],
    [
      "0.009090958547379319",
      "0.015488268133292057",
      "0.09562957924818968",
      "0.12038046234107899",
      "0.2391595710948659",
      "-0.007498704124549363",
      "-0.018454150364502275",
      "-0.009209205871365297",
      "0.025346265308862664",
      "0.02452941875968133",
      "-0.008799758530110134",
      "-0.05052850567390186",
      "0.002727244359323836",
      "-0.10400708030508848",
      "0.08872173075329026",
      "-0.005080958941071849",
      "-0.008579919915346778",
      "0.026523957439580012",
      "0.03227005909433445",
      "-0.006885856225038436",
      "-0.03645763776386483",
      "-0.01689121185951625",
      "-0.08656377600507603",
      "-0.05765893648836628",
      "-0.13891830731867405"
    ],
    [
      "0.002462630405925574",
      "0.0029884071540448396",
      "0.05161606497863183",
      "0.00394992326750986",
      "0.010922952106384082",
      "2.140854820124905e-05",
      "0.000531240617292933",
      "-0.00034373304148504265",
      "0.001188867765190765",
      "-4.288391037491643e-05",
      "-0.0002064590626650452",
      "-0.000882744696427351",
      "0.0025991030459809237",
      "-0.011897537185110035",
      "-0.00043823046751714973",
      "-0.00022243203985266766",
      "-0.0039549798656252294",
      "8.601997311850289e-06",
      "0.0017855521544075344",
      "-0.0011257022219429962",
      "-0.00028667800219059347",
      "0.0003473861379226824",
      "-0.005097719194176864",
      "0.00974430363256062",
      "-0.0017753040333016493"
    ],
    [
      "0.0022304435178472624",
      "0.0021752690079880183",
      "0.02779841131020883",
      "0.0026648538451641743",
      "0.006825452867444724",
      "-4.9422511582314524e-05",
      "0.0011901969340893416",
      "1.3431529414313404e-05",
      "0.0007277388160207401",
      "-0.00015004399053893515",
      "-1.5787670794573912e-05",
      "-0.0003405098038057097",
      "0.0014757120866327128",
      "-0.0038263670562044797",
      "6.961432058182476e-05",
      "-5.3772992739976704e-05",
      "-0.002110135254777991",
      "-2.5857730076130024e-05",
      "0.0009516110207252921",
      "0.0002207862409204079",
      "-6.261902894859912e-05",
      "-9.528698609316412e-05",
      "-0.001085424960603324",
      "0.008360086467599672",
      "-0.0001597873159709959"
    ],
    [
      "0.0021166333961225364",
      "0.0021286395455883842",
      "0.01626443867030524",
      "0.0025513031581561292",
      "0.005225796313147952",
      "-3.577168620650217e-05",
      "0.0005845904606130202",
      "-4.483463511540122e-06",
      "0.0004765382746033083",
      "-0.00017975847156842704",
      "-1.4602836726858537e-05",
      "-0.00024164195562261786",
      "0.0005579071957772922",
      "-0.002397239239013528",
      "0.00026766446354365147",
      "-3.436574191657325e-05",
      "-0.0011838731608556402",
      "5.723942850417732e-05",
      "0.0006084980875705548",
      "6.773491919588432e-05",
      "-6.365709457814988e-05",
      "-8.934050602800595e-05",
      "-0.0007191252364966612",
      "0.004537963634629826",
      "-0.00038295805422656267"
    ],
    [
      "0.0020013432327810393",
      "0.0019797212482918257",
      "0.009023606572694916",
      "0.002104061935836007",
      "0.0030934326353408243",
      "-8.667844050190213e-06",
      "0.0002908152778376243",
      "-5.999321774912397e-07",
      "0.00017510761813709997",
      "-8.743526355904027e-05",
      "-5.567969948730675e-06",
      "-4.57487278107916e-05",
      "0.0003987599075476861",
      "-0.0010726348370863918",
      "-1.4680089595194848e-05",
      "-4.1863609720135785e-06",
      "-0.0005649617364730014",
      "-1.3198028817726105e-05",
      "0.00022751126827302677",
      "3.9645078003851115e-07",
      "-1.386022664150742e-05",
      "-3.1747159626382424e-05",
      "-0.0003109387360585213",
      "0.002153895122890175",
      "-3.20666612707522e-05"
    ],
    [
      "0.002011613240362941",
      "0.0019880289388880114",
      "0.010326954216247",
      "0.0021351246889564214",
      "0.003258603162508072",
      "-1.1672511450908263e-05",
      "0.000346440033414788",
      "-7.798960903187568e-07",
      "0.00019964507975533",
      "-0.00013410360094999257",
      "-9.26697569247128e-06",
      "-5.218623208494578e-05",
      "0.0004929583094180382",
      "-0.0012018322571642726",
      "-2.378992774936449e-05",
      "-3.420631675369874e-06",
      "-0.0006472438001518852",
      "-1.7378877399669163e-05",
      "0.00025987401967151946",
      "6.261432307605068e-06",
      "-1.332348379636897e-05",
      "-4.42750072263412e-05",
      "-0.00039113624235877876",
      "0.002504596007240153",
      "-3.178566526452184e-05"
    ],
    [
      "0.002026632246526422",
      "0.0019960515541359376",
      "0.011984390959226078",
      "0.0021639506883632136",
      "0.0034799606514681115",
      "-1.0987060815652586e-05",
      "0.0003956496608165154",
      "-5.481850916782246e-06",
      "0.00023247212384228103",
      "-0.00013060967067303152",
      "-7.48602690439634e-06",
      "-5.433643370720015e-05",
      "0.0005874655233340084",
      "-0.0015423770397688808",
      "-5.9796606670718844e-05",
      "-4.227295833750382e-06",
      "-0.0007906765232006414",
      "-2.6621024189633164e-05",
      "0.0003064818315740972",
      "-2.5798467127382806e-06",
      "-1.556097667785077e-05",
      "-4.332311762951522e-05",
      "-0.0004908202383347743",
      "0.002962406571430868",
      "-3.5008658322252507e-05"
    ],
    [
      "0.09453779074542899",
      "0.48157854865889016",
      "2.147795390409575",
      "0.22308874825515554",
      "0.8805842086234058",
      "0.023594633850570357",
      "0.11484611136429357",
      "0.1149627452935448",
      "0.12573453187575337",
      "-0.9290697164884916",
      "0.2041403490707526",
      "-0.5406048457130801",
      "-0.20720779270642237",
      "1.2952020864634461",
      "-0.05097272915955388",
      "-0.20815636020893202",
      "0.4182643938963752",
      "-0.07526810703912737",
      "0.2552513280093112",
      "0.3725281555624799",
      "0.24236936396983438",
      "0.3439683985789735",
      "-0.6451058106099418",
      "-0.24394444214700683",
      "0.4108611783081261"
    ],
    [
      "0.0022113339125920334",
      "0.002290615933054163",
      "0.02260487318487126",
      "0.0029283777562272204",
      "0.006834457411567029",
      "-3.908459365108175e-05",
      "0.0006662773071815711",
      "-4.3371513866767214e-05",
      "0.0006927415305347948",
      "7.497089799356847e-05",
      "2.950222879544261e-05",
      "-0.00039043143703255457",
      "0.0006452807201253396",
      "-0.004572454881702295",
      "0.00024721604248863964",
      "-7.209571142063946e-05",
      "-0.0018857909557692355",
      "6.436719845258336e-05",
      "0.0009197062497058237",
      "7.894812959931685e-05",
      "-0.00011068742492928023",
      "-7.291560084540958e-05",
      "-0.001269667196689498",
      "0.006327962488749185",
      "-0.0006879528556879036"
    ],
    [
      "0.38213498227195214",
      "1.7013932632932987",
      "4.642077272305717",
      "1.8831361121053678",
      "4.2748197772829535",
      "0.08944769410653636",
      "-0.39877835933635936",
      "-0.5328200107448485",
      "0.7528950579610203",
      "2.1969625454570445",
      "-0.06437413337032545",
      "-0.327163860759382",
      "1.1945632728399918",
      "-0.6929820445289167",
      "0.6358122771780875",
      "-0.5382586286749096",
      "-1.1340697783593925",
      "-0.4350158489790975",
      "-0.4686768094538685",
      "-1.3078983414943974",
      "-0.413850625434416",
      "1.6869364048487354",
      "-1.120295336439595",
      "2.659309174775232",
      "1.6438858946485762"
    ],
    [
      "0.002214915482235364",
      "0.002376147609134691",
      "0.025234823677263877",
      "0.0034652747066442153",
      "0.007212434289077355",
      "-2.673973723628005e-05",
      "0.0004954663015788374",
      "-7.95392938436855e-05",
      "0.0007225132569362221",
      "-0.0003590134313645485",
      "-8.369016961248003e-05",
      "-0.00045396882673052655",
      "0.001174048672779756",
      "-0.0045565269126062275",
      "0.0005428676230104331",
      "-9.401975129024182e-05",
      "-0.0016565124318365001",
      "0.000162263361371413",
      "0.0009571322108316373",
      "-0.0001310302913062415",
      "-8.617643302634782e-05",
      "3.196035624427332e-05",
      "-0.0025790757479919237",
      "0.005019644126752966",
      "-0.0011763669451728255"
    ],
    [
      "0.0020097781423004013",
      "0.0019869970804552717",
      "0.009455617466680506",
      "0.0021200330372178676",
      "0.003255067780107199",
      "-1.0845215123067553e-05",
      "0.00030403014162075186",
      "-7.667900764350814e-06",
      "0.00019573336178123327",
      "-7.172265245054317e-05",
      "-3.919747702426009e-06",
      "-6.224668044164297e-05",
      "0.0003451171806432152",
      "-0.0012598132561526115",
      "-1.7094419442161565e-05",
      "-7.4972832567851974e-06",
      "-0.0006220261450686907",
      "-8.902126257992278e-06",
      "0.00025791997904982625",
      "2.677285553586198e-05",
      "-1.4773461896891917e-05",
      "-3.286539374076036e-05",
      "-0.0003772149400124609",
      "0.002345528885634492",
      "-7.125754180298652e-05"
    ],
    [
      "0.0020070029171587703",
      "0.0019813328279970426",
      "0.00945002259345951",
      "0.002102605944870185",
      "0.003194836966918253",
      "-1.2030718553753106e-05",
      "0.0003187794545220181",
      "-3.055524775078459e-06",
      "0.00018907829458287876",
      "-0.00010442996114069374",
      "-5.50636616429733e-06",
      "-5.3814933795155956e-05",
      "0.0003775444449281472",
      "-0.0011542539114901397",
      "-2.26616881554022e-05",
      "-4.385169186210181e-06",
      "-0.0006060280966302341",
      "-1.3358026335753255e-05",
      "0.00024717089312815954",
      "3.173244603797599e-05",
      "-1.0854410659872684e-05",
      "-4.1721820559803186e-05",
      "-0.0003410497893940046",
      "0.0023560459311412337",
      "-3.844944759124838e-05"
    ],
    [
      "0.0020218892268379987",
      "0.001987102438774522",
      "0.010778348664199857",
      "0.002122408949154634",
      "0.003421853880648413",
      "-1.2164367480312263e-05",
      "0.00037409873271053055",
      "-2.91940368092766e-06",
      "0.00022424060437613693",
      "-9.669076124095914e-05",
      "-4.720376406249736e-06",
      "-5.898798346310389e-05",
      "0.00043727665937784806",
      "-0.0014003981605212408",
      "-3.128663877350685e-05",
      "-5.4930873203380285e-06",
      "-0.0007287926491685734",
      "-1.7322348843764362e-05",
      "0.00029279445365047567",
      "2.9100185722381633e-05",
      "-1.3687179332858855e-05",
      "-4.16125845175967e-05",
      "-0.00037459986733289256",
      "0.002803591374734224",
      "-3.610735406467355e-05"
    ],
    [
      "0.0023434554163305303",
      "0.002382180482302057",
      "0.04398520646072349",
      "0.003436930079901464",
      "0.008713985157211838",
      "-5.1193438383458904e-05",
      "0.0015646761699532137",
      "4.09618879804238e-05",
      "0.0010175021110990286",
      "-0.001025923466389024",
      "-9.389330662085264e-05",
      "-0.0003362688743941804",
      "0.0031095082455364896",
      "-0.005214923743111599",
      "0.0002981230493432083",
      "-3.83361104063943e-05",
      "-0.002903233623949002",
      "-1.1522652353183822e-05",
      "0.0012910620282162526",
      "-0.00019298482872414011",
      "-6.784424060364994e-05",
      "-0.00018197157020358314",
      "-0.002136507021887858",
      "0.01101615996932067",
      "-0.00035673073398801824"
    ],
    [
      "0.030502066689164612",
      "0.013770687579562983",
      "1.3892296979259346",
      "0.06781983627308698",
      "0.5042731331402062",
      "-0.017471657640298215",
      "0.18329119783560296",
      "0.03634524595745445",
      "0.08381802552162221",
      "-0.10665389831254392",
      "-0.02521688387511559",
      "-0.061307458464912486",
      "0.1912461206594261",
      "0.3308456536762518",
      "0.17040299830725555",
      "-0.003278215262928744",
      "-0.06895445749730914",
      "0.021092605597946602",
      "0.08550720517228531",
      "0.06091490877632138",
      "-0.008947076237605874",
      "-0.04274506573449791",
      "0.21501250371556946",
      "0.747309899989658",
      "0.045641591838872946"
    ],
    [
      "3.9661626667251912",
      "4.825006526870989",
      "9.843896922883765",
      "5.073927534151559",
      "3.7250509184185256",
      "0.4508133445727331",
      "-2.3180009714098353",
      "0.6269027747272059",
      "-2.9105527436844953",
      "3.4270807123820917",
      "1.759819742199072",
      "1.4159932452933932",
      "0.8155820223187393",
      "1.2694141428048409",
      "-0.3281836394485137",
      "3.4189580162105875",
      "3.249828818497933",
      "-1.2036635673434337",
      "1.4534642687821562",
      "1.5569812963603393",
      "-1.1551195280658932",
      "3.2505831826496787",
      "0.17770922273320547",
      "1.4209742306370639",
      "-0.1281634957525717"
    ],
    [
      "0.007911493334283488",
      "0.0038615922864376094",
      "0.9759251907574502",
      "0.010934119240851681",
      "0.08609460623102483",
      "-0.0022729609692397216",
      "0.046359258865061835",
      "0.001528017341900476",
      "0.013764450201052728",
      "-0.03877815477182437",
      "-0.0029413923246304078",
      "0.00046677931446479406",
      "0.0801572466182828",
      "-0.06954627897100671",
      "-0.015506754113710074",
      "0.001954237088438784",
      "-0.05959217980630408",
      "-0.006510902787450228",
      "0.01768509298957912",
      "0.006628366389349387",
      "0.001991258457871136",
      "-0.01127330367207621",
      "-0.03837044621201869",
      "0.27306488200996354",
      "0.019047722801021988"
    ],
    [
      "0.0023758457206176473",
      "0.002191055941412061",
      "0.07406712866842509",
      "0.0033010665248067905",
      "0.008746947527711556",
      "2.1612540763973004e-05",
      "0.001523279593983612",
      "-0.00033977378101291615",
      "0.0009610867483566095",
      "-0.0015306167800652462",
      "-0.00013858958645380427",
      "0.00023744974756734858",
      "0.004290740182194503",
      "-0.013083831176286144",
      "-0.0017513686951976485",
      "6.85209687292329e-05",
      "-0.0050389447024973555",
      "-0.0003496559186372863",
      "0.0014373729687493207",
      "-0.0007881179112743127",
      "6.709277118864726e-05",
      "-0.00012959902988527477",
      "-0.006730292603660986",
      "0.015266588210588456",
      "-0.0006093988395386296"
    ],
    [
      "0.0021771427041012716",
      "0.002118068189033696",
      "0.036297645119003935",
      "0.0027078544340633846",
      "0.005837473197677235",
      "-2.090757427667024e-05",
      "0.0010397345712431251",
      "-9.313367607633244e-05",
      "0.0005655677828738385",
      "-0.000822728296126848",
      "-6.528835136480459e-05",
      "-2.9696682381869385e-05",
      "0.0021119702571847174",
      "-0.005208002646993183",
      "-0.000534415831980921",
      "1.4704977153903709e-05",
      "-0.0023440602979814935",
      "-0.0001298265229064605",
      "0.0007909100724326985",
      "-0.00015621227813480525",
      "2.391832117823911e-05",
      "-0.0001352102232270677",
      "-0.0027753454419071457",
      "0.008219241664476342",
      "-0.0002153930809839023"
    ],
    [
      "0.00227899460748953",
      "0.002275385256174699",
      "0.04713770573367156",
      "0.003468926551090202",
      "0.007840459345008724",
      "3.914501321567909e-05",
      "0.0006671358901511797",
      "-0.00029648364636945714",
      "0.000789021782679665",
      "-0.00041252032887565277",
      "-9.516469957859187e-05",
      "-0.00010103967640577278",
      "0.002073636190141836",
      "-0.009862186133380883",
      "-0.0006995264145408837",
      "-4.232379101641884e-05",
      "-0.003292322071963814",
      "-5.828165136650276e-05",
      "0.0011725489394983908",
      "-0.0006956532482567901",
      "-3.4880439558658824e-05",
      "0.0001488464107953251",
      "-0.00540170333096448",
      "0.008902713365655965",
      "-0.0012900004834635022"
    ]
  ],
  "rational_Q": [
    [
      "0.14005501140674684",
      "0.7584028125818643",
      "12.765927186289606",
      "1.030480397039526",
      "2.690802483004551",
      "0.7584028125810158",
      "5.648304162362533",
      "75.49599406108509",
      "11.400177394572482",
      "9.702687915777066",
      "12.765927186240777",
      "75.49599406108771",
      "237.71868806083637",
      "38.12952097734277",
      "34.0618523898314",
      "1.030480397043012",
      "11.400177394550383",
      "38.129520977338025",
      "18.905743732455363",
      "9.538076586904833",
      "2.6908024830221633",
      "9.70268791576822",
      "34.06185238983693",
      "9.538076586905895",
      "8.615690551268761",
      "-0.014247319241124877",
      "0.5517401971868637",
      "-0.03345356621757781",
      "-0.044823710293438325",
      "-0.01424731924152559",
      "0.0738545721322319",
      "0.17180399646952624",
      "0.003670252309224419",
      "-0.1836497880956481",
      "0.551740197181302",
      "0.1718039964630268",
      "-1.2241126994424831",
      "0.3064013870839934",
      "-0.22503385800203224",
      "-0.03345356621714508",
      "0.0036702523087835813",
      "0.30640138708410697",
      "-0.5918424625304775",
      "-0.12684427063786363",
      "-0.04482371028764019",
      "-0.18364978809397353",
      "-0.2250338579935175",
      "-0.12684427063831405",
      "0.46834201285362503",
      "-0.5450420040277584",
      "-0.4422087829059109",
      "-0.291477518365767",
      "0.39391058189519235",
      "-1.0416263270406028",
      "-3.5363327070973747",
      "-0.11553181290648676",
      "1.1938569133324533",
      "0.0033267728295355223",
      "-1.8197475093503195",
      "-2.19518735925318",
      "-1.3033378536244358",
      "1.2260254140155753",
      "-0.2684155349915284",
      "0.022118902957309637",
      "-0.9244896575655855",
      "1.0230947690869483",
      "-0.1331828413586976",
      "0.26989745846631286",
      "1.3689393295425185",
      "0.8894435689405129",
      "-0.4217935455370973",
      "-0.8758092688317263",
      "1.0100206539880683",
      "-3.252830234958871",
      "0.003326772826519694",
      "4.275957936952523",
      "5.533518142617515",
      "-7.077351284939049",
      "-2.6052632242230245",
      "2.600928426616369",
      "-2.481334851182108",
      "-3.3740996177148808",
      "2.2296031434320884",
      "1.375507925099642",
      "-0.285554522536466",
      "1.4656032850419778",
      "0.0003960937287278207",
      "-10.0866692829355",
      "1.856670561157215",
      "-1.386559321923532",
      "-2.0832707587739607",
      "3.424813399032208",
      "3.433692856651661",
      "0.7462542813348059",
      "0.05777355107143511",
      "-0.26841553498835685",
      "1.1234198295027422",
      "2.157188090314618",
      "-1.1205899722715311",
      "-0.1471087899054459",
      "-0.28555452253977215",
      "0.36693551781609035",
      "3.2351705955183205",
      "-1.8048868774504176",
      "-0.3520559062046608",
      "-0.2772229595451955",
      "0.5504281924939266",
      "1.4240934656064057",
      "-1.4997614404150157",
      "0.1632191879453964",
      "-0.244743721616141",
      "-1.074381441110495",
      "-0.7650396266289563",
      "1.7211204553565336",
      "0.47731399934228586",
      "0.2698974584647942",
      "-1.4376780052686904",
      "-0.39781669182083973",
      "2.511113956691877",
      "1.2690320010546856",
      "-1.386559321927126",
      "1.5578966900500262",
      "2.6259407928637595",
      "-1.566666280552059",
      "-1.7352985388088968",
      "-0.24474372161353883",
      "-0.680957105507159",
      "0.6486898176092192",
      "3.1408092589542167",
      "-1.889078974100349",
      "-0.6864367249717995",
      "0.23125008055672192",
      "-0.47854352145619267",
      "-0.348493321922775",
      "0.32111152642715945",
      "-1.0416263270390707",
      "-1.8197475093560225",
      "0.022118902952497348",
      "1.3689393295422103",
      "-0.5450420040217654",
      "-3.536332707092452",
      "-2.1951873592454905",
      "-0.924489657563641",
      "0.8894435689402098",
      "-0.4422087829083266",
      "-0.11553181290318737",
      "-1.3033378536236904",
      "1.0230947690880177",
      "-0.42179354554091275",
      "-0.29147751836211394",
      "1.1938569133336658",
      "1.2260254140154043",
      "-0.13318284135551445",
      "-0.8758092688385125",
      "0.5185522176407791",
      "-2.170860415626557",
      "-2.68244034032777",
      "4.275957936947348",
      "0.5185522176360466",
      "9.51650835078593",
      "1.65645757581749",
      "-2.2485181157013807",
      "1.123419829505842",
      "-2.170860415636466",
      "1.6564575758318048",
      "-7.904900242193661",
      "3.9232905695190596",
      "-1.437678005270636",
      "-2.682440340346325",
      "-2.248518115705007",
      "3.9232905695331413",
      "2.3309153474542588",
      "-2.8811672895183276",
      "-10.612944550749377",
      "-2.481334851199355",
      "19.5227062868189",
      "13.581065092579825",
      "6.863875733223675",
      "-7.6234039295605625",
      "0.3669355178178311",
      "8.973756198682091",
      "-3.6213488414866024",
      "-0.33871911079722633",
      "-1.068577569892255",
      "1.5578966900554165",
      "-5.054712638185769",
      "5.693569533073145",
      "-6.31395068009575",
      "4.708466578098131",
      "1.001847206468142",
      "1.465603285017732",
      "8.973756198676039",
      "3.180607197446324",
      "4.694608515889815",
      "-2.2038004344586652",
      "0.5504281924850734",
      "-3.806683123984311",
      "4.343531577243412",
      "4.853910468170542",
      "-2.198267590614188",
      "-0.6809571055149677",
      "0.1605653682360388",
      "-6.050271991488769",
      "-5.009142411681382",
      "2.1863774114758345",
      "-2.0832707587960715",
      "-5.054712638189073",
      "-5.314784622386953",
      "-3.217328668131228",
      "3.2096098544522054",
      "-1.0743814411193173",
      "0.16056536824668366",
      "-1.1166166545983418",
      "3.226793977870774",
      "-3.129068426275223",
      "0.23125008054918414",
      "3.5979960753923397",
      "3.078676446934886",
      "-0.6674334622517472",
      "-3.059278001738642",
      "5.533518142644167",
      "-3.3740996177445632",
      "0.0003960937280864862",
      "3.4248133990332073",
      "1.0100206540026393",
      "-7.077351284913222",
      "2.2296031434382506",
      "-10.086669282977615",
      "3.433692856680271",
      "-3.2528302349282443",
      "-2.6052632242097973",
      "1.3755079250937838",
      "1.8566705611585386",
      "0.7462542813138017",
      "13.581065092584204",
      "-3.621348841485516",
      "5.693569533062499",
      "2.157188090300882",
      "-2.881167289518763",
      "6.863875733219434",
      "-0.3387191107780376",
      "-6.31395068008064",
      "-0.39781669178360657",
      "-10.612944550742908",
      "-7.623403929559736",
      "-1.0685775698925608",
      "4.708466578094616",
      "-2.221726850623707",
      "-35.46984813118501",
      "3.2351705955581886",
      "3.1806071974404855",
      "-2.221726850626811",
      "5.247781258640625",
      "11.879765855750447",
      "2.625940792838738",
      "-5.314784622383132",
      "-35.46984813118694",
      "11.87976585575503",
      "18.09970244957039",
      "-13.353594223330665",
      "1.4240934656205275",
      "4.343531577235523",
      "3.7468094697954557",
      "3.102854102444167",
      "-2.9707807936041317",
      "0.6486898175904611",
      "-1.116616654592033",
      "-5.92694849722932",
      "-11.028956468843518",
      "5.247672908061704",
      "-0.7650396266337655",
      "-6.050271991495978",
      "-5.926948497230497",
      "-4.248343518837507",
      "0.0326127227398767",
      "-0.478543521457611",
      "3.0786764469279633",
      "4.176062087390015",
      "1.087034275271086",
      "-10.958582102688014",
      "-1.1205899722770147",
      "-1.8048868774453068",
      "-1.4997614404080442",
      "1.7211204553619184",
      "0.05777355107541949",
      "-0.1471087899132323",
      "-0.3520559062025587",
      "0.1632191879488843",
      "0.4773139993369664",
      "4.694608515895943",
      "4.853910468192162",
      "-5.0091424116827135",
      "2.511113956688774",
      "1.0018472064787463",
      "-2.2038004344651347",
      "-2.198267590604771",
      "2.1863774114793824",
      "3.1028541024525014",
      "-11.028956468843099",
      "-1.566666280547233",
      "-3.2173286681441158",
      "-13.353594223323332",
      "-2.9707807936050927",
      "5.247672908064426",
      "-7.279895929496791",
      "3.1408092589667445",
      "3.2267939778727186",
      "-4.248343518838143",
      "-7.279895929498956",
      "-0.28404245590707083",
      "-0.3484933219243088",
      "-0.6674334622580849",
      "1.0870342752862392",
      "4.637355268307883",
      "-0.2575227874989683",
      "1.2690320010478928",
      "-1.7352985387893587",
      "-1.8890789741204264",
      "0.32111152642118973",
      "3.2096098544533396",
      "-3.1290684262700683",
      "-3.0592780017478463",
      "0.032612722742156285",
      "-10.958582102701774",
      "-0.2575227875069235",
      "0.03524444894835613",
      "0.5094298996652747",
      "0.049941656947024966",
      "-0.4020685997313005",
      "-0.035244448948895814",
      "1.6767175616853666e-12",
      "0.3818523840115299",
      "-0.44093356365349984",
      "-0.08616830962646028",
      "-0.509429899656731",
      "-0.3818523840204371",
      "-9.517416934745303e-12",
      "0.2473908704585834",
      "0.17989276688312053",
      "-0.049941656946630116",
      "0.44093356365195335",
      "-0.2473908704682755",
      "-1.0950653127123981e-11",
      "0.11136092657340192",
      "0.4020685997330652",
      "0.08616830963238103",
      "-0.17989276687954942",
      "-0.11136092657545531",
      "-3.4339975207042975e-12",
      "-0.3016369426397992",
      "-0.23874271067042463",
      "0.2452254833414826",
      "0.25068743127445486",
      "-0.5926792402074628",
      "0.25551244556783737",
      "0.44964663177446373",
      "-0.09705350009467649",
      "-0.8104428237284199",
      "-0.5460236445785729",
      "0.58021310111403",
      "-0.15194227627480122",
      "1.2237533589458198",
      "0.07714234714036096",
      "0.1161512264922394",
      "-0.9091530826144717",
      "0.7038345094248135",
      "-0.16408230748065236",
      "0.18443729779898488",
      "1.7902313109557402",
      "-0.2146730675903566",
      "-0.6150703987857835",
      "-0.4477068516424705",
      "0.18678332954309307",
      "-3.8943403111741484",
      "-0.81044282372796",
      "2.2455922723722437",
      "2.6079794230880124",
      "-2.2225516130870666",
      "-2.18745899624549",
      "3.0343604685767507",
      "0.6353944727862525",
      "-2.3028677948657164",
      "-2.0657802587601646",
      "4.459485222970263",
      "0.8630945429224517",
      "-2.618040974542637",
      "-3.174559446912668",
      "-3.5802685141272703",
      "5.279985217643651",
      "1.2781398043975545",
      "-0.5844337473860309",
      "3.794393955829494",
      "1.0555528539786856",
      "-3.185886859719702",
      "-0.18658363284592006",
      "0.07714234713979615",
      "0.11365334125966133",
      "-0.4077080602826624",
      "-0.45271945688291837",
      "-0.32023094830356946",
      "0.8630945429258",
      "-0.07071969890639761",
      "4.886343524364176",
      "-2.8352266366183283",
      "-0.7570924888832719",
      "-0.05325369173830001",
      "-0.5329166883247235",
      "-0.8142191614407067",
      "-0.34324260817212077",
      "1.0651694495814386",
      "-0.3210900521090536",
      "-1.2459806462456993",
      "0.6792009906833811",
      "1.505450976390996",
      "-0.011656268449984115",
      "0.18443729779202536",
      "1.051169792485151",
      "1.0497863405211803",
      "-0.5574908912558054",
      "-1.0569550944544304",
      "1.2781398044434789",
      "-0.6596094023365879",
      "-1.6392856625620846",
      "1.9749342514440111",
      "-2.5798935007719885",
      "-0.3210900521081393",
      "0.43166521771445454",
      "1.7013103897963964",
      "-2.6744074115260172",
      "-0.42674934450869895",
      "-1.3240387111778673",
      "-1.5922371943004057",
      "-0.7194354863100825",
      "0.8141383670042643",
      "2.158841398163587",
      "0.5926792402008311",
      "0.546023644575451",
      "-0.11615122648900547",
      "-1.7902313109545764",
      "0.3016369426566904",
      "-0.25551244557161906",
      "-0.5802131011129881",
      "0.9091530826218268",
      "0.21467306758613655",
      "0.23874271067107805",
      "-0.4496466317749541",
      "0.151942276275016",
      "-0.7038345094120269",
      "0.6150703987888032",
      "-0.24522548334079922",
      "0.09705350009515924",
      "-1.2237533589452716",
      "0.16408230748060018",
      "0.4477068516375712",
      "-1.3360508808050906",
      "0.036812524341044206",
      "0.8679382402216959",
      "2.245592272360539",
      "1.3360508807866107",
      "5.275917352239219e-12",
      "-3.605905492486995",
      "-2.4763833053339317",
      "0.11365334125680898",
      "-0.03681252434307102",
      "3.605905492503871",
      "-2.7857055549111075e-12",
      "0.21255133999300094",
      "1.0511697924869439",
      "-0.8679382402347827",
      "2.476383305335735",
      "-0.21255133999171252",
      "5.0668379141155006e-12",
      "-4.386678887439289",
      "-2.1878305658178814",
      "0.6353944727946821",
      "-38.38198677980014",
      "-24.315603472491063",
      "10.274791443036039",
      "0.013058924670961812",
      "-0.07071969890173971",
      "-2.979583590713716",
      "-15.18925746322963",
      "-3.1944158274496464",
      "9.394827207176192",
      "-0.6596094023511428",
      "-5.999475052797125",
      "8.260061664309251",
      "1.2526890679894744",
      "-5.417792870775894",
      "1.01998992349028",
      "-2.618040974566825",
      "-2.979583590712292",
      "3.06237484169625",
      "7.751966349007235",
      "-5.515345444712278",
      "-0.5329166883210597",
      "6.843475156555657",
      "5.312859591910681",
      "1.4568301935323893",
      "-4.319978442163668",
      "0.4316652177229179",
      "-0.73471530919326",
      "-7.168004137934952",
      "-2.3226131301329147",
      "5.629933185025814",
      "-0.584433747369973",
      "-5.999475052802254",
      "-2.2271704164131148",
      "-5.937867688765585",
      "1.68199446755229",
      "-1.2459806462538288",
      "-0.7347153091886153",
      "1.0563490215254272",
      "0.7256346854903467",
      "-1.1753672277601463",
      "-1.5922371942894975",
      "2.324182479381539",
      "0.8070474000099335",
      "1.4269857493047864",
      "-0.21530504163270564",
      "-2.607979423122022",
      "2.3028677948652923",
      "3.1745594468968625",
      "-3.794393955850745",
      "-0.18678332953745086",
      "2.2225516130941405",
      "2.065780258739823",
      "3.580268514145895",
      "-1.0555528539569767",
      "3.894340311162438",
      "2.1874589962412276",
      "-4.459485222976542",
      "-5.279985217665617",
      "3.1858868597566796",
      "24.315603472492214",
      "15.18925746322377",
      "-8.260061664304823",
      "-0.40770806027622825",
      "4.386678887438985",
      "-10.274791443038692",
      "3.1944158274784042",
      "-1.2526890679980802",
      "1.0497863405089167",
      "2.1878305658081065",
      "-0.013058924676243557",
      "-9.394827207174652",
      "5.417792870788604",
      "8.702125028199179",
      "-36.60138249265283",
      "4.886343524332005",
      "3.062374841704633",
      "-8.702125028202413",
      "1.5194687606554277e-12",
      "5.73874238926178",
      "-1.6392856625252121",
      "-2.2271704164188106",
      "36.60138249265507",
      "-5.738742389255059",
      "-1.160159597013625e-12",
      "-0.24470106059407096",
      "-0.8142191614275472",
      "5.312859591914627",
      "7.153159470562918",
      "-3.7884405601163076",
      "0.8169786522013693",
      "1.7013103898268238",
      "1.0563490215238407",
      "-4.983835945206297",
      "3.4663049222502296",
      "-1.0422665474742143",
      "0.6792009906937752",
      "-7.168004137943266",
      "-4.983835945205014",
      "0.9853470541294291",
      "2.1261536680989335",
      "-0.7194354863203917",
      "0.8070474000150127",
      "-5.94592325080513",
      "0.7142963943595858",
      "4.031342394519742",
      "0.45271945688215176",
      "2.8352266366428687",
      "0.343242608167816",
      "-1.5054509763856074",
      "0.1865836328467671",
      "0.32023094830082605",
      "0.7570924888927709",
      "-1.0651694495838033",
      "0.011656268454544087",
      "-7.751966349014336",
      "-1.4568301935445387",
      "2.322613130120261",
      "-0.5574908912555946",
      "-1.019989923501612",
      "5.515345444715851",
      "4.319978442176693",
      "-5.629933185014519",
      "3.788440560112895",
      "-3.466304922249396",
      "1.9749342514665427",
      "-5.937867688769084",
      "0.2447010605956032",
      "-0.8169786521980895",
      "1.042266547465333",
      "-0.8968991506431312",
      "-2.6744074115397507",
      "0.7256346854760282",
      "0.9853470541255197",
      "0.8968991506483981",
      "1.2051584763027549e-11",
      "0.8141383670071094",
      "1.4269857492989395",
      "0.7142963943667339",
      "-1.366296575409203",
      "-0.1468656418173097",
      "1.0569550944553812",
      "2.579893500741324",
      "0.4267493445080152",
      "-2.1588413981266585",
      "-1.6819944675557026",
      "1.1753672277773073",
      "0.21530504162342937",
      "-2.1261536681095383",
      "-4.031342394508292",
      "0.1468656418190506"
    ],
    [
      "0.3492033323141582",
      "1.2277528593363647",
      "13.819677533061798",
      "1.4374413436343314",
      "3.6119049831678294",
      "1.2277528593365479",
      "4.923251607232099",
      "69.10703152471274",
      "9.727956314125244",
      "6.805339750417806",
      "13.819677533061862",
      "69.10703152471295",
      "234.75692516713974",
      "32.107975804870115",
      "32.72777133111336",
      "1.4374413436345368",
      "9.727956314125192",
      "32.10797580487011",
      "15.388296538393531",
      "8.134321870615036",
      "3.6119049831685888",
      "6.805339750417337",
      "32.727771331113196",
      "8.134321870615484",
      "9.24985649627845",
      "-0.11948830020418041",
      "0.5607052554552436",
      "-0.05966522434978772",
      "-0.13548552997182964",
      "-0.1194883002041756",
      "-0.41637462927083857",
      "0.010889943053782183",
      "-0.03338346237433775",
      "-0.16973422286298787",
      "0.5607052554552038",
      "0.010889943053582747",
      "-4.794639054658802",
      "0.29969965530689585",
      "0.896862953378014",
      "-0.059665224349801566",
      "-0.033383462374522464",
      "0.2996996553069603",
      "-0.31585128202602825",
      "-0.2895065183827866",
      "-0.1354855299718671",
      "-0.169734222863077",
      "0.8968629533779612",
      "-0.28950651838275704",
      "-0.22403425465952367",
      "-0.5884635183229265",
      "0.07677656400295026",
      "-0.36573615778630086",
      "0.32196094781920775",
      "-0.18300683217429367",
      "-3.578551889355227",
      "-0.35383752871104107",
      "1.2319320707473502",
      "-0.04666311398002455",
      "-1.0933866094152151",
      "0.22967704909217906",
      "-3.423956292295628",
      "0.9776275339901698",
      "-0.3566942664783581",
      "0.04533735293034461",
      "-1.3890995358843194",
      "0.6998120433213373",
      "0.012424669677160737",
      "0.12302108420280476",
      "1.051769512307405",
      "0.13749715647173003",
      "0.5511374414797447",
      "-0.6813194368824645",
      "0.8319063014898133",
      "-3.762915137069529",
      "-0.046663113980371124",
      "3.004987332365543",
      "2.5086243162099535",
      "-4.9863229747740885",
      "-2.4738872397322482",
      "2.425176531798552",
      "-1.692423903676711",
      "-3.2827983458703125",
      "2.751383080398578",
      "2.0911931539942454",
      "-0.03652680844242656",
      "0.7812618361843374",
      "-1.9388204678977494",
      "-8.737719143271548",
      "2.1928138239212998",
      "-1.3506535943703626",
      "-1.0390994466432357",
      "3.261990924646775",
      "2.714969413529458",
      "0.1347156821820345",
      "-0.03006051656618182",
      "-0.35669426647821373",
      "0.7363560004156368",
      "1.3620288762516584",
      "-0.7432532598105367",
      "-0.12500851982439018",
      "-0.036526808442106255",
      "0.7316548845700735",
      "4.2008697886211905",
      "-2.525824581908325",
      "-0.6273674816921425",
      "-0.18023510552281216",
      "0.35024954211332326",
      "0.8117657391700775",
      "-1.217198664595788",
      "0.3893644496840331",
      "-0.3497901918532031",
      "-0.9400389405463412",
      "-0.6009535738084552",
      "1.8263866680796637",
      "0.5498486644384786",
      "0.12302108420268454",
      "-0.7739614791122669",
      "-0.20050238156627406",
      "1.5992542132517709",
      "1.5509157057804963",
      "-1.3506535943704192",
      "0.9164993537732322",
      "3.064936196254359",
      "-0.5742687938012112",
      "-1.0218327407890422",
      "-0.34979019185314636",
      "-0.6069250081857767",
      "0.8297695668772315",
      "2.5077864668616296",
      "-1.725146697884782",
      "-0.6614441189637372",
      "0.13037106084797304",
      "-0.9625278814864875",
      "-0.4818835835612125",
      "0.35445666891162636",
      "-0.1830068321741228",
      "-1.0933866094153577",
      "0.045337352930213834",
      "1.0517695123072142",
      "-0.5884635183226153",
      "-3.578551889355124",
      "0.22967704909233772",
      "-1.3890995358841949",
      "0.13749715647177416",
      "0.07677656400283318",
      "-0.35383752871112567",
      "-3.4239562922959457",
      "0.699812043321354",
      "0.5511374414796413",
      "-0.365736157786564",
      "1.2319320707474073",
      "0.977627533990147",
      "0.012424669677330292",
      "-0.6813194368823021",
      "0.37237195517893806",
      "-1.7411993005271962",
      "-2.316201039832447",
      "3.004987332365323",
      "0.37237195517869487",
      "16.69634200125045",
      "0.26046668405159307",
      "-4.657583311887906",
      "0.7363560004158034",
      "-1.741199300527161",
      "0.2604666840515305",
      "-5.279205989971835",
      "3.17920902960621",
      "-0.7739614791121738",
      "-2.3162010398324204",
      "-4.657583311887788",
      "3.1792090296061546",
      "4.004918122791066",
      "-0.14431814743374552",
      "-7.367286934793589",
      "-1.6924239036764857",
      "16.48898010965636",
      "11.291400461121706",
      "6.181313950585382",
      "-7.9842361085262405",
      "0.73165488456996",
      "10.292738530380555",
      "-1.610843810415958",
      "1.6287912738157",
      "-2.7590914891713094",
      "0.9164993537730757",
      "-5.570238786216489",
      "3.2424777957297155",
      "-6.626141094122384",
      "4.751999321078721",
      "1.0255854378208995",
      "0.7812618361839284",
      "10.292738530380296",
      "0.5164417996623741",
      "4.048056649952476",
      "-0.2410358013475577",
      "0.35024954211337334",
      "-3.3509719019368456",
      "2.700187794673364",
      "4.357163120779755",
      "-2.137399811794802",
      "-0.6069250081853935",
      "-0.06509017415626532",
      "-4.223901852522617",
      "-4.785218978075481",
      "0.8977742843229676",
      "-1.0390994466432009",
      "-5.570238786216083",
      "-2.1733430499978423",
      "-2.5921853319560624",
      "2.0520887473009175",
      "-0.9400389405462661",
      "-0.06509017415623147",
      "-1.8079083333711945",
      "2.8075097322400047",
      "-1.9834241331604734",
      "0.1303710608477563",
      "3.5096102389369257",
      "2.8495412514411758",
      "-0.7961177976178933",
      "-2.3125455805558635",
      "2.508624316209908",
      "-3.2827983458706433",
      "-1.9388204678976682",
      "3.261990924647157",
      "0.8319063014900178",
      "-4.986322974774915",
      "2.751383080398588",
      "-8.737719143271278",
      "2.7149694135294054",
      "-3.7629151370693568",
      "-2.4738872397319995",
      "2.091193153994223",
      "2.192813823921302",
      "0.13471568218204977",
      "11.291400461121844",
      "-1.6108438104158314",
      "3.242477795729722",
      "1.3620288762514485",
      "-0.14431814743398272",
      "6.181313950585413",
      "1.6287912738156378",
      "-6.626141094122175",
      "-0.20050238156632902",
      "-7.367286934793292",
      "-7.9842361085265035",
      "-2.759091489171145",
      "4.751999321078218",
      "-4.310273979945565",
      "-35.85367045637055",
      "4.200869788621121",
      "0.5164417996623224",
      "-4.310273979945369",
      "9.943864763967115",
      "9.485594419292756",
      "3.0649361962545663",
      "-2.1733430499978117",
      "-35.85367045637091",
      "9.4855944192927",
      "18.26938570695579",
      "-10.280247544380689",
      "0.8117657391701313",
      "2.7001877946731687",
      "7.58428797959316",
      "1.5515667740442096",
      "-1.8878336705257053",
      "0.8297695668771694",
      "-1.8079083333712276",
      "-6.121490740523328",
      "-9.386032494713596",
      "5.023984801106653",
      "-0.6009535738084756",
      "-4.223901852522607",
      "-6.121490740523376",
      "-4.196928808423429",
      "-0.16887608521822334",
      "-0.9625278814864267",
      "2.8495412514413627",
      "5.98032623460965",
      "0.7902112909499397",
      "-11.49674875470944",
      "-0.7432532598105439",
      "-2.5258245819084246",
      "-1.2171986645957455",
      "1.8263866680795269",
      "-0.03006051656614277",
      "-0.12500851982448186",
      "-0.6273674816923245",
      "0.3893644496840786",
      "0.5498486644384012",
      "4.048056649952886",
      "4.357163120779702",
      "-4.785218978074904",
      "1.5992542132516674",
      "1.0255854378210367",
      "-0.24103580134760344",
      "-2.1373998117950688",
      "0.8977742843230057",
      "1.5515667740439743",
      "-9.386032494713882",
      "-0.5742687938011798",
      "-2.5921853319561987",
      "-10.280247544380886",
      "-1.887833670525732",
      "5.023984801106942",
      "-5.820185514347016",
      "2.5077864668617695",
      "2.807509732239972",
      "-4.196928808423361",
      "-5.820185514346386",
      "-0.6416129763370881",
      "-0.4818835835612075",
      "-0.7961177976176579",
      "0.7902112909498731",
      "3.733290066371718",
      "0.29486918240308757",
      "1.5509157057805354",
      "-1.0218327407889205",
      "-1.7251466978845933",
      "0.3544566689118597",
      "2.0520887473006844",
      "-1.9834241331604272",
      "-2.312545580555926",
      "-0.168876085218207",
      "-11.496748754709174",
      "0.2948691824029436",
      "-0.07853832421314455",
      "0.43379473239396205",
      "-0.09503604574544898",
      "-0.3325636052756504",
      "0.07853832421318739",
      "-6.418598528889175e-15",
      "-0.1418059605623604",
      "-0.3758771647068422",
      "-0.3196794108905283",
      "-0.43379473239394467",
      "0.14180596056246703",
      "1.81328000464643e-14",
      "0.40947684216788743",
      "0.3987865965385797",
      "0.09503604574547155",
      "0.37587716470684196",
      "-0.40947684216774716",
      "2.7983141906087043e-14",
      "0.22880130201400006",
      "0.33256360527564943",
      "0.3196794108904851",
      "-0.39878659653854087",
      "-0.22880130201400972",
      "-2.2718708964555503e-14",
      "-0.02530067782301726",
      "-0.24391402982839952",
      "0.1601024767631672",
      "0.3783888942782746",
      "-0.6661102832748315",
      "0.5834083570201036",
      "0.5413137445752064",
      "0.18679441233000493",
      "-0.7897018628799527",
      "1.0124637255702755",
      "-0.019420235860225527",
      "-1.0305354256104036",
      "1.4577457493578747",
      "0.32839549709992",
      "-0.091581364820943",
      "-1.7238968168559667",
      "0.7036307624888911",
      "-0.3417844957333706",
      "0.1859169419628801",
      "1.2739201962598279",
      "1.0207690177720838",
      "-0.31243089336513097",
      "-0.7925286972768344",
      "0.08974478615203609",
      "-3.6223077323898383",
      "-0.7897018628796125",
      "0.9700069048938703",
      "2.141025415630828",
      "-1.8024089890662616",
      "-2.184194121775897",
      "2.7897206749805945",
      "0.09366673380991014",
      "-1.0611292703732518",
      "-1.985409693288161",
      "4.331448899393229",
      "0.9613391297504426",
      "-1.9614128240389914",
      "-0.4001681079875668",
      "-3.962781140972028",
      "4.3110133894460825",
      "1.154131455713555",
      "-0.31202620447486534",
      "2.247638702176739",
      "1.5440402559583963",
      "-2.0911190093110603",
      "-0.4489360056498501",
      "0.32839549710000265",
      "0.02129094323274527",
      "0.5282526690445092",
      "-0.44597239948062956",
      "-0.17812648148273572",
      "0.9613391297505013",
      "-0.5438705664179823",
      "1.5063554330580673",
      "-2.5948656866415245",
      "0.6525850308049698",
      "0.021840301890529747",
      "-0.5758559410767534",
      "-1.2525731626848686",
      "-0.28909430668332387",
      "0.7690252419971648",
      "-0.32370229476436535",
      "-0.27406294980741064",
      "1.8402807776372863",
      "0.8578300179127445",
      "-0.6963440870719751",
      "0.18591694196277814",
      "1.706131793690741",
      "0.1859654273153882",
      "-0.3172982078424234",
      "-0.5075050316204459",
      "1.1541314557137874",
      "-1.0580524501242998",
      "2.855403385985334",
      "1.6162774470718182",
      "-4.304511049979414",
      "-0.323702294764469",
      "-0.517501889670642",
      "0.8243477286267266",
      "-1.643293662672183",
      "0.3832529186535335",
      "-1.504708183227837",
      "-1.4091263735677308",
      "-1.5300150479348342",
      "0.8362959008878371",
      "2.6332642036970797",
      "0.6661102832748736",
      "-1.0124637255702753",
      "0.0915813648209875",
      "-1.2739201962597748",
      "0.025300677822984032",
      "-0.5834083570200566",
      "0.019420235859967612",
      "1.7238968168558895",
      "-1.0207690177721134",
      "0.24391402982837615",
      "-0.5413137445754271",
      "1.0305354256105492",
      "-0.7036307624888699",
      "0.31243089336533325",
      "-0.16010247676312586",
      "-0.18679441233001148",
      "-1.4577457493579762",
      "0.34178449573323516",
      "0.7925286972768093",
      "-0.9007861627578996",
      "0.2946573235004519",
      "0.46658519533065945",
      "0.9700069048940687",
      "0.9007861627579326",
      "1.2978462044713225e-13",
      "-0.7850586624443368",
      "-2.6727949574123278",
      "0.021290943232734238",
      "-0.2946573235004497",
      "0.7850586624441115",
      "1.1110813602580487e-13",
      "0.420057292464171",
      "1.7061317936909115",
      "-0.46658519533089654",
      "2.672794957412301",
      "-0.4200572924642097",
      "-8.128977061321089e-14",
      "-5.484056520017839",
      "-1.6087557114055544",
      "0.0936667338098533",
      "-39.09141399293509",
      "-21.482265797764413",
      "10.579727959088732",
      "-1.2646129326928215",
      "-0.5438705664181099",
      "-3.5148639636460226",
      "-14.03895719271998",
      "-2.8447376291792352",
      "8.728206342637336",
      "-1.0580524501244406",
      "-5.320568656645578",
      "8.06724875505182",
      "-0.06492721202086162",
      "-4.617207669557458",
      "0.8370947035228868",
      "-1.9614128240384696",
      "-3.514863963645847",
      "0.6066950946848402",
      "6.837175931120968",
      "-3.735988697525809",
      "-0.5758559410767822",
      "5.257341969944651",
      "3.8995230759022452",
      "1.5654597747710945",
      "-3.3357604992714314",
      "-0.5175018896703897",
      "-0.20454849436589312",
      "-4.4218195425453075",
      "-1.9873061304868422",
      "4.033718233981832",
      "-0.3120262044754999",
      "-5.3205686566453885",
      "-3.366621117192089",
      "-4.309773178291659",
      "0.7037037382398632",
      "-0.2740629498074409",
      "-0.20454849436600528",
      "-0.6361187217037007",
      "0.03951262567552694",
      "-0.2939982022808328",
      "-1.4091263735678976",
      "1.417723552217309",
      "1.3051662890402278",
      "1.347992914307028",
      "-0.2683381456239012",
      "-2.141025415630646",
      "1.0611292703734658",
      "0.400168107987567",
      "-2.247638702176874",
      "-0.08974478615195235",
      "1.802408989066044",
      "1.9854096932881777",
      "3.9627811409721256",
      "-1.5440402559585034",
      "3.62230773238978",
      "2.1841941217758634",
      "-4.3314488993935525",
      "-4.311013389445846",
      "2.091119009310812",
      "21.482265797764633",
      "14.038957192720225",
      "-8.067248755052063",
      "0.5282526690444493",
      "5.484056520017884",
      "-10.579727959088904",
      "2.8447376291791295",
      "0.06492721202063156",
      "0.18596542731555993",
      "1.608755711405542",
      "1.2646129326930111",
      "-8.728206342636891",
      "4.617207669556986",
      "9.528085560481511",
      "-34.63263089706703",
      "1.5063554330582063",
      "0.6066950946845752",
      "-9.528085560481383",
      "-1.8087428748845835e-15",
      "3.516098844155379",
      "2.8554033859851926",
      "-3.3666211171915315",
      "34.63263089706713",
      "-3.516098844155448",
      "-1.5999311300988075e-13",
      "1.5852876527981334",
      "-1.2525731626850238",
      "3.8995230759024806",
      "5.7321591580107984",
      "-4.843836874686041",
      "1.0474901612347796",
      "0.8243477286267965",
      "-0.636118721703925",
      "-2.738513572641481",
      "4.33628429406902",
      "0.16945238060027987",
      "1.8402807776373613",
      "-4.421819542545091",
      "-2.7385135726414624",
      "0.46869293839749315",
      "1.7864173719253391",
      "-1.5300150479348282",
      "1.3051662890404714",
      "-4.651682335044053",
      "-0.05988516436178559",
      "3.7782972259776217",
      "0.44597239948059725",
      "2.5948656866415623",
      "0.28909430668361163",
      "-0.8578300179126679",
      "0.4489360056497103",
      "0.17812648148287433",
      "-0.6525850308048855",
      "-0.7690252419972882",
      "0.6963440870720049",
      "-6.8371759311209965",
      "-1.5654597747714658",
      "1.9873061304867055",
      "-0.3172982078420729",
      "-0.8370947035226136",
      "3.7359886975257828",
      "3.3357604992710486",
      "-4.033718233981662",
      "4.843836874686032",
      "-4.336284294068915",
      "1.616277447071949",
      "-4.309773178291837",
      "-1.5852876527980388",
      "-1.0474901612348324",
      "-0.1694523806004615",
      "-0.39198127127092364",
      "-1.6432936626723456",
      "0.039512625675764794",
      "0.4686929383976391",
      "0.39198127127107185",
      "1.7731693580606287e-13",
      "0.8362959008878764",
      "1.3479929143072074",
      "-0.059885164361789735",
      "-0.47880075588467946",
      "0.2651343346203778",
      "0.5075050316206817",
      "4.304511049979358",
      "-0.3832529186533807",
      "-2.6332642036968212",
      "-0.7037037382399766",
      "0.29399820228112633",
      "0.2683381456231656",
      "-1.7864173719253604",
      "-3.7782972259775396",
      "-0.2651343346201994"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.0019285456741165521",
    "0.0019285533662618125",
    "0.0019285866452979422",
    "0.0019285806262695612",
    "0.0019285492495291871",
    "0.0019288226495402798",
    "0.0019286647807252994",
    "0.0019285754596441516",
    "0.0019286556838448332",
    "0.0019287044979518558",
    "0.0019285426552824497",
    "0.0019286292989017446",
    "0.0019285634435523397",
    "0.0019286689483283697",
    "0.0019340401559928974",
    "0.0019287496007603625",
    "0.0019285962086752074",
    "0.0019286208984122908",
    "0.0019287333648103256",
    "0.0019289720008223465",
    "0.0019285619985772418",
    "0.001928601412548116",
    "0.0019285940993935423",
    "0.0019285574009648195",
    "0.0019288792559820028",
    "0.0019286931477512886",
    "0.001928588002416094",
    "0.0019286817384437903",
    "0.0019287393581989508",
    "0.001928549952624276",
    "0.0019286517077643746",
    "0.0019285744211505848",
    "0.001928700305291135",
    "0.0019335352519901977",
    "0.0019287945672628204",
    "0.0019286127031131082",
    "0.0019286412832015276",
    "0.0019287746108887997",
    "0.0019290509742774802",
    "0.0019286656573208447",
    "0.0019286540015861673",
    "0.0019285933926520321",
    "0.0019291235874768487",
    "0.0019288153881445293",
    "0.0019286439752254326",
    "0.0019287989970796348",
    "0.0019288924847490048",
    "0.0019285807540808627",
    "0.0019287479473206002",
    "0.0019286208532444153",
    "0.0019288242737546392",
    "0.0019389079401422576",
    "0.0019289796381150087",
    "0.0019286840730370373",
    "0.0019287315713649004",
    "0.001928948733335061",
    "0.0019294072363620761",
    "0.0019286427159390456",
    "0.001928587014260171",
    "0.0019290755838501487",
    "0.0019287941889172529",
    "0.0019286337484783803",
    "0.0019287771187700815",
    "0.0019288640712281087",
    "0.0019285753973942708",
    "0.001928731226418366",
    "0.0019286128648501111",
    "0.0019288031152204393",
    "0.0019388267794324444",
    "0.0019289492511148343",
    "0.0019286715236064755",
    "0.0019287159810598086",
    "0.0019289180487538455",
    "0.00192934874476079",
    "0.0019285522337035375",
    "0.0019288604073154265",
    "0.0019286716972185271",
    "0.0019285807072225375",
    "0.0019286687610520093",
    "0.0019287177006743646",
    "0.0019285454310650756",
    "0.0019286382469397775",
    "0.0019285675464973196",
    "0.001928679838399277",
    "0.0019327455495953135",
    "0.0019287638457254213",
    "0.001928602580391404",
    "0.0019286281782228373",
    "0.001928749154066491",
    "0.0019289928579237167",
    "0.0019306757379109031",
    "0.0019297852700526931",
    "0.001929047414511238",
    "0.0019296101788198769",
    "0.001930016800222281",
    "0.0019288089232925192",
    "0.001929456553888043",
    "0.001928966339803024",
    "0.0019297644287852836",
    "0.0021945655088201938",
    "0.0019304045066481188",
    "0.00192920821788582",
    "0.0019294056094687627",
    "0.00193022820279307",
    "0.0019322029207879058",
    "0.0019290529494433285",
    "0.0019287700125457856",
    "0.001929083374490139",
    "0.0019292227315773525",
    "0.0019286489516619823",
    "0.001928963884424551",
    "0.001928722597724015",
    "0.0019290928136425503",
    "0.0019404674501921036",
    "0.0019293668812653821",
    "0.001928842508729396",
    "0.0019289276879845007",
    "0.0019293303365230966",
    "0.0019301142622032527",
    "0.0019286245702525163",
    "0.001928759839287512",
    "0.0019288383158046075",
    "0.0019285700635194032",
    "0.0019287148771450161",
    "0.0019286046920417323",
    "0.0019287808997102687",
    "0.0019358766263460482",
    "0.0019289137938058845",
    "0.001928659229127372",
    "0.0019286997028727427",
    "0.001928887977054567",
    "0.0019292759017653838",
    "0.0019290337354548358",
    "0.0019292166453921103",
    "0.0019286460899816966",
    "0.0019289507050497506",
    "0.0019287199451997433",
    "0.0019290956988448418",
    "0.0019517472402407257",
    "0.001929385423585605",
    "0.00192883354426799",
    "0.0019289208386719784",
    "0.001929319631940729",
    "0.0019301820774174426",
    "0.0019294141489278173",
    "0.0019286885129620728",
    "0.0019290860482197747",
    "0.0019287827430547909",
    "0.0019292580383226479",
    "0.0019491591180833077",
    "0.0019296185712208496",
    "0.0019289330085253116",
    "0.001929044278751446",
    "0.0019295531577696301",
    "0.001930604161084637",
    "0.001928539350205631",
    "0.0019286194266230077",
    "0.001928558415219495",
    "0.001928654195502616",
    "0.0019330984850366847",
    "0.0019287272295970962",
    "0.0019285887692402763",
    "0.0019286112077304262",
    "0.0019287147588177833",
    "0.001928928731308054",
    "0.0019288684168174506",
    "0.0019286789023485267",
    "0.0019289810864172537",
    "0.001940911859539393",
    "0.0019292081812726273",
    "0.0019287735149461477",
    "0.0019288429268051529",
    "0.0019291684364197554",
    "0.001929832173464476",
    "0.0019285869922095313",
    "0.0019287314350527264",
    "0.001934479189803756",
    "0.001928840085105169",
    "0.0019286328379196779",
    "0.0019286664605947937",
    "0.0019288220699042206",
    "0.0019291403184340567",
    "0.0019291089757870706",
    "0.0019587723075334858",
    "0.0019294071144104737",
    "0.0019288558839000466",
    "0.0019289487231471643",
    "0.0019293625050997318",
    "0.0019302396084942986",
    "0.00194555829209861",
    "0.0019494917587621421",
    "0.001938123668758579",
    "0.001937680640295214",
    "0.0019541025835329816",
    "0.00195120420812903",
    "0.0019298293416056087",
    "0.0019290243291815265",
    "0.0019291567851578528",
    "0.0019297736385104293",
    "0.0019310059650916726",
    "0.0019287025678953983",
    "0.0019287541358296596",
    "0.0019289940046215042",
    "0.001929487361304959",
    "0.001928817090198983",
    "0.001929122412703302",
    "0.0019297205632080817",
    "0.0019296992909017428",
    "0.00193091226092529",
    "0.0019330335469689396"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.05019410409892125303536421 +/- 3.89e-27]",
      "[0.1088905330077357367526640 +/- 4.86e-26]",
      "[0.5288478741322458067441065 +/- 4.98e-26]",
      "[0.07769098312026785599334085 +/- 1.90e-27]",
      "[0.1483314363349286654292849 +/- 3.45e-27]",
      "[0.01549055956310823337274537 +/- 5.63e-28]",
      "[0.3869296979878717266257226 +/- 2.39e-26]",
      "[0.05417925852726508977910481 +/- 1.48e-27]",
      "[0.02293557187783345052785094 +/- 1.76e-27]",
      "[1.073689460449177232200103 +/- 6.22e-26]",
      "[0.5014789129704926156288103 +/- 3.85e-26]",
      "[0.3555802424831695525519534 +/- 3.99e-26]",
      "[0.03252646501304103450796342 +/- 2.97e-27]",
      "[0.02047947924589583977878883 +/- 4.46e-27]",
      "[0.01363595274652330696737090 +/- 3.97e-27]"
    ],
    [
      "[0.1203136083123104023398642 +/- 1.39e-26]",
      "[0.5393618078347273342763167 +/- 3.87e-26]",
      "[5.532282955753116493560576 +/- 1.91e-25]",
      "[0.4590748070228688851948477 +/- 1.59e-26]",
      "[0.5043853464766779798300363 +/- 2.01e-26]",
      "[0.5163778067399892804174274 +/- 2.86e-26]",
      "[2.407027726760383722011521 +/- 4.32e-25]",
      "[0.1796402818470085571899501 +/- 4.52e-26]",
      "[0.04058245756020094907621321 +/- 1.07e-27]",
      "[2.670940200480926750087762 +/- 2.30e-25]",
      "[1.100562104192041874750999 +/- 4.99e-25]",
      "[0.6067190203697454053546394 +/- 3.17e-26]",
      "[0.06207800901161583739700943 +/- 4.05e-27]",
      "[0.02821294380210452314682746 +/- 9.06e-28]",
      "[0.01496269163383426156121941 +/- 1.42e-27]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.2384384588804096
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack21_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 21,
  "lambda_polygon": 6,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.633",
    "0.668"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "1.0000000000000004",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.5",
    "-0.5",
    "0.5",
    "-0.5000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "1.5",
    "-0.5",
    "-0.4999999999999999",
    "0.4999999999999999",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.002388390832973939",
      "0.002373489546147787",
      "0.008065808088977137",
      "0.002487903541420977",
      "0.0033153895351720718",
      "-8.242894272827078e-06",
      "0.00023316106161811394",
      "-8.235142825770726e-06",
      "0.00014591039660004845",
      "-9.662704957214342e-05",
      "-2.7952508413665815e-05",
      "-5.090553392957939e-05",
      "0.00043870961512068943",
      "-0.0008095963690997283",
      "-2.067006983005152e-05",
      "-4.9075028085191745e-06",
      "-0.00043672946392633616",
      "-1.1569450614555305e-05",
      "0.00019792996046647746",
      "-2.122130150488273e-05",
      "-1.7267344207426436e-05",
      "-1.8034674976845965e-05",
      "-0.0003238849101452017",
      "0.0016223377416619016",
      "-4.251630865347213e-05"
    ],
    [
      "0.0023846654431952095",
      "0.0023716933118840262",
      "0.00790607062173132",
      "0.0024885144883604825",
      "0.0032463850603074453",
      "-5.615482481890427e-06",
      "0.00021755731601071215",
      "-1.1278380631136608e-05",
      "0.00013562281419356542",
      "-0.00010811140140633963",
      "-3.0130926843716584e-05",
      "-3.393738099401089e-05",
      "0.00045745029951949024",
      "-0.0007908614140789199",
      "-3.7576151998172316e-05",
      "-1.3887960606302262e-06",
      "-0.000422944109710632",
      "-1.5102921410564477e-05",
      "0.00018560381507636608",
      "-5.1287845891169215e-05",
      "-1.8196933820207365e-05",
      "-1.672096894693574e-05",
      "-0.00032334018246653464",
      "0.0015330786699000187",
      "-4.227484397832843e-05"
    ],
    [
      "0.002479441635489887",
      "0.002423664544215564",
      "0.01782723535147884",
      "0.0026893579090858715",
      "0.0046749899805006755",
      "-1.8615630710865015e-05",
      "0.0006508276355725764",
      "-2.005132516664471e-05",
      "0.0003515045390256153",
      "-0.0003227372203933851",
      "-6.717274563543051e-05",
      "-7.386894352448852e-05",
      "0.00120614642671205",
      "-0.0020833105345168957",
      "-0.00015488749961153922",
      "1.2569053435730095e-06",
      "-0.0011667656273586118",
      "-5.916376029286598e-05",
      "0.0004792590161513351",
      "-8.025148667385752e-05",
      "-3.199215298985669e-05",
      "-6.62981921398437e-05",
      "-0.000875907192901591",
      "0.004414059101423643",
      "-1.8760981510770744e-05"
    ],
    [
      "0.0024314761772412444",
      "0.002416162884546831",
      "0.013289794121668152",
      "0.0026626499882571645",
      "0.003933009862321587",
      "-7.703497215031677e-06",
      "0.00042367732562443276",
      "-7.0646912785035605e-06",
      "0.00024217946300787688",
      "-0.00027396717171306604",
      "-6.545712147835337e-05",
      "-4.8932951343729846e-05",
      "0.0010854547460457757",
      "-0.0013140009744573528",
      "-6.619876915774098e-05",
      "1.0271859913566428e-06",
      "-0.0007709101876217599",
      "-3.997476449355284e-05",
      "0.00032582681056219856",
      "-0.0001555209221043548",
      "-3.959148537488229e-05",
      "-3.209654507972496e-05",
      "-0.000604069071275596",
      "0.0028082946314505024",
      "-1.6702148425220306e-05"
    ],
    [
      "0.00237189068780846",
      "0.002376129579887313",
      "0.0067931149234316136",
      "0.0024904333443164645",
      "0.003069331922715208",
      "-2.3332243585362705e-06",
      "0.00015749805063239853",
      "-1.2502336418547137e-05",
      "0.00010681512158792205",
      "-0.00010513521044103579",
      "-3.7813633658714196e-05",
      "-3.381969637690691e-05",
      "0.0003987911560241414",
      "-0.0005948770591710928",
      "-5.0728019012575674e-06",
      "-1.9197516907231494e-06",
      "-0.00031760421038849724",
      "-5.122806590059878e-06",
      "0.00014730327840606987",
      "-0.00010542354368790502",
      "-2.951014362486834e-05",
      "-6.426126080819137e-06",
      "-0.00028008359324199745",
      "0.0011067484398417998",
      "-7.095907911869594e-05"
    ],
    [
      "0.1443469020807094",
      "0.028797626297940023",
      "7.586734554546135",
      "0.018066984858811235",
      "2.0908705422710914",
      "-0.05072685836199624",
      "0.28581333763578376",
      "-0.001919735520489246",
      "0.3178267128823474",
      "0.13313328186007906",
      "0.011314640829765611",
      "-0.21787648863625525",
      "0.31670734034598613",
      "-2.4639403403239473",
      "-0.14554255783339423",
      "-0.03353181210839376",
      "-0.9968340094093949",
      "-0.045413952143695396",
      "0.4422349993785945",
      "0.42339605815565656",
      "0.015970417547045236",
      "-0.08294161028820103",
      "-0.10522839500615824",
      "3.120345558717376",
      "0.09523661280585842"
    ],
    [
      "0.0024639903539135",
      "0.0025956080480505177",
      "0.02296294292173758",
      "0.00333588157899078",
      "0.004595579640290166",
      "-2.1028388943373655e-05",
      "0.0006642149882351311",
      "1.1065686334823555e-05",
      "0.0003300096383767315",
      "-0.0011413544561935374",
      "-0.0003108523589039185",
      "-0.00018486344350182636",
      "0.0031037088755327463",
      "-0.0003662442522848276",
      "0.00026309272602186907",
      "-7.880619361531101e-08",
      "-0.000775236914810607",
      "-4.387210950194381e-06",
      "0.00043088114707455103",
      "-0.0007994084552571039",
      "-0.00016060483261878691",
      "-6.192890095799324e-05",
      "-0.0011948882202878015",
      "0.003008113181210168",
      "-0.00019809179752703528"
    ],
    [
      "0.0024023363208574536",
      "0.0023969336283714837",
      "0.009798422216206758",
      "0.002572061974871829",
      "0.0035285195046713008",
      "-7.46521438399289e-07",
      "0.00023317635127082631",
      "-2.8868038757420967e-05",
      "0.00017270251777317037",
      "-0.0001430043844576503",
      "-4.931342924040137e-05",
      "-3.990460627832654e-05",
      "0.0006314783705362457",
      "-0.0011980367562810736",
      "-7.057746123351293e-05",
      "-3.5407581273499676e-06",
      "-0.0005617107768476261",
      "-1.8600510456763513e-05",
      "0.0002440427905684642",
      "-0.00013776091245157926",
      "-3.229436338976929e-05",
      "1.4695545004497512e-06",
      "-0.0005398969075229403",
      "0.0018272146414305755",
      "-0.0001111286458402876"
    ],
    [
      "0.0025977145028982054",
      "0.0025101385748902473",
      "0.025065227392197686",
      "0.002850477239607207",
      "0.006654405112139983",
      "-5.678625544389829e-05",
      "0.0008995101593980374",
      "-2.9241344723956022e-05",
      "0.0006451456321599862",
      "-0.0004883630650583744",
      "-0.0001163980579885646",
      "-0.00020830109888221823",
      "0.0014802892181460024",
      "-0.00394852458370853",
      "-7.894927926548357e-05",
      "-4.6744802624205576e-07",
      "-0.0019889821972365884",
      "-4.392057522489416e-05",
      "0.0008589252606159367",
      "3.694289660301191e-05",
      "-8.852263221706329e-05",
      "-0.00019085325815031167",
      "-0.0008082049505543033",
      "0.007161314663371446",
      "-0.0001285761324502999"
    ],
    [
      "0.0025031320672128806",
      "0.0025868071655111113",
      "0.022180559564337426",
      "0.003328352605955896",
      "0.00526070807108359",
      "-1.2349065545147646e-05",
      "0.000595148470881299",
      "-1.5286233019270636e-05",
      "0.00042209122055510004",
      "-0.0008875655924681202",
      "-0.00025106316857103744",
      "-0.00021874695093120102",
      "0.0027162844672629746",
      "-0.0011476874924828341",
      "0.0002641762500077701",
      "-2.6406298295275658e-05",
      "-0.0009238195181474022",
      "2.3368572004438102e-05",
      "0.0005643095806999981",
      "-0.0005311618379228664",
      "-0.0001142732729430575",
      "2.0644025240070234e-05",
      "-0.0012536610826118604",
      "0.0032472633685781617",
      "-0.0003512115746711893"
    ],
    [
      "0.0023738961746624238",
      "0.002377979977414017",
      "0.006836076678700225",
      "0.0024890705659187163",
      "0.0031124555731683935",
      "-4.395736082520245e-06",
      "0.0001637805398815887",
      "-1.0206578796267552e-05",
      "0.00011308206957704761",
      "-9.603400418245548e-05",
      "-3.587515670117656e-05",
      "-4.6707818352086086e-05",
      "0.000376117289153328",
      "-0.0006028684935905826",
      "1.0539051776393115e-05",
      "-4.477633693229777e-06",
      "-0.00032152526744490744",
      "-1.4799251107989797e-06",
      "0.00015430200423746068",
      "-8.4705403055346e-05",
      "-2.9467182218019845e-05",
      "-8.219789476047e-06",
      "-0.0002799959339852844",
      "0.0011442419911769726",
      "-7.356601305268127e-05"
    ],
    [
      "0.00246317990719582",
      "0.0024664276049187533",
      "0.015118152185917692",
      "0.0028537275618850653",
      "0.00462769914985668",
      "-1.677189016658428e-05",
      "0.0004811234869911752",
      "-2.326093308355343e-05",
      "0.00032836270240578665",
      "-0.0002136145281916057",
      "-0.00010347969915821708",
      "-0.00015881021294213848",
      "0.0011120286179748956",
      "-0.001564282700422563",
      "0.00010688874217265058",
      "-1.8246343561654116e-05",
      "-0.0008679816935781223",
      "1.2437011515584159e-05",
      "0.00044420337022899455",
      "-0.00019955411941598042",
      "-8.210972270062882e-05",
      "-1.9284436781091188e-05",
      "-0.0008412217216360631",
      "0.003164221305025378",
      "-0.0002499372232256511"
    ],
    [
      "0.0023964766271171436",
      "0.0023946000218997513",
      "0.00914186270764827",
      "0.0025619193690271367",
      "0.003474994237613805",
      "-9.674848782974553e-06",
      "0.00027034615099362367",
      "-9.703706448687941e-06",
      "0.00016676646069920705",
      "-0.0001552848927103232",
      "-4.902012531711212e-05",
      "-6.947621275134063e-05",
      "0.0005745957427525403",
      "-0.0007820913457095175",
      "2.044422472196535e-05",
      "-6.5388662193876215e-06",
      "-0.0004572617777132252",
      "-2.977074465272346e-06",
      "0.0002257541599724587",
      "-7.356912503842604e-05",
      "-2.7958517526895574e-05",
      "-1.8675098195122284e-05",
      "-0.0004239080290923777",
      "0.0017388813795458887",
      "-8.67887946858726e-05"
    ],
    [
      "0.0028415822330088917",
      "0.0031137608263410712",
      "0.08566566816509952",
      "0.004401765545738575",
      "0.009993180454707937",
      "0.00024194418950193678",
      "0.0005572083184839748",
      "-0.0005665189644793255",
      "0.0010578939922215795",
      "-0.0034603272892302223",
      "-0.000720715922223579",
      "0.0006466457723335564",
      "0.006221320347523574",
      "-0.01636361301153742",
      "-0.001883915016885581",
      "9.593077216111203e-05",
      "-0.005539849219822374",
      "-0.00030314082420153843",
      "0.0016543628980832574",
      "-0.0036792433468068567",
      "-7.252971286508843e-05",
      "0.0005102525714941439",
      "-0.00903800090942198",
      "0.012345597874265545",
      "-0.0015036187461247236"
    ],
    [
      "0.028120060964430434",
      "0.014996173264516372",
      "1.3260954344983602",
      "0.06636983064311194",
      "0.3644140335432758",
      "0.0025628078897150398",
      "0.11470375870475956",
      "-0.03997919174355733",
      "0.045368152610974294",
      "-0.08593873127088043",
      "-0.0032304727072471604",
      "0.06231323468518528",
      "-0.1817289720891043",
      "-0.2730131044294572",
      "-0.0656236730985316",
      "0.01749621520222316",
      "-0.14360444604006412",
      "0.0012357765548309792",
      "0.08528468149688673",
      "-0.09235057380435575",
      "0.027717741293292714",
      "-0.022078175105238",
      "-0.21853334098069277",
      "0.631008622778407",
      "-0.13467177767855842"
    ],
    [
      "0.0026949778018047006",
      "0.002645430041062286",
      "0.04310876164139046",
      "0.003580545717512389",
      "0.008299409275906727",
      "-6.943701621679515e-05",
      "0.0016989504633976324",
      "-5.905346277866822e-05",
      "0.0008636963452271301",
      "-0.0013733981617639042",
      "-0.0002979837829797439",
      "-0.0003200140544680725",
      "0.003346471143777685",
      "-0.0036233502334801944",
      "1.3810389840426093e-06",
      "-1.53925855935048e-05",
      "-0.0024088826344999177",
      "-3.5640592021578466e-05",
      "0.0011834006347683746",
      "-0.0002718914471602966",
      "-5.436057662290285e-05",
      "-0.00017040598599499699",
      "-0.002825058036095017",
      "0.009950444794360995",
      "-0.0004182305855166543"
    ],
    [
      "0.0024227601009035346",
      "0.002432238045367173",
      "0.010584834895334771",
      "0.0026257416784107933",
      "0.003925409733768016",
      "-1.6219629651842654e-05",
      "0.0003530872310058031",
      "-6.138370370801756e-06",
      "0.00023398747751858344",
      "-0.00020893834630931246",
      "-7.001985420446562e-05",
      "-0.00010572233842884546",
      "0.0006895894250994809",
      "-0.0009662162591211772",
      "7.689274506918316e-05",
      "-6.85162299052517e-06",
      "-0.0006024725743183616",
      "4.853039382590986e-06",
      "0.00030903148610867033",
      "-0.00012436533486597827",
      "-6.209724861419391e-05",
      "-4.52068627780934e-05",
      "-0.0003438787444695212",
      "0.0023357692978913697",
      "-0.00011258838153221133"
    ],
    [
      "0.0024301064361085343",
      "0.002434268939359147",
      "0.011803358219478841",
      "0.0026679090076893977",
      "0.0040141805669868386",
      "1.9283547060779845e-06",
      "0.0003201827015431808",
      "-4.476606242374075e-05",
      "0.0002369562448946375",
      "-9.980262306141543e-05",
      "-7.245778838926437e-05",
      "-7.833171862956535e-05",
      "0.0006899387968537821",
      "-0.0015662180072568846",
      "-5.1830724565074663e-05",
      "-1.1455873369482261e-05",
      "-0.0007325971953107941",
      "-9.487653163252882e-06",
      "0.0003382002024252769",
      "-0.00022962518459649698",
      "-6.411553403432444e-05",
      "2.3877090633268674e-05",
      "-0.0007247353479077253",
      "0.0024406877882146238",
      "-0.0002114914150789876"
    ],
    [
      "0.0025920437097026717",
      "0.00258653572252413",
      "0.026905027629202362",
      "0.0030200035469969163",
      "0.006456792212205376",
      "-4.0767971697285675e-05",
      "0.0009964687509199511",
      "-1.41751627203052e-05",
      "0.0006180960533243929",
      "-0.000605243967666729",
      "-0.00014474293105362935",
      "-0.00023470157190761944",
      "0.0020871210007566694",
      "-0.003052165761386253",
      "-6.963037180204008e-05",
      "-1.88281606459377e-05",
      "-0.0017686883321820469",
      "-6.048268043832688e-05",
      "0.0008304972927948554",
      "-0.0001248647601901885",
      "-6.787201856885377e-05",
      "-0.00010440927628751268",
      "-0.0012636235700336773",
      "0.006694078533442399",
      "-8.076871562232442e-05"
    ],
    [
      "0.00283386962927749",
      "0.0026487172987477562",
      "0.06248160611824017",
      "0.0040127356513533635",
      "0.009812485007931816",
      "0.00011965455733657395",
      "0.001544976420784359",
      "-0.000514137589680041",
      "0.0009944550527801915",
      "-5.8843963862178553e-05",
      "-0.0002673653505669491",
      "8.637472466788724e-05",
      "0.0036681992013504806",
      "-0.01249354604324288",
      "-0.0019548005483186253",
      "-2.221054890375087e-05",
      "-0.0047297948886502504",
      "-0.00034934608811636273",
      "0.0016564284071095708",
      "-0.0014898353486018435",
      "-0.00012813900478116297",
      "0.00043133928161318957",
      "-0.007527136915256919",
      "0.013575311280126843",
      "-0.001242437259939948"
    ],
    [
      "0.13991740889951354",
      "1.090932936791725",
      "9.8846752734927",
      "1.0614167243602732",
      "1.947999957011316",
      "0.1171574666081944",
      "0.9720499365135007",
      "0.2836841032446609",
      "0.368274960802614",
      "1.7238122603964727",
      "0.7065895508528145",
      "0.12173345213490828",
      "2.8774804626076143",
      "1.9376365381770333",
      "0.9296666444994915",
      "-0.021034028377088346",
      "-0.4194417012320185",
      "0.00611344047393265",
      "0.318234610816757",
      "-1.148848589490244",
      "-0.4423884404310631",
      "-0.1189448607318171",
      "0.9227192502377172",
      "2.8462713792786696",
      "0.35484161346526083"
    ],
    [
      "0.002381393290489718",
      "0.002368970469533878",
      "0.00788257228648322",
      "0.0024901092187545066",
      "0.0031922686477398993",
      "-3.599726615266269e-06",
      "0.00020284791301754062",
      "-1.4784991219817845e-05",
      "0.00012679135673302752",
      "-0.00012428586275713997",
      "-3.325886452752088e-05",
      "-2.4295159622008537e-05",
      "0.0004644426943761378",
      "-0.0007951438687848536",
      "-4.934094812535876e-05",
      "3.8137824013474877e-07",
      "-0.0004131914773490491",
      "-1.648188829849288e-05",
      "0.00017559548667325436",
      "-7.958088844765298e-05",
      "-1.9676372591914996e-05",
      "-1.386977096654706e-05",
      "-0.00034940453000034937",
      "0.001457053767908793",
      "-4.980906471206232e-05"
    ],
    [
      "0.00239101157661198",
      "0.0023911499244042896",
      "0.008913488961468177",
      "0.0025413727139777034",
      "0.003352208824492906",
      "-2.0771228204271093e-06",
      "0.00023181790753352716",
      "-1.6196616573001577e-05",
      "0.0001493834749201237",
      "-0.0001409202059923878",
      "-4.8116096151605325e-05",
      "-3.747958183519924e-05",
      "0.0005893486343652092",
      "-0.0008990875441882282",
      "-3.4039870568991005e-05",
      "-1.5122841671807642e-06",
      "-0.0004733752015908146",
      "-1.512520815759067e-05",
      "0.00020621592452525506",
      "-0.00014012227299294822",
      "-3.560609140235995e-05",
      "-7.67817424065832e-06",
      "-0.0004172823087314754",
      "0.0016403660568320812",
      "-7.21230932611736e-05"
    ],
    [
      "0.46611737384859114",
      "3.0383237297706795",
      "9.418161697789246",
      "0.09629506679538363",
      "1.385703966781774",
      "-0.4610331862105727",
      "1.5792383890711366",
      "0.1469076182018546",
      "-0.24365875856714087",
      "-4.784590594977699",
      "0.1746604845729735",
      "-1.547387905493292",
      "0.10382080348128563",
      "1.3930046212495408",
      "-0.3011951455186394",
      "1.0923709459881206",
      "-1.3650216029400783",
      "0.1372590842843738",
      "-0.7571901476924997",
      "-2.3683392206211855",
      "-0.4858283276763056",
      "1.333160243128557",
      "0.8966448478150157",
      "-3.300308475186742",
      "-0.17455120891836504"
    ],
    [
      "0.8421667665078676",
      "13.4054351612664",
      "9.576031815107621",
      "8.20526199023556",
      "0.5714028797830463",
      "-3.305893119918552",
      "-0.7061870917292374",
      "-1.0447834823471245",
      "0.18292022261538804",
      "2.734198616828357",
      "3.305499644808293",
      "-0.5140597858292025",
      "-2.6571562839593112",
      "1.2635536696065552",
      "-0.5195620265622705",
      "-0.3165811929825676",
      "-1.557316728197749",
      "2.356232772929556",
      "-0.22235952534470677",
      "6.880097390768506",
      "-9.43955808740624",
      "1.2775098249556505",
      "-4.928069623214418",
      "-0.7268207792079168",
      "-0.23762116326326344"
    ],
    [
      "0.12681385177825374",
      "9.588207422587798",
      "14.863176270491625",
      "2.1959074661406492",
      "0.1984125622283619",
      "1.065568952901994",
      "0.908852677519131",
      "0.055429524113105554",
      "-0.08269615915445586",
      "9.317749574813774",
      "1.1508645993924265",
      "-0.9342279211148119",
      "4.517519235652859",
      "-1.2448005499305752",
      "-0.30725236163084285",
      "-0.1709291664847458",
      "-0.9326215198047293",
      "-0.4939908950394165",
      "0.087562947854966",
      "-7.130285372699903",
      "-4.360310229291361",
      "0.5548284167558644",
      "-3.4748813300497097",
      "-0.27579022445847323",
      "-0.3902142078577469"
    ],
    [
      "0.002390058588270849",
      "0.002367215976836266",
      "0.00844007414672143",
      "0.0024760299779514605",
      "0.0033212445085095553",
      "-8.106002039436555e-06",
      "0.000254484224456558",
      "-1.0203426743549906e-05",
      "0.00014756441828382363",
      "-0.00010110187390020522",
      "-2.5073525919219858e-05",
      "-4.055645488036879e-05",
      "0.0004474902932560784",
      "-0.0008839627618840974",
      "-5.510946619951286e-05",
      "-2.4753848362842042e-06",
      "-0.00047476657492197786",
      "-2.0117519727763485e-05",
      "0.00020208129324180067",
      "-1.913309259692506e-05",
      "-1.4020687031351717e-05",
      "-2.2237001646372343e-05",
      "-0.00035108226896618164",
      "0.0017739033823915538",
      "-2.4726263753142028e-05"
    ],
    [
      "0.0024103564236847533",
      "0.002386895150513106",
      "0.011202571800599165",
      "0.00255002775778247",
      "0.003601886660910525",
      "-5.449028309926417e-06",
      "0.0003440371515684411",
      "-1.1586645443216132e-05",
      "0.0001921028770196631",
      "-0.0001828055833387839",
      "-4.404513588149204e-05",
      "-2.6709225787862224e-05",
      "0.0007804776513409791",
      "-0.0011955760175694859",
      "-9.354032247289603e-05",
      "3.0917357009502997e-06",
      "-0.0006595985851356295",
      "-3.7338729392081083e-05",
      "0.00026157795340789666",
      "-0.00010798082409997953",
      "-2.706670668155343e-05",
      "-2.7820321234213523e-05",
      "-0.0004848667830539862",
      "0.0023888759576292137",
      "-5.813574560749321e-06"
    ],
    [
      "0.002411366396115182",
      "0.0023876260507627",
      "0.011011920114215463",
      "0.0025487061239217613",
      "0.0036426551814060164",
      "-8.0484914984014e-06",
      "0.0003583005631595085",
      "-1.1216673389246728e-05",
      "0.00019580071053183244",
      "-0.0001418993380784213",
      "-4.064195360878878e-05",
      "-5.158058118155668e-05",
      "0.000707444427794831",
      "-0.001121461161527838",
      "-6.84889780303479e-05",
      "-3.237992158472754e-06",
      "-0.0006337495948808318",
      "-2.8932838055307713e-05",
      "0.00026775678291881633",
      "-7.00742768123923e-05",
      "-2.4797568372583326e-05",
      "-2.153005048066177e-05",
      "-0.0005070834233530884",
      "0.0023846537616122087",
      "-2.5866702442224937e-05"
    ],
    [
      "2.315277925725845",
      "3.8375840182072682",
      "15.317699755731338",
      "2.9873779422814155",
      "3.127952515144672",
      "0.3567002150058763",
      "-0.8381608015330766",
      "-0.1274506255895515",
      "-0.3668162463325655",
      "0.6239830904437781",
      "-2.6093140179995196",
      "0.6795740053240907",
      "-2.590430262241098",
      "-6.163332821424889",
      "0.15437574847759394",
      "-2.9320920365983882",
      "-1.331629471703846",
      "2.1103066042517393",
      "-0.24642749915033718",
      "-1.2955437429910537",
      "0.39832891710474866",
      "-0.5748187490442564",
      "-4.420718913785259",
      "1.0644509334214436",
      "-1.3877455793027942"
    ],
    [
      "0.01758125175153953",
      "0.5260778353084375",
      "4.963642541535",
      "1.0683470727620594",
      "0.7876102496447148",
      "-0.011316718754075267",
      "-0.14698036884214144",
      "-0.0631404733074198",
      "0.03880270740015464",
      "-1.1952423074349343",
      "-0.5859170862168456",
      "-0.6182803438468931",
      "2.285052326797619",
      "1.124907260126548",
      "0.5723150723425866",
      "-0.0858174282341345",
      "0.21673038477383513",
      "0.10714417868224554",
      "0.10153014465923449",
      "-1.071439169086584",
      "-0.46148055939775584",
      "0.1399673039124201",
      "-0.1444948943199675",
      "-1.5708370423037514",
      "-0.7056957336222643"
    ],
    [
      "0.0023711640098939895",
      "0.002370931428674116",
      "0.0065886826807695685",
      "0.002475848064295094",
      "0.003065451734511124",
      "-4.4910341605220985e-06",
      "0.00015852421185960202",
      "-8.707888995950886e-06",
      "0.00010673343254746271",
      "-8.361204137167109e-05",
      "-3.053529137637243e-05",
      "-4.264912806428926e-05",
      "0.00034156299213516667",
      "-0.0005661445354953888",
      "8.667705961876399e-06",
      "-4.478355102745417e-06",
      "-0.00030218394163832187",
      "-1.6530528567065987e-06",
      "0.00014532886776302836",
      "-6.29375600655751e-05",
      "-2.2119559196918977e-05",
      "-7.307518843529171e-06",
      "-0.0002717988354845713",
      "0.00109361429688086",
      "-6.476221721613713e-05"
    ],
    [
      "0.002370016021496527",
      "0.0023715046731418825",
      "0.006392723470972622",
      "0.0024719386696733267",
      "0.0030422111396788613",
      "-1.62158562233199e-06",
      "0.0001372262251352706",
      "-1.5238049204703058e-05",
      "0.00010197060356052715",
      "-7.520852010819373e-05",
      "-3.2006744450179675e-05",
      "-3.305916344259366e-05",
      "0.00031840850430600576",
      "-0.0006403153515941386",
      "-1.3196952495736562e-05",
      "-2.9325406910140648e-06",
      "-0.0003105151450778089",
      "-4.182302632678651e-06",
      "0.0001423483024656364",
      "-8.665233670877152e-05",
      "-2.6449596956855394e-05",
      "-2.1165982193198504e-06",
      "-0.00027399655423277674",
      "0.0010463539993406247",
      "-7.769638620797894e-05"
    ],
    [
      "0.0023944682922749016",
      "0.0023926980476036723",
      "0.00893414357281772",
      "0.0025280503082232095",
      "0.003410072480120337",
      "-4.7461534168452025e-06",
      "0.00024982741766303696",
      "-1.0362510773305382e-05",
      "0.00015961578331181105",
      "-0.0001214200716706274",
      "-4.187160358731971e-05",
      "-4.8701274096965346e-05",
      "0.0005569276533434442",
      "-0.0009050564811758709",
      "-1.7949988136292212e-05",
      "-3.23837570934001e-06",
      "-0.0004905483913053706",
      "-1.3416196994940857e-05",
      "0.00021629752623122283",
      "-0.00011004682574083341",
      "-3.677756388010603e-05",
      "-1.4467732746934081e-05",
      "-0.00036005180738309046",
      "0.0017593562466025497",
      "-5.603189408546979e-05"
    ],
    [
      "0.04735399796798946",
      "1.2365352579014497",
      "14.185569602791265",
      "2.3595458395142344",
      "1.826718406846523",
      "0.1350835024232844",
      "-0.616172263744227",
      "0.14603554298507393",
      "0.08842266972587226",
      "-2.6328251154878197",
      "0.37635547670986846",
      "-0.6020765441107405",
      "-4.6155776211333315",
      "-2.0203215123358147",
      "1.5263344219921535",
      "0.04214858245977689",
      "0.26448684082510615",
      "-0.07216167169233437",
      "-0.075014132517839",
      "2.831818283090488",
      "-1.5319807164188306",
      "-1.0607291236572463",
      "1.6343934045796105",
      "2.9678318303812556",
      "-1.3016315380509216"
    ],
    [
      "0.24755368422076054",
      "13.071386749434238",
      "7.649685234152888",
      "0.30728958511393417",
      "4.077842004394288",
      "0.4385078153081063",
      "1.0318971333760876",
      "0.07799138008170439",
      "0.6127590051589783",
      "3.3543457697469554",
      "1.0744848593976866",
      "0.49160614985634343",
      "0.2577134516705659",
      "0.7886441377965695",
      "0.669922307247161",
      "0.045774277987513254",
      "-0.4903352685492567",
      "0.1506942518197835",
      "0.7759839840044658",
      "2.251229285224892",
      "-0.4235384056244484",
      "0.6160250607690884",
      "0.35353937356107784",
      "4.51753154397748",
      "-0.2387131775081225"
    ],
    [
      "0.0024257245220384435",
      "0.0024642217985307103",
      "0.011573841505353979",
      "0.0027543149849594334",
      "0.003984258382890359",
      "-7.509152024870718e-06",
      "0.0003081194138583287",
      "-2.6975167395127966e-05",
      "0.0002345593748733729",
      "-0.0003113330162008361",
      "-0.00010658794540518712",
      "-0.00010928728247776373",
      "0.0009456343400460336",
      "-0.0010709913549327335",
      "6.464521457671263e-05",
      "-9.9855092196569e-06",
      "-0.0006030936825446542",
      "6.8190023513642504e-06",
      "0.00032246978400868873",
      "-0.00024477406226017495",
      "-7.459562944304766e-05",
      "-9.362901260234968e-06",
      "-0.000599833309508724",
      "0.0020772492151087314",
      "-0.000213926915428323"
    ],
    [
      "0.00236800658318942",
      "0.002373017944702286",
      "0.006445701328744648",
      "0.002478501008264259",
      "0.003009702238957784",
      "-3.0292828460140986e-06",
      "0.0001581952242178573",
      "-9.310466247645695e-06",
      "9.827423361229024e-05",
      "-0.00010268774745171584",
      "-3.458220819297696e-05",
      "-3.5641275032454046e-05",
      "0.00035706670439465265",
      "-0.0004743702393924545",
      "6.336278883484967e-06",
      "-2.801026967180747e-06",
      "-0.00027564680124413663",
      "-2.6447374011148084e-06",
      "0.00013498197784796493",
      "-8.762161533212303e-05",
      "-2.3982750528398783e-05",
      "-6.158871120384931e-06",
      "-0.00026634779021064616",
      "0.0010225407322714422",
      "-6.387037518902557e-05"
    ],
    [
      "0.00236450276333416",
      "0.0023635573098370237",
      "0.006144395693916078",
      "0.0024514918312570824",
      "0.0029433451375965826",
      "-3.2474991893431192e-06",
      "0.00014765009670310628",
      "-6.826711706990921e-06",
      "9.01057869873766e-05",
      "-8.879332346295766e-05",
      "-2.7946608058766898e-05",
      "-2.8264052292311105e-05",
      "0.0003304896884901645",
      "-0.00046510594859663196",
      "-4.40480389530846e-06",
      "-1.5722498918292687e-06",
      "-0.00026599487957737743",
      "-5.723927122660394e-06",
      "0.00012273384656416928",
      "-6.527680745208693e-05",
      "-1.8886585273365937e-05",
      "-8.920651755127347e-06",
      "-0.00022655380541434272",
      "0.0009819389238204105",
      "-4.1174970834741966e-05"
    ],
    [
      "0.002367798761211351",
      "0.0023643987311984865",
      "0.00667637982845158",
      "0.002460884520567187",
      "0.002985244674026822",
      "-1.9062905831092256e-06",
      "0.0001626065402984068",
      "-9.948866250861487e-06",
      "9.595530418920473e-05",
      "-8.3325315418961e-05",
      "-2.8183231928543652e-05",
      "-2.4934811159914857e-05",
      "0.0003685824155273058",
      "-0.0005574671350060088",
      "-2.4611436379935688e-05",
      "-1.5909283521880348e-06",
      "-0.0003030400094440807",
      "-1.020002648296094e-05",
      "0.00013298171666047576",
      "-7.532698190515826e-05",
      "-1.8078010312678702e-05",
      "-4.439827717858616e-06",
      "-0.0002888964529660972",
      "0.001094437199159197",
      "-4.271134179493405e-05"
    ],
    [
      "0.0023794804956027444",
      "0.002376466903354066",
      "0.0075610854230424235",
      "0.0024928201585537814",
      "0.0031806654632723238",
      "-3.1742720016667587e-06",
      "0.00019401965467109357",
      "-1.3076270587331999e-05",
      "0.00012370368253952096",
      "-9.108008116722792e-05",
      "-3.462997943104151e-05",
      "-3.9665071239329594e-05",
      "0.00042140262451800315",
      "-0.000718532074556111",
      "-1.9867289503702865e-05",
      "-3.792025728548289e-06",
      "-0.0003776571264800375",
      "-8.808714579645279e-06",
      "0.00017103261156571723",
      "-8.586652031377005e-05",
      "-2.4928207639780027e-05",
      "-4.807564348920996e-06",
      "-0.0003419149949467884",
      "0.0013500089780986264",
      "-6.505747859559742e-05"
    ],
    [
      "0.00241808167364046",
      "0.002438892361106504",
      "0.010316457618479123",
      "0.0026678625558634234",
      "0.003874882756219091",
      "-6.4525774154424525e-06",
      "0.00028829960830121837",
      "-2.78478498407087e-05",
      "0.00021704858307459207",
      "-0.00012693923318418847",
      "-7.322254511286495e-05",
      "-0.00010969590103541104",
      "0.0006098766652999302",
      "-0.0011110447412344588",
      "5.306641517062854e-05",
      "-1.4845953525766967e-05",
      "-0.0005684842324822095",
      "1.118402879406371e-05",
      "0.00030105379524912986",
      "-0.0001806997255445991",
      "-6.351328310137779e-05",
      "4.186197068809494e-06",
      "-0.0005733998283413566",
      "0.0020068434807173972",
      "-0.00020957824106469642"
    ],
    [
      "1.9681043296710239",
      "6.121803008058897",
      "5.230279174680101",
      "3.074186028816752",
      "3.1814489376249133",
      "-0.5863904763068424",
      "2.356356708360729",
      "-0.1170046436421959",
      "1.3859785077886784",
      "0.6260969522764427",
      "3.910392826248851",
      "-1.7154068831615688",
      "0.9174830652828884",
      "0.25340295832521725",
      "-1.8286466151938978",
      "2.56541772340292",
      "0.9765126852826306",
      "1.0994950948880449",
      "0.2261961766848622",
      "-5.56517353429773",
      "-0.7317638260435965",
      "-0.1209715755512564",
      "3.4084993463903097",
      "-1.7355635236336866",
      "0.523534417843537"
    ],
    [
      "0.023963446373368443",
      "0.03747280152122247",
      "1.7159209726880869",
      "0.2076350414687478",
      "0.38175917652044405",
      "0.015528015424285658",
      "-0.14868887139858944",
      "-0.06494715209807274",
      "0.040456811262039497",
      "-0.22663726945536972",
      "-0.0361521323742566",
      "0.11023038494103245",
      "0.4003235232279689",
      "-0.7162913630711625",
      "-0.0790937285302031",
      "0.021735799174175296",
      "-0.11759746755023097",
      "0.011044232029390538",
      "0.0810122318453462",
      "0.06877778758416596",
      "0.07421890645523886",
      "0.01772849278813002",
      "-0.4319145820275317",
      "-0.33994935635279877",
      "-0.2647486694480618"
    ],
    [
      "0.0026653041583989943",
      "0.002798954704011543",
      "0.023685927391563485",
      "0.003522790656431711",
      "0.00820011324943234",
      "-8.819342655264503e-05",
      "0.0009228524123202029",
      "-1.2779222485527988e-05",
      "0.0008395899059078084",
      "-0.0004639845663445682",
      "-0.00021997709335009894",
      "-0.0005816156622815358",
      "0.0017476208164178826",
      "-0.0030665728811108454",
      "0.0005999977710897281",
      "-6.02029020753704e-05",
      "-0.0017823468514458723",
      "0.0001066163581135138",
      "0.001101505305185086",
      "-0.00024408025354924823",
      "-0.0003153837296449494",
      "-0.0002081494094674889",
      "-0.0005452760287944458",
      "0.00663153566996214",
      "-0.0006673613690425209"
    ],
    [
      "0.0024646033630314314",
      "0.002439319815136239",
      "0.014921829550319309",
      "0.002696547910145337",
      "0.004515663969917436",
      "-2.1415028446756985e-05",
      "0.0005020942510548618",
      "-6.954279732129326e-06",
      "0.0003276791294088273",
      "-0.00028842830553857493",
      "-7.800679733996143e-05",
      "-0.00010566514632783497",
      "0.001110295420544848",
      "-0.0017158695404424866",
      "-7.78751603097216e-06",
      "-2.87086399691063e-06",
      "-0.0009693177144335949",
      "-2.542025512046931e-05",
      "0.00043444292921840377",
      "-9.974974033970288e-05",
      "-5.869720566956241e-05",
      "-6.915322930863639e-05",
      "-0.0005267881623980121",
      "0.003549261363956088",
      "-6.092250035534098e-05"
    ],
    [
      "0.00238466741301564",
      "0.0023785782524208023",
      "0.008018830154486655",
      "0.002504179550427763",
      "0.0032393223188164314",
      "-3.1847692581866963e-06",
      "0.00019918363748013112",
      "-1.052283490596701e-05",
      "0.0001352652038942755",
      "-0.0001251357049837523",
      "-3.406210846811305e-05",
      "-2.8911647816273086e-05",
      "0.0005114682346468946",
      "-0.0008417788716959286",
      "-3.6549069159047154e-05",
      "-2.2740053392861105e-07",
      "-0.0004341535933416798",
      "-1.702620415919305e-05",
      "0.00018407381971524694",
      "-9.365830024254239e-05",
      "-2.7869871666717928e-05",
      "-1.4549229595917549e-05",
      "-0.0003104894301910197",
      "0.0014866500334473252",
      "-4.122294321420014e-05"
    ],
    [
      "0.0023889942978820252",
      "0.0023768125853308097",
      "0.008616469878039518",
      "0.0025111961352634288",
      "0.003309834517621944",
      "-7.967785940744811e-06",
      "0.00025588323313748375",
      "-4.030226661409231e-06",
      "0.00014762788687444983",
      "-0.00017922910320060883",
      "-4.0794454870308604e-05",
      "-3.447149479994776e-05",
      "0.0005801214533020339",
      "-0.0007380606070218536",
      "-1.9574873992783855e-05",
      "1.6866065699997122e-06",
      "-0.0004497419017804371",
      "-1.701521678740073e-05",
      "0.00019675933064882675",
      "-7.904978774058543e-05",
      "-2.491897864263821e-05",
      "-3.1341178250980034e-05",
      "-0.0002973008854476153",
      "0.001697727470930543",
      "-2.047336368364286e-05"
    ],
    [
      "0.0023768350461700672",
      "0.0023782327585243268",
      "0.007861955629368114",
      "0.0025190661760252434",
      "0.0031236648415325407",
      "-3.296237486321241e-06",
      "0.00019053610784750682",
      "-7.383040735254278e-06",
      "0.00011803824409115157",
      "-0.00017310574500397282",
      "-4.4305078524906484e-05",
      "-2.598679326628697e-05",
      "0.000577270011497168",
      "-0.0006363365410035481",
      "-1.4887807446069909e-05",
      "1.377219150084044e-06",
      "-0.0003675400588274257",
      "-1.3726120772858249e-05",
      "0.00015931189887225452",
      "-0.00011836571932009016",
      "-2.7505228977844107e-05",
      "-1.613395161943264e-05",
      "-0.00031509976029945436",
      "0.0012872635462779997",
      "-4.0657235412035135e-05"
    ],
    [
      "0.0024091002305883878",
      "0.0024351753316275305",
      "0.012488573579876584",
      "0.002713954192928116",
      "0.0036207835076614175",
      "-1.3997550084935064e-07",
      "0.00028940354536715685",
      "-1.965693774892247e-05",
      "0.00018929425897703782",
      "-0.0003433827767759744",
      "-9.831397527598666e-05",
      "-3.6939885598247086e-05",
      "0.0011733090211554131",
      "-0.001148898755624368",
      "-3.863507577800824e-05",
      "3.998868503953622e-06",
      "-0.0006272117104488218",
      "-2.7472862694308474e-05",
      "0.0002597012059426281",
      "-0.0002999024507644303",
      "-5.843350534672579e-05",
      "-1.4066971293018366e-05",
      "-0.0006647497407502696",
      "0.002008118575089878",
      "-9.476272885395427e-05"
    ],
    [
      "0.005116891346292301",
      "0.01421216596014114",
      "0.635433470315105",
      "0.06261859204462074",
      "0.07631256360738731",
      "-0.004673003241535555",
      "0.026024559266129052",
      "0.007310578336820325",
      "0.010522076461263703",
      "-0.08017851620750405",
      "-0.024563073112487975",
      "-0.028160683431578168",
      "0.19222180163638325",
      "0.20139233482727273",
      "0.06317229292128854",
      "-0.0027928937066353213",
      "0.02864891842102178",
      "0.00978178101857405",
      "0.009677678000396947",
      "-0.02856442494582134",
      "-0.01002399714076174",
      "-0.0054064724644030445",
      "0.007323698067184911",
      "-0.024898308364280492",
      "-0.013013251290889491"
    ],
    [
      "0.0025651296198598793",
      "0.0026302129607769778",
      "0.024068609403039672",
      "0.0032213548448295",
      "0.006218976239207446",
      "-4.1660956964575045e-05",
      "0.000958271740129634",
      "-5.972706487659894e-05",
      "0.0005552681587605025",
      "-0.0007970061984584697",
      "-0.0001890958540897228",
      "-0.00022229107668044474",
      "0.001759986077462083",
      "-0.0021066939106608546",
      "4.878550693095879e-05",
      "-2.9547948752043185e-06",
      "-0.0014410321915862899",
      "-1.2500442688063538e-05",
      "0.0007660165099962023",
      "-0.00047161158577803706",
      "-0.000146559168444261",
      "-0.00014317029180720294",
      "-0.0011853606232786501",
      "0.005845876729863835",
      "-0.00039403476961260783"
    ],
    [
      "0.26808879303589306",
      "4.421572148541892",
      "7.470752128127123",
      "1.4964213241722946",
      "5.641997890119173",
      "-0.9540398323355352",
      "0.28169186590123757",
      "-0.21121078719087022",
      "0.5009136473703772",
      "-2.8366690283117006",
      "0.8565578321734032",
      "-2.8072606097566726",
      "1.1525080596261115",
      "-0.0843348434818779",
      "-1.0027447878667533",
      "-0.1398871301985819",
      "-0.5176805655602512",
      "-0.25383530757263717",
      "1.066761346866867",
      "1.3966606634481118",
      "-0.07557354897846616",
      "-3.92729193098333",
      "1.6566909111026706",
      "2.628786532622353",
      "-0.8838648553161924"
    ],
    [
      "0.0029064498536814764",
      "0.0043558599439799985",
      "0.07410952896382804",
      "0.005237075279764889",
      "0.010980407276722568",
      "0.0002930733428703087",
      "0.002601606364335526",
      "-0.00024548416322371565",
      "0.0012123530943251718",
      "0.004488881291013329",
      "0.0007246790033528148",
      "-0.00027018560486729204",
      "0.005679348633661391",
      "-0.009572338435215414",
      "-0.0009701068372448884",
      "-0.0003194671078891781",
      "-0.0046483128498548635",
      "-0.0003180610666728536",
      "0.0018345420207157043",
      "-0.0009460864903133439",
      "0.00024288545616365622",
      "0.0015873145466134793",
      "-0.006864748705394223",
      "0.016355419821267234",
      "-0.0006900493609728509"
    ],
    [
      "0.010441269047709695",
      "0.004298163320646384",
      "0.8825100615384552",
      "0.00970221510947158",
      "0.12139125787749476",
      "-0.0035032797930754497",
      "0.07147423699014732",
      "0.006226649865170317",
      "0.019894684102793846",
      "-0.03860260120236941",
      "-0.0035280671507483857",
      "-0.005244446410127684",
      "0.07469253222473032",
      "0.05066934593000013",
      "0.007625038898691058",
      "0.0011795165122178194",
      "-0.04250514734103611",
      "-0.0027146479012607125",
      "0.023855182558408895",
      "0.006792739572836337",
      "0.00019772662242609576",
      "-0.013123261304956032",
      "0.005673262065005521",
      "0.31253410241472984",
      "0.02457907104842107"
    ],
    [
      "0.002428836471084669",
      "0.0024033479378819085",
      "0.012472570686241777",
      "0.002641661836680061",
      "0.003947826061955097",
      "7.4585433360645315e-06",
      "0.00027573919057485835",
      "-7.198265511593363e-05",
      "0.00022347418011839737",
      "-4.769123794789255e-05",
      "-5.525435982564771e-05",
      "-3.3871903481994515e-05",
      "0.000647334205201026",
      "-0.0020610112950118584",
      "-0.00019482525550507777",
      "-6.844395905956451e-06",
      "-0.000828170901298208",
      "-3.03111806175935e-05",
      "0.0003364207457090948",
      "-0.00019168592050370766",
      "-3.301830363388502e-05",
      "3.852581167079389e-05",
      "-0.0009721791188872105",
      "0.0024987289797697007",
      "-0.0002351119873113275"
    ],
    [
      "0.0023997108688346507",
      "0.0023791119596449505",
      "0.009288852261030092",
      "0.002510827648894426",
      "0.003484691812284226",
      "-2.266115384077813e-06",
      "0.0002594218191404552",
      "-2.7463618798674266e-05",
      "0.0001667456327497891",
      "-8.183895022470466e-05",
      "-3.58561926414461e-05",
      "-3.6626330846154514e-05",
      "0.0004636868349025493",
      "-0.0011555956320415965",
      "-8.37377457995684e-05",
      "-3.253253548567515e-06",
      "-0.0005570454786856821",
      "-1.95601096094004e-05",
      "0.00023648488019750315",
      "-9.299303761923268e-05",
      "-2.56426364397671e-05",
      "-2.4358915363938674e-06",
      "-0.0004823714694815095",
      "0.0019474638027685235",
      "-8.869079302972249e-05"
    ],
    [
      "0.0024099045412702873",
      "0.002389821887415753",
      "0.009765377601783955",
      "0.0025193500672291056",
      "0.0036573457483545886",
      "-6.760087657209465e-06",
      "0.00029959986273441066",
      "-2.10255184366557e-05",
      "0.00019410562099894113",
      "-0.00010212835972180946",
      "-3.954563229263533e-05",
      "-5.510268618191406e-05",
      "0.0004898836872903881",
      "-0.0011898251387147437",
      "-5.3809372941508356e-05",
      "-4.382496252740601e-06",
      "-0.0006069516158251256",
      "-1.5985342234758464e-05",
      "0.0002679720648959916",
      "-8.008142825678733e-05",
      "-3.297893617241959e-05",
      "-1.6260002507460826e-05",
      "-0.00042188821707239406",
      "0.002204000203931946",
      "-8.018722747202866e-05"
    ],
    [
      "0.0024032041850351243",
      "0.0023977572871165032",
      "0.009172835995493846",
      "0.002537652172091858",
      "0.003559173210256283",
      "-1.917192160003442e-06",
      "0.00022716549179210046",
      "-2.9250497856399606e-05",
      "0.0001761722868638575",
      "-6.856037818191011e-05",
      "-4.07359355560923e-05",
      "-5.268981408288532e-05",
      "0.0004659018718525335",
      "-0.0012676507194929242",
      "-6.282365583601315e-05",
      "-6.251820307777216e-06",
      "-0.0005722298048901118",
      "-1.4228285216413013e-05",
      "0.00024863521675491516",
      "-0.0001078269198578729",
      "-3.865941957199947e-05",
      "1.1913179007536724e-06",
      "-0.000465468208523434",
      "0.00188214723213258",
      "-0.00011682570370575889"
    ],
    [
      "0.0024578646541477925",
      "0.0024447086458481274",
      "0.01310963666402206",
      "0.0026862418069745",
      "0.004478475801783284",
      "-1.3907313127648936e-05",
      "0.0003515588898678076",
      "-4.400771984138138e-05",
      "0.0003081661934046602",
      "-0.0001845188793762665",
      "-7.75274093664072e-05",
      "-0.00010706765320048213",
      "0.0007346507685427774",
      "-0.002041330563613417",
      "-3.869310891809015e-05",
      "-8.244592358317146e-06",
      "-0.0009220015582685628",
      "-7.024505735159542e-06",
      "0.00042632104869134844",
      "-0.00010959436185343304",
      "-5.9982532399359336e-05",
      "-3.267197323692655e-05",
      "-0.0006406007412186864",
      "0.003033936899058723",
      "-0.00021863737090758688"
    ],
    [
      "0.002641054438427296",
      "0.002577484620346894",
      "0.03403228095666458",
      "0.0035792109041622258",
      "0.007377256073242119",
      "-3.199694236247709e-05",
      "0.0013064191478995317",
      "-8.48774141720967e-05",
      "0.0007258781740320387",
      "-0.0007553466114715408",
      "-0.00017665776632501184",
      "-0.00019408319257275877",
      "0.003045477673468204",
      "-0.002951952849711304",
      "-2.8733310216228757e-05",
      "-1.6746853041484457e-05",
      "-0.0019336851545774755",
      "-2.791167976188691e-05",
      "0.0010089122942668512",
      "-0.00014809891131300828",
      "-2.3343353967014198e-05",
      "-4.923719341318016e-05",
      "-0.0023329545708297137",
      "0.007621239083650338",
      "-0.0005043153464512967"
    ],
    [
      "0.3026048845736329",
      "4.798321945934436",
      "7.636924208418018",
      "5.737855351289433",
      "1.7468743451541395",
      "-1.1976791642561218",
      "-1.426288365086909",
      "1.2973672722126373",
      "-0.15657816591836218",
      "5.763543686764746",
      "-5.210834137885768",
      "0.7040248345166259",
      "-6.47830724530357",
      "1.872764419757023",
      "-1.1009106603228314",
      "0.02836719161696574",
      "0.4728751578650593",
      "-0.1751987416607846",
      "0.7037166219222105",
      "-1.7682794808462063",
      "0.5802846753556774",
      "-2.7866051258660733",
      "-1.2295978115136261",
      "-3.0760525404440853",
      "2.939042009989915"
    ],
    [
      "0.0024582357230254655",
      "0.002555769542829681",
      "0.015892557216228113",
      "0.0032369811801280304",
      "0.004648478652979649",
      "1.2036225790702919e-05",
      "0.00016746174573558815",
      "-5.5508841654349525e-05",
      "0.0003169359239043352",
      "-0.000551657698066736",
      "-0.00017911981578540049",
      "-0.0001454023094809234",
      "0.0017613334516719049",
      "-0.0016383733054112096",
      "0.0002500674653862367",
      "-3.140425566281945e-05",
      "-0.0006596793100141454",
      "6.204131709385969e-05",
      "0.0004370202960695971",
      "-0.00040779407825014297",
      "-5.897589346694062e-05",
      "0.00010325781380619658",
      "-0.0014472615174968473",
      "0.0014551553946690042",
      "-0.0005620905922831929"
    ],
    [
      "0.0024074031760215565",
      "0.0024162558808391945",
      "0.009847470438719776",
      "0.002613435542281733",
      "0.0036577922669895455",
      "-1.1804240051785254e-05",
      "0.0003152212807870842",
      "-4.404616207762311e-06",
      "0.00019505375889699225",
      "-0.00022410202579864464",
      "-6.335204333046225e-05",
      "-8.390394578877644e-05",
      "0.0007149207797453699",
      "-0.000738196466246042",
      "5.84654763863892e-05",
      "-6.4569515029418776e-06",
      "-0.0004959639899865591",
      "3.3439647235155874e-07",
      "0.0002589620697874493",
      "-0.00011276729522124491",
      "-4.3471454099852756e-05",
      "-2.8548290337934763e-05",
      "-0.00038811285474170084",
      "0.001945871846476812",
      "-9.194089501390796e-05"
    ],
    [
      "0.002365494706423047",
      "0.0023624850718757273",
      "0.00645338546896065",
      "0.002461763777295815",
      "0.002951431521788079",
      "-3.917411603564557e-06",
      "0.00015598690822570172",
      "-5.780050889774485e-06",
      "9.191382550857613e-05",
      "-0.00010087750853675297",
      "-2.740079310683306e-05",
      "-2.752694035336981e-05",
      "0.00037888752874202017",
      "-0.0004859584251143318",
      "-1.1525848972549412e-05",
      "-1.4646915583919073e-06",
      "-0.0002777468310635407",
      "-8.871004735698946e-06",
      "0.00012504623836724318",
      "-5.3639583560067916e-05",
      "-1.4257914293756015e-05",
      "-1.0480436967498426e-05",
      "-0.00026446790956993776",
      "0.0010200414607945566",
      "-3.311791554972471e-05"
    ],
    [
      "0.0023681260144988343",
      "0.002359176037545851",
      "0.006712204012899391",
      "0.0024534766435082285",
      "0.0029817087413050764",
      "-3.906323116337604e-06",
      "0.0001694915668802631",
      "-7.03871208790171e-06",
      "9.685072185517247e-05",
      "-9.051403181496406e-05",
      "-2.3851423822337708e-05",
      "-2.4899375891405082e-05",
      "0.000377475151268263",
      "-0.0005588686361660472",
      "-3.062914967377152e-05",
      "-1.27424686876542e-06",
      "-0.00030868087923671006",
      "-1.3189266903802606e-05",
      "0.00013288106243725687",
      "-4.200179087581326e-05",
      "-1.1271517931823427e-05",
      "-1.0598947653964534e-05",
      "-0.0002814820284262913",
      "0.001133783005097019",
      "-2.444028844294792e-05"
    ],
    [
      "0.002376329531818492",
      "0.0023633593076202862",
      "0.007595687738898822",
      "0.0024704366561704174",
      "0.0031063489180899505",
      "-5.931485612495267e-06",
      "0.00022211682067512325",
      "-5.5753561715737746e-06",
      "0.00011618429148368984",
      "-0.00011818628943170875",
      "-2.838519413649723e-05",
      "-2.87726580538884e-05",
      "0.0004504259139777237",
      "-0.0006044768257879122",
      "-3.32839844805951e-05",
      "-3.5947479175507655e-07",
      "-0.00036569253631225246",
      "-1.6449056997625676e-05",
      "0.00015799833258785186",
      "-4.5326140321543636e-05",
      "-1.3083893542308887e-05",
      "-1.8811321870266226e-05",
      "-0.0003106179257510265",
      "0.0014147924141451214",
      "-1.617214946968216e-05"
    ],
    [
      "0.0024080680236607693",
      "0.0023888981456442154",
      "0.010851974546646014",
      "0.002560128985707585",
      "0.0035814552024378524",
      "-6.0587571662738375e-06",
      "0.00035844067704968294",
      "-1.0113215520510284e-05",
      "0.00018755296236985572",
      "-0.0001798658617743399",
      "-4.4896545833532736e-05",
      "-3.7275740886443956e-05",
      "0.0007483373855361009",
      "-0.0009825348698734677",
      "-6.507763174205468e-05",
      "-1.9389738198672897e-07",
      "-0.0005952992891845196",
      "-2.9568955144931296e-05",
      "0.00025599923400765784",
      "-9.553904199704852e-05",
      "-2.241669482821624e-05",
      "-2.0955014058850873e-05",
      "-0.0005005868022595661",
      "0.002284413009354175",
      "-2.193723574312484e-05"
    ],
    [
      "0.002383769516809656",
      "0.002374094090056482",
      "0.00852329004333913",
      "0.0025138700679926147",
      "0.003224149150830509",
      "-4.8130584348642806e-06",
      "0.00023175410862303047",
      "-9.84055948556454e-06",
      "0.00013282162135871563",
      "-0.00015386148984479492",
      "-3.916098130634007e-05",
      "-2.9514632448030862e-05",
      "0.0005728904940114293",
      "-0.000757684027376319",
      "-3.978297019867571e-05",
      "2.41321399810735e-07",
      "-0.0004270402648728347",
      "-1.8626542094376174e-05",
      "0.00018155049640729564",
      "-8.58427918435847e-05",
      "-2.02154648441633e-05",
      "-1.719301721940035e-05",
      "-0.0003841743281201989",
      "0.0015491127643328564",
      "-3.537856784101492e-05"
    ],
    [
      "0.002439621603913707",
      "0.002427959028526103",
      "0.013414094220140652",
      "0.0027201463748554493",
      "0.004140390158749072",
      "-1.3617003417017917e-05",
      "0.00042107880831590414",
      "-1.7906363169021912e-05",
      "0.0002655270469196224",
      "-0.0003061833306327158",
      "-7.661773695736383e-05",
      "-8.326426686736486e-05",
      "0.001038118675695043",
      "-0.0013404867805427469",
      "-1.2657124001562117e-05",
      "-4.306387124108316e-06",
      "-0.000765316824556586",
      "-1.8316025462238104e-05",
      "0.0003600495305685757",
      "-0.0001262929002809231",
      "-4.0591524057526613e-05",
      "-3.661586507691073e-05",
      "-0.0006807954451765848",
      "0.0028005922490975856",
      "-0.00011721794298863321"
    ],
    [
      "0.259174989785242",
      "3.650417057793752",
      "9.645154433889749",
      "3.077295950476724",
      "1.8994688449710955",
      "0.5417026555144219",
      "1.2274486648935088",
      "-0.8089587229597192",
      "0.22345247749708885",
      "0.6686984806624211",
      "-2.559970306387387",
      "2.454575333043966",
      "-3.055536949002491",
      "-0.4647273449056082",
      "-1.22108862202647",
      "0.7900571233229214",
      "-0.5438769428848135",
      "-0.2366619423012584",
      "0.6521537614940297",
      "-5.173018417053635",
      "2.0519685042454907",
      "0.7377025612598138",
      "-3.6489645400861828",
      "3.2962490809140017",
      "-1.9298556777148284"
    ],
    [
      "0.1934285118005354",
      "2.1787660316368656",
      "1.165195978800187",
      "0.5930618254036442",
      "5.205848201385958",
      "-0.5923315814228068",
      "0.3889727116329511",
      "0.04573247224724758",
      "0.5941552310194077",
      "-0.8871830997183618",
      "-0.5719330122132746",
      "-2.8750297977318087",
      "-0.33630143762566866",
      "0.157837654559798",
      "1.5343296069660588",
      "-0.24529258949582378",
      "-0.2524989722194621",
      "0.3317109117587831",
      "0.8005252278945065",
      "1.258792064931891",
      "-0.9754083292398655",
      "-1.724186114351182",
      "0.7312847969827713",
      "2.40945273631668",
      "-0.8407990669419276"
    ],
    [
      "0.0025359678854848483",
      "0.0024774580566184062",
      "0.02055733964810977",
      "0.0027568926355464904",
      "0.0055562985658359374",
      "-3.507245265179759e-05",
      "0.00073760810298423",
      "-2.3094044361760494e-05",
      "0.00048207666956735085",
      "-0.00021971468561702884",
      "-6.365275040408771e-05",
      "-0.00018690346384627832",
      "0.0013333194608426014",
      "-0.0029536463313461336",
      "-0.00016415219612796628",
      "-2.1426539313727162e-05",
      "-0.0015000763050782892",
      "-6.313142494541081e-05",
      "0.0006583356908133065",
      "0.00010115600886253463",
      "-2.7785466776238012e-05",
      "-7.208849198143772e-05",
      "-0.000972530748855401",
      "0.005431554452121582",
      "-3.877777613700371e-05"
    ],
    [
      "0.002397584160276871",
      "0.0023732693625901423",
      "0.00901859599045976",
      "0.0024932119900728258",
      "0.0034290592885132896",
      "-4.997773716537244e-06",
      "0.00025140492006117335",
      "-1.803064234681863e-05",
      "0.0001625594737791906",
      "-0.00010783467542774733",
      "-2.698001453147312e-05",
      "-3.565299896717126e-05",
      "0.0004937532111649864",
      "-0.0010845510688759245",
      "-8.219944768583666e-05",
      "-2.9772140718682443e-06",
      "-0.0005351537351866018",
      "-2.3808712144442984e-05",
      "0.00022613282961440277",
      "-4.029675316816468e-05",
      "-1.4494028236007345e-05",
      "-1.2232633709189437e-05",
      "-0.00042283899808234516",
      "0.001882551565488053",
      "-4.464446121447928e-05"
    ],
    [
      "0.00237770728446471",
      "0.0023628624338450483",
      "0.007512254439860994",
      "0.002460953035136384",
      "0.0031223264264391166",
      "-5.044905332377314e-06",
      "0.00020675137832210045",
      "-6.7485500617002795e-06",
      "0.00011911648264435942",
      "-0.00011039429937477811",
      "-2.6356188885157837e-05",
      "-2.5878876969490704e-05",
      "0.0004359401762491171",
      "-0.0006929296441371644",
      "-4.223234111248728e-05",
      "-1.6524235139612784e-07",
      "-0.00038518388664471944",
      "-1.7891803802310084e-05",
      "0.00016186865497592903",
      "-4.670433183452012e-05",
      "-1.4303761472671512e-05",
      "-1.737092083244883e-05",
      "-0.0002868346905836818",
      "0.00142096039837925",
      "-1.4023266831361483e-05"
    ],
    [
      "0.0023744743250079772",
      "0.0023648992837918765",
      "0.007201269335447935",
      "0.0024631681916343984",
      "0.0030797934376117185",
      "-2.6429810945183975e-06",
      "0.00017607029017539355",
      "-1.169817323314352e-05",
      "0.00011081008375178517",
      "-0.00010068585545074166",
      "-2.6854257821860406e-05",
      "-2.3672802214600595e-05",
      "0.00040327776973156924",
      "-0.0007065336879379629",
      "-4.4124762612586436e-05",
      "-1.015642077645175e-06",
      "-0.0003625277792365808",
      "-1.494142037261424e-05",
      "0.00015329640422232296",
      "-6.239090391660512e-05",
      "-1.576043091138054e-05",
      "-8.5116677915692e-06",
      "-0.0003094905400320402",
      "0.0012720903329846032",
      "-3.7421177430613055e-05"
    ],
    [
      "0.002387001795567784",
      "0.0023789895559026305",
      "0.008090057762393885",
      "0.0024925560085439294",
      "0.003294380979852792",
      "-5.557082572056396e-06",
      "0.0002224161713108559",
      "-1.0295998459464815e-05",
      "0.00014211275532793473",
      "-8.95597792278085e-05",
      "-3.1720242298030965e-05",
      "-4.692643416613982e-05",
      "0.0004435695630637679",
      "-0.0008131426947945052",
      "-2.050142893141817e-05",
      "-4.57454481018949e-06",
      "-0.00043105166258408884",
      "-1.0838036355132394e-05",
      "0.0001937628583784249",
      "-6.110037300795674e-05",
      "-2.3314057397314665e-05",
      "-1.1377899047103931e-05",
      "-0.0003313285549755705",
      "0.0015687599647964856",
      "-5.157647667133016e-05"
    ],
    [
      "0.00247415305973695",
      "0.002436632838594489",
      "0.01628915740333479",
      "0.002669410056712175",
      "0.004610658205675059",
      "-1.4326755468739991e-05",
      "0.0004641643925808353",
      "-3.455565672595823e-05",
      "0.0003366955885962001",
      "-0.00014760021201459618",
      "-5.2125181854051295e-05",
      "-0.00010598246209247545",
      "0.0010568862993342067",
      "-0.0024460087761217285",
      "-0.0001598337520102854",
      "-1.2664783422525358e-05",
      "-0.001130736538751081",
      "-4.802752991790437e-05",
      "0.0004673507660312403",
      "-3.793144875312496e-05",
      "-3.3660873716031375e-05",
      "-2.56941351102107e-05",
      "-0.0008451165424942048",
      "0.003769025776459467",
      "-8.606739703921619e-05"
    ],
    [
      "0.03238116909318069",
      "0.014989793189445152",
      "0.7502586499545749",
      "0.03280310929275581",
      "0.5009806259431984",
      "-0.014289264235592123",
      "0.14207246327173675",
      "0.023501695734520937",
      "0.0790545421093471",
      "-0.05180622613728059",
      "-0.01910391481763768",
      "-0.0776494914517567",
      "0.09154421987479353",
      "0.25001641844403955",
      "0.1175472964292984",
      "-0.012857056832539722",
      "-0.03976872246911439",
      "0.017835376645080458",
      "0.09344528050095044",
      "0.07876296933869041",
      "0.0015497853409446832",
      "-0.010601269952660485",
      "0.11218278597744373",
      "0.5449379404218733",
      "0.025772729924955842"
    ],
    [
      "0.002656080552888322",
      "0.002732017544884246",
      "0.018850997667323968",
      "0.003447494661481186",
      "0.007937772358694424",
      "-2.0988275492348717e-05",
      "0.0003095805660255766",
      "-1.2583933239435582e-05",
      "0.0008142616270213377",
      "3.487880017076824e-05",
      "-0.00012428554868312334",
      "-0.0004984757646319159",
      "0.0007347439983114594",
      "-0.004292804016860658",
      "0.0007119964195510418",
      "-0.00011393980109146083",
      "-0.0015482863538470969",
      "0.00016950191185397524",
      "0.001060286909672465",
      "-7.715063224730386e-05",
      "-9.200408890873155e-05",
      "0.00013538753235966053",
      "-0.0012573505611092844",
      "0.004279427079032442",
      "-0.0007969895326409036"
    ],
    [
      "0.002661489612234636",
      "0.002729772744840843",
      "0.01932508282474278",
      "0.0034848414402296616",
      "0.008639548409573742",
      "-0.00011283587665313497",
      "0.0009672513612834032",
      "-5.222071846169311e-05",
      "0.0008650681946892614",
      "-0.00031632676615246473",
      "-0.0002447505326536391",
      "-0.0007736028621900333",
      "0.0007036945122684249",
      "-0.00200615082674539",
      "0.0010126613397549505",
      "-0.00010155252768567892",
      "-0.0013649728419801363",
      "0.0002646052032940961",
      "0.0011458070375684943",
      "9.24242592822816e-05",
      "-0.00027620790080316984",
      "-0.000159536873226663",
      "-0.0005434916928164277",
      "0.00610402973498036",
      "-0.0011307277287052775"
    ],
    [
      "0.0024318600058306993",
      "0.0024355203793303146",
      "0.011623809208079065",
      "0.0026846591503599773",
      "0.0041006858594589265",
      "-2.9480154870503726e-05",
      "0.00046775553656822164",
      "1.8273154596838917e-05",
      "0.00026456852994292057",
      "-0.0003096344324014497",
      "-8.828147810443506e-05",
      "-0.00014216837224807348",
      "0.0009174539797198395",
      "-0.0005999964757607457",
      "0.00017952694731794794",
      "-6.974282892759364e-06",
      "-0.000594017307615307",
      "1.4866425272928594e-05",
      "0.00033537841354505524",
      "-8.939609039502879e-05",
      "-6.613366267193555e-05",
      "-8.239240097467171e-05",
      "-0.0002624556418591667",
      "0.0026467376124349987",
      "-7.4112621714851e-05"
    ],
    [
      "0.0023782586641264212",
      "0.0023793837706641394",
      "0.007137977279993083",
      "0.0024867401126025526",
      "0.003174878962159363",
      "-4.517219252191435e-06",
      "0.00018066755240112741",
      "-1.1127854372537638e-05",
      "0.0001226910321257374",
      "-7.526101126544524e-05",
      "-3.129373546935219e-05",
      "-4.601426025340616e-05",
      "0.0003690620819039128",
      "-0.0006914359302156403",
      "-1.5248169863581977e-06",
      "-4.512985932934729e-06",
      "-0.00036041275354206415",
      "-4.351819936464913e-06",
      "0.00016773866863824992",
      "-6.92592453667687e-05",
      "-2.7573017485514245e-05",
      "-9.138947388673878e-06",
      "-0.00028355553656091246",
      "0.0012919979298360827",
      "-6.907372664576132e-05"
    ],
    [
      "0.0023772793422716394",
      "0.002378010219306089",
      "0.007022135732685813",
      "0.0024955292969031867",
      "0.0031676682554991546",
      "-7.802633989040471e-06",
      "0.00019614513220929183",
      "-2.112442576800836e-06",
      "0.00012359070059458202",
      "-0.00010901125384336505",
      "-3.6684148060092374e-05",
      "-5.368268270774741e-05",
      "0.0004146266131588813",
      "-0.0005137285724575756",
      "3.65687166830675e-05",
      "-4.2648417865576e-06",
      "-0.0003237695779991135",
      "3.462738303791574e-07",
      "0.00016343119195201203",
      "-6.425579793328748e-05",
      "-2.787383878145555e-05",
      "-1.8575622074713506e-05",
      "-0.00023137496902210543",
      "0.0012546959266926685",
      "-5.3644897011687466e-05"
    ],
    [
      "0.0023826620904690288",
      "0.0023772203763745402",
      "0.008021211739987263",
      "0.0025157931641603066",
      "0.003237447118564687",
      "-6.058047774711686e-06",
      "0.00022208686274349405",
      "-9.27461552608877e-06",
      "0.00013257197865629698",
      "-0.00011899038985410066",
      "-3.8228556514738556e-05",
      "-4.771641571407168e-05",
      "0.0004859220109308572",
      "-0.0006921224413186197",
      "-4.8258110087984325e-06",
      "-4.050691108844939e-06",
      "-0.00039104703754572114",
      "-8.116770660469563e-06",
      "0.00018079526625807438",
      "-7.443715828977634e-05",
      "-2.4314365244655987e-05",
      "-1.2519095246785387e-05",
      "-0.000371961201014768",
      "0.00145223688749999",
      "-6.176548228600813e-05"
    ],
    [
      "0.002395605445814918",
      "0.0023840633087194056",
      "0.00963561625168926",
      "0.002554704568091013",
      "0.00342315585034433",
      "-7.5165405165990666e-06",
      "0.00029264967386740255",
      "-7.1284503432344735e-06",
      "0.0001621537163059376",
      "-0.00016038642390083335",
      "-4.6082796285075086e-05",
      "-4.8078785256686115e-05",
      "0.0006674247585527676",
      "-0.0008293289739358115",
      "-1.8491300193752312e-05",
      "-2.044703557700178e-06",
      "-0.0004956655161678124",
      "-1.686399470489035e-05",
      "0.00021921147445592816",
      "-9.036136273512548e-05",
      "-2.7371622619246727e-05",
      "-2.1320655672731474e-05",
      "-0.00044126688356789506",
      "0.0018681345450844258",
      "-4.361707788673183e-05"
    ],
    [
      "0.002409890764925932",
      "0.0023891464276805732",
      "0.010700460124495303",
      "0.0025530182462319777",
      "0.003640620909746513",
      "-7.079021559691741e-06",
      "0.0003320707589037918",
      "-1.8828185277316496e-05",
      "0.0001919469492923391",
      "-0.00011408260222944957",
      "-3.893936010904345e-05",
      "-5.4534569294057394e-05",
      "0.0006203711384831132",
      "-0.0012012134931202992",
      "-7.113071260638867e-05",
      "-4.457705058400923e-06",
      "-0.000629882088548488",
      "-2.459183483662346e-05",
      "0.00026629068380137113",
      "-7.577906553123632e-05",
      "-2.9006379140941603e-05",
      "-1.6915941826540988e-05",
      "-0.0005389726036448094",
      "0.0023060995408224344",
      "-6.339576372886305e-05"
    ],
    [
      "0.002474669802632187",
      "0.0024293467815702735",
      "0.017674258760499148",
      "0.002740622506263927",
      "0.004665808393726424",
      "-2.5130799445769795e-05",
      "0.0006420335394216193",
      "-1.3223674351133584e-05",
      "0.00034710845003947996",
      "-0.00034428045179229415",
      "-8.257943382774567e-05",
      "-0.00010803544503494362",
      "0.0012427403386484734",
      "-0.0018398686222097554",
      "-6.384766361175007e-05",
      "-2.873365543319726e-06",
      "-0.0010818246994848874",
      "-3.899391146570763e-05",
      "0.000468206115446114",
      "-7.759298702295587e-05",
      "-3.888938114409168e-05",
      "-7.449668969631749e-05",
      "-0.0008757279645140137",
      "0.004181751071042213",
      "-5.932839239711214e-05"
    ],
    [
      "0.6350775359721593",
      "19.644062481741056",
      "7.96053858867995",
      "9.232544043483419",
      "4.36666714350181",
      "1.4675015791042159",
      "0.8318879378157437",
      "0.08650086309823495",
      "-0.3969201160635",
      "0.9136034997597637",
      "4.602076978435425",
      "-3.4875494917939776",
      "1.925074749569594",
      "-0.2212441789223933",
      "-1.8230436684541689",
      "1.5861332050128936",
      "-1.0288695923600033",
      "1.5580284998129579",
      "-0.31813754250807585",
      "-9.097922559203049",
      "-3.4858328261879197",
      "0.9692338171390134",
      "1.084951687389314",
      "0.47353603191099075",
      "2.122911812774802"
    ],
    [
      "0.0034692026303133534",
      "0.005683911384392543",
      "0.11706370905729681",
      "0.006208268897147343",
      "0.018827452090926587",
      "0.001447326942873611",
      "-0.002887233525281503",
      "-0.0016517641999691905",
      "0.0022364256934377753",
      "-0.00742976238741636",
      "-0.002464754319862876",
      "0.002339160851846653",
      "0.008280180956314024",
      "-0.03600474161127587",
      "-0.0029785642999445253",
      "-3.286109175257426e-05",
      "-0.009676367777342355",
      "-3.721987445672086e-05",
      "0.003667284093975192",
      "-0.012862356603190983",
      "-0.0003659453007222716",
      "0.004365567428666346",
      "-0.015805652850459487",
      "0.009335303538032897",
      "-0.0056410145490692854"
    ],
    [
      "0.0025858865403401003",
      "0.0028240885429923154",
      "0.030147462056712575",
      "0.004656026682764731",
      "0.0074621191893333395",
      "-8.997987543613483e-05",
      "0.0007236486078602071",
      "0.00010353809310384675",
      "0.0007213400221038277",
      "-0.002112171780349665",
      "-0.0008009811257143626",
      "-0.0009138235908544654",
      "0.005551450082253517",
      "0.0018890863468716272",
      "0.0018741512808596195",
      "-0.00014321126145089484",
      "-0.00017461812585218203",
      "0.00035696406174070525",
      "0.0008723624347812375",
      "-0.0010487055155979262",
      "-0.00021364032603386304",
      "0.00014723309742796102",
      "-0.0021698527829197398",
      "0.0010900963248848176",
      "-0.0010689403246332103"
    ],
    [
      "0.0024043837163036704",
      "0.002400805657982984",
      "0.01013943140907014",
      "0.0025927155572745874",
      "0.003616116566116192",
      "-5.756863810033572e-06",
      "0.0002545449697890791",
      "-3.1473129381179715e-05",
      "0.00018084757508491896",
      "-0.00014805097538449",
      "-5.081282692215543e-05",
      "-6.744366241580145e-05",
      "0.0005356048059584474",
      "-0.0012189867929444484",
      "-3.489946452896018e-05",
      "-8.260128824000528e-06",
      "-0.0005618154014689536",
      "-5.680828636512904e-06",
      "0.00025617969897754695",
      "-0.00010552124408956362",
      "-3.104484901907952e-05",
      "-4.339717176498349e-06",
      "-0.0006464951072673935",
      "0.0019119104761009555",
      "-0.00016006965287793153"
    ],
    [
      "0.002374167414623612",
      "0.0023665765624734936",
      "0.0069942066349479295",
      "0.0024590377614119524",
      "0.0030802165643365404",
      "-6.102189470506285e-07",
      "0.00015564864879947715",
      "-1.758647284037597e-05",
      "0.00010898220394836477",
      "-7.127841343149419e-05",
      "-2.709613541542621e-05",
      "-2.3133355494418056e-05",
      "0.000351061265480886",
      "-0.0007813905935959892",
      "-5.371555473496892e-05",
      "-1.839263041114623e-06",
      "-0.0003664012965077898",
      "-1.3702057778136339e-05",
      "0.00015391923631946134",
      "-7.909595182056338e-05",
      "-1.9543249167883164e-05",
      "-6.227146327441852e-07",
      "-0.0003243628501450111",
      "0.0012219830363104814",
      "-5.787803605236948e-05"
    ],
    [
      "0.0023664280793071575",
      "0.0023628201270440552",
      "0.006258767443866893",
      "0.0024444194945530085",
      "0.0029641920015391417",
      "-1.3699219735240436e-06",
      "0.00013704987818235361",
      "-1.2557124900169389e-05",
      "9.253567406883651e-05",
      "-7.926858955167377e-05",
      "-2.578332374796746e-05",
      "-2.1674017182693124e-05",
      "0.00030915916591164406",
      "-0.0006022710830252072",
      "-3.2064940410701775e-05",
      "-1.1434989891221159e-06",
      "-0.00029839631618595896",
      "-9.68168261527224e-06",
      "0.00012909276675686298",
      "-7.091646793840623e-05",
      "-1.801444619161182e-05",
      "-4.375613432269679e-06",
      "-0.0002578187170554453",
      "0.001024817318112619",
      "-4.783174502364144e-05"
    ],
    [
      "0.0023737237848534386",
      "0.0023688415917029345",
      "0.00676295359621658",
      "0.002459467829788402",
      "0.0030826080759383547",
      "-1.3160699400309612e-06",
      "0.00015231589215744529",
      "-1.5253521413472875e-05",
      "0.00010938845185712759",
      "-7.29021732148935e-05",
      "-2.775091482684726e-05",
      "-2.8970742500899264e-05",
      "0.00033382043095644075",
      "-0.0007276804977983836",
      "-3.483779431518202e-05",
      "-2.7753027016571386e-06",
      "-0.00034884822797724886",
      "-9.65591140236507e-06",
      "0.00015276232997321897",
      "-7.605356330861129e-05",
      "-2.19082027229529e-05",
      "-1.6179499331172367e-06",
      "-0.00029163751918512715",
      "0.0011798569924925558",
      "-6.104036810485566e-05"
    ],
    [
      "0.0023978106077136518",
      "0.002399762701324759",
      "0.009057027004736627",
      "0.0025382783142660972",
      "0.0034653968307044713",
      "-4.411849312645495e-06",
      "0.00025668084479524457",
      "-1.2391565878168021e-05",
      "0.00016696942828610365",
      "-0.00015023804967493327",
      "-4.541893397585863e-05",
      "-5.4013068182685226e-05",
      "0.0005591218196062599",
      "-0.0008977929070264754",
      "-1.4102986181183734e-05",
      "-4.9273444966802105e-06",
      "-0.0004918399995137357",
      "-1.1156748711851999e-05",
      "0.00022753184333392006",
      "-0.0001134674503395437",
      "-3.516467182120149e-05",
      "-1.0181100814975787e-05",
      "-0.000386355761708047",
      "0.001782488763976971",
      "-7.01506655980354e-05"
    ],
    [
      "0.0025757176417569375",
      "0.0029263707054247613",
      "0.018423529450179246",
      "0.0033047247254391456",
      "0.006671586402117217",
      "1.854174007837624e-05",
      "0.00029580040976700774",
      "-0.0001108678649219426",
      "0.0005827304558985939",
      "-0.00035117884968289664",
      "-0.00018690056476953392",
      "-0.0005150622239243166",
      "0.0010876400529926161",
      "-0.003229712544088585",
      "0.0003342637947303878",
      "-0.00010885280847785619",
      "-0.0012817286180265273",
      "0.00010527393925493828",
      "0.0008312895821510614",
      "-0.0007019777721421011",
      "-0.0003236024771324823",
      "0.00016478704220668021",
      "-0.0011976058749204764",
      "0.0035177412246916668",
      "-0.0009103594409159151"
    ],
    [
      "0.0031019333094289216",
      "0.005292105500797625",
      "0.042645953336707246",
      "0.01719571929127962",
      "0.025579519241343277",
      "-0.0005123134657088809",
      "-0.0015624329509504125",
      "-0.0009073065693376307",
      "0.00230508167196571",
      "-0.004050815155497913",
      "-0.004545863341477708",
      "-0.007234314714976404",
      "0.01789349669179281",
      "0.005260992219835061",
      "0.01082684285125839",
      "-0.0011037871470188664",
      "0.001809777064073516",
      "0.0027267135482384876",
      "0.003480696123231679",
      "-0.0072981448500725465",
      "-0.004177842329035933",
      "0.0009247345707629202",
      "-0.007383575710588934",
      "-0.016023195277416517",
      "-0.013359315548462222"
    ],
    [
      "0.002542425121275092",
      "0.0026350238043687264",
      "0.021636900438153747",
      "0.0031042079712530336",
      "0.0058636718605259396",
      "1.105595069534648e-05",
      "0.00039351594706972683",
      "-0.00014721885138179984",
      "0.00048127598588491643",
      "-0.0001410132573978373",
      "-0.0001531288410695993",
      "-0.0001988829894050219",
      "0.0012695577883815956",
      "-0.0039519553928911415",
      "-0.00018800926605308627",
      "-3.8771474300209986e-05",
      "-0.001499192079715343",
      "-7.490836268579495e-06",
      "0.0007131938018731144",
      "-0.0005193841553898836",
      "-0.00012039748128773051",
      "0.00010109689814124086",
      "-0.0018261041755726576",
      "0.004181141451145301",
      "-0.000645285558525073"
    ],
    [
      "0.0024202925119888867",
      "0.0024223419042492607",
      "0.011884151635248868",
      "0.00265724207409634",
      "0.003819175822920517",
      "-4.453826988537799e-06",
      "0.0003444716032299554",
      "-1.9319664727097875e-05",
      "0.00021723060387359632",
      "-0.0001727776823949445",
      "-6.713977999694828e-05",
      "-7.025599453707448e-05",
      "0.0008918661519555046",
      "-0.0012101282817554516",
      "-2.8223928046892692e-05",
      "-6.5998518459925725e-06",
      "-0.0006588846901088352",
      "-1.8930737090438642e-05",
      "0.0002988450203700054",
      "-0.00018436607808628537",
      "-5.032981191540853e-05",
      "-5.287034362673648e-06",
      "-0.0006286162074923599",
      "0.0023224379710993647",
      "-0.00010417502359753662"
    ],
    [
      "0.002404264053824994",
      "0.0024055143407437263",
      "0.00871062604545394",
      "0.0025691799652710914",
      "0.003622699565872925",
      "-1.3248154828659682e-05",
      "0.0002813918345679147",
      "-7.903584889595253e-06",
      "0.000188169034038644",
      "-0.00016032636906486113",
      "-5.266496230776614e-05",
      "-9.298703887755879e-05",
      "0.0005276720276210002",
      "-0.0007196132870660294",
      "6.164023433877663e-05",
      "-9.947656316204287e-06",
      "-0.00045344445947890664",
      "7.394569232149616e-06",
      "0.0002518299920243745",
      "-5.893850956445392e-05",
      "-3.6421186641278214e-05",
      "-2.387108848657933e-05",
      "-0.0003272291143509071",
      "0.0017931204461655867",
      "-0.00010809568227095295"
    ],
    [
      "0.0023491995021961334",
      "0.002346318396461948",
      "0.004596586014289788",
      "0.002395270091547153",
      "0.00269536852345035",
      "-2.1313158018218577e-06",
      "8.855082630790927e-05",
      "-3.6925292431631043e-06",
      "5.440126820230167e-05",
      "-4.929420981864001e-05",
      "-1.4221719651515658e-05",
      "-1.5555750071055596e-05",
      "0.000191786613805014",
      "-0.00029538580870050663",
      "-7.521218132162475e-06",
      "-7.866391575805399e-07",
      "-0.00016484233198695714",
      "-4.730152200083329e-06",
      "7.387764738322241e-05",
      "-3.0507187932520712e-05",
      "-9.7365438625402e-06",
      "-6.322134527880675e-06",
      "-0.00012835292133821306",
      "0.0006054441424937037",
      "-1.887853156772399e-05"
    ],
    [
      "0.0023522594500974803",
      "0.002349401494452451",
      "0.005002880973027112",
      "0.0024096189064926493",
      "0.0027427791486110097",
      "-2.320683652292362e-06",
      "0.00010252068139035637",
      "-4.161666466439096e-06",
      "6.13599871093431e-05",
      "-6.290572481018203e-05",
      "-1.77694378327854e-05",
      "-1.7153669631895015e-05",
      "0.00023758303583947286",
      "-0.0003275938373671532",
      "-8.672755397908895e-06",
      "-7.399745018015004e-07",
      "-0.00018642462178008464",
      "-5.723436714795572e-06",
      "8.343447084356261e-05",
      "-3.940243907789229e-05",
      "-1.0816741195768184e-05",
      "-6.823852284927415e-06",
      "-0.00015860936113657953",
      "0.0006849415952447258",
      "-2.1480121527540758e-05"
    ],
    [
      "0.002354919486527713",
      "0.002352838851809594",
      "0.0052666482403460994",
      "0.0024190228280337304",
      "0.0027835345289456016",
      "-1.8589909896053375e-06",
      "0.00010519980293931257",
      "-5.928314681288704e-06",
      "6.709577710859855e-05",
      "-6.388008097524365e-05",
      "-1.9014112445575008e-05",
      "-1.7480682914448057e-05",
      "0.00025904015093764914",
      "-0.0003970855118193192",
      "-1.4447185470051962e-05",
      "-7.936269979558153e-07",
      "-0.00021070643233200064",
      "-6.965073463285234e-06",
      "9.187649392416414e-05",
      "-4.7427746963524175e-05",
      "-1.2780615748536373e-05",
      "-5.869446154272395e-06",
      "-0.00018061111964902244",
      "0.0007416635244937278",
      "-2.6809799061907388e-05"
    ],
    [
      "0.01072891765407023",
      "0.013696251896728451",
      "0.27275802050490344",
      "0.03552281662619774",
      "0.15053968235668044",
      "0.002949970472994067",
      "-0.0317780463055851",
      "0.0015601019622800384",
      "0.02252377615618647",
      "-0.0465426836379796",
      "-0.016636267892217813",
      "-0.020416148866421683",
      "0.05743388215292272",
      "0.012373431560581858",
      "0.055794570196996206",
      "-0.00872021275834331",
      "0.030384486839629223",
      "0.01581175240943371",
      "0.027100983343347613",
      "-0.023262903837326675",
      "0.0075744202922738224",
      "0.032956384676851795",
      "-0.07160382498562844",
      "-0.18596597930519385",
      "-0.03813170156265927"
    ],
    [
      "0.0024348135028389533",
      "0.002474688147200796",
      "0.010541157166310516",
      "0.002690226383568907",
      "0.004135994853871232",
      "-1.702142635793457e-05",
      "0.000288037238252699",
      "-2.003561955419839e-05",
      "0.0002592812945294279",
      "-0.00015602762570985108",
      "-6.906835920729791e-05",
      "-0.0001400568865222493",
      "0.0006513249042670571",
      "-0.001355508979752312",
      "6.752488370932254e-05",
      "-1.5125737744707352e-05",
      "-0.0006633748775737586",
      "8.235564655105093e-06",
      "0.00035078323856366775",
      "-8.965418664592108e-05",
      "-6.979973491684136e-05",
      "-3.60108973818887e-05",
      "-0.00044577779103412347",
      "0.0022594593606305342",
      "-0.00018743928278901358"
    ],
    [
      "0.4393335346003422",
      "0.7562423711439931",
      "1.0428656287782547",
      "1.6800488261840538",
      "4.241324728465523",
      "-0.26392011701923973",
      "-0.4397638113812751",
      "-0.11958499456807034",
      "1.06877188758046",
      "0.09769713352221455",
      "0.0016686362798129166",
      "-1.1762174215477401",
      "0.07100659552752717",
      "-1.1879222368487552",
      "1.0880443267831",
      "0.27655828035257707",
      "-0.20549515474871452",
      "-0.6870550110775575",
      "-0.7160316893480411",
      "0.8338035904010158",
      "0.18779130049429582",
      "-0.6485579814635835",
      "0.27924517525957315",
      "1.3517031796516152",
      "1.4547937038992043"
    ],
    [
      "0.00244820178552788",
      "0.00250201363645544",
      "0.01378189262109296",
      "0.0030166787112417357",
      "0.004502977493169886",
      "1.5392972635985196e-06",
      "0.00021718047270468245",
      "-7.171418098210013e-05",
      "0.00028900525019255385",
      "-0.00030538474890606386",
      "-0.00015140825064416171",
      "-0.00016662802219934568",
      "0.0011085191005518447",
      "-0.0016182829729416025",
      "0.00016118773067215814",
      "-3.2942909010444395e-05",
      "-0.0006471626571078658",
      "5.796410161406884e-05",
      "0.00041487070234287805",
      "-0.0003337113719245243",
      "-6.381502895655551e-05",
      "8.224384415248646e-05",
      "-0.001293224851255882",
      "0.0017350937357695647",
      "-0.0005434335907501776"
    ],
    [
      "0.0023525866016640964",
      "0.00234903699912719",
      "0.004952123336770816",
      "0.002406761391045416",
      "0.0027499886773129072",
      "-1.3109000592425872e-06",
      "9.378580750427553e-05",
      "-8.298437600409252e-06",
      "6.111405654290472e-05",
      "-4.277942468315347e-05",
      "-1.5728534110441336e-05",
      "-1.7016322479379267e-05",
      "0.0002032031436163127",
      "-0.0003951857921895833",
      "-1.983695584360646e-05",
      "-1.5509512944242438e-06",
      "-0.00019603014564688445",
      "-5.92583770283809e-06",
      "8.55784098762877e-05",
      "-3.879574061389892e-05",
      "-1.0903594337900195e-05",
      "-2.074037895191211e-06",
      "-0.00018372575952431733",
      "0.0006817273665439616",
      "-3.381938990438156e-05"
    ],
    [
      "0.002350672857436777",
      "0.002346732184382793",
      "0.004802554907448232",
      "0.002399592346956567",
      "0.0027168244070328107",
      "-1.8001205805375557e-06",
      "9.309137142099138e-05",
      "-5.633053138279971e-06",
      "5.7136308734828884e-05",
      "-4.9669740174177566e-05",
      "-1.5131070572076469e-05",
      "-1.5033510865448917e-05",
      "0.0002028075034567413",
      "-0.0003398024357408392",
      "-1.5528793792439435e-05",
      "-8.32903224650352e-07",
      "-0.00018030055792336963",
      "-6.038261771460052e-06",
      "7.87998604558197e-05",
      "-3.412081160479189e-05",
      "-9.379561834134583e-06",
      "-4.872992792041876e-06",
      "-0.00015789576351488556",
      "0.0006480511115234836",
      "-2.289872831478855e-05"
    ],
    [
      "0.002354676941315674",
      "0.00234920458418664",
      "0.005121134486133267",
      "0.002405155378754113",
      "0.002778431946135578",
      "-2.165078449907695e-06",
      "0.00010749945870427551",
      "-6.272571341502433e-06",
      "6.635602320177045e-05",
      "-5.160337948296057e-05",
      "-1.570772829027784e-05",
      "-1.7099125380460273e-05",
      "0.0002189677309588077",
      "-0.00040006109172453325",
      "-1.952055883003652e-05",
      "-9.535511630515785e-07",
      "-0.00021063695596083024",
      "-7.271401627819014e-06",
      "9.134349233840718e-05",
      "-3.412171024648251e-05",
      "-1.0617335414135778e-05",
      "-6.21659025514819e-06",
      "-0.00017003645162643206",
      "0.0007600730730255506",
      "-2.3656324401822677e-05"
    ],
    [
      "0.002490251514022562",
      "0.0025104670030476036",
      "0.01621240178894197",
      "0.0028989601189042752",
      "0.005068084290087918",
      "-2.9693629188217493e-05",
      "0.0005995364097794073",
      "3.6467437103453947e-06",
      "0.00040260034374718927",
      "-0.0005305896437387261",
      "-0.00013975268615772952",
      "-0.0002049867829490575",
      "0.0014002149428413312",
      "-0.0010435365257892302",
      "0.00024835964099987544",
      "-2.1189444530268166e-05",
      "-0.0008480532756535018",
      "3.4446487950699217e-05",
      "0.0005247978468126863",
      "-0.00014911187106153885",
      "-7.162262110871661e-05",
      "-5.243214795604316e-05",
      "-0.0005604162335039188",
      "0.0035297413124849497",
      "-0.00021646009050353533"
    ],
    [
      "0.02873792267811057",
      "0.021137281839223882",
      "1.7218071777253066",
      "0.09619239862075667",
      "0.47514649025168343",
      "-0.020333190753375814",
      "0.2097024114325696",
      "0.04065433651685815",
      "0.07756419753613197",
      "-0.17079143959316606",
      "-0.04090181615169665",
      "-0.08603314023571906",
      "0.3540752334120186",
      "0.6856633340710209",
      "0.2039010250318298",
      "-0.00858155144529175",
      "0.022815111921341103",
      "0.027596272609619592",
      "0.08040375090840232",
      "0.04880235555572834",
      "-0.008200835543135",
      "-0.03661289918072626",
      "0.17934369622492796",
      "0.5687485900881709",
      "0.042117804023737805"
    ],
    [
      "2.284442682873715",
      "3.7426170485433925",
      "4.8862125398666505",
      "3.5677113610897577",
      "2.1205507647417923",
      "0.8778975791197815",
      "-2.920382708672915",
      "-0.3114883376622947",
      "-1.648542861369728",
      "0.18716781447199865",
      "0.5657097761292879",
      "0.12310201219743483",
      "0.5762013793622522",
      "2.6510660161152177",
      "1.7276289552435415",
      "2.4867563490393243",
      "1.0195901702306067",
      "-0.7266125786405047",
      "0.06926298692170466",
      "4.171935434202128",
      "0.06183983851623102",
      "2.1714329306634093",
      "-0.2148533269213885",
      "0.1258748077413513",
      "0.18203931158862555"
    ],
    [
      "0.0024732719394907686",
      "0.0024859918341826968",
      "0.018414750491409858",
      "0.0029158663851814493",
      "0.004672848838830339",
      "-3.3916808353519116e-05",
      "0.0006912838717962781",
      "2.96307666153961e-05",
      "0.0003563847992878285",
      "-0.0007069341304073594",
      "-0.00016335547844144213",
      "-0.00016263772072958288",
      "0.0019314025618334064",
      "-0.0007170461278209641",
      "0.0001674367184891686",
      "-6.4265879589852e-06",
      "-0.0008338958691550621",
      "-1.08423962023314e-05",
      "0.00045617259836914424",
      "-0.0001910513577683516",
      "-4.9919915535589304e-05",
      "-8.563761408971859e-05",
      "-0.0007224089729638848",
      "0.0036326251014801177",
      "-2.2456512220801222e-05"
    ],
    [
      "0.0024079161631039557",
      "0.0024121615029017653",
      "0.011235233570529997",
      "0.0026051660664290982",
      "0.0035771814848852674",
      "5.087654440395093e-06",
      "0.00024234439631037714",
      "-3.666788778846477e-05",
      "0.0001799696493692801",
      "-0.0001940827002866712",
      "-5.273122023891108e-05",
      "-2.1982959942072616e-05",
      "0.000757768000216046",
      "-0.0014379805587604899",
      "-0.00012691926410262152",
      "-2.4257226457865e-06",
      "-0.0006368065874853021",
      "-3.1708508387892096e-05",
      "0.0002594175498633158",
      "-0.00017334502370259519",
      "-2.251887867803248e-05",
      "1.5358048487336468e-05",
      "-0.0007382005610789097",
      "0.0019772003850123386",
      "-0.00011199687046522405"
    ],
    [
      "0.002403003946322246",
      "0.002392958352607144",
      "0.010847686104867308",
      "0.00257301048049974",
      "0.003509977862814221",
      "-2.2752868375415506e-06",
      "0.0003019323693789238",
      "-2.3217298255462982e-05",
      "0.00017239671310126172",
      "-0.00020453463484295433",
      "-5.157827083886263e-05",
      "-3.2676056457066266e-05",
      "0.0007253724954773399",
      "-0.0010908831537546797",
      "-8.9339490574592e-05",
      "-1.655728376887009e-06",
      "-0.0005724041704656303",
      "-2.7433472733370366e-05",
      "0.00024347313097310093",
      "-0.0001222089436607254",
      "-1.6761049234852236e-05",
      "-4.6953799284267115e-06",
      "-0.0006432604378700828",
      "0.0020372692321979917",
      "-7.051324643294083e-05"
    ],
    [
      "0.002451848509263267",
      "0.002449789681823162",
      "0.015785789172031252",
      "0.0027691888008016885",
      "0.004292064071164211",
      "1.1280724899171253e-05",
      "0.00038876698997738346",
      "-8.25920429250015e-05",
      "0.0002703334527744027",
      "-0.00016276824336010365",
      "-7.094589194978303e-05",
      "-4.8948892874958105e-05",
      "0.0009093844148095729",
      "-0.002335780144563689",
      "-0.00022980437063936958",
      "-1.1986605310430918e-05",
      "-0.0009774703543501048",
      "-4.0255637570177155e-05",
      "0.0004092781391763481",
      "-0.0002466994522930838",
      "-3.3077185389880166e-05",
      "5.4757196638376654e-05",
      "-0.0013860773991103985",
      "0.003075981796868228",
      "-0.00028420280486654884"
    ]
  ],
  "rational_Q": [
    [
      "0.12665579722027168",
      "0.6212887939848343",
      "10.192838963162732",
      "0.9457287637800502",
      "2.4075458278412265",
      "0.6212887939835128",
      "2.479749136902387",
      "46.29203386928138",
      "7.684200220662765",
      "7.778881386302662",
      "10.19283896320646",
      "46.29203386927973",
      "192.20619464312418",
      "38.31900307440307",
      "33.92533914188222",
      "0.9457287637879419",
      "7.684200220643893",
      "38.31900307440291",
      "10.364292085002635",
      "10.331886874482521",
      "2.4075458278866453",
      "7.778881386309812",
      "33.925339141871504",
      "10.331886874464033",
      "7.208231256950901",
      "-0.061542965207308925",
      "0.4308070604583153",
      "0.03297455338302733",
      "0.009299798259887016",
      "-0.06154296520672963",
      "0.1631658957293401",
      "0.4241213603538575",
      "-0.16356876983594895",
      "-0.35563112244257483",
      "0.43080706046387607",
      "0.4241213603537692",
      "0.03741951106072349",
      "0.28806001803737874",
      "-0.7340606026294112",
      "0.032974553381351225",
      "-0.16356876983494661",
      "0.2880600180315034",
      "-0.5648319244514663",
      "0.29530080894828636",
      "0.009299798262388756",
      "-0.35563112244063694",
      "-0.7340606026346316",
      "0.29530080895129646",
      "0.48831106626527476",
      "0.21408844673715594",
      "-0.3202022149815754",
      "-0.5093387306102735",
      "0.22242807120724534",
      "-0.4298600770557774",
      "-1.7692644019298909",
      "0.1421982825568263",
      "0.7704625047838309",
      "0.15206671789317722",
      "-1.6289406107310676",
      "0.06555784975644571",
      "-0.9851286612205266",
      "0.35345139673372233",
      "-0.34248360827633034",
      "-0.49237765387583504",
      "-0.9576881296878028",
      "0.9451774549080357",
      "0.01756592332604802",
      "-0.10159752309121116",
      "1.5236268437673066",
      "1.7435853807593193",
      "-0.6846564249836731",
      "-0.695235760872853",
      "-0.2375638545202546",
      "-3.004980712875285",
      "0.15206671790116683",
      "1.5968187321315386",
      "5.510945411836476",
      "-1.6590147154829376",
      "-0.9659865379905368",
      "3.919678811100626",
      "2.22776841733791",
      "2.3073426360482507",
      "-1.4618924138495495",
      "-0.4901858961066753",
      "0.04134939493164886",
      "1.7661319732738803",
      "4.517173105342222",
      "-4.6875110096325585",
      "0.35872596045963584",
      "-1.497601158680987",
      "-0.5483168835971691",
      "1.5123571578508608",
      "1.57905918341542",
      "-0.08298619395794875",
      "0.5531672751644438",
      "-0.34248360827393537",
      "0.5063600351432007",
      "0.09548196475525672",
      "0.4669717568575789",
      "-0.5150281089240581",
      "0.041349394932895155",
      "0.2878235807044651",
      "1.4965162982528573",
      "0.5102558771323534",
      "-0.6109946751797013",
      "-0.05137932571614202",
      "0.3995731988150831",
      "1.45558755008533",
      "-1.3294081888360618",
      "-0.016743289779075573",
      "-0.02511575387058947",
      "-0.9364481983363453",
      "-1.7309569387609398",
      "1.3705645406697173",
      "0.7078980615709431",
      "-0.10159752308231285",
      "-0.19516061680833782",
      "-2.7801854844854916",
      "0.657274623538682",
      "0.43942570824645244",
      "-1.4976011586844535",
      "1.9572569167413676",
      "1.488776857454048",
      "0.7687631108927278",
      "-1.934603229169895",
      "-0.025115753866945804",
      "-0.6377436511040157",
      "0.5074542561694579",
      "0.7128328706343732",
      "-1.2747495450161082",
      "-0.2494733190606331",
      "-1.343630198974812",
      "-2.08136732440553",
      "1.3675194014322936",
      "1.1947807472822278",
      "-0.4298600770555451",
      "-1.6289406107196958",
      "-0.492377653871981",
      "1.5236268437625593",
      "0.21408844672863347",
      "-1.7692644019423989",
      "0.06555784975346712",
      "-0.9576881296892915",
      "1.7435853807433732",
      "-0.32020221498602003",
      "0.1421982825516303",
      "-0.9851286612183765",
      "0.9451774549062947",
      "-0.684656424989759",
      "-0.5093387306121703",
      "0.7704625047894966",
      "0.35345139674929527",
      "0.017565923324388954",
      "-0.6952357608725169",
      "1.4945729418321871",
      "-0.20053329665413774",
      "-1.4723624359359757",
      "1.596818732127832",
      "1.4945729418294034",
      "1.3709064342686799",
      "1.184710029702189",
      "-2.0289225615447064",
      "0.5063600351407143",
      "-0.2005332966576636",
      "1.1847100297123137",
      "-3.5599294875674685",
      "1.551297901080874",
      "-0.19516061681329908",
      "-1.472362435947347",
      "-2.0289225615566684",
      "1.5512979010761083",
      "2.3956673838737914",
      "-2.5891537302144974",
      "-11.161133517499797",
      "2.2277684173133676",
      "19.54744746688617",
      "21.712349285635693",
      "-4.214240041786149",
      "-1.6548493330718452",
      "0.28782358069544056",
      "-0.20216562109262856",
      "-4.624892290744996",
      "-1.2345431917144007",
      "5.5065195623034855",
      "1.957256916780022",
      "-4.354906442180113",
      "1.5755405457650515",
      "-2.269310625819369",
      "0.19485663687668464",
      "0.7001056316944568",
      "1.7661319732933418",
      "-0.20216562110574257",
      "4.743912037485722",
      "6.924356296763654",
      "-3.384497962287206",
      "0.39957319881807185",
      "-3.4275219539416386",
      "-0.8242900674774462",
      "-0.25405542676025455",
      "1.712543645293924",
      "-0.6377436510998612",
      "-0.21270995189851516",
      "0.12140010609161535",
      "-2.8357803631010103",
      "0.23729164895347568",
      "-0.5483168836088755",
      "-4.354906442192819",
      "-4.557106991698533",
      "-2.2606174202581117",
      "6.842610446418265",
      "-0.9364481983378893",
      "-0.21270995192094277",
      "-0.9476547546474261",
      "2.2956795433268",
      "-3.928979787021319",
      "-1.3436301989842008",
      "2.1500464669870287",
      "1.4071872047962872",
      "-0.22698539322015546",
      "-2.6626865500014905",
      "5.510945411839099",
      "2.307342636047041",
      "4.517173105340992",
      "1.5123571578513544",
      "-0.23756385451542403",
      "-1.6590147154795538",
      "-1.4618924138349274",
      "-4.687511009616784",
      "1.5790591834370278",
      "-3.004980712882192",
      "-0.965986537984755",
      "-0.49018589612993224",
      "0.3587259604356503",
      "-0.0829861939769138",
      "21.712349285636577",
      "-4.624892290762227",
      "1.5755405457584635",
      "0.09548196478070109",
      "-2.589153730205397",
      "-4.214240041795164",
      "-1.2345431917061858",
      "-2.2693106258397666",
      "-2.780185484540858",
      "-11.161133517534735",
      "-1.654849333077318",
      "5.506519562292759",
      "0.1948566368595706",
      "-4.409676632623971",
      "-31.477464976758743",
      "1.4965162982431326",
      "4.743912037477007",
      "-4.409676632629609",
      "8.304043976640935",
      "11.844504826689816",
      "1.4887768574525528",
      "-4.557106991699973",
      "-31.47746497677154",
      "11.844504826718719",
      "10.47456238102319",
      "-8.19636706505983",
      "1.4555875500998599",
      "-0.8242900674825954",
      "0.5941695105815712",
      "-4.701644422274949",
      "-0.47875661996207497",
      "0.5074542561788303",
      "-0.9476547546400265",
      "-4.670535779966037",
      "-10.32769467247433",
      "4.186379736638315",
      "-1.730956938748561",
      "0.12140010610990086",
      "-4.670535779973757",
      "1.1324195882022696",
      "-5.171938558679832",
      "-2.0813673244210027",
      "1.4071872047771081",
      "2.134915792529222",
      "-2.462392525217494",
      "-9.868007636810749",
      "0.4669717568586199",
      "0.5102558771465364",
      "-1.3294081888339362",
      "1.3705645406667675",
      "0.5531672751639093",
      "-0.5150281089247689",
      "-0.6109946751686581",
      "-0.016743289786797233",
      "0.7078980615642662",
      "6.924356296768669",
      "-0.25405542675063497",
      "-2.835780363113299",
      "0.6572746235400702",
      "0.7001056317109708",
      "-3.3844979622965745",
      "1.7125436452929321",
      "0.23729164894754703",
      "-4.701644422256854",
      "-10.327694672470892",
      "0.768763110865923",
      "-2.260617420258643",
      "-8.196367065044353",
      "-0.47875661997356267",
      "4.186379736641614",
      "-2.370870769652643",
      "0.7128328706191716",
      "2.2956795433216675",
      "1.1324195881842551",
      "-2.3708707696693465",
      "-2.0873378961292026",
      "1.3675194014269882",
      "-0.2269853932256468",
      "-2.4623925252087675",
      "1.0637181349616756",
      "2.017296270307035",
      "0.43942570822794524",
      "-1.9346032291592037",
      "-1.2747495449871797",
      "1.1947807472813945",
      "6.842610446419903",
      "-3.928979787003366",
      "-2.6626865500027206",
      "-5.171938558665743",
      "-9.868007636824391",
      "2.0172962703102413",
      "0.062147523501054416",
      "0.38075437622974045",
      "-0.023419156978564434",
      "-0.3237217157865575",
      "-0.062147523500438694",
      "-8.39184143916062e-16",
      "0.5137677730244561",
      "-0.025675946506104774",
      "-0.10440197715061235",
      "-0.3807543762418589",
      "-0.5137677730152107",
      "1.4806865071644227e-12",
      "-0.2914265813084148",
      "0.21038420074937705",
      "0.02341915697872791",
      "0.025675946504953556",
      "0.291426581309993",
      "3.8615312992016516e-13",
      "0.24342006047176926",
      "0.32372171578678166",
      "0.10440197715338462",
      "-0.21038420075221365",
      "-0.24342006047813317",
      "1.2220485890099156e-12",
      "-0.345354241433547",
      "-0.04885075967380992",
      "0.016100971924890597",
      "0.13570915844059114",
      "-0.3828140293116475",
      "0.17232899626364942",
      "0.07964433214682502",
      "-0.09899074964537902",
      "-0.23497192698696226",
      "-2.6966145768112733",
      "-0.26765818545487813",
      "0.7101503325097887",
      "-0.19856560903205436",
      "0.11635854654177054",
      "0.7351652795066099",
      "-0.3784157820824337",
      "0.23726348790988566",
      "0.2567745591196006",
      "0.07693766081389604",
      "1.3461310501044872",
      "0.774539417755935",
      "-0.7669197464955856",
      "-0.4066984311199929",
      "-0.6533909058019423",
      "-3.4204257059573977",
      "-0.23497192700667574",
      "-0.1356395472826857",
      "9.019476665313352",
      "-0.6557956435930535",
      "-1.3747815812725952",
      "1.5551703588608072",
      "-1.7782872476182177",
      "-4.948700790104433",
      "-1.4276423852061024",
      "7.166751910352463",
      "0.25816392010325384",
      "0.8955182588561063",
      "-3.846097433460954",
      "0.41533435424334",
      "2.2838009638010517",
      "1.512032147767809",
      "2.242574187026384",
      "4.104893939813298",
      "-3.8476075126200393",
      "-3.347526609127973",
      "-0.14672553169394645",
      "0.11635854653780357",
      "0.024152430801332562",
      "-1.390823246403612",
      "-0.09422019856271274",
      "0.4668021940677368",
      "0.25816392010006034",
      "1.00757203415666",
      "5.380642384590894",
      "-2.6740138620299745",
      "-0.6509575998353752",
      "0.08482180929746902",
      "0.4742371703602657",
      "0.025953907690676185",
      "0.26955610483753384",
      "0.3686620731928309",
      "-0.2074859317000734",
      "-0.8393439946580796",
      "-1.6677833369843977",
      "2.11034760645506",
      "0.2630496241321944",
      "0.0769376608185421",
      "0.7746653967699323",
      "-0.8524120522845309",
      "0.04341059902913975",
      "0.15383820473850915",
      "1.5120321477689815",
      "2.3618406862143346",
      "1.5711897853487753",
      "-0.4520653123615526",
      "-2.582262042052667",
      "-0.20748593171147608",
      "-0.4892918444265462",
      "2.0953610798458033",
      "-1.7631210193841622",
      "-0.31322287554720374",
      "-1.1321352003265612",
      "-1.6256199302096583",
      "-1.3167555096368995",
      "2.1837588201476974",
      "1.3872080362525392",
      "0.3828140293090384",
      "2.696614576808528",
      "-0.7351652794988199",
      "-1.346131050106888",
      "0.345354241430853",
      "-0.1723289962673574",
      "0.26765818546459974",
      "0.3784157820896577",
      "-0.7745394177644567",
      "0.048850759673436044",
      "-0.07964433213940271",
      "-0.710150332500013",
      "-0.2372634879174673",
      "0.7669197464975102",
      "-0.016100971932737764",
      "0.09899074963933822",
      "0.19856560902841053",
      "-0.25677455911723396",
      "0.4066984311211207",
      "-0.41538576039516856",
      "-0.3966678851594455",
      "-0.4233461981348963",
      "-0.13563954729186295",
      "0.4153857603869773",
      "1.0225098352110618e-11",
      "-3.279832033158561",
      "-1.9127452666596554",
      "0.024152430797147403",
      "0.3966678851486227",
      "3.2798320331540283",
      "-3.2858890622735037e-13",
      "-0.44478621720001604",
      "0.7746653967830875",
      "0.42334619813411445",
      "1.9127452666519253",
      "0.44478621721492506",
      "-2.196025833251464e-12",
      "11.178198769863672",
      "-3.2596114980759023",
      "-1.778287247580658",
      "4.03735432515241",
      "-7.991258311345994",
      "11.38588098748959",
      "-2.4997112557900194",
      "1.007572034142775",
      "-9.358201731130201",
      "-13.860163875533129",
      "0.5754142392171376",
      "6.900162002909338",
      "2.3618406862637165",
      "-4.432099243772842",
      "3.099115532721636",
      "-3.8333318245574524",
      "-0.0855001671905337",
      "2.700898234650863",
      "0.8955182588791721",
      "-9.358201731125723",
      "-7.764576608433562",
      "6.292229357082646",
      "-0.38284083058528806",
      "0.4742371703645684",
      "2.7883192219770647",
      "5.524850663527649",
      "-2.003607911236604",
      "-2.085859314838798",
      "-0.48929184442848567",
      "-0.09887813259558546",
      "-3.011613351745954",
      "0.20711066203376674",
      "1.51280187198568",
      "2.2425741870357974",
      "-4.4320992438091675",
      "1.243810212602124",
      "-3.001016218343908",
      "1.3080386214543365",
      "-0.839343994671561",
      "-0.09887813259748916",
      "-1.3760970748025068",
      "0.31780418903982155",
      "0.09164065241776916",
      "-1.6256199302183245",
      "1.429504739836134",
      "1.228480775663585",
      "0.7080255411767398",
      "-0.03777257313911694",
      "-9.019476665278553",
      "4.948700790128047",
      "3.8460974334261286",
      "-4.104893939791171",
      "0.6533909057914724",
      "0.6557956435791151",
      "1.4276423852140936",
      "-0.4153343542237173",
      "3.847607512597144",
      "3.420425705939644",
      "1.3747815812615531",
      "-7.166751910382395",
      "-2.2838009638244765",
      "3.347526609119191",
      "7.99125831134273",
      "13.860163875539053",
      "-3.0991155327292557",
      "-1.3908232464035164",
      "-11.178198769843064",
      "-11.385880987476211",
      "-0.5754142392156154",
      "3.833331824576165",
      "-0.8524120523029036",
      "3.259611498052081",
      "2.4997112558029593",
      "-6.90016200290928",
      "0.08550016720111589",
      "9.120836498452222",
      "-31.134284247357154",
      "5.380642384603353",
      "-7.76457660842533",
      "-9.120836498449066",
      "-9.829351138822801e-12",
      "6.962434242957782",
      "1.571189785352392",
      "1.243810212598262",
      "31.134284247362064",
      "-6.96243424295977",
      "-2.0177160973750645e-13",
      "-0.9574549349082766",
      "0.025953907683864175",
      "5.524850663548086",
      "10.684396395697382",
      "-7.421224665975093",
      "-2.370955210804628",
      "2.095361079851888",
      "-1.3760970748086376",
      "-7.6738750628496595",
      "6.590265069575149",
      "3.3436144799292906",
      "-1.6677833369845072",
      "-3.011613351727501",
      "-7.673875062843034",
      "4.71446791711446",
      "1.690656363843643",
      "-1.3167555096385435",
      "1.2284807756462508",
      "-11.383440663553085",
      "1.0657584885468396",
      "5.0105777385696655",
      "0.09422019856668903",
      "2.674013862031853",
      "-0.269556104837462",
      "-2.1103476064696403",
      "0.14672553169378832",
      "-0.4668021940705329",
      "0.6509575998378391",
      "-0.3686620731981939",
      "-0.26304962413493704",
      "-6.292229357093938",
      "2.003607911243702",
      "-0.20711066201613323",
      "0.043410599038003296",
      "-2.700898234663767",
      "0.38284083060912655",
      "2.0858593148353144",
      "-1.51280187200158",
      "7.42122466596791",
      "-6.590265069577218",
      "-0.4520653123719829",
      "-3.0010162183573263",
      "0.9574549349173542",
      "2.370955210813208",
      "-3.34361447993609",
      "1.6748598695067534",
      "-1.7631210193893938",
      "0.31780418904002794",
      "4.714467917121689",
      "-1.6748598694923051",
      "6.9652728439847316e-12",
      "2.183758820120538",
      "0.7080255411660997",
      "1.0657584885595741",
      "-2.2475591038662293",
      "0.8783900471979342",
      "-0.1538382047332126",
      "2.5822620420195257",
      "0.3132228755286139",
      "-1.387208036244771",
      "-1.3080386214803372",
      "-0.09164065242536384",
      "0.037772573136912575",
      "-1.6906563638360361",
      "-5.010577738556294",
      "-0.8783900471955267"
    ],
    [
      "0.3524010315206291",
      "0.9891431687952412",
      "10.99931962996248",
      "1.1883180863110716",
      "3.0743435411386315",
      "0.9891431687952817",
      "1.8640473649025513",
      "37.982875319385606",
      "5.849595053336489",
      "6.4998145614783205",
      "10.999319629962597",
      "37.9828753193845",
      "193.70493716519732",
      "32.1721188425001",
      "31.045863733315684",
      "1.1883180863110328",
      "5.849595053336575",
      "32.17211884250017",
      "8.077070879421353",
      "8.485253403719407",
      "3.0743435411389353",
      "6.499814561478547",
      "31.045863733315258",
      "8.485253403719415",
      "7.354577932430774",
      "-0.10459525223427875",
      "0.4416680425271361",
      "-0.012534364994422955",
      "0.04194090167227828",
      "-0.10459525223425092",
      "-0.14723673724884903",
      "0.42876611175510476",
      "-0.03530296619256545",
      "-0.17019632946499175",
      "0.44166804252712655",
      "0.42876611175516005",
      "-2.6142134743892265",
      "0.09735016330996112",
      "0.10873768751825452",
      "-0.0125343649943936",
      "-0.03530296619243622",
      "0.09735016330968488",
      "-0.5205281778296197",
      "0.06263545893584886",
      "0.041940901672328695",
      "-0.17019632946503122",
      "0.10873768751835018",
      "0.06263545893580649",
      "-0.02020719703326854",
      "-0.13621453846676376",
      "-0.24888539479506167",
      "-0.6857874541620805",
      "0.18535041007711137",
      "-0.016638513045346925",
      "-1.705998456314212",
      "0.07473932721961779",
      "0.7064375001599927",
      "0.2915283276569589",
      "-1.2979710019113462",
      "0.9989697677988543",
      "-1.8085667155757463",
      "0.744117486924202",
      "-0.4072261152572971",
      "-0.41367288560714227",
      "-0.9768461278963175",
      "1.0842420518333409",
      "0.045230107944784555",
      "-0.17482470638704098",
      "1.5612561209171205",
      "1.1007119729524426",
      "-0.269713603949596",
      "-0.6279737251976188",
      "-0.23384564142943262",
      "-3.65969744330764",
      "0.2915283276570261",
      "1.3057650515737178",
      "3.59100148627223",
      "-0.6522233704875984",
      "-1.102616730998079",
      "4.717859597037847",
      "1.9381830347245388",
      "-0.3728568491400054",
      "-1.1744330647748502",
      "0.08494312074087161",
      "0.2190277850008794",
      "1.5087215630417339",
      "1.5326074422173195",
      "-3.8810599097791236",
      "0.9473465481703375",
      "-1.3857172445805397",
      "-1.1479382751718135",
      "1.4510742641335792",
      "1.6674245139227057",
      "-1.5225406298530995",
      "0.7707619786624772",
      "-0.4072261152571904",
      "0.4554527244623994",
      "-0.562130521539677",
      "0.427603068314774",
      "-0.2933369408000395",
      "0.2190277850007728",
      "0.9090082922463144",
      "3.6659892712624886",
      "-0.0066902517229813305",
      "-1.125414374912529",
      "0.23257494303982346",
      "0.29723607346425335",
      "1.3806633845419611",
      "-1.0043595192085264",
      "0.08914343389222561",
      "-0.10325553706610059",
      "-1.1606768478801133",
      "-1.6826298523202816",
      "1.6439035424266344",
      "0.7569333004634885",
      "-0.17482470638716519",
      "-0.13527465151828966",
      "-1.793458029989987",
      "0.19420228624769473",
      "0.6110755563011697",
      "-1.3857172445806847",
      "2.6438226292248967",
      "1.8176057205890734",
      "0.5139263057376802",
      "-0.614627084449437",
      "-0.10325553706602834",
      "-0.46774600102729424",
      "0.38511940540746",
      "0.10068859288700048",
      "-1.1340589391987814",
      "-0.24042361341839394",
      "-1.265231565658364",
      "-2.1075250665856284",
      "1.3867065980604596",
      "1.2492116549394003",
      "-0.01663851304537635",
      "-1.2979710019113508",
      "-0.4136728856071729",
      "1.5612561209174178",
      "-0.13621453846653406",
      "-1.705998456314246",
      "0.998969767798792",
      "-0.9768461278966682",
      "1.1007119729527561",
      "-0.2488853947950029",
      "0.0747393272197766",
      "-1.8085667155755234",
      "1.0842420518333808",
      "-0.2697136039493377",
      "-0.6857874541620216",
      "0.7064375001602864",
      "0.744117486924097",
      "0.04523010794478899",
      "-0.627973725197682",
      "0.17685112570811853",
      "-0.13201747756566573",
      "-0.9906797260469674",
      "1.3057650515734305",
      "0.17685112570810657",
      "7.339363229113098",
      "0.8711479952229114",
      "-3.4649596087863093",
      "0.4554527244623848",
      "-0.13201747756575885",
      "0.871147995222599",
      "-1.6846355099056163",
      "1.5413346015090374",
      "-0.1352746515182655",
      "-0.9906797260469904",
      "-3.4649596087861",
      "1.5413346015091012",
      "2.055513514237778",
      "-1.098482056565222",
      "-8.60606339361353",
      "1.9381830347244418",
      "15.983242502072846",
      "21.212177870058067",
      "-3.420769684595531",
      "-1.464026745283691",
      "0.9090082922463271",
      "0.34828822414859867",
      "-1.7527952527616253",
      "0.09100468178798632",
      "3.63660089658091",
      "2.6438226292248173",
      "-4.300487193135685",
      "-0.1277985629644223",
      "-2.505242637532456",
      "0.9999091279269006",
      "0.44341880368311554",
      "1.5087215630414548",
      "0.348288224148655",
      "1.4161412609725335",
      "6.080718158760159",
      "-2.1985480975299865",
      "0.29723607346428543",
      "-3.3868062186248573",
      "-1.7220652514437365",
      "-0.031337831898948496",
      "1.3620652889905105",
      "-0.4677460010272792",
      "-0.3468746301996709",
      "1.0786838647501196",
      "-3.1475457692515847",
      "-0.29971131988411365",
      "-1.1479382751717877",
      "-4.30048719313569",
      "-1.5650450489996701",
      "-1.8121107519207988",
      "4.7498433982051464",
      "-1.160676847879925",
      "-0.3468746301995941",
      "-1.7985828307842795",
      "2.298065267181328",
      "-2.820179308309987",
      "-1.2652315656584563",
      "2.0518148708321915",
      "1.5126188030077525",
      "-0.09270732142936536",
      "-2.2076041085475513",
      "3.5910014862723014",
      "-0.372856849140056",
      "1.5326074422173164",
      "1.4510742641336019",
      "-0.2338456414295803",
      "-0.6522233704876623",
      "-1.174433064774698",
      "-3.881059909779291",
      "1.6674245139227142",
      "-3.6596974433075586",
      "-1.1026167309980255",
      "0.08494312074094962",
      "0.9473465481703206",
      "-1.5225406298530404",
      "21.21217787005761",
      "-1.7527952527615163",
      "-0.12779856296438175",
      "-0.5621305215397617",
      "-1.0984820565650115",
      "-3.420769684595545",
      "0.09100468178793587",
      "-2.50524263753227",
      "-1.7934580299901366",
      "-8.606063393613637",
      "-1.4640267452837359",
      "3.636600896580843",
      "0.9999091279267863",
      "-7.356210288339458",
      "-30.473093873134257",
      "3.6659892712625193",
      "1.4161412609724238",
      "-7.356210288339762",
      "11.83102484219014",
      "10.256377126340151",
      "1.8176057205889435",
      "-1.5650450489996048",
      "-30.473093873133895",
      "10.256377126339968",
      "12.738156721166893",
      "-7.868313266535315",
      "1.3806633845420733",
      "-1.7220652514436368",
      "0.5353667238135547",
      "-4.492745220822964",
      "0.10615900582616453",
      "0.3851194054073616",
      "-1.798582830784318",
      "-3.7473200271236045",
      "-8.994556958099585",
      "3.5759035805524224",
      "-1.6826298523202754",
      "1.0786838647499495",
      "-3.747320027123619",
      "0.9833394851556148",
      "-4.040742970422254",
      "-2.1075250665855045",
      "1.5126188030080157",
      "3.387850908392929",
      "-2.0883313496368685",
      "-9.972878139709888",
      "0.42760306831473166",
      "-0.006690251722993223",
      "-1.0043595192084473",
      "1.6439035424266935",
      "0.7707619786624493",
      "-0.29333694079989436",
      "-1.1254143749123704",
      "0.08914343389225853",
      "0.7569333004632574",
      "6.08071815876024",
      "-0.03133783189900636",
      "-3.1475457692515016",
      "0.19420228624757638",
      "0.4434188036833734",
      "-2.198548097530215",
      "1.3620652889905003",
      "-0.2997113198842704",
      "-4.492745220823069",
      "-8.994556958099743",
      "0.5139263057378821",
      "-1.8121107519208082",
      "-7.868313266535273",
      "0.10615900582604916",
      "3.575903580552154",
      "-1.6477403084040865",
      "0.10068859288701723",
      "2.298065267181509",
      "0.9833394851554826",
      "-1.6477403084040618",
      "-1.0394481370818707",
      "1.3867065980604307",
      "-0.09270732142936852",
      "-2.088331349637133",
      "0.6599818078089601",
      "1.8300680702445686",
      "0.6110755563010688",
      "-0.614627084449273",
      "-1.1340589391988078",
      "1.2492116549392476",
      "4.749843398205205",
      "-2.820179308309476",
      "-2.207604108547474",
      "-4.040742970422288",
      "-9.972878139710044",
      "1.8300680702444954",
      "-0.05671879765225408",
      "0.46925842212672875",
      "-0.09479731722324364",
      "-0.3345933945473802",
      "0.05671879765226611",
      "1.3579011473783432e-14",
      "0.7449343560473065",
      "0.000871475741760289",
      "-0.17530710271424907",
      "-0.46925842212673463",
      "-0.744934356047445",
      "1.5015658314416094e-13",
      "-0.07413242476701071",
      "0.4287352625975311",
      "0.09479731722326024",
      "-0.0008714757417533943",
      "0.07413242476689666",
      "-3.828303699780671e-14",
      "0.40593059348583715",
      "0.33459339454749054",
      "0.17530710271423935",
      "-0.4287352625976248",
      "-0.4059305934857762",
      "3.310200422431024e-14",
      "-0.41034240315286363",
      "-0.08644667340470222",
      "0.06704323188741432",
      "0.0954878215245227",
      "-0.22638040320795969",
      "0.16812733400985708",
      "0.12707012291438638",
      "-0.0249821245906233",
      "-0.2500661782486701",
      "-1.8377128891719983",
      "-1.1006648567263642",
      "0.9389902753333776",
      "-0.2550713019763349",
      "0.290965066398338",
      "0.5073331545900794",
      "-0.6026514362298647",
      "0.315887650419287",
      "-0.014233738580011443",
      "0.14366721051560338",
      "1.2699478869023175",
      "1.3689648459578323",
      "-0.8438531837602978",
      "-0.4921945094134668",
      "-1.3276600260186904",
      "-2.9432839856484967",
      "-0.25006617824870825",
      "-0.6945766781883627",
      "7.841803197732407",
      "-1.3706582128737161",
      "-1.5857221022293155",
      "0.9258886494088621",
      "-2.556324599795129",
      "-5.179741377687446",
      "-1.8057077743248833",
      "7.473763383784688",
      "0.4616180583882461",
      "0.5449990132067402",
      "-2.013649809963637",
      "0.37072597720553413",
      "1.9811387539462448",
      "1.4130962468230182",
      "1.5964711128376514",
      "0.41203202091892693",
      "-3.1484591205160353",
      "-2.041418761111663",
      "-0.3907167648310983",
      "0.2909650663983655",
      "0.2065795338565883",
      "-0.8851600457936659",
      "-0.18422811026855884",
      "0.6281531165664191",
      "0.46161805838831405",
      "0.8663009600579213",
      "3.1730649070012427",
      "-2.477241839249803",
      "-0.08786514524199612",
      "0.2198342482765353",
      "0.23328984955336757",
      "-0.3287759922556806",
      "0.20629025931922726",
      "0.18344097304560691",
      "-0.2970132540935335",
      "-0.3747540824455483",
      "-0.026374875504115092",
      "1.43589813255617",
      "-0.22397120034163015",
      "0.1436672105156684",
      "0.9305986298054956",
      "-0.8621188281879826",
      "0.7289290840552658",
      "0.3294909616234183",
      "1.413096246823015",
      "2.792528415424364",
      "6.1634516020026675",
      "-0.5585260885723188",
      "-4.118219025444086",
      "-0.29701325409340706",
      "-0.7527638971701741",
      "1.2286725741977071",
      "-0.8394814983774133",
      "0.14564542852006457",
      "-0.9847363766959288",
      "-1.6474379020003902",
      "-1.8758314428240084",
      "2.0318203632915175",
      "1.6055534975027654",
      "0.2263804032079241",
      "1.8377128891719758",
      "-0.507333154589905",
      "-1.2699478869024514",
      "0.4103424031528731",
      "-0.168127334009494",
      "1.1006648567263482",
      "0.6026514362301195",
      "-1.368964845958006",
      "0.08644667340479925",
      "-0.12707012291434372",
      "-0.9389902753334226",
      "-0.3158876504193544",
      "0.843853183760285",
      "-0.06704323188736358",
      "0.02498212459064332",
      "0.2550713019762508",
      "0.014233738580162674",
      "0.49219450941339277",
      "0.29468597669279906",
      "-0.5112997582572075",
      "-0.20343747656753858",
      "-0.6945766781883437",
      "-0.2946859766928598",
      "-1.5529259072204468e-13",
      "-0.8897012366120588",
      "-0.9603181705126578",
      "0.2065795338566357",
      "0.511299758257106",
      "0.8897012366121533",
      "1.3293013922180863e-13",
      "0.06759464407014976",
      "0.9305986298055652",
      "0.20343747656757663",
      "0.9603181705127188",
      "-0.06759464407015117",
      "-4.793017769842346e-14",
      "8.84547811175258",
      "-2.358916011179883",
      "-2.556324599794926",
      "2.6811476973157427",
      "-5.604374022829584",
      "10.76196941161755",
      "-2.756087039073843",
      "0.8663009600579255",
      "-9.06492106009969",
      "-11.342654284423872",
      "1.5506122865833831",
      "6.2502895218391075",
      "2.7925284154246968",
      "-4.127604396659714",
      "1.6268392511992464",
      "-4.927289328710295",
      "1.508013058041644",
      "1.9396478941461737",
      "0.5449990132066496",
      "-9.064921060099877",
      "-11.120681009244139",
      "4.689285461657777",
      "0.5450173253455346",
      "0.23328984955336363",
      "1.3995040679265967",
      "3.644377721797836",
      "-1.8692641315634644",
      "-1.1312746792727244",
      "-0.7527638971698924",
      "0.1957232350819145",
      "-2.360739800515858",
      "0.11088155704640827",
      "0.6388445287611849",
      "1.5964711128379176",
      "-4.127604396659718",
      "0.9839544997898881",
      "-2.3027798231314596",
      "-0.6409942648667006",
      "-0.37475408244530856",
      "0.1957232350821545",
      "-1.5151611858265417",
      "0.27089471781446745",
      "0.6064334723670021",
      "-1.647437902000191",
      "0.8698474737555624",
      "2.036417774349372",
      "1.0552370260466806",
      "-0.12980643195534397",
      "-7.841803197732379",
      "5.17974137768734",
      "2.0136498099635367",
      "-0.41203202091872915",
      "1.3276600260189022",
      "1.370658212873578",
      "1.8057077743246777",
      "-0.37072597720566375",
      "3.1484591205159567",
      "2.9432839856484363",
      "1.5857221022291124",
      "-7.473763383784529",
      "-1.9811387539463687",
      "2.0414187611117383",
      "5.604374022829902",
      "11.342654284423839",
      "-1.6268392511994956",
      "-0.8851600457938655",
      "-8.845478111752566",
      "-10.76196941161748",
      "-1.550612286583608",
      "4.92728932871039",
      "-0.8621188281880457",
      "2.35891601118001",
      "2.7560870390735444",
      "-6.250289521838856",
      "-1.5080130580418478",
      "10.005809187082145",
      "-30.221408723192134",
      "3.173064907001209",
      "-11.120681009243784",
      "-10.005809187081793",
      "-1.8903350370521094e-13",
      "8.022367646537573",
      "6.163451602002843",
      "0.9839544997894922",
      "30.221408723191743",
      "-8.022367646537282",
      "6.428339137819078e-15",
      "-1.377463659047828",
      "-0.32877599225562487",
      "3.6443777217976656",
      "7.988669884361865",
      "-6.710682097766482",
      "-1.4010841093133874",
      "1.22867257419734",
      "-1.5151611858265086",
      "-6.004673074666999",
      "6.65934715895189",
      "2.4799051985981864",
      "-0.026374875504042265",
      "-2.360739800515918",
      "-6.004673074666989",
      "3.8761938219422483",
      "1.9070504992879906",
      "-1.8758314428240264",
      "2.03641777434932",
      "-10.318143477228649",
      "0.7776440341620142",
      "5.2732506781801725",
      "0.18422811026848965",
      "2.477241839249973",
      "-0.2062902593193041",
      "-1.4358981325562379",
      "0.39071676483118817",
      "-0.6281531165664721",
      "0.08786514524159368",
      "-0.1834409730455989",
      "0.2239712003416466",
      "-4.689285461657995",
      "1.8692641315635024",
      "-0.11088155704626033",
      "0.7289290840552951",
      "-1.9396478941461153",
      "-0.5450173253453942",
      "1.13127467927273",
      "-0.6388445287616081",
      "6.71068209776629",
      "-6.659347158951879",
      "-0.5585260885722914",
      "-2.3027798231314747",
      "1.3774636590478972",
      "1.4010841093133106",
      "-2.4799051985981047",
      "1.4561769380790728",
      "-0.8394814983774219",
      "0.27089471781457486",
      "3.8761938219420347",
      "-1.4561769380790424",
      "-3.855218437918128e-14",
      "2.0318203632912275",
      "1.0552370260467439",
      "0.7776440341621723",
      "-1.680585804649035",
      "0.9407418170216922",
      "-0.3294909616233926",
      "4.118219025444096",
      "-0.14564542851992557",
      "-1.6055534975027845",
      "0.6409942648667063",
      "-0.6064334723669866",
      "0.1298064319553619",
      "-1.907050499287891",
      "-5.273250678180255",
      "-0.940741817021751"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.002325793728946267",
    "0.0023257984084659477",
    "0.00232582812905726",
    "0.0023258245429731775",
    "0.0023257934773973973",
    "0.0023260990551856103",
    "0.0023258738070162893",
    "0.0023258165445708716",
    "0.0023258959781101464",
    "0.002325921040546646",
    "0.0023257897849677314",
    "0.002325856874188742",
    "0.002325804849924872",
    "0.0023259044480621227",
    "0.0023262612548488153",
    "0.0023259436809913714",
    "0.00232583170639239",
    "0.0023258447702043236",
    "0.0023259428661189597",
    "0.0023260506730381028",
    "0.002325802817865336",
    "0.0023258369890929546",
    "0.0023258325837472982",
    "0.002325797689871985",
    "0.002326147617353434",
    "0.0023258878430039106",
    "0.0023258233575340083",
    "0.002325911697910861",
    "0.002325940954367886",
    "0.0023257941648780994",
    "0.0023258692839225395",
    "0.0023258110647644023",
    "0.0023259290278129937",
    "0.0023262585290417187",
    "0.0023259691447718163",
    "0.0023258407601438537",
    "0.0023258544972750185",
    "0.002325967089185239",
    "0.002326080536025599",
    "0.002325894143285851",
    "0.0023258872010867198",
    "0.0023258274507589093",
    "0.002326421729012512",
    "0.0023259809198779595",
    "0.002325871785134064",
    "0.0023260248229452288",
    "0.002326072069157964",
    "0.00232582047455653",
    "0.0023259492690135258",
    "0.002325849401974302",
    "0.0023260408618311175",
    "0.0023267162389803146",
    "0.002326115800443704",
    "0.002325901004876268",
    "0.0023259258228657156",
    "0.0023261149049232646",
    "0.002326319485918622",
    "0.0023258797737805694",
    "0.0023258241226070363",
    "0.0023263734512147553",
    "0.0023259714258812847",
    "0.0023258657886287364",
    "0.0023260091688437436",
    "0.0023260552939380645",
    "0.0023258176943800795",
    "0.0023259410319670373",
    "0.002325845504290239",
    "0.0023260297639154924",
    "0.0023266921865910417",
    "0.0023261029879614076",
    "0.0023258943284703423",
    "0.0023259185433411327",
    "0.00232609817710369",
    "0.0023262990883449607",
    "0.0023257921925779828",
    "0.00232612460256496",
    "0.00232586793425999",
    "0.002325815199584221",
    "0.0023258953381128356",
    "0.002325917339694808",
    "0.002325788984988648",
    "0.002325854396632982",
    "0.0023258036169444074",
    "0.0023259023182695387",
    "0.002326196349039627",
    "0.0023259375180164866",
    "0.0023258295747907508",
    "0.0023258411128450384",
    "0.0023259392340666605",
    "0.0023260336831285445",
    "0.0023282245445300446",
    "0.0023270056281077616",
    "0.0023263260026124477",
    "0.002326991118570264",
    "0.0023273205678436457",
    "0.0023260812610257403",
    "0.002326746658933206",
    "0.002326232957952861",
    "0.0023271800716768657",
    "0.0023338792738795485",
    "0.002327673187472477",
    "0.00232648831916567",
    "0.0023266608370011727",
    "0.002327520600945081",
    "0.002329020878231315",
    "0.0023260942922882395",
    "0.002325941445891934",
    "0.002326206102852593",
    "0.0023262557984053767",
    "0.0023258576644217773",
    "0.0023260626494779457",
    "0.0023259028723189106",
    "0.0023262010161842015",
    "0.002327116549093506",
    "0.002326310181632956",
    "0.0023259855367639476",
    "0.002326020572272252",
    "0.0023263252836128578",
    "0.0023266046709741646",
    "0.002325852181184034",
    "0.002325980389115656",
    "0.002326018620030092",
    "0.002325809880942999",
    "0.0023259173412614577",
    "0.002325833965667059",
    "0.0023259962802750726",
    "0.002326505497133023",
    "0.0023260559482200607",
    "0.002325876465873365",
    "0.00232589627789449",
    "0.0023260552225431064",
    "0.0023262180397764162",
    "0.0023262631901541865",
    "0.0023263762507959125",
    "0.0023258826210837452",
    "0.00232613652949528",
    "0.002325940474215954",
    "0.0023263278141582443",
    "0.0023277169410716556",
    "0.0023264797114830784",
    "0.002326038556491917",
    "0.002326089459840281",
    "0.002326460411230314",
    "0.0023268945131482755",
    "0.002326465188153465",
    "0.002325901985513419",
    "0.0023261973570906365",
    "0.0023259677685973064",
    "0.002326396388961053",
    "0.002327929619712896",
    "0.002326567331277013",
    "0.0023260853290698763",
    "0.0023261411451245594",
    "0.002326568809973199",
    "0.002327022543812619",
    "0.002325785673253734",
    "0.0023258449090857673",
    "0.0023257989091872884",
    "0.0023258843655414607",
    "0.002326198405181143",
    "0.002325918733688401",
    "0.002325822666368848",
    "0.002325833761682355",
    "0.0023259207133232936",
    "0.002326011537428025",
    "0.002326022260112683",
    "0.0023258845533506195",
    "0.0023261503701270613",
    "0.002326985043112369",
    "0.002326247462424186",
    "0.0023259562698715666",
    "0.0023259882995051227",
    "0.0023262545116319237",
    "0.002326516094418481",
    "0.0023258179414896224",
    "0.002325943453264026",
    "0.0023263633565755453",
    "0.002325991120436096",
    "0.0023258525977685606",
    "0.0023258683120026234",
    "0.0023259947678447037",
    "0.0023261220904966383",
    "0.002326285348165968",
    "0.0023283521877489437",
    "0.002326460784225514",
    "0.0023260515694604887",
    "0.002326106583593545",
    "0.0023264762900342176",
    "0.002326923620304098",
    "0.002328185109644439",
    "0.002328064355222497",
    "0.0023266967420745477",
    "0.0023267298557242354",
    "0.0023282537808957016",
    "0.0023285035010540546",
    "0.0023266412117739286",
    "0.002326126041715225",
    "0.00232618485124787",
    "0.0023266701451409998",
    "0.002327139546963189",
    "0.002325905481604764",
    "0.0023259298767907507",
    "0.0023261280691579283",
    "0.0023263288425027237",
    "0.0023259555334963567",
    "0.002326192651054582",
    "0.002326401866645912",
    "0.0023266706267690463",
    "0.002327194246020294",
    "0.0023277653471196714"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.04264566279950174517317749 +/- 2.12e-27]",
      "[0.06203016358315178148655926 +/- 4.43e-27]",
      "[0.4817947278665928212485035 +/- 3.13e-26]",
      "[0.08863853046658748478673640 +/- 4.12e-27]",
      "[0.08708705540750030286313051 +/- 1.64e-27]",
      "[0.007464484748525868531846543 +/- 1.84e-28]",
      "[0.3331920225923615446150872 +/- 9.15e-27]",
      "[0.01883200854782829117586436 +/- 4.98e-28]",
      "[0.01782179611945272429263578 +/- 3.83e-27]",
      "[1.103922234642528414499637 +/- 1.59e-26]",
      "[0.2534702210269093786056945 +/- 2.11e-26]",
      "[0.1897037995531965778707108 +/- 2.51e-27]",
      "[0.01605139241213415948641391 +/- 4.84e-27]",
      "[0.01248662724908307022978075 +/- 4.94e-27]",
      "[0.008639818272665558478009218 +/- 2.38e-28]"
    ],
    [
      "[0.06801694879790741313867749 +/- 2.12e-27]",
      "[0.4638227408161819921741667 +/- 6.59e-27]",
      "[6.668443993616744670450197 +/- 1.86e-25]",
      "[0.4778814029577884882403256 +/- 3.85e-26]",
      "[0.2108864912351400000476935 +/- 4.04e-26]",
      "[0.2159367172761780800144948 +/- 2.07e-26]",
      "[3.638185443179514763416286 +/- 4.79e-25]",
      "[0.03556539729485135415054311 +/- 2.45e-27]",
      "[0.05198977110603274228637629 +/- 1.03e-27]",
      "[1.976025024315542235718006 +/- 2.76e-25]",
      "[0.6115789816619477747778258 +/- 1.84e-26]",
      "[0.5800301724484556140842845 +/- 1.99e-26]",
      "[0.03069750313042636412772047 +/- 4.52e-27]",
      "[0.02698082906300563900793313 +/- 1.02e-27]",
      "[0.01104352835623928402979768 +/- 1.23e-27]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.2302073328755796
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack22_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 22,
  "lambda_polygon": 6,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.633",
    "0.668"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "1.0000000000000002",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-0.5",
    "0.5000000000000001",
    "0.5",
    "-0.5000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.4999999999999999",
    "-0.4999999999999999",
    "-0.4999999999999999",
    "0.4999999999999999",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.0026595747432952535",
      "0.0026657688274947817",
      "0.005563354497632515",
      "0.0027187052620113125",
      "0.0033453528507319105",
      "5.9382698552764436e-08",
      "0.0001388957506146253",
      "1.4730817607975678e-05",
      "0.00011407390157387884",
      "-0.00013052795476749048",
      "4.2588002027746257e-05",
      "1.5703744150205874e-05",
      "7.424790015721793e-05",
      "-0.0006051413129949008",
      "1.7339723038223956e-05",
      "4.9065686652514814e-06",
      "-0.0003093693896577018",
      "-7.334447644245669e-06",
      "0.000141975336015601",
      "3.689061014015541e-05",
      "5.5080631398835266e-06",
      "-4.1030250185266186e-05",
      "2.1390867296985305e-05",
      "0.0011952330338603951",
      "8.17981000554869e-06"
    ],
    [
      "0.0026528415615291318",
      "0.0026710152688293244",
      "0.005388588406942303",
      "0.002727228801476464",
      "0.0032583774937101993",
      "-2.6425122969484095e-06",
      "0.00012601318653166646",
      "8.492282970759e-06",
      "9.714664057535632e-05",
      "-0.0001528827304585755",
      "4.3733113268109196e-05",
      "9.85811204325965e-06",
      "6.728938605574618e-05",
      "-0.0005353904862074436",
      "-9.23556956828175e-07",
      "4.842303567922041e-06",
      "-0.00026855348151384945",
      "-8.239654969508486e-06",
      "0.0001240548369805905",
      "6.903174528826204e-05",
      "9.400000114208371e-06",
      "-5.016628570590549e-05",
      "-3.578286183923588e-05",
      "0.0010622559031892703",
      "-1.2775736619592777e-05"
    ],
    [
      "0.002705205158552629",
      "0.002721375988827248",
      "0.008862371159382652",
      "0.00284986550925851",
      "0.004031131346476158",
      "-6.684530801435089e-06",
      "0.00030160049067861955",
      "2.7138143206040705e-05",
      "0.0002176737211948636",
      "-0.0002674010142442963",
      "8.621026339673926e-05",
      "8.68968836928967e-06",
      "0.0002726614689947362",
      "-0.0012052248942046556",
      "-1.887233304573104e-05",
      "6.635217325144051e-06",
      "-0.0006229052159556649",
      "-3.0066376703235286e-05",
      "0.000279805336843107",
      "0.00014086099628027833",
      "2.043403055620738e-05",
      "-9.550915785361014e-05",
      "-5.3157016723116686e-05",
      "0.0024226415039912126",
      "3.691818971348423e-05"
    ],
    [
      "0.002679279353423864",
      "0.0027128128139074716",
      "0.006687225132943721",
      "0.002841856940378321",
      "0.003661217256934454",
      "8.178001955467401e-07",
      "0.0002033828819658835",
      "1.5870797400851453e-05",
      "0.0001548547673784697",
      "-0.00017174016699455136",
      "9.225708618274384e-05",
      "-4.002968104630206e-06",
      "0.00013117645740248716",
      "-0.0007978665269375873",
      "-1.4840924354785108e-05",
      "-2.632603265447479e-06",
      "-0.0004075770107772887",
      "-1.977146019484135e-05",
      "0.0002043069048056664",
      "0.00010837137086320731",
      "1.4322375578889698e-05",
      "-5.09890706477081e-05",
      "-6.836320648220156e-05",
      "0.001625506307826769",
      "-2.320956805078665e-05"
    ],
    [
      "0.0026545806365365376",
      "0.0026728497996573006",
      "0.0055701032423299875",
      "0.0027311391365812386",
      "0.0033097861590695313",
      "-6.475591966563495e-06",
      "0.00013914148217436358",
      "4.180758870154307e-06",
      "0.00010253472076614974",
      "-0.00018693724989997577",
      "4.2401975937905864e-05",
      "6.395994651178203e-06",
      "6.010577094140294e-05",
      "-0.0005677485180927806",
      "-6.636202750246095e-06",
      "7.326963594413839e-06",
      "-0.00028624766661857154",
      "-7.256407912108748e-06",
      "0.00013220437510484725",
      "7.240757894149477e-05",
      "5.93695744971711e-06",
      "-6.91597293651713e-05",
      "-5.2975028906157545e-05",
      "0.0011578413112045645",
      "-3.0600689806233217e-05"
    ],
    [
      "0.01454103233005298",
      "0.009324263346315085",
      "1.1490529582883753",
      "0.005982607442357337",
      "0.16841000391853314",
      "0.0019849539243774754",
      "-0.001294088456224953",
      "0.005715204455057156",
      "0.030678509899325104",
      "-0.08349059449172959",
      "0.002346101309139207",
      "0.02771340573952353",
      "-0.016647756147875715",
      "-0.3174337878183004",
      "0.01892344116743929",
      "0.008396559666874763",
      "-0.11647606590489064",
      "0.001575300303113901",
      "0.032166247437989924",
      "-0.01751463443393766",
      "-0.0037088972988264684",
      "-0.016436653720500793",
      "0.05509214210574068",
      "0.2967281794486507",
      "0.011120524483440612"
    ],
    [
      "0.0027701086651561353",
      "0.0029256991543714452",
      "0.019123476253607132",
      "0.0040883609747736456",
      "0.004910624831565164",
      "-3.6840140610254905e-05",
      "0.0005786470990385853",
      "-1.7103068565444997e-05",
      "0.0002869835090569422",
      "-0.0009331004419119244",
      "0.00021267794968313921",
      "2.157092969057839e-05",
      "0.0025585258509989357",
      "-0.0031001166159279102",
      "-0.0006731798192874521",
      "9.7447304686505e-06",
      "-0.0012627780576114544",
      "-0.0002298321130604922",
      "0.000488195451457641",
      "0.0007063008666513292",
      "0.00023523144808511914",
      "-0.0002731174031547872",
      "-0.001874297854892373",
      "0.003862581559794145",
      "-0.00016082979870764302"
    ],
    [
      "0.002668286787644935",
      "0.0027021284247387665",
      "0.0066191661636530496",
      "0.002767282595682504",
      "0.003520947214680904",
      "-4.955297341233752e-06",
      "0.0001675543751677216",
      "2.7254946320930936e-06",
      "0.00013285848360399406",
      "-0.00025912390752917073",
      "6.469458555468462e-05",
      "1.6088218251257852e-05",
      "5.530803045026483e-05",
      "-0.0008303776486634536",
      "-3.150795923618989e-05",
      "8.375148734702182e-06",
      "-0.0003829388841427915",
      "-1.3206609522522688e-05",
      "0.00017496281245817148",
      "0.00010521818766262602",
      "1.6858062042976873e-05",
      "-8.124336380345217e-05",
      "-0.0001324138913454543",
      "0.0014954380405781187",
      "-4.0116041202434856e-05"
    ],
    [
      "0.00279557783108453",
      "0.0028468403240958797",
      "0.015749113192466423",
      "0.0029571496671478054",
      "0.005837464807353885",
      "-5.57862523931457e-05",
      "0.0005837598139546114",
      "-1.3020086100255153e-05",
      "0.000468844637544796",
      "-0.0010080791736866057",
      "0.0001482302019893744",
      "6.856676260035486e-05",
      "-0.0001741539917444867",
      "-0.002752394478519802",
      "1.5178881773393666e-05",
      "6.645097432744873e-05",
      "-0.0013093985508897488",
      "1.0256318960694267e-05",
      "0.0005926673483341396",
      "0.0003805338669801936",
      "1.5960227591724868e-05",
      "-0.00044946992326474295",
      "-0.00019610601467790116",
      "0.005354769971566061",
      "-0.00025247026786642476"
    ],
    [
      "0.0027418550930069416",
      "0.0029112280855033558",
      "0.0109263047446424",
      "0.003178417869415971",
      "0.004680651404992674",
      "1.5176463988145826e-05",
      "0.00035449175729671266",
      "1.838905399522941e-05",
      "0.00029402289454037397",
      "-0.0005635707015312129",
      "0.00026292123849598544",
      "2.4178137487719806e-06",
      "5.3533741302860856e-05",
      "-0.0016375376294194776",
      "-7.175392613210542e-05",
      "-1.2555338743825154e-05",
      "-0.0007547225756366347",
      "-3.983427243874561e-05",
      "0.0003989437265825433",
      "0.0002612420243109637",
      "5.366330821420294e-05",
      "-9.532756862032234e-05",
      "-0.0003908484832529251",
      "0.0030661849926399156",
      "-0.00014813090749556972"
    ],
    [
      "0.0026611407068833325",
      "0.002667607160177276",
      "0.005734630425189523",
      "0.0027203811037362904",
      "0.00339717760869793",
      "-4.019857399949424e-06",
      "0.00015269379926675193",
      "1.0112398470559194e-05",
      "0.0001193651424499856",
      "-0.00016487320322250158",
      "4.1250071017633255e-05",
      "1.186520935534126e-05",
      "6.0270170810653345e-05",
      "-0.0006294926894327186",
      "1.2579698265942801e-05",
      "7.467275849571722e-06",
      "-0.00032457590796765903",
      "-5.73113300770173e-06",
      "0.00014991367776531403",
      "4.467641344824514e-05",
      "1.9725164732179277e-06",
      "-6.081490204534697e-05",
      "3.905824422421148e-06",
      "0.0012907916123470805",
      "-1.1097347396257723e-05"
    ],
    [
      "0.002757526963055666",
      "0.0027699968726096415",
      "0.010104856437562806",
      "0.0030620104437365453",
      "0.005107593029079996",
      "-1.0882859876437068e-06",
      "0.000441725496888807",
      "5.126860408021725e-05",
      "0.00038347145382941125",
      "-0.0003635851451700035",
      "0.00016255886611282587",
      "6.038219175196328e-05",
      "-8.864402795667783e-05",
      "-0.0014285698686908304",
      "0.0003026145981138324",
      "2.2546265779649835e-05",
      "-0.0008483505591612644",
      "4.4998610797414185e-05",
      "0.0004434072655749299",
      "2.9873154879893826e-05",
      "-1.6464495521477515e-05",
      "-0.00016646692065748722",
      "0.0003392224108979241",
      "0.0036366871564152753",
      "-0.00018539972500417187"
    ],
    [
      "0.002684215452641225",
      "0.0026956380263968333",
      "0.0075340656115326175",
      "0.0027763500856081216",
      "0.0037179755628712475",
      "-1.6540049911446209e-06",
      "0.00021743619715684274",
      "2.1929848731698172e-05",
      "0.00017325871970287117",
      "-0.00026553510380963625",
      "5.6132484394205984e-05",
      "4.026216093185674e-05",
      "0.0001789450558290661",
      "-0.0009862572836201087",
      "1.1598832824888962e-05",
      "1.4215075847434999e-05",
      "-0.0004981627391116376",
      "-1.594796792564809e-05",
      "0.00021491953866014665",
      "4.302529952329779e-05",
      "1.0020458010004074e-05",
      "-8.116367373205392e-05",
      "5.659524759285566e-06",
      "0.0018865601665832346",
      "2.4342659493637894e-05"
    ],
    [
      "0.0029076607345255787",
      "0.002943504906906973",
      "0.02512069323071742",
      "0.0031699365383909073",
      "0.00727723032170368",
      "-5.528073576682297e-05",
      "0.0009336550699415918",
      "-4.546372573204366e-05",
      "0.0006667279806786869",
      "-0.0012491164554948753",
      "0.00022954065586990833",
      "4.19025333326539e-05",
      "0.0007101729240164436",
      "-0.005140344445757933",
      "-0.0005687354664513813",
      "4.743390019043218e-05",
      "-0.002216414553300077",
      "-0.0001452655416040686",
      "0.0009429673393104528",
      "0.0005690090952395617",
      "0.00011505216115203803",
      "-0.0004515544624876961",
      "-0.0013011427044901697",
      "0.008248029987405108",
      "-7.116406349974261e-05"
    ],
    [
      "0.28509240060239616",
      "0.37311158693314617",
      "1.9754100251074564",
      "0.9129339149722303",
      "0.9074644248564746",
      "-0.292854053905337",
      "0.08311172071535007",
      "-0.4800313679298098",
      "0.2535794656682071",
      "-0.07221016801147308",
      "0.4496161300589265",
      "-0.05823693344684463",
      "0.07684331704959525",
      "-0.08593389733725693",
      "-0.5844300273902276",
      "0.13497013094794819",
      "-0.019840655675843148",
      "-0.11695989486555526",
      "0.4176309317308009",
      "-0.06020645990230648",
      "0.34923016109867444",
      "-0.5471626288269331",
      "0.13746438378723208",
      "0.45344947263875723",
      "-0.5571504587581892"
    ],
    [
      "0.0029788577578174686",
      "0.003099722473327555",
      "0.03790635242715866",
      "0.003250873627740756",
      "0.008429705545406398",
      "-8.652315656483255e-05",
      "0.0012933980560442685",
      "-1.4659296268452008e-07",
      "0.0008842714578092374",
      "-0.0026727246389505336",
      "0.00019646647097955352",
      "0.00032293223416946437",
      "0.0010364204743049871",
      "-0.006702569472444513",
      "-0.0004267128393444769",
      "0.00016208093941493063",
      "-0.0030945833754953585",
      "-0.0001361165256327185",
      "0.0011353388454224164",
      "0.0006051371057940792",
      "0.0001741118196642846",
      "-0.0008421074726389346",
      "-0.0012503574037775733",
      "0.011739982067276859",
      "3.525362575150963e-05"
    ],
    [
      "0.0027373207822095685",
      "0.002746334649789944",
      "0.01145336935130099",
      "0.0028343677140047685",
      "0.004622051988248004",
      "-1.9476994204089414e-05",
      "0.00041693723352403023",
      "3.2338001713515514e-05",
      "0.00031272482379135144",
      "-0.0005456405630086454",
      "7.546325130273323e-05",
      "4.641616593948929e-05",
      "0.00018070184766923286",
      "-0.001633835709658447",
      "6.150099482736547e-05",
      "3.33469459225154e-05",
      "-0.0008820046666710888",
      "-1.059521424834199e-05",
      "0.00038066930487516796",
      "0.00012189938227527905",
      "-4.3325895107728524e-06",
      "-0.00020492773128230488",
      "0.00012474976551103787",
      "0.003539008349313801",
      "1.141846625255871e-05"
    ],
    [
      "0.0027194930848236988",
      "0.002737337967677353",
      "0.009504679516785755",
      "0.0028408365604039704",
      "0.00435497732417891",
      "-1.273227477064753e-05",
      "0.00035758112524848963",
      "2.1654591023774615e-05",
      "0.0002638879710427283",
      "-0.000355329554187471",
      "8.882460875474468e-05",
      "2.5668134154096626e-06",
      "9.574712194025435e-05",
      "-0.0013056675052685457",
      "3.7690178510403914e-05",
      "1.2593772802096199e-05",
      "-0.0007030337628543494",
      "-8.772747431536971e-06",
      "0.0003310119629975943",
      "0.00013997292025668984",
      "1.6345206529670854e-06",
      "-0.00013636333516720196",
      "1.4942634059848547e-05",
      "0.0029061815296858528",
      "-3.087261571126883e-05"
    ],
    [
      "0.014887568009366199",
      "0.011810708824722061",
      "1.3539231590629415",
      "0.007938450797502689",
      "0.17922137309157735",
      "-0.0029221752350644514",
      "0.027739836276011356",
      "-0.0004104985041720296",
      "0.0285899496073706",
      "-0.10935991750946063",
      "-0.005901858598820803",
      "0.02294529938664095",
      "0.07757980008150271",
      "-0.3109467703155297",
      "-0.023906969948345406",
      "0.009936168792629594",
      "-0.12546910117118096",
      "-0.007670273624668685",
      "0.036725354144951386",
      "0.008057832164545654",
      "0.002321061805072493",
      "-0.03204983409267957",
      "-0.022278652406396846",
      "0.375448231387393",
      "0.016388260483048766"
    ],
    [
      "0.0030220177600826367",
      "0.003044353157935291",
      "0.03438274806451396",
      "0.003386625981476919",
      "0.008597073790428116",
      "-4.010022760312871e-05",
      "0.0013240355446357867",
      "3.082509594755282e-05",
      "0.0009018346626323847",
      "-0.001405719256882266",
      "0.0002531829389087206",
      "7.535536360982495e-05",
      "0.001835349956471518",
      "-0.006789994706031812",
      "-0.0007239740282186763",
      "4.214857156144163e-05",
      "-0.0030747934439984445",
      "-0.00025604243150283336",
      "0.0012520923372046106",
      "0.0006968670996804756",
      "0.00017063492100863358",
      "-0.00041035501445867064",
      "-0.0014452825277649832",
      "0.011101750761434536",
      "0.0003524323302341765"
    ],
    [
      "0.08849256125494268",
      "0.46270249241450584",
      "4.29307536074038",
      "0.3076612161665481",
      "2.4599573215216735",
      "0.057566163732412814",
      "-0.07936105634475882",
      "-0.14035766518834472",
      "0.23996593975168792",
      "1.2682382614940062",
      "0.08032204596397112",
      "1.0238895184448813",
      "0.6804557661297626",
      "2.510290748161157",
      "-0.036941939026247546",
      "0.18879442785976638",
      "0.5989368517631501",
      "0.07792009503139923",
      "0.39151931421689407",
      "0.5842857903164544",
      "0.36466982127113395",
      "-0.26710131977913926",
      "0.9080649816697124",
      "-2.0392911277290438",
      "-0.8606425068914831"
    ],
    [
      "0.002649266983570548",
      "0.0026657051520660277",
      "0.005217358670480866",
      "0.0027217226486343426",
      "0.003208305611006819",
      "-3.2683384932257405e-06",
      "0.00011417240777114324",
      "4.759703686565235e-06",
      "8.823441892108068e-05",
      "-0.00015572224319550747",
      "4.116977829110206e-05",
      "1.0545514900362608e-05",
      "5.6077511825923405e-05",
      "-0.0005209801467536876",
      "-1.1028608406436888e-05",
      "5.63968771366727e-06",
      "-0.00025170274480539875",
      "-8.478715692500871e-06",
      "0.00011427232602877767",
      "6.117015741456937e-05",
      "8.512137363793533e-06",
      "-5.2317977851210046e-05",
      "-5.6597210562443146e-05",
      "0.000986365953069257",
      "-2.1095662421064193e-05"
    ],
    [
      "0.002670518727217248",
      "0.002688442282829173",
      "0.0067486072647994395",
      "0.0027468736849332394",
      "0.003552803312843186",
      "-9.085666711674074e-06",
      "0.00018951306187903904",
      "5.239216921691804e-06",
      "0.0001395633414302797",
      "-0.00024835333385264473",
      "4.982134956359382e-05",
      "1.0719855433919164e-05",
      "0.00010127964314495882",
      "-0.0008250202015827771",
      "-2.4451541348309675e-05",
      "1.039898048195787e-05",
      "-0.00040460316489997097",
      "-1.357223051105925e-05",
      "0.0001815337847118482",
      "0.00010138292743716042",
      "1.1039057690419572e-05",
      "-9.063740248347616e-05",
      "-8.703065022486338e-05",
      "0.0015996144569667395",
      "-1.9679516873474528e-05"
    ],
    [
      "0.0678356956829175",
      "2.0455981131587073",
      "6.266094549470139",
      "1.7286731267119566",
      "2.9213171273824785",
      "0.1653766027547521",
      "0.5644994044497318",
      "-0.29909848842091086",
      "-0.307217900795317",
      "0.783210625419871",
      "-1.3636057168317661",
      "-1.3050563873740944",
      "-2.551117114208143",
      "-3.643136967308022",
      "1.7819159195687428",
      "0.27510472969036986",
      "-0.2517987168924572",
      "-0.07168104412892796",
      "0.06054971553825789",
      "-3.12178659531987",
      "0.9043168497356393",
      "1.6534782703387632",
      "-2.0015008911651613",
      "-0.6496698385031083",
      "-1.0510244645356221"
    ],
    [
      "0.019284306671970904",
      "0.4110156297341991",
      "5.744943835330002",
      "0.6612223488263671",
      "0.04142027709290113",
      "0.08074829079590819",
      "-0.2798302712334909",
      "0.10198026186910698",
      "0.018838581570126422",
      "-1.4524104495484298",
      "0.515406161913876",
      "0.09260833341135366",
      "-1.8000714341297128",
      "-0.389764669177041",
      "0.11385096236408722",
      "-0.006262754775588753",
      "0.1104937627530137",
      "-0.0034083346817863464",
      "-0.0094895131121147",
      "0.4622447894944386",
      "0.023195590283981698",
      "-0.05071608084710648",
      "-0.660194069072084",
      "0.08290537077400942",
      "-0.07350742408028012"
    ],
    [
      "0.15226073373696727",
      "2.606574904601296",
      "4.196406929588818",
      "1.0583781884523542",
      "2.4322849427971254",
      "0.2365367958941747",
      "0.4049058745701563",
      "0.21138217629544417",
      "0.4040585806563001",
      "-0.6628819292996044",
      "1.4033815536329906",
      "0.44065016395041273",
      "0.08089182458231543",
      "0.1519883438047218",
      "0.8606277090636831",
      "-0.10626012757421656",
      "0.0034094415777014032",
      "0.1290178372110967",
      "0.3822068994101747",
      "2.50935398430106",
      "0.5490137024379557",
      "0.010903236003197979",
      "-0.9724384946677311",
      "1.477614801957622",
      "-0.2903891056101345"
    ],
    [
      "0.002657035653594623",
      "0.0026611958072274206",
      "0.005448358597894967",
      "0.002719677821293789",
      "0.003306473791219865",
      "-1.070871241451221e-06",
      "0.0001387930636377937",
      "1.433783814217676e-05",
      "0.00010772549422586849",
      "-0.00011991229444388522",
      "4.1025539930717785e-05",
      "1.0720706931539182e-05",
      "7.95811130535189e-05",
      "-0.0005596029121673059",
      "1.4301978834631244e-05",
      "4.117169439211627e-06",
      "-0.00029399354190022607",
      "-8.062501422620796e-06",
      "0.00013435385072238092",
      "4.014773046674427e-05",
      "5.21729759564886e-06",
      "-4.122391899270156e-05",
      "1.871976842922532e-05",
      "0.0011545319097384253",
      "8.4980267702064e-06"
    ],
    [
      "0.002681265101238517",
      "0.002690243611261256",
      "0.00756475793647456",
      "0.0027603029993300034",
      "0.003696364008705011",
      "-1.1614169763715825e-05",
      "0.00022992816942873548",
      "9.988495404641572e-06",
      "0.00016301909812035283",
      "-0.0002565004301756521",
      "5.139927587465177e-05",
      "6.764462249188952e-06",
      "0.0001795561482742002",
      "-0.0009775653494561894",
      "-3.7616172818329925e-05",
      "1.0420097842881746e-05",
      "-0.00048600704318290126",
      "-2.1542610284980217e-05",
      "0.0002128291637315413",
      "0.00013341774895960504",
      "1.573362989713435e-05",
      "-9.867667540583444e-05",
      "-8.877675088889095e-05",
      "0.0018948240419331714",
      "8.802165443651502e-06"
    ],
    [
      "0.0026710731343068538",
      "0.0026819500075911233",
      "0.006446045796640886",
      "0.002744139399875241",
      "0.0035267363076036005",
      "-2.3576963047569866e-06",
      "0.0001835050547793219",
      "1.6967889465683875e-05",
      "0.00014148986779485235",
      "-0.00018466764388993146",
      "5.0550503008263834e-05",
      "1.5495982494174647e-05",
      "0.00011163223815738408",
      "-0.0007511526957408883",
      "1.1891481778937076e-05",
      "6.768470401054649e-06",
      "-0.0003902659810283448",
      "-1.118466759800181e-05",
      "0.00017735457983414886",
      "5.94313516582367e-05",
      "7.955262806217265e-06",
      "-5.992581315521753e-05",
      "5.6237659464763495e-06",
      "0.0015318697005778383",
      "1.2115955766007858e-05"
    ],
    [
      "0.8623611031960966",
      "1.665837426754589",
      "15.039493767361352",
      "0.3618316182596796",
      "1.3011888316369495",
      "0.15470763566513832",
      "2.42975026746773",
      "0.4532245938832636",
      "-0.5167744648979373",
      "-3.143940578510563",
      "0.25410184413562503",
      "0.882343901801676",
      "0.7700360867937756",
      "-3.7162754574997234",
      "0.0025843869612449098",
      "-1.1512842037018352",
      "2.3997940839106753",
      "-0.0585549046643222",
      "-0.6102350503222179",
      "3.6441187767596754",
      "0.5533591608978271",
      "-0.9648609769329466",
      "-1.2206535500941067",
      "0.4292419781516834",
      "-0.4478903750228063"
    ],
    [
      "0.07080923304587391",
      "1.028612414130112",
      "3.8600335137936916",
      "0.4259985285438818",
      "1.3150195641644304",
      "0.24647365591286968",
      "-0.4195876954035602",
      "-0.16004633064808235",
      "0.12065877106175694",
      "-1.9263590649289575",
      "-0.654678779781006",
      "0.06584415326232472",
      "1.2206955778441038",
      "0.391861231239852",
      "-0.06574135793638297",
      "-0.09160117570351295",
      "0.2806671423627729",
      "0.053834022368476876",
      "0.2735640211973147",
      "0.4656501374108216",
      "-0.02177303300537783",
      "1.1503894421893797",
      "0.3367582973546216",
      "-2.1776260354920125",
      "-0.7392312657017323"
    ],
    [
      "0.0026590926387540237",
      "0.0026641274207502667",
      "0.005670936714773329",
      "0.002714604692317584",
      "0.003352381526769433",
      "-1.915114430082041e-06",
      "0.0001395687157064931",
      "1.0811165746198083e-05",
      "0.00011390609212550898",
      "-0.00015644767506733443",
      "3.9220365376409637e-05",
      "1.9006740153435707e-05",
      "6.712944618088758e-05",
      "-0.0006353817403989385",
      "1.1404823957622e-05",
      "7.806869736109805e-06",
      "-0.00031765535454692347",
      "-6.395657493911662e-06",
      "0.0001422152829215471",
      "3.293122688921734e-05",
      "3.7951205564585103e-06",
      "-5.3013916018499614e-05",
      "2.92864474726749e-06",
      "0.0012245048395177014",
      "-3.954864375048596e-06"
    ],
    [
      "0.002667807668425849",
      "0.002668085356511594",
      "0.0063587850983280545",
      "0.002720197508697746",
      "0.003514559893660886",
      "-8.317726300429723e-06",
      "0.00017754945086161756",
      "6.181852178036856e-06",
      "0.0001358440279290545",
      "-0.00020880236263168877",
      "3.864536734386632e-05",
      "1.5814943475216645e-05",
      "6.799281914779934e-05",
      "-0.0007776742119893359",
      "-3.5187846945244297e-06",
      "1.203573817653994e-05",
      "-0.0003871555179093966",
      "-7.815054535080054e-06",
      "0.00017268532638828587",
      "6.401812073968475e-05",
      "2.7679721453745123e-06",
      "-8.411915771131104e-05",
      "-2.8367525418746808e-05",
      "0.001526062499910872",
      "-1.768479601783326e-05"
    ],
    [
      "0.0026872767284352936",
      "0.0026921755551023944",
      "0.007834220394703063",
      "0.0027466770641020287",
      "0.003802949699407117",
      "-1.1612557183919422e-05",
      "0.00024321657846396465",
      "1.218905116654293e-05",
      "0.00018130579360184818",
      "-0.0002847706902739427",
      "4.974205135490388e-05",
      "1.5862659426541463e-05",
      "0.00013756243835793853",
      "-0.0010514799335730632",
      "-1.2674892811402965e-05",
      "1.4408751749728446e-05",
      "-0.00052800918846419",
      "-1.549425558739358e-05",
      "0.00023101222127885215",
      "0.00010394832927440397",
      "8.257358770547009e-06",
      "-0.00010950170213238176",
      "-3.506914585915173e-05",
      "0.0020659844753174255",
      "6.524647562929347e-06"
    ],
    [
      "0.8158981888434963",
      "6.509957044432",
      "9.160624828305995",
      "1.4297566016527867",
      "1.741326341321913",
      "1.9522603917185375",
      "2.007377431856109",
      "-0.44257567147526483",
      "0.019944724451454444",
      "6.616344291611572",
      "-2.09609925933763",
      "-0.9270958514848147",
      "-2.484604921044621",
      "0.7306527906302871",
      "0.11582542923382469",
      "0.7225876702758959",
      "1.7100931853064354",
      "-0.804548724488412",
      "0.38684577949828974",
      "1.5712801387830664",
      "-2.1337533336355605",
      "0.6122160639326942",
      "-1.4004267244791884",
      "0.006491649175691013",
      "-0.7777747001595859"
    ],
    [
      "0.11629072453957527",
      "5.669482912032558",
      "2.3344780196349912",
      "0.8385850251202907",
      "2.045517022326437",
      "0.19670152300721752",
      "0.25656959822606124",
      "-0.10120921897878088",
      "0.23319979957666576",
      "-0.8965962048204302",
      "-1.6999334686990122",
      "1.8442577948038694",
      "0.36047168043905303",
      "0.9460611308893665",
      "-0.9502682828083784",
      "0.2813248960670997",
      "0.18167698557277315",
      "-0.1624724210184945",
      "0.41527967012914846",
      "1.5244148029973976",
      "1.0210173575617303",
      "-0.07306876417200674",
      "-0.16569186745222425",
      "0.4859433299762115",
      "-0.07938804656556603"
    ],
    [
      "0.0027181727314888418",
      "0.002765613000268318",
      "0.009604434425749162",
      "0.002976216973057184",
      "0.004240615541768741",
      "-4.6857550009628345e-06",
      "0.00034326641266316704",
      "3.202290066051432e-05",
      "0.00024561587341340895",
      "-0.0003740573354358433",
      "0.00011596861929190003",
      "1.3993059955186701e-05",
      "0.00037004711853846564",
      "-0.001300902629511196",
      "-2.529321739411603e-05",
      "8.731964293593031e-06",
      "-0.0006876734456628303",
      "-3.929898437842251e-05",
      "0.0003183823735066322",
      "0.00013433893153171712",
      "1.4206861801183116e-05",
      "-0.00011831688352294554",
      "-7.366276680082497e-05",
      "0.002692974115127118",
      "1.1108497995777619e-05"
    ],
    [
      "0.0026559113950817637",
      "0.002669227297634338",
      "0.005701734371531416",
      "0.0027332449603946836",
      "0.003284198304032542",
      "-2.045774818901537e-06",
      "0.0001397546258909863",
      "1.1643750994137981e-05",
      "0.00010308320678464441",
      "-0.0001675188519788468",
      "3.9491833129426354e-05",
      "1.5132463808525977e-05",
      "0.00013527774098595448",
      "-0.0005896732046680111",
      "-7.815925873092491e-06",
      "6.714071207184554e-06",
      "-0.00030187656559795326",
      "-1.3646009273258993e-05",
      "0.00013115057649656307",
      "4.118041166165296e-05",
      "5.659953978677709e-06",
      "-5.179105306394117e-05",
      "-2.619818274337231e-05",
      "0.0011586750671628862",
      "8.50027890385286e-06"
    ],
    [
      "0.002665482912644985",
      "0.00266219977122113",
      "0.006452125719428565",
      "0.0027015270640528984",
      "0.003453647983514188",
      "-9.668519750274803e-06",
      "0.00018297862358206753",
      "8.143072369955077e-06",
      "0.0001284229899594576",
      "-0.00020965229808258675",
      "2.894464438428817e-05",
      "1.2021385311381594e-05",
      "0.00012161749686584142",
      "-0.0007467398272357877",
      "-1.716831965135184e-05",
      "1.1450170714732143e-05",
      "-0.00038225756552476373",
      "-1.3158230785179877e-05",
      "0.0001639922752381689",
      "7.429156474149868e-05",
      "7.033095725230479e-06",
      "-8.097361571854767e-05",
      "-3.7027590551356924e-05",
      "0.0015096766989503817",
      "1.2767591289454678e-05"
    ],
    [
      "0.002660547137387843",
      "0.002664514694939532",
      "0.006228078443932773",
      "0.002705162944852099",
      "0.003358293797460359",
      "-6.469345213494593e-06",
      "0.00015941518802270512",
      "9.019115848817648e-06",
      "0.00011476454611361074",
      "-0.00020084601332218013",
      "2.920652666236126e-05",
      "1.7178914400269445e-05",
      "0.0001431676816068792",
      "-0.0007081616261453477",
      "-2.2094726051378252e-05",
      "1.0400866893626986e-05",
      "-0.00035245620720711216",
      "-1.5356799484116554e-05",
      "0.0001469283435914276",
      "6.287331037302603e-05",
      "9.332679627895143e-06",
      "-6.851772005391827e-05",
      "-4.7044350070978443e-05",
      "0.0013470925382020637",
      "1.9672102351587337e-05"
    ],
    [
      "0.0026758989495497014",
      "0.002679415753890576",
      "0.0072590275637536335",
      "0.002721959455364754",
      "0.0036174213693363124",
      "-9.229331988946504e-06",
      "0.0002067471238066156",
      "9.743495570401052e-06",
      "0.00015394441422426021",
      "-0.00026698702172488946",
      "3.891459462775198e-05",
      "2.2963447383182184e-05",
      "0.00012448321002442436",
      "-0.0009295338913360479",
      "-1.625101151774443e-05",
      "1.4667197645326297e-05",
      "-0.0004606401569751779",
      "-1.4185388440559322e-05",
      "0.00019539316901603603",
      "7.884263314554667e-05",
      "9.310172281536695e-06",
      "-9.514086482601347e-05",
      "-4.634338447874972e-05",
      "0.0017853875727675311",
      "9.41570112379126e-06"
    ],
    [
      "0.002696173004068369",
      "0.0027374011882137016",
      "0.007804650283333148",
      "0.002862865870816835",
      "0.0039623216151833725",
      "1.7750011169371507e-06",
      "0.00024249352562244372",
      "2.4773585186104446e-05",
      "0.00020616614854634458",
      "-0.000294821087356419",
      "9.686289795186863e-05",
      "2.9376294072182253e-05",
      "7.930392223655665e-05",
      "-0.0010160462801233699",
      "6.208395792693956e-05",
      "9.92703474763176e-06",
      "-0.0005304045088918666",
      "-4.157624749724496e-06",
      "0.0002535561439766075",
      "4.6274818141838976e-05",
      "-3.054121997262327e-07",
      "-8.835712309229683e-05",
      "4.8509538436463776e-05",
      "0.0021032186614531635",
      "-4.4249329316803254e-05"
    ],
    [
      "0.8995941457230643",
      "1.4465917916490276",
      "3.100777851192737",
      "1.8833949715443215",
      "2.4110207640312047",
      "-0.03240017644301082",
      "0.6378532663536002",
      "0.29161497716935125",
      "1.3616716675379483",
      "-0.4483204076794718",
      "1.2886823916194483",
      "-0.2942306468248936",
      "0.1301890841489898",
      "1.3579485474673396",
      "0.6448369642786594",
      "0.31385451487658284",
      "0.9723547685171604",
      "0.8766582482552951",
      "0.3936174415606968",
      "-1.4870720863628966",
      "0.36650333218490927",
      "-0.21607613886787835",
      "0.9350467071710453",
      "-1.7052465399773253",
      "-0.8549541250416466"
    ],
    [
      "0.03792046867201843",
      "0.13604383632722136",
      "0.1299718619879568",
      "0.10076378845952591",
      "0.7438192699732933",
      "0.06004996859049927",
      "-0.057616551653811625",
      "-0.0508552851649102",
      "0.08946509374094071",
      "-0.11483666537158696",
      "-0.06595320514826591",
      "0.2729815723784981",
      "0.08157515226660118",
      "-0.20161109969868207",
      "-0.034661462943713355",
      "0.0315695431634649",
      "-0.015207140203162781",
      "0.024538508024815334",
      "0.13456195995974155",
      "0.03262882926929603",
      "0.08904107364515401",
      "0.14936932850580698",
      "-0.05834027271378413",
      "-0.1841264706946853",
      "-0.25949789494022946"
    ],
    [
      "0.0027802574646873684",
      "0.003032242528520182",
      "0.011179629611347552",
      "0.0035520359670567214",
      "0.005761573068974127",
      "1.4861451815841423e-07",
      "0.000490204766434034",
      "-2.029583396987961e-05",
      "0.0004086212825899402",
      "-0.0005683376649085178",
      "0.00040794196986005977",
      "-8.078287827753216e-05",
      "-0.0005434512402071828",
      "-0.0014309424823495712",
      "4.776141903944794e-05",
      "-2.0096261312171034e-05",
      "-0.0008014649901358126",
      "1.6327379199820583e-05",
      "0.0005562603831581694",
      "0.00032758131969848797",
      "-1.6635294222893793e-05",
      "-0.00022353914869304003",
      "-0.00016299754605434807",
      "0.003938332470423224",
      "-0.000630664639231976"
    ],
    [
      "0.0028065296296037098",
      "0.0027744120835741133",
      "0.015576289368003529",
      "0.00284140259237439",
      "0.005989917023162692",
      "-6.566968350152847e-05",
      "0.0007146621597084944",
      "-2.2523909375438315e-05",
      "0.0004859043132873272",
      "-0.0007484405664775798",
      "0.00010519262915868373",
      "-4.3721300434176164e-05",
      "-8.903135162367693e-05",
      "-0.002558680978590901",
      "-6.507194118737768e-05",
      "3.67291328380585e-05",
      "-0.0013195572022707488",
      "-5.195868070502269e-06",
      "0.0006371404375621755",
      "0.0004611115368704196",
      "2.2797193906399857e-05",
      "-0.00037529468460068097",
      "-0.00028444370224442743",
      "0.005728471996161136",
      "-0.0001824172520939027"
    ],
    [
      "0.002646327195408264",
      "0.002671052747966747",
      "0.004865275001778701",
      "0.002737813074668258",
      "0.0031540597721028624",
      "-7.969189286978408e-08",
      "9.389994831676075e-05",
      "5.726650013406099e-06",
      "7.936302378294906e-05",
      "-0.0001300016397085965",
      "4.994604378820227e-05",
      "9.484812380934556e-06",
      "5.3389513372779956e-05",
      "-0.00047424179631454423",
      "-1.1037438522661491e-05",
      "2.7849223809926172e-06",
      "-0.0002211418763781399",
      "-9.426453779113682e-06",
      "0.00010422974728365207",
      "5.2398015167632384e-05",
      "7.874046022899619e-06",
      "-4.036544451013522e-05",
      "-5.220308465363921e-05",
      "0.000840621560625276",
      "-2.5317910018283116e-05"
    ],
    [
      "0.0026540730680709463",
      "0.002670828369423853",
      "0.005437770952732671",
      "0.0027332245236141245",
      "0.0033005988881249395",
      "-5.060438375679394e-06",
      "0.00013508921981469612",
      "3.445450758325096e-06",
      "0.00010026662731303614",
      "-0.00016450181750273958",
      "4.777316982545039e-05",
      "2.859144018308755e-06",
      "3.8958498542709186e-05",
      "-0.0005501844738398972",
      "-1.1472083342301386e-05",
      "4.675775981084384e-06",
      "-0.00027482899584221296",
      "-7.752652804936645e-06",
      "0.00013101380208353365",
      "7.721852023520099e-05",
      "8.047653609658046e-06",
      "-5.987700699441507e-05",
      "-6.133212445699523e-05",
      "0.0011221174464392427",
      "-3.400607009575418e-05"
    ],
    [
      "0.002646651830331801",
      "0.002669923763530485",
      "0.005003668997291458",
      "0.002736926428739036",
      "0.0031614494736055118",
      "-1.5453272692151383e-06",
      "0.00010094709877330318",
      "4.120353330133113e-06",
      "7.989211342997979e-05",
      "-0.00014519833789185935",
      "4.634454238506983e-05",
      "8.752662026130432e-06",
      "7.448742434614643e-05",
      "-0.0004873069946278697",
      "-1.9265643341594227e-05",
      "3.47912695932267e-06",
      "-0.00022803613985756583",
      "-1.0834798273870242e-05",
      "0.00010605037788066151",
      "6.199164506279768e-05",
      "1.0587657391469303e-05",
      "-4.460275968705969e-05",
      "-7.594793078443666e-05",
      "0.0008735111919251798",
      "-2.5112172792820365e-05"
    ],
    [
      "0.0027000088113675177",
      "0.0027538721200779685",
      "0.009691117627351777",
      "0.00289671148172827",
      "0.004014614627204788",
      "-1.4403364227399166e-05",
      "0.00026201850665873296",
      "-3.2383258767536736e-06",
      "0.0002017317228157096",
      "-0.0004979942501309199",
      "8.242647639647141e-05",
      "4.405285800267508e-05",
      "0.0003302742098743732",
      "-0.001492179645425298",
      "-0.00011768399051563133",
      "2.263433246425706e-05",
      "-0.0006527116952562726",
      "-3.872511688244947e-05",
      "0.00027513980734770706",
      "0.0001950649744741653",
      "4.1430068924173614e-05",
      "-0.00016122570038249454",
      "-0.00033156275690312143",
      "0.002363874740635431",
      "-5.519003909459437e-05"
    ],
    [
      "0.002782864982490478",
      "0.002970961172276252",
      "0.013414363894519917",
      "0.0034732025956594847",
      "0.005781901643127758",
      "-2.3350655654305667e-05",
      "0.0006120153209461558",
      "-1.983046859585292e-05",
      "0.0004199338842989741",
      "-0.0008285118004443264",
      "0.00023810391474790002",
      "-0.0001421646306856992",
      "0.0001645009427947316",
      "-0.001346089286179612",
      "6.480874163317152e-05",
      "-2.6329690969808908e-05",
      "-0.0008407362304168004",
      "1.7945967930084115e-05",
      "0.000569077679346048",
      "0.0005946798456366227",
      "7.001294935842516e-05",
      "-0.00018379189226225344",
      "-0.0004840055659273966",
      "0.004168437212673666",
      "-0.0005345878065900304"
    ],
    [
      "0.0027384341847131836",
      "0.0030699279733820053",
      "0.010758439214439698",
      "0.0043417124327912344",
      "0.005040688811245823",
      "1.888726510101196e-05",
      "0.0003288920580722547",
      "2.0974721079254195e-05",
      "0.0002988746734464825",
      "-0.0006911940333699252",
      "0.0005686774317956102",
      "-1.1707141937564282e-05",
      "-3.585101373053182e-05",
      "-0.0013598846554488345",
      "0.00013772851817711438",
      "-4.971634964529862e-06",
      "-0.0007010439962236736",
      "-1.2080107223930736e-05",
      "0.0003891007177589438",
      "0.00011357982596139252",
      "-8.396375015904661e-05",
      "-0.0002920021275517574",
      "-0.00010558234008781847",
      "0.0029409784784008687",
      "-0.0008234097781799803"
    ],
    [
      "0.07770724025496638",
      "0.8015232070805466",
      "2.2869421733207793",
      "2.63004349914348",
      "2.0783658162406047",
      "0.07845424813706439",
      "-0.056314695017409426",
      "-0.15791242167993325",
      "0.0753954944643024",
      "-0.4791903730184032",
      "0.9544567040735052",
      "0.2964209330874878",
      "-0.471368600075731",
      "0.37837746450628607",
      "-0.7674657127815769",
      "-0.01271173713830267",
      "0.2864388760727685",
      "-0.14701670031089067",
      "0.3242315535544347",
      "1.0990659349240721",
      "0.29376142059381843",
      "-0.24108251918068713",
      "-0.7551925603473627",
      "-0.5309565490356305",
      "-1.631385453863349"
    ],
    [
      "0.03978391898432405",
      "1.0748727810531427",
      "1.9574093662240049",
      "0.518727864915129",
      "0.16720391877003798",
      "0.0007636520175748793",
      "-0.2666497532570096",
      "0.12922688681917352",
      "0.05772739369027764",
      "0.0660496537293007",
      "-0.2594558223228818",
      "-0.27849537332216767",
      "-0.9490774686120601",
      "-0.4366978882078583",
      "0.26902692336820805",
      "-0.1989873250422176",
      "-0.01480344387533462",
      "0.048810496198051945",
      "0.05251607869948068",
      "-1.4335271279239283",
      "0.6953132853257135",
      "0.30895797352158394",
      "-0.3060692056034319",
      "-0.35049828758713464",
      "0.10577615154993196"
    ],
    [
      "0.00624418809812774",
      "0.006669794512818785",
      "0.4258869072572018",
      "0.0037561122134863066",
      "0.06562670484238947",
      "-0.00359335893608948",
      "0.027135221118814494",
      "0.00015010912604775933",
      "0.009096424802136273",
      "-0.029916893582816954",
      "1.822434578223793e-06",
      "-0.008303175623314453",
      "0.012325212550816573",
      "-0.02457656967811308",
      "-0.004518091918376777",
      "0.00020747424664231885",
      "-0.02780420995650739",
      "-0.0014704445780648247",
      "0.01206430022608069",
      "0.026703186136044308",
      "0.0016042550018580146",
      "-0.012638411537106441",
      "-0.010689374742445272",
      "0.1601542646655627",
      "0.003920770463433494"
    ],
    [
      "0.002714552903888499",
      "0.0027328664326866803",
      "0.010608929198274376",
      "0.0028023945724074953",
      "0.004237716035839025",
      "-1.781955925845622e-05",
      "0.0003067429008376936",
      "5.725979684362802e-06",
      "0.000245827444395819",
      "-0.0005039503951862756",
      "6.18480452537981e-05",
      "5.794761760056075e-05",
      "0.00021095786967230938",
      "-0.0017208913461443708",
      "-6.339310314454647e-05",
      "3.1204874152830486e-05",
      "-0.0007783484981264049",
      "-2.6457598307366688e-05",
      "0.0003168481792361924",
      "0.00017466413151386384",
      "2.7396310297869674e-05",
      "-0.0001798298695942519",
      "-0.00019628120521667146",
      "0.0028738196816483303",
      "-1.1024820595066183e-05"
    ],
    [
      "0.002681741576339388",
      "0.0026840400125172177",
      "0.007590678299119747",
      "0.002729196762584047",
      "0.0037442842052341193",
      "-1.4017099831942031e-05",
      "0.00023674031809407133",
      "6.795528982620214e-06",
      "0.00017069239942199947",
      "-0.000289787564630509",
      "4.35314212022319e-05",
      "1.4582788878726947e-05",
      "7.728677569306792e-05",
      "-0.000978909297455109",
      "-1.0804042155254251e-05",
      "1.5837120261340905e-05",
      "-0.000494932948892352",
      "-1.019952824744601e-05",
      "0.0002168433481490665",
      "0.00011080024798167653",
      "8.145362753257267e-06",
      "-0.00011603276019200544",
      "-5.56258083699568e-05",
      "0.001994889721287281",
      "-1.4021259096283828e-05"
    ],
    [
      "0.002679480885058254",
      "0.0026906512689467105",
      "0.00722382804613357",
      "0.002737325433894346",
      "0.003717081099506595",
      "-1.1044197305372855e-05",
      "0.00022517216615707296",
      "9.958929952581831e-06",
      "0.00016713178446268873",
      "-0.0002755137135755216",
      "4.990525226250285e-05",
      "1.3500517759789047e-05",
      "3.841709748129015e-05",
      "-0.0008810274792711139",
      "1.578482885697167e-05",
      "1.3816064560850296e-05",
      "-0.00046050690320819895",
      "-4.548219603021433e-06",
      "0.00020891815607958333",
      "9.414867893193517e-05",
      "3.716883583509288e-06",
      "-0.0001065951415175491",
      "-8.084374354772044e-06",
      "0.001892790931537768",
      "-2.3614154078426333e-05"
    ],
    [
      "0.0026836224101841532",
      "0.002696267570282313",
      "0.0074296263242255595",
      "0.0027648212836023046",
      "0.0037659188681795817",
      "-1.028658911132405e-05",
      "0.00021766010131735094",
      "7.557832129962178e-06",
      "0.00017262345915789183",
      "-0.0002715593549157541",
      "5.9183783825478074e-05",
      "1.8746940685270845e-05",
      "8.264842581867074e-05",
      "-0.0010363656960635293",
      "-1.3871740388245999e-05",
      "1.4338800729980908e-05",
      "-0.000496941045025956",
      "-1.2450479131318457e-05",
      "0.00022172047629376",
      "0.00010182206048776667",
      "6.002962839241672e-06",
      "-0.00011003051527943485",
      "-6.097025425297367e-05",
      "0.001924944994700182",
      "-2.6034372669069295e-05"
    ],
    [
      "0.002791824478282794",
      "0.0027860385371541512",
      "0.014856892313728096",
      "0.0028659239593634015",
      "0.005663161638770432",
      "-4.357750929544518e-05",
      "0.0005735702422828327",
      "4.48621479200492e-06",
      "0.0004562946901935869",
      "-0.0008197375338737702",
      "0.00010278983384014012",
      "6.977738433247223e-05",
      "-5.0742823232880875e-05",
      "-0.002597823283105832",
      "3.721326813660377e-05",
      "5.7852939913668754e-05",
      "-0.0012710947572327081",
      "4.48046365389286e-06",
      "0.0005702986190807998",
      "0.00027249403771787095",
      "8.366057652644661e-06",
      "-0.00035817407226391084",
      "-7.122215708901194e-05",
      "0.005135044120485375",
      "-0.00013166856956193756"
    ],
    [
      "0.002855418154239063",
      "0.003184659990336318",
      "0.02352254686663514",
      "0.004030725900153172",
      "0.006031023079300353",
      "7.730235140801084e-06",
      "0.0009606084311354793",
      "0.00015011746619026173",
      "0.0005299503676936901",
      "-0.0009060337172299546",
      "0.00042916430893371655",
      "6.480681322609993e-07",
      "0.0021920627319397014",
      "-0.0026909138712406496",
      "-0.00011445280300863925",
      "-4.6888660072593076e-05",
      "-0.0014945190598282157",
      "-0.00016213181438869224",
      "0.0006926977612386303",
      "0.0013006080151802546",
      "0.000376990121639924",
      "-0.00010790461980645776",
      "-0.0012647975468250412",
      "0.0059696158697646684",
      "0.00021517630506131538"
    ],
    [
      "0.11327257484959165",
      "0.16094752289960754",
      "5.799277448206317",
      "0.6006715845910856",
      "1.0515912344050335",
      "0.11900599830854587",
      "-0.3911912523320887",
      "0.11117628923564156",
      "0.09004371667429396",
      "-0.7805450417164228",
      "0.23870763502963696",
      "-0.07057776448215676",
      "-1.8516873713642676",
      "1.7387310449326057",
      "-0.5944386882792502",
      "-0.05632029539841916",
      "0.6920317359551275",
      "-0.23076131918420914",
      "0.32821040324393447",
      "0.5485889632617885",
      "-0.19185334628821366",
      "0.3976897555463824",
      "0.1237622490127075",
      "-1.712910339916777",
      "0.5142082462841873"
    ],
    [
      "0.002706209530308547",
      "0.0029029799540127056",
      "0.008568187267915738",
      "0.003267133688539211",
      "0.00398693725534157",
      "4.495541437060526e-05",
      "0.00013376793148504434",
      "4.6803916663914546e-05",
      "0.00020704771947908972",
      "-0.00044214183818794555",
      "0.00025907104891592213",
      "0.00012121114065381654",
      "0.00032473459088244906",
      "-0.0013969757881904068",
      "2.00835071185166e-05",
      "-5.796556606528695e-06",
      "-0.0005240091918654883",
      "-3.439424915711355e-05",
      "0.0002655495672062146",
      "0.00013682883524747443",
      "0.00010063905733840293",
      "-5.64533296216538e-06",
      "-0.00037592427066041636",
      "0.0016124587082346922",
      "-0.00010066688513792772"
    ],
    [
      "0.00266790459213245",
      "0.0027090582088818266",
      "0.006208251318198699",
      "0.0028094675175129244",
      "0.0034920864485487304",
      "1.6805551902154089e-06",
      "0.00016500016626579548",
      "1.5099257892904835e-05",
      "0.00013171345662365264",
      "-0.0002053896203447542",
      "7.92260252148999e-05",
      "1.2968763923095158e-05",
      "9.083686166207652e-05",
      "-0.0006875160692114107",
      "7.206030414540801e-06",
      "2.746144552909966e-06",
      "-0.00034821096984564184",
      "-1.1923990590537146e-05",
      "0.00016825563565704945",
      "7.366718944740302e-05",
      "1.1527329263616004e-05",
      "-5.542993006561735e-05",
      "-4.602934867075072e-05",
      "0.0013825627105719669",
      "-2.6960496098217935e-05"
    ],
    [
      "0.0026444219820525774",
      "0.0026547721178380623",
      "0.004731101279763872",
      "0.0027047151952852367",
      "0.0031050384936865726",
      "-4.71118242964871e-08",
      "9.768859879841152e-05",
      "9.756306262533896e-06",
      "7.565765274048255e-05",
      "-0.00010115113876990191",
      "3.386404525965774e-05",
      "9.329833326256666e-06",
      "8.463574914615118e-05",
      "-0.0004186266389891126",
      "-6.702544053410234e-07",
      "2.6875660782517834e-06",
      "-0.0002119172447611943",
      "-9.018402707604875e-06",
      "9.629246909573775e-05",
      "3.5200671350960415e-05",
      "6.94988840163089e-06",
      "-2.9769978343910736e-05",
      "-1.6785261652150385e-05",
      "0.0008131597907965108",
      "5.152841086978815e-06"
    ],
    [
      "0.0026473051578817333",
      "0.0026531349496306408",
      "0.004970889431213856",
      "0.0026965789512630504",
      "0.0031472589589738643",
      "-1.1455960707882156e-06",
      "0.00010849212453939463",
      "9.931877313696522e-06",
      "8.267543002824782e-05",
      "-0.000109019471021848",
      "3.0917861463024676e-05",
      "9.75379955548569e-06",
      "9.034210652189732e-05",
      "-0.0004695008461921488",
      "-3.825849338274169e-06",
      "3.682409311042194e-06",
      "-0.0002371624608743939",
      "-9.964243811817428e-06",
      "0.00010519507603662015",
      "3.915902820662307e-05",
      "7.077863628113276e-06",
      "-3.3932874879733946e-05",
      "-1.5256799088312441e-05",
      "0.0009084498542142375",
      "1.2279378440763302e-05"
    ],
    [
      "0.0026558802138950247",
      "0.0026584831396915",
      "0.005557387922258887",
      "0.0027119275490086804",
      "0.003283233398822382",
      "-3.245910897130415e-06",
      "0.00014681541859741526",
      "1.2928235063417689e-05",
      "0.00010385426102077293",
      "-0.00013116718347782136",
      "3.436273609133988e-05",
      "7.061824338401049e-06",
      "0.00011827727256846802",
      "-0.000549565423518382",
      "-6.290936252094714e-07",
      "4.459350460330772e-06",
      "-0.0002939559194674508",
      "-1.1649086119081436e-05",
      "0.00013134482123523258",
      "5.404775097083265e-05",
      "7.785348349179335e-06",
      "-4.508997490815604e-05",
      "-8.80812658700582e-06",
      "0.0011656679262627403",
      "1.8471893438671248e-05"
    ],
    [
      "0.002671518990521426",
      "0.0026932289505748265",
      "0.00686080614973538",
      "0.0027706965604479094",
      "0.003515068717876412",
      "-3.413972832589552e-06",
      "0.00019383761331489717",
      "1.5334418003356764e-05",
      "0.00013782658603624331",
      "-0.0002117095108835285",
      "5.733341740230063e-05",
      "9.960529951562439e-06",
      "0.00018522986344719574",
      "-0.0007975389293349061",
      "-2.5122031619912114e-05",
      "5.05645475934479e-06",
      "-0.0004048402066989801",
      "-2.1643562829217235e-05",
      "0.00017854885533817672",
      "9.956974715132914e-05",
      "1.6731973244667535e-05",
      "-6.299572300573557e-05",
      "-7.243391718952908e-05",
      "0.0015710569116342593",
      "2.0651172721192403e-05"
    ],
    [
      "0.0026602607319682076",
      "0.0026711666853315957",
      "0.006083261699333373",
      "0.002726397262223771",
      "0.0033671724537046466",
      "-6.0486857638040625e-06",
      "0.0001557648904374037",
      "6.464833603766673e-06",
      "0.00011313218004041483",
      "-0.00018924624742902715",
      "4.172821613599821e-05",
      "9.54383646892266e-06",
      "0.00011252775921793037",
      "-0.000691302693636228",
      "-2.7415682895384142e-05",
      "7.092288004899306e-06",
      "-0.000336773524560961",
      "-1.4893738615009484e-05",
      "0.0001478248789831793",
      "8.369902006868712e-05",
      "1.2841688455670766e-05",
      "-6.556533959096788e-05",
      "-8.036083709442246e-05",
      "0.0013080007779987413",
      "-1.4581818767467993e-06"
    ],
    [
      "0.002679064488068165",
      "0.0027205727783491",
      "0.006804474977010322",
      "0.0028647009066014033",
      "0.003657200917953744",
      "3.7073276098010714e-06",
      "0.00019012816137657694",
      "1.914756472226709e-05",
      "0.00015621029302797474",
      "-0.00021111880599461788",
      "9.968911591134864e-05",
      "1.6689913667348958e-05",
      "0.00011637325103274344",
      "-0.0008358864501415845",
      "2.718590478812373e-06",
      "1.654703243838288e-06",
      "-0.00041387348517940434",
      "-1.6945270210816136e-05",
      "0.0002011114093508096",
      "8.86593754899116e-05",
      "1.5838846355934704e-05",
      "-5.697467291500416e-05",
      "-5.9165379605099335e-05",
      "0.0016109734607733966",
      "-3.105288779206743e-05"
    ],
    [
      "0.04000786391141671",
      "3.3966077686083964",
      "2.421048218645742",
      "1.9697802925880614",
      "0.2714326874127224",
      "0.21894105731831362",
      "0.2138191090478207",
      "0.05251519674900229",
      "0.0496521073796606",
      "2.151661330121346",
      "-1.5011031302412576",
      "-0.019477308605002075",
      "-0.167666843991529",
      "0.04978605428592328",
      "0.24098125982490792",
      "0.13393392853353783",
      "0.0793780084557326",
      "-0.13917704619395047",
      "0.03787326901577344",
      "-0.9874424224894985",
      "-1.5655017894577958",
      "0.21990302015359103",
      "-1.8841497975333077",
      "-0.06695221624075635",
      "-0.10982204946494682"
    ],
    [
      "0.09103997320363648",
      "3.830177076401071",
      "0.17613391928858466",
      "0.5617993867212027",
      "2.0585020098717273",
      "-0.3707510743031264",
      "-0.02808105398396459",
      "-0.14109634377174232",
      "0.012727022420162496",
      "0.6929701858436931",
      "1.4615931113542282",
      "-2.2001727544487313",
      "0.2651560862409939",
      "-0.5543372245930978",
      "-0.840605646602652",
      "-0.4460445410294455",
      "-0.11516897247147906",
      "-0.1704760406428882",
      "0.4257144166603884",
      "0.3328307223559983",
      "0.0028938757515022603",
      "-1.7306646199247346",
      "-0.12567783927022114",
      "-0.1161241902231522",
      "-0.6595423026466615"
    ],
    [
      "0.002773917799465595",
      "0.002800045518646436",
      "0.01346846046525766",
      "0.0029001817546118742",
      "0.005072814404417594",
      "1.0697164206896057e-06",
      "0.00044966317452179024",
      "5.105218515883948e-05",
      "0.0003888189530041145",
      "-0.00045747147710233776",
      "0.0001267852241874449",
      "5.3266717253824315e-05",
      "0.00020703783751248813",
      "-0.002239554881846016",
      "4.993264436019089e-05",
      "1.5992665943830315e-05",
      "-0.0011043532109258098",
      "-2.5872270913836743e-05",
      "0.0004819094403681181",
      "0.0001569380287493619",
      "2.3804170004291123e-05",
      "-0.00012591085803571476",
      "0.00010516795005754872",
      "0.004139470338225427",
      "6.924475112317118e-05"
    ],
    [
      "0.0026515072164621217",
      "0.00266959466408433",
      "0.005308995407387586",
      "0.0027154942280482354",
      "0.003220489134674644",
      "-8.231740687594853e-07",
      "0.00011476876407807468",
      "7.828378850905391e-06",
      "9.169424721940519e-05",
      "-0.00014079483977367022",
      "4.4917283905786274e-05",
      "8.325778078668636e-06",
      "6.099520293375653e-05",
      "-0.0005511140458917167",
      "-1.4467411705298368e-05",
      "2.9070973957778613e-06",
      "-0.00026281025750293026",
      "-1.130911236279554e-05",
      "0.00011929448430897973",
      "6.294917256587612e-05",
      "1.0133130595034606e-05",
      "-4.004218662161896e-05",
      "-5.210979438637265e-05",
      "0.0010092980544167665",
      "-2.3113878355858834e-06"
    ],
    [
      "0.0026496137120734465",
      "0.0026577064498509734",
      "0.005257725154649332",
      "0.0026938913875940514",
      "0.003198717091769088",
      "-3.823827543464497e-06",
      "0.00011881998154726758",
      "6.285533276342803e-06",
      "8.877637276037632e-05",
      "-0.0001409116590162443",
      "3.200096700924611e-05",
      "7.846128957139928e-06",
      "6.995401880064717e-05",
      "-0.000525762697755659",
      "-1.2806961986112177e-05",
      "5.2114762513585596e-06",
      "-0.00025926614653239366",
      "-9.71342145065987e-06",
      "0.00011447947235241348",
      "5.841474802299184e-05",
      "8.156865569694649e-06",
      "-4.736526430581399e-05",
      "-4.053500679092361e-05",
      "0.0010112125331373084",
      "1.1877379280255751e-06"
    ],
    [
      "0.00264764241579552",
      "0.002660715176525193",
      "0.005190782180624902",
      "0.0026967650703699883",
      "0.0031693210721438726",
      "-3.872907297619869e-06",
      "0.00011068392915870272",
      "3.949000280178926e-06",
      "8.308837195422168e-05",
      "-0.0001480138375889798",
      "3.409932929195127e-05",
      "7.731873815397831e-06",
      "6.896541444494886e-05",
      "-0.0005237744445750513",
      "-2.285676585929232e-05",
      "5.006600813416684e-06",
      "-0.0002481849952313808",
      "-1.0937363820523162e-05",
      "0.00010914642483306909",
      "6.473462759670756e-05",
      "1.029411337653958e-05",
      "-4.832283109174954e-05",
      "-6.928792316572579e-05",
      "0.0009576918204737555",
      "-4.525505428852794e-06"
    ],
    [
      "0.002671380794567445",
      "0.0026797717269680236",
      "0.0066380436111695895",
      "0.002726673366019891",
      "0.0035384750349116427",
      "-2.2231283291962144e-06",
      "0.00016970574249329246",
      "1.4288880668116863e-05",
      "0.00014416266644021964",
      "-0.00022169144299374348",
      "4.4483727512231685e-05",
      "3.144006567426223e-05",
      "8.580257408905482e-05",
      "-0.00084040151308297",
      "1.4772108890655172e-05",
      "1.2303541380231705e-05",
      "-0.0004121081901194621",
      "-8.132100669341667e-06",
      "0.00017858438753452804",
      "4.11762881378594e-05",
      "4.975485882522403e-06",
      "-7.001989159090548e-05",
      "1.6199719746867576e-05",
      "0.0015556700248954352",
      "4.750589026433234e-06"
    ],
    [
      "0.002709808857392195",
      "0.0027546891062212343",
      "0.009231906098559018",
      "0.0028238044036606744",
      "0.00409019802101337",
      "7.0154601854414624e-06",
      "0.00022366113859085355",
      "3.0297403304565608e-05",
      "0.0002336558480640068",
      "-0.0004013270120784242",
      "9.137859152726935e-05",
      "7.848908955624661e-05",
      "0.0001299501685654694",
      "-0.001489509262039236",
      "2.5473630192589178e-05",
      "2.020070506432263e-05",
      "-0.0006756729275971375",
      "-1.728063284088604e-05",
      "0.0002885265099416884",
      "4.723862761432784e-05",
      "1.5379581289736895e-05",
      "-9.424233852619774e-05",
      "3.5149246670646845e-05",
      "0.0023763207182028925",
      "2.4465886210150433e-05"
    ],
    [
      "0.0028593067954666086",
      "0.0030587665701992646",
      "0.01340293119486028",
      "0.003181563378808417",
      "0.006186247649931772",
      "0.00010123959510124508",
      "0.0005112861026817299",
      "0.00015179172777602293",
      "0.0005765297126459136",
      "-0.0005332425765337482",
      "0.00033001864131501163",
      "4.837833183852829e-05",
      "-7.420855266676121e-05",
      "-0.0017898963171980003",
      "0.000317267622825386",
      "-5.909870283744011e-05",
      "-0.001066207495595783",
      "-1.3338057309489812e-05",
      "0.0007106258837206038",
      "-6.309507479744149e-05",
      "6.16735936413546e-05",
      "0.00022553976396172293",
      "0.00044836004744532357",
      "0.00444007241321707",
      "0.00019281538890585068"
    ],
    [
      "0.002814011218431501",
      "0.0029570279533890297",
      "0.011781312981327622",
      "0.0033660563008776263",
      "0.005496591755161037",
      "7.002072534642669e-05",
      "0.0003487155156350476",
      "0.00012286614411716575",
      "0.0004620793511503468",
      "-0.00030396704647311646",
      "0.00035545360612749557",
      "0.00012492130773655562",
      "0.00021590208340086095",
      "-0.0023661014871536232",
      "0.00018246087605607413",
      "-1.256333631385072e-05",
      "-0.0011092288022435035",
      "-4.5033046005546514e-05",
      "0.0005689208962888597",
      "-0.00012648146559742583",
      "3.5009141331224193e-06",
      "2.177572878505916e-05",
      "0.00040250597994885074",
      "0.0037631906803135533",
      "7.870105490870213e-05"
    ],
    [
      "0.0037292066002561383",
      "0.003345972701589299",
      "0.05161993031493462",
      "0.006824903003586786",
      "0.02472096429818848",
      "-9.670810643476353e-05",
      "0.0041287630396310586",
      "0.0008571506787837719",
      "0.003608668589905325",
      "-0.0037078817342990193",
      "0.0012140287125652193",
      "0.0011926655677777628",
      "-0.004476678717398919",
      "-0.003978364561801988",
      "0.007293824766834334",
      "0.0005343099152038027",
      "-0.005897857577946539",
      "0.0014632863561472324",
      "0.003328130286920314",
      "-0.0014413526679045506",
      "-0.0007501122749131",
      "-0.0024069611926139938",
      "0.010207521121459225",
      "0.03148287488165798",
      "-0.003076224252453163"
    ],
    [
      "0.0028304228325388317",
      "0.002749270274665393",
      "0.016450718265674354",
      "0.0028982916250729408",
      "0.0061430694942431864",
      "-3.546037683295455e-05",
      "0.0008028941312183148",
      "8.55379291151644e-05",
      "0.0005656851649599199",
      "-0.0007297114409723659",
      "7.686770467458326e-05",
      "7.342626998718387e-05",
      "0.0002541488177702588",
      "-0.002304607664852863",
      "0.0002846541948171192",
      "5.6777913795765464e-05",
      "-0.0014584988927177304",
      "1.4767962916613684e-05",
      "0.0006581548424917632",
      "0.00010603037056400235",
      "-2.4879999127590534e-05",
      "-0.00031775005261757837",
      "0.0005659883520561482",
      "0.0062433994771734225",
      "8.741243504971812e-05"
    ],
    [
      "0.0026796025631466614",
      "0.0026797623374424547",
      "0.007029326844222762",
      "0.0027492690716420572",
      "0.003678239353056565",
      "-5.506078491737686e-06",
      "0.0002039842185457119",
      "1.6275070271955507e-05",
      "0.0001649218396400448",
      "-0.00022750931460896893",
      "4.828898068078704e-05",
      "2.8488934085668642e-05",
      "0.00011307399003308427",
      "-0.0009190773380693086",
      "2.0757974194722963e-05",
      "1.4142410316724861e-05",
      "-0.00046485031668979743",
      "-8.811307124779213e-06",
      "0.0002044614928874449",
      "4.9779745990075315e-05",
      "1.0785852495158264e-06",
      "-8.707003215753551e-05",
      "3.2899560613516416e-05",
      "0.001784904057666033",
      "1.244566337331066e-06"
    ],
    [
      "0.002681689066689628",
      "0.002674684748064383",
      "0.00718673301330401",
      "0.0027309715244666025",
      "0.0037155463373111583",
      "-6.397536007511056e-06",
      "0.0002193928648537585",
      "1.724367754783694e-05",
      "0.000171861269588237",
      "-0.00023593493810179634",
      "4.1894546869309706e-05",
      "2.8165435338523072e-05",
      "9.836489689161729e-05",
      "-0.0009154390908158322",
      "2.977093534912299e-05",
      "1.4824097705151265e-05",
      "-0.0004782513566313898",
      "-6.298796434350412e-06",
      "0.00021109311816643715",
      "4.653763227022857e-05",
      "1.269679925354597e-06",
      "-8.790649056731989e-05",
      "5.0745399240925465e-05",
      "0.0018796035834370796",
      "7.836277631720854e-06"
    ],
    [
      "0.002659115809122478",
      "0.0026658919232779",
      "0.005575948753416292",
      "0.00272830852955074",
      "0.0033478100886019644",
      "-1.978533682047724e-06",
      "0.00014809320018162217",
      "1.2751828506495752e-05",
      "0.0001127255501790183",
      "-0.00013570049258902382",
      "4.384069198756555e-05",
      "9.717089234867949e-06",
      "8.520378196129252e-05",
      "-0.0005864145747629645",
      "9.954432056988438e-06",
      "4.556492700200144e-06",
      "-0.0003063202557870691",
      "-8.46007073517366e-06",
      "0.00014192915489360668",
      "4.453524983394451e-05",
      "5.609577538797636e-06",
      "-4.759798988107672e-05",
      "-3.5969285930769374e-06",
      "0.001214321046175399",
      "4.4691971286127315e-07"
    ],
    [
      "0.002676769771431553",
      "0.002673457658521007",
      "0.006593095003584804",
      "0.002751748122033705",
      "0.0036312798008418566",
      "-5.651241876311462e-06",
      "0.000214944400981447",
      "1.7183294301335995e-05",
      "0.00015626496237728274",
      "-0.000164465990487878",
      "4.967251863834446e-05",
      "5.4348797828137225e-06",
      "0.0001242223279500318",
      "-0.0007672170267905634",
      "1.694799320757071e-05",
      "5.924428376853276e-06",
      "-0.00041737558404719233",
      "-1.029193958825666e-05",
      "0.0001966957128804502",
      "7.317360016380777e-05",
      "6.721025766781942e-06",
      "-6.642054009733333e-05",
      "1.096797895402581e-05",
      "0.0016922823880328938",
      "7.368080400399987e-06"
    ],
    [
      "0.002680206821805921",
      "0.0026833783325303884",
      "0.006802939530829689",
      "0.0027821387724651183",
      "0.0036707792674367584",
      "-2.0480467146155384e-06",
      "0.00021346821451270423",
      "2.351485869468751e-05",
      "0.00016485251514972613",
      "-0.00017314722250120904",
      "6.148064576336046e-05",
      "1.8044342688063756e-05",
      "0.00013165603823139292",
      "-0.0008304093457741767",
      "3.417346663820575e-05",
      "7.5615221058738995e-06",
      "-0.00044505069837267295",
      "-1.0434029116731338e-05",
      "0.00020342451043287574",
      "4.6395175116905716e-05",
      "2.977530960517454e-06",
      "-6.686274650222811e-05",
      "5.1697082386079306e-05",
      "0.0017522840768716451",
      "1.0892922130704674e-05"
    ],
    [
      "0.0027716631767830797",
      "0.002729908082563618",
      "0.011736323620390645",
      "0.002915981421159668",
      "0.005176597789960062",
      "-8.01065687896277e-06",
      "0.0005268524060522679",
      "6.11237658348592e-05",
      "0.0004058352710118219",
      "-0.0003712872701924819",
      "0.00010417373226947115",
      "5.269903572890618e-05",
      "0.00013867095185435914",
      "-0.0016989428269698996",
      "0.00020394839128129214",
      "2.4060251626354627e-05",
      "-0.0010052471886605185",
      "1.0644035675878003e-05",
      "0.00047995268369422235",
      "5.724786226459954e-05",
      "-1.5200246027535488e-06",
      "-0.00015585006964631705",
      "0.0003212328056979353",
      "0.004192070001067764",
      "8.956871960107793e-06"
    ],
    [
      "0.32655420110891376",
      "7.134058219962776",
      "0.7150431339000503",
      "3.920904959625319",
      "3.6035867109696436",
      "0.11027714777936773",
      "-0.23253599925372265",
      "0.5085758485941959",
      "-0.4942297315423311",
      "0.4497706242499203",
      "1.9971920391968374",
      "-0.7770245488170692",
      "0.8022237433545999",
      "1.1830502886827101",
      "1.562191302735287",
      "-0.6233492604351407",
      "0.12918481133045792",
      "0.45607837024814857",
      "0.859097710452668",
      "-1.770935711057083",
      "-1.5476975807815698",
      "-2.114236229815525",
      "-0.28068580715271235",
      "-0.3349535968484468",
      "1.8602605857883407"
    ],
    [
      "0.0027910056843829852",
      "0.0033272624596782435",
      "0.017257563365473978",
      "0.003753517328948185",
      "0.005523482330542737",
      "2.693446200864203e-05",
      "0.00036081026005650995",
      "-2.25837598410653e-05",
      "0.0003869663835962078",
      "-0.001474340042227388",
      "0.0005695491072002126",
      "0.00016042913378578526",
      "0.00015623370965733044",
      "-0.003566430721991419",
      "-0.00034421269178190334",
      "1.1621539568983902e-05",
      "-0.0012067192979679895",
      "-9.047019142393002e-05",
      "0.0005592525007449378",
      "0.0006799919687526885",
      "0.00022306138949066459",
      "-0.0003170293152468322",
      "-0.001709270721185384",
      "0.004215557882399681",
      "-0.00044405970873668307"
    ],
    [
      "0.0027341697653824066",
      "0.0028317881717067066",
      "0.010490994452007487",
      "0.002965441805667701",
      "0.0045719044468348225",
      "6.42157952374572e-06",
      "0.0003377152017536083",
      "2.0887345896676324e-05",
      "0.0002920597788789818",
      "-0.000530236179698261",
      "0.0001587567518837062",
      "4.126504564114391e-05",
      "6.62176241589574e-05",
      "-0.0015891897174330383",
      "1.138042890523584e-05",
      "7.11767172958166e-06",
      "-0.0007560208551868826",
      "-1.4748099585762376e-05",
      "0.00037460151275410747",
      "0.00014559201475228153",
      "4.182203855360737e-05",
      "-0.00011010989838113183",
      "-0.00020209074370318173",
      "0.0030034091448524606",
      "-8.313340341245586e-05"
    ],
    [
      "0.002670519699701148",
      "0.002694621836554144",
      "0.006386012921338892",
      "0.002786186849550446",
      "0.003525351849460249",
      "7.203267051063856e-07",
      "0.00017010788681470914",
      "1.5093266852864315e-05",
      "0.00013892591953500738",
      "-0.00019751940954788088",
      "6.935542192452719e-05",
      "2.184480071378461e-05",
      "9.299545766208073e-05",
      "-0.0007827208291984484",
      "6.364242908217982e-06",
      "5.999420299474932e-06",
      "-0.00038393788226971285",
      "-1.1802846803608693e-05",
      "0.00017575134072327978",
      "4.6645083475322274e-05",
      "1.0919106820170383e-05",
      "-5.9725204794558314e-05",
      "-4.1029037848797484e-05",
      "0.0014789519043579733",
      "-1.4615869010767122e-05"
    ],
    [
      "0.0026552443812893306",
      "0.002664931741355717",
      "0.0057025541311862896",
      "0.0026966146171906167",
      "0.003295478822241533",
      "-4.8141603033051446e-06",
      "0.00013060186213492163",
      "5.3426131241193385e-06",
      "0.0001035629781205834",
      "-0.00018643391305397423",
      "3.238477188810654e-05",
      "1.75352200405647e-05",
      "6.443314967431886e-05",
      "-0.0006415347985240036",
      "-1.2204137464491484e-05",
      "9.52374531603189e-06",
      "-0.0003067123801414887",
      "-8.997042963181205e-06",
      "0.00013236858702157708",
      "5.5292787944703725e-05",
      "6.557721202279152e-06",
      "-6.279760336629173e-05",
      "-4.16772973036084e-05",
      "0.0011741496329298051",
      "-4.983181951649034e-06"
    ],
    [
      "0.002651506419699734",
      "0.002659486736429668",
      "0.005474675798868038",
      "0.002691746659453155",
      "0.003237052904291468",
      "-5.044134620980131e-06",
      "0.00012323018098474905",
      "4.125055688970407e-06",
      "9.421123699589109e-05",
      "-0.00017331666210502293",
      "2.977055120819526e-05",
      "1.494355914271088e-05",
      "6.60650544281993e-05",
      "-0.0005869333002668157",
      "-1.6408811401235605e-05",
      "8.821193699266407e-06",
      "-0.00028230764351812695",
      "-9.367487903472115e-06",
      "0.00012119425074227469",
      "5.1331301613675564e-05",
      "6.192348763834414e-06",
      "-5.976654809959698e-05",
      "-4.769144057115189e-05",
      "0.0010878658996401546",
      "-5.230172439896277e-06"
    ],
    [
      "0.0026600186135797344",
      "0.0026649932842211584",
      "0.005996388123090787",
      "0.0026969993654935584",
      "0.003372979977802599",
      "-6.685585916941339e-06",
      "0.00015086005416051963",
      "4.803355086943232e-06",
      "0.00011479570144282956",
      "-0.000192376054277786",
      "3.307037283632363e-05",
      "1.361082493695993e-05",
      "7.267622133440617e-05",
      "-0.0007022168009057178",
      "-1.8674143433763555e-05",
      "9.638894910236493e-06",
      "-0.0003397397727659202",
      "-1.0592496870537445e-05",
      "0.00014797846641695123",
      "6.559265156878358e-05",
      "6.986883672981374e-06",
      "-6.938985381576774e-05",
      "-5.160944614241145e-05",
      "0.001317483014828201",
      "-3.0514845622574138e-06"
    ],
    [
      "0.002672520281600212",
      "0.0026942102773688543",
      "0.006921529989775766",
      "0.002749036500713233",
      "0.0035542996311615106",
      "-6.277675982825128e-06",
      "0.00019176882489969216",
      "8.860441116277342e-06",
      "0.00014144745839732932",
      "-0.0002433961168128489",
      "5.5903086085671154e-05",
      "9.195416435519212e-06",
      "0.00012526974456477147",
      "-0.0008591609580313787",
      "-3.412470690069969e-05",
      "7.717505754380982e-06",
      "-0.0004191660505562503",
      "-1.8994141978513627e-05",
      "0.00018507859490423612",
      "9.622250803171374e-05",
      "1.2571748456079585e-05",
      "-7.921108083321668e-05",
      "-8.733795655776038e-05",
      "0.0016297404177383912",
      "2.8395996188943736e-06"
    ],
    [
      "0.0028591068958938675",
      "0.0031304072597539154",
      "0.02140413328966368",
      "0.003222181176161634",
      "0.006531198007286361",
      "-1.8434351876670315e-05",
      "0.0006877702456157846",
      "1.179959664221485e-05",
      "0.0005745455556641267",
      "-0.0014782816312422758",
      "0.00032082462564378053",
      "6.767323065815681e-05",
      "0.0002115020235427717",
      "-0.003920812723738804",
      "-0.00021444408051363056",
      "3.50837807712341e-05",
      "-0.0017264229059810207",
      "-7.636886626255424e-05",
      "0.0007667407981758242",
      "0.0004824283077086366",
      "9.523913276654936e-05",
      "-0.00038702450343835283",
      "-0.0007177156965169268",
      "0.006590983556604092",
      "-0.00010462495163952777"
    ],
    [
      "0.008316696455293045",
      "0.012788398054673633",
      "0.4645790923334739",
      "0.5749189831071361",
      "0.37071109799707197",
      "-0.006721182309361267",
      "0.036033178398277806",
      "0.01428050672428761",
      "0.040240122716182866",
      "-0.03298523558847077",
      "0.004716275421543096",
      "-0.04197801512566117",
      "0.41660460382722947",
      "0.36052846159209195",
      "0.291844276074485",
      "0.002359106691545612",
      "0.027372229552555378",
      "0.0519698798628038",
      "0.019917385730290105",
      "-0.05415337742194573",
      "-0.07302866082360887",
      "-0.041197597489750916",
      "0.2566834639915564",
      "-0.10236975311912469",
      "-0.34554924100049855"
    ],
    [
      "0.002784922387437465",
      "0.0032056304025839207",
      "0.01807617162798181",
      "0.003201655682059768",
      "0.005277956351787443",
      "4.5570354052822995e-05",
      "0.00020696973661272602",
      "3.616551775679767e-05",
      "0.00041335352283892877",
      "-0.001786195622301072",
      "0.00028362735107714847",
      "0.0003018708331640236",
      "-4.002189155374206e-05",
      "-0.0033238647747899893",
      "1.2128637987801375e-05",
      "6.501961806910892e-05",
      "-0.001247853182215185",
      "-2.2702967297928866e-05",
      "0.0005070638745972478",
      "0.00017477517418363147",
      "0.00010175522889877361",
      "-0.000249063367464048",
      "-0.0004456094721918021",
      "0.004036279432159217",
      "-0.00013778729290877105"
    ],
    [
      "0.0026961854034091865",
      "0.0027194267018062664",
      "0.008265319959088541",
      "0.002803352157085516",
      "0.003928357112565469",
      "-6.929038994169833e-06",
      "0.0002622766868713795",
      "1.8174339628674453e-05",
      "0.00020008330442116814",
      "-0.0002985558260763524",
      "7.157134412343897e-05",
      "1.3896709214113906e-05",
      "0.00016943744859586384",
      "-0.0011134573277202153",
      "-8.426016192948138e-06",
      "9.94844867965431e-06",
      "-0.0005625577104698622",
      "-1.9319559423211052e-05",
      "0.0002561811371004888",
      "0.00011977790472621215",
      "1.3394029351965102e-05",
      "-9.829544309019872e-05",
      "-4.640082803912451e-05",
      "0.002200961303427664",
      "5.553313101774542e-06"
    ],
    [
      "0.002683240137376191",
      "0.0027031890627821596",
      "0.0070168076820352684",
      "0.002786015192897689",
      "0.0037463239818932063",
      "-3.5778971219833e-06",
      "0.0002345226614052112",
      "1.803666719549673e-05",
      "0.00017182896090915873",
      "-0.00021766050853809797",
      "6.896451190049435e-05",
      "3.0831521034154277e-06",
      "8.796076461770428e-05",
      "-0.00080008420091526",
      "2.102889864389265e-05",
      "4.1260262643095875e-06",
      "-0.00044246730288544854",
      "-9.657621381416364e-06",
      "0.00021718399413396715",
      "8.845706418234323e-05",
      "8.30696996218135e-06",
      "-7.021608628119613e-05",
      "1.6460315425321667e-07",
      "0.001847993106129169",
      "-1.1041307273357605e-05"
    ],
    [
      "0.0026339330565510535",
      "0.0026375129034798216",
      "0.004120688171643962",
      "0.0026597554020595577",
      "0.002955065613185076",
      "-2.4248112992299056e-06",
      "6.922588796120968e-05",
      "3.5662029897848734e-06",
      "5.186586855913179e-05",
      "-8.133471908670262e-05",
      "1.7640453480030928e-05",
      "5.253387342420308e-06",
      "4.112356970591838e-05",
      "-0.00030153183203355757",
      "-5.176783424268283e-06",
      "3.517318736340529e-06",
      "-0.0001501370150759197",
      "-5.03129130296087e-06",
      "6.652059011236776e-05",
      "3.0148860995066404e-05",
      "3.5909597754450577e-06",
      "-2.8873290290228687e-05",
      "-1.8326007641909624e-05",
      "0.0005866257055337819",
      "-1.0340203737250059e-06"
    ],
    [
      "0.0026358381531594918",
      "0.0026414352954275363",
      "0.0042973560363366",
      "0.0026651817573241903",
      "0.0029850542045622634",
      "-2.513920512148901e-06",
      "7.467477868409624e-05",
      "3.608772994926985e-06",
      "5.6335129611103393e-05",
      "-9.615387680317028e-05",
      "1.967858880314444e-05",
      "7.014804196189248e-06",
      "4.5917152550849083e-05",
      "-0.00033558575438919587",
      "-7.2507505534108014e-06",
      "4.09831201902461e-06",
      "-0.0001647937416211725",
      "-5.729351119139283e-06",
      "7.237708970050835e-05",
      "3.395748250148452e-05",
      "4.8623911348520995e-06",
      "-3.2146909493427266e-05",
      "-2.6596933046663902e-05",
      "0.0006403885305316587",
      "-1.8363884742735751e-06"
    ],
    [
      "0.0026366482929556707",
      "0.0026450603023597833",
      "0.0043144272539373295",
      "0.002674869479363818",
      "0.0029961144188809428",
      "-1.5059291715913578e-06",
      "7.207121103355422e-05",
      "4.344581141043074e-06",
      "5.8024597087237636e-05",
      "-9.767956496553641e-05",
      "2.33716556058188e-05",
      "9.497566670600483e-06",
      "4.8004801095409765e-05",
      "-0.000350957166009181",
      "-5.359044931230343e-06",
      "4.129759817855274e-06",
      "-0.00016841758792204197",
      "-5.892420461552434e-06",
      "7.43905375329402e-05",
      "3.096321095855029e-05",
      "4.699370534438207e-06",
      "-3.138584012094984e-05",
      "-2.3917726725269705e-05",
      "0.0006391908288978434",
      "-4.34923159539601e-06"
    ],
    [
      "0.0030525010722738982",
      "0.004515248129921034",
      "0.01036640979959177",
      "0.004768042007383484",
      "0.007789352641517334",
      "0.0005786520662130099",
      "-0.0004027302734871163",
      "0.00045590925115224565",
      "0.0008681583355933028",
      "-0.001599162158996435",
      "0.0012988919175109808",
      "0.00013985238514311287",
      "-0.0007409352720918241",
      "-0.0021789478350257023",
      "0.0007383811882241508",
      "-0.0003744142766402966",
      "-0.0005843130217041579",
      "-9.789168052355011e-05",
      "0.0011346199345505883",
      "-0.0007760813688636316",
      "0.0002633217823433381",
      "0.0017711299338289807",
      "0.0005007163823834008",
      "0.0007297894316413155",
      "0.0004700676412174359"
    ],
    [
      "0.002698053567062237",
      "0.002775039322619673",
      "0.007138108983272583",
      "0.0029907287383641383",
      "0.003986694602166131",
      "1.0877835980644922e-05",
      "0.00022086600899626734",
      "3.500360652751699e-05",
      "0.00020673326903773988",
      "-0.00022492730564439235",
      "0.00015025577324401487",
      "2.8105126254915613e-05",
      "6.966775082000268e-05",
      "-0.0009122940396152347",
      "8.694313091651775e-05",
      "2.338863745577057e-06",
      "-0.0004856860985789508",
      "-6.421849697603836e-06",
      "0.00025522507850352436",
      "4.3648784194787746e-05",
      "-5.9332589190760985e-06",
      "-7.229156461671428e-05",
      "0.00011280719281370275",
      "0.0019158590828948529",
      "-7.833242407140941e-05"
    ],
    [
      "0.29855099256250534",
      "3.127867518281618",
      "0.48601098442362006",
      "0.6735638472347313",
      "1.350371130941658",
      "0.19060327472436775",
      "0.18350005150310048",
      "-0.1456841294143399",
      "0.04884404848017093",
      "0.5704560834861828",
      "-0.8016067013738952",
      "-0.2831927351969956",
      "-0.530411869128575",
      "0.34586125047113847",
      "-0.4872294159514204",
      "-0.08566370915620608",
      "-0.23531094600580382",
      "0.3219453740340862",
      "-0.5914696938399767",
      "0.47028291765271985",
      "-0.3661988233397766",
      "-0.8177796291427463",
      "0.11525434858178256",
      "-0.2907067853968528",
      "0.24600639586754602"
    ],
    [
      "0.0026878696968224676",
      "0.0028386360613553287",
      "0.008170806561427569",
      "0.0029890903097597923",
      "0.003797757351773554",
      "1.783904150639412e-05",
      "0.00015875017680254532",
      "2.2647157802786614e-05",
      "0.00017721759242402677",
      "-0.0005034585454222744",
      "0.00015899435220254114",
      "7.159265485074821e-05",
      "8.068391115031637e-05",
      "-0.0011263315081562867",
      "1.585044656233593e-05",
      "4.5400593811613664e-06",
      "-0.00046009352837861",
      "-1.328799869511338e-05",
      "0.0002242258150858837",
      "0.0001410670541311588",
      "6.844030931215108e-05",
      "-6.453797095191144e-05",
      "-0.0003046629027769586",
      "0.0016830952089637564",
      "-8.608932614547247e-05"
    ],
    [
      "0.0026349958375346655",
      "0.002639844469087397",
      "0.004146809948174167",
      "0.002665857183026565",
      "0.002969865693792283",
      "-1.6343237161723388e-06",
      "7.048448745317536e-05",
      "4.676126569498601e-06",
      "5.441666073950424e-05",
      "-8.035981059721795e-05",
      "2.0030040312331272e-05",
      "6.579466203287533e-06",
      "4.197150191498678e-05",
      "-0.0003109392168174785",
      "-1.8493182133844472e-06",
      "3.339340196711221e-06",
      "-0.00015479435645847372",
      "-4.933504005832377e-06",
      "6.928648779063627e-05",
      "2.6569851239081606e-05",
      "3.450156443026029e-06",
      "-2.752288384737517e-05",
      "-1.444420271130358e-05",
      "0.0006012034179636106",
      "-9.665398483490613e-07"
    ],
    [
      "0.0026334366013787474",
      "0.0026372762057062203",
      "0.00405598577504993",
      "0.0026592837809045573",
      "0.002946359888492503",
      "-1.8552052265078083e-06",
      "6.722656432113042e-05",
      "4.201420298460069e-06",
      "5.085557825283328e-05",
      "-7.689084484934457e-05",
      "1.757271100440035e-05",
      "5.569789909310907e-06",
      "3.808775600743909e-05",
      "-0.00028630572220567524",
      "-1.7067510242946547e-06",
      "3.208686588833341e-06",
      "-0.00014443887412371635",
      "-4.419414738020763e-06",
      "6.468934339534205e-05",
      "2.6279783622280248e-05",
      "3.283088798076471e-06",
      "-2.6303108774705086e-05",
      "-1.2649336936126564e-05",
      "0.0005671312488775566",
      "-2.876348800807991e-07"
    ],
    [
      "0.0026383726061404208",
      "0.002640383503115017",
      "0.004375541740880316",
      "0.0026661126315872417",
      "0.0030236194747766286",
      "-2.7249104159040177e-06",
      "8.428952287075343e-05",
      "5.212056748294912e-06",
      "6.27590841678407e-05",
      "-8.883658188323607e-05",
      "1.989285674352764e-05",
      "5.6843063467210324e-06",
      "4.8451887959768154e-05",
      "-0.00035114744739048653",
      "-2.363614883881033e-06",
      "3.945874019402748e-06",
      "-0.00017886593197963255",
      "-5.546551490512013e-06",
      "7.984361846858865e-05",
      "3.209810068654205e-05",
      "3.2911536446789515e-06",
      "-3.251380150178196e-05",
      "-1.1146816201185326e-05",
      "0.000703950706813028",
      "2.0685173577502547e-06"
    ],
    [
      "0.002735209029584865",
      "0.0028480523398696175",
      "0.011532356413264803",
      "0.0029805349961411856",
      "0.004561643306434739",
      "-5.567437396647718e-06",
      "0.00039434687841242907",
      "2.6370106267523837e-05",
      "0.00029052166929066436",
      "-0.0006038201475545571",
      "0.00015530469982642588",
      "1.4014224463451857e-05",
      "0.0002219339399964684",
      "-0.0015364272692239738",
      "-2.473721715775067e-05",
      "7.084809959742366e-06",
      "-0.0007827256911106087",
      "-3.0512450410919806e-05",
      "0.00037651389206932334",
      "0.00030122687750451017",
      "5.2955040838773054e-05",
      "-0.00014526595424176422",
      "-0.00022717047306996182",
      "0.003212699195970989",
      "-3.220507499503125e-05"
    ],
    [
      "0.024856099759004036",
      "0.008852078860710695",
      "1.6984858788912838",
      "0.005092736632787495",
      "0.36559536884808036",
      "-0.01121682536710406",
      "0.1176646071054405",
      "0.002509226854624552",
      "0.05472251273694028",
      "-0.07510906399321199",
      "-0.0016350188081794166",
      "-0.02077942430518659",
      "0.0556741390218784",
      "-0.20447343577980792",
      "-0.013450897999362312",
      "0.0021245156727992365",
      "-0.15416532020686843",
      "-0.006126850626978817",
      "0.07124760463623427",
      "0.06693346193659556",
      "0.0029615243855513713",
      "-0.04131874917486426",
      "-0.015644339556420653",
      "0.7564194657237324",
      "0.02285599182351708"
    ],
    [
      "2.5572861539869614",
      "1.4327725352039085",
      "9.575075526979303",
      "2.6210664560186947",
      "1.105982771982598",
      "-1.5653388918056341",
      "-3.5592334695754935",
      "0.4407547144487483",
      "-0.9460315455203924",
      "1.5819450781651225",
      "0.23923942506638357",
      "0.7605208760218712",
      "1.1500300150757654",
      "2.1184382620664857",
      "0.5931676905281984",
      "-0.6807081389102293",
      "2.9329651840464845",
      "0.35720835645605664",
      "0.6983687333916982",
      "-2.60503811629658",
      "0.28679273776298464",
      "-0.6630323842872434",
      "-1.3809262189549387",
      "-0.20328830787149732",
      "-0.41019396617219245"
    ],
    [
      "0.0027609878424246998",
      "0.00280352071937343",
      "0.013611664791841168",
      "0.002898486158515117",
      "0.004930754425357952",
      "-1.2326068036334133e-05",
      "0.00047473682749024014",
      "2.7457339111361484e-05",
      "0.00035515219922448263",
      "-0.0006916636501954363",
      "0.00010644587537297421",
      "5.573307687772648e-05",
      "0.0003222493095934282",
      "-0.0020821864487293278",
      "-4.83977345075645e-05",
      "2.7142800073864936e-05",
      "-0.001037614720810568",
      "-3.8874054166020235e-05",
      "0.00045413325112374334",
      "0.00021820373370754398",
      "4.0590458500695136e-05",
      "-0.0001871426571757465",
      "-0.00016618574737192895",
      "0.004055872395771907",
      "3.685316082027162e-05"
    ],
    [
      "0.002677566174570946",
      "0.0027388013607845874",
      "0.007922873606189337",
      "0.002817376924752861",
      "0.0035697675166851913",
      "6.808466845217236e-06",
      "0.00014511168597965742",
      "1.1847086512587198e-05",
      "0.00014686930038249277",
      "-0.00038048838620191003",
      "7.890637229006676e-05",
      "6.856689711750078e-05",
      "0.00022101483407087303",
      "-0.0011943672542007546",
      "-6.879785201793766e-05",
      "1.5235698678704004e-05",
      "-0.0004904439916806919",
      "-3.212550756477139e-05",
      "0.00019324369486876708",
      "6.408943619804885e-05",
      "3.225251745917547e-05",
      "-7.280362755925467e-05",
      "-0.00019279245891079414",
      "0.00161678619240662",
      "1.1867735025506045e-05"
    ],
    [
      "0.0026806276423516286",
      "0.002712772387011821",
      "0.008436829158108892",
      "0.0027646915911468998",
      "0.003659563017194517",
      "-8.052657508043134e-06",
      "0.0002148640141590905",
      "5.266839404738917e-06",
      "0.00015815262678409037",
      "-0.0003864003720764657",
      "5.547643602780956e-05",
      "3.769932906455118e-05",
      "0.00021641246233059452",
      "-0.0011666848247505934",
      "-8.18044338055926e-05",
      "1.6719782964550914e-05",
      "-0.0005273246381285418",
      "-3.0529479345948295e-05",
      "0.00020918397226681366",
      "0.00012475420890917013",
      "3.1438572852057104e-05",
      "-0.00010809677837257446",
      "-0.00021795634074427768",
      "0.001946522041970623",
      "1.6366394388223477e-05"
    ],
    [
      "0.002728849883981094",
      "0.0028096935441991014",
      "0.013150259118480405",
      "0.0029354375796118884",
      "0.0043693953468075175",
      "-6.32723080964305e-06",
      "0.0003257927667048059",
      "-3.7033048958007324e-07",
      "0.0002620527691752248",
      "-0.0007318818089253359",
      "0.00011255915698695374",
      "0.00010495276945963978",
      "0.0004482804980171622",
      "-0.002283399726810803",
      "-0.00020698825051282263",
      "3.321379126641598e-05",
      "-0.0009422193240056318",
      "-6.599203748418352e-05",
      "0.0003559625981045881",
      "0.0001868375425869553",
      "7.515217285345863e-05",
      "-0.00018375113607042398",
      "-0.0005771557025721282",
      "0.0032458516837060164",
      "4.273425351315698e-06"
    ]
  ],
  "rational_Q": [
    [
      "0.11408266280092348",
      "0.3261458953433647",
      "4.795938774360248",
      "0.36841854141564667",
      "1.5444841916112324",
      "0.3261458953455703",
      "2.5447640784008767",
      "26.050712366137034",
      "3.8330411271789058",
      "5.385119241028383",
      "4.795938774339747",
      "26.050712366133684",
      "78.85939462910288",
      "7.800920389003464",
      "19.959175686241505",
      "0.36841854141233366",
      "3.833041127192696",
      "7.8009203890083345",
      "5.182565297188112",
      "3.3525147145137377",
      "1.5444841916636594",
      "5.385119241032299",
      "19.95917568621976",
      "3.3525147144999186",
      "3.0825398807556645",
      "-0.11536420703746436",
      "0.2509125555336461",
      "0.061246713837506676",
      "0.011757346330819256",
      "-0.1153642070412801",
      "-0.004354248577274337",
      "0.22703395986105307",
      "0.20847412380609978",
      "-0.3223120045145008",
      "0.2509125555264519",
      "0.22703395985807093",
      "-0.46274955761852127",
      "0.030487715250018057",
      "-0.45421829226225435",
      "0.061246713838197485",
      "0.20847412381558741",
      "0.030487715256102117",
      "-0.11600188643777294",
      "0.20743604375886016",
      "0.011757346330212252",
      "-0.3223120045090835",
      "-0.4542182922367382",
      "0.20743604374237676",
      "0.2005386903516704",
      "-0.09837834322766059",
      "0.020746846864622755",
      "-0.10269609555839825",
      "0.19197911377667418",
      "-0.11017990802028715",
      "-0.6607667702979043",
      "-0.3932758525762527",
      "0.6366180811738403",
      "-0.24532661560899807",
      "-0.32814040727700666",
      "0.12542518957724105",
      "-0.5316546594184971",
      "1.1756968249832496",
      "0.009856102112271602",
      "-0.21424306741518895",
      "-0.41978189495407675",
      "-0.2089494349885625",
      "0.02073113860061212",
      "-0.13199158887154785",
      "0.8314683537762165",
      "0.8776042054743628",
      "-0.05497400734975617",
      "-0.5192370965259068",
      "0.37421006386790834",
      "-1.6536821897332976",
      "-0.24532661563717875",
      "1.5902829972449186",
      "-2.0890099801907174",
      "1.1911388622699204",
      "1.0485440761219589",
      "1.8341005225928666",
      "-1.9674190486801528",
      "1.7982233589732282",
      "1.0463177776798216",
      "1.3014311805991154",
      "0.37762208517514",
      "1.0106091661020227",
      "1.4822385524237722",
      "-1.3984553777683508",
      "1.1116433320532981",
      "-0.47379942763074234",
      "-0.18591996166662758",
      "-3.1839244157194546",
      "0.9021349482464333",
      "0.6983542924885565",
      "-0.006572493112799284",
      "0.009856102111778528",
      "-0.22386389997788278",
      "0.6400009614894934",
      "0.1034541499731682",
      "-0.2047864057441819",
      "0.3776220851961086",
      "0.37927085225498336",
      "0.15309307847031095",
      "-0.8269695277808946",
      "0.4315819042395854",
      "0.10268890210159667",
      "0.3093443659634616",
      "-0.4494554221020666",
      "-0.05389566690088322",
      "0.6321748712998833",
      "-0.2833779061790687",
      "-0.06438991493942733",
      "0.0502309000239672",
      "0.8133036682943505",
      "-0.10334433299620681",
      "-0.13199158887649373",
      "-0.315286044781073",
      "0.9497973740033435",
      "0.1549761348008949",
      "-1.3549476797992595",
      "-0.4737994276331877",
      "-0.16018170245232832",
      "0.10825523431901372",
      "-0.6802087105897677",
      "-1.8271148550648213",
      "-0.2833779061707604",
      "-0.4798971865071253",
      "0.5422431685045692",
      "0.7034245896056133",
      "-0.48596547496303305",
      "-0.4327706451983266",
      "0.266024904750069",
      "0.46523253783484747",
      "-0.007666744551610488",
      "0.3516232683007211",
      "-0.11017990801348605",
      "-0.3281404072697035",
      "-0.2142430674119124",
      "0.8314683537768903",
      "-0.09837834319970369",
      "-0.6607667703000817",
      "0.1254251895845511",
      "-0.4197818949344464",
      "0.8776042054781223",
      "0.02074684686548872",
      "-0.39327585258689596",
      "-0.5316546594402519",
      "-0.20894943500043003",
      "-0.05497400734670772",
      "-0.10269609555476868",
      "0.6366180811733976",
      "1.1756968249826916",
      "0.02073113860846548",
      "-0.5192370965399423",
      "-5.384149871229826",
      "0.38854297575868746",
      "1.347074127985065",
      "1.590282997287634",
      "-5.384149871221479",
      "2.0033982254273126",
      "2.7152539628981205",
      "-0.9441294044889289",
      "-0.22386389997625364",
      "0.388542975772392",
      "2.715253962899831",
      "-1.0060339137439285",
      "-0.6558030982879696",
      "-0.31528604476640043",
      "1.3470741279476872",
      "-0.9441294045135674",
      "-0.6558030983123458",
      "1.0007283416872785",
      "0.6885036359205882",
      "-6.124834020729891",
      "-1.9674190486736471",
      "12.569600079769398",
      "1.120026688217565",
      "-5.177581313311061",
      "-3.083260030487845",
      "0.379270852251285",
      "3.0906074552009466",
      "-5.89079938770023",
      "3.140259962565229",
      "1.9375544070178499",
      "-0.16018170244575272",
      "-3.283340853370113",
      "-2.785298489736164",
      "1.2750063264140021",
      "0.671728016581354",
      "-0.36736384843939723",
      "1.0106091661304433",
      "3.0906074552017637",
      "2.9293326619128677",
      "-0.10606494271283406",
      "-2.63083805114009",
      "0.309344365963585",
      "-0.8139439830688976",
      "0.04621783923576835",
      "0.42624150423026125",
      "0.7366080156024014",
      "-0.479897186497878",
      "-0.5178523981993216",
      "-1.7726307799719876",
      "0.9670409352656723",
      "1.195768400711937",
      "-0.18591996171915642",
      "-3.2833408533689497",
      "-0.6030286942433587",
      "0.20305169022681027",
      "3.508873131803077",
      "-0.06438991493278758",
      "-0.5178523982260413",
      "-0.022008603478870382",
      "-1.7623198150751793",
      "-0.21122427770022717",
      "0.26602490471308216",
      "1.6725341524658097",
      "2.0052568493708947",
      "-1.0614282021806964",
      "-0.9746194857756395",
      "-2.089009980208382",
      "1.7982233589245071",
      "1.4822385524353217",
      "-3.183924415693755",
      "0.374210063865793",
      "1.1911388622532564",
      "1.0463177776400003",
      "-1.398455377748134",
      "0.9021349482153369",
      "-1.6536821897847098",
      "1.0485440761377154",
      "1.3014311805395935",
      "1.1116433320786119",
      "0.6983542924733782",
      "1.1200266882331582",
      "-5.890799387703566",
      "-2.785298489723213",
      "0.6400009614857559",
      "0.6885036359112344",
      "-5.177581313311961",
      "3.1402599625537686",
      "1.2750063264166467",
      "0.9497973739818152",
      "-6.124834020746231",
      "-3.0832600304719056",
      "1.9375544070260653",
      "0.6717280165721146",
      "-0.10743253241020594",
      "-17.723913063069585",
      "0.1530930784759612",
      "2.9293326619086852",
      "-0.10743253241554583",
      "8.810526024486187",
      "3.7349737960759715",
      "0.10825523434045167",
      "-0.6030286942446226",
      "-17.723913063070114",
      "3.7349737960644376",
      "7.187150610212075",
      "-2.9846546997516685",
      "-0.44945542211762735",
      "0.04621783925168797",
      "2.7425405630481015",
      "-0.08167937824642969",
      "-1.431526215374814",
      "0.5422431684929481",
      "-0.022008603482727998",
      "-0.5312639751327785",
      "-2.6685964796946275",
      "0.9567656846274123",
      "0.05023090001341757",
      "-1.7726307799556578",
      "-0.531263975164703",
      "-2.8332264781748275",
      "-0.8452745406522564",
      "0.46523253785791563",
      "2.005256849322649",
      "-0.04482393673679978",
      "-0.054848496226574645",
      "-4.494660497346109",
      "0.10345414998503365",
      "-0.8269695277652477",
      "-0.053895666900762966",
      "0.8133036683087719",
      "-0.006572493107205302",
      "-0.20478640573769336",
      "0.4315819042423634",
      "0.6321748713006143",
      "-0.10334433299630036",
      "-0.10606494273692428",
      "0.4262415042288054",
      "0.967040935269048",
      "0.15497613479225772",
      "-0.36736384844342534",
      "-2.630838051129437",
      "0.7366080155767012",
      "1.1957684007401574",
      "-0.08167937825372915",
      "-2.668596479675395",
      "-0.6802087106396985",
      "0.20305169023024477",
      "-2.9846546997480767",
      "-1.4315262153626445",
      "0.9567656846075753",
      "0.7799484525102244",
      "0.7034245896158543",
      "-1.7623198150971497",
      "-2.8332264781944985",
      "0.77994845250921",
      "0.4392123814315033",
      "-0.007666744568969191",
      "-1.061428202176243",
      "-0.054848496202844876",
      "1.803186388708795",
      "0.09362848455075934",
      "-1.3549476797630364",
      "-1.827114855027178",
      "-0.48596547494950504",
      "0.35162326831147434",
      "3.5088731318020594",
      "-0.21122427768113022",
      "-0.9746194858058084",
      "-0.8452745406473202",
      "-4.494660497399155",
      "0.09362848456503074",
      "-0.00723025046611233",
      "0.3024447936097609",
      "-0.03481207367071904",
      "-0.2896092100560331",
      "0.007230250466747288",
      "-2.934085758570381e-12",
      "-0.1592123954450898",
      "0.010983883685701872",
      "0.2762469986112706",
      "-0.3024447935655305",
      "0.15921239545104607",
      "9.68589448815088e-12",
      "0.04112170888506895",
      "0.6503243726245964",
      "0.03481207367322585",
      "-0.010983883679371198",
      "-0.0411217088710158",
      "7.402917449679916e-13",
      "0.01762645713177523",
      "0.2896092100531604",
      "-0.2762469986197116",
      "-0.650324372621298",
      "-0.017626457135535442",
      "-3.636947497809337e-13",
      "-0.2911887211902014",
      "0.0911243290670626",
      "0.25917083282370246",
      "0.103289965468808",
      "0.025963436313849685",
      "0.3898876272321935",
      "-0.012922987721128792",
      "-0.251950637989432",
      "0.5237678749859312",
      "-0.8465638369194516",
      "-0.6018021451505468",
      "-0.2691028168551808",
      "-0.40630997218661813",
      "0.007418607542969957",
      "0.01952902488961316",
      "-0.2647586711971819",
      "-0.3081605421087293",
      "-0.06717700121978694",
      "-0.36553070101640983",
      "0.7412195304848345",
      "0.9847804791437849",
      "0.3445975920914317",
      "-0.04769518250132488",
      "-0.0985196634187361",
      "-1.8964648893921252",
      "0.5237678749660927",
      "0.10179689932953716",
      "-2.1577166400835064",
      "-1.5902894797724048",
      "2.2281288324857327",
      "0.5812752659163569",
      "0.32322908016691354",
      "-0.443015306176176",
      "1.0596355387811958",
      "2.22452987736477",
      "0.23960505659559728",
      "0.5354681460252539",
      "-1.7271489440795678",
      "-0.15331740603356878",
      "0.2762874586559865",
      "0.8521064598097232",
      "0.054556379250716984",
      "2.4890551745413774",
      "-0.27669828425453746",
      "-1.0132620779489476",
      "-0.22163497314431257",
      "0.007418607543191921",
      "-0.19951927454950513",
      "0.7377224425304769",
      "0.30263435219482004",
      "-0.21867340469629695",
      "0.23960505659165832",
      "1.0199430466012354",
      "1.3098949185412272",
      "-0.3572130504364708",
      "-0.5199780100298391",
      "0.2486140929944387",
      "0.21869198273659804",
      "-0.40842317366473335",
      "0.4279407642967995",
      "0.36985138213980767",
      "0.16123308557233781",
      "-0.38619066702447774",
      "-0.32567534891539035",
      "0.609912422226121",
      "0.16521741196277187",
      "-0.36553070102233487",
      "0.39669942539555664",
      "0.20801456122033135",
      "1.3413485299018817",
      "-0.6260762148798926",
      "0.85210645987652",
      "0.5320920989114334",
      "0.6001617463763854",
      "0.027747157655488682",
      "-1.237566046192278",
      "0.1612330855621415",
      "0.3086173286988937",
      "0.9076467490631824",
      "-0.3525863525959139",
      "0.5991730640125629",
      "-0.4752814555088117",
      "-0.7109980033145744",
      "-2.0843402852843504",
      "0.6638005519521272",
      "0.8085049766705215",
      "-0.025963436320655467",
      "0.846563836926704",
      "-0.019529024901138666",
      "-0.7412195305111895",
      "0.29118872118962935",
      "-0.38988762720258585",
      "0.6018021451440969",
      "0.2647586712011507",
      "-0.9847804791400953",
      "-0.09112432906591302",
      "0.012922987698496945",
      "0.2691028168396211",
      "0.308160542100077",
      "-0.3445975921004797",
      "-0.25917083281143377",
      "0.25195063799615147",
      "0.406309972180306",
      "0.06717700121080962",
      "0.047695182494028404",
      "-1.5312880599132594",
      "-1.0141716016556865",
      "0.9203934329826928",
      "0.10179689932581655",
      "1.5312880598995984",
      "8.878545940726648e-12",
      "0.4157798350570436",
      "-0.5680046881334321",
      "-0.19951927455224946",
      "1.0141716016766138",
      "-0.4157798350499508",
      "8.509312733230713e-12",
      "0.12716571889177555",
      "0.39669942537010655",
      "-0.9203934330048079",
      "0.5680046881357107",
      "-0.1271657189028048",
      "-1.817214710387686e-11",
      "0.16056921635103344",
      "-2.5046488525137094",
      "0.32322908015583407",
      "-9.936479225405984",
      "3.687978627081229",
      "3.3405166002542512",
      "-1.0741634721811721",
      "1.0199430466058625",
      "-0.6872554451994053",
      "2.0733532297647947",
      "1.3050486798034864",
      "2.6741295042876674",
      "0.5320920989103657",
      "-1.3151792895833136",
      "-2.1613247167632768",
      "-0.9635092579512341",
      "0.8465770019391395",
      "1.8203644630417581",
      "0.5354681460634293",
      "-0.6872554451849737",
      "-0.8792970711720334",
      "2.0137046542375474",
      "0.7282481300099124",
      "0.21869198271104595",
      "1.6876763479936403",
      "0.5348170111536509",
      "-0.7526488830520924",
      "0.05846722459222019",
      "0.3086173287264577",
      "0.15861879051887778",
      "-0.034898409924851714",
      "-1.0419824782188585",
      "0.03152701497645663",
      "0.054556379215634575",
      "-1.3151792895804033",
      "2.5198950558659754",
      "-0.599502098497222",
      "-0.4262748269113685",
      "-0.3861906670266106",
      "0.15861879047958719",
      "-1.0468442214063183",
      "0.8704289734574306",
      "-0.7757169206413872",
      "-0.7109980032607514",
      "1.4623631878622803",
      "3.336914597713822",
      "0.1464897050679839",
      "-1.3429879452291065",
      "2.1577166400816745",
      "0.44301530612510376",
      "1.7271489440923777",
      "-2.489055174590606",
      "0.09851966342200058",
      "1.5902894797172313",
      "-1.0596355387864707",
      "0.15331740601061217",
      "0.27669828428273785",
      "1.8964648893983314",
      "-2.2281288325286286",
      "-2.224529877393023",
      "-0.27628745863662674",
      "1.0132620779072703",
      "-3.687978627070071",
      "-2.0733532297676804",
      "2.161324716787893",
      "0.7377224425375544",
      "-0.16056921635729",
      "-3.340516600259545",
      "-1.3050486798085987",
      "0.9635092579511363",
      "0.20801456121028697",
      "2.5046488525087347",
      "1.0741634721836717",
      "-2.674129504299592",
      "-0.8465770019427467",
      "6.345795533408055",
      "-13.833782175565403",
      "1.3098949185303448",
      "-0.8792970711574024",
      "-6.34579553341904",
      "-6.256532208508194e-12",
      "1.9423931645656876",
      "0.600161746482345",
      "2.5198950558337243",
      "13.833782175557776",
      "-1.9423931645701178",
      "-5.6995782604660126e-12",
      "3.6062151641874487",
      "-0.4084231736687622",
      "0.5348170111442687",
      "-0.5143930673281465",
      "-0.5778089240911989",
      "0.02413869356129235",
      "0.9076467490582492",
      "-1.0468442213878597",
      "0.4594565176490843",
      "-0.6606551741366021",
      "-0.9447164524563808",
      "-0.32567534893079647",
      "-0.034898409903965096",
      "0.45945651764972434",
      "0.0003065121633612021",
      "-1.321088504400922",
      "-2.0843402852732185",
      "3.3369145976648666",
      "0.7021190075483624",
      "2.0598952304545204",
      "1.560501003071306",
      "-0.3026343521956692",
      "0.35721305044510393",
      "-0.4279407642965253",
      "-0.6099124222242363",
      "0.22163497315095537",
      "0.218673404688702",
      "0.5199780100294471",
      "-0.36985138212917085",
      "-0.16521741197308146",
      "-2.0137046542497306",
      "0.7526488830675804",
      "1.0419824782237048",
      "1.3413485299397176",
      "-1.8203644630185714",
      "-0.7282481300577552",
      "-0.058467224602211335",
      "-0.031527015006178154",
      "0.5778089240947599",
      "0.6606551741260144",
      "0.027747157695765905",
      "-0.5995020984850984",
      "-3.6062151641657296",
      "-0.02413869357469284",
      "0.944716452473582",
      "0.35327556943599553",
      "-0.3525863525771565",
      "0.8704289734594219",
      "0.00030651216980129406",
      "-0.3532755694399485",
      "3.91917824070765e-12",
      "0.6638005519364716",
      "0.14648970507666542",
      "2.0598952304523315",
      "0.5287496356936457",
      "-0.865893463742299",
      "0.6260762149231455",
      "1.23756604609343",
      "-0.5991730639883944",
      "-0.8085049766831013",
      "0.4262748269368803",
      "0.7757169206329415",
      "1.3429879452434346",
      "1.3210885043831626",
      "-1.5605010030686743",
      "0.8658934637540272"
    ],
    [
      "0.20600948920842746",
      "0.6001400481736869",
      "5.713479022896091",
      "0.6445413058055283",
      "1.7736550216017046",
      "0.6001400481735663",
      "2.5229244999030946",
      "25.012790926625105",
      "3.915246592072174",
      "5.339098885314062",
      "5.713479022896106",
      "25.012790926624977",
      "77.31509800512535",
      "6.950830954437173",
      "18.11389490328908",
      "0.6445413058055792",
      "3.9152465920721986",
      "6.950830954436981",
      "4.401059488657426",
      "2.988521522747774",
      "1.773655021601815",
      "5.339098885313821",
      "18.11389490328849",
      "2.9885215227478485",
      "2.6814592752955067",
      "-0.08837244172764114",
      "0.32177764198988384",
      "0.054330159827044",
      "-0.01652532306284308",
      "-0.08837244172771516",
      "-0.16160495896599697",
      "0.6953394295118267",
      "0.2419576663321829",
      "-0.32341101877137685",
      "0.3217776419899368",
      "0.6953394295118113",
      "-1.744174098974413",
      "-0.31071818385671485",
      "-0.0912402608836048",
      "0.054330159826955604",
      "0.2419576663321279",
      "-0.31071818385678635",
      "-0.23279471269473745",
      "0.19758184657101924",
      "-0.01652532306279586",
      "-0.32341101877139256",
      "-0.0912402608834021",
      "0.19758184657107689",
      "0.017645617058561602",
      "-0.2879094746025532",
      "-0.023548139641920283",
      "-0.0716332831315381",
      "0.1420673985365162",
      "-0.11902357777074729",
      "-0.8076233704724689",
      "-0.4136610591679568",
      "0.5249073699659642",
      "-0.40548165188541024",
      "-0.07354886514602284",
      "-0.8684477786929505",
      "-0.2846306876995234",
      "1.40668621557272",
      "0.025498571723123212",
      "-0.47729861383991273",
      "-0.2366376948611863",
      "-0.2507914095750297",
      "-0.10621092922166266",
      "-0.06161085320227291",
      "0.9338436908207575",
      "1.1686060764782786",
      "-0.07473386186860223",
      "-0.6120894207541551",
      "0.45250112516295465",
      "-1.8083341134805748",
      "-0.405481651885187",
      "1.1130405667925316",
      "-0.8609725982032966",
      "0.9694242359402989",
      "0.3998567825590474",
      "1.800729906061224",
      "-1.411000156201218",
      "0.5438760509580239",
      "0.425434858726007",
      "1.8934111285752513",
      "0.36725707799311685",
      "1.4679144275019769",
      "0.8706968863412519",
      "-1.3615673775920873",
      "1.0222382766016012",
      "-0.5281220159008128",
      "-0.18618416960085016",
      "-3.213987120570609",
      "0.6399804650688371",
      "0.33057400017270283",
      "0.0773642544988202",
      "0.025498571723132232",
      "0.11552789749776177",
      "0.3388146177455642",
      "0.17612961948024194",
      "-0.1426777161964016",
      "0.3672570779932364",
      "-0.1506730631904186",
      "1.0828209386992413",
      "-0.8275296892838107",
      "0.30169041195901136",
      "0.1422342575979182",
      "0.3658679850704051",
      "-0.42924440476298203",
      "0.03220822762796512",
      "0.6321356852045658",
      "-0.3061496965914774",
      "0.08695597245064035",
      "-0.3233370821287189",
      "0.8766234057366245",
      "0.13204864553156562",
      "-0.06161085320228168",
      "-0.278473198237366",
      "0.727653589617952",
      "0.21251639037857237",
      "-1.262076271872471",
      "-0.5281220159007524",
      "-0.07816324751877574",
      "0.13158528128458893",
      "-0.7731917664140516",
      "-1.607726289509231",
      "-0.30614969659182995",
      "-0.6219249422581026",
      "0.5867258002186496",
      "0.5885984893130182",
      "-0.4985632232099545",
      "-0.4027309610130748",
      "0.40253466686982203",
      "0.45526269096406147",
      "0.10363402693251676",
      "0.20530436286275242",
      "-0.11902357777066958",
      "-0.07354886514577538",
      "-0.47729861383986066",
      "0.9338436908205043",
      "-0.2879094746026955",
      "-0.8076233704722401",
      "-0.8684477786925646",
      "-0.2366376948611031",
      "1.1686060764780806",
      "-0.023548139641933554",
      "-0.41366105916800355",
      "-0.2846306876994961",
      "-0.25079140957502527",
      "-0.07473386186863024",
      "-0.07163328313129046",
      "0.5249073699661305",
      "1.406686215572488",
      "-0.10621092922154139",
      "-0.6120894207539849",
      "-5.409286828153269",
      "0.40594538018500226",
      "1.4255806818760972",
      "1.1130405667924679",
      "-5.4092868281531805",
      "2.353719713783401",
      "2.4499251089630376",
      "-1.084395812814318",
      "0.1155278974976978",
      "0.40594538018483456",
      "2.449925108963098",
      "-1.108979885931898",
      "-0.18248032823431287",
      "-0.2784731982374544",
      "1.4255806818760155",
      "-1.0843958128144109",
      "-0.18248032823424537",
      "0.8962382452547328",
      "0.8299891221450888",
      "-5.95276866217328",
      "-1.411000156201183",
      "12.111009883049146",
      "1.1550363049318193",
      "-5.634488711072724",
      "-2.6254776508475266",
      "-0.15067306319064133",
      "3.011992818079545",
      "-6.035609191189091",
      "2.5814333334756427",
      "1.5226340220023575",
      "-0.07816324751873585",
      "-3.5562229403803416",
      "-1.473085523364458",
      "0.17303159422131711",
      "1.0252437128053495",
      "-0.8115801510023533",
      "1.4679144275020435",
      "3.011992818079497",
      "3.2281262187596496",
      "0.19847313469082556",
      "-2.4445912804470447",
      "0.365867985070405",
      "-0.7430696636144742",
      "-0.15165292402766303",
      "0.4059456525790585",
      "0.696043953408261",
      "-0.6219249422581963",
      "-0.47279972482234195",
      "-2.690041386386488",
      "0.6407707070285292",
      "1.370192045784688",
      "-0.1861841696009376",
      "-3.556222940380198",
      "-1.4782407844710537",
      "1.0116534458553677",
      "3.281278676033616",
      "0.0869559724506518",
      "-0.47279972482253596",
      "0.6421485720776611",
      "-1.354772047093933",
      "-0.18951751296500305",
      "0.4025346668697695",
      "1.8165510763360206",
      "1.8287152099098438",
      "-0.8893081156812055",
      "-1.0123084152572814",
      "-0.8609725982032547",
      "0.5438760509583663",
      "0.8706968863413068",
      "-3.2139871205706374",
      "0.4525011251630073",
      "0.9694242359404832",
      "0.42543485872604964",
      "-1.361567377592058",
      "0.6399804650687094",
      "-1.8083341134801654",
      "0.3998567825588613",
      "1.8934111285754194",
      "1.0222382766016467",
      "0.3305740001727794",
      "1.1550363049319776",
      "-6.035609191189093",
      "-1.4730855233644733",
      "0.3388146177455447",
      "0.8299891221450676",
      "-5.634488711072732",
      "2.5814333334756143",
      "0.17303159422131958",
      "0.7276535896177424",
      "-5.9527686621734395",
      "-2.625477650847451",
      "1.522634022002107",
      "1.0252437128055498",
      "-0.010167399713533518",
      "-18.00501247676045",
      "1.0828209386990437",
      "3.2281262187596753",
      "-0.010167399713393366",
      "9.293322771702247",
      "3.3138231191211953",
      "0.13158528128466707",
      "-1.4782407844706236",
      "-18.005012476760225",
      "3.3138231191207117",
      "9.046017156661987",
      "-2.226212011030204",
      "-0.42924440476296855",
      "-0.15165292402767422",
      "3.334317761825181",
      "-0.47151070592184485",
      "-1.2314180990637256",
      "0.5867258002186673",
      "0.642148572077757",
      "-0.7250200153780886",
      "-2.580309720585354",
      "0.5357813510971509",
      "-0.32333708212879525",
      "-2.690041386386428",
      "-0.7250200153779138",
      "-2.916920393757684",
      "-0.8133875361184022",
      "0.4552626909638433",
      "1.8287152099094872",
      "0.5985767647896629",
      "-0.19824428854972712",
      "-4.461629684836034",
      "0.17612961948033815",
      "-0.8275296892837536",
      "0.03220822762783112",
      "0.8766234057365714",
      "0.07736425449871491",
      "-0.14267771619627248",
      "0.30169041195907054",
      "0.6321356852046814",
      "0.13204864553151224",
      "0.19847313469100372",
      "0.4059456525789051",
      "0.64077070702865",
      "0.21251639037850786",
      "-0.811580151002129",
      "-2.444591280446982",
      "0.6960439534081218",
      "1.3701920457847987",
      "-0.47151070592173083",
      "-2.580309720585503",
      "-0.7731917664138742",
      "1.0116534458555764",
      "-2.226212011030229",
      "-1.2314180990640378",
      "0.5357813510972019",
      "0.9721314172271662",
      "0.5885984893131178",
      "-1.3547720470939553",
      "-2.9169203937577053",
      "0.9721314172274224",
      "0.7746505194350665",
      "0.10363402693273688",
      "-0.8893081156808744",
      "-0.198244288549704",
      "1.5335817637645774",
      "0.3227659952687531",
      "-1.2620762718725924",
      "-1.607726289509988",
      "-0.49856322321",
      "0.20530436286219392",
      "3.281278676033769",
      "-0.18951751296494856",
      "-1.0123084152569068",
      "-0.8133875361186437",
      "-4.461629684836164",
      "0.32276599526881755",
      "-0.055123805106173325",
      "0.2394271023689993",
      "-0.052336078151852615",
      "-0.28510578822604876",
      "0.05512380510626623",
      "-8.071504195882963e-14",
      "0.09611862939221145",
      "0.11081966924277238",
      "0.32313197799610727",
      "-0.2394271023690294",
      "-0.09611862939222",
      "-2.6274073444141565e-13",
      "0.045077571405944095",
      "0.7568117205142667",
      "0.05233607815181641",
      "-0.11081966924280091",
      "-0.045077571405958014",
      "-9.656903494788679e-14",
      "0.07974830203776205",
      "0.2851057882257989",
      "-0.3231319779960392",
      "-0.756811720513967",
      "-0.07974830203782121",
      "-9.398541570791185e-14",
      "-0.17473978383650762",
      "0.1183467735864333",
      "0.26430724094519664",
      "0.05719783696266478",
      "0.15044156883365506",
      "0.37493648056623274",
      "-0.019003345891185967",
      "-0.03627752047504856",
      "0.5116728289860834",
      "-0.849057407073123",
      "-1.3240123389828957",
      "-0.3249688362149474",
      "-0.21972497216890297",
      "0.048257326711023514",
      "0.18323969471915438",
      "0.03492848553737704",
      "-0.33520774693664257",
      "-0.10538686619931098",
      "-0.38775198093201235",
      "0.9387541295425541",
      "0.9723829789869477",
      "0.15235706069528124",
      "-0.0811292521967812",
      "-0.011391607424397958",
      "-1.8609349911179507",
      "0.5116728289861551",
      "0.1144968712455603",
      "-1.7165721326452366",
      "-1.607631344815644",
      "2.115433583383063",
      "0.24631342603865766",
      "-0.6385299533673368",
      "-0.31074643486150266",
      "0.8512636037980011",
      "2.8672308007397667",
      "0.2028639533882172",
      "0.18850718672670774",
      "-1.6017634289335787",
      "-0.36350951456378533",
      "0.4095362285929868",
      "0.696730463290923",
      "-0.3673972262391263",
      "0.9984272975468802",
      "0.09593645909978536",
      "-0.4576372799149714",
      "-0.21623391347859588",
      "0.04825732671099923",
      "-0.1718697040031119",
      "0.6375009867881611",
      "0.23187247968288907",
      "-0.2265870472020035",
      "0.20286395338812307",
      "1.4382290474001667",
      "1.4112742006961336",
      "-0.3241027255502749",
      "-0.8610781938701686",
      "0.2646790109675823",
      "0.3041535557142457",
      "-0.37309068868443623",
      "0.342862965177822",
      "0.2706006026070832",
      "0.20199621205193685",
      "-0.6674141294926307",
      "-0.026528715231898457",
      "0.5467018815884804",
      "0.30925253699860983",
      "-0.38775198093224766",
      "0.43719207705948077",
      "0.4591796990782094",
      "1.6323300343811622",
      "-0.73784690697676",
      "0.6967304632910922",
      "0.8926005277732324",
      "2.032220860701527",
      "-0.23056854444306227",
      "-1.6067392353994698",
      "0.20199621205188856",
      "0.5387520910015603",
      "0.7063715483908953",
      "-0.02634581142441972",
      "0.6076478147844101",
      "-0.517964667682743",
      "-0.514146287273916",
      "-2.185303404480389",
      "0.5631130493799591",
      "0.8834469279879553",
      "-0.15044156883343224",
      "0.8490574070731165",
      "-0.18323969471926801",
      "-0.9387541295426723",
      "0.1747397838363954",
      "-0.3749364805659185",
      "1.3240123389829035",
      "-0.034928485537331286",
      "-0.9723829789869445",
      "-0.11834677358640501",
      "0.01900334589107184",
      "0.3249688362149838",
      "0.3352077469365043",
      "-0.1523570606951423",
      "-0.2643072409453864",
      "0.036277520475216395",
      "0.21972497216933415",
      "0.10538686619927619",
      "0.0811292521970031",
      "-1.477663884433492",
      "-0.9699095042842173",
      "1.0246603205248463",
      "0.11449687124551047",
      "1.4776638844335477",
      "-3.034591899911209e-13",
      "0.14979200951448313",
      "-0.8587796737536142",
      "-0.1718697040032608",
      "0.9699095042840827",
      "-0.14979200951433802",
      "9.286224432820143e-14",
      "-0.11333466451394829",
      "0.43719207705923824",
      "-1.024660320525245",
      "0.8587796737540485",
      "0.11333466451418865",
      "-8.5824936393695e-14",
      "0.35000112607292305",
      "-2.3572844277827603",
      "-0.6385299533673581",
      "-9.813023957665111",
      "3.9375093129395196",
      "2.903177373907344",
      "-1.285014727109931",
      "1.4382290474001764",
      "-0.7106248866828638",
      "1.1354578219368914",
      "1.2814881154354507",
      "2.9135134381919",
      "0.8926005277730193",
      "-1.1249303530661783",
      "-2.5793034883494754",
      "-0.451691547143422",
      "0.8617205010752219",
      "2.061425371484045",
      "0.1885071867267238",
      "-0.7106248866829612",
      "-0.27535466084282284",
      "2.003186383848987",
      "0.8217763288098191",
      "0.3041535557141746",
      "1.4691988376564253",
      "0.5623707331327633",
      "-0.8346617905166417",
      "0.15024631234612662",
      "0.5387520910017948",
      "0.12146294984921281",
      "-0.13641281987306325",
      "-0.8584166465991483",
      "-0.013975353661996981",
      "-0.36739722623902615",
      "-1.124930353066202",
      "2.4826750880331434",
      "-1.006148327012287",
      "-0.5024751876842326",
      "-0.6674141294923258",
      "0.12146294984943928",
      "-0.7421824565593681",
      "0.8110439325772753",
      "-0.6092532992753577",
      "-0.5141462872736805",
      "1.0871242228938232",
      "3.33359662168148",
      "0.05966548187294788",
      "-1.065731346969197",
      "1.7165721326450842",
      "0.3107464348613681",
      "1.6017634289336362",
      "-0.9984272975468405",
      "0.011391607424358014",
      "1.6076313448157886",
      "-0.8512636037980787",
      "0.36350951456386366",
      "-0.09593645909969561",
      "1.8609349911179711",
      "-2.1154335833831017",
      "-2.8672308007394784",
      "-0.40953622859315364",
      "0.45763727991526265",
      "-3.9375093129396768",
      "-1.1354578219368614",
      "2.5793034883496855",
      "0.6375009867883926",
      "-0.3500011260729063",
      "-2.903177373907471",
      "-1.2814881154354505",
      "0.45169154714303433",
      "0.45917969907803313",
      "2.3572844277830334",
      "1.285014727109766",
      "-2.9135134381918752",
      "-0.8617205010752865",
      "6.8557636472143955",
      "-13.069327680536738",
      "1.4112742006959438",
      "-0.27535466084310023",
      "-6.8557636472143235",
      "1.7508902623397743e-13",
      "1.7593438924824667",
      "2.032220860701155",
      "2.4826750880332966",
      "13.069327680537025",
      "-1.7593438924824862",
      "4.866576115846027e-13",
      "3.3795787421213035",
      "-0.37309068868450856",
      "0.5623707331328289",
      "-0.26863717598470216",
      "-0.6587755412150045",
      "-0.03529850508456084",
      "0.706371548390684",
      "-0.7421824565594103",
      "0.9852977279667233",
      "-0.4372424088215161",
      "-1.049409529737416",
      "-0.02652871523208308",
      "-0.13641281987273773",
      "0.9852977279668527",
      "-0.08942917815404605",
      "-0.9476931238659378",
      "-2.1853034044800563",
      "3.3335966216813326",
      "0.44513514128843484",
      "1.8196775927355016",
      "1.4787984083400945",
      "-0.23187247968295105",
      "0.32410272555020264",
      "-0.3428629651776884",
      "-0.5467018815884601",
      "0.21623391347848794",
      "0.22658704720193415",
      "0.8610781938699251",
      "-0.2706006026069273",
      "-0.3092525369985249",
      "-2.0031863838490382",
      "0.8346617905166228",
      "0.8584166465991269",
      "1.63233003438143",
      "-2.061425371483888",
      "-0.8217763288101884",
      "-0.1502463123461882",
      "0.01397535366147122",
      "0.6587755412151288",
      "0.4372424088214932",
      "-0.23056854444300154",
      "-1.0061483270121294",
      "-3.37957874212148",
      "0.03529850508449786",
      "1.0494095297373591",
      "0.25918034950755914",
      "-0.026345811424530102",
      "0.8110439325772649",
      "-0.0894291781540373",
      "-0.25918034950750324",
      "-8.972547703441582e-14",
      "0.5631130493802124",
      "0.059665481873108286",
      "1.8196775927353934",
      "0.6833201433296778",
      "-0.7819123766826169",
      "0.7378469069771286",
      "1.606739235399566",
      "-0.6076478147843537",
      "-0.8834469279877903",
      "0.502475187684177",
      "0.6092532992751422",
      "1.0657313469693361",
      "0.9476931238658469",
      "-1.4787984083411483",
      "0.781912376682695"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.002612291985307907",
    "0.0026122924837325176",
    "0.0026122951092496694",
    "0.002612294509131346",
    "0.0026122923939879807",
    "0.0026123110272043945",
    "0.0026123025513004185",
    "0.0026122942833923255",
    "0.002612299902153896",
    "0.0026123045063180354",
    "0.0026122919169737783",
    "0.002612298834679286",
    "0.002612293648153703",
    "0.0026123025038713465",
    "0.0026272039285424108",
    "0.002612309771543308",
    "0.0026122961501620643",
    "0.0026122982261903675",
    "0.0026123073259582156",
    "0.0026123289359701097",
    "0.0026122930497284274",
    "0.002612296066871539",
    "0.0026122953723166794",
    "0.002612292950099852",
    "0.0026123143294734374",
    "0.002612304590201989",
    "0.002612295113838319",
    "0.002612301556996149",
    "0.0026123068230009465",
    "0.002612292407676269",
    "0.0026123003514907745",
    "0.0026122943953297154",
    "0.002612304579540162",
    "0.0026217598376458316",
    "0.0026123129215330225",
    "0.002612297265137122",
    "0.0026122996476917767",
    "0.0026123100911016515",
    "0.0026123348799842027",
    "0.0026123011200949297",
    "0.0026122999676818654",
    "0.00261229588901109",
    "0.0026123318946286835",
    "0.0026123154068207048",
    "0.002612299529323675",
    "0.0026123103435084357",
    "0.00261231921568485",
    "0.002612294973724852",
    "0.0026123082844724216",
    "0.00261229830585113",
    "0.0026123153400517836",
    "0.002636947358016813",
    "0.0026123293212968225",
    "0.0026123031228394776",
    "0.0026123071104307534",
    "0.0026123246497080457",
    "0.0026123661579891618",
    "0.002612298905481171",
    "0.0026122952266384655",
    "0.0026123276878576205",
    "0.002612312973594309",
    "0.002612298519011948",
    "0.002612308338983655",
    "0.00261231633482786",
    "0.002612294397974325",
    "0.002612306504873907",
    "0.0026122974258201356",
    "0.0026123129495353604",
    "0.002631126833058823",
    "0.0026123256669415597",
    "0.002612301801343285",
    "0.0026123054439085016",
    "0.002612321326210059",
    "0.00261235921949357",
    "0.0026122928207132795",
    "0.002612314159413949",
    "0.002612304043419936",
    "0.0026122949495853164",
    "0.0026123012473580156",
    "0.0026123063962933566",
    "0.00261229229524262",
    "0.002612300005375958",
    "0.0026122942299049534",
    "0.002612304064056111",
    "0.002620266630413237",
    "0.0026123121560683114",
    "0.0026122970206223107",
    "0.0026122992974744806",
    "0.002612309567017244",
    "0.0026123332810013703",
    "0.002612431329030114",
    "0.0026123838478711555",
    "0.0026123264804798056",
    "0.0026123638506232",
    "0.002612394165002363",
    "0.002612310897703927",
    "0.0026123576031903497",
    "0.002612322486268135",
    "0.002612382709169046",
    "0.10295267129878688",
    "0.002612431741836337",
    "0.0026123392516220626",
    "0.0026123537616767755",
    "0.002612413019673385",
    "0.002612563276203995",
    "0.0026123447281034265",
    "0.002612311902737078",
    "0.0026123352175445483",
    "0.002612353802365362",
    "0.002612302133147929",
    "0.002612330433477303",
    "0.002612309225369427",
    "0.0026123451977613844",
    "0.002627848265922619",
    "0.002612374726593237",
    "0.0026123195067123896",
    "0.0026123278001556776",
    "0.0026123656204342137",
    "0.0026124515930003446",
    "0.002612298124083685",
    "0.0026123075724504615",
    "0.0026123152557618696",
    "0.002612294157996716",
    "0.002612305769365539",
    "0.002612297064697136",
    "0.0026123119026456015",
    "0.002623820833346816",
    "0.0026123240804202886",
    "0.0026123012619942393",
    "0.0026123047201466786",
    "0.0026123200479657763",
    "0.002612355986921173",
    "0.002612326285608205",
    "0.0026123418435247845",
    "0.0026122996658746486",
    "0.002612322792043459",
    "0.0026123054658805656",
    "0.0026123351010019064",
    "0.0027248137832982145",
    "0.0026123594803957382",
    "0.0026123138079522674",
    "0.0026123207303783338",
    "0.0026123512611554",
    "0.0026124235910002878",
    "0.002612362955466635",
    "0.002612304180288024",
    "0.0026123367786303592",
    "0.0026123123185701168",
    "0.0026123539811463217",
    "0.0026352047638761806",
    "0.0026123880506274126",
    "0.0026123241118857087",
    "0.0026123338625945918",
    "0.0026123766214364414",
    "0.002612477548411249",
    "0.0026122918313923804",
    "0.002612298571205001",
    "0.0026122935222343494",
    "0.0026123021120649965",
    "0.0026238086239369633",
    "0.0026123091892126154",
    "0.002612295963902945",
    "0.0026122979592433184",
    "0.0026123069268618295",
    "0.002612327715639213",
    "0.0026123193968953934",
    "0.002612303800183765",
    "0.0026123303884923155",
    "0.002650058962470362",
    "0.0026123522816316673",
    "0.0026123113510888186",
    "0.0026123175204566967",
    "0.0026123452821709002",
    "0.0026124096533645938",
    "0.002612296097053261",
    "0.002612309202439075",
    "0.002625071625287536",
    "0.002612319974644341",
    "0.0026122998228275966",
    "0.0026123028741304602",
    "0.002612316503939014",
    "0.0026123482337591687",
    "0.002612345034905308",
    "0.0026584926499866744",
    "0.0026123746508018558",
    "0.002612319470120099",
    "0.0026123277857990324",
    "0.002612365514107285",
    "0.0026124518861261404",
    "0.002635419841179483",
    "0.0026444348474512274",
    "0.002638154814971433",
    "0.0026315595355673577",
    "0.0026607232335643864",
    "0.0026418032079813703",
    "0.00261241960826542",
    "0.0026123356363061444",
    "0.0026123483232602177",
    "0.002612405656642526",
    "0.0026125370359449773",
    "0.0026123053867161523",
    "0.00261230995652574",
    "0.002612330370309926",
    "0.0026123780107917935",
    "0.002612315697390581",
    "0.0026123418867783684",
    "0.002612401718209206",
    "0.002612392117859344",
    "0.002612511583105415",
    "0.002612755911850865"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.04646528155475653574300499 +/- 2.55e-27]",
      "[0.08753038148047169400089116 +/- 3.80e-27]",
      "[0.1186065832719743273151720 +/- 1.81e-26]",
      "[0.05017500940730533035659943 +/- 1.64e-27]",
      "[0.02005464172622569282119795 +/- 2.03e-27]",
      "[0.01386442320070298870667564 +/- 2.15e-27]",
      "[0.1671665046966645893536847 +/- 2.96e-26]",
      "[0.02173823805982089371837206 +/- 1.96e-27]",
      "[0.02041032996204904068681256 +/- 4.25e-27]",
      "[0.6575866887150120796955088 +/- 2.83e-26]",
      "[0.1679817727048227919414066 +/- 1.93e-26]",
      "[0.2077560792896596490780043 +/- 1.29e-26]",
      "[0.009404017834179082607567677 +/- 4.18e-28]",
      "[0.01340088336860474171123305 +/- 9.86e-29]",
      "[0.006492294639828252833151395 +/- 1.73e-29]"
    ],
    [
      "[0.06860203975782716391650499 +/- 2.56e-27]",
      "[0.2523074511727262506887911 +/- 5.49e-27]",
      "[1.484447859458873332165210 +/- 1.29e-25]",
      "[0.1563371310891886904343821 +/- 4.37e-27]",
      "[0.1215625019371228285911411 +/- 9.88e-27]",
      "[0.06357736820705484848221359 +/- 1.16e-27]",
      "[1.416113023834402691235135 +/- 3.86e-25]",
      "[0.1064087085401233230758510 +/- 2.36e-26]",
      "[0.06458466715698854579973314 +/- 1.38e-27]",
      "[1.817756808158120210706818 +/- 1.96e-25]",
      "[0.2326099589547543992178078 +/- 3.49e-26]",
      "[0.1318785933485774016829204 +/- 4.56e-26]",
      "[0.03423472335825219349989283 +/- 9.56e-28]",
      "[0.02082476960354374660364148 +/- 2.10e-27]",
      "[0.005941147509999803412045342 +/- 6.17e-29]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.22994099999777973
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack23_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 23,
  "lambda_polygon": 6,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.633",
    "0.668"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "0.9999999999999998",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.5",
    "-0.4999999999999999",
    "0.5",
    "-0.5000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-0.5",
    "-0.5000000000000001",
    "-0.4999999999999999",
    "0.4999999999999999",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.002184670508887768",
      "0.002195153945021734",
      "0.008437339673404676",
      "0.002387017141427456",
      "0.003529790854077926",
      "-6.673613040086366e-07",
      "0.00021655920602462397",
      "-2.4589409334240535e-06",
      "0.0002132178799694199",
      "-0.0002599320102414744",
      "7.427344811524143e-05",
      "4.1682108785065e-05",
      "-0.0001397062062563868",
      "-0.0013425173705920385",
      "9.224498032351218e-05",
      "8.44650800421966e-06",
      "-0.0005841383604400531",
      "2.9028108302427553e-05",
      "0.0002546999321032258",
      "-2.3261054156739236e-05",
      "4.629767564966666e-05",
      "-7.772292056027605e-05",
      "-0.0002755407235201975",
      "0.0022269003554350798",
      "-0.00020905286225436233"
    ],
    [
      "0.002173912236903216",
      "0.0021982104079036396",
      "0.008148695758943236",
      "0.002398892965640944",
      "0.0033257192950264165",
      "-6.632759341987005e-06",
      "0.00022611045251017336",
      "-1.2716326929427674e-06",
      "0.0001792548670377035",
      "-0.0002720801376692683",
      "6.996255961736614e-05",
      "1.5007200602574982e-05",
      "4.357921105434796e-05",
      "-0.0011011400986202459",
      "3.835342729315723e-05",
      "4.7690747975418865e-06",
      "-0.0005022000268503572",
      "1.0222568731281467e-05",
      "0.00022161569624299065",
      "5.1685756437718525e-05",
      "4.8606875934657566e-05",
      "-8.50069614680384e-05",
      "-0.0003649465714887734",
      "0.0019870564165832866",
      "-0.0001607082189845905"
    ],
    [
      "0.0023159077762769575",
      "0.0023054148750689053",
      "0.020684693238301206",
      "0.002709306550274366",
      "0.005833878902746658",
      "-2.987291104413161e-05",
      "0.0007188576828307523",
      "-3.7067154813525615e-05",
      "0.0005465546717986584",
      "-0.0008502229121988599",
      "0.00015490067236661496",
      "8.133105744691844e-05",
      "-0.00017058142802935108",
      "-0.0036068334431975276",
      "1.4014946956139506e-05",
      "3.718446273860582e-05",
      "-0.0016377213517055984",
      "2.9778917643744213e-05",
      "0.0006810234714226615",
      "0.00011526070394675529",
      "0.00011302710395244182",
      "-0.00030036854917984344",
      "-0.0009961715242376415",
      "0.0065429785896705854",
      "-0.0004618531469716845"
    ],
    [
      "0.0022511162975279967",
      "0.0022927297627064504",
      "0.014313966596919088",
      "0.002716082991503189",
      "0.004682236564373816",
      "-7.11169067387573e-06",
      "0.0004519643192095168",
      "-4.738116083186641e-06",
      "0.00037844738004657154",
      "-0.0005236296241770622",
      "0.00017311884520431123",
      "4.907043202167265e-05",
      "-4.130148019690755e-05",
      "-0.0023539603066613742",
      "0.00010104136675475357",
      "1.1280479470380888e-05",
      "-0.0010636682096122217",
      "2.9064895313199323e-05",
      "0.00046361868146828903",
      "5.2292907246249216e-05",
      "8.592598335474197e-05",
      "-0.00017150509783753266",
      "-0.0006394208251928215",
      "0.004165762979508708",
      "-0.0003720855323009381"
    ],
    [
      "0.002166527937614156",
      "0.0022063840195635643",
      "0.007517795205038799",
      "0.0023865207661082142",
      "0.0032555433471524488",
      "-5.07075645391417e-06",
      "0.00017146355202346379",
      "-1.0282864640866958e-05",
      "0.0001657209825756418",
      "-0.0003194124037557904",
      "6.87234254559004e-05",
      "2.6608687795354176e-05",
      "-9.209107430480306e-05",
      "-0.001097672471635551",
      "5.549863142510952e-05",
      "8.472112997163763e-06",
      "-0.0004541536989592461",
      "2.2991639501245033e-05",
      "0.00020258055007037323",
      "2.3879715735276523e-05",
      "4.457329784085522e-05",
      "-9.196341007756385e-05",
      "-0.00038193809072716554",
      "0.0017569639866365178",
      "-0.00021494468988835581"
    ],
    [
      "0.006885830576020155",
      "0.003585315502723789",
      "0.30819258304501046",
      "0.005208059829710967",
      "0.06522790600494137",
      "0.0017956016156187348",
      "0.0038453448797631648",
      "0.0028248651228157755",
      "0.011617045623683866",
      "0.006782923415587242",
      "0.001403464223006669",
      "0.002175175543892099",
      "-0.003330323706357395",
      "-0.09081019341260703",
      "0.008451896230954702",
      "-0.0008761340178477817",
      "-0.03730116167080124",
      "0.0006124302597477787",
      "0.012841948009676118",
      "-0.01398097465202557",
      "0.001152319405083437",
      "0.006567624121496189",
      "0.021202777683136418",
      "0.1018038524592455",
      "0.005414060778681072"
    ],
    [
      "0.007749050166432348",
      "0.05063961302057761",
      "2.678288868278081",
      "0.07683125510226713",
      "0.1595866069429934",
      "-0.004990464653588709",
      "0.028296983501636064",
      "-0.01990812155086113",
      "0.017168827549546444",
      "-0.35667125772320263",
      "0.014473833291353816",
      "0.05077713590115695",
      "-0.07074856518717913",
      "-0.4247123118831493",
      "-0.06708573428206953",
      "0.01517559001269301",
      "-0.11785984342049322",
      "-0.001377274712625691",
      "0.024293544620590385",
      "0.02883266770071328",
      "0.05760755235751297",
      "-0.06870033669181703",
      "-0.43756509877420996",
      "0.48378258961709486",
      "-0.08283209740174124"
    ],
    [
      "0.0021974255445676803",
      "0.0022486758112074414",
      "0.0100190922974883",
      "0.0024968870612840045",
      "0.0037427200289031058",
      "2.7003658534324346e-06",
      "0.00023960666180111858",
      "-2.626385999275844e-06",
      "0.00024379346682420596",
      "-0.00041847792150013076",
      "0.00010048509749094248",
      "5.811412353873039e-05",
      "-0.00011124229630140163",
      "-0.0016222292502062153",
      "9.080126090373728e-05",
      "9.241770359674667e-06",
      "-0.0006769309587315666",
      "2.8832113250592644e-05",
      "0.0002929010906662284",
      "-1.6170347816231372e-05",
      "7.363697793768328e-05",
      "-9.281494145032251e-05",
      "-0.00047485569704484436",
      "0.0025446142474288467",
      "-0.00025573900571172997"
    ],
    [
      "0.0023142067219291723",
      "0.0023859396763354556",
      "0.01717050388468122",
      "0.002977581642504333",
      "0.005775325442983502",
      "-3.3726503317662405e-05",
      "0.000675723723547647",
      "5.8738873674806606e-05",
      "0.0005575631831465399",
      "-0.0007072590364505147",
      "0.0001734462216716584",
      "3.567570567365995e-06",
      "0.00023289300416801486",
      "-0.0024313705955113095",
      "0.0004174804981590452",
      "1.7296060112366384e-05",
      "-0.001322526593330167",
      "7.096411556121422e-05",
      "0.0006483410634690976",
      "9.498850935819014e-05",
      "9.540374901602288e-05",
      "-0.0002951896037226687",
      "-0.00028856393337687723",
      "0.005483571931838795",
      "-0.0003802866931080378"
    ],
    [
      "0.0024124280090328455",
      "0.0028386240841028767",
      "0.030977064059712654",
      "0.004001498410198469",
      "0.008031602895711285",
      "8.679498479998648e-05",
      "0.00036843317084201473",
      "-4.9391080021380515e-05",
      "0.000874265111717494",
      "-0.00252011803416257",
      "0.00065321677264021",
      "0.0006276050571265757",
      "-0.0023180813116366714",
      "-0.006929353493708175",
      "0.0006963152193514067",
      "8.910370299282279e-05",
      "-0.0023459252039476353",
      "0.0002688394209216273",
      "0.0009632672735534795",
      "-0.00048595560966532494",
      "0.0004279810525879168",
      "-0.00040819907157736365",
      "-0.002336812245457441",
      "0.008372914039069885",
      "-0.001712484710397403"
    ],
    [
      "0.0021767506824625824",
      "0.002201621698332125",
      "0.007831206722005058",
      "0.0023822741748056936",
      "0.0034510504812161583",
      "9.792140628041789e-08",
      "0.00016508012723303345",
      "-1.2090148538072017e-05",
      "0.0001976616096268272",
      "-0.00030538722820604863",
      "7.355210632708081e-05",
      "5.17021840564641e-05",
      "-0.0002527357494583816",
      "-0.0013319958121804929",
      "0.00010251321224960948",
      "1.1966083225526873e-05",
      "-0.0005318241249010452",
      "3.997817341089586e-05",
      "0.00023446415463391533",
      "-3.612708455112949e-05",
      "4.399313487197592e-05",
      "-8.586284561490896e-05",
      "-0.00032207606950404827",
      "0.0019855768769377093",
      "-0.0002632356129444627"
    ],
    [
      "0.002279627784551717",
      "0.0023614520090213197",
      "0.014064342205115966",
      "0.0031723532289037173",
      "0.00560224014230753",
      "-5.717346124564456e-06",
      "0.0003458954885688395",
      "-2.7417832745385742e-05",
      "0.0004951970180558192",
      "-0.0005572319127237213",
      "0.0002494155842870941",
      "7.976240396990286e-05",
      "-0.0006063024985290174",
      "-0.002938040571802516",
      "0.0004847598461167215",
      "1.8467394992560183e-05",
      "-0.0011230854718597316",
      "0.00015556410370965958",
      "0.0005751704550369638",
      "9.232661779945926e-06",
      "8.763526837356108e-05",
      "-0.00023593303637715828",
      "-0.0008606718736461277",
      "0.004181666077696959",
      "-0.0009540981401919212"
    ],
    [
      "0.002206279809105182",
      "0.0022557910842005376",
      "0.011698491328974141",
      "0.002530874668318963",
      "0.003999614625841422",
      "-1.7892389148056097e-06",
      "0.00024882658504127845",
      "-3.086513506854521e-05",
      "0.00027348972010010067",
      "-0.000581088088518324",
      "0.0001004496203501608",
      "9.58638625044334e-05",
      "-0.00030879788632233435",
      "-0.002080841806344761",
      "6.394560082607011e-05",
      "2.2793117700097295e-05",
      "-0.0008005662653869037",
      "4.358990655676201e-05",
      "0.00033252464467801296",
      "-5.28465265521098e-05",
      "9.239024945509635e-05",
      "-0.00014253753265638082",
      "-0.0007563009507028501",
      "0.002980456400814434",
      "-0.00039019260557029034"
    ],
    [
      "0.006728799131908566",
      "0.005919990835594223",
      "0.44607602966361704",
      "0.008976546862024322",
      "0.08874960486580126",
      "0.0019818655339861953",
      "0.0037580177872871203",
      "-0.001986419063596516",
      "0.01380551555829044",
      "-0.03161331251164981",
      "0.002845950265352407",
      "0.016108543199635478",
      "-0.046948061358439375",
      "-0.12873525592093849",
      "0.008517605764007844",
      "0.0032220150829745282",
      "-0.04462658828377924",
      "0.004647336739885893",
      "0.014439276863989221",
      "-0.021739444970841213",
      "0.0038176887419635176",
      "-0.0038133142144288197",
      "-0.017699203454661243",
      "0.14566482369772454",
      "-0.020704599103510947"
    ],
    [
      "0.6516088143467347",
      "2.269995288689486",
      "11.582946487810487",
      "1.3806929006443145",
      "0.8182920028151393",
      "-1.2021183424827524",
      "1.222490618785788",
      "-0.8797077569903916",
      "0.3507017307885186",
      "-2.6032830391208304",
      "1.6658621520422898",
      "-0.6971714832455318",
      "-2.2367804229493844",
      "1.3345474822898125",
      "-0.8073005817932892",
      "-0.11707957544051757",
      "1.6544682793841818",
      "-0.31619660767480184",
      "0.5337604264517263",
      "-3.1536549916091214",
      "0.4160546013566872",
      "-0.8875931470344944",
      "1.3305982449360025",
      "0.8007552796637596",
      "-0.5645459651294599"
    ],
    [
      "0.003422350736269058",
      "0.0037404485493396163",
      "0.16927093129559523",
      "0.006299049621593207",
      "0.029675703838505957",
      "0.0001006934526455841",
      "0.0022862106610375406",
      "-0.0013500141670838481",
      "0.0039008211966548613",
      "-0.01381129879504952",
      "0.0012220244871570358",
      "0.004178986095042481",
      "-0.014384124422930434",
      "-0.04239867797239482",
      "-0.00015538195430048389",
      "0.001071019805252571",
      "-0.013953155109830253",
      "0.0011350779236525667",
      "0.004541296160656776",
      "-0.002785337758458823",
      "0.0018141959028100266",
      "-0.0031748557934703626",
      "-0.016141249199474007",
      "0.04976314818842909",
      "-0.00877414792881833"
    ],
    [
      "0.0022584462702928843",
      "0.002316751891982664",
      "0.014718092499090698",
      "0.002639216618087962",
      "0.004888101085493702",
      "-1.519703859840798e-05",
      "0.00042361494883866546",
      "-2.1332810707303852e-05",
      "0.0004064365218158578",
      "-0.0006774802112447361",
      "0.0001383861421011857",
      "5.4162651924103894e-05",
      "-0.0002819074644928314",
      "-0.0026225566774514615",
      "0.00012788491522424037",
      "2.1562740862100263e-05",
      "-0.0011218900235017884",
      "5.277181879317323e-05",
      "0.0004962672016956944",
      "1.8497808991295746e-05",
      "8.43243480516374e-05",
      "-0.00021548231633882484",
      "-0.0006827632776711479",
      "0.0043466732184354465",
      "-0.000439085480068931"
    ],
    [
      "0.0022608149665283577",
      "0.002312082624772899",
      "0.0138637394174992",
      "0.0026752165763771576",
      "0.0049469566556145685",
      "-1.9029826588392098e-06",
      "0.00037282082835910966",
      "-2.459433628644314e-05",
      "0.00041506344918924875",
      "-0.0005091576545726899",
      "0.00014836024344724085",
      "5.471753910260135e-05",
      "-0.00043384937537989637",
      "-0.00277514687686444",
      "0.00018166508757917293",
      "1.1355849819327241e-05",
      "-0.0011167162337577237",
      "7.185087093298593e-05",
      "0.000503870804973837",
      "2.7792982623086205e-05",
      "8.095480967334642e-05",
      "-0.00014880382570613926",
      "-0.0006865421502736549",
      "0.004179668878653667",
      "-0.0005134815717924898"
    ],
    [
      "0.006605737810223004",
      "0.007298091675584005",
      "0.7802267489927512",
      "0.009099278409223005",
      "0.08213616462046135",
      "-0.0016610055854281154",
      "0.02389144703470773",
      "-0.00404451668770593",
      "0.011257789563387723",
      "-0.05954172535132269",
      "-0.0005350961993560355",
      "0.009235737819770952",
      "0.009308909037945061",
      "-0.12033952676019317",
      "-0.01922041963044992",
      "0.003889038855360755",
      "-0.05295160683791676",
      "-0.0026386924473901104",
      "0.015227982485043244",
      "-0.0019262010060980164",
      "0.005406916325665062",
      "-0.015792973210831174",
      "-0.06684058749390538",
      "0.21460024806985922",
      "-0.007739987805589541"
    ],
    [
      "0.0028326695371495027",
      "0.0029204113598872007",
      "0.07592445314217842",
      "0.003931445573423187",
      "0.014325054531811727",
      "6.577759594481878e-05",
      "0.0018758589675937404",
      "-0.0003409840160782387",
      "0.0017751825525220638",
      "-0.0032162997563970376",
      "0.00040935764896126353",
      "0.0007096525999679515",
      "-0.0006678679449436199",
      "-0.016935508740607022",
      "-0.0010069738584325815",
      "0.00012489232468704367",
      "-0.006368432779626578",
      "-3.7062272699124545e-05",
      "0.002340369263436902",
      "-0.00047167959199729203",
      "0.0005746991836802405",
      "-0.00046358156554376803",
      "-0.006399764235707259",
      "0.022120826423500498",
      "-0.001725850679975217"
    ],
    [
      "0.332469453550327",
      "2.31285445512664",
      "5.109532380848036",
      "0.6956330905936263",
      "7.063459667657401",
      "-0.7118571057332422",
      "0.4934042452643147",
      "-0.3262116978386851",
      "0.44183501589491153",
      "-2.6821067314963973",
      "1.2249931151971734",
      "-3.135304441355484",
      "-1.4445773854770334",
      "5.6503677404626895",
      "-1.845932330325838",
      "-0.49417481711543987",
      "1.0982938887243585",
      "-0.3230039954538061",
      "1.4583799957334198",
      "-1.7842339800636322",
      "0.18940781152846384",
      "-2.515845716905186",
      "0.7454790835409244",
      "0.6740575680774102",
      "-1.0467555825356758"
    ],
    [
      "0.002162106511488834",
      "0.002194821180239586",
      "0.007277768801055632",
      "0.002371658014899312",
      "0.00316871671099561",
      "-4.6258295651668285e-06",
      "0.00016366224763405353",
      "-8.246417198705736e-06",
      "0.00015386015214530232",
      "-0.0003001746685462297",
      "6.697567278593946e-05",
      "2.882369802907774e-05",
      "-8.222517876317822e-05",
      "-0.0010257066738813018",
      "4.826163400316004e-05",
      "8.594142793522669e-06",
      "-0.0004283389340363361",
      "1.9544493078219793e-05",
      "0.0001873987903542878",
      "2.8904034345697198e-05",
      "4.3408141145283715e-05",
      "-8.656479126486547e-05",
      "-0.0003516811798642494",
      "0.00166411300700151",
      "-0.0001944010484844246"
    ],
    [
      "0.0021918081733125856",
      "0.0022296869024587608",
      "0.009506186878398134",
      "0.0024405763524830344",
      "0.003672900434543029",
      "-5.387001046121805e-06",
      "0.000254231633521449",
      "-8.170548237733414e-06",
      "0.0002304021126692769",
      "-0.0003952548690002936",
      "8.459048233343613e-05",
      "3.9701585383424695e-05",
      "-9.733627860133022e-05",
      "-0.0014728381606511573",
      "7.056865795679505e-05",
      "1.1379522200950463e-05",
      "-0.0006387993794891545",
      "2.6220326750159837e-05",
      "0.00028025651740539066",
      "1.557004229171103e-05",
      "5.842378855834649e-05",
      "-0.00011261033867210045",
      "-0.00043638285252700865",
      "0.002491348481383341",
      "-0.00024089375510495607"
    ],
    [
      "0.554161867326973",
      "8.619944952989199",
      "0.689803465219491",
      "0.6919808904266687",
      "4.854693280803112",
      "-0.30968249373360873",
      "0.5864060410487987",
      "0.31930889124980016",
      "0.17421329716515213",
      "-0.6806470824034734",
      "1.8241604182059687",
      "-6.4256624981495385",
      "0.2325003667271569",
      "0.41577705518991764",
      "-1.3801958718843685",
      "2.1552090162344344",
      "-0.09485067181608836",
      "0.5160115511138772",
      "-1.6098362826348338",
      "-2.246358405154989",
      "-1.5395154655660066",
      "0.250042841127549",
      "0.5980515276622007",
      "-1.6646311663169917",
      "-1.121119428367806"
    ],
    [
      "0.1319994351177309",
      "4.483691072357685",
      "6.493972408781923",
      "5.754091742099795",
      "0.8397610610252044",
      "-0.6248791700836221",
      "-0.8307274365411539",
      "0.6562468341484237",
      "-0.08629406057991551",
      "2.8650871718131845",
      "-2.5792264492005703",
      "0.4193258101158097",
      "-4.771803657933898",
      "0.5516148395757927",
      "-1.2505062974426653",
      "0.3101469689405273",
      "-0.2490691199712176",
      "0.4887491775703681",
      "-0.13014885291228695",
      "3.2136026005391694",
      "-3.967750949638889",
      "1.4192901223218541",
      "-1.9449269591161864",
      "0.31286402626937815",
      "-0.8464392503167731"
    ],
    [
      "0.36284121721585255",
      "6.701537840079419",
      "10.518555418247285",
      "2.5812718754915878",
      "4.935559629115222",
      "0.006712661582530483",
      "0.144030331278988",
      "0.49835153018703154",
      "0.5176744713887319",
      "-1.4169494085960987",
      "3.343962483381214",
      "-2.584202418390782",
      "-0.539436314301396",
      "3.3008616355935163",
      "0.1631585600247256",
      "-0.932376408684279",
      "-0.239311986448304",
      "-0.2451823946130771",
      "0.9845486706954866",
      "-5.930218490740005",
      "1.035135322303436",
      "-1.1816154252965212",
      "4.301469200488695",
      "1.862668489183244",
      "0.1079002058750682"
    ],
    [
      "0.0021811603619885734",
      "0.0021881139833972284",
      "0.008578135991160004",
      "0.002375265075017217",
      "0.0034811775913108013",
      "-5.955169410430828e-06",
      "0.00023091712279605165",
      "-8.420526654266437e-06",
      "0.00020274542889046099",
      "-0.00027849877886776696",
      "6.9977634504199e-05",
      "3.178672973525612e-05",
      "-0.00012134010922388906",
      "-0.0013168437477139785",
      "5.510969371956998e-05",
      "9.828412173382969e-06",
      "-0.0005784854954413967",
      "2.1966360399685457e-05",
      "0.0002468254352403506",
      "1.589540457301984e-05",
      "4.337903203891181e-05",
      "-9.376997916251485e-05",
      "-0.00032697118278060924",
      "0.002257963904770051",
      "-0.00020473083579599865"
    ],
    [
      "0.0022315057398762748",
      "0.0022349914885243113",
      "0.013970545202343981",
      "0.0024860065612170227",
      "0.004286217261991522",
      "-1.8776004019425815e-05",
      "0.00046667272585425453",
      "-1.155177119839734e-05",
      "0.00032350229408543307",
      "-0.0005347061759591523",
      "9.029830470280855e-05",
      "4.076360104408872e-05",
      "0.0001447715564557942",
      "-0.0020989078484209083",
      "-1.6885436886677282e-05",
      "2.1234176772713408e-05",
      "-0.001000415073855462",
      "-3.054043275253361e-07",
      "0.0004042145249778506",
      "8.69526891583705e-05",
      "6.670360137893564e-05",
      "-0.0001815758667535803",
      "-0.0006028742514289493",
      "0.003990339979108974",
      "-0.00020426383326875084"
    ],
    [
      "0.002194498633021185",
      "0.0022207952619236666",
      "0.009529277479575306",
      "0.0024367655055959237",
      "0.003703095758962989",
      "-7.2356877725961055e-06",
      "0.0002690427660855189",
      "-7.556356317627445e-06",
      "0.0002340683417951673",
      "-0.0003351763300863968",
      "8.422501615205472e-05",
      "2.1300728385793618e-05",
      "-8.768792536330999e-05",
      "-0.0014751286314521326",
      "5.775383749550975e-05",
      "6.180780844644611e-06",
      "-0.00064861640668118",
      "2.1939213334269512e-05",
      "0.000289119644186985",
      "2.9198978654998295e-05",
      "5.8731872685103086e-05",
      "-0.00010331808466106009",
      "-0.000430975952886896",
      "0.002545803498690018",
      "-0.00022783128226370057"
    ],
    [
      "0.504861442476404",
      "0.7626597435272781",
      "12.072495244572513",
      "1.991192368349419",
      "4.650840334171131",
      "-0.08431988285276103",
      "1.5910909653724052",
      "0.3944963519403033",
      "-0.7464491557029946",
      "-1.248041712345562",
      "-0.6110533984496976",
      "0.6441761598598195",
      "-0.2757467431258844",
      "-6.72675897813538",
      "-0.09257488066423689",
      "-0.5299085628413069",
      "-0.13729392185260036",
      "0.7541497821848654",
      "0.1101688995497139",
      "1.8831861339993496",
      "0.4847042449574464",
      "-1.3074886157436931",
      "1.0640856359769655",
      "2.5450550265301892",
      "-0.13168166192570044"
    ],
    [
      "0.10602847305633212",
      "4.214351680669059",
      "11.479136500033817",
      "1.6657343435799563",
      "1.8038394021788018",
      "0.30064953779946174",
      "-1.0743152865483554",
      "-0.3261406129457289",
      "-0.09279182417998551",
      "-2.91635129336935",
      "0.33547014949351256",
      "-2.594793731592379",
      "3.6143438274794963",
      "0.9192800105974244",
      "-0.4875622176954319",
      "-0.5758133312405807",
      "-0.04500544718546925",
      "-0.21038650255099445",
      "0.4104059927674329",
      "-6.252706599828704",
      "-2.5390878423150296",
      "0.5663355411137841",
      "2.180397494681611",
      "-4.326494596671995",
      "-1.6093207016066227"
    ],
    [
      "0.0021800132558731106",
      "0.0021978162711494636",
      "0.008844774030229551",
      "0.002376554180531297",
      "0.003511690591732849",
      "1.2760805763056982e-06",
      "0.00017700985551080033",
      "-2.232273124620037e-05",
      "0.00020564087435030734",
      "-0.00035818945321450355",
      "6.965370837794328e-05",
      "7.482656466512064e-05",
      "-0.0002821094503511318",
      "-0.001551173860450563",
      "6.428020850908259e-05",
      "1.754110937133812e-05",
      "-0.0006028593094976159",
      "3.6935054279392034e-05",
      "0.0002467194699233364",
      "-5.9698214027639656e-05",
      "5.1989757775599397e-05",
      "-9.276772451882701e-05",
      "-0.0004380968629971534",
      "0.0022158680164453153",
      "-0.0002828724912086792"
    ],
    [
      "0.0021848146050189275",
      "0.0022004572089991637",
      "0.008753786272771477",
      "0.002379726501144617",
      "0.003593689221705943",
      "-5.036643698544739e-07",
      "0.00019489615144258025",
      "-1.564930109946018e-05",
      "0.00022043520329870133",
      "-0.000357180031907708",
      "7.201851325787548e-05",
      "7.217609319867182e-05",
      "-0.00026674068830368457",
      "-0.0015329673917318085",
      "9.901102908182746e-05",
      "1.958316070989635e-05",
      "-0.0006207947437741911",
      "4.14270132662368e-05",
      "0.00025996205890005614",
      "-3.6608093136773405e-05",
      "4.130249264621583e-05",
      "-0.00010480398711230202",
      "-0.0003401109494464196",
      "0.002315104732521949",
      "-0.00027620483268071073"
    ],
    [
      "0.0022425270509587618",
      "0.00223714564845901",
      "0.014128903098142248",
      "0.0024500756063161257",
      "0.0045179845062957346",
      "-7.70846585550916e-06",
      "0.0004242870675416388",
      "-1.7962367385706206e-05",
      "0.00036238237783355976",
      "-0.0005437563825976644",
      "9.02468180362742e-05",
      "8.854324440284388e-05",
      "-0.00016884036764119666",
      "-0.0024413839153270586",
      "5.796358548767361e-05",
      "2.8404117836265493e-05",
      "-0.0010914783456923453",
      "3.019832288028536e-05",
      "0.00043927876513939605",
      "-4.190521396980918e-05",
      "6.207722810484649e-05",
      "-0.00016693288625160464",
      "-0.000502713536284551",
      "0.004201366014535833",
      "-0.00028664234137374485"
    ],
    [
      "0.31096140461609073",
      "9.879014394080846",
      "6.231091479959617",
      "3.702887119265028",
      "1.6732103568233363",
      "1.6672926157449306",
      "-0.9338026665890666",
      "-0.3432331974402939",
      "-0.38324820451953445",
      "-5.110872625860884",
      "-1.0129587715650687",
      "-2.93496133306194",
      "-1.7515307477914515",
      "0.20238991746668453",
      "0.3314243189955343",
      "-0.3186229578753879",
      "0.36200478865924",
      "-0.7934674238213648",
      "0.27882095630530884",
      "2.2046891063153007",
      "-5.465796017683047",
      "0.688188155528376",
      "2.2609048714106468",
      "0.6635051497941971",
      "-2.198622257012726"
    ],
    [
      "0.24377687525261366",
      "11.227492328633415",
      "6.233570770764584",
      "0.9325450197257384",
      "2.9056750104177334",
      "1.133984855960733",
      "0.28677142826426105",
      "-0.09690222247137975",
      "0.4212295599623587",
      "-1.3504008132363154",
      "-1.9117406095235705",
      "1.2362676892621853",
      "-0.7541173928340071",
      "2.4389312518218897",
      "-0.930187531881915",
      "-0.13271310752651136",
      "0.6102919226710303",
      "-0.28849165782980346",
      "0.7204603743172583",
      "7.4381612631452505",
      "-2.152114287708111",
      "3.5841052674530705",
      "1.423068233538965",
      "0.0661403186542354",
      "0.1759560684725257"
    ],
    [
      "0.002295398864846997",
      "0.002459402570322637",
      "0.018289964547777295",
      "0.002972427399043034",
      "0.005717772373896662",
      "-3.803513416399701e-06",
      "0.00044625181658745916",
      "-3.137888274992806e-05",
      "0.0005255740593455635",
      "-0.0012410725176620109",
      "0.0002627322601381094",
      "0.00018254991521134066",
      "-0.0008047676650225556",
      "-0.003533772600374297",
      "0.00028643342405677873",
      "4.74969317384226e-05",
      "-0.0013989470183627293",
      "0.00011254294019490943",
      "0.0006144039637469373",
      "-2.4905151132527055e-05",
      "0.00015595498392986844",
      "-0.0003315834782225184",
      "-0.001048090867917698",
      "0.005434647086556346",
      "-0.0007784134797752308"
    ],
    [
      "0.0021691782796596864",
      "0.0022157351063021974",
      "0.008415180065207964",
      "0.002399915175582728",
      "0.0033329212150174335",
      "1.1540232062635522e-06",
      "0.00014628575933998787",
      "-2.5199949845652764e-05",
      "0.00017509328120834052",
      "-0.0004117531461049261",
      "7.569586618497487e-05",
      "6.901369606779826e-05",
      "-0.00023894702031413407",
      "-0.0014166228553552647",
      "3.464243318792349e-05",
      "1.5604743956756058e-05",
      "-0.000522765495504972",
      "2.9988146852609468e-05",
      "0.0002138879415217668",
      "-3.393757167703937e-05",
      "6.0393968984759485e-05",
      "-9.528904001817107e-05",
      "-0.0005434521875293085",
      "0.0019130756618778479",
      "-0.0002838765298848451"
    ],
    [
      "0.0021737009001668306",
      "0.0021924987965633966",
      "0.0086677138502901",
      "0.0023330764764494397",
      "0.0033801886768280508",
      "-5.0078081294724274e-06",
      "0.00020034077810113647",
      "-2.083122413536184e-05",
      "0.000185695729101389",
      "-0.00038541381354912827",
      "5.8968080060893714e-05",
      "6.0395675608948655e-05",
      "-0.00016836130551987707",
      "-0.0013706369164453252",
      "1.9504942902751132e-05",
      "1.880291835913497e-05",
      "-0.0005633305832265923",
      "2.1874864358820535e-05",
      "0.00022709613756715505",
      "-1.0424341500346118e-05",
      "4.780584622799911e-05",
      "-0.00010926274285510741",
      "-0.00042944592170799127",
      "0.0021596975823321204",
      "-0.00022057181375288447"
    ],
    [
      "0.0021675448323813956",
      "0.002192544292722421",
      "0.00835541614215584",
      "0.002338438363007714",
      "0.0032513165938154605",
      "-3.4079234432594407e-06",
      "0.00017848160452856607",
      "-2.1044355128075723e-05",
      "0.00016520021397136705",
      "-0.00035052920469192994",
      "5.442766649604496e-05",
      "4.8356257717997316e-05",
      "-9.663599527857349e-05",
      "-0.001298948138638426",
      "-7.600926550665686e-06",
      "1.3230692325704892e-05",
      "-0.0005161239495751089",
      "1.3515296679374749e-05",
      "0.00020721463103405482",
      "-4.007072557346175e-06",
      "5.242888262391581e-05",
      "-8.827604118082875e-05",
      "-0.000491588639889048",
      "0.0019312066886210467",
      "-0.00020031502474992204"
    ],
    [
      "0.002192095482286168",
      "0.002215013848277259",
      "0.010222164077471946",
      "0.00238788729088568",
      "0.0036904840774241556",
      "-5.148577584818649e-06",
      "0.00024610510849999034",
      "-2.4610083212275246e-05",
      "0.00023095542918401211",
      "-0.0004396093583030726",
      "6.963573078313708e-05",
      "6.285844798864632e-05",
      "-0.00018829176284260288",
      "-0.0017174941731959842",
      "1.5803623738565152e-05",
      "1.8219364919283857e-05",
      "-0.0006999286854193871",
      "2.38560404053406e-05",
      "0.0002857094913621682",
      "-1.4284770079832417e-05",
      "6.22814705602551e-05",
      "-0.00011842485179395734",
      "-0.0005482758943894893",
      "0.0026534972575678615",
      "-0.00026027142306172326"
    ],
    [
      "0.0022420266852641864",
      "0.002326919520818638",
      "0.01387025561160122",
      "0.0027069669152977715",
      "0.004672425996158875",
      "-1.929622646695595e-06",
      "0.00029669721848656376",
      "-4.704595583738365e-05",
      "0.0003626079983033132",
      "-0.0006226840506891494",
      "0.00014947929210686913",
      "6.491791976038851e-05",
      "-0.0004707875892698751",
      "-0.0027780011832553814",
      "9.045209115049364e-05",
      "1.251268998347782e-05",
      "-0.001024721309119165",
      "6.207703631068296e-05",
      "0.0004528646747682428",
      "-1.3728582847153628e-05",
      "0.00010342579442512213",
      "-0.00015778286012556984",
      "-0.00101293627090692",
      "0.003736284180076512",
      "-0.0005692159396128828"
    ],
    [
      "0.7045104187724142",
      "2.6630176623899087",
      "2.9447637339865116",
      "3.868151800323384",
      "4.298272935322372",
      "-0.6959534331494971",
      "0.25839188442782246",
      "-0.242402478083875",
      "1.5763305216706651",
      "1.8232633159928497",
      "2.819700208531539",
      "-2.5919927711099855",
      "2.4909165688241934",
      "-0.5015635883174332",
      "-1.6201259192142718",
      "0.9037037650779776",
      "1.2061239398102295",
      "1.3767714429517217",
      "-0.2696182047877266",
      "-2.087376314459555",
      "-0.5917028504062946",
      "-1.5276679773672024",
      "1.7818725962229152",
      "-3.1205513121247788",
      "-2.372196952046858"
    ],
    [
      "0.05812954206817829",
      "1.2121023750000763",
      "3.3216853172042904",
      "0.6526894023082466",
      "0.7442040959961439",
      "0.2523269562547507",
      "-0.2540843164533938",
      "0.11223872432654156",
      "0.17161318299539485",
      "-1.3841795953456022",
      "0.46344442264509667",
      "0.7384178054121747",
      "0.3468791982483192",
      "-0.24353967963918796",
      "0.6187870686628332",
      "-0.024206012205824776",
      "0.3072393909949123",
      "0.14519157581221107",
      "0.10783035245559629",
      "1.3986246329874634",
      "0.7428717644458264",
      "0.5443600173296417",
      "-1.403145788254532",
      "-1.4349583217940967",
      "-0.24812604669594443"
    ],
    [
      "0.0024689687053167284",
      "0.0027211730453419406",
      "0.021888300345087028",
      "0.004957635660644913",
      "0.008458917251919442",
      "8.228012342337607e-05",
      "0.0008628280656318927",
      "0.0002663520225994778",
      "0.0010006521344918945",
      "1.9868848553207006e-05",
      "0.0006862409416020298",
      "0.0001508690404013383",
      "0.0006651903990036891",
      "-0.003242341389193567",
      "0.0016601000308070714",
      "-5.889775456938273e-05",
      "-0.001855619144016872",
      "0.00026367357910122056",
      "0.001042868995517984",
      "-0.00027763002608399793",
      "0.00025499246875086863",
      "-3.7812494677588846e-05",
      "0.00027473421936414995",
      "0.007050388302689957",
      "-0.0011461167071975965"
    ],
    [
      "0.002403778915661057",
      "0.002312994112083447",
      "0.024993268565481286",
      "0.0027927096546142495",
      "0.007037329717246839",
      "-3.323424380847778e-05",
      "0.001164030286158115",
      "8.016021946631808e-05",
      "0.0007762564091876445",
      "-0.0007593990935055046",
      "0.00014616471990974215",
      "4.7320559721343067e-05",
      "0.0005104801289534377",
      "-0.003487127885629163",
      "0.00033632641830837006",
      "3.17462805456748e-05",
      "-0.0020859558346503554",
      "3.210155796109917e-05",
      "0.0009122038069005609",
      "0.00010047289717855027",
      "8.842439300200486e-05",
      "-0.0002981847912635563",
      "-0.0001176626548774912",
      "0.008839621474408928",
      "-0.00013459047336119862"
    ],
    [
      "0.0021816088870048834",
      "0.00220416261544735",
      "0.008837193085849114",
      "0.0024191334395650957",
      "0.003467496037445582",
      "-1.4029306022242922e-06",
      "0.00022407893524476743",
      "-3.883043389885686e-07",
      "0.0002038019256439465",
      "-0.000312034341868974",
      "8.149679937744864e-05",
      "4.5651787292063404e-05",
      "-3.697932679938974e-05",
      "-0.0013118136358708568",
      "7.529219498477812e-05",
      "1.108413392254828e-05",
      "-0.000583900458506969",
      "2.0557851415168518e-05",
      "0.00024302516897927297",
      "-1.3994165986000124e-05",
      "4.3432831911902064e-05",
      "-9.205088621771042e-05",
      "-0.00030249787364663836",
      "0.0022227720673945114",
      "-0.0001967035527037018"
    ],
    [
      "0.002178766518013829",
      "0.002207902576275959",
      "0.00859330604689828",
      "0.002411385761068856",
      "0.003467306664806787",
      "-7.925703607909952e-06",
      "0.00023526670160356822",
      "-4.5323893452692885e-06",
      "0.0001999781236239118",
      "-0.00037148538160818414",
      "8.168023779163686e-05",
      "3.6027764663390054e-05",
      "-0.0001022142859966889",
      "-0.0011950658168702248",
      "7.989037123782353e-05",
      "1.3282309081259628e-05",
      "-0.0005465710695341002",
      "2.583928270712371e-05",
      "0.00023905557670038429",
      "2.599437972656276e-05",
      "4.484299972468993e-05",
      "-0.00011903132802253232",
      "-0.00032193859839490114",
      "0.002215969519550146",
      "-0.00021901187079737338"
    ],
    [
      "0.002171268059916017",
      "0.0022152934544871503",
      "0.0084785231029532",
      "0.0024177278726167034",
      "0.0033428531347480766",
      "-3.499536521251161e-06",
      "0.00019067323152491887",
      "-1.0308468011574772e-05",
      "0.0001799908591831479",
      "-0.000410874326725753",
      "8.280849329656142e-05",
      "5.3781615144659866e-05",
      "-0.00010993222092284182",
      "-0.0012259207904238062",
      "5.7614120336062696e-05",
      "1.4831215165786412e-05",
      "-0.0005138786869333389",
      "2.405785207674088e-05",
      "0.00021588115002896553",
      "-6.059753627829573e-07",
      "5.3976026394149676e-05",
      "-0.00011112449500809528",
      "-0.00041891813319874365",
      "0.001996780570765325",
      "-0.00023350600422403564"
    ],
    [
      "0.0022326621856120768",
      "0.002377159388744026",
      "0.016536018488016238",
      "0.002799146118364151",
      "0.004475786239049428",
      "-1.3797597970954603e-05",
      "0.0003811065778236072",
      "-4.243283755098224e-05",
      "0.0003332504298341723",
      "-0.0010909399900225288",
      "0.00015595009639062833",
      "0.00011673851162095755",
      "2.928108648173074e-06",
      "-0.0026302373508853877",
      "-2.687133530718317e-05",
      "3.4403332843313555e-05",
      "-0.0010375658692882341",
      "2.1663875126425118e-05",
      "0.0004188301448016289",
      "3.100983085609037e-05",
      "0.0001579873372813405",
      "-0.00026248461355128546",
      "-0.0013540223884893128",
      "0.00396203034951246",
      "-0.00048326164755916495"
    ],
    [
      "0.002356477576973145",
      "0.0030267795839829734",
      "0.02015552200111347",
      "0.004513902203349506",
      "0.006945766124609124",
      "7.348193246569062e-05",
      "0.0001754462308473957",
      "9.0056186945346e-05",
      "0.0007009021215517917",
      "-0.002304253445378215",
      "0.0004334602286733807",
      "2.1701419225631085e-05",
      "-0.00045309413901132255",
      "-0.002929767491650718",
      "0.0012287907122684948",
      "-9.598566587217326e-05",
      "-0.0008435074912403138",
      "0.00031228616053181755",
      "0.0007814012580573023",
      "5.203336825419806e-05",
      "0.0005808521384438761",
      "4.360997987621215e-05",
      "-0.002737392217443496",
      "0.0033011037126482105",
      "-0.0014666211572630288"
    ],
    [
      "0.0022922283081496736",
      "0.002893428824149739",
      "0.016695823560775286",
      "0.004649573070210702",
      "0.006149645933174464",
      "-1.929751083649148e-05",
      "0.0003128365057023873",
      "-8.973428771693459e-05",
      "0.00046324775710799974",
      "-0.001138612909830703",
      "0.0007315919554140152",
      "-0.0002688559625182985",
      "-0.000545758368612023",
      "-0.003164167820205412",
      "0.0002582180956549435",
      "-6.937654022349569e-05",
      "-0.0009916371178565093",
      "9.457696995494947e-05",
      "0.000646886612679907",
      "0.0003361932149942785",
      "3.076919713087996e-05",
      "-0.0004328412448483863",
      "-0.0022713877831597984",
      "0.0038223331722237186",
      "-0.0017545024715096744"
    ],
    [
      "0.03807020510196828",
      "2.048171899818455",
      "2.021457509862202",
      "6.627271607576917",
      "2.2677806477665325",
      "-0.09717860103608443",
      "0.20613279669647583",
      "-0.013088794025745093",
      "-0.05824860267564143",
      "0.05500375825381807",
      "3.404729539739811",
      "0.01982502065117804",
      "1.1788166085007907",
      "0.4775270172224873",
      "-0.5125782587295478",
      "-0.14849208710429498",
      "0.04090083034786417",
      "-0.2413397827123769",
      "0.1362604004838069",
      "0.41431828338543825",
      "1.0282967067776645",
      "-1.9313969466699197",
      "-0.43976368416444594",
      "0.055078730219038044",
      "-3.2910137162864816"
    ],
    [
      "0.002427424560879005",
      "0.003496665354328075",
      "0.04016579686713697",
      "0.005354875486150079",
      "0.006888964465987841",
      "4.099835815338574e-05",
      "0.000819594347999116",
      "6.881976336103326e-05",
      "0.0006674435665736658",
      "-0.0001472314763825854",
      "0.0005242771708103693",
      "-0.00043448008747733424",
      "0.0013383867437518101",
      "-0.005338418614809629",
      "-0.000379380466090169",
      "-0.00026169049187866873",
      "-0.0017351814318534524",
      "-0.00015067700885341254",
      "0.0009563653144864881",
      "0.0006580117940121383",
      "0.0005797927205440602",
      "0.0003004695479491783",
      "-0.006944610194474932",
      "0.006472923206816976",
      "-0.0006482209395079423"
    ],
    [
      "0.0023102208178972837",
      "0.00273278038391645",
      "0.020516452300970715",
      "0.0034473862404261883",
      "0.005586853492328249",
      "-7.621639368047855e-05",
      "0.0008768919736035442",
      "6.527589047131389e-05",
      "0.0004784849352451037",
      "-0.001714453844742437",
      "0.0002599496216314434",
      "-0.00036427507445474945",
      "0.0006458940866592788",
      "-0.001328057176063565",
      "5.5982877490591155e-05",
      "-9.508656268444547e-05",
      "-0.0008191866461148779",
      "-2.1969696310145745e-05",
      "0.0006581029091165242",
      "0.0009196434572230766",
      "0.0004382304439747471",
      "-0.00026609365124440396",
      "-0.0025041066147592273",
      "0.004983827191628814",
      "-0.0002826752647964922"
    ],
    [
      "0.0022066590836246846",
      "0.002266457249711918",
      "0.011103059061957254",
      "0.0025704918341017957",
      "0.0039052686327683654",
      "-3.312224606099191e-06",
      "0.0002528186239726218",
      "-1.8470749676924737e-05",
      "0.000259849317304079",
      "-0.0004064677146489821",
      "8.95256399381548e-05",
      "3.529473108343747e-05",
      "1.7007075847008526e-05",
      "-0.0019589173488543258",
      "2.794801786488403e-05",
      "5.336106352348917e-06",
      "-0.0007538775229192096",
      "1.9703692141643777e-05",
      "0.00032861998551942507",
      "7.483077280166632e-05",
      "8.882827736612769e-05",
      "-9.75251385193559e-05",
      "-0.0007855667823868061",
      "0.002694327826237204",
      "-0.00030347774808366535"
    ],
    [
      "0.0021777173480231433",
      "0.002207718716095305",
      "0.008015600540721748",
      "0.0023885986721737733",
      "0.0034194617829119453",
      "-6.854515653863463e-06",
      "0.00021085792502888336",
      "-6.4325719410241004e-06",
      "0.0001918842788921552",
      "-0.0002793295499265982",
      "6.642200688912337e-05",
      "1.2476665113619308e-05",
      "-7.326334373707765e-05",
      "-0.0012099761214257928",
      "5.853071372740956e-05",
      "4.897707575550166e-06",
      "-0.0005203987519665273",
      "2.1149208049038863e-05",
      "0.00023657805380549048",
      "4.8303126529828846e-05",
      "4.6292423111915055e-05",
      "-8.710918091257693e-05",
      "-0.0003641155340160731",
      "0.0020280716427693458",
      "-0.00019869278984115663"
    ],
    [
      "0.0022033616536916776",
      "0.00222162756404412",
      "0.009890314880611624",
      "0.0024116866937198716",
      "0.0038488099064610676",
      "-8.662946599071208e-06",
      "0.0003058694810030946",
      "4.1057177104582715e-07",
      "0.00026127365535068693",
      "-0.0003495068597926731",
      "7.549862523807735e-05",
      "2.5872185683822158e-05",
      "-0.00011027709387053902",
      "-0.0015162892464062197",
      "0.00010152003929151963",
      "1.0659122087068014e-05",
      "-0.0007085692923255819",
      "2.9103799197080573e-05",
      "0.0003141842372800035",
      "2.2840283686080742e-05",
      "4.6494369756873136e-05",
      "-0.00011548863109709515",
      "-0.00029324154487305734",
      "0.0028329172848425895",
      "-0.0002096034696562396"
    ],
    [
      "0.0022231976781070814",
      "0.002234681030635257",
      "0.01136720831614132",
      "0.0024791356176659136",
      "0.0041948200094431174",
      "-4.300047680696225e-06",
      "0.0003245172867477656",
      "-3.644210512604756e-06",
      "0.0003143599671760884",
      "-0.00037592319527310716",
      "9.394187453441524e-05",
      "5.476288597028412e-05",
      "-0.00017014690476868405",
      "-0.0020103104245971976",
      "0.0001282987210544196",
      "1.55633879880096e-05",
      "-0.0008790737649483978",
      "3.965121300116774e-05",
      "0.0003753857874763121",
      "4.42642899129337e-07",
      "5.207780459637514e-05",
      "-0.00012408072213508097",
      "-0.0003526927028193789",
      "0.0033257807250916516",
      "-0.0002799943434776744"
    ],
    [
      "0.0024482427926913876",
      "0.002368674952827822",
      "0.029304414941637887",
      "0.0027899599125465442",
      "0.008045200013428068",
      "-2.595970583768431e-05",
      "0.0011005109700182925",
      "3.276398337119331e-05",
      "0.0009306674717739037",
      "-0.0013259143231922593",
      "0.00016922332514894924",
      "0.00026674086084470743",
      "-0.000446173635337228",
      "-0.005256239576563583",
      "0.0004688099173540397",
      "9.877351384155929e-05",
      "-0.0026119644103818067",
      "0.00011533524395442606",
      "0.0010628257396872517",
      "-0.00011201239004492726",
      "8.740549150278351e-05",
      "-0.0004637525048787528",
      "-0.00019370037755865623",
      "0.010420580547136576",
      "-0.0004945100081425189"
    ],
    [
      "0.0027009587397065914",
      "0.0032670377103254738",
      "0.12256418095818364",
      "0.00927903119330296",
      "0.013290843345124344",
      "-0.00021883246350696742",
      "0.0022459058059166514",
      "-0.0007820533895579322",
      "0.001274501421167268",
      "-0.006500092353183159",
      "0.0009745080090809051",
      "0.0005325549543653336",
      "0.007810093542019804",
      "-0.022172416421974574",
      "-0.0033136289258153466",
      "0.0001410001091796361",
      "-0.006521688198790658",
      "-0.0004971420956974496",
      "0.0021249627029715896",
      "0.004356169729269379",
      "0.0018392113911722531",
      "-0.0015339742531885426",
      "-0.022305043254194534",
      "0.02030061653088842",
      "-0.003884444788183771"
    ],
    [
      "0.09635645062016092",
      "0.44396761162767195",
      "6.799229462213269",
      "0.9510440360549782",
      "1.0824712937660046",
      "-0.19059500095270573",
      "-0.37292308441590105",
      "0.15440571317196805",
      "0.020639397977643033",
      "0.2665006880953717",
      "-0.1375322005014861",
      "-0.25281666651896206",
      "-2.5078552587116913",
      "2.2277158627332803",
      "-0.8105795199443551",
      "-0.06582468195458063",
      "0.6832603230715834",
      "-0.24906018300320854",
      "0.31650104712553834",
      "-1.6919287419281763",
      "0.6296445639203996",
      "-0.6304802729636856",
      "-0.16269633419494908",
      "-1.346793032143605",
      "0.5532616320639435"
    ],
    [
      "0.0023931927555281545",
      "0.0027738538356395616",
      "0.0351429639474368",
      "0.00429722840733654",
      "0.00780387414991107",
      "9.47841767894718e-05",
      "5.4665613396024836e-05",
      "-0.00018231677102753256",
      "0.0007981579058326665",
      "-0.0027042742089054455",
      "0.0004913288297805993",
      "0.0007387299859718563",
      "-0.0015704207594573105",
      "-0.00880483685221194",
      "0.00027501523833301937",
      "9.885880463678283e-05",
      "-0.002446889718028011",
      "0.0002380017538889971",
      "0.0009449924482871383",
      "-0.00045062149139936516",
      "0.0006066025491717904",
      "-0.00030078454453929843",
      "-0.004702753814388208",
      "0.0071274274385368696",
      "-0.0020709131389524426"
    ],
    [
      "0.002221328612111889",
      "0.002289929026124975",
      "0.012163261864678204",
      "0.0026163423671770555",
      "0.004290057603132039",
      "-6.735305793165749e-06",
      "0.0003198228401839493",
      "-2.2106726234277493e-05",
      "0.00031476259446348674",
      "-0.0006205060621467095",
      "0.00014697262075819096",
      "7.587813407981277e-05",
      "-0.00035740716148769736",
      "-0.002074392515052037",
      "0.00011824248056934563",
      "2.026810719604978e-05",
      "-0.0008574316033468059",
      "5.229990486687791e-05",
      "0.00037971646896310646",
      "1.10253028377905e-05",
      "9.003909187502581e-05",
      "-0.0001808945104947992",
      "-0.0006712362699814359",
      "0.0033921770377023917",
      "-0.00043425141873662185"
    ],
    [
      "0.002164452497737549",
      "0.0021861746100977826",
      "0.007729007470596697",
      "0.0023461718944754375",
      "0.0032177299926270156",
      "-3.3689979126108085e-06",
      "0.0001697708911112295",
      "-1.5770037615535246e-05",
      "0.00016095830556100038",
      "-0.00032067456044857195",
      "6.346533444969547e-05",
      "4.8099862070249e-05",
      "-0.00014813045711052714",
      "-0.0011695422367730256",
      "2.8893824295416395e-05",
      "1.2988814992308852e-05",
      "-0.0004746832064758849",
      "2.0657071924898335e-05",
      "0.00019667706547184724",
      "-9.630915783169357e-07",
      "4.810434539252529e-05",
      "-8.992466525335005e-05",
      "-0.000399406052005415",
      "0.001824144050431558",
      "-0.0002090032516154223"
    ],
    [
      "0.0021662415545232205",
      "0.002179127771697339",
      "0.007930027620267316",
      "0.0023260980919886007",
      "0.003223103509719914",
      "-3.6647691757988212e-06",
      "0.0001826835234978579",
      "-1.51135900686486e-05",
      "0.0001629636943510524",
      "-0.0002972895839033257",
      "5.6439371749168544e-05",
      "4.300460765744166e-05",
      "-0.0001080222295716345",
      "-0.0011970428958751026",
      "1.1645021092663038e-05",
      "1.1817741596459482e-05",
      "-0.0004953835194964807",
      "1.485039589579675e-05",
      "0.0002013590749760258",
      "2.961328779886059e-06",
      "4.5806163365698615e-05",
      "-8.304913121011378e-05",
      "-0.00039247078967937936",
      "0.0018936808388663638",
      "-0.0001828204455207407"
    ],
    [
      "0.0021708639881855857",
      "0.0021885472165130947",
      "0.008332025036841972",
      "0.0023595866568798603",
      "0.003319802528696771",
      "-7.184583758057657e-06",
      "0.0002096698573674988",
      "-1.6141393732876405e-05",
      "0.00017522622949262033",
      "-0.0003298085654437031",
      "6.408257084769412e-05",
      "3.6135261484424715e-05",
      "-9.772163873132304e-05",
      "-0.0012296649221308718",
      "1.4629428163644403e-05",
      "1.2091866567918544e-05",
      "-0.0005204120898736323",
      "1.5936493617889295e-05",
      "0.0002176341298088576",
      "3.1045057545601746e-05",
      "4.895193493093219e-05",
      "-0.00010023660141597714",
      "-0.0004360321342202809",
      "0.002046014170495437",
      "-0.00020361248216494817"
    ],
    [
      "0.002206196203390479",
      "0.0022472186252167825",
      "0.011916072875636511",
      "0.0025138959103099988",
      "0.003899077335997787",
      "-7.17951782307245e-06",
      "0.0003185190223066309",
      "-2.235871167858276e-05",
      "0.00025860141355719246",
      "-0.0004882285146489453",
      "0.00010298675879027097",
      "4.4899329878887707e-05",
      "-1.70741239341033e-05",
      "-0.0019061374290269002",
      "-2.07604188257311e-05",
      "1.1644373772919774e-05",
      "-0.0007962213690580385",
      "8.974350899956599e-06",
      "0.0003284035369314782",
      "6.181439803111533e-05",
      "8.309883255851782e-05",
      "-0.00012928973529381736",
      "-0.0007544268704230972",
      "0.0030573637389312014",
      "-0.0002729477431265968"
    ],
    [
      "0.0021816952270982347",
      "0.0022068312524231516",
      "0.009040564677160896",
      "0.002403003480846671",
      "0.00351509820803509",
      "-5.874036858258676e-06",
      "0.00022837349342011299",
      "-1.2749781297875766e-05",
      "0.00020622516942981573",
      "-0.0003931697740063728",
      "7.611220990458874e-05",
      "5.045197337587142e-05",
      "-0.00013596012973183977",
      "-0.0013867663368400754",
      "5.275811745987253e-05",
      "1.503076820457747e-05",
      "-0.0005890830134351272",
      "2.5146493968416924e-05",
      "0.0002501059244717763",
      "1.7843323347819862e-05",
      "5.657010865062204e-05",
      "-0.0001131133249042917",
      "-0.0004359005594733794",
      "0.0023048450157528836",
      "-0.00023560255135308595"
    ],
    [
      "0.002230392536908559",
      "0.0022993865486402826",
      "0.011957695613672431",
      "0.002763157539101697",
      "0.004452804218428446",
      "-4.5103807607993405e-06",
      "0.00031726209869461033",
      "-8.916459021458764e-06",
      "0.00033886702516219445",
      "-0.0005402430209243878",
      "0.00017561290500526527",
      "5.7995971605372976e-05",
      "-0.0002921752839217564",
      "-0.002080425345162352",
      "0.00019947456143057726",
      "1.1591754625392113e-05",
      "-0.0008566097908115757",
      "6.370546456633976e-05",
      "0.0004044054107828144",
      "5.718772520772715e-05",
      "9.223917510926633e-05",
      "-0.00016558795761860683",
      "-0.0006454227624001996",
      "0.0033345832155141125",
      "-0.0004885671652916082"
    ],
    [
      "0.2302500878994177",
      "15.520594890518487",
      "7.379400044640937",
      "1.5617224716604199",
      "0.7407469174285888",
      "1.816045169475953",
      "0.7584154416576925",
      "0.1507682751186997",
      "0.31914136535969573",
      "5.007480232764418",
      "0.8917159662613184",
      "2.556046863345462",
      "0.743551215703506",
      "0.08662272629453675",
      "0.3862082343369023",
      "0.45380102637720166",
      "-0.5850977457134294",
      "-0.1289510336308831",
      "0.03408962825273507",
      "-6.305732042204167",
      "-1.3813495947538283",
      "-0.3905882371002501",
      "-2.1507264542439883",
      "0.6600139866261852",
      "-0.38005151713065166"
    ],
    [
      "0.09883675241139868",
      "1.8892418172321996",
      "1.158479503047606",
      "1.0432790979702085",
      "1.5035648268526582",
      "-0.22569787244450323",
      "-0.031236902306772184",
      "-0.008856318672606172",
      "0.0015449176903201002",
      "-0.7384947371268493",
      "1.196797568217517",
      "-1.2598923125073427",
      "-0.7825664964734061",
      "0.8501504139870021",
      "-1.152123820936406",
      "-0.33595433111710155",
      "0.17464011271232435",
      "-0.29731680084711953",
      "0.3704152403003341",
      "-0.8554096774536741",
      "0.7199830324032216",
      "-0.9816541750904423",
      "0.298149909489994",
      "0.05882814767959844",
      "-0.13028949987609642"
    ],
    [
      "0.0025203868525429385",
      "0.0024072062940262173",
      "0.03506170505921612",
      "0.002937560049511962",
      "0.008699661819087075",
      "1.2975399667501744e-07",
      "0.0012833529760583405",
      "3.431062462382322e-05",
      "0.0010243226298075707",
      "-0.0006781217764873055",
      "0.0002219558124064362",
      "7.969017687806602e-05",
      "0.0002926706181307999",
      "-0.006664683253979651",
      "4.754273140851755e-05",
      "3.039937409286104e-06",
      "-0.0031467865989062236",
      "-1.3938963061283056e-05",
      "0.001270193466726248",
      "-9.877039137900289e-05",
      "0.00018174186324739118",
      "-0.00017888813500723406",
      "-0.000838398538620519",
      "0.011773696309736478",
      "-0.00024373063982016468"
    ],
    [
      "0.002189986978313963",
      "0.002200593973105145",
      "0.009511516870020201",
      "0.0023773287091570943",
      "0.003575651676621711",
      "3.3443786771356152e-06",
      "0.00022931931922728265",
      "-5.124173813119585e-06",
      "0.0002222905969534555",
      "-0.00030591102150302963",
      "7.527046723246943e-05",
      "5.767108216341146e-05",
      "-0.00011708052970326805",
      "-0.0015677289590472164",
      "4.859197332943352e-05",
      "9.905601939985369e-06",
      "-0.0006648584954207504",
      "1.8773864151376017e-05",
      "0.0002686732540614724",
      "-3.890793912754975e-05",
      "5.4596640401601794e-05",
      "-7.000041681326859e-05",
      "-0.0003523399893979646",
      "0.002461249268198246",
      "-0.0001874114301400137"
    ],
    [
      "0.0021795191806569577",
      "0.0021816886505140135",
      "0.008794728098267075",
      "0.0023205152270186625",
      "0.003422058395200414",
      "-4.221429870218866e-06",
      "0.00023990579468147153",
      "-5.707933213376789e-06",
      "0.00019832615024144954",
      "-0.00031794344871246465",
      "5.6249409595276434e-05",
      "4.7918423602005175e-05",
      "-8.344717183733161e-05",
      "-0.001292698567407213",
      "4.0290305784684956e-05",
      "1.4478022247674547e-05",
      "-0.0005883890779392466",
      "1.6232440740572564e-05",
      "0.00023885443129188",
      "-9.964739969722862e-06",
      "4.129718832929638e-05",
      "-9.24852170281631e-05",
      "-0.0002879332648013386",
      "0.0023078823871370874",
      "-0.00015569352545566736"
    ],
    [
      "0.0021736016073517174",
      "0.002188151587393259",
      "0.008437448002187315",
      "0.0023268725234950093",
      "0.0033329257430903918",
      "-2.5941894074735585e-07",
      "0.00019660454105474773",
      "-9.910999562922104e-06",
      "0.00018363098040213605",
      "-0.0003315022850764754",
      "6.0015612824548805e-05",
      "5.992322107907545e-05",
      "-0.00012844178141233441",
      "-0.0013006507410247194",
      "3.6148754473903756e-05",
      "1.4637105187394028e-05",
      "-0.0005514258988180929",
      "1.8893202976058518e-05",
      "0.00022096507960537462",
      "-3.1528153856448266e-05",
      "4.7537077599037163e-05",
      "-8.349238005582125e-05",
      "-0.00033911939313379145",
      "0.002093919163974746",
      "-0.00017795860566867866"
    ],
    [
      "0.002190621607080627",
      "0.0022177879068925994",
      "0.01025825982874254",
      "0.0023958876629522094",
      "0.003633287207544162",
      "-2.686864167023972e-06",
      "0.00023688459011366887",
      "-2.159583137472081e-05",
      "0.00022295203480901632",
      "-0.0003961827341489145",
      "7.341719152935643e-05",
      "5.514715238340725e-05",
      "-0.00011861547596613756",
      "-0.0016947427709618895",
      "1.2017517599745683e-06",
      "1.3831797226346352e-05",
      "-0.0006920859746368778",
      "1.62416362493726e-05",
      "0.00027848588468733253",
      "-3.822515778061706e-05",
      "5.971470460494663e-05",
      "-0.00010325938077814714",
      "-0.0005363701576994164",
      "0.002565864852153775",
      "-0.00023723097909173217"
    ],
    [
      "0.0022704980115381356",
      "0.002333449884980497",
      "0.016150428358680847",
      "0.0026520538003442207",
      "0.004879559069545596",
      "-8.960052767950304e-07",
      "0.0004302991597936007",
      "6.13388287983353e-07",
      "0.0004168865229251268",
      "-0.0006065423410782536",
      "0.00014751876078886972",
      "6.0557974761672003e-05",
      "-7.452238544584824e-05",
      "-0.0028677587557520167",
      "5.6561375441237055e-05",
      "6.705950245765832e-06",
      "-0.0012282272381961615",
      "1.70655825798094e-05",
      "0.0005162065327396925",
      "-8.73413276523129e-05",
      "0.00012327916210876674",
      "-0.0001425374343677798",
      "-0.0006880860417707171",
      "0.004517232362151357",
      "-0.0002905682701050201"
    ],
    [
      "0.002482617727234937",
      "0.0029174032740923277",
      "0.019586865642546285",
      "0.0036607190792095085",
      "0.007643100082175268",
      "4.689952380655003e-05",
      "0.00038517418916465064",
      "0.0002641353464546615",
      "0.0008743431628364391",
      "-0.0008662224652941954",
      "0.0004018158431917504",
      "-0.0004085556622444791",
      "-0.0008669479616589362",
      "-0.0033964861918673018",
      "0.0007703156947571749",
      "-0.00023077091354642797",
      "-0.001382276855447581",
      "7.657940290532224e-05",
      "0.001090582178484397",
      "-0.0005397540831591636",
      "0.0005727734574288109",
      "0.0003000722024264837",
      "-0.0008806421897446104",
      "0.00517490227567898",
      "-6.467901157842085e-05"
    ],
    [
      "0.002531689360615996",
      "0.0027853035055095915",
      "0.023065795490015185",
      "0.004313923560268295",
      "0.00910259528789621",
      "0.00014908698900902104",
      "0.00010312911322552989",
      "0.00019677882704853777",
      "0.0011198069699755852",
      "-0.00023309579747559026",
      "0.000603915186719997",
      "0.00022251490345143144",
      "-0.0017471223292331438",
      "-0.007166237156157367",
      "0.001456014196528711",
      "-0.00010354684220376125",
      "-0.0024417263513941095",
      "0.0003086050661957126",
      "0.0012321912856295223",
      "-0.0008429992977703159",
      "0.0004372285243865439",
      "0.0002886906616828121",
      "-0.0003311902791228953",
      "0.00691480525620375",
      "-0.0011829501374996524"
    ],
    [
      "0.002457024979200053",
      "0.002805541638809425",
      "0.016831144867076743",
      "0.005475823577192469",
      "0.009986371555849208",
      "-2.37671486590037e-05",
      "0.0003018141584321966",
      "-3.418742740901219e-05",
      "0.0010624868917224342",
      "-0.0005168555111991638",
      "0.0007309814172784709",
      "-0.00010981283924225067",
      "-0.0015706299655747036",
      "-0.004992690863513949",
      "0.00194565740038438",
      "-1.8720930067382048e-05",
      "-0.0016216079967294702",
      "0.0005469899699529262",
      "0.0011885118451986764",
      "0.0001680682370292654",
      "-1.858799320763448e-05",
      "-0.0005409377950993861",
      "-0.0014671607241710026",
      "0.005565441679144439",
      "-0.003000843019427436"
    ],
    [
      "0.002269785063416831",
      "0.002306674483525429",
      "0.013272375133381507",
      "0.0027880947590515404",
      "0.005214097997033365",
      "-2.335397958122821e-05",
      "0.0005006516747030287",
      "2.344144399161695e-05",
      "0.0004647544511747838",
      "-0.0006308986469396569",
      "0.0001503622024510614",
      "3.541360484014664e-05",
      "-0.00029666471515166844",
      "-0.001978221686285504",
      "0.0004539161666908074",
      "2.4822549630411283e-05",
      "-0.0010253798279040954",
      "0.00011230773192272433",
      "0.0005260798312592686",
      "2.4454513237222236e-05",
      "5.1159627313182305e-05",
      "-0.0002546325090245724",
      "-0.0002107662529135257",
      "0.004400570652296275",
      "-0.0005117656558960068"
    ],
    [
      "0.002186039351768005",
      "0.002215987948858945",
      "0.009467375392714883",
      "0.0024347338324594227",
      "0.003597723212607151",
      "-3.7861380665155376e-06",
      "0.00020475763151190247",
      "-2.5312840132481725e-05",
      "0.00021347019471782357",
      "-0.00034491612973120805",
      "8.243020101087247e-05",
      "4.574992826704729e-05",
      "-0.00012172807428063237",
      "-0.001641445612935951",
      "2.342455621801002e-05",
      "1.2497202437280581e-05",
      "-0.0006424340799282761",
      "2.3714075301900532e-05",
      "0.0002672338166564824",
      "-7.160343565027257e-06",
      "4.9765896356145106e-05",
      "-0.00010633417235590367",
      "-0.000540209499598367",
      "0.0023241131209590974",
      "-0.0002859826996858935"
    ],
    [
      "0.0021926062391734633",
      "0.0022093549670971014",
      "0.009642710880533647",
      "0.002408525676636753",
      "0.0037156938758215424",
      "-3.5701191277031334e-06",
      "0.00023854092846222098",
      "-1.5854895152478815e-05",
      "0.00023706990083995367",
      "-0.0003804338325090341",
      "7.543863281918176e-05",
      "5.9945468099717445e-05",
      "-0.00020324705399924262",
      "-0.0016002260063817325",
      "8.090368759636738e-05",
      "1.702439979877776e-05",
      "-0.0006719975947058778",
      "3.559270024833766e-05",
      "0.00028512504563618543",
      "-3.4133687648835606e-05",
      "4.9339656033913286e-05",
      "-0.00011267878527552093",
      "-0.00041138942535621007",
      "0.0025605983021187422",
      "-0.0002738064265544278"
    ],
    [
      "0.0021830301920858475",
      "0.0021988980487059493",
      "0.008292529464260949",
      "0.00241332314261219",
      "0.003580098715410173",
      "-1.6938217418041767e-06",
      "0.00019539491861792158",
      "-1.2750134269177187e-05",
      "0.0002162776040990306",
      "-0.0003161417650370221",
      "7.833033778763757e-05",
      "5.429705105637164e-05",
      "-0.00028403559072993055",
      "-0.0014058152396819444",
      "0.0001192424603942145",
      "1.3172825783492314e-05",
      "-0.0005728070061198061",
      "4.5605947269332515e-05",
      "0.0002555268232535083",
      "-1.6677458914301674e-05",
      "4.962131442759481e-05",
      "-9.488759207306729e-05",
      "-0.00035392163592090376",
      "0.0021999134655188626",
      "-0.0002923460698307943"
    ],
    [
      "0.0022035819499516512",
      "0.0022127621011010117",
      "0.009913076440232661",
      "0.0024733102666529825",
      "0.003928308041910381",
      "-7.969274867156846e-06",
      "0.00028656544955284874",
      "-1.2211803428162734e-05",
      "0.00026709976261067315",
      "-0.000360805541211263",
      "9.205269034435863e-05",
      "4.4166815856413905e-05",
      "-0.00019671861792237944",
      "-0.001640990463540293",
      "0.0001180946514034628",
      "1.4368506967617428e-05",
      "-0.0007139082172229899",
      "4.299967438985489e-05",
      "0.00032102241409378716",
      "3.071294167882135e-05",
      "5.3100427365538035e-05",
      "-0.00012649844277492397",
      "-0.0004163718246915013",
      "0.002811403720335136",
      "-0.000311014822336548"
    ],
    [
      "0.002205448003292614",
      "0.002224020564596093",
      "0.010228603890095733",
      "0.002518416893229914",
      "0.003983201329188722",
      "-9.53420488985084e-06",
      "0.0002738682534193295",
      "-2.1198642197671966e-05",
      "0.00026990573654897375",
      "-0.0003517302073427524",
      "0.00010369395656940649",
      "3.378958539247174e-05",
      "-0.00023675817620093107",
      "-0.0018065488091776043",
      "9.751826259465847e-05",
      "1.1925284881565007e-05",
      "-0.0007435742766860061",
      "4.273983438232419e-05",
      "0.00033036546176119856",
      "4.5666845091791826e-05",
      "5.402664512048717e-05",
      "-0.0001332917258837899",
      "-0.0005117031304240289",
      "0.0028494965280401806",
      "-0.0003607087838406126"
    ],
    [
      "0.002324626832188865",
      "0.0023227973699516133",
      "0.019797029891512087",
      "0.002875073158711633",
      "0.006256975433157434",
      "-2.728002514677038e-05",
      "0.0006548521378512474",
      "-3.865952986445357e-05",
      "0.0006064918925837876",
      "-0.0009202071045139258",
      "0.00019743043913595718",
      "0.00013472687385436514",
      "-0.0007030322660734071",
      "-0.003686338951460485",
      "0.0003027886681873234",
      "5.2983212117013825e-05",
      "-0.0016287887125718736",
      "0.00011745212651703022",
      "0.0007166112830405628",
      "2.8314231565556776e-05",
      "9.782736487021643e-05",
      "-0.000356199040246253",
      "-0.0007937761699790228",
      "0.006568010183859547",
      "-0.0007643083199536096"
    ],
    [
      "0.22316362721788424",
      "13.00946694584603",
      "5.773643101252469",
      "7.1919936724558555",
      "5.858709358908171",
      "1.0404811337976865",
      "0.3342528940531727",
      "0.772178278035613",
      "-0.4583895955081705",
      "3.961263812453924",
      "4.592856175095027",
      "-2.3240369999034143",
      "-1.1867547566860923",
      "1.0146463358401692",
      "-1.8158500967946674",
      "0.29998337688348337",
      "-0.5678836509198022",
      "0.8099803599231085",
      "0.13060381328882284",
      "-1.0217655827706398",
      "0.656786867388458",
      "1.128168313403663",
      "2.2625561844766646",
      "-0.48503737033652883",
      "1.9852485526939365"
    ],
    [
      "0.004961320474324601",
      "0.009952929623287648",
      "0.3288707076342023",
      "0.013689516051472716",
      "0.0561805414066901",
      "0.0034333350297862234",
      "-0.008107839401950298",
      "-0.0019448327635841558",
      "0.008855633550871652",
      "-0.03818224270959787",
      "0.0026918242939678446",
      "0.01814606164050361",
      "-0.041011828143251335",
      "-0.1124265881477401",
      "0.007627813322501906",
      "0.002402240750141",
      "-0.02846806678893628",
      "0.00458928032211273",
      "0.008593579660581456",
      "-0.026507435876577917",
      "0.008119763339335399",
      "0.001969978132058887",
      "-0.0375607904975845",
      "0.06526054312978274",
      "-0.021449435030793534"
    ],
    [
      "0.0025047412452282227",
      "0.0025975593575375978",
      "0.030177577936287787",
      "0.00358498270435675",
      "0.009614226936717395",
      "0.00012861262447869625",
      "0.0004370285801325992",
      "-9.567373913378628e-06",
      "0.0011762563797093084",
      "-0.001896801049113114",
      "0.0003843555676895441",
      "0.000814833538250241",
      "-0.0030238063131469406",
      "-0.007945282148820551",
      "0.001328324530242215",
      "0.00011748846216781798",
      "-0.0028569516864563765",
      "0.0004407360940360316",
      "0.0012381229989834035",
      "-0.0010598197574477103",
      "0.00039306090341136783",
      "-0.0001660296532409269",
      "-0.00121062700632689",
      "0.009950932012606405",
      "-0.0017643239918763865"
    ],
    [
      "0.0022151927291862716",
      "0.0022634805288042504",
      "0.011752021390562018",
      "0.0025872023483530498",
      "0.004252927636207211",
      "8.447424336670574e-06",
      "0.0002029399109881486",
      "-3.69356999160112e-05",
      "0.00031249999332172364",
      "-0.0006159724651342326",
      "0.0001291421722869886",
      "0.00015378167811672239",
      "-0.0006987716002196814",
      "-0.0024162273771589264",
      "0.00017411794413990057",
      "3.1488075220283704e-05",
      "-0.0008729986656626529",
      "8.445203518898776e-05",
      "0.0003622157253189671",
      "-0.00012994051900047724",
      "0.00010124264348998904",
      "-0.0001454874016953781",
      "-0.0007112234622902575",
      "0.0031754890804835175",
      "-0.0005419669083746106"
    ],
    [
      "0.0021706960563925787",
      "0.002190720049932777",
      "0.007995539728342167",
      "0.002315838629755705",
      "0.003277932127770488",
      "-1.9969956162159852e-06",
      "0.00018161748003332125",
      "-1.1274844058433455e-05",
      "0.00017358210241624094",
      "-0.0003025495625428422",
      "5.5096155443837634e-05",
      "4.276605882107242e-05",
      "-0.0001043053949426707",
      "-0.0012478693443545266",
      "2.28662948310689e-05",
      "1.1290586138729118e-05",
      "-0.0005193065429422207",
      "1.542721790580265e-05",
      "0.0002130940240458238",
      "-1.2421738153656063e-05",
      "4.2753537429489436e-05",
      "-7.931306237714257e-05",
      "-0.0003399726868813196",
      "0.0019475443514319595",
      "-0.0001682192955759408"
    ],
    [
      "0.0021653353309724495",
      "0.0021873853471114616",
      "0.007644236907576655",
      "0.002305794874154918",
      "0.003211887627898374",
      "-2.0872341657291417e-07",
      "0.0001597869162288866",
      "-1.2126019134715453e-05",
      "0.00016428709629189595",
      "-0.000326042114572538",
      "5.579114973412687e-05",
      "5.920680923263429e-05",
      "-0.00017312297090391087",
      "-0.0011893670591319632",
      "4.1422713601958256e-05",
      "1.53528892607186e-05",
      "-0.00048753086881406005",
      "2.234719284846547e-05",
      "0.000196527022912295",
      "-3.6366742586277493e-05",
      "4.122451626048876e-05",
      "-8.347897283401605e-05",
      "-0.00030921985282441277",
      "0.0018367537625487728",
      "-0.00018449292655152802"
    ],
    [
      "0.0021939463878961536",
      "0.0021943599130777734",
      "0.009743831652462773",
      "0.0023264422017306827",
      "0.003675289301774188",
      "2.4736848576087496e-06",
      "0.00024035304037951842",
      "-9.878375547867256e-06",
      "0.00023927276781615065",
      "-0.000366138252750018",
      "6.067253107458664e-05",
      "8.340079204487587e-05",
      "-0.0002094463623401875",
      "-0.0016629199136846602",
      "6.991583690663779e-05",
      "2.0553860523490712e-05",
      "-0.0007119032214852357",
      "2.9558488770887096e-05",
      "0.0002832370111224834",
      "-7.506712022309127e-05",
      "4.4841887632113095e-05",
      "-9.178405839398057e-05",
      "-0.0002957848401952376",
      "0.0026642466506663917",
      "-0.00020454389179413808"
    ],
    [
      "0.0022192259777242154",
      "0.002252007847969577",
      "0.012048128277891092",
      "0.002458406984642492",
      "0.004124685327835942",
      "6.049845614178666e-06",
      "0.0002896593224472084",
      "-1.389006689133919e-05",
      "0.000303942275645842",
      "-0.0005175959603230501",
      "0.00010250984443537036",
      "0.00010349984066238787",
      "-0.00030035104116542195",
      "-0.0021598403866356203",
      "8.681898679205205e-05",
      "2.0806799352989227e-05",
      "-0.0008947127848419943",
      "3.8708095745105064e-05",
      "0.00036269012039282883",
      "-0.00010338855824438612",
      "7.768066769314948e-05",
      "-0.00011423274364677126",
      "-0.0004959820089630748",
      "0.0033327043026405495",
      "-0.00030089254878591567"
    ],
    [
      "0.0033437522453455843",
      "0.0034447349300978764",
      "0.09928339097310679",
      "0.0043651464384828285",
      "0.022717752061609163",
      "0.0006599475750655972",
      "0.0006242074324034845",
      "-2.5659217459627074e-05",
      "0.003413956395942803",
      "-0.004747882838776004",
      "0.0007192990689680954",
      "0.002897476802062512",
      "-0.007902033498274183",
      "-0.028993950467516575",
      "0.002583173733663559",
      "0.0003168404271055821",
      "-0.010208121192014178",
      "0.0009189293902473211",
      "0.0036584937543596967",
      "-0.005807937401446103",
      "0.0009964471451367257",
      "0.0006209048451284431",
      "-0.0023670668147347416",
      "0.030691062661338985",
      "-0.0033314168805731012"
    ],
    [
      "0.028497526903037657",
      "0.009185484967782829",
      "0.1617615853641944",
      "0.31304292039445336",
      "0.721112203407637",
      "-0.004727744248887989",
      "-0.036887651170594456",
      "-0.006744954792946193",
      "0.09535710318213657",
      "0.020021752398816452",
      "-0.033053058315681165",
      "-0.05592807812957226",
      "-0.1422375970852675",
      "-0.3070525566116449",
      "0.31298670179694893",
      "-0.010211113152690902",
      "-0.04620854438154582",
      "0.08952292586581456",
      "0.09922619788086384",
      "-0.007692245932308587",
      "-0.019029010670508068",
      "0.018155123613000722",
      "-0.14214578725440397",
      "0.02695022742817968",
      "-0.351176241542508"
    ],
    [
      "0.0023374288322913655",
      "0.002918606118238033",
      "0.023116179609496978",
      "0.0034357049287917093",
      "0.005979339328129387",
      "1.577839521102663e-05",
      "0.0003021554436357036",
      "-3.3646726197316524e-05",
      "0.000534176262428548",
      "-0.0016928712728295446",
      "0.0003658486292631199",
      "-5.41846071022344e-05",
      "-0.00026253346609947",
      "-0.004526779129847627",
      "-0.00013063271706338715",
      "-6.126586530729725e-05",
      "-0.0014656977700808957",
      "-2.894961687221995e-06",
      "0.000735550723034639",
      "2.8189302912136577e-05",
      "0.0003941809557548296",
      "-0.00016563030442583984",
      "-0.0025674567072023324",
      "0.004935843923464272",
      "-0.0006869940028503944"
    ],
    [
      "0.0022220431877946747",
      "0.002278709615855317",
      "0.011296022218344637",
      "0.002579415837150069",
      "0.004157930502040592",
      "-1.0906065682805058e-05",
      "0.0003297624292809326",
      "-8.361784761964523e-06",
      "0.0002963379587240553",
      "-0.000396789811314827",
      "0.00011635410213454288",
      "-1.609728202982535e-05",
      "-1.1160634753901425e-05",
      "-0.0018791165622644502",
      "5.4023196081736684e-05",
      "-5.016058880152124e-06",
      "-0.000797499674234941",
      "2.003230577716783e-05",
      "0.00037724894220100467",
      "0.00010769298917918416",
      "8.347483390179928e-05",
      "-0.00011482082600235967",
      "-0.0006557027033117276",
      "0.0030718008121919495",
      "-0.00028746575140267645"
    ],
    [
      "0.0022106421894905154",
      "0.0022585710879498362",
      "0.009566009125337378",
      "0.0025703375497419965",
      "0.003988637305081945",
      "6.011417853555039e-06",
      "0.0002522457156246294",
      "1.2582905681802227e-05",
      "0.0002837767205718044",
      "-0.0003408526561813846",
      "0.00011866239193390941",
      "4.4347597663395405e-05",
      "-0.00020281702163167585",
      "-0.0015987261691332122",
      "0.00020888589048209444",
      "1.2619352161576665e-06",
      "-0.0006879659721035877",
      "5.290094866538063e-05",
      "0.00033130042985126957",
      "-3.0414607343199862e-05",
      "7.566943400604707e-05",
      "-7.396069824739106e-05",
      "-0.00034681294995803704",
      "0.0026356905868203345",
      "-0.00030276025950772993"
    ],
    [
      "0.002139184645681011",
      "0.0021472295709721824",
      "0.005277868740445405",
      "0.002225986309618839",
      "0.002738688890997718",
      "-1.63519808961014e-06",
      "0.0001024036171534332",
      "-5.788122093653177e-06",
      "9.36727518115075e-05",
      "-0.00016380775721882917",
      "3.129134121393024e-05",
      "2.447721111357473e-05",
      "-5.7146287172341115e-05",
      "-0.0006465528339194428",
      "2.038588589965769e-05",
      "6.9149521136839e-06",
      "-0.0002755658855672553",
      "1.0255033579968193e-05",
      "0.00011358315402202983",
      "-5.536318267388761e-06",
      "2.2160891039636692e-05",
      "-4.647807838743417e-05",
      "-0.0001787288168135143",
      "0.001056266085265787",
      "-9.828616167418358e-05"
    ],
    [
      "0.0021407241296699246",
      "0.0021547549968748392",
      "0.005509843378496282",
      "0.002241232548184375",
      "0.0027726825224443355",
      "-1.957882646577938e-06",
      "0.00010505532966807123",
      "-7.578848492509054e-06",
      "9.766264871742733e-05",
      "-0.0001940408179780141",
      "3.4957481677020106e-05",
      "2.644240724012621e-05",
      "-6.931692706124821e-05",
      "-0.0006895174057243563",
      "1.773655616582318e-05",
      "7.297907339229106e-06",
      "-0.0002866866306388852",
      "1.1064845723590668e-05",
      "0.00011924067439660107",
      "-3.2627092981140354e-06",
      "2.7766933490344158e-05",
      "-5.1835061719803646e-05",
      "-0.00022303375105907602",
      "0.001102769223249889",
      "-0.00011214744153030236"
    ],
    [
      "0.0021457794927310053",
      "0.0021621498403694888",
      "0.006017996793656231",
      "0.002263314310581858",
      "0.002862715617280243",
      "-2.6417257812739303e-06",
      "0.00011870678822694544",
      "-9.611121516344442e-06",
      "0.00011020695779019024",
      "-0.00021792535499887293",
      "4.100527497481157e-05",
      "2.8912915262766093e-05",
      "-6.690130940054054e-05",
      "-0.0007994019964402121",
      "1.3579878118843556e-05",
      "8.331722321602213e-06",
      "-0.000329662960640266",
      "1.1008699842046052e-05",
      "0.0001356628585865403",
      "-8.658381896318113e-07",
      "3.046054735882608e-05",
      "-6.096519024387362e-05",
      "-0.0002613455544311059",
      "0.0012538078829436511",
      "-0.0001286030975280922"
    ],
    [
      "0.12566067346154497",
      "0.6483625505635218",
      "0.24571867944193823",
      "0.4497896132019343",
      "0.9112757721824076",
      "0.07933171810337294",
      "-0.06047230205457764",
      "0.18632671107403492",
      "0.14912698344212158",
      "-0.38389128349323237",
      "0.4316802929967021",
      "-0.5608957101822495",
      "-0.2725924061060332",
      "0.3026364812808213",
      "-0.11838053312801686",
      "-0.2707120091233177",
      "0.15542386415469622",
      "-0.14145659475128042",
      "0.29984196926458917",
      "-0.032343839222291636",
      "0.31822093306126686",
      "0.5177656879198964",
      "-0.16933282496136",
      "-0.3316436150005702",
      "0.6203415453103495"
    ],
    [
      "0.002268341860593606",
      "0.00238418770477864",
      "0.01278543601573507",
      "0.0030391148987025337",
      "0.004994912819610088",
      "6.72323505015676e-06",
      "0.0003522237375994623",
      "2.937314084222503e-05",
      "0.00042615903491902905",
      "-0.0003303443724051414",
      "0.00026176182268588865",
      "2.105390994662437e-05",
      "-0.00010489852776494749",
      "-0.0024289446019162527",
      "0.00032839462439667274",
      "-1.1499570233037733e-05",
      "-0.001029890559271158",
      "6.737807312926499e-05",
      "0.0005054834671334288",
      "-7.147894531544523e-06",
      "9.507839125479423e-05",
      "-0.0001344617020006959",
      "-0.00044091755327241907",
      "0.003728646316464493",
      "-0.0005196091364299328"
    ],
    [
      "0.18997196418905912",
      "4.225203716288626",
      "2.036444149384783",
      "0.8002146509728247",
      "2.917945964807879",
      "0.44742944022814607",
      "0.3686201976793147",
      "-0.23123568271597617",
      "0.1597029665775393",
      "2.6788162363662114",
      "-1.1609231758686591",
      "-0.4848996950908672",
      "-0.9803323451810915",
      "-0.028136869104080083",
      "-0.17464281157383624",
      "-0.41212968478184336",
      "-0.3400287685288522",
      "0.2217616663345093",
      "-0.37908566432361734",
      "-0.17828293952458424",
      "0.7147133970078231",
      "0.5684410853226138",
      "0.2926681114803031",
      "-0.12643531624920962",
      "0.7297415339527976"
    ],
    [
      "0.002235882443181398",
      "0.002460400583645863",
      "0.013289534661307716",
      "0.003058657811329335",
      "0.004543678887843012",
      "2.703448303504952e-05",
      "0.00011197909968333282",
      "-2.1546256339926455e-05",
      "0.00034488657771376255",
      "-0.0008762363013613444",
      "0.00020005173506522364",
      "9.787471601089809e-05",
      "-0.000442551302088485",
      "-0.0027440634740581735",
      "0.00022109442572484247",
      "-1.3481572841821282e-05",
      "-0.0008104372871635264",
      "8.892929984448746e-05",
      "0.00042083658552573646",
      "-3.995549782961139e-05",
      "0.00024548638221761953",
      "-5.248228884976299e-05",
      "-0.0016028839007463265",
      "0.0026354504129396006",
      "-0.0006873901722041062"
    ],
    [
      "0.002138843472764106",
      "0.002150264425470471",
      "0.005060560492410275",
      "0.0022387804860688706",
      "0.002740732956765676",
      "-1.4893395893837396e-06",
      "9.257176151443146e-05",
      "-6.288379418457947e-06",
      "9.282855459350849e-05",
      "-0.00014868792787378992",
      "3.383002230999482e-05",
      "1.905990752981405e-05",
      "-7.54250505637564e-05",
      "-0.0006411378801200358",
      "2.7169055746440606e-05",
      "4.8085370367616434e-06",
      "-0.00026183336025105186",
      "1.2709834413178763e-05",
      "0.00011327190916690732",
      "2.4432359808464936e-06",
      "2.382355553552683e-05",
      "-4.2454565721789744e-05",
      "-0.0001915072694652825",
      "0.0009929696763634297",
      "-0.00011159373737377959"
    ],
    [
      "0.002137043773840759",
      "0.002147137352099238",
      "0.004983431620879055",
      "0.0022242442702582526",
      "0.002705708136171627",
      "-1.747453311799603e-06",
      "9.348460545129338e-05",
      "-5.478785297153868e-06",
      "8.823634385491545e-05",
      "-0.00015255561236398617",
      "3.104189982998871e-05",
      "2.0177533220091484e-05",
      "-6.854735686596573e-05",
      "-0.0005983581076826989",
      "2.334282491425545e-05",
      "5.5593095872082765e-06",
      "-0.0002515571618987453",
      "1.1109736190617106e-05",
      "0.00010723718169623059",
      "-4.932068871481301e-08",
      "2.2514169335156948e-05",
      "-4.3272844974788207e-05",
      "-0.00017348747196286216",
      "0.0009711711941871628",
      "-9.871972938570596e-05"
    ],
    [
      "0.002147071000741923",
      "0.002152355741431685",
      "0.005817522855722968",
      "0.002241486030805272",
      "0.002876862928541291",
      "-2.1956128883957164e-06",
      "0.00012612945065403497",
      "-6.010435477878719e-06",
      "0.00011466500851724592",
      "-0.00018003166977387827",
      "3.581849736763226e-05",
      "2.7244968232033376e-05",
      "-7.949955578327616e-05",
      "-0.0007690356243074966",
      "2.976808290321413e-05",
      "7.99020046791752e-06",
      "-0.00033279708521188135",
      "1.3297208517309784e-05",
      "0.00013847793544190172",
      "-4.07516942579921e-06",
      "2.410309117944033e-05",
      "-5.402558038860602e-05",
      "-0.00018653178826050898",
      "0.0012846333273422565",
      "-0.00011390958036525295"
    ],
    [
      "0.0024565796304259293",
      "0.0025852546989214792",
      "0.0387674042564538",
      "0.003205053321544716",
      "0.008243827606264234",
      "9.692680327424646e-06",
      "0.0010116770534236274",
      "-6.178265651089659e-05",
      "0.0009265735432234298",
      "-0.002294157386852681",
      "0.00027918460431103196",
      "0.0004520075530675806",
      "-0.0004828534303085862",
      "-0.007026579282012483",
      "6.961074762031955e-05",
      "0.00011049521777653207",
      "-0.0029565426276844413",
      "7.45231227133532e-05",
      "0.0011050565573677432",
      "-0.00036214732066051756",
      "0.0003011205766467038",
      "-0.0004827807005386283",
      "-0.0021485425109844416",
      "0.01113183332590686",
      "-0.0008514134484209575"
    ],
    [
      "0.0032993418155844423",
      "0.002776172590253645",
      "0.07791359762529983",
      "0.004150816071603297",
      "0.023488208497294445",
      "-0.00013257796908037033",
      "0.003989226320432899",
      "8.74424507230117e-05",
      "0.003279475796607538",
      "-0.003660634872227012",
      "0.0003662441938039379",
      "0.00028698260456859763",
      "-0.0034490392594369455",
      "-0.014110740594327537",
      "0.0023418944308515694",
      "0.0001579317010378991",
      "-0.007583724189142163",
      "0.0006711701283276238",
      "0.003797216291572073",
      "0.00045345373898571814",
      "0.00042896942786867096",
      "-0.001127262806039153",
      "-0.0007094086420415211",
      "0.03373745418636993",
      "-0.0022279226282819935"
    ],
    [
      "3.5602445634350914",
      "3.6722077749807673",
      "10.95927375147598",
      "2.7757049057546856",
      "3.897614283527662",
      "-1.034050281785091",
      "-2.2989182287560874",
      "-0.8079978534600413",
      "-1.4568827355489526",
      "0.2306310094135236",
      "1.3461198162528907",
      "-0.17707069553106305",
      "1.504166851805417",
      "2.4508949075068793",
      "-0.45847058653933837",
      "1.228241277652954",
      "3.892195233850506",
      "-0.17498345282073544",
      "1.6985154172416794",
      "-1.8007159166612283",
      "-0.9924090060335239",
      "1.8274104449071047",
      "2.181228558488405",
      "-0.5973121369986284",
      "-0.6304114705185375"
    ],
    [
      "0.0032191051115087457",
      "0.0031531959889569273",
      "0.14238985713375735",
      "0.0033437850286523896",
      "0.022790507168239688",
      "-0.00028941169581752274",
      "0.004724766162305039",
      "-0.0006298379435801669",
      "0.003021022371202454",
      "-0.010376175174586574",
      "0.0004534612098351562",
      "0.001783097190238339",
      "-0.003626034719893414",
      "-0.02451866369682638",
      "-0.0014496916976964977",
      "0.0007481847997508555",
      "-0.011113799592956167",
      "8.960953672787927e-05",
      "0.003703515875407982",
      "-0.00031221083124992896",
      "0.000712836789597471",
      "-0.003209764528859527",
      "-0.007735868046658603",
      "0.0462434295149131",
      "-0.002707388341189622"
    ],
    [
      "0.0022835418622562374",
      "0.0024363294786554322",
      "0.02615814656389981",
      "0.0027412604597980357",
      "0.005379200065416011",
      "3.229256651337972e-05",
      "0.0003153115401541561",
      "-0.00011835567993108888",
      "0.00047869400374964685",
      "-0.0018416184261306448",
      "0.0001699542770565116",
      "0.0004531270330262145",
      "-0.0008602479344018299",
      "-0.005339764592122693",
      "-0.00017142641992455538",
      "9.771391187461472e-05",
      "-0.001828348158600065",
      "5.217991540220205e-05",
      "0.0005799336085903932",
      "-0.0004490983413885909",
      "0.000255697475263067",
      "-0.0002942529288433455",
      "-0.0021691154760794624",
      "0.006156227875524235",
      "-0.0007623189116399003"
    ],
    [
      "0.002226920387905819",
      "0.002310646928318545",
      "0.01640908985708848",
      "0.0025449456934223116",
      "0.004343157622514933",
      "1.2632802815200869e-05",
      "0.0002741496719243013",
      "-5.830001609416891e-05",
      "0.0003276728471080587",
      "-0.0010280219184485213",
      "0.00011615320059677396",
      "0.00022771269038502148",
      "-0.0005212093974990003",
      "-0.0030886927407397856",
      "-3.947569590160085e-05",
      "4.872694170359157e-05",
      "-0.0011206099788076717",
      "4.026019170885856e-05",
      "0.0003968061314810879",
      "-0.00018929432774002016",
      "0.0001559934265418518",
      "-0.0001803502696869432",
      "-0.0012229847347994469",
      "0.004016567735889267",
      "-0.000468082368726455"
    ],
    [
      "0.0022850962678211337",
      "0.002448188128163746",
      "0.02211120501633961",
      "0.0029486787140459107",
      "0.005405118481823289",
      "5.021874144767983e-05",
      "0.00019744190306571227",
      "-9.733060385157782e-05",
      "0.0004782377959831261",
      "-0.001353913286717191",
      "0.0001928791119404736",
      "0.0003566529840038253",
      "-0.0009239476469495067",
      "-0.005041948537454727",
      "3.898844273773156e-06",
      "4.863635702399515e-05",
      "-0.001597984188121538",
      "8.76382397274599e-05",
      "0.0005824486659549661",
      "-0.0003736673372437911",
      "0.0002747661070615462",
      "-0.00012583108883811543",
      "-0.0021821329043868938",
      "0.005090309427310596",
      "-0.0008708421373051801"
    ]
  ],
  "rational_Q": [
    [
      "0.10343536294813815",
      "0.7818980922970381",
      "5.535203825516468",
      "0.7278279474076188",
      "1.590436932232364",
      "0.781898092295607",
      "3.262846374486506",
      "50.04193611786088",
      "8.700590501571888",
      "7.462775435983656",
      "5.535203825486523",
      "50.041936117861724",
      "118.43345395825358",
      "17.856867472012507",
      "28.657306763416603",
      "0.7278279474038251",
      "8.700590501613949",
      "17.856867472019374",
      "9.414409821552445",
      "3.2220049534595248",
      "1.5904369322425334",
      "7.462775435986454",
      "28.657306763404492",
      "3.222004953460095",
      "5.5723741046961415",
      "-0.046880293403342266",
      "0.34193436297225493",
      "0.03249054810986916",
      "0.006401240508230571",
      "-0.046880293402802316",
      "0.060238067102997325",
      "0.4485916719218211",
      "0.1360504122574652",
      "-0.29059270736445847",
      "0.3419343629703689",
      "0.4485916719228836",
      "-1.2053110783047347",
      "0.2080598689886719",
      "-0.15540337192274156",
      "0.03249054810973312",
      "0.13605041225352177",
      "0.20805986899372048",
      "-0.45241678549570596",
      "-0.08192671141690636",
      "0.006401240506490033",
      "-0.2905927073666366",
      "-0.1554033719252767",
      "-0.08192671141640513",
      "0.3710535719616614",
      "0.024302083666945765",
      "-0.335896688862442",
      "-0.3413346805007383",
      "0.10738904488720023",
      "-0.05353123806810769",
      "-4.3335518152058645",
      "-0.7031561176316531",
      "0.31499129047139307",
      "-0.2386159060687818",
      "-2.656480915644686",
      "-1.238687448658395",
      "-0.6619307334633525",
      "0.855303417090204",
      "-0.21748097762486157",
      "-0.6487861504121468",
      "-0.27792543066610836",
      "-0.5486846851100539",
      "0.44103700615088176",
      "0.15050800692213845",
      "1.6253227424818606",
      "1.0277182986488673",
      "0.5031388711983531",
      "-0.3953809028945559",
      "0.1293476000653813",
      "-2.1069323789529686",
      "-0.23861590606911184",
      "1.9854846736101737",
      "2.485134396888939",
      "-0.6421306799809767",
      "-0.34656427571215725",
      "1.7189908457938157",
      "-0.273216086711368",
      "-3.31255150583635",
      "2.6540442043496886",
      "1.3347957202977072",
      "0.33841324763046565",
      "2.497966916213222",
      "-0.10816843175163209",
      "-3.6273666172609684",
      "0.6011058253865305",
      "0.32714996562056314",
      "-0.20231475681562996",
      "-0.8628934993814237",
      "0.0732846434557012",
      "1.2608371695645246",
      "0.13860962884565586",
      "-0.21748097762483037",
      "-0.5669879020496169",
      "4.0902771275772665",
      "0.27057728814934384",
      "-0.4295013960640965",
      "0.3384132476328797",
      "3.7383649981790747",
      "-2.077478649021759",
      "-1.8501282682435056",
      "1.4580346843862686",
      "0.4462145183811476",
      "0.4663766422756884",
      "-0.9172578040499058",
      "-0.3081133451471175",
      "0.06441897492196112",
      "-0.19266959090203128",
      "-0.5285950063513829",
      "0.8248184228558334",
      "0.22163061286693342",
      "-0.43835585909922736",
      "0.15050800692602267",
      "-0.5801027677848757",
      "-0.03133134516661238",
      "1.6044649260183177",
      "-0.17600149772369672",
      "0.3271499656124273",
      "1.5710100301002026",
      "1.0401270051799232",
      "-1.0902806774032086",
      "-1.035270465113114",
      "-0.19266959090543037",
      "-1.6649357882745333",
      "0.7363914765441465",
      "0.9655678498402098",
      "-0.6225623731955419",
      "-0.7857679045720442",
      "-0.5756017493723039",
      "-0.4006372102158999",
      "-0.14246189505587772",
      "0.36833711839266037",
      "-0.05353123806756076",
      "-2.6564809156435096",
      "-0.648786150400939",
      "1.6253227424842096",
      "0.02430208365318085",
      "-4.333551815205694",
      "-1.238687448650112",
      "-0.2779254306654741",
      "1.027718298638847",
      "-0.3358966888628426",
      "-0.7031561176309256",
      "-0.6619307334576423",
      "-0.5486846851117574",
      "0.503138871201646",
      "-0.3413346804970148",
      "0.31499129046961366",
      "0.8553034170924289",
      "0.44103700614874436",
      "-0.3953809028903514",
      "-3.623154336045567",
      "1.788031311635772",
      "0.4226277038667372",
      "1.9854846736107525",
      "-3.6231543360487355",
      "5.938689210780759",
      "3.9054819208506677",
      "-3.8618825712962046",
      "-0.566987902049733",
      "1.7880313116180422",
      "3.9054819208540534",
      "0.008452624941394546",
      "-0.09371405366785822",
      "-0.5801027677789973",
      "0.42262770384966675",
      "-3.8618825712859715",
      "-0.09371405365320838",
      "1.8757918300044962",
      "-0.036438620953191066",
      "-7.858391361684567",
      "-0.27321608671599923",
      "28.691302985746002",
      "0.694865700082197",
      "-5.063395620729745",
      "-3.3050928594912903",
      "3.7383649981735774",
      "7.654634948089478",
      "-5.153380597959981",
      "2.6061430413525426",
      "-2.036966577944642",
      "1.5710100301127758",
      "-7.876057069244439",
      "2.2609525615935913",
      "-4.666214452190577",
      "1.5627862928715255",
      "-0.746053080047838",
      "2.4979669162344322",
      "7.654634948090713",
      "2.6173790131554453",
      "1.6437020777941238",
      "-3.33916001337822",
      "0.4663766422832685",
      "-1.5809772985157544",
      "3.0759322903819033",
      "2.2471598000640673",
      "-0.9414693078229064",
      "-1.6649357882675648",
      "-0.47166360097043913",
      "-4.037572834853586",
      "-0.45640268840844994",
      "1.4567748666903837",
      "-0.20231475681338812",
      "-7.876057069238119",
      "-5.987357640471262",
      "-0.04992001726063119",
      "4.573788379818334",
      "-0.5285950063569197",
      "-0.4716636009838295",
      "-2.2327544681662377",
      "-0.809331052384078",
      "1.3517674736948997",
      "-0.5756017493674436",
      "0.7719093219619386",
      "1.5726568249590855",
      "0.3336455411913576",
      "-1.87900435419424",
      "2.485134396882705",
      "-3.3125515058452555",
      "-0.10816843176496332",
      "-0.8628934993726547",
      "0.12934760006995583",
      "-0.6421306799733879",
      "2.6540442043227035",
      "-3.627366617281274",
      "0.07328464345184345",
      "-2.106932378962057",
      "-0.3465642757001368",
      "1.3347957202684382",
      "0.6011058253719838",
      "1.2608371695416405",
      "0.6948657000849449",
      "-5.153380597960824",
      "2.2609525615848116",
      "4.090277127579712",
      "-0.03643862096172885",
      "-5.063395620729446",
      "2.6061430413504376",
      "-4.666214452190064",
      "-0.03133134516468286",
      "-7.858391361681136",
      "-3.305092859493236",
      "-2.0369665779473656",
      "1.5627862928688105",
      "1.735442766259425",
      "-30.959824945585943",
      "-2.077478649018894",
      "2.617379013159529",
      "1.73544276626078",
      "19.41201735474182",
      "1.3559878401660233",
      "1.0401270051905904",
      "-5.987357640481475",
      "-30.959824945585908",
      "1.355987840173105",
      "12.716690379625229",
      "-6.270684349034282",
      "-0.9172578040416313",
      "3.0759322903828505",
      "6.891255390560523",
      "1.571227816359882",
      "-2.6615899612385747",
      "0.7363914765279445",
      "-2.2327544681628657",
      "-4.253865932435193",
      "-3.582455022076997",
      "1.4114341028521649",
      "0.8248184228535564",
      "-4.037572834846237",
      "-4.253865932428234",
      "-6.9397855176665475",
      "0.33443690687393435",
      "-0.40063721020689635",
      "1.5726568249413466",
      "3.497728226359426",
      "2.467094599603902",
      "-7.5616616524602485",
      "0.2705772881510124",
      "-1.8501282682396207",
      "-0.30811334514821337",
      "0.22163061286453165",
      "0.13860962884247205",
      "-0.4295013960583318",
      "1.4580346843690069",
      "0.06441897492334792",
      "-0.438355859105914",
      "1.64370207778382",
      "2.247159800049817",
      "-0.4564026884178524",
      "1.6044649260261432",
      "-0.7460530800617464",
      "-3.339160013369928",
      "-0.941469307840319",
      "1.4567748666817995",
      "1.5712278163658597",
      "-3.582455022073677",
      "-1.090280677408388",
      "-0.049920017264679435",
      "-6.270684349038565",
      "-2.661589961234842",
      "1.4114341028594384",
      "-1.5943479325375634",
      "0.9655678498484559",
      "-0.8093310523941932",
      "-6.939785517685822",
      "-1.5943479325375856",
      "0.9956298954032309",
      "-0.1424618950554031",
      "0.3336455411963627",
      "2.467094599599399",
      "1.6609054694037335",
      "-0.7836771611733895",
      "-0.17600149771757526",
      "-1.0352704651019244",
      "-0.6225623731933109",
      "0.3683371183885995",
      "4.573788379810917",
      "1.3517674736946872",
      "-1.8790043541911363",
      "0.33443690687350186",
      "-7.561661652503743",
      "-0.7836771611801969",
      "-0.0037763121493673535",
      "0.38048958944890304",
      "-0.030228922522264837",
      "-0.2841525952392331",
      "0.0037763121512548164",
      "-2.21830409314322e-12",
      "0.20373182291874736",
      "-0.3432142962534662",
      "0.08290459479181873",
      "-0.3804895894489024",
      "-0.20373182291582997",
      "-2.6160416398158375e-12",
      "0.40631568877807694",
      "0.34227503101199047",
      "0.03022892252212959",
      "0.34321429625244604",
      "-0.40631568878038715",
      "2.6119427331732253e-12",
      "0.022985510112405103",
      "0.28415259523887243",
      "-0.08290459479284666",
      "-0.3422750310152606",
      "-0.02298551011158109",
      "1.5547616697024656e-12",
      "-0.24590645250533047",
      "0.29683914067870865",
      "0.11672399516202094",
      "-0.3458403492831794",
      "-0.5048881886300144",
      "1.9220980369052958",
      "0.7532791382047034",
      "-0.7857853937346346",
      "0.05537089423952893",
      "2.972563586855924",
      "-2.4287615641804807",
      "-1.32031121875743",
      "0.7505794417481733",
      "0.40316595680678596",
      "-0.26350349931901806",
      "-0.2749887697985706",
      "0.010549113472616783",
      "-0.3977316632215591",
      "0.012609678304390644",
      "0.8013375167620571",
      "1.1504388737229654",
      "0.17195119385499522",
      "-0.48414507443894883",
      "-0.0006882846875917223",
      "-1.7869774424016294",
      "0.05537089423705304",
      "-0.5864607816269946",
      "0.8000291188640691",
      "-3.617712337634614",
      "1.6286109731094325",
      "-1.653347559298349",
      "-1.7406910361617045",
      "0.7805610015309332",
      "-0.5885646906525401",
      "1.7805946763461293",
      "0.38974026164846803",
      "1.7995583636049253",
      "-2.663915680200372",
      "0.38698406020686915",
      "0.9801483385453805",
      "1.238028340892106",
      "0.4719717649280036",
      "3.471880376869745",
      "0.4290508930356266",
      "-2.4074092115256063",
      "0.11358000407358446",
      "0.40316595680663936",
      "0.10028484208080055",
      "-0.05889286225046127",
      "-0.3462402127068858",
      "0.5812784055847501",
      "0.3897402616459493",
      "-0.9354339103914345",
      "1.3193786748781176",
      "0.3976106643781155",
      "-0.4437730568930458",
      "-0.042747654881744354",
      "0.24288154054652789",
      "-0.8922646523430606",
      "-0.14406720245722685",
      "0.28229116969546497",
      "-0.22034258550883867",
      "-0.8809696575033775",
      "-0.1940359751829425",
      "0.4673636738734116",
      "0.22004563715545605",
      "0.012609678308134717",
      "1.1098898380238655",
      "-0.13277517107011896",
      "1.0439738585204568",
      "-0.739993912901722",
      "1.2380283408728123",
      "-0.4559150071159639",
      "0.2183622014802925",
      "1.5255135512664428",
      "-1.6961734757711793",
      "-0.2203425855086936",
      "0.25326330662431207",
      "1.1741047324016518",
      "-1.109036258146157",
      "-0.07604133835618634",
      "-0.3516715365759334",
      "-0.6405833257417552",
      "-2.2151696625596102",
      "-0.14912990386711103",
      "1.8372374733371795",
      "0.5048881886312667",
      "-2.972563586845539",
      "0.2635034993255919",
      "-0.8013375167616396",
      "0.2459064525003361",
      "-1.92209803690538",
      "2.4287615641971363",
      "0.2749887697986529",
      "-1.1504388737132423",
      "-0.2968391406767761",
      "-0.7532791381982895",
      "1.3203112187564443",
      "-0.010549113466596687",
      "-0.17195119385230576",
      "-0.11672399515906129",
      "0.7857853937367045",
      "-0.7505794417530945",
      "0.3977316632227347",
      "0.4841450744336032",
      "0.46547608493069986",
      "-2.2887313836362138",
      "0.33216987325248276",
      "-0.586460781617476",
      "-0.4654760849379945",
      "1.0724068543793511e-11",
      "-0.6977964944001711",
      "-0.5505163321435346",
      "0.10028484207884632",
      "2.2887313836416703",
      "0.6977964943998118",
      "-7.674417843248439e-12",
      "0.5943726214082328",
      "1.1098898380368643",
      "-0.33216987326835634",
      "0.5505163321484081",
      "-0.5943726214102374",
      "-4.011920255216539e-12",
      "-6.761955138398595",
      "4.372761404181331",
      "-1.740691036159701",
      "-16.950981597137755",
      "-2.2469738254828253",
      "7.216104881385931",
      "1.0941191238449022",
      "-0.9354339103801461",
      "2.4299904983485376",
      "-5.179689732094862",
      "-2.0432273453683556",
      "3.4128592930215698",
      "-0.4559150071195586",
      "-5.812292071174471",
      "5.092814079281771",
      "0.639230130968876",
      "-2.7937710007499708",
      "1.041539741928515",
      "1.7995583636128332",
      "2.429990498351959",
      "0.2847440562904903",
      "2.686487041696989",
      "-2.3752230903297114",
      "0.24288154055135494",
      "6.002178970604899",
      "1.2349598707487475",
      "0.11317056054846221",
      "-0.78339668642616",
      "0.2532633066121083",
      "-2.4622454077733766",
      "-4.703914244770159",
      "-1.5236271306136566",
      "2.979702951718",
      "0.4719717649227056",
      "-5.812292071174454",
      "4.610821809772868",
      "-4.763151950884385",
      "-1.2517809856380215",
      "-0.880969657500123",
      "-2.4622454077630263",
      "1.742054561954905",
      "0.2054341344519741",
      "-0.24088688982374407",
      "-0.6405833257440152",
      "1.7767957666631156",
      "-0.17338202272267703",
      "0.9082981530479213",
      "0.9517515092904086",
      "-0.8000291188669482",
      "-0.7805610015413533",
      "2.6639156802223334",
      "-3.4718803768914706",
      "0.0006882846905511842",
      "3.617712337601114",
      "0.5885646906509556",
      "-0.38698406020889065",
      "-0.42905089302679267",
      "1.7869774423997942",
      "-1.628610973098619",
      "-1.7805946763483798",
      "-0.9801483385485132",
      "2.4074092115264416",
      "2.2469738254878293",
      "5.179689732089998",
      "-5.092814079281015",
      "-0.058892862245971",
      "6.761955138402877",
      "-7.21610488137838",
      "2.043227345365573",
      "-0.639230130969816",
      "-0.13277517105995607",
      "-4.372761404185409",
      "-1.094119123845012",
      "-3.4128592930168207",
      "2.79377100074962",
      "1.978046966669914",
      "-20.66614530819279",
      "1.3193786748858025",
      "0.28474405630201105",
      "-1.9780469666685163",
      "2.5669489749640785e-12",
      "4.733941226825203",
      "0.21836220148913504",
      "4.610821809765622",
      "20.666145308201575",
      "-4.733941226819923",
      "8.885184999307017e-12",
      "5.0259286981508575",
      "-0.892264652336183",
      "1.2349598707613676",
      "-0.2731577470876969",
      "-0.0932214255110014",
      "1.2263945124612976",
      "1.1741047323952858",
      "1.7420545619529697",
      "-3.7502665103459494",
      "-0.8961066233323413",
      "-1.2296269970114635",
      "-0.19403597519550583",
      "-4.703914244774525",
      "-3.750266510336021",
      "1.18121102694739",
      "-1.2987183439304861",
      "-2.2151696625867885",
      "-0.17338202271880557",
      "-2.301446983054515",
      "2.7189152647847394",
      "2.310661080326543",
      "0.34624021270146604",
      "-0.39761066437299153",
      "0.14406720245285015",
      "-0.46736367387390537",
      "-0.11358000407274976",
      "-0.5812784055877737",
      "0.44377305688444857",
      "-0.28229116969509715",
      "-0.22004563715806122",
      "-2.686487041706284",
      "-0.11317056052477682",
      "1.5236271306272406",
      "1.043973858520885",
      "-1.041539741918451",
      "2.375223090321925",
      "0.783396686417142",
      "-2.979702951695044",
      "0.09322142549396834",
      "0.8961066233277662",
      "1.5255135513037166",
      "-4.7631519508924605",
      "-5.025928698156168",
      "-1.2263945124542595",
      "1.2296269969939742",
      "0.747959262241812",
      "-1.1090362581513318",
      "0.20543413446457523",
      "1.1812110269349145",
      "-0.7479592622419258",
      "1.9118187424903224e-12",
      "-0.14912990385713806",
      "0.908298153049929",
      "2.7189152647843216",
      "0.9106613825340977",
      "-0.9674274769880633",
      "0.7399939129081765",
      "1.6961734757476163",
      "0.07604133835943243",
      "-1.8372374733409533",
      "1.2517809856425384",
      "0.24088688983213644",
      "-0.9517515093027429",
      "1.2987183439337693",
      "-2.3106610802992025",
      "0.9674274769801747"
    ],
    [
      "0.1566376003931582",
      "1.3413108007857926",
      "6.445248107718261",
      "1.1653117734292895",
      "2.183797377105287",
      "1.3413108007859147",
      "2.854402497107656",
      "44.565232448181774",
      "8.717790372201135",
      "6.261673728360356",
      "6.445248107718358",
      "44.5652324481819",
      "123.96259014847271",
      "16.373467631859906",
      "25.31797033344428",
      "1.1653117734292788",
      "8.717790372200996",
      "16.373467631859675",
      "8.341682246981033",
      "2.784279187534364",
      "2.183797377105276",
      "6.261673728360156",
      "25.3179703334444",
      "2.784279187534384",
      "5.279655779559128",
      "-0.002449727792690801",
      "0.3679349572089002",
      "0.04919508262257613",
      "-0.05172167518784944",
      "-0.0024497277926461623",
      "0.022821531101982533",
      "0.48102069268329317",
      "0.12939662665776783",
      "-0.05546546740386925",
      "0.3679349572088988",
      "0.48102069268322184",
      "-2.676277243736802",
      "0.06942891139382357",
      "0.41260390534561514",
      "0.04919508262258679",
      "0.12939662665784643",
      "0.0694289113938121",
      "-0.5764079272110078",
      "-0.09867810450811272",
      "-0.05172167518783705",
      "-0.055465467403878733",
      "0.412603905345587",
      "-0.09867810450811094",
      "0.045985787816343944",
      "0.4445637628099183",
      "-0.2312581866206312",
      "-0.6251112629296497",
      "0.19687810777539752",
      "-0.050136044439308726",
      "-3.939834176590323",
      "-0.7512830124781328",
      "0.421980496402219",
      "-0.3668102459506549",
      "-2.2831398879564424",
      "-1.597504637967657",
      "-0.83157838066957",
      "1.4825114602161162",
      "-0.2094481673898685",
      "-1.035384665268892",
      "-0.41200315682803645",
      "-0.5499369607377843",
      "0.28233675112062734",
      "0.09520653036473475",
      "1.661932149480708",
      "0.9944081412453362",
      "0.4906243661215545",
      "-0.7425113005005899",
      "0.08908546054463973",
      "-2.5533404179175485",
      "-0.36681024595064504",
      "1.6201441181142233",
      "2.881246326617971",
      "-0.5780557983490305",
      "-0.9111070492162292",
      "1.4514611277200098",
      "0.2515537530148491",
      "-2.8530940765486874",
      "2.223896610201219",
      "2.1838173261140663",
      "0.4363488146342177",
      "2.8352873527249227",
      "0.5085561362577243",
      "-2.8036401679041565",
      "-0.10640891954887026",
      "0.2627375468106338",
      "-0.0013056468012615093",
      "-0.31938487249538544",
      "-0.08648624027109754",
      "0.5883192247171553",
      "0.20035348948600748",
      "-0.20944816738985123",
      "-0.5548678369562611",
      "3.5749953519761317",
      "0.32617872331833453",
      "-0.2829487283850037",
      "0.43634881463420566",
      "3.3381687717798454",
      "-3.177677682833115",
      "-2.406372441113522",
      "1.9175172238887555",
      "0.46535195426670245",
      "0.44259485102479224",
      "-1.0460154475039731",
      "-0.34337486442784915",
      "0.10005827715854912",
      "-0.19746331780442605",
      "-0.5148714392542199",
      "0.8563219480537619",
      "0.3040081714159873",
      "-0.557493197055659",
      "0.09520653036463977",
      "-0.4816949131417173",
      "-0.32627346447645955",
      "1.452676326250392",
      "0.01200650494362425",
      "0.2627375468107766",
      "1.7923782798485624",
      "1.2587908082926205",
      "-1.0495350204282268",
      "-0.46428193790042727",
      "-0.19746331780443824",
      "-1.6928217969146508",
      "0.4702693662770931",
      "0.7639727767839714",
      "-0.40947712457056534",
      "-0.7833817820992309",
      "-0.7120291588280976",
      "-0.8011074873801773",
      "0.02488914999336331",
      "0.3767003916683954",
      "-0.05013604443941514",
      "-2.2831398879561347",
      "-1.0353846652687695",
      "1.6619321494806907",
      "0.4445637628099205",
      "-3.939834176590416",
      "-1.5975046379675306",
      "-0.4120031568280186",
      "0.994408141245369",
      "-0.23125818662056288",
      "-0.7512830124780615",
      "-0.8315783806696311",
      "-0.5499369607377538",
      "0.49062436612154176",
      "-0.6251112629296661",
      "0.4219804964020728",
      "1.4825114602160154",
      "0.2823367511206621",
      "-0.7425113005006578",
      "-2.920852522864594",
      "1.6086178949402494",
      "0.17442579062289",
      "1.6201441181141722",
      "-2.9208525228646516",
      "6.03344819510548",
      "2.845910674207701",
      "-3.955381004172475",
      "-0.5548678369562275",
      "1.6086178949403211",
      "2.8459106742077513",
      "-0.1947731810372165",
      "0.0929250810542048",
      "-0.48169491314175555",
      "0.17442579062291833",
      "-3.9553810041724913",
      "0.09292508105424468",
      "2.3558792084275564",
      "1.582929883580509",
      "-6.483810916350174",
      "0.25155375301505933",
      "28.4765158702366",
      "-1.225622501819176",
      "-4.980012543587397",
      "-3.7211143178669066",
      "3.338168771779908",
      "7.947573717061721",
      "-4.183296957851804",
      "2.426789461222619",
      "-2.5172273374570597",
      "1.792378279848544",
      "-8.015463588995203",
      "1.6511247614228095",
      "-3.9574225363825164",
      "2.4256589930226693",
      "-1.1547401470762146",
      "2.8352873527249587",
      "7.947573717061762",
      "2.235641983439892",
      "1.6655143010016327",
      "-2.978722470962165",
      "0.44259485102480434",
      "-1.8763765918341797",
      "2.2886121806136313",
      "2.005152490553533",
      "-0.9176151647410431",
      "-1.6928217969146981",
      "-0.4834575926432584",
      "-4.02303302049557",
      "-0.7701132196054766",
      "1.5291362128060064",
      "-0.0013056468011609288",
      "-8.015463588995324",
      "-5.034635436361962",
      "0.024582595391486647",
      "3.3865623453194575",
      "-0.5148714392542669",
      "-0.48345759264334565",
      "-1.7935750185950214",
      "-0.5203667738912328",
      "1.2420691788998968",
      "-0.7120291588282524",
      "0.3178199137277167",
      "1.6335147445386777",
      "0.13899363379170604",
      "-1.751024236651171",
      "2.8812463266179815",
      "-2.8530940765483948",
      "0.5085561362577354",
      "-0.3193848724953748",
      "0.08908546054468199",
      "-0.578055798348855",
      "2.2238966102010607",
      "-2.803640167904112",
      "-0.08648624027111769",
      "-2.5533404179174637",
      "-0.9111070492162177",
      "2.183817326114099",
      "-0.1064089195489046",
      "0.5883192247171285",
      "-1.2256225018191615",
      "-4.183296957852189",
      "1.6511247614227782",
      "3.5749953519759776",
      "1.5829298835801622",
      "-4.980012543587375",
      "2.426789461222536",
      "-3.9574225363824955",
      "-0.3262734644764747",
      "-6.483810916350093",
      "-3.7211143178668022",
      "-2.5172273374570717",
      "2.4256589930226387",
      "0.6182060716751172",
      "-30.20789951848789",
      "-3.1776776828332465",
      "2.2356419834396135",
      "0.6182060716751205",
      "19.60134901202431",
      "0.608455299198791",
      "1.258790808292607",
      "-5.034635436361911",
      "-30.20789951848818",
      "0.6084552991986377",
      "15.176503588854636",
      "-5.240534540362855",
      "-1.0460154475039276",
      "2.2886121806138453",
      "7.771153313056106",
      "0.5891389202084926",
      "-2.018418787709783",
      "0.47026936627706123",
      "-1.7935750185951163",
      "-4.34237566605127",
      "-4.015852068617859",
      "1.4602799425276427",
      "0.8563219480537068",
      "-4.023033020495665",
      "-4.34237566605127",
      "-6.282357032870878",
      "-0.005719969389124987",
      "-0.8011074873801532",
      "1.6335147445387566",
      "4.891031387618407",
      "1.8696875146436385",
      "-7.352910097085636",
      "0.32617872331833064",
      "-2.4063724411135645",
      "-0.3433748644278229",
      "0.30400817141599074",
      "0.2003534894860275",
      "-0.28294872838499674",
      "1.917517223888723",
      "0.10005827715848552",
      "-0.5574931970556907",
      "1.6655143010016",
      "2.005152490553555",
      "-0.7701132196054272",
      "1.4526763262505493",
      "-1.154740147076023",
      "-2.978722470962047",
      "-0.9176151647410875",
      "1.529136212806129",
      "0.589138920208565",
      "-4.015852068617814",
      "-1.0495350204282092",
      "0.024582595391417137",
      "-5.240534540362901",
      "-2.0184187877097743",
      "1.4602799425275312",
      "-1.1724665922031121",
      "0.7639727767840299",
      "-0.520366773891256",
      "-6.28235703287099",
      "-1.1724665922030992",
      "1.144527368625713",
      "0.02488914999338035",
      "0.13899363379164303",
      "1.8696875146437615",
      "1.3519494676370212",
      "-0.46728678135439944",
      "0.012006504943540906",
      "-0.4642819379003561",
      "-0.40947712457054913",
      "0.37670039166828256",
      "3.3865623453194464",
      "1.242069178899835",
      "-1.7510242366511746",
      "-0.005719969389312013",
      "-7.352910097085674",
      "-0.4672867813544456",
      "-0.06179484826525286",
      "0.4023252218583468",
      "-0.08027933084936895",
      "-0.240642889349398",
      "0.06179484826528709",
      "1.531715023348788e-14",
      "0.3091928471970801",
      "-0.4387864236145722",
      "0.05446162330850473",
      "-0.40232522185838604",
      "-0.30919284719720275",
      "4.633005912144685e-15",
      "0.2712061460247905",
      "0.3157246171019885",
      "0.08027933084934075",
      "0.4387864236145249",
      "-0.27120614602471954",
      "-1.7424993903689477e-14",
      "-0.03881517356487773",
      "0.24064288934938713",
      "-0.054461623308521896",
      "-0.31572461710201694",
      "0.038815173564870936",
      "-6.119527104408747e-15",
      "-0.2771330568948884",
      "0.46432118552222523",
      "0.027677058746439474",
      "-0.32061808719135454",
      "-0.6456345336372775",
      "1.842088341085645",
      "0.6651455623000885",
      "-0.7389362705011556",
      "0.1174645118232709",
      "3.0924841653063093",
      "-3.2373988350578897",
      "-1.7359473667779572",
      "1.3813119566545469",
      "0.4170246896079968",
      "-0.1297044153546076",
      "-0.7247000492389537",
      "0.08314776895823914",
      "-0.38430433506618744",
      "-0.09934857894475621",
      "1.0621200239768358",
      "1.3064209004336016",
      "0.18761376193083096",
      "-0.6722315172436898",
      "0.11673276011218207",
      "-1.8524249958356165",
      "0.11746451182323726",
      "-0.8535751444626548",
      "0.7622849452503195",
      "-3.073845444474654",
      "1.2254319087211356",
      "-1.6551525726707947",
      "-1.6443719059827582",
      "1.631647755205701",
      "-0.5893648006307892",
      "1.6010575275845624",
      "0.4259134455675091",
      "1.5377371413490615",
      "-2.645721963797348",
      "0.644946431432154",
      "0.6195748445573791",
      "1.164979061102495",
      "0.26305705593247214",
      "2.398771610891332",
      "0.7210984510770458",
      "-1.9398908544662534",
      "0.26539937866827795",
      "0.4170246896080302",
      "0.015130676253339664",
      "0.34426180019336483",
      "-0.47402147775020376",
      "0.43194019026113956",
      "0.425913445567554",
      "-0.6319773513128375",
      "1.225419223992614",
      "-0.26454329410551747",
      "0.04400562825867556",
      "-0.13022348038822446",
      "0.2888959548347499",
      "-0.7196624997372846",
      "-0.16356684417232592",
      "0.14646469751111543",
      "-0.25700361954754275",
      "-0.8257706020164544",
      "-0.06222525150967677",
      "0.4725909041961712",
      "0.2728513787423233",
      "-0.09934857894469493",
      "1.423420365795098",
      "0.11433926679697488",
      "1.1002429688107542",
      "-0.4960007997943483",
      "1.164979061102627",
      "0.19103774901403325",
      "2.302098525657635",
      "1.2665783217915547",
      "-2.294959343571509",
      "-0.2570036195475575",
      "0.27916950237896215",
      "1.0244856101499449",
      "-0.9607929372223886",
      "-0.04443335881226519",
      "-0.5230285865619457",
      "-0.6331623545906171",
      "-2.17317331447606",
      "-0.19313372720178043",
      "2.0749839537262535",
      "0.6456345336373384",
      "-3.092484165306266",
      "0.12970441535453828",
      "-1.0621200239769468",
      "0.2771330568948549",
      "-1.842088341085463",
      "3.2373988350581446",
      "0.7247000492389062",
      "-1.3064209004336849",
      "-0.4643211855221761",
      "-0.6651455623001141",
      "1.7359473667778509",
      "-0.0831477689581943",
      "-0.1876137619308231",
      "-0.027677058746469696",
      "0.7389362705011201",
      "-1.3813119566545058",
      "0.38430433506623946",
      "0.6722315172437373",
      "0.6921492819349292",
      "-2.0250884125782185",
      "0.10859064442891435",
      "-0.8535751444627722",
      "-0.692149281935238",
      "4.3223204560937004e-14",
      "-0.34160267017570406",
      "-0.4334190061983564",
      "0.015130676253380363",
      "2.0250884125782296",
      "0.341602670175752",
      "4.5450849332073746e-14",
      "0.2494418240171622",
      "1.4234203657951414",
      "-0.10859064442892627",
      "0.4334190061983239",
      "-0.24944182401718223",
      "2.940891449047497e-14",
      "-7.4227086866720375",
      "4.7066942666817875",
      "-1.6443719059827453",
      "-15.946717952887509",
      "-2.8570449763271664",
      "6.931455389548453",
      "0.7229417589307391",
      "-0.6319773513127253",
      "2.329159444160351",
      "-3.8991424787738436",
      "-1.1002991312420862",
      "2.9100328416229098",
      "0.19103774901399187",
      "-5.2357723373966705",
      "3.3262800427066996",
      "-0.7901144918517852",
      "-2.289134675416714",
      "1.1598845423777875",
      "1.5377371413489753",
      "2.329159444160224",
      "-0.730089106955271",
      "2.0120312920111494",
      "-1.8120032435119486",
      "0.2888959548346976",
      "5.910775326243471",
      "0.8747739998785199",
      "0.2159661229514567",
      "-0.7087651291718131",
      "0.2791695023788923",
      "-2.4894467553381454",
      "-3.4909708941127118",
      "-1.7045951019454644",
      "2.505581299914897",
      "0.2630570559325039",
      "-5.235772337396562",
      "5.311532153290014",
      "-3.1458038771114607",
      "-1.0929740965344736",
      "-0.8257706020164536",
      "-2.489446755338102",
      "1.0006521332013096",
      "0.13456173953392975",
      "0.06625579876079421",
      "-0.6331623545906497",
      "1.26011651813443",
      "0.07880014892065779",
      "0.8669943094497649",
      "0.5693820462823458",
      "-0.7622849452505974",
      "-1.6316477552057798",
      "2.645721963797387",
      "-2.3987716108913393",
      "-0.11673276011210515",
      "3.0738454444746712",
      "0.5893648006308101",
      "-0.6449464314321822",
      "-0.7210984510770726",
      "1.852424995835644",
      "-1.2254319087211392",
      "-1.6010575275845964",
      "-0.6195748445574133",
      "1.9398908544662197",
      "2.8570449763270553",
      "3.899142478774291",
      "-3.326280042706913",
      "0.3442618001935077",
      "7.422708686671791",
      "-6.931455389548083",
      "1.100299131242009",
      "0.7901144918517321",
      "0.11433926679684582",
      "-4.706694266681676",
      "-0.7229417589309071",
      "-2.9100328416229915",
      "2.28913467541705",
      "2.9245800564835425",
      "-19.496870942658767",
      "1.2254192239927606",
      "-0.7300891069553588",
      "-2.924580056483459",
      "-6.7262137573782e-14",
      "4.386079652918892",
      "2.3020985256576414",
      "5.311532153290198",
      "19.496870942658525",
      "-4.386079652918933",
      "1.0684252315960445e-13",
      "4.4461545126418285",
      "-0.7196624997373695",
      "0.8747739998784854",
      "-0.05675675848342978",
      "-0.33995294669022647",
      "1.0877337057706022",
      "1.0244856101500222",
      "1.0006521332012124",
      "-3.1591502258285686",
      "0.13088998529926943",
      "-1.0468583978912516",
      "-0.06222525150960332",
      "-3.490970894112837",
      "-3.159150225828357",
      "0.5195026738848273",
      "-1.0955627768099065",
      "-2.1731733144761476",
      "0.07880014892073313",
      "-0.8258072637286017",
      "2.0524181779142863",
      "2.415888132631746",
      "0.47402147775021636",
      "0.2645432941055027",
      "0.1635668441723516",
      "-0.4725909041961558",
      "-0.2653993786683157",
      "-0.43194019026119257",
      "-0.044005628258720196",
      "-0.14646469751109686",
      "-0.27285137874227505",
      "-2.0120312920109535",
      "-0.21596612295156845",
      "1.704595101945493",
      "1.10024296881077",
      "-1.1598845423776778",
      "1.8120032435118807",
      "0.7087651291718874",
      "-2.505581299914998",
      "0.33995294669026754",
      "-0.1308899852992723",
      "1.2665783217917401",
      "-3.1458038771114083",
      "-4.4461545126418045",
      "-1.0877337057705578",
      "1.0468583978911354",
      "0.9149870451133851",
      "-0.9607929372225334",
      "0.1345617395338865",
      "0.519502673884651",
      "-0.9149870451133614",
      "9.264800779393293e-14",
      "-0.19313372720181338",
      "0.8669943094496642",
      "2.052418177914268",
      "0.845661370058633",
      "-0.9159791710703697",
      "0.49600079979444606",
      "2.294959343571566",
      "0.04443335881229635",
      "-2.0749839537262216",
      "1.0929740965344137",
      "-0.06625579876082961",
      "-0.5693820462825577",
      "1.0955627768099885",
      "-2.4158881326318054",
      "0.9159791710704006"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.002103463652802154",
    "0.002103466492568957",
    "0.0021034792010072956",
    "0.002103476591570232",
    "0.0021034653405907788",
    "0.0021035621455800712",
    "0.002103511329318786",
    "0.0021034749965209588",
    "0.0021035044774920953",
    "0.0021035239738739294",
    "0.0021034628037875126",
    "0.0021034965843537323",
    "0.002103470958857488",
    "0.0021035114595241333",
    "0.0021350916448703333",
    "0.002103544460561122",
    "0.0021034834661347464",
    "0.002103493618774104",
    "0.002103535993256348",
    "0.002103636479736717",
    "0.002103469721316294",
    "0.002103484666569926",
    "0.002103481504947719",
    "0.0021034685013014863",
    "0.0021035807937514034",
    "0.0021035226786211845",
    "0.002103479714372072",
    "0.002103514009213487",
    "0.002103536931301314",
    "0.0021034655869210644",
    "0.0021035052262425163",
    "0.002103475178942643",
    "0.002103523127890791",
    "0.0021240024730410875",
    "0.002103562036924191",
    "0.0021034897955995594",
    "0.0021035017134793483",
    "0.0021035515218899153",
    "0.0021036698700363484",
    "0.00210350919379988",
    "0.0021035041447922493",
    "0.0021034824404426705",
    "0.0021036695441261455",
    "0.002103571044937092",
    "0.002103501070500471",
    "0.0021035579819402394",
    "0.0021035954923655027",
    "0.0021034775590446928",
    "0.002103542744787179",
    "0.002103493295867978",
    "0.002103571447228467",
    "0.0021597895361489673",
    "0.002103635119013625",
    "0.002103517435001601",
    "0.002103537014536167",
    "0.0021036188112320215",
    "0.002103812543285207",
    "0.0021034993294794585",
    "0.0021034796343685274",
    "0.002103650065092128",
    "0.0021035614608934205",
    "0.0021034966437118853",
    "0.0021035487807826176",
    "0.0021035831359506644",
    "0.0021034752042501975",
    "0.002103535307101662",
    "0.0021034897347406664",
    "0.002103562273484762",
    "0.0021501796832718288",
    "0.002103621279342331",
    "0.0021035119246905075",
    "0.0021035300588305903",
    "0.0021036053506610533",
    "0.002103785246627289",
    "0.0021034669884873905",
    "0.0021035764400824143",
    "0.002103516195845066",
    "0.0021034776979475546",
    "0.002103510476002901",
    "0.00210353109173905",
    "0.0021034642272504465",
    "0.002103501157489808",
    "0.002103473121768089",
    "0.0021035168498265756",
    "0.00212473675738096",
    "0.0021035525783583532",
    "0.002103486806480817",
    "0.0021034977277004986",
    "0.0021035442360215462",
    "0.002103651645434217",
    "0.0021042017061386467",
    "0.0021039136507268754",
    "0.002103641262672928",
    "0.0021038398046658436",
    "0.0021039836804187598",
    "0.002103558905795476",
    "0.0021037963002651684",
    "0.0021036164430677452",
    "0.002103908280723452",
    "0.002737339585678986",
    "0.0021041451067914155",
    "0.0021037032849925714",
    "0.0021037765745489105",
    "0.0021040700987848423",
    "0.002104802950473509",
    "0.002103679695789574",
    "0.0021035540341131425",
    "0.0021036717204164753",
    "0.0021037363516075457",
    "0.002103506582937905",
    "0.002103634585040837",
    "0.0021035370723064403",
    "0.002103685484015619",
    "0.0021503865871419178",
    "0.0021038065225658775",
    "0.002103584987100883",
    "0.0021036226030758413",
    "0.0021037820589068176",
    "0.0021041448147545065",
    "0.002103493878405412",
    "0.0021035435166449614",
    "0.0021035754871676234",
    "0.0021034735055440253",
    "0.0021035301522231305",
    "0.0021034871673939384",
    "0.002103554836899902",
    "0.0021322280753055148",
    "0.00210360995947568",
    "0.0021035080974414985",
    "0.002103524972063623",
    "0.002103596096608842",
    "0.0021037625114742947",
    "0.0021036435475181073",
    "0.0021037133975357063",
    "0.0021035018574857654",
    "0.002103618533514129",
    "0.002103530210907436",
    "0.0021036716367686544",
    "0.0023974202980008327",
    "0.00210378714749762",
    "0.0021035730498273893",
    "0.002103608152381436",
    "0.002103755460454035",
    "0.002104107086798919",
    "0.0021037961905551773",
    "0.0021035196544128636",
    "0.002103674942987553",
    "0.0021035569021229366",
    "0.0021037411555464747",
    "0.0021652944763011365",
    "0.002103890863207078",
    "0.0021036145327858764",
    "0.002103660874597535",
    "0.0021038542539479994",
    "0.0021043070284588274",
    "0.002103461808777407",
    "0.002103493601768989",
    "0.002103469454138591",
    "0.002103506899836587",
    "0.002136725513132825",
    "0.00210353758423237",
    "0.0021034812720915038",
    "0.002103490692512722",
    "0.0021035306551886773",
    "0.0021036231425922906",
    "0.0021035931073083687",
    "0.0021035175840223618",
    "0.002103635654507881",
    "0.002189676707422415",
    "0.0021037320485398844",
    "0.002103554601201249",
    "0.002103584195188941",
    "0.0021037097032435216",
    "0.002104001517169316",
    "0.0021034810013865314",
    "0.0021035376802857374",
    "0.0021350002863882926",
    "0.0021035839410828536",
    "0.0021034989361404383",
    "0.0021035132349059497",
    "0.002103573516096022",
    "0.0021037133961412293",
    "0.0021036864956470143",
    "0.002364062836914054",
    "0.0021038092598784186",
    "0.0021035857675955802",
    "0.0021036236017989993",
    "0.002103784676431884",
    "0.002104151995586936",
    "0.0021465013699841946",
    "0.0021832248775406717",
    "0.0021719965216800844",
    "0.0021497776887731087",
    "0.0022358724337042937",
    "0.0021722443302483003",
    "0.0021039931615063224",
    "0.0021036568408142452",
    "0.0021037139387409826",
    "0.0021039569500177044",
    "0.0021045085552700597",
    "0.002103526103339391",
    "0.0021035478748509338",
    "0.0021036400628110406",
    "0.0021038545002057623",
    "0.0021035752720660987",
    "0.0021036937265614397",
    "0.0021039631631853293",
    "0.0021039156226824157",
    "0.0021044392561870074",
    "0.0021054825698850043"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.02167692489865438030546589 +/- 3.60e-27]",
      "[0.05888257679601231108073921 +/- 2.93e-27]",
      "[0.1797298821961429304959471 +/- 6.08e-27]",
      "[0.02885061070759288149120995 +/- 2.20e-27]",
      "[0.06301421050084638560885548 +/- 7.36e-28]",
      "[0.02018616687397677468806441 +/- 1.69e-27]",
      "[0.2838787502961226133204647 +/- 2.16e-26]",
      "[0.05203161067833851672245440 +/- 4.48e-27]",
      "[0.02178259388083236776423010 +/- 4.82e-27]",
      "[0.6718519364902830706567258 +/- 4.07e-26]",
      "[0.5114858803328612263751758 +/- 1.43e-26]",
      "[0.2579840320869367292045934 +/- 3.81e-26]",
      "[0.01395355622807341593009652 +/- 4.41e-27]",
      "[0.01382259061836581807639381 +/- 1.26e-27]",
      "[0.009579536634955332686112237 +/- 4.90e-28]"
    ],
    [
      "[0.04784716787813677322446589 +/- 3.60e-27]",
      "[0.1962770923024076543736519 +/- 6.28e-27]",
      "[1.593862021311507642459030 +/- 6.66e-26]",
      "[0.2002003255440707687482204 +/- 2.71e-26]",
      "[0.2626083990587734576615239 +/- 2.60e-26]",
      "[0.2011326497609880336142878 +/- 3.48e-26]",
      "[2.413889978266020136095250 +/- 1.58e-25]",
      "[0.1738235206516663732607011 +/- 1.48e-26]",
      "[0.03524438276491712783320348 +/- 2.01e-27]",
      "[1.006888772689453127116373 +/- 4.2e-28]",
      "[0.6644487922554593853139754 +/- 4.66e-26]",
      "[0.4238157559672202162444238 +/- 4.20e-26]",
      "[0.04336575165512051208061935 +/- 2.57e-27]",
      "[0.02214141019079871098091258 +/- 5.64e-28]",
      "[0.008379152288826565260239113 +/- 3.38e-28]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.21761633409187198
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack2_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 2,
  "lambda_polygon": 6,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.633",
    "0.668"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "2.0000000000000018",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "2.0000000000000004",
    "1.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "5.551115123125783e-16",
    "-0.9999999999999996",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.005573916181258657",
      "0.005553439729371474",
      "0.01532338281109123",
      "0.005840588626837565",
      "0.006777776514757701",
      "1.3397680036093628e-05",
      "0.0002578309371268149",
      "-8.280165560892325e-05",
      "0.00016015217187483673",
      "-3.061931975434792e-05",
      "-5.9788396003255535e-05",
      "-1.3912583600404727e-05",
      "0.00047590873799957707",
      "-0.001833314979854955",
      "-0.00018081936419138476",
      "-5.299320773536181e-06",
      "-0.000691477823696963",
      "-1.78185803521077e-05",
      "0.0002607839205676714",
      "-0.00025417380681903737",
      "-3.680052428617433e-05",
      "5.8741222615777624e-05",
      "-0.001226660522332933",
      "0.0021139960424616613",
      "-0.0003200447101391834"
    ],
    [
      "0.005564953152592056",
      "0.005552022307913268",
      "0.014147112487563398",
      "0.005822948824634287",
      "0.00661836488229799",
      "1.3324963201172494e-05",
      "0.00022709017014803493",
      "-7.43577949645158e-05",
      "0.00013989341531771328",
      "-2.775065892896397e-05",
      "-5.575258959348352e-05",
      "-9.345294532182441e-06",
      "0.0004737870969633855",
      "-0.00156739168707494",
      "-0.00015958647259785007",
      "-4.2931413321166475e-06",
      "-0.000597545711690251",
      "-1.6577215120721313e-05",
      "0.00022912787484648386",
      "-0.0002457632588112772",
      "-3.478957796788189e-05",
      "5.600749723571138e-05",
      "-0.0010980371978149357",
      "0.0018083488376078984",
      "-0.0002891106242259647"
    ],
    [
      "0.005726757580882978",
      "0.005616671472037079",
      "0.03815255473270685",
      "0.00635826972153871",
      "0.009116926473393997",
      "5.050419641727549e-05",
      "0.0009394204906158732",
      "-0.0002545748666544951",
      "0.0004611966578237336",
      "-0.00014894530264039494",
      "-0.0001585911209720559",
      "8.236495761358485e-05",
      "0.0015226018982768758",
      "-0.005898098602192477",
      "-0.0008511414190464256",
      "8.798106065268096e-06",
      "-0.0023117476731240117",
      "-0.00013324777086881002",
      "0.0007719769269685097",
      "-0.0008607090267833022",
      "-7.683656719953787e-05",
      "0.00015619119303888587",
      "-0.003957014744574097",
      "0.007347110515201825",
      "-0.0007358633740054532"
    ],
    [
      "0.005624866027903932",
      "0.005616557461368818",
      "0.026606545642872584",
      "0.0062140104571504155",
      "0.007477862341731297",
      "2.4319742561741868e-05",
      "0.000584380286640483",
      "-0.00011556024138220695",
      "0.00025864965166107646",
      "-0.00035841702359146134",
      "-0.00014543305805132448",
      "4.228058087136444e-05",
      "0.0017032338969002988",
      "-0.0028539625509612122",
      "-0.00038619335664356506",
      "1.3818748626579736e-05",
      "-0.0012456644286635331",
      "-8.356134648497616e-05",
      "0.0004160121825469381",
      "-0.0006648535847467257",
      "-6.546339502262402e-05",
      "5.783268195038133e-05",
      "-0.002439502795844535",
      "0.003909042877801285",
      "-0.0003667408884391822"
    ],
    [
      "0.0055516205156976904",
      "0.005552513894141252",
      "0.012134433162115533",
      "0.005773435421791148",
      "0.006422360771581441",
      "8.47024188623949e-06",
      "0.00019196311109445784",
      "-5.1723858642357484e-05",
      "0.00011640307043730745",
      "-6.188925867491159e-05",
      "-5.4584445975499156e-05",
      "-2.023864608616853e-05",
      "0.00038546343344459766",
      "-0.0010489824021700182",
      "-6.404732386040799e-05",
      "-3.8302128121411e-06",
      "-0.00043316062811978154",
      "-1.1799355511440301e-06",
      "0.00018355984885609305",
      "-0.0002089439033826194",
      "-3.502009302310267e-05",
      "3.831701147573159e-05",
      "-0.0007629374711532365",
      "0.001392715395138415",
      "-0.00023974282606463375"
    ],
    [
      "0.09082199299973225",
      "0.044671617737961765",
      "5.020255409551999",
      "0.018745703199190285",
      "1.4133348947233766",
      "-0.04134427810987021",
      "0.12351362765699499",
      "-0.030223723396388392",
      "0.19116441541411466",
      "0.2347953590428745",
      "0.01290906744692963",
      "-0.22619097414317474",
      "-0.05482838989879178",
      "-1.8943178311370112",
      "-0.060834123237035055",
      "-0.03941323911396931",
      "-0.6406965903560667",
      "0.0019298632197847557",
      "0.2890550471874254",
      "0.3658777208993145",
      "-0.014617537801597084",
      "-0.05161755999765638",
      "-0.22903473161511667",
      "1.8523622502282402",
      "-0.10738152123430238"
    ],
    [
      "0.005731010720306582",
      "0.005920338205730505",
      "0.07969069279459805",
      "0.00821777688307791",
      "0.008621372966107427",
      "-1.7668023000980035e-05",
      "0.00248602900097488",
      "9.814976649966991e-05",
      "0.0004925294082783237",
      "-0.002974536790934851",
      "-0.0007642372209734985",
      "0.00010996536354386412",
      "0.010404368030809139",
      "-0.0003760875833911419",
      "-0.00014836089473276842",
      "0.00013346484556367357",
      "-0.002173443841949661",
      "-0.0003118744361632826",
      "0.0006440726274126937",
      "-0.0030356779654045147",
      "-0.00029728050409568715",
      "-0.00026255618213785195",
      "-0.006264157474693111",
      "0.009008423888133889",
      "0.00032451685541038885"
    ],
    [
      "0.00558197636842731",
      "0.005581628423061721",
      "0.017055417585148724",
      "0.0059566754786959655",
      "0.006908236509784223",
      "1.917618405375109e-05",
      "0.0002809257557543956",
      "-9.403186485273527e-05",
      "0.00017550074321168396",
      "-0.00010848566208383458",
      "-8.975490508769311e-05",
      "-5.250973995889825e-06",
      "0.0007267843834550238",
      "-0.00197033241274045",
      "-0.00018735995606114527",
      "-3.2955454370955335e-06",
      "-0.0007497897865278202",
      "-1.9869366392332793e-05",
      "0.00028730460685749465",
      "-0.000376500165039551",
      "-4.448389181729975e-05",
      "7.605093445489758e-05",
      "-0.0014789988036760149",
      "0.0022012516279327297",
      "-0.00038032598353864694"
    ],
    [
      "0.005733056330416966",
      "0.005687457539031195",
      "0.028261650623450832",
      "0.0063350258657409965",
      "0.009742770788991599",
      "1.1994030766443544e-05",
      "0.0006618193725289386",
      "-0.00022996899569518295",
      "0.0005330919619268243",
      "7.236917533433058e-05",
      "-0.00015626005058860223",
      "-0.00022400976819871753",
      "0.0004510383930756836",
      "-0.004937510785889027",
      "-0.0002191647754344661",
      "-4.9795783511527414e-05",
      "-0.0018410131251069854",
      "4.473817244268658e-05",
      "0.0008296816654899502",
      "-0.0003590871014134505",
      "-0.00012894932725512708",
      "0.00015580129946366194",
      "-0.002542884410328815",
      "0.005968195296902041",
      "-0.0010854855141576819"
    ],
    [
      "0.0057513489754670135",
      "0.006077761902372099",
      "0.10116990805048762",
      "0.009787882521946846",
      "0.00909914573933389",
      "-5.910161324468386e-05",
      "0.002765570370020961",
      "0.0001833403016407222",
      "0.0005664321216137467",
      "-0.004558064670178697",
      "-0.001191585487375593",
      "-0.00011070910418892618",
      "0.015599877003502712",
      "0.0009178436048797238",
      "0.000368609841341482",
      "0.00012342114263938045",
      "-0.00213105582840146",
      "-0.00031298556033146704",
      "0.0006879942708568355",
      "-0.0035735983549476866",
      "-0.00030582770132779466",
      "-0.00027207207031240406",
      "-0.008727298813619786",
      "0.008071875511619721",
      "0.00020152907980145693"
    ],
    [
      "0.00555640643514866",
      "0.005554431940433067",
      "0.012752599263244766",
      "0.0057834495097830625",
      "0.006514498489517054",
      "7.489527485516909e-06",
      "0.00020922243479622326",
      "-5.457553512836033e-05",
      "0.00012839996990261885",
      "-7.2117224478334e-05",
      "-5.767432688820169e-05",
      "-2.6086245919077908e-05",
      "0.00038466957134944505",
      "-0.001177900666146038",
      "-6.635413412869754e-05",
      "-4.474421012500245e-06",
      "-0.00048112344253445447",
      "-3.656308019051046e-07",
      "0.00020058487729673335",
      "-0.00020885355354002515",
      "-3.7030147196058954e-05",
      "3.64799802015456e-05",
      "-0.0008199352589800914",
      "0.001559684836550685",
      "-0.0002553616218530578"
    ],
    [
      "0.00567184891603828",
      "0.005646562292439841",
      "0.024573678340898027",
      "0.006422819535727146",
      "0.008689016602238654",
      "1.9047738535971923e-05",
      "0.0005319374086696233",
      "-0.00017640290675624597",
      "0.000392709819165188",
      "1.9363134214016146e-06",
      "-0.00015988139979137753",
      "-0.00014281588581946386",
      "0.0008789394345597193",
      "-0.003475007317510665",
      "-7.027319729313503e-05",
      "-3.0320519590868108e-05",
      "-0.0013379184441705474",
      "4.302481053901103e-05",
      "0.0006153609679533704",
      "-0.0005299744251687967",
      "-0.0001341403687075849",
      "0.00013554065368853683",
      "-0.0023310968578928734",
      "0.004194797228876963",
      "-0.0009381206530369981"
    ],
    [
      "0.0055841308315348675",
      "0.005572171949880766",
      "0.017230228554808595",
      "0.005957475900488162",
      "0.006970954795639922",
      "1.5795233654610305e-05",
      "0.00031669090589980824",
      "-9.092744120385816e-05",
      "0.00018291003112551736",
      "-7.189019724043989e-05",
      "-8.444018422849831e-05",
      "-1.844964587090668e-05",
      "0.0006608428581353353",
      "-0.0019407607210641833",
      "-0.00015826436910773198",
      "-4.792637823571881e-06",
      "-0.0007593567699662034",
      "-1.3552520331752005e-05",
      "0.0002965174030721594",
      "-0.0003441339104436614",
      "-4.914656515428735e-05",
      "6.756073553680865e-05",
      "-0.0014549632514682738",
      "0.0023560327527078822",
      "-0.0003903812357371391"
    ],
    [
      "0.013338934925660092",
      "0.012711117027609197",
      "2.1874367563793373",
      "0.04524311368953892",
      "0.11172232780309578",
      "0.0027542797542410074",
      "0.04428092327626347",
      "-0.011401587101661562",
      "0.013962576144242636",
      "-0.09089491045420135",
      "-0.015605650785769235",
      "0.026103850109805593",
      "0.1422454973492087",
      "-0.31382794013541654",
      "-0.061485380127331214",
      "0.0066457161935108335",
      "-0.12209839261734426",
      "-0.012921789906051471",
      "0.025219171240139664",
      "-0.08178717813849597",
      "0.005133454125611435",
      "-0.0029005054084616025",
      "-0.25474275628935233",
      "0.3579767717382266",
      "-0.01413742536121479"
    ],
    [
      "0.05135708359540801",
      "0.0203563377198053",
      "2.056507060591564",
      "0.3667826012093618",
      "0.7937695653241804",
      "0.013759910123823148",
      "0.04939705248424278",
      "-0.12457933814880211",
      "0.07865413936623851",
      "-0.12473928850198632",
      "-0.02296134376775052",
      "0.10460409577326875",
      "-0.32542740375335455",
      "-1.0507104456119831",
      "-0.09932506631833005",
      "0.021474103320848807",
      "-0.3010489317823419",
      "0.030105553981579568",
      "0.17305105219095696",
      "-0.11318527665624398",
      "0.0679256078234582",
      "0.015286897512559947",
      "-0.786187704287222",
      "0.7018375359502753",
      "-0.5221144924990808"
    ],
    [
      "0.006359502492234268",
      "0.005880208767791224",
      "0.14959943516844357",
      "0.008651263882816932",
      "0.01834628933155313",
      "0.00017234952114233417",
      "0.005003067900271345",
      "-0.0007524320545980025",
      "0.0017102776694640808",
      "-0.0018055605995258163",
      "-0.0007057923070650408",
      "0.0007039517199418316",
      "0.007881897389782722",
      "-0.019159588131328342",
      "-0.0033523750335976285",
      "0.00016350374248819228",
      "-0.008916870051269676",
      "-0.0006984814164772943",
      "0.002810735721799514",
      "-0.003996595857401353",
      "-0.00016894473235216342",
      "0.0002892557768541331",
      "-0.015405159607968698",
      "0.03197423090831773",
      "-0.0016180085428083803"
    ],
    [
      "0.005609019029566072",
      "0.005613899955571496",
      "0.017889618671275767",
      "0.006035715579355771",
      "0.0074932550705810895",
      "7.512880569124097e-06",
      "0.00038299977381810044",
      "-9.547249182067498e-05",
      "0.00025276886020454594",
      "-0.00010899539129345256",
      "-0.00010528665971039068",
      "-9.128674749315047e-05",
      "0.000630192948313436",
      "-0.0019747830721013205",
      "-3.6494741079605925e-05",
      "-1.5372936633519724e-05",
      "-0.0008345645408943479",
      "2.08558634576014e-05",
      "0.0003855205478694785",
      "-0.00031689510498653854",
      "-7.922746687635682e-05",
      "6.0745988135903934e-05",
      "-0.0013080616546667086",
      "0.002810094556320077",
      "-0.0005090804584223542"
    ],
    [
      "0.005635773008592076",
      "0.0056179365106478535",
      "0.020529397555587303",
      "0.006126407658090786",
      "0.00792609392275919",
      "2.6552069110658747e-05",
      "0.00040955894123577934",
      "-0.00015425396075418438",
      "0.0002994772186095325",
      "3.198436757649722e-05",
      "-0.00011809982377673047",
      "-6.821063388587752e-05",
      "0.0005633246778797365",
      "-0.0030084414827383707",
      "-0.00019557307001088237",
      "-2.0700563541879115e-05",
      "-0.0011213162669966817",
      "8.917451838702942e-06",
      "0.0004832005997475362",
      "-0.00045550226195137096",
      "-8.732322852241779e-05",
      "0.0001376074019499627",
      "-0.0018958320140933238",
      "0.0034545606865102386",
      "-0.0006926251803429708"
    ],
    [
      "0.005774577431189424",
      "0.005802289283934014",
      "0.05310590982084641",
      "0.007257144462579743",
      "0.010056828362908502",
      "7.232665445309667e-05",
      "0.001006901900698583",
      "-0.0003538356195387961",
      "0.0005491283631014704",
      "-0.0005024010277867219",
      "-0.0003126295765050486",
      "5.357278403209916e-05",
      "0.003116002226575081",
      "-0.007923508394837749",
      "-0.0009333571229624041",
      "4.41685825649998e-06",
      "-0.0028470701658570947",
      "-0.000142421231821465",
      "0.0009514179302559185",
      "-0.0013589051402060185",
      "-0.00011252628916483844",
      "0.0002477057148949817",
      "-0.006484120084565687",
      "0.007934909732875183",
      "-0.0012946788945841425"
    ],
    [
      "0.007423596941245001",
      "0.006312416556574652",
      "0.3157225867306527",
      "0.015703110715660946",
      "0.03543861649104034",
      "0.001000851334933767",
      "0.005596194535872908",
      "-0.003779755149829019",
      "0.003259193973142748",
      "0.00247697202168342",
      "-0.002114957808474958",
      "0.0015898901232456748",
      "0.012173731603546206",
      "-0.07308441945836387",
      "-0.012090563575909851",
      "-3.9165617092299346e-07",
      "-0.023211996606691293",
      "-0.0016845885396812958",
      "0.006826583303819843",
      "-0.012586705263662162",
      "-0.0009571690011289028",
      "0.003551943766110575",
      "-0.05287166234847553",
      "0.05790107687056131",
      "-0.010944605013568155"
    ],
    [
      "0.2340388518530957",
      "2.3671507752486667",
      "12.144180199363609",
      "1.5731011416262721",
      "3.9191760405480918",
      "0.13999049167467809",
      "1.3355607341771296",
      "0.22581384212993488",
      "0.5849628521837471",
      "2.764289802387676",
      "0.6619574495807392",
      "-0.6310597537871826",
      "2.722067725171625",
      "1.812367417394484",
      "1.314483077301637",
      "-0.13158120552117716",
      "-0.636104327472746",
      "0.09042654182135058",
      "0.6578949030718294",
      "-1.2914281644588435",
      "-1.400279041182648",
      "-0.13914911125681403",
      "0.42421020360449324",
      "4.361321088712085",
      "-0.2562999412505297"
    ],
    [
      "0.005560520069340877",
      "0.005549049664274237",
      "0.013955828071126436",
      "0.005807426114444769",
      "0.006533346775622055",
      "1.0823402731378497e-05",
      "0.0002342363618269147",
      "-6.528583638145839e-05",
      "0.0001310546530381732",
      "-8.809300276473123e-05",
      "-5.8298201186972426e-05",
      "-9.564226575899269e-07",
      "0.0005050826653855304",
      "-0.0013843505735002138",
      "-0.00014446853737513563",
      "-2.9804203331889e-07",
      "-0.0005566456197103284",
      "-1.768071262192678e-05",
      "0.00021184188348684815",
      "-0.0002479608799009205",
      "-2.9502345683003282e-05",
      "4.0320373534955103e-05",
      "-0.0010222666568800913",
      "0.0017433622338533482",
      "-0.0002515556019247762"
    ],
    [
      "0.005570632014186282",
      "0.005569806607970248",
      "0.015296075307864197",
      "0.005863785193270352",
      "0.006714760723061389",
      "1.5069999791715575e-05",
      "0.0002757742173914055",
      "-7.062257425374638e-05",
      "0.0001542620767594035",
      "-7.98150269426283e-05",
      "-7.378125985906067e-05",
      "-9.077222041507139e-06",
      "0.0006014100076395551",
      "-0.0015448828657011803",
      "-0.0001343425245182134",
      "-2.504769536312143e-06",
      "-0.0006333818138492745",
      "-1.5137607180203784e-05",
      "0.0002463874840803469",
      "-0.0003166789894863141",
      "-4.4920920879646454e-05",
      "5.746279315696898e-05",
      "-0.0011364617285048776",
      "0.0020045787435192795",
      "-0.0002924780088547117"
    ],
    [
      "1.8895493670969554",
      "7.156715131744333",
      "9.013457019515055",
      "0.4904118226871988",
      "1.8777911612299785",
      "-1.4652276547071867",
      "3.56781167820752",
      "0.1839019185110472",
      "0.10352392618388465",
      "-6.420062771439856",
      "1.5227882086555309",
      "-3.41468106961843",
      "-0.6593401087992801",
      "2.204244221913778",
      "-0.915750438922392",
      "3.3644155507016444",
      "-2.044056148874269",
      "0.9333167167491124",
      "-1.864070266946708",
      "-4.785923976150223",
      "-1.0569893271876651",
      "1.269985335730145",
      "1.960422801938397",
      "-3.4109927946773317",
      "-0.23887627132848355"
    ],
    [
      "1.5490768372021284",
      "18.31266021902192",
      "20.712665369766412",
      "8.440154858170166",
      "3.411040070738961",
      "-5.217874674635155",
      "1.2219958703480918",
      "-1.0377988542421477",
      "-0.8208832580942466",
      "-4.427305370413085",
      "3.331034169548294",
      "2.986850230536313",
      "0.7119251725074325",
      "-1.0537126632146487",
      "-2.882160824133995",
      "0.2034222645414756",
      "-1.1477587483053624",
      "3.015399504113875",
      "-1.3809015172576966",
      "1.9129792902083917",
      "-10.480575670278668",
      "5.711320854121176",
      "-2.7980469060966717",
      "-0.8251706743891936",
      "2.2162543856709576"
    ],
    [
      "0.16737437570463856",
      "6.746490140759496",
      "18.089721391278417",
      "2.1543705384741396",
      "0.21030895112367107",
      "1.043264732005059",
      "1.421623107378446",
      "0.0884610198091107",
      "-0.010592318335956181",
      "9.234199303450557",
      "0.6058063934314825",
      "-0.08422856459454417",
      "4.1785387810549155",
      "-1.1486146528835537",
      "-0.6445166445199263",
      "-0.008384240694731945",
      "-0.9422023204261738",
      "-0.5808160810555145",
      "0.17897449583778727",
      "-5.9926991711893285",
      "-3.7502913382070435",
      "1.1459110268968615",
      "-4.61847637714563",
      "1.4962874804298152",
      "0.05097433676120893"
    ],
    [
      "0.005591583478251699",
      "0.005547782985705157",
      "0.018065703051417293",
      "0.005865432887732039",
      "0.007013758346298656",
      "1.7787441092723803e-05",
      "0.00034912344640740443",
      "-0.00010645766871695358",
      "0.00019093292395030168",
      "-2.3576364016193286e-05",
      "-6.17073350746734e-05",
      "7.554880111740127e-06",
      "0.0005593895967390727",
      "-0.0023877550267842164",
      "-0.00031315178226357825",
      "-2.2525878816232585e-06",
      "-0.0009098014499197925",
      "-4.283287824302048e-05",
      "0.0003184828447003992",
      "-0.000304430093214014",
      "-3.531620286532126e-05",
      "6.734600317091664e-05",
      "-0.0015705157436449783",
      "0.0028368830219349947",
      "-0.00034143550180208346"
    ],
    [
      "0.005593495675060047",
      "0.0055731016775932216",
      "0.019640273421605924",
      "0.005946639440721275",
      "0.0070214477632413235",
      "2.193551710362995e-05",
      "0.0003940892015113847",
      "-9.73210429313579e-05",
      "0.0001949068950489134",
      "-9.233483732486068e-05",
      "-8.41374239848353e-05",
      "1.8948812253485302e-05",
      "0.0008954292633595005",
      "-0.002276519900650316",
      "-0.0002925693135271062",
      "2.029536607074764e-06",
      "-0.0009259007634464145",
      "-4.9511265953607696e-05",
      "0.00031958608661585746",
      "-0.00042546985238866436",
      "-5.046776768753716e-05",
      "7.026562663308168e-05",
      "-0.0016631345433045744",
      "0.002901069373804215",
      "-0.0003179816691165846"
    ],
    [
      "0.005607499978645318",
      "0.005569463834645307",
      "0.020747971306142934",
      "0.005965671313570256",
      "0.007276818550811711",
      "2.3991562434165933e-05",
      "0.00043444380365532205",
      "-0.0001164420030195884",
      "0.00022497165646018002",
      "-2.557882548648444e-05",
      "-8.372708428255169e-05",
      "7.231851001570774e-06",
      "0.0007821076173904465",
      "-0.00266052102088935",
      "-0.0003260395919393828",
      "-3.0362150362698954e-06",
      "-0.001048569991539228",
      "-4.676466507579808e-05",
      "0.00037139021804911536",
      "-0.00041809757964263546",
      "-5.257726547683169e-05",
      "8.940135809909253e-05",
      "-0.0018371668337813839",
      "0.003316737660509612",
      "-0.00039368582049793116"
    ],
    [
      "1.7112665534695717",
      "3.4100654632739187",
      "16.08500792693797",
      "4.0757808434653136",
      "6.272154935572157",
      "0.0416091137311092",
      "0.09161445384315275",
      "-0.3166912310204875",
      "0.7456893542438652",
      "5.106991637079573",
      "-3.4867254209255503",
      "0.6969092400064659",
      "-6.622842946919224",
      "-4.203495187362221",
      "-0.6906295127955794",
      "-2.317716938177496",
      "-4.50838654715041",
      "2.530062602002172",
      "0.2188417173685946",
      "-0.07780258119725512",
      "-0.11901934013081301",
      "0.28227389264800257",
      "-1.727234102584227",
      "5.281932668342478",
      "-1.9929008753137472"
    ],
    [
      "0.26070222818883604",
      "7.635216342963769",
      "12.118059990582756",
      "2.1792616651929464",
      "2.76732617043211",
      "1.1734699960716455",
      "-0.053388516609967136",
      "-0.2756797220686084",
      "0.2662053468050649",
      "-1.5542922329556155",
      "-2.0102767772137877",
      "-0.08142300226120543",
      "4.398280571288676",
      "-0.8720402083706802",
      "0.24947710504945222",
      "-0.08115619707501494",
      "-0.932279996714723",
      "-0.09520910043658949",
      "0.6851914687885043",
      "-8.359294422825736",
      "-2.383022089053089",
      "2.746919565199054",
      "-1.0690985600537206",
      "-0.8204346462031905",
      "-1.386864442122191"
    ],
    [
      "0.0055535450989036015",
      "0.005547495173955557",
      "0.012349093564810523",
      "0.005777893862008664",
      "0.006468246593683911",
      "8.805562768889154e-06",
      "0.00018264569710801137",
      "-5.759601063513529e-05",
      "0.00012064327714265165",
      "-3.867101815240983e-05",
      "-5.2871482570882535e-05",
      "-2.3111482627299842e-05",
      "0.00033840823664798436",
      "-0.0012150914521466456",
      "-7.607486152246467e-05",
      "-5.482991332618474e-06",
      "-0.0004662916226574646",
      "-4.5590796086384435e-07",
      "0.00019220910287883616",
      "-0.00019840348067429392",
      "-3.328914355549436e-05",
      "4.3674356538925624e-05",
      "-0.0008418591276420033",
      "0.0014435199871151078",
      "-0.00026370602084343375"
    ],
    [
      "0.0055483657611282815",
      "0.005548497719897137",
      "0.011487056468003753",
      "0.0057496073149310885",
      "0.006375346426366205",
      "8.732906198902725e-06",
      "0.00015770421892523213",
      "-5.3615544798437165e-05",
      "0.00010891999794879907",
      "-3.8209867460137704e-05",
      "-4.967147924088933e-05",
      "-2.1535124481713267e-05",
      "0.00029863970615612426",
      "-0.0010828384662116477",
      "-6.928508536803993e-05",
      "-5.09694450850147e-06",
      "-0.00041481238342119684",
      "2.925197475780571e-07",
      "0.00017415362117343796",
      "-0.00018625627179085036",
      "-3.2215302809365875e-05",
      "4.1695369278691345e-05",
      "-0.0007315190445738095",
      "0.001272444911623147",
      "-0.00024300172040152577"
    ],
    [
      "0.005579363345434736",
      "0.005573416576131716",
      "0.015883034138567124",
      "0.005868631149073425",
      "0.006880601044418316",
      "1.4799605627871885e-05",
      "0.00029250239492844524",
      "-7.914369548846448e-05",
      "0.00017503968842921792",
      "-4.765571756325028e-05",
      "-7.201774739848244e-05",
      "-2.3904396885755113e-05",
      "0.0005411668223087296",
      "-0.0017816635741967999",
      "-0.00014528010960953336",
      "-6.364260710698647e-06",
      "-0.0007100866735026118",
      "-1.2442316348737076e-05",
      "0.0002782398627546802",
      "-0.00030138056049163647",
      "-5.098381590777347e-05",
      "6.334795049231971e-05",
      "-0.0011908813556974211",
      "0.0022565191147909864",
      "-0.0003296501338394441"
    ],
    [
      "0.03858566753774015",
      "0.33873475517967944",
      "12.289779491819168",
      "1.5438190899525641",
      "1.5391070875321138",
      "0.0007835440519494748",
      "0.25607631274798254",
      "-0.12615344572398277",
      "-0.014752897346425674",
      "-1.1018530499252075",
      "0.12101690816074205",
      "-0.5155003263094923",
      "-3.8681467095825197",
      "-0.5269662241584697",
      "0.718243796949289",
      "-0.08002234099452489",
      "0.24753769913345383",
      "0.007888573128146678",
      "0.1540994427746706",
      "1.5693805415481816",
      "-0.6570561296855109",
      "-0.33409816367872164",
      "1.2894100076694834",
      "3.380527201040643",
      "-1.2636899025369739"
    ],
    [
      "0.3262125284969066",
      "17.45473973704866",
      "9.303269379599438",
      "0.650862538050712",
      "5.149385822270906",
      "1.030090015920739",
      "1.4400580347558742",
      "0.11911237782016451",
      "0.7103297621402649",
      "3.8236908872069066",
      "2.2567985595785203",
      "-0.10392902024940344",
      "-0.22150204552468047",
      "0.9553971546701654",
      "0.9741951233997",
      "-0.26373262343887294",
      "-0.6319809545154472",
      "0.2905974653682891",
      "1.0284224511138595",
      "3.303343637072262",
      "0.9128257967557803",
      "2.7011281633871573",
      "0.8972238330178978",
      "6.572929090864284",
      "-0.45858966706906595"
    ],
    [
      "0.005618919345865003",
      "0.005655881461807157",
      "0.0246576965280999",
      "0.0062800665286072265",
      "0.007511890508868104",
      "1.7899380442342976e-05",
      "0.0005395824031816533",
      "-0.00010224268936986753",
      "0.0002588192397013427",
      "-0.0004386617919970952",
      "-0.00017187609923858472",
      "-1.1174814184588042e-05",
      "0.001607981416950065",
      "-0.002234974157329877",
      "-0.00016908583701954395",
      "7.65486581609019e-06",
      "-0.0010382089375747703",
      "-3.254194659240783e-05",
      "0.00040389082467360144",
      "-0.0006565236073892345",
      "-8.260266141754148e-05",
      "5.049636868907884e-05",
      "-0.002109239077340543",
      "0.0033576988446208434",
      "-0.00046438370339843207"
    ],
    [
      "0.00555015101408081",
      "0.0055500107725707645",
      "0.012513650709581032",
      "0.005791265302086726",
      "0.006385288524441731",
      "9.42584554875079e-06",
      "0.00019948404451133273",
      "-5.1367749622257434e-05",
      "0.00011128788530660254",
      "-7.766743948809644e-05",
      "-5.770672880899054e-05",
      "-1.0289405528415718e-05",
      "0.0004480830848247155",
      "-0.0010483079656132968",
      "-7.41538123902658e-05",
      "-1.4477580383283618e-06",
      "-0.00043619459808481186",
      "-5.8963490071439196e-06",
      "0.00017753629110229069",
      "-0.0002342148348915467",
      "-3.358399613319227e-05",
      "3.705082881879662e-05",
      "-0.0008349722422190603",
      "0.0013859910885951668",
      "-0.00023275839403749443"
    ],
    [
      "0.005544016246500797",
      "0.00554047147216516",
      "0.011719546590866738",
      "0.005734428852308591",
      "0.0062715937743189",
      "8.092593798322234e-06",
      "0.00017928723801649725",
      "-4.420074442296493e-05",
      "9.782968689639999e-05",
      "-5.622756290761718e-05",
      "-4.627052694589184e-05",
      "-8.102720568001129e-06",
      "0.00037906886064971413",
      "-0.0009549887922319317",
      "-7.890517970737861e-05",
      "-1.4722327584830592e-06",
      "-0.0003963283741738669",
      "-8.34385707622304e-06",
      "0.00015591370497299132",
      "-0.000190611607396584",
      "-2.7529043151686323e-05",
      "3.197143730698051e-05",
      "-0.0007211211480270201",
      "0.0012735379788304303",
      "-0.0001881212314571262"
    ],
    [
      "0.005550136053888425",
      "0.005542336861751217",
      "0.012632468584655963",
      "0.0057647461614032955",
      "0.006366701812214126",
      "1.2450983602934965e-05",
      "0.0001902980689647193",
      "-5.763068091197514e-05",
      "0.00010782879120836132",
      "-2.851293295527341e-05",
      "-5.029121912176508e-05",
      "-1.5273166152491204e-06",
      "0.0004017743795856982",
      "-0.0012186218362209417",
      "-0.00012153886302139312",
      "-2.1227265422435825e-06",
      "-0.00047233519417893004",
      "-1.3621328510273514e-05",
      "0.0001779334244576149",
      "-0.00022975472126611986",
      "-3.0019609979117592e-05",
      "4.818693438809689e-05",
      "-0.0008962943830430226",
      "0.001443223912906348",
      "-0.00022719882120113196"
    ],
    [
      "0.005563573030600185",
      "0.00555458019275371",
      "0.013652858182009052",
      "0.005813286534439743",
      "0.0066245286338624245",
      "1.3288878949415726e-05",
      "0.00021948445983876943",
      "-7.119434972706948e-05",
      "0.00013965669397973543",
      "-1.6603094770485073e-05",
      "-5.9485262580284905e-05",
      "-1.921026077868583e-05",
      "0.0003865389606356187",
      "-0.0014829671394953885",
      "-0.00011820598935117521",
      "-6.424346721351531e-06",
      "-0.0005646716417128521",
      "-5.9206588339965935e-06",
      "0.00022667717119372545",
      "-0.0002442437109509479",
      "-3.813478399552226e-05",
      "6.07016121709646e-05",
      "-0.0010160223607093882",
      "0.0017424617352764008",
      "-0.00030360968288459624"
    ],
    [
      "0.005614762735042909",
      "0.0056148837837520045",
      "0.018006523217379958",
      "0.006106598512595012",
      "0.007621674611474496",
      "1.587699721544186e-05",
      "0.00034878705501081023",
      "-0.00012131310147721678",
      "0.0002612374485451801",
      "-2.4004456650836237e-05",
      "-0.00011194984944059076",
      "-8.997800119800075e-05",
      "0.0005297903748717877",
      "-0.002302432807782291",
      "-5.698790737033702e-05",
      "-2.018628230696865e-05",
      "-0.000880378984803064",
      "2.826225264041514e-05",
      "0.00041167545356409835",
      "-0.0003700621151685199",
      "-8.301237606508849e-05",
      "0.00010100010354028022",
      "-0.0015483727970703222",
      "0.0027628712015125324",
      "-0.0006312047946667352"
    ],
    [
      "0.699283529208713",
      "7.55293390117693",
      "13.120149178449136",
      "6.386986984471574",
      "2.8450526047513884",
      "-1.6110618825357055",
      "1.9861425937099566",
      "-0.11982534928535403",
      "0.6085169397369665",
      "-3.747590331479894",
      "5.089285590303848",
      "-2.800817992527264",
      "0.11898174936172103",
      "-0.8051622992364924",
      "-1.236828290990559",
      "1.188336330678991",
      "1.155321724215104",
      "1.6098722420984162",
      "-0.22953187642849165",
      "-8.975125056145982",
      "-2.9651553527958896",
      "1.2033447388005034",
      "7.7659844880325455",
      "-4.3789883356238715",
      "0.9537460850937295"
    ],
    [
      "0.006468358314619593",
      "0.019705102894501284",
      "0.9256079850876932",
      "0.06498016021410298",
      "0.025207658314514794",
      "-0.001874376324059138",
      "-0.0035399087478096107",
      "-0.004795411960728683",
      "0.0012413957580477916",
      "0.015734751966950494",
      "0.020226706478625785",
      "0.001687397496037749",
      "0.1643738550618862",
      "-0.10743789472674743",
      "-0.01540049758832382",
      "0.0005262606498855531",
      "-0.023022827049625334",
      "-0.002691259497409073",
      "0.003949133730933813",
      "0.09378106108607336",
      "0.014951635340136517",
      "-0.01125437843747027",
      "-0.15923412328879302",
      "-0.008166159905454008",
      "-0.023120701454712612"
    ],
    [
      "0.00595074092960655",
      "0.006011394696148356",
      "0.03638688269263278",
      "0.007286580291257349",
      "0.013943462694651632",
      "1.633915926995669e-05",
      "0.0008833726726859853",
      "-0.00037076476758253767",
      "0.0010711962197664582",
      "0.000228076303345209",
      "-0.00036617848201318164",
      "-0.0007020393926243112",
      "0.0006855739040272123",
      "-0.0073880791868739075",
      "0.00027920154954503244",
      "-0.0001632358396128719",
      "-0.0027197017313435796",
      "0.0002361604239775393",
      "0.001601356324348245",
      "-0.0007369966433784566",
      "-0.0003406015778725086",
      "0.00041762050486768987",
      "-0.003567502323375652",
      "0.008451096086301787",
      "-0.002279543810240268"
    ],
    [
      "0.005634357537827146",
      "0.005625904880119766",
      "0.02174815885425639",
      "0.006091156657866469",
      "0.007848042617318024",
      "1.4868265359470633e-05",
      "0.0004891820013698321",
      "-0.00011695988674890768",
      "0.00030222480282972894",
      "-0.00010169992099330964",
      "-0.00011416480986493842",
      "-7.546089314917879e-05",
      "0.000869576099293107",
      "-0.0026806956640505314",
      "-0.00016799902641544703",
      "-1.533288999666505e-05",
      "-0.0011130822355569872",
      "-6.473952009714541e-06",
      "0.0004664543984678843",
      "-0.0003928025271263922",
      "-8.117347737395072e-05",
      "8.468214298550207e-05",
      "-0.0017478743456497729",
      "0.003668326231314284",
      "-0.0005279415594096427"
    ],
    [
      "0.005563087760867276",
      "0.005562027140813963",
      "0.014365637227627851",
      "0.005821382372446339",
      "0.006574950658199325",
      "1.1990160633994445e-05",
      "0.00023360436412280788",
      "-6.388941480233004e-05",
      "0.00013763669382592947",
      "-0.00010659862812056255",
      "-6.328545360344508e-05",
      "-4.227399611808676e-06",
      "0.000570637436109216",
      "-0.0014530002143851206",
      "-0.00014262276020276225",
      "-9.418748365423227e-07",
      "-0.0005824652866682274",
      "-1.9217605159870795e-05",
      "0.00021931485541756062",
      "-0.00027277769302093847",
      "-3.595856345569443e-05",
      "4.322316165538793e-05",
      "-0.001040026401068635",
      "0.001788301982762173",
      "-0.0002483719320988209"
    ],
    [
      "0.005566713304640069",
      "0.005559175702046942",
      "0.015465183591862995",
      "0.005837740549162515",
      "0.006617435251009692",
      "6.223328008987065e-06",
      "0.0003178932231693534",
      "-5.215096799207784e-05",
      "0.00014792507033775052",
      "-0.00018498716807319814",
      "-7.039869274749935e-05",
      "-4.641185984426984e-06",
      "0.0007218220202624083",
      "-0.0012556955805597078",
      "-0.00012398889921571679",
      "3.4044390469048433e-06",
      "-0.0005953406712455606",
      "-2.3331227949761928e-05",
      "0.00022715210966137007",
      "-0.0002738910988785983",
      "-3.395732172412919e-05",
      "1.7552064526520856e-05",
      "-0.0010283563914335043",
      "0.002052629303543585",
      "-0.00020434919456049328"
    ],
    [
      "0.005553958890711041",
      "0.005561581000041823",
      "0.01473638722204874",
      "0.005841854526714859",
      "0.006399259060351567",
      "8.041045334543705e-06",
      "0.00026213802114106874",
      "-4.419000553930704e-05",
      "0.00011823206254589651",
      "-0.00021184722728898769",
      "-7.546568085195756e-05",
      "6.117892745548274e-06",
      "0.0007962164250718064",
      "-0.001071713881418411",
      "-0.00010708802108584389",
      "5.711488126086923e-06",
      "-0.0005045111280904506",
      "-2.440158344409415e-05",
      "0.00018339051758309405",
      "-0.0003043142110502604",
      "-3.268187016954099e-05",
      "1.873097582042263e-05",
      "-0.0009990207839431725",
      "0.0016389942172929657",
      "-0.00017678461407840733"
    ],
    [
      "0.0055865118344828515",
      "0.005623028326933479",
      "0.021660003299370845",
      "0.006151222232067721",
      "0.00693301355272664",
      "1.9801284569989818e-05",
      "0.00039735076638748275",
      "-8.17007268486749e-05",
      "0.0001825973841854661",
      "-0.0003561949100074987",
      "-0.0001452208125361287",
      "1.4618154335803274e-05",
      "0.0015056980362864725",
      "-0.0019002892105779896",
      "-0.00018639362104458626",
      "9.553599540317867e-06",
      "-0.0008377073389847446",
      "-4.3133848039958415e-05",
      "0.00029292181559816206",
      "-0.000598181534996238",
      "-6.55727434277356e-05",
      "5.204700681169709e-05",
      "-0.0018756271939950294",
      "0.002496531311080084",
      "-0.00033750218370912793"
    ],
    [
      "0.012006957791755942",
      "0.021806127214934596",
      "2.078317082230446",
      "0.13462648906982894",
      "0.13951436228445338",
      "-0.010049085799399494",
      "0.10595829595010953",
      "0.02573512969240841",
      "0.02424689815561404",
      "-0.16803536939709776",
      "-0.04140593369021579",
      "-0.03792643053485121",
      "0.5135161340020669",
      "0.504477934706697",
      "0.12757885646900108",
      "3.549518290687999e-05",
      "0.042155024404272594",
      "0.011823849231619",
      "0.016724068775681864",
      "-0.07056472164506024",
      "-0.019028544480554507",
      "-0.02568383098035025",
      "0.01582678861816657",
      "0.10849720841423283",
      "0.020560146533564996"
    ],
    [
      "0.0057961782073620285",
      "0.005843106939448743",
      "0.04178733161229959",
      "0.007445407656074434",
      "0.010766812627717877",
      "5.349126258222971e-06",
      "0.0011152203948324604",
      "-0.0003280948974967163",
      "0.0006450897994290922",
      "-0.0008297271917202031",
      "-0.00034351727502600197",
      "-0.00019358616292283892",
      "0.0023855941026161794",
      "-0.0047724735435132875",
      "-0.00021281348869492696",
      "-1.174562757945625e-05",
      "-0.0021191169829273423",
      "3.258508974749261e-05",
      "0.0010385005563780959",
      "-0.0012235195787029798",
      "-0.00020961954016588107",
      "7.050226203727462e-05",
      "-0.004451443866228058",
      "0.007010849762686921",
      "-0.0016517618309381734"
    ],
    [
      "0.2210857862384534",
      "7.705298118307392",
      "11.363155257101797",
      "5.252979420206907",
      "4.087721517846862",
      "-0.30772024519192803",
      "-0.355615106473065",
      "-0.042363060515393014",
      "0.2839275464228728",
      "-2.84151330713137",
      "1.4129329128495374",
      "-1.9828993085424667",
      "-4.9259391428841",
      "2.701887403582844",
      "-0.3212087222248843",
      "-0.03394283622821108",
      "0.9471753002217157",
      "-0.47524311427633453",
      "0.6600492281460444",
      "2.5178365042017967",
      "-1.7665179677854772",
      "-3.2361912581223278",
      "4.135772178921343",
      "0.4933975059491585",
      "-1.6576765355803293"
    ],
    [
      "0.016419454611740564",
      "0.011841111416854061",
      "1.282757929207798",
      "0.05536895284403883",
      "0.19370352098492347",
      "0.006638371191700088",
      "0.020297628463517927",
      "-0.022143133945566947",
      "0.019745000833890712",
      "0.050464704620313036",
      "-0.011718191528554257",
      "-0.0009342501247458632",
      "-0.0043627273317101796",
      "-0.39256036468873146",
      "-0.04945117825467924",
      "-0.0034845951525661616",
      "-0.11500513271246424",
      "-0.002758453083353696",
      "0.04073897908483653",
      "-0.06293997957829646",
      "-0.008401534582236213",
      "0.030984773221755083",
      "-0.2432604387341167",
      "0.2808302367596725",
      "-0.0786335363061221"
    ],
    [
      "0.010068509858009703",
      "0.005802033558415008",
      "0.4112046128598599",
      "0.008830613168656364",
      "0.07951346880478687",
      "7.784649741682314e-05",
      "0.02961182080245335",
      "-0.0012696805952551666",
      "0.010542365302939683",
      "-0.0025910128917624228",
      "-0.00047536146139141427",
      "0.0010483963290436392",
      "-0.0032857391012593913",
      "-0.025265494579642014",
      "-0.0005305981033080241",
      "0.0003256428343104572",
      "-0.028531145569761513",
      "0.0005539753190992687",
      "0.015016460300149984",
      "-0.004390536844189306",
      "-0.00018120467901428807",
      "-0.00042459108142931553",
      "-0.00934517223699311",
      "0.1599218844432569",
      "-0.006240987983936097"
    ],
    [
      "0.005626533236309674",
      "0.005592441460395754",
      "0.020233664132628084",
      "0.0061206669903785494",
      "0.007727978281949973",
      "3.950790868024665e-05",
      "0.00028230115417594067",
      "-0.00019453269026925332",
      "0.0002613269717665537",
      "0.00015947920808549382",
      "-0.00010639667158689087",
      "-2.1835152610206885e-05",
      "0.0004364972832765581",
      "-0.0036384130854570326",
      "-0.000369089994014484",
      "-1.968798454948509e-05",
      "-0.0011760256852013002",
      "-1.338909077118747e-05",
      "0.00045877013164840084",
      "-0.0004883929089996497",
      "-6.470120203720274e-05",
      "0.00018328579583906353",
      "-0.0022972549766817037",
      "0.003118355517704089",
      "-0.0007610418313519346"
    ],
    [
      "0.005585120019595382",
      "0.00555862174962372",
      "0.015459015595953638",
      "0.005856626542475153",
      "0.006989601627376099",
      "1.878517666643287e-05",
      "0.00027140301607586945",
      "-0.00010303865819837825",
      "0.00018366633907367346",
      "4.783107868263127e-05",
      "-6.43392466669476e-05",
      "-2.2790498005790137e-05",
      "0.00032323627277029335",
      "-0.0020706897044739966",
      "-0.00019459109542219164",
      "-1.0670519821400213e-05",
      "-0.0007587820250890115",
      "-8.88675538289009e-06",
      "0.00030375061162017056",
      "-0.00027802314566379436",
      "-4.3750711850705436e-05",
      "8.933824533089636e-05",
      "-0.0012875463271842405",
      "0.0023337419398453043",
      "-0.00040927387232812833"
    ],
    [
      "0.005592996366637909",
      "0.00556845313338763",
      "0.01570936003825157",
      "0.005861762745220661",
      "0.007150862336292854",
      "1.510630978939111e-05",
      "0.0002991186207841086",
      "-0.00010082967831112612",
      "0.00020657207087976533",
      "4.178770052558609e-05",
      "-6.699901437603294e-05",
      "-4.8043128738040885e-05",
      "0.00029822100490761174",
      "-0.002085095751856319",
      "-0.0001582045260043534",
      "-1.4639309012517123e-05",
      "-0.0007878559160970375",
      "3.7962131767072666e-07",
      "0.0003311138505061958",
      "-0.00025009955972271245",
      "-5.072770743231636e-05",
      "8.503067513802063e-05",
      "-0.001224698301593346",
      "0.0025233328008546795",
      "-0.00042732565669997266"
    ],
    [
      "0.005588916616567398",
      "0.005578500047169302",
      "0.01579971294575135",
      "0.005888374970970633",
      "0.007072885100519031",
      "1.9949089311901097e-05",
      "0.0002528267084475547",
      "-0.00010716469513339536",
      "0.00019343544627750705",
      "5.111732764282442e-05",
      "-7.189908773707245e-05",
      "-3.8801098524753545e-05",
      "0.0003649754089787621",
      "-0.002219289092693982",
      "-0.00018785109678675656",
      "-1.4198550388090344e-05",
      "-0.0007905795433404501",
      "-6.232870731007113e-06",
      "0.0003178065431465397",
      "-0.0002982196875209714",
      "-5.506540721536431e-05",
      "9.830873404912579e-05",
      "-0.0013385812654911845",
      "0.002337773294331431",
      "-0.0004393670773147987"
    ],
    [
      "0.005631344950715745",
      "0.005629194873118736",
      "0.019152502226788607",
      "0.006091521087818717",
      "0.007903076057268735",
      "1.709663048678399e-05",
      "0.00033338314645553143",
      "-0.00014806530308984054",
      "0.00029621067538848004",
      "2.0589271512578122e-05",
      "-0.00011154573752255585",
      "-0.00010846667703744617",
      "0.0004458124365608293",
      "-0.0029584860488024414",
      "-0.00014765832945471763",
      "-2.678023392052775e-05",
      "-0.0010529907873599509",
      "2.255735282757184e-05",
      "0.00047155792132190944",
      "-0.00032739835885402555",
      "-8.004559518389998e-05",
      "0.00012004571706515342",
      "-0.0017243095300359316",
      "0.0031500913415392485",
      "-0.0006959844493920524"
    ],
    [
      "0.005995738798076131",
      "0.005839894002185084",
      "0.0778925269621432",
      "0.009285796572456722",
      "0.013822216109828705",
      "0.00014110838730894328",
      "0.0014793371715680647",
      "-0.0007574943385932073",
      "0.0009752469925401403",
      "-0.00012767238090849323",
      "-0.00047986384668109223",
      "0.00010423299770930829",
      "0.0056914685874319155",
      "-0.013064363053871658",
      "-0.001522029151247586",
      "-4.68832258515547e-06",
      "-0.004617845896565457",
      "-0.00016877290218866552",
      "0.0017365288929042538",
      "-0.0024513461616108476",
      "-0.0002911737025773345",
      "0.0005095046347565153",
      "-0.011484969476116415",
      "0.011698506304177436",
      "-0.003031292341065736"
    ],
    [
      "0.21911700250137867",
      "6.742041491387111",
      "1.040911318842389",
      "4.703949254677747",
      "3.259554345217903",
      "-1.1363190644950123",
      "-0.33574064338377424",
      "0.9108992894419157",
      "-0.19082348133545124",
      "1.9809937064905307",
      "-5.5797821073143306",
      "1.762167227102969",
      "-1.6445206607679244",
      "-0.3384320731031562",
      "-1.712588301832677",
      "0.08607153160343181",
      "-0.2176001369581662",
      "-0.12936395113675753",
      "0.76984191917313",
      "1.0013201596026826",
      "0.4482031143908686",
      "-3.9174048373915724",
      "0.8792396860316314",
      "-1.1742761722557133",
      "2.9768747543201646"
    ],
    [
      "0.005638823215378102",
      "0.005765889934201804",
      "0.028412195460531954",
      "0.006896779946801896",
      "0.008050792465287587",
      "4.28870513956388e-05",
      "0.0003356237695212791",
      "-0.0001556624286041451",
      "0.0003094156831920225",
      "-0.0006261057256170787",
      "-0.00025725831376827374",
      "-2.1962276007296053e-05",
      "0.002388877560897481",
      "-0.003091930887788935",
      "-9.640210417918713e-06",
      "-5.058500865528258e-06",
      "-0.0011019348609949933",
      "1.9160002033285757e-05",
      "0.0004864881595822435",
      "-0.0009316399332936554",
      "-9.249767624960722e-05",
      "0.00016315916357449015",
      "-0.0033308328698136817",
      "0.002416049855488704",
      "-0.0009374676526021357"
    ],
    [
      "0.0055923170809236925",
      "0.005598694651852472",
      "0.01815164348258684",
      "0.0060178183511905405",
      "0.007108150863068207",
      "9.772231817177073e-06",
      "0.0004023113343536041",
      "-6.974242965710544e-05",
      "0.00020969021059234047",
      "-0.00020674257063290634",
      "-0.0001049480035771776",
      "-3.54452364596703e-05",
      "0.0009381603312737792",
      "-0.001554212642409295",
      "-6.876805668534459e-05",
      "-2.2082172398561164e-06",
      "-0.0007408167979475758",
      "-6.382350876231018e-06",
      "0.00031695729513737914",
      "-0.0003891498100365041",
      "-6.355371357968573e-05",
      "4.118180217068389e-05",
      "-0.00132406891614834",
      "0.00254083863046489",
      "-0.00035462169029992714"
    ],
    [
      "0.0055494115277889",
      "0.005541413564983009",
      "0.013513801131417673",
      "0.0057766863681606734",
      "0.0063216915013039774",
      "1.0425076688215498e-05",
      "0.00022003177005319984",
      "-5.165343198902101e-05",
      "0.00010483095236635777",
      "-9.309534760132277e-05",
      "-5.3676882537909295e-05",
      "1.001744666114617e-05",
      "0.0005551407127373915",
      "-0.001191152094756042",
      "-0.00014433414326757427",
      "2.5879484226086583e-06",
      "-0.0004921536621123536",
      "-2.5665651376201494e-05",
      "0.00017128378165420704",
      "-0.0002446287833408088",
      "-2.574174416518874e-05",
      "3.206264060737897e-05",
      "-0.0009669573838407577",
      "0.0015363721001586653",
      "-0.0001819151896626617"
    ],
    [
      "0.005556157339517016",
      "0.005538913973999875",
      "0.014613889964115707",
      "0.0057957293995369585",
      "0.006417403817527449",
      "1.3944186090627322e-05",
      "0.00023736823445425875",
      "-6.66210579245166e-05",
      "0.00011513580330557412",
      "-6.56484733447068e-05",
      "-5.429031069259328e-05",
      "1.8110066743148024e-05",
      "0.0005743074993786122",
      "-0.001510662597389769",
      "-0.00020820938286613506",
      "2.3618927847119374e-06",
      "-0.0005882216167395088",
      "-3.539748921040687e-05",
      "0.0001950891578385256",
      "-0.0002687562936753116",
      "-2.56329922662604e-05",
      "4.461569567017303e-05",
      "-0.0011621810378479689",
      "0.0017761476637148754",
      "-0.0002118025180619422"
    ],
    [
      "0.005568187807109257",
      "0.005543554219459889",
      "0.016266065846660186",
      "0.005829433246423751",
      "0.006598932400102341",
      "1.484155376118854e-05",
      "0.0003163157710863519",
      "-7.1650710646937e-05",
      "0.00014098592855934377",
      "-8.236544552267754e-05",
      "-6.131221003990184e-05",
      "2.1526819005158377e-05",
      "0.0006729002081714241",
      "-0.0016604448688443446",
      "-0.00023374110339696895",
      "3.869938498252005e-06",
      "-0.0006908719586569789",
      "-4.219317969429378e-05",
      "0.00023338437768450726",
      "-0.00030850603594662686",
      "-3.080221028584538e-05",
      "4.445305672395128e-05",
      "-0.001285393734887213",
      "0.0022192068232119843",
      "-0.00022089435465752933"
    ],
    [
      "0.00560392142202202",
      "0.00557757447417207",
      "0.022435004455987485",
      "0.0060663226720921596",
      "0.007151482216426792",
      "2.9014591957249654e-05",
      "0.00045944273154319463",
      "-0.00011621381775647745",
      "0.00020907271123697918",
      "-0.0001108045384366224",
      "-0.00010359726051470588",
      "4.259838687690132e-05",
      "0.0011798665669200436",
      "-0.0026239868258596567",
      "-0.0003738452545243487",
      "5.90704781050086e-06",
      "-0.0010618288617389973",
      "-6.899385593605391e-05",
      "0.0003529162242594713",
      "-0.0005474986726862953",
      "-5.488962624879814e-05",
      "8.84419271331057e-05",
      "-0.0021214263260539994",
      "0.0032426403428472326",
      "-0.0003649496522665532"
    ],
    [
      "0.005567566413188204",
      "0.005556084379959046",
      "0.016059159494001732",
      "0.005859631185371735",
      "0.00661646737522553",
      "1.3433713213522619e-05",
      "0.00029999622044650433",
      "-6.669988323428511e-05",
      "0.00014380956566717353",
      "-0.00013252916554278338",
      "-7.231337146308104e-05",
      "1.2199506979611266e-05",
      "0.0007311473778831401",
      "-0.0015365730383814628",
      "-0.00018156381748870573",
      "3.3911982862225754e-06",
      "-0.0006507016203225143",
      "-3.175809190792639e-05",
      "0.00023178618440419294",
      "-0.0003236616898556018",
      "-3.400128628397511e-05",
      "4.172976521447865e-05",
      "-0.0012327388088796056",
      "0.002072515946194786",
      "-0.00023750304359641111"
    ],
    [
      "0.005633341042861907",
      "0.005623509198163248",
      "0.026248281456999055",
      "0.006265377354832938",
      "0.0076933464287794765",
      "1.6255291208341718e-05",
      "0.0006112216259914494",
      "-0.00011381640670763526",
      "0.000287085090978208",
      "-0.00039439975146722875",
      "-0.00015261317062539268",
      "4.376283897510712e-06",
      "0.0016436305967210232",
      "-0.0026541870123788598",
      "-0.0002832631892472935",
      "8.745474751247843e-06",
      "-0.0012073100345685052",
      "-5.6301046347328436e-05",
      "0.00044836461957741485",
      "-0.0006048016243679848",
      "-6.538648258838284e-05",
      "4.64504353698183e-05",
      "-0.0023371724225905704",
      "0.0039452484719357485",
      "-0.0004401827982975914"
    ],
    [
      "0.35098905595722013",
      "2.5678993278676563",
      "4.954701937372175",
      "2.7654755022804607",
      "4.0806269970559175",
      "0.726449840789772",
      "0.724751097095277",
      "-0.9069733087633312",
      "0.44507442070108083",
      "0.14672397968149578",
      "-1.3686286711106885",
      "2.818694752089549",
      "-2.3539703755155377",
      "-1.7682032841786819",
      "-0.17390855719080084",
      "0.5945309843339751",
      "-0.8367795476389632",
      "0.3089563685988626",
      "1.097772295441857",
      "-3.0015743208938432",
      "2.2048824920776773",
      "1.5393926297195892",
      "-1.7575045634888564",
      "3.269307239115143",
      "-3.3106975414473574"
    ],
    [
      "0.0898880506925391",
      "1.9626818408378486",
      "2.874911760902031",
      "0.8041781688131773",
      "3.0460334273901957",
      "-0.3515860015482889",
      "0.4856989698226387",
      "0.056168525175186536",
      "0.3126795463112326",
      "-2.051612350252256",
      "-0.8325337082520399",
      "-2.24207696629987",
      "0.34684301751749275",
      "1.8122951039511233",
      "1.4015843578815725",
      "-0.19692281694429561",
      "0.00012206339698543868",
      "0.25181439556965524",
      "0.3980173531859589",
      "1.1097089476857132",
      "-0.9288142858998443",
      "-0.9341234141259367",
      "1.445635131888964",
      "2.284667464046993",
      "-0.6706659112610143"
    ],
    [
      "0.005788499965552156",
      "0.005683881910238763",
      "0.04946811451100657",
      "0.006874442925359553",
      "0.010213023543738837",
      "6.855854429441378e-05",
      "0.0009082484356284999",
      "-0.0003962119788470204",
      "0.0005703687796220818",
      "1.352248632192582e-05",
      "-0.00021581398339930692",
      "1.627715823291425e-05",
      "0.0023145939657278087",
      "-0.00899832307235061",
      "-0.0012215018079275246",
      "-1.608012792013327e-05",
      "-0.0031007499391732295",
      "-0.0001735983072915172",
      "0.0010048854986130246",
      "-0.0010662243413702918",
      "-0.00011849358780814454",
      "0.0002753089399988567",
      "-0.0060899587500516635",
      "0.008528453391942366",
      "-0.0012439949898034742"
    ],
    [
      "0.005593780435259575",
      "0.005559553948361348",
      "0.019411110612481384",
      "0.0059252607016666466",
      "0.0070259141698671606",
      "2.325107492140219e-05",
      "0.00034612493377698223",
      "-0.000115334380102855",
      "0.00019155385951534674",
      "-9.4901254142314e-05",
      "-7.815735896381492e-05",
      "3.3579619710328224e-05",
      "0.0007466588467289122",
      "-0.002588783390801369",
      "-0.0003563850235483195",
      "2.6504675834711093e-06",
      "-0.0009653413426193256",
      "-5.32108580663773e-05",
      "0.00032442987757424796",
      "-0.00039249453508588626",
      "-3.1318072887168754e-05",
      "7.663440863239882e-05",
      "-0.0018078162197035044",
      "0.0028642198214858627",
      "-0.0003594463950281342"
    ],
    [
      "0.005559289456974028",
      "0.005543244556033996",
      "0.014421802908880172",
      "0.0057825333039184445",
      "0.006481930680869753",
      "1.2367839117264726e-05",
      "0.00024523990197644505",
      "-6.343886240782519e-05",
      "0.00012555785200762167",
      "-7.892876334419333e-05",
      "-5.4487905767271355e-05",
      "1.0364375193804933e-05",
      "0.0005373801377122189",
      "-0.001466538609102016",
      "-0.00018357244022511877",
      "1.2516811900771604e-06",
      "-0.0005873069445605456",
      "-2.9147789562089643e-05",
      "0.00020547490414580004",
      "-0.00025270579648793164",
      "-2.5999697297867907e-05",
      "4.150232760429285e-05",
      "-0.001071508645801284",
      "0.0018352500471709736",
      "-0.00021222543441946348"
    ],
    [
      "0.005556991769184583",
      "0.005545978520876889",
      "0.013992735396638232",
      "0.005778445013288422",
      "0.006453465061809385",
      "1.3213745207685155e-05",
      "0.00022722474992516628",
      "-6.24125175799708e-05",
      "0.0001213253201225915",
      "-8.453835103399417e-05",
      "-5.6010277513707544e-05",
      "1.2104004922355066e-05",
      "0.000502170645867712",
      "-0.0014113667870203441",
      "-0.00016672889592206515",
      "1.3562928488663933e-06",
      "-0.0005582143671179624",
      "-2.449286331971207e-05",
      "0.0001984919036955473",
      "-0.0002592946193934528",
      "-2.55264261284721e-05",
      "4.3901737491685646e-05",
      "-0.0010326739077715617",
      "0.0017238513349631945",
      "-0.00021884667744330252"
    ],
    [
      "0.00556697586977676",
      "0.005558501586822066",
      "0.014361705131131483",
      "0.0058420353741472615",
      "0.0066875314122562665",
      "1.260865012485453e-05",
      "0.00022256166349087227",
      "-7.619132342938926e-05",
      "0.0001469224481825014",
      "-2.1197979759152993e-05",
      "-6.10919782415931e-05",
      "-2.4344316559630613e-05",
      "0.00044518440331161273",
      "-0.0016360341299038344",
      "-0.00013204444313110378",
      "-7.151938431381065e-06",
      "-0.000609016560029605",
      "-8.103773075299975e-06",
      "0.00023896581966425447",
      "-0.0002462570606932175",
      "-4.028909750892708e-05",
      "5.9799375804283276e-05",
      "-0.001118110704535022",
      "0.0018304160461170755",
      "-0.00032309173982417584"
    ],
    [
      "0.005656809010636099",
      "0.005631146502832856",
      "0.027975189667885897",
      "0.006291685718996265",
      "0.008197764815036077",
      "3.390250925350462e-05",
      "0.0004437593276512639",
      "-0.00020642635508297857",
      "0.0003265352039628891",
      "-3.148670766174724e-05",
      "-0.00013081347063406096",
      "-2.8846911645868616e-05",
      "0.0011250095831897016",
      "-0.004607349789472024",
      "-0.0004869603679869134",
      "-1.4688752020944222e-05",
      "-0.0015721363793537802",
      "-4.945193311951446e-05",
      "0.0005553413274866898",
      "-0.0005637655687905817",
      "-7.486175204366837e-05",
      "0.00015035377231950649",
      "-0.0030637802276421147",
      "0.0043049295446876325",
      "-0.0007693200676587477"
    ],
    [
      "0.006351924862264284",
      "0.005963483446432737",
      "0.06753141017057934",
      "0.008958046827047487",
      "0.02199122881337991",
      "9.082525564500293e-06",
      "0.0016207823406973957",
      "-0.0008004558921493907",
      "0.002068815552850871",
      "0.00029793000632238957",
      "-0.0006421295001740182",
      "-0.0010649053949928937",
      "2.9891542766064348e-05",
      "-0.015566733957731914",
      "0.0007220286935436596",
      "-0.00026109271862178603",
      "-0.005309232938215554",
      "0.0006045402574144827",
      "0.0030854205608479416",
      "-0.0007522203745307044",
      "-0.0002955948344692973",
      "0.0007437775977235916",
      "-0.00845757575886055",
      "0.016370749883918047",
      "-0.005018611574247065"
    ],
    [
      "0.0058519112753707275",
      "0.005941690057366876",
      "0.038704153822019874",
      "0.007515097641257944",
      "0.012199636036819117",
      "6.455821679928785e-05",
      "0.00027043719930875044",
      "-0.00036778466423327257",
      "0.0008278456126831385",
      "-6.35727495724463e-05",
      "-0.00028146262020902304",
      "-0.0002774877322886966",
      "0.0009177774828209803",
      "-0.008979689091580888",
      "0.00010888396822315789",
      "-9.231899820197603e-05",
      "-0.0026181420449709883",
      "0.00018085847541868713",
      "0.0012598145873438306",
      "-0.0008974499792393395",
      "-0.0001252264856227409",
      "0.0004104400338393112",
      "-0.00515046539518214",
      "0.005984840214211527",
      "-0.0022206432584517552"
    ],
    [
      "0.0060681081496490995",
      "0.005954894747969872",
      "0.033775691563235344",
      "0.008597668157268099",
      "0.017791349368543583",
      "-0.00010921255536573449",
      "0.001276651080623509",
      "-0.00047954190047838163",
      "0.001492169151708803",
      "6.926965227613273e-05",
      "-0.0004736864829551405",
      "-0.0012615314460873678",
      "-0.000676457592524154",
      "-0.005800078436109587",
      "0.0020790055576552576",
      "-0.0002053049289325424",
      "-0.002498250406934344",
      "0.0007714010052126254",
      "0.0021484384872691863",
      "-0.00017389670420966166",
      "-0.0006178615576200376",
      "0.00010361176244024239",
      "-0.002445572932444148",
      "0.009850208375087809",
      "-0.004309009458912758"
    ],
    [
      "0.005612963069366147",
      "0.005613475511511712",
      "0.017971855259269445",
      "0.006110052977979995",
      "0.007622266993226223",
      "-4.177656229347407e-06",
      "0.0004577898432421879",
      "-6.92538806654179e-05",
      "0.00027501493056706207",
      "-0.00017429497857146976",
      "-0.00012124215443729271",
      "-0.0001334019954012682",
      "0.0008287408578852306",
      "-0.001426972336603399",
      "0.00012343751111099988",
      "-1.7289691358145564e-05",
      "-0.0007520451631310668",
      "4.532815531301953e-05",
      "0.0003972541467630625",
      "-0.00030087824259495793",
      "-9.712711191882353e-05",
      "2.9611493312512372e-05",
      "-0.0010943572044206115",
      "0.002836623900411762",
      "-0.0005064117952709452"
    ],
    [
      "0.005559906607686223",
      "0.00555831995154874",
      "0.013011363195411619",
      "0.005816871104123894",
      "0.006586253625004609",
      "9.975278971180666e-06",
      "0.00019815985146135563",
      "-6.524224516017696e-05",
      "0.0001344325693771533",
      "-1.6495587213855964e-05",
      "-5.662375634432023e-05",
      "-3.324866712465182e-05",
      "0.0003808384411107666",
      "-0.0013545088897728259",
      "-8.10139390529988e-05",
      "-7.713673163228556e-06",
      "-0.0005170115141986543",
      "5.92442906708592e-07",
      "0.0002151408421173914",
      "-0.00021844444286760572",
      "-4.413656857268657e-05",
      "5.04842178144802e-05",
      "-0.0009177678915505598",
      "0.0015863613401803495",
      "-0.00030208571614700845"
    ],
    [
      "0.005555088095967255",
      "0.005554738430409174",
      "0.012411732290354508",
      "0.005805254971827534",
      "0.0065101132865792635",
      "6.248562325814281e-06",
      "0.00019718763288121966",
      "-5.143456301818454e-05",
      "0.00012734952054461502",
      "-5.2408798352931375e-05",
      "-5.7709889714946946e-05",
      "-3.7905195759101065e-05",
      "0.0004106381405786342",
      "-0.0010892859198438963",
      "-3.495422122891062e-05",
      "-6.8886424101055326e-06",
      "-0.00044736112521238887",
      "5.563787275782282e-06",
      "0.00019687423192148482",
      "-0.00019545901040475734",
      "-4.043736783494504e-05",
      "3.7989095079505296e-05",
      "-0.0007899896490634978",
      "0.0014360927506931666",
      "-0.0002661980440737075"
    ],
    [
      "0.005575389813722914",
      "0.005554095271660388",
      "0.01563638776691627",
      "0.005843328180211888",
      "0.006790757464069223",
      "1.4045481328253242e-05",
      "0.0003007455384775828",
      "-7.67569516688775e-05",
      "0.00016409028756359344",
      "-5.433025834615655e-05",
      "-6.621764428636454e-05",
      "-6.640205059379582e-06",
      "0.0005098722179995637",
      "-0.001704555446037013",
      "-0.00016505051103041544",
      "-2.6939937214932713e-06",
      "-0.0006899080453482207",
      "-1.8371433453430644e-05",
      "0.0002633237878394379",
      "-0.00028937425972499104",
      "-3.94845071317942e-05",
      "5.569915799284162e-05",
      "-0.0011923712761573281",
      "0.0022345135572668295",
      "-0.0003002222605459414"
    ],
    [
      "0.005591463679307767",
      "0.00556410948723928",
      "0.019152416104102753",
      "0.005923284179700511",
      "0.006996075027568346",
      "1.7895508637205475e-05",
      "0.00041999522822096604",
      "-8.510298254450965e-05",
      "0.0001941587838736891",
      "-0.0001015233061201102",
      "-8.091130903490285e-05",
      "1.3472101126059614e-05",
      "0.0008439727916884624",
      "-0.00204301216812052",
      "-0.0002480195800655712",
      "2.7460851954761782e-06",
      "-0.0008794725158700048",
      "-4.351058615553247e-05",
      "0.0003114240015879793",
      "-0.0003929780479727964",
      "-4.8126794466729565e-05",
      "5.618809856986131e-05",
      "-0.0015298126013805903",
      "0.0029089068060553685",
      "-0.0002884741960512797"
    ],
    [
      "0.0056269102896182675",
      "0.0055719812457735935",
      "0.022826025198596663",
      "0.006014407907386116",
      "0.00759805633263145",
      "2.832841968975263e-05",
      "0.0004932354267131509",
      "-0.0001449449778385678",
      "0.00026349915598532334",
      "2.0733266341961357e-05",
      "-8.953956415512452e-05",
      "4.9983031803358945e-06",
      "0.0007660322199068539",
      "-0.003239486147052403",
      "-0.0004090812612142072",
      "-5.584809259297557e-06",
      "-0.0012468931212049192",
      "-5.516951041264461e-05",
      "0.0004399994484691288",
      "-0.0004636282465044455",
      "-6.251598268761504e-05",
      "0.00010897094252287868",
      "-0.002135136823666543",
      "0.00392222512742099",
      "-0.00047921604350365557"
    ],
    [
      "0.005709239760682127",
      "0.0056147657963391785",
      "0.03612992731600522",
      "0.006379216481458826",
      "0.00891741900452872",
      "2.860380854581423e-05",
      "0.0009294193348354251",
      "-0.00021033894447950374",
      "0.000438111506306557",
      "-0.00022830562844121247",
      "-0.00015807277938172836",
      "1.3502133370817158e-05",
      "0.0016041502117442798",
      "-0.004972199171998975",
      "-0.000638784781555881",
      "4.45688216353902e-06",
      "-0.002052066441040102",
      "-0.0001021187608470394",
      "0.0007133858197783467",
      "-0.0007093176496858641",
      "-8.330412024576975e-05",
      "9.590042125852318e-05",
      "-0.003520831563144697",
      "0.006775880346180364",
      "-0.0006783159247353186"
    ],
    [
      "1.0098811987205754",
      "12.375898370389493",
      "10.690433757488996",
      "9.443574771475456",
      "7.063561853122536",
      "0.7825058967348086",
      "-1.268350595027356",
      "-0.10709787582119291",
      "-0.483030084460095",
      "-2.657483559672487",
      "7.6868684550295",
      "-3.216527802119284",
      "4.120909669483657",
      "-1.8775130825229955",
      "-4.207832699547579",
      "1.7851340809736096",
      "-0.7384493375313317",
      "1.6039077914689268",
      "-1.8656092624499552",
      "-6.612930409100998",
      "-4.020401227631664",
      "3.250773516497103",
      "2.580657314684465",
      "1.9628062455920448",
      "3.276594364259429"
    ],
    [
      "0.00643478097914295",
      "0.007539558158394137",
      "0.13411496891415164",
      "0.009713268848940056",
      "0.020279110279738843",
      "0.0008838933313831883",
      "0.000820258354153409",
      "-0.0014701573268060776",
      "0.0018654535146408041",
      "-0.00523393371659215",
      "-0.0018614508304278677",
      "0.002501926558348872",
      "0.0055753926404091304",
      "-0.03125615481253301",
      "-0.0032203176596213505",
      "0.00031754677439718016",
      "-0.009777650397307932",
      "-0.0002163340339892723",
      "0.003164489458060021",
      "-0.01016659011177112",
      "1.3494469484035539e-05",
      "0.002186425774995071",
      "-0.018627211601661295",
      "0.020906522339480538",
      "-0.005090646688364875"
    ],
    [
      "0.005709070336736963",
      "0.0057809566080923155",
      "0.03231442831659979",
      "0.007076235262524613",
      "0.009495838914839889",
      "9.702941501389009e-06",
      "0.0007371489004061228",
      "-0.00011498467393038442",
      "0.0005179761098846413",
      "-0.0008717045832320836",
      "-0.0003932162283012671",
      "-0.00023491868638663362",
      "0.0026799456253743257",
      "-0.0022857029493923665",
      "0.00048071990570824457",
      "-3.3860429191554764e-05",
      "-0.0012132959608398732",
      "0.00012726540734628276",
      "0.0007284112812394877",
      "-0.0009449474973998791",
      "-0.0001415257860952606",
      "0.00015738085377878843",
      "-0.0028596526398380635",
      "0.004000671269558885",
      "-0.0011123867748386452"
    ],
    [
      "0.005619260541932353",
      "0.005580526184713514",
      "0.020501564810935388",
      "0.006024055103869733",
      "0.007595307577393796",
      "2.320024121304895e-05",
      "0.00039748187994876445",
      "-0.00014369971866171378",
      "0.00025798749369502946",
      "-6.543707217422355e-05",
      "-0.00010284953680371647",
      "-1.297301913159747e-05",
      "0.00047821386428547225",
      "-0.0029809150136823493",
      "-0.0002666927678482022",
      "-7.1292229818359695e-06",
      "-0.0010928612413362603",
      "-1.2171929322261309e-05",
      "0.0004241802358021615",
      "-0.00042536574875648024",
      "-5.199901842862772e-05",
      "0.0001002714209413468",
      "-0.0019425190436116254",
      "0.0033783678980893535",
      "-0.0005819262563131388"
    ],
    [
      "0.005552072029867114",
      "0.005545613471660052",
      "0.01259614282918749",
      "0.00575595973607568",
      "0.006405875954367719",
      "1.2289227670367575e-05",
      "0.00017372289993339925",
      "-6.338928140362307e-05",
      "0.0001121740650628074",
      "-3.138706411444967e-05",
      "-4.960830716519316e-05",
      "-4.7618899924759235e-06",
      "0.00035341946773528377",
      "-0.0013409332206002597",
      "-0.0001359130322878368",
      "-3.219314585804548e-06",
      "-0.0004943923669518019",
      "-1.2913128671919124e-05",
      "0.00018588431870040793",
      "-0.0002156976641230824",
      "-2.752687025242667e-05",
      "5.017829024759806e-05",
      "-0.0009120639851630321",
      "0.0014636121388474606",
      "-0.0002439499528655985"
    ],
    [
      "0.005543602361016694",
      "0.005540774943473703",
      "0.0116331594035049",
      "0.0057242615397937605",
      "0.006261416480739128",
      "9.318869001111116e-06",
      "0.00015911885801167755",
      "-4.9662570162847206e-05",
      "9.537020941067487e-05",
      "-5.8272133423863606e-05",
      "-4.587768766559709e-05",
      "-3.1954674651627046e-06",
      "0.0003388906096396263",
      "-0.0010567566537243883",
      "-0.00010140044395767859",
      "-1.3144048021042856e-06",
      "-0.00040812662312500854",
      "-1.0367175108346298e-05",
      "0.0001554382412048351",
      "-0.0001910774181230489",
      "-2.3413669323243915e-05",
      "3.6147366967487774e-05",
      "-0.0007560170190707465",
      "0.0012454329507016607",
      "-0.00019701359429533604"
    ],
    [
      "0.00555213437245628",
      "0.005547508646980822",
      "0.012324528973677125",
      "0.005747141563175868",
      "0.0064143061509547095",
      "1.1706635587409658e-05",
      "0.00017373518442321978",
      "-5.964919526434458e-05",
      "0.00011433969695214612",
      "-3.7504784260537336e-05",
      "-4.987741351118095e-05",
      "-8.469565993946294e-06",
      "0.0003280553963072297",
      "-0.0012759954996756564",
      "-0.00011542225341357807",
      "-3.791750720065927e-06",
      "-0.0004786947292567589",
      "-8.823436920464605e-06",
      "0.00018584107610121022",
      "-0.0002086581635394362",
      "-2.8233621958789523e-05",
      "4.893861106898534e-05",
      "-0.0008498876697715617",
      "0.001446881509360249",
      "-0.00023968835806650006"
    ],
    [
      "0.005588152932373103",
      "0.005583357199213099",
      "0.01829127593532589",
      "0.005929236536485574",
      "0.006981478908978149",
      "1.84855230549357e-05",
      "0.0003589121869744392",
      "-8.658786644417864e-05",
      "0.00019009169586650256",
      "-0.00015746675222628838",
      "-9.082721254206155e-05",
      "6.7493527146434675e-06",
      "0.0007667807782593345",
      "-0.001998455532069773",
      "-0.00020323269399328775",
      "1.2257504271216778e-06",
      "-0.0008218415877748918",
      "-2.8744783856292413e-05",
      "0.00030365565604799155",
      "-0.00039816637394104884",
      "-4.503527703710644e-05",
      "6.15943702075585e-05",
      "-0.0014720374077654118",
      "0.002620468326464897",
      "-0.00032912735884067356"
    ],
    [
      "0.0058651848530019745",
      "0.006156236725461277",
      "0.034697824243232575",
      "0.007129881432696023",
      "0.012464700250707181",
      "8.915349473200928e-05",
      "0.0005729979294546156",
      "-0.000340838425284751",
      "0.0008739861323099425",
      "-0.0005144486404078721",
      "-0.00041961948449953634",
      "-0.00040512740153069744",
      "0.0004875633374696493",
      "-0.006692793658688286",
      "0.00035214439300253675",
      "-0.00011613216953920432",
      "-0.0023026194302715923",
      "0.00024416590641036226",
      "0.0013050409832148875",
      "-0.0011136361171842377",
      "-0.00026447981175758696",
      "0.0005068771489096194",
      "-0.0034813327279530192",
      "0.00668179448003527",
      "-0.002148824458271848"
    ],
    [
      "0.017914353667657805",
      "0.02338725511980748",
      "0.213407100347553",
      "0.15512190856204694",
      "0.35078974381148226",
      "-0.009667424679338047",
      "0.027285661753416655",
      "-0.00318588532684661",
      "0.040259500481386754",
      "-0.055746993517586996",
      "-0.03556770797278074",
      "-0.07678113967625266",
      "0.128392086817094",
      "0.24142120892573024",
      "0.1667300467293565",
      "-0.010774885763134791",
      "0.036467787051475985",
      "0.04234340045277479",
      "0.05154311627538814",
      "-0.008684935506203523",
      "-0.03664363864197919",
      "-0.005156562639893174",
      "0.09727628323244196",
      "-0.009179345822645839",
      "-0.1517357362697221"
    ],
    [
      "0.00578620021474242",
      "0.005870635337356552",
      "0.038225773577975894",
      "0.007132249112113524",
      "0.010759244281062728",
      "6.262030580303802e-05",
      "0.0005882693004008936",
      "-0.00040234445208224193",
      "0.0006189894181202787",
      "-4.304695234657938e-05",
      "-0.00029586096992580103",
      "-0.00017092474081762285",
      "0.0011546528898883517",
      "-0.007301150991289104",
      "-0.0004222060324841952",
      "-4.965560463712093e-05",
      "-0.0023635576306954825",
      "5.303865525931678e-05",
      "0.0010378614174819036",
      "-0.0010501260739582694",
      "-0.00015841226772565341",
      "0.000336867904582909",
      "-0.004829699374004313",
      "0.0062802926634546825",
      "-0.0018658623574377528"
    ],
    [
      "0.005615421015896899",
      "0.005607165194085398",
      "0.022335666972187383",
      "0.006122501133263735",
      "0.007442332034378158",
      "2.523615078522387e-05",
      "0.0004600715086692186",
      "-0.00011724848456046715",
      "0.00024582161057960734",
      "-9.903511492911033e-05",
      "-0.0001154867890057758",
      "-1.1039081616346659e-05",
      "0.0011210187349379808",
      "-0.0026291051750698723",
      "-0.0002629059650496802",
      "-4.1436900245181835e-06",
      "-0.001067598768853615",
      "-3.8021954383528946e-05",
      "0.0003976820238586474",
      "-0.0005209880130866497",
      "-7.355149371902382e-05",
      "9.636298897878714e-05",
      "-0.0020091152076160855",
      "0.003313491369471481",
      "-0.0004604698220480415"
    ],
    [
      "0.0055894599376105",
      "0.0055858263750087995",
      "0.016631768471530174",
      "0.005970472639443677",
      "0.007089315094944597",
      "1.1699046425646875e-05",
      "0.00032602989532966276",
      "-8.418966556299281e-05",
      "0.00020178035186821274",
      "-0.00011226357381521586",
      "-9.04515319069774e-05",
      "-4.15435784924639e-05",
      "0.0006564809441077694",
      "-0.001738151764028731",
      "-8.900766470373831e-05",
      "-7.797378955651164e-06",
      "-0.0007211170845502204",
      "1.909170719913938e-06",
      "0.00031390975900395026",
      "-0.0003200375011104719",
      "-5.364317356429006e-05",
      "6.067480481734375e-05",
      "-0.0012976891230303208",
      "0.0023320894713206733",
      "-0.00040762530775752666"
    ],
    [
      "0.005525527037983405",
      "0.005522101638713927",
      "0.009171011211744825",
      "0.005632682507956836",
      "0.005954229131224558",
      "4.8478660862685745e-06",
      "0.00010306221791591887",
      "-2.687834966791972e-05",
      "5.7844734340974006e-05",
      "-3.144980805704644e-05",
      "-2.574723061546301e-05",
      "-3.524605714587146e-06",
      "0.00021817254960513664",
      "-0.0005923762530654426",
      "-5.4622794157272204e-05",
      "-8.637426184863217e-07",
      "-0.0002403222441921403",
      "-6.338979092437531e-06",
      "9.248096777359993e-05",
      "-0.00010862734922581442",
      "-1.5007536229436895e-05",
      "1.9029945726539626e-05",
      "-0.00043215533418306033",
      "0.0007603360183034394",
      "-0.00010861955314563512"
    ],
    [
      "0.005528748521558484",
      "0.005525433243198654",
      "0.009755830591518083",
      "0.005656059177542226",
      "0.0060065904694897925",
      "5.440108201403289e-06",
      "0.0001196889265136342",
      "-2.956267801351277e-05",
      "6.46091114275163e-05",
      "-4.474574279135647e-05",
      "-3.083477957473661e-05",
      "-2.4845801490293884e-06",
      "0.0002708205548122498",
      "-0.0006522861868020034",
      "-6.02177009609721e-05",
      "-4.118893189165925e-07",
      "-0.00026920540921848474",
      "-7.672813970034575e-06",
      "0.00010315235259366488",
      "-0.00012878937917406777",
      "-1.6483485964631232e-05",
      "2.0615419374425698e-05",
      "-0.0005001363299212572",
      "0.000854239990377495",
      "-0.00012043139318593441"
    ],
    [
      "0.005531416290015646",
      "0.005529766645341453",
      "0.010190029535613414",
      "0.005674895388312548",
      "0.006052286878536355",
      "6.353534235391264e-06",
      "0.00012375080131287578",
      "-3.394936181301227e-05",
      "6.982930590823302e-05",
      "-4.725978327605218e-05",
      "-3.400929826653005e-05",
      "-2.865636024700392e-06",
      "0.00030097320552832353",
      "-0.0007492060880878685",
      "-7.092260982357484e-05",
      "-6.281136083946283e-07",
      "-0.0002990923149783595",
      "-9.055309707298163e-06",
      "0.00011259943229350934",
      "-0.00014420553955360818",
      "-1.8901921101366605e-05",
      "2.388235689438918e-05",
      "-0.0005652422052450026",
      "0.0009188949648692341",
      "-0.00013648795551251562"
    ],
    [
      "0.0058049260875891046",
      "0.007196539475644259",
      "0.0967928646435497",
      "0.012179614323685906",
      "0.01178159875593264",
      "0.0001483729580723262",
      "-0.00031177505011075114",
      "-0.00042447961035535346",
      "0.0007176158499936407",
      "-0.007207028229185264",
      "-0.001551196050408594",
      "0.00023820073171879291",
      "0.011662671431575273",
      "-0.008490024839396771",
      "0.0011079232972633672",
      "2.5360012928763296e-05",
      "-0.0016196673389573747",
      "0.0002811990754444375",
      "0.0010816404699481041",
      "-0.0024714952163064617",
      "0.0010345626511027366",
      "0.0008271830843731217",
      "-0.01726695790857827",
      "-0.0028589124187248507",
      "-0.0037576794577242386"
    ],
    [
      "0.005625609762488976",
      "0.005666143014934012",
      "0.021033865933811235",
      "0.0062086867243135255",
      "0.0077481509780835366",
      "1.8081905457254634e-05",
      "0.00035050607487247405",
      "-0.00013753313941172244",
      "0.000277774598636475",
      "-0.00011876485851149764",
      "-0.0001248563722886696",
      "-8.411640427964033e-05",
      "0.000915122527474113",
      "-0.002905885569922439",
      "-0.00017427132700619384",
      "-1.666986151635304e-05",
      "-0.0010642381711202394",
      "-2.4025733458066234e-06",
      "0.0004437218318037179",
      "-0.00044708283783687395",
      "-9.5063424738714e-05",
      "9.286288575232826e-05",
      "-0.0019764709941637116",
      "0.0030450233082729723",
      "-0.0006385297995139921"
    ],
    [
      "0.049583164001727575",
      "0.8733030904806618",
      "2.1673633040891964",
      "2.4599105770383916",
      "1.7535315696606848",
      "-0.10894746966937503",
      "-0.244926226091257",
      "0.2246617098623997",
      "0.26380786470451123",
      "1.2310858248279863",
      "0.07844365619230534",
      "-0.6466748158889336",
      "-0.7503634050242699",
      "-1.5914435321981817",
      "1.6326074674393467",
      "-0.1508150378968506",
      "-0.16297909378839362",
      "-0.20003790822012535",
      "-0.007528793782006607",
      "-0.5299946644251197",
      "1.4213642080152316",
      "1.0281111334742603",
      "2.0104651908325426",
      "1.084631295862959",
      "1.115650854514396"
    ],
    [
      "0.005661500246035371",
      "0.005677285805531653",
      "0.021985021385109254",
      "0.006567989533747343",
      "0.008609785171496255",
      "3.4562220015730026e-05",
      "0.0003386845889129751",
      "-0.00019754970833540822",
      "0.0003713052089827361",
      "-8.369178892666307e-05",
      "-0.0001992325265290032",
      "-0.00011388863647080784",
      "0.0008056315010414381",
      "-0.0032498316957118097",
      "6.181117293705008e-05",
      "-3.214346553174764e-05",
      "-0.0011097575755530332",
      "9.144729990278142e-05",
      "0.000590886371469723",
      "-0.0006231276528579515",
      "-0.00010054523222706789",
      "0.00020371844708778246",
      "-0.0024415452838810964",
      "0.002996277455755037",
      "-0.0011508593001020198"
    ],
    [
      "0.005531864049727503",
      "0.005524769388637377",
      "0.00985350208851428",
      "0.0056546392813336035",
      "0.006062838581913441",
      "7.287876803267843e-06",
      "0.00011573252157138372",
      "-3.782987124781039e-05",
      "7.021748794800815e-05",
      "-1.2565423931395951e-05",
      "-2.9196034124443783e-05",
      "-3.2136292703125947e-06",
      "0.00021088348558581047",
      "-0.0008026881594045592",
      "-8.060594928574881e-05",
      "-1.997871718639091e-06",
      "-0.00030425235812045725",
      "-7.812147816028983e-06",
      "0.00011549629850437108",
      "-0.00013000848797106628",
      "-1.755630418488898e-05",
      "2.9894211422419636e-05",
      "-0.0005497746234174437",
      "0.0009301212098919683",
      "-0.00014653406139027598"
    ],
    [
      "0.0055280260941746595",
      "0.005522211379345154",
      "0.009586433748437899",
      "0.0056411962285583764",
      "0.005991314155954208",
      "5.978758666305601e-06",
      "0.00011206645789314375",
      "-3.155631076985485e-05",
      "6.204860458080644e-05",
      "-2.828403142070913e-05",
      "-2.7316116385993153e-05",
      "-3.508904215134669e-07",
      "0.00022745381631944766",
      "-0.0006908714937997739",
      "-7.281952313823989e-05",
      "-6.178700655842254e-07",
      "-0.00027239274973952946",
      "-9.059161616029105e-06",
      "0.00010120679334324743",
      "-0.00012046611730745373",
      "-1.4824777420491996e-05",
      "2.263589698803031e-05",
      "-0.0004980726259639368",
      "0.0008492239534092586",
      "-0.00011942620459796516"
    ],
    [
      "0.005533301189881157",
      "0.005525376862892181",
      "0.010257243756575602",
      "0.0056586509090970375",
      "0.006076731830896973",
      "7.209384733743844e-06",
      "0.00013070411826881733",
      "-3.754534520896275e-05",
      "7.285987279648205e-05",
      "-2.52432360287296e-05",
      "-3.0169919963914515e-05",
      "-8.74463019589548e-08",
      "0.00025201584262098977",
      "-0.000829911040659721",
      "-9.12768165703099e-05",
      "-9.271968159760604e-07",
      "-0.0003245390689382256",
      "-1.1552228442821958e-05",
      "0.0001192318591831602",
      "-0.0001374555694493873",
      "-1.7397987494671818e-05",
      "2.721787489976922e-05",
      "-0.0005790415063169791",
      "0.0010113787328060253",
      "-0.00013761254446150768"
    ],
    [
      "0.005677940060748171",
      "0.005718887983990364",
      "0.032940425196797074",
      "0.006707941202932726",
      "0.008594652642884105",
      "2.1676360610671936e-05",
      "0.0007446786795909496",
      "-0.00014067485619412645",
      "0.00039921980181090893",
      "-0.0006508159538136216",
      "-0.0002527779240441163",
      "-5.43724531714638e-05",
      "0.0024047071246574964",
      "-0.003096224683803579",
      "-0.00011325877183712193",
      "-1.0753932482136441e-06",
      "-0.0014275154947060546",
      "-1.2055244351704793e-05",
      "0.0006070741732551048",
      "-0.0008393845664928987",
      "-9.806548283769598e-05",
      "9.4428996754229e-05",
      "-0.0030805006499093793",
      "0.004568055297868526",
      "-0.0007554752003415953"
    ],
    [
      "0.014946664764015082",
      "0.00733695586146173",
      "0.6724668587049565",
      "0.023528095936481575",
      "0.17248105079633627",
      "-0.003707622251719005",
      "0.07503357822416046",
      "0.008800997076254279",
      "0.0266712868112081",
      "-0.030083743535492334",
      "-0.00443010207156083",
      "-0.011939352301077484",
      "0.0614708841074361",
      "0.15291208573521947",
      "0.050634655421517426",
      "-0.00038762037515537343",
      "-0.01902783753244386",
      "0.008088480717575541",
      "0.02936923239854604",
      "0.0084413108370315",
      "-0.003157698842838474",
      "-0.01034923238288241",
      "0.07689069619997355",
      "0.2837100689235316",
      "0.003702338729554362"
    ],
    [
      "4.258503255148044",
      "8.67221776012009",
      "6.305114031016819",
      "4.311911461383253",
      "3.0723741020499427",
      "2.9476337565285475",
      "-2.9250254049092437",
      "1.3936644319570888",
      "-2.186687389996871",
      "-0.9387152516920667",
      "2.3413420179713516",
      "-0.9112200653496428",
      "-0.26499532740942855",
      "3.251348717099294",
      "-0.4285442616564623",
      "4.941204043863931",
      "0.9814559137069102",
      "-0.16947547681680622",
      "0.8651939387572107",
      "4.065281475862307",
      "-1.432316684783487",
      "3.7650526448422355",
      "-1.659168939591236",
      "-1.5162643843714536",
      "1.8284777524883542"
    ],
    [
      "0.0056836237969168125",
      "0.0057304779322012896",
      "0.05784164815867631",
      "0.007251405481451146",
      "0.008043714717860102",
      "2.899953409242664e-06",
      "0.0015578713879179453",
      "-4.966563778980617e-05",
      "0.0003664599381703503",
      "-0.0017393219761093997",
      "-0.00043342200590335624",
      "0.00010801118389130815",
      "0.006245593552162258",
      "-0.0028210173449173728",
      "-0.0005765508506825579",
      "7.068735183297757e-05",
      "-0.0020077262771399837",
      "-0.0002576256275252721",
      "0.0005519069796807856",
      "-0.0015108203206527669",
      "-7.012113430597407e-05",
      "-7.784007311533522e-05",
      "-0.005320175958951736",
      "0.007098838106190912",
      "-1.2063250634165961e-05"
    ],
    [
      "0.005622886731708878",
      "0.005619394990802258",
      "0.031044209500668874",
      "0.0063938929181183305",
      "0.007408298286313845",
      "4.750670401944103e-05",
      "0.00047738166951163485",
      "-0.00019206812389520659",
      "0.0002250329754362863",
      "-0.0003975598020032426",
      "-0.0001811450839996242",
      "0.00012786102624973164",
      "0.0019082395761902897",
      "-0.004258065050672175",
      "-0.0006661600530283769",
      "2.291099486930871e-05",
      "-0.001498537750974663",
      "-0.0001232681862695853",
      "0.00042231405148895575",
      "-0.0008932750476811776",
      "-3.648414865369126e-05",
      "0.0001262583645542048",
      "-0.00368667070318051",
      "0.0038617633081991483",
      "-0.0005658072049229798"
    ],
    [
      "0.005610413401040704",
      "0.005585549438974662",
      "0.02580377412220233",
      "0.006164674801094429",
      "0.007228579677387615",
      "3.5785302875457885e-05",
      "0.0004870152505914532",
      "-0.00014478554627329822",
      "0.00021253078042418713",
      "-0.0002480824734487553",
      "-0.00013712227192335833",
      "8.626512555377056e-05",
      "0.0013855275401364726",
      "-0.003216145778225037",
      "-0.0004930764961570295",
      "1.519535357390362e-05",
      "-0.0012266719500645645",
      "-9.056305277406217e-05",
      "0.0003768552189140098",
      "-0.000687045508061599",
      "-3.834284355765977e-05",
      "9.955698221593411e-05",
      "-0.002730630929201275",
      "0.0035506084678977104",
      "-0.00043124931146781457"
    ],
    [
      "0.0057378095437917555",
      "0.005671483669926603",
      "0.04121587239212317",
      "0.00680768479537366",
      "0.009375612177603696",
      "0.00010572380080793691",
      "0.0007114626944441296",
      "-0.0003901382687545797",
      "0.0004487799838930611",
      "7.773302737582878e-06",
      "-0.00026721207190807863",
      "0.00015660321313519255",
      "0.0015894690781428579",
      "-0.007645422453242514",
      "-0.0010520854768889464",
      "2.7336493235437836e-06",
      "-0.0025454199915443845",
      "-0.00012937619573737764",
      "0.0008388119943458634",
      "-0.001439583853441807",
      "-0.00010169374264100038",
      "0.00036838703589579905",
      "-0.00561520350010061",
      "0.006682704501455537",
      "-0.0013038947292414779"
    ]
  ],
  "rational_Q": [
    [
      "0.1767157411464454",
      "0.7503338038518623",
      "12.225712993871019",
      "0.831258706952516",
      "1.8168332251434436",
      "0.7503338038521169",
      "4.464402171514319",
      "55.978203195871586",
      "8.559595535581536",
      "8.786310231599336",
      "12.22571299387246",
      "55.97820319586943",
      "249.7314387957105",
      "33.90906624498722",
      "32.4317177475376",
      "0.8312587069535362",
      "8.559595535575022",
      "33.90906624499223",
      "13.51265541637137",
      "10.468835693976713",
      "1.81683322513365",
      "8.786310231602462",
      "32.431717747536574",
      "10.468835693962106",
      "7.093729991266859",
      "0.05149085768062621",
      "0.494780068058714",
      "-0.06823808905140695",
      "0.11893599088414722",
      "0.05149085768079147",
      "-0.2228661866382623",
      "0.27123792017170567",
      "-0.3618323781294773",
      "-0.16160852956542385",
      "0.4947800680569645",
      "0.27123792016810283",
      "-0.8413685752442119",
      "-0.7453875703320353",
      "-0.04201721128860348",
      "-0.0682380890509295",
      "-0.3618323781299971",
      "-0.7453875703373576",
      "-0.2585597118647172",
      "0.4525911844205551",
      "0.11893599088308139",
      "-0.16160852956662358",
      "-0.04201721128762399",
      "0.4525911844080565",
      "0.09407615211494298",
      "-0.19676199795457305",
      "-0.32396483690133954",
      "-0.25361598694683496",
      "0.31125332949057044",
      "-0.9543719995252303",
      "-1.5869711561345947",
      "0.03855527840543879",
      "0.684798373451779",
      "0.09758253407906867",
      "-0.8647670973124791",
      "-0.2044610158015974",
      "-0.07112853775584697",
      "-0.2320056299767063",
      "-0.41538798863105575",
      "-0.3025864761439638",
      "-1.138751699946102",
      "1.224057038438116",
      "-0.19690031493613364",
      "0.20839282205246126",
      "1.5808958547395737",
      "0.4805226353436537",
      "-0.8134803414763015",
      "-0.2367945693018565",
      "-0.4420675339883562",
      "-2.1814517699412033",
      "0.09758253407913894",
      "1.6713580100183425",
      "9.567691287344601",
      "-3.1418012157280506",
      "-3.4710353691506612",
      "1.6756751761768975",
      "6.8135928203165275",
      "1.4972323265032341",
      "-4.59232515854167",
      "1.850476616887508",
      "0.5412667206714452",
      "0.34426636919958975",
      "0.5277985273139896",
      "-6.307401330208018",
      "3.512386942283415",
      "-0.30148433583274636",
      "-1.3865891230558354",
      "5.016425355174692",
      "1.9641888949406976",
      "-0.42825218506286616",
      "0.2559273361596856",
      "-0.4153879886295652",
      "0.7591478236510316",
      "-1.2870458972417422",
      "0.23127941281243725",
      "-0.1848808429124999",
      "0.5412667206827426",
      "-0.14743899068695684",
      "3.9980670440173287",
      "0.6416782229549698",
      "-0.33638354925304276",
      "0.22172055432389742",
      "0.4671058049477248",
      "0.3416755431873081",
      "-1.0400925715860392",
      "0.19389340463647012",
      "-0.09098979010384267",
      "-0.459566355853179",
      "-1.475818637502015",
      "1.6015947321824826",
      "0.28638380913856615",
      "0.20839282205315765",
      "-0.9584883539421295",
      "-2.3091821185451122",
      "0.8547310719170026",
      "1.6787061029671786",
      "-0.3014843358222841",
      "-0.23694680976325155",
      "3.1625863958360854",
      "-0.7729865310680729",
      "-1.0483940110363823",
      "-0.09098979009908968",
      "0.08656119199971372",
      "-1.2280610950438842",
      "1.910902946273814",
      "-0.8653814951551706",
      "-0.10585289177046782",
      "-0.687533648093182",
      "-1.9161462614415288",
      "1.1620811336791672",
      "0.32141004579773463",
      "-0.9543719995295447",
      "-0.8647670973110774",
      "-0.30258647614564105",
      "1.5808958547353265",
      "-0.19676199795413077",
      "-1.586971156135341",
      "-0.204461015799782",
      "-1.1387516999358538",
      "0.480522635339626",
      "-0.32396483690326994",
      "0.03855527840453051",
      "-0.07112853776346463",
      "1.2240570384361529",
      "-0.8134803414766175",
      "-0.25361598694651527",
      "0.6847983734513254",
      "-0.23200562997232557",
      "-0.19690031493557475",
      "-0.23679456930380288",
      "2.7870678229509958",
      "-0.9544851181675915",
      "-3.0831432295069887",
      "1.6713580100191958",
      "2.7870678229484023",
      "6.164747296064529",
      "3.100630331307202",
      "-0.9077519622489842",
      "0.759147823648178",
      "-0.9544851181687207",
      "3.100630331302793",
      "-5.861446726110819",
      "1.4206325227320906",
      "-0.9584883539382507",
      "-3.083143229506497",
      "-0.9077519622581068",
      "1.4206325227285606",
      "2.025843256841295",
      "1.8804829651804578",
      "-11.55432150841678",
      "6.8135928203072575",
      "28.293040121346262",
      "6.21865715448913",
      "-4.367838020238177",
      "6.251591455998546",
      "-0.147438990678671",
      "1.6874007605811252",
      "-2.2894572289332937",
      "-4.669260709867454",
      "1.1361381919145181",
      "-0.23694680976966173",
      "-6.326709738627921",
      "9.954472085851133",
      "-4.2149108567948375",
      "-1.7416540712508088",
      "1.1619974640142927",
      "0.3442663692133824",
      "1.6874007605797505",
      "8.456843059699818",
      "4.8824783870149595",
      "-0.8458978859162567",
      "0.4671058049496042",
      "-0.9835265328660189",
      "-2.1192813148753835",
      "2.540876369900424",
      "0.6159571300722801",
      "0.08656119199209582",
      "-0.3080103870628584",
      "-3.3662789097338717",
      "-4.013933120603594",
      "0.9435694491397226",
      "-1.386589123058033",
      "-6.326709738627663",
      "-0.7551960827739282",
      "-0.5981530175643686",
      "2.5392953708285213",
      "-0.4595663558546719",
      "-0.3080103870667883",
      "-2.2335213512951393",
      "4.840224283678657",
      "-2.5100671041840896",
      "-0.6875336481013278",
      "1.4270016019248506",
      "-0.7745606022256579",
      "0.06134939692312852",
      "-2.2032180837182604",
      "9.567691287351558",
      "1.4972323265087852",
      "0.5277985273154434",
      "5.016425355183875",
      "-0.442067533990984",
      "-3.1418012157209794",
      "-4.592325158520783",
      "-6.307401330222985",
      "1.9641888949640303",
      "-2.1814517699344003",
      "-3.4710353691614384",
      "1.8504766168914404",
      "3.5123869422884235",
      "-0.428252185064714",
      "6.218657154485901",
      "-2.289457228928243",
      "9.954472085847607",
      "-1.2870458972411014",
      "1.880482965179326",
      "-4.367838020236353",
      "-4.669260709862995",
      "-4.214910856793202",
      "-2.3091821185392014",
      "-11.554321508406868",
      "6.251591455998992",
      "1.1361381919189724",
      "-1.74165407124618",
      "-0.02239094071803751",
      "-41.28886142012387",
      "3.99806704400818",
      "8.456843059718755",
      "-0.02239094071577592",
      "11.220691918816385",
      "12.993948381984048",
      "3.1625863958491998",
      "-0.7551960827859832",
      "-41.28886142012793",
      "12.993948381989368",
      "12.160866455800573",
      "-10.107418387231409",
      "0.34167554319191257",
      "-2.1192813148763343",
      "-5.341200214671428",
      "-2.2230400477082455",
      "-1.3786778204256709",
      "-1.228061095032886",
      "-2.2335213513017735",
      "-0.4328645241169959",
      "-7.7288222313477135",
      "3.1721725765757998",
      "-1.4758186374942566",
      "-3.3662789097257066",
      "-0.43286452412196624",
      "-3.734213649679185",
      "-3.5958720427888435",
      "-1.9161462614552833",
      "-0.7745606022271788",
      "8.940220590021905",
      "-0.33487608873159935",
      "-9.161967520990716",
      "0.23127941281223574",
      "0.6416782229550528",
      "-1.0400925715886946",
      "1.6015947321825745",
      "0.2559273361579326",
      "-0.18488084291373708",
      "-0.33638354924957925",
      "0.19389340463517726",
      "0.2863838091346923",
      "4.882478387026537",
      "2.5408763698798738",
      "-4.013933120598653",
      "0.8547310719159802",
      "1.1619974640131046",
      "-0.8458978859144596",
      "0.6159571300605527",
      "0.943569449145615",
      "-2.223040047710224",
      "-7.728822231335199",
      "-0.7729865310810378",
      "-0.5981530175655333",
      "-10.107418387227762",
      "-1.3786778204355463",
      "3.1721725765765934",
      "-3.58528687978524",
      "1.9109029462680085",
      "4.840224283685692",
      "-3.7342136496798397",
      "-3.585286879791091",
      "-1.428278503096803",
      "1.162081133665825",
      "0.0613493969212728",
      "-0.3348760887243796",
      "1.4120854127062237",
      "0.47824660984557604",
      "1.6787061029530592",
      "-1.0483940110348478",
      "-0.8653814951551598",
      "0.3214100457899843",
      "2.53929537082869",
      "-2.51006710418707",
      "-2.203218083728585",
      "-3.595872042782339",
      "-9.161967520996578",
      "0.47824660984420303",
      "0.046621161655885854",
      "0.6755408888589727",
      "-0.07117282001490714",
      "-0.30476688834588744",
      "-0.04662116165531351",
      "8.15269567516586e-13",
      "0.2162229954322809",
      "-0.013132339356534376",
      "-0.29894351839368316",
      "-0.6755408888591129",
      "-0.21622299543767717",
      "-2.391529474781697e-13",
      "-0.4871302528311793",
      "0.1112320797140571",
      "0.07117282001470482",
      "0.013132339354338557",
      "0.4871302528368897",
      "-3.0845303001439336e-12",
      "0.41141178942244655",
      "0.30476688834426785",
      "0.29894351839642325",
      "-0.11123207971404063",
      "-0.41141178942005024",
      "-7.616068667562006e-13",
      "0.03142178556232591",
      "-0.052568379906444355",
      "-0.03697937307761409",
      "0.16585260841955973",
      "-0.5717617084291651",
      "0.19138101121194412",
      "0.4445822678874435",
      "-0.04558749841332284",
      "-0.7937228389875982",
      "-2.8693095172541807",
      "0.8136544738605149",
      "-0.030591982055183847",
      "0.2641357293535602",
      "0.18046843689165276",
      "0.4942346835135969",
      "-0.20982474182498126",
      "0.8637746796647716",
      "0.2822276108154561",
      "0.3649287421396774",
      "1.6044724176058327",
      "-0.037916657515034556",
      "-0.5630349443486011",
      "-0.3864687478280816",
      "-0.36495252992015825",
      "-3.1113635239204878",
      "-0.7937228389948041",
      "1.9136180587606073",
      "5.768368437128801",
      "-0.22507913816902833",
      "-1.8472176349271836",
      "-0.08696196184075629",
      "-1.007139697320904",
      "-11.373412240520793",
      "2.9727271507325126",
      "3.1387775990696913",
      "0.6282567569040911",
      "-0.0016079189048238234",
      "2.5416240129525947",
      "-2.1486990922422198",
      "1.9848292382896258",
      "-0.019074453088577577",
      "0.9403503796174008",
      "5.674371820231709",
      "-4.88666730218162",
      "-2.2342635753328013",
      "0.2948771521501919",
      "0.18046843688924913",
      "-0.29845221453879867",
      "-0.5221812786254252",
      "-0.44971657373801827",
      "0.7187914970608491",
      "0.6282567569025717",
      "0.7732729206066791",
      "5.1129068314830155",
      "-2.7963037345706585",
      "-0.9010145010160135",
      "-0.019150978406659403",
      "0.6173591347342413",
      "0.6784241826373385",
      "0.4681273485502436",
      "0.03220333838903224",
      "-0.1959863374407341",
      "-0.522416155469003",
      "-0.6969990491633999",
      "1.4902456045179788",
      "0.1347354549474904",
      "0.364928742137414",
      "0.145955611583596",
      "0.04036092111870668",
      "-1.0060869457009112",
      "-0.30263198920594914",
      "-0.019074453087555326",
      "1.3822220887297232",
      "-1.7641851132852906",
      "-1.5745401382897664",
      "-0.8469340867974019",
      "-0.19598633744312113",
      "-0.6704139956692554",
      "0.44247083007073174",
      "-1.4384480293309736",
      "0.38179386746034616",
      "-0.37437894325609017",
      "-1.1631269687852248",
      "-0.6707818692186011",
      "1.1247326201671046",
      "1.1378532935529633",
      "0.5717617084298179",
      "2.8693095172543344",
      "-0.4942346835103749",
      "-1.6044724176101688",
      "-0.031421785564993275",
      "-0.19138101121630244",
      "-0.8136544738329426",
      "0.20982474182230856",
      "0.03791665750637723",
      "0.05256837990712677",
      "-0.4445822678860529",
      "0.030591982053428574",
      "-0.8637746796694136",
      "0.5630349443522883",
      "0.03697937307892267",
      "0.045587498410859344",
      "-0.2641357293518129",
      "-0.28222761080840375",
      "0.3864687478271133",
      "-1.1407575045200555",
      "-0.9808441750316924",
      "-0.396524358876312",
      "1.9136180587409664",
      "1.1407575045274085",
      "3.6287496851375315e-12",
      "0.3023573820079449",
      "-3.0587398099551892",
      "-0.2984522145376491",
      "0.9808441750320016",
      "-0.30235738200940165",
      "6.207699868585665e-12",
      "-0.7791736780368445",
      "0.1459556115758208",
      "0.396524358885863",
      "3.0587398099588663",
      "0.7791736780452616",
      "3.0615273127826912e-12",
      "7.985658606265804",
      "-1.7257867207511113",
      "-1.0071396973194988",
      "-2.8487141401763365",
      "-18.489960030413542",
      "14.71162096435542",
      "-2.3799496103990907",
      "0.7732729206113053",
      "-7.399964734743497",
      "-20.685975629055946",
      "-1.0033753820972489",
      "9.157200384112693",
      "1.382222088722133",
      "-3.8482742582325415",
      "5.872836449174808",
      "-6.944743146659069",
      "0.3084911341802354",
      "2.5536544219376083",
      "-0.0016079189052283184",
      "-7.3999647347441755",
      "4.046791552820323",
      "4.383713582329234",
      "-2.9974325785320506",
      "0.6173591347334929",
      "1.2649939028529178",
      "0.4896501424063844",
      "-2.3909530247087303",
      "-0.6144399720394831",
      "-0.6704139956701942",
      "-1.7267713007383696",
      "-3.104374642591286",
      "1.425254884261906",
      "3.083907847926614",
      "0.9403503796232203",
      "-3.848274258229842",
      "2.4966080632547056",
      "-4.279977154144917",
      "0.7462267594916568",
      "-0.522416155480166",
      "-1.7267713007498315",
      "2.3702860744653624",
      "-1.1227139370689747",
      "-0.7091945862543649",
      "-1.1631269687906547",
      "0.731104972698371",
      "-3.055676345201105",
      "1.6428758504624543",
      "1.20826780279186",
      "-5.7683684371281085",
      "11.373412240508845",
      "-2.541624012960825",
      "-5.674371820223425",
      "0.36495252992169125",
      "0.22507913816011868",
      "-2.9727271507310413",
      "2.1486990922772238",
      "4.886667302196006",
      "3.111363523892345",
      "1.8472176349301892",
      "-3.1387775990714832",
      "-1.9848292382972177",
      "2.234263575351921",
      "18.489960030423113",
      "20.685975629057648",
      "-5.872836449176251",
      "-0.5221812786219177",
      "-7.985658606269827",
      "-14.711620964362858",
      "1.0033753820931817",
      "6.944743146650098",
      "0.040360921117731284",
      "1.7257867207508022",
      "2.379949610397644",
      "-9.15720038411408",
      "-0.3084911341759154",
      "-3.7409248853742256",
      "-33.38205661226569",
      "5.112906831506735",
      "4.046791552829712",
      "3.740924885374305",
      "-5.679447510486594e-12",
      "5.866132878391579",
      "-1.7641851132913355",
      "2.496608063256159",
      "33.382056612266005",
      "-5.8661328783976225",
      "3.643073331169651e-12",
      "-6.043315221554281",
      "0.6784241826363122",
      "0.48965014241707455",
      "-0.6738099561008704",
      "-2.649743671049782",
      "2.206815304231759",
      "0.4424708300845333",
      "2.370286074464068",
      "-6.289211328798024",
      "8.999703850986604",
      "-0.015632359063194018",
      "-0.6969990491632633",
      "-3.1043746425994683",
      "-6.289211328795055",
      "-0.021349716272384717",
      "2.181334308449495",
      "-0.6707818692202736",
      "-3.055676345196878",
      "-10.02480654791858",
      "0.2918093886739372",
      "4.772521558060352",
      "0.4497165737338381",
      "2.7963037345658766",
      "-0.46812734854663907",
      "-1.4902456045160444",
      "-0.29487715214839605",
      "-0.718791497068339",
      "0.9010145010031053",
      "-0.032203338387683855",
      "-0.13473545494866332",
      "-4.383713582326819",
      "2.3909530247207007",
      "-1.4252548842604242",
      "-1.0060869456970467",
      "-2.5536544219480426",
      "2.9974325785158413",
      "0.6144399720345386",
      "-3.0839078479322906",
      "2.6497436710580327",
      "-8.999703850979236",
      "-1.5745401383116924",
      "-4.2799771541424585",
      "6.04331522155648",
      "-2.206815304230616",
      "0.015632359065433338",
      "0.5828505204005391",
      "-1.4384480293236965",
      "-1.122713937075756",
      "-0.021349716264349436",
      "-0.5828505203963656",
      "-5.055709970369094e-13",
      "1.124732620171572",
      "1.642875850461908",
      "0.29180938867771483",
      "-2.006888785796401",
      "0.8499649666005603",
      "0.302631989201041",
      "0.8469340867974074",
      "-0.38179386744333516",
      "-1.1378532935554466",
      "-0.7462267594908035",
      "0.7091945862533612",
      "-1.2082678027842129",
      "-2.1813343084464143",
      "-4.772521558069726",
      "-0.8499649665990783"
    ],
    [
      "0.38757790036328305",
      "0.8932375737571427",
      "15.544556389339817",
      "1.1702709913792948",
      "2.38825953281524",
      "0.8932375737571279",
      "3.9961722964441897",
      "48.27538733099965",
      "6.332586182926889",
      "7.037831516791076",
      "15.544556389340135",
      "48.27538733099932",
      "243.83145481930137",
      "26.50295661892105",
      "30.75483575854511",
      "1.1702709913792952",
      "6.332586182926789",
      "26.502956618921253",
      "12.22824809399259",
      "8.411910777707128",
      "2.3882595328154346",
      "7.037831516791486",
      "30.75483575854507",
      "8.411910777706854",
      "7.266574510130579",
      "-0.04786145545945204",
      "0.5001224134893774",
      "-0.15483372875120277",
      "0.03741052535679699",
      "-0.047861455459414955",
      "-0.5286977987547334",
      "0.11925230883259003",
      "-0.18296600888449305",
      "-0.010593624353022251",
      "0.5001224134893729",
      "0.1192523088324237",
      "-5.089259349778407",
      "-0.6860614215153054",
      "0.9078689652985956",
      "-0.15483372875122384",
      "-0.1829660088844739",
      "-0.6860614215152557",
      "-0.26941354388842537",
      "0.1355769317102595",
      "0.03741052535680273",
      "-0.010593624353001277",
      "0.9078689652985272",
      "0.13557693171034946",
      "-0.3332268643122503",
      "-0.583523425604801",
      "-0.1123322548820464",
      "-0.22421620801026196",
      "0.2792777764321232",
      "-0.18775759745189313",
      "-1.3598858227301167",
      "-0.004706551689207333",
      "0.5963185810110199",
      "0.24427867287487706",
      "-0.8082656123781019",
      "2.651533298385377",
      "-0.5553550768596307",
      "-0.4830650841438635",
      "-0.5207108331256842",
      "-0.1647776378826322",
      "-0.584546178087411",
      "1.4384476820548393",
      "-0.2627385584722131",
      "0.02593121451390797",
      "1.1072325667345495",
      "-0.9351426234664032",
      "-0.47506511765944687",
      "0.3696508501622799",
      "-0.6140960111980492",
      "-3.238321910768688",
      "0.2442786728748448",
      "1.4362010342509934",
      "5.435426579241415",
      "-1.6522737013145754",
      "-2.649751428926289",
      "2.167150993167546",
      "6.9377381374520715",
      "0.7473747857156223",
      "-4.061802411550588",
      "2.0175830485024746",
      "0.5921417747791502",
      "-0.026939579404222792",
      "-2.1339476268245123",
      "-5.582169690720048",
      "3.467971631125547",
      "-0.3020644045960998",
      "-0.299211789619662",
      "5.475331186330129",
      "1.6076446535303135",
      "-1.5174609340554677",
      "0.3645093733372102",
      "-0.520710833125668",
      "0.47197403181058484",
      "-1.2633836175216215",
      "0.3598799733609371",
      "-0.33467960587922196",
      "0.5921417747791736",
      "0.5240637954071314",
      "5.215922587722686",
      "0.2659088331995785",
      "-0.25124170900480014",
      "0.32964810404181666",
      "0.4596072514844081",
      "0.3149644029012799",
      "-0.703292909996574",
      "0.20171297342348338",
      "-0.14568103289210713",
      "-0.567827863575416",
      "-1.8210868718593107",
      "1.3793070861355703",
      "0.42544545594544736",
      "0.0259312145139307",
      "-0.38507648149051504",
      "-1.4415531277704794",
      "0.5241339835900435",
      "1.7915799532899932",
      "-0.30206440459621314",
      "-1.0536029425579332",
      "3.658691612572719",
      "-0.5774633802299998",
      "-0.3344651472458155",
      "-0.14568103289207934",
      "0.20262326245789936",
      "-0.10291317460647556",
      "1.580624830292121",
      "-0.8322797349779288",
      "-0.12722638087077576",
      "-0.6376689107792034",
      "-2.5668380730405502",
      "1.2004427797559136",
      "0.2100311530137605",
      "-0.1877575974520894",
      "-0.8082656123782102",
      "-0.1647776378825122",
      "1.107232566734695",
      "-0.5835234256047835",
      "-1.3598858227299722",
      "2.651533298385427",
      "-0.5845461780874066",
      "-0.9351426234664008",
      "-0.11233225488209055",
      "-0.004706551689226111",
      "-0.5553550768595071",
      "1.438447682054673",
      "-0.4750651176595719",
      "-0.22421620801028713",
      "0.5963185810108744",
      "-0.48306508414367944",
      "-0.2627385584722463",
      "0.3696508501622701",
      "1.8477655484901299",
      "-0.9538681660968328",
      "-2.399999132878455",
      "1.4362010342508524",
      "1.8477655484899271",
      "13.182745117374214",
      "2.1284962073719305",
      "-3.7697045656929777",
      "0.4719740318106519",
      "-0.9538681660966083",
      "2.1284962073719673",
      "-3.841710227949706",
      "1.5286095125336836",
      "-0.3850764814904031",
      "-2.3999991328785866",
      "-3.7697045656930954",
      "1.528609512533628",
      "2.772536274187296",
      "2.2133576745307306",
      "-8.752935764869257",
      "6.9377381374522145",
      "27.819191963670335",
      "5.640479915657525",
      "-3.4724865437929364",
      "5.338841678268785",
      "0.5240637954071576",
      "1.7502224899814962",
      "-0.228026438985044",
      "-3.9128240149987765",
      "-0.5362237440054262",
      "-1.0536029425580338",
      "-6.411518399190689",
      "7.655484432621876",
      "-3.5983265919141445",
      "-1.6050690360370912",
      "1.0916849826178145",
      "-0.026939579404094593",
      "1.75022248998137",
      "5.043887893146523",
      "4.267291247280159",
      "0.3177451028784253",
      "0.45960725148435394",
      "-1.0753616448482848",
      "-3.393168757291105",
      "2.2081893380675437",
      "0.9131702279323385",
      "0.2026232624580459",
      "-0.3272212289623239",
      "-1.7536800418140226",
      "-4.007964375843477",
      "-0.21398434831388397",
      "-0.29921178961966655",
      "-6.411518399190573",
      "3.088638497145588",
      "-0.25375285895075383",
      "1.0648523888568304",
      "-0.5678278635753429",
      "-0.32722122896251127",
      "-1.9651306659954666",
      "4.699605505191118",
      "-1.2341591454050926",
      "-0.6376689107791184",
      "1.1347377173664646",
      "-1.4313099426849019",
      "-0.28045636473800273",
      "-1.35917242248664",
      "5.43542657924132",
      "0.7473747857152298",
      "-2.1339476268245012",
      "5.475331186330225",
      "-0.6140960111979199",
      "-1.6522737013148483",
      "-4.061802411550666",
      "-5.582169690720375",
      "1.6076446535302527",
      "-3.2383219107687333",
      "-2.6497514289263226",
      "2.0175830485026904",
      "3.4679716311254953",
      "-1.517460934055447",
      "5.64047991565781",
      "-0.2280264389849337",
      "7.655484432621591",
      "-1.2633836175213682",
      "2.2133576745304775",
      "-3.4724865437928174",
      "-3.9128240149989657",
      "-3.598326591914101",
      "-1.4415531277706457",
      "-8.752935764868726",
      "5.338841678268782",
      "-0.5362237440052585",
      "-1.6050690360371922",
      "-0.07657305109516908",
      "-41.86043695370899",
      "5.215922587722755",
      "5.043887893146643",
      "-0.07657305109479395",
      "16.42471982758776",
      "10.104805015590204",
      "3.6586916125728637",
      "3.0886384971455496",
      "-41.8604369537091",
      "10.10480501559042",
      "13.166600169739532",
      "-6.712400662934673",
      "0.3149644029012242",
      "-3.3931687572911224",
      "-5.412892695105736",
      "-2.0771547551710783",
      "-0.36684009867525363",
      "-0.10291317460655165",
      "-1.9651306659955778",
      "-0.400107325709554",
      "-6.313323306788634",
      "1.914594696047912",
      "-1.8210868718592361",
      "-1.7536800418140943",
      "-0.40010732570958346",
      "-4.186167489371611",
      "-2.983463581023784",
      "-2.566838073040859",
      "-1.4313099426846787",
      "8.295443874141027",
      "-0.6298361944738534",
      "-9.441512873532497",
      "0.3598799733609805",
      "0.26590883319957215",
      "-0.7032929099964664",
      "1.379307086135561",
      "0.3645093733371626",
      "-0.33467960587916795",
      "-0.2512417090048977",
      "0.20171297342337363",
      "0.4254454559453075",
      "4.267291247279868",
      "2.2081893380675486",
      "-4.007964375843351",
      "0.5241339835898458",
      "1.091684982617424",
      "0.3177451028784515",
      "0.9131702279324474",
      "-0.21398434831413832",
      "-2.0771547551710863",
      "-6.313323306788622",
      "-0.5774633802299628",
      "-0.2537528589506212",
      "-6.71240066293487",
      "-0.366840098675215",
      "1.9145946960479805",
      "-2.6815041361569665",
      "1.5806248302922696",
      "4.699605505191071",
      "-4.186167489371514",
      "-2.6815041361570495",
      "-0.26521377393706813",
      "1.2004427797558106",
      "-0.2804563647381093",
      "-0.6298361944738783",
      "0.6998507348504658",
      "0.9409379591802101",
      "1.7915799532900798",
      "-0.3344651472458075",
      "-0.832279734977971",
      "0.21003115301384156",
      "1.06485238885658",
      "-1.2341591454051628",
      "-1.3591724224865847",
      "-2.983463581023848",
      "-9.441512873532641",
      "0.940937959180341",
      "-0.05016285577112835",
      "0.7444864045500003",
      "-0.17500111647941033",
      "-0.31474384201203776",
      "0.05016285577108756",
      "1.5490078179991967e-14",
      "-0.0553223846699302",
      "-0.04401408035597834",
      "-0.2711525302348103",
      "-0.7444864045499455",
      "0.05532238467012276",
      "6.899813296112145e-14",
      "-0.4050145125943322",
      "0.3077135790196352",
      "0.17500111647943103",
      "0.044014080355975184",
      "0.4050145125942744",
      "2.939067474307093e-14",
      "0.35247431411971875",
      "0.31474384201205247",
      "0.27115253023479574",
      "-0.30771357901963065",
      "-0.35247431411962576",
      "-2.10680080307099e-14",
      "0.523598033849716",
      "-0.033057904878948566",
      "-0.2268060315115775",
      "0.18910253225968557",
      "-0.5724371602076449",
      "0.13064611591944153",
      "0.4649931650788023",
      "-0.12188200481813",
      "-0.7135451999104291",
      "-1.2442189513599566",
      "0.9163151038598811",
      "0.23446481313539347",
      "-0.0030782467206158424",
      "0.21635476267250672",
      "0.4773321208082608",
      "-0.9765878917865192",
      "0.9160888641846284",
      "-0.15910155704784126",
      "0.4301375901960762",
      "1.387726378435543",
      "0.8643487625334396",
      "-0.30515724848758896",
      "-0.46048794520428427",
      "-0.839876884551187",
      "-2.7911621786632463",
      "-0.7135451999103687",
      "0.470036280182724",
      "5.243633639955035",
      "-1.093690087561464",
      "-1.9568638156154545",
      "0.008903573750116444",
      "-2.098899887880672",
      "-8.563812233881237",
      "2.7285550234589118",
      "3.105934828852256",
      "0.9447168954269479",
      "-0.5909029007485642",
      "4.334753450818268",
      "-2.6041988639024485",
      "1.7125873725314116",
      "-0.15106785469852288",
      "0.2239865227623414",
      "4.2964941702399",
      "-3.798160831807484",
      "-1.5527134620473357",
      "0.27988837120888044",
      "0.21635476267253068",
      "-0.24011625980171347",
      "-0.0124887620452369",
      "-0.6155379230599877",
      "0.7270739569843178",
      "0.9447168954268982",
      "0.8737792590837858",
      "1.9469980315549646",
      "-2.1122735152827916",
      "-0.30966589363486846",
      "-0.08228413341028225",
      "0.7275925676864853",
      "0.6415245729727385",
      "0.33313172212016345",
      "-0.32539754676561583",
      "-0.35308319177377756",
      "-0.0034577210577414986",
      "1.1489973106211213",
      "0.8886347442550165",
      "-0.3108101596148029",
      "0.4301375901960507",
      "0.6542590018867015",
      "-0.09066997781442294",
      "-0.3795690159442613",
      "0.1733441533012983",
      "-0.15106785469877093",
      "1.3924055814444882",
      "1.1462258949631545",
      "-2.0633611941520384",
      "-1.6272368728732391",
      "-0.3530831917738959",
      "-1.0631404013302372",
      "-0.5909569275286971",
      "-0.40810421702704397",
      "0.7952245599762469",
      "-0.39646476929529273",
      "-1.0034292419454103",
      "-1.2971915060481531",
      "0.9399367462669341",
      "1.4050212075889388",
      "0.5724371602076823",
      "1.2442189513597417",
      "-0.4773321208082238",
      "-1.3877263784358798",
      "-0.5235980338497617",
      "-0.13064611591969316",
      "-0.9163151038599974",
      "0.9765878917866364",
      "-0.8643487625334162",
      "0.03305790487890255",
      "-0.46499316507887956",
      "-0.23446481313536413",
      "-0.9160888641846145",
      "0.3051572484876422",
      "0.22680603151158296",
      "0.12188200481814586",
      "0.0030782467204131087",
      "0.15910155704769322",
      "0.4604879452042581",
      "-0.3383958385010549",
      "-0.9848344805598666",
      "-0.4524648372676902",
      "0.4700362801826756",
      "0.3383958385013031",
      "-1.4863291914981996e-13",
      "0.5411815244307892",
      "-2.654670751888185",
      "-0.24011625980173565",
      "0.9848344805599107",
      "-0.5411815244309058",
      "4.2196678453762074e-14",
      "0.4196295578148693",
      "0.6542590018866031",
      "0.4524648372676602",
      "2.6546707518882617",
      "-0.4196295578149837",
      "-1.765556632896928e-14",
      "6.973091411057649",
      "-1.609593308551903",
      "-2.098899887880919",
      "-3.5980599340561983",
      "-15.806220267242214",
      "15.28522439736116",
      "-2.7473511660752195",
      "0.8737792590838923",
      "-7.289640152814106",
      "-18.813054497512592",
      "-0.8209955820787841",
      "8.619820748554135",
      "1.3924055814443528",
      "-3.4170053061673507",
      "5.664041804338013",
      "-7.352777320991575",
      "0.2626854547072521",
      "1.5748619079652586",
      "-0.5909029007485926",
      "-7.289640152813671",
      "1.061108699275189",
      "3.674282566999146",
      "-2.5348040944989343",
      "0.7275925676865548",
      "0.1792572388886191",
      "0.27225961302922175",
      "-2.0351899565351936",
      "0.050574174930529035",
      "-1.063140401330305",
      "-1.4160536043075787",
      "-2.3286341371418358",
      "1.1675111599824912",
      "2.012655586986968",
      "0.22398652276207331",
      "-3.4170053061673777",
      "1.8786036987701347",
      "-3.6409202746987592",
      "-0.4024325677140394",
      "-0.003457721057846637",
      "-1.416053604307729",
      "1.5868665888864373",
      "-0.24448035043412344",
      "-0.22616734411119674",
      "-1.0034292419454398",
      "0.05208401392190383",
      "-2.6532557286735052",
      "1.5658632672548867",
      "1.4707970756252244",
      "-5.243633639954654",
      "8.563812233881517",
      "-4.334753450818231",
      "-4.296494170239864",
      "0.8398768845511869",
      "1.093690087561533",
      "-2.7285550234587657",
      "2.6041988639024667",
      "3.798160831807621",
      "2.791162178663232",
      "1.9568638156156823",
      "-3.105934828852422",
      "-1.7125873725312797",
      "1.5527134620473562",
      "15.806220267241715",
      "18.81305449751227",
      "-5.664041804337871",
      "-0.012488762045268156",
      "-6.9730914110574815",
      "-15.285224397361196",
      "0.8209955820786432",
      "7.352777320991511",
      "-0.09066997781425563",
      "1.6095933085518106",
      "2.7473511660755747",
      "-8.619820748554103",
      "-0.26268545470741",
      "-2.222388675160614",
      "-31.544685081297356",
      "1.9469980315548483",
      "1.0611086992752308",
      "2.2223886751607065",
      "-6.882803688974188e-14",
      "4.837188076204645",
      "1.1462258949630477",
      "1.878603698769863",
      "31.544685081297573",
      "-4.83718807620483",
      "4.5252620725733575e-15",
      "-4.246885012159036",
      "0.6415245729726677",
      "0.2722596130290912",
      "-0.7013824647866641",
      "-2.235922187747942",
      "2.6803021021758013",
      "-0.5909569275287516",
      "1.5868665888866276",
      "-3.900673970246233",
      "6.86571889853246",
      "0.12128848928892677",
      "1.1489973106211726",
      "-2.3286341371418158",
      "-3.900673970246214",
      "1.2926527470429985",
      "1.947810355337103",
      "-1.2971915060481318",
      "-2.6532557286734186",
      "-10.464572486288185",
      "0.5736245916314449",
      "4.641358469292319",
      "0.6155379230601088",
      "2.1122735152827103",
      "-0.33313172212001874",
      "-0.8886347442548631",
      "-0.27988837120884974",
      "-0.7270739569844522",
      "0.30966589363481983",
      "0.3253975467656236",
      "0.31081015961487535",
      "-3.6742825669992407",
      "2.0351899565352363",
      "-1.1675111599825927",
      "-0.3795690159443763",
      "-1.5748619079652646",
      "2.534804094499032",
      "-0.050574174930632536",
      "-2.0126555869868668",
      "2.2359221877480073",
      "-6.865718898532428",
      "-2.0633611941520447",
      "-3.6409202746985967",
      "4.246885012159251",
      "-2.6803021021756632",
      "-0.12128848928895303",
      "0.23431453787078876",
      "-0.40810421702698707",
      "-0.24448035043416239",
      "1.2926527470429208",
      "-0.23431453787091863",
      "2.690161224273615e-14",
      "0.9399367462670357",
      "1.5658632672548514",
      "0.5736245916314485",
      "-1.1104758337344798",
      "0.9563830313433712",
      "-0.17334415330136924",
      "1.6272368728731925",
      "-0.7952245599763418",
      "-1.4050212075889355",
      "0.40243256771399005",
      "0.22616734411147643",
      "-1.4707970756252557",
      "-1.9478103553370913",
      "-4.641358469292376",
      "-0.9563830313434755"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.005498487425431322",
    "0.005498490377196081",
    "0.005498516019064869",
    "0.00549851561860485",
    "0.005498485151933664",
    "0.005498898943409297",
    "0.005498548169773964",
    "0.005498505829889728",
    "0.005498581619618102",
    "0.005498598749735228",
    "0.0054984829911003215",
    "0.005498535173043954",
    "0.005498494739270409",
    "0.005498585154173627",
    "0.005498698769636224",
    "0.005498601056690647",
    "0.005498517490833085",
    "0.005498522068144177",
    "0.005498620161785622",
    "0.005498656969935136",
    "0.00549849311628734",
    "0.005498521482451525",
    "0.0054985209942432665",
    "0.005498487568334109",
    "0.005498959436238268",
    "0.005498555968054961",
    "0.005498510016505183",
    "0.0054985925006155924",
    "0.0054986116071160445",
    "0.005498485555984231",
    "0.005498542175280026",
    "0.005498498307160051",
    "0.005498600252813126",
    "0.0054987042389445925",
    "0.005498614421661638",
    "0.005498522872892723",
    "0.005498527206731365",
    "0.005498636035334164",
    "0.005498670935008564",
    "0.00549857009003971",
    "0.005498569432532062",
    "0.005498511427472085",
    "0.005499320797481502",
    "0.005498629658309263",
    "0.00549855064980182",
    "0.005498695198034032",
    "0.005498726154637205",
    "0.005498507452148256",
    "0.005498606063154551",
    "0.005498529630854711",
    "0.005498700705676009",
    "0.005498909102940126",
    "0.0054987299171654035",
    "0.005498572682823008",
    "0.005498580953735587",
    "0.005498767371121368",
    "0.005498833742954745",
    "0.005498567790777828",
    "0.005498511430268303",
    "0.005499265107214415",
    "0.0054986302442864765",
    "0.005498550049582549",
    "0.005498691045891583",
    "0.005498723257185856",
    "0.005498507461999566",
    "0.005498606520386149",
    "0.00549852983726892",
    "0.005498700443467394",
    "0.005498928472027297",
    "0.00549873280821586",
    "0.005498572514582148",
    "0.005498581830888625",
    "0.005498765377116514",
    "0.005498840596972468",
    "0.00549848226391864",
    "0.0054989376943226425",
    "0.005498537671573951",
    "0.00549850149685034",
    "0.0054985737568129306",
    "0.005498586259467831",
    "0.005498480560320037",
    "0.00549852806452309",
    "0.005498491189205894",
    "0.005498574150971162",
    "0.005498661476747816",
    "0.005498586248023656",
    "0.005498511936382402",
    "0.005498515167278578",
    "0.005498606956285654",
    "0.005498632716482228",
    "0.005501684021300683",
    "0.005500178459553071",
    "0.005499202293613712",
    "0.0055000481719117734",
    "0.005500578415521244",
    "0.005498881926098758",
    "0.005499724418376694",
    "0.0054990788530965345",
    "0.005500415211979911",
    "0.005506811078679214",
    "0.005501010273134181",
    "0.005499411109055927",
    "0.005499615633376348",
    "0.005500812690445856",
    "0.005502624157665122",
    "0.005498701215715194",
    "0.0054985980021040465",
    "0.005498832040698431",
    "0.005498854631334825",
    "0.005498532383161052",
    "0.005498679440347003",
    "0.005498564924059102",
    "0.005498812136264014",
    "0.005499090723358633",
    "0.005498851583908841",
    "0.005498629737100586",
    "0.005498639122719152",
    "0.005498920680830344",
    "0.005498994173988273",
    "0.005498533937420808",
    "0.0054986543245440335",
    "0.005498678449712226",
    "0.005498498480632828",
    "0.005498580161735097",
    "0.0054985168062751544",
    "0.005498659077553723",
    "0.0054988208590111545",
    "0.005498681827650322",
    "0.005498552209358924",
    "0.005498558586317248",
    "0.005498713546352936",
    "0.005498764565860096",
    "0.005498939741894566",
    "0.0054990250288526115",
    "0.00549856555830736",
    "0.0054987752087828036",
    "0.005498613239525655",
    "0.005498981410686428",
    "0.005499469873699098",
    "0.005499049987969532",
    "0.005498701942397255",
    "0.005498723167311414",
    "0.005499109069791288",
    "0.005499283137199019",
    "0.005499079587514952",
    "0.005498577117350016",
    "0.005498810806125835",
    "0.005498629360566567",
    "0.005499019394235487",
    "0.005499549980472136",
    "0.005499095562598676",
    "0.0054987305774541525",
    "0.00549875074836458",
    "0.0054991826206578645",
    "0.005499342850626401",
    "0.005498478752523798",
    "0.005498523092416367",
    "0.005498488675340896",
    "0.005498563817735505",
    "0.005498657711782004",
    "0.0054985770687873275",
    "0.005498508111266932",
    "0.0054985115670860745",
    "0.005498595624777752",
    "0.005498623158019728",
    "0.005498650763923824",
    "0.0054985516922007455",
    "0.00549877559844584",
    "0.005499015222847361",
    "0.00549880829783473",
    "0.005498608124218059",
    "0.005498617047490688",
    "0.005498865063923298",
    "0.005498936326139546",
    "0.005498502728032679",
    "0.005498610914399716",
    "0.005498735564739829",
    "0.005498628243639735",
    "0.005498530542185192",
    "0.005498535160035905",
    "0.005498655669162443",
    "0.005498692284694925",
    "0.005498936201660444",
    "0.005499541107259477",
    "0.005499020821248158",
    "0.005498703744447292",
    "0.005498724066820873",
    "0.005499104032716155",
    "0.0054992638198191",
    "0.005499544600160244",
    "0.005499451918391486",
    "0.005498902352612399",
    "0.005498891271009942",
    "0.005499736926388588",
    "0.005499650576229847",
    "0.00549908041862446",
    "0.005498731519600406",
    "0.00549874601405653",
    "0.005499193734155902",
    "0.005499307378320997",
    "0.005498574096227765",
    "0.00549858165866727",
    "0.005498772621394372",
    "0.005498833153963974",
    "0.005498587395192742",
    "0.005498797584297182",
    "0.005498843319848964",
    "0.0054992889946622525",
    "0.005499486706237605",
    "0.005499566302291521"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.07456806537206554966702280 +/- 1.67e-27]",
      "[0.1713324942953926802017651 +/- 3.39e-26]",
      "[1.122802692518572994892626 +/- 4.81e-25]",
      "[0.1146424448208122385150046 +/- 8.65e-27]",
      "[0.08912152918092930610873410 +/- 3.35e-27]",
      "[0.01057353928049834811120394 +/- 8.67e-28]",
      "[0.8292240237933629256461349 +/- 4.98e-26]",
      "[0.05222264412803298901218490 +/- 1.35e-27]",
      "[0.07881385763720348075856419 +/- 3.99e-27]",
      "[2.724186829529917662887191 +/- 3.56e-25]",
      "[0.5268620865623184506852725 +/- 3.13e-26]",
      "[0.4212645062531304354285118 +/- 4.44e-26]",
      "[0.02667424063382281046084983 +/- 4.15e-27]",
      "[0.02367269942408093110548269 +/- 3.92e-27]",
      "[0.01533332912451025743969459 +/- 3.37e-27]"
    ],
    [
      "[0.09294723209523139597152280 +/- 1.67e-27]",
      "[0.3740914198724389983588564 +/- 4.66e-26]",
      "[4.882731408918089184447839 +/- 2.78e-25]",
      "[0.5507243215954242994448504 +/- 8.16e-27]",
      "[0.3681636058770312100411373 +/- 2.66e-26]",
      "[0.1006262107882099033037208 +/- 3.75e-27]",
      "[2.584991986954231878400758 +/- 3.28e-25]",
      "[0.1306654939020719612820854 +/- 2.42e-26]",
      "[0.05704960550381854796741869 +/- 3.85e-27]",
      "[3.045459547487620637177176 +/- 2.06e-25]",
      "[1.170781812989637104057516 +/- 1.75e-25]",
      "[1.023300435113025866615536 +/- 6.04e-26]",
      "[0.04105664616763370253924192 +/- 4.10e-28]",
      "[0.04460238322008865742018938 +/- 2.79e-27]",
      "[0.02005873197044414181146873 +/- 3.88e-27]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.24397274991497397
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack3_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 3,
  "lambda_polygon": 6,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.633",
    "0.668"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "2.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-1.1102230246251565e-16",
    "-0.9999999999999999",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "2.0",
    "-1.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.005687499813493455",
      "0.0056961778136881075",
      "0.008535633825595808",
      "0.00575828317988915",
      "0.006263171295690535",
      "-1.9232633517531567e-05",
      "7.85028327507116e-05",
      "-1.5022415688523577e-05",
      "9.616099209340821e-05",
      "8.245783703398554e-05",
      "1.3012280560680023e-05",
      "-5.734256743012695e-05",
      "0.00023832392184905412",
      "-0.0004586634036184464",
      "-2.3322472245446237e-05",
      "9.37204831523154e-07",
      "-0.0002107454911496986",
      "-6.821344737584048e-06",
      "0.00011827115669150648",
      "0.00011014559365256741",
      "3.9346771030832516e-05",
      "-4.324520034323445e-05",
      "0.00016607401015399277",
      "0.0009050159725668223",
      "3.0021842264758423e-06"
    ],
    [
      "0.005709457567680201",
      "0.005701451649210667",
      "0.010324807915853065",
      "0.005777508609180285",
      "0.006647438136102093",
      "-2.8924840319001533e-05",
      "0.00013620790067386663",
      "-8.466459554469143e-06",
      "0.00015707480534999296",
      "0.00010551299909008623",
      "1.3923892152611693e-05",
      "-9.808160163379653e-05",
      "0.0003799540153708487",
      "-0.000874665924497714",
      "-3.9968746059605215e-05",
      "-3.177818406854997e-06",
      "-0.0003953293752053593",
      "-1.9178145696391128e-05",
      "0.0001866310109913287",
      "0.00021388307729181704",
      "5.207918953485233e-05",
      "-5.954244910435859e-05",
      "0.0002177813081503109",
      "0.0016137877989416093",
      "6.145257106320816e-05"
    ],
    [
      "0.0057426184265943776",
      "0.005762800830693596",
      "0.012843303761263688",
      "0.005912029630219437",
      "0.0070788408686111295",
      "-5.577013249050371e-05",
      "7.555167717498679e-05",
      "-4.5677197084770734e-05",
      "0.0002379588360385385",
      "0.00021190063996060396",
      "3.8354490294684015e-05",
      "-0.00016630503395019723",
      "0.0007705720956214679",
      "-0.0015227145003544806",
      "-0.0001834391013000618",
      "5.046331427331432e-07",
      "-0.0005849015700078332",
      "-4.84453905273538e-05",
      "0.00027180591607129815",
      "0.00035782032168593853",
      "0.00010092327567761143",
      "-0.00012698437357129447",
      "0.00022412397480707798",
      "0.002014033297047119",
      "5.6080756738995806e-05"
    ],
    [
      "0.005772641571957657",
      "0.00575492169903708",
      "0.017531999131612668",
      "0.005919082880630909",
      "0.007786669757936379",
      "-4.834237209226554e-05",
      "0.00037421441060849875",
      "1.0118693071845756e-05",
      "0.000327257297868925",
      "0.0003368547711900142",
      "2.7216874553161374e-05",
      "-0.0002197229986241774",
      "0.0009463836058813779",
      "-0.0018653976937147783",
      "-9.396075646805017e-06",
      "-2.0747146556034306e-05",
      "-0.0009001619402564103",
      "-3.827129553739573e-05",
      "0.000389741973675649",
      "0.00045259987288157413",
      "0.00010495122341344769",
      "-5.3162756542604486e-05",
      "0.0006419400789123709",
      "0.003951049660654918",
      "0.00021287648036222"
    ],
    [
      "0.005688011590352964",
      "0.005694918465638857",
      "0.008555091247473931",
      "0.005780384991467343",
      "0.006236648353434933",
      "-1.872420973522409e-05",
      "5.121885453517211e-05",
      "-2.4150525582731478e-05",
      "9.583018278684754e-05",
      "7.618836418383388e-05",
      "1.5591604565398588e-05",
      "-4.370703156299664e-05",
      "0.000306205697847262",
      "-0.0005107697509820235",
      "-6.056447957036804e-05",
      "5.385236689408337e-06",
      "-0.0002160437216793281",
      "-1.3827524551089009e-05",
      "0.00011495775737187384",
      "0.00011582917177674847",
      "5.048279057888539e-05",
      "-4.856569086359649e-05",
      "0.00012807812525229123",
      "0.0008353778910834028",
      "-1.8045987137542061e-06"
    ],
    [
      "0.0058158965283839174",
      "0.0059375736827175",
      "0.017773853625006327",
      "0.006131222323973563",
      "0.00833565756518238",
      "-0.00010315017267754738",
      "0.00036089990869565483",
      "-3.1567223599327745e-05",
      "0.0004046256733039936",
      "0.0002833660605355345",
      "3.499183201600784e-05",
      "-0.00022316237635073262",
      "0.0005580096799745752",
      "-0.0020393079169352827",
      "0.00010763809798836287",
      "2.931270427870416e-05",
      "-0.0008664103329916242",
      "1.0874315754335367e-05",
      "0.0005188054606684655",
      "0.0005113948380277859",
      "0.0001645841049345648",
      "-0.0003102362823148549",
      "0.001190456491280562",
      "0.003849067900884802",
      "2.4572997483793176e-05"
    ],
    [
      "0.005824491472381605",
      "0.0059097019387788306",
      "0.013954380071411776",
      "0.006688003610446248",
      "0.007530104128410878",
      "-0.00010446357378057636",
      "-0.00034881803784907807",
      "-0.0003165923158606173",
      "0.00036642427048651997",
      "0.00021871233195469442",
      "0.00011790213666968993",
      "-2.1474323005394216e-05",
      "0.0019769299475229755",
      "-0.002117136865796997",
      "-0.0008010150477636786",
      "0.00010454640748137618",
      "-0.0005881097246862253",
      "-0.00011523534242522315",
      "0.00042643887836766713",
      "0.0006476906780079405",
      "0.00039600494495562285",
      "-0.000410583794930262",
      "8.54377340126536e-06",
      "0.0009216318238628667",
      "-0.00041036614048767597"
    ],
    [
      "0.005697848562816539",
      "0.005714903183749304",
      "0.008775504925026104",
      "0.005803090792754871",
      "0.00636829815918991",
      "-2.5157242131539723e-05",
      "6.399341520537794e-05",
      "-3.386018541419681e-05",
      "0.00011763588742460608",
      "9.092807229034974e-05",
      "2.2792576049237605e-05",
      "-5.2597057606965284e-05",
      "0.00029199094118846104",
      "-0.0005568853123450203",
      "-7.724819011986091e-05",
      "8.770767305682077e-06",
      "-0.00023685225505634436",
      "-1.3850337326676863e-05",
      "0.00014281637483698766",
      "0.00011647299288723786",
      "6.32480766059563e-05",
      "-6.928862804322934e-05",
      "0.0001429900803127169",
      "0.0009311747918135182",
      "-2.4404344004851134e-05"
    ],
    [
      "0.005803661288310646",
      "0.005793048562098571",
      "0.01712960206613677",
      "0.006026826540744851",
      "0.00814191875484335",
      "-6.19173633192033e-05",
      "0.0003536281499980725",
      "-4.012792002935843e-05",
      "0.00038369508723760075",
      "0.0002722310694687688",
      "3.541928160891113e-05",
      "-0.00019043633097769416",
      "0.0008275427660241455",
      "-0.0019967545695467274",
      "-4.472984351248995e-05",
      "2.5764547324220714e-06",
      "-0.0009155514723525228",
      "-2.1731348362820598e-05",
      "0.00047714884546683363",
      "0.000405053369265273",
      "0.00014134047098935277",
      "-0.00013611865749033644",
      "0.0006337304891597782",
      "0.0038756005940186536",
      "4.391329031343383e-05"
    ],
    [
      "0.005773064397510065",
      "0.005852408728934244",
      "0.0120907209985146",
      "0.006184786124363229",
      "0.007262663473745933",
      "-6.093904061902642e-05",
      "0.00011782365843368678",
      "-0.00014796459426974097",
      "0.0002653931306369661",
      "0.00026147823574443086",
      "9.237089571281442e-05",
      "-3.48761468437367e-05",
      "0.000686825230962561",
      "-0.0006774924342141023",
      "-0.00021149117126473748",
      "5.234606284361139e-05",
      "-0.00031641283953855393",
      "-6.416723099198732e-06",
      "0.00034732621948510746",
      "0.00012417527716358963",
      "0.00020290963836836",
      "-0.00021451505184041721",
      "0.0004907612081720908",
      "0.0015228906322068162",
      "-0.00028635781866540684"
    ],
    [
      "0.0056786190149114065",
      "0.005692148775652072",
      "0.007826675213113565",
      "0.0057640121563748365",
      "0.006086001448551563",
      "-1.4139724219681241e-05",
      "3.701604178735614e-05",
      "-2.32670105559397e-05",
      "7.052306189033613e-05",
      "6.765144119124358e-05",
      "1.3500113305751311e-05",
      "-3.0275014680383232e-05",
      "0.00022796795434864672",
      "-0.00032564207084284554",
      "-4.082785648073947e-05",
      "5.424992744802329e-06",
      "-0.00014002105128435222",
      "-6.591025934510798e-06",
      "8.75540298363694e-05",
      "6.710759117796531e-05",
      "4.104741195324687e-05",
      "-3.777420893245567e-05",
      "0.00011608522738011112",
      "0.0005712512511726423",
      "-2.256216134636652e-05"
    ],
    [
      "0.005798909171505423",
      "0.005777699055644226",
      "0.01695140519917195",
      "0.006063791012411097",
      "0.008144800142480852",
      "-4.864411447008988e-05",
      "0.000557595605177425",
      "-2.8463007114950436e-05",
      "0.00036107901403307287",
      "0.00022439362757488166",
      "2.167040506190947e-05",
      "-0.00017402779266406987",
      "0.0007571850282565302",
      "-0.0009168469219781529",
      "0.00016559963155243318",
      "-3.871661558057975e-06",
      "-0.0007095139647451069",
      "3.1207143589540555e-05",
      "0.0004826131320006136",
      "0.0003343238147253852",
      "0.00011494701011553307",
      "-9.092316493554693e-05",
      "0.000907187767693248",
      "0.004071244478825641",
      "-4.6715347227766616e-05"
    ],
    [
      "0.005689391289724827",
      "0.005712113072816852",
      "0.008011247867249698",
      "0.005812272334776971",
      "0.006204440415026457",
      "-2.3410154780849732e-05",
      "1.905437818147527e-05",
      "-4.141714990246609e-05",
      "9.324558963398882e-05",
      "7.808740279186731e-05",
      "2.243540425671388e-05",
      "-3.905384085321521e-05",
      "0.0002851495641959843",
      "-0.0004087255586539444",
      "-8.414913187831458e-05",
      "1.1348723892006761e-05",
      "-0.00015826515201014735",
      "-1.1065293496810973e-05",
      "0.00011433990540599358",
      "9.443688157921963e-05",
      "6.046255993890993e-05",
      "-7.156056223871492e-05",
      "0.00011153502562171563",
      "0.000576398866334928",
      "-5.426987154126064e-05"
    ],
    [
      "0.188522189351091",
      "1.5809532236204116",
      "13.391450831290188",
      "0.40023136417554245",
      "1.7441651430565126",
      "0.37390137507984883",
      "1.5563545091156041",
      "-0.12458905103288415",
      "0.1297653266968053",
      "3.4930192403053772",
      "0.2449366625501699",
      "-0.8882226106809926",
      "-0.8699997640247129",
      "0.6616832896439352",
      "-0.8013324871047537",
      "-0.3838686998173905",
      "-0.14653583672298343",
      "-0.2377278019913656",
      "0.548494194479381",
      "2.9758122223774173",
      "-0.7482225877952193",
      "1.392785931650668",
      "-2.1239816874213764",
      "4.775463353306892",
      "-0.20540412387620022"
    ],
    [
      "0.027130186068078287",
      "0.021028852689814307",
      "1.09177746994693",
      "0.028891529293389184",
      "0.33090600277024057",
      "-0.018043889795807674",
      "-0.0015643031197302593",
      "-0.0062861708815209055",
      "0.05879249233873661",
      "0.004610892648786233",
      "0.005655065976991548",
      "-0.05036961879842327",
      "0.1507903877717843",
      "-0.4240115375462915",
      "-0.07483092746220854",
      "-0.00032286510765121464",
      "-0.15181031316126398",
      "-0.020958843458543683",
      "0.05938283769352282",
      "0.12779015599930202",
      "0.017824493734594823",
      "-0.048857183535417285",
      "-0.04049310250925583",
      "0.4125867383154317",
      "0.04027784143055323"
    ],
    [
      "0.005806361451758936",
      "0.005948993706855429",
      "0.011171357324991003",
      "0.006407827537725428",
      "0.007414370710555473",
      "-0.00011481004543262368",
      "-0.00017118232283183115",
      "-0.0002573878375038763",
      "0.0003328254960833496",
      "0.00025123105885133617",
      "0.0001352489771946173",
      "-7.172792798702109e-05",
      "0.0010370113403898346",
      "-0.0013425171350549944",
      "-0.0006108372466141492",
      "9.121740545758042e-05",
      "-0.0003706430650456197",
      "-7.054274207120229e-05",
      "0.00039591899076712637",
      "0.00031631028747793695",
      "0.00031295296045783297",
      "-0.0004285805814154973",
      "0.00010881934353933979",
      "0.0007193965719025007",
      "-0.0004089278569905125"
    ],
    [
      "0.005730801734974489",
      "0.005741082777008453",
      "0.013016387104788205",
      "0.005935143719940725",
      "0.00696318967814387",
      "-3.4076279166230636e-05",
      "0.0001766828102483837",
      "-2.6586631839755832e-05",
      "0.00020325444921262737",
      "0.00021678362667621612",
      "2.726543963222133e-05",
      "-0.000102211876743716",
      "0.0007009034461297812",
      "-0.0010704867467605716",
      "-2.7390929025300876e-05",
      "4.098425182779834e-06",
      "-0.000490745666685322",
      "-1.7333518956334684e-05",
      "0.00024969350315227277",
      "0.00025961282836874626",
      "0.00010279857952209677",
      "-7.073683048199678e-05",
      "0.0004998468106440966",
      "0.0021604636607933207",
      "4.679396411832428e-05"
    ],
    [
      "0.005806833965548192",
      "0.005765667117495275",
      "0.020723829973106695",
      "0.005972747588358491",
      "0.008379134799678169",
      "-5.915844966321936e-05",
      "0.0004917161196674271",
      "1.9280121413089477e-05",
      "0.0004192933479690333",
      "0.0003616755974879485",
      "2.685248306964738e-05",
      "-0.0002596818434664481",
      "0.0011854775336857847",
      "-0.0024617521203078403",
      "-1.7338990640017516e-05",
      "-2.2239963753523477e-05",
      "-0.001189129914983764",
      "-5.356786413982566e-05",
      "0.0004967559303523405",
      "0.0005738722504355706",
      "0.00013101939833051884",
      "-7.558387699099038e-05",
      "0.0007726577725455382",
      "0.0051555782517767905",
      "0.00029723603772250306"
    ],
    [
      "0.005788632606913495",
      "0.005901579477560677",
      "0.01465121534169466",
      "0.006223462738215771",
      "0.007541215103264218",
      "-9.693952975955346e-05",
      "-4.949841639756739e-05",
      "-0.00013528464225022704",
      "0.00033192897995317785",
      "0.00037248456841971946",
      "8.30168102193037e-05",
      "-0.00018215242201006468",
      "0.001209345270623011",
      "-0.001987874536841566",
      "-0.0003892615437574835",
      "4.153540292779283e-05",
      "-0.0006598935844747878",
      "-7.713341675194782e-05",
      "0.0003771031111590644",
      "0.0005179923835162615",
      "0.00025798153674153285",
      "-0.0002848240636182671",
      "0.00040496819813849293",
      "0.002004592931617132",
      "-5.469418302569982e-05"
    ],
    [
      "0.005997639671392885",
      "0.0060987012032379636",
      "0.028413618619050555",
      "0.006446740140853292",
      "0.010884392322118129",
      "-0.00025630067479413615",
      "0.00015228677462149177",
      "-0.00016346443909906474",
      "0.0009196221388015123",
      "0.0007857857802990906",
      "0.00018365429044451328",
      "-0.0008049209001649654",
      "0.002736673170086196",
      "-0.006167939548683047",
      "-0.00106613710118388",
      "-1.729855264003768e-05",
      "-0.00229507083625595",
      "-0.0002882219192048923",
      "0.0009703154270308588",
      "0.0016827729616002644",
      "0.00042802048201685957",
      "-0.0005522485548475384",
      "0.0001242328556865744",
      "0.007185713919904084",
      "0.000465750994430025"
    ],
    [
      "0.2638769690523001",
      "4.555962291337893",
      "6.263998645382936",
      "0.18105318862194744",
      "3.8278231174662203",
      "-0.802199029928576",
      "0.1733031538351153",
      "0.05398737447952907",
      "0.6489064160779443",
      "1.565068996345928",
      "0.03514280709932779",
      "-1.122562139294361",
      "0.17470230008807927",
      "-0.854683001217893",
      "0.5498498246247653",
      "0.4024218943699574",
      "-0.36358814912856047",
      "0.1159529405885743",
      "0.7321759820621371",
      "1.7529935758289676",
      "-0.05155450473035424",
      "-2.96473187110629",
      "0.8800630450129535",
      "2.1649419002737926",
      "-0.0642879489489865"
    ],
    [
      "0.005690353559226269",
      "0.0056926251305927465",
      "0.008780503789960125",
      "0.0057614623433354",
      "0.006300766861392476",
      "-2.0330699036071856e-05",
      "6.909965604927186e-05",
      "-1.6610303879972955e-05",
      "0.0001047450510438469",
      "8.764209104035523e-05",
      "1.5648168043058225e-05",
      "-5.835449706642034e-05",
      "0.00028531460721648895",
      "-0.0005795009948368163",
      "-5.020755106803074e-05",
      "1.476965197495428e-06",
      "-0.0002475473468622756",
      "-1.434307585201282e-05",
      "0.0001246570819165558",
      "0.00012807324563219257",
      "4.464438582952242e-05",
      "-4.611550913930284e-05",
      "0.00014502911487271328",
      "0.0009745161786863418",
      "1.8406778873792457e-05"
    ],
    [
      "0.00570064627463059",
      "0.005710703146486488",
      "0.009562409753141543",
      "0.005812560471065608",
      "0.006437570413885064",
      "-2.6366638578367788e-05",
      "7.254860066189468e-05",
      "-2.7218187729916582e-05",
      "0.00012870413011243078",
      "0.0001069857391654109",
      "2.0656795807491662e-05",
      "-6.81967635975788e-05",
      "0.00041007375553389673",
      "-0.0006986968767884465",
      "-7.871183429961022e-05",
      "5.0399279788464894e-06",
      "-0.0002971552344487963",
      "-2.0409537598962987e-05",
      "0.00015207912614229605",
      "0.00017143526117073375",
      "6.543580158821067e-05",
      "-6.468693382617983e-05",
      "0.00017267376258222797",
      "0.001154079070085468",
      "1.5267643942682622e-05"
    ],
    [
      "0.24835104438640004",
      "0.13890059289639173",
      "3.27346236840083",
      "0.958604666766641",
      "2.4899021732256656",
      "0.033194967470043774",
      "0.08233097073110876",
      "-0.4691305883158131",
      "0.3967790783559901",
      "-0.4829671321021459",
      "0.002326345075693553",
      "0.5248487660620157",
      "-0.30189155172588616",
      "-1.9063786193566383",
      "-0.5455309301513551",
      "0.17115324781670307",
      "-0.7384072407019556",
      "0.08040288053938947",
      "0.6672923017656881",
      "-0.23948395255648794",
      "0.3366666786138147",
      "-0.18699912396273818",
      "-1.3097260080477247",
      "1.4440580137585535",
      "-1.4188130235282266"
    ],
    [
      "0.7808478894955844",
      "11.488920574908704",
      "7.801328957100888",
      "0.35797706821735487",
      "2.2921531838161253",
      "-2.74577600497268",
      "-1.6453391827840609",
      "0.1243514136534596",
      "-0.35205103232818197",
      "8.211526668081815",
      "-0.42361559728632164",
      "2.91954364527291",
      "-0.8083385204612723",
      "2.8627838707328226",
      "0.12452097834829488",
      "0.8287375218182762",
      "0.5276911445027144",
      "0.3602024684088437",
      "1.0190000879086856",
      "0.19662706197852903",
      "-1.4750764074098945",
      "-2.645979909537405",
      "-0.8499235229739721",
      "-0.9034828522821068",
      "0.12498981834315633"
    ],
    [
      "0.1640561798397338",
      "11.181575679185775",
      "13.2678319389832",
      "0.8050922922176267",
      "0.9518295597785663",
      "-0.28842732789061015",
      "0.6329624384628486",
      "-0.2755779467090828",
      "0.2568076829249338",
      "8.733983814787853",
      "0.08254349367535933",
      "0.1401328380184171",
      "-0.8320163583948073",
      "2.355394706936122",
      "-0.14068887921667855",
      "1.14243179800079",
      "1.2454171649769363",
      "0.031189421082070633",
      "0.1956667436654815",
      "-5.900060492899207",
      "2.4882163784620195",
      "-1.9956026714610908",
      "2.7675149512490664",
      "-0.8301553692672593",
      "-0.25926457726004193"
    ],
    [
      "0.00568735398283058",
      "0.005693413319884801",
      "0.0087800146404246",
      "0.005757537778014714",
      "0.006266740936943657",
      "-1.9574440480153687e-05",
      "6.455291192331354e-05",
      "-1.2814646785977052e-05",
      "9.808487835425446e-05",
      "9.368405202824263e-05",
      "1.2525003514745935e-05",
      "-6.35582513639438e-05",
      "0.0002800685911292459",
      "-0.0005662349294870952",
      "-3.5558263300704245e-05",
      "-8.004777492461959e-07",
      "-0.00023765822496023387",
      "-1.2239207626328845e-05",
      "0.00011702047582335721",
      "0.00012487642505034022",
      "3.969447950170096e-05",
      "-4.037481190405584e-05",
      "0.0001608526603525072",
      "0.0009384814508850912",
      "2.3238458517927948e-05"
    ],
    [
      "0.005730261643448644",
      "0.005727098101455213",
      "0.01204482599550049",
      "0.005825231813423488",
      "0.006975491252588366",
      "-4.706913659153743e-05",
      "0.00012347264107315505",
      "-1.2169125507529433e-05",
      "0.00021704587263793085",
      "0.0001518105287440763",
      "1.823013276158999e-05",
      "-0.00016428660435175034",
      "0.0006453261065062453",
      "-0.0014026913456997793",
      "-0.00012105183155217897",
      "-6.843715709299368e-06",
      "-0.0005784084230140567",
      "-4.6836069854226634e-05",
      "0.00024290312484536938",
      "0.0003796624306035788",
      "8.119753632407826e-05",
      "-9.61215376996053e-05",
      "0.0002118717801709538",
      "0.002116378355176541",
      "0.000133986728773795"
    ],
    [
      "0.005701732301623426",
      "0.005713626897396202",
      "0.009849335839542754",
      "0.0058024496612233255",
      "0.006500947062634819",
      "-2.7879791309843397e-05",
      "0.00010489496761259242",
      "-1.5947757856126628e-05",
      "0.00013432214064399166",
      "0.0001322287569839042",
      "1.7703947219319937e-05",
      "-9.064908733842492e-05",
      "0.0003850820191857819",
      "-0.0006917979520045975",
      "-3.680504058828024e-05",
      "-7.618915923785915e-07",
      "-0.0003107062918206148",
      "-1.4978329002385827e-05",
      "0.00016071633228029422",
      "0.0001914660901745313",
      "6.068686318680068e-05",
      "-5.7185040423759896e-05",
      "0.00025102339104860936",
      "0.0013152647781452126",
      "3.4787788319371645e-05"
    ],
    [
      "2.7438498099199493",
      "8.313906401967108",
      "16.581643267020965",
      "3.644996233139231",
      "3.7957684001394654",
      "-0.5871470745946161",
      "1.4314232448010822",
      "2.4816857076111503",
      "-0.6827739899982215",
      "0.857951441817617",
      "-1.795091468599514",
      "-3.4752511372878336",
      "0.6231925814643116",
      "-3.2525623010995806",
      "0.5429362537204845",
      "-4.580845674646963",
      "0.7030184263205211",
      "0.7852442055426947",
      "1.929349151136478",
      "1.2418212421507353",
      "4.043948524274906",
      "-1.906132134697897",
      "-1.423045158257775",
      "-1.0104781143037518",
      "0.7323591467745689"
    ],
    [
      "0.13637179369634406",
      "0.25553644817908383",
      "5.451675675451339",
      "1.2010954400246892",
      "1.991163806486176",
      "0.1609124686301783",
      "0.720388228378054",
      "-0.19012479704379556",
      "0.14424556781843068",
      "1.1457976034947754",
      "-0.038883597626735794",
      "0.45237805966557754",
      "0.07807890605368834",
      "2.341486507619784",
      "1.0771779664380499",
      "0.07498163165882255",
      "0.41365672899755357",
      "0.34264493677896957",
      "0.48786587477481164",
      "0.12301882136738462",
      "0.5438321491560192",
      "0.5225413379096384",
      "2.5298637604607825",
      "2.2614467167506533",
      "-1.0806575706545483"
    ],
    [
      "0.005679349197291514",
      "0.005687244923693999",
      "0.00805237740589858",
      "0.0057531019806302515",
      "0.00611273762860264",
      "-1.3685958494697501e-05",
      "5.3445041682395905e-05",
      "-1.842146342314764e-05",
      "7.39300183730767e-05",
      "6.51547649508648e-05",
      "1.2543618272151825e-05",
      "-3.284925060718345e-05",
      "0.00022704840571594997",
      "-0.0003534676704850756",
      "-3.35022465417409e-05",
      "3.705742705454815e-06",
      "-0.00016093007013025647",
      "-6.822989437438456e-06",
      "9.137737858727607e-05",
      "6.897204031692524e-05",
      "3.569693083657336e-05",
      "-3.4587771659755076e-05",
      "0.00011917585426195193",
      "0.0006762497600200218",
      "-1.000477548794015e-05"
    ],
    [
      "0.005685453732062013",
      "0.005690832147490679",
      "0.008484703265287226",
      "0.005771112862063166",
      "0.006194062575065712",
      "-1.6801104228658155e-05",
      "3.701748358382984e-05",
      "-2.3597712719435957e-05",
      "8.98983119177051e-05",
      "7.09220580422021e-05",
      "1.4243160529275362e-05",
      "-3.9552514337649176e-05",
      "0.000304772387556839",
      "-0.0005378363055247163",
      "-6.784056363837266e-05",
      "4.747427239016445e-06",
      "-0.0002155043208657184",
      "-1.5481447475939647e-05",
      "0.00010672648812770378",
      "0.00010228591464613897",
      "4.520505892768863e-05",
      "-4.331254692337934e-05",
      "9.678518270125425e-05",
      "0.0007754682134056663",
      "7.123689052473514e-07"
    ],
    [
      "0.0056989538105453545",
      "0.005711610978158406",
      "0.009697358649614577",
      "0.005804142767313656",
      "0.006438730962238862",
      "-2.582183180820063e-05",
      "7.883056119010348e-05",
      "-1.9173188332118077e-05",
      "0.00012734045823465092",
      "0.00010898064637349026",
      "1.3909645679359372e-05",
      "-7.994196415576087e-05",
      "0.0004174558132150196",
      "-0.0007278265957956587",
      "-6.13235489121144e-05",
      "1.4181687019384692e-06",
      "-0.0003112473032811956",
      "-2.054173135821598e-05",
      "0.0001492261073884852",
      "0.00018967816985733573",
      "6.250407837217803e-05",
      "-5.663331384534736e-05",
      "0.00018559251954111292",
      "0.0012176124573656467",
      "3.816722374167245e-05"
    ],
    [
      "0.35950970290312373",
      "1.9890840136826076",
      "11.860780530539586",
      "0.1947820331858536",
      "0.1680981759313282",
      "0.8336801777303744",
      "-1.8898978400980986",
      "-0.09505161197561526",
      "0.15537899738126174",
      "-4.54004702106234",
      "-0.23281337075289837",
      "0.3747476309975073",
      "0.1696040388779165",
      "-0.5744592830012508",
      "-0.10770469187015011",
      "0.02416248824635405",
      "0.5130903071834368",
      "-0.2264899166549493",
      "0.1393223791730911",
      "1.30560739925996",
      "-0.5417134229477214",
      "0.2920785757083338",
      "1.4732109566958063",
      "-0.7802305870762513",
      "0.05209007956958587"
    ],
    [
      "0.42942745104195396",
      "8.324744102209495",
      "7.472637811106563",
      "1.1362617660221392",
      "4.318997393850906",
      "-0.14581063300752847",
      "-0.1555096332764476",
      "-0.5156865015042065",
      "0.6511955638933632",
      "-2.752315023248903",
      "0.2860081001721993",
      "2.367066015173002",
      "1.0630604792106588",
      "-1.9762270418160899",
      "-0.30846557711107986",
      "1.2946626044076106",
      "-0.9001903181856907",
      "0.058697783302789894",
      "1.099131187290537",
      "3.6796556987278715",
      "2.5228573453860323",
      "-1.251991000643466",
      "-0.15798085773530796",
      "1.8034815710668606",
      "-1.199679624093612"
    ],
    [
      "0.005731756265682573",
      "0.005790839351677109",
      "0.009716900955021084",
      "0.006072621309962661",
      "0.006648784419194218",
      "-4.645654187489464e-05",
      "-6.512599783088251e-05",
      "-0.00012213490283376663",
      "0.00017772390943280605",
      "0.0001469283986226116",
      "5.138640807023471e-05",
      "-3.4711551871586204e-05",
      "0.0006931219823101092",
      "-0.0008305279982370657",
      "-0.00025941326296258303",
      "3.944537478412943e-05",
      "-0.00026039040299732615",
      "-3.10754288899475e-05",
      "0.00021773464740032616",
      "0.0002067547085300164",
      "0.0001654680425675673",
      "-0.00016557341927565873",
      "0.00015416599798986528",
      "0.0006927194819342175",
      "-0.00018197257157280517"
    ],
    [
      "0.005679603005716772",
      "0.005692213635325658",
      "0.007736462207558619",
      "0.0057759154656073005",
      "0.006073018062951285",
      "-1.6194480143089886e-05",
      "1.346916681328692e-05",
      "-3.059536659444166e-05",
      "7.196724859371602e-05",
      "5.8651381370929626e-05",
      "1.6692640729713103e-05",
      "-2.562572934849529e-05",
      "0.0002622986699664559",
      "-0.0003693938610748568",
      "-7.244785909797259e-05",
      "8.567524341888369e-06",
      "-0.00014263807384613662",
      "-1.2043090946101734e-05",
      "8.654646406495279e-05",
      "7.801840364045674e-05",
      "4.689963807879053e-05",
      "-4.944084408500941e-05",
      "7.885802591200547e-05",
      "0.0004994642264083332",
      "-2.8623225624371613e-05"
    ],
    [
      "0.005677505510370637",
      "0.0056844813257870734",
      "0.007763574907527895",
      "0.005746836917111602",
      "0.006073803532393324",
      "-1.5250970750937937e-05",
      "2.967075512382526e-05",
      "-1.9373642668051997e-05",
      "7.064056327779412e-05",
      "5.277999585021201e-05",
      "1.2216604686113096e-05",
      "-3.42583264486515e-05",
      "0.00023674195674858962",
      "-0.0003869208143877703",
      "-5.4734885948074114e-05",
      "4.5031816075765866e-06",
      "-0.0001587789903842182",
      "-1.2226562755193844e-05",
      "8.32832667180141e-05",
      "9.123725075371061e-05",
      "3.7857400698502136e-05",
      "-4.1256327796852724e-05",
      "8.03669660261508e-05",
      "0.000587231911639278",
      "-9.807451116666652e-07"
    ],
    [
      "0.005678055712938319",
      "0.0056869590172615855",
      "0.00778978368448884",
      "0.0057478175281935415",
      "0.006084557847502921",
      "-1.6559021677458997e-05",
      "2.869471748704805e-05",
      "-1.892238195721094e-05",
      "7.261926054088947e-05",
      "5.870989367959023e-05",
      "1.274452776738926e-05",
      "-3.93391613813314e-05",
      "0.00024081484129328997",
      "-0.0004031620035819803",
      "-5.639017426722724e-05",
      "4.132093808815711e-06",
      "-0.0001630705133240264",
      "-1.3223783286711556e-05",
      "8.476176425994921e-05",
      "0.00010020113796592148",
      "3.976761999507192e-05",
      "-4.353745839848047e-05",
      "8.599540503376086e-05",
      "0.0005995535359963573",
      "3.55075392491456e-06"
    ],
    [
      "0.005689132296304617",
      "0.005697035426376831",
      "0.008882740186179407",
      "0.005771982628775951",
      "0.006275478808583367",
      "-2.0592836151617873e-05",
      "6.432582727685052e-05",
      "-1.790229384520078e-05",
      "0.00010158592774994265",
      "8.89743677917497e-05",
      "1.4995490785603694e-05",
      "-5.7923821677590295e-05",
      "0.0003212822011151867",
      "-0.0005678084717566766",
      "-5.50450148785923e-05",
      "2.4218669838049573e-06",
      "-0.00024372400135581242",
      "-1.6026900063226887e-05",
      "0.00011967824810654283",
      "0.0001358514113076184",
      "4.887580428679457e-05",
      "-4.784640667097264e-05",
      "0.00014581902124804054",
      "0.0009590692847052909",
      "2.1375643260174423e-05"
    ],
    [
      "0.005742071330105828",
      "0.005746307672411289",
      "0.01370788911439941",
      "0.00593012675174752",
      "0.007145814874349668",
      "-3.356415565373577e-05",
      "0.0002476409322210416",
      "-2.8986219634480863e-05",
      "0.00022914047620781788",
      "0.0002444198487839214",
      "3.4078910019644785e-05",
      "-0.00010641503965360357",
      "0.000655684295571868",
      "-0.0010806766592687481",
      "-2.1394377897609508e-05",
      "1.8114987175675922e-06",
      "-0.0005406690936071816",
      "-1.272969858956722e-05",
      "0.0002871601373724605",
      "0.00022408596167425334",
      "9.91603718511828e-05",
      "-6.229368108930013e-05",
      "0.0004984691497557073",
      "0.0024973707296533196",
      "2.6607017257724483e-05"
    ],
    [
      "1.9785048789346313",
      "3.0684046812986336",
      "5.563670070586348",
      "3.2153378795000527",
      "2.078144820884293",
      "-1.0438011947111852",
      "-1.960189710428547",
      "1.3890638135318676",
      "1.8567706727401965",
      "3.9649670738329967",
      "0.015380031437643289",
      "-1.1833915253397203",
      "-0.6062952673476083",
      "-1.8647560829395884",
      "1.4179803362376833",
      "0.46697503550967584",
      "1.0640230594875801",
      "0.7161539919372313",
      "0.7194360858005405",
      "-0.39927472516483503",
      "1.3805673705907577",
      "-0.8865189536037027",
      "0.9425160407542404",
      "-1.8364037468712295",
      "0.14029419528935858"
    ],
    [
      "0.10627348549767383",
      "0.15714545578741457",
      "3.884085722449528",
      "0.25939334660928953",
      "2.084756143460003",
      "-0.0012996611548839073",
      "0.30558729493058095",
      "0.04632806522582212",
      "0.2559528075963312",
      "0.5797235328368451",
      "-0.0550553283775615",
      "-0.32809314588190197",
      "0.08988640999869046",
      "-0.858507506147145",
      "0.4477532129947095",
      "-0.07467774582785544",
      "-0.43417497515906633",
      "0.06874442654426705",
      "0.37174452949565345",
      "0.41475955721681956",
      "0.16646898553332387",
      "0.23849772746953407",
      "0.78009559193933",
      "2.472824293922356",
      "0.06239718837353731"
    ],
    [
      "0.0062481901836283615",
      "0.006148384606448999",
      "0.056215905527058053",
      "0.008300601312306567",
      "0.015441121799473932",
      "9.481528056338648e-05",
      "0.003984086352238249",
      "-0.0002697999973887322",
      "0.0011416847786001715",
      "0.0022133620719922502",
      "0.0004892549982003535",
      "0.0008757248410368379",
      "0.000622278604124748",
      "0.004927201344751139",
      "0.002872130394256703",
      "0.00022590579220290705",
      "-0.0007017257657790853",
      "0.0008517269477341537",
      "0.002098832038945324",
      "-0.0018699593157036768",
      "0.0006307289664377659",
      "0.0001261118769524124",
      "0.00893052479494277",
      "0.017379259228379892",
      "-0.0021487762372246377"
    ],
    [
      "0.005789281266410969",
      "0.005759012048735015",
      "0.01780103967601835",
      "0.0059497870228041655",
      "0.008064475645106735",
      "-4.989473066417177e-05",
      "0.0004834057509595878",
      "7.877047574652592e-06",
      "0.00036099731059915366",
      "0.00027920297946136427",
      "2.0403201531451992e-05",
      "-0.00020295910555823005",
      "0.0008343872102391708",
      "-0.0017127814305844928",
      "7.285294736869768e-05",
      "-1.291570104763276e-05",
      "-0.0009185129069867906",
      "-1.4510921457278995e-05",
      "0.0004485385967184619",
      "0.0004420743969395426",
      "0.00011286505028547519",
      "-7.616428126517738e-05",
      "0.0007701083588623213",
      "0.004351182310310883",
      "0.0001555005068052016"
    ],
    [
      "0.0056887068301216285",
      "0.005699474835857095",
      "0.008689688423640375",
      "0.005772102022526654",
      "0.0062766227878127455",
      "-1.89029943604874e-05",
      "5.934052675968584e-05",
      "-1.734607787693993e-05",
      "9.994060821265921e-05",
      "0.00010240558157670257",
      "1.372639360494905e-05",
      "-5.963799400999815e-05",
      "0.00029173244321533705",
      "-0.0005562558285743379",
      "-4.237415249011641e-05",
      "7.593836440836216e-07",
      "-0.00023194592047615762",
      "-1.2561481459066812e-05",
      "0.00011996321571973595",
      "0.0001229123048623157",
      "4.825792981263696e-05",
      "-3.825128706808976e-05",
      "0.00015498266637769577",
      "0.0009106753341459824",
      "1.4540256891860474e-05"
    ],
    [
      "0.005694295608708285",
      "0.005696635457112077",
      "0.009174528499446992",
      "0.005775547277142899",
      "0.006370016782181392",
      "-2.0424493257827608e-05",
      "9.323773310775354e-05",
      "-1.6755872659165837e-05",
      "0.00011362137032947557",
      "9.974758846047342e-05",
      "1.6563047819587967e-05",
      "-5.995353911396609e-05",
      "0.00030576016244881506",
      "-0.0005741109371112457",
      "-3.6068119188412586e-05",
      "1.411929227633302e-06",
      "-0.0002622438877527873",
      "-1.1239963067336813e-05",
      "0.0001382370350959222",
      "0.0001300637003273364",
      "4.799507533509915e-05",
      "-4.4518158107191384e-05",
      "0.00018959613226903046",
      "0.0011086096706585515",
      "1.4392229404683589e-05"
    ],
    [
      "0.005684059518758484",
      "0.005695130190639254",
      "0.008043365798541756",
      "0.005772096130321712",
      "0.006164714274000914",
      "-1.7968180750227754e-05",
      "3.6805265917434615e-05",
      "-2.60657111284278e-05",
      "8.468442806223455e-05",
      "7.144252645431486e-05",
      "1.655225794603049e-05",
      "-3.848430546544767e-05",
      "0.000259322612561199",
      "-0.0004182167839083908",
      "-5.943149937884014e-05",
      "6.072407806084194e-06",
      "-0.00017304896925980916",
      "-1.110404757065025e-05",
      "0.00010246839386521478",
      "9.562699513828552e-05",
      "4.716540410153736e-05",
      "-4.849395979991511e-05",
      "0.00010973507290037904",
      "0.0006632000858110938",
      "-1.7121188785676247e-05"
    ],
    [
      "0.005714093337705635",
      "0.005743844370066919",
      "0.009605584471427215",
      "0.0059118766402449395",
      "0.006520936446910308",
      "-3.644352956858264e-05",
      "1.911172184925228e-06",
      "-6.75445867578138e-05",
      "0.00015187395542544754",
      "7.616292737010576e-05",
      "2.6502384643903467e-05",
      "-5.430061511094464e-05",
      "0.0005507418056788797",
      "-0.0008340342701353276",
      "-0.000181719133079794",
      "2.1101932667588166e-05",
      "-0.00030841347641781444",
      "-3.232868284734903e-05",
      "0.00017807052398937149",
      "0.00020184418976205122",
      "0.00010522803680856613",
      "-0.00011873181325951524",
      "7.834139951439586e-05",
      "0.0009602605244825359",
      "-5.467090117774572e-05"
    ],
    [
      "0.021612399688439934",
      "0.021237138925480986",
      "0.22781108456724414",
      "0.09774438648628307",
      "0.16419337502189174",
      "-0.005777367242674381",
      "0.01749302311836005",
      "-0.03507256550501917",
      "0.023931398047462964",
      "0.04497106053172678",
      "0.026594099473515764",
      "0.031694359224047355",
      "0.015979258758475223",
      "0.1798612692509459",
      "-0.010343539307472314",
      "0.014588165968870519",
      "0.05543611106681038",
      "0.015169778959611356",
      "0.04422964760521032",
      "-0.03593569859752905",
      "0.026751653004635847",
      "-0.03778716878835351",
      "0.13992861559305367",
      "-0.033673909351503974",
      "-0.11972729195634174"
    ],
    [
      "0.005832933012921826",
      "0.005933968327552444",
      "0.017203278667823594",
      "0.0065262819453690245",
      "0.007964576569852546",
      "-7.356057820991173e-05",
      "7.677724480893025e-05",
      "-0.0002447466728982636",
      "0.0003846418650992761",
      "0.0003297055578073239",
      "0.00011765487386286717",
      "-2.144928811492638e-06",
      "0.0012104397027004586",
      "-0.001547526870898195",
      "-0.00038301613973619155",
      "8.102866618619537e-05",
      "-0.0005833889922422564",
      "-2.0048076692756965e-05",
      "0.0005069202668500131",
      "-1.9816906830482147e-05",
      "0.00029439001172338057",
      "-0.0002787632987251794",
      "0.000591012926844452",
      "0.0021814043202579435",
      "-0.0004641141709550648"
    ],
    [
      "0.8594275703072105",
      "1.7434086634934172",
      "9.00998253242357",
      "5.5572137688752505",
      "3.6445217846588367",
      "-0.8549129621092877",
      "-2.5014744901016637",
      "0.6746912268834563",
      "-0.27345649117117443",
      "2.7232769697546613",
      "-2.063278579298276",
      "2.025134458772557",
      "-4.266534929797703",
      "1.4775747123343712",
      "-3.3368474802776267",
      "-0.022391776797513877",
      "-0.10783970574238201",
      "0.6630209914987094",
      "-0.11307262198800418",
      "-1.1138170306216009",
      "0.7942677250555638",
      "-0.07612482760692232",
      "-3.30016059990675",
      "2.5619372224923436",
      "-2.4568243230449944"
    ],
    [
      "0.0060635871000303924",
      "0.006430663550797931",
      "0.02771391656130064",
      "0.0067414016285843046",
      "0.01218869495577666",
      "-0.00037216068763957984",
      "0.0004827536151428292",
      "-0.00011016981214428484",
      "0.0010883552139989675",
      "0.0005984752897340007",
      "8.590840350706888e-05",
      "-0.0010802471034911327",
      "0.002448052755315867",
      "-0.005259309116077558",
      "-0.0005634546441405096",
      "1.985944775593909e-05",
      "-0.0021735612933750973",
      "-0.00021030652438531645",
      "0.0011988272938900015",
      "0.0022082579545501246",
      "0.0005933028687439628",
      "-0.0009449226492878529",
      "0.0013467594471525057",
      "0.008289836512179297",
      "0.0005336973753919692"
    ],
    [
      "0.012806694235639876",
      "0.006424296080397081",
      "0.3973060249512691",
      "0.007798077785443271",
      "0.12456349303140866",
      "-0.0019334345528141312",
      "0.039796284351948694",
      "9.909376358601811e-05",
      "0.016990977887155128",
      "-0.012684493120716317",
      "0.00037727530208424965",
      "-0.002452504833349739",
      "-0.012208664676966227",
      "-0.016658756846637677",
      "0.010841532931826896",
      "0.0006650086617427569",
      "-0.03350472075493358",
      "0.003129487160150734",
      "0.023693126626040346",
      "0.005451434995022609",
      "-0.0005804326980889539",
      "-0.007842112259058343",
      "0.02028325087661613",
      "0.21259937966005885",
      "-0.006848265581384967"
    ],
    [
      "0.0057523725286694645",
      "0.0057427562063089",
      "0.01342878623650894",
      "0.005869227026478316",
      "0.00730539075572259",
      "-5.6272358940978054e-05",
      "0.0001497883815228714",
      "-2.3201841091280307e-05",
      "0.00027074237412153625",
      "0.00018762177648123316",
      "2.8927347313140256e-05",
      "-0.0001804210806981773",
      "0.0007260959955680773",
      "-0.001751766610982467",
      "-0.000157176445224314",
      "-3.6176259295155524e-06",
      "-0.0007088331302620923",
      "-5.382465400184025e-05",
      "0.0003079273124013456",
      "0.00040974658618873113",
      "9.971986821021765e-05",
      "-0.00012341632515055836",
      "0.00026069292907066543",
      "0.0025651798972884787",
      "0.00013094737697685828"
    ],
    [
      "0.005726217803175556",
      "0.005711083905255658",
      "0.012333025501315405",
      "0.0058068351017122885",
      "0.006944451718923126",
      "-3.606906109872842e-05",
      "0.00017725588395327207",
      "-2.8113810525859865e-06",
      "0.00020504319547860986",
      "0.00016555177785174948",
      "1.8330179242990346e-05",
      "-0.0001350201576260874",
      "0.000562638066589382",
      "-0.0012776930405491564",
      "-6.204174406512411e-05",
      "-7.868192123547962e-06",
      "-0.0005624289741974163",
      "-3.3385034530343076e-05",
      "0.00023777024714158798",
      "0.00029894950020100866",
      "6.795575425623198e-05",
      "-6.414166729912926e-05",
      "0.0002940524023645897",
      "0.0022441139246191723",
      "0.00012485883404922057"
    ],
    [
      "0.005722155258930323",
      "0.00571280387083019",
      "0.011552116873343827",
      "0.005805554079706249",
      "0.006864873565148258",
      "-3.2141556807602314e-05",
      "0.00017735650482990074",
      "-7.999788247020393e-06",
      "0.00018968902392872683",
      "0.0001455717711417443",
      "1.6361113152445795e-05",
      "-0.00011562128196933373",
      "0.000458624934779969",
      "-0.0010728449870740526",
      "-3.747807718034049e-05",
      "-4.821103275132317e-06",
      "-0.0004891113046001095",
      "-2.168467477600241e-05",
      "0.00022683413935408207",
      "0.0002478414571347074",
      "6.475642493624289e-05",
      "-6.012853740982152e-05",
      "0.0002870561701379074",
      "0.002026563402245868",
      "7.835921255299167e-05"
    ],
    [
      "0.0057258206642656975",
      "0.005724700059752382",
      "0.012079279140524066",
      "0.005839725043245707",
      "0.0068904794445449145",
      "-3.6442846975736e-05",
      "0.0001125789084827124",
      "-1.7781586435979572e-05",
      "0.00020090635843767165",
      "0.00018115014359099447",
      "2.1129439150870633e-05",
      "-0.0001300657217353302",
      "0.0006226802950268361",
      "-0.0013555690498980879",
      "-0.00010866165487493145",
      "-4.729535351823611e-06",
      "-0.0005463490563573427",
      "-3.979366966933414e-05",
      "0.00023038775351930606",
      "0.00028678234435013377",
      "7.967224786659378e-05",
      "-6.70647566298708e-05",
      "0.0002320001490477849",
      "0.001992366951609759",
      "0.00010239539905961861"
    ],
    [
      "0.005762119492232492",
      "0.005755641477447279",
      "0.01264602923637885",
      "0.005917351980176201",
      "0.007360485570069362",
      "-4.937275474275077e-05",
      "0.00016909632757165088",
      "-5.7719988921269304e-05",
      "0.0002753653209836636",
      "0.00011250769178818426",
      "2.889088243872694e-05",
      "-0.00011558196614544417",
      "0.0005651536346304649",
      "-0.0014939054550414498",
      "-0.00014872612355828474",
      "1.2347721589214519e-05",
      "-0.0006333466612718379",
      "-2.9628344122488956e-05",
      "0.0003363261845404744",
      "0.0002819339629196464",
      "0.00010558982465524103",
      "-0.00013676062831535814",
      "0.00018697266862861424",
      "0.0023509512468264833",
      "-2.7148243499373336e-05"
    ],
    [
      "0.006037072058133176",
      "0.006090575125040359",
      "0.019199549287789837",
      "0.006549190713144546",
      "0.010891808505188044",
      "-0.0002869904229687427",
      "4.4972858534248646e-05",
      "-0.0003417740356975157",
      "0.0009309370251179762",
      "0.00015429224692820859",
      "0.00021754044327560622",
      "-0.0005137617648863992",
      "0.001755355318065808",
      "-0.004401963149144034",
      "-0.001170779970267493",
      "9.123015509210214e-05",
      "-0.0016211990885485815",
      "-0.00019261335803624183",
      "0.001061376939535029",
      "0.0012518444339632555",
      "0.00041527525617422636",
      "-0.0009117719962965746",
      "-0.00026476493213417645",
      "0.004685074987566898",
      "-0.0003166041004250192"
    ],
    [
      "0.0076110972948418565",
      "3.6392172128913662",
      "7.7039267978820485",
      "3.903094282821695",
      "0.4288117581950939",
      "-0.0574436954064563",
      "-0.07585048071836172",
      "0.042381477905465884",
      "-0.013373215229205712",
      "5.127873890438332",
      "-2.9950283468036636",
      "0.919460822095732",
      "-4.986058806685235",
      "1.022984623963664",
      "-0.2635168400545661",
      "-0.006403416163526276",
      "-0.03310336347376244",
      "0.041113711431475276",
      "0.01420097262998903",
      "1.209843301125682",
      "-2.2762382273667305",
      "-0.7931299417515677",
      "-2.2162173979764446",
      "-1.4033473020247575",
      "1.227994483538849"
    ],
    [
      "0.005762303262305964",
      "0.0058509025788220405",
      "0.010597995783640447",
      "0.0061145987204821355",
      "0.00709394458005099",
      "-6.421298424823667e-05",
      "1.698158474616507e-06",
      "-0.0001406631277800541",
      "0.000249120823404519",
      "0.00014905684721773044",
      "5.7365235776137685e-05",
      "-9.032601598622389e-05",
      "0.000673717382845618",
      "-0.0009927514127094725",
      "-0.00029882875535307924",
      "3.833243980073849e-05",
      "-0.0003648990554903336",
      "-3.349392433412541e-05",
      "0.0003083090022867542",
      "0.00020479892986703443",
      "0.00017032244716824562",
      "-0.00021068835202523025",
      "6.10430319582583e-05",
      "0.001128934664052997",
      "-0.00022777386794647084"
    ],
    [
      "0.00571398980076085",
      "0.005732008587178673",
      "0.009821661281522372",
      "0.00585629769357575",
      "0.0066048112421369255",
      "-3.3654223873678e-05",
      "8.389818750071464e-05",
      "-4.536108597719314e-05",
      "0.00015587809412450474",
      "0.00012148426058585468",
      "3.075307904916329e-05",
      "-7.689539126573646e-05",
      "0.00042806333363268307",
      "-0.0007056491688508548",
      "-0.00010109896828656326",
      "8.897895683417085e-06",
      "-0.0003081251242128127",
      "-1.7610364702747984e-05",
      "0.00018985449540195374",
      "0.00017129625010027348",
      "7.75784102449905e-05",
      "-8.881724003500746e-05",
      "0.00018051619019474765",
      "0.0012257069299584334",
      "-3.6457867329619366e-05"
    ],
    [
      "0.00567438609089909",
      "0.0056846391590043895",
      "0.00737405339693758",
      "0.005741382104437293",
      "0.006019941302121321",
      "-1.4345685105222007e-05",
      "1.9711524215700896e-05",
      "-2.0575703043821726e-05",
      "6.167580787116175e-05",
      "5.152118662131287e-05",
      "1.2530530288991094e-05",
      "-3.110318385611022e-05",
      "0.00019634827016985168",
      "-0.00031071221156798393",
      "-4.913242986202362e-05",
      "4.448649318067635e-06",
      "-0.00012373081574117294",
      "-8.91356022855126e-06",
      "7.402003897500892e-05",
      "7.093851517616038e-05",
      "3.386472997090852e-05",
      "-3.9279925615068785e-05",
      "7.224015490535459e-05",
      "0.00045363111804909174",
      "-1.5013273055722608e-05"
    ],
    [
      "0.005674044900873219",
      "0.005683221667756343",
      "0.007539943926263661",
      "0.005736844395806922",
      "0.0060291337246647075",
      "-1.4043835752283813e-05",
      "2.7753853875666364e-05",
      "-1.622847525364712e-05",
      "6.225313847133649e-05",
      "6.00435376696985e-05",
      "1.2034052106821662e-05",
      "-3.4493385436350584e-05",
      "0.0002002323275515052",
      "-0.00032903143474558206",
      "-3.9693519324436706e-05",
      "3.061579187436751e-06",
      "-0.00013384688291154378",
      "-8.839285312316024e-06",
      "7.427792981131523e-05",
      "7.644516563474358e-05",
      "3.2890268576177125e-05",
      "-3.5495657757918686e-05",
      "9.599845556601552e-05",
      "0.0005144977835935914",
      "-2.3809305761891843e-06"
    ],
    [
      "0.005680265864678842",
      "0.00568871236743838",
      "0.007829042488679416",
      "0.005751771887866329",
      "0.006115784601508029",
      "-1.8128391453241444e-05",
      "2.939079371605551e-05",
      "-2.099855154282812e-05",
      "7.74457186310009e-05",
      "6.107492288858723e-05",
      "1.4535640793743084e-05",
      "-4.290889562483645e-05",
      "0.0002394896294161363",
      "-0.00041154696803476264",
      "-5.775506424131705e-05",
      "4.054351584721804e-06",
      "-0.00016544765427367735",
      "-1.2311108850073052e-05",
      "9.147841981882987e-05",
      "9.964175128926873e-05",
      "3.896936622489231e-05",
      "-4.792453409608905e-05",
      "9.155810598375017e-05",
      "0.0006091568595707177",
      "-4.366893489001503e-06"
    ],
    [
      "0.005709246964564119",
      "0.005722373069342487",
      "0.010306603621269004",
      "0.005834463461294676",
      "0.006580462611840666",
      "-3.437015973813061e-05",
      "8.000555771925254e-05",
      "-2.7382942634295527e-05",
      "0.00015260870183167908",
      "0.00014296671340983545",
      "2.700167593130094e-05",
      "-9.446677249993876e-05",
      "0.0004921649824237124",
      "-0.0008589988202637869",
      "-9.234869175272519e-05",
      "3.7474322782358427e-06",
      "-0.00035588960498452935",
      "-2.6665535404202103e-05",
      "0.0001771177844684768",
      "0.0002259015257163328",
      "7.648736129375837e-05",
      "-8.088249982499395e-05",
      "0.0002307159547207727",
      "0.0013727090806476894",
      "3.8118132074570684e-05"
    ],
    [
      "0.0056878140364611295",
      "0.005697616973484073",
      "0.00846924265713375",
      "0.005771193053065284",
      "0.006236114784364506",
      "-2.1628137476133515e-05",
      "4.621424027057577e-05",
      "-2.2858453144205007e-05",
      "9.673992047145052e-05",
      "8.170522484368357e-05",
      "1.7821129640383106e-05",
      "-5.425883547380201e-05",
      "0.0002969174940466556",
      "-0.0005163375749687825",
      "-6.630412932361957e-05",
      "4.021397504469282e-06",
      "-0.00021363436089129364",
      "-1.553061695321147e-05",
      "0.00011393873225126547",
      "0.00012518138119476332",
      "4.805593380755139e-05",
      "-5.444221303585857e-05",
      "0.00012191083334137979",
      "0.0008115049433208974",
      "4.156118511543673e-06"
    ],
    [
      "0.005741229879526804",
      "0.005753422774868773",
      "0.012117232695802364",
      "0.005917615516990925",
      "0.00706530001554776",
      "-4.3747187493646056e-05",
      "0.00016950197052163963",
      "-4.735215136971577e-05",
      "0.00022324238878018544",
      "0.00020727966695294734",
      "4.521504392763151e-05",
      "-0.00011225989115678065",
      "0.000552320082663592",
      "-0.0009815549103083636",
      "-7.752132338792518e-05",
      "6.484593060275579e-06",
      "-0.0004511551789341446",
      "-1.4311462007940122e-05",
      "0.0002773588000010795",
      "0.00021520766129251714",
      "9.382973297031769e-05",
      "-0.00010387544547460367",
      "0.00038991047836416196",
      "0.0019649221136297267",
      "-3.126211709300201e-05"
    ],
    [
      "0.1858145578383",
      "0.2773428837890101",
      "0.9994440250698591",
      "3.1911974963553598",
      "1.4162869678139685",
      "0.06860055626177902",
      "0.04544770809371567",
      "-0.7396237660843586",
      "0.17683423660303127",
      "0.4486544892696581",
      "-0.3814452904693006",
      "-0.38768832846005263",
      "-0.424445602282591",
      "-0.7933646696789188",
      "-0.6578981046873449",
      "-0.15695629393317462",
      "-0.2753385855494976",
      "-0.0020360319238585064",
      "0.46505509003570694",
      "0.051974900210591986",
      "-0.7156090709072906",
      "0.2942022227432492",
      "-1.1288569332955782",
      "0.3844253014938067",
      "-1.90337151133428"
    ],
    [
      "0.026122330710252033",
      "1.3153342793613945",
      "0.14239060269295853",
      "0.24209063356165883",
      "0.740240784868613",
      "-0.16187593358997265",
      "0.02064653633994718",
      "0.06611975211778724",
      "0.09740584744349974",
      "-0.19485354360402432",
      "-0.5465104018078322",
      "-0.8168977135942934",
      "0.10746049713889308",
      "0.263374240215311",
      "0.3762402337108148",
      "-0.010317011283806085",
      "0.0445672369541954",
      "0.01524411819478796",
      "0.07395933147667444",
      "-0.35068656349303784",
      "-0.08778361198087757",
      "-0.5376353179625296",
      "-0.13187233229513012",
      "-0.13894901756961764",
      "0.1676144725760481"
    ],
    [
      "0.00574211544824368",
      "0.005798107546195222",
      "0.012431818963025932",
      "0.005953021189839061",
      "0.0070816658392829366",
      "-5.3849679123924244e-05",
      "0.00014172009490293376",
      "-4.584228907877635e-05",
      "0.00022546140276405948",
      "0.00020412319460601333",
      "3.2798526748103435e-05",
      "-0.00013184527673694955",
      "0.0005344174924117818",
      "-0.0011259001676936266",
      "-5.4696904385272644e-05",
      "1.2369305510037368e-05",
      "-0.0004666947785030626",
      "-1.2607675570572677e-05",
      "0.0002789415778508712",
      "0.00025058093973060884",
      "0.00011089888196850598",
      "-0.00014365859248327608",
      "0.0004819057838467709",
      "0.001935843548572521",
      "-2.0106764591356286e-05"
    ],
    [
      "0.00568327676055082",
      "0.005696896527670079",
      "0.008188137631538433",
      "0.005754319673256669",
      "0.006176073459025126",
      "-1.838677932757149e-05",
      "4.769327450546645e-05",
      "-1.871716778373892e-05",
      "8.518182318938617e-05",
      "8.799698370629726e-05",
      "1.6695180713950418e-05",
      "-4.790147919738531e-05",
      "0.00022540968253850806",
      "-0.0004528080821990058",
      "-4.523892453272753e-05",
      "3.0906550382622605e-06",
      "-0.00018590190054877358",
      "-1.0360736615102042e-05",
      "0.0001023829542285084",
      "9.306651030285822e-05",
      "4.196636754523547e-05",
      "-4.3863391640727136e-05",
      "0.00013498520010706024",
      "0.0007306701404996341",
      "-1.9901438326962308e-07"
    ],
    [
      "0.005677521236218667",
      "0.0056857247484775495",
      "0.00784206822698096",
      "0.005737608511138804",
      "0.006095497713743552",
      "-1.5215685113164015e-05",
      "4.422243802502476e-05",
      "-1.3840415512993272e-05",
      "7.192409759411314e-05",
      "6.759040427009876e-05",
      "1.1899419672785195e-05",
      "-4.155014233762142e-05",
      "0.00020864112634426003",
      "-0.0003800317267063117",
      "-3.4659180757667726e-05",
      "2.0477580191880112e-06",
      "-0.0001616203841664133",
      "-9.227701051784344e-06",
      "8.597054464184937e-05",
      "8.975985426343394e-05",
      "3.493485123600866e-05",
      "-3.585986014620503e-05",
      "0.00011569556049570165",
      "0.0006469223266040608",
      "6.869324698929373e-06"
    ],
    [
      "0.005675439544850449",
      "0.005686310585928722",
      "0.00743777862613261",
      "0.005733903877800086",
      "0.006041684439972185",
      "-1.5184701299912272e-05",
      "2.501418849678945e-05",
      "-1.862587018485779e-05",
      "6.550468590042469e-05",
      "5.2964881714678255e-05",
      "1.2548630984798956e-05",
      "-3.503596822094306e-05",
      "0.00018693456965457016",
      "-0.00034759523073075326",
      "-5.235223073359099e-05",
      "4.013263832689676e-06",
      "-0.00013908462210047748",
      "-1.072070327977626e-05",
      "7.728985113486513e-05",
      "7.813129838189394e-05",
      "3.482353525420218e-05",
      "-4.0383293324063575e-05",
      "6.597364350746026e-05",
      "0.0005059203694234833",
      "-5.819121939540438e-06"
    ],
    [
      "0.005693901063754589",
      "0.0056970926516316835",
      "0.009297847326657324",
      "0.005765651193498498",
      "0.006382644559057654",
      "-2.0635941248870886e-05",
      "0.00010477209628096991",
      "-1.072753641283953e-05",
      "0.0001144691630388967",
      "9.291794449216772e-05",
      "1.1480133803309119e-05",
      "-6.693176757174102e-05",
      "0.00029384845716043086",
      "-0.0006041603556715384",
      "-2.256998570330749e-05",
      "-2.905097060325398e-07",
      "-0.00027939816164271813",
      "-1.0845350840429662e-05",
      "0.0001388331887060714",
      "0.00014313151489642162",
      "4.5417822524200255e-05",
      "-4.325620498883543e-05",
      "0.00019525969815586977",
      "0.0011869910767019695",
      "2.942812693950379e-05"
    ],
    [
      "0.005716087831692952",
      "0.005752430395026743",
      "0.010408027313147909",
      "0.005849754039471453",
      "0.006712111702416737",
      "-3.861788259157382e-05",
      "0.00010398372385688526",
      "-2.5336037347977642e-05",
      "0.0001681354245698252",
      "0.0001588967929102409",
      "1.6689737443787136e-05",
      "-0.00011769979717189353",
      "0.0004051071940031002",
      "-0.0008896446178866083",
      "-4.832891771957515e-05",
      "2.715033884883255e-06",
      "-0.0003694095079367411",
      "-1.6695930984193314e-05",
      "0.0002022612692257005",
      "0.00023275155838777738",
      "8.529005193037579e-05",
      "-8.827270127422888e-05",
      "0.00030087236327731566",
      "0.0014854106760580266",
      "2.437612239291283e-05"
    ],
    [
      "0.006792960882009363",
      "0.006381313184341886",
      "0.06786713204677428",
      "0.009786824918221568",
      "0.021572427531279227",
      "-0.00015468961228876912",
      "0.007430517702331916",
      "-0.0011386402409058168",
      "0.001987192718013635",
      "0.0010400151893037951",
      "0.0012588225358184898",
      "0.0020003614847639616",
      "-0.00415108788552688",
      "0.016892710814857905",
      "0.003578835725050963",
      "0.0007163942542998815",
      "0.0013245896923710988",
      "0.0016243624996607033",
      "0.003754830558041981",
      "-0.004843291867641982",
      "0.0007692294092080731",
      "-0.0016141874771295158",
      "0.014123381276822791",
      "0.02323708554992954",
      "-0.006327294487898676"
    ],
    [
      "0.005830720139466553",
      "0.006055545866691018",
      "0.020219860348360447",
      "0.006796871245219025",
      "0.008216914540828565",
      "-4.6144440901582514e-05",
      "0.0005107711544847407",
      "-0.00019897495326069354",
      "0.00034720726366053675",
      "0.0010092978242772469",
      "0.00022304745001696278",
      "6.610689341609116e-05",
      "0.0009277407019946891",
      "0.00022898905305860764",
      "0.0003312853265723036",
      "7.869704747190684e-05",
      "-0.0001571931096438533",
      "0.00014817380726721383",
      "0.0005617652152046818",
      "-0.00037818343360724005",
      "0.0003094708452135389",
      "-0.00015160406617987696",
      "0.002342293089504232",
      "0.003018337882301823",
      "-0.000648548463586035"
    ],
    [
      "0.00608475662552183",
      "0.006018332088941521",
      "0.0186719332144949",
      "0.007471181752937026",
      "0.011405575646203498",
      "-0.00013432402185965537",
      "0.0008052416990812927",
      "-0.0005691269006041226",
      "0.00082492479724958",
      "0.0005146268462055914",
      "0.00030437951655384394",
      "9.45596469073398e-05",
      "0.0008097716348721356",
      "0.0012929702733956387",
      "0.00018932597708880972",
      "0.00015044357185011175",
      "-7.368088056344443e-05",
      "0.00032357035376899925",
      "0.0013239107171478632",
      "-0.00015456773107543",
      "0.0003763459729337386",
      "-0.0005667710267801582",
      "0.002360215902460216",
      "0.0037127551774411636",
      "-0.002088190272074413"
    ],
    [
      "0.005731896182222674",
      "0.005743786054778429",
      "0.011405611333512323",
      "0.00596106109278361",
      "0.00692724813900959",
      "-3.5825260750293146e-05",
      "0.00018607504327192867",
      "-4.725005498760991e-05",
      "0.00019381325426705412",
      "0.00015035630056875062",
      "2.6875116599313276e-05",
      "-8.503785586822356e-05",
      "0.0005589562125087892",
      "-0.0005962262591366372",
      "3.0106078452413125e-06",
      "1.0625209596002879e-05",
      "-0.0003414668230629807",
      "5.412561457336077e-06",
      "0.00025355731905183206",
      "0.00021743986840888803",
      "9.944747679703653e-05",
      "-9.288516545648596e-05",
      "0.0004828844655175947",
      "0.0017700482285394926",
      "-7.034484379508291e-05"
    ],
    [
      "0.005698593121643133",
      "0.0056999540099732255",
      "0.009559429961824498",
      "0.00578127633251493",
      "0.006438476031159658",
      "-2.391125099981568e-05",
      "8.342429775973498e-05",
      "-1.6499271595168124e-05",
      "0.00012699916773112964",
      "8.878007719226593e-05",
      "1.2021256535086738e-05",
      "-7.538888960212992e-05",
      "0.00037513835355527144",
      "-0.0007487237544056948",
      "-6.0900581194859644e-05",
      "1.3451952506144693e-07",
      "-0.00032063453170671336",
      "-2.0002989909752394e-05",
      "0.00014939398980794112",
      "0.00017376583404036557",
      "5.130129072354238e-05",
      "-5.2575366862694036e-05",
      "0.00014618826942772918",
      "0.0012286650196679484",
      "3.791607591735515e-05"
    ],
    [
      "0.005694155051072777",
      "0.005694799151617137",
      "0.009851939321724347",
      "0.00579536626679775",
      "0.006398724572588483",
      "-1.6842235958483227e-05",
      "0.00013785409915152046",
      "-9.436551094843504e-06",
      "0.00011296367070105967",
      "0.00011171046249983388",
      "1.390350485346434e-05",
      "-5.3919850877699946e-05",
      "0.0003553007532617892",
      "-0.0004927325229436552",
      "1.2711453622536143e-05",
      "8.071873677823749e-07",
      "-0.0002660299528853286",
      "-3.6360830850821268e-06",
      "0.0001423900309248329",
      "0.0001252060416981069",
      "4.878809981359156e-05",
      "-3.2434046584087995e-05",
      "0.0003005550368852764",
      "0.0013062720971723585",
      "2.3926358897136417e-05"
    ],
    [
      "0.005683666521080497",
      "0.005697322096995148",
      "0.008320283691092244",
      "0.0057826881339026765",
      "0.0061651185529284815",
      "-1.752851202981374e-05",
      "4.680022871711513e-05",
      "-2.5423912419696865e-05",
      "8.321596231517536e-05",
      "8.890246903179795e-05",
      "1.8548260340717296e-05",
      "-4.0874751359227604e-05",
      "0.00028708192011689973",
      "-0.00037576820340009187",
      "-4.63597611518435e-05",
      "4.7710867109504805e-06",
      "-0.00016520441109012425",
      "-8.273795507682282e-06",
      "0.00010249329223008464",
      "8.379862134349427e-05",
      "4.483676701877476e-05",
      "-4.409390425975882e-05",
      "0.00015008278048510843",
      "0.000693658041489397",
      "-1.984565855961372e-05"
    ],
    [
      "0.005700346996966425",
      "0.005709396718494823",
      "0.009762062017094267",
      "0.00582084426320628",
      "0.006450196581393538",
      "-2.5769898603562657e-05",
      "9.216047390091002e-05",
      "-2.4488426804300957e-05",
      "0.00012727226257576343",
      "0.000122229077692381",
      "2.168167097617e-05",
      "-7.352823310103872e-05",
      "0.00042369918169495117",
      "-0.0006062724939722607",
      "-4.8333579380923954e-05",
      "2.309855437802607e-06",
      "-0.00027867340986964973",
      "-1.3519210685812575e-05",
      "0.00015436029315338571",
      "0.00016515784220040927",
      "5.953326426818896e-05",
      "-5.7896469306715095e-05",
      "0.00023569564889875966",
      "0.0011938284569449676",
      "8.090380039750592e-06"
    ],
    [
      "0.005704510348842032",
      "0.005719353316444843",
      "0.010221097767133647",
      "0.0058312935480548935",
      "0.006522327702856281",
      "-3.023652985746197e-05",
      "6.558578942888648e-05",
      "-2.3892125950641512e-05",
      "0.00014136685273239143",
      "0.0001492416725206524",
      "1.9840040745687728e-05",
      "-9.88565180204736e-05",
      "0.0004935612848024162",
      "-0.0008485535388296257",
      "-7.598365634953505e-05",
      "-9.600687306018133e-07",
      "-0.00034117809263782843",
      "-2.385582312121691e-05",
      "0.00016491185669262912",
      "0.0002052449644222965",
      "6.659758821709415e-05",
      "-6.126864594683419e-05",
      "0.00022072488853133517",
      "0.0012844685074345815",
      "3.886209915355924e-05"
    ],
    [
      "0.005723433094576977",
      "0.0057482407766690745",
      "0.010285624937998764",
      "0.0059035778513052955",
      "0.006740740232799537",
      "-3.94839869968809e-05",
      "8.262163329856076e-05",
      "-5.587338810527968e-05",
      "0.00017522270194446642",
      "0.00012080133729712724",
      "2.6759523727868252e-05",
      "-9.44977485436727e-05",
      "0.0004637945915077934",
      "-0.0007613928489498744",
      "-9.153790651378666e-05",
      "9.205077442476708e-06",
      "-0.00032366864484166107",
      "-1.1301786187685353e-05",
      "0.00021893019727514806",
      "0.0001672086575747183",
      "8.01066995969984e-05",
      "-0.00010642191116377119",
      "0.0002266418112602972",
      "0.0012811266034934124",
      "-7.473667496777628e-05"
    ],
    [
      "0.20967987905177551",
      "5.785409828166426",
      "4.973467199626037",
      "1.398830755154154",
      "4.414414549461699",
      "0.33774933034405824",
      "-0.2127348856162581",
      "0.084473620200684",
      "0.3822968317169231",
      "-0.2559159409320497",
      "1.3915657692214831",
      "0.6559763927193202",
      "-0.18410495387099526",
      "0.5007276453071338",
      "1.29809380309502",
      "0.22882345682491578",
      "0.21956517327472716",
      "0.19369140418856637",
      "0.7832812894288481",
      "2.4045210458950383",
      "1.686257237557659",
      "2.380821252650939",
      "0.39835442894375667",
      "-0.9285725519764936",
      "0.6829856884764846"
    ],
    [
      "0.005882940012814922",
      "0.0063616350091735135",
      "0.01290521157731403",
      "0.006636528909404584",
      "0.008272520376712856",
      "-0.000165407530520584",
      "-1.487686604234004e-05",
      "-0.0003493407505221965",
      "0.0005077264944626926",
      "1.4306612264801975e-05",
      "0.00012524574835266378",
      "-0.0001729019819029572",
      "0.0010572091879611969",
      "-0.002067783007252633",
      "-0.0010408076855992978",
      "0.0001419016771567592",
      "-0.0007772180852539748",
      "-0.0001679129355865853",
      "0.0005754343491491686",
      "0.0004946964291868041",
      "0.0005505333953667915",
      "-0.0006188403509696243",
      "-0.0006343960589821221",
      "0.0019621521603015745",
      "-0.0003852139451108143"
    ],
    [
      "0.005793205403726436",
      "0.005871480701888822",
      "0.013266992771270332",
      "0.006308359873173914",
      "0.0074527253281600064",
      "-5.495705775018798e-05",
      "0.0003640764425962888",
      "-0.0001949006459145774",
      "0.0002737395349295511",
      "0.0004070446745223207",
      "0.00016059598446961456",
      "9.59373598375334e-05",
      "0.0005012925705810845",
      "0.0007134502648422168",
      "-3.8686464859716715e-05",
      "8.469792076227607e-05",
      "2.1716555891711647e-05",
      "7.533688138929194e-05",
      "0.0004187357077795317",
      "-0.00022434481475364516",
      "0.00020829361913715433",
      "-0.0002567954985784731",
      "0.0011166326896426154",
      "0.0015749864165252488",
      "-0.000596190547519369"
    ],
    [
      "0.005687423137786309",
      "0.005714171134701366",
      "0.007820041271678761",
      "0.005799647555917867",
      "0.006161030001116669",
      "-2.115751549884381e-05",
      "9.372923647574756e-06",
      "-4.36105854304579e-05",
      "8.796627352806125e-05",
      "5.665210542652376e-05",
      "1.750217777135494e-05",
      "-3.579380695737022e-05",
      "0.00025125757248208844",
      "-0.00042137831412243377",
      "-0.00010270003970000194",
      "1.0711208998732291e-05",
      "-0.00015726827863977454",
      "-1.4041399437435075e-05",
      "0.00010696535148764103",
      "5.8535792672718135e-05",
      "5.327570636928301e-05",
      "-6.599148031321074e-05",
      "2.4978431849088208e-05",
      "0.0004991630317605325",
      "-5.971583699870193e-05"
    ],
    [
      "0.0056795491743711155",
      "0.005687279112899451",
      "0.007934296106205765",
      "0.0057398860699416545",
      "0.006120610275355105",
      "-1.6085271050942863e-05",
      "3.7465876392770334e-05",
      "-1.582348105641502e-05",
      "7.717869866020845e-05",
      "6.693743859790325e-05",
      "1.2009354927356795e-05",
      "-4.292500928121172e-05",
      "0.00022116080556281063",
      "-0.0004518481921801809",
      "-4.8909918307494935e-05",
      "2.618675376966887e-06",
      "-0.00018163502075368572",
      "-1.24648728141797e-05",
      "9.088918805753573e-05",
      "9.663489120591669e-05",
      "3.8045979101327804e-05",
      "-3.891311144825906e-05",
      "9.578247271627269e-05",
      "0.0006723426281688842",
      "9.532399154252814e-06"
    ],
    [
      "0.005672975816035415",
      "0.005682186858281513",
      "0.007346215942722115",
      "0.0057326745456119255",
      "0.00600002735047875",
      "-1.2796185229605162e-05",
      "1.8474353467857024e-05",
      "-1.871505495973456e-05",
      "5.88056715120135e-05",
      "4.7452460071486346e-05",
      "1.1239812621766854e-05",
      "-2.6292413868445813e-05",
      "0.00018276437008065774",
      "-0.0003295622584498703",
      "-5.058762269914084e-05",
      "4.769305577670907e-06",
      "-0.00012823554356115305",
      "-1.0009965006801244e-05",
      "6.973886451977382e-05",
      "6.49113327597187e-05",
      "3.3630148535135236e-05",
      "-3.5743829517544945e-05",
      "6.123316972876121e-05",
      "0.00045288089501527924",
      "-8.449548202280718e-06"
    ],
    [
      "0.0056774292524131775",
      "0.005687893153362525",
      "0.0077248201374258635",
      "0.005744347388837226",
      "0.006073710079985549",
      "-1.4556100012932761e-05",
      "3.0505099458379443e-05",
      "-1.9399695751661208e-05",
      "6.997264187931747e-05",
      "6.168728855177736e-05",
      "1.2792956773832566e-05",
      "-3.314495627269153e-05",
      "0.00021059539005323502",
      "-0.00038572480255925576",
      "-5.033788079251321e-05",
      "4.479634532490949e-06",
      "-0.00015519064243616358",
      "-1.0575888370110503e-05",
      "8.358817537019636e-05",
      "7.749156039908606e-05",
      "3.833672804138585e-05",
      "-3.823383423219677e-05",
      "8.59494372279343e-05",
      "0.0005756620256129422",
      "-5.467094947120062e-06"
    ],
    [
      "0.0056875901829867535",
      "0.005712825323460726",
      "0.008429023937047827",
      "0.005803068451101437",
      "0.006200026961591194",
      "-2.0639144658739635e-05",
      "3.2785633736236345e-05",
      "-3.3388685351310696e-05",
      "9.15004587791549e-05",
      "9.761329747345615e-05",
      "2.1796200084618744e-05",
      "-3.931404425494433e-05",
      "0.000307923612482075",
      "-0.0004523793953434412",
      "-7.31331714337999e-05",
      "9.33043859254431e-06",
      "-0.00018108891297064948",
      "-1.2884403151320135e-05",
      "0.00011059458969880634",
      "9.569885946674408e-05",
      "6.104841392080681e-05",
      "-5.7719907096989354e-05",
      "0.0001408239003081498",
      "0.0006935014576979377",
      "-2.5940066564695422e-05"
    ],
    [
      "0.005780832756397508",
      "0.005985252644166854",
      "0.011635422258398715",
      "0.006228631596832556",
      "0.007256222299215827",
      "-6.193092635575233e-05",
      "5.1820238778297185e-05",
      "-0.00017799111120154454",
      "0.0002808641587157337",
      "0.0001290988274798764",
      "4.622197149062486e-05",
      "-2.927876448535876e-05",
      "0.000625442128153881",
      "-0.0010774684376640468",
      "-0.00036219921921868173",
      "7.280233669527496e-05",
      "-0.0004240275613773014",
      "-3.8105746149887734e-05",
      "0.0003500463920444289",
      "0.00010476065428791613",
      "0.00027000901662414996",
      "-0.0002534479466513914",
      "2.9395174522450005e-05",
      "0.0013982408434689308",
      "-0.0002900935806360011"
    ],
    [
      "0.01875988556260081",
      "0.014250119748849575",
      "0.4942634755069515",
      "0.1426545925492532",
      "0.13979474361739702",
      "-6.784188946005184e-05",
      "0.0045840939776456",
      "-0.0348852041609253",
      "0.01493721639962276",
      "0.061626925249386406",
      "0.01837849937775734",
      "0.03035638293699884",
      "0.13162670168751375",
      "0.23269497989500695",
      "0.030323954622252465",
      "0.01030644505753733",
      "0.07590738833253168",
      "0.023136400221062524",
      "0.039081476085050484",
      "-0.002362629683067364",
      "0.028163441191986115",
      "-0.011621363651043598",
      "0.21673191756578375",
      "-0.06802020919769519",
      "-0.12941780611254708"
    ],
    [
      "0.00578684431837224",
      "0.00587975391748103",
      "0.013126381470305273",
      "0.006053023200516558",
      "0.007640886526024795",
      "-8.820790579295822e-05",
      "8.694105259166423e-05",
      "-9.57060792624399e-05",
      "0.00033558985861317607",
      "0.00021881088884924578",
      "4.9911305983457596e-05",
      "-0.0002029179765924294",
      "0.0007104288532834973",
      "-0.0018063470538877383",
      "-0.0002851307309725813",
      "2.5676166602796306e-05",
      "-0.0006770483410795468",
      "-5.811796689878278e-05",
      "0.00039058405982792964",
      "0.0004117049223620256",
      "0.0001970431111082609",
      "-0.00024592838463358824",
      "0.00023952325227706654",
      "0.0022779608606128543",
      "-2.8688255004679848e-05"
    ],
    [
      "0.005757015529796808",
      "0.005760114077990111",
      "0.017531984276320318",
      "0.005989008341694994",
      "0.007619137766928167",
      "-3.813800639200113e-05",
      "0.00042750987961252145",
      "2.7763707424731613e-05",
      "0.0002852779826485727",
      "0.0004496490110032959",
      "2.6790029289342262e-05",
      "-0.00020305850681277796",
      "0.0009606876887136712",
      "-0.001366663309525262",
      "0.0001535332774190469",
      "-2.0764754460051816e-05",
      "-0.0007498030685770424",
      "-8.712112747295118e-06",
      "0.0003536338556593409",
      "0.0004511296724719878",
      "0.0001336766072324021",
      "-1.1392094650451355e-05",
      "0.0010625710632305376",
      "0.003895804328841525",
      "0.00021932436749513766"
    ],
    [
      "0.005699069629526039",
      "0.005725142224045033",
      "0.008559547843514802",
      "0.005862722784172147",
      "0.006332684612607772",
      "-2.4514271302176535e-05",
      "5.8137067059751045e-05",
      "-5.404396247241492e-05",
      "0.00010972624562583187",
      "0.00011329549756709726",
      "3.5688507616386914e-05",
      "-2.3202225264948556e-05",
      "0.0002910815336409992",
      "-0.0003095269733488433",
      "-6.24059988159878e-05",
      "1.757705688403602e-05",
      "-0.0001446426707053478",
      "7.832586368116408e-07",
      "0.0001447767577524874",
      "5.6090487173080373e-05",
      "7.436300775815392e-05",
      "-8.113236610797699e-05",
      "0.00023986049322602838",
      "0.000707004167831776",
      "-0.00010750222423027942"
    ],
    [
      "0.005664560302461405",
      "0.005668202410426976",
      "0.0068604129069090155",
      "0.005699271269244071",
      "0.005894445515817247",
      "-8.129691811775482e-06",
      "2.337266604498337e-05",
      "-8.504587311182865e-06",
      "3.982721498439118e-05",
      "3.409067311290652e-05",
      "6.357874048595211e-06",
      "-2.1261250867304095e-05",
      "0.00012098512561048441",
      "-0.0002117462369454377",
      "-2.192796206572696e-05",
      "1.4631733271377044e-06",
      "-9.026334192750732e-05",
      "-5.488539421571445e-06",
      "4.759538591853525e-05",
      "4.918075233245834e-05",
      "1.95740940176284e-05",
      "-1.981680811437309e-05",
      "5.67774118820538e-05",
      "0.0003551169101759098",
      "2.378454457251732e-06"
    ],
    [
      "0.005666539749419999",
      "0.0056706269405277475",
      "0.006994260365256354",
      "0.005705346457454993",
      "0.005923232076861298",
      "-9.136262630355174e-06",
      "2.8200617360572238e-05",
      "-9.814297058989287e-06",
      "4.4412750802797715e-05",
      "3.7830961242596556e-05",
      "7.64376319467778e-06",
      "-2.2803162713571277e-05",
      "0.0001313346013895899",
      "-0.00022478508672775914",
      "-2.3754951966445577e-05",
      "1.9290865342390335e-06",
      "-9.816110331557338e-05",
      "-5.652700602496054e-06",
      "5.339682941228049e-05",
      "5.291093172544823e-05",
      "2.1927592329304676e-05",
      "-2.2875163787331605e-05",
      "6.594582502451029e-05",
      "0.00039634585979447573",
      "5.770583842915118e-07"
    ],
    [
      "0.005669912663144031",
      "0.005674338940071708",
      "0.007269310531102091",
      "0.0057126626260453365",
      "0.005979271466465084",
      "-1.0927777371417902e-05",
      "3.1467227647292505e-05",
      "-1.0016467407956324e-05",
      "5.353005908440096e-05",
      "4.5007856312993236e-05",
      "7.649440507733483e-06",
      "-3.065825240900417e-05",
      "0.0001597343757691455",
      "-0.00029543527187621016",
      "-2.88257053348434e-05",
      "1.2907772129460961e-06",
      "-0.00012494449670798867",
      "-7.874111364681057e-06",
      "6.345573146162331e-05",
      "6.960907841350004e-05",
      "2.5288699962259638e-05",
      "-2.560242893718509e-05",
      "7.214602972623311e-05",
      "0.0004849635951536753",
      "7.690316953988936e-06"
    ],
    [
      "0.011969461333394571",
      "0.015299740758811898",
      "0.11334514043422883",
      "0.03949433691350167",
      "0.06365860423733845",
      "-0.0042387754213057925",
      "0.005439986992422256",
      "-0.014078776891404049",
      "0.010136823512782344",
      "0.021223310301872307",
      "0.012597959223340073",
      "0.009132040831319297",
      "0.0008556571813077667",
      "0.06970565396776301",
      "-0.01409753242207288",
      "0.006284680003427587",
      "0.02397029391344931",
      "0.003182573234835596",
      "0.016201860288887086",
      "-0.02181241704963316",
      "0.012222656613778186",
      "-0.020768641220198447",
      "0.05813716938219399",
      "-0.023553945403528703",
      "-0.04093136496298369"
    ],
    [
      "0.005728269189718655",
      "0.005787403814649704",
      "0.010044430806216652",
      "0.005998218781303503",
      "0.006764170514542647",
      "-3.412634944856781e-05",
      "4.804869184480602e-05",
      "-7.957802506162972e-05",
      "0.00017478479057503739",
      "0.00016984576329373875",
      "2.7124939949465694e-05",
      "-6.571413456097722e-05",
      "0.00045619984614256103",
      "-0.0007208610358023085",
      "-7.560670360909466e-05",
      "1.892029970190479e-05",
      "-0.00027411253826732505",
      "1.4494388981741029e-06",
      "0.00023168679902708627",
      "0.00011397650726833081",
      "0.00011942579525448053",
      "-9.563015023738132e-05",
      "0.0002979848622896156",
      "0.0010652102123971533",
      "-0.00015227858186896888"
    ],
    [
      "0.19624424430624177",
      "3.5644292614245114",
      "0.7136783043485807",
      "2.383319524809611",
      "1.5411405783476462",
      "0.01894641272515376",
      "0.15243484642387967",
      "0.3706593799559469",
      "0.38890990409603854",
      "0.5070907779130278",
      "0.33953960466111743",
      "0.2855684941237357",
      "0.8445199965088165",
      "-0.15951462592375124",
      "0.4991397349684639",
      "-0.029000501430393733",
      "0.03264799380291413",
      "-0.20750471416558486",
      "-0.24163442531202178",
      "0.9884010783686309",
      "1.980404631058095",
      "-0.8731546417255669",
      "-0.32067561432148706",
      "-0.4246033717378236",
      "-0.48140858697721967"
    ],
    [
      "0.005743163553965467",
      "0.005794543151402465",
      "0.009751780385781759",
      "0.005959472813806593",
      "0.006909803597372451",
      "-5.659117044579034e-05",
      "9.789862243545064e-05",
      "-9.70112893596362e-05",
      "0.00021267223461642995",
      "0.00011369777992004216",
      "5.846211532502198e-05",
      "-7.918399763854251e-05",
      "0.00038149061561822215",
      "-0.0006424477485510245",
      "-0.00019829709087548932",
      "2.9738221862130957e-05",
      "-0.00029540589726205057",
      "-1.8821656944130126e-05",
      "0.0002641119424600359",
      "0.00014899378353068441",
      "0.00012551416467907335",
      "-0.0001844560795522596",
      "0.00016056526035922104",
      "0.0012173804020299372",
      "-0.00016402870356525384"
    ],
    [
      "0.005666992355864285",
      "0.005671766743836288",
      "0.007016071490669462",
      "0.005706741408013437",
      "0.005928676690794689",
      "-9.799286109118318e-06",
      "2.1976611338926636e-05",
      "-1.0471988633238026e-05",
      "4.5873364181522164e-05",
      "4.081691069045211e-05",
      "7.817287163257164e-06",
      "-2.5990081187952306e-05",
      "0.00014064487446808853",
      "-0.0002548199243053837",
      "-2.9935492089661165e-05",
      "1.5365441150395061e-06",
      "-0.0001041505217938606",
      "-7.207240337965607e-06",
      "5.423020298041165e-05",
      "5.735775700769523e-05",
      "2.25689633866533e-05",
      "-2.366594974442875e-05",
      "5.8343727970884555e-05",
      "0.0003919798560013206",
      "2.6958928714441192e-06"
    ],
    [
      "0.005664551450169884",
      "0.005668739546244628",
      "0.006838228571536412",
      "0.005700361010143824",
      "0.005891429988255419",
      "-8.299196997319827e-06",
      "2.1841919131929864e-05",
      "-9.37492292914364e-06",
      "3.947153543913701e-05",
      "3.473007396662263e-05",
      "7.038424546212749e-06",
      "-2.057644949843074e-05",
      "0.00011870410081803005",
      "-0.0002059305451198082",
      "-2.3115040914593285e-05",
      "1.787942273523819e-06",
      "-8.68700412728576e-05",
      "-5.271721843133991e-06",
      "4.734422143076536e-05",
      "4.6520538997837216e-05",
      "1.9813167738110607e-05",
      "-2.08501946854222e-05",
      "5.7329564421030265e-05",
      "0.00034104569078886225",
      "-5.81233033981178e-07"
    ],
    [
      "0.005667145479222363",
      "0.005671949186634692",
      "0.0070476836528934874",
      "0.005708413926798489",
      "0.005931077195131002",
      "-9.748580075621752e-06",
      "2.229782206909809e-05",
      "-1.052693511288481e-05",
      "4.615582172351861e-05",
      "4.0603753287979314e-05",
      "7.676357087965065e-06",
      "-2.5304174759551936e-05",
      "0.00014423396249408117",
      "-0.00025732838064570037",
      "-2.9031227779016755e-05",
      "1.7698882501895106e-06",
      "-0.00010521588108101517",
      "-7.0640173736371025e-06",
      "5.4725465471386955e-05",
      "5.7861354328017414e-05",
      "2.308450040093056e-05",
      "-2.393225577328704e-05",
      "6.258233598380132e-05",
      "0.00039778966343750926",
      "2.6568224188011372e-06"
    ],
    [
      "0.00574697948273707",
      "0.005805179107393468",
      "0.009979860748722306",
      "0.006008797354408481",
      "0.006939624116587614",
      "-5.4262688193128356e-05",
      "9.782809222460878e-05",
      "-0.00010839767861561258",
      "0.000214582234068794",
      "0.0001065585015759918",
      "5.874327669945917e-05",
      "-4.398216145974528e-05",
      "0.0004120874173166468",
      "-0.0005984934224297685",
      "-0.00017619226813110267",
      "4.079131583829416e-05",
      "-0.00027894751572279366",
      "-8.420871546443406e-06",
      "0.0002753875724229328",
      "0.00013679912976270842",
      "0.0001442774563053062",
      "-0.0001970150037178674",
      "0.00024099725383016724",
      "0.0012062463140333878",
      "-0.00021033418343642722"
    ],
    [
      "0.007139184769600203",
      "0.006837688805435745",
      "0.040634756814363786",
      "0.010881366820401648",
      "0.023474296970461734",
      "-0.0005723299723033389",
      "0.004439140277712603",
      "-0.0021926166987219047",
      "0.0026523117401359183",
      "0.0014535178197285811",
      "0.0018608992581227739",
      "0.0019292812615225503",
      "-0.0019313826565322753",
      "0.014365157496881734",
      "3.1270805906378324e-05",
      "0.0010281941545844339",
      "0.0022552620199682407",
      "0.0012319304634594937",
      "0.004385694745823549",
      "-0.0037575950644700203",
      "0.0013853329508093084",
      "-0.0033358532529870182",
      "0.009936017127858915",
      "0.010816936443355964",
      "-0.008323198038823159"
    ],
    [
      "4.0471018394804625",
      "3.5738935815039157",
      "15.138167034470227",
      "4.675276771481733",
      "2.953322955252076",
      "3.030929465257812",
      "-2.888050005085638",
      "3.1517688248403335",
      "-0.2492386817658947",
      "-3.8078266557458367",
      "3.0694290280697407",
      "-0.15354632495670845",
      "-2.5212437610207297",
      "3.680173069889268",
      "0.5897192732016339",
      "-1.533742814776732",
      "6.452926174567017",
      "-0.3761321097749528",
      "1.674448934145634",
      "3.8252654033606177",
      "1.9197663086480827",
      "1.0633007800201173",
      "-3.085912636915609",
      "0.7102718011791125",
      "-0.1655525013540471"
    ],
    [
      "0.005731975050174589",
      "0.0057781340585543114",
      "0.00987564772834806",
      "0.005981427594980625",
      "0.006748512649130236",
      "-4.767472602482632e-05",
      "5.7697632870624714e-05",
      "-9.224211317885381e-05",
      "0.00018338492359231093",
      "0.00016186793811341372",
      "5.944458854820592e-05",
      "-4.817906023058231e-05",
      "0.0004715228871963627",
      "-0.0005936100484712731",
      "-0.00015515276469777015",
      "3.206057554530635e-05",
      "-0.00024578088263571633",
      "-1.1080988974574012e-05",
      "0.0002325068361673668",
      "0.00015100308100203267",
      "0.00013018864781724415",
      "-0.00016195754331350474",
      "0.00029802119748870864",
      "0.0010369415862274709",
      "-0.00016046090047376868"
    ],
    [
      "0.005690653446483584",
      "0.00573077350079822",
      "0.00799255724478849",
      "0.0058231446780338",
      "0.006195092051387218",
      "-2.8006802835001017e-05",
      "-1.6960689690501003e-05",
      "-4.740397093840575e-05",
      "9.766832795081675e-05",
      "8.042747889992626e-05",
      "2.307200599485024e-05",
      "-4.438789740083931e-05",
      "0.0003180779626629834",
      "-0.000547189610261513",
      "-0.00013313133068063097",
      "1.537071356755628e-05",
      "-0.0001820907523237171",
      "-2.345457630179144e-05",
      "0.00011183941185104574",
      "0.00011989327622565858",
      "7.834217402291327e-05",
      "-8.82192375519924e-05",
      "5.6366804139458826e-05",
      "0.0005154274084743014",
      "-3.746037898312318e-05"
    ],
    [
      "0.005685891632227219",
      "0.00571354244639177",
      "0.007733753752643566",
      "0.005798447556428582",
      "0.0061351064452919175",
      "-2.411233799306182e-05",
      "2.256791707055186e-06",
      "-4.1877594905211436e-05",
      "8.559225616905156e-05",
      "7.371109478538237e-05",
      "2.5587995152911313e-05",
      "-3.300318595246517e-05",
      "0.0002629434487407477",
      "-0.0004100651750626621",
      "-0.0001070196015285497",
      "1.3784694898774855e-05",
      "-0.00014656594997604228",
      "-1.6560063450650625e-05",
      "0.0001007115171450457",
      "8.986820958942173e-05",
      "6.394252703343127e-05",
      "-7.768417975969653e-05",
      "7.747621973698535e-05",
      "0.0004771279730622777",
      "-4.4478469739881206e-05"
    ],
    [
      "0.0057165326644366705",
      "0.005780095555897367",
      "0.009227168164322985",
      "0.005930789993063686",
      "0.00650573446143625",
      "-4.862176033714078e-05",
      "-3.939446786666085e-05",
      "-8.188766383320238e-05",
      "0.00015747449206177197",
      "0.00013628026560217577",
      "4.667888899190007e-05",
      "-7.561195141243785e-05",
      "0.000523311627386496",
      "-0.0008756184227141241",
      "-0.0002486461352744784",
      "2.5321621349477404e-05",
      "-0.0002858178470046948",
      "-4.3932849530075225e-05",
      "0.0001763978249189588",
      "0.00019601207923485768",
      "0.00012748817988409054",
      "-0.00015223132119575257",
      "5.105467154838939e-05",
      "0.0007638959842706691",
      "-6.20093846182433e-05"
    ]
  ],
  "rational_Q": [
    [
      "0.14142566534836232",
      "0.6200483667984562",
      "9.449679099052874",
      "0.6523938984514903",
      "2.083913820476649",
      "0.620048366808411",
      "2.1806990341986103",
      "38.81520798101991",
      "3.515233545342526",
      "6.267592145003885",
      "9.449679098919749",
      "38.815207981018965",
      "166.3836439782256",
      "13.970988956366376",
      "27.42679454169949",
      "0.6523938984651714",
      "3.5152335453450365",
      "13.970988956372583",
      "8.509077438327258",
      "6.155455633922299",
      "2.083913820545268",
      "6.267592145052151",
      "27.42679454168178",
      "6.155455633867121",
      "5.119149999383387",
      "0.0546908146802074",
      "0.4486079715937257",
      "0.09364763826487832",
      "0.0973811455974156",
      "0.0546908146784621",
      "-0.153364768748412",
      "0.17875012996732434",
      "0.05477690666877557",
      "-0.17254117496393018",
      "0.4486079715865942",
      "0.17875012995784542",
      "-1.58215429680168",
      "0.025017009002300576",
      "-0.09779966353311399",
      "0.09364763825865587",
      "0.05477690667138355",
      "0.025017008997386493",
      "-0.439611248844341",
      "0.21664008514189526",
      "0.0973811456008031",
      "-0.1725411749223817",
      "-0.09779966353962023",
      "0.2166400851401816",
      "0.437142966142939",
      "0.288389882230755",
      "-0.08123360412328598",
      "-0.4314293726757483",
      "-0.1437559906520413",
      "-0.4263988079575629",
      "-0.6203450779790443",
      "-0.6747819622917375",
      "-0.2110924412395889",
      "-0.9096344897004663",
      "0.3204799791443359",
      "-2.981119817031066",
      "0.34127215807396216",
      "0.840778515444237",
      "-0.12152491636185928",
      "0.3779554633953351",
      "0.3031888171571794",
      "-0.20854063548110902",
      "-0.3020284762391461",
      "0.56238702193481",
      "1.077890088134231",
      "-0.33733151141238493",
      "0.2920418169898944",
      "-0.20542677442138976",
      "0.660409268448563",
      "-2.8036009626127405",
      "-0.9096344896402573",
      "0.09299061761548917",
      "-0.35928047185405515",
      "-0.376957055080315",
      "-3.922023740759112",
      "2.2797839904228794",
      "-1.6618131167112575",
      "-7.934563745208867",
      "2.415242404578319",
      "0.7564638331097094",
      "0.5329428393656906",
      "2.6736546192319417",
      "2.13186982672448",
      "-2.1085467805792057",
      "-1.2978382961240935",
      "0.6453224022508512",
      "-1.4749376278296515",
      "3.1204257427636475",
      "0.6228085722179442",
      "1.3308746523360735",
      "-0.02279996702685891",
      "-0.12152491636437253",
      "0.015524469790769794",
      "0.48225851668421166",
      "0.18179594550774575",
      "-0.1391066457848441",
      "0.5329428393696154",
      "0.6915043607327881",
      "1.4807606477219506",
      "-1.0208548200771457",
      "-0.5534866140011896",
      "-0.0912814312910108",
      "0.04202297302934385",
      "0.27693213662136734",
      "0.22158621515459975",
      "-0.6276707285040862",
      "0.33629996294832626",
      "-0.19165812604729046",
      "-1.0115603132222346",
      "0.6648672157385204",
      "0.9337706893997727",
      "0.5623870219263806",
      "-0.28268758408708683",
      "1.4569759244903955",
      "0.603685257562775",
      "0.9599509438154175",
      "0.6453224021773751",
      "1.1894181774214763",
      "2.564274893624561",
      "-1.4542366548509493",
      "-1.2045897370813257",
      "0.3362999629424142",
      "-1.2249646177338651",
      "-1.034166817165828",
      "0.6856303772518949",
      "1.1491199753611478",
      "-0.6182654199951857",
      "0.00567474295172387",
      "-2.1039291042799726",
      "-0.3452049825343973",
      "1.0556881806073333",
      "-0.42639880795938023",
      "0.3204799791474281",
      "0.3779554633650085",
      "1.0778900881485498",
      "0.2883898822779312",
      "-0.6203450779760918",
      "-2.9811198169866286",
      "0.303188817175862",
      "-0.3373315114014954",
      "-0.08123360412324417",
      "-0.6747819622732444",
      "0.3412721580690795",
      "-0.20854063546656545",
      "0.292041817045601",
      "-0.43142937262852477",
      "-0.2110924412526313",
      "0.8407785154598739",
      "-0.3020284762354738",
      "-0.2054267744604824",
      "-0.6849779182676313",
      "0.5086906415768833",
      "-0.15948034228922414",
      "0.09299061765617103",
      "-0.6849779182696674",
      "11.330953622272691",
      "-1.4066018106239475",
      "-1.6682309135355586",
      "0.015524469777367315",
      "0.5086906415745975",
      "-1.4066018106067808",
      "-1.0871364572723272",
      "1.0148501440352566",
      "-0.28268758406703137",
      "-0.1594803422785298",
      "-1.6682309135257716",
      "1.0148501440480882",
      "0.012118901968120068",
      "-2.9295728237133902",
      "-2.2031329974555374",
      "-1.6618131167048118",
      "26.131609942872842",
      "14.990225385596403",
      "-6.742428204205156",
      "1.4415840256110046",
      "0.6915043607332299",
      "-3.3670481638520156",
      "-11.08569143071535",
      "1.8400699568921348",
      "-5.956472542438442",
      "1.1894181774586523",
      "-1.9355613167329866",
      "-3.254362719815439",
      "-5.191257213509383",
      "1.1014953523391988",
      "0.3521945494337145",
      "2.6736546191986017",
      "-3.3670481638376586",
      "-4.24853550406257",
      "-0.7989567981143207",
      "0.23848586506455224",
      "0.042022973019623266",
      "-1.3580193518980224",
      "1.348465528739053",
      "-0.7348733665768243",
      "1.4085614752423097",
      "-1.2249646177968576",
      "-1.4792416873995553",
      "0.7991368483631147",
      "0.6882592264075224",
      "-0.03136183423019832",
      "-1.4749376278625106",
      "-1.9355613167353618",
      "4.288142220784294",
      "-0.3180312157103907",
      "-6.305837970288058",
      "-0.19165812603580085",
      "-1.4792416874386891",
      "-0.919419215074942",
      "0.7208239296245947",
      "0.4326511003353438",
      "0.005674742983242577",
      "0.1593875210359862",
      "2.7858999840424863",
      "0.03313135352547493",
      "-0.1781947786621866",
      "-0.3592804718504424",
      "-7.934563745230268",
      "2.131869826660216",
      "3.1204257427474458",
      "0.6604092684291076",
      "-0.37695705508451743",
      "2.415242404556184",
      "-2.1085467806412694",
      "0.6228085721279001",
      "-2.8036009625366787",
      "-3.9220237407365435",
      "0.7564638330975977",
      "-1.2978382961558939",
      "1.3308746523403918",
      "14.990225385611371",
      "-11.085691430720226",
      "-3.254362719805909",
      "0.4822585166853899",
      "-2.929572823726034",
      "-6.742428204207767",
      "1.8400699568942844",
      "-5.191257213515678",
      "1.456975924438311",
      "-2.203132997466506",
      "1.441584025618589",
      "-5.956472542457",
      "1.1014953523235038",
      "-9.932745040377318",
      "-37.198321351396515",
      "1.480760647727181",
      "-4.248535504064366",
      "-9.932745040382546",
      "12.743193434896378",
      "-3.574909152656258",
      "2.564274893684731",
      "4.288142220787706",
      "-37.19832135141032",
      "-3.5749091526263834",
      "12.919826817558286",
      "2.6486134238785746",
      "0.2769321366341834",
      "1.3484655287559566",
      "3.431250106225869",
      "-0.8249299597591842",
      "-0.9448369252377656",
      "-1.0341668171756648",
      "-0.9194192150681635",
      "3.0052116577332466",
      "-2.309333884570019",
      "-0.99512885382633",
      "-1.0115603132268403",
      "0.7991368484056999",
      "3.005211657761575",
      "-5.142698669575952",
      "-1.6323557009912222",
      "-2.1039291042868524",
      "2.7858999839829486",
      "1.273673688987501",
      "-0.09882924873489879",
      "-6.601579458419659",
      "0.1817959454966932",
      "-1.0208548200871042",
      "0.22158621516751806",
      "0.664867215719963",
      "-0.02279996702704606",
      "-0.13910664577391446",
      "-0.5534866139800094",
      "-0.6276707285118305",
      "0.9337706894010248",
      "-0.798956798179766",
      "-0.7348733665160831",
      "0.6882592264333492",
      "0.6036852576019514",
      "0.3521945494592725",
      "0.23848586506761996",
      "1.4085614752444002",
      "-0.03136183427434359",
      "-0.8249299597379961",
      "-2.309333884549499",
      "-1.4542366548942798",
      "-0.31803121573129645",
      "2.648613423874452",
      "-0.9448369252428268",
      "-0.9951288538040325",
      "-2.29455106808886",
      "0.6856303772245659",
      "0.7208239296005534",
      "-5.142698669575917",
      "-2.2945510681038934",
      "2.154101969034422",
      "-0.3452049825290826",
      "0.033131353540127306",
      "-0.09882924869052497",
      "1.5306495440450996",
      "0.3370768901044933",
      "0.9599509438458476",
      "-1.2045897371332395",
      "1.1491199753528194",
      "1.0556881806198726",
      "-6.305837970323409",
      "0.43265110033709336",
      "-0.17819477860304603",
      "-1.6323557010100147",
      "-6.601579458414344",
      "0.33707689007000896",
      "0.15499933856784734",
      "0.5763412726116586",
      "0.02294675291034171",
      "-0.349496403516955",
      "-0.15499933857477646",
      "-2.6415758677606075e-12",
      "0.06293901661177811",
      "-0.15633985352732144",
      "-0.3613769443981544",
      "-0.5763412725990065",
      "-0.0629390166251412",
      "1.2085026710082663e-11",
      "-0.006206645976885202",
      "0.24142537265807731",
      "-0.022946752908796882",
      "0.15633985354271865",
      "0.0062066459878564965",
      "1.0795699887378352e-11",
      "-0.2328245742585384",
      "0.3494964034971731",
      "0.36137694441009055",
      "-0.24142537267497882",
      "0.2328245742580695",
      "1.1008193068407951e-11",
      "-0.8856380999220049",
      "0.030040924498289902",
      "0.1344089917531543",
      "-0.12344828461763238",
      "0.1598089371123419",
      "0.8384724450647288",
      "-0.4751996388394609",
      "-0.04392433517806318",
      "-1.0414949379874872",
      "0.5997777254207339",
      "4.747998596642913",
      "-0.8899446938669754",
      "0.8498074460668468",
      "-0.0791205786385513",
      "-0.23348194683639753",
      "-0.28243364915346875",
      "0.6548046745829276",
      "-0.47320991093355347",
      "0.13360876980344452",
      "1.311291071936446",
      "-1.979829668231425",
      "-0.21359509813236546",
      "-0.1266705995135986",
      "-0.16890633820543616",
      "-3.026897832454265",
      "-1.0414949379932439",
      "0.20368141450620145",
      "-0.7382762703550412",
      "-1.9408615145882981",
      "0.5701930854617983",
      "-4.0451333186633365",
      "2.1328411516122947",
      "0.9203272925763754",
      "0.6063549655494702",
      "0.7995544740516239",
      "-1.2163497095794595",
      "0.831695030930549",
      "0.5881514519372927",
      "0.3366190751035512",
      "-3.056382872798602",
      "1.7016141845267894",
      "-0.044444705333690056",
      "5.039508262328315",
      "0.42665399881433486",
      "-3.3868393771368477",
      "-0.2481387888825711",
      "-0.07912057863931488",
      "0.4091800242836334",
      "-0.5149494970719412",
      "0.011845497243916175",
      "0.22511959359393977",
      "-1.2163497095635338",
      "-1.6274123711429074",
      "1.738235830206745",
      "-0.30635990578423056",
      "-1.7064105267283827",
      "-0.11957196413394429",
      "0.2973427370492207",
      "-1.0334544501568306",
      "-0.12088773831956537",
      "0.5902910222543583",
      "0.5070522620445174",
      "-0.1752784970526191",
      "0.10199180651563598",
      "1.2482584471942955",
      "0.028081221376199467",
      "0.1336087697960599",
      "-0.14600882137240892",
      "0.9426370173724189",
      "0.61078054385589",
      "-1.2583503616216425",
      "1.7016141848254385",
      "-0.7683364807516632",
      "-2.065808587237053",
      "1.0266912200057743",
      "-0.8301934753053266",
      "0.5070522620085212",
      "0.1380240120219112",
      "0.3114996027446539",
      "-0.7802729522759605",
      "0.2503860394775237",
      "-0.17372525538360678",
      "-0.5392020211266711",
      "-0.6510078343536342",
      "0.0023877201212775872",
      "1.608230798756074",
      "-0.1598089371150245",
      "-0.599777725404067",
      "0.23348194682743206",
      "-1.3112910719546076",
      "0.8856380999538034",
      "-0.8384724450590618",
      "-4.747998596643674",
      "0.2824336491661947",
      "1.9798296682379681",
      "-0.030040924506703547",
      "0.4751996388207918",
      "0.88994469383998",
      "-0.6548046745790211",
      "0.21359509813246397",
      "-0.13440899176877885",
      "0.04392433515759257",
      "-0.8498074460485114",
      "0.47320991092492437",
      "0.12667059948114623",
      "-0.051133411693016224",
      "-0.10013074011390208",
      "1.1045382247619133",
      "0.20368141452003302",
      "0.05113341169662333",
      "2.7217773590455312e-12",
      "0.3011747856550762",
      "-2.157032455274949",
      "0.4091800242834572",
      "0.10013074009166067",
      "-0.30117478565060424",
      "-1.2038844765281656e-11",
      "1.143715644988866",
      "-0.14600882135656693",
      "-1.1045382247678552",
      "2.1570324552835096",
      "-1.1437156449763957",
      "-1.5762526071366526e-11",
      "4.549989887285412",
      "-2.423968995102457",
      "2.132841151604074",
      "-4.674202420076045",
      "-1.4364626389174624",
      "3.087430293124519",
      "3.2258373393264352",
      "-1.6274123711428947",
      "-5.1370453902009725",
      "3.3845620656341384",
      "-0.07370478133091185",
      "0.7231116469063904",
      "-0.7683364807423951",
      "-1.6650827375486912",
      "1.4315362195065082",
      "-1.8724951517889072",
      "-1.13730783461001",
      "-0.03720349254811236",
      "0.8316950310436584",
      "-5.137045390194614",
      "-1.4570928793249482",
      "2.455077136149728",
      "-2.2416476161989807",
      "0.29734273706320136",
      "1.9369402608882211",
      "0.826968286345528",
      "0.7133428675630422",
      "0.4722321214734717",
      "0.1380240120329962",
      "0.15291287223591754",
      "-1.9463313855854918",
      "1.037585916356164",
      "1.2793196165472427",
      "-0.0444447054328093",
      "-1.6650827375500221",
      "-12.548506926659238",
      "-0.7011894667161511",
      "2.2241541742737834",
      "-0.17527849706311993",
      "0.1529128722231984",
      "0.6936948497454639",
      "-0.9831136641963862",
      "1.1071290207333528",
      "-0.5392020211517913",
      "0.6041242520399216",
      "-1.188588869106865",
      "0.75397129404071",
      "-0.1293303832848987",
      "0.7382762703944891",
      "-0.9203272926224022",
      "-0.5881514519311061",
      "-5.039508262307898",
      "0.168906338227519",
      "1.9408615146740764",
      "-0.60635496547355",
      "-0.336619075114595",
      "-0.4266539988077654",
      "3.026897832598241",
      "-0.5701930855534751",
      "-0.7995544739877615",
      "3.0563828728346296",
      "3.386839377280565",
      "1.4364626389192228",
      "-3.3845620656486752",
      "-1.4315362194948222",
      "-0.5149494970785865",
      "-4.549989887296705",
      "-3.087430293117665",
      "0.0737047813427506",
      "1.8724951517840056",
      "0.9426370173921581",
      "2.4239689950840595",
      "-3.225837339314054",
      "-0.7231116469055637",
      "1.1373078345878702",
      "5.199858521113285",
      "-25.96989139060168",
      "1.7382358302506689",
      "-1.45709287931391",
      "-5.199858521089427",
      "-1.2430204105260705e-11",
      "9.316739273507205",
      "-2.0658085871282967",
      "-12.548506926642533",
      "25.969891390592455",
      "-9.316739273523378",
      "-9.274462281993173e-12",
      "5.2183957182528955",
      "-1.0334544501596568",
      "0.8269682863210164",
      "2.4412620789803396",
      "-1.7990461430524733",
      "-3.145985251161875",
      "0.3114996028259423",
      "0.6936948497599401",
      "1.3059221928051803",
      "1.6181802831606655",
      "-1.404622355150731",
      "0.10199180652504015",
      "-1.946331385586399",
      "1.3059221928052842",
      "3.783489610433069",
      "-2.1270119743054132",
      "-0.6510078343564647",
      "-1.188588869098088",
      "-9.387634588493613",
      "2.2964640906011735",
      "3.7026255712638894",
      "-0.011845497237492645",
      "0.3063599057751359",
      "0.12088773831138254",
      "-1.2482584471650988",
      "0.24813878888384402",
      "-0.22511959357874872",
      "1.7064105267360243",
      "-0.5902910222435972",
      "-0.028081221364620556",
      "-2.4550771361360777",
      "-0.7133428675545048",
      "-1.0375859163553676",
      "0.6107805438273516",
      "0.03720349253204394",
      "2.241647616162339",
      "-0.4722321214976716",
      "-1.2793196165762668",
      "1.7990461430345435",
      "-1.6181802831482628",
      "1.0266912200077467",
      "-0.7011894667432051",
      "-5.2183957182614975",
      "3.1459852511594613",
      "1.4046223551323933",
      "0.8436357066974026",
      "-0.7802729521749943",
      "-0.9831136642118374",
      "3.7834896104398807",
      "-0.8436357067268161",
      "-1.454130066252696e-12",
      "0.002387720139723849",
      "0.7539712940414685",
      "2.2964640906108107",
      "-1.4552113530925577",
      "0.3585034865633599",
      "1.2583503616038814",
      "0.8301934753129371",
      "-0.25038603950822164",
      "-1.608230798605628",
      "-2.224154174277932",
      "-1.1071290207130424",
      "0.12933038331250205",
      "2.127011974297712",
      "-3.7026255712469927",
      "-0.3585034865018282"
    ],
    [
      "0.3122808153857991",
      "0.7083440598783559",
      "11.882017099488767",
      "0.7634932511337609",
      "2.247043444773075",
      "0.708344059878446",
      "1.9907870317571306",
      "38.361719255621814",
      "3.4072220007091847",
      "5.2316054592880885",
      "11.882017099488133",
      "38.36171925562127",
      "163.29748259784648",
      "13.866732672498525",
      "27.383108587157906",
      "0.7634932511342154",
      "3.407222000708981",
      "13.866732672498635",
      "7.507301791720545",
      "5.6746306502945165",
      "2.2470434447730288",
      "5.231605459288481",
      "27.38310858715806",
      "5.6746306502944615",
      "4.682581415010114",
      "-0.01984799341846239",
      "0.14143956865226712",
      "0.12999191649472355",
      "0.111761572911108",
      "-0.019847993418536262",
      "-0.3598534984430976",
      "0.5007619100195827",
      "0.07351029214885517",
      "-0.33472767924735947",
      "0.1414395686521537",
      "0.5007619100199057",
      "-3.0253607807209995",
      "-0.32331753232211646",
      "0.4372032855817198",
      "0.12999191649472464",
      "0.07351029214900622",
      "-0.3233175323218767",
      "-0.33212114219429983",
      "0.26806345281979066",
      "0.11176157291112314",
      "-0.33472767924748537",
      "0.4372032855820775",
      "0.26806345281991534",
      "0.039543397126358244",
      "0.19941029028707472",
      "-0.16989590981562036",
      "-0.35562263124265414",
      "-0.061932551060320445",
      "-0.13638501971700115",
      "-0.15503384473772966",
      "-0.634529443101096",
      "-0.12889478235723797",
      "-0.9426490990139739",
      "0.2829967280312136",
      "-2.0412083572575",
      "0.20414268424706705",
      "1.260295531011945",
      "-0.2529798323951854",
      "0.1415273653602035",
      "0.17924285995715628",
      "-0.3775264563402027",
      "-0.42693673585145353",
      "0.3908476566193545",
      "1.1467217219470154",
      "-0.8408810425397885",
      "0.35338006311020864",
      "-0.3132585320239717",
      "0.9082178765948018",
      "-3.5580942302219585",
      "-0.9426490990142001",
      "0.8733238398270736",
      "0.485144488218357",
      "-0.4033809526933471",
      "-4.037088746501247",
      "2.20763366107445",
      "-1.8118079673169816",
      "-9.065005224449179",
      "2.7468990621186364",
      "1.7627214576040868",
      "0.3513030935003838",
      "2.9623571601953795",
      "3.133695808992774",
      "-2.3728049334934678",
      "-1.4385775284887714",
      "0.47465786108268165",
      "-0.6298649458199354",
      "2.238352107250879",
      "0.9142280031977935",
      "1.131651630516226",
      "-0.019858633255555005",
      "-0.2529798323952907",
      "0.06335076284376805",
      "0.6211179027343743",
      "0.3138551558463378",
      "-0.3702482731367241",
      "0.3513030935004366",
      "0.3724075316346396",
      "0.9222525173765381",
      "-0.6177598132582803",
      "-0.426141239647745",
      "-0.005923542992973229",
      "0.05068801902833351",
      "0.22887992755507497",
      "0.10194567445524315",
      "-0.5535434646592978",
      "0.3096360954969929",
      "-0.30330655218724645",
      "-0.46647718911981967",
      "0.500611057382169",
      "0.7325932691584098",
      "0.39084765661934207",
      "-0.20954871832461544",
      "1.4429178976476735",
      "0.29462763600338043",
      "1.3440405247177234",
      "0.4746578610821193",
      "0.3870489394112645",
      "4.1881037427960734",
      "-1.6977326160371784",
      "-1.6110049101551185",
      "0.3096360954971591",
      "-1.1637997669228464",
      "-1.4935813126654796",
      "0.8998223797138521",
      "1.0454853237567128",
      "-0.4636140992655749",
      "-0.02629472035396004",
      "-2.362067137897234",
      "-0.3019996697755833",
      "0.9575462299741336",
      "-0.13638501971702566",
      "0.2829967280311891",
      "0.1415273653600857",
      "1.146721721947405",
      "0.19941029028697865",
      "-0.15503384473732476",
      "-2.0412083572574646",
      "0.17924285995732417",
      "-0.8408810425400438",
      "-0.16989590981543115",
      "-0.6345294431009922",
      "0.204142684247227",
      "-0.37752645634039816",
      "0.35338006311019454",
      "-0.3556226312427654",
      "-0.1288947823572359",
      "1.2602955310112482",
      "-0.42693673585155284",
      "-0.3132585320237528",
      "-1.0799284852476998",
      "0.43047715483952154",
      "0.012481779091530825",
      "0.8733238398271332",
      "-1.079928485248482",
      "11.677868132293293",
      "-0.6435739317351581",
      "-2.1995331651665895",
      "0.06335076284407304",
      "0.4304771548391471",
      "-0.6435739317354339",
      "-1.1185676638463156",
      "0.6230554777545234",
      "-0.20954871832511945",
      "0.01248177909192919",
      "-2.1995331651661454",
      "0.6230554777548073",
      "1.094169090325728",
      "-3.049053839637575",
      "-1.7484281646678819",
      "-1.8118079673171523",
      "24.71502033010388",
      "15.31406671610363",
      "-7.116281357902228",
      "2.5096935361736823",
      "0.37240753163443663",
      "-3.692662281030509",
      "-9.73041963427715",
      "1.238938472993549",
      "-6.4346877233314475",
      "0.3870489394111015",
      "-2.0730470744032283",
      "-1.502659907883042",
      "-5.196093581931669",
      "-0.3620440613666182",
      "0.11417447300248314",
      "2.9623571601949683",
      "-3.6926622810308865",
      "-3.5126554403133885",
      "-0.06580096675861802",
      "0.19723822424934526",
      "0.05068801902840919",
      "-1.1354937381036943",
      "1.3963201927826225",
      "-0.8990667305497279",
      "1.1600481053076235",
      "-1.1637997669223237",
      "-1.4230457257277556",
      "1.0833324110413474",
      "0.5141865380582096",
      "0.10051667134959189",
      "-0.629864945819651",
      "-2.0730470744036906",
      "4.143090408028254",
      "0.3814426979487668",
      "-5.983960041213788",
      "-0.30330655218682545",
      "-1.4230457257282738",
      "-1.0286024340609978",
      "0.5973292221086889",
      "0.32746533213399603",
      "-0.02629472035374882",
      "0.2177835913471082",
      "1.895273846632667",
      "-0.19122965302796358",
      "0.21736278759702765",
      "0.48514448821859235",
      "-9.065005224449324",
      "3.1336958089928655",
      "2.238352107251433",
      "0.9082178765951718",
      "-0.4033809526935897",
      "2.7468990621187865",
      "-2.372804933493573",
      "0.9142280031978051",
      "-3.558094230222068",
      "-4.037088746501806",
      "1.7627214576044943",
      "-1.4385775284883768",
      "1.1316516305170408",
      "15.314066716104053",
      "-9.730419634277583",
      "-1.5026599078828389",
      "0.621117902734726",
      "-3.0490538396379625",
      "-7.116281357902652",
      "1.238938472993681",
      "-5.1960935819318905",
      "1.4429178976473191",
      "-1.7484281646681559",
      "2.509693536174127",
      "-6.434687723331934",
      "-0.36204406136642875",
      "-13.08556733989932",
      "-37.254576805506204",
      "0.9222525173769632",
      "-3.512655440313715",
      "-13.085567339899653",
      "11.740292375454894",
      "-2.5649744721504892",
      "4.188103742795328",
      "4.143090408029044",
      "-37.2545768055063",
      "-2.5649744721495886",
      "13.750106195009222",
      "1.7280822645198473",
      "0.22887992755516212",
      "1.39632019278262",
      "5.848612376866662",
      "-0.008148533191340405",
      "-0.5408363602713209",
      "-1.4935813126657655",
      "-1.0286024340604774",
      "2.991586464847132",
      "-2.355740619289133",
      "-1.2694681513329937",
      "-0.4664771891195127",
      "1.0833324110413929",
      "2.991586464847156",
      "-5.165941472513527",
      "-1.6069381206518414",
      "-2.3620671378971307",
      "1.8952738466320167",
      "3.029689356868282",
      "0.3243919370596312",
      "-7.0341977836857525",
      "0.3138551558463608",
      "-0.6177598132582914",
      "0.10194567445517842",
      "0.5006110573822993",
      "-0.01985863325583984",
      "-0.3702482731365412",
      "-0.4261412396476151",
      "-0.5535434646594163",
      "0.7325932691582854",
      "-0.06580096675886159",
      "-0.89906673054933",
      "0.5141865380586806",
      "0.29462763600307373",
      "0.1141744730028852",
      "0.19723822425031978",
      "1.1600481053075136",
      "0.10051667134981164",
      "-0.00814853319158212",
      "-2.355740619289196",
      "-1.6977326160371677",
      "0.381442697949385",
      "1.7280822645192169",
      "-0.5408363602713552",
      "-1.269468151332988",
      "-2.252489059638693",
      "0.8998223797133895",
      "0.5973292221089936",
      "-5.165941472512882",
      "-2.2524890596384823",
      "2.1803914216342926",
      "-0.30199966977579146",
      "-0.19122965302773695",
      "0.32439193705967795",
      "1.0880258619757301",
      "0.5196097511259334",
      "1.3440405247178366",
      "-1.6110049101551995",
      "1.0454853237565989",
      "0.9575462299743566",
      "-5.983960041213264",
      "0.32746533213414647",
      "0.21736278759743802",
      "-1.606938120651406",
      "-7.034197783685913",
      "0.5196097511259835",
      "0.20497748989073034",
      "0.6869100530107487",
      "0.03195425896424588",
      "-0.3428123696005807",
      "-0.20497748989078307",
      "5.2685874296342836e-14",
      "0.04262332479101443",
      "-0.04947132184756582",
      "-0.5211827347614638",
      "-0.6869100530109791",
      "-0.042623324790816916",
      "7.035991410419062e-13",
      "-0.07556047255840696",
      "0.4307748259053859",
      "-0.03195425896428678",
      "0.04947132184744871",
      "0.07556047255835024",
      "-8.199399532106781e-15",
      "-0.13820623645425198",
      "0.34281236960043826",
      "0.5211827347617652",
      "-0.4307748259051234",
      "0.13820623645427446",
      "4.1248575018210316e-14",
      "-0.7525334147207008",
      "-0.06651524274741151",
      "0.24864407789763437",
      "-0.0547225561042093",
      "0.3979825960043006",
      "0.6524620996888381",
      "-0.33918797145364876",
      "-0.02254146558655376",
      "-0.7440831389929102",
      "0.3111011528128485",
      "6.1755640617848675",
      "-1.0408075738352247",
      "0.3880426180949761",
      "0.0027347030859204715",
      "-0.26564337866536497",
      "-0.28522586587259874",
      "0.4368937134055921",
      "-0.19896530990595554",
      "0.13494731977852847",
      "1.008110079312457",
      "-2.2741056525884438",
      "-0.14795412204805708",
      "0.18636359872975397",
      "-0.10024323294810172",
      "-3.066974097738587",
      "-0.7440831389931378",
      "0.169774292424536",
      "-2.609314999746824",
      "-1.383806276605447",
      "-0.17239796025509574",
      "-3.663204252203074",
      "2.7530158499738464",
      "2.100632840011926",
      "0.8761511968259988",
      "2.1158731146680774",
      "-1.1706081608599417",
      "0.9716783652092634",
      "0.550603062398294",
      "0.025843436556645873",
      "-2.9111541164387593",
      "1.3589134817806943",
      "0.39473653000654807",
      "4.731870767882585",
      "0.5403589269753478",
      "-3.2235881744269816",
      "-0.3167428915111478",
      "0.002734703085800569",
      "0.2665906663998043",
      "-1.037055102318249",
      "0.17072145206296577",
      "0.2864444590522953",
      "-1.1706081608598289",
      "-1.8390599102992462",
      "1.4921152584356085",
      "-0.00010418220598766261",
      "-1.4329024252735212",
      "-0.2562030404413832",
      "0.17642542316073037",
      "-0.7472985769460758",
      "-0.19067187906002095",
      "0.2969789690076924",
      "0.43529468372870983",
      "-0.19580659949608392",
      "0.20895119835094303",
      "1.1620123219087748",
      "-0.002081406910143337",
      "0.13494731977840796",
      "0.2158105171434806",
      "1.6079918733988647",
      "0.4932564099292295",
      "-0.8452078301467753",
      "1.3589134817803525",
      "-1.3042529739901698",
      "-2.0467444898392766",
      "0.5530483701220077",
      "-1.210394489702554",
      "0.4352946837288123",
      "0.21571203098003597",
      "0.35593152994034044",
      "-0.6258512878677397",
      "0.3900309345821583",
      "-0.222822443902647",
      "-0.6489227347626064",
      "-0.5762916899942658",
      "0.15118838719982447",
      "1.4448433729337398",
      "-0.39798259600450014",
      "-0.31110115281300815",
      "0.2656433786655078",
      "-1.0081100793126392",
      "0.7525334147206275",
      "-0.6524620996888617",
      "-6.175564061785557",
      "0.2852258658725789",
      "2.274105652588532",
      "0.06651524274727577",
      "0.3391879714539253",
      "1.0408075738350386",
      "-0.43689371340525723",
      "0.1479541220481485",
      "-0.24864407789750037",
      "0.022541465586554146",
      "-0.3880426180943728",
      "0.19896530990568645",
      "-0.18636359872998876",
      "-0.1456584069271076",
      "-0.02688318897657017",
      "1.233279412462176",
      "0.16977429242444386",
      "0.14565840692695198",
      "2.2073990866785034e-13",
      "0.1957982306922067",
      "-2.46586231416002",
      "0.2665906664000038",
      "0.026883188976430265",
      "-0.1957982306928736",
      "2.0382891873562696e-13",
      "0.4119934436172126",
      "0.21581051714366142",
      "-1.2332794124622564",
      "2.4658623141599274",
      "-0.4119934436175667",
      "1.2770382018570204e-13",
      "4.910784023130405",
      "-2.915865577854918",
      "2.7530158499739157",
      "-3.6725827390051085",
      "-1.6008142631008244",
      "3.510346200908271",
      "4.168087606818262",
      "-1.839059910299128",
      "-4.922076110373302",
      "4.087577882503242",
      "0.2684951394463348",
      "0.8686339359741997",
      "-1.3042529739900557",
      "-1.4366320894516735",
      "-0.2148718612817868",
      "-2.0793977422295744",
      "-1.1348480204490097",
      "0.7751428299762272",
      "0.9716783652094937",
      "-4.922076110373655",
      "-2.408004099767486",
      "2.849021891772106",
      "-2.712276427796854",
      "0.17642542316079768",
      "1.4083397569365899",
      "1.2826854404549273",
      "0.5780472002886867",
      "0.4087527331285522",
      "0.21571203097997943",
      "0.1266325155563641",
      "-1.6405111580478837",
      "1.015363184830898",
      "1.2121428869529918",
      "0.3947365300070015",
      "-1.4366320894523261",
      "-11.878896565182862",
      "0.14395105573777797",
      "2.185912046716304",
      "-0.19580659949598",
      "0.12663251555651098",
      "0.6763387498146286",
      "-1.0570602708380175",
      "0.7398359687989369",
      "-0.6489227347625981",
      "0.2378949827034726",
      "-0.229605498458184",
      "0.35098022551859054",
      "-0.4302433552677528",
      "2.6093149997467147",
      "-2.1006328400119796",
      "-0.5506030623977622",
      "-4.731870767882699",
      "0.10024323294807007",
      "1.3838062766058152",
      "-0.8761511968259066",
      "-0.025843436556964392",
      "-0.5403589269754153",
      "3.0669740977388336",
      "0.1723979602551129",
      "-2.1158731146680956",
      "2.9111541164383974",
      "3.2235881744270585",
      "1.6008142631011073",
      "-4.087577882503845",
      "0.214871861282494",
      "-1.0370551023182508",
      "-4.9107840231300655",
      "-3.51034620090848",
      "-0.2684951394458478",
      "2.079397742229606",
      "1.607991873399106",
      "2.915865577854531",
      "-4.168087606818469",
      "-0.8686339359741999",
      "1.1348480204492877",
      "4.925365032767033",
      "-25.872370108456643",
      "1.4921152584361703",
      "-2.4080040997679126",
      "-4.925365032766599",
      "-3.630384839787697e-13",
      "8.866081547969927",
      "-2.046744489838867",
      "-11.878896565183622",
      "25.872370108455858",
      "-8.866081547969792",
      "-5.336255841354368e-13",
      "5.719740662020426",
      "-0.747298576946019",
      "1.2826854404551167",
      "2.0612904853951295",
      "-1.9524508946612134",
      "-2.5530882441660974",
      "0.35593152994015875",
      "0.6763387498150649",
      "0.5915563216307055",
      "2.5733721646281404",
      "-1.5863945662211048",
      "0.20895119835088202",
      "-1.6405111580474727",
      "0.5915563216308658",
      "3.442600248592626",
      "-1.3491808140730526",
      "-0.5762916899940955",
      "-0.22960549845898556",
      "-9.563441700609202",
      "1.956370271485221",
      "3.7297618621585977",
      "-0.17072145206314063",
      "0.00010418220591106465",
      "0.19067187906001648",
      "-1.1620123219089928",
      "0.3167428915112007",
      "-0.28644445905255705",
      "1.4329024252734448",
      "-0.2969789690077494",
      "0.0020814069104161345",
      "-2.849021891772127",
      "-0.5780472002886018",
      "-1.0153631848309426",
      "0.49325640992948994",
      "-0.7751428299762222",
      "2.7122764277966276",
      "-0.40875273312895405",
      "-1.212142886952986",
      "1.9524508946614765",
      "-2.57337216462803",
      "0.5530483701219208",
      "0.14395105573819114",
      "-5.7197406620203495",
      "2.5530882441665845",
      "1.5863945662206915",
      "0.9286240260043774",
      "-0.6258512878672166",
      "-1.0570602708383354",
      "3.442600248592651",
      "-0.9286240260050178",
      "4.601285410436005e-13",
      "0.15118838719966038",
      "0.35098022551830826",
      "1.9563702714859128",
      "-0.7389697158058758",
      "0.23662606866300484",
      "0.8452078301466281",
      "1.2103944897025976",
      "-0.3900309345819909",
      "-1.4448433729332364",
      "-2.1859120467162176",
      "-0.7398359687994",
      "0.43024335526817986",
      "1.3491808140731185",
      "-3.7297618621582593",
      "-0.23662606866306296"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.005648270327613281",
    "0.005648268868418379",
    "0.00564828685802146",
    "0.005648283023519236",
    "0.005648267834133815",
    "0.005648358709688658",
    "0.005648303821501817",
    "0.005648275944929795",
    "0.005648300871962203",
    "0.0056483234160457215",
    "0.005648269051948612",
    "0.005648291120795799",
    "0.005648274520714081",
    "0.005648498319422726",
    "0.00564830730957224",
    "0.005648354250455021",
    "0.00564827828577981",
    "0.0056482795029772805",
    "0.005648319164665521",
    "0.0056483302383964025",
    "0.005648267402719922",
    "0.0056482837580647425",
    "0.005648280108488082",
    "0.005648266576260648",
    "0.00564834656350278",
    "0.005648299429297096",
    "0.005648273735463554",
    "0.005648295358477381",
    "0.005648316537496427",
    "0.005648267820201998",
    "0.005648287582591775",
    "0.005648272771027449",
    "0.005648519768365155",
    "0.0056483010845637316",
    "0.0056483469986502235",
    "0.005648275930920419",
    "0.005648276974562879",
    "0.0056483129172736025",
    "0.005648322545286771",
    "0.0056483225871234895",
    "0.0056483144999698465",
    "0.0056482814245240355",
    "0.005648483823200829",
    "0.005648358764649792",
    "0.005648299161532566",
    "0.005648354033269948",
    "0.005648402159159705",
    "0.00564828399584999",
    "0.0056483319056780746",
    "0.005648295831821889",
    "0.005648753445565537",
    "0.0056483676198549595",
    "0.005648466354031561",
    "0.005648304261805753",
    "0.005648306844997513",
    "0.005648393311465312",
    "0.005648416715184672",
    "0.005648306998398035",
    "0.0056482782062470815",
    "0.0056484509623720095",
    "0.005648346884567915",
    "0.005648293555407156",
    "0.005648340524983984",
    "0.005648383901456684",
    "0.005648280650712863",
    "0.0056483226186814575",
    "0.005648291110095227",
    "0.005648746235223046",
    "0.005648352684397272",
    "0.005648445120298989",
    "0.0056482981001163965",
    "0.005648300347804396",
    "0.005648376211640525",
    "0.005648396755824215",
    "0.005648265686124371",
    "0.005648341718429377",
    "0.0056482948237829705",
    "0.0056482723179554495",
    "0.005648292539590265",
    "0.005648311039777569",
    "0.0056482667250979755",
    "0.005648284813212928",
    "0.005648271232774108",
    "0.005648455404419729",
    "0.00564829812107307",
    "0.005648336757084129",
    "0.005648274253027565",
    "0.005648275238703045",
    "0.005648307859207379",
    "0.005648316900084402",
    "0.005648908273996865",
    "0.005648633364323769",
    "0.005648398897312565",
    "0.005648569941181886",
    "0.005648754803932386",
    "0.0056483525180597086",
    "0.0056485171101550895",
    "0.005648393680155695",
    "0.005651280496218826",
    "0.00564861978038678",
    "0.005649047325048013",
    "0.005648416896195548",
    "0.005648426819194609",
    "0.005648715046331559",
    "0.005648806483111539",
    "0.00564840674630791",
    "0.005648322625653053",
    "0.005648410102760462",
    "0.005648477186336592",
    "0.005648298291033511",
    "0.005648372250859259",
    "0.005648316365718111",
    "0.0056488603278294506",
    "0.005648433733154689",
    "0.00564856421958358",
    "0.0056483302308472415",
    "0.005648334437314853",
    "0.005648465856122719",
    "0.005648503570936157",
    "0.005648283521890901",
    "0.005648317577780663",
    "0.005648349628631578",
    "0.0056482741643178345",
    "0.005648305035570544",
    "0.0056482818593337645",
    "0.00564862028395853",
    "0.005648327026728643",
    "0.005648395056900897",
    "0.005648286910979945",
    "0.005648288589427298",
    "0.005648344214701907",
    "0.005648359622944135",
    "0.005648391884395961",
    "0.005648469192186829",
    "0.005648297238648031",
    "0.005648367321064815",
    "0.005648314911092392",
    "0.005649302680707255",
    "0.005648413946834572",
    "0.005648583443381429",
    "0.005648325476686091",
    "0.005648329269415029",
    "0.005648456581943924",
    "0.005648492040145335",
    "0.005648571388085279",
    "0.00564831666210534",
    "0.005648422027050958",
    "0.0056483425907545804",
    "0.005649284599484936",
    "0.005648502468033434",
    "0.005648712310710953",
    "0.005648360945030148",
    "0.00564836694063914",
    "0.0056485539534689745",
    "0.0056486081736913905",
    "0.005648267724212659",
    "0.005648287724127747",
    "0.005648272657343528",
    "0.005648442908267518",
    "0.005648303500520925",
    "0.005648342413508996",
    "0.0056482762031185504",
    "0.005648277339366036",
    "0.005648312990227801",
    "0.005648323275415364",
    "0.005648342177121541",
    "0.005648301224339871",
    "0.005648815185482047",
    "0.005648383466631917",
    "0.0056484953856962275",
    "0.005648310723781214",
    "0.005648313706754196",
    "0.005648411952158251",
    "0.00564843910207211",
    "0.0056482796712559995",
    "0.00564852322737343",
    "0.00564832358239536",
    "0.005648378844231957",
    "0.00564828481009174",
    "0.005648286435923811",
    "0.0056483373480727",
    "0.005648352009694362",
    "0.005649294470972112",
    "0.0056495086080945766",
    "0.0056493169539338925",
    "0.005648640073640439",
    "0.0056486711037186475",
    "0.005649242517141706",
    "0.005649477205403506",
    "0.005648434795292492",
    "0.0056486307332764924",
    "0.005648336185537151",
    "0.00564834017282591",
    "0.005648487522368071",
    "0.005648524397154895",
    "0.005648859596067792",
    "0.005648410505843812",
    "0.005648419645863898",
    "0.005648687516481415",
    "0.005648767485867474",
    "0.005648290513496794",
    "0.0056482924425871805",
    "0.00564835437172568",
    "0.005648372066168682",
    "0.0056482943895874846",
    "0.005648360206990132",
    "0.0056483780877405335",
    "0.00564853467248125",
    "0.00564858743953671",
    "0.005648641968748309"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.09697279002411008527769119 +/- 6.53e-28]",
      "[0.1635086865323838283533105 +/- 3.15e-26]",
      "[0.9107398542842088796428001 +/- 3.10e-26]",
      "[0.04944716918512503508222894 +/- 1.33e-27]",
      "[0.1208182604889140608283135 +/- 4.19e-26]",
      "[0.01342293127581668430315404 +/- 4.59e-27]",
      "[0.6606640042546437835557549 +/- 4.82e-26]",
      "[0.03137556954090547060945770 +/- 2.73e-27]",
      "[0.04739926004127058811300431 +/- 3.62e-27]",
      "[0.9474959293073455489836460 +/- 2.18e-26]",
      "[0.1139068373974520754924322 +/- 3.60e-26]",
      "[0.1816121447403883881928702 +/- 9.74e-27]",
      "[0.01111448368670980072420773 +/- 1.80e-27]",
      "[0.02202943708947314396406438 +/- 3.24e-27]",
      "[0.01343132862816622202512159 +/- 4.11e-27]"
    ],
    [
      "[0.1624461301512696031201912 +/- 9.36e-27]",
      "[0.1884659250548088676141542 +/- 3.73e-26]",
      "[1.862082778870210595385975 +/- 4.60e-25]",
      "[0.1728298250040687095655069 +/- 4.04e-26]",
      "[0.1656748188931085737492407 +/- 3.97e-26]",
      "[0.04803608356815917565843740 +/- 1.36e-27]",
      "[2.733842480021987177538371 +/- 4.63e-25]",
      "[0.03359876611210410676117190 +/- 4.89e-27]",
      "[0.08667385486289853504872167 +/- 4.85e-27]",
      "[0.6806869935627306767099100 +/- 9.67e-27]",
      "[0.1710301967270292096819475 +/- 1.09e-27]",
      "[0.1451098007546747535577378 +/- 2.47e-26]",
      "[0.02214950211823272250179363 +/- 2.07e-28]",
      "[0.02502180246818447341427551 +/- 1.60e-27]",
      "[0.01080466208299689933381719 +/- 2.40e-27]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.22998841595835984
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack8_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 8,
  "lambda_polygon": 6,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.633",
    "0.668"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "1.0000000000000009",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "1.5000000000000004",
    "0.4999999999999999",
    "0.4999999999999999",
    "0.49999999999999994",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "-0.49999999999999956",
    "0.5000000000000003",
    "0.5",
    "0.5000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.0013918574550147325",
      "0.001378866363492058",
      "0.003596740881335649",
      "0.001386337564635164",
      "0.001911272939560883",
      "4.065459277232063e-06",
      "4.950970145243181e-05",
      "-5.205798345555073e-07",
      "9.116693264339149e-05",
      "-4.7689352958283454e-05",
      "5.930870632785024e-06",
      "2.417058072925794e-05",
      "-0.00011502381001882675",
      "-0.0006111992789630631",
      "3.478773302068599e-05",
      "3.6454368079189436e-06",
      "-0.00023628712031986075",
      "1.5589952435936877e-05",
      "0.00010585957129154443",
      "4.164661464918164e-06",
      "1.3089640746699256e-05",
      "-5.829168105899645e-06",
      "-7.557533413543101e-05",
      "0.0007938159252642243",
      "-4.930340206592983e-05"
    ],
    [
      "0.0013915006989991693",
      "0.0013781862061464157",
      "0.003659504480785536",
      "0.0013862256572080005",
      "0.0019109917382850847",
      "5.306151184212794e-06",
      "4.814494684496807e-05",
      "-1.623081292921818e-06",
      "9.112319354604916e-05",
      "-4.753334633604551e-05",
      "5.424723138453273e-06",
      "2.943290119385384e-05",
      "-0.0001220314526006292",
      "-0.0006304125517675587",
      "3.358828835632465e-05",
      "4.315136068134462e-06",
      "-0.00024229627239923565",
      "1.6016458238208176e-05",
      "0.00010498791167102211",
      "-8.048938053897788e-06",
      "1.3077006082175491e-05",
      "-3.085743743001147e-06",
      "-7.601477377530617e-05",
      "0.0008079243493534319",
      "-5.3391590795277145e-05"
    ],
    [
      "0.001499761210202164",
      "0.001406077511594392",
      "0.01065822777879025",
      "0.0014339124220270978",
      "0.0036644796747874334",
      "1.2094777029530129e-05",
      "0.0002145446436860993",
      "-2.169698261189032e-05",
      "0.000374945375342858",
      "-0.00019845914471442665",
      "1.6733744869691372e-05",
      "0.00010199613120177052",
      "-0.0005011011634951728",
      "-0.002696460997678023",
      "0.00010595180559080111",
      "2.1289287106691695e-05",
      "-0.0010518918709203759",
      "6.069823636136492e-05",
      "0.00043403231434501377",
      "-4.681150602917324e-05",
      "3.163732356260944e-05",
      "-3.6748429606160936e-05",
      "-0.0002666519084798728",
      "0.003486732079154106",
      "-0.00024084516117135036"
    ],
    [
      "0.0014588190277654383",
      "0.001405130677100618",
      "0.009354045980906627",
      "0.0014391457052382126",
      "0.0030343832071177555",
      "7.907474502751655e-06",
      "0.00011938926644829357",
      "-2.0940387474424666e-05",
      "0.00027273672979420243",
      "-0.00018897119408989874",
      "1.9555263683937608e-05",
      "7.181628738386561e-05",
      "-0.0004560454350740935",
      "-0.00221294013192154",
      "7.683457922141218e-05",
      "1.5129146264417667e-05",
      "-0.0008083573128140494",
      "5.133638287059724e-05",
      "0.00030974744959419686",
      "1.5726948510808763e-05",
      "3.1714962061934046e-05",
      "-3.601804825458324e-05",
      "-0.00033619065130798274",
      "0.0026145319604153065",
      "-0.00021866037174661575"
    ],
    [
      "0.0013959948029970092",
      "0.0013787735963839954",
      "0.004107259446446589",
      "0.0013865002835944027",
      "0.0019926239202072036",
      "4.07836948233096e-06",
      "5.408145428144088e-05",
      "-4.1543401843472186e-06",
      "0.00010337090785428839",
      "-6.304372674411935e-05",
      "7.542103538425409e-06",
      "2.7915931944552877e-05",
      "-0.0001329324272861867",
      "-0.000756910932468215",
      "2.9414207135054805e-05",
      "5.018410119157901e-06",
      "-0.00028507308634528005",
      "1.6602487984954604e-05",
      "0.00011973988188865378",
      "4.146285835038732e-06",
      "1.3485622880703417e-05",
      "-9.447803970312158e-06",
      "-0.00010193516763942061",
      "0.0009461387651645382",
      "-6.356611300908043e-05"
    ],
    [
      "0.0014441365055574812",
      "0.0014683180043022648",
      "0.007182402391346428",
      "0.0015458795096249356",
      "0.0025848223607472538",
      "4.564810756048624e-06",
      "4.41921292381038e-05",
      "3.516328027943852e-05",
      "0.00020969899953423551",
      "-6.223651137799532e-05",
      "-9.16812403847056e-06",
      "1.1621977397747275e-05",
      "-0.00041319912051450273",
      "-0.0014570983885707058",
      "0.00017532990517093113",
      "-9.492231047680694e-06",
      "-0.0005097436221818647",
      "5.637063659215739e-05",
      "0.0002445307620563213",
      "9.569181740926308e-05",
      "6.686083744410258e-05",
      "-5.6304279862462875e-06",
      "-0.00023781564570644935",
      "0.0015709350563564034",
      "-7.555052284131327e-05"
    ],
    [
      "0.05074411100952858",
      "0.05803766788318779",
      "14.45911054089809",
      "0.13767659979772243",
      "1.1610531247177047",
      "-0.03061408964035429",
      "0.028994260347960595",
      "-0.07838186480283901",
      "0.16000620367526613",
      "-0.7506064000297793",
      "0.0691662579766896",
      "0.054405006904002365",
      "-0.44071749321244613",
      "-2.9457417855488615",
      "-0.17117691977839858",
      "0.0426337471499684",
      "-0.8429549649361897",
      "0.02311541393657431",
      "0.17790768229550807",
      "0.5016958497283287",
      "0.05404268872926565",
      "-0.24901180943055146",
      "-1.3317565899213013",
      "2.839008346783413",
      "-0.3577101362756853"
    ],
    [
      "0.0013995501430084736",
      "0.0013860969249474705",
      "0.004302944152596776",
      "0.0014011653521713782",
      "0.0020327471402634806",
      "8.010177686120691e-06",
      "4.2582542354623404e-05",
      "-1.0606169833107429e-06",
      "0.00011262423442084998",
      "-7.104997679918166e-05",
      "8.707387478623646e-06",
      "3.8653288236726165e-05",
      "-0.00017257201738118524",
      "-0.000822242743683479",
      "5.0687865345807236e-05",
      "4.776329464332223e-06",
      "-0.0003002444286077147",
      "2.3104442027080833e-05",
      "0.0001271252155319825",
      "-8.515594537259235e-06",
      "2.0386824310745202e-05",
      "-6.490776592726313e-07",
      "-0.0001119069562423111",
      "0.0009636081309665819",
      "-7.386458195217061e-05"
    ],
    [
      "0.0016378796272309925",
      "0.00142630153873863",
      "0.01697779150192497",
      "0.0014820664382773992",
      "0.005762418866076112",
      "4.5159737075842194e-05",
      "0.00047133746926137293",
      "-1.620937034950838e-05",
      "0.0007232681854614893",
      "-0.00021435631658912264",
      "1.3651178824201364e-05",
      "0.00022393599225253676",
      "-0.0008614818247047087",
      "-0.004619968704791456",
      "0.0002637936968894106",
      "3.215842046890569e-05",
      "-0.0019176826260110104",
      "0.00011361165640506518",
      "0.0008430508299686606",
      "-0.0002901507015824527",
      "5.398544497337653e-05",
      "3.023998588736405e-05",
      "-0.0001999653148663452",
      "0.0064705917320328895",
      "-0.00036364895698274316"
    ],
    [
      "0.0014959849514253247",
      "0.0015094017160433724",
      "0.019929867397044023",
      "0.001632746670402188",
      "0.003843017094483817",
      "8.105281850271933e-06",
      "-5.6948641358455755e-05",
      "-6.142555381251976e-05",
      "0.00040213349838548554",
      "-0.0008612510232656914",
      "0.00010209159473933633",
      "0.00017893568884332233",
      "-0.0010939874533035215",
      "-0.004634565444939075",
      "8.57015298479698e-05",
      "4.861272182348668e-05",
      "-0.00136456890803758",
      "0.00011027470968183735",
      "0.0004208042621975164",
      "0.0003588040325261078",
      "0.00011283503496001039",
      "-0.0001884503440876395",
      "-0.0014517032893470742",
      "0.00412452714881532",
      "-0.0005682151748600073"
    ],
    [
      "0.0013963634315404896",
      "0.0013798500009884196",
      "0.004026979478858267",
      "0.0013867176094775812",
      "0.0019926338947440993",
      "2.3821702421365062e-06",
      "5.747508231688047e-05",
      "-2.9616330667262876e-06",
      "0.00010317671868733254",
      "-6.235656255965608e-05",
      "8.093562874098195e-06",
      "2.0558697980871582e-05",
      "-0.00012382539056032192",
      "-0.0007286677464822212",
      "2.9872985024951204e-05",
      "4.021873411899224e-06",
      "-0.00027735938421514356",
      "1.58901320863956e-05",
      "0.00012077398808400505",
      "2.061533368190157e-05",
      "1.3451426786948483e-05",
      "-1.2948933455734848e-05",
      "-0.00010099546213647822",
      "0.0009325225956102147",
      "-5.847725510559954e-05"
    ],
    [
      "0.0015049067151120946",
      "0.001433672964194412",
      "0.009226620891573573",
      "0.0014508248342617754",
      "0.003637851816515485",
      "2.146053464572819e-05",
      "0.00024268429247966737",
      "1.8846354507175663e-06",
      "0.0003757195253594036",
      "-0.0001518634713417536",
      "2.589459961978352e-05",
      "0.00010399148158067187",
      "-0.00035427600306434033",
      "-0.002171526255575599",
      "0.00014044876829702533",
      "1.4439239156575223e-05",
      "-0.0008949498699732262",
      "5.605036443506259e-05",
      "0.0004406578509533729",
      "-1.6554735088019607e-05",
      "4.411406970934376e-05",
      "-2.1527153183855385e-06",
      "-0.0002071553288173802",
      "0.0031185748968962585",
      "-0.00016256294013276934"
    ],
    [
      "0.0013964983881283495",
      "0.0013881730613893657",
      "0.004070775858230877",
      "0.0013951619053317462",
      "0.001985540025641",
      "3.749795081810988e-06",
      "6.193756682039027e-05",
      "-6.792630357275018e-07",
      "0.00010244314526367114",
      "-7.023889095234601e-05",
      "1.0890513678171692e-05",
      "2.5138229370839026e-05",
      "-0.0001153203107015698",
      "-0.0006787607856135003",
      "3.220509966314647e-05",
      "4.236383702497379e-06",
      "-0.0002605799490631079",
      "1.6029306296708197e-05",
      "0.00012001194684373233",
      "3.1432972470640046e-05",
      "1.773961572592424e-05",
      "-1.2683127071159705e-05",
      "-0.00011992482016035203",
      "0.0009102645871222828",
      "-5.462540616104263e-05"
    ],
    [
      "0.005058174676559684",
      "0.0020685121310542835",
      "0.3082621882427797",
      "0.0045280637294625",
      "0.0642508034207746",
      "0.0006259480761750328",
      "-0.0015906663105021619",
      "-0.001415963414200553",
      "0.01062052174022825",
      "-0.012547256777244425",
      "0.0008876815191216999",
      "0.005673411485372005",
      "-0.02649184782149474",
      "-0.10359523372228836",
      "0.004710007251311276",
      "0.001305997968959852",
      "-0.03337029602686456",
      "0.0029981382572514897",
      "0.010943020901760235",
      "-0.0047109374023152255",
      "0.0011207975098852828",
      "-0.001984740360934182",
      "-0.015002973023075511",
      "0.09148989733441286",
      "-0.012868147346558152"
    ],
    [
      "0.1451419363234187",
      "0.730353795708448",
      "17.76433378843287",
      "1.7341370300212162",
      "0.6395222202302265",
      "-0.010879555958586551",
      "1.5860126502099061",
      "0.20367746271618728",
      "0.023164702848600553",
      "0.30903483307513113",
      "1.0096229294048726",
      "0.6768226160659088",
      "2.852373239906468",
      "0.6512263698674254",
      "0.988007121575237",
      "0.32326761589606107",
      "0.18986175532565838",
      "0.4554184498654821",
      "0.30182540703660116",
      "-3.5822195854329473",
      "-0.49315076050341417",
      "-0.0740339097128296",
      "4.7548561512387595",
      "3.300760215383379",
      "0.35503007487342714"
    ],
    [
      "0.0015257459695192396",
      "0.0014781542917788907",
      "0.01486260464013915",
      "0.001529689813698013",
      "0.004127840821084332",
      "1.5595537364169044e-05",
      "0.00016304557275076016",
      "-3.301121434575805e-05",
      "0.0004522883080089667",
      "-0.0004267790317359088",
      "4.798106769356783e-05",
      "0.00014673365457611742",
      "-0.000755930154198495",
      "-0.0037191577518529313",
      "0.0001325986359687969",
      "3.0926751143717174e-05",
      "-0.0013123129107957595",
      "9.08123434272361e-05",
      "0.0005076399882404412",
      "6.839878463504924e-05",
      "7.886473491710202e-05",
      "-8.568555620577267e-05",
      "-0.0006645527631429064",
      "0.00421702269223387",
      "-0.00038442526426373685"
    ],
    [
      "0.0014237724786055304",
      "0.0014061076779723917",
      "0.006198656333588084",
      "0.0014103219350147182",
      "0.0024355460264419765",
      "-1.7663186629837676e-06",
      "0.00012121630420893742",
      "-4.997424861116349e-06",
      "0.00017103288273254187",
      "-0.00010107943016532448",
      "1.4398537987453533e-05",
      "1.7482329486653537e-05",
      "-0.00017565821864415416",
      "-0.0012035060596985584",
      "2.963278091495951e-05",
      "5.682023087073954e-06",
      "-0.00046780217782919795",
      "2.04303378940293e-05",
      "0.00020626149278157844",
      "8.637040262947678e-05",
      "2.2164352571096467e-05",
      "-3.82617303266929e-05",
      "-0.0002003927430610709",
      "0.0016479083122205298",
      "-8.384540143999496e-05"
    ],
    [
      "0.0014275140515388038",
      "0.0014067548684362316",
      "0.005824485545007126",
      "0.001412906130663359",
      "0.0024739317539443687",
      "7.940212790193506e-06",
      "8.418192691501981e-05",
      "-1.3736596683425877e-06",
      "0.00018295132087793898",
      "-9.271996702083016e-05",
      "1.2791072253163893e-05",
      "4.804981610023631e-05",
      "-0.00021037783166442408",
      "-0.0012891986616429527",
      "6.459639897289379e-05",
      "7.413094691522602e-06",
      "-0.00048086479591061206",
      "2.9388354627674388e-05",
      "0.00021238196814380103",
      "8.16785092102259e-06",
      "2.6273115246070947e-05",
      "-1.2588283852209868e-05",
      "-0.00014109008708175171",
      "0.0015609308510143277",
      "-9.390841178098157e-05"
    ],
    [
      "0.0014512043063037723",
      "0.0014626865750617575",
      "0.008857144326098581",
      "0.0014875643253853574",
      "0.002811173402887978",
      "2.4504523832025597e-06",
      "0.0002023859165706922",
      "1.0170833311705486e-05",
      "0.0002306590378408581",
      "-0.00020140561751308506",
      "3.813841404727776e-05",
      "2.801802534184631e-05",
      "-0.00019849928367385875",
      "-0.001381777199261279",
      "4.897347445780192e-05",
      "4.639101218782159e-06",
      "-0.0005470539959638952",
      "2.538646444524185e-05",
      "0.0002840622076457318",
      "0.00023092206401119505",
      "5.38063822944458e-05",
      "-5.057619533456395e-05",
      "-0.0004571148682506967",
      "0.002200719760074377",
      "-7.71982850310956e-05"
    ],
    [
      "0.001465278556466283",
      "0.0014702963665759036",
      "0.007479325508730345",
      "0.0015023884379057858",
      "0.0029688705725174455",
      "2.9941246440925355e-05",
      "8.901013960606429e-05",
      "1.9262601254321016e-05",
      "0.00027463061710839535",
      "-0.00017594512143067687",
      "3.1808413200285705e-05",
      "0.00011984789398529125",
      "-0.0003125434993804952",
      "-0.0017363289596219057",
      "0.0001675184102124496",
      "1.0634755891615519e-05",
      "-0.0006243763293133364",
      "5.956144241359706e-05",
      "0.0003096770822117714",
      "-8.939950290910554e-06",
      "7.236590266999805e-05",
      "1.791946315924301e-05",
      "-0.0002069844873185478",
      "0.001995723586536996",
      "-0.00012663179536052225"
    ],
    [
      "0.27128948175802214",
      "2.9315532184793187",
      "15.642294032588412",
      "0.7805906425679879",
      "4.398456743375379",
      "-0.40702353666491364",
      "0.7859813416547033",
      "0.2312684621821679",
      "0.48954238507671277",
      "4.057469506277276",
      "-1.437064502093192",
      "1.0138948756757957",
      "-1.5109732726011855",
      "3.832544352041471",
      "-0.7584908933784799",
      "0.3958200254575279",
      "0.4235061542243597",
      "-0.29319932523540204",
      "0.9638932668525305",
      "-2.4054263284274953",
      "-0.011593310958368045",
      "-2.163540170421519",
      "-1.7817328101563918",
      "2.1929021306124015",
      "1.3753244764257255"
    ],
    [
      "0.0013901651135177376",
      "0.001376039748963218",
      "0.0037421413610283483",
      "0.0013858499405900618",
      "0.0018962624487601574",
      "4.360298171821774e-06",
      "4.565410810064751e-05",
      "-2.8248804002966948e-06",
      "8.828264388073538e-05",
      "-5.679368403627235e-05",
      "6.112354307522139e-06",
      "2.7441023470048476e-05",
      "-0.0001258823595914298",
      "-0.0006449502722736829",
      "3.0276995064680233e-05",
      "4.5533738273799285e-06",
      "-0.0002436443432191489",
      "1.5780265688092632e-05",
      "0.00010151413707673168",
      "-2.1974094628300505e-06",
      "1.282851561329397e-05",
      "-6.484179541123667e-06",
      "-8.611667376669261e-05",
      "0.0008094348083646724",
      "-5.6697953492459876e-05"
    ],
    [
      "0.001409057956972333",
      "0.0013847388911027195",
      "0.004951142260286007",
      "0.0013951585813998142",
      "0.0022020362222954183",
      "6.465358577986142e-06",
      "7.129039661674128e-05",
      "-6.098830942231197e-06",
      "0.0001378153824608845",
      "-8.698017163283977e-05",
      "9.6040475118044e-06",
      "4.186245541109365e-05",
      "-0.00018464495412149636",
      "-0.0010047378775435891",
      "4.115763302473331e-05",
      "7.313320742981214e-06",
      "-0.0003803073980253341",
      "2.3035742740097198e-05",
      "0.00015877260834084973",
      "-8.153109112776028e-06",
      "1.8068603619491275e-05",
      "-1.063132949382584e-05",
      "-0.00013001357411140818",
      "0.001259182112383695",
      "-8.827083367822488e-05"
    ],
    [
      "1.9811537378607664",
      "6.7152700677278405",
      "20.213798610595987",
      "5.698358372848043",
      "3.3085524554860553",
      "-1.0452890286218326",
      "3.340982284021487",
      "-1.7163806013081293",
      "-1.0579543865987127",
      "-5.887271160688828",
      "3.693693173261574",
      "-0.12410873255832976",
      "-2.432060862605683",
      "-6.591649017535149",
      "0.19350386612992274",
      "3.2739103561254765",
      "-3.560829183466971",
      "1.6003977156206046",
      "0.30555399725714294",
      "-2.367339496926586",
      "3.4133782905711856",
      "1.374624647212206",
      "2.775175447600923",
      "0.5463997960839022",
      "2.9696661456212636"
    ],
    [
      "1.6280835372333202",
      "16.519899035420625",
      "12.50498076196753",
      "0.9157318458045292",
      "2.3444438586921383",
      "-4.822821179512433",
      "2.189654422465547",
      "-0.6155073442992376",
      "-0.5117572942235519",
      "-2.0038968758807902",
      "1.454372760113569",
      "3.0994183989564696",
      "-1.9850775916983459",
      "2.1338693691751693",
      "-0.04600529716821207",
      "-1.2677283186967643",
      "-3.0058657651911522",
      "0.9516700751090506",
      "-1.008052319716727",
      "10.161233666633288",
      "-3.1801028940562737",
      "3.7215318207246075",
      "0.4861772027962494",
      "-0.02275042723443846",
      "0.9435298500200815"
    ],
    [
      "0.242279332196298",
      "10.04025657994647",
      "5.392331635282032",
      "1.0994433108171011",
      "1.880880365581778",
      "0.8771005959178005",
      "0.8264013676791491",
      "0.38371064927098053",
      "0.4137080002305808",
      "4.659515487790145",
      "1.9475732616782393",
      "0.4507832798317862",
      "1.6298678335191839",
      "-0.24860603539727272",
      "0.6132111513453838",
      "-0.6993209393897037",
      "-0.5416231357891315",
      "0.12185304057141225",
      "0.43672062985449706",
      "2.911823303717398",
      "2.665050865387595",
      "1.459758055830232",
      "0.8262597884764923",
      "2.2989570741744365",
      "0.18727762382612204"
    ],
    [
      "0.0013933973640317759",
      "0.0013772762952840945",
      "0.0038674699200508976",
      "0.0013869071048206384",
      "0.001944944907119208",
      "3.3249577905457454e-06",
      "4.927700723088855e-05",
      "-2.8349560626041323e-06",
      "9.629779436175189e-05",
      "-5.168694380557667e-05",
      "5.456248019713477e-06",
      "2.4245322904610198e-05",
      "-0.00013482263825486158",
      "-0.0006938954939028461",
      "3.360495623585487e-05",
      "4.272903437380439e-06",
      "-0.0002634916939425127",
      "1.7007857226217922e-05",
      "0.00011114410180145738",
      "4.485033410131479e-06",
      "1.2313489277044284e-05",
      "-8.977931428057918e-06",
      "-8.697652380603669e-05",
      "0.0008698494386998456",
      "-5.9959978716897795e-05"
    ],
    [
      "0.0014181284784036917",
      "0.0013870619153906547",
      "0.005547508296433088",
      "0.0013984053460805185",
      "0.002350404964940052",
      "6.2525538551785885e-06",
      "8.111861980600415e-05",
      "-7.990100532339543e-06",
      "0.0001620226881834378",
      "-9.892578413191258e-05",
      "1.0087851870929574e-05",
      "4.87091770978606e-05",
      "-0.00022684658222579546",
      "-0.0011970796632211258",
      "5.059138919612229e-05",
      "9.625065290800636e-06",
      "-0.0004528692748796663",
      "2.78207955073612e-05",
      "0.00018634443240913635",
      "-8.381131994648123e-06",
      "1.8062520868721006e-05",
      "-1.724200163520575e-05",
      "-0.0001385568432001393",
      "0.0014814093547944871",
      "-0.0001066481335549437"
    ],
    [
      "0.0014015399794859483",
      "0.0013853292372828618",
      "0.00432225609666511",
      "0.0013914080769348908",
      "0.0020702761066858353",
      "3.903221256471797e-06",
      "8.269627556955114e-05",
      "-2.38668616565248e-06",
      "0.00011528248139651072",
      "-6.497226097020756e-05",
      "8.309676241845776e-06",
      "2.7289142091054125e-05",
      "-0.00012722799804358158",
      "-0.0007523790404508614",
      "3.0739430168673846e-05",
      "4.610924916775349e-06",
      "-0.00030363762411148536",
      "1.639019733692291e-05",
      "0.00013651549822817964",
      "1.3825694245849176e-05",
      "1.62040385331302e-05",
      "-1.1166342398139594e-05",
      "-0.00010679097035202922",
      "0.0010760747251986583",
      "-5.904145830878395e-05"
    ],
    [
      "1.5024085511079543",
      "8.754820252328257",
      "7.096334466911694",
      "1.6615023813616605",
      "1.9809834272747082",
      "0.6175219806172101",
      "2.9689373816036704",
      "0.5317241877841903",
      "-0.05382727163796724",
      "4.284754119060977",
      "-2.9840364378392734",
      "2.773263761566202",
      "-0.2473845752366596",
      "0.6101697751872128",
      "-0.6351435715356734",
      "-3.5036065459272656",
      "-1.276087617628655",
      "1.3088813832934456",
      "-1.0376448635945514",
      "6.572735448132978",
      "1.4927088369808532",
      "-1.0669738369887427",
      "3.0320500685307326",
      "-2.4261914541646017",
      "0.2522210863398807"
    ],
    [
      "0.4302685483168451",
      "7.70244139264013",
      "6.064376626364242",
      "1.808155279116071",
      "3.3837187630773062",
      "1.3258431825784895",
      "-0.8889011938934492",
      "0.7460812158556731",
      "0.8347328720858452",
      "-5.576787369073867",
      "2.2041686330763928",
      "0.9277789061919869",
      "-2.0462790669419526",
      "-1.8250986734847716",
      "1.8312985705004612",
      "-0.9068731337824565",
      "0.10452208728101432",
      "0.2712845562165354",
      "0.8295722957794959",
      "-1.0847252575342765",
      "3.003898968521299",
      "3.8313333761266937",
      "-1.7887511792209416",
      "-1.1794126666859064",
      "0.7401899994569205"
    ],
    [
      "0.0013907881857957815",
      "0.0013770807398442294",
      "0.003745311271360213",
      "0.0013844244378591719",
      "0.0019056547160299629",
      "2.1484335904731815e-06",
      "5.1418829243481114e-05",
      "-2.810798852023087e-06",
      "8.899222726305282e-05",
      "-5.464536758117178e-05",
      "7.167421167917818e-06",
      "1.872256901638652e-05",
      "-0.00011014520623383049",
      "-0.0006327612744908573",
      "2.527065447210753e-05",
      "3.709639487827403e-06",
      "-0.00024120825216272757",
      "1.3994818156262394e-05",
      "0.00010403805174183087",
      "1.975154453842793e-05",
      "1.190230594312994e-05",
      "-1.1749082124915223e-05",
      "-9.477068137658199e-05",
      "0.0008186881444257327",
      "-5.248040542555765e-05"
    ],
    [
      "0.001395018217977803",
      "0.0013768689155258845",
      "0.003965471090961099",
      "0.0013857487759286811",
      "0.0019748615149407945",
      "4.343004758716194e-06",
      "3.587853117073877e-05",
      "-3.5443345191932638e-06",
      "0.00010164265941381212",
      "-6.142122872521411e-05",
      "6.772244542310652e-06",
      "2.955120216596887e-05",
      "-0.00014116208216503008",
      "-0.0007773799822085812",
      "3.639724777394973e-05",
      "5.387311016230595e-06",
      "-0.0002803887694157214",
      "1.8288696012359314e-05",
      "0.00011584147797530437",
      "-1.6808195682786824e-06",
      "1.2661592945043559e-05",
      "-8.895216957145883e-06",
      "-9.062814230375908e-05",
      "0.0008781886203819098",
      "-6.540238822384514e-05"
    ],
    [
      "0.0014121737408872043",
      "0.0013873048595267402",
      "0.00507676274984184",
      "0.0013952183923421609",
      "0.0022468771703932863",
      "3.094717044406502e-06",
      "7.335526614270242e-05",
      "-5.206764150254551e-06",
      "0.0001447278875189937",
      "-7.695655792682247e-05",
      "9.62700885028375e-06",
      "2.9407776146216224e-05",
      "-0.00018607986310254922",
      "-0.0010564256169830724",
      "4.453497412234819e-05",
      "6.068924518773152e-06",
      "-0.0003981340081467257",
      "2.337956493688156e-05",
      "0.00016839612725258962",
      "2.1690429212737855e-05",
      "1.6229204431321457e-05",
      "-1.8029518609653377e-05",
      "-0.0001266925263474183",
      "0.0013045675490263745",
      "-8.631582687271566e-05"
    ],
    [
      "0.14733767041508486",
      "0.2892169012589751",
      "11.338779157227988",
      "0.4800601237006927",
      "0.870820369866028",
      "0.14201957177241434",
      "0.48167984420921217",
      "0.2628807376569606",
      "0.15301151586324177",
      "-0.7359091957900572",
      "0.2818150431916452",
      "-0.17610726315099964",
      "0.6600657647662919",
      "3.1230943453451645",
      "0.21916820762954436",
      "-0.14744456556429555",
      "1.1899619208980794",
      "-0.025372144793370986",
      "0.32158905214898165",
      "1.6480432003873444",
      "0.24114967557849964",
      "0.46683316277295733",
      "-2.2321340269695753",
      "-0.18217322619896056",
      "0.6052324896259061"
    ],
    [
      "0.21012612647597254",
      "14.562961240569205",
      "14.968214724026994",
      "0.4991170085971703",
      "3.696734333553225",
      "0.21020244485777936",
      "1.0193369469100586",
      "0.15742050041745248",
      "0.44792143141953755",
      "-6.544250582427971",
      "1.1057515898021855",
      "3.331303621727062",
      "-0.5766074561087623",
      "0.012897419894979608",
      "-0.018288582000367173",
      "-0.06949846658716144",
      "-0.11817544556640439",
      "-0.18241545563529085",
      "0.6557176975316985",
      "9.36884718958654",
      "-1.6608063295004782",
      "0.5664356859312275",
      "-0.5608688081314507",
      "1.6088764767317798",
      "1.201284894857912"
    ],
    [
      "0.0014249711546174743",
      "0.0014272800653643211",
      "0.006877116238141975",
      "0.0014429572253801717",
      "0.0024528002118285545",
      "8.082174891095643e-06",
      "2.996335171146454e-05",
      "-5.149681144703599e-06",
      "0.0001805736225543561",
      "-0.00017685119176717615",
      "2.7736019561417573e-05",
      "5.064296780748056e-05",
      "-0.00027223549351387084",
      "-0.0015012502502868728",
      "6.410290986869485e-05",
      "8.266029432511861e-06",
      "-0.0004906992360031064",
      "3.588968647877576e-05",
      "0.00020269447532411634",
      "8.518254233570927e-05",
      "4.0485829605001045e-05",
      "-2.741583617538572e-05",
      "-0.0003182929350023883",
      "0.0015109360277696774",
      "-0.00013484658779860457"
    ],
    [
      "0.0013852078681946978",
      "0.001380219166421397",
      "0.0036650260560190345",
      "0.001385369490776618",
      "0.0018272527864861754",
      "1.0501032240963504e-06",
      "3.8145686910617615e-05",
      "-3.995030934388537e-06",
      "7.55597577593065e-05",
      "-6.81301863357904e-05",
      "9.410932384509474e-06",
      "1.692637106559144e-05",
      "-9.753364980580391e-05",
      "-0.0005904414040502879",
      "1.5439796146618323e-05",
      "4.076153551863838e-06",
      "-0.0002125223153953721",
      "1.1840551909784501e-05",
      "8.783211870369788e-05",
      "3.508460849196119e-05",
      "1.31389445792575e-05",
      "-1.7377152066190985e-05",
      "-0.0001179830516191038",
      "0.0007158754643025426",
      "-5.1750272222772106e-05"
    ],
    [
      "0.0013841185254684202",
      "0.0013740455363015756",
      "0.0033462509707486406",
      "0.0013787116082491385",
      "0.0018041077319042845",
      "1.6874364417586464e-06",
      "4.050492359762991e-05",
      "-2.9903431269817437e-06",
      "7.228164054567318e-05",
      "-5.102803754460324e-05",
      "6.4672606149368205e-06",
      "1.7330304972198372e-05",
      "-8.966884684821141e-05",
      "-0.000528961125524873",
      "1.8361148702503903e-05",
      "3.7655383621405124e-06",
      "-0.0001990478365985313",
      "1.1138783790642385e-05",
      "8.436426017885987e-05",
      "1.6640559558362627e-05",
      "9.900325489229946e-06",
      "-1.1769154914837567e-05",
      "-8.166881930487905e-05",
      "0.0006718703156636073",
      "-4.4268624333018705e-05"
    ],
    [
      "0.001380195859713328",
      "0.00137442133788559",
      "0.003027741655017111",
      "0.0013777303744813073",
      "0.0017366390426353066",
      "1.9123486691635406e-06",
      "3.5079001032517625e-05",
      "-1.447849470901371e-06",
      "6.165935322196787e-05",
      "-4.3561180762896505e-05",
      "6.120632516164193e-06",
      "1.591678277637535e-05",
      "-7.307133518845976e-05",
      "-0.00043414865349893485",
      "1.766945430776222e-05",
      "3.1069960962644626e-06",
      "-0.00016402660048788883",
      "9.62913025059603e-06",
      "7.20254402843267e-05",
      "1.6107846444664533e-05",
      "9.777933007424171e-06",
      "-9.299099097138976e-06",
      "-6.987320208972496e-05",
      "0.0005597164216840461",
      "-3.531802626786961e-05"
    ],
    [
      "0.0013903083541124048",
      "0.0013787765911427194",
      "0.003637903165675465",
      "0.0013840723888779278",
      "0.0018941628290870345",
      "2.6593530140887664e-06",
      "5.4122337258501685e-05",
      "-1.6390851467485137e-06",
      "8.710068678098782e-05",
      "-5.208146975684143e-05",
      "6.975071697081459e-06",
      "2.023063750701773e-05",
      "-9.939041889386574e-05",
      "-0.0005953802583953549",
      "2.506738312370562e-05",
      "3.6914385960779463e-06",
      "-0.00023101812374935182",
      "1.3012246114868023e-05",
      "0.00010246785026370183",
      "1.6076835763848465e-05",
      "1.2387246463276754e-05",
      "-1.024178410330475e-05",
      "-8.54564167130026e-05",
      "0.0007956931255512785",
      "-4.612012896276717e-05"
    ],
    [
      "0.0014256162508377564",
      "0.0014079503534925285",
      "0.00589492022377465",
      "0.001414780847704455",
      "0.0024394015893508293",
      "3.5144516852552897e-06",
      "0.00013391253244802596",
      "-5.081037137069919e-07",
      "0.00017352631205867663",
      "-8.941396963547358e-05",
      "1.520964432441197e-05",
      "2.64534257934269e-05",
      "-0.00015121003147901027",
      "-0.0010892821497856106",
      "3.834563045374619e-05",
      "4.265701473610046e-06",
      "-0.0004415524584745533",
      "2.0546924993511558e-05",
      "0.00020919992184233074",
      "5.8132375732957685e-05",
      "2.61737335870208e-05",
      "-2.0124938103340037e-05",
      "-0.00018118989329746652",
      "0.001608688514117806",
      "-7.125866847903755e-05"
    ],
    [
      "0.5414235170272315",
      "1.2933222973500222",
      "0.9667791657954597",
      "6.320221345227252",
      "2.27481688215201",
      "0.0665873002113777",
      "-0.6943511701566146",
      "1.5473825354487558",
      "0.6310655047114436",
      "0.19645555970954867",
      "-1.363781374580016",
      "-1.3248505029783963",
      "-2.333021972366441",
      "-1.1215942438978925",
      "3.5064965703967017",
      "-0.8323194348852181",
      "-0.1836934379738669",
      "1.0082705725628538",
      "0.9105382364185587",
      "-1.091904625270978",
      "2.5089123702428324",
      "1.0847514627826118",
      "-0.771418858579669",
      "-0.9554209880478238",
      "1.4308525090372777"
    ],
    [
      "0.0031484971989373554",
      "0.015739449882508597",
      "0.011265280279122504",
      "0.004463310251115962",
      "0.024789379492902084",
      "0.004455998586970831",
      "0.0009500952686137277",
      "0.0018876259103135348",
      "0.0044766574360519664",
      "0.0035061936326974508",
      "0.006067438190138411",
      "0.014315481276326076",
      "0.0016070089709322249",
      "0.0031680154739360247",
      "0.00742680885796938",
      "0.001183991092294857",
      "0.0005007127969611095",
      "0.0010807561132736181",
      "0.004665348358218076",
      "0.0031424753674579296",
      "0.0016932887327130604",
      "0.008419720837045697",
      "-0.0011394459256089825",
      "0.0013885241652631638",
      "0.002114105312678815"
    ],
    [
      "0.0027562991744994737",
      "0.0016166124548646571",
      "0.08107348216485333",
      "0.0021712474966809653",
      "0.022969390826937056",
      "0.0003769142012478918",
      "0.001636182111464151",
      "-0.00014664174725076954",
      "0.0036918849519663793",
      "-2.895720328863926e-05",
      "-2.9068434520384162e-05",
      "0.0011461460471480194",
      "-0.006576866154505515",
      "-0.025087057157946204",
      "0.00195326601963256",
      "3.753050323034377e-05",
      "-0.010053609339146678",
      "0.000849238515634978",
      "0.004063048057538715",
      "-0.002661035932855016",
      "0.00033684294407435435",
      "0.0009344259229646238",
      "-0.0010456670370374414",
      "0.031756924759587246",
      "-0.00274505024943663"
    ],
    [
      "0.0015961769045738637",
      "0.0014065393952673545",
      "0.015075151888764833",
      "0.001452247048393854",
      "0.005136881350785478",
      "3.386289087156623e-05",
      "0.0003839133365328048",
      "-2.264182285634675e-05",
      "0.0006207535366132996",
      "-0.00018956718539947555",
      "1.5768157593440524e-05",
      "0.00017511860993134825",
      "-0.000778900048385193",
      "-0.00411257911710338",
      "0.0002214869744978361",
      "2.720024631566625e-05",
      "-0.0016780317170175744",
      "0.00010076184342434929",
      "0.0007196080087068097",
      "-0.00020831195271477654",
      "3.8782671105967696e-05",
      "1.4605999056769194e-05",
      "-0.00020724423250891822",
      "0.005590374571173993",
      "-0.00034564681694608534"
    ],
    [
      "0.0014060342361177619",
      "0.0013811941637231178",
      "0.004886128244631754",
      "0.0014002191590728186",
      "0.002147806525043286",
      "6.900091198776766e-06",
      "3.6812298145840196e-05",
      "-5.3579150586076735e-06",
      "0.00013189064105336711",
      "-7.24978922506616e-05",
      "7.582658583998799e-06",
      "3.87814851162517e-05",
      "-0.00023438380001823794",
      "-0.00104763730937942",
      "5.915001597114023e-05",
      "5.889516007483807e-06",
      "-0.00037454555087833345",
      "2.8780497634435547e-05",
      "0.00014703560617987775",
      "-1.4385157474931307e-05",
      "1.7051949868263234e-05",
      "-4.609900142482063e-06",
      "-0.0001253018017654687",
      "0.001148475057562553",
      "-0.00010088276071160647"
    ],
    [
      "0.0014139165091771116",
      "0.001379648816960641",
      "0.005679433563362452",
      "0.0013968271436204706",
      "0.0022953453622674693",
      "4.610846684221515e-06",
      "9.319385444405926e-05",
      "-1.0626835469136639e-05",
      "0.00015146790034031887",
      "-9.463057901481497e-05",
      "8.85876573604656e-06",
      "3.883646267205452e-05",
      "-0.00022659719468641427",
      "-0.001147714586427904",
      "3.687880776657334e-05",
      "7.900547396189483e-06",
      "-0.0004434687399094832",
      "2.5191898434404753e-05",
      "0.00017532576723703876",
      "-2.883372507054142e-06",
      "1.6137209942044528e-05",
      "-1.6371165879166085e-05",
      "-0.0001587716325417536",
      "0.0015011872564096153",
      "-0.00010801846936348929"
    ],
    [
      "0.0013996371101126978",
      "0.001380888512456332",
      "0.004903178565234288",
      "0.001396998261650246",
      "0.0020684546608315257",
      "4.188446512138939e-06",
      "4.488955368417808e-05",
      "-8.702526879115746e-06",
      "0.00011592772672623755",
      "-0.0001005240975590488",
      "1.0895106486198187e-05",
      "3.5727963343813736e-05",
      "-0.0001996218654884213",
      "-0.0009625135423491086",
      "3.3426060769617076e-05",
      "7.390969935674433e-06",
      "-0.00034316078335844486",
      "2.2654495611573415e-05",
      "0.0001307672037098393",
      "1.2225302102342746e-05",
      "1.687241218403181e-05",
      "-1.7607680499804106e-05",
      "-0.0001660468012645168",
      "0.0011057843724906204",
      "-9.658260315361033e-05"
    ],
    [
      "0.0014297359932733543",
      "0.0014099732043721827",
      "0.00811140665038879",
      "0.001437132915790903",
      "0.002588413685582273",
      "5.421871062305553e-06",
      "4.9032015949266065e-05",
      "-1.935067432377796e-05",
      "0.00019933873571999545",
      "-0.00022689522076402941",
      "2.6472067357370766e-05",
      "6.586753440287509e-05",
      "-0.0003599440588117204",
      "-0.0018166235036303558",
      "4.6134195435791556e-05",
      "1.5762692517280936e-05",
      "-0.0006084690821525209",
      "4.010298465061933e-05",
      "0.00022231346594687432",
      "6.798437756676044e-05",
      "3.434704320593259e-05",
      "-4.930557691917784e-05",
      "-0.0003849373769348748",
      "0.0019113419910788923",
      "-0.00018796599681056276"
    ],
    [
      "0.0019985395256182426",
      "0.002103524856043182",
      "0.1681200972559283",
      "0.002861108607050463",
      "0.015059831968762446",
      "-0.00048441285589842726",
      "0.005483383911983634",
      "-0.0006364446396850919",
      "0.0016058685672120812",
      "-0.007012931365111301",
      "0.0007441252359731661",
      "-0.0009692757522222216",
      "-0.0011949679950022307",
      "-0.017733958041167116",
      "-0.003316173810450736",
      "5.580632192829588e-05",
      "-0.007757047166699889",
      "-0.00037706028117960957",
      "0.0024609523757916705",
      "0.0071120800744068555",
      "0.0006846702957752508",
      "-0.002285569679149898",
      "-0.014906267383840691",
      "0.042288938280325254",
      "-0.0017892667227160943"
    ],
    [
      "0.005201353782584409",
      "0.003029141456983773",
      "0.7598251706285661",
      "0.006791363376736369",
      "0.08194045147471866",
      "-0.0012466717418151683",
      "0.010401157444473431",
      "-0.00420340285884184",
      "0.011309410466489273",
      "-0.03062158381429281",
      "0.0021256908734125614",
      "0.003048799382491508",
      "-0.028271627463718724",
      "-0.15417263262563943",
      "-0.008256078572730011",
      "0.0019035610099145046",
      "-0.052492626906955234",
      "0.0012225459747420171",
      "0.013465803762304508",
      "0.012631212360010632",
      "0.001946291382530741",
      "-0.010137947594626249",
      "-0.05621714953800645",
      "0.1918086572425529",
      "-0.01849388897645401"
    ],
    [
      "0.6677268329576056",
      "9.391428153880714",
      "3.208671711826108",
      "6.150345444517326",
      "10.163205752781428",
      "1.0498856104065273",
      "-0.6782226574035991",
      "0.08180074582376465",
      "1.0972218446706596",
      "-0.08040644508686146",
      "4.49174531893617",
      "-0.34123265439793954",
      "-0.6099681528011244",
      "0.32174309339017976",
      "-2.7549775177113265",
      "-1.16367059380287",
      "0.10643145972904884",
      "-0.31732724358230013",
      "1.9273268360146356",
      "-1.8579833244167363",
      "3.9047638183657907",
      "1.2514117311898296",
      "2.0155619635183544",
      "-2.4680831570130994",
      "-2.810142611134843"
    ],
    [
      "0.0014763670505785179",
      "0.0018190561259563106",
      "0.007019673784170552",
      "0.001708505641658176",
      "0.002956342414137784",
      "4.433351703649472e-06",
      "0.00011540986151258037",
      "5.410491132934778e-05",
      "0.0002724996034442988",
      "-0.00028447811456390736",
      "9.943346578487185e-05",
      "0.00023359688771295987",
      "-0.00031732626400840405",
      "-0.0014540972478600154",
      "0.0003003015423030665",
      "5.2509025874476323e-05",
      "-0.0005353946040960589",
      "0.00010418665291674307",
      "0.0003264533883472425",
      "9.369812566091216e-05",
      "-6.395973126543025e-06",
      "-0.00012218234920299798",
      "-5.027414308152887e-05",
      "0.0017367849495823504",
      "-9.39716739806534e-05"
    ],
    [
      "0.0016293051394441703",
      "0.0014467838738538618",
      "0.0179076959654251",
      "0.0014684965163745364",
      "0.005440830622212575",
      "-5.644970733577294e-08",
      "0.0013053383404703011",
      "1.3443507654526851e-05",
      "0.000620754441913036",
      "-0.0002718665365609354",
      "2.6847545338107322e-05",
      "5.4569067229184356e-05",
      "3.457289679348001e-05",
      "-0.0015114890527423964",
      "-4.73709124813721e-05",
      "1.2870127802748126e-05",
      "-0.0013731482691221113",
      "-1.0809356667345565e-05",
      "0.000847927597508815",
      "8.286949159338514e-05",
      "5.245371704408139e-05",
      "-6.529218343401919e-05",
      "-0.00045384237274293443",
      "0.007406076503599947",
      "2.775136177153024e-05"
    ],
    [
      "0.0013964319526996289",
      "0.0013885923517456419",
      "0.0036046351020471126",
      "0.0013985406113401887",
      "0.0019657687780376292",
      "8.765130994402434e-06",
      "3.9603112265162465e-05",
      "4.20097986868048e-06",
      "0.00010220510037927523",
      "-5.136185183340861e-05",
      "6.631645013809326e-06",
      "4.258559756983365e-05",
      "-0.00011947017160482161",
      "-0.0006613220047315049",
      "5.38903240785825e-05",
      "5.403798932254405e-06",
      "-0.00024625230838806717",
      "1.992750866824573e-05",
      "0.00011672727696113623",
      "-1.499765526872613e-05",
      "1.8983053308625026e-05",
      "1.2687971823183628e-06",
      "-5.3081283790323776e-05",
      "0.0007860538635981241",
      "-4.673297801557844e-05"
    ],
    [
      "0.0013987526888811675",
      "0.0013792782285622419",
      "0.003928863812916965",
      "0.0013862252006290787",
      "0.0020233156613647086",
      "6.02180415350831e-06",
      "6.754095545950383e-05",
      "-1.2500537646207158e-06",
      "0.00010881006715239444",
      "-5.5838583155689065e-05",
      "5.661331618250074e-06",
      "3.5472375515201225e-05",
      "-0.00012125357513654092",
      "-0.0007131777124251088",
      "3.625597607778563e-05",
      "5.651710046383979e-06",
      "-0.0002841980402366243",
      "1.6637225256992323e-05",
      "0.00012735242579194072",
      "-1.7533151466692117e-05",
      "1.3936238219680297e-05",
      "-4.462820606833765e-06",
      "-6.770324110921251e-05",
      "0.000968424024473501",
      "-5.351435694064649e-05"
    ],
    [
      "0.0014146592601974076",
      "0.001382953275093396",
      "0.004916226314426513",
      "0.0013912576197009313",
      "0.0022774437992779833",
      "6.310664120034806e-06",
      "0.00010910067077403494",
      "-2.995400529455311e-06",
      "0.0001486496208597179",
      "-6.370524572289299e-05",
      "5.893976984825618e-06",
      "3.863170283201142e-05",
      "-0.0001528235842195063",
      "-0.0009569165258485458",
      "3.954441062692734e-05",
      "6.190864813457048e-06",
      "-0.000394943278127893",
      "1.9701566358957647e-05",
      "0.00017667801765920295",
      "-1.900426933483663e-05",
      "1.595943568588489e-05",
      "-6.2207775281632e-06",
      "-9.014221907536807e-05",
      "0.0013838523923074616",
      "-6.809346298089868e-05"
    ],
    [
      "0.0014194893817387228",
      "0.0013880158972900559",
      "0.005181750377671052",
      "0.001403329455502484",
      "0.002346582986470994",
      "1.0758483616094053e-05",
      "4.9392899732891426e-05",
      "-2.423616317460157e-06",
      "0.000165307353326943",
      "-7.696882614259665e-05",
      "7.355888777212437e-06",
      "5.539729305954603e-05",
      "-0.00024114809842989298",
      "-0.0012167884667275003",
      "7.662060676888101e-05",
      "7.785048513313244e-06",
      "-0.00044288064092713226",
      "3.271683663935843e-05",
      "0.00018632752869456154",
      "-4.185806551559439e-05",
      "2.074216545714515e-05",
      "8.076246669987115e-07",
      "-9.70467310680327e-05",
      "0.0013506889713357719",
      "-0.00010174872987851782"
    ],
    [
      "0.001455578170998874",
      "0.0014037099804999444",
      "0.0069251254211100104",
      "0.0014281985950366717",
      "0.00288333032241304",
      "1.7575378953542154e-05",
      "0.00010604930266272698",
      "3.3716687418455844e-06",
      "0.0002542931488603416",
      "-8.892111717298992e-05",
      "9.249183501161824e-06",
      "8.073724624699855e-05",
      "-0.0003182174593839302",
      "-0.0017124694199175657",
      "0.00012029344764284207",
      "9.786686504107636e-06",
      "-0.0006514079889259423",
      "4.563637594469229e-05",
      "0.0002922067006185198",
      "-6.161337904460445e-05",
      "3.060704579640447e-05",
      "1.0597768167439341e-05",
      "-0.00010557538946466941",
      "0.0020612980111705294",
      "-0.00012180599454517712"
    ],
    [
      "0.0015260286207948496",
      "0.001526753509996786",
      "0.011175312582377648",
      "0.0015303739465133495",
      "0.003964593743780847",
      "3.809856836411517e-05",
      "0.0001875856583291219",
      "1.8809857388070166e-06",
      "0.000437577191073105",
      "-0.00032714196466127396",
      "5.757371279775426e-05",
      "0.00023731690260106065",
      "-0.0005343515871964697",
      "-0.0027328766524785182",
      "0.00021251930008442632",
      "4.2053345221018275e-05",
      "-0.0010276118194018071",
      "8.83841422939991e-05",
      "0.000493518031693768",
      "-2.8561974660278907e-05",
      "8.29071180908788e-05",
      "-4.081146732971822e-05",
      "-0.00032699038388336047",
      "0.003383904277100657",
      "-0.0002599379172772271"
    ],
    [
      "0.2012229068724986",
      "0.8239818332096613",
      "4.029845652922768",
      "3.108607051633696",
      "1.1565798785342816",
      "-0.34844978294204804",
      "-0.8488334605944665",
      "0.7579381928759694",
      "0.129970253460118",
      "1.564312731272209",
      "-1.5347619093153075",
      "-0.6278685442784855",
      "-3.3869011739918276",
      "-0.562910542242184",
      "0.8324935297972822",
      "-0.1884758040151187",
      "-0.030661947818308145",
      "0.1687245231459815",
      "0.4572318817519297",
      "-0.8572023852279521",
      "0.4410756090268161",
      "-0.6796666919180623",
      "-0.7317699347605369",
      "-1.8404530661381058",
      "1.615090693033528"
    ],
    [
      "0.0014541317726197518",
      "0.0014741689878168135",
      "0.00863190604058563",
      "0.0015248133427631313",
      "0.0028599345211028798",
      "3.124700476904189e-05",
      "-7.613658615191778e-05",
      "2.5837757700169162e-06",
      "0.0002631848794616971",
      "-0.0003006235985350614",
      "5.116505339212992e-05",
      "0.0001394210519646384",
      "-0.0005255262380255372",
      "-0.0021912714273586973",
      "0.0001821632349123099",
      "1.7262512970481476e-05",
      "-0.0006396751674666204",
      "7.886835239306162e-05",
      "0.0002722004690040084",
      "5.7622043063129416e-05",
      "7.783666430581643e-05",
      "-5.6170679172307305e-06",
      "-0.0004994889387001792",
      "0.0017071917327338177",
      "-0.000244565243224108"
    ],
    [
      "0.0014346686774003225",
      "0.001400464352757215",
      "0.0073642738844765555",
      "0.0014177769788802216",
      "0.002640022257789943",
      "4.437187577239449e-06",
      "0.00014033307778083524",
      "-1.5374054791737725e-05",
      "0.00020473704772882816",
      "-0.00015414891039338826",
      "1.6715646866514734e-05",
      "4.84596946180206e-05",
      "-0.00027638630814736623",
      "-0.0015226550410416036",
      "3.1743989348534274e-05",
      "1.0503063430948588e-05",
      "-0.0005908511033422946",
      "3.003257755149649e-05",
      "0.00023984537260871223",
      "2.896397967378421e-05",
      "2.775788726669245e-05",
      "-3.245486216693157e-05",
      "-0.0002682715590859839",
      "0.00206603210195586",
      "-0.0001427036976606513"
    ],
    [
      "0.0013823484433434761",
      "0.001374817552248313",
      "0.003339564912475129",
      "0.0013818029811093805",
      "0.001777349904849164",
      "2.283802290997515e-06",
      "3.0364078061550753e-05",
      "-3.3350133390882507e-06",
      "6.856514344836117e-05",
      "-5.3578706619659115e-05",
      "6.949919879577765e-06",
      "1.8711118443144335e-05",
      "-0.00010116279505029065",
      "-0.00052925761607449",
      "2.036705775529522e-05",
      "3.6576776860603544e-06",
      "-0.00019149774107083705",
      "1.2455792757599172e-05",
      "7.839133446085004e-05",
      "1.638219340177853e-05",
      "1.1035437174401333e-05",
      "-1.03934195205248e-05",
      "-9.357467147349014e-05",
      "0.0006301675678416007",
      "-4.962465233087234e-05"
    ],
    [
      "0.0013780028521453616",
      "0.0013726799799801876",
      "0.00294403133793797",
      "0.001378253348914161",
      "0.0017022596672598782",
      "2.196177948080594e-06",
      "2.522236670109337e-05",
      "-1.5347780436647072e-06",
      "5.665894184226674e-05",
      "-3.918557260249804e-05",
      "5.356907761608176e-06",
      "1.533431535837564e-05",
      "-8.085811622259462e-05",
      "-0.0004229670018684214",
      "1.9774743672957183e-05",
      "2.6562371507140796e-06",
      "-0.000154155713761107",
      "1.0439192748723435e-05",
      "6.492552172776427e-05",
      "1.3042605277721364e-05",
      "9.430208498267468e-06",
      "-6.875779295491673e-06",
      "-6.975332787721033e-05",
      "0.0005070384931414418",
      "-3.760989668768591e-05"
    ],
    [
      "0.0013856483272264612",
      "0.0013756423543911439",
      "0.003496553063568394",
      "0.0013814980606994339",
      "0.0018296890823852724",
      "2.1565929870913473e-06",
      "4.386839655476762e-05",
      "-3.5615685418722284e-06",
      "7.651211328938926e-05",
      "-5.5857942532531824e-05",
      "6.810673788495131e-06",
      "2.0455998880401207e-05",
      "-0.0001007967197873129",
      "-0.0005600710801764414",
      "1.9730308230441827e-05",
      "4.2697256927711985e-06",
      "-0.00021178048700854437",
      "1.2374017803458202e-05",
      "8.887733102990609e-05",
      "1.4834608560147093e-05",
      "1.1059592773275122e-05",
      "-1.21919319790129e-05",
      "-9.067408970411835e-05",
      "0.0007196029449771704",
      "-4.986274745225221e-05"
    ],
    [
      "0.0013957246834138013",
      "0.0013880829511313285",
      "0.0042921230050525965",
      "0.0013944042754079175",
      "0.0019885393719321445",
      "3.688669748531086e-06",
      "5.562253459639367e-05",
      "-3.7336862214350973e-06",
      "0.00010244974381967203",
      "-7.725515113499398e-05",
      "1.0383207368829695e-05",
      "2.9246109417332427e-05",
      "-0.00013741100325333563",
      "-0.000757778116810211",
      "2.9113124250708867e-05",
      "5.46405044284254e-06",
      "-0.00028237420075339064",
      "1.7212373815137404e-05",
      "0.00011866655601843974",
      "2.343063478302407e-05",
      "1.734900630225953e-05",
      "-1.500498187980415e-05",
      "-0.0001277147554759395",
      "0.0009551378098672732",
      "-6.640215755121772e-05"
    ],
    [
      "0.0013966092413949674",
      "0.0013788734617643363",
      "0.004219644584845653",
      "0.0013898739734448811",
      "0.0020042644248967987",
      "4.859300201143018e-06",
      "4.848298202231991e-05",
      "-4.999967635857945e-06",
      "0.00010609456999759459",
      "-7.605651353185081e-05",
      "8.18206519109747e-06",
      "3.413136137742745e-05",
      "-0.0001588607650529049",
      "-0.0007982885734944289",
      "3.551851994629646e-05",
      "6.2980406662728975e-06",
      "-0.000295970216004199",
      "1.9646883185186685e-05",
      "0.00012089162711369828",
      "-2.1573928209427207e-06",
      "1.4814000941561573e-05",
      "-1.0922251874716108e-05",
      "-0.00011118395353999685",
      "0.0009665374456919903",
      "-7.475493328263627e-05"
    ],
    [
      "0.001442319157288516",
      "0.0014057760074418673",
      "0.00731333984636808",
      "0.0014346715287118577",
      "0.002724667730869364",
      "1.3775439155020213e-05",
      "9.83882690334793e-05",
      "-8.61423485310806e-06",
      "0.0002258730501320191",
      "-0.00015624370024265138",
      "1.635724873532165e-05",
      "8.031558760929958e-05",
      "-0.0003539107404329873",
      "-0.001662904913704897",
      "8.596986283709132e-05",
      "1.272939544237426e-05",
      "-0.000618406476491778",
      "4.454169474088393e-05",
      "0.0002553399863470233",
      "-2.9204733972812117e-05",
      "3.470647188152944e-05",
      "-1.1887669756223402e-05",
      "-0.00023035971246558587",
      "0.0020156085911281116",
      "-0.00016086736414285942"
    ],
    [
      "0.7666997070238419",
      "4.844967461372376",
      "6.056216301217228",
      "3.1683427738618253",
      "2.6318594384926604",
      "0.05524697707799804",
      "1.315152252810452",
      "-0.818444195812936",
      "1.1218539110493648",
      "3.6402076879294873",
      "-1.3180399481468243",
      "1.9209286409472726",
      "-3.7381734758456173",
      "3.2491037522188257",
      "-1.9039505324810917",
      "1.66886688007339",
      "1.6445827068459857",
      "-1.04239230178178",
      "0.7214831306182887",
      "-2.2960817393377058",
      "1.599068026957307",
      "-2.9331092626681863",
      "-0.4153152190835322",
      "-1.2434949296610547",
      "0.32302652909553436"
    ],
    [
      "0.20155351685080003",
      "2.228432682456592",
      "0.31824416884058027",
      "0.693711163024038",
      "1.591395098932556",
      "-0.24681612815314452",
      "0.10785756853126714",
      "0.37080466831985054",
      "0.2320293476026798",
      "0.5079514975516833",
      "-0.38635597571349933",
      "-1.8751036595673165",
      "0.21995720276447858",
      "-0.4158825187199624",
      "0.3690934684492763",
      "-0.6195215604249937",
      "-0.2101695929964579",
      "-0.023004190500308237",
      "0.5140227684291325",
      "0.5873299260537069",
      "1.1794598528702198",
      "0.08230270417120525",
      "0.3677705597194763",
      "0.5268363420626002",
      "0.9776507911151555"
    ],
    [
      "0.0014275303871129595",
      "0.001421595506880979",
      "0.006306435521602687",
      "0.0014419587228789936",
      "0.0024542333727952613",
      "6.640689791669916e-06",
      "7.676825849709838e-05",
      "2.7499947962260465e-06",
      "0.00018138608680568036",
      "-7.744197174838725e-05",
      "7.626520409929449e-06",
      "3.8651395349694964e-05",
      "-0.00027645118774346437",
      "-0.0013112951812400977",
      "8.212736505961331e-05",
      "3.6531751456849337e-06",
      "-0.00048274898042286563",
      "3.5974763766238525e-05",
      "0.00020911947230425705",
      "3.517066247364936e-05",
      "3.425830480826692e-05",
      "-1.2537186144135727e-05",
      "-0.00019164470117332083",
      "0.0015697247942413842",
      "-0.00010433767042842061"
    ],
    [
      "0.0013866966378306563",
      "0.0013770653463113607",
      "0.003475066609485985",
      "0.0013883992263461359",
      "0.0018319364238584765",
      "4.1761228271403885e-06",
      "2.9440639951723425e-05",
      "-6.894301652106955e-07",
      "7.908871589052882e-05",
      "-4.494586321215577e-05",
      "5.139006488931695e-06",
      "2.226336567397095e-05",
      "-0.00012797450557178267",
      "-0.0005900196143032597",
      "3.66459598058353e-05",
      "2.8661534212250284e-06",
      "-0.00021515256326069108",
      "1.658340342877709e-05",
      "8.956478474607669e-05",
      "2.112100373084545e-06",
      "1.3264627401243236e-05",
      "-3.2431800413462968e-06",
      "-7.832955575781733e-05",
      "0.0006854507364715068",
      "-5.2521351938868816e-05"
    ],
    [
      "0.0013850074310238264",
      "0.0013728791108269256",
      "0.003361253638293526",
      "0.001380796679177395",
      "0.001812932775589088",
      "3.1244654284172906e-06",
      "3.7480676725907584e-05",
      "-2.287242341472343e-06",
      "7.478779399935423e-05",
      "-4.337514434998372e-05",
      "4.9127525647681844e-06",
      "1.9905838271914546e-05",
      "-0.0001084022158748804",
      "-0.0005480041838119457",
      "2.6617985500008787e-05",
      "3.2460144319115204e-06",
      "-0.00020655778070721956",
      "1.3540645599610576e-05",
      "8.601656184662006e-05",
      "2.434529558625375e-06",
      "1.0323835096959211e-05",
      "-5.628329427368102e-06",
      "-7.236520796023512e-05",
      "0.000681422675533289",
      "-4.808504956153707e-05"
    ],
    [
      "0.0013854390347874106",
      "0.001373633389171089",
      "0.0034432735319015807",
      "0.001382621900248393",
      "0.0018222064191407274",
      "3.5769851157481958e-06",
      "3.138224911643691e-05",
      "-2.934446815026732e-06",
      "7.668057891773942e-05",
      "-5.212715533986312e-05",
      "5.851582702822002e-06",
      "2.2995464351184466e-05",
      "-0.00012001273458219392",
      "-0.000584337849778167",
      "2.869232488848908e-05",
      "3.882022494840329e-06",
      "-0.00021380452104250415",
      "1.493999331081476e-05",
      "8.701252095659354e-05",
      "8.777283122185883e-07",
      "1.138479652155327e-05",
      "-6.523175692082969e-06",
      "-8.192549186389012e-05",
      "0.000688684294506046",
      "-5.430501796189325e-05"
    ],
    [
      "0.0013881453215060697",
      "0.001380800527484871",
      "0.0036186657737429136",
      "0.0013853850272030983",
      "0.0018589105367844041",
      "1.1616517877766896e-06",
      "6.252497134204412e-05",
      "-8.371995027840798e-07",
      "8.028467823640452e-05",
      "-4.75720448476609e-05",
      "7.1248707771959504e-06",
      "1.2865704763494022e-05",
      "-8.270594653245025e-05",
      "-0.0005277993313427449",
      "1.8166880745773305e-05",
      "2.4466719299689645e-06",
      "-0.00021173487880946171",
      "1.035755106084938e-05",
      "9.660791799212182e-05",
      "3.3839988181857264e-05",
      "1.2437588766454437e-05",
      "-1.2382204454550767e-05",
      "-9.495863624247579e-05",
      "0.0007714210176356284",
      "-3.7639383350810334e-05"
    ],
    [
      "0.0014009793203614831",
      "0.0014050290849303827",
      "0.004530345943266022",
      "0.0014157200993142741",
      "0.002037156872097137",
      "4.15696974493344e-06",
      "5.8934071790922005e-05",
      "4.49602896262625e-06",
      "0.00011174286537047608",
      "-6.079418812678668e-05",
      "1.0005353084767582e-05",
      "2.0039839068137452e-05",
      "-0.00014614122955979876",
      "-0.0007569587743590356",
      "4.7712892621244504e-05",
      "1.0632876340120834e-06",
      "-0.0002816823887132886",
      "1.9962844822720213e-05",
      "0.00013120231192869928",
      "5.526032021092883e-05",
      "2.5430547624423404e-05",
      "-9.020464728615433e-06",
      "-0.00014633877533804537",
      "0.0009689010597419927",
      "-5.346079820791197e-05"
    ],
    [
      "0.017408219577895206",
      "0.004467824694047865",
      "0.7981579496329526",
      "0.018300096587021177",
      "0.20341870486131616",
      "-0.001127185993897772",
      "0.11191297207131",
      "0.012663206821160771",
      "0.02791784334024493",
      "-0.0030232439880155926",
      "0.0035703386789805005",
      "-0.02303139876437042",
      "0.09605052292100932",
      "0.15605061597838718",
      "-0.010183700204579572",
      "-0.006822994191317815",
      "-0.012354267213235775",
      "-0.010385330761680354",
      "0.04962619263075544",
      "0.04873887446062484",
      "0.006205445028219665",
      "0.008310737992273984",
      "-0.06376019179110819",
      "0.368025416106672",
      "0.057126476512948166"
    ],
    [
      "0.0014766667921642504",
      "0.001519309967905158",
      "0.007972802310944695",
      "0.0016248272401539901",
      "0.0029730680758763544",
      "2.8013282055102975e-05",
      "-0.00010275051134363042",
      "5.8665708906967764e-05",
      "0.0002946541446637336",
      "-9.73576206895161e-05",
      "1.5243805073307994e-05",
      "6.408888263634086e-05",
      "-0.000585394563803702",
      "-0.002048211560689179",
      "0.00032586331331219126",
      "-1.1609693675294047e-05",
      "-0.0005992568650688923",
      "9.712817742528702e-05",
      "0.0003174381391921892",
      "8.042229303770525e-05",
      "0.00010733653778789346",
      "4.3354620915195065e-05",
      "-0.00032662595056103216",
      "0.0014437076054160997",
      "-0.00013198944168934883"
    ],
    [
      "0.0019337761076605971",
      "0.0015915835538668505",
      "0.016856718620813047",
      "0.0016202547230131802",
      "0.009591860394618694",
      "6.076958273377753e-06",
      "0.0012916657941616986",
      "0.00015395000561510303",
      "0.0013606927972390167",
      "-0.0004722091389140217",
      "6.73687680255353e-05",
      "0.00020494765260456444",
      "-7.055346584783626e-05",
      "-0.002950431398842253",
      "0.0005758389539234273",
      "5.7906729861040546e-05",
      "-0.0019279713122336518",
      "9.871163304262556e-05",
      "0.001691870712221628",
      "0.00012276995965484",
      "8.867358658939626e-05",
      "-0.00019946419308369172",
      "-0.00010019314719224495",
      "0.008705668502340138",
      "0.00014530578663851277"
    ],
    [
      "0.0014645614514580514",
      "0.0014088294275736862",
      "0.007590376043262875",
      "0.0014152923152386703",
      "0.003049489970485197",
      "4.3791257289344614e-06",
      "0.00024245108506020115",
      "-2.819865210049033e-06",
      "0.00027024440442394875",
      "-0.00014031533319492227",
      "1.7440209671695776e-05",
      "5.065857531006465e-05",
      "-0.0002008107857395146",
      "-0.0015236836468352003",
      "5.343546683244371e-05",
      "1.1383980068217911e-05",
      "-0.0006694463737136009",
      "2.705557090069658e-05",
      "0.0003293161139919675",
      "4.128654184469e-05",
      "2.7173536815345304e-05",
      "-3.5814734898113385e-05",
      "-0.0001879759915764286",
      "0.0025127494922741306",
      "-9.52925340489461e-05"
    ],
    [
      "0.0013957219820148203",
      "0.001384124556072232",
      "0.004034466617410611",
      "0.001388274752350595",
      "0.001985743563116472",
      "1.592492913751766e-06",
      "5.302975293907052e-05",
      "-3.1690599689621235e-06",
      "0.00010184463201688611",
      "-6.774802086116412e-05",
      "8.982700943632543e-06",
      "2.3498229007563805e-05",
      "-0.00012243054513724747",
      "-0.0007293088642312573",
      "2.8545218159220756e-05",
      "5.6190123377209064e-06",
      "-0.00027284266023149385",
      "1.5758215538289626e-05",
      "0.00011900989070302925",
      "2.9222507512494834e-05",
      "1.346345949280272e-05",
      "-1.990652994492813e-05",
      "-0.00010611122210760553",
      "0.000910059614091378",
      "-5.9138841730150386e-05"
    ],
    [
      "0.0013945745644211628",
      "0.00138035307104655",
      "0.0039019709691665476",
      "0.0013857756439303595",
      "0.0019609512891617955",
      "1.962040939809845e-06",
      "6.843235241191704e-05",
      "-1.713744895771623e-06",
      "9.724156234975842e-05",
      "-5.4971273186024305e-05",
      "7.832234257534822e-06",
      "1.85425739280579e-05",
      "-0.00010076860013462367",
      "-0.0006406927642023936",
      "2.4416339399217035e-05",
      "3.7565448675348125e-06",
      "-0.00025487534176766934",
      "1.305123561954188e-05",
      "0.00011586088706804595",
      "2.6498370396132188e-05",
      "1.2559610791632135e-05",
      "-1.3255998725862397e-05",
      "-9.665200167976236e-05",
      "0.000901748540693211",
      "-4.724390964335731e-05"
    ],
    [
      "0.0014077851644859034",
      "0.0013807196050959051",
      "0.004665552685862256",
      "0.0013918781694775497",
      "0.002175696459061293",
      "5.743616503660276e-06",
      "6.861137854114346e-05",
      "-5.44047912589505e-06",
      "0.00013422604664969253",
      "-7.795645130923572e-05",
      "8.683792396345254e-06",
      "3.789561509349033e-05",
      "-0.00017802923512671702",
      "-0.000950016780548035",
      "4.4129918496412165e-05",
      "6.781487034308107e-06",
      "-0.0003629419620601639",
      "2.3051969412326393e-05",
      "0.00015435235682793375",
      "-7.536751307559803e-06",
      "1.5904332143665543e-05",
      "-1.0203740381023878e-05",
      "-0.00011199796111964744",
      "0.001196749570671616",
      "-8.511567120628765e-05"
    ],
    [
      "0.0014253845194537873",
      "0.001385614789193",
      "0.005527674125566204",
      "0.0013967071149132804",
      "0.002451782746801005",
      "8.21870882055857e-06",
      "9.909920635018281e-05",
      "-6.653253978986224e-06",
      "0.00017934399069708415",
      "-9.699031527814057e-05",
      "1.0788083020816327e-05",
      "5.425289447562519e-05",
      "-0.00021961735998996215",
      "-0.001216309569307883",
      "5.845675006901016e-05",
      "1.004335312862636e-05",
      "-0.00047554146303990346",
      "2.9170594917851063e-05",
      "0.0002073256324214307",
      "-2.0911032754808143e-05",
      "1.8300082346077915e-05",
      "-1.2383806371561964e-05",
      "-0.00012063416230042355",
      "0.0015817378112063783",
      "-0.00010544298342611975"
    ],
    [
      "0.0014240715806246463",
      "0.0013913539538029584",
      "0.005725295925677324",
      "0.0014032646064562992",
      "0.002439803278004199",
      "6.21183850011661e-06",
      "7.947958000008664e-05",
      "-7.996078176077097e-06",
      "0.00017747996110043874",
      "-0.00010365096775861318",
      "1.0779726483425595e-05",
      "5.056931471603317e-05",
      "-0.00024305759263608496",
      "-0.0012959011834500298",
      "5.9078437118701e-05",
      "1.0103480923409149e-05",
      "-0.00048521967052144995",
      "3.1239964542269335e-05",
      "0.00020325048697974769",
      "-5.684841836769712e-06",
      "2.0179811571878285e-05",
      "-2.0112753924432968e-05",
      "-0.00014434497085362563",
      "0.0015621854609727658",
      "-0.00011641193275388748"
    ],
    [
      "0.0014868099747263625",
      "0.0014112186831208707",
      "0.009246893731647013",
      "0.0014322611073376598",
      "0.0034158557979007366",
      "9.534242654263594e-06",
      "0.00022778506540181218",
      "-9.631360445812523e-06",
      "0.00033384298324555105",
      "-0.00016453031853976824",
      "1.878202725528441e-05",
      "7.711398315535043e-05",
      "-0.00036109331923940167",
      "-0.0021554178599570094",
      "9.567326696593447e-05",
      "1.5570371536342096e-05",
      "-0.0008752285113128943",
      "4.7958284234638854e-05",
      "0.00039356459768378143",
      "9.584140756040699e-06",
      "3.185468412009785e-05",
      "-3.2736484878584434e-05",
      "-0.00022676738471207812",
      "0.0030344323579295823",
      "-0.0001722534705652268"
    ],
    [
      "1.4070355870336537",
      "1.4354890058016594",
      "6.703242448359619",
      "7.04352070018328",
      "4.614153178830962",
      "0.28279435722328705",
      "-0.9467559100001625",
      "-2.6607898997215655",
      "-1.5116628606619242",
      "-0.3196512943930041",
      "-0.7583136759862833",
      "0.7162452467983214",
      "1.9272317023950196",
      "-0.11923256758996664",
      "4.663417001375759",
      "-1.3180637348845519",
      "0.027773438697463907",
      "0.6812666005689564",
      "-0.5097826058346341",
      "-1.669027768616216",
      "-2.419811951814439",
      "-1.4396338064128238",
      "2.7525040301671937",
      "4.330043535380683",
      "2.367144879241423"
    ],
    [
      "0.0021193643656595",
      "0.0018177499100474157",
      "0.05387890095230728",
      "0.0022133212265609",
      "0.013597205447827457",
      "0.00031228107506188425",
      "-0.0008358519583470283",
      "-0.00013414878164451116",
      "0.00215881956578079",
      "-0.0028904277376789896",
      "0.0002653439778134715",
      "0.0016274257093502583",
      "-0.005221694614578162",
      "-0.01947669378098376",
      "0.0014526903712025194",
      "0.0002564263933111058",
      "-0.005931887452877837",
      "0.0006848071079834894",
      "0.0021481975690311214",
      "-0.001690019967460962",
      "0.0004712282190437543",
      "3.729274168897051e-05",
      "-0.0027204516045063825",
      "0.014866569046297956",
      "-0.0024020043872673585"
    ],
    [
      "0.0015434653974857274",
      "0.001443440130896957",
      "0.011837261114601285",
      "0.0014898081122299584",
      "0.004176527340974341",
      "3.382127703954912e-05",
      "0.00035422330768420686",
      "1.2562390621521018e-05",
      "0.00046531224399872753",
      "-0.00016801708359845765",
      "3.605701965974705e-05",
      "9.503779903467784e-05",
      "-0.00043059952463439494",
      "-0.002623892080463002",
      "0.00018706204806177935",
      "7.508593570752071e-07",
      "-0.0011186159320176953",
      "6.887370151328373e-05",
      "0.0005514023778774518",
      "-5.208027925983067e-06",
      "6.80233313783819e-05",
      "5.3943595236960194e-05",
      "-0.00030233685256199935",
      "0.0040625192717412065",
      "-0.0001761100534443481"
    ],
    [
      "0.0014286614301321705",
      "0.0013926333825102304",
      "0.006463248410251302",
      "0.0014160553524695224",
      "0.002522758883579634",
      "6.8225299808749836e-06",
      "7.373562351378067e-05",
      "-1.118298836688237e-05",
      "0.00019143279041971672",
      "-0.0001416187170807906",
      "1.4857044160316875e-05",
      "5.460463700254001e-05",
      "-0.0002966946472252756",
      "-0.0014792501806253082",
      "6.334633344150024e-05",
      "1.0894027722536336e-05",
      "-0.0005369975812084209",
      "3.67975774588161e-05",
      "0.0002164926406112765",
      "4.556190729580391e-06",
      "2.5610920366813456e-05",
      "-2.4108454085089137e-05",
      "-0.0002141379996459241",
      "0.0017163412959824015",
      "-0.0001450473568782268"
    ],
    [
      "0.0013803502871546887",
      "0.0013733217549654546",
      "0.0030139950327203176",
      "0.0013786821444982257",
      "0.0017360099768280691",
      "2.542305570682154e-06",
      "3.292072505082976e-05",
      "-6.215943038064514e-07",
      "6.189938031884423e-05",
      "-3.699638279784688e-05",
      "4.618457624108391e-06",
      "1.58995533313366e-05",
      "-7.82099690398184e-05",
      "-0.0004402936489471522",
      "2.1068669276592746e-05",
      "2.4382700162864963e-06",
      "-0.0001659615490101447",
      "1.025283622003462e-05",
      "7.21063236185523e-05",
      "7.921225483544914e-06",
      "9.941746334551977e-06",
      "-5.270306214085938e-06",
      "-6.17358844921777e-05",
      "0.0005562581915996882",
      "-3.411133383585426e-05"
    ],
    [
      "0.0013805156439437053",
      "0.0013722436962625424",
      "0.0031787528138957095",
      "0.0013787344775747152",
      "0.0017467480674397953",
      "2.0734369952945743e-06",
      "2.9835742551806997e-05",
      "-2.524621806232025e-06",
      "6.33956528021924e-05",
      "-4.5780358516562885e-05",
      "5.284755506293756e-06",
      "1.628837899824138e-05",
      "-8.999042990894388e-05",
      "-0.0004896331987593718",
      "1.8846341973570022e-05",
      "3.0220229280468487e-06",
      "-0.000178987949149021",
      "1.0972719113263226e-05",
      "7.308137330547196e-05",
      "1.0358484638057892e-05",
      "9.861716973453146e-06",
      "-8.211314362898446e-06",
      "-7.668152519810218e-05",
      "0.0005888112169199762",
      "-4.216831117790941e-05"
    ],
    [
      "0.0013857358244409423",
      "0.0013738393639079242",
      "0.0033213796808955203",
      "0.0013811161860020705",
      "0.0018206241033029021",
      "3.4365605989073365e-06",
      "3.395992856959135e-05",
      "-1.2207705582600573e-06",
      "7.6313949708839e-05",
      "-4.2283170629565336e-05",
      "5.123074417627182e-06",
      "1.9948307026740104e-05",
      "-0.00010337474723793707",
      "-0.0005552931186936794",
      "2.899488480649643e-05",
      "3.0170069665782954e-06",
      "-0.00020613394169720692",
      "1.3562614998326272e-05",
      "8.783402077715257e-05",
      "2.3424728426523564e-06",
      "1.084754436651099e-05",
      "-4.5040114247796535e-06",
      "-6.788809551998771e-05",
      "0.0006677248071605175",
      "-4.495611612015248e-05"
    ],
    [
      "0.001402420761941774",
      "0.0013879325141782396",
      "0.004840714006636924",
      "0.0013996357265542937",
      "0.0020981465350734326",
      "2.794442074076864e-06",
      "5.3326875073864496e-05",
      "-5.2630825751471166e-06",
      "0.00012055160742362251",
      "-8.886709477716923e-05",
      "1.1238583012202803e-05",
      "2.578924050515112e-05",
      "-0.00017867353349226001",
      "-0.0009425950690663307",
      "3.6513819534593516e-05",
      "5.050979253415434e-06",
      "-0.0003413501852623726",
      "2.1481052044882913e-05",
      "0.00013867118679951597",
      "3.282512129665974e-05",
      "1.878821527298812e-05",
      "-1.817916203771796e-05",
      "-0.00015549959731468697",
      "0.00111541214371522",
      "-8.378120436897242e-05"
    ],
    [
      "0.0015617608098781768",
      "0.0015072289055025304",
      "0.012538256318403117",
      "0.0015863231127057314",
      "0.0043768097930938785",
      "3.3034691460499144e-05",
      "1.5890457739077025e-05",
      "3.552121486368251e-05",
      "0.0005211655528067679",
      "-0.0002736779060484403",
      "4.775312316625573e-05",
      "0.00011519954814108338",
      "-0.0008052762536707096",
      "-0.003657564559487589",
      "0.00036919873141196707",
      "5.466466549738376e-06",
      "-0.0012206019042955878",
      "0.00012219189835449389",
      "0.0005811574801187591",
      "5.5869336063834194e-05",
      "9.852313278192507e-05",
      "1.579026328314138e-05",
      "-0.00041018989448239824",
      "0.003440854358653679",
      "-0.0002643314409593406"
    ],
    [
      "0.026681148572370503",
      "3.42591558257953",
      "10.652513055587967",
      "3.231357911561475",
      "0.9078577175464292",
      "0.26704082910466953",
      "-0.28156920386146594",
      "-0.1470756751135224",
      "-0.13565918329177065",
      "-4.952685093948168",
      "-2.667342226476318",
      "-1.7361049899964554",
      "5.852430237443042",
      "2.3711533662724222",
      "1.2810303121714288",
      "0.1034489216166807",
      "-0.4196920350766199",
      "-0.23391783458161342",
      "-0.03821907307511858",
      "-3.442684500944397",
      "-1.9834899880681194",
      "0.13408231949602126",
      "0.18442772686422484",
      "-1.9335383937193467",
      "-1.111629932390987"
    ],
    [
      "0.001437836217350058",
      "0.0014783874135390793",
      "0.006882999276160446",
      "0.0014911276511155296",
      "0.002563568696713654",
      "5.438829135868954e-06",
      "0.00012262878131647458",
      "1.7917100656568314e-05",
      "0.00019680311971238354",
      "-0.00016106192121160187",
      "2.7222845299860623e-05",
      "4.2939543338604005e-05",
      "-0.00019463584884337108",
      "-0.0011678786692939282",
      "8.26859703705973e-05",
      "4.977206802695944e-06",
      "-0.00043902635080587217",
      "3.1224246367089325e-05",
      "0.00023721069528832736",
      "0.00014794352937697966",
      "5.708547182592691e-05",
      "-3.873760932109892e-05",
      "-0.0002708543175494743",
      "0.0016157703791715918",
      "-5.839229731118932e-05"
    ],
    [
      "0.001409706332473497",
      "0.0013981770878686217",
      "0.00459094424699608",
      "0.0014034260797852922",
      "0.0021799271270875817",
      "6.496900334125945e-06",
      "8.346297047175085e-05",
      "2.0487393677547662e-06",
      "0.0001346838493452514",
      "-7.374133682889339e-05",
      "1.141829959285815e-05",
      "3.698484751275234e-05",
      "-0.00013958718402119245",
      "-0.0008403140073182176",
      "4.863567462033354e-05",
      "5.342235693536261e-06",
      "-0.0003321679715731427",
      "2.0370610292162418e-05",
      "0.00015873604606042891",
      "1.7852954734173723e-05",
      "2.190207881878415e-05",
      "-9.348680431996282e-06",
      "-0.00011178363068475583",
      "0.0011556256598707466",
      "-5.8514118365699304e-05"
    ],
    [
      "0.0014046085400139532",
      "0.001391192666945536",
      "0.004539079666945745",
      "0.0014022055366103975",
      "0.002107964976860632",
      "5.6812687910331225e-06",
      "7.188886313283983e-05",
      "4.423628546976624e-08",
      "0.00012290713386436787",
      "-7.263446778443168e-05",
      "1.0546910879640847e-05",
      "3.0580395582025065e-05",
      "-0.00014390225934653915",
      "-0.0008143500718034144",
      "4.221273185285953e-05",
      "4.084943905940102e-06",
      "-0.0003140611057432459",
      "1.9667960524014926e-05",
      "0.0001436945890799339",
      "2.0109112631534386e-05",
      "2.0757326989704486e-05",
      "-7.628451843336645e-06",
      "-0.00012911658758211418",
      "0.0010838136356784791",
      "-6.307660641495371e-05"
    ],
    [
      "0.0013722416564930508",
      "0.0013657516934018625",
      "0.002475818546507098",
      "0.0013693441637748793",
      "0.0016121993427293986",
      "1.4165746208972704e-06",
      "2.170530728794983e-05",
      "-1.473672128569934e-06",
      "4.1673582872854677e-05",
      "-2.6492192611801386e-05",
      "3.1754288634368614e-06",
      "1.0803064160323162e-05",
      "-5.633120189732732e-05",
      "-0.0003041864404894695",
      "1.3035624742868401e-05",
      "2.034193494614344e-06",
      "-0.00011452586021568787",
      "7.0413317380553565e-06",
      "4.821846625782468e-05",
      "4.653429058209933e-06",
      "5.618762613910646e-06",
      "-4.7899224377878106e-06",
      "-4.255441805184657e-05",
      "0.0003808936682320147",
      "-2.6150240334441698e-05"
    ],
    [
      "0.0013731661860850218",
      "0.0013668529011303737",
      "0.002574095737107069",
      "0.0013706867184599622",
      "0.0016272821778195194",
      "1.4255378925809e-06",
      "2.6580608726208562e-05",
      "-1.5764306429786638e-06",
      "4.3846046347285845e-05",
      "-2.9744308076303612e-05",
      "3.6958945320013367e-06",
      "1.0966993029238172e-05",
      "-5.6635456086495674e-05",
      "-0.0003140709623204287",
      "1.1991616515910278e-05",
      "2.0479112520421035e-06",
      "-0.00012034732492221522",
      "6.970942815453462e-06",
      "5.117537864077707e-05",
      "7.454300749738608e-06",
      "6.363004046908399e-06",
      "-5.3809500046556265e-06",
      "-4.953758258019711e-05",
      "0.0004129737076051033",
      "-2.6822426421530876e-05"
    ],
    [
      "0.0013753626672647176",
      "0.001368900765825487",
      "0.002755504662516035",
      "0.001373435138935241",
      "0.0016628943628233246",
      "1.6428699896324897e-06",
      "2.5610806070935782e-05",
      "-1.9009848803540963e-06",
      "4.982742663823473e-05",
      "-3.397646544883758e-05",
      "4.2570270393199705e-06",
      "1.2717202037867112e-05",
      "-6.946121508504825e-05",
      "-0.00037118659222696557",
      "1.497863054177276e-05",
      "2.37238837347829e-06",
      "-0.00013820024568191326",
      "8.531146428077297e-06",
      "5.75896796632686e-05",
      "8.99270248857394e-06",
      "7.391137707029175e-06",
      "-6.308225029750336e-06",
      "-5.82373036585502e-05",
      "0.00046114371216848994",
      "-3.252896761445297e-05"
    ],
    [
      "0.004693231855358536",
      "0.02043274637843734",
      "0.510322845267787",
      "0.03287387575327286",
      "0.01309459744267586",
      "0.004598696905342984",
      "0.0023301484329150313",
      "0.010050870163796483",
      "0.00357457751511491",
      "-0.07555950245400599",
      "0.012211398839408711",
      "-0.004501579600198044",
      "0.01929632101630609",
      "0.060427419476599055",
      "0.011971519246214594",
      "-0.006336585141553843",
      "0.03995347179557295",
      "0.0010644567498454618",
      "0.005013487671994709",
      "0.0613609143495207",
      "0.02109672629980373",
      "0.013268889278406094",
      "-0.12422081761197866",
      "-0.036994688803920976",
      "0.01356736258097725"
    ],
    [
      "0.0014299788336634453",
      "0.0014335527940313136",
      "0.006345937540796522",
      "0.001450179534103179",
      "0.0024857164573151014",
      "8.791739055392008e-06",
      "2.5209222535224357e-05",
      "4.001153883435541e-06",
      "0.00018972040828373602",
      "-7.982822153863232e-05",
      "1.3102146933772242e-05",
      "4.164443419682254e-05",
      "-0.00030520211812150923",
      "-0.001450051161808689",
      "9.949109436597562e-05",
      "3.130198853570821e-06",
      "-0.000489353394028879",
      "4.1301936086320955e-05",
      "0.0002133604869562912",
      "4.452210730856138e-05",
      "3.862087508403723e-05",
      "-8.646217468754535e-06",
      "-0.00021689469805018824",
      "0.0014490128367114807",
      "-0.00011741304304177627"
    ],
    [
      "0.06294331749735872",
      "3.1858406657332345",
      "2.701310278296747",
      "5.322319261203407",
      "1.5168624698262212",
      "-0.021267889565780056",
      "-0.10852676368897825",
      "-0.08575754856012285",
      "0.25657049316477304",
      "2.4956907092956384",
      "0.3460489256794166",
      "-1.0747249810255948",
      "-1.1460725246095822",
      "-1.1488031434641879",
      "-0.6581641917282756",
      "-0.19375792984424764",
      "-0.22475912321288408",
      "0.020398318386181138",
      "0.003334037384241208",
      "-1.3083611008203466",
      "3.2855264057053826",
      "0.726981729197893",
      "2.3359706505419178",
      "0.4371193736196632",
      "1.358424109176917"
    ],
    [
      "0.0014253569650589165",
      "0.0014231382956136276",
      "0.005082870691417923",
      "0.0014385677315856876",
      "0.002373427576185548",
      "1.7947071111984824e-05",
      "8.389651812242357e-05",
      "1.0977884703996564e-05",
      "0.00017270223481051953",
      "-0.00010543130283118623",
      "2.113277811169666e-05",
      "6.881616301709302e-05",
      "-0.0001835324849377988",
      "-0.0009601958051618168",
      "9.604105710089163e-05",
      "5.7460678420977696e-06",
      "-0.00037115257165499816",
      "3.377745704679613e-05",
      "0.0001972133893135799",
      "2.7456933592235095e-06",
      "4.1834831004757485e-05",
      "1.1840506733037669e-05",
      "-0.00014649610786468835",
      "0.0012811145425825096",
      "-7.457067063701222e-05"
    ],
    [
      "0.0013733959755570242",
      "0.001366948820468506",
      "0.002488626073435917",
      "0.0013706291222344018",
      "0.0016280230791430276",
      "2.1624766172374024e-06",
      "2.1410010167387836e-05",
      "-1.051465491814355e-06",
      "4.460620967908766e-05",
      "-2.7305239461069606e-05",
      "3.220696462673404e-06",
      "1.3475777202300109e-05",
      "-5.895611594129434e-05",
      "-0.00031709564631804096",
      "1.581961671292944e-05",
      "2.218749212366205e-06",
      "-0.00011913442682686763",
      "7.811124794284517e-06",
      "5.1286331337424935e-05",
      "-2.248232918136972e-07",
      "6.53574283459004e-06",
      "-3.3803483663692923e-06",
      "-4.0735153562636635e-05",
      "0.0003918467490742731",
      "-2.7021033838120454e-05"
    ],
    [
      "0.0013712901714806522",
      "0.0013656787735275764",
      "0.002400935734487122",
      "0.0013689461220622162",
      "0.0015961841596359796",
      "1.5330270897574815e-06",
      "2.2061607775792816e-05",
      "-1.1516984688865691e-06",
      "3.901335925351441e-05",
      "-2.4605783004096395e-05",
      "2.996503863340272e-06",
      "1.037050236664867e-05",
      "-4.993123390446661e-05",
      "-0.00027765720487702355",
      "1.1773210280895328e-05",
      "1.780436390784638e-06",
      "-0.00010587773404757739",
      "6.359721209696307e-06",
      "4.534749098608581e-05",
      "3.6300609653536015e-06",
      "5.7052580806037115e-06",
      "-3.771852854152374e-06",
      "-4.02503479635091e-05",
      "0.00035817422002259693",
      "-2.3333471884070595e-05"
    ],
    [
      "0.0013747383793523147",
      "0.0013671532605486264",
      "0.002622744442414082",
      "0.0013711551342536514",
      "0.0016513445316642629",
      "1.8659431281383365e-06",
      "2.3708735556450293e-05",
      "-1.5905355666843166e-06",
      "4.8187333753408636e-05",
      "-2.898617429974605e-05",
      "3.367133580099875e-06",
      "1.29907873213115e-05",
      "-6.492381852020528e-05",
      "-0.00035221017573392594",
      "1.5777460156851088e-05",
      "2.3033712257214196e-06",
      "-0.0001320339172568268",
      "8.261822210882592e-06",
      "5.558027140143913e-05",
      "2.4103909949282155e-06",
      "6.5116325657246645e-06",
      "-4.590936115562118e-06",
      "-4.6112738378893145e-05",
      "0.0004341609419085172",
      "-3.0021915912372055e-05"
    ],
    [
      "0.00144617013028581",
      "0.0014341126232055585",
      "0.007895118225254254",
      "0.0014542178726732902",
      "0.0027560315717435396",
      "9.282044589142164e-06",
      "0.00013222887593828634",
      "6.290268552741348e-08",
      "0.00022825711869165757",
      "-0.0001617086084699886",
      "2.810778081025845e-05",
      "5.0202999439561e-05",
      "-0.00028699803953777703",
      "-0.0015688060176712404",
      "7.792653492323369e-05",
      "6.730432487703179e-06",
      "-0.0005903382232820131",
      "3.785133347397611e-05",
      "0.0002667409511128571",
      "0.00010130467522658053",
      "4.325697135983244e-05",
      "-2.2495271872329873e-05",
      "-0.0003113259733090815",
      "0.002058788076426076",
      "-0.000126297779580903"
    ],
    [
      "0.029714376990881863",
      "0.0017898012159420832",
      "1.1011290966507752",
      "0.0018426857169938475",
      "0.4224027427897991",
      "0.0027427191452703277",
      "0.10125000779376297",
      "0.0023876076404420903",
      "0.06699120488309536",
      "0.002191777511307387",
      "0.00037612051426561894",
      "0.010898667523547349",
      "-0.002490416617154303",
      "-0.20044694180593758",
      "0.012149137933275083",
      "0.0014483807547119342",
      "-0.14435375089133015",
      "0.00215548400004712",
      "0.08631922993821438",
      "-0.018909333979400242",
      "0.00014687510602254874",
      "0.004880599315979752",
      "0.01930564735102373",
      "0.6494576517412162",
      "0.0021309355718341213"
    ],
    [
      "4.7706601322326785",
      "0.7716526792940656",
      "18.148906948989037",
      "9.530975421701935",
      "4.203168588909002",
      "0.49013351405381567",
      "-2.019973892469631",
      "-3.89234177998562",
      "-1.1553716526421587",
      "-2.038721048639983",
      "-0.19386583034223565",
      "0.38152936864222964",
      "3.959938199962537",
      "3.5258625235060443",
      "0.6534246729079072",
      "-0.6189604582540581",
      "7.771738489495363",
      "3.605327638428785",
      "1.5606341582404415",
      "1.032402404754305",
      "-0.8224055201216599",
      "0.15072357421856258",
      "3.7602103328707566",
      "3.028712434738216",
      "-0.6478442061438313"
    ],
    [
      "0.0014209716656977617",
      "0.0014186931293243398",
      "0.007201767458129288",
      "0.0014396260318523203",
      "0.002388348188619887",
      "2.4123198736478343e-06",
      "0.0001546287629500853",
      "-3.1807152311730524e-06",
      "0.00016159483852102373",
      "-0.00015596246275237024",
      "2.7028432597608613e-05",
      "1.6718624879815333e-05",
      "-0.00016979159812282975",
      "-0.0011109862469693618",
      "1.5239922382555649e-05",
      "1.914557398925082e-06",
      "-0.00043915443841669285",
      "1.8471669265077656e-05",
      "0.00019715029838572874",
      "0.00014969445029673007",
      "3.736827539436251e-05",
      "-2.846883259507636e-05",
      "-0.00035468521536057793",
      "0.0017417609378152382",
      "-8.606816041530841e-05"
    ],
    [
      "0.0013870727114641682",
      "0.001396584257784998",
      "0.004261579267813171",
      "0.00140880473589724",
      "0.0018537279913638511",
      "3.3835015463613012e-06",
      "3.8051673088831686e-06",
      "-2.5312638801684944e-06",
      "8.232079223367737e-05",
      "-9.980908044453271e-05",
      "1.5164323223648483e-05",
      "2.6244722018008252e-05",
      "-0.00015693600799727617",
      "-0.0007543410893230248",
      "3.432972130376692e-05",
      "4.672174344430151e-06",
      "-0.00023535075635266735",
      "1.995015246485029e-05",
      "9.017131000429276e-05",
      "6.043417104767341e-05",
      "2.325651086504239e-05",
      "-1.9499453240507463e-05",
      "-0.00018299302659358075",
      "0.000713606748745407",
      "-7.484844155682844e-05"
    ],
    [
      "0.001385151206256558",
      "0.0013849576159382423",
      "0.0037598031426495644",
      "0.0013943821192667798",
      "0.0018186523169473519",
      "3.083353006273149e-06",
      "3.0272425711695012e-05",
      "-2.0482267675669585e-06",
      "7.543193617942388e-05",
      "-7.699633471468874e-05",
      "1.08774803502485e-05",
      "2.208794465093079e-05",
      "-0.00011417714154813838",
      "-0.0005987310168996711",
      "2.4806776987962603e-05",
      "3.785728813287421e-06",
      "-0.00020836091835150147",
      "1.4645428201288063e-05",
      "8.590481013425484e-05",
      "3.571032501480062e-05",
      "1.7643529109477762e-05",
      "-1.3247340557166965e-05",
      "-0.00013213363974849787",
      "0.000693038854376062",
      "-5.5375828859975e-05"
    ],
    [
      "0.0014054272922617136",
      "0.00141034592143448",
      "0.005017654525636225",
      "0.0014278579092378784",
      "0.002127429722172084",
      "9.726289034976832e-06",
      "7.592691366660045e-06",
      "-1.0026147472788964e-06",
      "0.00013039586120913057",
      "-0.00013303002841012957",
      "1.851894741657808e-05",
      "5.5639544533515284e-05",
      "-0.0002268323688425336",
      "-0.0010592121041868151",
      "6.829760629386941e-05",
      "8.38616099577688e-06",
      "-0.00034331988226663917",
      "3.237489263860873e-05",
      "0.0001415493508668843",
      "2.413281343340538e-05",
      "3.420137897037582e-05",
      "-1.4967158167353275e-05",
      "-0.0001935237304427746",
      "0.0010183905531786375",
      "-0.00010554540244379418"
    ]
  ],
  "rational_Q": [
    [
      "0.13399320770254286",
      "0.6643099695224844",
      "11.78124139517581",
      "0.9834345184175192",
      "1.54941649171039",
      "0.6643099695236949",
      "3.009751360344551",
      "80.9682719912065",
      "6.692176330258001",
      "7.102731619180533",
      "11.781241395148037",
      "80.96827199120708",
      "200.35643930114327",
      "35.05093647460752",
      "39.252539559882585",
      "0.9834345184173396",
      "6.692176330256095",
      "35.05093647460883",
      "13.819810399647697",
      "11.659481986291112",
      "1.549416491736036",
      "7.102731619182161",
      "39.25253955986883",
      "11.659481986275253",
      "6.058588659997493",
      "-0.017998661697911977",
      "0.35177563853750893",
      "-0.05339315225324254",
      "0.06539247841573785",
      "-0.017998661696374305",
      "-0.09058642637064689",
      "-0.03855981746452613",
      "0.16142899854357723",
      "0.0908418513055115",
      "0.35177563853675436",
      "-0.03855981747247909",
      "-1.0572853013441468",
      "-0.10447945270934525",
      "-0.24861595124217162",
      "-0.0533931522529409",
      "0.16142899853768486",
      "-0.10447945271700997",
      "-0.2970786619933893",
      "0.002874837795630592",
      "0.06539247841493455",
      "0.09084185130863351",
      "-0.2486159512449456",
      "0.002874837793998977",
      "0.4336296280625619",
      "0.05172777928136358",
      "-0.03109578319285965",
      "0.167283525672369",
      "0.19217355798681035",
      "-0.29626329078363595",
      "-1.8319533680189155",
      "0.05634736321075445",
      "0.5326179566369184",
      "0.025622486703271156",
      "-0.9921587812343751",
      "3.210470781439079",
      "-0.9358410069004114",
      "-0.0810526677826353",
      "-0.552305142249067",
      "0.4344180390527478",
      "0.5576351410201792",
      "0.6909510625389178",
      "-0.7277673673497531",
      "-0.0778986793267751",
      "1.4447545248320226",
      "-1.3743318266680533",
      "-0.03338604843281829",
      "0.0888730440214418",
      "-0.17799588370337416",
      "-2.7400410468966108",
      "0.02562248670718634",
      "2.0392291019302737",
      "-1.387000512200194",
      "-1.1806338345379368",
      "1.9298388485254656",
      "3.3436389720942836",
      "-5.225301196281665",
      "-2.292238670144183",
      "-7.748779010607091",
      "3.113827732962765",
      "0.35323065090978223",
      "4.332549187443434",
      "-2.7464335730388263",
      "-5.663037288884682",
      "2.4134070296920282",
      "-0.18064154666543503",
      "2.551363915752903",
      "5.591801923405015",
      "2.1631459104526685",
      "-1.2794842416030017",
      "0.22861932822606848",
      "-0.5523051422498706",
      "0.4803321839384097",
      "0.25511379997391653",
      "-0.7092180379885796",
      "-1.0928076765959183",
      "0.3532306509151873",
      "-0.2810535208580636",
      "1.1760243366575378",
      "-0.9995176144900247",
      "1.1438458678343535",
      "-0.09800467293196778",
      "0.05971670811448013",
      "1.6561060227196507",
      "-0.14274467673065094",
      "0.41986506331320855",
      "-0.36556746850165317",
      "-0.25436424784784434",
      "-0.8811557653194209",
      "1.7912574320113765",
      "0.0833253766529201",
      "-0.07789867932956603",
      "-0.5996526225401259",
      "-0.4068503781474008",
      "0.2591318438304277",
      "-0.8976460574047807",
      "-0.18064154664804533",
      "0.558031756027867",
      "0.16068479765059454",
      "1.401490652495046",
      "-0.8729450895109477",
      "-0.36556746850163185",
      "-0.5872026155332283",
      "1.3157119083952769",
      "1.3271028431682255",
      "-1.1043308969961423",
      "-0.5066814039849236",
      "-0.04304074380897876",
      "-2.5581982107298615",
      "0.38228641855049594",
      "1.0364238044240863",
      "-0.29626329078525127",
      "-0.9921587812388645",
      "0.43441803905732373",
      "1.4447545248308482",
      "0.0517277792805063",
      "-1.831953368027024",
      "3.2104707814441134",
      "0.5576351410169764",
      "-1.3743318266757825",
      "-0.031095783192513472",
      "0.056347363214653966",
      "-0.9358410068999613",
      "0.6909510625403126",
      "-0.03338604843158006",
      "0.16728352567268676",
      "0.5326179566376497",
      "-0.08105266778368837",
      "-0.7277673673564301",
      "0.08887304401892328",
      "0.31694696019230134",
      "0.35302301878202663",
      "-0.39563930231670386",
      "2.039229101927891",
      "0.31694696019386454",
      "11.091923967585926",
      "0.14055287970639183",
      "-0.8578906287878556",
      "0.4803321839398761",
      "0.35302301878382414",
      "0.1405528797070888",
      "-3.2079065746089355",
      "0.848093242983284",
      "-0.5996526225396257",
      "-0.3956393023149105",
      "-0.8578906287961617",
      "0.848093242983351",
      "0.008313134101493435",
      "0.27640619193469673",
      "-7.668833944150853",
      "-5.225301196284049",
      "23.331942583955815",
      "6.989129206392933",
      "-2.8590541899108923",
      "-3.6168747580733416",
      "-0.2810535208537205",
      "8.590982827791379",
      "-4.647625894830006",
      "5.958644731897663",
      "-7.244619725774106",
      "0.5580317560365003",
      "-8.675469417957961",
      "3.0040662315360547",
      "-10.809466261992053",
      "-0.12273124155725214",
      "0.17652447832213453",
      "4.332549187442852",
      "8.590982827793512",
      "4.559910782558498",
      "1.2647811275975174",
      "1.0328782422499623",
      "0.05971670811500451",
      "-0.8849969077429467",
      "-1.8709549232183675",
      "0.09177054171581499",
      "-1.2076466236729526",
      "-0.587202615532942",
      "0.7200087154802373",
      "-1.2723568787141084",
      "-1.2680440592623197",
      "-0.10190933439968328",
      "2.5513639157776384",
      "-8.675469417955808",
      "4.3643055496797105",
      "1.1298355334864398",
      "0.6628965893644676",
      "-0.2543642478504195",
      "0.7200087154745284",
      "-3.379969136389978",
      "-0.9952603544388979",
      "1.1446210063922697",
      "-0.04304074381048282",
      "1.6940366109108884",
      "0.8826539520326976",
      "-1.2854002450672266",
      "-1.0043408965402219",
      "-1.3870005121952862",
      "-2.2922386701770554",
      "-2.7464335730252243",
      "5.591801923413069",
      "-0.17799588370813846",
      "-1.180633834538534",
      "-7.748779010610401",
      "-5.663037288886371",
      "2.163145910453101",
      "-2.7400410469239675",
      "1.929838848521495",
      "3.113827732945549",
      "2.413407029703731",
      "-1.2794842415948051",
      "6.9891292063996655",
      "-4.6476258948317435",
      "3.004066231533237",
      "0.25511379997054273",
      "0.2764061919304578",
      "-2.8590541899085546",
      "5.958644731901376",
      "-10.809466261990591",
      "-0.4068503781429182",
      "-7.6688339441546365",
      "-3.6168747580662335",
      "-7.244619725765621",
      "-0.12273124155703893",
      "-2.728574556723601",
      "-40.071546701071085",
      "1.1760243366642145",
      "4.55991078256261",
      "-2.728574556725578",
      "17.420807988128423",
      "9.180116168318483",
      "0.16068479764364346",
      "4.364305549672185",
      "-40.071546701072606",
      "9.1801161683351",
      "14.430659314745233",
      "-8.064070541225874",
      "1.656106022718305",
      "-1.8709549232236764",
      "1.2131280269983495",
      "1.4091741736254344",
      "0.020206507401191096",
      "1.3157119083815456",
      "-3.3799691363940876",
      "-0.8427072174240148",
      "-10.094073747289775",
      "1.9222189807701933",
      "-0.8811557653197359",
      "-1.2723568787171717",
      "-0.8427072174260503",
      "-3.3950630666930164",
      "2.186456696255213",
      "-2.5581982107478516",
      "0.8826539520228961",
      "-2.1474218828025284",
      "-1.518888987865216",
      "-9.320487318930684",
      "-0.709218037986002",
      "-0.9995176144868603",
      "-0.14274467672739297",
      "1.7912574320038646",
      "0.22861932822969647",
      "-1.0928076765969907",
      "1.1438458678346524",
      "0.4198650633068019",
      "0.08332537664595924",
      "1.2647811276096517",
      "0.09177054171939168",
      "-1.2680440592679227",
      "0.25913184382714455",
      "0.17652447831429513",
      "1.0328782422625138",
      "-1.2076466236852392",
      "-0.1019093343851556",
      "1.4091741736218304",
      "-10.094073747283224",
      "1.401490652478735",
      "1.1298355334961778",
      "-8.064070541235854",
      "0.020206507401277687",
      "1.922218980761616",
      "0.6631187933466586",
      "1.3271028431593062",
      "-0.9952603544482077",
      "-3.3950630667027197",
      "0.6631187933416056",
      "1.7200212408941686",
      "0.38228641854438933",
      "-1.2854002450717625",
      "-1.5188889878679226",
      "4.053021680188544",
      "0.8843175775724058",
      "-0.8976460574092624",
      "-0.8729450895013315",
      "-1.1043308969854388",
      "1.036423804451533",
      "0.6628965893693662",
      "1.1446210063954267",
      "-1.0043408965251819",
      "2.186456696263095",
      "-9.320487318960032",
      "0.8843175775602191",
      "-0.03996789377632299",
      "0.4156572688212837",
      "-0.08843091304898244",
      "-0.3262630614259362",
      "0.03996789377667746",
      "4.779795151992188e-13",
      "0.6215503855832808",
      "-0.16800798625538577",
      "0.22547206330129993",
      "-0.4156572688183502",
      "-0.6215503855846262",
      "-1.1141394181268313e-12",
      "0.04733356877977963",
      "0.06090240297162537",
      "0.08843091304909943",
      "0.1680079862557229",
      "-0.047333568772922205",
      "-5.624489011290248e-13",
      "0.3523928007011907",
      "0.32626306142902",
      "-0.22547206329870983",
      "-0.06090240297525065",
      "-0.3523928007027152",
      "1.608519979358501e-12",
      "1.2040126788091179",
      "0.14365995578508348",
      "-0.17182484562545872",
      "-0.07232722727040189",
      "0.010791877021679264",
      "-1.3880958612878553",
      "-0.35569142319606045",
      "-0.15402219319335447",
      "-0.1348452179980561",
      "-1.4935546503235555",
      "-0.09130693505576153",
      "-0.8770496116990141",
      "1.4706610185872322",
      "0.014942802896932787",
      "0.4040993125168323",
      "0.15487355888669282",
      "-0.013543207683076042",
      "0.6585181249550475",
      "-0.05502928291602941",
      "1.0556142621548297",
      "0.3106753889736877",
      "0.8876689247651829",
      "-0.3403067501429063",
      "0.06811628891061451",
      "-2.307651974091904",
      "-0.1348452180031155",
      "0.0736187863920946",
      "-3.536585607026502",
      "-0.789572926499082",
      "0.030627794583409158",
      "-0.28573104659461873",
      "5.067703811024097",
      "-14.666701781473858",
      "-1.258827000179687",
      "4.858924371082642",
      "0.8680355375532127",
      "-2.8305339041827677",
      "-1.275257632378413",
      "-2.0917326526368503",
      "2.0282826435577834",
      "0.8740970100708607",
      "-2.225750606850786",
      "6.798794230462854",
      "-1.50205216103431",
      "-3.387853424891748",
      "0.10682912702291528",
      "0.01494280289552044",
      "-0.1242901236305458",
      "-2.2197269819082908",
      "0.35793335129328135",
      "0.4172340904679155",
      "0.8680355375509593",
      "-1.459894044889425",
      "1.2239706686900353",
      "-2.0712117411160316",
      "-1.2733866388008168",
      "0.17375560679305596",
      "-0.5692987316900598",
      "-0.760606054966727",
      "0.5515325998747228",
      "1.0461600919938379",
      "-0.09997099711960328",
      "-0.0557072386359054",
      "1.7638367857797541",
      "2.2007662888669794",
      "0.22999296564857144",
      "-0.05502928291356251",
      "0.08012631331960733",
      "0.5264219690472332",
      "0.08310163295425688",
      "0.2654599608583095",
      "0.8740970100789095",
      "-1.9996885255444397",
      "1.2966004333976486",
      "-1.769355437323557",
      "-0.8756067027921968",
      "-0.09997099711709298",
      "0.9234493424059151",
      "-0.30956316283098495",
      "-0.7339461165550945",
      "0.331943715995339",
      "0.012111650472824807",
      "0.8346596864494453",
      "-1.5610466623829937",
      "0.9167655547644767",
      "1.4412247495315063",
      "-0.01079187702026071",
      "1.4935546503239447",
      "-0.40409931251913",
      "-1.0556142621543367",
      "-1.20401267881475",
      "1.3880958612892618",
      "0.09130693505516131",
      "-0.1548735588899624",
      "-0.31067538897123287",
      "-0.14365995578444965",
      "0.3556914231970546",
      "0.8770496116974973",
      "0.013543207686181793",
      "-0.8876689247623412",
      "0.17182484562461875",
      "0.15402219319096733",
      "-1.4706610185910054",
      "-0.6585181249491351",
      "0.340306750140906",
      "-3.451119116651124",
      "-0.07495620735076076",
      "0.27200970349323383",
      "0.07361878638924316",
      "3.451119116661256",
      "-2.8682792678635966e-12",
      "-0.02868873338205002",
      "-3.575184065399214",
      "-0.12429012362982943",
      "0.07495620735133476",
      "0.02868873338401202",
      "3.2537122107744333e-12",
      "-0.5958740091418748",
      "0.0801263133165547",
      "-0.2720097034942111",
      "3.575184065403636",
      "0.5958740091442134",
      "-4.0475489527570086e-12",
      "-6.297174038166361",
      "-2.008286833438942",
      "5.067703811034817",
      "-28.583252965137227",
      "0.3927034640541006",
      "-5.557375186867586",
      "-2.247807847323906",
      "-1.4598940448840887",
      "6.562141326032898",
      "-2.2851261095971855",
      "-5.561846494066607",
      "7.950882464763929",
      "-1.9996885255548937",
      "-0.9797430442099317",
      "4.765373851900385",
      "2.585629060476464",
      "-0.8733256809591118",
      "1.0456021919989305",
      "-2.8305339041891133",
      "6.562141326032575",
      "12.577437060791699",
      "0.9730821954986425",
      "-2.6957054943400998",
      "-0.5692987316867449",
      "4.535897002688513",
      "5.184992575371483",
      "2.271905175869035",
      "-2.060780647898696",
      "0.9234493424144046",
      "-0.4260546969395896",
      "-5.533262041258803",
      "-3.8045970713560315",
      "1.719033467708258",
      "-2.2257506068387474",
      "-0.9797430442008251",
      "6.596398387678891",
      "0.1963076363894353",
      "-0.9699032386834702",
      "-0.05570723864003105",
      "-0.4260546969323103",
      "-2.097530740205735",
      "2.0646519302703537",
      "0.11043607692107872",
      "0.8346596864314707",
      "0.1234092098012891",
      "-3.017368725781851",
      "-1.238767546212092",
      "0.4468795690940124",
      "3.5365856070178925",
      "14.666701781455405",
      "1.275257632388023",
      "-6.798794230462065",
      "-0.06811628890200379",
      "0.7895729265050848",
      "1.2588270001809398",
      "2.0917326526315425",
      "1.5020521610142394",
      "2.3076519740914563",
      "-0.030627794579946552",
      "-4.85892437106561",
      "-2.0282826435438044",
      "3.3878534249013232",
      "-0.39270346404880724",
      "2.285126109603424",
      "-4.765373851897824",
      "-2.219726981913832",
      "6.2971740381656485",
      "5.557375186867771",
      "5.561846494062895",
      "-2.5856290604718226",
      "0.5264219690553374",
      "2.0082868334328143",
      "2.2478078473124814",
      "-7.950882464759995",
      "0.8733256809465477",
      "-6.668041254370974",
      "-39.39910799351861",
      "1.2239706686780563",
      "12.577437060807172",
      "6.668041254372953",
      "5.09392793016879e-12",
      "-8.020113738050831",
      "1.296600433403397",
      "6.5963983876636805",
      "39.39910799351357",
      "8.020113738049126",
      "9.889611967211145e-12",
      "-6.737543687853318",
      "-0.7606060549666076",
      "5.184992575365211",
      "9.945387988188292",
      "0.7075459638214711",
      "-5.74718694893211",
      "-0.30956316284156243",
      "-2.0975307402157375",
      "-4.021273421417296",
      "4.30694423558977",
      "2.742559379508333",
      "1.7638367857735948",
      "-5.533262041257247",
      "-4.021273421404704",
      "5.357202126241584",
      "8.38011237138465",
      "-1.5610466623906847",
      "-3.0173687257756887",
      "-9.785887231617155",
      "1.7814880778755808",
      "3.4862858022292214",
      "-0.35793335128704534",
      "2.071211741114053",
      "-0.5515325998774261",
      "-2.2007662888682544",
      "-0.106829127018572",
      "-0.4172340904698148",
      "1.273386638791584",
      "-1.046160091993646",
      "-0.22999296565068272",
      "-0.9730821955064166",
      "-2.2719051758715603",
      "3.8045970713354205",
      "0.0831016329517496",
      "-1.0456021920038465",
      "2.695705494329428",
      "2.06078064791642",
      "-1.7190334677230557",
      "-0.7075459638285224",
      "-4.306944235575845",
      "-1.769355437342671",
      "0.19630763638941381",
      "6.737543687859905",
      "5.747186948925258",
      "-2.742559379509207",
      "-1.1525469305816796",
      "-0.7339461165473504",
      "2.064651930270263",
      "5.357202126249773",
      "1.1525469305917768",
      "3.000985677886751e-13",
      "0.9167655547726147",
      "-1.2387675462212888",
      "1.7814880778804134",
      "0.08433462273347661",
      "1.1806956449304287",
      "-0.26545996084470075",
      "0.875606702787047",
      "-0.33194371599429356",
      "-1.4412247494896355",
      "0.9699032386788045",
      "-0.11043607690751983",
      "-0.44687956912861176",
      "-8.380112371359878",
      "-3.486285802258533",
      "-1.180695644949026"
    ],
    [
      "0.3262221627121626",
      "0.9077093402068177",
      "15.023724174951937",
      "1.358643102089645",
      "2.418361424202591",
      "0.9077093402069382",
      "2.8128659027633023",
      "75.20217550678686",
      "5.557093589383468",
      "5.584011742768838",
      "15.023724174952019",
      "75.20217550678802",
      "195.78612933280104",
      "24.45829838464687",
      "37.972449961739336",
      "1.3586431020898366",
      "5.557093589383386",
      "24.4582983846469",
      "12.726515819083406",
      "10.794397715785914",
      "2.4183614242024962",
      "5.584011742768258",
      "37.97244996173987",
      "10.794397715785905",
      "6.031308165922568",
      "-0.11265955203507778",
      "0.3067916315990526",
      "-0.13280109458682704",
      "-0.0650416846496869",
      "-0.11265955203508392",
      "-0.582327763010689",
      "0.06633748284557438",
      "0.22606719835659347",
      "0.16771095457126936",
      "0.3067916315992577",
      "0.06633748284550366",
      "-3.3970081765065",
      "0.4694585337903698",
      "0.3086689760867426",
      "-0.1328010945868741",
      "0.2260671983566308",
      "0.46945853379034735",
      "0.0029534139481671886",
      "-0.31435725191333697",
      "-0.06504168464969555",
      "0.1677109545712921",
      "0.3086689760868183",
      "-0.3143572519133068",
      "0.11680494687963659",
      "-0.10749191071527345",
      "-0.10942561188466443",
      "0.06521328238165666",
      "0.251249475847256",
      "0.13192581987510557",
      "-1.234536414177719",
      "-0.09392754941300983",
      "0.3636993489615787",
      "-0.020479974328972157",
      "-0.45315583235380813",
      "4.9363405988213875",
      "-1.5341446079232133",
      "-0.16823417816542238",
      "-0.7467251384547977",
      "0.700903117819771",
      "0.9654267139113124",
      "0.695820231433663",
      "-1.1803665738217133",
      "-0.06944168305017057",
      "1.174838398311563",
      "-2.0666809017291117",
      "-0.2576498001236979",
      "-0.14407730874301852",
      "-0.7364938799745885",
      "-3.873880837788376",
      "-0.020479974328849467",
      "1.114246040194474",
      "-2.791851501441397",
      "-0.6311484320675234",
      "2.99143432112373",
      "3.107216399840787",
      "-6.158010902769854",
      "-3.640294558215884",
      "-7.438611169506272",
      "4.8546860789412",
      "0.4100948596204147",
      "3.590310599292759",
      "-2.7481330922822416",
      "-5.503581973181762",
      "2.489006431458457",
      "-0.42890016060406505",
      "1.5697326288911047",
      "3.7831830477001493",
      "1.4261376574041686",
      "-1.0406451678489241",
      "0.5576654141552473",
      "-0.7467251384549144",
      "0.4048371142104744",
      "-0.39383866465663114",
      "-0.7168296247754353",
      "-1.1413282417320842",
      "0.4100948596202797",
      "0.9716347320326895",
      "1.025899898610348",
      "-1.442370254246821",
      "1.1264576712834298",
      "-0.12335200546607757",
      "-0.033573977374954364",
      "1.8633255390363548",
      "0.0026328774672370048",
      "0.3369292767192292",
      "-0.4519903601180356",
      "-0.15857530763056135",
      "-0.4421944868340707",
      "2.2810967243305873",
      "0.17226398660683062",
      "-0.06944168305028586",
      "0.11549659085188281",
      "0.38552537571375134",
      "0.42962199818370955",
      "-0.9137972109498682",
      "-0.4289001606042475",
      "1.1452262583835229",
      "1.9119914285228437",
      "2.063744537187919",
      "-0.8345692172167731",
      "-0.45199036011806754",
      "-0.8368196128132714",
      "0.5381683207640656",
      "0.9395150173650115",
      "-1.370602479880271",
      "-0.6759296587549422",
      "0.2066064226082254",
      "-3.4512485885374997",
      "0.4531349218454181",
      "0.9213519284884846",
      "0.131925819875036",
      "-0.45315583235398343",
      "0.7009031178196846",
      "1.1748383983114403",
      "-0.10749191071523204",
      "-1.2345364141776711",
      "4.936340598821936",
      "0.9654267139112975",
      "-2.0666809017290126",
      "-0.10942561188467376",
      "-0.09392754941298313",
      "-1.534144607923169",
      "0.6958202314336823",
      "-0.257649800123779",
      "0.0652132823815598",
      "0.3636993489616597",
      "-0.1682341781653057",
      "-1.1803665738218272",
      "-0.1440773087431683",
      "0.1267552310719791",
      "0.2535308407307752",
      "-0.25811587319811313",
      "1.1142460401945824",
      "0.126755231071661",
      "13.270554362074014",
      "-0.14706441198106196",
      "-2.9352686042304397",
      "0.40483711421056434",
      "0.2535308407306199",
      "-0.14706441198085754",
      "-1.842660378573555",
      "0.8181347913360422",
      "0.11549659085195096",
      "-0.258115873197915",
      "-2.9352686042302665",
      "0.8181347913360736",
      "1.532701576316123",
      "1.1603210505052042",
      "-5.392270945818451",
      "-6.1580109027702505",
      "23.25669110045842",
      "10.388713054639776",
      "-4.024891578013421",
      "-5.272617762155246",
      "0.9716347320327261",
      "8.714552484307273",
      "-4.779398459818895",
      "5.560324355357433",
      "-5.7184668570888135",
      "1.1452262583836184",
      "-8.937675405466193",
      "3.0714329539351084",
      "-9.744631340621803",
      "0.7582739081212657",
      "0.32768876363474864",
      "3.5903105992928164",
      "8.714552484306866",
      "3.4943110868040397",
      "1.8625255195657469",
      "0.7084908810797781",
      "-0.033573977375005414",
      "-0.6464191095536171",
      "-3.257595534607524",
      "0.08147184825398016",
      "-0.9570366964576599",
      "-0.8368196128134155",
      "0.5956191146534356",
      "-1.6428128794035122",
      "-2.2488251439330846",
      "-0.39398328304306074",
      "1.5697326288910132",
      "-8.937675405465662",
      "3.9299042575152856",
      "0.1326536714636454",
      "-0.5427781271462078",
      "-0.15857530763048092",
      "0.595619114653713",
      "-2.129661078980449",
      "-0.1346613423296394",
      "0.8703965358841431",
      "0.20660642260796883",
      "1.3475423956630443",
      "1.7669621115315934",
      "-1.2875487927054423",
      "-1.2178805581169088",
      "-2.791851501441361",
      "-3.640294558216118",
      "-2.7481330922820537",
      "3.783183047699914",
      "-0.7364938799744675",
      "-0.6311484320672344",
      "-7.438611169506364",
      "-5.503581973181692",
      "1.4261376574041773",
      "-3.8738808377886",
      "2.9914343211240553",
      "4.854686078941034",
      "2.489006431458608",
      "-1.0406451678495665",
      "10.388713054640316",
      "-4.779398459819051",
      "3.071432953935121",
      "-0.39383866465681855",
      "1.1603210505050863",
      "-4.024891578013209",
      "5.560324355357252",
      "-9.744631340621703",
      "0.38552537571385564",
      "-5.39227094581803",
      "-5.272617762155651",
      "-5.718466857088711",
      "0.7582739081215043",
      "-1.1030615475659262",
      "-41.3721333501527",
      "1.0258998986102308",
      "3.494311086803753",
      "-1.1030615475658776",
      "27.47902912882956",
      "7.649959925314611",
      "1.9119914285232396",
      "3.9299042575154517",
      "-41.37213335015203",
      "7.6499599253148",
      "15.582835040005397",
      "-4.919226934911176",
      "1.8633255390359922",
      "-3.257595534607798",
      "4.233539985610662",
      "0.35468466903827145",
      "0.2356016205968987",
      "0.5381683207640487",
      "-2.1296610789802943",
      "-2.678711536170819",
      "-6.640664870037528",
      "2.0886470683179974",
      "-0.4421944868339748",
      "-1.6428128794038832",
      "-2.678711536170937",
      "-6.691723554327483",
      "1.1397420441576294",
      "-3.451248588537646",
      "1.76696211153195",
      "-0.1863405170168967",
      "-2.340710226299634",
      "-9.045682190119905",
      "-0.716829624775485",
      "-1.4423702542469594",
      "0.0026328774673427353",
      "2.281096724330474",
      "0.5576654141552015",
      "-1.1413282417320194",
      "1.1264576712831857",
      "0.3369292767193339",
      "0.1722639866065614",
      "1.8625255195660197",
      "0.0814718482542635",
      "-2.2488251439328546",
      "0.42962199818377256",
      "0.32768876363486016",
      "0.7084908810798286",
      "-0.9570366964579293",
      "-0.3939832830434386",
      "0.3546846690383363",
      "-6.640664870037417",
      "2.0637445371880596",
      "0.13265367146363274",
      "-4.919226934911251",
      "0.23560162059669315",
      "2.0886470683176936",
      "1.3065863639345747",
      "0.9395150173649519",
      "-0.13466134232945778",
      "-6.691723554327464",
      "1.306586363934468",
      "2.0782893267077744",
      "0.45313492184532156",
      "-1.2875487927053684",
      "-2.340710226299578",
      "3.2514729637891877",
      "1.4445846558919357",
      "-0.9137972109497493",
      "-0.834569217216564",
      "-1.3706024798800647",
      "0.9213519284885553",
      "-0.5427781271463981",
      "0.8703965358841083",
      "-1.2178805581172472",
      "1.1397420441573807",
      "-9.04568219011913",
      "1.4445846558918654",
      "-0.03319815574521285",
      "0.5773931468178451",
      "-0.1536996611875631",
      "-0.35959217057448317",
      "0.033198155745221156",
      "-2.2835136775264028e-14",
      "1.072548006186086",
      "-0.3466558559352321",
      "0.4493316156422011",
      "-0.5773931468178436",
      "-1.0725480061861692",
      "-2.15879647782283e-13",
      "-0.14498818716110898",
      "0.48872213565577816",
      "0.1536996611875233",
      "0.3466558559352054",
      "0.1449881871612377",
      "2.2754764701195933e-14",
      "0.293375897822757",
      "0.3595921705744212",
      "-0.449331615642263",
      "-0.4887221356556442",
      "-0.2933758978227711",
      "2.4740266245562315e-14",
      "0.7432512192704169",
      "0.13589616306185645",
      "-0.10452248765036043",
      "-0.1500792181161098",
      "-0.18804475483147556",
      "-1.4431623114653709",
      "-0.4936989964932243",
      "-0.1980607150415266",
      "-0.07630222353532379",
      "-1.3244694092312783",
      "0.27145818606859534",
      "-0.42043700701440306",
      "1.6117056018582676",
      "0.07983723457086811",
      "0.03514974990126843",
      "-0.40551756372853703",
      "0.2830224138232928",
      "0.47553264677527096",
      "-0.13467854096706847",
      "1.248559142842258",
      "0.5312644016775834",
      "0.7510116379713991",
      "-0.4692082499147076",
      "0.16366513772288294",
      "-2.8470216330083424",
      "-0.07630222353530774",
      "0.15678671001514558",
      "-3.005667912784772",
      "-0.8342221133375746",
      "-0.564198419492256",
      "0.662586261183295",
      "5.122363732399666",
      "-10.443285693758542",
      "-1.5803948105273449",
      "5.082632265916803",
      "0.7999810941727896",
      "-2.913523675063897",
      "-2.1402629525434516",
      "-2.913269948989226",
      "2.797440718074634",
      "0.8869103667737894",
      "-2.803838975895683",
      "4.984476763396213",
      "-1.9753453401965355",
      "-2.183032920996921",
      "0.12946746050745508",
      "0.07983723457086629",
      "-0.28940887151370936",
      "-2.2856351103865986",
      "-0.04302414881804551",
      "0.9947481444936794",
      "0.7999810941727691",
      "-1.4212384316734568",
      "1.2692366015668217",
      "-1.1153215698313506",
      "-2.0071553276771747",
      "-0.051191913691871434",
      "-0.601045222259879",
      "-1.020344473032715",
      "0.7781110525281361",
      "0.7403975747110441",
      "-0.20193274671643133",
      "0.08195330876238499",
      "1.7489679122483395",
      "1.4226027385447986",
      "0.3187672854941335",
      "-0.1346785409671545",
      "0.2636984177384888",
      "0.9800635174451644",
      "0.2717004858664308",
      "0.5038563804874397",
      "0.8869103667740501",
      "-1.3921649221659411",
      "5.155927424105432",
      "-1.3135145191118511",
      "-1.878930382236566",
      "-0.2019327467165354",
      "0.8816743311054915",
      "-0.1239463754911106",
      "0.43442928726821084",
      "0.4861746127276744",
      "-0.3384354980572259",
      "0.6475113054035605",
      "-2.4653196815003255",
      "1.0485485898167648",
      "1.9034074398272982",
      "0.1880447548315622",
      "1.3244694092309799",
      "-0.035149749901374344",
      "-1.2485591428419907",
      "-0.7432512192706082",
      "1.443162311465945",
      "-0.2714581860686438",
      "0.4055175637288881",
      "-0.5312644016774422",
      "-0.13589616306181482",
      "0.4936989964931265",
      "0.42043700701426606",
      "-0.2830224138234379",
      "-0.7510116379712588",
      "0.10452248765043073",
      "0.1980607150415187",
      "-1.61170560185866",
      "-0.47553264677543877",
      "0.4692082499146822",
      "-2.947492069703061",
      "-0.07363827973890326",
      "-0.12194807848699375",
      "0.1567867100152867",
      "2.947492069703578",
      "-1.1585591605787563e-13",
      "-0.5587047139072995",
      "-2.6676211930126157",
      "-0.2894088715137088",
      "0.07363827973864345",
      "0.5587047139073847",
      "1.56996215042377e-13",
      "-0.25422483080437686",
      "0.26369841773881975",
      "0.12194807848712105",
      "2.6676211930125895",
      "0.2542248308044012",
      "-6.515716539406318e-14",
      "-7.122964708635126",
      "-2.3737258976008038",
      "5.12236373240002",
      "-27.70576137690275",
      "-2.9116857853144467",
      "-4.575989133769319",
      "-1.4875149761831217",
      "-1.4212384316733029",
      "6.9392709761121205",
      "2.4531761186051555",
      "-5.697354207719379",
      "7.352869226016753",
      "-1.3921649221657284",
      "-0.719842123133948",
      "4.176693273729271",
      "2.9037805305802937",
      "-0.08050510584791597",
      "-0.17206034304050963",
      "-2.9135236750641327",
      "6.93927097611228",
      "9.778168285560753",
      "0.9156770860888507",
      "-2.0337994226497003",
      "-0.6010452222599522",
      "3.6831974333694193",
      "3.829926979069652",
      "2.5107095168020983",
      "-1.5629474016790361",
      "0.8816743311055664",
      "-0.5047481354623202",
      "-5.332785995042419",
      "-2.8524796378310073",
      "1.3540256444407264",
      "-2.8038389758953217",
      "-0.7198421231340111",
      "5.3322912036812635",
      "0.3160482931759678",
      "-0.9263179889024379",
      "0.08195330876232813",
      "-0.5047481354624119",
      "-2.1966458432888465",
      "1.3584843146792411",
      "0.23801229904151927",
      "0.647511305403503",
      "-0.5220965398177787",
      "-2.188542743575003",
      "-1.8001433690658786",
      "-0.05908836125876513",
      "3.0056679127848374",
      "10.443285693758881",
      "2.14026295254344",
      "-4.984476763396341",
      "-0.16366513772277308",
      "0.8342221133374601",
      "1.580394810527144",
      "2.913269948989381",
      "1.9753453401963843",
      "2.84702163300827",
      "0.5641984194920623",
      "-5.082632265916726",
      "-2.7974407180746668",
      "2.183032920996994",
      "2.911685785313812",
      "-2.4531761186051657",
      "-4.176693273729305",
      "-2.2856351103867225",
      "7.122964708634936",
      "4.575989133769159",
      "5.697354207719275",
      "-2.9037805305803106",
      "0.9800635174449305",
      "2.373725897600761",
      "1.487514976183156",
      "-7.352869226016783",
      "0.08050510584771375",
      "-5.767410928897872",
      "-39.85766458947581",
      "1.2692366015669376",
      "9.778168285560485",
      "5.767410928897816",
      "1.9458948624400494e-13",
      "-5.332400596915986",
      "5.1559274241050765",
      "5.332291203681429",
      "39.85766458947618",
      "5.332400596915895",
      "-1.1254814624614442e-13",
      "-9.042792473533142",
      "-1.0203444730327644",
      "3.8299269790694526",
      "7.507205072578511",
      "0.9543139978416594",
      "-5.85199024520675",
      "-0.12394637549148999",
      "-2.196645843288822",
      "-4.058573555237808",
      "3.9555110611090902",
      "3.430225175089049",
      "1.7489679122483677",
      "-5.332785995042411",
      "-4.058573555237593",
      "6.119612076419059",
      "7.16564927032267",
      "-2.465319681500381",
      "-2.1885427435746885",
      "-8.799577307014165",
      "2.2391902333937805",
      "3.7223329719957174",
      "0.04302414881808084",
      "1.115321569831511",
      "-0.7781110525280073",
      "-1.422602738544869",
      "-0.12946746050747576",
      "-0.9947481444935959",
      "2.0071553276772893",
      "-0.7403975747108811",
      "-0.31876728549410527",
      "-0.9156770860888033",
      "-2.510709516801814",
      "2.852479637831235",
      "0.2717004858663598",
      "0.17206034304032425",
      "2.033799422650243",
      "1.5629474016788556",
      "-1.3540256444406575",
      "-0.9543139978417943",
      "-3.9555110611088637",
      "-1.3135145191117297",
      "0.3160482931761204",
      "9.042792473533122",
      "5.851990245206635",
      "-3.4302251750892365",
      "-1.5348924828741963",
      "0.4344292872682511",
      "1.3584843146797287",
      "6.119612076418969",
      "1.5348924828743487",
      "-2.301955016551892e-13",
      "1.0485485898166222",
      "-1.8001433690661115",
      "2.2391902333936398",
      "-0.0661552794845594",
      "0.716586742239469",
      "-0.5038563804873322",
      "1.8789303822366366",
      "-0.4861746127275966",
      "-1.9034074398272915",
      "0.9263179889020974",
      "-0.23801229904160687",
      "0.059088361258638596",
      "-7.1656492703220565",
      "-3.7223329719954332",
      "-0.7165867422398892"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.0013561579428430389",
    "0.0013561587718838003",
    "0.001356169829854499",
    "0.0013561693879274909",
    "0.0013561601501904193",
    "0.0013561861132287672",
    "0.0013562752776911293",
    "0.0013561632806951562",
    "0.0013561797879985574",
    "0.0013562079639319472",
    "0.0013561591296119711",
    "0.001356196109469102",
    "0.001356165714356479",
    "0.001356194911750363",
    "0.0013562649566204034",
    "0.0013562112907246403",
    "0.0013561720864814929",
    "0.0013561742691196674",
    "0.0013562061025020689",
    "0.0013562195929435325",
    "0.0013561594505303056",
    "0.0013561715622647022",
    "0.0013561711169066519",
    "0.0013561610695914047",
    "0.0013561883063309755",
    "0.0013562951835369398",
    "0.0013561642277273936",
    "0.0013561816873180637",
    "0.0013562127877367268",
    "0.001356160213883037",
    "0.0013562007697023556",
    "0.0013561672898147622",
    "0.0013561996742982956",
    "0.0013562600997448517",
    "0.0013562161491758216",
    "0.0013561740536451009",
    "0.001356175931004774",
    "0.001356210626081625",
    "0.001356221901980068",
    "0.0013561941782344615",
    "0.0013561932482735422",
    "0.0013561742932232126",
    "0.0013562283918170984",
    "0.0013564033115066635",
    "0.0013561808390872866",
    "0.0013562147957698301",
    "0.0013562722993850033",
    "0.0013561721764299896",
    "0.0013562476426330343",
    "0.0013561857040004848",
    "0.001356245318293054",
    "0.0013563946793723643",
    "0.0013562793001326734",
    "0.001356198822115667",
    "0.001356203400306201",
    "0.0013562689251371608",
    "0.0013562974554993138",
    "0.0013561921283763729",
    "0.0013561737468443093",
    "0.0013562272260971952",
    "0.0013563909750097874",
    "0.001356180227743216",
    "0.0013562135304908793",
    "0.0013562689098901234",
    "0.0013561716422806672",
    "0.001356245223994955",
    "0.001356184944106327",
    "0.0013562432088265236",
    "0.0013563994345668887",
    "0.0013562773553157",
    "0.0013561978229781556",
    "0.001356202589345921",
    "0.0013562666725542181",
    "0.0013562966754665554",
    "0.0013561625219384024",
    "0.0013561944962833478",
    "0.0013562895128556042",
    "0.0013561663506020504",
    "0.0013561860281576263",
    "0.001356219131022894",
    "0.0013561614151521182",
    "0.0013562051288944536",
    "0.0013561692497940636",
    "0.0013562036451228304",
    "0.001356286889361559",
    "0.0013562231797608747",
    "0.0013561767990520354",
    "0.0013561792597103124",
    "0.0013562174697834741",
    "0.0013562327467905478",
    "0.0013562770369662123",
    "0.0013567497317637164",
    "0.0013562039239554083",
    "0.0013562603748385996",
    "0.001356366842059128",
    "0.0013561916248628163",
    "0.0013563301735398155",
    "0.0013562151615700922",
    "0.0013563226148963791",
    "0.0013565022589449858",
    "0.0013563757709133429",
    "0.0013562366429158404",
    "0.0013562422874452678",
    "0.001356355559258472",
    "0.0013563887314376778",
    "0.0013568012990764985",
    "0.001356346624922425",
    "0.0013565616988206748",
    "0.0013567531214157054",
    "0.001356271012062466",
    "0.0013565972485934533",
    "0.0013563385088637503",
    "0.0013566088456341283",
    "0.0013605828386040904",
    "0.0013568352450353256",
    "0.0013564199292120528",
    "0.0013564733916250412",
    "0.0013567955376513172",
    "0.001357208146129438",
    "0.001356170710812963",
    "0.0013561946442479699",
    "0.0013562370919857558",
    "0.0013561651685319357",
    "0.001356220785539205",
    "0.0013561748982409123",
    "0.0013562186245622344",
    "0.0013563046805851499",
    "0.0013562416702481046",
    "0.0013561841420720413",
    "0.001356186712390366",
    "0.0013562342728389541",
    "0.0013562497423700993",
    "0.0013562418040695338",
    "0.0013563280712640673",
    "0.0013561836450104738",
    "0.0013562953168585435",
    "0.001356203313880903",
    "0.0013562902774199581",
    "0.0013564699552352766",
    "0.00135633769251191",
    "0.001356221525512757",
    "0.001356226748075847",
    "0.001356322295906784",
    "0.001356354021683962",
    "0.001356470990854893",
    "0.0013562133793733127",
    "0.0013564088498993709",
    "0.001356248843316959",
    "0.0013564034957463456",
    "0.0013568454948226975",
    "0.001356495969984419",
    "0.0013562839606062935",
    "0.0013562973541773994",
    "0.0013564681277117641",
    "0.0013565526330734305",
    "0.0013561601394606279",
    "0.0013561997274119577",
    "0.0013561673748069831",
    "0.0013561981809833517",
    "0.0013562944001781145",
    "0.0013562173318746207",
    "0.0013561744354309523",
    "0.0013561772119148113",
    "0.001356211969258977",
    "0.001356229737208394",
    "0.0013563517993813062",
    "0.001356227933223259",
    "0.0013563503297978922",
    "0.0013567679594694384",
    "0.0013564266819053876",
    "0.001356256991241765",
    "0.0013562692880754316",
    "0.001356405709698824",
    "0.0013564855198929919",
    "0.0013561783003667495",
    "0.0013562264178435428",
    "0.001356358276129593",
    "0.001356254443005344",
    "0.0013561892825727398",
    "0.001356193353605882",
    "0.0013562462981289657",
    "0.001356271821534344",
    "0.0013563402173328715",
    "0.00135679411710559",
    "0.0013564189837776389",
    "0.0013562537520456568",
    "0.0013562654100555433",
    "0.0013563993161726184",
    "0.0013564755020739755",
    "0.0013567133663456529",
    "0.0013568104679356249",
    "0.0013564232853367883",
    "0.0013564090908538742",
    "0.0013567680627090794",
    "0.0013567010299364523",
    "0.0013565102206276212",
    "0.0013562913985734838",
    "0.0013563033893553332",
    "0.0013564848092561769",
    "0.0013565584137636174",
    "0.0013562034204583687",
    "0.0013562085076174676",
    "0.001356280057216314",
    "0.001356312040159769",
    "0.0013562127358768931",
    "0.0013562918578703365",
    "0.0013563175340417597",
    "0.001356457212066024",
    "0.0013565296924446994",
    "0.0013565605293581644"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.1342215559851852535734923 +/- 2.04e-27]",
      "[0.2040711423980388311224274 +/- 4.95e-26]",
      "[0.3943176378974311596824078 +/- 7.25e-27]",
      "[0.04887861894099142342736120 +/- 3.37e-27]",
      "[0.03676245373442785376284390 +/- 3.97e-27]",
      "[0.01809350123681170646853950 +/- 2.64e-27]",
      "[0.3986480215534511693420450 +/- 2.40e-26]",
      "[0.006767547038098455391758595 +/- 3.53e-28]",
      "[0.009020117801273440755375217 +/- 4.75e-28]",
      "[0.5041122553160760093119338 +/- 3.05e-26]",
      "[0.1634188561583623544526088 +/- 1.72e-26]",
      "[0.07555104623347665162868386 +/- 1.17e-27]",
      "[0.003968442899795485977589079 +/- 3.14e-28]",
      "[0.008125586482561005984147233 +/- 4.75e-28]",
      "[0.004120511432122304457289894 +/- 1.19e-28]"
    ],
    [
      "[0.2089204245490872906489923 +/- 2.04e-27]",
      "[0.1673355825848408440851348 +/- 2.99e-26]",
      "[2.160368846063077102663030 +/- 4.30e-25]",
      "[0.1467631280084540001736833 +/- 1.90e-26]",
      "[0.04225185759181718988773404 +/- 4.62e-27]",
      "[0.04856750072946609668051560 +/- 4.92e-27]",
      "[1.067631894183378007464172 +/- 1.08e-25]",
      "[0.009196098773603610252273636 +/- 7.18e-29]",
      "[0.01327377379988447324782752 +/- 1.69e-27]",
      "[0.7993457949369905245090709 +/- 2.44e-26]",
      "[0.2034163180987126340933475 +/- 3.80e-26]",
      "[0.1199688454015638708011091 +/- 4.79e-26]",
      "[0.01531827319705589342550482 +/- 3.24e-27]",
      "[0.01336279647869750149668317 +/- 3.34e-27]",
      "[0.002781164178591193005795805 +/- 2.89e-28]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.2321300411131233
}


==> anc/small-orders/order6/orbit_q4_c7_target4e1_lambda6e1_0.633_0.668_p1_slack9_certificate.json <==
{
  "kind": "q4",
  "cell": 7,
  "m": 4,
  "target_edge": 1,
  "target_slack": 9,
  "lambda_polygon": 6,
  "lambda_edge": 1,
  "points": [
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1/2",
      "5/6"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.633",
    "0.668"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "1.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.5",
    "-0.5000000000000001",
    "0.4999999999999999",
    "0.49999999999999994",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.5000000000000001",
    "0.49999999999999994",
    "0.5",
    "0.5000000000000001",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0",
    "0.0"
  ],
  "rational_G": [
    [
      "0.0015964665195476184",
      "0.0015504117737587732",
      "0.003869958224748465",
      "0.0015662242928944946",
      "0.0025163870361587294",
      "1.60484180597929e-05",
      "9.963967348956623e-05",
      "1.3956170464354507e-05",
      "0.0001801718263268986",
      "-0.00013407866981923785",
      "2.114219380523848e-05",
      "0.00011358119603033291",
      "-0.00016081392901206695",
      "-0.0006733279215690152",
      "0.00013486384251654098",
      "2.6293276955543372e-05",
      "-0.0003185316944648458",
      "4.0053570247631576e-05",
      "0.00019352523667424883",
      "-6.358251201503734e-05",
      "1.155305490863473e-05",
      "-3.1076756773777825e-05",
      "3.796894737128706e-05",
      "0.001129000806730866",
      "-6.932775235179101e-05"
    ],
    [
      "0.0015860473016521554",
      "0.00154879213001652",
      "0.003681396000111104",
      "0.001563973373078229",
      "0.0023800175317435775",
      "1.3981690653386482e-05",
      "7.052123084766847e-05",
      "1.2360208766490586e-05",
      "0.00015507939088717741",
      "-0.0001289819725737317",
      "1.9458996547026512e-05",
      "0.00010098864885179249",
      "-0.00014779883950415007",
      "-0.000647277821844234",
      "0.00011817977833146157",
      "2.349646598851987e-05",
      "-0.0002820476169959655",
      "3.5289715780762685e-05",
      "0.00016535958715465081",
      "-4.75528457032705e-05",
      "1.0694877320792538e-05",
      "-2.969351592928848e-05",
      "2.347639779204648e-05",
      "0.000960935575189357",
      "-6.163405485611244e-05"
    ],
    [
      "0.0017487366640111283",
      "0.0015946647981868848",
      "0.009748597464490442",
      "0.0016316090248479301",
      "0.0047610626822409035",
      "4.1279737343607865e-05",
      "0.00030563860744166766",
      "2.5623685713058287e-05",
      "0.000577713481932835",
      "-0.0005064273745502641",
      "6.320980651943332e-05",
      "0.00036246128210526017",
      "-0.0006200681420630731",
      "-0.0025888299718409453",
      "0.0003936512259440064",
      "9.100189364454784e-05",
      "-0.0011708518030104944",
      "0.0001250896051117053",
      "0.0006201191095111541",
      "-0.0002461655786537363",
      "2.9296869332736137e-05",
      "-0.00013809431437953633",
      "0.00012900486691566092",
      "0.003990647092201351",
      "-0.0002653843444026829"
    ],
    [
      "0.0016912121046509681",
      "0.0015840322020363442",
      "0.00846927150854017",
      "0.0016133719114409244",
      "0.003937389498368266",
      "2.5759715316843385e-05",
      "0.000260445279506783",
      "2.0088007714506444e-05",
      "0.00042526692605685164",
      "-0.00042071875912074906",
      "4.8949737761558864e-05",
      "0.00025484276460145157",
      "-0.00042038939098925954",
      "-0.0018973092107689759",
      "0.00027014918193562007",
      "6.630361574667508e-05",
      "-0.0008604983364683278",
      "8.67425568508307e-05",
      "0.00046374515450286753",
      "-0.00011867943257790316",
      "2.574215750144449e-05",
      "-0.00011945107397547405",
      "8.898107468252349e-06",
      "0.0030817823974439037",
      "-0.00018363693277143327"
    ],
    [
      "0.00157355742675765",
      "0.0015452646594962811",
      "0.0034150376310045313",
      "0.0015580371699399679",
      "0.002203845974100865",
      "1.1125924842911328e-05",
      "6.020733554871113e-05",
      "9.684055358589627e-06",
      "0.0001229199444314994",
      "-0.00010213079310836387",
      "1.6308604231119773e-05",
      "7.659518274256364e-05",
      "-0.00011301042000775642",
      "-0.000512564339747051",
      "9.125193397796524e-05",
      "1.753753210736925e-05",
      "-0.0002219794885541413",
      "2.7746785785302676e-05",
      "0.00013124587929499483",
      "-2.5772634103387728e-05",
      "1.029772519249111e-05",
      "-2.231331599710078e-05",
      "3.673275016805237e-06",
      "0.0007788408802867587",
      "-4.976506374438842e-05"
    ],
    [
      "0.0016696201490458897",
      "0.0016104181572778964",
      "0.006904338440155568",
      "0.0017052432402785687",
      "0.0034106428719297113",
      "3.5230668185327353e-05",
      "0.00019317327813784646",
      "5.679690202245055e-05",
      "0.0003465780511449113",
      "-0.00027816628591095457",
      "3.444265352248967e-05",
      "0.00022045112901516087",
      "-0.00025034714194857046",
      "-0.001065654290803488",
      "0.0003008509385296315",
      "4.446520844725376e-05",
      "-0.0004875554971065629",
      "8.622473724359882e-05",
      "0.00037895047049173837",
      "5.832385729619519e-08",
      "4.490440289742225e-05",
      "-5.6105470847681955e-05",
      "-8.086467284908215e-05",
      "0.0019312313527542456",
      "-8.319925716092515e-05"
    ],
    [
      "0.03145525016449386",
      "0.04204144227581534",
      "10.395485128744003",
      "0.05491187328923405",
      "0.7821125944880541",
      "-0.02119952484494297",
      "0.08071244290585235",
      "-0.03912119726127826",
      "0.09746387541811508",
      "-0.5630751196486571",
      "0.03352458757639408",
      "0.03835453637864387",
      "-0.21199168763055265",
      "-1.9046324095487894",
      "-0.10492224112871579",
      "0.02730350305699617",
      "-0.5498839588195464",
      "0.005885645419200185",
      "0.11764560535784624",
      "0.3204891791408217",
      "0.032142282664604754",
      "-0.1728890433314625",
      "-0.7114831983075778",
      "2.1123631267757834",
      "-0.1735527185503378"
    ],
    [
      "0.0015883136579110016",
      "0.0015531488977797837",
      "0.0038832275819439227",
      "0.0015745671380434747",
      "0.0023942792407952093",
      "1.664019331724794e-05",
      "7.376188431861175e-05",
      "1.5209774775838282e-05",
      "0.00015916365935498322",
      "-0.00013380521776942074",
      "2.253560251029946e-05",
      "0.00010437063844169927",
      "-0.00013950878362831642",
      "-0.0006215872499883115",
      "0.00012537890585563705",
      "2.2617377574141576e-05",
      "-0.00026804652913526965",
      "3.759552231936032e-05",
      "0.0001689754158005254",
      "-3.1630023730053947e-05",
      "1.571835400324295e-05",
      "-2.4251721736978537e-05",
      "-5.980222488946035e-06",
      "0.0009503705869343917",
      "-6.236898815576197e-05"
    ],
    [
      "0.0018220499396824777",
      "0.001620841852345709",
      "0.0095487112191878",
      "0.001698910482789711",
      "0.005608830899354078",
      "8.249820931086832e-05",
      "0.00034325783846729925",
      "6.373493952172474e-05",
      "0.0007539943362632464",
      "-0.0004890074787775671",
      "8.998091499463009e-05",
      "0.0005141832263095952",
      "-0.0006845928176152897",
      "-0.0027115745805408715",
      "0.0006002322163101187",
      "0.00011175713394414047",
      "-0.0012748197082280415",
      "0.00017531461547206018",
      "0.0007962931262071041",
      "-0.0003682712326037875",
      "4.929577822204936e-05",
      "-8.612880277960597e-05",
      "0.0002502496929406925",
      "0.0043100891100746695",
      "-0.00028985204721300895"
    ],
    [
      "0.001692806562346796",
      "0.0016486132240633793",
      "0.016175588281670598",
      "0.0017014678775377247",
      "0.004146270573307497",
      "1.3605185999352987e-05",
      "0.00027198622787997205",
      "5.102556102967177e-06",
      "0.0004381100169101856",
      "-0.0008937389244777408",
      "8.967762399585598e-05",
      "0.00024984069834230703",
      "-0.0005228959571086543",
      "-0.0028746018902222207",
      "0.00018789611661451539",
      "7.184269113601549e-05",
      "-0.0010335453425418708",
      "8.817179021025229e-05",
      "0.0004804023386199887",
      "0.00027930798937539125",
      "7.532961508915695e-05",
      "-0.00022913435938041538",
      "-0.0007022706867664873",
      "0.004046540212803648",
      "-0.00028394672538495136"
    ],
    [
      "0.0015803894870754338",
      "0.0015463541703222504",
      "0.0035352658363807378",
      "0.0015592805906858118",
      "0.0022917949909089306",
      "1.2315813709394788e-05",
      "8.287470285869244e-05",
      "1.0857973929911922e-05",
      "0.00013895080709131947",
      "-0.00010415385183087231",
      "1.7209300111532712e-05",
      "8.348642593157344e-05",
      "-0.00011888118367131815",
      "-0.0005161327989585767",
      "0.00010146124026333295",
      "1.9017439112633615e-05",
      "-0.00024381100677483395",
      "3.0516498148307808e-05",
      "0.00014982020815080074",
      "-3.4996104172248886e-05",
      "1.0764174361448145e-05",
      "-2.28258532509929e-05",
      "1.2778468027318167e-05",
      "0.0008926231461168294",
      "-5.3526439836870364e-05"
    ],
    [
      "0.0021373861921566584",
      "0.0016731118480734063",
      "0.015363395361602429",
      "0.0017861055143345139",
      "0.009818365660415076",
      "0.00015376617930608705",
      "0.0008578067162337989",
      "0.000135799537366098",
      "0.0015351881397264136",
      "-0.0007338309104984946",
      "0.0001600479127673947",
      "0.0009399543139728381",
      "-0.0011687298202626773",
      "-0.004698899575744794",
      "0.0012143629727652348",
      "0.0002053899419471241",
      "-0.0024764380809859485",
      "0.0003353366168647805",
      "0.0016431502528981283",
      "-0.000755044391125113",
      "6.259958701642664e-05",
      "-0.00012857888967922416",
      "0.0007678022746188675",
      "0.00868251459162983",
      "-0.0004957464547994564"
    ],
    [
      "0.0015952819359596807",
      "0.0015545224292234133",
      "0.004419778987174974",
      "0.0015709909184423501",
      "0.0025118799427733857",
      "1.4794200521917306e-05",
      "9.798954227048696e-05",
      "1.296180250541846e-05",
      "0.00017769056257922562",
      "-0.0001536572587285927",
      "2.299111804763528e-05",
      "0.00010690028992437032",
      "-0.0001635889896220837",
      "-0.0007382388985154456",
      "0.00012765164155626206",
      "2.4924739697249664e-05",
      "-0.0003260704922379017",
      "3.9350205714344784e-05",
      "0.00019103727514295873",
      "-2.9888469363416012e-05",
      "1.4606671627967683e-05",
      "-3.5184227460835534e-05",
      "-5.624829258048975e-06",
      "0.0011753488179267108",
      "-7.364611842829304e-05"
    ],
    [
      "0.0017728753532389294",
      "0.0016437587553926358",
      "0.014642561812787318",
      "0.0017276730739898107",
      "0.005091820993016104",
      "5.084481088506711e-05",
      "0.0004537630842799506",
      "3.13865347423709e-05",
      "0.0006278027301508641",
      "-0.0007656046062382686",
      "9.602669436175804e-05",
      "0.0003808598339716617",
      "-0.0006024962199290813",
      "-0.0026964563105212184",
      "0.0003717779037571419",
      "8.795647987512761e-05",
      "-0.0012122402348833032",
      "0.00013339921379366807",
      "0.000683731810083096",
      "-5.298359099980463e-05",
      "8.598557751195693e-05",
      "-0.00015423114430713098",
      "-0.0003878111685839136",
      "0.0048301442169955515",
      "-0.00031356789836161264"
    ],
    [
      "0.0016976634950605794",
      "0.0016700600475834293",
      "0.013890379359762386",
      "0.0017385920699864263",
      "0.004138435911948686",
      "4.49082195563127e-05",
      "0.00022741410788521587",
      "7.393222047955883e-05",
      "0.00042648040115066436",
      "-0.0005725204552099204",
      "9.595372673049278e-05",
      "0.0003798202735188239",
      "-0.00023767250439139104",
      "-0.0030210418254637463",
      "0.0004328017790063757",
      "8.216338198027043e-05",
      "-0.0009634415391348002",
      "0.00010688066347170578",
      "0.0004955258309147808",
      "-0.00034386447407215375",
      "-5.967335705279857e-06",
      "-7.233438220749115e-05",
      "0.0007364488587649548",
      "0.0032999073857196653",
      "4.105504991801441e-06"
    ],
    [
      "0.0017644532682314694",
      "0.0016309457808068126",
      "0.014206763764402658",
      "0.0016852483872745138",
      "0.00509868602824237",
      "4.125597401836879e-05",
      "0.00029035970021235795",
      "1.8376917784698105e-05",
      "0.0006281829581073246",
      "-0.0007268166892401206",
      "8.304648014347093e-05",
      "0.00038995367582641475",
      "-0.0007983685839848229",
      "-0.0034831377113979955",
      "0.0004059000364218912",
      "9.880707004003667e-05",
      "-0.0013983511953008178",
      "0.00014350135385417448",
      "0.0006687494399013679",
      "-0.00011770950563383571",
      "5.527395122487507e-05",
      "-0.0001859761978655022",
      "-0.00012552283285660636",
      "0.004761499309394362",
      "-0.00035628564041625103"
    ],
    [
      "0.0016074539855005228",
      "0.0015627007290254197",
      "0.004879698242226203",
      "0.0015821517187203928",
      "0.0026762589891295343",
      "1.6661227647706236e-05",
      "0.00011585100104627873",
      "1.639705226577934e-05",
      "0.00020744081109477582",
      "-0.0001684435718468215",
      "2.6839208530187555e-05",
      "0.00012303231365391686",
      "-0.00018499066440726415",
      "-0.0008388152330529033",
      "0.00015054922609876968",
      "2.9264768743823267e-05",
      "-0.0003726982314305246",
      "4.596864023773815e-05",
      "0.0002237914179194401",
      "-2.5072907647043736e-05",
      "1.7069645425503e-05",
      "-4.362719747470491e-05",
      "2.2509454634551855e-06",
      "0.0013488546045234977",
      "-8.145945080807978e-05"
    ],
    [
      "0.0016216953161724678",
      "0.0015661276666136478",
      "0.004643079817608175",
      "0.0015913635207834979",
      "0.002840093486135928",
      "2.4925236491710888e-05",
      "0.00012067504709624184",
      "2.2815672175936288e-05",
      "0.0002423948707409997",
      "-0.00015836414712427232",
      "3.168157094242766e-05",
      "0.0001553921732743335",
      "-0.00020256674936756924",
      "-0.000866182593921886",
      "0.0001943360792240342",
      "3.4168788672520055e-05",
      "-0.00039811182942945685",
      "5.696630125241318e-05",
      "0.00025772552528434086",
      "-6.581103882230608e-05",
      "1.9741129679475152e-05",
      "-3.286338810425523e-05",
      "5.6031147373551804e-05",
      "0.0014006692760636745",
      "-8.983572522479116e-05"
    ],
    [
      "0.0016545611186276844",
      "0.0016115978070863387",
      "0.0097984979187947",
      "0.0016583046613150296",
      "0.003343574169465453",
      "2.5014937564514328e-05",
      "0.00020469472115072044",
      "3.139247209265427e-05",
      "0.00032076717390487175",
      "-0.0004132147960071537",
      "5.7455812995386024e-05",
      "0.00018247778116016084",
      "-0.0002443213284945402",
      "-0.0014407120173621005",
      "0.0002135749856740035",
      "4.2268755507977545e-05",
      "-0.0005558079073840258",
      "6.94911284506971e-05",
      "0.00035126145860369827",
      "0.00016296470686996914",
      "4.748447461021432e-05",
      "-9.066773653655164e-05",
      "-0.00030751240468597545",
      "0.0023057987386671096",
      "-0.00012922679658933779"
    ],
    [
      "0.001701928166730523",
      "0.0016177896132476938",
      "0.007338842463782977",
      "0.001687049985181649",
      "0.003824631890934269",
      "5.8615621048514726e-05",
      "0.00019131744489780275",
      "5.8927303998037484e-05",
      "0.0004350160301295362",
      "-0.0002814841251173076",
      "6.839617502981959e-05",
      "0.0002961928333547264",
      "-0.00027081112409512554",
      "-0.0013382236195417572",
      "0.00039139112491528265",
      "5.625532203485655e-05",
      "-0.0005788599194994977",
      "0.00011168841669348619",
      "0.0004559059250283988",
      "-3.1205753268087923e-05",
      "5.345803898060954e-05",
      "-2.4991532731226925e-05",
      "1.8730793111043706e-05",
      "0.0021388971579665776",
      "-0.00014283432245265626"
    ],
    [
      "0.4689037860588113",
      "5.0838571625104505",
      "4.132536734454647",
      "1.648677775957121",
      "4.369789468720579",
      "-1.0289815788324732",
      "0.11001632257369717",
      "0.694265246234569",
      "0.6426880003924563",
      "2.1516639363749164",
      "-2.781343708882772",
      "-1.1696378651772086",
      "-1.2358268722102588",
      "-1.5390039638858444",
      "1.1005548956435014",
      "-0.2825984861808407",
      "-0.9609038693690543",
      "0.2259705172312563",
      "1.20502973940129",
      "0.7132250489795664",
      "0.2222630208450273",
      "-2.4851418369718554",
      "1.0561755667127808",
      "2.0010139891468657",
      "1.4613177474716799"
    ],
    [
      "0.0015735961308833044",
      "0.001544467429452434",
      "0.0033946239950712947",
      "0.001558492311528756",
      "0.002202176636587989",
      "1.0831634869004095e-05",
      "6.442481369893202e-05",
      "1.0748406422320233e-05",
      "0.00012217411811252653",
      "-0.00010333797909757997",
      "1.569843939986418e-05",
      "7.618627642665155e-05",
      "-0.00010842433623964565",
      "-0.0005001122127472138",
      "9.25661038691497e-05",
      "1.750073652387367e-05",
      "-0.00022085018023515634",
      "2.7368358158806073e-05",
      "0.00013170492731138587",
      "-2.7355102620001982e-05",
      "9.620565337466527e-06",
      "-2.2563711320974223e-05",
      "9.580685963422503e-06",
      "0.0007840491150252087",
      "-4.526950429819005e-05"
    ],
    [
      "0.0015903093027120013",
      "0.0015515095317952016",
      "0.003871892298853333",
      "0.0015683590449221112",
      "0.0024307436230772295",
      "1.6025081615262566e-05",
      "8.168907605200434e-05",
      "1.3452194573497665e-05",
      "0.00016506732146511998",
      "-0.00013218604223917417",
      "2.2011838638989643e-05",
      "0.00010593273256674848",
      "-0.00014873091877592315",
      "-0.0006489384464539744",
      "0.0001251540369981457",
      "2.3740689497162076e-05",
      "-0.0002888197197513546",
      "3.771066319860308e-05",
      "0.00017580086018113874",
      "-4.4775806477592896e-05",
      "1.3732795879615443e-05",
      "-2.6778821954255073e-05",
      "1.1201584535294103e-05",
      "0.0010170695642389466",
      "-6.640130182383665e-05"
    ],
    [
      "0.9252815188047839",
      "3.202596040093145",
      "6.8947644790533795",
      "4.1596646384075715",
      "1.7723282601842474",
      "-0.7061331058596071",
      "0.6963230802976996",
      "-0.7885800877827633",
      "0.06085108469856531",
      "-2.2758280615834248",
      "0.5842985172910167",
      "-1.0491691343688785",
      "1.2921702911562598",
      "-1.137147186301981",
      "-1.0947244311970343",
      "1.3139502966140828",
      "-1.6793315169806238",
      "0.15098269678658474",
      "-0.49200845479081845",
      "1.198369552176438",
      "2.594451013070142",
      "-0.014657152678417327",
      "0.5061397610969276",
      "-0.04638649386311572",
      "1.3694221112372873"
    ],
    [
      "0.6774276076098278",
      "15.518345946399739",
      "7.796640020747",
      "0.6171898983949196",
      "2.821620754739439",
      "-2.598469961261205",
      "0.7198057527358308",
      "-0.23495577854088662",
      "0.32436008341476397",
      "3.1186617967441475",
      "1.724102041918826",
      "1.2061595869618238",
      "1.0951312861819624",
      "3.0134317798867407",
      "-0.08733012134399172",
      "-1.1163738310921858",
      "-0.6382707440711625",
      "0.1800682862343543",
      "-0.3256756874304408",
      "3.414019814518094",
      "-1.8109687451381264",
      "4.145548484573787",
      "-0.9262617939848014",
      "3.1816912580909325",
      "1.1228689087701216"
    ],
    [
      "0.16493230590981464",
      "12.639044677594168",
      "2.9251594782543835",
      "1.39927733814492",
      "1.1817711920057812",
      "0.5509697419827027",
      "0.31393050569510716",
      "0.35024570024024676",
      "0.21315767542615366",
      "4.72060828220073",
      "1.836775145913431",
      "-0.7675268792458384",
      "0.608612426647951",
      "-0.8179362820213053",
      "0.23437429057609477",
      "-0.835306093908154",
      "-0.6006911146139633",
      "0.07868436152692673",
      "0.3049322246286372",
      "0.07352012692712699",
      "3.7421305835862744",
      "0.6473091006878939",
      "1.5098164769464957",
      "1.2315632685042333",
      "0.29309854846692196"
    ],
    [
      "0.0015976742241138211",
      "0.0015503390352589236",
      "0.004221306657157383",
      "0.0015648610710747586",
      "0.00256120310152721",
      "1.3572272474582502e-05",
      "9.908996347356386e-05",
      "1.1284551974918288e-05",
      "0.00018545522014547556",
      "-0.00015998662837051522",
      "2.0785748454834346e-05",
      "0.00011456634344631699",
      "-0.00018473224823594038",
      "-0.0008014078360746316",
      "0.00013079912289833983",
      "2.8360503036982687e-05",
      "-0.00036090196765280793",
      "4.026717206566872e-05",
      "0.0001999015113899483",
      "-6.180604383128945e-05",
      "1.0572889998628797e-05",
      "-4.311191776607124e-05",
      "3.387006300939229e-05",
      "0.0012481398676178154",
      "-7.754759031722099e-05"
    ],
    [
      "0.0016232975212325603",
      "0.0015605484325633841",
      "0.00521840862689746",
      "0.0015779096399353445",
      "0.0029363655077974875",
      "1.916538294053635e-05",
      "0.00012752571026250376",
      "1.4024110610907342e-05",
      "0.0002524715681767701",
      "-0.00022740790077849287",
      "2.992943617332683e-05",
      "0.0001610870286186188",
      "-0.0002581949947686875",
      "-0.0011212111772330477",
      "0.00017595910802345867",
      "3.981883448576712e-05",
      "-0.0004958600369848431",
      "5.485231910171247e-05",
      "0.00027089955575244825",
      "-8.902803918155064e-05",
      "1.4937931126266615e-05",
      "-6.0045749566030134e-05",
      "3.8913229377974776e-05",
      "0.0016970244703647726",
      "-0.00011007008071178253"
    ],
    [
      "0.0016015220134484708",
      "0.001553484053753354",
      "0.0040578403310479235",
      "0.0015706091752014366",
      "0.0025744274296239647",
      "1.7392172829074235e-05",
      "0.00011542443787019308",
      "1.6960386345795017e-05",
      "0.00019090917436583992",
      "-0.0001351094573522691",
      "2.3035542938193928e-05",
      "0.0001171556143204886",
      "-0.0001522585253609662",
      "-0.0006665064725427811",
      "0.00014499243754697108",
      "2.655761233936042e-05",
      "-0.0003244814277038867",
      "4.190520723980801e-05",
      "0.00020656630020407532",
      "-5.612655133355187e-05",
      "1.3036745131525472e-05",
      "-2.9530081549025982e-05",
      "3.8282892931815033e-05",
      "0.001188986283743745",
      "-6.617825090614615e-05"
    ],
    [
      "1.6920802898241656",
      "3.8981874423196903",
      "5.843599746081436",
      "1.1572966697911051",
      "1.028555919292088",
      "0.5883646674023055",
      "0.17358050273445022",
      "0.14205801340655363",
      "-0.4322989471396414",
      "3.051424825579821",
      "-0.7297895317450884",
      "1.3064453946238554",
      "-1.4877184297031136",
      "0.3006831810274941",
      "-0.025244255109247434",
      "-2.3030173086267025",
      "-1.4203989835817807",
      "0.011506230381672849",
      "-1.0363193458639937",
      "0.843169953519184",
      "0.23757785782424834",
      "-1.2298423265921492",
      "1.8673798797731818",
      "-0.858654427947176",
      "0.25410712456843276"
    ],
    [
      "0.06525669792843697",
      "4.690292904945587",
      "2.938508488059765",
      "1.463056031679706",
      "0.9336084739139044",
      "-0.23113364644602297",
      "-0.3215924269487193",
      "0.07193039947004301",
      "0.13370356724908494",
      "-0.49294310654895074",
      "1.9659882459485183",
      "-1.9542083834060653",
      "-1.5521426870630237",
      "0.04137669970322539",
      "-0.7465162430403669",
      "-0.45237031541943806",
      "0.2080683367784437",
      "-0.27215784474144195",
      "0.2029866226892168",
      "-3.6426089456117743",
      "1.7264483288260084",
      "0.16427623144808548",
      "1.3521281577787028",
      "-1.4734161080488901",
      "0.7878312001005844"
    ],
    [
      "0.0015827066798103937",
      "0.001545967038899688",
      "0.003942580536544666",
      "0.001558623208331253",
      "0.0023454736661822615",
      "1.0715318707425754e-05",
      "9.150407000808994e-05",
      "8.7849544010763e-06",
      "0.0001461814032397905",
      "-0.00012431213885326665",
      "1.7163337275089654e-05",
      "8.499800484377455e-05",
      "-0.00014357971115751673",
      "-0.0006234945867649063",
      "0.00010109378267141446",
      "2.062464392388509e-05",
      "-0.00028615242999207197",
      "3.164858018211837e-05",
      "0.00015878297881154416",
      "-3.554227638646658e-05",
      "1.0042943240298474e-05",
      "-3.122022475156589e-05",
      "1.1092233678330068e-05",
      "0.0010355412554679496",
      "-6.247347261684975e-05"
    ],
    [
      "0.001575131900893559",
      "0.0015452144184522163",
      "0.0034608099123740192",
      "0.0015576253944425819",
      "0.0022352660455874683",
      "1.1260295211150339e-05",
      "5.512458683066025e-05",
      "8.416055648428091e-06",
      "0.00012848435222124913",
      "-0.00011155564705753978",
      "1.6527060030364237e-05",
      "8.228640725323648e-05",
      "-0.00013152401071316435",
      "-0.0005736213862669525",
      "9.394382957435847e-05",
      "1.9326948383620525e-05",
      "-0.00024232440242586957",
      "2.943546813742444e-05",
      "0.00013602985571610062",
      "-3.477504210432433e-05",
      "1.011571357704249e-05",
      "-2.6161391955352356e-05",
      "7.844749563383143e-06",
      "0.0008183175767511165",
      "-5.7594129984708684e-05"
    ],
    [
      "0.0016046192360918891",
      "0.0015554913717167702",
      "0.004559838928292236",
      "0.0015712649043615118",
      "0.0026557733326374937",
      "1.608524519321733e-05",
      "0.00010982572318806922",
      "1.186406025650582e-05",
      "0.00020320941129319846",
      "-0.00017276603591896155",
      "2.463490529302818e-05",
      "0.00012608595126251563",
      "-0.00020368539550369037",
      "-0.0008604602829764568",
      "0.0001428140524408972",
      "3.048231015175413e-05",
      "-0.0003880532294018261",
      "4.4945922339426234e-05",
      "0.00021794823138700117",
      "-6.164953256820425e-05",
      "1.4043219704485634e-05",
      "-4.41500145862502e-05",
      "2.1656860104737196e-05",
      "0.0013596986055868445",
      "-8.985664728445373e-05"
    ],
    [
      "0.02795287677356667",
      "0.14468102854098833",
      "9.701047901400973",
      "0.05011855427037275",
      "0.1972068031876558",
      "0.036792179113058286",
      "0.48880065574112663",
      "0.026491565426176075",
      "-0.005438677117883793",
      "0.4586658895074429",
      "0.08158906875551543",
      "-0.13986219654435622",
      "0.3819758726038711",
      "0.20944891078674183",
      "-0.06964799411874735",
      "-0.04863352215830305",
      "0.11977259606090279",
      "-0.02357216736222671",
      "0.07125855193206476",
      "1.0803409900016507",
      "0.01584349761710195",
      "0.0871515018910993",
      "-0.5653646601963467",
      "1.3510298593219856",
      "0.06527567349311432"
    ],
    [
      "0.30557531296142687",
      "1.0425745552761279",
      "8.160251155169655",
      "2.482488786250678",
      "3.295420303337613",
      "-0.0046408665862686434",
      "0.8497536120673164",
      "0.1302641013058416",
      "0.5922173865073782",
      "-2.2406725236768286",
      "-0.493884632630507",
      "0.8052722482309363",
      "0.04925879089384486",
      "0.25399487943381305",
      "0.038536916349658265",
      "-0.046714285485562224",
      "0.07691621382697876",
      "0.3552911124913899",
      "0.601114178548762",
      "1.1438754422504716",
      "-1.3577938365350475",
      "0.4826458897897838",
      "4.327563494362038",
      "-0.21555731874013248",
      "0.6001054064879833"
    ],
    [
      "0.0016056477074022815",
      "0.001575669222138771",
      "0.005027723005994368",
      "0.001602533326488642",
      "0.0026392670492108206",
      "2.1560148072240077e-05",
      "5.3206026048473096e-05",
      "1.9127840548934612e-05",
      "0.00020546248535203925",
      "-0.00021269935525784656",
      "3.63330317332685e-05",
      "0.000134732486656759",
      "-0.00018154893389557293",
      "-0.0009026975663496119",
      "0.000155370775317304",
      "2.9391342827260345e-05",
      "-0.00032893532079897694",
      "4.93825511273287e-05",
      "0.00021243667913116432",
      "1.846073789530003e-05",
      "2.878627856309844e-05",
      "-4.0865398387025106e-05",
      "-0.00010662900826223298",
      "0.0011247756943969904",
      "-9.229517637831448e-05"
    ],
    [
      "0.0015690221174159058",
      "0.0015445287818471576",
      "0.003698346401417653",
      "0.0015543548433720107",
      "0.0021592500670989385",
      "7.490496930651918e-06",
      "6.346439144556192e-05",
      "6.534288844453619e-06",
      "0.00011209288092728519",
      "-0.0001095413099136919",
      "1.4806959388611395e-05",
      "6.322009057859558e-05",
      "-0.00011229210975672589",
      "-0.0005369996863183432",
      "7.49591376621929e-05",
      "1.5731660188961017e-05",
      "-0.00022613983744575183",
      "2.4167066939591834e-05",
      "0.00012142195227927825",
      "-6.346361411137468e-06",
      "9.408361588631895e-06",
      "-2.8228783173945287e-05",
      "-1.6231740780810582e-05",
      "0.0008122540952811253",
      "-5.014042281114586e-05"
    ],
    [
      "0.0015650328830652985",
      "0.0015410418975605712",
      "0.0032184705323011",
      "0.0015494543249403327",
      "0.002093206754958314",
      "7.672558693245933e-06",
      "6.004419776620299e-05",
      "6.501595436311605e-06",
      "0.00010132593381436494",
      "-8.869656649206945e-05",
      "1.2540603567569933e-05",
      "6.0140609303584383e-05",
      "-9.56913281873313e-05",
      "-0.0004355321997867096",
      "7.005409372515511e-05",
      "1.4530053067490201e-05",
      "-0.00019490016104056044",
      "2.181562270389027e-05",
      "0.00010977063022590334",
      "-2.0592634928832233e-05",
      "7.538904944496022e-06",
      "-2.2204872859006058e-05",
      "2.8736568503240037e-06",
      "0.0007028674157388879",
      "-4.221016773802481e-05"
    ],
    [
      "0.001563550853782775",
      "0.001541026986139404",
      "0.003146516332438304",
      "0.0015493845000755316",
      "0.0020683775318915175",
      "7.6047531289369114e-06",
      "5.726987789728194e-05",
      "6.927163012274133e-06",
      "9.718844859925451e-05",
      "-8.337393412526415e-05",
      "1.2234946533133827e-05",
      "5.7732063560709764e-05",
      "-8.941712065617667e-05",
      "-0.00041101412860280323",
      "6.917845728526665e-05",
      "1.3769382667358905e-05",
      "-0.00018357458489383385",
      "2.1211707080602918e-05",
      "0.00010528048105663698",
      "-1.7231189379418416e-05",
      "7.4091371721804e-06",
      "-2.045133301257653e-05",
      "4.032549633333808e-06",
      "0.0006638056098554889",
      "-3.925975842563399e-05"
    ],
    [
      "0.0015736836506776155",
      "0.0015448480905393151",
      "0.0034340204579610743",
      "0.0015565457310649342",
      "0.0022005934080333365",
      "1.0545448289211092e-05",
      "7.5189656389838e-05",
      "9.913847760521632e-06",
      "0.00012179343014598192",
      "-9.503937473838114e-05",
      "1.5284725472034597e-05",
      "7.322558685050911e-05",
      "-0.000104838463359765",
      "-0.00046936933503063336",
      "8.985035945992567e-05",
      "1.6829928196404778e-05",
      "-0.00021827898599304394",
      "2.693592094192633e-05",
      "0.00013201935935622318",
      "-2.4886709715326617e-05",
      "9.563491963932935e-06",
      "-2.161105126427742e-05",
      "1.0991609647491727e-05",
      "0.0008043968673291608",
      "-4.6268896703618786e-05"
    ],
    [
      "0.0016186556404649657",
      "0.0015661501108384871",
      "0.005176850799190832",
      "0.0015926346143560145",
      "0.0027959584304729983",
      "2.1954821878195163e-05",
      "0.0001403605197300813",
      "2.3291800465609518e-05",
      "0.00023198206310251233",
      "-0.0001566282525685117",
      "3.102023916853937e-05",
      "0.00013418666325169785",
      "-0.00018097353001320362",
      "-0.000828249093273139",
      "0.0001824794107705491",
      "2.93476009169207e-05",
      "-0.0003838405229841704",
      "5.316837724693664e-05",
      "0.00025060451409611",
      "-1.9634630128829776e-05",
      "2.0498622823962196e-05",
      "-3.1893970931228654e-05",
      "1.6523883191931052e-05",
      "0.0014411109109754607",
      "-8.134167443148624e-05"
    ],
    [
      "0.0975556731763178",
      "0.1694725544131492",
      "0.41335819337132784",
      "1.1868169885957676",
      "0.3063829906775895",
      "0.10018998566170872",
      "-0.06580318943895098",
      "0.22192735317479503",
      "0.12574787272068888",
      "-0.2187449175496421",
      "0.02589129585753512",
      "0.03791929781119675",
      "0.33737765195353353",
      "0.1359151991880278",
      "0.5947296787662778",
      "-0.07764666770722385",
      "0.18521865979944535",
      "0.2536217329482759",
      "0.11567656445309761",
      "0.14097063583044686",
      "0.4449813946155938",
      "0.2217270680325319",
      "-0.6017925603826589",
      "-0.32166923914287743",
      "-0.06452851804079761"
    ],
    [
      "0.04345792531069044",
      "7.5477884043869095",
      "0.24198619378334765",
      "2.7578515400055332",
      "0.06720031441594716",
      "-0.5237706623597188",
      "0.09764286825019006",
      "-0.3190531991858299",
      "0.05037962389334988",
      "-1.1846598873714418",
      "4.558610461138104",
      "-0.5859224642419171",
      "-0.7241949512854634",
      "0.11518961419884167",
      "-0.35768181657759124",
      "0.19404284106910644",
      "0.010566787204056797",
      "0.11074035253788066",
      "0.008239565591342",
      "-0.6015578988686598",
      "0.10033956875692499",
      "-0.3180835922008492",
      "0.3476022189696385",
      "0.005218942836544595",
      "-0.18563735621011307"
    ],
    [
      "0.05022415676655862",
      "0.014269378371721571",
      "0.9373482042988353",
      "0.026592943600408543",
      "0.6630105178884071",
      "0.01625310902057392",
      "0.03274465696076861",
      "0.008834557417840902",
      "0.12632909782587076",
      "-0.07042513140306692",
      "0.015931180988464338",
      "0.09130411452675814",
      "-0.13934496900154034",
      "-0.46567850454734305",
      "0.11085981408737504",
      "0.018767260600500865",
      "-0.2101837038632207",
      "0.03364444641079761",
      "0.1274723354988232",
      "-0.08247985835917254",
      "0.007910202769202002",
      "-0.006214287356726408",
      "0.05986085354864515",
      "0.6315124723215519",
      "-0.06421206094864154"
    ],
    [
      "0.0018004574125294727",
      "0.001605407743891345",
      "0.009300809620093014",
      "0.0016506419915957326",
      "0.0053707710329063746",
      "6.66195430708962e-05",
      "0.0004005315108967197",
      "4.697159936789797e-05",
      "0.0006995026238033527",
      "-0.00046464901917853244",
      "7.619281909453655e-05",
      "0.00046272116973117885",
      "-0.0006096865898802154",
      "-0.0024766025801887357",
      "0.0005076496820793756",
      "0.00010649058004925851",
      "-0.00123612079402486",
      "0.0001499808193970214",
      "0.0007503635176817494",
      "-0.000363503907905253",
      "3.479490216059466e-05",
      "-0.00010612341441922211",
      "0.0002519436143955733",
      "0.004349691160373482",
      "-0.0002661022427676046"
    ],
    [
      "0.0015986469174642864",
      "0.0015551531382162578",
      "0.004530418656010791",
      "0.0015753386165796596",
      "0.0025860212783947747",
      "1.5632867827410894e-05",
      "7.202231266638536e-05",
      "1.0235340517149762e-05",
      "0.00019103259241100358",
      "-0.00019654294427382156",
      "2.5594090876422977e-05",
      "0.00012660333798810724",
      "-0.00022014772283925185",
      "-0.0009231647515114643",
      "0.00013624363452387068",
      "3.074372831082329e-05",
      "-0.00037774133779758565",
      "4.463293990783641e-05",
      "0.00020108617259081987",
      "-5.442835321259653e-05",
      "1.5549698767481604e-05",
      "-4.769363740365089e-05",
      "-1.3705975921670692e-05",
      "0.0012511328817565376",
      "-9.613972533513319e-05"
    ],
    [
      "0.00159653677356255",
      "0.0015502664885524169",
      "0.004380300167946305",
      "0.0015670857224207905",
      "0.0025380621862153953",
      "1.3519927299940675e-05",
      "0.0001168151497852938",
      "1.2726466068479539e-05",
      "0.0001801293281105674",
      "-0.0001568496388763889",
      "2.119838607692387e-05",
      "0.0001074600820145983",
      "-0.00015955883483814227",
      "-0.0007314136530303268",
      "0.0001241538804170933",
      "2.5981261822010972e-05",
      "-0.0003427672804108191",
      "3.750656634462946e-05",
      "0.00019716104773491368",
      "-4.927750327778228e-05",
      "1.2137173891889255e-05",
      "-3.853818611724684e-05",
      "1.4045261541076667e-05",
      "0.0012594593835589115",
      "-6.758135538971431e-05"
    ],
    [
      "0.0015811933603849624",
      "0.0015498030741573476",
      "0.004219208283229627",
      "0.0015647887519599933",
      "0.0023387737786384425",
      "1.0451586295447372e-05",
      "7.337242455017141e-05",
      "7.909874224698011e-06",
      "0.00014415066841526114",
      "-0.0001610760161386726",
      "2.013898725359917e-05",
      "8.905358234435992e-05",
      "-0.00015023443648502741",
      "-0.000695937157106119",
      "9.491884439699058e-05",
      "2.1968520617699264e-05",
      "-0.00028840246801876507",
      "3.140673610217635e-05",
      "0.00015486418789211864",
      "-1.792213691713028e-05",
      "1.33755337014875e-05",
      "-3.89990204400633e-05",
      "-3.942510800183613e-05",
      "0.001024266879603166",
      "-6.813679261050381e-05"
    ],
    [
      "0.0016138628714105366",
      "0.001575101088248224",
      "0.0070385706935991305",
      "0.001596694505759365",
      "0.0028762363539170084",
      "1.4117685029436564e-05",
      "8.234248289158552e-05",
      "4.991147209124224e-06",
      "0.0002355212282903169",
      "-0.00034723226813673574",
      "3.8358058195384595e-05",
      "0.00015032985791469427",
      "-0.00029051704183849855",
      "-0.001427706026143956",
      "0.00013358257502420903",
      "3.9522669734564775e-05",
      "-0.0005199610417787126",
      "5.17109830638365e-05",
      "0.0002482682629532251",
      "2.2476625521801744e-05",
      "2.788070037522865e-05",
      "-8.952460708773485e-05",
      "-0.00017674442987088577",
      "0.0017783797125645838",
      "-0.00014289889576043417"
    ],
    [
      "0.0019241487841662537",
      "0.0016890832978918213",
      "0.03464475143414156",
      "0.0018818915576969337",
      "0.006592296780237297",
      "4.4600026558000096e-05",
      "0.0021964400468282986",
      "0.00018755344004742572",
      "0.000811097265867179",
      "-0.0008103330169153104",
      "0.00014080720140447132",
      "4.219553734997251e-05",
      "0.0009868161903492712",
      "0.0004406792389025802",
      "0.000312944510344586",
      "-2.1301461209726736e-05",
      "-0.000889626064970777",
      "3.393641193315513e-05",
      "0.0011289660041491417",
      "0.0011098453550437612",
      "0.0001553929198405528",
      "-3.0002080766571635e-06",
      "-0.0015019930972845809",
      "0.009378486782264514",
      "0.00029709675981092246"
    ],
    [
      "0.0022021764244705123",
      "0.001967319481080048",
      "0.11280627858771204",
      "0.0020295202416859104",
      "0.015013673051387899",
      "-0.00014482795922905324",
      "0.0008160607095409358",
      "-0.00024470303726622584",
      "0.0020012401003654057",
      "-0.005630112308644414",
      "0.00034222037111454514",
      "0.0008681005317774749",
      "-0.0034866664427254486",
      "-0.024806782377528112",
      "7.635123046387773e-05",
      "0.00039369064646804206",
      "-0.0077303990940239126",
      "0.000298125088646886",
      "0.0022244115508747424",
      "0.002422218144374231",
      "0.0002255605561347837",
      "-0.001817071214097671",
      "-0.0044528956073816165",
      "0.02696394454361714",
      "-0.0018335156910437558"
    ],
    [
      "0.4346569642525301",
      "4.666742997901007",
      "8.060397434914035",
      "7.859167779712791",
      "3.9934320087010207",
      "1.3568973589843953",
      "-1.5429410751628092",
      "1.1149126230348447",
      "-0.17150443609060548",
      "-4.364273336199735",
      "4.100134912970103",
      "0.04738168094923913",
      "-4.546899808988165",
      "1.7411075583641233",
      "-1.0688380931510784",
      "0.06012378883976144",
      "0.5110104060181145",
      "-0.46516492223081857",
      "0.5037729306761449",
      "2.2663950929006003",
      "-0.9541387018098034",
      "1.1127487672320846",
      "0.7443217337065066",
      "-1.325978935553688",
      "-2.7252227014422896"
    ],
    [
      "0.0018310549293523157",
      "0.0026528383591405383",
      "0.012730155139018309",
      "0.0024330976487258304",
      "0.004875698833434488",
      "-0.0001824563140506422",
      "0.0005952302627979796",
      "0.00018958976979517025",
      "0.0005682414239334671",
      "-0.002149745208357148",
      "0.00016244895884067481",
      "0.0006537414966033212",
      "-0.0006809343162767364",
      "-0.0026237018358129176",
      "0.0011281158750956002",
      "0.00023216116248254157",
      "-0.0010745775758839759",
      "0.0003753446834807271",
      "0.0007733438132072848",
      "0.00018915426466461948",
      "-0.000703802269400014",
      "-0.0007577504282339353",
      "0.0016678556620805204",
      "0.003663831761412449",
      "-1.6095068478660175e-05"
    ],
    [
      "0.0017575555215050228",
      "0.0015972998194083733",
      "0.008048936627232503",
      "0.0016665679895654655",
      "0.00437331365433538",
      "6.644270822889232e-05",
      "0.0006298909866252041",
      "9.001339309522424e-05",
      "0.0005307742561350097",
      "-6.82620995463687e-05",
      "6.133747471775687e-05",
      "0.0002798234825341058",
      "-2.5268273076635136e-05",
      "-0.00035383240065897984",
      "0.00047478763555054297",
      "4.67511622655726e-05",
      "-0.0005758442845485071",
      "0.00011372992531640189",
      "0.000608316024630486",
      "-0.00010282209621376411",
      "3.696269091496263e-05",
      "3.9228339327105366e-05",
      "0.00030130976933017746",
      "0.0031501762130947152",
      "-3.943312247197068e-05"
    ],
    [
      "0.0015905795721209396",
      "0.0015548129476816459",
      "0.003646259290915121",
      "0.001576327478981513",
      "0.002417995782660392",
      "1.8763288236157625e-05",
      "5.8879239712790765e-05",
      "1.753500343762175e-05",
      "0.00016536998645361102",
      "-0.00011903570680406421",
      "2.2073669658434045e-05",
      "0.00011410795702236756",
      "-0.000140832899743491",
      "-0.0006463772118325545",
      "0.00013919307234127711",
      "2.437376695145415e-05",
      "-0.0002688550012065996",
      "4.041944515853747e-05",
      "0.0001735009182484365",
      "-4.00878870849165e-05",
      "1.4663927320336828e-05",
      "-2.1958661959843838e-05",
      "3.8806011529573466e-05",
      "0.0008898825771370578",
      "-5.980306948510375e-05"
    ],
    [
      "0.0015827040038750156",
      "0.0015470368879851612",
      "0.0033094588662891996",
      "0.0015631073963965777",
      "0.0023071514179424883",
      "1.53113868986326e-05",
      "7.572922168377218e-05",
      "1.4471540859554452e-05",
      "0.00014393393617613315",
      "-9.260985886092182e-05",
      "1.8105269818304344e-05",
      "9.342389487751104e-05",
      "-0.00011516313564632858",
      "-0.0004996471477994025",
      "0.00011713529104419503",
      "2.014448735281592e-05",
      "-0.00023574506085366918",
      "3.34208343800274e-05",
      "0.00015394001211751473",
      "-4.702177805461197e-05",
      "1.0767075392886321e-05",
      "-1.6749692101187513e-05",
      "4.176886164888889e-05",
      "0.0008364190457226936",
      "-4.910807491810999e-05"
    ],
    [
      "0.0016060671045436635",
      "0.0015527771968829754",
      "0.00396546182582184",
      "0.0015735559322480827",
      "0.002628926100214296",
      "2.045109166428057e-05",
      "0.0001177766916832438",
      "1.883404944957507e-05",
      "0.000202324501639018",
      "-0.0001251655575227039",
      "2.397757171544246e-05",
      "0.00012842203129160329",
      "-0.0001652016547066869",
      "-0.0006860436035394737",
      "0.00016074409523626458",
      "2.8181396557595755e-05",
      "-0.00033959141247474667",
      "4.597389159516676e-05",
      "0.00021774524962007467",
      "-7.803249343585858e-05",
      "1.3313774787395819e-05",
      "-2.4098803013572916e-05",
      "6.891081443246719e-05",
      "0.0012198882831916894",
      "-6.971881352409822e-05"
    ],
    [
      "0.0016038364093852483",
      "0.0015580592726594795",
      "0.004087337166172105",
      "0.0015811782708626868",
      "0.0026227951381000802",
      "2.161725177903515e-05",
      "6.163269425863898e-05",
      "1.5613024873725205e-05",
      "0.00020281411916246017",
      "-0.00016587129429180978",
      "2.7589301943470948e-05",
      "0.00014178858623575209",
      "-0.00021286839815522898",
      "-0.0008669175857190968",
      "0.00016210833921785376",
      "3.159354470330187e-05",
      "-0.0003573738039336435",
      "5.006596736014825e-05",
      "0.00021020157785787475",
      "-7.138438790236993e-05",
      "1.737283269368169e-05",
      "-3.3437555058276616e-05",
      "2.6355943766000175e-05",
      "0.0011439527658987888",
      "-9.318076997151958e-05"
    ],
    [
      "0.0016729719858043037",
      "0.0015812230544918308",
      "0.006159116635196784",
      "0.001622105556224864",
      "0.0035886157506050055",
      "3.978132003879341e-05",
      "0.0001380731997540965",
      "2.8994773930513677e-05",
      "0.000379666399229736",
      "-0.00029063702857603884",
      "4.787089463731911e-05",
      "0.0002621969110189098",
      "-0.0003781507627126288",
      "-0.001555207958530022",
      "0.00029601550634137335",
      "5.856062938450267e-05",
      "-0.0006675784469684145",
      "9.010658036908227e-05",
      "0.0003969468177566616",
      "-0.00014955791578282938",
      "2.9018491255009964e-05",
      "-5.964971071394653e-05",
      "7.57162981392969e-05",
      "0.002182249911800423",
      "-0.00016309330600120433"
    ],
    [
      "0.002204437675243478",
      "0.00176519104661494",
      "0.02860283262769528",
      "0.0018403995121423866",
      "0.011523634110497203",
      "0.00011928067517668561",
      "0.0007330020295500404",
      "0.0001017922812815389",
      "0.0017704880749604376",
      "-0.0016530603358510013",
      "0.00020322496425106873",
      "0.0011200297744113012",
      "-0.0019863825812773423",
      "-0.009104354807400626",
      "0.0012873923625782962",
      "0.00028345534240946396",
      "-0.003784288834645806",
      "0.00038171084000698487",
      "0.0018997425510634141",
      "-0.0006871663775826839",
      "6.413945951355591e-05",
      "-0.0004448216395712885",
      "0.0005823645837102107",
      "0.01222400346462806",
      "-0.0007365984346238442"
    ],
    [
      "0.18160806441698366",
      "0.5676427436367159",
      "2.235393465577538",
      "2.236468831581585",
      "2.2893163472060816",
      "-0.2588697741832146",
      "-0.3976929975324488",
      "0.5776638317511879",
      "0.1828003382284549",
      "0.6483329142739422",
      "-1.0737271767996197",
      "0.18292666568593455",
      "-1.6814695169951446",
      "-1.396060578080105",
      "0.2908964449256893",
      "0.09896697361353977",
      "-0.3717096931699071",
      "-0.028982876440897802",
      "0.5988732517451599",
      "0.7232234132124881",
      "-0.24701722706800205",
      "-1.0040811123239965",
      "1.2629685884030517",
      "-1.004795848252014",
      "1.995913190916011"
    ],
    [
      "0.0017113907942299716",
      "0.001657385677138953",
      "0.012512094580815229",
      "0.001743286651553385",
      "0.004284358819169732",
      "5.3217321575902946e-05",
      "-9.35616600167151e-05",
      "1.9726506075149432e-05",
      "0.0005088749316750613",
      "-0.0008460213596419925",
      "0.00011065659198742451",
      "0.00039479344331593144",
      "-0.0007966013929698344",
      "-0.003343984857852725",
      "0.0003800895017772582",
      "9.146674968469487e-05",
      "-0.0010067030262556126",
      "0.00014618531611615643",
      "0.0004912458871472962",
      "7.436390687819817e-05",
      "8.58859063336298e-05",
      "-0.00016698521410617707",
      "-0.000594744677038161",
      "0.0029094119727009434",
      "-0.0003964359314416207"
    ],
    [
      "0.0016253818868069898",
      "0.0015653106113319084",
      "0.005475942727301216",
      "0.0015908321247401812",
      "0.002926431367413522",
      "2.154701583554056e-05",
      "0.00014570241223320243",
      "1.952952125240321e-05",
      "0.0002528320160838742",
      "-0.0002169833226159072",
      "3.332828021568752e-05",
      "0.0001527557113660353",
      "-0.00022873744236302806",
      "-0.0010037037684810367",
      "0.0001842841093701521",
      "3.531762174622892e-05",
      "-0.00045631980555185434",
      "5.60606131731865e-05",
      "0.00027265263392587774",
      "-5.3980958743325014e-05",
      "2.074782491571375e-05",
      "-4.7289971601029734e-05",
      "-2.998802169446921e-06",
      "0.0016628491466012664",
      "-0.00010160807846955843"
    ],
    [
      "0.001569484006445474",
      "0.0015436405215102393",
      "0.0034822658392881893",
      "0.001553280616512704",
      "0.002165105042230274",
      "8.109398539323255e-06",
      "5.7798659731294407e-05",
      "6.188218487346759e-06",
      "0.00011396638506362518",
      "-0.00011486677291090457",
      "1.4658613389705662e-05",
      "6.951000881810757e-05",
      "-0.00011787299249518631",
      "-0.0005324179784386449",
      "7.69019954616367e-05",
      "1.7250241470817895e-05",
      "-0.00022590725813146907",
      "2.4923283240283948e-05",
      "0.00012226690504286777",
      "-2.0713710402541267e-05",
      "8.97147809289161e-06",
      "-2.9456213355643835e-05",
      "-1.1291202220847315e-05",
      "0.0007905020049480908",
      "-5.27566188112618e-05"
    ],
    [
      "0.0015632813130209576",
      "0.001541463465671823",
      "0.0031918574161676687",
      "0.0015499294388997414",
      "0.0020734749955773828",
      "7.108260017269451e-06",
      "4.918238142982621e-05",
      "5.846500638852064e-06",
      "9.776623502556672e-05",
      "-9.720714051394013e-05",
      "1.2494528264454998e-05",
      "6.023858086859777e-05",
      "-9.922519933086353e-05",
      "-0.0004526858160227958",
      "6.730569300301056e-05",
      "1.4874430687021456e-05",
      "-0.00019174870341057902",
      "2.1507375310247574e-05",
      "0.00010496915360065703",
      "-1.690512357110002e-05",
      "7.648505250878697e-06",
      "-2.510423086636438e-05",
      "-6.886009147081468e-06",
      "0.000670306762708186",
      "-4.386463515777988e-05"
    ],
    [
      "0.001580239426587141",
      "0.001545222393530678",
      "0.0038034398933344",
      "0.0015551561438612803",
      "0.0023182989551292386",
      "9.41004268176407e-06",
      "8.233167224903836e-05",
      "7.95473504542549e-06",
      "0.00014072736935601344",
      "-0.0001278156658179773",
      "1.6193996618809027e-05",
      "8.335710535947196e-05",
      "-0.00013795129564257583",
      "-0.0006269206173179091",
      "9.51554102417665e-05",
      "2.0971229461433174e-05",
      "-0.0002810361734776493",
      "2.967083313463326e-05",
      "0.00015283548026213804",
      "-3.648474512905942e-05",
      "8.56265353625325e-06",
      "-3.469073513709138e-05",
      "1.4278439812473775e-05",
      "0.0009943909245355808",
      "-5.9052386184460485e-05"
    ],
    [
      "0.001592622901469569",
      "0.0015544301006759226",
      "0.004501827382181443",
      "0.0015685925955859718",
      "0.0024929726261265304",
      "1.2394676239269805e-05",
      "9.136220059833246e-05",
      "1.1228130229797674e-05",
      "0.0001722428539226219",
      "-0.00016783109052242166",
      "2.2351404033157666e-05",
      "0.0001048819705641917",
      "-0.00017085197033276704",
      "-0.0007924696981191188",
      "0.00012094385560818222",
      "2.591454002358393e-05",
      "-0.0003383811509229427",
      "3.77698495438376e-05",
      "0.00018600289927312398",
      "-2.828155416504118e-05",
      "1.2857305714030015e-05",
      "-4.336170001281834e-05",
      "-2.335359182289955e-06",
      "0.0011912194852219643",
      "-7.362381088212013e-05"
    ],
    [
      "0.001581688250393882",
      "0.001547135031690826",
      "0.0037436729739473936",
      "0.0015605637675589034",
      "0.002323116058272777",
      "1.194230169379404e-05",
      "8.127959271946259e-05",
      "1.0390039140153513e-05",
      "0.00014329307638316237",
      "-0.00012526060918987522",
      "1.7957234625804944e-05",
      "8.8973537449394e-05",
      "-0.00013192012155573395",
      "-0.0005903870817467224",
      "0.00010286204205732384",
      "2.09367756108947e-05",
      "-0.00026654081397666987",
      "3.138520671805395e-05",
      "0.00015469245887712055",
      "-3.7462415664601813e-05",
      "1.084803341379672e-05",
      "-2.9033760998564215e-05",
      "7.742747593674308e-06",
      "0.0009560785898256916",
      "-5.75965709590476e-05"
    ],
    [
      "0.0016475151420723008",
      "0.001573654273770121",
      "0.005811358685741243",
      "0.0016127014945299116",
      "0.0032073946897758065",
      "2.986666326000309e-05",
      "0.0001494870052424648",
      "2.9763391170739852e-05",
      "0.0003075771722948619",
      "-0.00024943999914584707",
      "4.1139629458807445e-05",
      "0.00019483907272180426",
      "-0.0002669581355185891",
      "-0.0011761539295508925",
      "0.00024330209877410943",
      "4.3202991658733696e-05",
      "-0.0005231026608904794",
      "7.110176217093687e-05",
      "0.0003286659131052745",
      "-7.49775736221211e-05",
      "2.570604368369305e-05",
      "-4.785639136720665e-05",
      "1.4825555030214915e-05",
      "0.0018488755274317298",
      "-0.00011349022196109279"
    ],
    [
      "0.6014006363587308",
      "2.4473221130151734",
      "7.196904655619739",
      "2.44677435495009",
      "3.3741072280900535",
      "0.08142058809245477",
      "-0.6486680931860688",
      "-0.6632210087016811",
      "1.0230366960547683",
      "3.357021622826711",
      "-0.5245138090562522",
      "-0.7792418592057572",
      "-0.3554970680193862",
      "-1.2961901159786329",
      "-2.1414971649377796",
      "-0.2809160146901144",
      "0.25527115593225924",
      "-0.8034345337044995",
      "0.9499012536660647",
      "-1.6422664707068073",
      "-1.3132245750580078",
      "0.3664125881387015",
      "-0.7187099791233807",
      "-2.115928921993954",
      "0.22058629333191473"
    ],
    [
      "0.01334800734390131",
      "0.13346918537056554",
      "1.51932552344066",
      "0.03187839749462718",
      "0.3031038782242961",
      "-0.03083460147945524",
      "0.08490303049806427",
      "-0.011191681091648479",
      "0.030695004133216863",
      "-0.42958388265893266",
      "0.006444420951512511",
      "0.014824160964999528",
      "0.023656682041036724",
      "-0.20972995714309675",
      "-0.08800221090719924",
      "0.02130400369263356",
      "-0.09823155626438342",
      "-0.012819669885369858",
      "0.05079787631836635",
      "0.10166505229499397",
      "0.062121879949407766",
      "-0.1936636909362753",
      "-0.20723163854825308",
      "0.6354517559314773",
      "-0.0172693073142968"
    ],
    [
      "0.001656382089383266",
      "0.001588787795161506",
      "0.007269607979785585",
      "0.0016197219688291078",
      "0.0034215201871535175",
      "2.428905423474145e-05",
      "0.0001571265017397488",
      "1.9051792835068798e-05",
      "0.00033787775668911517",
      "-0.00035215628740818374",
      "4.0566501815191544e-05",
      "0.00022004106748137715",
      "-0.0003596455242344078",
      "-0.0015900970048502332",
      "0.00022848342419468865",
      "5.4847734153248324e-05",
      "-0.0006622893539910386",
      "7.55745024681576e-05",
      "0.0003611501998994259",
      "-6.116372023109821e-05",
      "2.814641285081865e-05",
      "-9.825169111644792e-05",
      "-3.9181712554580935e-05",
      "0.0022897095903945497",
      "-0.00015833521490981445"
    ],
    [
      "0.0015747724276479612",
      "0.0015462961673421759",
      "0.0034945864359142006",
      "0.001561355065663088",
      "0.0022238388729293756",
      "1.098114115325307e-05",
      "6.089745279130263e-05",
      "9.671273662001144e-06",
      "0.00012619560068439077",
      "-0.00011726034313975574",
      "1.645306465609568e-05",
      "8.133957466127767e-05",
      "-0.00012562525562807126",
      "-0.0005418810724041294",
      "9.418758850101619e-05",
      "1.8997414657655087e-05",
      "-0.00023345947124535897",
      "2.9277729786420525e-05",
      "0.00013480812848646172",
      "-2.9574642967977998e-05",
      "1.0803276287129967e-05",
      "-2.6920652416642933e-05",
      "-2.3419923791622244e-06",
      "0.0008152361510234591",
      "-5.428006509890626e-05"
    ],
    [
      "0.0015712112970511173",
      "0.0015425697210251883",
      "0.0033574657329681445",
      "0.0015531646862203226",
      "0.0021797744322782494",
      "9.104467718338794e-06",
      "6.897325826107815e-05",
      "7.749424562545781e-06",
      "0.00011695438681759758",
      "-0.00010380946957748984",
      "1.4005453412726615e-05",
      "7.222047299345743e-05",
      "-0.00011122375981445509",
      "-0.0004904490813714029",
      "8.199218300233817e-05",
      "1.7409107363583043e-05",
      "-0.00022349252739799785",
      "2.5346760419268678e-05",
      "0.0001267334751299764",
      "-3.306145456476712e-05",
      "8.275163789758909e-06",
      "-2.5809672763236982e-05",
      "8.85486298865354e-06",
      "0.0008020041479907127",
      "-4.7992436956682606e-05"
    ],
    [
      "0.001568787256975312",
      "0.0015426368492904297",
      "0.0032708272970188245",
      "0.0015537110743087264",
      "0.002143147258951764",
      "9.37262765604012e-06",
      "6.008847156365462e-05",
      "7.521853983229423e-06",
      "0.00011107976495787102",
      "-0.00010130268963072847",
      "1.42544077054136e-05",
      "7.028170113891747e-05",
      "-0.00010867899688452707",
      "-0.00047032237707076536",
      "7.956660174532516e-05",
      "1.6552653114887944e-05",
      "-0.00020894362772733876",
      "2.4879572453928665e-05",
      "0.00011928254070417523",
      "-2.9732434034796076e-05",
      "8.978225202851723e-06",
      "-2.3395231633507285e-05",
      "6.940079351664062e-07",
      "0.0007426354547628908",
      "-4.799483020033029e-05"
    ],
    [
      "0.0015800576069438352",
      "0.0015474049255762372",
      "0.003884341949914913",
      "0.0015598488071490624",
      "0.0022987594229243987",
      "9.997746624224029e-06",
      "9.19344406981945e-05",
      "1.0249124440997433e-05",
      "0.00013781110113328604",
      "-0.00011634018929857535",
      "1.6643719882915238e-05",
      "7.880741341158993e-05",
      "-0.00012312271053502153",
      "-0.000559073102587529",
      "9.726744260378904e-05",
      "1.9099353348684383e-05",
      "-0.00025941943515201397",
      "2.9553855384138087e-05",
      "0.00015096975889254354",
      "-1.9540954490824865e-05",
      "9.972012800539302e-06",
      "-3.0073167147593802e-05",
      "6.067345313284588e-06",
      "0.0009667997021995708",
      "-5.2902092535938916e-05"
    ],
    [
      "0.0016010833414419516",
      "0.0015665559908198548",
      "0.00449523199352457",
      "0.0015911932008408616",
      "0.002560254470206569",
      "1.848508390034218e-05",
      "9.196188940979495e-05",
      "2.0334154343654494e-05",
      "0.00018918886609869837",
      "-0.00017108097218201447",
      "2.6773108436360507e-05",
      "0.00012284681310147216",
      "-0.00014980502482238008",
      "-0.0006989650024052414",
      "0.00014656274194556167",
      "2.7170690175464278e-05",
      "-0.00029894623767807716",
      "4.3675117861043114e-05",
      "0.00020244464025974456",
      "-6.469562383358306e-06",
      "2.0517427992686468e-05",
      "-3.6817290148274984e-05",
      "-4.0186600643603286e-05",
      "0.0011055347965310265",
      "-6.738903513674908e-05"
    ],
    [
      "0.008191800563234602",
      "0.0025460513357854304",
      "0.07435816407679942",
      "0.005745338779084384",
      "0.07008118345164999",
      "0.002511372445289244",
      "0.02114067504913591",
      "0.004620619794901568",
      "0.013662445994524104",
      "0.007720956876607922",
      "0.0017790312289873871",
      "0.005301221481719303",
      "0.015327904974531303",
      "0.047694073234624955",
      "0.015506383512138447",
      "5.736095385289253e-05",
      "0.0019327368472015255",
      "0.002472638780511428",
      "0.016429142956015396",
      "0.0008627440515291258",
      "0.000935265779215895",
      "0.006018344677962078",
      "0.005989771712030445",
      "0.048476547535732294",
      "0.006281955329455484"
    ],
    [
      "0.001713691809855862",
      "0.001660476363955287",
      "0.0065152550507734585",
      "0.0018075776828518646",
      "0.0038594054252116053",
      "8.052324654688844e-05",
      "-5.387123052891433e-05",
      "8.500530278903662e-05",
      "0.00046878516237326505",
      "-0.00037708574234434066",
      "8.53582133803587e-05",
      "0.0003680388385772157",
      "-0.00041888885412995607",
      "-0.0015538201358376437",
      "0.0005003349590997929",
      "6.202707762974289e-05",
      "-0.00047084297965508016",
      "0.00014905081228697834",
      "0.0004554728624226509",
      "1.539636593750379e-05",
      "9.460084408904045e-05",
      "-1.199945055538864e-05",
      "-0.00026535889741653875",
      "0.001326173362429653",
      "-0.00019602261517735804"
    ],
    [
      "0.008581102561134113",
      "0.0030211314459326825",
      "0.0427325020261929",
      "0.004696933386082655",
      "0.08813589965357631",
      "0.0023947279613682287",
      "0.007096147826393827",
      "0.002510933389103438",
      "0.017166065748022465",
      "-0.0018815516761769816",
      "0.0019960925256101865",
      "0.010919230403135693",
      "-0.0055335140469799145",
      "-0.01950483821584125",
      "0.015931151580164497",
      "0.0020192888186445546",
      "-0.014464789828703037",
      "0.003916690712055285",
      "0.01777710022156316",
      "-0.006719397898519984",
      "0.0006608169004364063",
      "0.0010762850151891103",
      "0.008721491528449097",
      "0.05333138437627585",
      "-0.0032316637447996326"
    ],
    [
      "0.001720866552197243",
      "0.0015809156282092784",
      "0.006718360513163062",
      "0.0016151045575784181",
      "0.00416714464047191",
      "4.527324628078324e-05",
      "0.0003479279941408247",
      "4.578118258753094e-05",
      "0.00048309664329298016",
      "-0.0002362102787058293",
      "5.030155350808211e-05",
      "0.00028240163198205317",
      "-0.00030458708652944386",
      "-0.0013224631451554528",
      "0.00036248731034994365",
      "6.233907547463492e-05",
      "-0.0007611190100090102",
      "9.844083637809234e-05",
      "0.0005287666708300261",
      "-0.00019323533258775675",
      "2.3204507101264815e-05",
      "-4.7762941025265165e-05",
      "0.0001972729306646211",
      "0.002924571369135819",
      "-0.00013124111956033877"
    ],
    [
      "0.0015938206287860908",
      "0.0015520837701809105",
      "0.004329212606476645",
      "0.0015657425582331149",
      "0.0025099822226254762",
      "1.27500880229079e-05",
      "8.517021791137402e-05",
      "1.0178786862757756e-05",
      "0.0001764940720263813",
      "-0.00015564741530256065",
      "2.1510635016465598e-05",
      "0.00010613001026718809",
      "-0.00018537289103509055",
      "-0.0008091713913255718",
      "0.000124712687779322",
      "2.634425412806952e-05",
      "-0.0003470424791510527",
      "3.92602635477152e-05",
      "0.0001887835959302037",
      "-3.9755206868924485e-05",
      "1.1575137005263483e-05",
      "-4.1985396414649653e-05",
      "1.4147055009826511e-05",
      "0.0011856412313604114",
      "-7.941474972182822e-05"
    ],
    [
      "0.0015888028313227095",
      "0.0015480043653222397",
      "0.0040598571263457065",
      "0.0015612264928220503",
      "0.0024213528488210134",
      "1.2091651046407665e-05",
      "0.0001073444511091422",
      "1.1251987075846442e-05",
      "0.00016013453947369706",
      "-0.00012365690209385376",
      "1.8413174477243737e-05",
      "9.177133460183323e-05",
      "-0.00014169128828757726",
      "-0.0006292228728467151",
      "0.00011250588058894988",
      "2.198487892780343e-05",
      "-0.00030048320614974586",
      "3.394908799048e-05",
      "0.00017504660505528145",
      "-3.783044943397704e-05",
      "1.0369796695191223e-05",
      "-3.117305862777078e-05",
      "2.209584773827747e-05",
      "0.0011115784776239038",
      "-6.116337930077765e-05"
    ],
    [
      "0.0016056123013989585",
      "0.0015519441110009966",
      "0.004218607426997821",
      "0.0015694062170612932",
      "0.00264691858019281",
      "1.826457553456612e-05",
      "0.00011532647891422127",
      "1.4743141096752257e-05",
      "0.00020373990228957566",
      "-0.00014838645015010656",
      "2.38754382404416e-05",
      "0.00012587613886545868",
      "-0.0001851623844498875",
      "-0.0007731099577975016",
      "0.0001511047174560025",
      "2.8820126173131305e-05",
      "-0.000367149862255435",
      "4.527801207296908e-05",
      "0.0002186812822312631",
      "-7.514373853454271e-05",
      "1.3236199337737643e-05",
      "-3.2177087877796606e-05",
      "4.4941273453858626e-05",
      "0.0013017091656344205",
      "-8.12458766578799e-05"
    ],
    [
      "0.0016463005202776771",
      "0.001562000501904766",
      "0.005306392768937947",
      "0.0015840834566768426",
      "0.0032215514995714285",
      "2.6786346698893577e-05",
      "0.00016893329400876413",
      "2.095950317876504e-05",
      "0.00030798084758762055",
      "-0.00021742906426071784",
      "3.4392407919405596e-05",
      "0.0001915770379270602",
      "-0.00028048848851831864",
      "-0.001172659093660852",
      "0.00022608096475080242",
      "4.474467035459865e-05",
      "-0.0005598653594177476",
      "6.718145873461772e-05",
      "0.0003303052861600019",
      "-0.0001300291481405432",
      "1.6406598171447252e-05",
      "-5.0650199973870956e-05",
      "9.311465550643042e-05",
      "0.0019491971984856036",
      "-0.00012107810057531882"
    ],
    [
      "0.0016446285695995977",
      "0.0015665673670502158",
      "0.005718804712084086",
      "0.001588682080211357",
      "0.0032325461467726736",
      "2.438496684057941e-05",
      "0.0001355261310060161",
      "1.7363158441706755e-05",
      "0.0003084529807215375",
      "-0.00025904305003167144",
      "3.589328843889425e-05",
      "0.0001951420161415695",
      "-0.0003240795904462001",
      "-0.0013683909265331375",
      "0.00022253758634738715",
      "4.755113906131661e-05",
      "-0.0005965120328436531",
      "6.923614460463516e-05",
      "0.0003272577828498183",
      "-0.0001124990440452007",
      "1.7774850798485438e-05",
      "-6.715387890651102e-05",
      "6.251256460119159e-05",
      "0.0019812517780113253",
      "-0.0001388713372436764"
    ],
    [
      "0.002062586012033766",
      "0.0016434188241732904",
      "0.02007219957505067",
      "0.0017019402399537805",
      "0.009303937802245563",
      "8.008322404644584e-05",
      "0.0009598332123614056",
      "5.634184993074073e-05",
      "0.0013734091926437453",
      "-0.0010160561171068956",
      "0.00011858157020352834",
      "0.0007750789047587614",
      "-0.0012966664429592146",
      "-0.005615227807766673",
      "0.0008714876914725747",
      "0.00020188982052710266",
      "-0.0028135293851860714",
      "0.0002668470389361911",
      "0.0015097696851187853",
      "-0.000655967771723156",
      "3.790538672061944e-05",
      "-0.00031234436732183017",
      "0.0005586567843594326",
      "0.010028727766556268",
      "-0.000539923673841149"
    ],
    [
      "0.7322804833349029",
      "4.642758976286364",
      "6.731606155667853",
      "6.091002435061922",
      "3.146320296144426",
      "0.7358663358595846",
      "-0.12017025929723868",
      "-1.0912765105145419",
      "-0.7185718064537093",
      "-1.9553043332674163",
      "-0.7489924398983975",
      "-2.885826870687657",
      "1.580820987582837",
      "2.837507431268578",
      "1.0787426154188904",
      "-1.1790529637368916",
      "1.235241043290357",
      "1.0658511600457674",
      "0.8654054525373103",
      "-0.5306549587758069",
      "-0.6047375462724385",
      "-0.5138382707862958",
      "2.8646481729966085",
      "0.8281019779342239",
      "0.23506297188648087"
    ],
    [
      "0.002094123812995037",
      "0.001846991312239097",
      "0.02424718915824242",
      "0.002067077633646067",
      "0.00966095283795065",
      "0.00021375663758002125",
      "-0.00011400415949720222",
      "7.160892820796903e-05",
      "0.0015391516973122905",
      "-0.0019116420499160985",
      "0.000301307223782559",
      "0.001287473326189372",
      "-0.0024233651700254037",
      "-0.008534009773619622",
      "0.0013138123246083935",
      "0.0002682414556289893",
      "-0.0029255034930759163",
      "0.0004630886542616413",
      "0.0014834620323281224",
      "-0.000622049477106892",
      "0.00022853408871801537",
      "-0.00025528046501644374",
      "-0.0006082543471337203",
      "0.00819199542698264",
      "-0.001137443675456432"
    ],
    [
      "0.0018638829336674943",
      "0.0016110742585392624",
      "0.01129835556011391",
      "0.0017045604035729144",
      "0.005880861167912471",
      "9.009627278950954e-05",
      "0.0008583326436779536",
      "0.00011011124121930549",
      "0.0007967520980314531",
      "-0.00023815574612733457",
      "8.75971737819701e-05",
      "0.0004111690875889473",
      "-0.00022985540370328028",
      "-0.0011913477247430502",
      "0.0006348343906857741",
      "7.282535382452031e-05",
      "-0.0010787432514643759",
      "0.00015611901009927032",
      "0.0009069861422283245",
      "-0.00023840483497766874",
      "5.4636912109473355e-05",
      "2.8764863014148325e-05",
      "0.0002851198933937411",
      "0.005138997314149569",
      "-0.00010848606842498716"
    ],
    [
      "0.0016411841008902735",
      "0.001565006276514306",
      "0.005982330482474787",
      "0.00159106187882768",
      "0.0031756395433518003",
      "2.426495303332804e-05",
      "0.0001676390095855962",
      "1.6403691959922438e-05",
      "0.00029679295996458074",
      "-0.00025071477980986964",
      "3.511484132088332e-05",
      "0.00018180546784294",
      "-0.0003029115693669083",
      "-0.00125013322063583",
      "0.0002078191762403419",
      "4.2914250992926675e-05",
      "-0.0005724246962747273",
      "6.599345830412886e-05",
      "0.0003182109273047992",
      "-0.00010284676920754622",
      "2.122791059287413e-05",
      "-5.766472708318979e-05",
      "2.8644966721235908e-05",
      "0.0020221760837521616",
      "-0.00013524926018128525"
    ],
    [
      "0.0015592072608987362",
      "0.0015402439533706426",
      "0.0028556316231508052",
      "0.0015502319705155104",
      "0.0019977960621943127",
      "7.978992809374026e-06",
      "4.4834142567642504e-05",
      "7.56591196199349e-06",
      "8.573690854160608e-05",
      "-7.131263701535678e-05",
      "1.141757207408887e-05",
      "5.4027694751417965e-05",
      "-7.485049733677116e-05",
      "-0.00034048652281771835",
      "6.491129571763455e-05",
      "1.2223311156193945e-05",
      "-0.00014979055534620797",
      "1.9572660479711327e-05",
      "9.195270835072872e-05",
      "-1.4926807889515526e-05",
      "7.73964079033962e-06",
      "-1.5539601456257447e-05",
      "1.2100835310876257e-06",
      "0.0005381291019460868",
      "-3.3054489777583804e-05"
    ],
    [
      "0.0015572860965788599",
      "0.0015393258659033209",
      "0.0029239645409226385",
      "0.001548183793506926",
      "0.001980568235977767",
      "6.800573870144707e-06",
      "4.364078138956011e-05",
      "5.8666542885013904e-06",
      "8.163917609291898e-05",
      "-7.641465742849044e-05",
      "1.0928241062550543e-05",
      "5.048193313321627e-05",
      "-7.776342826081477e-05",
      "-0.00035585393503962596",
      "5.802782442997389e-05",
      "1.18719874018743e-05",
      "-0.00015309523381320644",
      "1.824614396848418e-05",
      "8.776440917984186e-05",
      "-1.2787218676087498e-05",
      "7.4422105118432384e-06",
      "-1.7790517978322846e-05",
      "-6.98675983689639e-06",
      "0.0005489548424962628",
      "-3.4778858736310974e-05"
    ],
    [
      "0.0015663391059291302",
      "0.0015419638489882765",
      "0.0030777525225912476",
      "0.001553175503610753",
      "0.002100875752202386",
      "9.689210760749156e-06",
      "5.40077718694656e-05",
      "7.981623199388084e-06",
      "0.00010444961873302765",
      "-8.642439363727735e-05",
      "1.3553765938421797e-05",
      "6.666244595658898e-05",
      "-9.79578102891092e-05",
      "-0.00042072207596437964",
      "7.771365432777105e-05",
      "1.5199461619027598e-05",
      "-0.00018765790858365648",
      "2.3894070368037706e-05",
      "0.00011155573605498698",
      "-2.7633747890519214e-05",
      "8.830894322367732e-06",
      "-1.8818929997992463e-05",
      "5.436469039312948e-06",
      "0.0006644681418191392",
      "-4.3589323068906336e-05"
    ],
    [
      "0.0015828047500316617",
      "0.0015515266413746948",
      "0.004025715200700859",
      "0.001567492452637388",
      "0.002337707779988445",
      "1.2431587528461227e-05",
      "8.118065903550005e-05",
      "1.0399079985126834e-05",
      "0.00014612474478678633",
      "-0.00013784016322835864",
      "2.0314086061434836e-05",
      "8.987541093183998e-05",
      "-0.00013993013897541565",
      "-0.0006151257213358418",
      "0.00010380656566917966",
      "2.089261624317523e-05",
      "-0.0002690870605118536",
      "3.3031286138535307e-05",
      "0.0001569017119838994",
      "-2.0922089918128628e-05",
      "1.4288891407277014e-05",
      "-3.093016033880384e-05",
      "-2.2773067341710875e-05",
      "0.0009814541794774144",
      "-6.440876901066267e-05"
    ],
    [
      "0.0017531909497861733",
      "0.0016392573093871143",
      "0.008980664163334486",
      "0.0017280561771884603",
      "0.004550007502673252",
      "7.502319896179133e-05",
      "0.00025327146338538156",
      "5.92507600124607e-05",
      "0.0005707424665662402",
      "-0.0003981180912229328",
      "8.926360549556462e-05",
      "0.00038898264440002814",
      "-0.0005139686101291626",
      "-0.001858762563953518",
      "0.00048342145301271956",
      "7.521809320156842e-05",
      "-0.0008435424165148937",
      "0.00014833443467537368",
      "0.000592613608705445",
      "-0.00013410515442870962",
      "7.445939805104224e-05",
      "-3.8831977492863367e-05",
      "-5.7837559474915345e-05",
      "0.003059775048002209",
      "-0.00025146687234698577"
    ],
    [
      "0.20218669297364253",
      "3.723331063038037",
      "0.2866715360126944",
      "4.002740856896661",
      "0.4154427490798553",
      "0.608451306586914",
      "0.13458842412997113",
      "0.1892281321843759",
      "-0.07327493648887183",
      "0.9959654660851532",
      "-2.1003270857914553",
      "-1.069135238357095",
      "-0.7144804208651694",
      "-0.31516467953358973",
      "1.1355112864447696",
      "0.612312446760905",
      "0.19208728624573174",
      "-0.8741109306185432",
      "-0.27432125554599124",
      "0.1751634989776772",
      "-3.236537659308689",
      "-0.6097319809850849",
      "-0.7671602420329314",
      "-0.10988673521978716",
      "-0.5870431630687772"
    ],
    [
      "0.0016376683468545825",
      "0.001605574632346352",
      "0.0062320866198717914",
      "0.0016593091175571848",
      "0.0029631410348038077",
      "3.37519392321493e-05",
      "0.0001380324783865122",
      "4.2803135283152265e-05",
      "0.00027072246784585064",
      "-0.00017925568048913384",
      "4.309614358003601e-05",
      "0.00017077961623323295",
      "-0.0001498196736263904",
      "-0.0007913204759417828",
      "0.00024167943485644045",
      "3.2384797323952115e-05",
      "-0.0003260299110571881",
      "6.989169876017639e-05",
      "0.00028792162307161374",
      "9.325798644374104e-05",
      "4.102008095900334e-05",
      "-2.8598291476060345e-05",
      "-4.619305536686706e-05",
      "0.0013297643886080195",
      "-7.523093510158857e-05"
    ],
    [
      "0.0015962706579779001",
      "0.001558245388117592",
      "0.003854629862416799",
      "0.0015795884810656583",
      "0.002470196353734231",
      "1.9552608757944846e-05",
      "9.585162949917334e-05",
      "2.077212454650938e-05",
      "0.00017533953270797064",
      "-0.00011320080112259139",
      "2.459221036762313e-05",
      "0.0001108500449478339",
      "-0.000117543706887143",
      "-0.0005433278790555561",
      "0.00014497617502861007",
      "2.295560680593327e-05",
      "-0.0002569905386405731",
      "4.0881835972331056e-05",
      "0.00018769153416756815",
      "-2.3913688362556104e-05",
      "1.668166972219229e-05",
      "-1.820291637928396e-05",
      "1.3126095554422306e-05",
      "0.0009674677594359889",
      "-5.450460499881175e-05"
    ],
    [
      "0.0016040855872449474",
      "0.0015571512907846003",
      "0.004114609926039099",
      "0.0015786422960193543",
      "0.0025967957524744827",
      "2.032191459502468e-05",
      "0.00010691753849490566",
      "1.9218532890785702e-05",
      "0.00019713357861990218",
      "-0.00013650885145383048",
      "2.567718050615503e-05",
      "0.0001242664191526242",
      "-0.0001510640162550849",
      "-0.0006644104636394861",
      "0.00015338507096984079",
      "2.6799427786648748e-05",
      "-0.0003136538655748235",
      "4.4509777150659835e-05",
      "0.00021080180750694647",
      "-4.82374898661476e-05",
      "1.6530207892919387e-05",
      "-2.49023752803911e-05",
      "1.6639306058635603e-05",
      "0.001149969944696805",
      "-6.880364200199073e-05"
    ],
    [
      "0.0015503393003843023",
      "0.0015347261507203203",
      "0.0025379293706702796",
      "0.0015403670988215557",
      "0.0018831490019355203",
      "4.999010018145923e-06",
      "3.657832963861687e-05",
      "4.173927242068509e-06",
      "6.406802091222079e-05",
      "-5.592188354102837e-05",
      "7.802312150088471e-06",
      "3.904930587854171e-05",
      "-6.186181630733586e-05",
      "-0.0002724863081590124",
      "4.514743901445567e-05",
      "9.396152002452896e-06",
      "-0.0001226583428548486",
      "1.3983036054454683e-05",
      "6.920299716040062e-05",
      "-1.6691195924055642e-05",
      "4.545522896136167e-06",
      "-1.381809032288587e-05",
      "4.653775154696374e-06",
      "0.0004368998329212356",
      "-2.6801590515851034e-05"
    ],
    [
      "0.0015506595045945686",
      "0.0015350944187559105",
      "0.002569256401363393",
      "0.001541227136213988",
      "0.0018836393547873123",
      "5.15176012720525e-06",
      "4.100792280170161e-05",
      "4.877165179504958e-06",
      "6.414064016911916e-05",
      "-5.422519342902588e-05",
      "7.955932485346769e-06",
      "3.8089422581942394e-05",
      "-5.611522598590056e-05",
      "-0.0002557839822840612",
      "4.565285774873637e-05",
      "8.962158324066868e-06",
      "-0.00011869722131724125",
      "1.3805607583572708e-05",
      "6.98967012712692e-05",
      "-1.3294962490148515e-05",
      "4.889584996125504e-06",
      "-1.266865365489262e-05",
      "2.670119565758658e-06",
      "0.00043948850686629793",
      "-2.4534920265874944e-05"
    ],
    [
      "0.0015532488949573343",
      "0.001537109326406046",
      "0.002731759836460553",
      "0.0015441131466419028",
      "0.0019247096202819698",
      "5.608360765984068e-06",
      "3.8209519667747595e-05",
      "4.898047439561042e-06",
      "7.150897966159935e-05",
      "-6.754472032263863e-05",
      "9.36763141278212e-06",
      "4.3761356268400154e-05",
      "-6.957843635179617e-05",
      "-0.0003145116803189746",
      "5.052782419191324e-05",
      "1.0509613343724241e-05",
      "-0.00013599091411434076",
      "1.5830729266351316e-05",
      "7.697758373791118e-05",
      "-1.204650530400169e-05",
      "5.892005294845709e-06",
      "-1.641144210585046e-05",
      "-4.3521790209462876e-06",
      "0.0004843049669090796",
      "-3.060194452491344e-05"
    ],
    [
      "0.01619640395078092",
      "0.015490489892875037",
      "0.5037860191165955",
      "0.04651751379816253",
      "0.09777132893723763",
      "0.013436898332941745",
      "-0.024604853019868516",
      "0.021928160462614407",
      "0.028485627057747133",
      "-0.04849815949833582",
      "0.01614108066165206",
      "0.01863489840718403",
      "0.03608798744826994",
      "0.08596107342373971",
      "0.0643638338902498",
      "-0.004500692742103769",
      "0.08097889339567522",
      "0.013195223258802785",
      "0.024442184058024584",
      "0.06747622107315279",
      "0.019025861897266082",
      "0.03093076857245601",
      "-0.1448962939440296",
      "-0.19713571351804463",
      "0.01077311674483719"
    ],
    [
      "0.0016412789460189558",
      "0.0015940459163745551",
      "0.005651930752836427",
      "0.0016343630387745428",
      "0.003143445039439847",
      "3.232797275451958e-05",
      "1.988645326919079e-05",
      "2.4401005696401794e-05",
      "0.00030273744955771974",
      "-0.0002989171758661784",
      "4.7478679335769673e-05",
      "0.0002178735441950171",
      "-0.0003303764789983479",
      "-0.0014021052263860389",
      "0.00023903326148471435",
      "4.9046000690874974e-05",
      "-0.0004958233115022804",
      "7.78760146867161e-05",
      "0.00030446415133570276",
      "-3.2706916281818176e-05",
      "3.620015383712636e-05",
      "-6.661311406631911e-05",
      "-9.574282057601421e-05",
      "0.001485610096567888",
      "-0.00015463540950559054"
    ],
    [
      "0.0932490287093558",
      "2.0906178235386728",
      "2.753247126138435",
      "2.0606141514401886",
      "1.5951982700309202",
      "-0.1336636429766122",
      "-0.15377771423313702",
      "-0.21334900681863933",
      "0.29008116409552287",
      "1.4322129028681079",
      "1.39586940127376",
      "-0.2605560291541355",
      "1.517914736495356",
      "-1.4435725952735745",
      "-0.942894401104954",
      "-0.10028151294582689",
      "-0.2130783572902657",
      "0.14589655070490012",
      "0.06237666499849877",
      "-1.4666623918833501",
      "-1.3507617301830146",
      "1.263210464571678",
      "-0.11268912453650053",
      "1.344593150128736",
      "0.23424118595131066"
    ],
    [
      "0.001634396465285899",
      "0.0015781711759711668",
      "0.0047043258987928445",
      "0.0016225879985036391",
      "0.0029061696973463097",
      "3.852506162558158e-05",
      "0.00013072478726446448",
      "4.0420100207441055e-05",
      "0.0002650513739883159",
      "-0.00013625349892197147",
      "4.259900993399414e-05",
      "0.00017364543229708883",
      "-0.00014484518555562544",
      "-0.0006462921184111231",
      "0.00024896863626353726",
      "3.0160264864424853e-05",
      "-0.0003113207119189815",
      "6.80253956415785e-05",
      "0.00027837713100301265",
      "-2.2925897497777955e-05",
      "3.252310329801594e-05",
      "3.917269713571212e-06",
      "3.386381739186016e-06",
      "0.0012243629923855885",
      "-7.631938894382512e-05"
    ],
    [
      "0.0015509587615526563",
      "0.001535478981439986",
      "0.0024487005162947763",
      "0.0015421000807388358",
      "0.0018841427197066516",
      "6.138276282302529e-06",
      "3.212296456818662e-05",
      "5.307111355108875e-06",
      "6.539309957940369e-05",
      "-5.190149695552865e-05",
      "8.394494680894053e-06",
      "4.166740952806462e-05",
      "-5.9872194474715884e-05",
      "-0.00025999438705324405",
      "4.98340604495947e-05",
      "9.449622790461963e-06",
      "-0.0001156170991694421",
      "1.4991959046157791e-05",
      "6.969151458949829e-05",
      "-1.7840447520815268e-05",
      "5.1586124043981094e-06",
      "-1.1135690684168098e-05",
      "7.185487506134372e-06",
      "0.00040394146871792336",
      "-2.626795581607344e-05"
    ],
    [
      "0.001547928373273115",
      "0.0015341575654009643",
      "0.0023952432102859666",
      "0.0015397615909602724",
      "0.001843789586044807",
      "4.990999871093224e-06",
      "3.231370796280414e-05",
      "4.4998132691634454e-06",
      "5.7512998812618525e-05",
      "-4.719194498853869e-05",
      "7.226283986931858e-06",
      "3.5439618895273725e-05",
      "-5.118011050511442e-05",
      "-0.00022900272174982596",
      "4.2189172067654543e-05",
      "8.198998609601894e-06",
      "-0.00010392365288424457",
      "1.2730870701298157e-05",
      "6.19723267365213e-05",
      "-1.3879607412559558e-05",
      "4.452547258512582e-06",
      "-1.0684752360770455e-05",
      "4.202938339451373e-06",
      "0.0003738086329603969",
      "-2.2474909135891852e-05"
    ],
    [
      "0.0015539861188515296",
      "0.001536270794902616",
      "0.0026321287182210747",
      "0.0015427659739278559",
      "0.0019341908553896117",
      "6.062581960343839e-06",
      "3.7684025597978713e-05",
      "4.854746698986696e-06",
      "7.36273867794865e-05",
      "-6.353724743665753e-05",
      "9.065806094801017e-06",
      "4.6158193213766066e-05",
      "-7.209282475819887e-05",
      "-0.0003148207069527898",
      "5.288126230120033e-05",
      "1.0995345384891047e-05",
      "-0.00013906707328418646",
      "1.6378300813585685e-05",
      "7.886315743837112e-05",
      "-2.0910437007983753e-05",
      "5.293748713207942e-06",
      "-1.5468301294157234e-05",
      "6.718406388536763e-06",
      "0.00048412615332407114",
      "-3.1382064553042963e-05"
    ],
    [
      "0.0016804085280341806",
      "0.0015926110214584564",
      "0.008907948613971265",
      "0.0016307285526514447",
      "0.0037471758219776415",
      "2.871955796240999e-05",
      "0.000252298810256347",
      "2.387805200617403e-05",
      "0.000393825894627136",
      "-0.0003825052019262293",
      "5.208114486504768e-05",
      "0.00023008896841202764",
      "-0.0003846882778969475",
      "-0.0017194594686031836",
      "0.00026139259932023287",
      "5.5718889057411984e-05",
      "-0.0007662303213916275",
      "8.435420240058959e-05",
      "0.000428497419613762",
      "-4.519997415100207e-05",
      "3.406443610077251e-05",
      "-9.283334349800261e-05",
      "-7.278143231102215e-05",
      "0.0028579817639027873",
      "-0.0001730299472393153"
    ],
    [
      "0.027919570282738282",
      "0.004759702326182167",
      "0.38024192280375607",
      "0.010473243453390867",
      "0.3227870814590354",
      "0.007857788670816804",
      "0.07600335351014051",
      "0.009929453013339523",
      "0.06036437656934539",
      "0.010947507001297067",
      "0.005065586320039337",
      "0.030443858434464906",
      "0.00025289456997066895",
      "0.0044839160359740745",
      "0.05338898023665629",
      "0.004733507170882732",
      "-0.06416476148725393",
      "0.01166039486193697",
      "0.06952963635861827",
      "-0.03250734905989352",
      "0.0017208497604103473",
      "0.009838183161516767",
      "0.057362600450484115",
      "0.3472064519053553",
      "-0.0005369953000007486"
    ],
    [
      "4.148244079772316",
      "3.3853064936098125",
      "8.094741376341613",
      "4.4134346108641545",
      "2.280794384426782",
      "3.6691450886428987",
      "-2.478225585873421",
      "-0.4137747470407407",
      "-1.323227736821916",
      "-2.8169465346472626",
      "0.15661292062495039",
      "-1.4526153124445227",
      "-0.28233187231396106",
      "2.7801662836022394",
      "-1.079173969843654",
      "-0.24977125233595157",
      "4.164892607549756",
      "0.9937961829979025",
      "1.6305362750167047",
      "3.4076590984248827",
      "0.6409703169802053",
      "1.43941723947518",
      "1.718659235784367",
      "-0.9393841104408176",
      "-0.07363998988423974"
    ],
    [
      "0.0016209201122029167",
      "0.0015755485725597014",
      "0.007483834255443359",
      "0.0016039301372466998",
      "0.0028858590884128415",
      "1.3808350820114225e-05",
      "0.00022409987969074764",
      "1.97851106447751e-05",
      "0.00023405918045948826",
      "-0.0002805298023697952",
      "3.55066084346871e-05",
      "0.0001161790069100736",
      "-0.00014575607234112891",
      "-0.0009396700850819337",
      "0.00013499220901912952",
      "2.8332829078394583e-05",
      "-0.0004351705354034894",
      "4.299121694778789e-05",
      "0.0002671401968233282",
      "7.832164073454044e-05",
      "2.8854835895026948e-05",
      "-6.446107385555682e-05",
      "-0.0001714267615760605",
      "0.0019285569635883982",
      "-7.774346858410348e-05"
    ],
    [
      "0.0015715961618066065",
      "0.001560662735549537",
      "0.004911372291633758",
      "0.001576662096512659",
      "0.0022321989789207772",
      "7.742503055088889e-06",
      "2.4584218246728317e-05",
      "4.319168843725192e-06",
      "0.00012368093564001583",
      "-0.00021422201718909197",
      "2.425942910564959e-05",
      "8.176411873040044e-05",
      "-0.00016384417280981345",
      "-0.0008268513606207756",
      "7.551896584329558e-05",
      "2.1288529813904995e-05",
      "-0.0002703112895360475",
      "3.012159777924883e-05",
      "0.0001281292744366353",
      "5.3855676958789954e-05",
      "1.9738442078656745e-05",
      "-5.400128986854058e-05",
      "-0.00014344432833223307",
      "0.000911558929603489",
      "-8.22883072640955e-05"
    ],
    [
      "0.001570227862338394",
      "0.001548805220830506",
      "0.003981015360302818",
      "0.001561634156229554",
      "0.002173189410849192",
      "8.429098053583385e-06",
      "6.737209307137769e-05",
      "7.77366601160053e-06",
      "0.00011434444484336642",
      "-0.0001317071284784101",
      "1.70684364263439e-05",
      "6.821414176896405e-05",
      "-0.00010941405468033404",
      "-0.0005454475445941187",
      "7.657383433831206e-05",
      "1.642625985859619e-05",
      "-0.00022370124401151534",
      "2.5219071004340533e-05",
      "0.00012409131769338782",
      "7.738369065883932e-06",
      "1.2783377462362745e-05",
      "-3.0836180056143356e-05",
      "-4.704114898777979e-05",
      "0.0008368475691019632",
      "-5.1923285388551865e-05"
    ],
    [
      "0.0015971617691958823",
      "0.0015678454329541287",
      "0.005048803274421375",
      "0.0015926613847776353",
      "0.002545043345278961",
      "1.8206406381271693e-05",
      "5.4430958317475795e-05",
      "1.4565616548928892e-05",
      "0.00018562375030304059",
      "-0.0002083742651580184",
      "3.0589311905062814e-05",
      "0.00012519880816493176",
      "-0.00020227781031764502",
      "-0.000929209184536355",
      "0.0001436397008269993",
      "2.8117178708955686e-05",
      "-0.00034244283113435084",
      "4.708280573274584e-05",
      "0.00019274067934243837",
      "2.5699989467746114e-06",
      "2.378059420251731e-05",
      "-4.271801792846193e-05",
      "-6.729073722255563e-05",
      "0.0011490540570356913",
      "-9.512174154061099e-05"
    ]
  ],
  "rational_Q": [
    [
      "0.18162884920513306",
      "0.5747078097691866",
      "7.134869194502526",
      "0.9085789142991801",
      "2.0749049578739376",
      "0.5747078097759866",
      "3.9411682828234476",
      "41.9466234869323",
      "5.664525719218271",
      "7.5864072677756935",
      "7.134869194532277",
      "41.94662348694432",
      "120.95187350156198",
      "21.65813287798718",
      "17.964775844361665",
      "0.908578914292007",
      "5.664525719165832",
      "21.658132877982002",
      "10.096609054226327",
      "5.788056446736646",
      "2.0749049579431045",
      "7.586407267785613",
      "17.964775844361892",
      "5.788056446727132",
      "4.626670620227639",
      "0.10471777972592046",
      "0.0065603542878634674",
      "-0.07689992356033143",
      "0.19035889595946393",
      "0.10471777972428144",
      "-0.2598846520109973",
      "0.052454695408330636",
      "-0.07240472898793755",
      "-0.05907914329811047",
      "0.006560354296903047",
      "0.05245469540151037",
      "-0.7407102922811251",
      "-0.040889713529849776",
      "-0.41251745265237966",
      "-0.0768999235611861",
      "-0.07240472899756016",
      "-0.04088971352676935",
      "-0.10638960731847327",
      "0.03367288653330349",
      "0.1903588959685374",
      "-0.05907914328994266",
      "-0.4125174526560986",
      "0.03367288653357393",
      "0.4249606552713038",
      "0.47182720021299557",
      "-0.06003726045656901",
      "-0.06843326671768628",
      "-0.08052822022276676",
      "-0.5965068165598398",
      "-0.9663825830787934",
      "-0.09387438182630459",
      "-0.22939091993699343",
      "0.0031743629391507216",
      "-1.6593799318136355",
      "-1.9321473080486287",
      "1.2195972616696047",
      "0.7966595767597447",
      "-0.08918272113062158",
      "0.47258862065083707",
      "-0.3275932181948579",
      "-0.42939654837663843",
      "-0.014759196367131517",
      "0.32077838289726723",
      "1.2404910683219121",
      "-0.32241946338746263",
      "-0.2942575571981801",
      "-0.1732316704063434",
      "-0.4395459551052767",
      "-2.1858212197394473",
      "0.003174362922990656",
      "1.0809263037279144",
      "2.3373810199399565",
      "0.18992148089103472",
      "-0.3366626209743097",
      "-0.5830244967463232",
      "-3.9585296968078763",
      "-7.183501813077536",
      "-0.8193978166863993",
      "3.871841027156673",
      "-0.9446432369499052",
      "2.6371127812952992",
      "1.3932433595354738",
      "-3.1919200157152408",
      "-1.8051416899927288",
      "-0.33518559685610877",
      "2.0612263455560513",
      "1.5847756815969667",
      "-0.3935321138224635",
      "-2.0041109940604818",
      "0.5504678536875612",
      "-0.08918272113057835",
      "-0.06642882670474852",
      "-0.6437095832187425",
      "-0.010666935426353484",
      "-0.031537603087299734",
      "-0.9446432369734237",
      "-1.3711578710766998",
      "2.2976663897543674",
      "-2.336028232287575",
      "0.15522077645721755",
      "-0.2613600220624205",
      "-0.3650703334997691",
      "0.99586770248946",
      "0.7048832846468333",
      "0.041690924058451935",
      "-0.011640494114804282",
      "0.5071442225362814",
      "-0.7998500094941543",
      "1.2251311522238224",
      "0.006303150344904466",
      "0.3207783828921009",
      "-1.2059432374469192",
      "-2.255981246992943",
      "1.140527160926533",
      "0.5445235210265615",
      "-0.3351855968285419",
      "-0.9582610198986609",
      "1.830209553369313",
      "-1.4124467753274388",
      "-1.2552706957597768",
      "-0.011640494115967067",
      "-1.6497942048246335",
      "2.043053410078781",
      "1.5433831366872364",
      "-0.11434409787321383",
      "-0.23834062203334588",
      "-0.06644537311360306",
      "-1.5376589832131087",
      "0.8580353331391277",
      "0.9070876544820914",
      "-0.5965068165639027",
      "-1.6593799317934483",
      "0.4725886206727638",
      "1.2404910683247707",
      "0.4718272001886737",
      "-0.9663825831029269",
      "-1.9321473080414642",
      "-0.3275932181858183",
      "-0.32241946337166494",
      "-0.060037260459563986",
      "-0.09387438184334553",
      "1.2195972616854729",
      "-0.42939654837204505",
      "-0.29425755719027796",
      "-0.06843326673269357",
      "-0.22939091992381555",
      "0.7966595767599642",
      "-0.014759196352025756",
      "-0.17323167040748014",
      "4.016475615540136",
      "-0.2898447863560319",
      "-0.7922701195471253",
      "1.0809263037316263",
      "4.016475615525409",
      "9.350211600305034",
      "-2.939895170968539",
      "-0.5878646130720105",
      "-0.06642882669409275",
      "-0.2898447863061592",
      "-2.9398951709846552",
      "-2.117702415954979",
      "0.3401330304759872",
      "-1.2059432374193584",
      "-0.7922701195413235",
      "-0.5878646130780221",
      "0.3401330304456959",
      "-0.059398006249672376",
      "-1.2764835076376364",
      "-12.52908661669316",
      "-3.9585296968556856",
      "22.02262902047284",
      "12.723664583610017",
      "-4.690096294810785",
      "-1.5005182565048434",
      "-1.3711578710751129",
      "-4.519219650432498",
      "0.5142917106868118",
      "3.4037794805936676",
      "-6.131355106307037",
      "-0.9582610198733131",
      "-5.1097466267584855",
      "-6.2955149624102695",
      "-2.762270473420235",
      "4.96701480729173",
      "0.1301274467116796",
      "2.6371127812745208",
      "-4.519219650416992",
      "-1.214160125879229",
      "-2.697049967855153",
      "1.4501680092315365",
      "-0.36507033350216933",
      "-2.4501375518705957",
      "3.9270303624289706",
      "0.35757991616516194",
      "-2.0058485048314174",
      "-1.649794204810255",
      "2.7371659512051654",
      "-0.05163330632125895",
      "0.008876687568561671",
      "-1.1733390764715221",
      "2.061226345555877",
      "-5.109746626772749",
      "0.6298935323459874",
      "0.7635670902635896",
      "-1.2139960771835334",
      "0.5071442225271756",
      "2.737165951166003",
      "-0.08129237429915134",
      "-1.4569095932884848",
      "0.8908116754966472",
      "-0.06644537313172626",
      "-0.27734392335275443",
      "1.7369493944302232",
      "-0.5622478603775453",
      "-1.221960343614592",
      "2.337381019992151",
      "-7.183501813084959",
      "1.3932433595253588",
      "1.5847756815673921",
      "-0.4395459551007665",
      "0.18992148090568436",
      "-0.8193978166928485",
      "-3.191920015720921",
      "-0.393532113808337",
      "-2.1858212196448785",
      "-0.33666262098483096",
      "3.8718410271644323",
      "-1.8051416899994084",
      "-2.00411099407639",
      "12.723664583607475",
      "0.514291710679122",
      "-6.295514962435882",
      "-0.6437095832216676",
      "-1.2764835076294834",
      "-4.690096294816993",
      "3.4037794806044315",
      "-2.762270473420145",
      "-2.2559812469256753",
      "-12.529086616691187",
      "-1.5005182565194828",
      "-6.131355106310966",
      "4.96701480727263",
      "-8.641539981825497",
      "-24.367210982022133",
      "2.297666389749944",
      "-1.214160125906337",
      "-8.641539981826027",
      "13.150492154625988",
      "0.015998013618054006",
      "1.8302095533698592",
      "0.6298935323432228",
      "-24.367210982013955",
      "0.015998013621099295",
      "11.868141935368765",
      "-1.5478767743854476",
      "0.9958677024934225",
      "3.9270303624202323",
      "-3.1474778141647564",
      "-0.46843124542775133",
      "-1.2363136619721327",
      "2.043053410075434",
      "-0.08129237429227681",
      "4.485006769751063",
      "-6.045232208519045",
      "-0.0977003752315815",
      "-0.7998500094844353",
      "-0.051633306323713726",
      "4.485006769738959",
      "-3.7259376215927644",
      "0.41681938695982024",
      "-1.5376589832199792",
      "1.736949394429626",
      "-0.6152268379502434",
      "0.694305881743293",
      "-5.561473528026684",
      "-0.010666935398728275",
      "-2.336028232296227",
      "0.7048832846442833",
      "1.225131152235455",
      "0.550467853682544",
      "-0.03153760309083639",
      "0.15522077644383384",
      "0.041690924047175046",
      "0.006303150363991272",
      "-2.6970499678595905",
      "0.357579916176392",
      "0.008876687537942423",
      "1.1405271609046725",
      "0.13012744672271154",
      "1.4501680092360845",
      "-2.0058485048348436",
      "-1.1733390764677691",
      "-0.4684312454452042",
      "-6.045232208503505",
      "-1.4124467753403442",
      "0.7635670902511988",
      "-1.5478767743755613",
      "-1.2363136619821122",
      "-0.09770037521129599",
      "-0.3032532052008712",
      "1.543383136686467",
      "-1.4569095932978358",
      "-3.7259376216042965",
      "-0.30325320519228793",
      "1.9742168564278928",
      "0.858035333149598",
      "-0.5622478603807332",
      "0.6943058817419792",
      "3.0065610793260755",
      "-0.322313757585616",
      "0.5445235210349488",
      "-1.255270695776365",
      "-0.11434409787805193",
      "0.9070876544948544",
      "-1.2139960771885532",
      "0.890811675482053",
      "-1.2219603436091244",
      "0.41681938697878446",
      "-5.561473528031132",
      "-0.32231375758560793",
      "0.09713602913614094",
      "0.4166602180012527",
      "-0.11556665056317274",
      "-0.3588274512888264",
      "-0.09713602913743546",
      "-5.213722350508479e-12",
      "0.580440265250694",
      "-0.10239935055180832",
      "-0.42098566556533057",
      "-0.4166602180001324",
      "-0.5804402652342312",
      "5.03279003864572e-12",
      "0.39482769647040106",
      "0.26655501699301126",
      "0.11556665056813481",
      "0.10239935056189468",
      "-0.3948276964434389",
      "4.229682108683567e-12",
      "0.09870701821527143",
      "0.35882745128666427",
      "0.42098566556431827",
      "-0.2665550169861148",
      "-0.09870701822908458",
      "5.247378259150819e-12",
      "0.13075352220159567",
      "0.21037527924969557",
      "-0.17424767338794597",
      "-0.2479743909412732",
      "0.6947848280286895",
      "0.03845501175360474",
      "0.18869927406900083",
      "-0.21559959594081513",
      "-0.31585309761236147",
      "-1.9633450101743903",
      "3.2202598781600953",
      "-0.6109593181181081",
      "0.3793162465758377",
      "0.14827248412311317",
      "-0.2615936292096288",
      "-1.0912239353866502",
      "-0.37389667035153884",
      "0.38793812785151083",
      "0.03149741020146544",
      "1.0608436157906977",
      "-1.1085002523596588",
      "0.7327376406066954",
      "-0.00863516185287062",
      "0.08762245253546641",
      "-1.5468050768293262",
      "-0.3158530976137018",
      "0.7718009709747152",
      "0.22379987781641067",
      "-3.0386898550569885",
      "0.6370111913493874",
      "0.2771459206119153",
      "1.8614169046175357",
      "-7.815484259655987",
      "1.7226870929204305",
      "5.118064901609945",
      "-0.010480920372436016",
      "1.0171430670500554",
      "-0.8768586269379667",
      "-3.4776994466236086",
      "0.7805063807049076",
      "-0.25817555432003847",
      "-1.377951766528788",
      "0.924279340420754",
      "0.1957379393844799",
      "-1.3726563911693912",
      "0.33646730288389265",
      "0.14827248412694866",
      "0.18878126852580301",
      "0.38342596174018345",
      "0.3548610015961964",
      "-0.5942831428343606",
      "-0.010480920406738424",
      "-0.17635186156848634",
      "-1.8496013234438415",
      "-2.0075132760453593",
      "-0.056523148990763154",
      "-0.11880355995146119",
      "-1.3454761518005531",
      "0.6239831280758608",
      "-0.6876343215379093",
      "0.8024820094166129",
      "-0.42183661505767894",
      "-0.47176264997588563",
      "0.6050832690488304",
      "1.494382511392115",
      "0.21482805729918059",
      "0.031497410204664615",
      "0.3227166781733934",
      "4.0379172877292016",
      "1.047101471370608",
      "-1.6532289942935323",
      "-0.2581755543523606",
      "0.8606912300537273",
      "-0.010565797073679025",
      "-1.64184998178801",
      "-0.794291125242946",
      "-0.4218366150562453",
      "-1.1136868188532028",
      "0.5243011886952417",
      "-0.5241820322333716",
      "-0.7051617653136445",
      "-0.12735786650380151",
      "0.49765926148015255",
      "-1.433434092896543",
      "-0.0009264848603237827",
      "1.1621596324138477",
      "-0.6947848280287453",
      "1.9633450101798602",
      "0.2615936292220801",
      "-1.0608436157825294",
      "-0.13075352220010222",
      "-0.038455011782023915",
      "-3.2202598781656246",
      "1.0912239353868907",
      "1.1085002523653067",
      "-0.2103752792551044",
      "-0.18869927403164832",
      "0.6109593181175255",
      "0.3738966703576875",
      "-0.7327376406157352",
      "0.1742476733680955",
      "0.21559959597006106",
      "-0.37931624657969926",
      "-0.3879381278488803",
      "0.008635161846954894",
      "-3.6571308737179447",
      "-1.8217683857753508",
      "2.6299879182195416",
      "0.7718009709713826",
      "3.6571308737034323",
      "5.2211661795453335e-12",
      "0.37532140206772385",
      "-2.8652653251645632",
      "0.1887812685382366",
      "1.8217683857818834",
      "-0.375321402103041",
      "-2.6325474424518305e-11",
      "0.37864567289740747",
      "0.3227166781759959",
      "-2.629987918229497",
      "2.865265325146306",
      "-0.378645672914768",
      "-1.7363261277333908e-12",
      "-6.897824537348571",
      "-3.2130459539005307",
      "1.861416904640824",
      "14.160417595544885",
      "-0.364116950393618",
      "7.0187745875052405",
      "-6.09071466679611",
      "-0.17635186156933808",
      "5.166667706262158",
      "-6.403338085611489",
      "-2.37232778193796",
      "2.4596005519316217",
      "0.8606912300903194",
      "-2.584154530942048",
      "11.632440860126067",
      "-3.061196025109613",
      "-1.7108714370780664",
      "-1.2446083313171843",
      "1.0171430671076098",
      "5.1666677062802995",
      "2.323590691621154",
      "-1.330169512389525",
      "1.925949424613642",
      "-1.3454761518058822",
      "1.4215242173680245",
      "1.2477476405791192",
      "-0.04191556275497003",
      "-2.042728573730449",
      "-1.1136868188570541",
      "-1.9488415661916418",
      "-2.973516067153056",
      "-1.1443020018761205",
      "0.615849297994837",
      "-1.3779517665294416",
      "-2.5841545309445215",
      "-4.439864928882172",
      "-2.3523047899004905",
      "2.2100612922573966",
      "-0.4717626499901097",
      "-1.9488415661999412",
      "3.732839145439403",
      "1.5756178319448508",
      "-1.9666846035620285",
      "0.4976592614793447",
      "-0.17914351421067298",
      "-2.96714033468163",
      "0.46515271894697846",
      "0.43893656084647326",
      "-0.22379987786224187",
      "7.8154842596543626",
      "0.8768586269335054",
      "-0.9242793404228462",
      "-0.08762245252003809",
      "3.0386898550946935",
      "-1.7226870929088782",
      "3.4776994466093103",
      "-0.19573793936590245",
      "1.5468050768169368",
      "-0.6370111913483484",
      "-5.118064901599639",
      "-0.7805063806646833",
      "1.3726563911722176",
      "0.36411695039514047",
      "6.403338085630978",
      "-11.632440860133686",
      "0.3834259617397548",
      "6.897824537298966",
      "-7.018774587519318",
      "2.372327781957914",
      "3.0611960251204327",
      "4.037917287738044",
      "3.2130459538890457",
      "6.090714666795316",
      "-2.4596005519240793",
      "1.710871437071846",
      "-7.536177837900836",
      "-20.91586131946351",
      "-1.84960132341758",
      "2.323590691595745",
      "7.536177837899066",
      "-2.2490654669571965e-12",
      "-4.012058358826932",
      "-0.010565797054815085",
      "-4.439864928878",
      "20.915861319462174",
      "4.0120583588124274",
      "3.937576751024175e-12",
      "0.07711661695471957",
      "0.6239831281119045",
      "1.2477476405440517",
      "-4.163877145410215",
      "3.7281084607289454",
      "-0.2027646502468091",
      "0.5243011887243924",
      "3.732839145441503",
      "-2.346350335063878",
      "-0.031150340906617044",
      "-1.3183081359402622",
      "0.6050832690618669",
      "-2.973516067168702",
      "-2.3463503350673522",
      "0.5367565051853349",
      "1.2951201955319251",
      "-1.4334340928953018",
      "-2.9671403346745655",
      "-7.547993574163738",
      "0.34767499793936757",
      "3.5044167388241148",
      "-0.3548610015905691",
      "2.0075132760455316",
      "0.6876343215302875",
      "-1.4943825113843132",
      "-0.3364673028639672",
      "0.5942831428284302",
      "0.056523148998266874",
      "-0.8024820094165256",
      "-0.2148280572997166",
      "1.3301695124281923",
      "0.04191556274038831",
      "1.1443020018696994",
      "1.047101471375634",
      "1.2446083313448275",
      "-1.9259494245791007",
      "2.0427285737116474",
      "-0.6158492979938933",
      "-3.728108460725966",
      "0.03115034090696152",
      "-1.6418499817616603",
      "-2.3523047898936866",
      "-0.07711661695159801",
      "0.20276465024945572",
      "1.3183081359486681",
      "-0.7449707503654441",
      "-0.524182032185245",
      "1.5756178319250922",
      "0.536756505163893",
      "0.7449707503810433",
      "-1.4643315637375915e-11",
      "-0.0009264848533085217",
      "0.46515271894128096",
      "0.3476749979611477",
      "-0.6557619188471246",
      "-0.3706395105551507",
      "1.6532289942906206",
      "0.7942911252585102",
      "0.705161765297891",
      "-1.1621596324196053",
      "-2.210061292253638",
      "1.9666846035814975",
      "-0.43893656088183297",
      "-1.2951201955688993",
      "-3.5044167388148426",
      "0.37063951058804395"
    ],
    [
      "0.28546246434362227",
      "0.6810284070094969",
      "9.316793214971442",
      "1.3425564780456538",
      "2.4212230421895216",
      "0.6810284070093413",
      "3.7600890697114377",
      "39.52493119139132",
      "5.615505416470813",
      "7.591198720832776",
      "9.316793214971396",
      "39.52493119139198",
      "123.8089047662238",
      "16.05850289956563",
      "18.32162980730583",
      "1.3425564780455752",
      "5.615505416471037",
      "16.058502899565582",
      "9.130577505071338",
      "5.524625975456093",
      "2.4212230421895855",
      "7.591198720832882",
      "18.32162980730576",
      "5.524625975455942",
      "4.286151724740925",
      "0.13791746816187744",
      "-0.05066762621150862",
      "-0.1824857886994764",
      "0.13265305995000834",
      "0.1379174681619416",
      "-0.38768149669229296",
      "0.15315117077428578",
      "-0.015531581561634826",
      "-0.0979112711560423",
      "-0.05066762621139173",
      "0.15315117077466545",
      "-2.4275505838179114",
      "0.17368626799377207",
      "-0.012103739929870105",
      "-0.18248578869943424",
      "-0.015531581561810281",
      "0.1736862679936941",
      "-0.1809226831851062",
      "-0.1476653400453527",
      "0.13265305994999932",
      "-0.09791127115610045",
      "-0.012103739929860175",
      "-0.1476653400454219",
      "0.20049869285125024",
      "0.3593400661820579",
      "-0.03672993359841737",
      "0.04697949882357202",
      "-0.0386231494607248",
      "-0.32085385160718133",
      "-0.8504016824517595",
      "-0.061343452051959554",
      "-0.2019312751537984",
      "-0.2052271026617678",
      "-2.003689232881955",
      "-0.3614643603880485",
      "0.6191254803406759",
      "0.15459822945508062",
      "-0.18970767987265852",
      "0.5957919526818646",
      "-0.029559035049805643",
      "-0.1531901844160064",
      "-0.3239221912529604",
      "0.29466846900526567",
      "1.205451460464974",
      "-0.8295279107787082",
      "-0.21611103706181103",
      "0.15984648093626463",
      "-0.6360167630304682",
      "-2.394792160072365",
      "-0.20522710266212507",
      "1.7228768385833735",
      "0.7222550030952992",
      "0.3472273381058892",
      "0.4477389268996357",
      "-0.21882968987944476",
      "-4.252513177627559",
      "-6.409200661978686",
      "-0.5759325018433676",
      "4.209109234503547",
      "-0.8251978803064877",
      "2.6508731014968876",
      "1.107233082371021",
      "-3.451343398672519",
      "-0.9793119123860446",
      "-0.5386900678081685",
      "2.049623719504947",
      "0.5889045210760506",
      "-0.4076390049278915",
      "-2.006232341333787",
      "0.6502268422886142",
      "-0.18970767987259635",
      "-0.18832626590762258",
      "-0.6292332089708492",
      "-0.295676141132413",
      "-0.07327528786439395",
      "-0.8251978803066528",
      "-0.9183632715063315",
      "2.2086028844560155",
      "-1.949233192502501",
      "0.06882755028578234",
      "-0.25004045824889204",
      "-0.4299735870517661",
      "0.7647170279670705",
      "0.5881085672656908",
      "0.28350983623335047",
      "-0.015948092559855024",
      "0.4349592485986424",
      "-0.4856651570749246",
      "1.2972252706943526",
      "0.05544212011036814",
      "0.2946684690052292",
      "-0.8793891625680627",
      "-1.6472119951958097",
      "1.1717199292428115",
      "0.3180101526653054",
      "-0.5386900678080796",
      "-1.3094240292526909",
      "3.402872980602679",
      "-1.3243075782476732",
      "-1.4178565016559301",
      "-0.01594809256004119",
      "-1.5903455232610726",
      "1.4771166944903216",
      "1.7947466901983784",
      "-0.18714097579030795",
      "-0.21007317178498514",
      "0.0655932994343695",
      "-2.0649867994530267",
      "0.9150629370319382",
      "0.9108691904737335",
      "-0.32085385160740687",
      "-2.0036892328817504",
      "0.5957919526815736",
      "1.205451460464883",
      "0.3593400661818403",
      "-0.8504016824525746",
      "-0.361464360388151",
      "-0.029559035049792712",
      "-0.8295279107786387",
      "-0.0367299335984075",
      "-0.061343452052161025",
      "0.6191254803405044",
      "-0.15319018441629415",
      "-0.2161110370619004",
      "0.04697949882370597",
      "-0.20193127515411907",
      "0.1545982294550405",
      "-0.3239221912530155",
      "0.15984648093633186",
      "3.6940752746947094",
      "-0.17558718500003417",
      "-0.46389265735532487",
      "1.7228768385838884",
      "3.6940752746950443",
      "9.166880747867618",
      "-1.5063099057446583",
      "-1.1353010225396882",
      "-0.18832626590783935",
      "-0.175587185000168",
      "-1.5063099057448563",
      "-2.0318022308640753",
      "0.027215798552729275",
      "-0.8793891625680411",
      "-0.4638926573549016",
      "-1.1353010225394438",
      "0.027215798552512726",
      "0.7832232322606574",
      "-2.4399906395893796",
      "-12.378166627483822",
      "-4.252513177627634",
      "20.898832940434644",
      "13.188496414834699",
      "-4.5428269644792385",
      "-1.3065376022899624",
      "-0.9183632715062362",
      "-4.7140841226086865",
      "1.1945774336639985",
      "2.3395072251614266",
      "-4.243877223378134",
      "-1.3094240292526889",
      "-5.3157651785974585",
      "-5.420219764942841",
      "-1.654662966248534",
      "4.136737399904249",
      "0.09317652787724812",
      "2.6508731014966207",
      "-4.71408412260829",
      "-2.759142552793457",
      "-1.81756728456145",
      "0.781555207919166",
      "-0.4299735870518625",
      "-2.234476950190897",
      "3.2107174058186407",
      "0.15689068733303999",
      "-2.101275323983533",
      "-1.5903455232611738",
      "2.80692216473105",
      "0.16413947482827557",
      "-0.15373072644913371",
      "-0.8570983603380776",
      "2.0496237195047406",
      "-5.315765178597115",
      "-0.029720140446545612",
      "-0.04595711525959787",
      "-0.24497436993014213",
      "0.4349592485984083",
      "2.806922164730488",
      "-0.8863657641104291",
      "-1.0379410566478804",
      "0.8752726177442285",
      "0.06559329943402267",
      "-0.17342778254753938",
      "1.4416590553442834",
      "-0.7754959074620194",
      "-1.3581226608149575",
      "0.7222550030953487",
      "-6.409200661978955",
      "1.107233082371044",
      "0.5889045210763407",
      "-0.636016763030382",
      "0.34722733810608747",
      "-0.5759325018432989",
      "-3.451343398672409",
      "-0.4076390049280047",
      "-2.394792160072258",
      "0.44773892689948347",
      "4.209109234503692",
      "-0.979311912386055",
      "-2.0062323413338086",
      "13.188496414834619",
      "1.1945774336638753",
      "-5.420219764942979",
      "-0.6292332089710289",
      "-2.4399906395889785",
      "-4.542826964479421",
      "2.3395072251615967",
      "-1.6546629662486279",
      "-1.6472119951955415",
      "-12.378166627483761",
      "-1.30653760229005",
      "-4.243877223378382",
      "4.136737399903925",
      "-7.744772939193768",
      "-24.886739153827094",
      "2.2086028844560666",
      "-2.7591425527933167",
      "-7.744772939193817",
      "16.79486962351801",
      "-0.30948087170420646",
      "3.4028729806031484",
      "-0.029720140446689795",
      "-24.886739153827236",
      "-0.3094808717041981",
      "11.38262320182776",
      "-0.45776807146991655",
      "0.7647170279672083",
      "3.2107174058184103",
      "-0.7949223667959707",
      "-0.8127280838054418",
      "-1.1905080908031103",
      "1.477116694490574",
      "-0.8863657641105073",
      "3.705088529953486",
      "-4.7379902844441135",
      "-0.6503315514126111",
      "-0.48566515707500285",
      "0.16413947482806665",
      "3.705088529953446",
      "-5.110207638008218",
      "0.8917887288539913",
      "-2.064986799452972",
      "1.441659055344211",
      "-0.1363420614753347",
      "0.19262097128576783",
      "-5.38378879661984",
      "-0.2956761411321455",
      "-1.9492331925027062",
      "0.5881085672655247",
      "1.2972252706941574",
      "0.6502268422884334",
      "-0.07327528786474011",
      "0.06882755028572174",
      "0.28350983623332593",
      "0.055442120110449765",
      "-1.8175672845614175",
      "0.15689068733311218",
      "-0.15373072644951008",
      "1.1717199292432967",
      "0.09317652787688407",
      "0.7815552079191672",
      "-2.1012753239837747",
      "-0.8570983603382503",
      "-0.8127280838054652",
      "-4.737990284443889",
      "-1.3243075782477192",
      "-0.045957115259554045",
      "-0.45776807146996434",
      "-1.190508090803071",
      "-0.6503315514127316",
      "-0.3026495537767441",
      "1.7947466901984506",
      "-1.037941056647752",
      "-5.11020763800803",
      "-0.3026495537767583",
      "2.1161738010458846",
      "0.9150629370320076",
      "-0.7754959074618285",
      "0.1926209712855191",
      "2.871460396231546",
      "-0.13967261589899388",
      "0.31801015266548105",
      "-1.4178565016556193",
      "-0.18714097579015443",
      "0.9108691904737606",
      "-0.24497436993016858",
      "0.8752726177439992",
      "-1.358122660815141",
      "0.8917887288539845",
      "-5.383788796620162",
      "-0.13967261589887064",
      "0.09441965564698858",
      "0.420753149596641",
      "-0.12941614219745257",
      "-0.35324395489104304",
      "-0.09441965564696514",
      "7.120253762701965e-14",
      "0.5621099784448115",
      "-0.04936273005731252",
      "-0.5610359741341913",
      "-0.42075314959670584",
      "-0.5621099784451753",
      "8.466158047806404e-14",
      "0.47583469877664175",
      "0.42199710946799684",
      "0.12941614219744238",
      "0.0493627300572038",
      "-0.47583469877667955",
      "4.351455343388426e-14",
      "0.12769192376576002",
      "0.3532439548910952",
      "0.5610359741341026",
      "-0.4219971094680542",
      "-0.1276919237657087",
      "-2.537137790804536e-14",
      "0.25788178820592345",
      "0.21557680140725646",
      "-0.20544237809875324",
      "-0.2355303682718932",
      "0.4833239783855518",
      "0.3128563854021378",
      "0.10160616561403137",
      "-0.23072416922034428",
      "-0.18822638102688036",
      "-1.909802660198188",
      "0.7373449407797862",
      "-0.647090312897906",
      "0.6076379435743621",
      "0.10927745861489305",
      "-0.4636287455130721",
      "-0.5532961590957317",
      "-0.7895241283821738",
      "0.2960633078232018",
      "0.06063608641148464",
      "1.0782114244227243",
      "0.08121971874044809",
      "0.7955886603720714",
      "-0.15597935782166134",
      "0.24103770321818976",
      "-1.8739019418651937",
      "-0.188226381026624",
      "0.6407870443659562",
      "1.2850418004553463",
      "-2.9923838530782065",
      "0.5608120260344471",
      "-0.06932434588505035",
      "1.5123213085223506",
      "-5.890909935556306",
      "1.7952023761297704",
      "4.721178327722991",
      "0.16860198115416375",
      "0.7068412911248277",
      "0.009330312187363762",
      "-3.4988509046702903",
      "0.9629698718731631",
      "-0.3846543533245099",
      "-2.321899920983346",
      "-0.43645649476581516",
      "0.004323433600702958",
      "-0.3111759494970068",
      "0.4788644553522383",
      "0.10927745861489743",
      "0.10476627275994428",
      "-0.21262376514473474",
      "0.5576403460077145",
      "-0.5922712666601609",
      "0.16860198115414693",
      "0.14924810911870823",
      "-1.8525502358616648",
      "-1.6448667153363945",
      "-0.578134737233746",
      "-0.11106658423977872",
      "-1.3771873134837689",
      "0.7604047185408361",
      "-0.5136356806195306",
      "0.7507893259314721",
      "-0.44583049638100836",
      "-0.4996696762656977",
      "0.7403495487667457",
      "1.6276280223604835",
      "0.37138260006034446",
      "0.06063608641149538",
      "0.9055287668529114",
      "3.354042362902096",
      "1.0320550974779543",
      "-1.4636430718636866",
      "-0.3846543533243308",
      "1.8165144864805072",
      "1.6668577793989",
      "-1.6207096339999199",
      "-1.48730161885374",
      "-0.4458304963810287",
      "-0.9904607142122265",
      "0.2587880378850394",
      "-0.3270038762421721",
      "-0.7868569342598297",
      "-0.1921885870167595",
      "0.40669778235368803",
      "-1.3966878657847233",
      "0.007363786314384461",
      "1.190098387847428",
      "-0.4833239783855749",
      "1.9098026601985774",
      "0.4636287455133013",
      "-1.078211424422547",
      "-0.2578817882060705",
      "-0.3128563854024347",
      "-0.7373449407798612",
      "0.5532961590956011",
      "-0.08121971874068121",
      "-0.2155768014071063",
      "-0.10160616561420148",
      "0.6470903128977831",
      "0.7895241283821367",
      "-0.7955886603718905",
      "0.20544237809881763",
      "0.23072416922035774",
      "-0.6076379435743198",
      "-0.2960633078230689",
      "0.15597935782159658",
      "-3.330988257232848",
      "-2.0272748764738884",
      "2.484495374052435",
      "0.6407870443658453",
      "3.330988257233199",
      "-1.0229521378942032e-13",
      "1.48539717899253",
      "-2.5677769714253285",
      "0.10476627275989955",
      "2.027274876473107",
      "-1.4853971789918847",
      "-1.6120459791153415e-14",
      "0.4887076415067656",
      "0.9055287668525759",
      "-2.484495374052244",
      "2.5677769714249905",
      "-0.4887076415064648",
      "6.188850501559762e-14",
      "-7.263740346173238",
      "-3.226664124817013",
      "1.5123213085220673",
      "14.2881898651719",
      "-0.5946596278414135",
      "8.218563933104889",
      "-6.086954490365223",
      "0.1492481091182317",
      "4.85731855096007",
      "-6.447555799888019",
      "-2.2806960237447105",
      "2.3237394764060935",
      "1.8165144864806737",
      "-2.6036295774268465",
      "8.38013185910171",
      "-2.547168749510736",
      "0.15950855330351704",
      "-1.0186697260470354",
      "0.7068412911243505",
      "4.857318550960127",
      "4.236203847013451",
      "-1.0464686543119412",
      "1.3317448090209196",
      "-1.3771873134839598",
      "1.252396174772089",
      "0.5459238438711805",
      "0.45722174051785525",
      "-1.6498708996415647",
      "-0.990460714212213",
      "-1.927419632718741",
      "-2.9931727233585255",
      "-1.2430298427351483",
      "0.4446142096374929",
      "-2.3218999209832747",
      "-2.6036295774263447",
      "-1.9617360459554007",
      "-2.962090239165499",
      "1.126363601053985",
      "-0.4996696762656984",
      "-1.9274196327185746",
      "3.8950365739780914",
      "1.6333617134909533",
      "-1.45827349191174",
      "0.40669778235371745",
      "-0.43555946279537533",
      "-2.852480542608969",
      "0.4282978744374609",
      "0.4120878504364385",
      "-1.285041800455516",
      "5.89090993555659",
      "-0.009330312187518904",
      "0.43645649476597187",
      "-0.2410377032182053",
      "2.9923838530783633",
      "-1.795202376129763",
      "3.498850904670361",
      "-0.004323433600650376",
      "1.8739019418652703",
      "-0.5608120260347007",
      "-4.721178327723093",
      "-0.9629698718732539",
      "0.31117594949707944",
      "0.5946596278413707",
      "6.447555799888196",
      "-8.380131859102082",
      "-0.21262376514447173",
      "7.26374034617372",
      "-8.218563933104907",
      "2.2806960237447322",
      "2.5471687495106736",
      "3.354042362901736",
      "3.226664124817372",
      "6.086954490365384",
      "-2.323739476406206",
      "-0.1595085533030653",
      "-7.014609710805402",
      "-20.907238528600555",
      "-1.8525502358616408",
      "4.236203847013131",
      "7.014609710805535",
      "-2.2596465445160465e-14",
      "-3.277328513252566",
      "1.66685777939889",
      "-1.9617360459553999",
      "20.907238528600477",
      "3.2773285132524927",
      "1.326800202041116e-13",
      "-0.7471056347560655",
      "0.7604047185408712",
      "0.5459238438711088",
      "-4.238220222467623",
      "2.7812180117323964",
      "0.3853981681598744",
      "0.2587880378849758",
      "3.8950365739783126",
      "-2.637757547210684",
      "0.6133188534509937",
      "-0.5750889758609335",
      "0.74034954876687",
      "-2.9931727233584904",
      "-2.6377575472106587",
      "0.7534413914747556",
      "0.9845541226381523",
      "-1.3966878657850776",
      "-2.852480542608937",
      "-6.981497968932555",
      "0.5907143258813464",
      "3.538197282028438",
      "-0.5576403460074821",
      "1.6448667153365044",
      "0.5136356806194148",
      "-1.6276280223605264",
      "-0.47886445535214456",
      "0.592271266660051",
      "0.5781347372336194",
      "-0.7507893259312437",
      "-0.3713826000602855",
      "1.0464686543120885",
      "-0.45722174051801234",
      "1.243029842735144",
      "1.032055097478091",
      "1.0186697260469728",
      "-1.331744809020556",
      "1.6498708996414084",
      "-0.4446142096374583",
      "-2.7812180117323653",
      "-0.6133188534509202",
      "-1.6207096339999019",
      "-2.9620902391653097",
      "0.7471056347561045",
      "-0.38539816815970096",
      "0.5750889758610571",
      "-0.6296696949625119",
      "-0.32700387624220373",
      "1.6333617134906742",
      "0.7534413914747795",
      "0.6296696949624309",
      "-4.630835275536714e-14",
      "0.007363786314322536",
      "0.42829787443764705",
      "0.590714325881232",
      "0.05578137516854733",
      "-0.3647017798445103",
      "1.4636430718636795",
      "1.4873016188537644",
      "0.7868569342595179",
      "-1.1900983878473206",
      "-1.1263636010538702",
      "1.4582734919116151",
      "-0.41208785043633084",
      "-0.9845541226381385",
      "-3.53819728202825",
      "0.36470177984459684"
    ]
  ],
  "products": [
    [
      0,
      0
    ],
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      3
    ],
    [
      0,
      4
    ],
    [
      0,
      5
    ],
    [
      0,
      6
    ],
    [
      0,
      7
    ],
    [
      0,
      8
    ],
    [
      0,
      9
    ],
    [
      0,
      10
    ],
    [
      0,
      11
    ],
    [
      0,
      12
    ],
    [
      0,
      13
    ],
    [
      0,
      14
    ],
    [
      0,
      15
    ],
    [
      0,
      16
    ],
    [
      0,
      17
    ],
    [
      0,
      18
    ],
    [
      0,
      19
    ],
    [
      1,
      1
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      6
    ],
    [
      1,
      7
    ],
    [
      1,
      8
    ],
    [
      1,
      9
    ],
    [
      1,
      10
    ],
    [
      1,
      11
    ],
    [
      1,
      12
    ],
    [
      1,
      13
    ],
    [
      1,
      14
    ],
    [
      1,
      15
    ],
    [
      1,
      16
    ],
    [
      1,
      17
    ],
    [
      1,
      18
    ],
    [
      1,
      19
    ],
    [
      2,
      2
    ],
    [
      2,
      3
    ],
    [
      2,
      4
    ],
    [
      2,
      5
    ],
    [
      2,
      6
    ],
    [
      2,
      7
    ],
    [
      2,
      8
    ],
    [
      2,
      9
    ],
    [
      2,
      10
    ],
    [
      2,
      11
    ],
    [
      2,
      12
    ],
    [
      2,
      13
    ],
    [
      2,
      14
    ],
    [
      2,
      15
    ],
    [
      2,
      16
    ],
    [
      2,
      17
    ],
    [
      2,
      18
    ],
    [
      2,
      19
    ],
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      3,
      6
    ],
    [
      3,
      7
    ],
    [
      3,
      8
    ],
    [
      3,
      9
    ],
    [
      3,
      10
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      3,
      13
    ],
    [
      3,
      14
    ],
    [
      3,
      15
    ],
    [
      3,
      16
    ],
    [
      3,
      17
    ],
    [
      3,
      18
    ],
    [
      3,
      19
    ],
    [
      4,
      4
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      7
    ],
    [
      4,
      8
    ],
    [
      4,
      9
    ],
    [
      4,
      10
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      4,
      13
    ],
    [
      4,
      14
    ],
    [
      4,
      15
    ],
    [
      4,
      16
    ],
    [
      4,
      17
    ],
    [
      4,
      18
    ],
    [
      4,
      19
    ],
    [
      5,
      5
    ],
    [
      5,
      6
    ],
    [
      5,
      7
    ],
    [
      5,
      8
    ],
    [
      5,
      9
    ],
    [
      5,
      10
    ],
    [
      5,
      11
    ],
    [
      5,
      12
    ],
    [
      5,
      13
    ],
    [
      5,
      14
    ],
    [
      5,
      15
    ],
    [
      5,
      16
    ],
    [
      5,
      17
    ],
    [
      5,
      18
    ],
    [
      5,
      19
    ],
    [
      6,
      6
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      10
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      14
    ],
    [
      6,
      15
    ],
    [
      6,
      16
    ],
    [
      6,
      17
    ],
    [
      6,
      18
    ],
    [
      6,
      19
    ],
    [
      7,
      7
    ],
    [
      7,
      8
    ],
    [
      7,
      9
    ],
    [
      7,
      10
    ],
    [
      7,
      11
    ],
    [
      7,
      12
    ],
    [
      7,
      13
    ],
    [
      7,
      14
    ],
    [
      7,
      15
    ],
    [
      7,
      16
    ],
    [
      7,
      17
    ],
    [
      7,
      18
    ],
    [
      7,
      19
    ],
    [
      8,
      8
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      11
    ],
    [
      8,
      12
    ],
    [
      8,
      13
    ],
    [
      8,
      14
    ],
    [
      8,
      15
    ],
    [
      8,
      16
    ],
    [
      8,
      17
    ],
    [
      8,
      18
    ],
    [
      8,
      19
    ],
    [
      9,
      9
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      9,
      12
    ],
    [
      9,
      13
    ],
    [
      9,
      14
    ],
    [
      9,
      15
    ],
    [
      9,
      16
    ],
    [
      9,
      17
    ],
    [
      9,
      18
    ],
    [
      9,
      19
    ],
    [
      10,
      10
    ],
    [
      10,
      11
    ],
    [
      10,
      12
    ],
    [
      10,
      13
    ],
    [
      10,
      14
    ],
    [
      10,
      15
    ],
    [
      10,
      16
    ],
    [
      10,
      17
    ],
    [
      10,
      18
    ],
    [
      10,
      19
    ],
    [
      11,
      11
    ],
    [
      11,
      12
    ],
    [
      11,
      13
    ],
    [
      11,
      14
    ],
    [
      11,
      15
    ],
    [
      11,
      16
    ],
    [
      11,
      17
    ],
    [
      11,
      18
    ],
    [
      11,
      19
    ],
    [
      12,
      12
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      12,
      15
    ],
    [
      12,
      16
    ],
    [
      12,
      17
    ],
    [
      12,
      18
    ],
    [
      12,
      19
    ],
    [
      13,
      13
    ],
    [
      13,
      14
    ],
    [
      13,
      15
    ],
    [
      13,
      16
    ],
    [
      13,
      17
    ],
    [
      13,
      18
    ],
    [
      13,
      19
    ],
    [
      14,
      14
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      18
    ],
    [
      14,
      19
    ],
    [
      15,
      15
    ],
    [
      15,
      16
    ],
    [
      15,
      17
    ],
    [
      15,
      18
    ],
    [
      15,
      19
    ],
    [
      16,
      16
    ],
    [
      16,
      17
    ],
    [
      16,
      18
    ],
    [
      16,
      19
    ],
    [
      17,
      17
    ],
    [
      17,
      18
    ],
    [
      17,
      19
    ],
    [
      18,
      18
    ],
    [
      18,
      19
    ],
    [
      19,
      19
    ]
  ],
  "rational_weights": [
    "0.0015251633846376583",
    "0.0015251634601528565",
    "0.0015251697627829558",
    "0.0015251702280901713",
    "0.001525164596529142",
    "0.0015251755815393804",
    "0.0015253457230994351",
    "0.001525165636413094",
    "0.0015251739689560154",
    "0.0015251930246507066",
    "0.0015251644897667867",
    "0.001525187811218578",
    "0.0015251678499384998",
    "0.001525184741060371",
    "0.0015251927035388568",
    "0.001525189623839697",
    "0.0015251711419423848",
    "0.0015251708649667596",
    "0.0015251883001895883",
    "0.001525186923767845",
    "0.001525163431540396",
    "0.0015251699096490126",
    "0.0015251703652151124",
    "0.0015251646595907304",
    "0.001525175656443029",
    "0.001525373565511353",
    "0.001525165626522289",
    "0.0015251739522206922",
    "0.0015251935045910866",
    "0.00152516470130433",
    "0.0015251887172551112",
    "0.001525168068824292",
    "0.00152518600134663",
    "0.0015251908445040408",
    "0.0015251901513592954",
    "0.0015251714498375096",
    "0.0015251709757183787",
    "0.0015251888204650902",
    "0.00152518652809578",
    "0.0015251830277532006",
    "0.001525183989980115",
    "0.0015251722515030825",
    "0.001525195259377749",
    "0.0015255354281379565",
    "0.0015251744330219469",
    "0.0015251917833359304",
    "0.0015252313332768288",
    "0.0015251720444820623",
    "0.001525220510640253",
    "0.0015251790373372871",
    "0.0015252141394718711",
    "0.0015252307956384258",
    "0.0015252243144782713",
    "0.0015251858975934155",
    "0.0015251853088364502",
    "0.0015252216573831967",
    "0.0015252187286528597",
    "0.0015251849461886693",
    "0.0015251728009893517",
    "0.0015251967150827883",
    "0.0015255421752793953",
    "0.0015251750588415043",
    "0.0015251930477209522",
    "0.0015252339157473345",
    "0.001525172607463725",
    "0.001525222873334774",
    "0.00152517986116762",
    "0.001525216390727639",
    "0.0015252335811744685",
    "0.0015252269373974949",
    "0.0015251869970109712",
    "0.0015251863938253718",
    "0.0015252240977593357",
    "0.0015252211000565284",
    "0.001525165915399209",
    "0.0015251795639145327",
    "0.00152534758910812",
    "0.0015251672275597723",
    "0.0015251771947704705",
    "0.0015251998782841063",
    "0.001525165828441569",
    "0.0015251935492989715",
    "0.001525169879267801",
    "0.0015251898170372772",
    "0.001525200084954289",
    "0.0015251959159898161",
    "0.0015251738016593154",
    "0.0015251734360500183",
    "0.0015251945533714887",
    "0.0015251927172635214",
    "0.0015252118072250393",
    "0.0015260573159961174",
    "0.0015251823968574364",
    "0.001525207659320694",
    "0.0015252683257136045",
    "0.0015251794534060811",
    "0.001525253671825079",
    "0.0015251898524270915",
    "0.0015252438806453953",
    "0.001525261338072058",
    "0.001525257437803268",
    "0.0015251999270608847",
    "0.0015251987054496908",
    "0.0015252527198152056",
    "0.0015252467791189482",
    "0.0015260209790522463",
    "0.0015254309728131368",
    "0.0015257676899590913",
    "0.0015260423695645322",
    "0.0015253257038462993",
    "0.0015258004218149368",
    "0.001525415789636541",
    "0.0015257547417742753",
    "0.0015277321529051197",
    "0.0015260073917320468",
    "0.0015255257838124874",
    "0.001525563477428474",
    "0.0015260350395307858",
    "0.0015262844860443614",
    "0.0015251685936690665",
    "0.001525179921862174",
    "0.0015252065186904685",
    "0.0015251672417317876",
    "0.0015251998103871975",
    "0.0015251718724502207",
    "0.001525195718975073",
    "0.0015252041080894465",
    "0.0015252019351271605",
    "0.0015251764326252048",
    "0.001525175844197201",
    "0.001525200195268561",
    "0.001525197315615356",
    "0.0015252025848120332",
    "0.0015252571481219278",
    "0.0015251772187546368",
    "0.001525243680156865",
    "0.0015251867221127348",
    "0.00152523447589041",
    "0.0015252531123921937",
    "0.001525247811900983",
    "0.001525195798685465",
    "0.001525194609271745",
    "0.0015252441522147075",
    "0.0015252382934295599",
    "0.0015253682195977437",
    "0.0015251992151517327",
    "0.0015253367180737283",
    "0.0015252192538274343",
    "0.0015253195447527193",
    "0.0015253725537298579",
    "0.001525349679051161",
    "0.0015252393369908693",
    "0.001525237963091396",
    "0.0015253423710087487",
    "0.0015253355041081418",
    "0.0015251655468963522",
    "0.0015251923467299038",
    "0.0015251695801125971",
    "0.0015251882066100782",
    "0.001525203165349827",
    "0.0015251951879543435",
    "0.0015251733828592188",
    "0.0015251732814256153",
    "0.0015251938275364404",
    "0.001525193301337205",
    "0.001525306325569308",
    "0.0015252094498784399",
    "0.001525291317786764",
    "0.0015253524373973427",
    "0.0015253200098963944",
    "0.0015252264538304617",
    "0.0015252261033107026",
    "0.001525314354045765",
    "0.001525312551946463",
    "0.0015251754359924179",
    "0.0015252042239586024",
    "0.0015252214016067422",
    "0.0015252133541265567",
    "0.0015251812483916339",
    "0.0015251809381541014",
    "0.0015252112911104342",
    "0.0015252097252737324",
    "0.0015252719730698143",
    "0.0015253531942065802",
    "0.0015253035681717384",
    "0.0015252186457307283",
    "0.0015252189519673715",
    "0.0015252987069223217",
    "0.001525300350646875",
    "0.0015253141565988117",
    "0.0015253516952674503",
    "0.0015252432851740826",
    "0.001525236654497606",
    "0.0015253437598680276",
    "0.0015253151044677137",
    "0.0015253308448509354",
    "0.0015252313994536411",
    "0.0015252300782128123",
    "0.0015253247132031647",
    "0.0015253180968636166",
    "0.0015251886604567915",
    "0.0015251882655586458",
    "0.0015252285841187824",
    "0.0015252265619498852",
    "0.0015251875052972883",
    "0.0015252274075536424",
    "0.0015252236019982902",
    "0.001525317923078908",
    "0.0015253120515137056",
    "0.0015252979760562624"
  ],
  "status": "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.06776262741132752016626532 +/- 1.51e-27]",
      "[0.3192295153861521297427511 +/- 1.63e-26]",
      "[0.1408809952318915144322904 +/- 2.62e-27]",
      "[0.1391581050374977610436549 +/- 3.68e-26]",
      "[0.01717189173041013438591797 +/- 4.20e-27]",
      "[0.006843720803062370988454359 +/- 4.65e-28]",
      "[1.031525611258863708644935 +/- 3.92e-26]",
      "[0.01008385737400202267927880 +/- 1.70e-27]",
      "[0.01347008071195675577671607 +/- 1.84e-27]",
      "[0.5270189206712356878351809 +/- 4.22e-26]",
      "[0.07394505803150764966875159 +/- 1.82e-27]",
      "[0.1029413179815896390594582 +/- 5.46e-27]",
      "[0.004865531984118033684926170 +/- 3.58e-28]",
      "[0.01162808013628774533531440 +/- 2.13e-27]",
      "[0.004993407130473463376025238 +/- 4.61e-28]"
    ],
    [
      "[0.1158970308951708979322653 +/- 2.16e-26]",
      "[0.2893357118547890082507338 +/- 3.27e-26]",
      "[1.394927417580855818664422 +/- 7.27e-26]",
      "[0.1757899716047545636338425 +/- 3.75e-26]",
      "[0.1186516228253427700893125 +/- 4.72e-26]",
      "[0.05379460761050652641715717 +/- 1.49e-28]",
      "[1.927740875325056588543018 +/- 1.05e-25]",
      "[0.01912873108923349249950414 +/- 1.14e-27]",
      "[0.01976692410216868762295631 +/- 8.41e-28]",
      "[1.450774616917936957425229 +/- 3.19e-25]",
      "[0.4397294809056839945460114 +/- 1.70e-26]",
      "[0.1764403175874899696443064 +/- 8.61e-27]",
      "[0.04524636170101929566708994 +/- 2.21e-28]",
      "[0.05029414424413395332084868 +/- 2.16e-27]",
      "[0.005371453769013692151339975 +/- 3.04e-28]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.22800270817242563
}


==> anc/small-orders/order6/pentagon_cap_uniform_c1_e1_0.0_0.18_certificate.json <==
{
  "cell": 1,
  "edge": 1,
  "interval": [
    "0.0",
    "0.18"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      1
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ]
  ],
  "rational_G": [
    [
      "2.5601359471863683e-06",
      "2.592607716412156e-06",
      "2.596674777055646e-06",
      "2.6074066769759927e-06",
      "2.5899399142272934e-06",
      "4.87344124248016e-09",
      "-4.558222426753596e-10",
      "1.464703717109674e-08",
      "2.3661376407117224e-08",
      "4.1210852162024886e-08",
      "1.516647483640448e-08",
      "1.4481947039508355e-08",
      "6.114236083444423e-08",
      "2.8314161565428026e-08",
      "5.878579026988876e-08",
      "1.3001008368210474e-08",
      "-1.6254466118338663e-08",
      "-2.1565084605534783e-08",
      "-2.2567784626890872e-08",
      "3.4930159156936805e-08",
      "3.986850192445695e-08",
      "2.2212745866461236e-08",
      "4.783296099140436e-08",
      "4.2437550393103876e-08",
      "2.8943758125704586e-08"
    ],
    [
      "2.552749193373376e-06",
      "2.5856654582295065e-06",
      "2.5883475465307248e-06",
      "2.5946913962242084e-06",
      "2.578326966134847e-06",
      "9.086025646829207e-09",
      "7.3186575884017186e-09",
      "2.1627427925361806e-08",
      "2.307603571473554e-08",
      "4.2353158038937085e-08",
      "2.5465679325510743e-08",
      "2.0796999974552425e-08",
      "5.849348895962228e-08",
      "3.437510906344925e-08",
      "5.5329934105346704e-08",
      "8.327364213451005e-09",
      "-1.688805485934808e-08",
      "-1.2433622932433172e-08",
      "-1.2834170789617511e-08",
      "2.499219338503392e-08",
      "3.4687064207333984e-08",
      "2.438004205852074e-08",
      "3.939552659019828e-08",
      "3.7696002074477856e-08",
      "1.8414092867003153e-08"
    ],
    [
      "2.554629087100806e-06",
      "2.5748829247043117e-06",
      "2.5848315550287953e-06",
      "2.591525930174347e-06",
      "2.578014822369706e-06",
      "4.122184318943765e-09",
      "5.500397353154063e-09",
      "2.1696001215780163e-08",
      "2.4243775757841483e-08",
      "3.3667523506513974e-08",
      "1.5922370108448587e-08",
      "1.6058331810212766e-08",
      "5.4548126098443466e-08",
      "3.1071522490459574e-08",
      "5.227006725563704e-08",
      "4.994585906337483e-09",
      "-2.1373821716989143e-08",
      "-1.837670523489532e-08",
      "-1.7887381578007206e-08",
      "2.5559616848377025e-08",
      "3.089947369505667e-08",
      "1.9900355442988114e-08",
      "3.869475230449633e-08",
      "3.556982176103231e-08",
      "1.8701794678339822e-08"
    ],
    [
      "2.584157000923214e-06",
      "2.6413460912695877e-06",
      "2.588823703486682e-06",
      "2.5938503367317735e-06",
      "2.603861477314478e-06",
      "2.4343839407466352e-08",
      "6.833003201844707e-09",
      "2.7231239907192358e-08",
      "3.863610019680969e-08",
      "4.0511150833289506e-08",
      "2.1069761117540667e-08",
      "4.648605505791055e-08",
      "5.226332127218985e-08",
      "3.089466389641851e-08",
      "5.476240553333779e-08",
      "3.9949385057267166e-08",
      "-1.3144932015193803e-08",
      "-1.5621048082424584e-08",
      "-1.3621703444960458e-08",
      "2.83412132027387e-08",
      "1.744253205615251e-08",
      "2.805178910445702e-10",
      "3.8323324196425904e-08",
      "3.1423807695066216e-08",
      "2.4241606597684493e-08"
    ],
    [
      "2.55674830722894e-06",
      "2.5922562025352413e-06",
      "2.587901210808508e-06",
      "2.5925409631900765e-06",
      "2.5785295760135793e-06",
      "7.972353362068604e-09",
      "3.408761041991067e-09",
      "1.7976865715341383e-08",
      "2.0438847988657514e-08",
      "3.820394109414322e-08",
      "1.9934097629975768e-08",
      "1.5640525974516622e-08",
      "5.618097197836985e-08",
      "2.9111147752634757e-08",
      "4.940707040766232e-08",
      "1.4507126361001931e-08",
      "-1.4638448642908905e-08",
      "-1.1617566601801448e-08",
      "-1.5764641962828288e-08",
      "3.201681237169496e-08",
      "3.462931342029583e-08",
      "2.1350582958350126e-08",
      "3.8119918944806894e-08",
      "3.53636219647522e-08",
      "2.1423983883716576e-08"
    ],
    [
      "2.5502209429591993e-06",
      "2.5749659179987804e-06",
      "2.587425219597416e-06",
      "2.596460056408262e-06",
      "2.57959057236572e-06",
      "7.46009445754408e-09",
      "9.616616618601588e-09",
      "2.5968457065704896e-08",
      "2.6858295942920663e-08",
      "3.717240782224491e-08",
      "2.1545745348451816e-08",
      "2.1426642606547554e-08",
      "5.8479156659742e-08",
      "3.4425152885017214e-08",
      "5.6425753063207255e-08",
      "-3.271312342594766e-10",
      "-2.2750313654400925e-08",
      "-1.6579791234417033e-08",
      "-1.443712086131778e-08",
      "2.3298169813846483e-08",
      "3.2055339837762897e-08",
      "2.1085041240416534e-08",
      "4.044585104196508e-08",
      "3.692712497704186e-08",
      "1.7919895707247842e-08"
    ],
    [
      "0.00450965642924134",
      "0.004915838321840323",
      "0.002697842925072564",
      "0.001996596372698578",
      "0.0010222503698399728",
      "0.0041214331211054",
      "-0.0005275053838566143",
      "0.002605799702793399",
      "0.0016904072580518886",
      "-0.0022177717516457924",
      "0.0031295255769361804",
      "0.002210095689248927",
      "-0.0014379411000001628",
      "-0.001205274345831631",
      "0.0014107920479700519",
      "-0.002270216490559195",
      "0.003445167513407372",
      "-0.0014822144720576804",
      "-0.0013179787826202466",
      "0.0028847693797514735",
      "-4.272641979628911e-05",
      "-0.00035385905013106313",
      "-0.0018183378082140015",
      "-0.0011378675765649552",
      "-0.00020610275161744122"
    ],
    [
      "2.5638408103375277e-06",
      "2.5746757728173473e-06",
      "2.597441482712647e-06",
      "2.604712443374634e-06",
      "2.5794235975336292e-06",
      "2.8072248773618666e-09",
      "1.467538935535393e-08",
      "3.473021662209514e-08",
      "2.4434332925824295e-08",
      "3.5205819276647336e-08",
      "1.4608790079010267e-08",
      "1.781331543936554e-08",
      "6.397859072338812e-08",
      "3.40242761472602e-08",
      "5.317195386684185e-08",
      "-1.9511879466316233e-09",
      "-2.851722027990262e-08",
      "-1.59415395553105e-08",
      "-1.978191031847885e-08",
      "3.029317949507041e-08",
      "3.4743128182789846e-08",
      "2.1639758895049375e-08",
      "4.72326490369108e-08",
      "3.490714595505381e-08",
      "1.606801898021085e-08"
    ],
    [
      "0.00011025173165655759",
      "5.243740817377263e-05",
      "6.2865426863386056e-06",
      "2.3166678710236343e-05",
      "2.9162356509596617e-05",
      "-4.0636606101472256e-05",
      "1.8687791716624035e-05",
      "-4.150037930020305e-05",
      "-9.974569721897601e-07",
      "-1.0866576283764284e-05",
      "3.2188678749786495e-06",
      "-2.9848561912796213e-05",
      "-5.756037851354616e-06",
      "3.2101594945883648e-06",
      "1.1404523754889178e-05",
      "6.0968900607250935e-05",
      "-6.8052464585659606e-06",
      "-2.2062983476349783e-05",
      "-5.347517251718097e-05",
      "-7.98426921610018e-06",
      "3.184279036978578e-05",
      "2.0772750950492267e-05",
      "-6.380745705333813e-06",
      "-9.282907965370145e-06",
      "2.045738041512831e-05"
    ],
    [
      "2.5888209347358294e-06",
      "2.5830653248023523e-06",
      "2.6082047937352858e-06",
      "2.6289478809769275e-06",
      "2.608275806552446e-06",
      "1.1186437271932477e-08",
      "1.647814662483862e-08",
      "4.421710602066498e-08",
      "4.3146972309179394e-08",
      "3.16874825441e-08",
      "1.8957542979518816e-08",
      "2.0290109449448804e-08",
      "7.491458240568402e-08",
      "3.57265744547138e-08",
      "7.378407799521789e-08",
      "1.3161152475416937e-08",
      "-3.697299934508981e-08",
      "-2.643370221536412e-08",
      "-2.6799479595713393e-08",
      "2.097928664514989e-08",
      "2.4004959940866783e-08",
      "1.2830578646932258e-08",
      "5.758876978223351e-08",
      "5.292225553334351e-08",
      "3.3447878363046736e-08"
    ],
    [
      "2.56479798392837e-06",
      "2.6111918797915624e-06",
      "2.6047910869539023e-06",
      "2.612847336005222e-06",
      "2.6027630233024226e-06",
      "6.426913734067882e-09",
      "-6.169126716656082e-09",
      "9.81118949854275e-09",
      "2.2261299326729333e-08",
      "3.5599306689458255e-08",
      "5.742070580127463e-09",
      "1.1511841536670839e-08",
      "6.182046270813901e-08",
      "1.7825271792240056e-08",
      "5.1561896891104543e-08",
      "2.086464413312717e-08",
      "-1.3078393443553246e-08",
      "-1.966874882060013e-08",
      "-2.796648482298855e-08",
      "5.128523381742913e-08",
      "3.910018972956229e-08",
      "1.3797162721872614e-08",
      "5.157935375233074e-08",
      "4.151439479276854e-08",
      "4.128745049845137e-08"
    ],
    [
      "2.5518064386928197e-06",
      "2.5904695929572534e-06",
      "2.5979556758748103e-06",
      "2.610697572534001e-06",
      "2.589850519496229e-06",
      "9.274859292474663e-09",
      "6.792398669354367e-09",
      "2.3502506260655143e-08",
      "2.7336876907521822e-08",
      "4.388716068951231e-08",
      "2.4176426480375758e-08",
      "2.3781220719903093e-08",
      "6.595509832065823e-08",
      "3.4055309167381246e-08",
      "6.316088126248312e-08",
      "3.7803215089421265e-09",
      "-2.0331477813218725e-08",
      "-1.728481373697554e-08",
      "-1.5437127026998065e-08",
      "2.9739377362110506e-08",
      "3.880282907973322e-08",
      "2.3392102707992616e-08",
      "4.8157195440905456e-08",
      "4.324299079183242e-08",
      "2.5363198820431213e-08"
    ],
    [
      "2.567728871954308e-06",
      "2.628274246065866e-06",
      "2.6020665942794876e-06",
      "2.608908250519938e-06",
      "2.6046397684639723e-06",
      "1.0631729711692306e-08",
      "2.2667033101495254e-09",
      "1.6616479727098953e-08",
      "2.0832886974674386e-08",
      "4.6577459167252444e-08",
      "2.0416095577663645e-08",
      "3.3466265913387766e-08",
      "6.172258189064783e-08",
      "2.8802884163228943e-08",
      "5.4083574353601097e-08",
      "1.6111894247282145e-08",
      "-1.2198384153409761e-08",
      "-1.3377601454704841e-08",
      "-2.4988290132102324e-08",
      "4.8060772947817304e-08",
      "4.063185303497734e-08",
      "2.1357792376639028e-08",
      "4.6325931284012525e-08",
      "3.220947884153339e-08",
      "2.9264786482145817e-08"
    ],
    [
      "2.55989979335247e-06",
      "2.582455598032734e-06",
      "2.597587494593552e-06",
      "2.605909023386586e-06",
      "2.5796890514707574e-06",
      "9.216828395147475e-09",
      "1.4497356021831548e-08",
      "3.212972259349358e-08",
      "2.3905989357484623e-08",
      "4.2930614466586675e-08",
      "2.5566704707024355e-08",
      "2.0886396610192728e-08",
      "6.61533230821926e-08",
      "3.6296003497655336e-08",
      "5.697462331983011e-08",
      "3.645622876498091e-09",
      "-2.2058257446828154e-08",
      "-1.0492660618518694e-08",
      "-1.3509369806540356e-08",
      "2.679233624346592e-08",
      "3.592589466643875e-08",
      "2.5557075183341098e-08",
      "4.560342011540673e-08",
      "3.8820809757271055e-08",
      "1.8280842786753665e-08"
    ],
    [
      "2.6048761466067482e-06",
      "2.6686162609224234e-06",
      "2.644892899141646e-06",
      "2.6465444234461876e-06",
      "2.602965503037729e-06",
      "4.967101781665982e-08",
      "4.3883905459762897e-08",
      "5.547685530310319e-08",
      "3.5334513712320866e-08",
      "9.195095998585762e-08",
      "5.3089589422388946e-08",
      "5.161501360273988e-08",
      "1.016061519920122e-07",
      "5.356697028688223e-08",
      "6.39845883663959e-08",
      "6.273699539081013e-10",
      "-1.0668247549511064e-08",
      "1.2058961101246986e-08",
      "-3.075766939959254e-08",
      "6.205422116955795e-08",
      "8.075071696766445e-08",
      "2.418602932766139e-08",
      "6.483243536001849e-08",
      "2.2881546216838413e-08",
      "-2.0129035963690678e-10"
    ],
    [
      "0.0023035543328063985",
      "0.0022511019073960933",
      "0.0011674252066976856",
      "0.0012324206660570013",
      "0.0003938260519869689",
      "0.0016549284817399376",
      "-0.0012945586887449325",
      "0.0009443717609283962",
      "-0.0009481133132166947",
      "-0.00025163133858362266",
      "0.0016231878875520172",
      "-0.000702840155548521",
      "7.492268854385119e-05",
      "0.0005200059768095284",
      "-0.0004078283594477587",
      "0.0015602660659340985",
      "0.001002000117703041",
      "0.0013920005176337176",
      "-3.1055746372498894e-05",
      "0.0015987028182159167",
      "0.0003609043792408122",
      "0.0006207188982401159",
      "-0.0011944089168335113",
      "0.0004302740540275826",
      "0.0005609535089745639"
    ],
    [
      "2.602560986871248e-06",
      "2.609340195572548e-06",
      "2.6014469176980255e-06",
      "2.606532662813093e-06",
      "2.587915623515903e-06",
      "3.1291289311072254e-09",
      "7.248093590280015e-09",
      "3.17552235840394e-08",
      "2.630720895076285e-09",
      "3.9802714267831326e-08",
      "2.1258811718291756e-08",
      "1.0225621197426337e-08",
      "6.26913873055093e-08",
      "2.749468657901738e-08",
      "4.0377095089533995e-08",
      "3.637507176723304e-08",
      "-1.3255720571997357e-08",
      "2.5695080969335707e-09",
      "-2.6274149320937394e-08",
      "4.161037707007982e-08",
      "3.0823053278804545e-08",
      "3.272558297818059e-08",
      "4.396589467718956e-08",
      "3.4606593187993324e-08",
      "2.5878959478309255e-08"
    ],
    [
      "2.576579950480246e-06",
      "2.6237489682657483e-06",
      "2.623856249157612e-06",
      "2.62261177871649e-06",
      "2.5883597607192316e-06",
      "2.3622316677813423e-08",
      "1.8519815345592096e-08",
      "2.839389971404508e-08",
      "2.3143870633293454e-08",
      "6.047221903720963e-08",
      "2.4786284662777588e-08",
      "1.9766470909951634e-08",
      "7.99434993683809e-08",
      "3.235002023373964e-08",
      "5.0823157739623483e-08",
      "1.2171199367508553e-08",
      "-9.447897647334696e-09",
      "-1.8262285320229004e-10",
      "-2.310562338967125e-08",
      "5.379958924740469e-08",
      "5.9173661287731896e-08",
      "2.0177876004979218e-08",
      "5.712242777816211e-08",
      "3.3260878398239836e-08",
      "2.026460606150786e-08"
    ],
    [
      "2.5627472330440133e-06",
      "2.6105750860314123e-06",
      "2.6158162295528253e-06",
      "2.6219099080643874e-06",
      "2.5918438671019513e-06",
      "5.382608108772115e-09",
      "6.780392966551123e-09",
      "2.218169533267121e-08",
      "2.452941063769789e-08",
      "5.050776591579857e-08",
      "1.6357395774536667e-08",
      "1.938609813245529e-08",
      "7.444351454859603e-08",
      "3.4928789283124214e-08",
      "6.079098978448323e-08",
      "7.939516700856402e-09",
      "-2.08968916354437e-08",
      "-1.7969655565815405e-08",
      "-2.2130816230778344e-08",
      "4.706419034907521e-08",
      "5.4650854514539075e-08",
      "2.5526190472823788e-08",
      "5.7745120921309164e-08",
      "4.218189459442169e-08",
      "2.450194464259941e-08"
    ],
    [
      "2.570532879000204e-06",
      "2.5922941108279224e-06",
      "2.5985791703105325e-06",
      "2.6027333634667555e-06",
      "2.5872900045514527e-06",
      "-7.642463163225883e-09",
      "1.3780922589626275e-09",
      "2.3642098592754714e-08",
      "1.362993708577487e-08",
      "3.2888344784825e-08",
      "9.724770387502018e-09",
      "1.3095364783371014e-08",
      "6.124645477572787e-08",
      "3.045299552474737e-08",
      "5.023744016302597e-08",
      "1.5956397606309034e-08",
      "-2.495179413693998e-08",
      "-1.673408197822756e-08",
      "-2.3061984742616797e-08",
      "3.892764408450554e-08",
      "3.3917437447178705e-08",
      "2.8498068482745156e-08",
      "4.636746030631038e-08",
      "3.95181128714894e-08",
      "2.5251090019876327e-08"
    ],
    [
      "0.006307535358951817",
      "0.025472814830718702",
      "0.021847705142520053",
      "0.015756155388472245",
      "0.009929013848663354",
      "-0.009765570196194917",
      "0.0054738553748237195",
      "-0.002158596251099214",
      "-0.005443145794598454",
      "-0.021659670790852494",
      "0.015231231492873497",
      "0.0030205212421295096",
      "-0.017020985152540916",
      "0.0025820875949440457",
      "-0.005921681164833698",
      "-0.0038140964608358533",
      "0.003666191604690043",
      "-0.004732388190363817",
      "0.0007281385325860868",
      "-0.0025731859322893984",
      "0.009290814936539998",
      "-0.008498992650794152",
      "-0.007078241461365939",
      "0.009233090855481347",
      "-0.006894205326511107"
    ],
    [
      "2.556345342363692e-06",
      "2.5862882611001335e-06",
      "2.5852122657323897e-06",
      "2.5890561491295545e-06",
      "2.572443979718649e-06",
      "5.789690579150146e-09",
      "2.510967926733746e-09",
      "1.7876052450020552e-08",
      "2.060187688549457e-08",
      "3.521799314421486e-08",
      "1.3728812409600102e-08",
      "1.4365955201119599e-08",
      "5.1957725877854825e-08",
      "2.667072746334492e-08",
      "4.6651979303764924e-08",
      "1.3515684169481355e-08",
      "-1.559581000792805e-08",
      "-1.4837104929237903e-08",
      "-1.5479323054615963e-08",
      "3.0633540716255905e-08",
      "3.2695088796616836e-08",
      "1.7924714620751677e-08",
      "3.8941670667256795e-08",
      "3.265578846013356e-08",
      "1.820201749759231e-08"
    ],
    [
      "2.551778712078049e-06",
      "2.579112477997828e-06",
      "2.584990006368929e-06",
      "2.593424034317264e-06",
      "2.579510034024936e-06",
      "7.503219136288491e-09",
      "6.128966488771293e-09",
      "2.065884703160983e-08",
      "2.4131731458377188e-08",
      "3.692287410606611e-08",
      "2.0303533661049702e-08",
      "1.9383033909408046e-08",
      "5.525826939288632e-08",
      "3.0800472608894573e-08",
      "5.359317716975761e-08",
      "5.843663301479689e-09",
      "-1.8336822357513433e-08",
      "-1.5503408579956426e-08",
      "-1.517081573507307e-08",
      "2.382667878579149e-08",
      "3.1573283471985606e-08",
      "2.0011295800152904e-08",
      "3.933149941738878e-08",
      "3.657627922727624e-08",
      "1.9914923465435077e-08"
    ],
    [
      "2.563592252690734e-06",
      "2.583452206466877e-06",
      "2.5903314575436483e-06",
      "2.5987645321942358e-06",
      "2.5808042791748563e-06",
      "9.77513010378794e-09",
      "1.0188495228924306e-08",
      "2.7182794425867575e-08",
      "2.5075219441226187e-08",
      "3.640609783793159e-08",
      "2.005157780259065e-08",
      "1.9048826470683247e-08",
      "5.8847764706977124e-08",
      "3.002969088867083e-08",
      "5.301102584735922e-08",
      "1.1484653743030852e-08",
      "-1.9332708149633775e-08",
      "-1.2987346553288832e-08",
      "-1.5277714622429738e-08",
      "2.421589297128234e-08",
      "2.9064904994332078e-08",
      "1.7934156187013285e-08",
      "4.2368064938592524e-08",
      "3.752628740419121e-08",
      "2.121913938164067e-08"
    ],
    [
      "0.0055983583767805845",
      "0.004050264757396789",
      "0.0007574929652861002",
      "0.003782054604919412",
      "0.009466180498787145",
      "7.546635454642319e-06",
      "0.0004638152675323163",
      "-0.0042731958245603805",
      "0.0024051344104378484",
      "0.001703513898721609",
      "0.001439595658987357",
      "-0.0058379772336897414",
      "0.0002539644198323993",
      "-0.0022581365639439974",
      "-0.003922518279056924",
      "0.004759156954694588",
      "0.002002202115657362",
      "0.0016994128501625723",
      "-0.006868138819773266",
      "-0.0003916986052474773",
      "0.0036366658421052105",
      "-0.0020547995425197582",
      "0.0016699190932903927",
      "-0.001429795769353663",
      "0.0045144853281515"
    ],
    [
      "0.010151765119528474",
      "0.006048838976059778",
      "0.019102872709501707",
      "0.031230622240333367",
      "0.00647990320270932",
      "0.003404350689216392",
      "0.013213739677783515",
      "-0.014440969068982587",
      "-0.0008084070414325415",
      "0.00139367608576702",
      "0.002383647922915232",
      "0.005335637419846675",
      "-0.023298577468680658",
      "-0.00452946671750313",
      "0.009419715469495563",
      "-0.007049372883976838",
      "0.004374594861654548",
      "-0.010404027150335084",
      "-0.008066145376462585",
      "0.010654748684116993",
      "-0.013530939736156149",
      "-0.0032672399856020526",
      "-0.007322155718423101",
      "-0.010158191865897996",
      "0.0106541723380549"
    ],
    [
      "0.0043438377047842185",
      "0.03558893119546117",
      "0.009694595446582563",
      "0.009723790212027291",
      "0.015442760971702314",
      "0.0047717649923605205",
      "-0.0009500740266900574",
      "-0.0028058355618596873",
      "0.0038726350386647235",
      "-0.018007657178346438",
      "0.01240532664822358",
      "-0.014812698528667685",
      "-0.008045811778737989",
      "0.00981399358551281",
      "-0.012238198261345623",
      "0.01147676134727484",
      "-0.006416524110254672",
      "0.005859006464629573",
      "-0.007213307218152182",
      "-0.004541039047523517",
      "0.013858038575831498",
      "-0.018166695003237344",
      "-0.005429460436796667",
      "0.007302638136514756",
      "-0.0005643605114163055"
    ],
    [
      "2.5542744944761433e-06",
      "2.5935355142696602e-06",
      "2.5996712310764936e-06",
      "2.6085202466930378e-06",
      "2.589441049088397e-06",
      "5.838635957978947e-09",
      "1.389648130931135e-09",
      "1.497693463099998e-08",
      "2.12413510294787e-08",
      "4.0943400794022224e-08",
      "1.5413663269734674e-08",
      "1.5218210572019317e-08",
      "6.276183405065917e-08",
      "2.629754683343212e-08",
      "5.542619104351288e-08",
      "8.838318379806142e-09",
      "-1.4707155162512124e-08",
      "-1.7200515369957195e-08",
      "-1.9955162256854576e-08",
      "3.9764578265533424e-08",
      "4.0236409783468245e-08",
      "2.2415377080236947e-08",
      "4.7651506231894946e-08",
      "4.052391240918723e-08",
      "3.129831327485473e-08"
    ],
    [
      "2.5538855262813607e-06",
      "2.597954613106219e-06",
      "2.5911287839270652e-06",
      "2.6003570771978654e-06",
      "2.588991136018494e-06",
      "1.0118050063466343e-08",
      "4.560674465124513e-09",
      "1.8290443066192875e-08",
      "2.330932550476626e-08",
      "4.3988800228461144e-08",
      "2.4947157064425348e-08",
      "2.553803969742853e-08",
      "5.9435455170106323e-08",
      "3.2320802277192285e-08",
      "5.68275473241375e-08",
      "8.11839123951876e-09",
      "-1.518003759587283e-08",
      "-1.4003637509185215e-08",
      "-1.7646350767996962e-08",
      "3.136022762706742e-08",
      "3.780454398730209e-08",
      "2.2890519504106605e-08",
      "4.164900534533178e-08",
      "3.6906191511167686e-08",
      "2.2716507898517293e-08"
    ],
    [
      "2.5599694754494543e-06",
      "2.6035384201792603e-06",
      "2.6027223369211426e-06",
      "2.6116004617152736e-06",
      "2.594680797447713e-06",
      "6.905821123790077e-09",
      "3.847989694323873e-09",
      "1.874975987382875e-08",
      "2.633252574903254e-08",
      "4.740891922277631e-08",
      "1.995194392053476e-08",
      "2.3523915926808898e-08",
      "6.6091291662026e-08",
      "3.491224060082712e-08",
      "6.255205395364854e-08",
      "8.521740320923534e-09",
      "-1.8751050646470897e-08",
      "-2.0706357278092618e-08",
      "-2.2279743976512954e-08",
      "3.838254070203999e-08",
      "4.467156821706033e-08",
      "2.481598282508465e-08",
      "4.9365449700805236e-08",
      "4.069861643567206e-08",
      "2.5486758287839796e-08"
    ],
    [
      "2.5726469258397125e-06",
      "2.6201322874167657e-06",
      "2.606898714830864e-06",
      "2.6149705809221656e-06",
      "2.601687061533474e-06",
      "9.186978178857245e-09",
      "1.0508833751547961e-09",
      "1.3634918294503462e-08",
      "2.393226925093364e-08",
      "3.9626822420162624e-08",
      "1.3046885446624048e-08",
      "1.7791901712630616e-08",
      "6.1935699811722e-08",
      "2.1651482620898872e-08",
      "5.366876399573377e-08",
      "2.4110298035706123e-08",
      "-1.3201510949703099e-08",
      "-1.6088279598793366e-08",
      "-2.7148342024617288e-08",
      "4.598059348153531e-08",
      "4.0405530367656835e-08",
      "1.4216122277891728e-08",
      "5.308685622951085e-08",
      "3.885994368603754e-08",
      "3.537049793999636e-08"
    ],
    [
      "0.017903264483379002",
      "0.02189395955309349",
      "0.0016761021175136013",
      "0.00021339387652064576",
      "0.03500018904410394",
      "-0.015898229900850942",
      "0.005447496291504474",
      "-0.0019356808796449645",
      "0.020986241068775606",
      "-0.004489340979113654",
      "0.0018187979183432288",
      "-0.02762608584882091",
      "-0.0005845056126886123",
      "0.005983162271849091",
      "-0.0023845959010003236",
      "0.011794610376506998",
      "0.0005292087517632108",
      "0.00015119326406061483",
      "-0.013640082750613774",
      "-0.0040591919446115185",
      "0.0011412676434354985",
      "-0.00171342881501326",
      "0.00010336642757200878",
      "-0.004771299672242874",
      "0.0012979865362580697"
    ],
    [
      "0.0051011641320023214",
      "0.026526448008955567",
      "0.0007926382154130006",
      "0.0013900122028273926",
      "0.0219012218663145",
      "0.010989522993558312",
      "-0.0017144968913807546",
      "0.002625303756406226",
      "0.005288205254399498",
      "-0.0029178627420670365",
      "0.005341147533190714",
      "0.01822101072611325",
      "-0.0009699087674224025",
      "9.307319834205852e-05",
      "0.0019588790849222352",
      "-0.0038019239056622544",
      "-0.001043052154142787",
      "0.000425971942832139",
      "-0.00914771804713674",
      "-0.0035269773535198923",
      "0.0028757653346653546",
      "-0.015774197146236003",
      "0.00039393398461703467",
      "0.00415831342547491",
      "-0.00515198862194695"
    ],
    [
      "2.567731576907726e-06",
      "2.5960927989317133e-06",
      "2.594391265145971e-06",
      "2.5943599085318252e-06",
      "2.5823579741193375e-06",
      "2.2631995338793203e-09",
      "-1.3012399836120275e-09",
      "1.508174860207759e-08",
      "1.2809225557564802e-08",
      "3.850511738852259e-08",
      "1.5684381240901516e-08",
      "7.3000827656169614e-09",
      "5.8167712142905075e-08",
      "2.8245886784345005e-08",
      "4.600936169561009e-08",
      "2.1334962339247025e-08",
      "-1.2861887354288342e-08",
      "-1.0708812831470783e-08",
      "-2.274943095512782e-08",
      "4.1619134799126014e-08",
      "3.7745752118803014e-08",
      "2.7935249255600025e-08",
      "3.915343614703157e-08",
      "3.6725990114149056e-08",
      "2.5229771641087396e-08"
    ],
    [
      "2.5574142554153066e-06",
      "2.5907051671074388e-06",
      "2.5915949214296503e-06",
      "2.596548471309315e-06",
      "2.577929930221307e-06",
      "7.48333955680201e-09",
      "4.991010720284612e-09",
      "1.961894559982669e-08",
      "1.8518765133608793e-08",
      "3.9027858936111185e-08",
      "1.932294711774426e-08",
      "1.4231366647617993e-08",
      "5.8818535278138494e-08",
      "2.8345314679139097e-08",
      "4.850892911176229e-08",
      "1.2560423460029545e-08",
      "-1.4619670984433983e-08",
      "-9.976007483728314e-09",
      "-1.5725041048046806e-08",
      "3.3969337946444476e-08",
      "3.659554798643362e-08",
      "2.2555365964764892e-08",
      "4.057137010407567e-08",
      "3.57814381279487e-08",
      "2.224993700876278e-08"
    ],
    [
      "2.5614724453301763e-06",
      "2.5704481175328734e-06",
      "2.5886939758231336e-06",
      "2.5980153361256265e-06",
      "2.573182490359593e-06",
      "6.1182541017552215e-09",
      "1.2740550064652839e-08",
      "3.076300431232975e-08",
      "2.141493465919856e-08",
      "3.300558857314499e-08",
      "1.7926265700760065e-08",
      "1.4091918611781309e-08",
      "5.8322551553557714e-08",
      "2.920310106239505e-08",
      "4.90100777443236e-08",
      "5.197372346677766e-09",
      "-2.2221847335335916e-08",
      "-1.0934609583914922e-08",
      "-1.492165692562469e-08",
      "2.358607734832054e-08",
      "2.8969540405633887e-08",
      "1.9939346449994712e-08",
      "4.23117657558745e-08",
      "3.5067673011189125e-08",
      "1.8149827920455697e-08"
    ],
    [
      "2.6045179053591304e-06",
      "2.6105147769196424e-06",
      "2.600256085805979e-06",
      "2.6088535214681034e-06",
      "2.6088772121450837e-06",
      "2.5813882705124866e-09",
      "5.82958340575538e-09",
      "2.7976004251083885e-08",
      "7.775867133926737e-09",
      "3.482945533505465e-08",
      "1.8276935063846877e-08",
      "1.416429059073723e-08",
      "6.066388069786591e-08",
      "2.7735334207604398e-08",
      "4.259041725612749e-08",
      "3.1597864567006197e-08",
      "-1.90423876613783e-08",
      "-2.8003948015870353e-09",
      "-3.9005768190605565e-08",
      "3.986887743866261e-08",
      "2.9666011080313787e-08",
      "2.632228650576295e-08",
      "4.5482591640309345e-08",
      "3.5363470794971207e-08",
      "3.0781704687889726e-08"
    ],
    [
      "6.678110272816083e-06",
      "4.357675636885007e-06",
      "3.5197264436639708e-06",
      "2.8666527988006186e-06",
      "2.711152667294432e-06",
      "1.060334414961519e-06",
      "-9.734702935219027e-07",
      "1.004764527427951e-06",
      "-7.973480174298179e-08",
      "6.186626866392625e-07",
      "2.457656383014171e-07",
      "-1.927083719508687e-07",
      "-1.6468959343384584e-07",
      "-9.211086888465006e-08",
      "2.055566788671514e-09",
      "2.3702589392086808e-06",
      "1.4529326931829329e-06",
      "1.3322987569799759e-08",
      "-4.7595721202145686e-07",
      "1.121541872305387e-06",
      "-5.292460218554132e-07",
      "-1.7373147731664515e-08",
      "-2.721663348459545e-07",
      "1.047889688274368e-07",
      "-6.303901571486542e-08"
    ],
    [
      "0.008937125708798802",
      "0.03038599857669021",
      "0.008203181970979113",
      "0.007129943094154369",
      "0.0034271745090553975",
      "-0.0058213312625691686",
      "0.008542200937414665",
      "-0.00759028264987863",
      "0.0014345816801560214",
      "-0.006508339884009695",
      "0.009194190082321052",
      "0.008281353241757846",
      "-0.007407581909665243",
      "0.0010448671861273053",
      "0.00025390497585530894",
      "0.015413348071477796",
      "-0.0005464627896524946",
      "0.0024627199029746633",
      "0.00534204856898791",
      "-0.014380435500881437",
      "0.011489891998391413",
      "-0.0059554819993358245",
      "0.0018904961160418267",
      "0.005195306791983923",
      "-0.004933805395714171"
    ],
    [
      "2.5614559845791617e-06",
      "2.5739478338034872e-06",
      "2.594332710936426e-06",
      "2.6006611659264346e-06",
      "2.5772972649596893e-06",
      "9.935945938898331e-11",
      "9.631431720387807e-09",
      "3.0032201782529895e-08",
      "2.1061157677900217e-08",
      "3.182508607539326e-08",
      "1.1389590008321066e-08",
      "1.4269477408443779e-08",
      "6.035020704539548e-08",
      "3.024186644750577e-08",
      "5.0264555599784984e-08",
      "3.2732133584203834e-09",
      "-2.6190340459570008e-08",
      "-1.6008501838557523e-08",
      "-1.803746387913258e-08",
      "3.032996697921185e-08",
      "3.174490304428462e-08",
      "2.1162812919686555e-08",
      "4.57855412601364e-08",
      "3.6260449427119966e-08",
      "1.8973272498909604e-08"
    ],
    [
      "2.549625672481425e-06",
      "2.571977946719673e-06",
      "2.5814062696387727e-06",
      "2.5901869830588892e-06",
      "2.5777037539662463e-06",
      "6.1459327267482145e-09",
      "5.46280455047009e-09",
      "2.015838252959536e-08",
      "2.3703911070054746e-08",
      "3.228639569683288e-08",
      "1.7400851758061705e-08",
      "1.7077476350675863e-08",
      "5.285040633580534e-08",
      "2.82108501207284e-08",
      "5.11267320095628e-08",
      "4.235961280736045e-09",
      "-1.8705480940195297e-08",
      "-1.6291853910383267e-08",
      "-1.4820746787808936e-08",
      "2.231493596534552e-08",
      "2.8103542630306056e-08",
      "1.798987775567471e-08",
      "3.717082902946785e-08",
      "3.610188961143913e-08",
      "2.112364565296337e-08"
    ],
    [
      "2.550519644082854e-06",
      "2.57553210334479e-06",
      "2.586804890538185e-06",
      "2.5940970899746463e-06",
      "2.580352071747703e-06",
      "5.5082096381769125e-09",
      "7.688946189684017e-09",
      "2.348403937179281e-08",
      "2.4893231453578448e-08",
      "3.749990255032113e-08",
      "2.0884909711039424e-08",
      "2.055348932882689e-08",
      "5.755067651175664e-08",
      "3.476700437574598e-08",
      "5.5746046060109756e-08",
      "4.904528692897374e-10",
      "-2.1940147188991325e-08",
      "-1.706793670564285e-08",
      "-1.6020175066452564e-08",
      "2.4598220317410337e-08",
      "3.2642497672304825e-08",
      "2.3052392726557968e-08",
      "3.912435562616382e-08",
      "3.678886432857294e-08",
      "1.806561893382971e-08"
    ],
    [
      "2.576066102880313e-06",
      "2.5882199945053843e-06",
      "2.595002811298284e-06",
      "2.604909417552329e-06",
      "2.5885275803627e-06",
      "6.520230845115399e-09",
      "1.0261890590303196e-08",
      "3.50737142837708e-08",
      "2.632946436093037e-08",
      "3.18479416603942e-08",
      "1.4901138598174442e-08",
      "2.0659651289253803e-08",
      "6.096146428111004e-08",
      "3.076523343443362e-08",
      "5.34547921266717e-08",
      "1.1278092553501345e-08",
      "-2.6529136410850577e-08",
      "-1.6380656870623433e-08",
      "-2.2149613165747757e-08",
      "2.9929207595383124e-08",
      "2.732467397077138e-08",
      "1.631634894279275e-08",
      "4.5892594708276644e-08",
      "3.6766752234929605e-08",
      "2.1001837953800864e-08"
    ],
    [
      "0.001999008890546132",
      "0.001923613359619326",
      "0.001918325826381233",
      "0.0016769617979844056",
      "0.003343937781320817",
      "0.0019566976786891113",
      "0.0014929973945684138",
      "-0.0016578322198793254",
      "0.0016907919082867332",
      "0.0014139276089252637",
      "-0.001594854201937659",
      "0.0017336715934957053",
      "-0.001727367660442001",
      "2.9192522862923898e-05",
      "-0.0006504267387276963",
      "-7.807964967342592e-05",
      "0.0012630763064072985",
      "-0.0007706731981760438",
      "-0.0019523872681381194",
      "0.0012965000219736379",
      "-0.0008201813817609257",
      "-0.0018474306804518946",
      "0.000472714779295535",
      "-0.0025297929868748886",
      "0.0022740640976697977"
    ],
    [
      "0.0018528331088434138",
      "0.017446798533173685",
      "0.002931994005346138",
      "0.01444075408562098",
      "0.008714997410394129",
      "0.003265883488971549",
      "-0.000752155435705701",
      "0.0027209918055296814",
      "1.5376053654735416e-05",
      "-0.005352959230372468",
      "0.0119640430426054",
      "0.003042260694769702",
      "-0.006245583226675777",
      "0.0019000897936130312",
      "-0.004993757150273411",
      "0.00039230399163648336",
      "-0.0007428573222808978",
      "0.0022019042879499726",
      "-0.0025336202440377283",
      "-0.004616549695929409",
      "0.01007909914781723",
      "-0.011416463600943363",
      "-6.0251899498337607e-05",
      "0.004412671980085989",
      "-0.009824721162014676"
    ],
    [
      "2.5889972728970625e-06",
      "2.6285872370041893e-06",
      "2.615829917548699e-06",
      "2.614667401080511e-06",
      "2.5970731496264037e-06",
      "5.389111909379501e-09",
      "9.260509989104926e-10",
      "2.515559115022192e-08",
      "2.7218400518626257e-08",
      "4.240987877664888e-08",
      "1.0333883726396488e-08",
      "1.4236889456108056e-08",
      "7.168147102238854e-08",
      "3.3750830740538566e-08",
      "5.7400070814163066e-08",
      "2.9178197377325985e-08",
      "-2.392097057193204e-08",
      "-2.0582707085185954e-08",
      "-3.0985842640516825e-08",
      "5.433994452898763e-08",
      "4.674960088872187e-08",
      "1.9985551104742877e-08",
      "5.39384995021313e-08",
      "4.112287912823505e-08",
      "2.4591245961437922e-08"
    ],
    [
      "2.539832323030227e-06",
      "2.560234314528942e-06",
      "2.5810201175945345e-06",
      "2.585443392715853e-06",
      "2.563285218094913e-06",
      "6.085924418158776e-10",
      "5.225498734098303e-09",
      "1.87444040856542e-08",
      "1.7758748617866284e-08",
      "3.1671068009568086e-08",
      "1.4359795504211175e-08",
      "9.095983404627864e-09",
      "5.226664809485278e-08",
      "2.832118606137775e-08",
      "4.603327102295127e-08",
      "-1.870558801718295e-09",
      "-1.9205819884033443e-08",
      "-1.4136834557233477e-08",
      "-1.121855091004234e-08",
      "2.5038039444250373e-08",
      "3.287533226648372e-08",
      "2.298799816286269e-08",
      "3.628537831184774e-08",
      "3.386770840559204e-08",
      "1.599295737358591e-08"
    ],
    [
      "2.536415755881609e-06",
      "2.552320038919188e-06",
      "2.574460270887865e-06",
      "2.5805395646413755e-06",
      "2.558890882560677e-06",
      "1.5754354403337184e-09",
      "6.687455109249393e-09",
      "1.872612938563325e-08",
      "1.70411222904494e-08",
      "2.8945605897795863e-08",
      "1.5023616305202262e-08",
      "9.371401835264121e-09",
      "4.7892391960767276e-08",
      "2.6169159699260633e-08",
      "4.3145490025902834e-08",
      "-3.7195805503648845e-09",
      "-1.7994216705061115e-08",
      "-1.2274845829595789e-08",
      "-8.806410513263598e-09",
      "1.9254943256415886e-08",
      "2.8589949052107267e-08",
      "2.086239975548954e-08",
      "3.341687766615084e-08",
      "3.1503940796848015e-08",
      "1.4572598523231174e-08"
    ],
    [
      "2.5402732369625144e-06",
      "2.568722221871217e-06",
      "2.5853481740136085e-06",
      "2.5907265413627186e-06",
      "2.568795553366492e-06",
      "4.779571992105333e-09",
      "8.919644146692915e-09",
      "2.0965568191325835e-08",
      "1.943355642612721e-08",
      "3.9788737503591883e-08",
      "2.2471741563495465e-08",
      "1.6719515054328188e-08",
      "5.690170215539238e-08",
      "3.3575638668093326e-08",
      "5.116732977368922e-08",
      "-4.001722131007297e-09",
      "-1.812930527720394e-08",
      "-1.1856920826975097e-08",
      "-1.0589200554165648e-08",
      "2.4977501668173675e-08",
      "3.674316530663415e-08",
      "2.6781875127302257e-08",
      "3.7622165300580184e-08",
      "3.434748433312062e-08",
      "1.5080191273198752e-08"
    ],
    [
      "2.5457968243501094e-06",
      "2.5670251784403964e-06",
      "2.5901005468872285e-06",
      "2.599270437284435e-06",
      "2.5713037748705315e-06",
      "2.9138488868367026e-09",
      "7.0402505302790085e-09",
      "2.0954414284250178e-08",
      "1.91388524128706e-08",
      "3.477589361860799e-08",
      "1.6120947812970697e-08",
      "9.264596294852583e-09",
      "5.95232289560584e-08",
      "2.6916377535560657e-08",
      "5.05671258628034e-08",
      "1.4695434570196759e-09",
      "-1.9097465014379445e-08",
      "-1.3111509845210479e-08",
      "-1.2156491994743632e-08",
      "2.6587632582855903e-08",
      "3.547781901723542e-08",
      "2.282916378801569e-08",
      "4.393705289289001e-08",
      "3.9494203714021224e-08",
      "2.2867828185318426e-08"
    ],
    [
      "0.02350543186856317",
      "0.006595635798273256",
      "0.035805965967149495",
      "0.004476515711685007",
      "0.0021199576893395963",
      "-0.010167470888371668",
      "0.0033347321077506287",
      "0.007774852440117422",
      "-0.0033083364108045924",
      "-0.009574204675073203",
      "-0.001669625597679677",
      "-0.0003815611651117086",
      "-0.00556859729754353",
      "0.005530101217771291",
      "-0.002614970482837563",
      "-0.006282814052801453",
      "0.028021472136002257",
      "-0.004389733393202431",
      "0.004279731733071364",
      "-0.011991393675358395",
      "0.004512579872665738",
      "-0.0027795752813804175",
      "-0.009789705923165972",
      "0.0036182295478244995",
      "0.0014487581057496804"
    ],
    [
      "0.015530378138155871",
      "0.003198396709784204",
      "0.018188652887239816",
      "0.008547011152926233",
      "0.006576442731294305",
      "-0.0016488301618724783",
      "-0.005693043841186731",
      "0.011018746605928048",
      "-0.009582453849259952",
      "-0.006368737441983161",
      "-0.002650233434924739",
      "0.002429607683648744",
      "-0.0006226256632120374",
      "0.0002532888358209725",
      "-0.007491791565029531",
      "-0.006848242878504233",
      "0.015810291448082846",
      "0.0033558607320061883",
      "-0.0032017727220259584",
      "-0.004189346050561448",
      "0.004503373941474386",
      "-0.003886351217537313",
      "-0.012449550895399515",
      "0.010930971711793896",
      "-0.00020088958637577725"
    ],
    [
      "0.010598377193047088",
      "0.003173986367245094",
      "0.004870729175289204",
      "0.001900388068019957",
      "0.0010431489069452208",
      "0.0016423406083018015",
      "0.005443077208455072",
      "-0.004445220644519582",
      "0.0005200521503171456",
      "0.003302006411533589",
      "-0.00038005048559085436",
      "-0.001639930529360934",
      "-0.0020230416978096314",
      "-0.0011830260175855908",
      "-0.00040034472234436137",
      "0.005559294662205701",
      "0.0046854337521265105",
      "0.0005888843779084269",
      "-0.0032794011144989255",
      "-0.0021294910070274262",
      "0.002423578509078663",
      "-0.0007811468809647315",
      "0.0022683737691823157",
      "-0.0019145070035495567",
      "0.0013469913190511827"
    ],
    [
      "2.5405450706459015e-06",
      "2.553385916069948e-06",
      "2.5712246611143004e-06",
      "2.5790724004989e-06",
      "2.5615124892345352e-06",
      "4.09673114670121e-09",
      "7.061851710282641e-09",
      "1.9653524869480494e-08",
      "1.8502254925919065e-08",
      "2.72019780586688e-08",
      "1.6315724947837634e-08",
      "1.1266835975865447e-08",
      "4.5807778168266276e-08",
      "2.49343816677449e-08",
      "4.301242172655306e-08",
      "-9.392802229091954e-11",
      "-1.707930991689238e-08",
      "-1.175011972340741e-08",
      "-8.976873451376247e-09",
      "1.5772103725953575e-08",
      "2.371747687690922e-08",
      "1.8083711915354822e-08",
      "3.163925240253461e-08",
      "3.137189373087044e-08",
      "1.597490603341512e-08"
    ],
    [
      "2.5373321910089525e-06",
      "2.553430309774907e-06",
      "2.5731315959619693e-06",
      "2.5795533996028256e-06",
      "2.5595253066060808e-06",
      "2.989857150605413e-09",
      "7.363025719337816e-09",
      "1.8443764297141127e-08",
      "1.680601562809712e-08",
      "3.0193327446951426e-08",
      "1.7583127897775065e-08",
      "1.058833731474098e-08",
      "4.7501561483262134e-08",
      "2.666880167635707e-08",
      "4.328040123408874e-08",
      "-2.795031661293137e-09",
      "-1.656914185931326e-08",
      "-1.0935189588262647e-08",
      "-8.660976439178837e-09",
      "1.7686131504142485e-08",
      "2.8091702628843628e-08",
      "2.1466349221321904e-08",
      "3.2008191525707494e-08",
      "3.119818304337678e-08",
      "1.4460260854525235e-08"
    ],
    [
      "2.535219029870225e-06",
      "2.550570080385629e-06",
      "2.5663479823156393e-06",
      "2.5723659313366235e-06",
      "2.5584284437643218e-06",
      "2.425441054885449e-09",
      "4.928435417098325e-09",
      "1.5422729870169157e-08",
      "1.597203343539051e-08",
      "2.6703224064576984e-08",
      "1.591048766176093e-08",
      "1.0526948175186546e-08",
      "4.196973687066087e-08",
      "2.4584108201375484e-08",
      "4.0294525788945686e-08",
      "-2.1224055377653057e-09",
      "-1.5252036662234397e-08",
      "-1.1503163414801242e-08",
      "-9.05388005945501e-09",
      "1.5585939277870457e-08",
      "2.4295850420017304e-08",
      "1.9248184752299635e-08",
      "2.7869773033394384e-08",
      "2.8907457743106612e-08",
      "1.391521027466793e-08"
    ],
    [
      "2.549110315702889e-06",
      "2.5699573825690814e-06",
      "2.584515149962063e-06",
      "2.5878603608543556e-06",
      "2.5739900336415953e-06",
      "-1.0656036192091207e-09",
      "1.4831334222034096e-09",
      "1.8116112435546546e-08",
      "1.924767833714103e-08",
      "3.288893700328158e-08",
      "1.4728255627684327e-08",
      "1.0071573107870103e-08",
      "5.438016479866656e-08",
      "3.189438238492846e-08",
      "5.067233824649655e-08",
      "3.644566872174843e-09",
      "-2.1498203260391252e-08",
      "-1.7993502986789025e-08",
      "-1.7838436832228774e-08",
      "2.8767748065281665e-08",
      "3.359872837831079e-08",
      "2.550196085362954e-08",
      "3.684576586379877e-08",
      "3.7110869805660214e-08",
      "1.8276459060531183e-08"
    ],
    [
      "2.5704421496148145e-06",
      "2.5714027765952024e-06",
      "2.6175942462917285e-06",
      "2.635748086585138e-06",
      "2.599393619640738e-06",
      "-1.6769780344827435e-09",
      "1.011605856148599e-08",
      "4.1312328089120676e-08",
      "3.7064891743444996e-08",
      "3.2874172167915496e-08",
      "1.1725155372168766e-08",
      "9.986897867339767e-09",
      "8.266974227501379e-08",
      "3.804399021756869e-08",
      "7.614655354705092e-08",
      "2.6965487380556106e-09",
      "-4.24144940772671e-08",
      "-3.1130436932078676e-08",
      "-2.238382203129263e-08",
      "3.0445596617647317e-08",
      "3.565697579414022e-08",
      "2.3484890965092088e-08",
      "6.437733839126e-08",
      "6.026781521231741e-08",
      "3.436693356237967e-08"
    ],
    [
      "0.002283227213013363",
      "0.00752353744301079",
      "0.021921071297345412",
      "0.013770240719806776",
      "0.006113331810726994",
      "-0.003268304184281893",
      "0.0015674816734583827",
      "0.002060786302274435",
      "-0.0027010107729625297",
      "-0.006651387108821239",
      "-0.006431843546333803",
      "0.005590609822214522",
      "-0.0033018859476700423",
      "-0.0012871660920604766",
      "-0.0062875304589519575",
      "-0.0008463107662698804",
      "0.0035011290216802344",
      "-0.0012829928020607836",
      "-0.0013812390305635192",
      "-0.009855286027860172",
      "0.006149195857038037",
      "-0.0009666292095421868",
      "-0.016906609035121412",
      "0.0081830573957301",
      "-0.0014167727662199947"
    ],
    [
      "2.9318606494384307e-06",
      "3.2631227670921845e-06",
      "2.790848895839979e-06",
      "2.8478355008334013e-06",
      "3.2427218778401287e-06",
      "4.5831748057796005e-08",
      "1.7163081689697436e-07",
      "8.337703211862461e-08",
      "1.343253077932267e-07",
      "2.477352384434741e-07",
      "3.21001018470929e-07",
      "4.7029272320532173e-07",
      "2.2744666324737426e-07",
      "2.621770798803941e-07",
      "3.2940269467440965e-07",
      "-1.625547496482777e-07",
      "-6.400534434636154e-08",
      "-8.810032060583416e-08",
      "-3.942592187512121e-07",
      "2.6571256097273913e-07",
      "2.3937455171714685e-07",
      "2.5424787986223457e-07",
      "1.5297362313300842e-08",
      "-1.145829909348212e-07",
      "3.550631900635763e-08"
    ],
    [
      "2.5583380290809564e-06",
      "2.5729303914609784e-06",
      "2.604331687807541e-06",
      "2.6103641894953784e-06",
      "2.57994049029294e-06",
      "-6.275928190660489e-09",
      "3.6093712366304695e-09",
      "2.1612495247869343e-08",
      "2.0419276398416476e-08",
      "3.3320522021701485e-08",
      "5.630726816589222e-09",
      "1.5481309396417733e-09",
      "6.771867806802664e-08",
      "2.9615083441114252e-08",
      "5.4603183930750466e-08",
      "1.9275017883527915e-09",
      "-2.7686160058366614e-08",
      "-2.2664534605056895e-08",
      "-2.4448138201688695e-08",
      "3.99013524041082e-08",
      "4.4790642844899376e-08",
      "2.5592431773048213e-08",
      "5.2029320963213215e-08",
      "4.36433708210586e-08",
      "2.527308796144416e-08"
    ],
    [
      "2.5598564799545003e-06",
      "2.613102663762997e-06",
      "2.6513444985391473e-06",
      "2.6567006416593e-06",
      "2.612662770591539e-06",
      "4.15546109724236e-09",
      "2.0702077095455746e-08",
      "4.375642719665682e-08",
      "3.873813600049976e-08",
      "8.110850467555408e-08",
      "4.3320746918601196e-08",
      "3.4037843816178875e-08",
      "1.1214479393926944e-07",
      "7.454069887900751e-08",
      "1.0097077909623998e-07",
      "-1.968291399899017e-08",
      "-4.1921020974304884e-08",
      "-2.7213776297779094e-08",
      "-2.5031380219533628e-08",
      "5.25196544099243e-08",
      "7.95543056503908e-08",
      "5.84429999824496e-08",
      "7.174411563374376e-08",
      "6.09773979245793e-08",
      "1.8201021077150357e-08"
    ],
    [
      "2.550560123276014e-06",
      "2.5752534912283314e-06",
      "2.6140449784932127e-06",
      "2.625072903670111e-06",
      "2.589158661057697e-06",
      "1.1216791073176096e-09",
      "1.0880808800993638e-08",
      "3.1944212727840264e-08",
      "2.974799961235253e-08",
      "4.895328726787836e-08",
      "2.5565354764780034e-08",
      "1.5611470456418507e-08",
      "8.166290705741527e-08",
      "4.604040713677053e-08",
      "7.510763361344059e-08",
      "-7.039405088504489e-09",
      "-3.2398739309276026e-08",
      "-2.302344358399416e-08",
      "-1.647749514518504e-08",
      "3.194345074651518e-08",
      "4.886349937230915e-08",
      "3.664507400212288e-08",
      "5.662223137515329e-08",
      "5.4378267740493045e-08",
      "2.4509457573819586e-08"
    ],
    [
      "2.5565821998005517e-06",
      "2.608111241655385e-06",
      "2.5951614529064338e-06",
      "2.592751870962166e-06",
      "2.5778426452285173e-06",
      "1.1405316737820653e-08",
      "9.53933815488016e-09",
      "2.0946285409400907e-08",
      "1.73897656511511e-08",
      "4.9659999032384596e-08",
      "2.334262119307589e-08",
      "2.8954633727984798e-08",
      "5.872467785470952e-08",
      "3.411472432095168e-08",
      "4.651471743860771e-08",
      "6.236904014446344e-09",
      "-1.1285738983118778e-08",
      "-6.376386203600564e-09",
      "-1.5887871542947396e-08",
      "4.0544226314252395e-08",
      "4.416626993450304e-08",
      "2.461335637538947e-08",
      "3.974939538142441e-08",
      "2.564937758415246e-08",
      "1.1290605814444274e-08"
    ],
    [
      "0.0025005186628907373",
      "0.005052154862476907",
      "0.029950508433201392",
      "0.007397318025217393",
      "0.000618829702690025",
      "-0.0028705266337723545",
      "0.002471883944884789",
      "0.0020424446318417673",
      "-0.0007876444232398802",
      "-0.009778832561882384",
      "0.0008180550276500644",
      "0.00010279784789986436",
      "-0.010525900030530548",
      "0.0024010586087737395",
      "-0.002095125350016403",
      "-0.0020907423646527963",
      "0.008287954647884226",
      "-0.0037811871525996886",
      "0.0009583710130363944",
      "-0.0074560348550670565",
      "0.006055607071481281",
      "-0.0017608950298975102",
      "-0.010519243330198741",
      "0.0035620172448134406",
      "-0.0004085236887615063"
    ],
    [
      "2.6215345174393915e-06",
      "2.663990716719384e-06",
      "2.6105465676145163e-06",
      "2.6425624053662403e-06",
      "2.7164083592916257e-06",
      "1.169811535272336e-08",
      "-5.723728639311003e-09",
      "-2.5440143725514597e-08",
      "4.636332169859396e-08",
      "2.5526690686970866e-08",
      "-7.136923096811659e-09",
      "-1.5640848578995913e-09",
      "4.3811095290556026e-08",
      "5.746697720082702e-09",
      "1.948954528343755e-08",
      "5.5484412988116166e-08",
      "-1.9174476433317177e-09",
      "-2.5554331182040454e-08",
      "-8.480499723576757e-08",
      "6.101230876792197e-08",
      "4.8210148527563454e-08",
      "-2.2093576514389136e-08",
      "4.88036825486834e-08",
      "2.395151571301956e-08",
      "9.855545312709402e-08"
    ],
    [
      "0.00013365745178801458",
      "0.0012322180315123392",
      "0.0005640597204087463",
      "0.000555667532115657",
      "0.0007288519696464668",
      "0.0003973748266217033",
      "0.00027097285177522763",
      "0.00025640704656792465",
      "0.0002997287524148226",
      "0.0008156134404220258",
      "0.0007412010145547162",
      "0.0008763930288322019",
      "0.0005383639093274059",
      "0.0006269673172112686",
      "0.000632260202592055",
      "-5.733194272018523e-05",
      "1.326194749941792e-05",
      "8.224098450085662e-05",
      "7.335340134020658e-05",
      "0.00015884177442788874",
      "0.00036155553872809106",
      "0.0003535529510653199",
      "0.00014410978463388408",
      "0.00012134895649103133",
      "-4.4532267605709334e-05"
    ],
    [
      "2.5475297365549807e-06",
      "2.5847103395089824e-06",
      "2.571389472325055e-06",
      "2.572717698734461e-06",
      "2.5667601344172884e-06",
      "5.536750735826781e-09",
      "-1.9880022179090364e-09",
      "9.862091398990092e-09",
      "1.5505961599549548e-08",
      "2.9558008250130988e-08",
      "1.1134626124562568e-08",
      "1.5391136637930274e-08",
      "4.056662365560055e-08",
      "2.0191710261274453e-08",
      "3.666935568258055e-08",
      "1.4618345569399145e-08",
      "-9.095356294300066e-09",
      "-1.1593782372800183e-08",
      "-1.2783056184370842e-08",
      "2.8964611707705282e-08",
      "2.6790443268875587e-08",
      "1.3656958946712857e-08",
      "2.945367810362109e-08",
      "2.572174646670092e-08",
      "1.7002820984235614e-08"
    ],
    [
      "2.543678594366921e-06",
      "2.5778466621506454e-06",
      "2.5724544160165635e-06",
      "2.57241853630912e-06",
      "2.562721843090563e-06",
      "5.380266270253186e-09",
      "2.3119487210188555e-09",
      "1.315988821239576e-08",
      "1.511198420012832e-08",
      "3.2572027392978766e-08",
      "1.430146253697253e-08",
      "1.661307705837478e-08",
      "4.230769363765291e-08",
      "2.467260141772246e-08",
      "3.740518141951586e-08",
      "5.993268751645714e-09",
      "-1.1253686794608085e-08",
      "-1.0130173378176728e-08",
      "-1.2458048143894644e-08",
      "2.7997344388216054e-08",
      "3.020334619157338e-08",
      "1.7542362527532294e-08",
      "2.9301158284152835e-08",
      "2.345051669783783e-08",
      "1.1326606801262732e-08"
    ],
    [
      "2.534330657508473e-06",
      "2.556188243584433e-06",
      "2.5701736824194096e-06",
      "2.576408257778752e-06",
      "2.559835640188883e-06",
      "3.6767939963690383e-09",
      "5.756890855158321e-09",
      "1.5414788942895158e-08",
      "1.5965804600218948e-08",
      "3.1145138337592144e-08",
      "1.8553017227323456e-08",
      "1.2701334976789767e-08",
      "4.5098567346587105e-08",
      "2.6204599234225988e-08",
      "4.2403563685681016e-08",
      "-2.6687862864660934e-09",
      "-1.4197074769066074e-08",
      "-1.0506705849792096e-08",
      "-8.280101056402848e-09",
      "1.780814814439817e-08",
      "2.82374388945782e-08",
      "2.141322434439441e-08",
      "2.989312504340574e-08",
      "2.9564326988627303e-08",
      "1.4087183805679976e-08"
    ],
    [
      "2.541622730416851e-06",
      "2.570013006314107e-06",
      "2.579884771452534e-06",
      "2.5865486918133217e-06",
      "2.5714890600349647e-06",
      "5.607603870133641e-09",
      "6.476988104368177e-09",
      "1.839712926417574e-08",
      "2.036803081297418e-08",
      "3.7525041136449904e-08",
      "2.212353145230344e-08",
      "1.8233597321111544e-08",
      "5.263076507130334e-08",
      "3.184093975961073e-08",
      "5.057997851528347e-08",
      "-1.022093403159444e-09",
      "-1.6916532789258072e-08",
      "-1.3234164235661689e-08",
      "-1.2184583100567501e-08",
      "2.216107106013008e-08",
      "3.309631028353313e-08",
      "2.3825205071837155e-08",
      "3.4981276749792065e-08",
      "3.364077432437451e-08",
      "1.584975658245015e-08"
    ],
    [
      "0.008128218111769066",
      "0.0011493454688119526",
      "0.0015860911567060904",
      "0.0011715606651353854",
      "0.0019328010043158188",
      "-0.0007968125539141047",
      "-0.003474780112483183",
      "-0.0015624989883007928",
      "0.003935125024286494",
      "0.0006634597795541853",
      "0.0011164449379476985",
      "-0.0005470581527824704",
      "0.000959106504275833",
      "-0.0017313826216797132",
      "-0.0009020576098306096",
      "0.0029462639052238943",
      "0.0008896225900050022",
      "0.002656390121364023",
      "-0.00044492093413106554",
      "0.001172882177634983",
      "0.00030614145591223224",
      "-0.0013831329904877888",
      "-0.0009648311215990273",
      "-0.0002406127915957794",
      "-0.001200907082740944"
    ],
    [
      "5.8287174687497756e-05",
      "0.00015697230344958733",
      "1.9681116242433112e-05",
      "7.865291340747663e-06",
      "1.2982575682168448e-05",
      "9.208460430570174e-07",
      "-3.081000461034138e-05",
      "1.4034578622028454e-05",
      "7.187247570843005e-06",
      "1.9706216149535224e-06",
      "-1.6093935890577438e-05",
      "3.829727528038343e-05",
      "-7.955348820558215e-06",
      "-3.3324783152892754e-06",
      "-2.1846779296274603e-06",
      "9.274531890841344e-05",
      "1.452685936942765e-06",
      "-9.83014380569335e-06",
      "2.288421151836759e-05",
      "5.134608941366809e-05",
      "-2.346844171457981e-05",
      "-1.1540349309723356e-05",
      "5.102955059773316e-06",
      "-1.2824563068181242e-05",
      "7.072448271327901e-06"
    ],
    [
      "0.0021105039071813827",
      "0.0023315278766300874",
      "0.000400280050339628",
      "0.00018685759306432661",
      "2.5561875301063585e-05",
      "-3.003813726773099e-05",
      "-0.0009030613308299444",
      "0.0006142099976430524",
      "-0.00021438771359515271",
      "-0.00014522053724534855",
      "-0.00011975628599746216",
      "-4.7954326127031944e-05",
      "-0.00025551088366057654",
      "9.538045462597216e-05",
      "-5.998769019608498e-05",
      "0.002215422419944317",
      "-0.00015050844374092057",
      "-0.00010563775017985338",
      "-4.864451753239179e-05",
      "0.0009513678634585709",
      "-0.0006439325258846036",
      "0.00022606242202879583",
      "8.915483988353268e-05",
      "5.5241271660806865e-06",
      "-2.489962735823851e-05"
    ],
    [
      "2.538693088518378e-06",
      "2.562518152746126e-06",
      "2.575672395919185e-06",
      "2.5818384139815137e-06",
      "2.5643988616263817e-06",
      "4.091635415075833e-09",
      "5.579388805071657e-09",
      "1.7064423103305725e-08",
      "1.8268188054056986e-08",
      "3.2683059741897866e-08",
      "1.781509386527719e-08",
      "1.34917320854139e-08",
      "4.865768777877799e-08",
      "2.7543797774378554e-08",
      "4.538353421851914e-08",
      "-9.254023733176828e-10",
      "-1.593618162107871e-08",
      "-1.2475806065242272e-08",
      "-1.0276127562398498e-08",
      "2.135874881061482e-08",
      "3.02735782868e-08",
      "2.124005105142526e-08",
      "3.3194413990183e-08",
      "3.143977969754515e-08",
      "1.5529849926572864e-08"
    ],
    [
      "2.5396093567965293e-06",
      "2.57175471738523e-06",
      "2.580446278079003e-06",
      "2.584245185760946e-06",
      "2.5655185777571477e-06",
      "4.847866797748827e-09",
      "5.641959627142477e-09",
      "1.5335369770739594e-08",
      "1.499084194982804e-08",
      "3.929171665995216e-08",
      "2.2418713050335477e-08",
      "1.4260266161414978e-08",
      "5.2614715496587925e-08",
      "3.001729470212911e-08",
      "4.621374422933988e-08",
      "1.4559132712881277e-09",
      "-1.2633712732071492e-08",
      "-8.787621304469345e-09",
      "-9.791522074181255e-09",
      "2.5514196587080206e-08",
      "3.5935032630044455e-08",
      "2.6816223362136646e-08",
      "3.363643977371647e-08",
      "3.246591600761967e-08",
      "1.582975128923041e-08"
    ],
    [
      "2.534760583528855e-06",
      "2.5622672615537615e-06",
      "2.575442398562973e-06",
      "2.5784751477555086e-06",
      "2.560158873815014e-06",
      "2.1760680819468556e-09",
      "4.678198377879367e-09",
      "1.4263350965703842e-08",
      "1.4264578459095064e-08",
      "3.509568175793111e-08",
      "1.915576223979907e-08",
      "1.158699181340511e-08",
      "4.866484443457331e-08",
      "2.8791530404901958e-08",
      "4.348205602501023e-08",
      "-1.9531835259232593e-09",
      "-1.3936850757305556e-08",
      "-1.0260812670301473e-08",
      "-9.115772111203963e-09",
      "2.3323911918950606e-08",
      "3.3782225657399807e-08",
      "2.568825363039227e-08",
      "3.1185470830965674e-08",
      "3.061971537072267e-08",
      "1.3585716057041653e-08"
    ],
    [
      "2.5427775739231756e-06",
      "2.5820219674985087e-06",
      "2.5971009709772905e-06",
      "2.600126148838062e-06",
      "2.5728187580133266e-06",
      "2.816842395120324e-09",
      "5.5574553274697435e-09",
      "1.8967653968725006e-08",
      "1.8943513395381266e-08",
      "4.615903485079118e-08",
      "2.185521189960557e-08",
      "1.4819461080762308e-08",
      "6.441366795588741e-08",
      "3.60228433066186e-08",
      "5.5847184014759353e-08",
      "-1.1516149671226945e-10",
      "-1.845143032025425e-08",
      "-1.3895806925298001e-08",
      "-1.247407428655135e-08",
      "3.421687743722209e-08",
      "4.617434955689291e-08",
      "3.1381246737641495e-08",
      "4.432998844833317e-08",
      "3.9352467283424133e-08",
      "1.7452378616300456e-08"
    ],
    [
      "2.560814634693531e-06",
      "2.6021056613976283e-06",
      "2.6004077027361672e-06",
      "2.601023364397396e-06",
      "2.58039550539783e-06",
      "6.050100512181431e-09",
      "-1.1150354348570073e-09",
      "1.7376200020554668e-08",
      "2.184970447722777e-08",
      "3.815163917305925e-08",
      "7.90507236140549e-09",
      "1.2309936727506977e-08",
      "5.979016367713507e-08",
      "2.5124250416701115e-08",
      "4.858736451181683e-08",
      "1.5835821073325127e-08",
      "-1.665423938106216e-08",
      "-1.7190925434350787e-08",
      "-2.0538836563363698e-08",
      "4.5722008452310604e-08",
      "4.130026235186418e-08",
      "1.6310022469711545e-08",
      "4.823724820030668e-08",
      "3.574473603019993e-08",
      "2.253428133517792e-08"
    ],
    [
      "8.746099735415798e-05",
      "0.00027024898554001733",
      "0.0009297967033641122",
      "0.0010086582470839533",
      "6.167277458758464e-05",
      "-0.0001422338594379184",
      "-3.888463120238836e-05",
      "0.0002920428383363346",
      "-6.1032716298848436e-05",
      "-9.598166735072469e-05",
      "-0.0004883760155874597",
      "0.00012318697584568015",
      "-0.00014402032223619014",
      "-8.909242173023725e-05",
      "-0.00020879182036562572",
      "4.9330200588615125e-05",
      "-0.00027753191987550543",
      "3.0855926608527748e-06",
      "3.5712448126822054e-05",
      "0.0004887932696228913",
      "-0.0001748623714058574",
      "-2.4535908588585484e-05",
      "0.0009549481689271912",
      "-0.00021609299996707803",
      "0.00012546255948477149"
    ],
    [
      "2.594915992713151e-06",
      "2.635184872139502e-06",
      "2.6492713928314003e-06",
      "2.6711932148839395e-06",
      "2.6153785025474405e-06",
      "3.0893719420080066e-08",
      "4.012567357438791e-08",
      "4.883474374179029e-08",
      "2.2494411205012405e-08",
      "7.109968855545182e-08",
      "4.5047111392373916e-08",
      "3.7188818511105766e-08",
      "1.0550212771568907e-07",
      "3.144863826397712e-08",
      "6.866713734219952e-08",
      "1.6048092608836187e-08",
      "-1.0488367930670154e-08",
      "1.481139955836613e-08",
      "-1.3037395264846384e-08",
      "3.96277446229959e-08",
      "5.4234938997328166e-08",
      "2.752164371438491e-08",
      "8.062689091774699e-08",
      "5.2506562140901477e-08",
      "4.331570223668201e-08"
    ],
    [
      "2.5798347203202352e-06",
      "2.6377835147720084e-06",
      "2.622987699044973e-06",
      "2.636254662481129e-06",
      "2.6208640411472106e-06",
      "1.124584580441013e-08",
      "6.5807260851190165e-09",
      "1.6279850712846778e-08",
      "2.6450204522535354e-08",
      "6.235236755924373e-08",
      "3.268615974943169e-08",
      "2.4226953165586548e-08",
      "8.401506377588948e-08",
      "4.057542277360053e-08",
      "7.149839811685383e-08",
      "1.6008932375420136e-08",
      "-1.6379679691733654e-08",
      "-1.625436717996313e-08",
      "-3.691059210979939e-08",
      "5.256937020517897e-08",
      "6.430228365064908e-08",
      "3.3608948328680524e-08",
      "5.7032144663719146e-08",
      "4.724235873004079e-08",
      "3.581959670409229e-08"
    ],
    [
      "2.537198661296638e-06",
      "2.565752875743268e-06",
      "2.584875226772422e-06",
      "2.588930821678381e-06",
      "2.567337702286611e-06",
      "1.092534320310923e-09",
      "5.975162739343865e-09",
      "1.8313835187014454e-08",
      "1.8492580534496915e-08",
      "3.937616489093267e-08",
      "2.0424057444191323e-08",
      "1.4033099708477405e-08",
      "5.6388676428837454e-08",
      "3.4575536036546595e-08",
      "5.1817068779535805e-08",
      "-5.4593811053566555e-09",
      "-1.9425890787706855e-08",
      "-1.471808888518412e-08",
      "-1.1752036875928045e-08",
      "2.6151530722288636e-08",
      "3.882466648834955e-08",
      "2.9034697495627152e-08",
      "3.732208068493507e-08",
      "3.5369049163250436e-08",
      "1.4302626694035663e-08"
    ],
    [
      "2.534160224325099e-06",
      "2.5605500639432253e-06",
      "2.574448615716228e-06",
      "2.5780825304983614e-06",
      "2.560855931246743e-06",
      "2.125185977183322e-09",
      "5.573419291136303e-09",
      "1.5887581274706237e-08",
      "1.5938362644514003e-08",
      "3.459666000871163e-08",
      "1.9198980293809113e-08",
      "1.393262055551345e-08",
      "4.8040304570862364e-08",
      "3.005671890787906e-08",
      "4.4572269492840224e-08",
      "-4.476723914798937e-09",
      "-1.5844559240908593e-08",
      "-1.1680478063291277e-08",
      "-9.406443979572317e-09",
      "2.177954498336189e-08",
      "3.2752227661820595e-08",
      "2.500912375635928e-08",
      "3.113845949624101e-08",
      "2.984586958240027e-08",
      "1.2020990261514776e-08"
    ],
    [
      "2.5349980615554706e-06",
      "2.5551563791220417e-06",
      "2.576244688181268e-06",
      "2.5809725743268257e-06",
      "2.5601309539791373e-06",
      "8.641777357087761e-10",
      "6.012187957207371e-09",
      "1.7825368528576988e-08",
      "1.7029199309599377e-08",
      "3.24951417785327e-08",
      "1.700223113028848e-08",
      "1.091401530039695e-08",
      "4.940053465177375e-08",
      "2.953710912605014e-08",
      "4.5522086510202735e-08",
      "-5.466981210594719e-09",
      "-1.8440252054676347e-08",
      "-1.3262745095091031e-08",
      "-9.83366450522718e-09",
      "2.0971865555864052e-08",
      "3.2216945405872e-08",
      "2.419515518382204e-08",
      "3.357323534367693e-08",
      "3.184413895972465e-08",
      "1.2843358423885695e-08"
    ],
    [
      "2.5360101887704993e-06",
      "2.556810601904522e-06",
      "2.575717826628671e-06",
      "2.5800035875210717e-06",
      "2.5595536354411624e-06",
      "1.469971809782288e-09",
      "6.377979494034656e-09",
      "1.806853169624135e-08",
      "1.6663115313089823e-08",
      "3.222477218108815e-08",
      "1.666212755391354e-08",
      "1.1668584479802182e-08",
      "4.854937121700027e-08",
      "2.874987377330523e-08",
      "4.412379624789588e-08",
      "-4.464805545110751e-09",
      "-1.7715174306322086e-08",
      "-1.2362689266151293e-08",
      "-9.483928607230951e-09",
      "2.121643191305433e-08",
      "3.145488105161935e-08",
      "2.321535883322246e-08",
      "3.317830406346442e-08",
      "3.05787575654674e-08",
      "1.2422547532809341e-08"
    ],
    [
      "2.5676398472668433e-06",
      "2.5905489704816454e-06",
      "2.6038618360073063e-06",
      "2.614722785503488e-06",
      "2.58571309191192e-06",
      "7.914843653918974e-09",
      "1.3627190535011667e-08",
      "3.2367284264263936e-08",
      "2.1558084277706767e-08",
      "4.199282095245142e-08",
      "2.101739867580584e-08",
      "1.9504078196889975e-08",
      "6.90667087408602e-08",
      "3.137218487158753e-08",
      "5.5065566364630795e-08",
      "7.040918893851451e-09",
      "-2.1755715646108085e-08",
      "-1.0016153231603684e-08",
      "-1.7692458644999775e-08",
      "3.281354028695621e-08",
      "3.850605588514299e-08",
      "2.3497845263081948e-08",
      "5.16799166435422e-08",
      "3.958644055154105e-08",
      "2.313683766076872e-08"
    ],
    [
      "2.6819556983581225e-06",
      "2.612044093616997e-06",
      "2.6899252892722703e-06",
      "2.6991515615861907e-06",
      "2.6181849779534823e-06",
      "1.53697237438869e-08",
      "8.277164114043739e-08",
      "7.229263739637455e-08",
      "1.352932183739712e-08",
      "5.7186368258393315e-08",
      "1.4710672794959208e-08",
      "1.1314633959288629e-08",
      "1.1363622244788271e-07",
      "1.9228915538720557e-08",
      "4.907783739238529e-08",
      "1.8916023076596802e-08",
      "-2.922676976157569e-08",
      "2.2172607437864768e-08",
      "-5.3068436464773856e-08",
      "4.5444709809182225e-08",
      "5.698842122005212e-08",
      "1.993142976721765e-08",
      "1.129278366285536e-07",
      "3.3487815378936493e-08",
      "4.0104334589466315e-08"
    ],
    [
      "0.004620558677312043",
      "0.0007453585897402902",
      "0.0010591580740290552",
      "0.0003273880172595728",
      "0.003774040508126557",
      "8.038096414444565e-05",
      "0.001477415659789411",
      "0.00022364213021386765",
      "-0.0015753560397479282",
      "-0.0006320971718211927",
      "-0.0004784390284939343",
      "0.001520932633083125",
      "0.0004997149917605392",
      "-0.0018780845912759914",
      "-0.0010837454899687976",
      "-0.0018501186504340922",
      "0.0016420156185580096",
      "0.0012039559353950095",
      "-0.0038645064218451757",
      "0.0006205602728515934",
      "0.00011058393126183554",
      "-0.0006983912283589174",
      "0.00030573220002952085",
      "-0.0006761561719377897",
      "0.00022366497105789275"
    ],
    [
      "0.0012187088632455323",
      "0.010570167598541878",
      "0.011424027568707334",
      "0.01634872340255371",
      "0.00010668743003654953",
      "-0.0006179314699429341",
      "0.003318636710386193",
      "-0.003815701287900102",
      "5.003500693407884e-06",
      "-0.0001832522669494324",
      "0.008325567922349944",
      "0.00012822919487203178",
      "-0.009954435900883091",
      "-0.0004285837508838954",
      "0.0001391376390499583",
      "-0.0027610350949728328",
      "-0.0005223310220252203",
      "-0.0020604257881928208",
      "2.7602652424946785e-05",
      "0.010703540942509786",
      "-0.008388385164891873",
      "-0.0006144606896884149",
      "-0.008567772517067366",
      "-0.00011196715763955556",
      "-0.0003031761976947352"
    ],
    [
      "2.2136783782573253e-05",
      "7.249559871808882e-05",
      "7.766676799317293e-06",
      "4.220093733065965e-06",
      "1.6196222408369765e-05",
      "2.4072998669435162e-05",
      "-2.2530676789134983e-06",
      "5.088748113191445e-06",
      "1.5004262836734252e-05",
      "1.1283331179119571e-05",
      "9.628308141363008e-06",
      "2.7653910576483065e-05",
      "6.704353727172707e-07",
      "1.5005826472883539e-06",
      "4.706003641213474e-06",
      "2.8056402972961515e-05",
      "9.750148578850135e-06",
      "2.343957552634413e-06",
      "6.3614880005673804e-06",
      "1.5322965342689733e-05",
      "-4.300534508629571e-06",
      "-1.3599574757197866e-05",
      "-2.744153572320265e-06",
      "-8.186077757725015e-06",
      "-1.2557209340394374e-07"
    ],
    [
      "2.547402385463654e-06",
      "2.5907428443899003e-06",
      "2.582634548559676e-06",
      "2.579903273132213e-06",
      "2.570866956559048e-06",
      "6.3641316207242415e-09",
      "6.036076232085372e-10",
      "1.2707020810809015e-08",
      "1.5071612947389917e-08",
      "3.494834155368443e-08",
      "1.2736052277061689e-08",
      "1.696548732998455e-08",
      "4.811289017232399e-08",
      "2.461242700001314e-08",
      "3.874196240175932e-08",
      "8.58934914309533e-09",
      "-1.0199130579360938e-08",
      "-1.0189650414928008e-08",
      "-1.4802227281471982e-08",
      "3.86827638367775e-08",
      "3.445246396793708e-08",
      "1.840151870006614e-08",
      "3.270089854283647e-08",
      "2.561360844054883e-08",
      "1.662765654743827e-08"
    ],
    [
      "2.5534479730473142e-06",
      "2.625062019762875e-06",
      "2.6160610316635034e-06",
      "2.617760866860267e-06",
      "2.5947245100191634e-06",
      "2.1396886422208168e-08",
      "2.010789066660082e-08",
      "3.255822739629499e-08",
      "3.2122896538785405e-08",
      "7.245233293282401e-08",
      "4.511410304968246e-08",
      "4.5105516750143844e-08",
      "8.209947913768779e-08",
      "5.586125478316161e-08",
      "7.268254643640503e-08",
      "-4.58505568094229e-09",
      "-1.8006012133124436e-08",
      "-9.12837889362839e-09",
      "-1.263448150945752e-08",
      "4.28465450470069e-08",
      "5.8602103794202815e-08",
      "3.7407099809340624e-08",
      "4.7933018305476684e-08",
      "3.6167203075476516e-08",
      "1.1745642530687304e-08"
    ],
    [
      "2.5379655413005196e-06",
      "2.5740950871537967e-06",
      "2.5772812723150616e-06",
      "2.5786310278229376e-06",
      "2.5608628585994864e-06",
      "6.071674657561232e-09",
      "6.571108325779935e-09",
      "1.4718313183368176e-08",
      "1.4108495477857965e-08",
      "3.751804264714115e-08",
      "1.9121064188696547e-08",
      "1.6149725344795624e-08",
      "4.832833122615992e-08",
      "2.7235475385747848e-08",
      "4.003456143018773e-08",
      "-2.1339406676034975e-10",
      "-1.0906496326848812e-08",
      "-7.106897191809123e-09",
      "-9.378413793909765e-09",
      "2.7952035824962232e-08",
      "3.570766334685479e-08",
      "2.2506631606155345e-08",
      "3.154682046547737e-08",
      "2.5595976522131582e-08",
      "1.1868848604284513e-08"
    ],
    [
      "2.5392982230718186e-06",
      "2.578825509388275e-06",
      "2.590192954338154e-06",
      "2.59163572535294e-06",
      "2.5663701059078317e-06",
      "3.3138628280573084e-09",
      "6.11105437081464e-09",
      "1.5352120534095714e-08",
      "1.504832653187594e-08",
      "4.291747653057959e-08",
      "1.841498752654258e-08",
      "1.3686857823621375e-08",
      "5.7860499982690866e-08",
      "3.0637027048917374e-08",
      "4.663088853535974e-08",
      "-2.4178791847842385e-09",
      "-1.418216936457157e-08",
      "-1.0333532163051668e-08",
      "-1.2475627049782105e-08",
      "3.4995755585375803e-08",
      "4.511239461033106e-08",
      "2.7483094984747004e-08",
      "3.987801664173226e-08",
      "3.159261975934145e-08",
      "1.4876284461496011e-08"
    ],
    [
      "2.574867323895352e-06",
      "2.781831624714674e-06",
      "2.7731167112109293e-06",
      "2.7690621239124732e-06",
      "2.6435539656388934e-06",
      "5.522915217634393e-08",
      "5.997809079889778e-08",
      "6.45731415558088e-08",
      "5.066744676233928e-08",
      "2.0675147339617935e-07",
      "1.1479395606672897e-07",
      "8.836510311475583e-08",
      "2.0727251838953084e-07",
      "1.2424551607840047e-07",
      "1.523455035267265e-07",
      "-1.4916314094846832e-08",
      "-1.898510700960259e-08",
      "1.1526511553385636e-08",
      "-6.5149993030295446e-09",
      "1.107432215409824e-07",
      "1.8753762111030912e-07",
      "1.0181322121488439e-07",
      "1.361064846907491e-07",
      "7.867143112973252e-08",
      "8.9171937124496e-09"
    ],
    [
      "2.5582981299974444e-06",
      "2.612749223053732e-06",
      "2.6051199902948273e-06",
      "2.603858846181795e-06",
      "2.581405993969892e-06",
      "6.059349353942893e-09",
      "1.4953990507162598e-09",
      "1.1550722774863284e-08",
      "1.2418309625051999e-08",
      "4.471939687137239e-08",
      "1.0111714801165754e-08",
      "1.4658718651834354e-08",
      "6.148496912928018e-08",
      "2.2776893400269117e-08",
      "4.1383841088049115e-08",
      "1.3257313550859766e-08",
      "-8.910172341727039e-09",
      "-8.246914220742553e-09",
      "-2.1166068697510427e-08",
      "5.2194089671876145e-08",
      "5.1034676983822246e-08",
      "2.012105594886946e-08",
      "4.907500847658126e-08",
      "3.1325398103382216e-08",
      "2.3317216515418277e-08"
    ],
    [
      "2.62403727745533e-06",
      "2.7209263429024646e-06",
      "2.612572095433262e-06",
      "2.603407444590232e-06",
      "2.6377894344674347e-06",
      "-1.0904796830043015e-08",
      "1.9783987009394726e-09",
      "2.2343333955075488e-08",
      "2.3567749944030034e-08",
      "1.2471892749710509e-08",
      "1.7966480655212103e-08",
      "6.169380179665754e-08",
      "4.4749121357862005e-08",
      "2.311727742217147e-08",
      "5.214034392904809e-08",
      "7.372311929389354e-08",
      "-9.456077783832287e-09",
      "-1.9906010627282686e-08",
      "-2.0201736363653707e-08",
      "4.3989589154429475e-08",
      "7.838946557385866e-09",
      "1.121486510597863e-08",
      "3.6592596756644234e-08",
      "3.136544404693247e-08",
      "4.516107039097737e-08"
    ],
    [
      "2.725891106330435e-06",
      "2.7546066930980427e-06",
      "2.705054187271807e-06",
      "2.650305409732777e-06",
      "2.6403132533739198e-06",
      "-5.6092121656687934e-08",
      "3.460423569165874e-09",
      "7.248988122928987e-08",
      "-6.473689103373174e-09",
      "-3.0729637732952755e-08",
      "-5.705828312033215e-09",
      "3.909415070514372e-08",
      "2.339475768142662e-08",
      "4.920415898806663e-08",
      "2.875570654049112e-08",
      "1.3490977620812543e-07",
      "-8.908206285210434e-08",
      "-7.911962487722876e-09",
      "-4.289077110228394e-08",
      "1.0670451304201912e-07",
      "-3.587142123445227e-08",
      "4.979036754967805e-08",
      "7.688616625987452e-08",
      "1.3845836602593518e-08",
      "4.375378471920729e-08"
    ],
    [
      "0.0014893801898330317",
      "0.0007108212554369106",
      "0.0004346268153260111",
      "0.0003773566334244027",
      "0.00019480033972236533",
      "0.0006180960099269",
      "0.0007961503127164456",
      "0.0006791848801757992",
      "0.0005337441162091936",
      "0.0002804052342022135",
      "0.0004529272767331755",
      "0.00023832215288847173",
      "0.00034461954433627435",
      "0.0002839925444934121",
      "0.0002500803578363731",
      "0.0008190876604437039",
      "-9.193117808394788e-05",
      "0.0003095825824154341",
      "2.9762291198172e-05",
      "-0.00047674679809390884",
      "-0.00024537068601884906",
      "-0.00028160143261225936",
      "0.00020783979821840587",
      "4.899265334590338e-05",
      "-9.750089687675559e-05"
    ],
    [
      "2.557338467500821e-06",
      "2.57130711870955e-06",
      "2.5779030825206185e-06",
      "2.591076987222534e-06",
      "2.5787025914013434e-06",
      "3.1687048097920043e-09",
      "1.4627639098628576e-10",
      "1.737526993341468e-08",
      "2.480041357879906e-08",
      "2.1365209288278833e-08",
      "8.216362827104487e-09",
      "9.581574146750095e-09",
      "4.8141920299162484e-08",
      "1.8955618115492014e-08",
      "4.885758591199083e-08",
      "1.8086239256841857e-08",
      "-1.9071059643850944e-08",
      "-2.0418361326165846e-08",
      "-1.4594540465304457e-08",
      "1.9058402601229402e-08",
      "1.9043537394483595e-08",
      "9.764257878558734e-09",
      "3.907180929264668e-08",
      "4.045952538823136e-08",
      "2.9793280401338177e-08"
    ],
    [
      "2.5661975356977812e-06",
      "2.5742523607290443e-06",
      "2.5982410222215744e-06",
      "2.618826355476018e-06",
      "2.5997522899305077e-06",
      "1.4119387687769514e-08",
      "1.509914345387877e-08",
      "4.040426820954709e-08",
      "4.30688243692487e-08",
      "3.6978332171407e-08",
      "2.887907375479351e-08",
      "2.582786313154328e-08",
      "7.142477956379524e-08",
      "4.114554720524206e-08",
      "7.659570441116473e-08",
      "6.108338941552389e-09",
      "-3.327371968676115e-08",
      "-2.400882335579142e-08",
      "-1.494154853404556e-08",
      "1.2262112719554097e-08",
      "2.2875659180731297e-08",
      "1.812363129013721e-08",
      "4.9937254483893506e-08",
      "5.368728271662914e-08",
      "2.9338223846977595e-08"
    ],
    [
      "2.5595783872629394e-06",
      "2.5764395567388443e-06",
      "2.584673575264826e-06",
      "2.6028343404662645e-06",
      "2.5975496554064673e-06",
      "1.5207342571496645e-08",
      "1.1127585074214941e-08",
      "3.224116617637489e-08",
      "3.883912609049996e-08",
      "3.4538538123403556e-08",
      "2.907607325071698e-08",
      "3.004381231187401e-08",
      "6.03631447623992e-08",
      "3.718870612890331e-08",
      "6.87822581848557e-08",
      "7.430834655447395e-09",
      "-2.6222699880577175e-08",
      "-2.102707313069927e-08",
      "-1.3963087007211511e-08",
      "9.928563894538503e-09",
      "1.80913775402589e-08",
      "1.5218981372393495e-08",
      "4.015778958372188e-08",
      "4.6500368987619185e-08",
      "2.7097006777783156e-08"
    ],
    [
      "2.5504744728626757e-06",
      "2.5672408955926054e-06",
      "2.5663657252419556e-06",
      "2.575695530988685e-06",
      "2.5755221443261988e-06",
      "5.607993676190553e-09",
      "-7.448223891132281e-10",
      "1.5806552018083296e-08",
      "2.294994032137381e-08",
      "1.8963137782122093e-08",
      "1.0344370840232762e-08",
      "1.495516338849442e-08",
      "3.965756532386177e-08",
      "1.9038724660347393e-08",
      "4.28691794505009e-08",
      "1.3055476815643924e-08",
      "-1.644310936352325e-08",
      "-1.7261407719423244e-08",
      "-1.397661966195312e-08",
      "1.6280795809066975e-08",
      "1.3559576049947644e-08",
      "7.743065368197057e-09",
      "2.9598307597671758e-08",
      "3.3069083853375656e-08",
      "2.3564748032033895e-08"
    ],
    [
      "2.671780368088844e-06",
      "2.7246369872617393e-06",
      "2.6320703742021233e-06",
      "2.672923181757502e-06",
      "2.72784982889146e-06",
      "9.752574215261574e-08",
      "5.64325335865275e-08",
      "1.0905163062772745e-07",
      "1.2786049906370555e-07",
      "9.194865299800755e-08",
      "1.0586338860121113e-07",
      "1.4532029094202044e-07",
      "1.0965088561378473e-07",
      "1.0466000882105437e-07",
      "1.5411271751335875e-07",
      "2.8764550865175644e-08",
      "-5.250944633438627e-08",
      "-3.304437471663982e-08",
      "-4.501512948977195e-08",
      "3.0122347427703677e-09",
      "7.158152666059184e-09",
      "-3.581197274138049e-09",
      "5.6291682557456096e-08",
      "5.435147208074227e-08",
      "1.9715125938434646e-08"
    ],
    [
      "2.5917375592068836e-06",
      "2.656451652678979e-06",
      "2.726013979238722e-06",
      "2.735650971015208e-06",
      "2.662968746042922e-06",
      "-1.2968878402068207e-08",
      "-4.0721186296067023e-10",
      "4.483375013484561e-08",
      "5.2595359331629434e-08",
      "9.39046897924506e-08",
      "2.7485356898056943e-08",
      "5.3643565972243355e-09",
      "1.667556784064059e-07",
      "8.500930034324947e-08",
      "1.4469410353152237e-07",
      "2.776186456140962e-09",
      "-6.552874958383434e-08",
      "-5.722218979343761e-08",
      "-4.916237138824728e-08",
      "9.563978039136734e-08",
      "1.1770286340476253e-07",
      "7.420207289901302e-08",
      "1.2119054164211132e-07",
      "1.1452443915518359e-07",
      "5.558454997662318e-08"
    ],
    [
      "0.014566250170649145",
      "0.005523266679860832",
      "0.03645792964227705",
      "0.004124750642149285",
      "0.008931194833641234",
      "-0.003986832493817033",
      "-0.00028693583575737877",
      "0.002309751149155265",
      "0.010957438902951974",
      "-0.01189401684228204",
      "0.002403111433843997",
      "-0.003931342786962643",
      "-0.010811154698448185",
      "0.0036571639232597414",
      "0.00019782257213846768",
      "-0.006536379181795216",
      "0.02206221332097613",
      "-0.007115873583238503",
      "0.0027437721948263922",
      "-0.0056778517909149406",
      "0.002358508331651983",
      "0.00456748164968689",
      "-0.0024398290741533503",
      "-0.01730614652199661",
      "0.005872122394012812"
    ],
    [
      "2.5769690606955196e-06",
      "2.6121065630144916e-06",
      "2.608253955098346e-06",
      "2.6148579443358914e-06",
      "2.6000244360449116e-06",
      "-1.412812717683646e-10",
      "7.792594131207335e-10",
      "1.6821088767309608e-08",
      "7.060035217735918e-09",
      "3.21580250487546e-08",
      "8.733956528194423e-09",
      "1.6545415902133685e-08",
      "6.067598727605374e-08",
      "1.5255738197682254e-08",
      "4.384147709403488e-08",
      "2.5415212279695498e-08",
      "-1.172147970296926e-08",
      "-7.405238769172012e-09",
      "-2.4095473503874844e-08",
      "4.440637946689546e-08",
      "3.3474924886380635e-08",
      "1.9786042560857356e-08",
      "5.4119494890946743e-08",
      "4.124586074431997e-08",
      "3.884307808567278e-08"
    ],
    [
      "2.6376460262670583e-06",
      "2.7046101618855376e-06",
      "2.7149701543344948e-06",
      "2.734603728564395e-06",
      "2.6722884030510932e-06",
      "7.128762870057666e-08",
      "8.364342410846823e-08",
      "1.1615775611513031e-07",
      "8.84591337867831e-08",
      "1.4390185756990568e-07",
      "1.0476828037478485e-07",
      "1.043390965632684e-07",
      "1.7078202572350035e-07",
      "1.2144432013343512e-07",
      "1.4806803303896766e-07",
      "-3.090327251040284e-08",
      "-5.5057264573349455e-08",
      "-8.21715252233068e-09",
      "-3.969022450153016e-08",
      "5.8245288861078655e-08",
      "1.0523503231276359e-07",
      "5.3765980234651784e-08",
      "1.037969424026858e-07",
      "5.656623572355017e-08",
      "-2.646841388257111e-09"
    ],
    [
      "2.546789980533076e-06",
      "2.573593891619398e-06",
      "2.584239171437057e-06",
      "2.587425427577334e-06",
      "2.5633327168581254e-06",
      "4.655565264181503e-09",
      "7.194017528657472e-09",
      "1.6715604482540752e-08",
      "1.0798177142902485e-08",
      "3.838514883508585e-08",
      "2.003926613076392e-08",
      "9.850688901110196e-09",
      "5.433783533929951e-08",
      "2.6016167895187263e-08",
      "4.15710542694687e-08",
      "5.671249029191473e-09",
      "-1.0571714958332263e-08",
      "-4.4525440795485554e-09",
      "-1.0557538144522943e-08",
      "2.8392438047493572e-08",
      "3.6771105701116166e-08",
      "2.6156753094920724e-08",
      "3.620696243290707e-08",
      "3.209276921769478e-08",
      "1.735626884182174e-08"
    ],
    [
      "2.538587834708392e-06",
      "2.5639748828818834e-06",
      "2.5785484939793264e-06",
      "2.580895309050388e-06",
      "2.5592728818264606e-06",
      "1.200547315315255e-09",
      "4.568899291753566e-09",
      "1.395060044779278e-08",
      "1.187985692502155e-08",
      "3.459416780394402e-08",
      "1.674424101132479e-08",
      "7.854125218225135e-09",
      "5.002680031317513e-08",
      "2.6426274718874267e-08",
      "4.105032065247226e-08",
      "5.32717550580004e-10",
      "-1.3208658362055322e-08",
      "-8.711011939519477e-09",
      "-1.058758407251999e-08",
      "2.6316278331814177e-08",
      "3.5711367959018335e-08",
      "2.5460127936474755e-08",
      "3.3431727015512773e-08",
      "3.08469320031473e-08",
      "1.4751884983788911e-08"
    ],
    [
      "2.5531244127989734e-06",
      "2.598842819859567e-06",
      "2.641761922793514e-06",
      "2.647603795296814e-06",
      "2.595285495136575e-06",
      "4.815463237666635e-09",
      "1.730958500666653e-08",
      "3.63633502894305e-08",
      "2.959650120801542e-08",
      "7.232104595144942e-08",
      "3.8386979798049894e-08",
      "1.8726101510448306e-08",
      "1.0457181718835182e-07",
      "5.982191947635877e-08",
      "8.732086450705184e-08",
      "-1.0559090323815555e-08",
      "-3.173699380432614e-08",
      "-1.8118915789371164e-08",
      "-1.6289082087514747e-08",
      "4.756146694886638e-08",
      "7.28834320046212e-08",
      "5.2914786996209325e-08",
      "6.777893622116278e-08",
      "6.136684922457435e-08",
      "2.3684156799071036e-08"
    ],
    [
      "2.5439173991739395e-06",
      "2.5722322356954147e-06",
      "2.5866279008338683e-06",
      "2.588232658757409e-06",
      "2.5667374930793626e-06",
      "-3.4443925957818027e-09",
      "-2.1854427457491564e-09",
      "9.422007348983944e-09",
      "1.0159989062359794e-08",
      "3.477708015102617e-08",
      "1.2649529016181512e-08",
      "1.175612506981121e-09",
      "5.493603045831135e-08",
      "2.5281373448508647e-08",
      "4.417663549657462e-08",
      "8.021913015654206e-09",
      "-1.3842183377696565e-08",
      "-1.2407371247820955e-08",
      "-1.5298909595862616e-08",
      "3.4048653367383085e-08",
      "4.025832555295278e-08",
      "2.8461589044977064e-08",
      "3.819845700744262e-08",
      "3.816839836407801e-08",
      "2.217963548907589e-08"
    ]
  ],
  "rational_Q": [
    [
      "0.0014947751932816225",
      "0.0013638660405148459",
      "0.001715812089968262",
      "0.0015624686378032946",
      "0.0007291948737488654",
      "0.0013638660404179496",
      "0.0010803346910559608",
      "0.001844662727963941",
      "0.00034923245548902914",
      "0.0006922695318680085",
      "0.0017158120900615064",
      "0.0018446627279925416",
      "0.0004303353649402887",
      "0.0012748651312243146",
      "0.0003811017284507961",
      "0.00156246863787756",
      "0.00034923245551008554",
      "0.0012748651311952426",
      "0.00017411350739104123",
      "0.0003723668793974088",
      "0.0007291948738703941",
      "0.0006922695320293915",
      "0.00038110172839139647",
      "0.000372366879469354",
      "0.0005916649890668882",
      "-0.00013571545967841852",
      "-6.702648016088802e-05",
      "3.407377780429988e-05",
      "-0.00037838036223527535",
      "-0.00013571545966442196",
      "-0.0012350353833947341",
      "0.001204956693591232",
      "-6.380661803243663e-05",
      "-0.00011507402318050785",
      "-6.702648017231703e-05",
      "0.0012049566935643584",
      "0.0007492913588852748",
      "-6.4689701697219405e-06",
      "-0.0002874276131158848",
      "3.4073777799686166e-05",
      "-6.380661802398333e-05",
      "-6.468970156783176e-06",
      "-0.000400419957561372",
      "-3.480489254066145e-06",
      "-0.0003783803622114803",
      "-0.00011507402316318691",
      "-0.00028742761311576707",
      "-3.4804892532481525e-06",
      "-0.0007648629165202594",
      "-0.0010324246631429916",
      "0.0012731457157331867",
      "0.00040021123274960814",
      "-0.0012454653827764703",
      "7.136476533657052e-05",
      "0.00016783497196889245",
      "0.0004991749169097252",
      "0.0008287782115828129",
      "0.0012179578830044692",
      "-0.0003494571808942254",
      "-3.329017270340363e-05",
      "-0.0003486343495091494",
      "-0.0004843834858942899",
      "-0.0010617603205782269",
      "-0.0005885264648939585",
      "0.00011059012031271099",
      "7.31285946914217e-05",
      "0.00021326032978180882",
      "-0.0001840063428925404",
      "-0.0008458104986934238",
      "0.00042000867806084644",
      "-9.343889881496929e-05",
      "9.620936488845082e-05",
      "-0.0005483906599850622",
      "-0.00011001131910859201",
      "0.0012179578830004557",
      "-7.708844286793096e-05",
      "-0.0005851930683114272",
      "-0.0004999276994806905",
      "-0.0009604353774015582",
      "-0.000751136127630718",
      "0.0005480645802151177",
      "6.79631270998692e-05",
      "9.803624783267771e-05",
      "0.00020063436303980372",
      "0.0011660778736064658",
      "0.0002953493169375313",
      "-0.000950857129737942",
      "6.359052884460735e-05",
      "-0.0002838731830367243",
      "0.0008548447247174812",
      "0.0006470710044308891",
      "-0.0005794049138880957",
      "0.0003450373089169137",
      "0.0003087871872687898",
      "0.0002823915651552969",
      "-0.0010617603205918856",
      "-0.00012559229430866617",
      "-1.6072039419823825e-05",
      "0.00045242969349057086",
      "0.0005269931815709814",
      "0.001166077873604834",
      "0.000248351419604921",
      "0.00014111848975516695",
      "-0.0003131402608514886",
      "-0.0006426764540089972",
      "-0.0008878640970820192",
      "-0.0007152493128489787",
      "-0.0005126534104668897",
      "3.4527487372216996e-05",
      "0.00018107014112419203",
      "0.0002034817847522511",
      "-0.0007459572448007247",
      "0.00022237363495527965",
      "0.00014642188519635658",
      "9.048617918155627e-05",
      "-0.00018400634287345585",
      "0.00021144910996223113",
      "0.0002446399525897721",
      "-7.458433441691494e-05",
      "0.0002357833012805546",
      "0.000854844724708237",
      "-0.0007856759448086878",
      "-0.00010616962911622916",
      "-0.0007587065633872003",
      "-0.00014849758405363183",
      "0.00020348178470943788",
      "-7.02860952391894e-05",
      "8.776702411885165e-05",
      "0.0001403398574047511",
      "0.00023450575224691778",
      "6.900265205918101e-07",
      "-0.0004160846759871924",
      "-2.746556013051279e-05",
      "-0.00014325986666136883",
      "0.0003876209708078158",
      "7.136476534512677e-05",
      "-0.0003494571808840284",
      "-0.0005885264648913272",
      "-0.000845810498693674",
      "-0.0010324246631409828",
      "0.0001678349719672346",
      "-3.3290172726375664e-05",
      "0.00011059012032039852",
      "0.0004200086780645291",
      "0.0012731457157318013",
      "0.0004991749169203885",
      "-0.0003486343495000167",
      "7.312859469808492e-05",
      "-9.343889881442188e-05",
      "0.0004002112327263938",
      "0.0008287782115522422",
      "-0.0004843834858944413",
      "0.00021326032978351224",
      "9.62093648912957e-05",
      "-0.0009944189693061475",
      "9.716304596032134e-05",
      "0.000125159501379758",
      "-7.708844287212373e-05",
      "-0.0009944189693217385",
      "-0.0006445647226153232",
      "0.0001197868587317603",
      "0.0002906400750758613",
      "-0.00012559229431923427",
      "9.716304598112908e-05",
      "0.00011978685873136735",
      "0.0002858506424189375",
      "-1.4065109256759974e-05",
      "0.00021144910998697295",
      "0.0001251595013508937",
      "0.00029064007507460397",
      "-1.4065109256608264e-05",
      "0.000556693124051066",
      "-0.00015818382902351867",
      "0.00027021509718384385",
      "0.000548064580239277",
      "0.0002135984239677579",
      "0.0006506576452629311",
      "-0.0008448358929567511",
      "-0.0003487832495992116",
      "0.00024835141960182454",
      "1.9129703888453936e-07",
      "0.0006049254905164275",
      "-0.00034694854839634914",
      "0.00039607506767768753",
      "-0.0007856759448145814",
      "-0.0005146901982841876",
      "-0.00023619875476536028",
      "-0.00024805745844953174",
      "-0.0006384305964755908",
      "0.0003178888171234853",
      "0.00029534931694478805",
      "1.9129702050405974e-07",
      "-7.61272171820599e-05",
      "0.00018315614703339565",
      "-0.0001338639552185083",
      "-0.0007152493128564105",
      "-0.00022647643009710418",
      "0.00011273305365821399",
      "-1.75675555011275e-05",
      "-4.604950997908989e-05",
      "-7.028609523658226e-05",
      "-0.00025263887484331277",
      "0.0003033498816099911",
      "-9.576886031214597e-05",
      "1.1199325165059883e-06",
      "0.0006470710044229667",
      "-0.0005146901982365825",
      "-0.00010082194637407384",
      "-0.00016781686020733494",
      "-0.00016775195831767318",
      "-0.0007459572448024521",
      "-0.00025263887485573204",
      "0.0004884682486466493",
      "4.3114527734799e-05",
      "0.0001463630342376784",
      "-0.0004160846760060138",
      "-0.0005351012276409247",
      "0.00036730276009892674",
      "-0.00017667239345926057",
      "-2.7439378618624702e-05",
      "-0.0005851930683249979",
      "6.796312707968838e-05",
      "-0.0009508571297435858",
      "-0.000579404913887369",
      "-0.000548390659996637",
      "-0.0004999276994589039",
      "9.803624785173368e-05",
      "6.359052883745732e-05",
      "0.00034503730891823347",
      "-0.00011001131911057096",
      "-0.0009604353774040426",
      "0.00020063436301110204",
      "-0.00028387318303705445",
      "0.00030878718727269744",
      "0.000650657645273776",
      "0.000604925490523527",
      "-0.00023619875476526428",
      "-1.6072039407454077e-05",
      "-0.00015818382902224235",
      "-0.0008448358929414829",
      "-0.00034694854838825074",
      "-0.00024805745844953353",
      "0.0002446399525901259",
      "0.0002702150971832737",
      "-0.00034878324961662606",
      "0.0003960750676784474",
      "-0.00063843059647523",
      "-0.00016072172828207208",
      "-0.00022338637622258816",
      "0.00014111848975204927",
      "-7.612721718805198e-05",
      "-0.0001607217282320055",
      "-0.0002014515046153661",
      "6.919649749600207e-05",
      "-0.00010616962911516753",
      "-0.00010082194637550696",
      "-0.00022338637620369345",
      "6.91964974960199e-05",
      "-0.00035947194265310807",
      "0.00037069756737582115",
      "-0.0005126534104863941",
      "0.00011273305368133849",
      "-0.00020736345385681255",
      "-2.5027406820727072e-05",
      "-0.0005453670917553533",
      "8.776702412149908e-05",
      "0.0004884682486473807",
      "0.0001563127778144902",
      "0.00019190853768358978",
      "-0.0001647182254432226",
      "0.00022237363495317217",
      "0.0003033498816093689",
      "0.0001563127778084518",
      "6.739639603781066e-05",
      "-0.00018292795535780685",
      "-2.7465560098308054e-05",
      "0.0003673027600736218",
      "-8.077231761028807e-06",
      "-1.2118694054455282e-06",
      "7.253961083773996e-05",
      "0.0004524296934868741",
      "-0.000313140260845593",
      "3.4527487375621235e-05",
      "0.0001464218851968423",
      "0.0002823915651552101",
      "0.0005269931815717213",
      "-0.0006426764540087082",
      "0.0001810701411691996",
      "9.048617918273229e-05",
      "0.00018315614703347079",
      "-1.756755547778214e-05",
      "-9.576886031242484e-05",
      "-7.458433441677756e-05",
      "0.0003178888171237177",
      "-0.0001338639552182868",
      "-4.6049510003370894e-05",
      "1.119932515723637e-06",
      "-2.5027406795476667e-05",
      "0.0001919085376831946",
      "-0.0007587065633863762",
      "-0.00016781686020624084",
      "0.00037069756737517605",
      "-0.0005453670917263568",
      "-0.00016471822544309378",
      "1.2222072568423924e-05",
      "0.00014033985740457305",
      "4.311452773486012e-05",
      "6.739639603769876e-05",
      "1.2222072518898053e-05",
      "0.00023564688354381277",
      "-0.0001432598666731783",
      "-0.00017667239347386472",
      "-1.2118694363863329e-06",
      "-5.331081665400272e-05",
      "-5.788953550665447e-05",
      "0.00023578330127867404",
      "-0.00014849758405599995",
      "0.00023450575224879028",
      "0.0003876209708005897",
      "-0.00016775195831759984",
      "0.0001463630342380214",
      "-2.7439378624678447e-05",
      "-0.00018292795535718856",
      "7.253961086140412e-05",
      "-5.788953551218625e-05",
      "0.0012684265870279788",
      "-0.0009243687722537602",
      "0.0013488113836334675",
      "2.6534830256261606e-05",
      "-0.0012684265870096887",
      "-5.2864230124107974e-17",
      "-0.00018566056081259735",
      "0.0006409731044750191",
      "0.0006793455772637027",
      "0.0009243687723093134",
      "0.0001856605607843497",
      "-7.298090865767346e-18",
      "0.00015720311330832682",
      "-0.0004652329721329473",
      "-0.0013488113836191017",
      "-0.0006409731044852101",
      "-0.0001572031133572116",
      "2.785799986350989e-18",
      "-2.5912842571652053e-06",
      "-2.653483022638727e-05",
      "-0.0006793455772610591",
      "0.00046523297211641535",
      "2.591284275453122e-06",
      "1.9670442346882285e-16",
      "0.0005713076013099267",
      "8.251420548121869e-05",
      "0.0004670525003632387",
      "0.0004019062053409486",
      "0.0009466819483753091",
      "-0.0011359672864970534",
      "-0.0001139518815740058",
      "-0.0001477689617901003",
      "0.00015058926626018807",
      "-0.0008508368406056502",
      "-0.0005583744945704745",
      "-0.00014499899647683073",
      "0.00018063644688239868",
      "0.0003539857921490386",
      "2.5619164634061958e-05",
      "-0.0004614787212497119",
      "0.0004020208243471077",
      "-1.2004295825258841e-05",
      "0.0006465028092322979",
      "0.00016263273281148905",
      "1.2850198324438881e-05",
      "0.0001578636027970511",
      "0.0008039789231172903",
      "-0.000507245696308811",
      "-0.0010184854468746883",
      "0.00015058926626657378",
      "-0.0006420336037927869",
      "6.012090390691624e-05",
      "0.00011703354571943511",
      "-0.00027963673124455063",
      "-0.0010460537911465497",
      "0.001177139328139357",
      "0.0002899403419930845",
      "0.0010036611903624787",
      "0.000168243649509621",
      "-0.0003552142824988985",
      "0.00011926131651840899",
      "0.00017107126640702363",
      "-0.0002681706456785792",
      "-0.0003497038029967026",
      "-0.00020622376007302715",
      "0.0005056668702200505",
      "5.815405776645932e-05",
      "-2.6662993487685944e-05",
      "-0.0006687189904449388",
      "4.640871305288061e-05",
      "0.00035398579215483974",
      "0.0011044921589584273",
      "-0.0015819037257302358",
      "4.378573136522425e-05",
      "-0.00015370525059678623",
      "-0.0003552142825301438",
      "-0.0005950651482137847",
      "-0.0006714119197801714",
      "0.0004718552873527085",
      "0.0003355219066024087",
      "-1.3886985590315032e-05",
      "4.452834977914283e-05",
      "-0.0005040615013773522",
      "0.0003769779128393642",
      "-0.00023194574512445837",
      "0.0006660711375897615",
      "0.00036269574524403094",
      "0.00016313615326416886",
      "0.0002672925500268059",
      "0.0006953747757994573",
      "0.000646502809240846",
      "-8.77391365135775e-05",
      "-0.0003552955361002005",
      "-0.000253591524726729",
      "-0.0005904569178095278",
      "-0.00020622376006356177",
      "0.00043334869375030944",
      "9.671867620024588e-05",
      "-0.00010640477719711246",
      "-3.984806307012221e-05",
      "0.0006660711375863126",
      "4.14608631540832e-05",
      "-0.00072452803217475",
      "3.863596835911382e-05",
      "-6.351653261872012e-05",
      "0.0006292904171908219",
      "0.00030755382010348053",
      "-0.0003512342083783959",
      "0.00022040463220068454",
      "0.0002186371146256564",
      "-0.0009466819483790842",
      "0.0008508368406039315",
      "-2.561916463380926e-05",
      "-0.0001626327328212514",
      "-0.0005713076013927801",
      "0.001135967286475765",
      "0.0005583744945607249",
      "0.00046147872125751327",
      "-1.2850198333274992e-05",
      "-8.251420545057953e-05",
      "0.00011395188157206808",
      "0.0001449989964799223",
      "-0.00040202082432910357",
      "-0.0001578636027958422",
      "-0.0004670525003325847",
      "0.0001477689617891548",
      "-0.00018063644687805184",
      "1.2004295826522511e-05",
      "-0.000803978923116984",
      "0.00033361254293048893",
      "-0.0005307275652898425",
      "-0.00044126163796025204",
      "-0.0006420336038139368",
      "-0.0003336125429900819",
      "8.563061506467098e-18",
      "-0.0002838767833031874",
      "0.0003609033777069287",
      "0.001104492158964834",
      "0.0005307275653108226",
      "0.0002838767833010889",
      "-6.081600075357983e-18",
      "5.764993793488251e-05",
      "-8.773913653565748e-05",
      "0.00044126163795124313",
      "-0.0003609033777066069",
      "-5.764993793480209e-05",
      "-1.8516000371105109e-16",
      "0.0003129919751894922",
      "0.00032450877431124825",
      "0.00117713932813872",
      "0.0004763087267292515",
      "0.00026005397110629607",
      "-0.00037721442899522743",
      "-0.0006797247709579864",
      "-0.0005950651482082522",
      "-0.0007044704139455519",
      "-0.0008602300905321382",
      "3.990711981531502e-05",
      "7.697482254373122e-05",
      "0.00043334869374577037",
      "-0.0007183277767274926",
      "1.1041310774763786e-05",
      "0.00025024203455732973",
      "0.0001711736841573292",
      "0.00014103303196648823",
      "0.00011926131651937517",
      "-0.0007044704139315939",
      "-0.00031595283061484425",
      "-0.0002088678208511204",
      "9.304595733234092e-05",
      "4.452834975510457e-05",
      "3.10475594325833e-05",
      "0.00020541266381838687",
      "0.00018166819938652675",
      "0.00013587886895886504",
      "4.1460863144203626e-05",
      "-1.5711850149982444e-05",
      "0.00014673802827506246",
      "-6.722951020754677e-05",
      "0.00029708034198433145",
      "0.000505666870209249",
      "-0.0007183277767107091",
      "-0.0002563018296563916",
      "-0.0004860779633505541",
      "-3.263884945805647e-06",
      "0.000362695745238447",
      "-1.5711850157532977e-05",
      "-0.0002019770598859709",
      "0.00025278837495763384",
      "0.00012073038398268064",
      "0.0003075538201306794",
      "-0.00011072076460512356",
      "-6.448504354684116e-05",
      "4.33569177286992e-06",
      "0.0005422209437601374",
      "-6.012090391236272e-05",
      "-0.0002899403419746376",
      "-0.0001710712663876036",
      "-5.8154057754143305e-05",
      "0.000507245696332786",
      "-0.00011703354572184075",
      "-0.001003661190363755",
      "0.00026817064569207",
      "2.6662993488009487e-05",
      "0.0010184854468736203",
      "0.00027963673123955853",
      "-0.00016824364951442818",
      "0.0003497038029972675",
      "0.0006687189904434847",
      "-0.0002600539710001821",
      "0.0008602300905081531",
      "-1.1041310774372382e-05",
      "-0.001581903725735295",
      "-0.00031299197519525467",
      "0.0003772144289621842",
      "-3.990711977989952e-05",
      "-0.0002502420345576677",
      "-0.0003552955361075298",
      "-0.0003245087743099492",
      "0.0006797247709864731",
      "-7.697482254440863e-05",
      "-0.00017117368415930947",
      "0.00025052725395392344",
      "-0.00019816178557274762",
      "-0.0006714119197965957",
      "-0.00031595283061510983",
      "-0.0002505272539728775",
      "-1.6313893242699525e-17",
      "-9.926678576309445e-05",
      "9.671867620254332e-05",
      "-0.00025630182965452337",
      "0.00019816178555579264",
      "9.926678576372626e-05",
      "6.455904590216878e-17",
      "0.00021574088212824444",
      "-0.0005040615013735302",
      "0.0002054126638193296",
      "0.0011498294388200723",
      "-5.403142939757186e-05",
      "4.3964050358553585e-05",
      "-0.0007245280321707423",
      "-0.00020197705988686553",
      "0.00040951773777402517",
      "-0.0005411235801883423",
      "-5.8986993545004895e-05",
      "0.00016313615326971157",
      "0.00014673802827458075",
      "0.00040951773778590965",
      "-0.00015120755000455266",
      "6.590932594611538e-05",
      "-0.0003512342083617316",
      "-6.44850435385145e-05",
      "-7.875426988394467e-05",
      "-0.0002299122437252741",
      "-0.00022178322379111577",
      "-4.37857313646994e-05",
      "-0.0004718552873528408",
      "-0.00037697791283575064",
      "-0.0002672925500267878",
      "-4.640871303078786e-05",
      "0.00015370525059732657",
      "-0.0003355219066048099",
      "0.00023194574514157738",
      "-0.0006953747757985661",
      "0.00020886782083657664",
      "-0.00018166819937483084",
      "6.72295102073833e-05",
      "-0.00025359152472712883",
      "-0.00014103303196650297",
      "-9.304595733232638e-05",
      "-0.0001358788689371295",
      "-0.0002970803419853199",
      "5.40314294294971e-05",
      "0.0005411235801882199",
      "-0.00010640477719714909",
      "-0.00048607796335045417",
      "-0.0002157408821277292",
      "-4.396405036340979e-05",
      "5.89869935421033e-05",
      "-2.721783112437832e-05",
      "3.863596836014144e-05",
      "0.00025278837495771233",
      "-0.00015120755000455773",
      "2.7217831234830412e-05",
      "-4.134684893907897e-17",
      "0.00022040463218890816",
      "4.3356917852900995e-06",
      "-0.00022991224373852768",
      "0.00033322724940075587",
      "1.4880008617514396e-05",
      "0.0005904569178114086",
      "3.984806306782772e-05",
      "6.351653261857382e-05",
      "-0.00021863711460669562",
      "3.2638849437921434e-06",
      "-0.00012073038398345906",
      "-0.0005422209437644723",
      "-6.590932594382288e-05",
      "0.0002217832237896097",
      "-1.4880008652111605e-05"
    ],
    [
      "0.0028898529979978767",
      "0.0018634267181268764",
      "0.0014809328696479638",
      "0.003645839891760638",
      "0.0037658586247551933",
      "0.0018634267184535428",
      "0.0011196277611055096",
      "0.0031692718709837786",
      "0.001999521328928675",
      "0.00222073868344973",
      "0.00148093286962563",
      "0.003169271870549161",
      "0.0028512978793249206",
      "0.0022493589189277992",
      "0.00296300579353443",
      "0.003645839892385148",
      "0.0019995213289062687",
      "0.0022493589188674777",
      "0.0034296750118203174",
      "0.0020605342176223383",
      "0.00376585862443693",
      "0.0022207386834536018",
      "0.0029630057928968327",
      "0.002060534217362641",
      "0.0019465980778817853",
      "-0.0007306282588489177",
      "0.000120676102474214",
      "-0.0003587025851238371",
      "-0.00028830683080261795",
      "-0.0007306282593880108",
      "-0.001167734490098131",
      "0.0005618607931668269",
      "0.000913446365518108",
      "0.0020682864866424623",
      "0.00012067610262314229",
      "0.0005618607938800531",
      "0.001672026298854348",
      "0.0010987043466472257",
      "-0.0022387312018199773",
      "-0.0003587025856736189",
      "0.0009134463654453565",
      "0.0010987043464244822",
      "-0.0005647190009606348",
      "-0.0011200854857208152",
      "-0.0002883068299433593",
      "0.00206828648672065",
      "-0.0022387312013814067",
      "-0.001120085485435714",
      "-0.0017083864260108857",
      "-0.0010071855251417114",
      "0.0014776160096205352",
      "-0.0007611293793332078",
      "-0.0012464220726373398",
      "0.0004642511095044201",
      "-0.00028123911169807545",
      "0.0006415845969556766",
      "-0.00022462732180566423",
      "0.0007629484471981116",
      "-0.00024984661199159273",
      "-0.0008306264724678862",
      "7.120771228968444e-05",
      "-0.00025629053143085023",
      "-0.002049588213339892",
      "-0.0006856479774681177",
      "-6.208565568489509e-06",
      "0.0005569382299903171",
      "-1.1156911027213915e-05",
      "0.000480196055477366",
      "-0.0006631619184094528",
      "0.0016383725238761381",
      "0.00040870702318967556",
      "0.00018719189843830123",
      "-0.0008550151220648012",
      "0.0010115400745620141",
      "0.0007629484472053162",
      "0.00019889164414579002",
      "-0.0006858285783484622",
      "-0.0007884683899518296",
      "-0.0004200153027863942",
      "-0.0005704387367486155",
      "-5.1805524948381445e-05",
      "0.00022553147723956764",
      "-0.0005744150264449534",
      "0.00019171980795377143",
      "0.0011498447579676141",
      "0.0009616019312125243",
      "-0.0008241130036747725",
      "-0.0007319125050686961",
      "0.0006233090736752666",
      "0.0008838723328382524",
      "-0.00022415398607980025",
      "-0.001084416534449802",
      "0.0006066631929698132",
      "-5.192577188570083e-06",
      "-0.00014868923213330382",
      "-0.0020495882133151513",
      "-0.0005489059322511928",
      "0.0010215487582228644",
      "-0.0005050275262026918",
      "1.9331805789597704e-05",
      "0.0011498447579790072",
      "0.0008744526817338464",
      "0.0014842994625378038",
      "-0.0011813203004678574",
      "-0.001181047249935358",
      "-0.0004451656679578871",
      "-0.00192214167261268",
      "-0.0012145317328179181",
      "-0.0017612498454214682",
      "-0.0002825856152257017",
      "0.001336009471930802",
      "-0.0005241738051247197",
      "0.0008746165880194653",
      "0.00038879033505354087",
      "0.0012229757925767944",
      "0.00048019605561280425",
      "0.0005691297485321188",
      "0.00040584338058708796",
      "-7.623601411982683e-05",
      "-0.000716038542095198",
      "0.0008838723325949549",
      "-0.0018090727912776837",
      "0.0003798468395516786",
      "-0.0022027180225786336",
      "-1.8307576807427565e-05",
      "0.0013360094725359047",
      "-0.0002989521965736958",
      "-0.0014825501444213922",
      "-0.001757979645019163",
      "0.0022289317443020024",
      "0.0005488989289476581",
      "-0.001373378440714463",
      "-0.0011085233589990854",
      "0.0007000119916858785",
      "0.0004890255070881097",
      "0.000464251109676471",
      "-0.0002498466117320373",
      "-0.0006856479777005368",
      "-0.0006631619186435803",
      "-0.0010071855252192132",
      "-0.0002812391117630932",
      "-0.0008306264726253551",
      "-6.20856588057558e-06",
      "0.0016383725244330655",
      "0.0014776160098512725",
      "0.0006415845966511124",
      "7.120771218614255e-05",
      "0.0005569382299864887",
      "0.00040870702317346306",
      "-0.0007611293794869261",
      "-0.00022462732210301763",
      "-0.000256290531141033",
      "-1.1156910822750643e-05",
      "0.00018719189879409098",
      "-0.0008431912016271385",
      "0.00017209333347469302",
      "-0.0010368450340488865",
      "0.00019889164411018829",
      "-0.0008431912017310747",
      "-0.001411216322303999",
      "-0.0004807091649317324",
      "0.0007725914140690107",
      "-0.0005489059321526293",
      "0.0001720933334998322",
      "-0.00048070916491381953",
      "0.00043368490411071445",
      "0.0009190835440874387",
      "0.0005691297483883959",
      "-0.001036845034100404",
      "0.0007725914139482935",
      "0.0009190835440582726",
      "0.0001054671986638855",
      "-0.0005868490257652002",
      "0.001558261517273109",
      "-5.180552524486297e-05",
      "0.0005263417642220578",
      "0.001569603865567006",
      "-0.0002483846298814745",
      "-0.00038341084513560976",
      "0.0008744526821219092",
      "-0.0011342747170851322",
      "0.0006143134522499184",
      "-0.0012028330044630106",
      "-0.0009064445082269145",
      "-0.0018090727919162968",
      "0.0006993630657368474",
      "-0.0008628029545983144",
      "-0.0015069127687233248",
      "6.157172708335393e-05",
      "0.0005029889930542292",
      "0.0009616019313669045",
      "-0.0011342747167090218",
      "-0.0006875410956153581",
      "0.0007795448851284736",
      "-0.001010067511387003",
      "-0.001922141673103141",
      "0.0003843817137913865",
      "0.0010119256845751191",
      "0.0010887217550779678",
      "0.00014755872431951208",
      "-0.00029895219600881774",
      "0.0003607283967114533",
      "6.65248887574436e-05",
      "-0.0001334508507070661",
      "-0.0012338632251999153",
      "-0.00022415398604931476",
      "0.0006993630661425539",
      "0.0012802046246578845",
      "0.0012309731280565515",
      "-0.0014562533373547433",
      "-0.0005241738052281379",
      "0.00036072839648911497",
      "0.0014706251395800638",
      "-0.0001678070772713853",
      "-0.0014023731104731384",
      "-0.001373378440274712",
      "0.0017748612374597428",
      "-0.0014365699376647527",
      "-0.0016332467747628406",
      "-0.0013442161020180688",
      "-0.0006858285782398867",
      "0.00022553147707197476",
      "-0.0008241130033806956",
      "-0.001084416534515136",
      "-0.0008550151223097539",
      "-0.000788468389850643",
      "-0.0005744150263176721",
      "-0.0007319125047779363",
      "0.0006066631930669767",
      "0.001011540074385139",
      "-0.000420015302694678",
      "0.00019171980796452615",
      "0.0006233090735148542",
      "-5.192577312490654e-06",
      "0.001569603865810554",
      "0.000614313452267142",
      "-0.0008628029551486798",
      "0.0010215487582764793",
      "-0.000586849025228707",
      "-0.0002483846297594578",
      "-0.0012028330046182753",
      "-0.0015069127684522595",
      "0.0004058433803528487",
      "0.0015582615174853257",
      "-0.00038341084592974177",
      "-0.0009064445082741834",
      "6.157172653694913e-05",
      "-0.0004908043272675673",
      "-0.0018233659614538481",
      "0.0014842994625550324",
      "-0.0006875410956004956",
      "-0.000490804327414827",
      "-0.0023806264596882023",
      "-0.0008071906278119688",
      "0.0003798468394724181",
      "0.0012802046247216688",
      "-0.0018233659612566426",
      "-0.0008071906280521415",
      "1.213341569460825e-05",
      "-0.00015396788907863095",
      "-0.0012145317331824104",
      "0.001011925684573869",
      "0.0019471835290188022",
      "0.0018889533540915294",
      "-0.0014212344310999055",
      "-0.001482550143708722",
      "0.0014706251397885956",
      "-1.3560610824149023e-05",
      "-0.001232831609336734",
      "-0.0012704645951844636",
      "0.000874616588574369",
      "6.652488846760778e-05",
      "-1.3560610666611309e-05",
      "0.001543659699162344",
      "0.0006239171568421848",
      "-0.0011085233595796759",
      "-0.0014365699379709656",
      "0.0014935939566408343",
      "0.00036282617712277756",
      "0.0012705758159589067",
      "-0.0005050275265692653",
      "-0.0011813203007359871",
      "-0.0017612498455806041",
      "0.0003887903355841991",
      "-0.00014868923261663076",
      "1.9331805161025446e-05",
      "-0.0011810472496911082",
      "-0.00028258561558363053",
      "0.0012229757929578804",
      "0.0007795448850134878",
      "0.0010887217550070035",
      "-0.0001334508510099963",
      "-7.623601339976255e-05",
      "0.0005029889932115854",
      "-0.001010067511119407",
      "0.00014755872468351014",
      "-0.0012338632251655303",
      "0.0018889533542135418",
      "-0.0012328316098466957",
      "-0.002202718022180177",
      "0.001230973128024753",
      "-0.0001539678887565298",
      "-0.0014212344306817862",
      "-0.0012704645950061264",
      "-0.00031804252919316063",
      "-0.0017579796445513585",
      "-0.0001678070771093509",
      "0.0015436596991867642",
      "-0.00031804252864407897",
      "-0.0005621880566054698",
      "0.0007000119918356409",
      "-0.0016332467749854242",
      "0.00036282617712581793",
      "0.0010073884745272356",
      "0.0006365001142235456",
      "-0.0007160385416579322",
      "-1.83075773363755e-05",
      "0.002228931744090676",
      "0.0004890255063328869",
      "-0.001456253337245134",
      "-0.001402373110252401",
      "-0.0013442161020968473",
      "0.0006239171567660749",
      "0.0012705758156780253",
      "0.0006365001138320981",
      "0.0010416423953762",
      "-0.0012495762883625628",
      "0.0013953647591986133",
      "-0.000526073173679131",
      "-0.0010416423952763396",
      "3.878684982100725e-14",
      "0.000728046606377028",
      "0.0008549994715405945",
      "0.0001395660934347159",
      "0.0012495762880130085",
      "-0.0007280466067034898",
      "-4.230009129985342e-13",
      "-0.0002894430147821376",
      "-0.0006516414972314186",
      "-0.0013953647600078432",
      "-0.0008549994711390354",
      "0.00028944301564842295",
      "6.804903435012554e-13",
      "-0.0006597580341223641",
      "0.0005260731728034303",
      "-0.00013956609325918579",
      "0.0006516414977196682",
      "0.000659758033788582",
      "-1.9004067361442928e-13",
      "0.00039976179120753406",
      "-0.0012681534591039152",
      "0.0003763868648720716",
      "0.0008202581291520787",
      "0.0006731385598435506",
      "-0.0013462080312785349",
      "0.00015756436478591806",
      "-0.0010526159604979848",
      "-0.0004787582810848784",
      "-0.0015832296096343669",
      "-0.0017279298159575864",
      "0.0001204203951572852",
      "0.001615611694456043",
      "-0.0002853531613342832",
      "0.0008063582134206498",
      "0.00017015939302031068",
      "0.0016858933724144798",
      "0.0010055071754351494",
      "-0.0004429894051697918",
      "-0.0011959230245056406",
      "0.0009634962181942256",
      "0.0005587712772711041",
      "0.00038914046640655547",
      "0.0005282701571114453",
      "-0.0013852735823798774",
      "-0.000478758281280252",
      "-0.0010183087210622057",
      "0.0004569307441099177",
      "-0.0004018937768813268",
      "0.0010183567952261792",
      "-0.0004120083351803821",
      "0.0015511229446138963",
      "0.0013989778649965182",
      "0.0007407836819422222",
      "-0.0009817035345247897",
      "0.00034007012845579346",
      "0.00016377439208725288",
      "0.0003778839265707245",
      "-0.0005264211267167502",
      "-0.0014439222739734755",
      "0.00016081969634447585",
      "0.0013887204650513511",
      "-0.000871123056103987",
      "-0.0005776539610160782",
      "-0.00037181328838861385",
      "-0.0008795438491599865",
      "-0.00028535316146902046",
      "0.0007332068864099621",
      "-0.0025839229713721904",
      "0.0008113129657282013",
      "-0.0016380806446284382",
      "0.0003400701289156662",
      "-0.0005309485306864144",
      "-0.0019209036131184653",
      "0.0003905006260307988",
      "0.0008522250687653842",
      "-0.0013963026714517287",
      "-0.00012105307974262207",
      "-0.00027486896870878067",
      "0.001849092447799348",
      "0.0009099959334795368",
      "0.0007386377386648333",
      "-0.0011334420260067817",
      "0.002433715199016114",
      "0.0008476926815775093",
      "0.00070143269204857",
      "-0.0004429894054808555",
      "-8.068162861513256e-05",
      "-0.00142064459983301",
      "-0.0009141470259478658",
      "-0.0006434310364756553",
      "0.00016081969639775146",
      "0.0013823414293850367",
      "0.0012338565735976314",
      "-0.0009172905075669893",
      "-0.0013088045473219762",
      "0.0007386377380938506",
      "0.0004560666483748861",
      "-0.0018443490585898844",
      "-0.002001430045662038",
      "-4.153739809808232e-05",
      "0.0033057386011047696",
      "0.00022080539072746926",
      "-0.0009908092700565915",
      "0.0015390642452864378",
      "0.0001682133892797965",
      "-0.000673138559898103",
      "0.0015832296096854185",
      "-0.0008063582136871837",
      "0.001195923024470019",
      "-0.000399761791311638",
      "0.001346208031516461",
      "0.001727929816019755",
      "-0.00017015939331247135",
      "-0.0009634962182007841",
      "0.0012681534593534092",
      "-0.00015756436493928814",
      "-0.00012042039549710133",
      "-0.001685893372613024",
      "-0.0005587712769725352",
      "-0.0003763868648477356",
      "0.0010526159602799665",
      "-0.001615611694560758",
      "-0.0010055071755428978",
      "-0.0003891404660761248",
      "-0.0001732096951032968",
      "-0.0009133664466394791",
      "2.5002157941917038e-05",
      "-0.0010183087209842422",
      "0.0001732096952127861",
      "8.484278138055196e-14",
      "0.00010105078993758856",
      "0.0006090437088654872",
      "0.0007332068865342694",
      "0.0009133664465498278",
      "-0.00010105079016309598",
      "-1.478118121573994e-13",
      "-2.0328618771898458e-05",
      "-8.068162853667759e-05",
      "-2.5002157973822465e-05",
      "-0.0006090437089559816",
      "2.032861880578992e-05",
      "5.380740070073085e-14",
      "0.0002416036732372135",
      "-0.0007402516108657454",
      "0.001551122944594205",
      "-0.00044660329976795515",
      "0.0005420318384384593",
      "-0.0016481402469754262",
      "-0.0009126401777422504",
      "-0.0005309485304359918",
      "-0.0015909348518459868",
      "-0.0015547305658649918",
      "-0.0013952767707607614",
      "0.0012906234186981509",
      "0.0013823414293691173",
      "-0.0013487637418484327",
      "0.000986533587128981",
      "0.0007505378050304981",
      "0.0010848090557621574",
      "-0.0008558243309350137",
      "0.00016377439167835665",
      "-0.001590934851862199",
      "-0.0011289534351736756",
      "-0.0007370058105204394",
      "0.001033426282273623",
      "-0.0001210530799715121",
      "0.0005045269266329406",
      "-0.0002731267851860267",
      "0.00031469485379666224",
      "0.0006138523036575409",
      "0.0004560666477535006",
      "-0.001027271717833812",
      "1.9952061477963075e-05",
      "0.0012450959647452456",
      "7.536517334593265e-05",
      "0.0013887204648246002",
      "-0.0013487637417848206",
      "0.00011236795348227163",
      "-0.000784213616036392",
      "-0.0005685222642309579",
      "-0.001133442026294054",
      "-0.0010272717177135394",
      "-6.711830803325514e-05",
      "-0.00021312207207630784",
      "0.00026664111088595707",
      "0.00022080539027803607",
      "-0.0007562221303415424",
      "0.0006694471305288253",
      "0.0004848499142701056",
      "0.00037239946188021114",
      "-0.00045693074437334403",
      "-0.0013989778650808358",
      "-0.00037788392628903026",
      "0.0008711230559650141",
      "-0.00052827015722427",
      "0.0004018937771874197",
      "-0.0007407836815647577",
      "0.0005264211270278999",
      "0.0005776539609948401",
      "0.0013852735822450306",
      "-0.0010183567949939164",
      "0.000981703534243046",
      "0.0014439222739950593",
      "0.0003718132880137758",
      "-0.0005420318380986725",
      "0.0015547305656155835",
      "-0.0009865335875471758",
      "-0.0025839229713048306",
      "-0.0002416036731968725",
      "0.0016481402467449183",
      "0.0013952767704050054",
      "-0.0007505378053373779",
      "-0.0014206445991531101",
      "0.0007402516109888507",
      "0.0009126401774033856",
      "-0.0012906234182539073",
      "-0.0010848090558492924",
      "0.00015398933726098958",
      "-0.0013530684572825294",
      "-0.0019209036136389967",
      "-0.001128953434527344",
      "-0.0001539893367876531",
      "2.080977419368591e-13",
      "-0.00042432732290076397",
      "0.0012338565737471923",
      "0.00011236795385092502",
      "0.0013530684567810685",
      "0.00042432732289446535",
      "-3.269001439090775e-13",
      "0.00027877335115463213",
      "-0.0002748689685577787",
      "-0.00027312678565501864",
      "0.0010913451493556397",
      "0.00047800098058981976",
      "2.687781815151667e-05",
      "-0.0018443490588606326",
      "-6.711830848166314e-05",
      "-0.0003149233200769459",
      "-0.0007251494867564454",
      "-0.00033284541278039706",
      "0.00243371519983452",
      "1.9952060848511388e-05",
      "-0.0003149233209753681",
      "-0.0012922153017667943",
      "0.00036521735375009913",
      "-0.0009908092697629087",
      "0.0006694471300949751",
      "-0.0015553830504722972",
      "-0.0012876457344680424",
      "0.00011505869967263665",
      "-0.0008113129652936799",
      "-0.0003905006262471284",
      "-0.0018490924482579747",
      "-0.0008476926813173576",
      "0.0008795438497452204",
      "0.001638080644852723",
      "-0.000852225069438792",
      "-0.0009099959334360647",
      "-0.000701432692474743",
      "0.000737005811047347",
      "-0.00031469485296351635",
      "-0.0012450959649630859",
      "-0.0009141470265463243",
      "0.0008558243307679545",
      "-0.0010334262815875767",
      "-0.0006138523038564981",
      "-7.536517330770436e-05",
      "-0.0004780009802456881",
      "0.0007251494868082346",
      "-0.0009172905080846349",
      "-0.0007842136163961317",
      "-0.00027877335029355123",
      "-2.687781833500698e-05",
      "0.0003328454133643674",
      "0.000698782994637873",
      "-0.0020014300457747154",
      "-0.00021312207269154438",
      "-0.0012922153007613843",
      "-0.0006987829947401932",
      "4.71310649545801e-13",
      "0.0015390642456267793",
      "0.000484849914420869",
      "-0.0012876457345554853",
      "0.0007061375850269339",
      "-0.00041206801821361223",
      "0.000643431036977394",
      "0.001308804546613657",
      "4.1537398301861435e-05",
      "-0.00016821339002435126",
      "0.0005685222645417836",
      "-0.00026664111106803375",
      "-0.00037239946183747574",
      "-0.0003652173533290985",
      "-0.00011505869900678576",
      "0.00041206801791971093"
    ]
  ],
  "status": "RIGOROUS PENTAGON-CAP INTERVAL EXCLUSION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.01706302922256462743205757 +/- 4.65e-27]",
      "[0.04957360314684681131712564 +/- 7.07e-28]",
      "[0.04026325204105888510279027 +/- 2.85e-27]",
      "[0.03746432352914279390418576 +/- 4.83e-27]",
      "[0.01510971807940487044876588 +/- 2.71e-27]",
      "[0.01934952942806681728018987 +/- 4.53e-27]",
      "[0.03034757430770946035437092 +/- 4.79e-27]",
      "[0.01448536906286452072803279 +/- 2.50e-27]",
      "[0.004889445696921946665987300 +/- 1.97e-29]",
      "[0.0009308678200794531039765217 +/- 4.42e-29]",
      "[0.0003836298968455354155864931 +/- 1.12e-31]",
      "[0.0001814931654251273509760289 +/- 4.67e-30]",
      "[4.190585249403973616487501e-5 +/- 3.21e-30]",
      "[5.225819007996228859056135e-5 +/- 4.30e-30]",
      "[6.990204568396119402957757e-6 +/- 4.59e-31]"
    ],
    [
      "[0.01439202344700970237223590 +/- 2.55e-27]",
      "[0.04495163314786696671567917 +/- 4.80e-27]",
      "[0.03409440236258281253901667 +/- 5.74e-28]",
      "[0.01884020187357561456446831 +/- 3.02e-27]",
      "[0.002384522968553932620535216 +/- 2.39e-28]",
      "[0.007355704495052662242193917 +/- 4.27e-28]",
      "[0.003852283719593041487778205 +/- 4.96e-28]",
      "[0.001405742592447583795746626 +/- 4.92e-28]",
      "[0.0002786395863497804082487500 +/- 4.27e-30]",
      "[2.821296284044943122961042e-5 +/- 4.94e-30]",
      "[2.002333296785330919293526e-5 +/- 3.18e-31]",
      "[2.064327471248807966104540e-5 +/- 2.68e-30]",
      "[6.928030612712550948905982e-6 +/- 1.31e-31]",
      "[1.128357598986632734191115e-5 +/- 2.71e-30]",
      "[4.734344724997523726996708e-6 +/- 1.43e-31]"
    ]
  ],
  "exact_identity": "R(t)=-PPT(Q(t))-sum T^*(H_j(t) tensor G_j)T; both endpoint residuals are positive definite.",
  "scope": "Only the stated noncentral pentagon cell and regular-pentagon edge interval. All six-mark configurations in its closed oriented cell are excluded by P1/P2/P3 invariance. This is not a proof of the full DS6 eigenvalue region.",
  "verification_seconds": 0.08079366711899638
}


==> anc/small-orders/order6/pentagon_cap_uniform_c1_e1_0.83_1.0_certificate.json <==
{
  "cell": 1,
  "edge": 1,
  "interval": [
    "0.83",
    "1.0"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      1
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ]
  ],
  "rational_G": [
    [
      "2.6362639236177232e-05",
      "2.636969042211164e-05",
      "2.6374086867727718e-05",
      "2.6370552393508617e-05",
      "2.6388222015383863e-05",
      "1.2018172316445068e-08",
      "1.876250974046276e-09",
      "-1.0636394040929706e-09",
      "1.0932058933650917e-08",
      "9.775913159497462e-09",
      "1.3956146202599115e-08",
      "-3.4094282366782895e-09",
      "1.241801272994071e-08",
      "1.84867975438103e-08",
      "1.4395064616016432e-08",
      "5.974517809251522e-09",
      "1.0290213024754837e-08",
      "-1.1696216153425455e-08",
      "-1.6643415127021374e-08",
      "2.738697332714339e-08",
      "1.1495103188189869e-08",
      "1.2320054892757938e-08",
      "-5.514694614034519e-09",
      "1.3629409092717913e-08",
      "2.8091465121403342e-08"
    ],
    [
      "2.636246211113921e-05",
      "2.6364793439934598e-05",
      "2.6367383623185383e-05",
      "2.635475271004806e-05",
      "2.636254360136191e-05",
      "1.5113994559453066e-08",
      "-9.088675558653582e-10",
      "-8.904712534192813e-10",
      "8.545281582685755e-09",
      "8.766393145281429e-09",
      "2.6564614628699375e-09",
      "-4.1427822429700066e-09",
      "4.436942141104907e-09",
      "7.457941028983954e-09",
      "5.61060610116497e-09",
      "1.1820132361941973e-08",
      "1.636824429969281e-08",
      "-9.779804891714934e-09",
      "-9.530542090887844e-09",
      "2.232719127443265e-08",
      "7.031337994396319e-09",
      "-7.791785163764556e-10",
      "-6.644054686103995e-10",
      "9.432355742929657e-09",
      "1.3106324265353056e-08"
    ],
    [
      "2.6352541452329134e-05",
      "2.6361991362445657e-05",
      "2.6359523177728126e-05",
      "2.6356294564516564e-05",
      "2.6359057306981402e-05",
      "8.60788363050794e-09",
      "-8.340662154861446e-10",
      "-6.003047725071031e-10",
      "7.881873824239997e-09",
      "7.1286784693888106e-09",
      "4.2988064366704605e-09",
      "-4.714937255568268e-09",
      "9.811975803356435e-09",
      "8.452860670539314e-09",
      "7.347721277423335e-09",
      "9.153103072332942e-09",
      "6.5636431168279875e-09",
      "-6.1393713130634505e-09",
      "-7.977485137401656e-09",
      "1.8060061004340326e-08",
      "1.0881990388455781e-08",
      "2.498987906002135e-09",
      "1.45271379716008e-09",
      "9.52748906166572e-09",
      "1.2696345052655453e-08"
    ],
    [
      "2.6361054999561543e-05",
      "2.6407855026767497e-05",
      "2.6389770529484064e-05",
      "2.639109157111244e-05",
      "2.6394917508812864e-05",
      "1.083365273440164e-08",
      "4.586369218001956e-09",
      "-6.921431642058196e-09",
      "2.0420204399913125e-08",
      "-1.831778441239118e-08",
      "2.548112810032591e-08",
      "-1.727756779178859e-08",
      "-1.1749221767391099e-08",
      "2.858174534552157e-08",
      "-1.7651279835785994e-08",
      "2.0225512442918278e-08",
      "5.055469102629812e-09",
      "-5.9620745230436724e-09",
      "-1.0266733142528697e-08",
      "1.8150689462576017e-08",
      "2.660387872298473e-08",
      "-2.1508675718096444e-08",
      "-8.394829818861697e-09",
      "2.0266383161809674e-08",
      "1.6804094846860354e-08"
    ],
    [
      "2.635649585523931e-05",
      "2.6357361436521702e-05",
      "2.6357224739482153e-05",
      "2.6350210698030207e-05",
      "2.6360153587100223e-05",
      "8.488440948007316e-09",
      "-4.647792425924668e-09",
      "-1.6031292804277307e-09",
      "7.47676431710225e-09",
      "5.115695327334159e-09",
      "-2.245489568059934e-09",
      "-5.464424568906213e-09",
      "6.6233203981774386e-09",
      "4.685641153149783e-09",
      "8.47297052168482e-09",
      "1.3741949025166514e-08",
      "6.4988507850540445e-09",
      "-8.40268933355744e-09",
      "-1.087715875281413e-08",
      "1.3353870419485976e-08",
      "5.669235408488317e-09",
      "-3.834464900574411e-09",
      "5.622421211169222e-09",
      "1.2976344157679592e-08",
      "9.678341232603423e-09"
    ],
    [
      "2.635745977648789e-05",
      "2.6365348746874636e-05",
      "2.635643367667101e-05",
      "2.6359997961660713e-05",
      "2.6365749913657697e-05",
      "5.655712920906537e-09",
      "-3.3443054664581697e-09",
      "-6.570411196761461e-09",
      "1.384861399286769e-08",
      "3.824533079669079e-09",
      "-5.2313173010369545e-09",
      "-9.645357209103213e-09",
      "8.380923475138924e-09",
      "6.506767290674279e-09",
      "3.772834344938879e-09",
      "1.8515060982632675e-08",
      "3.2203212336451126e-09",
      "-1.11480106379973e-08",
      "-1.1090570652121139e-08",
      "1.3296838618910399e-08",
      "1.441328167512587e-08",
      "-9.180371443444314e-09",
      "4.7716107269986454e-09",
      "1.2603689695939554e-08",
      "1.700566863281438e-08"
    ],
    [
      "0.0004984471868676442",
      "0.002204015370177885",
      "0.0014878874511764098",
      "0.002144266658034401",
      "0.0005270897250784697",
      "0.000175391955529214",
      "0.0006621131978166063",
      "0.0003724207106688259",
      "0.00046596640831084103",
      "-0.0008150331282085008",
      "0.0021013679503533193",
      "0.0004667306334161475",
      "-0.00046362333887042676",
      "0.0005060537800172234",
      "0.000640416831624854",
      "0.0009986485356403845",
      "-0.0005015716125482232",
      "0.0009279699058855182",
      "0.00013879557704884202",
      "-0.001586934363412743",
      "-0.0004430135992797538",
      "-0.0009341159640183936",
      "0.0016971755696525653",
      "0.0006897484413850945",
      "-0.0008064332121848039"
    ],
    [
      "2.6356372983827183e-05",
      "2.636794795419088e-05",
      "2.6363175183519206e-05",
      "2.6363538550322547e-05",
      "2.6363186158722408e-05",
      "9.603100883945469e-09",
      "-2.9575593642115416e-09",
      "1.181863996127698e-09",
      "9.00056827204856e-09",
      "5.808556592921256e-09",
      "3.843222142273836e-09",
      "-5.256996778864877e-09",
      "8.244464508920883e-09",
      "9.622650448039891e-09",
      "6.929163892205551e-09",
      "1.3766629610936355e-08",
      "6.068236714884223e-09",
      "-8.575474646954644e-09",
      "-7.63704985584455e-09",
      "1.8747127571019532e-08",
      "9.365946703392353e-09",
      "2.502240064094207e-10",
      "3.1268452009457006e-09",
      "1.2658827819003195e-08",
      "1.4670193845243452e-08"
    ],
    [
      "5.471642389452803e-05",
      "2.71611662486613e-05",
      "2.737634231124008e-05",
      "2.98487357867967e-05",
      "3.41791534433039e-05",
      "3.7894156861582398e-06",
      "3.515356833358993e-06",
      "5.024885430994979e-06",
      "-8.877174594120071e-07",
      "8.784203710104255e-07",
      "-2.0225917127750054e-07",
      "-1.6244466380681451e-06",
      "-5.817390106492894e-07",
      "-2.21759603749677e-06",
      "4.343040173341464e-06",
      "2.8890644150307064e-06",
      "4.023005405932813e-06",
      "-8.588521354741783e-06",
      "-1.4856505125620872e-05",
      "1.951823819637599e-07",
      "-1.6487824063129851e-06",
      "-1.89500060545555e-06",
      "-1.7627573151141736e-06",
      "-1.697652919189543e-06",
      "-2.8808300448081153e-06"
    ],
    [
      "2.6397104345605952e-05",
      "2.6375725291979447e-05",
      "2.636960955130485e-05",
      "2.6368802727414768e-05",
      "2.640587662496461e-05",
      "2.0333306953764567e-08",
      "-2.086238301830725e-09",
      "-1.2822249418260192e-09",
      "2.44277815096938e-08",
      "2.7187842127489238e-09",
      "-1.7989924033910033e-09",
      "-1.0885261808401962e-08",
      "9.655648195046534e-09",
      "1.4077848381576193e-09",
      "1.573730334562915e-08",
      "2.222489966889806e-08",
      "1.1985641064069443e-08",
      "-2.1056446698494255e-08",
      "-4.399414611281453e-08",
      "2.147427286108319e-08",
      "9.098949448151449e-09",
      "-1.900928698281696e-08",
      "3.871102175201875e-09",
      "1.560483594151352e-08",
      "2.30608280994623e-08"
    ],
    [
      "2.635607570480739e-05",
      "2.6356555524346274e-05",
      "2.6363728593360962e-05",
      "2.6359330421693122e-05",
      "2.6371758472166948e-05",
      "7.25608869063931e-09",
      "-4.599729029248158e-09",
      "1.0294596124693223e-09",
      "7.686241903711087e-09",
      "5.841056249442285e-09",
      "1.6425218233063706e-09",
      "-5.110207428485239e-09",
      "1.3389266104666884e-08",
      "9.31330591835059e-09",
      "1.660420991663326e-08",
      "1.1081416942592597e-08",
      "2.3325066264803026e-09",
      "-8.828412984612803e-09",
      "-1.3149507686871587e-08",
      "1.3428378857816669e-08",
      "6.665204709244649e-09",
      "8.024177274743808e-10",
      "9.589968428020914e-09",
      "2.0970375079124308e-08",
      "1.3714414509594783e-08"
    ],
    [
      "2.6358415675476465e-05",
      "2.636251472255705e-05",
      "2.6370475557307258e-05",
      "2.6365630224677565e-05",
      "2.6385792405869124e-05",
      "6.523272663426276e-09",
      "-2.3601233291843747e-09",
      "-5.547888118052925e-09",
      "1.1607676092910498e-08",
      "4.375273171036425e-09",
      "-6.51989322748615e-10",
      "-9.453423103003221e-09",
      "8.359921999724188e-09",
      "1.6012965817491156e-08",
      "3.676203019810249e-09",
      "1.455665192880169e-08",
      "6.2174274702142e-09",
      "-1.1653739211891243e-08",
      "-1.1108905311773475e-08",
      "1.4197372472293237e-08",
      "1.4082616927693229e-08",
      "-5.487380839540339e-09",
      "2.3435250145350475e-09",
      "2.3731396212808703e-08",
      "2.1369192314893342e-08"
    ],
    [
      "2.635905004828609e-05",
      "2.6359894803961432e-05",
      "2.6361089485741148e-05",
      "2.636630197513831e-05",
      "2.6372565708555254e-05",
      "7.539385795424716e-09",
      "-1.8566906394295941e-09",
      "2.4075740917322014e-09",
      "3.09201520806355e-09",
      "8.50954341359439e-09",
      "1.1695901694759507e-08",
      "3.957835527434259e-10",
      "8.998387115912568e-09",
      "8.663971588459012e-09",
      "1.5787657791143856e-08",
      "5.4247416639919984e-09",
      "7.552904171424916e-09",
      "-9.093029526407189e-09",
      "-1.5082449033692148e-08",
      "1.3835573181337823e-08",
      "1.0146376532881906e-08",
      "7.665638360689133e-09",
      "4.207196362904078e-09",
      "1.4152363778092719e-08",
      "1.2391355942979051e-08"
    ],
    [
      "2.6372197230882547e-05",
      "2.6369757066656196e-05",
      "2.638531565893633e-05",
      "2.6362764112436172e-05",
      "2.6375171634760726e-05",
      "1.6700315091375018e-08",
      "-1.8331824331687097e-09",
      "1.8796238832483996e-09",
      "4.6687644602382705e-09",
      "9.997304330944715e-09",
      "1.4902488639965113e-09",
      "-4.39626865059144e-09",
      "-2.9256526815448426e-09",
      "1.739754297783994e-08",
      "-8.240198535501272e-10",
      "1.6806259926815895e-08",
      "2.628800393858231e-08",
      "-1.623446396245113e-08",
      "-2.752063126069847e-09",
      "2.482604950328823e-08",
      "5.370146661652548e-09",
      "-2.3399936477528624e-10",
      "-4.072183917858301e-09",
      "1.9566389141923636e-08",
      "1.4399861956251207e-08"
    ],
    [
      "2.6394585116209677e-05",
      "2.637439722298843e-05",
      "2.6453471474532493e-05",
      "2.6397958490222526e-05",
      "2.6393204852867237e-05",
      "2.4549840120092017e-08",
      "7.52505921563069e-09",
      "9.36772226105511e-09",
      "-3.0192361523139687e-09",
      "2.0383324820494623e-08",
      "6.82209829086229e-09",
      "-1.4569176596601372e-09",
      "-4.4685267998298693e-08",
      "5.6587750928228146e-08",
      "-2.8493722793419293e-08",
      "1.5018887665896272e-08",
      "6.650450209060224e-08",
      "-3.876393364951654e-08",
      "2.0748921858255268e-08",
      "3.769261229968082e-08",
      "1.853643872599591e-09",
      "1.347199237592427e-08",
      "-1.8952487714749138e-08",
      "2.8210840868953027e-08",
      "9.507087809006508e-09"
    ],
    [
      "2.636374376603736e-05",
      "2.6368680419096983e-05",
      "2.6373461223724618e-05",
      "2.6371575756196065e-05",
      "2.6364124759422022e-05",
      "1.21125791528078e-08",
      "-8.596480934300494e-10",
      "1.0133199572410876e-08",
      "1.0057463949483131e-08",
      "1.5141021885620327e-08",
      "8.826035831770201e-09",
      "4.218421367588977e-09",
      "5.946645829917098e-09",
      "1.3266744368872891e-08",
      "1.3885971856394298e-08",
      "6.988314827908022e-09",
      "2.841325907997179e-09",
      "-8.737494694583437e-09",
      "-7.572308307266657e-09",
      "1.3957870503948102e-08",
      "1.3319103980055855e-08",
      "9.706600576245572e-09",
      "1.3790898803168014e-08",
      "1.4549392763105407e-08",
      "5.938873351362579e-09"
    ],
    [
      "2.6364367510970427e-05",
      "2.6364238748763137e-05",
      "2.636397082813421e-05",
      "2.6353616064032992e-05",
      "2.636368997406998e-05",
      "1.3574500496178863e-08",
      "-5.30744647262921e-09",
      "3.1240656933202802e-09",
      "4.614179466466967e-09",
      "7.605259710038786e-09",
      "2.5893749316011164e-09",
      "-3.4662806638504503e-09",
      "7.091675099261957e-09",
      "5.783997017277919e-09",
      "1.0942331771128255e-08",
      "1.4998393454006347e-08",
      "1.1042224100047524e-08",
      "-8.625456865564356e-09",
      "-1.1813846498836957e-08",
      "1.8828225753225902e-08",
      "3.222299964978948e-09",
      "3.5066690702480797e-10",
      "4.767627992596972e-09",
      "1.4345693039224937e-08",
      "9.587139040658208e-09"
    ],
    [
      "2.6367029434000146e-05",
      "2.6372645521037717e-05",
      "2.6378855293674315e-05",
      "2.635617384609946e-05",
      "2.6370897929109942e-05",
      "1.4536602264904365e-08",
      "-2.5034889944493944e-09",
      "-3.8010661352808115e-09",
      "8.632762872206593e-09",
      "1.4031527116564566e-08",
      "-3.3934255720571844e-09",
      "-5.823758364262876e-09",
      "5.9158726609611645e-09",
      "1.533007421184562e-08",
      "4.339400847424201e-09",
      "2.1817428887478248e-08",
      "1.7040092423882824e-08",
      "-9.759903230899181e-09",
      "-7.000349628027019e-09",
      "2.3569760920370573e-08",
      "1.018702978358396e-08",
      "-9.809278583507849e-10",
      "5.7029770339157765e-09",
      "1.7351823068696055e-08",
      "1.2442530691630888e-08"
    ],
    [
      "2.6394799707973774e-05",
      "2.639631245020731e-05",
      "2.6384235572691484e-05",
      "2.639438454655433e-05",
      "2.638454012036156e-05",
      "1.3962118353848554e-08",
      "3.724728488724566e-09",
      "-2.3621883903423895e-08",
      "3.562478532162411e-08",
      "2.962456464715071e-08",
      "-2.9474590707286327e-08",
      "3.2297574367928032e-09",
      "-1.3661439978895516e-08",
      "2.074674421844748e-08",
      "-1.440561500401473e-08",
      "4.7949349861805715e-08",
      "2.9943187512067974e-08",
      "-3.749840502120493e-08",
      "-1.250100065791885e-09",
      "1.622771328268274e-08",
      "2.6854460107254493e-08",
      "-2.314328932869344e-08",
      "1.542097824720993e-08",
      "-3.65535144852062e-10",
      "2.887635205856669e-08"
    ],
    [
      "2.636387737639058e-05",
      "2.6364643695244554e-05",
      "2.636126907683874e-05",
      "2.636127166960458e-05",
      "2.636048632784077e-05",
      "1.1188634459892577e-08",
      "-5.263957226695195e-09",
      "4.94220950997389e-09",
      "1.007372897490242e-08",
      "6.186765579441573e-09",
      "8.825064183802741e-10",
      "-1.0144134255480453e-09",
      "5.9067033986677e-09",
      "6.341506986571914e-09",
      "1.1434581855967747e-08",
      "1.53496056575547e-08",
      "6.251631070428109e-09",
      "-1.3494479866596983e-08",
      "-8.612985856977957e-09",
      "1.6386547979940825e-08",
      "2.962367328013667e-09",
      "-9.361233574001066e-10",
      "7.103126842677095e-09",
      "1.1526816818166715e-08",
      "1.1848027951905605e-08"
    ],
    [
      "0.004131244421583213",
      "0.0015714584693849044",
      "0.008884302681341563",
      "0.006393643373081304",
      "0.012928213762973205",
      "-0.002117260439761517",
      "-0.0013084212460158023",
      "0.0024365338863760323",
      "-0.006856180323044234",
      "-0.0012805343276894375",
      "0.00023632211112154243",
      "0.0027258470468642963",
      "-0.007221572850971782",
      "0.005684166185034564",
      "-0.006741049143150193",
      "-0.001363628694964663",
      "0.005886322310237441",
      "-0.004494467456959663",
      "0.002439860334204043",
      "-0.0034707366378430872",
      "0.003127647194019503",
      "-0.0035360656743582027",
      "-0.0020613484576772634",
      "0.009053953173005133",
      "-0.006058602259247299"
    ],
    [
      "2.635166374612464e-05",
      "2.6358493945594422e-05",
      "2.6360473247298796e-05",
      "2.6355214819963712e-05",
      "2.635996546995431e-05",
      "9.392945160252442e-09",
      "6.918167326094862e-10",
      "6.322287681273966e-11",
      "7.592883693221112e-09",
      "7.2588678854916755e-09",
      "6.1000981423433035e-09",
      "-3.7991339851804624e-09",
      "8.95662275307355e-09",
      "9.558950919099412e-09",
      "7.152232571563299e-09",
      "6.123531072468314e-09",
      "8.188872341351006e-09",
      "-6.390708204641508e-09",
      "-6.821407542820756e-09",
      "1.8705586723258662e-08",
      "8.47219571630785e-09",
      "4.85935813839828e-09",
      "-1.5966246591818074e-09",
      "8.81484438288024e-09",
      "1.4772134201040547e-08"
    ],
    [
      "2.6359527566656844e-05",
      "2.6371235259196034e-05",
      "2.6367208724255212e-05",
      "2.6356364967882216e-05",
      "2.636757238912041e-05",
      "1.3255782579343538e-08",
      "-1.8611406787266812e-09",
      "-1.0189000994796423e-09",
      "1.0479403641860154e-08",
      "1.3809617340618427e-09",
      "3.0551572706424324e-09",
      "-6.566333271363998e-09",
      "3.4739093725891807e-09",
      "9.30370856728403e-09",
      "1.2183063385616298e-09",
      "1.422075396774209e-08",
      "1.039726257522628e-08",
      "-7.851943429546503e-09",
      "-9.962730696419747e-09",
      "1.9253339177153383e-08",
      "1.0216518523459471e-08",
      "-9.04494666808887e-09",
      "-1.2596987888795225e-09",
      "1.3610790773979229e-08",
      "1.095701327535491e-08"
    ],
    [
      "2.6360560832965136e-05",
      "2.6380916286724936e-05",
      "2.6369861572449446e-05",
      "2.6392897265964416e-05",
      "2.637165295813464e-05",
      "9.377994887868628e-09",
      "2.361846022832999e-09",
      "7.535172279346666e-09",
      "9.353561696593933e-09",
      "3.214966333333511e-09",
      "1.004943553466881e-08",
      "3.3887049687843775e-09",
      "4.008723842373493e-09",
      "1.1614416278170365e-08",
      "1.6741732928234582e-09",
      "1.2358656622364894e-08",
      "5.036795373239676e-09",
      "-5.979141906360323e-09",
      "-9.147941744545247e-09",
      "1.7419559070933e-08",
      "7.421572739808929e-09",
      "2.4475354995033234e-09",
      "1.1609274816729906e-08",
      "5.88469644097435e-09",
      "1.4145181762744197e-08"
    ],
    [
      "0.02135011350068073",
      "0.0002455203896553596",
      "0.01614620866259187",
      "0.006295131623470901",
      "0.012334581812087122",
      "-0.0012387905984136806",
      "-0.000567615281385753",
      "-0.008569679353274075",
      "-0.005953859040035148",
      "-0.0015065499219250754",
      "0.0011426356503469882",
      "0.0015975584132728972",
      "-0.006516551705750855",
      "-0.012935125383433888",
      "0.007876334198864498",
      "0.0017715058530910453",
      "-0.018531273256767084",
      "0.007760890192759912",
      "0.015066678789133722",
      "0.00112372385276563",
      "0.0002610801904682121",
      "-0.0003806616755840241",
      "-0.007653914406427922",
      "-0.005575378310517091",
      "-0.0038880193292934657"
    ],
    [
      "0.038297291645276475",
      "0.006469720371032506",
      "0.0005661916509934662",
      "0.0157785990141382",
      "0.002891286170087968",
      "-0.006916849214650215",
      "-0.004358033537972775",
      "-0.016045501040486864",
      "0.008570453994036484",
      "0.0012632022350352547",
      "-0.003946077530036696",
      "-0.003765029741003451",
      "0.0012002568717244617",
      "-0.001178863962727864",
      "-0.0006718887702968315",
      "-0.014097829769076042",
      "-0.0012909894879697594",
      "0.01858471993083106",
      "0.006015823539488016",
      "-0.0013720317654442994",
      "-0.009269582579473775",
      "0.0020698286017377973",
      "-0.002657541590864778",
      "-0.0003959211714522996",
      "-0.006684087130500034"
    ],
    [
      "2.636664305071805e-05",
      "2.6380133835510143e-05",
      "2.637891027321557e-05",
      "2.636310274375053e-05",
      "2.640186783165772e-05",
      "1.8235574500470464e-08",
      "-8.958894198472264e-09",
      "3.5558753256253763e-09",
      "9.545310627050762e-09",
      "-1.7434880315374887e-09",
      "9.904612264043394e-09",
      "6.485765353944108e-10",
      "4.518597756897258e-09",
      "1.3870297317540183e-08",
      "1.4161009372941129e-08",
      "1.607444190512875e-08",
      "7.591742060836436e-09",
      "-8.953809095900422e-09",
      "-2.1138800448981107e-08",
      "1.3953438920140351e-08",
      "6.7739075083851235e-09",
      "-1.7189564273246073e-08",
      "7.278340933735438e-09",
      "3.487636811329254e-08",
      "6.021587847190869e-09"
    ],
    [
      "2.6350674181046574e-05",
      "2.6354654192474384e-05",
      "2.635838392537877e-05",
      "2.6357370273925306e-05",
      "2.6364264384733314e-05",
      "4.910552787554531e-09",
      "-3.06480372518441e-09",
      "-1.681867548427362e-09",
      "4.811932820523397e-09",
      "8.888545171161342e-09",
      "3.2043197077767396e-09",
      "-4.583526514581991e-09",
      "1.3036162407316837e-08",
      "8.822971696619453e-09",
      "1.2396475516224405e-08",
      "8.679392480348864e-09",
      "3.6484494491042333e-09",
      "-6.156031858758485e-09",
      "-9.439889077067906e-09",
      "1.3079683346291079e-08",
      "1.0600070222139898e-08",
      "5.36512474716569e-09",
      "6.477591377335198e-09",
      "1.587702965790682e-08",
      "1.3898778123310568e-08"
    ],
    [
      "0.00024009938302096178",
      "0.0004188816584827025",
      "0.0012557603082778883",
      "0.0008738207529509355",
      "0.0006202790748842408",
      "0.00015742996895727376",
      "0.00025537730602022396",
      "0.0002181747456030709",
      "9.896475134524727e-05",
      "-0.00031750228372062327",
      "0.000576374642328251",
      "-0.00031646234419667403",
      "-0.0004992026292432385",
      "0.0008299889790880197",
      "-0.0004841453738782532",
      "-0.00024312575187269986",
      "0.0004444775487974014",
      "-0.0003654306773267107",
      "0.0003422546372184957",
      "0.0006178719874735535",
      "-2.0937927002165815e-05",
      "0.00036464987854208965",
      "-0.0008903052217462172",
      "0.00020317884152829717",
      "0.0005185748713002776"
    ],
    [
      "0.0035949974735926048",
      "0.0022392703231654465",
      "0.0018895570476808313",
      "0.0013244740890625648",
      "0.0049012694984740725",
      "0.0008979504775933954",
      "0.0019507648836201402",
      "0.00041505478214865144",
      "0.0006830404727163752",
      "-0.0007674118562739099",
      "0.0016803192576607105",
      "0.003242121983681965",
      "-0.0007710506798042244",
      "-0.0015708969474077556",
      "0.0025144881170604833",
      "-0.0026628346157804295",
      "0.0016862949412080317",
      "-0.0021119222596218505",
      "-0.0041146413234557765",
      "0.0018799436553685088",
      "-0.00022168799950353642",
      "-0.0005256434068189442",
      "-0.0013505822110045195",
      "-0.0025719735891039145",
      "-7.431474467061091e-05"
    ],
    [
      "0.03236695645347805",
      "0.002322258543280465",
      "0.010591200505458791",
      "0.001507135056903672",
      "0.009147536109841843",
      "-0.008594999245329004",
      "0.015465916255558173",
      "-0.0005502395960055246",
      "-0.016798432847408635",
      "-0.0043020783296106955",
      "0.00027694324781357905",
      "0.004396674121573184",
      "-0.0024223709294096288",
      "-0.006913636435427244",
      "-0.00047717480359322817",
      "0.0006127205321420545",
      "-0.010123112452236668",
      "0.006898221672085511",
      "-0.0035771273119044474",
      "0.0023973953540464936",
      "-0.0018228626966433317",
      "0.001268929434542452",
      "0.003126649083792719",
      "-0.0069688036231409685",
      "0.003643968119129037"
    ],
    [
      "0.000472042776903059",
      "0.004020296370225489",
      "0.0006045673748414884",
      "0.00046190531594684337",
      "0.0002830928273814047",
      "-0.0012330934108411896",
      "-0.0002653956127890459",
      "5.631003297221359e-05",
      "-0.00032507111538544595",
      "0.0012288286465290297",
      "-0.0006550896112078226",
      "0.0007927384198234562",
      "-0.00045778364845258293",
      "0.00010289528241522281",
      "5.053037017610612e-05",
      "0.0005092797575656519",
      "0.00043272199366139465",
      "-0.0004369702184594368",
      "-9.342512685439611e-05",
      "-0.00089400497519656",
      "0.0011446935849775209",
      "0.0006299870916470032",
      "0.0002055607051326083",
      "0.00037128580695741474",
      "-0.00033052239446307416"
    ],
    [
      "2.6373056675259358e-05",
      "2.638148398435924e-05",
      "2.6429561522558866e-05",
      "2.6358660307753595e-05",
      "2.63866383484614e-05",
      "2.469506220927576e-08",
      "-1.3338323613570178e-08",
      "3.9243605653674334e-09",
      "-6.090443995064893e-09",
      "-3.459582994601535e-09",
      "4.425596875847003e-09",
      "-2.1288944569484664e-08",
      "-4.467304486742801e-09",
      "2.1281847430578782e-08",
      "2.9533321383454496e-09",
      "1.582198868990646e-08",
      "3.331392522812747e-08",
      "-1.2635909102715707e-08",
      "-1.1363784784732968e-08",
      "4.840603926462514e-08",
      "2.1615892692248338e-09",
      "-1.632059635781721e-09",
      "3.051044982108065e-10",
      "4.5632240956639426e-08",
      "7.161000466157126e-09"
    ],
    [
      "2.635560734947198e-05",
      "2.6355708076449925e-05",
      "2.635664526621902e-05",
      "2.6349203687567346e-05",
      "2.635793148067418e-05",
      "8.54967799232721e-09",
      "-5.139485994401356e-09",
      "-8.979528936771093e-10",
      "5.04148434320635e-09",
      "6.591310251012793e-09",
      "-9.544532049448013e-10",
      "-5.259999053409266e-09",
      "7.937579476402828e-09",
      "3.819786460438721e-09",
      "1.0309686224356535e-08",
      "1.2348232088532355e-08",
      "6.860360583776818e-09",
      "-7.236436277889183e-09",
      "-1.1027316205265632e-08",
      "1.4151341413007425e-08",
      "5.147970224332548e-09",
      "-4.2178815949925543e-10",
      "6.3068031569221145e-09",
      "1.2929035248931734e-08",
      "9.036699282854285e-09"
    ],
    [
      "2.636232849069018e-05",
      "2.6366366455566217e-05",
      "2.6364344765331772e-05",
      "2.6361078107990552e-05",
      "2.6376079687751396e-05",
      "7.049540949792647e-09",
      "-1.0157664811909457e-11",
      "-6.596147047026524e-09",
      "1.567743545241014e-08",
      "6.518668396009327e-09",
      "-3.977123681947492e-09",
      "-7.222737681094849e-09",
      "5.596558427893841e-09",
      "1.426679245806121e-08",
      "1.6491107616602621e-09",
      "2.047773500784722e-08",
      "5.8624086176594725e-09",
      "-1.1242673171874453e-08",
      "-1.0075428215043421e-08",
      "1.0515968145783247e-08",
      "1.4103096026311565e-08",
      "-9.858372505121251e-09",
      "4.341282920787732e-09",
      "1.5573391573897282e-08",
      "1.607417804840344e-08"
    ],
    [
      "0.0032750174834508235",
      "0.0002478746138961596",
      "0.0018982484683313203",
      "0.0003211332988088412",
      "0.0016283718820240235",
      "0.0005049874780586401",
      "-0.0005981794339593919",
      "0.0005359538078834342",
      "-0.0021590595495069123",
      "0.00040897423860119554",
      "-8.847815903941689e-05",
      "-0.0004901873714118153",
      "-0.0007016327606066322",
      "-0.00014499932819326186",
      "-0.0001704977639098088",
      "0.0006816272149616764",
      "0.002392352455215035",
      "-0.000818782560732327",
      "-0.0007367665206122541",
      "0.0004973939481156553",
      "-0.00023971685587401446",
      "0.00033848059397589315",
      "-0.00024391527236889224",
      "0.0017256243200876947",
      "-0.0006656972828289199"
    ],
    [
      "2.6368505467319756e-05",
      "2.6372043439349514e-05",
      "2.6379049308746836e-05",
      "2.6373007955570664e-05",
      "2.636922825548518e-05",
      "1.259443584462706e-08",
      "-5.18494567876431e-09",
      "1.01958524513634e-08",
      "1.1643741662860696e-08",
      "-3.56614680664597e-09",
      "6.27778538854435e-09",
      "-3.7105769283137253e-09",
      "1.4173424940508377e-08",
      "1.1204544877637669e-08",
      "1.5040176345557574e-08",
      "1.1541778185291528e-08",
      "-4.680434675561844e-09",
      "-1.3010253403852868e-08",
      "-1.081013352327169e-08",
      "8.305047761058454e-09",
      "-5.274288360589161e-09",
      "-2.223357257321244e-10",
      "1.8960577549043766e-08",
      "1.4468378940768362e-08",
      "1.0472341098882797e-08"
    ],
    [
      "0.0017016578404192143",
      "0.01497316709170973",
      "0.010483534316487613",
      "0.0014725306902148203",
      "0.006815987663667263",
      "-0.00131361092446394",
      "-0.0034176385513384074",
      "0.0007990353864820039",
      "0.002328685397077316",
      "-0.004284214519393254",
      "-0.004476482131088777",
      "0.005205475027550118",
      "0.00029650574054407216",
      "-0.008269283645306444",
      "-0.0008345082645041617",
      "-0.004828482594016196",
      "0.002416239927111283",
      "0.0013357532647434464",
      "-0.002439617711249603",
      "-0.011745010716672725",
      "0.001255570479845438",
      "0.008624712876155523",
      "-0.003877458399733672",
      "0.0016182883646284037",
      "-0.0030203168000580184"
    ],
    [
      "0.00030576407802179604",
      "0.0006664205761547554",
      "0.0011669678600591945",
      "0.0031841742916622813",
      "0.0022330251893163573",
      "-0.0004227946013859353",
      "0.0004899782368035803",
      "-0.000284298712707639",
      "0.000546673804629247",
      "-0.0007338925276167213",
      "0.0004059981111693363",
      "-0.0008120191954425713",
      "-0.0013968464859675862",
      "0.0015242640427472747",
      "-0.0023622536232832713",
      "7.586874708842788e-06",
      "0.0002803560071471013",
      "-0.0008952494235346693",
      "0.000563627467092359",
      "-0.0004374776029737602",
      "0.0013624681539229982",
      "-0.0008677441603975807",
      "-0.0012847415736621627",
      "0.00043996540031536187",
      "0.0011781156314339249"
    ],
    [
      "2.63533387815784e-05",
      "2.635956281282993e-05",
      "2.6358582096599404e-05",
      "2.635347602591625e-05",
      "2.6356415462556834e-05",
      "9.612759953764739e-09",
      "-2.5021678185561476e-09",
      "1.8609629387536396e-09",
      "7.072849663139927e-09",
      "7.434871505234252e-09",
      "2.6214065706197516e-09",
      "-9.494668640111352e-10",
      "7.171571546611629e-09",
      "7.408125897655472e-09",
      "9.017934967079293e-09",
      "1.0550552985818302e-08",
      "6.89272737064469e-09",
      "-7.43244738662085e-09",
      "-5.4075860539546495e-09",
      "1.5738161401370632e-08",
      "4.470674857753887e-09",
      "2.096196984955893e-09",
      "3.624423829200108e-09",
      "9.940309880878115e-09",
      "1.0601388026284696e-08"
    ],
    [
      "2.6353106681797785e-05",
      "2.6359349508009285e-05",
      "2.6354768973558354e-05",
      "2.6353652948581085e-05",
      "2.6358448492243988e-05",
      "7.198842847344749e-09",
      "-3.543592079141407e-09",
      "-3.493779849632903e-09",
      "9.44275988675159e-09",
      "4.425833684829757e-09",
      "-1.55884148178825e-09",
      "-7.658048843574808e-09",
      "8.707251300817852e-09",
      "4.432654106189912e-09",
      "6.463468549527747e-09",
      "1.2997560618166184e-08",
      "4.057928144467318e-09",
      "-7.303684834512692e-09",
      "-1.050521312566483e-08",
      "1.4733185371349782e-08",
      "9.754370918298565e-09",
      "-3.662783053728853e-09",
      "4.5238016641253945e-09",
      "1.0346363513314482e-08",
      "1.2996795265834593e-08"
    ],
    [
      "0.003475754432068134",
      "0.005976546458672386",
      "0.0024632414233331287",
      "0.005746060530657926",
      "0.005434704469461628",
      "-0.0029821143921913203",
      "0.002382935909363104",
      "-0.001600371166937402",
      "0.002113606555150557",
      "-0.000427306631194297",
      "-0.002713155423427748",
      "0.0018969405824565922",
      "-0.0030893285753237293",
      "0.0032635260948323313",
      "-0.005505246536790722",
      "0.0034105063046649215",
      "0.001651462817769049",
      "-0.004143474307402523",
      "0.0037667000208009157",
      "-0.0037837920483622806",
      "0.005164503678696899",
      "-0.005346226748155579",
      "-0.0020962163606672098",
      "0.001590260128711885",
      "0.0007913103625874924"
    ],
    [
      "0.010542296385839898",
      "0.015111031989163918",
      "0.0093385256344611",
      "0.0025104288987581164",
      "0.004237933755477522",
      "0.004152707891295587",
      "-0.007528906540600783",
      "0.00013745374101874886",
      "0.0062743049034945965",
      "0.004288250346644009",
      "-0.0057226346984066544",
      "-3.070195395723392e-05",
      "-0.0032184787869118468",
      "-0.005846839233245498",
      "0.0011598141020324284",
      "-0.01189046961750134",
      "-0.006421940936698275",
      "0.005109094817533629",
      "0.0022183976868737658",
      "-0.011049015306114539",
      "0.0021729728192536745",
      "0.00797049985788499",
      "-0.0035739446920326325",
      "0.0022433710995369872",
      "-0.00301931125980688"
    ],
    [
      "2.637786286787315e-05",
      "2.6378443715554575e-05",
      "2.6388212710293243e-05",
      "2.637821987657381e-05",
      "2.6387736589446864e-05",
      "9.367436146698517e-09",
      "1.5441979141205802e-08",
      "5.953599957684983e-09",
      "1.9632463807109984e-08",
      "-1.3611121116257699e-09",
      "5.512899567039747e-09",
      "2.7723086646111305e-09",
      "1.2097828407212519e-08",
      "1.3435861832945784e-08",
      "7.292181959065376e-09",
      "9.456244036956521e-09",
      "6.869334365522388e-09",
      "-5.6846238943807216e-09",
      "-2.3717952979978327e-08",
      "2.0249054158674578e-08",
      "9.947482449649322e-09",
      "-3.4117891791893472e-09",
      "1.2274880666356605e-08",
      "2.4764415965094226e-09",
      "9.817250482868441e-09"
    ],
    [
      "2.6377213800631477e-05",
      "2.6389572584424703e-05",
      "2.6382731571269014e-05",
      "2.637155195457172e-05",
      "2.6395300216698866e-05",
      "2.09203819697843e-08",
      "-7.64184260903173e-09",
      "6.936702887488855e-09",
      "-5.356108229191488e-10",
      "-6.8320938637021126e-09",
      "9.405055998579278e-09",
      "-1.4682048211561779e-08",
      "8.29318585989169e-09",
      "1.1579692010576336e-09",
      "-4.207877977445269e-09",
      "1.1068521610098594e-08",
      "2.032478353344765e-08",
      "-9.513376326633571e-09",
      "-2.704956810440247e-08",
      "3.2511052722668985e-08",
      "2.1653967244759007e-08",
      "-2.111397773429278e-08",
      "-8.722047058733794e-09",
      "3.120306382670278e-08",
      "9.367605597927964e-09"
    ],
    [
      "2.635929538746468e-05",
      "2.6363048994594956e-05",
      "2.6363423687823688e-05",
      "2.635274029889394e-05",
      "2.6362910503458358e-05",
      "9.712774226040565e-09",
      "-1.0475814942271386e-08",
      "-5.620056274154753e-09",
      "6.173828491677099e-09",
      "5.523630190123382e-09",
      "-6.056283088728037e-09",
      "-1.2632651197369385e-08",
      "8.933149331255052e-09",
      "2.0593237944482973e-09",
      "9.327899327412946e-09",
      "1.8467475136942935e-08",
      "9.035357531537597e-09",
      "-1.014817075084516e-08",
      "-1.4876860104306929e-08",
      "2.1295037486730756e-08",
      "9.024475313975783e-09",
      "-4.314880549714886e-09",
      "8.43386901877079e-09",
      "1.805056554126673e-08",
      "1.375124553417847e-08"
    ],
    [
      "2.6348432274046266e-05",
      "2.6351891266624403e-05",
      "2.6351239316553363e-05",
      "2.6347693417554892e-05",
      "2.635296727106214e-05",
      "4.302209195350849e-09",
      "-5.126366179497896e-09",
      "-3.613383646356257e-09",
      "5.059665425551161e-09",
      "4.567721626434046e-09",
      "-3.092491523354092e-09",
      "-7.113340854638045e-09",
      "7.530785894985394e-09",
      "3.3825098309180125e-09",
      "6.6813344360946e-09",
      "1.1068467119937533e-08",
      "3.5583241178123276e-09",
      "-6.420224422153474e-09",
      "-8.028549920370438e-09",
      "1.1951568050432073e-08",
      "7.267878118524118e-09",
      "-8.609875756238592e-10",
      "5.056848818426212e-09",
      "1.1050630838054926e-08",
      "1.0086258996443994e-08"
    ],
    [
      "2.635106870537062e-05",
      "2.635607622144741e-05",
      "2.636008803760176e-05",
      "2.634963965971792e-05",
      "2.6357885188041283e-05",
      "6.7827388242131545e-09",
      "-3.832109094149985e-09",
      "-2.6751085420783368e-09",
      "4.307165226125437e-09",
      "7.950954868692397e-09",
      "-1.0823887942604531e-09",
      "-5.645827422634788e-09",
      "7.886574394823934e-09",
      "8.447457682078076e-09",
      "6.498928169901957e-09",
      "1.1816097210414814e-08",
      "7.626835169891565e-09",
      "-6.180017399772697e-09",
      "-5.8146722406915364e-09",
      "1.5478656884000686e-08",
      "7.75281979390958e-09",
      "2.2095298219987983e-09",
      "3.984052452975358e-09",
      "1.371361250928151e-08",
      "1.0761914151682053e-08"
    ],
    [
      "2.6371739144264592e-05",
      "2.6376511314845156e-05",
      "2.638758537373181e-05",
      "2.635497927090146e-05",
      "2.6387986399626333e-05",
      "2.114118361130088e-08",
      "-1.5651272491228198e-08",
      "-3.453445800488493e-10",
      "-4.584543363695512e-09",
      "6.0822023826045045e-09",
      "3.3468102428134276e-09",
      "-1.495081510833188e-08",
      "8.522987999768e-09",
      "8.442123967188607e-09",
      "1.022576743805334e-08",
      "1.955073452707626e-08",
      "2.2882071389553724e-08",
      "-8.130723458291163e-09",
      "-2.095720406215509e-08",
      "3.382820979479476e-08",
      "7.664296643373009e-09",
      "-2.47340507445116e-09",
      "2.9602946721688504e-09",
      "3.606711099683815e-08",
      "1.2085448784935166e-08"
    ],
    [
      "2.759773092049791e-05",
      "2.6419606524790725e-05",
      "2.6373083927918932e-05",
      "2.669348343823784e-05",
      "2.651451042225902e-05",
      "-2.2450284895602664e-08",
      "-2.7616726034843912e-08",
      "5.809508638122665e-07",
      "-4.1806038628677285e-07",
      "8.68009761645272e-09",
      "-7.440674358995391e-08",
      "1.5137429047818143e-08",
      "-5.739858105792704e-11",
      "2.206314786322757e-08",
      "-1.936202117011838e-07",
      "2.7285697746018793e-07",
      "-8.120829155569637e-09",
      "-2.928943221040754e-07",
      "1.1241542616901406e-08",
      "2.438679291103695e-08",
      "-1.0757397646703116e-07",
      "9.20566904649412e-08",
      "2.164140941209235e-08",
      "9.022335476271388e-09",
      "-7.829524240335001e-08"
    ],
    [
      "0.0015867317622554377",
      "0.029244211815421806",
      "0.013338602149199312",
      "0.0025666989575099624",
      "0.003827702713187669",
      "0.0018315159563773622",
      "-0.004424202248715484",
      "0.0014934762937325887",
      "0.0019299298494375489",
      "-0.0006336547022959683",
      "0.007236484361690084",
      "0.008452618778268629",
      "-0.0033109091477665493",
      "-0.004429807594526074",
      "0.0031006475248275315",
      "-0.0064989028193660195",
      "-0.0010946620809238142",
      "-0.0013165802886998762",
      "-0.0014855641704529569",
      "-0.019711673651943196",
      "0.004675014849331418",
      "0.006294424119227198",
      "0.004780724021035699",
      "0.005566044503654221",
      "0.00020651076546560548"
    ],
    [
      "0.0005753681648154976",
      "0.013414028259450742",
      "0.022100404685840336",
      "0.0010393150505508184",
      "0.008452498214097536",
      "0.001492167271156332",
      "-5.189856594784026e-05",
      "-0.00046197179313622536",
      "-0.0007048273217614802",
      "-0.014491469549765292",
      "0.0011574257632582527",
      "0.006460930648526455",
      "-0.0036674004242511046",
      "-0.012816482085350201",
      "0.002759603668288949",
      "0.0022631985742864844",
      "-0.0034804706884256744",
      "0.0005851908560720582",
      "0.0020317151251424653",
      "-0.00924744988397324",
      "0.003495641797966974",
      "0.008429710911202488",
      "-0.002984360027092278",
      "-0.004661862231353123",
      "-0.0009580938486653111"
    ],
    [
      "2.635800498836673e-05",
      "2.6363606321248473e-05",
      "2.636215512415995e-05",
      "2.6355207864168106e-05",
      "2.6366537207690717e-05",
      "8.980443856740022e-09",
      "-7.86961001325754e-09",
      "-3.50037688106429e-09",
      "7.855046967170968e-09",
      "3.854931763418447e-09",
      "-1.8570284173199166e-09",
      "-1.1729064578521854e-08",
      "1.0259383168137771e-08",
      "5.351087893123832e-09",
      "8.566863906090739e-09",
      "1.5629928776109332e-08",
      "6.4951172774027555e-09",
      "-9.864182577103508e-09",
      "-1.4106081489451151e-08",
      "2.0667283342847296e-08",
      "9.953690475640229e-09",
      "-3.016380496525586e-09",
      "3.68091044236319e-09",
      "1.766651392140199e-08",
      "1.589321976848619e-08"
    ],
    [
      "2.6350765480597864e-05",
      "2.635482917385231e-05",
      "2.635317346003115e-05",
      "2.6345147023360415e-05",
      "2.635079034721701e-05",
      "8.332740187602808e-09",
      "-5.885940559393524e-09",
      "-2.637447977757222e-09",
      "3.836267322567289e-09",
      "4.752988475046396e-09",
      "-1.9892989867571612e-09",
      "-6.6368429852959e-09",
      "5.802231320987915e-09",
      "1.1219584733948393e-09",
      "5.849476023638282e-09",
      "1.1340367491574494e-08",
      "7.542802392740974e-09",
      "-5.3760192080463415e-09",
      "-8.855990259357637e-09",
      "1.5438151526823193e-08",
      "5.391773432565936e-09",
      "-1.859347007328269e-09",
      "3.967446733804395e-09",
      "9.562227554146395e-09",
      "8.129954254926458e-09"
    ],
    [
      "2.634961277722575e-05",
      "2.635359946689413e-05",
      "2.6352249680406925e-05",
      "2.63453119753224e-05",
      "2.6350161673937804e-05",
      "7.941458679871232e-09",
      "-2.9035567990197447e-09",
      "-1.990598356657365e-09",
      "4.971045265068941e-09",
      "5.685029538307036e-09",
      "-8.298287338727279e-10",
      "-4.165297185859357e-09",
      "5.136733614022941e-09",
      "3.2238724203784608e-09",
      "4.566300769960466e-09",
      "9.866259631033918e-09",
      "7.207992088273737e-09",
      "-4.74522811434401e-09",
      "-6.4465859325471534e-09",
      "1.3141816584582469e-08",
      "5.485306045663797e-09",
      "-1.3213634085845794e-09",
      "2.7537217737135853e-09",
      "7.359881919936475e-09",
      "7.634739804220237e-09"
    ],
    [
      "2.6354563777269222e-05",
      "2.6356260971047174e-05",
      "2.6355371635468436e-05",
      "2.6348692804038357e-05",
      "2.63571251512117e-05",
      "8.015568633275519e-09",
      "-7.571202161483123e-09",
      "-3.4515873411963317e-09",
      "6.155016630633663e-09",
      "3.896721455102522e-09",
      "-4.037502288977978e-09",
      "-8.684480447963531e-09",
      "7.0568465140632316e-09",
      "1.3240101479919834e-09",
      "8.48333663608063e-09",
      "1.3828579450103196e-08",
      "6.228615702234638e-09",
      "-8.367360872692175e-09",
      "-1.2492245075494457e-08",
      "1.5704403952271903e-08",
      "6.014486019296878e-09",
      "-3.853450056062215e-09",
      "6.24962184706161e-09",
      "1.3022448969714064e-08",
      "1.068228337479443e-08"
    ],
    [
      "0.009464271783333332",
      "0.024534030346297392",
      "0.006492876343476628",
      "0.002223052846695014",
      "0.002056308502435035",
      "-0.014156673158192235",
      "5.1142749403724805e-05",
      "-0.0038239473269207893",
      "-0.004372213123271846",
      "-0.004676942370535865",
      "0.004280464306005028",
      "0.006438095003548611",
      "0.0020251458544224823",
      "0.00014527353345839602",
      "0.0018249979129373681",
      "-0.005557596976858658",
      "0.0078119850089625326",
      "0.0024716019499911287",
      "0.00020409556950568255",
      "-0.011687798141110907",
      "-0.005959254863191099",
      "-0.0028808436159176356",
      "0.0031786302260475626",
      "0.003620149127380206",
      "0.0010623388646762374"
    ],
    [
      "2.637978492295783e-05",
      "2.63701602323538e-05",
      "2.63699660473686e-05",
      "2.6373074056479617e-05",
      "2.6388438459054426e-05",
      "6.055138924424441e-09",
      "6.107538899680773e-09",
      "7.97826134574998e-09",
      "1.3035801544726181e-08",
      "5.110951476623867e-09",
      "9.409718853261257e-09",
      "-1.0404188621708496e-09",
      "1.1224726307066197e-08",
      "1.15159278816788e-08",
      "1.4860823984624704e-08",
      "1.2127648515354519e-08",
      "5.0266553401067555e-09",
      "-9.722489522464918e-09",
      "-2.8263378572280074e-08",
      "1.6331941211196665e-08",
      "5.8081038350484364e-09",
      "8.311527888174254e-09",
      "6.683113341464522e-09",
      "6.778919335314954e-09",
      "1.3531569832807042e-08"
    ],
    [
      "0.001019335649342832",
      "0.010191659291197367",
      "0.014151107672522234",
      "0.02326116156855337",
      "0.021537045459066345",
      "0.0031620730525603537",
      "-0.003122724216411659",
      "-0.0001440771647038208",
      "0.004599252809304833",
      "-0.009312484449727364",
      "-0.001931000304391839",
      "0.014787021471792724",
      "-0.009540572910323088",
      "-0.013530796715163478",
      "-0.0028408431721891926",
      "-0.0003042881835829663",
      "-0.002066792270747497",
      "0.004800495002203573",
      "-0.000449586465462437",
      "-0.0075402078118958285",
      "0.015246546818210048",
      "-2.128068510715728e-05",
      "-0.015399883884081983",
      "0.010988398129353578",
      "-0.02217477602039879"
    ],
    [
      "2.6486644011717558e-05",
      "2.6429729606178432e-05",
      "2.638458027271982e-05",
      "2.6429115682354027e-05",
      "2.6488797763384383e-05",
      "1.6998738432039916e-08",
      "-5.600905039079172e-08",
      "-4.1007750566950365e-08",
      "8.480653372846489e-08",
      "-6.0930501980813875e-09",
      "-6.609468660100387e-08",
      "-7.662679200708211e-08",
      "3.5214065710706976e-08",
      "-1.1973464111172121e-08",
      "5.604717478441383e-08",
      "1.0590454504482935e-07",
      "-8.184435167858867e-09",
      "-9.720022268159113e-08",
      "-1.1456752105189764e-07",
      "5.4849367824203224e-08",
      "3.350348781375092e-08",
      "-6.136764782714913e-08",
      "3.6899356203646936e-08",
      "6.31542161794866e-08",
      "9.585967644237206e-08"
    ],
    [
      "2.634814133936304e-05",
      "2.634888839968419e-05",
      "2.6352060401075066e-05",
      "2.6350904650089398e-05",
      "2.6352651092594327e-05",
      "4.528543664117086e-09",
      "-7.351508380801444e-10",
      "6.305667397662363e-10",
      "6.616736750950023e-09",
      "5.557795375516254e-09",
      "6.81212563293857e-10",
      "-2.620532197945881e-09",
      "7.1499903179150865e-09",
      "6.269419161618528e-09",
      "7.573642530583604e-09",
      "6.011730943899753e-09",
      "2.5943644231032214e-09",
      "-6.907964689916192e-09",
      "-5.6440205775554706e-09",
      "9.676640159652852e-09",
      "5.899015710082857e-09",
      "1.895716945494709e-09",
      "4.000667476137364e-09",
      "8.702117470557505e-09",
      "9.128671754747379e-09"
    ],
    [
      "0.0001599374784013382",
      "0.0001405674484581551",
      "4.872207649364666e-05",
      "8.420095104328795e-05",
      "0.00012583487880364668",
      "3.861617156797793e-05",
      "-5.14558463535395e-05",
      "-5.280471752670497e-05",
      "7.506566423189827e-05",
      "1.3351342243705187e-06",
      "-7.698820237793936e-05",
      "-5.515812522613639e-05",
      "1.0643874118193946e-05",
      "-4.098438866104744e-05",
      "1.6369167842954604e-05",
      "0.00011733903318631932",
      "1.8449796331048882e-05",
      "-7.028759606305033e-05",
      "-8.750086183816819e-05",
      "5.053816720706463e-05",
      "2.6074589006209378e-05",
      "-9.121098392719828e-05",
      "3.4364038472300187e-05",
      "2.3347565075944355e-05",
      "7.408506629175065e-05"
    ],
    [
      "2.639816471173345e-05",
      "2.6413943325466656e-05",
      "2.6366808175927047e-05",
      "2.636799247344079e-05",
      "2.638178418378602e-05",
      "2.371305080740838e-08",
      "-1.7085194185561694e-08",
      "-1.2617667039649692e-08",
      "2.7638256846255855e-08",
      "9.380619123491392e-09",
      "-1.6842640612488603e-08",
      "-1.6609483198039058e-08",
      "1.0603185093979189e-08",
      "-3.2151398080496792e-09",
      "9.405415624417825e-09",
      "5.478258351357095e-08",
      "1.4642140690076754e-08",
      "-2.357432280085059e-08",
      "-2.8327130693047808e-08",
      "3.366958006500039e-08",
      "1.7870117756817078e-08",
      "-2.8151004114055084e-08",
      "1.1022198503044658e-08",
      "1.616677772442274e-08",
      "2.5844588683443216e-08"
    ],
    [
      "2.6360843610044e-05",
      "2.6387736929583325e-05",
      "2.6373363008021052e-05",
      "2.6379337993762362e-05",
      "2.6364353238162916e-05",
      "1.1899374833326117e-08",
      "8.699704759925604e-10",
      "-3.471842267353393e-10",
      "1.0195411506384921e-08",
      "1.0074727791988102e-08",
      "6.523299125209935e-09",
      "3.570269461012993e-09",
      "-5.90950775271248e-09",
      "1.7791595041600936e-08",
      "-3.9068798666296535e-09",
      "1.7720339527024867e-08",
      "1.3009704549744975e-08",
      "-1.0610035881625488e-08",
      "-1.3833140041156827e-09",
      "1.5324528296116926e-08",
      "1.9589942581079365e-08",
      "-3.0963716276619626e-09",
      "5.588729865593942e-09",
      "7.239621480281102e-09",
      "6.088850517918727e-09"
    ],
    [
      "0.006080291343243261",
      "0.008259113969080543",
      "0.016177467346777614",
      "0.024471970626115853",
      "0.01728839195886611",
      "-0.003947754883681883",
      "-0.00971651396770486",
      "-0.005542894884030014",
      "0.010219710129877466",
      "0.0045623722042686075",
      "-0.0068547441569039545",
      "-0.006901889694372218",
      "0.012178259722737629",
      "-0.01632811485585533",
      "-0.00891739773692741",
      "-0.005852807037979043",
      "0.0018347335170624372",
      "0.010829032779015988",
      "0.0002457676502550216",
      "-0.010590208359158351",
      "-0.01242037526968698",
      "0.009719949148957024",
      "-0.015700657679897208",
      "-0.0034917275634065675",
      "-0.018505637134105725"
    ],
    [
      "2.6350653506744647e-05",
      "2.636310051975449e-05",
      "2.6372601367628652e-05",
      "2.636616906358144e-05",
      "2.6372014027123624e-05",
      "7.341638514404709e-09",
      "1.556165220639911e-09",
      "-1.612962213164164e-10",
      "3.945774505854992e-09",
      "6.05664337566138e-09",
      "1.2097787311969908e-08",
      "-9.38679738882206e-10",
      "2.7477281444456685e-09",
      "1.791368295737102e-08",
      "3.289727637248773e-09",
      "5.236896118080547e-09",
      "1.0388912417334445e-08",
      "-5.557216491429586e-09",
      "-4.3984952374381645e-09",
      "1.533016975631393e-08",
      "1.163880514253831e-08",
      "5.419329300733112e-09",
      "4.2037607469932123e-10",
      "1.5208540570237095e-08",
      "1.167085139407898e-08"
    ],
    [
      "0.00014015932342765865",
      "0.0007597508467335743",
      "0.00032935556558471527",
      "0.0002108005123188027",
      "4.6521192818897246e-05",
      "0.00018834730359519594",
      "-6.581078938928935e-05",
      "-5.34783584710243e-05",
      "-4.5749866223172976e-05",
      "0.0002253449232028913",
      "0.0001706987911405506",
      "-4.8473786103398035e-05",
      "0.00023637000188088264",
      "4.8074732259896525e-05",
      "3.8255888567316764e-05",
      "0.00021907927416951232",
      "0.00017365086632206453",
      "0.00013463950650221114",
      "1.4153213984964025e-05",
      "0.0004140613272124655",
      "0.00032578543974989707",
      "0.00011151407175302609",
      "3.728354776175375e-06",
      "6.163713997620232e-05",
      "4.7497817652286857e-05"
    ],
    [
      "2.634525685318123e-05",
      "2.6355033548824594e-05",
      "2.6360925648311576e-05",
      "2.6356204554394036e-05",
      "2.6357648402782518e-05",
      "5.022081045948073e-09",
      "-8.576727431791807e-11",
      "-1.0761817047071445e-12",
      "2.6381917326449216e-09",
      "7.231418312139172e-09",
      "8.076520530312685e-09",
      "-4.602012719113264e-09",
      "8.951177972946503e-09",
      "1.2400168806893087e-08",
      "6.304114512873114e-09",
      "4.069907192165881e-09",
      "6.606209798070913e-09",
      "-4.2959031580950655e-09",
      "-3.1510466011722633e-09",
      "1.6551246477977452e-08",
      "1.0230561570577995e-08",
      "9.70079747354952e-09",
      "-1.2370310777941716e-09",
      "1.1791512284237937e-08",
      "1.2953181880062175e-08"
    ],
    [
      "2.635045691195625e-05",
      "2.6357289228136275e-05",
      "2.636835103636514e-05",
      "2.6355944232267235e-05",
      "2.635850324567488e-05",
      "9.676999082896053e-09",
      "1.7006441407745875e-09",
      "2.819846548187478e-09",
      "4.404118242803566e-09",
      "6.80596852746541e-09",
      "8.377633251082692e-09",
      "-3.755151211766278e-09",
      "3.643505880663704e-09",
      "1.5684256501686622e-08",
      "2.748703031861418e-09",
      "4.343084440120702e-09",
      "1.2027470880207962e-08",
      "-6.874549597003961e-09",
      "-8.905153602341733e-10",
      "2.075665506905443e-08",
      "5.729879103646259e-09",
      "9.039771966974353e-09",
      "-5.534885171979732e-09",
      "1.0157754968191129e-08",
      "1.2801809367165699e-08"
    ],
    [
      "2.6346586029733223e-05",
      "2.635301748882934e-05",
      "2.6352797269786978e-05",
      "2.634958277052808e-05",
      "2.635427962319549e-05",
      "5.163235993782703e-09",
      "-2.058596736911203e-09",
      "-1.9965075178782866e-09",
      "5.022158793374678e-09",
      "4.9453862292839e-09",
      "1.0325480774715101e-09",
      "-4.690650631027539e-09",
      "7.172023384447613e-09",
      "6.3059293468627084e-09",
      "4.6657398667962175e-09",
      "8.142664853044447e-09",
      "4.178717271071351e-09",
      "-4.4287245958275465e-09",
      "-5.694240850420357e-09",
      "1.1571591975621882e-08",
      "8.340204016252927e-09",
      "2.1713892003255502e-10",
      "2.3508370203176465e-09",
      "9.908632529541308e-09",
      "9.536325049816423e-09"
    ],
    [
      "2.6421347029012074e-05",
      "2.6525582487302357e-05",
      "2.6532096910225185e-05",
      "2.6618263193441784e-05",
      "2.6402920658628814e-05",
      "7.858120191068366e-08",
      "2.539580805775482e-08",
      "6.24150907121395e-08",
      "5.3591766293310886e-08",
      "-8.784365025637442e-08",
      "2.0382776505080195e-07",
      "2.6081487277016875e-08",
      "-1.4633723573606192e-07",
      "5.317466529193347e-08",
      "1.6525763494327755e-08",
      "-6.984608737614576e-08",
      "1.1019236659455801e-07",
      "-1.1640251245456656e-07",
      "7.58950201859379e-09",
      "1.4595780921099092e-07",
      "-2.810192180491018e-08",
      "6.887763209867147e-08",
      "-1.2872298454811073e-07",
      "-5.465906917839788e-08",
      "1.0210020406786515e-07"
    ],
    [
      "0.009003156544726507",
      "0.0024665528106995486",
      "0.01251068391528366",
      "0.005527432551802155",
      "0.005337531153826466",
      "-0.0045906579655420115",
      "0.008766979697953205",
      "0.0008226510087957892",
      "5.7303487215134445e-05",
      "-0.0038809941915896127",
      "0.00028783217394300043",
      "-0.0007301792888462785",
      "0.0054164936899410866",
      "-0.004507984419313942",
      "-0.0053625309121151",
      "0.0009112909907068118",
      "0.005933725000229415",
      "0.00697884284908873",
      "-0.006904594646404538",
      "-0.0039244550407081325",
      "-0.003652440179818034",
      "0.0035251339102357064",
      "0.0062720122446619335",
      "-0.006781047911441693",
      "-0.0006773033912376671"
    ],
    [
      "2.636388547130864e-05",
      "2.636547610209017e-05",
      "2.6370208047270705e-05",
      "2.6364469060994206e-05",
      "2.6376074097444803e-05",
      "3.650752144465941e-09",
      "-6.710178679386931e-09",
      "-5.767420803863235e-09",
      "6.3185042660942515e-09",
      "8.97119073056087e-09",
      "-3.2997611420120613e-09",
      "-9.697630754988621e-09",
      "1.1120503515545407e-08",
      "1.0763982903199013e-08",
      "1.2147759220191072e-08",
      "1.918649943453638e-08",
      "8.441731519158192e-09",
      "-1.4006293567388628e-08",
      "-1.3524682315012885e-08",
      "1.639642921388854e-08",
      "1.4807710285826978e-08",
      "7.434932738399112e-10",
      "9.65392239499106e-09",
      "2.379468268314907e-08",
      "1.69517842006307e-08"
    ],
    [
      "2.6349409555213695e-05",
      "2.635602553224309e-05",
      "2.635738003483285e-05",
      "2.635307476561329e-05",
      "2.6360363164850387e-05",
      "6.769452839144887e-09",
      "-2.92733624282675e-09",
      "-8.45477224218603e-10",
      "5.1720976515550644e-09",
      "5.446613780002792e-09",
      "3.6811598487204117e-09",
      "-5.897360577486794e-09",
      "9.442647306912665e-09",
      "8.08190648248346e-09",
      "7.74143856567311e-09",
      "8.124253266434133e-09",
      "5.118298109955773e-09",
      "-5.576109187344312e-09",
      "-7.91004114936254e-09",
      "1.502270023982411e-08",
      "8.748001682420996e-09",
      "2.5707946296316086e-09",
      "1.5007183182928625e-09",
      "1.3446015686987784e-08",
      "1.2361779785013333e-08"
    ],
    [
      "2.6344941801838845e-05",
      "2.634948450100162e-05",
      "2.634972906090474e-05",
      "2.634548839097221e-05",
      "2.6351142152591285e-05",
      "4.709554012401e-09",
      "-3.081191794849572e-09",
      "-1.9303275105692832e-09",
      "3.603782909552718e-09",
      "4.0381876649924846e-09",
      "3.460278670802384e-10",
      "-5.1952345792949735e-09",
      "7.138056506766736e-09",
      "4.024614660700566e-09",
      "5.4356349134709896e-09",
      "7.165023699855086e-09",
      "3.46120176120802e-09",
      "-3.5364228181008725e-09",
      "-6.379085081460709e-09",
      "1.0834437163456143e-08",
      "6.415860347298884e-09",
      "5.00130034947781e-10",
      "2.5618081274424903e-09",
      "9.417112456289128e-09",
      "8.245920820628622e-09"
    ],
    [
      "2.63496407461535e-05",
      "2.63560450431459e-05",
      "2.6362347253912185e-05",
      "2.6346448894676094e-05",
      "2.6355247898014312e-05",
      "7.864521529648164e-09",
      "-6.445298982928611e-09",
      "-3.3991995737450263e-09",
      "-4.5769266624492934e-10",
      "8.303604464572601e-09",
      "-9.804483031548147e-11",
      "-8.893968164598036e-09",
      "9.670150873858287e-09",
      "5.696324155180877e-09",
      "7.582496331985627e-09",
      "1.0943261557473761e-08",
      "9.921917690767496e-09",
      "-3.372719627084612e-09",
      "-7.747347604428584e-09",
      "1.965521161881585e-08",
      "8.400172373434054e-09",
      "4.730608807456542e-09",
      "4.6169867272972174e-09",
      "1.592271813902589e-08",
      "9.548874486240806e-09"
    ],
    [
      "2.635380904197803e-05",
      "2.6359511223366736e-05",
      "2.636225173929827e-05",
      "2.6347173095926627e-05",
      "2.6353730837468218e-05",
      "1.0899906844428405e-08",
      "-5.0511550281451825e-09",
      "-2.6961093254972326e-09",
      "1.1783561826419113e-09",
      "9.419176723378438e-09",
      "5.451213533856525e-10",
      "-7.351604404377027e-09",
      "7.821309669075926e-09",
      "4.498549488509259e-09",
      "6.287614570358772e-09",
      "1.2340911977209283e-08",
      "1.2977677679483557e-08",
      "-4.033903359803828e-09",
      "-7.793739351726705e-09",
      "2.0456243171780594e-08",
      "7.968521048748577e-09",
      "2.7065138210627795e-09",
      "3.436941945195529e-09",
      "1.2609413966044251e-08",
      "8.932351969644354e-09"
    ],
    [
      "2.6359519165527554e-05",
      "2.6368597207904036e-05",
      "2.6365824194018592e-05",
      "2.6365932608494034e-05",
      "2.6366142426484975e-05",
      "1.2058151834717669e-08",
      "-1.9029188051167797e-10",
      "-9.950782021378149e-11",
      "6.676421484176611e-09",
      "1.0099747808253886e-08",
      "8.1081178276072e-09",
      "-5.830167207331155e-09",
      "8.048581353186888e-09",
      "1.1144854274377667e-08",
      "3.1713210476096396e-09",
      "1.283161125017817e-08",
      "1.0392167252899534e-08",
      "-5.01415203248146e-09",
      "-8.953342576252208e-09",
      "1.784097604882712e-08",
      "1.5261802105602325e-08",
      "7.542837363542249e-10",
      "2.3805723377656465e-09",
      "1.2663295078009053e-08",
      "1.2545016946217077e-08"
    ],
    [
      "2.6361125586325624e-05",
      "2.6359243385779734e-05",
      "2.6368700532636195e-05",
      "2.6376088740333054e-05",
      "2.638660079344467e-05",
      "8.465798752595507e-09",
      "-3.753168383959319e-09",
      "1.89370295690648e-09",
      "8.947016044356266e-09",
      "3.1926260697668153e-09",
      "8.220989665017797e-09",
      "-2.654784008103219e-09",
      "1.0940444176005868e-08",
      "9.446853681281232e-09",
      "1.9410158773087332e-08",
      "9.296390515619315e-09",
      "3.0853163881467578e-09",
      "-1.1618209715720975e-08",
      "-1.7096567444430672e-08",
      "1.3350001241122718e-08",
      "3.924072867497177e-09",
      "1.7947893993921041e-09",
      "1.0813465215702332e-08",
      "2.23170517119936e-08",
      "2.2735493337853116e-08"
    ],
    [
      "0.014481193748846929",
      "0.005027764373712073",
      "0.0036745001332892284",
      "0.0039045589663122557",
      "0.0057340827495292795",
      "0.0004550938540780197",
      "0.002185472252753732",
      "0.0038765882611020916",
      "-0.0009378915361113975",
      "0.0016780496660289837",
      "-0.0007645513529744416",
      "0.0041745831087133265",
      "-0.001965506364462052",
      "0.0036067768496707365",
      "-0.0031574588794488594",
      "0.006261364870057132",
      "-0.00044358646931849655",
      "-0.0010538927083348026",
      "0.0036797012091059917",
      "-0.0030273175114037807",
      "0.0007569215273352019",
      "-0.0014531729898162485",
      "0.001524252071415051",
      "0.001334749635883172",
      "-0.0015413635364744935"
    ],
    [
      "2.635625794582732e-05",
      "2.6363443471089364e-05",
      "2.6370965044678453e-05",
      "2.6350852821192494e-05",
      "2.6363913848482657e-05",
      "1.0595886622406703e-08",
      "-5.351298271938296e-09",
      "-3.201869350365081e-09",
      "1.533973255673903e-09",
      "1.2221349640773186e-08",
      "5.040669524356707e-11",
      "-6.174200414939229e-09",
      "8.222248344366324e-09",
      "1.150990536901756e-08",
      "6.8418548674243315e-09",
      "1.517040328963056e-08",
      "1.3897759100766202e-08",
      "-5.501443302624613e-09",
      "-6.687929507765877e-09",
      "2.1204236654159993e-08",
      "9.531612719242454e-09",
      "4.276683850094097e-09",
      "4.852389537665665e-09",
      "1.8367725050760757e-08",
      "1.0097106979503712e-08"
    ],
    [
      "2.635125445369349e-05",
      "2.6359172295258972e-05",
      "2.6360306239891347e-05",
      "2.6352283905279664e-05",
      "2.6356955684461655e-05",
      "7.185145392275388e-09",
      "-4.2932228061141715e-09",
      "-3.848370767100532e-09",
      "4.381617027998557e-09",
      "8.394310274457477e-09",
      "-7.472268086783172e-11",
      "-7.619799717663316e-09",
      "9.446707787362908e-09",
      "6.805806587370132e-09",
      "6.4322475714492925e-09",
      "1.1820196167284273e-08",
      "7.936247010566845e-09",
      "-5.72207368495261e-09",
      "-7.601394020766683e-09",
      "1.8134197033347365e-08",
      "1.1026906976841595e-08",
      "2.519309275308768e-09",
      "4.195155626463925e-09",
      "1.2805772249077168e-08",
      "1.2052603303425411e-08"
    ],
    [
      "2.634585218821092e-05",
      "2.6353511057273462e-05",
      "2.6354252782039782e-05",
      "2.634839352155952e-05",
      "2.6350294672411316e-05",
      "5.196194337748771e-09",
      "-3.30670454364781e-09",
      "-2.987067003689448e-09",
      "2.4092067914314834e-09",
      "6.991054953871357e-09",
      "8.258736888278142e-10",
      "-6.342276528409253e-09",
      "8.519840256920311e-09",
      "5.100754968156372e-09",
      "5.350713100953235e-09",
      "8.392029176816468e-09",
      "6.276218424357489e-09",
      "-3.712136081249268e-09",
      "-5.002769286572784e-09",
      "1.4899546143238789e-08",
      "9.312174317818073e-09",
      "3.6634888975948704e-09",
      "2.808301833939419e-09",
      "1.0013567010707005e-08",
      "9.874589124728894e-09"
    ],
    [
      "2.6347770724687698e-05",
      "2.6355323092658965e-05",
      "2.635646364907391e-05",
      "2.6350974416141098e-05",
      "2.6355642121361963e-05",
      "5.235557527345279e-09",
      "-3.6627093022390926e-09",
      "-3.3261299590195343e-09",
      "4.158775691416909e-09",
      "5.5235476577455845e-09",
      "1.0048687931775147e-09",
      "-8.703679956395158e-09",
      "9.193286554514113e-09",
      "6.755778077276633e-09",
      "5.36050550432236e-09",
      "9.296411685224951e-09",
      "5.731852448056235e-09",
      "-5.390071240485922e-09",
      "-6.655066958662643e-09",
      "1.6471380860996965e-08",
      "1.0061666880406648e-08",
      "3.0837345169638823e-09",
      "1.1339533873277171e-09",
      "1.2246719364649826e-08",
      "1.3160866600864106e-08"
    ],
    [
      "2.635060242767863e-05",
      "2.635818995757436e-05",
      "2.6359697252830562e-05",
      "2.6348228346443895e-05",
      "2.635058349692795e-05",
      "9.607482512294711e-09",
      "-2.7424570345845334e-09",
      "-7.166014097586502e-10",
      "2.065829026607661e-09",
      "9.126934669762157e-09",
      "2.487978971881942e-09",
      "-4.6068539365337975e-09",
      "6.504754623561738e-09",
      "7.0429243573364365e-09",
      "4.587756211965667e-09",
      "1.011810125201151e-08",
      "1.1352884751670592e-08",
      "-4.123669959042234e-09",
      "-3.3603581208062034e-09",
      "1.8562402840774932e-08",
      "7.063518877699842e-09",
      "4.657137995516107e-09",
      "8.353683819377165e-10",
      "9.585443879577017e-09",
      "8.81616164618191e-09"
    ],
    [
      "2.6352122508850664e-05",
      "2.635911534595106e-05",
      "2.6360847386149055e-05",
      "2.6356175077183995e-05",
      "2.6358250948231007e-05",
      "8.410626186161981e-09",
      "-1.4774952551852034e-09",
      "8.380591875080222e-11",
      "5.557235636759636e-09",
      "7.468271788766217e-09",
      "4.754093369404826e-09",
      "-4.390842822200501e-09",
      "7.230062849859566e-09",
      "9.51149973955908e-09",
      "6.381119745401132e-09",
      "8.607984257589525e-09",
      "8.715366922106721e-09",
      "-7.176931026038689e-09",
      "-5.382684615749285e-09",
      "1.7464945860424426e-08",
      "8.536529589848875e-09",
      "4.481225962946277e-09",
      "2.0809212375413707e-10",
      "1.0920556727344192e-08",
      "1.2802917154601237e-08"
    ],
    [
      "0.009482355884837913",
      "0.039578202119881264",
      "0.014961063413401166",
      "0.003762968937248676",
      "0.01880317641101347",
      "-0.017700129409992098",
      "0.005612028222519656",
      "-0.0031486243923621233",
      "-0.00529839796207497",
      "-0.016907933313579423",
      "0.005632058447421123",
      "0.004621455907877026",
      "-0.00047872889846932746",
      "-0.003450726508779846",
      "-0.002871064465216296",
      "-0.005134048345396701",
      "0.009481860611503325",
      "-0.0008834925956189369",
      "0.002612891821873461",
      "-0.01715889397704011",
      "-0.0030413314407393794",
      "-0.0014625748402326655",
      "0.003162607750189617",
      "0.002062249220883708",
      "-0.005839951530883646"
    ],
    [
      "2.647657920180761e-05",
      "2.6368633308150387e-05",
      "2.6411201538584885e-05",
      "2.6416843855719967e-05",
      "2.6377080362145685e-05",
      "2.0898820983363783e-08",
      "2.8080113400657222e-08",
      "8.181052119627893e-08",
      "-4.572178728944345e-09",
      "1.8731447151708624e-08",
      "1.1013728880907867e-08",
      "3.927152861120094e-09",
      "2.5003612660457545e-08",
      "2.850583991356286e-08",
      "1.0486435437666156e-09",
      "7.692764957421203e-09",
      "-5.2230378729992886e-08",
      "-4.966848613441035e-09",
      "-3.952101413157733e-08",
      "1.3492230507856773e-08",
      "1.3218340301042708e-08",
      "2.157242317566043e-09",
      "5.159879505858517e-08",
      "-1.4775709570105333e-09",
      "-1.4153471049973672e-08"
    ],
    [
      "2.635605866712578e-05",
      "2.636206900477858e-05",
      "2.6365885834142102e-05",
      "2.6365342030083278e-05",
      "2.6376379867399956e-05",
      "5.6650829210489695e-09",
      "-2.372773919238419e-09",
      "-4.239555921690306e-09",
      "1.2666530878518933e-08",
      "5.686786611222513e-09",
      "7.183974975131461e-10",
      "-8.908503409743151e-09",
      "1.2348249629371166e-08",
      "1.298189870035143e-08",
      "9.629916804332993e-09",
      "1.2195003433994695e-08",
      "2.116897086449468e-09",
      "-1.0458069450267758e-08",
      "-1.3768259713870965e-08",
      "1.64155165903856e-08",
      "1.4577541418823002e-08",
      "-8.993235401408253e-10",
      "5.71546875324413e-09",
      "1.8094192188846533e-08",
      "1.9294482463187935e-08"
    ],
    [
      "0.005048663162842955",
      "0.007860059458314587",
      "0.005981229590680268",
      "0.0029744980607903423",
      "0.0011456255604611546",
      "-0.0023561481317298486",
      "0.005154789775383601",
      "0.00297365678656898",
      "0.002090019068794412",
      "-0.004532116101257633",
      "0.001431522988668799",
      "0.0003151727908796817",
      "0.002164088768469275",
      "0.001738096444745488",
      "0.001781792265664349",
      "0.005813071733901349",
      "-0.001826254086364899",
      "0.0024420744965003966",
      "0.0011194131849142821",
      "-0.005109614064255519",
      "-0.004587520893056092",
      "-0.002944250695569897",
      "0.0035878298112950987",
      "0.0019089514871608493",
      "-0.0003534581748003"
    ],
    [
      "2.6352893461462195e-05",
      "2.63624842404737e-05",
      "2.636868725536699e-05",
      "2.6356433718316185e-05",
      "2.636306392332523e-05",
      "6.1881444128878506e-09",
      "-5.796805795442839e-09",
      "-5.4733979684757e-09",
      "3.5075035813537695e-09",
      "9.920805230481323e-09",
      "-6.957204360930742e-10",
      "-9.012076755647776e-09",
      "9.742795284568554e-09",
      "1.0750461733585464e-08",
      "8.187696744299106e-09",
      "1.4854563690011177e-08",
      "8.689950810316887e-09",
      "-6.297041221359124e-09",
      "-8.294372572568956e-09",
      "1.866540214175407e-08",
      "1.3641985759722183e-08",
      "3.16138471344235e-09",
      "8.69823934911637e-09",
      "1.869686974131933e-08",
      "1.1163088989424942e-08"
    ],
    [
      "2.6344630309773546e-05",
      "2.6350502839722287e-05",
      "2.6354128963210264e-05",
      "2.634792474646393e-05",
      "2.635069206959121e-05",
      "4.124592793707436e-09",
      "-2.2988234278355544e-09",
      "-1.470040227504264e-09",
      "1.977893436122597e-09",
      "7.082869848603339e-09",
      "1.2525290986335824e-09",
      "-3.3664962950419546e-09",
      "6.977628419311378e-09",
      "7.157419753714054e-09",
      "5.893839719024995e-09",
      "7.299228469391181e-09",
      "5.051305727555416e-09",
      "-3.2993568590262274e-09",
      "-3.4795491517853604e-09",
      "1.103925737766197e-08",
      "7.423556191988488e-09",
      "3.938103095136728e-09",
      "4.328596602469334e-09",
      "1.0334059573246303e-08",
      "6.837958042520004e-09"
    ],
    [
      "2.635262762893234e-05",
      "2.6359406515115887e-05",
      "2.636300784494168e-05",
      "2.6351668821769525e-05",
      "2.636100884249712e-05",
      "6.497444253236399e-09",
      "-6.989387014757882e-09",
      "-5.438774564832001e-09",
      "3.854738263838315e-09",
      "8.72346900251965e-09",
      "-2.523333069310782e-09",
      "-1.01931805910285e-08",
      "1.0998774441275665e-08",
      "7.50413804430207e-09",
      "8.729922483088714e-09",
      "1.448884882136781e-08",
      "7.365072025309521e-09",
      "-6.481816112444315e-09",
      "-1.0015032255810175e-08",
      "1.911679157709191e-08",
      "1.1397463220112433e-08",
      "2.6130984776264663e-09",
      "6.810997824310653e-09",
      "1.727430569251145e-08",
      "1.2646217534905094e-08"
    ],
    [
      "2.634578241455559e-05",
      "2.6350512792387187e-05",
      "2.6356003496428715e-05",
      "2.6349003459636313e-05",
      "2.6353570384040994e-05",
      "4.5395341310253155e-09",
      "-1.4603157388276506e-09",
      "-1.0046821804271634e-09",
      "3.221287935326706e-09",
      "6.5606283819615316e-09",
      "1.552233598251362e-09",
      "-3.5835261368496244e-09",
      "6.183605362593942e-09",
      "9.122530995540292e-09",
      "4.917372982480125e-09",
      "6.800758928448178e-09",
      "5.2754656063724386e-09",
      "-4.482711578035337e-09",
      "-3.4471738976943575e-09",
      "1.1590662332046526e-08",
      "7.140804335343049e-09",
      "3.794523378393685e-09",
      "2.536059332141133e-09",
      "1.0778125877530371e-08",
      "8.141764412668629e-09"
    ],
    [
      "2.6352143847439552e-05",
      "2.6357943925375673e-05",
      "2.6360522951816652e-05",
      "2.6355082103859926e-05",
      "2.6357114500818446e-05",
      "8.17108654127923e-09",
      "1.7066977488814698e-10",
      "1.0555706733432653e-09",
      "5.4701750958744325e-09",
      "9.657558885992255e-09",
      "2.7069150032024604e-09",
      "-2.6631573275851233e-10",
      "6.4265568831823e-09",
      "1.0310711742624519e-08",
      "5.209914602818835e-09",
      "8.852353833446084e-09",
      "7.772931574191053e-09",
      "-5.765503771612694e-09",
      "-3.585266052484835e-09",
      "1.3504662103663837e-08",
      "8.56028396425708e-09",
      "2.5349874702869256e-09",
      "4.035989598089584e-09",
      "9.74242180831e-09",
      "8.194599549225731e-09"
    ],
    [
      "0.0032126944548789057",
      "0.0017936241962255804",
      "0.011186931734319724",
      "0.0019472413045006046",
      "0.0021634429332350897",
      "-0.0021790521583931774",
      "0.00557782669991752",
      "-0.0007482957868472735",
      "-3.970719548537913e-05",
      "-0.004431786039899845",
      "0.0012006036525937505",
      "-0.0007336242063940807",
      "-0.0028699930469780702",
      "0.0016564631764138325",
      "-0.00192141479689506",
      "-0.0009312681297737133",
      "0.0021088309933673835",
      "-0.0023550980872222424",
      "0.0026060681054182605",
      "0.00018678921073177229",
      "0.0013964802587299698",
      "-0.0017987188460430344",
      "-0.0036281011210232794",
      "0.004589481266686144",
      "-0.0006427549706656558"
    ],
    [
      "0.00014491702644241303",
      "0.0008708140393092687",
      "0.0007664080978555717",
      "0.0015336479306580697",
      "0.00022770356770626446",
      "-0.0002834138895379746",
      "2.952165611482514e-05",
      "-0.00010172877078114617",
      "-0.00013042240816547797",
      "-0.0004202735337179622",
      "0.0007300751480513171",
      "0.00021350945055669413",
      "-0.001045306314659641",
      "0.00017344266077987553",
      "-0.00017471708228813715",
      "-0.0001406680990089549",
      "0.0002947361342110084",
      "-0.000410299807693104",
      "8.282354588560578e-05",
      "-0.0006695277641862964",
      "0.0008601125675306727",
      "-0.0003527512452303458",
      "0.00015079974782688285",
      "0.00034485315654640626",
      "-0.0005224335041686953"
    ],
    [
      "0.004081476933952456",
      "0.0001607871435281871",
      "4.000487591369745e-05",
      "0.0009144320122509603",
      "0.0003766413201934749",
      "-0.0007381354870642728",
      "0.00018598723093525424",
      "0.0010513367816945075",
      "-0.0011151653861742577",
      "-3.433613677225097e-05",
      "-0.0001966771578393642",
      "0.00020157671159511716",
      "0.00010400828058649068",
      "-3.630353783985823e-05",
      "-0.00012534107518312828",
      "1.3690066310777095e-05",
      "-0.000143162468966999",
      "-0.0015798287770732676",
      "-0.00042035968678188064",
      "2.5412189561352184e-05",
      "0.00028402368952302624",
      "8.028538255642983e-05",
      "-3.530219867156687e-05",
      "-5.8629105471016866e-05",
      "-0.0005434169756025391"
    ],
    [
      "2.6369871132973328e-05",
      "2.63677673447554e-05",
      "2.636510183438185e-05",
      "2.6360030295004622e-05",
      "2.6379572528988573e-05",
      "1.5642635939158358e-08",
      "2.1692189614593389e-10",
      "2.4437912240809373e-09",
      "1.2455400727062155e-08",
      "2.889517792693298e-09",
      "2.87744532024586e-09",
      "1.8944175456074365e-10",
      "8.780947123075024e-09",
      "1.685400789331779e-09",
      "1.1565733897384586e-08",
      "9.379953021753778e-09",
      "1.0828232452654826e-08",
      "-1.2484112538619531e-08",
      "-2.0587289911459726e-08",
      "1.8767490161777522e-08",
      "6.109680352936098e-09",
      "-9.606145885873694e-09",
      "2.407531428272846e-09",
      "1.2298671174080503e-08",
      "1.5222341131989212e-08"
    ],
    [
      "0.0012786487411390623",
      "0.001509201673406959",
      "0.00023686770498869544",
      "9.38147753210344e-05",
      "0.002090118094557579",
      "0.0011207802562930912",
      "-0.0005014645752605096",
      "-9.820426667696371e-05",
      "0.0009461193395365478",
      "-0.0003805584179160128",
      "-0.0002572084174001797",
      "4.2254713160493014e-05",
      "1.5250704006322437e-05",
      "-0.0004932750663568834",
      "0.00020973086665186663",
      "0.0007751334468163706",
      "0.00011025206775753716",
      "-0.0002735640995750604",
      "-0.0012997415521853973",
      "0.0004090707865872764",
      "-0.00018402995740010773",
      "-0.0017488415578943686",
      "0.000118187093582773",
      "0.00043718038379804647",
      "0.0003086091100534119"
    ],
    [
      "2.6351478635604647e-05",
      "2.6357059420381046e-05",
      "2.635443539601228e-05",
      "2.6350086994913514e-05",
      "2.635889531601594e-05",
      "8.278833895062768e-09",
      "-2.7978983929514405e-09",
      "-9.54798358244592e-10",
      "7.657011908957134e-09",
      "2.113893314276351e-09",
      "7.694598678190337e-10",
      "-4.041824096714256e-09",
      "7.362600455058615e-09",
      "2.9167705051031942e-09",
      "7.239707396921792e-09",
      "9.398815475706036e-09",
      "4.561483516272962e-09",
      "-5.708136819647307e-09",
      "-1.0369203800269127e-08",
      "1.2687703950468024e-08",
      "6.3127558276583496e-09",
      "-5.125340263380313e-09",
      "3.6661621758277914e-09",
      "1.0808265686328313e-08",
      "9.739538920910337e-09"
    ],
    [
      "2.6370743324369203e-05",
      "2.639420766814827e-05",
      "2.6362449621222763e-05",
      "2.6353271951613027e-05",
      "2.6375990679446397e-05",
      "2.7488878149397937e-08",
      "-1.059310561193024e-08",
      "-3.4816856205343472e-09",
      "1.8271815034496042e-08",
      "3.892272575815569e-11",
      "-3.285801221107771e-10",
      "-8.021055776942341e-09",
      "9.206833464127312e-09",
      "-4.567492103416908e-09",
      "5.160871530584387e-09",
      "2.6544935345998294e-08",
      "1.1736247694737175e-08",
      "-6.019701795198531e-09",
      "-2.4020228788368126e-08",
      "2.9312468304885365e-08",
      "1.046342313335476e-08",
      "-2.690675747062745e-08",
      "2.746396057925042e-09",
      "1.3501179787296885e-08",
      "1.3527133524108641e-08"
    ],
    [
      "2.63620680007073e-05",
      "2.6373723147882673e-05",
      "2.6362700765069947e-05",
      "2.6361385636267765e-05",
      "2.6375671055192843e-05",
      "1.2553170769858973e-08",
      "-2.402235059135637e-09",
      "1.0653043612670139e-09",
      "1.713872392264447e-08",
      "-2.3558279933346654e-09",
      "4.670249512962526e-09",
      "-4.9890411696896505e-09",
      "7.1602825328715305e-09",
      "8.544511629527055e-09",
      "1.030777486399824e-08",
      "1.81248124512124e-08",
      "9.052122707634692e-10",
      "-7.946890371756634e-09",
      "-1.646358051786964e-08",
      "1.1398417153299751e-08",
      "7.85296878059789e-09",
      "-1.564069344671347e-08",
      "6.626179650479035e-09",
      "1.6955022746047746e-08",
      "1.018606790151941e-08"
    ],
    [
      "2.6355849789896692e-05",
      "2.6361997480791775e-05",
      "2.6368422625679528e-05",
      "2.636652802504147e-05",
      "2.6362420020132836e-05",
      "6.077934934138846e-09",
      "1.53635956866557e-09",
      "1.4217764628621487e-09",
      "7.97210586682248e-09",
      "1.9195498581544247e-09",
      "5.906954756008899e-09",
      "-3.302953934200808e-09",
      "6.414655144083835e-09",
      "8.926748930802696e-09",
      "9.338711974783512e-09",
      "1.0213644509970885e-08",
      "5.961185106454271e-09",
      "-6.561642307324968e-09",
      "-8.501201369731035e-09",
      "1.2727506197542784e-08",
      "5.677492656868898e-09",
      "1.1555161142673466e-09",
      "9.865466351818194e-09",
      "1.1683580215547934e-08",
      "1.1665150488657847e-08"
    ],
    [
      "0.005136323073580461",
      "0.0032013765950386856",
      "0.0011432461221674484",
      "0.0036999674508254817",
      "0.0017164217207344488",
      "-0.003934432829199648",
      "0.002329070586349575",
      "0.004330252707741421",
      "-0.00222218462521903",
      "-0.0018830052955805738",
      "-0.003357937017967074",
      "0.001386964081281291",
      "0.0019883571499151155",
      "-0.0008130611969306042",
      "-0.001829876436122416",
      "0.0008617113382317065",
      "-0.0005310735128557032",
      "-0.00014165568483885826",
      "-0.0019226641221893126",
      "1.614543146561625e-05",
      "-0.0006212160681485985",
      "0.0018549714052911754",
      "0.0003855282164718367",
      "-0.0011071980588781552",
      "-0.001690806830489589"
    ],
    [
      "0.004828835299620277",
      "0.01820464862764133",
      "0.006176106497995694",
      "0.01948521605559129",
      "0.014325203206991917",
      "-0.007411209142467779",
      "0.001962658627224953",
      "-0.0009596683722093271",
      "-0.003708951031622794",
      "-0.004440294601965446",
      "0.009837394197215014",
      "0.0018685222601967336",
      "0.0033137874530486636",
      "0.004582493503308902",
      "-0.0016595396003526628",
      "0.0010184882616844611",
      "0.0008267888635499616",
      "-0.0012714483028430635",
      "0.004550308180245982",
      "-0.007299611773706033",
      "-0.0048417771642981",
      "-0.011056368892344052",
      "0.008763332814435195",
      "-0.0004723811798135459",
      "-0.013441103880692074"
    ],
    [
      "2.6390492362943317e-05",
      "2.6384488779572673e-05",
      "2.6381953004399524e-05",
      "2.6382751692624598e-05",
      "2.6377479476873913e-05",
      "1.3367364153574731e-08",
      "-1.2973477518115505e-08",
      "-2.214630228382855e-09",
      "8.421773124684757e-09",
      "1.5031623620119164e-08",
      "-1.83524649213539e-10",
      "-9.258002098951575e-09",
      "1.4583820448168965e-09",
      "1.0507766665399438e-08",
      "1.4243322408855737e-08",
      "2.94652106812526e-08",
      "2.1524270979128273e-08",
      "-2.7246357072420903e-08",
      "-2.020548131834103e-08",
      "3.094885019829745e-08",
      "1.2972227501844952e-08",
      "5.426743373526273e-09",
      "9.289300588695256e-09",
      "1.7523313667521124e-08",
      "1.9307837366680865e-08"
    ],
    [
      "2.6360869023278057e-05",
      "2.6366481688581954e-05",
      "2.6393235002244792e-05",
      "2.6354214078972626e-05",
      "2.636401328185634e-05",
      "1.373120227708864e-08",
      "-3.966881881503753e-09",
      "-4.485486069168697e-10",
      "-1.2451268225035065e-09",
      "1.8910806396156784e-08",
      "-8.305431106800019e-10",
      "-2.9094403050479664e-09",
      "-1.1211981426764425e-09",
      "2.445841534998128e-08",
      "1.6640899062102555e-09",
      "1.6374712171906617e-08",
      "2.53780220108974e-08",
      "-1.0147177119734362e-08",
      "3.1919960460994746e-09",
      "2.9881477230897374e-08",
      "5.185365365372733e-09",
      "1.3313084910075644e-08",
      "3.0696292932772017e-09",
      "1.8977546055897108e-08",
      "7.607235535455954e-09"
    ],
    [
      "2.6413619682349782e-05",
      "2.6402441505371232e-05",
      "2.6401110077193742e-05",
      "2.636142266810149e-05",
      "2.6371175461064788e-05",
      "3.705721357143098e-08",
      "-2.9308119832649674e-08",
      "-1.0719485492415703e-08",
      "6.5120784327263455e-09",
      "2.277190831046022e-08",
      "-1.8912111204220504e-08",
      "-2.2792654337984936e-08",
      "-9.401940218878035e-10",
      "-4.824801276722266e-09",
      "1.5006457502356665e-08",
      "5.335095764981119e-08",
      "4.7313199300434476e-08",
      "-2.8976320724171437e-08",
      "-3.0265689111483966e-08",
      "5.635910034675094e-08",
      "4.572629374954096e-09",
      "-8.200846284729489e-09",
      "1.699157961119509e-08",
      "2.444402723601662e-08",
      "1.7209757697695578e-08"
    ],
    [
      "2.6353731598477725e-05",
      "2.6354668100453536e-05",
      "2.6359424544714562e-05",
      "2.634610940650882e-05",
      "2.635049257630369e-05",
      "8.975724627922293e-09",
      "-4.309556826193656e-09",
      "-1.099336443667359e-09",
      "2.093439826227597e-09",
      "9.012049287283561e-09",
      "-1.2317865608330862e-09",
      "-4.4364988208128835e-09",
      "4.5713122783857444e-09",
      "5.451313858962276e-09",
      "6.182523721259249e-09",
      "1.1521509944730625e-08",
      "1.1365460648776709e-08",
      "-6.481707234541143e-09",
      "-5.547809900490681e-09",
      "1.6425708951734717e-08",
      "4.660158011777996e-09",
      "2.929820770044448e-09",
      "4.158394310296829e-09",
      "1.0321495210476154e-08",
      "6.6331728854638e-09"
    ],
    [
      "2.6357703854080385e-05",
      "2.635784368414231e-05",
      "2.6360304578341886e-05",
      "2.634731052064577e-05",
      "2.635324877777673e-05",
      "1.1066765648597748e-08",
      "-4.437237230371798e-09",
      "-1.407624083201529e-09",
      "3.778776013248331e-09",
      "9.07589707545179e-09",
      "-1.8511552312593977e-09",
      "-5.384320107830977e-09",
      "5.401793351618829e-09",
      "4.406846638266933e-09",
      "6.481603770383245e-09",
      "1.3782976366338048e-08",
      "1.2256106153154019e-08",
      "-7.172128600216929e-09",
      "-7.676902537700153e-09",
      "1.753815321562572e-08",
      "5.184544004918151e-09",
      "3.9770813285138903e-10",
      "4.409104294192794e-09",
      "1.0934388748796491e-08",
      "8.033831640784996e-09"
    ],
    [
      "2.6473481660224907e-05",
      "2.640636098392115e-05",
      "2.6375023804651966e-05",
      "2.6370694453977434e-05",
      "2.641512138609474e-05",
      "5.863120147072477e-08",
      "-3.136222580766467e-08",
      "-8.129298402832025e-09",
      "4.199424435267494e-08",
      "1.1416779977415938e-08",
      "-2.5784970743777367e-08",
      "-2.4011300207410217e-08",
      "-3.162932735550719e-09",
      "-2.6398373696163362e-08",
      "3.496829665114575e-08",
      "6.75078336855974e-08",
      "4.2005439345512874e-08",
      "-5.399769591752336e-08",
      "-8.256203685733089e-08",
      "4.361627099360698e-08",
      "-8.829284488005867e-09",
      "-4.908899428785153e-08",
      "1.8457124262767568e-08",
      "1.8760469946972745e-08",
      "2.979371041204703e-08"
    ],
    [
      "2.635997820728526e-05",
      "2.635968773838868e-05",
      "2.636205204311565e-05",
      "2.6354334879394897e-05",
      "2.6357388377373795e-05",
      "9.406599096931726e-09",
      "2.8987969849501948e-11",
      "1.9786063413518665e-09",
      "4.77292252217249e-09",
      "1.0604629595309071e-08",
      "1.9564012594593686e-09",
      "-1.5491759840832155e-09",
      "8.27386031545648e-09",
      "7.310127535139165e-09",
      "8.232338793305302e-09",
      "1.1757015106370997e-08",
      "9.141524571904831e-09",
      "-7.178005764290251e-09",
      "-6.454925767319036e-09",
      "1.4159867537274707e-08",
      "7.764933853492917e-09",
      "2.503041675561946e-09",
      "6.0222906500836645e-09",
      "1.118818253829211e-08",
      "8.437486514365446e-09"
    ]
  ],
  "rational_Q": [
    [
      "0.0010033313518400197",
      "0.0006248648776160441",
      "0.00038662247766611054",
      "0.00117893097045094",
      "0.000192453096528095",
      "0.0006248648775600196",
      "0.00040368214647373027",
      "0.0016545611891896287",
      "0.0010541796257873086",
      "0.0011891891527494255",
      "0.00038662247765874024",
      "0.0016545611892053288",
      "0.0003620373175583574",
      "0.0013813369255654155",
      "0.0004167571523991833",
      "0.0011789309704369664",
      "0.0010541796258212231",
      "0.0013813369256444525",
      "3.67690321704853e-05",
      "0.001215488946780286",
      "0.0001924530964763143",
      "0.0011891891527747109",
      "0.00041675715229154815",
      "0.0012154889467779482",
      "0.00020797719266985905",
      "-3.2642429004327485e-06",
      "0.0003119397782957669",
      "-0.0006347731628435827",
      "5.9799342683538096e-05",
      "-3.264242888781028e-06",
      "-0.00023552696663745485",
      "-0.0010640658105178344",
      "-0.00017822994058585697",
      "0.000680542644651918",
      "0.00031193977823985554",
      "-0.0010640658104713455",
      "0.0005334061897685939",
      "0.00023257734138633102",
      "-0.00013070034157467865",
      "-0.0006347731628679312",
      "-0.00017822994057855367",
      "0.00023257734137826328",
      "3.563052503529438e-05",
      "-0.0007442661594996127",
      "5.979934267447713e-05",
      "0.0006805426446790886",
      "-0.00013070034166686844",
      "-0.0007442661594330752",
      "-0.00039898137872240453",
      "5.623570973033696e-06",
      "-0.00035081130489544643",
      "-1.5637800972787333e-05",
      "0.00016149828228903445",
      "-0.0003450513625321262",
      "-0.00035916575473123394",
      "-0.0003582712949439062",
      "-0.0001048583991428549",
      "-9.280773415693534e-05",
      "-0.0004460838641242883",
      "-3.2282758463593316e-05",
      "-2.7256918157120413e-05",
      "0.00035741232623341044",
      "-1.6573411374227928e-05",
      "-0.0005058925426228163",
      "0.0005259243957550389",
      "5.3820472441654086e-05",
      "0.00022499731991541998",
      "-0.00028468892835278577",
      "0.0002844603195494423",
      "0.00019943235107980543",
      "0.00046690937493317305",
      "8.068171253956485e-05",
      "-0.00042135350440705813",
      "5.823938384000099e-05",
      "-9.280773409677783e-05",
      "-2.716718059863657e-05",
      "-0.0002913479044818586",
      "0.00025535372197004624",
      "-0.00013007279973692508",
      "-0.00012057205457294769",
      "-0.0003058751285147685",
      "0.00019734751833301521",
      "-0.0003877351150601708",
      "6.8302402361411505e-06",
      "-3.087284027587978e-05",
      "-0.00018722609976805384",
      "0.00042648289309603034",
      "1.0620092744114508e-06",
      "-0.0004954767354773866",
      "-1.9745556188852005e-05",
      "0.0005936662474425187",
      "-0.0001918575250511522",
      "-0.00013878821467154414",
      "-0.0001318300174183009",
      "-2.567615064927142e-06",
      "-1.6573411436136885e-05",
      "0.00029436657976984103",
      "0.0007946445700208524",
      "0.00021502167984627815",
      "-0.0002065616275273992",
      "-3.087284016883935e-05",
      "0.0010172854819298879",
      "-0.00040653724576130524",
      "0.0005015348818913189",
      "-0.00026174812596050626",
      "0.00012532193031556676",
      "0.0001779318761462477",
      "-0.0008867651544821943",
      "-3.577576831272383e-05",
      "0.0007178906943391227",
      "0.00017000890887548334",
      "-0.0009285814178871385",
      "0.00027918195105548093",
      "0.00017049205155005105",
      "0.00020514716224772064",
      "-0.0002846889283424628",
      "0.00011185748051414397",
      "0.00012077384304523397",
      "0.00018331195053634627",
      "-0.00015568387310533835",
      "-1.9745556176861447e-05",
      "8.019185459448003e-05",
      "1.7924432938321532e-05",
      "-0.0002183343764283273",
      "-5.679671810030614e-05",
      "0.00017000890884186513",
      "4.1560354773947594e-05",
      "0.0001086021139611481",
      "-1.422656698022765e-05",
      "-0.00020894218615917268",
      "-3.957018005879974e-06",
      "0.0001095278206976155",
      "-0.00013508038092684924",
      "-6.090366191983259e-05",
      "-6.0935139091004304e-05",
      "-0.00034505136252390697",
      "-0.0004460838641136222",
      "-0.0005058925425874284",
      "0.00028446031952765016",
      "5.623570925465597e-06",
      "-0.00035916575473168285",
      "-3.2282758456608784e-05",
      "0.0005259243956961931",
      "0.0001994323509229407",
      "-0.00035081130486175506",
      "-0.0003582712949195863",
      "-2.7256918063359e-05",
      "5.382047243289026e-05",
      "0.00046690937493214745",
      "-1.5637800915974424e-05",
      "-0.00010485839909937503",
      "0.0003574123262959272",
      "0.00022499731992887452",
      "8.068171252900907e-05",
      "0.0006231542768208696",
      "0.00046356062200395487",
      "-0.00023174663291797504",
      "-2.7167180609114865e-05",
      "0.0006231542768084825",
      "-8.569588576049118e-05",
      "-0.00030039706042316966",
      "-0.00023379131661728877",
      "0.0002943665797210099",
      "0.00046356062198994356",
      "-0.00030039706048000093",
      "-6.0440127958487445e-05",
      "-0.0001592880687520126",
      "0.00011185748051890019",
      "-0.0002317466329335517",
      "-0.00023379131660454232",
      "-0.00015928806880236154",
      "2.69912195187223e-05",
      "0.0005923583317644397",
      "-0.0008849459016202647",
      "-0.00030587512855646153",
      "0.0015632956517293486",
      "-0.0005578159407606043",
      "-0.000634080847805101",
      "-8.911877342383307e-05",
      "0.0010172854819243528",
      "0.000689782964315129",
      "-0.00038909778746308566",
      "-9.467719880016656e-05",
      "0.0004138937798025583",
      "8.019185449280424e-05",
      "-0.0008155692673495729",
      "-0.00020669624628381582",
      "0.0005048388699652511",
      "0.0003475021542575341",
      "-0.0005072819963373834",
      "-0.00018722609973311684",
      "0.0006897829642579226",
      "9.813992701021666e-06",
      "-0.0006161337867409472",
      "-0.00037092603708785687",
      "0.0001779318761203803",
      "0.0002754336965051461",
      "-0.0001941699329135171",
      "-8.121851891194403e-05",
      "-0.0004961116919121024",
      "4.156035476746462e-05",
      "0.00020492654538430455",
      "-0.0003297603196533582",
      "-0.00026299479855495535",
      "-2.678304156481195e-06",
      "0.0005936662474303809",
      "-0.0008155692672851788",
      "0.00040962920852091983",
      "0.0008954297312773271",
      "-0.0002382002723856624",
      "-0.000928581417876055",
      "0.00020492654540810846",
      "-0.0005445385410517323",
      "2.9457455470061165e-05",
      "-0.00019564511740642718",
      "0.00010952782071064827",
      "-7.104431415798074e-05",
      "0.00012052354804558862",
      "-0.0008296079558794841",
      "-0.0002489220952507496",
      "-0.00029134790442962214",
      "0.0001973475183470968",
      "0.0004264828930625223",
      "-0.00019185752507143826",
      "-0.00042135350440015973",
      "0.0002553537219849115",
      "-0.000387735115103835",
      "1.0620092883451955e-06",
      "-0.00013878821477913066",
      "5.823938376548005e-05",
      "-0.0001300727997051444",
      "6.830240241890114e-06",
      "-0.0004954767354929107",
      "-0.00013183001737885277",
      "-0.0005578159407415743",
      "-0.00038909778747851065",
      "-0.00020669624619830063",
      "0.0007946445700189298",
      "0.0005923583318197885",
      "-0.0006340808478924161",
      "-9.467719883352313e-05",
      "0.0005048388699942397",
      "0.0001207738431549384",
      "-0.0008849459016395115",
      "-8.911877342409393e-05",
      "0.0004138937798101747",
      "0.00034750215423396574",
      "6.273221677122798e-05",
      "-0.00012648505427372583",
      "-0.00040653724581478097",
      "9.81399273510527e-06",
      "6.273221676209293e-05",
      "7.370429820501319e-06",
      "-0.0005056065045333642",
      "1.792443293306274e-05",
      "0.00040962920848496866",
      "-0.0001264850542399616",
      "-0.000505606504528773",
      "-0.00021539670343365854",
      "-0.00017113450493525025",
      "-0.0008867651544570772",
      "-0.00019416993287389337",
      "-0.0008181050223179654",
      "5.206923333599477e-05",
      "0.0005744789145824727",
      "0.00010860211389359405",
      "-0.0005445385410277588",
      "0.0005462527688972152",
      "-0.00032444738149986653",
      "-5.16443067199789e-05",
      "0.0002791819508870276",
      "-0.0003297603196703494",
      "0.0005462527689827232",
      "4.070988232487808e-05",
      "0.0002672378174070156",
      "-0.00013508038089705434",
      "0.00012052354803891613",
      "0.00010403690546896076",
      "0.0005473592660165333",
      "0.00010474712922775764",
      "0.00021502167984859574",
      "0.0005015348819556722",
      "-3.5775768296924496e-05",
      "0.00017049205160665575",
      "-2.567615045684706e-06",
      "-0.00020656162748321035",
      "-0.0002617481259441488",
      "0.0007178906943629095",
      "0.00020514716224673068",
      "-0.0006161337868429231",
      "-8.121851892102077e-05",
      "-0.00026299479848511067",
      "0.00018331195045782577",
      "-0.0005072819964285563",
      "-0.00037092603709447717",
      "-0.0004961116919048656",
      "-2.6783040990664565e-06",
      "5.2069233342642076e-05",
      "-0.0003244473814015598",
      "-0.00021833437653457388",
      "0.0008954297313505754",
      "-0.00017113450497404858",
      "0.0005744789146949062",
      "-5.164430673810158e-05",
      "3.483050779520727e-05",
      "-1.4226566958892971e-05",
      "2.94574555409466e-05",
      "4.070988236994296e-05",
      "3.4830507804508645e-05",
      "-4.942492616056131e-06",
      "-6.090366192949961e-05",
      "-0.0008296079558780014",
      "0.0005473592659719849",
      "0.0008110923730554625",
      "0.0003607336798536362",
      "-0.0001556838731172627",
      "-5.6796718003798056e-05",
      "-0.0002089421861552468",
      "-6.093513909931958e-05",
      "-0.00023820027230869454",
      "-0.00019564511734011274",
      "-0.00024892209527203836",
      "0.00026723781739251747",
      "0.00010474712923051688",
      "0.000360733679851492",
      "0.00015576592175559095",
      "0.00041470583536401307",
      "-0.0006361226157062405",
      "8.959561650178219e-05",
      "-0.00015576592174105535",
      "-2.3977669059779156e-14",
      "0.00010136855155539468",
      "0.00019345810420179916",
      "-0.0006609157126143852",
      "-0.00041470583538242694",
      "-0.00010136855165630153",
      "-3.3637869879427185e-15",
      "-0.000995435405710779",
      "0.00033308098930635003",
      "0.0006361226156855708",
      "-0.00019345810423931792",
      "0.0009954354057818522",
      "3.478432861942538e-15",
      "-0.0004087683679159566",
      "-8.95956164730732e-05",
      "0.0006609157126409617",
      "-0.00033308098930363367",
      "0.0004087683679765557",
      "5.9470726208914816e-15",
      "-0.00024789235307788165",
      "0.00010528606939856515",
      "9.189967974329932e-05",
      "-0.00014299184409448512",
      "7.144226085888732e-05",
      "0.0003541568643190388",
      "-0.0003649310405506523",
      "-3.819344198392699e-05",
      "6.504020734731891e-05",
      "0.00017760297814589377",
      "-0.00016605492031406338",
      "-4.522944909713281e-05",
      "0.00014028175983573423",
      "0.0004790927711490683",
      "0.00028465106994549245",
      "6.083881800890136e-05",
      "8.942267230379485e-08",
      "0.00020638854535889257",
      "5.772653557331634e-05",
      "-0.0004011822575890796",
      "-6.707757981496859e-05",
      "0.00019788647256132263",
      "3.0433677727884082e-05",
      "1.470282227105208e-05",
      "-2.391892866284027e-05",
      "6.504020731026259e-05",
      "-4.316100637888783e-05",
      "0.00031398103478277287",
      "1.7023675291459337e-05",
      "-0.000524557798873177",
      "-0.00030532428521771527",
      "0.00026119776502074577",
      "-0.00024503934220542725",
      "-0.00033154408538821947",
      "0.00026877342067673735",
      "0.00039338794474771786",
      "-0.00023912324071981194",
      "0.00035006743623317097",
      "8.048914978636145e-06",
      "0.0003192947171406563",
      "-0.00014223147928906605",
      "8.175678907142898e-06",
      "7.803988484175528e-05",
      "0.0006136003119532361",
      "0.00020034034121146262",
      "-0.00021240857846501442",
      "0.0004790927711830798",
      "-0.00032043013204955344",
      "-0.0010175998657021646",
      "-0.0003651071117469899",
      "0.0009542630579801592",
      "0.0003933879447359881",
      "-0.0007795588693029542",
      "0.00034670894018826046",
      "0.0010281016997821214",
      "-0.00023003290633596173",
      "-0.0010620061124730633",
      "-0.0002484116150951161",
      "-0.0005056399870481859",
      "4.730033446180492e-05",
      "-2.497345999575322e-05",
      "0.00012368929800639722",
      "5.576253250194824e-05",
      "0.0003144274631178168",
      "-0.0006518551404874995",
      "-0.00021701956053376336",
      "5.7726535566412625e-05",
      "1.678761367877333e-05",
      "9.577578288639194e-05",
      "4.4724656430781985e-05",
      "-0.00019947115286157686",
      "-0.00014223147930390477",
      "0.00016130501742030038",
      "-0.00010388574708295375",
      "2.1727630739507072e-05",
      "2.162217193653206e-05",
      "0.00012368929800229655",
      "-0.00016827883142965698",
      "3.293590517134614e-05",
      "4.647572077024316e-06",
      "0.00014090483853622252",
      "7.570854719420369e-05",
      "-5.533010454796257e-05",
      "6.600311576792006e-05",
      "0.0001572220968396398",
      "2.1235058935151344e-05",
      "-7.144226088228764e-05",
      "-0.00017760297809802668",
      "-0.00028465106986296597",
      "0.0004011822575312268",
      "0.00024789235313671187",
      "-0.0003541568642739079",
      "0.00016605492033277102",
      "-6.0838818012621916e-05",
      "6.707757986855517e-05",
      "-0.00010528606941215255",
      "0.00036493104058265804",
      "4.5229449097343776e-05",
      "-8.94226618411933e-08",
      "-0.00019788647248854334",
      "-9.189967974028264e-05",
      "3.819344195697204e-05",
      "-0.00014028175981521776",
      "-0.00020638854533620374",
      "-3.0433677742897487e-05",
      "-0.00010293079360843932",
      "0.0002671093561340255",
      "-2.5909877818611164e-05",
      "-4.316100633751088e-05",
      "0.00010293079356978647",
      "1.3978403685639684e-14",
      "0.00027253739357333624",
      "-0.00017491469047159258",
      "-0.0003204301319945574",
      "-0.0002671093561502149",
      "-0.0002725373935483935",
      "2.0766888240276896e-16",
      "8.576600213449286e-05",
      "1.6787613673439952e-05",
      "2.5909877855213264e-05",
      "0.0001749146904495361",
      "-8.576600217152551e-05",
      "-1.1510383564055419e-14",
      "0.00023534674598789572",
      "0.00044377333970062213",
      "0.00026119776506530523",
      "0.0004113373458838434",
      "-5.308410091393408e-05",
      "0.0010798305436796325",
      "-0.0005228007826040673",
      "-0.000779558869357864",
      "-1.5240603475081899e-05",
      "-0.0012323196556898273",
      "-1.5424656620744797e-05",
      "0.0004535225103240144",
      "0.00016130501741415902",
      "-0.0006376083970290726",
      "0.00042913644748442483",
      "-0.00044193876965057673",
      "2.2185290071504094e-05",
      "-0.0002971891319891217",
      "-0.00023912324067787804",
      "-1.5240603556593973e-05",
      "-0.00018178339812128933",
      "0.0003780524531647887",
      "0.00012764234056738887",
      "-0.00024841161508983326",
      "-0.0008434846998412132",
      "6.543271526581772e-05",
      "4.815624392712976e-05",
      "0.0005503470045030486",
      "-0.00016827883135376743",
      "7.74181746213688e-05",
      "0.0004787581481023144",
      "0.0005027740982521582",
      "0.00013657499204876324",
      "8.175678903797955e-06",
      "-0.0006376083970104379",
      "0.00043441581892823556",
      "-0.0007879259462451857",
      "-5.8299107016940245e-06",
      "5.576253241175623e-05",
      "7.741817455568643e-05",
      "0.0007382863391630106",
      "-1.219298408774608e-05",
      "-0.0010801469188283978",
      "-5.5330104546661435e-05",
      "0.0009607417195442828",
      "-0.0005280730360134569",
      "-0.0004543641265362015",
      "-0.00029531669315040074",
      "-0.0003139810348017675",
      "0.00024503934222537576",
      "-0.00035006743619580183",
      "-7.803988489057876e-05",
      "-1.4702822236360976e-05",
      "-1.7023675321808372e-05",
      "0.000331544085377801",
      "-8.048914975511386e-06",
      "-0.0006136003119576353",
      "2.3918928718212496e-05",
      "0.0005245577989434682",
      "-0.00026877342066610675",
      "-0.00031929471692613616",
      "-0.00020034034113445887",
      "5.308410099801845e-05",
      "0.0012323196557100934",
      "-0.00042913644756508205",
      "-0.001017599865723831",
      "-0.0002353467459598615",
      "-0.001079830543681546",
      "1.542465659646871e-05",
      "0.0004419387695666698",
      "9.577578296597619e-05",
      "-0.00044377333966240764",
      "0.0005228007825748097",
      "-0.0004535225104273593",
      "-2.2185290010180304e-05",
      "-0.0005907327677494945",
      "0.00017651689724719445",
      "0.00034670894010171033",
      "-0.0001817833981395636",
      "0.00059073276774738",
      "2.8844906203574817e-15",
      "-0.0002503913709013411",
      "-0.00010388574714016899",
      "0.0004344158189032464",
      "-0.0001765168972381129",
      "0.00025039137085368075",
      "1.6900358557218731e-15",
      "1.3371903116189505e-05",
      "-0.0005056399870385918",
      "6.543271520303677e-05",
      "0.0004387756475603197",
      "3.4765376335695635e-05",
      "-0.0008618081928536532",
      "3.2935905162072956e-05",
      "0.0007382863391299997",
      "-0.0002784552985025618",
      "-0.0007299372443165144",
      "-0.00038383930026119614",
      "0.00031442746314537854",
      "0.0004787581481831063",
      "-0.0002784552985057245",
      "-2.6425412965914962e-05",
      "0.000242538917174305",
      "6.600311578233885e-05",
      "-0.0005280730360680759",
      "-6.0440971089689256e-05",
      "8.545932720138272e-05",
      "0.00011323948349521033",
      "0.000365107111940011",
      "-0.00102810169983068",
      "-4.7300334442648635e-05",
      "0.0006518551403781493",
      "0.00021240857850580975",
      "-0.000954263057983962",
      "0.00023003290630524612",
      "2.497345992744444e-05",
      "0.00021701956047694493",
      "-0.0003780524532702217",
      "-4.815624388492365e-05",
      "-0.0005027740983223136",
      "4.472465637665047e-05",
      "0.0002971891320877793",
      "-0.00012764234056318428",
      "-0.0005503470046314127",
      "-0.00013657499210445543",
      "-3.476537631742656e-05",
      "0.0007299372443711811",
      "2.1727630720526253e-05",
      "-0.0007879259463123654",
      "-1.3371903103630025e-05",
      "0.0008618081928850973",
      "0.0003838393002602785",
      "-9.571841293424064e-06",
      "4.647572064219647e-06",
      "-1.2192984103142544e-05",
      "-2.642541303994139e-05",
      "9.571841242274787e-06",
      "1.5344178890800838e-15",
      "0.00015722209684342696",
      "-0.0004543641266103858",
      "8.545932719388061e-05",
      "-0.0007209575132445282",
      "-0.00016207277433702698",
      "0.00019947115296089813",
      "-2.1622171982859253e-05",
      "-0.00014090483848391402",
      "-2.1235058930452334e-05",
      "5.8299107825518905e-06",
      "0.0010801469189295027",
      "0.00029531669318584076",
      "-0.00024253891721453857",
      "-0.0001132394834516218",
      "0.0001620727743309354"
    ],
    [
      "0.001907849388957612",
      "0.001312930897743304",
      "0.003628417388842725",
      "0.0012298186477568429",
      "0.0007680135297031427",
      "0.0013129308977221877",
      "0.000658827720886315",
      "0.0013937401049297",
      "0.002197933068297956",
      "0.0013130057048069213",
      "0.0036284173888280306",
      "0.0013937401049296896",
      "0.0006667579160500582",
      "0.0008670505086233148",
      "0.0029375700763432815",
      "0.0012298186477665422",
      "0.002197933068300573",
      "0.0008670505086262688",
      "0.00014617174218522087",
      "0.0014385662104337991",
      "0.0007680135297013953",
      "0.0013130057048193564",
      "0.002937570076309401",
      "0.0014385662104445217",
      "0.00015521910895143707",
      "-2.9837090638429615e-05",
      "0.0004229072499756644",
      "-0.000501886469827102",
      "7.590339196067645e-05",
      "-2.9837090639409365e-05",
      "-0.0002191340960543651",
      "-6.805809053904395e-05",
      "-0.0007441737047811128",
      "-0.00044230489589753934",
      "0.00042290724994473037",
      "-6.805809052725596e-05",
      "0.0007450655677012582",
      "0.0007497558358025695",
      "0.000741605642223339",
      "-0.0005018864698253877",
      "-0.0007441737047903954",
      "0.0007497558358098508",
      "-1.4418662354755678e-05",
      "-0.0003823949936194129",
      "7.590339197867958e-05",
      "-0.0004423048959191805",
      "0.0007416056421998569",
      "-0.00038239499361549277",
      "-0.0003644934481730352",
      "-0.0009654938364926906",
      "-0.0004115040806324869",
      "0.0003174474982479331",
      "-0.00013040497769878977",
      "0.0005036923125810469",
      "-0.0007275134840217492",
      "0.0008806589937756193",
      "-5.7392261049518985e-05",
      "0.00098732380653439",
      "0.0006468228764171743",
      "-0.0004436180953198296",
      "-0.0006889997636419919",
      "0.00116724112656505",
      "0.001071845151617373",
      "-0.0006759358885775177",
      "2.349955589804966e-05",
      "-8.029554071729599e-05",
      "-0.0005502016373602703",
      "0.0001644144665346227",
      "-0.00017195429016588664",
      "-0.0006605484188415346",
      "0.0011992310407636733",
      "-7.898553298743356e-05",
      "0.0008457510462455114",
      "-0.0010979917950577646",
      "0.0009873238065166068",
      "6.541753906781445e-05",
      "0.00048679969603007646",
      "-0.0012387995858655673",
      "0.0010880036740777174",
      "-0.0032812763870103535",
      "-0.000709398070030272",
      "0.00011680549089381377",
      "0.00015035795876164795",
      "-0.00013318975201819162",
      "-0.0010045427632739033",
      "0.0008973166305615264",
      "0.00012037142089672689",
      "-8.307428297230363e-05",
      "0.000930532510944224",
      "0.0012022876443575435",
      "-0.0010635361731378204",
      "0.00046688273706293776",
      "-0.0010663843986855202",
      "-7.477191857385327e-05",
      "3.452074187619378e-05",
      "0.001071845151602273",
      "0.00039210797127571566",
      "0.0005670729576634344",
      "-0.00043625062792768127",
      "-1.3817655687482025e-05",
      "-0.0010045427632554118",
      "-0.0006514021846196501",
      "-0.0004496373913592901",
      "-3.3151269287417724e-05",
      "-0.0009062483368600159",
      "-0.0005269497298283272",
      "0.0009347828919660805",
      "-0.0007502667719611175",
      "-8.527748483919854e-05",
      "0.001260257673446393",
      "0.00020672365669842184",
      "0.00020731717630094492",
      "0.0008010971392266543",
      "-0.0006575415254332347",
      "2.6822135397497262e-05",
      "0.00016441446653257634",
      "0.00023843328768381633",
      "0.00025745815008469246",
      "-0.00021736027888161677",
      "-0.0007282082199342436",
      "0.001202287644358733",
      "-0.0003772768236659371",
      "-0.0001679696337098241",
      "5.373214623949814e-05",
      "-0.0005299521001767559",
      "0.0002067236567081964",
      "0.0002265938715416237",
      "-0.00027998186568347516",
      "-6.314477988655271e-05",
      "6.714397899510703e-05",
      "-0.0005064912784579723",
      "0.000686704151261962",
      "0.0008051416706511385",
      "0.00016608559598100864",
      "-3.893498091763056e-05",
      "0.0005036923125737227",
      "0.0006468228764045422",
      "-0.0006759358885633199",
      "-0.0001719542901612773",
      "-0.0009654938364746672",
      "-0.0007275134840101505",
      "-0.00044361809531317",
      "2.3499555899205194e-05",
      "-0.0006605484188311168",
      "-0.0004115040806284319",
      "0.0008806589937588311",
      "-0.0006889997636335684",
      "-8.029554071679355e-05",
      "0.0011992310407468766",
      "0.00031744749824252303",
      "-5.739226104607202e-05",
      "0.0011672411265444492",
      "-0.0005502016373537007",
      "-7.898553298539587e-05",
      "-0.00017644657692834976",
      "0.00015841413262435427",
      "0.0001284638112157264",
      "6.54175390859732e-05",
      "-0.00017644657692067616",
      "-0.0005140808674450755",
      "-0.00040589661695776357",
      "0.00013134170091121797",
      "0.00039210797128270616",
      "0.00015841413261407443",
      "-0.0004058966169561553",
      "-0.00020520438466769056",
      "0.0003545431572740652",
      "0.00023843328768009936",
      "0.0001284638112179681",
      "0.0001313417009033742",
      "0.0003545431572820603",
      "-4.665720458640685e-05",
      "-0.0014202995070426976",
      "-0.0007060124742055919",
      "-0.0007093980700306182",
      "-0.001078443298878825",
      "5.8245826023305456e-05",
      "0.00038447542303671135",
      "-0.0017391510582831814",
      "-0.0006514021846224946",
      "0.0014785129841496467",
      "-0.00032290019471492386",
      "0.00012217911234886845",
      "0.0007253558801028546",
      "-0.00037727682367227964",
      "0.0004164355462847171",
      "0.00167060859244704",
      "-0.0007739790006135592",
      "9.536069058159229e-06",
      "0.0007152570934996217",
      "0.0008973166305776693",
      "0.001478512984147333",
      "-0.00035822860359776854",
      "-0.0005903909663840918",
      "0.0016894925702841475",
      "0.0009347828919729077",
      "-0.0015524703052864218",
      "-0.00010013693471785665",
      "-1.9853829463309623e-06",
      "-0.0005724726178631651",
      "0.00022659387154025265",
      "-0.00042424423981853157",
      "-0.002191419348944741",
      "0.000979050774899533",
      "0.00012577732107949474",
      "-0.0010635361731311595",
      "0.0004164355462766829",
      "-0.0001499028220263457",
      "-0.00031803962213848016",
      "0.0008010718059086469",
      "0.0002073171762916077",
      "-0.0004242442398189759",
      "1.5010115536191463e-05",
      "-0.00012209414207847423",
      "-5.777535164333946e-05",
      "0.0006867041512591149",
      "-0.0006136911936045909",
      "-0.0012896577331372693",
      "0.000143755493070952",
      "0.00011318677698960733",
      "0.0004867996960332858",
      "0.00011680549086942797",
      "0.00012037142087377697",
      "0.000466882737063295",
      "0.0008457510462635718",
      "-0.0012387995858514174",
      "0.00015035795874136803",
      "-8.307428297350597e-05",
      "-0.001066384398669401",
      "-0.0010979917950481417",
      "0.0010880036740751346",
      "-0.00013318975202696325",
      "0.0009305325109605223",
      "-7.477191857135972e-05",
      "5.824582601886426e-05",
      "-0.0003229001947168177",
      "0.001670608592458414",
      "0.0005670729576673051",
      "-0.0014202995070457963",
      "0.0003844754230354737",
      "0.00012217911234859967",
      "-0.0007739790006097457",
      "0.000257458150089378",
      "-0.0007060124742127447",
      "-0.001739151058271906",
      "0.000725355880107768",
      "9.536069053775513e-06",
      "0.0005493512923657988",
      "0.00010014880605028468",
      "-0.00044963739136539194",
      "-0.000358228603590311",
      "0.0005493512923665204",
      "9.563303181509507e-05",
      "-0.00039006530017091974",
      "-0.00016796963370167354",
      "-0.00014990282203423033",
      "0.00010014880605199759",
      "-0.00039006530017734065",
      "-9.26483827210937e-05",
      "-0.0004121079104390393",
      "-0.0007502667719656488",
      "-0.00010013693471071541",
      "0.00013243367295280074",
      "7.112321505242138e-05",
      "0.0001688532370683559",
      "-0.00027998186567715697",
      "1.5010115531215227e-05",
      "0.0007142452697944437",
      "-0.0008432373469012683",
      "-9.466434404899147e-05",
      "0.0008010971392339206",
      "-0.0021914193489619037",
      "0.0007142452698004982",
      "-3.341226392944548e-05",
      "-0.0010522493103779736",
      "0.0008051416706646494",
      "-0.001289657733157848",
      "-0.0020812000919197453",
      "0.0010416862433036739",
      "-0.00018418693828305724",
      "-0.00043625062793276433",
      "-3.3151269291996825e-05",
      "-8.527748483960957e-05",
      "-0.0006575415254331787",
      "3.452074187414678e-05",
      "-1.381765568568592e-05",
      "-0.0009062483368564543",
      "0.0012602576734567442",
      "2.68221353956552e-05",
      "-0.0005903909663816368",
      "-1.9853829457283932e-06",
      "0.0009790507748923245",
      "-0.0002173602788956666",
      "0.0007152570935157756",
      "0.0016894925702799302",
      "-0.0005724726178692728",
      "0.00012577732108407744",
      "7.112321505251566e-05",
      "-0.000843237346895955",
      "5.373214624957583e-05",
      "-0.00031803962215027005",
      "-0.00041210791043554216",
      "0.00016885323706425208",
      "-9.46643440511155e-05",
      "-7.004850609038388e-05",
      "-6.3144779886307e-05",
      "-0.0001220941420784638",
      "-3.3412263928941064e-05",
      "-7.004850609089355e-05",
      "2.9616362443088097e-05",
      "0.00016608559597174988",
      "0.00014375549307993205",
      "0.0010416862432935715",
      "-0.0008599241894940679",
      "-2.4671098303318763e-06",
      "-0.0007282082199398276",
      "-0.0005299521001764507",
      "6.714397899447436e-05",
      "-3.893498092065598e-05",
      "0.0008010718059113019",
      "-5.777535164493726e-05",
      "0.00011318677699365439",
      "-0.001052249310375136",
      "-0.00018418693827603692",
      "-2.467109833031729e-06",
      "0.0010977606663617229",
      "-0.0018002644075256092",
      "-0.0011046080949864417",
      "0.00015345386559227763",
      "-0.0010977606663439673",
      "6.649798978590585e-15",
      "-0.0012638562470673868",
      "0.001576847201633213",
      "0.00013158976623540386",
      "0.001800264407524521",
      "0.001263856247068656",
      "-6.2006356767485304e-15",
      "-0.0004189631143903992",
      "0.0016226159725170298",
      "0.0011046080949959863",
      "-0.0015768472016299685",
      "0.0004189631143803639",
      "-4.358964236953323e-16",
      "-0.0012608735275064875",
      "-0.00015345386558532828",
      "-0.00013158976624122283",
      "-0.00162261597250874",
      "0.0012608735275159073",
      "-1.5893102049050767e-15",
      "-0.0012514657496929715",
      "0.000283967102913773",
      "0.0005122466572851088",
      "2.5652485808051537e-05",
      "1.8140368158769332e-05",
      "0.000559871780934705",
      "4.8604241516026664e-05",
      "-0.000586009494355096",
      "0.0006260416713081305",
      "-0.00028589798253156063",
      "-0.0003941330632817294",
      "-0.0002511973906239109",
      "-0.001223635340903072",
      "0.00024038374175087786",
      "0.0008297344607124359",
      "-0.000568958875658019",
      "9.1790687574583e-05",
      "0.0002503953575792918",
      "-0.0006587366082491233",
      "0.0008672925891470254",
      "0.00036999961645067564",
      "0.0001642627038094226",
      "0.00021032283920683137",
      "-0.0003110798638795901",
      "0.0004793002694870174",
      "0.0006260416712927071",
      "0.0004982554650722487",
      "-0.0002526503737614021",
      "-0.0003403787829256499",
      "-0.0007801797929411769",
      "0.0007118380424130073",
      "0.00021542931204984948",
      "3.314331573789302e-05",
      "5.747865311507841e-06",
      "0.001486023421548401",
      "0.00035585762028403004",
      "-0.0007680427912909154",
      "0.00041532831718538236",
      "-4.669628676124189e-05",
      "-0.00026788978813070295",
      "0.0004145849959198922",
      "-0.00075759907643506",
      "0.0008401514974140535",
      "0.0005629181750881365",
      "-0.0004883940534517742",
      "0.00035851915283878635",
      "0.00024038374174604725",
      "4.555901287589792e-05",
      "0.0004380086620972799",
      "-0.0011395028290435564",
      "-0.000520509098465402",
      "0.0003558576202634824",
      "-0.0007806615466737489",
      "0.0004005222432520425",
      "0.0005715449790687025",
      "-0.0004775879632644044",
      "-0.00045015768912883225",
      "0.0002607156308878324",
      "0.00023050333514330998",
      "-0.00015063886738543957",
      "0.00011548311555388184",
      "-0.00022192278504132922",
      "0.00033042391069748524",
      "0.0013248668261922898",
      "-0.00045201751514599144",
      "-0.00026853370808722183",
      "-0.0006587366082375522",
      "-0.000472562176720605",
      "0.00014513979941547449",
      "-0.00017243560706163357",
      "-0.00011932421138796524",
      "0.0004145849959029741",
      "-0.0001048756343132253",
      "0.0003647549403777523",
      "0.00025436464493487767",
      "-0.0005901289981104547",
      "-0.0002219227850497726",
      "0.0001023376467901717",
      "0.0002675654904456022",
      "6.965552790862709e-05",
      "-0.0003959689830167036",
      "-0.0004825101421690252",
      "0.0005046557854753985",
      "-7.579980131382477e-05",
      "-0.0002092906433793271",
      "0.00013648106776248522",
      "-1.814036815638421e-05",
      "0.0002858979825260339",
      "-0.0008297344607015915",
      "-0.0008672925891302902",
      "0.001251465749669197",
      "-0.0005598717809285118",
      "0.0003941330632746582",
      "0.0005689588756470955",
      "-0.00036999961644540983",
      "-0.0002839671029090858",
      "-4.8604241512853205e-05",
      "0.000251197390620915",
      "-9.179068757495876e-05",
      "-0.00016426270380697335",
      "-0.0005122466572753642",
      "0.0005860094943475524",
      "0.0012236353408837906",
      "-0.0002503953575743946",
      "-0.00021032283920380495",
      "0.0005927533687884982",
      "-0.0007315301008020297",
      "-0.0006478831280175215",
      "0.0004982554650692781",
      "-0.0005927533687882825",
      "-1.7203726136620135e-15",
      "2.1939785004336235e-05",
      "-0.0009211207128361052",
      "4.555901287825042e-05",
      "0.0007315301008068401",
      "-2.1939785008539327e-05",
      "-2.4377365191783214e-17",
      "-5.649318585003606e-05",
      "-0.00047256217672200004",
      "0.0006478831280216506",
      "0.0009211207128296066",
      "5.6493185851515976e-05",
      "1.4205613912406586e-15",
      "-0.00040137444653177393",
      "-0.00021806551905266064",
      "0.000215429312016637",
      "8.818631925136497e-05",
      "0.0008158488517248161",
      "0.0009200420785851603",
      "0.00034606871982759005",
      "-0.0007806615466790181",
      "-0.0007280234841148689",
      "0.0005797742553202498",
      "0.00012528052854676627",
      "-0.0002822027562525974",
      "-0.00010487563429936453",
      "-0.00036037926960991916",
      "0.00028865601605032327",
      "-0.0007640296136680147",
      "-0.00013531290405273015",
      "0.00037183827390769106",
      "-0.0007680427912552382",
      "-0.0007280234841193958",
      "-0.000966195265970733",
      "-0.0006824861089110757",
      "-0.0012350666052772412",
      "0.0002607156308882406",
      "0.001345999282239579",
      "-0.0010887421388351165",
      "-0.00022191780633341713",
      "0.0010841544274936268",
      "0.0001023376467708629",
      "0.0006930918298980276",
      "0.00029667867162679593",
      "5.931796704306244e-05",
      "0.00022402768460192993",
      "-0.0007575990764103943",
      "-0.0003603792695961089",
      "-0.0006093242795626531",
      "-0.0005906029302204525",
      "1.7371790819420718e-05",
      "0.0003304239107048853",
      "0.0006930918298762033",
      "-0.00032195751132554706",
      "-0.00010178273914852794",
      "0.00045483831386045683",
      "0.0005046557854712255",
      "-0.00018852246388891377",
      "0.0005387597470794922",
      "0.00035430126347671154",
      "-4.368649130150974e-05",
      "0.00025265037372813653",
      "-3.314331574014399e-05",
      "-0.00041532831717280404",
      "-0.0008401514974629263",
      "0.0003110798638629924",
      "0.00034037878296210836",
      "-5.747865327385435e-06",
      "4.669628676104361e-05",
      "-0.0005629181750628344",
      "-0.0004793002695012528",
      "0.0007801797929628257",
      "-0.0014860234214949266",
      "0.0002678897881090321",
      "0.0004883940534509796",
      "-0.0008158488517246029",
      "-0.0005797742553182175",
      "-0.0002886560160579358",
      "0.00043800866210268977",
      "0.0004013744465268684",
      "-0.0009200420785884511",
      "-0.00012528052854665996",
      "0.0007640296136623896",
      "0.0001451397994014526",
      "0.0002180655190673963",
      "-0.0003460687198220039",
      "0.00028220275625778925",
      "0.00013531290405352834",
      "-0.00020942278766970077",
      "0.0012224160234393592",
      "0.0004005222432524402",
      "-0.0009661952659742911",
      "0.00020942278767094473",
      "-8.770333906002363e-17",
      "-0.00044365104416264694",
      "0.0003647549403814954",
      "-0.0006093242795680932",
      "-0.0012224160234311074",
      "0.00044365104416389746",
      "-1.7269287055687834e-15",
      "0.0011706855123093413",
      "0.00023050333514066274",
      "-0.0010887421388327306",
      "0.00042815141567119493",
      "-0.00010386190042141168",
      "-0.0006355987145580302",
      "0.00026756549045331315",
      "-0.00032195751133473464",
      "-0.0010089799985386345",
      "0.00029016110794155136",
      "-1.52095668209267e-05",
      "0.0013248668262097118",
      "0.00029667867161830067",
      "-0.001008979998547748",
      "-0.00014848497772182635",
      "0.0003236626082979647",
      "-7.57998013291412e-05",
      "0.0005387597470967598",
      "-0.0005747919823566245",
      "0.0012644617281209619",
      "0.000151393663317469",
      "0.0011395028290498907",
      "-0.0005715449790736599",
      "0.00015063886738536983",
      "0.0004520175151460644",
      "-0.0003585191528512926",
      "0.0005205090984813292",
      "0.00047758796326961725",
      "-0.00011548311555579579",
      "0.0002685337080897265",
      "0.0006824861089182163",
      "0.00022191780633368474",
      "-5.9317967044012564e-05",
      "-0.00017243560704746001",
      "-0.0003718382739230117",
      "0.001235066605259325",
      "-0.0010841544274995478",
      "-0.00022402768460033838",
      "0.00010386190042137596",
      "-0.00029016110794372665",
      "0.00025436464493346685",
      "-0.0005906029302209059",
      "-0.0011706855123035712",
      "0.000635598714564017",
      "1.5209566818338244e-05",
      "0.00018207540031652217",
      "6.965552790868811e-05",
      "-0.00010178273914897607",
      "-0.0001484849777213916",
      "-0.0001820754003163932",
      "-9.830065513187478e-17",
      "-0.00020929064336915065",
      "0.0003543012634669106",
      "0.0012644617281031896",
      "-0.00046396600985325185",
      "-0.0002494304908421967",
      "0.00011932421138715428",
      "0.0005901289980896066",
      "0.00039596898303086473",
      "-0.00013648106776122795",
      "-1.7371790801566222e-05",
      "-0.0004548383138780271",
      "4.368649130118858e-05",
      "-0.00032366260830351504",
      "-0.0001513936633171858",
      "0.00024943049084415485"
    ]
  ],
  "status": "RIGOROUS PENTAGON-CAP INTERVAL EXCLUSION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.01783840019548881043014913 +/- 4.13e-27]",
      "[0.02693209989275363370649398 +/- 8.93e-28]",
      "[0.05174639942203310952966154 +/- 1.95e-27]",
      "[0.01849364085573874568412108 +/- 3.07e-27]",
      "[0.007601529126841299408572235 +/- 4.32e-28]",
      "[0.01296572700479482352092120 +/- 1.27e-27]",
      "[0.004002886569065227635837515 +/- 3.79e-28]",
      "[0.0006208774659320456503238419 +/- 2.00e-29]",
      "[0.001595170746563138205937881 +/- 4.57e-28]",
      "[0.0001974010637194049688162812 +/- 3.94e-29]",
      "[9.741362669393589137171542e-5 +/- 7.0e-32]",
      "[9.811092400414997512582130e-5 +/- 1.30e-30]",
      "[4.836325929146555141873587e-5 +/- 3.02e-30]",
      "[8.398101975630815732347046e-5 +/- 4.21e-30]",
      "[4.355035921374604177659808e-5 +/- 3.80e-31]"
    ],
    [
      "[0.01514246690385172291585230 +/- 2.83e-27]",
      "[0.02745814376156461371459666 +/- 4.88e-27]",
      "[0.05277709452632449972402135 +/- 2.36e-27]",
      "[0.01976174699263963789672603 +/- 2.42e-27]",
      "[0.007476722122442786487065403 +/- 2.38e-28]",
      "[0.009241415941061507628096795 +/- 1.45e-28]",
      "[0.007888805804031947044139293 +/- 1.87e-28]",
      "[0.02190472724118302217873926 +/- 1.20e-27]",
      "[0.005842637396280769681495783 +/- 2.28e-28]",
      "[0.0007056873751391249773063707 +/- 1.68e-29]",
      "[0.0001981058109913916075996096 +/- 2.47e-29]",
      "[0.0001975965101931920958762682 +/- 2.23e-29]",
      "[0.0001537465192614098425344858 +/- 4.45e-29]",
      "[0.0001556226881365782827449984 +/- 3.01e-29]",
      "[5.973448599341644245038521e-5 +/- 3.20e-30]"
    ]
  ],
  "exact_identity": "R(t)=-PPT(Q(t))-sum T^*(H_j(t) tensor G_j)T; both endpoint residuals are positive definite.",
  "scope": "Only the stated noncentral pentagon cell and regular-pentagon edge interval. All six-mark configurations in its closed oriented cell are excluded by P1/P2/P3 invariance. This is not a proof of the full DS6 eigenvalue region.",
  "verification_seconds": 0.08901345799677074
}


==> anc/small-orders/order6/pentagon_cap_uniform_c1_e2_0.0_0.23_certificate.json <==
{
  "cell": 1,
  "edge": 2,
  "interval": [
    "0.0",
    "0.23"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      1
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ]
  ],
  "rational_G": [
    [
      "4.236235837599445e-05",
      "4.236787354627587e-05",
      "4.235204309631183e-05",
      "4.236090510824719e-05",
      "4.236673427043242e-05",
      "8.936450620993362e-09",
      "5.605640717132018e-10",
      "1.0225482353928244e-08",
      "9.149931561687263e-09",
      "-4.599989661950238e-10",
      "5.6506081972894925e-09",
      "6.299142098636796e-09",
      "5.709156049162418e-09",
      "4.629990736076461e-09",
      "1.2377147428204604e-08",
      "1.3433126207558671e-08",
      "-2.1901448218252832e-09",
      "-8.937071077865724e-09",
      "-1.595255063213639e-08",
      "1.8633913640093473e-08",
      "-5.890995521405683e-09",
      "-9.452654128426618e-10",
      "3.3387455991834823e-09",
      "2.967287535212026e-09",
      "1.7913897318272833e-08"
    ],
    [
      "4.235971196069819e-05",
      "4.239481901450349e-05",
      "4.236091541421292e-05",
      "4.235713662250088e-05",
      "4.2367754621021774e-05",
      "5.624641132712454e-09",
      "-5.163496441909675e-09",
      "6.150127089309789e-09",
      "8.37832144485245e-09",
      "-1.263785236640958e-08",
      "1.2178148630563506e-08",
      "-1.9473887894826945e-09",
      "7.255376673601849e-09",
      "1.0051616747272336e-08",
      "8.969853517475089e-09",
      "2.4136474213398517e-08",
      "-1.1212334194077874e-08",
      "-1.692979477941038e-09",
      "-1.700425474816652e-08",
      "2.7425267481827762e-08",
      "2.0576013541967133e-09",
      "-1.8998743084756653e-09",
      "7.496840432403298e-10",
      "1.0141008588257649e-08",
      "1.544459866384572e-08"
    ],
    [
      "4.2349283618853044e-05",
      "4.236227967915669e-05",
      "4.23513526224484e-05",
      "4.2360571653670216e-05",
      "4.235821737265166e-05",
      "9.435244624751183e-09",
      "4.45288986091262e-09",
      "1.0397346785532563e-08",
      "8.242403831099448e-09",
      "3.046719265200333e-09",
      "1.0256173911665416e-08",
      "5.129503995990559e-09",
      "1.10555807541344e-08",
      "7.934652377007694e-09",
      "8.563748353233179e-09",
      "6.7977149546528165e-09",
      "-3.824551573876138e-09",
      "-7.518482620210114e-10",
      "-7.943169494236366e-09",
      "1.3527595223007741e-08",
      "3.5261903200583278e-09",
      "1.9917892424640517e-10",
      "4.208160501791175e-09",
      "5.2696519186723525e-09",
      "1.4012353216143422e-08"
    ],
    [
      "4.240413955787478e-05",
      "4.252128541608596e-05",
      "4.2429883779811456e-05",
      "4.2364364561390194e-05",
      "4.2401003202585125e-05",
      "1.8545400345992624e-08",
      "-3.0990153493348345e-08",
      "7.780018426616573e-09",
      "2.446186122653837e-08",
      "-8.288706161803963e-08",
      "1.1437587168259029e-08",
      "-5.537713128896258e-08",
      "6.019755596485076e-09",
      "1.5358525739618816e-08",
      "-1.8192694569124796e-09",
      "9.170777204724055e-08",
      "-4.295570549521526e-08",
      "6.734972155282956e-09",
      "-4.96627744390841e-08",
      "7.809155505002796e-08",
      "7.170224585194641e-09",
      "-5.1404584630244767e-08",
      "6.997865825786834e-09",
      "5.0575962442624475e-08",
      "1.3979676969012886e-08"
    ],
    [
      "4.2351081386036936e-05",
      "4.236253231896762e-05",
      "4.235401714885323e-05",
      "4.235639581318151e-05",
      "4.2357910311456316e-05",
      "-3.010692257470386e-09",
      "6.542233881743339e-09",
      "8.582981526955448e-09",
      "1.5152862608216262e-09",
      "-4.186083863231831e-09",
      "5.617226145774767e-09",
      "9.979088949061705e-09",
      "9.787061418260884e-09",
      "2.738588829081464e-09",
      "1.0066077622986698e-08",
      "1.0719706928634521e-08",
      "-6.727915906130887e-09",
      "6.835695727973682e-10",
      "-4.354276235417725e-09",
      "9.742264691823037e-09",
      "-3.5638678663261636e-09",
      "3.580517343331567e-09",
      "1.0294523788325295e-08",
      "6.678755765464694e-09",
      "1.5448991005741257e-08"
    ],
    [
      "4.235412476031953e-05",
      "4.237598121013417e-05",
      "4.235718980532003e-05",
      "4.237591320131884e-05",
      "4.237356777260943e-05",
      "8.102446099297798e-09",
      "3.8947361971102385e-09",
      "7.348550277145938e-09",
      "3.780035190333666e-09",
      "-7.89494762570959e-09",
      "1.4675629833429282e-08",
      "-9.904526781201218e-10",
      "7.174242988580209e-09",
      "6.596506139459456e-09",
      "-9.829845681411894e-10",
      "1.4955860513286084e-08",
      "-9.885559282345256e-09",
      "9.38063122103039e-09",
      "-1.3999117663455883e-08",
      "1.3641044532653278e-08",
      "6.282677209837564e-09",
      "-4.034499151642291e-09",
      "7.693005601935058e-09",
      "6.991414009057176e-09",
      "2.521564210680424e-08"
    ],
    [
      "4.237063003724545e-05",
      "4.237138479192869e-05",
      "4.237177043386228e-05",
      "4.2364041695483075e-05",
      "4.2368539771833395e-05",
      "-5.997226748926262e-09",
      "1.2940369178911325e-08",
      "2.074512974998282e-09",
      "-2.414848729744479e-09",
      "-6.4330363060047055e-09",
      "3.443457182209721e-09",
      "1.715893259570793e-08",
      "9.80179875099466e-09",
      "-4.545651745441222e-09",
      "2.035360448717005e-09",
      "1.9332525599025196e-09",
      "1.245110272017225e-08",
      "5.107316122727881e-09",
      "-9.895103872592248e-09",
      "7.882548604779903e-09",
      "-2.3672972982498e-09",
      "-6.731456921807087e-09",
      "2.0626390905751985e-08",
      "-4.541228138699215e-11",
      "1.5602582670597007e-08"
    ],
    [
      "4.235314932101901e-05",
      "4.237634080087805e-05",
      "4.2360678237187584e-05",
      "4.2414186767275586e-05",
      "4.2381735472210274e-05",
      "1.2634802461801746e-08",
      "5.455305639128179e-09",
      "1.258263517957528e-08",
      "5.843109527555252e-10",
      "3.4077457909932615e-09",
      "7.30616562271308e-09",
      "-1.3119167232874333e-09",
      "6.897375587539697e-09",
      "3.1404809999965306e-09",
      "-1.5466963777740315e-08",
      "1.2773452235319591e-08",
      "-6.3304427988066836e-09",
      "1.4289152404190418e-08",
      "-9.105184246689284e-09",
      "1.68168411519517e-08",
      "1.4731142873806456e-08",
      "-7.578570301595289e-09",
      "1.9015726303931848e-08",
      "2.4218214028571667e-10",
      "4.30754121771017e-08"
    ],
    [
      "0.002735193455910061",
      "0.000291187845449928",
      "0.0017015797374392658",
      "0.0006750516726329603",
      "0.0004898306493791958",
      "-0.00013119038276651257",
      "0.0016327972346859862",
      "-0.00119848879525626",
      "-0.00039750708496487196",
      "0.0003232430435423416",
      "-9.674090019189891e-05",
      "-0.00028763119565742754",
      "-0.0009844409038392433",
      "-0.0007510873215599662",
      "0.00037339713184288",
      "0.0008079868965022776",
      "0.0013423895962108435",
      "-0.000517052881993775",
      "-0.001023208838993819",
      "-0.0005553031590962768",
      "0.0003848026780375324",
      "0.0001691299295559994",
      "0.0002839534669354163",
      "-0.0004222440503037566",
      "0.00037908047062145767"
    ],
    [
      "0.00034385492619391837",
      "0.00031355565528398514",
      "0.0003585674591283482",
      "0.00034356270731438296",
      "0.0005825757319001682",
      "0.0001827065195250314",
      "6.571812049833708e-05",
      "-2.2948109184965053e-05",
      "0.00013105585673388838",
      "-0.00018027203017425707",
      "0.00020530584431781125",
      "-0.00019905401755222955",
      "-0.0003056626156944944",
      "0.00041052023102317064",
      "-0.0003903809418802072",
      "0.00021997079955487069",
      "-0.0003016851921331051",
      "0.0003004679221375395",
      "-0.00038171324290451236",
      "-0.00023072671348592724",
      "0.0001988216337504767",
      "-0.00032690213420158535",
      "4.251878507108705e-05",
      "4.793604418092215e-05",
      "-0.00010151929876962247"
    ],
    [
      "4.23560830352276e-05",
      "4.2354262583166644e-05",
      "4.235141903296087e-05",
      "4.235765476743973e-05",
      "4.23576078214409e-05",
      "-3.7834670166760105e-10",
      "7.134863159902262e-09",
      "9.463475143006838e-09",
      "6.275039470268844e-10",
      "-5.713257940085302e-10",
      "2.554534090349601e-09",
      "7.626201670688406e-09",
      "9.260853806921845e-09",
      "4.025945001529781e-10",
      "8.142225110579165e-09",
      "8.96953559014653e-09",
      "-2.975698455355853e-09",
      "-1.0219646033139666e-09",
      "-7.0817798282088866e-09",
      "9.958982587056191e-09",
      "-3.776749475367773e-09",
      "3.305982296039569e-09",
      "9.754924274958673e-09",
      "3.813436040051677e-09",
      "1.6332898464518108e-08"
    ],
    [
      "4.2368751828637126e-05",
      "4.2399565266500164e-05",
      "4.237095668150081e-05",
      "4.2387485419971294e-05",
      "4.2415402588699865e-05",
      "-1.7427517949387244e-08",
      "1.1905483999145023e-08",
      "1.2342713187925705e-09",
      "-1.6683390635503442e-08",
      "-2.5355423314020267e-08",
      "1.278083019866256e-08",
      "3.459839662011519e-08",
      "-6.6618049875280936e-09",
      "-8.626544354790978e-09",
      "1.7800859634578712e-09",
      "1.4304156610152446e-08",
      "-1.5307126562358514e-08",
      "1.4150159272241237e-08",
      "-2.4509637957811555e-08",
      "3.003084289548827e-08",
      "-2.6460429042119313e-08",
      "1.5730310256878913e-08",
      "1.7751499174212464e-08",
      "-1.491806984085343e-08",
      "5.541151011750639e-08"
    ],
    [
      "4.2354552249437554e-05",
      "4.235601747080975e-05",
      "4.234500254204359e-05",
      "4.2357538145046416e-05",
      "4.236843703654402e-05",
      "3.755495389105982e-09",
      "6.095562052670328e-09",
      "7.506775595436346e-09",
      "3.5674230228864863e-09",
      "1.3805747979412771e-09",
      "6.11664145482743e-09",
      "1.59180315141493e-08",
      "5.681869232114137e-09",
      "1.3524212541345024e-09",
      "1.0542901026803226e-08",
      "2.938306467990447e-09",
      "-8.212445913814422e-10",
      "-4.8737486534372395e-09",
      "-1.250835816079975e-08",
      "1.0211853284969095e-08",
      "-5.388735645822282e-09",
      "1.8110669926538076e-09",
      "4.1001780650786894e-09",
      "-1.2660071781707084e-09",
      "1.817833326640228e-08"
    ],
    [
      "9.947614514131946e-05",
      "0.00022598062461789351",
      "9.81621580786124e-05",
      "5.6946266851966224e-05",
      "7.904771760757857e-05",
      "1.0997958148269515e-05",
      "-3.5845064114777316e-05",
      "-1.4311138706343314e-05",
      "1.2181750221448937e-05",
      "-8.46540588537143e-05",
      "4.1862203412940294e-05",
      "-7.627755067213658e-05",
      "-1.0126400681049736e-05",
      "2.6052516515715196e-05",
      "-2.2391002086068514e-05",
      "0.00010183679065394705",
      "-4.362921817796205e-05",
      "2.503491605684712e-05",
      "-4.412043142380188e-05",
      "5.551487159122166e-05",
      "3.0341581985004236e-05",
      "-3.020222620957286e-05",
      "-2.6633528301155146e-05",
      "3.698346249992735e-05",
      "5.76091761384592e-06"
    ],
    [
      "0.0018612307824986021",
      "0.0016542918841599467",
      "0.000851678997821819",
      "0.0018697455416288927",
      "0.002762833800601967",
      "0.0016660214509811966",
      "-0.0012131291598144725",
      "0.0011740089612004743",
      "-0.0010305318585103718",
      "-0.0011154330421317617",
      "0.001378446504465027",
      "-0.0013722984177694535",
      "-0.0007979975723582001",
      "0.0007085135145223223",
      "-0.0021768913670114683",
      "0.0003952717191027302",
      "-1.95471692569195e-05",
      "0.0013948151691907224",
      "-0.0019713470350004726",
      "0.0002457436281904258",
      "0.0010224734372646673",
      "-0.0015817313936712142",
      "-0.0009176777622291768",
      "0.0013037484980050087",
      "-0.00048211580962590216"
    ],
    [
      "0.0014689051538592584",
      "0.0018995205219800334",
      "0.0008314661145560293",
      "0.004249261783172074",
      "0.0009108124280710901",
      "0.0011567153497990988",
      "0.0002539816520025158",
      "-0.0017263876717732807",
      "0.0008670940255854085",
      "0.0010328814785409343",
      "-0.0027950465982229467",
      "0.0001428638510819683",
      "-0.0015624521842310382",
      "-0.00034958442868536477",
      "-0.00019904795048670464",
      "-0.0011451480603079877",
      "-0.0010301539127177473",
      "0.0017380717399610673",
      "0.0006978824469673178",
      "-0.0006314061146433806",
      "2.3459284493763017e-05",
      "0.0012619298067070503",
      "-0.0009372383012043878",
      "0.000750401413855247",
      "-0.0019009931398988207"
    ],
    [
      "4.235385328359605e-05",
      "4.237105964512492e-05",
      "4.235822074622749e-05",
      "4.235969234915398e-05",
      "4.23527388972444e-05",
      "3.4483746205532726e-09",
      "1.1932214396474386e-09",
      "1.2489605578210651e-08",
      "5.95691712455576e-09",
      "4.890013572271324e-09",
      "5.605432933450713e-10",
      "9.286961948905487e-09",
      "9.933933236617607e-09",
      "5.76599086647033e-09",
      "8.298609637305738e-09",
      "1.860260113823049e-08",
      "-1.745322248409637e-09",
      "-2.8097876524550474e-09",
      "1.4442396654216613e-09",
      "1.6956205367741586e-08",
      "-3.195358253460389e-09",
      "1.0511874633347447e-09",
      "1.1197115851243007e-08",
      "5.974603943057027e-09",
      "1.4851465746721703e-08"
    ],
    [
      "0.00035543698032292114",
      "0.0007608547027424578",
      "0.0006544605662214682",
      "9.082394434763807e-05",
      "0.00018247728823030118",
      "-3.6842084967452654e-05",
      "-0.00023683888627853755",
      "0.00011211325715965563",
      "4.358682019923988e-05",
      "-0.0005281755131420229",
      "6.390540883062526e-05",
      "-0.00031451858283927637",
      "-0.00014481909505112086",
      "0.0002079278592934808",
      "-1.779037923650425e-05",
      "0.0004728628969144049",
      "-0.0003681648740376566",
      "5.1045335948887615e-05",
      "-0.00020486009247559016",
      "0.00040103905274118296",
      "-0.0001753144274729464",
      "-4.17283422767388e-05",
      "9.32143267567585e-05",
      "0.0002062409795497499",
      "-8.043853272111915e-05"
    ],
    [
      "0.000238496808974394",
      "0.0006226534562531456",
      "0.0004244053745274964",
      "0.0009413311072504558",
      "0.0006839906702097066",
      "-4.3151325466251464e-05",
      "-7.341607137742822e-05",
      "-0.00019878732112979538",
      "-0.00013738486307360032",
      "-0.00043371520245464917",
      "0.0006746935876047623",
      "-0.0005277173339537541",
      "-0.0004228430484402293",
      "0.0004911669380232559",
      "-0.0004775033191582057",
      "0.00033460754846379457",
      "-0.00026371888089286757",
      "0.00036987087452797104",
      "-0.00032707619959758156",
      "0.0001832863136180469",
      "0.00025776675808347445",
      "0.00030631753358773163",
      "-0.00040572216156947613",
      "-6.226268396741877e-05",
      "0.0005905943206956245"
    ],
    [
      "4.23464182698912e-05",
      "4.235878044064735e-05",
      "4.2362084330675905e-05",
      "4.238075838757535e-05",
      "4.2361098352019525e-05",
      "5.051728491561282e-09",
      "9.489623480103651e-09",
      "1.1985138379730671e-08",
      "5.713901667154517e-09",
      "8.886854452466761e-09",
      "6.28344619558818e-09",
      "6.150164364904786e-09",
      "1.885998057541551e-08",
      "4.27967614871676e-09",
      "1.1294238416380884e-08",
      "4.583303563710087e-09",
      "-3.279695944647585e-09",
      "9.6497908312628e-10",
      "6.605961587887426e-11",
      "1.3863142210898658e-08",
      "7.363708172211332e-09",
      "4.873084374692633e-09",
      "1.6875285863860192e-08",
      "9.59461341503338e-09",
      "2.665503938877331e-08"
    ],
    [
      "4.512737384174268e-05",
      "4.624963685322567e-05",
      "4.44551350956412e-05",
      "4.3107152849059756e-05",
      "4.436387013971382e-05",
      "-3.0960250084534355e-06",
      "1.0800220175736761e-06",
      "8.978602357455196e-07",
      "-2.138513368577266e-06",
      "-2.0281879474876097e-06",
      "-5.638488266303703e-07",
      "2.0472358131497265e-06",
      "-5.250370438206194e-07",
      "-8.501846922161777e-08",
      "-1.073319028319231e-06",
      "1.057680669197371e-06",
      "-2.1604313712534743e-06",
      "1.1287959568599492e-06",
      "-9.752995620015464e-07",
      "2.0293495847930533e-06",
      "-1.6030550789720527e-06",
      "1.8794242177069102e-06",
      "1.137892517228939e-06",
      "-2.036608557446477e-06",
      "5.846712163632787e-07"
    ],
    [
      "4.234983318260725e-05",
      "4.235717170837956e-05",
      "4.234926477835302e-05",
      "4.2355431866223355e-05",
      "4.2358173553307485e-05",
      "6.5600606652606675e-09",
      "1.0078538906728816e-09",
      "7.727705075969009e-09",
      "8.564412027556424e-09",
      "4.399627412386106e-11",
      "6.7099377028915945e-09",
      "1.2204927462623729e-09",
      "9.411136651347001e-09",
      "7.3773775926933045e-09",
      "1.0350154906270528e-08",
      "8.33932855277988e-09",
      "-4.438105797139835e-09",
      "-4.896419813399791e-09",
      "-1.0437392844773696e-08",
      "1.342433710692872e-08",
      "1.0882854485661562e-09",
      "2.8978111487667726e-10",
      "2.7163109282310953e-09",
      "7.202568653928617e-09",
      "1.4178867528985527e-08"
    ],
    [
      "0.0007497391744597359",
      "0.0036940341276376766",
      "0.001444765539341133",
      "0.0002374199951680769",
      "0.0008208121852235217",
      "0.00041494468668824494",
      "-0.0005114498074699526",
      "-4.098901276051836e-06",
      "0.0005375521485467389",
      "-0.0021760251701956937",
      "0.0008129020014979243",
      "-0.0008075841628496584",
      "-0.00044578649076895845",
      "0.00022942438439108024",
      "-0.00027173394143303",
      "0.0015527331721048002",
      "-0.0008546709383670961",
      "0.0003714358740172664",
      "-0.000511580704588195",
      "0.0006213406949991665",
      "0.00022690256220466695",
      "-0.0014800140213583912",
      "-0.0002735119561025253",
      "0.0010193531196248486",
      "-0.00027927102360335006"
    ],
    [
      "4.2360251590856866e-05",
      "4.2370291847024835e-05",
      "4.23659010521189e-05",
      "4.237622251441577e-05",
      "4.236743222295009e-05",
      "9.938418904434015e-09",
      "9.556057875193662e-09",
      "1.2183435007221522e-08",
      "3.801627304389676e-09",
      "5.5370202360216825e-09",
      "3.66258278904528e-11",
      "6.9331136741692586e-09",
      "5.924621909651254e-09",
      "3.726812310460537e-09",
      "-3.0568394264183163e-09",
      "7.915017709115347e-09",
      "-2.5999500389027065e-09",
      "4.274545490034778e-09",
      "-1.4252558943093139e-08",
      "1.9846297732874396e-08",
      "3.5284247931437327e-09",
      "-3.542130492798113e-09",
      "1.617761015347228e-08",
      "-2.6099872958264436e-09",
      "1.627863880896442e-08"
    ],
    [
      "0.016419457717315334",
      "0.004066461703604174",
      "0.00311751795260149",
      "0.011707162426296514",
      "0.0046347303990722614",
      "-0.0044947881772004665",
      "-0.003050131776590614",
      "-0.009371138938595175",
      "-0.0004209118806851326",
      "-0.0018078465210304687",
      "0.006765643064932812",
      "-0.0034600234757937052",
      "-0.0022297187753478383",
      "0.0034675338168112415",
      "-0.005132698065611217",
      "-0.006760102217121159",
      "0.006407700964192096",
      "-0.010159586863204886",
      "0.0086620809954239",
      "-0.0030176458645203843",
      "-0.0010798518370933605",
      "-0.002551141882037575",
      "0.005558717045208231",
      "-0.0014485607914104441",
      "-0.005217658381958054"
    ],
    [
      "0.012772026921745784",
      "0.0004035221160905022",
      "0.006369706717397035",
      "0.0008775705591167577",
      "0.0021536280723776884",
      "-0.0006582038531588208",
      "-0.0034106303362591945",
      "-0.003163505684386824",
      "0.0024577297074731877",
      "0.0015071140500695548",
      "3.6937016269619226e-05",
      "0.000604659152959765",
      "0.00033242558571735923",
      "0.002318186240909927",
      "-0.0008940496108668157",
      "0.00204065176767479",
      "0.008301363108579365",
      "-0.0007899919518429881",
      "0.00456456118541102",
      "0.0001175238327374554",
      "0.0005479796716963614",
      "-0.0006300064363580624",
      "0.0022746845408031153",
      "-0.0028257260960493427",
      "-0.0009818229404386328"
    ],
    [
      "4.2367059514743193e-05",
      "4.2409919456278265e-05",
      "4.236758651312311e-05",
      "4.2372392067277604e-05",
      "4.238957968396891e-05",
      "-1.3355253666128207e-08",
      "8.229379140860175e-09",
      "1.3139462540476356e-08",
      "-9.64184327057191e-09",
      "-2.3202329076120516e-08",
      "2.8992585524288977e-09",
      "4.038398955991709e-08",
      "-1.6928224462959101e-09",
      "-1.1891974167507919e-08",
      "5.124691610276519e-09",
      "1.8921622231401656e-08",
      "-1.3429880612432955e-08",
      "5.5732405402454075e-09",
      "-9.742070053381358e-09",
      "3.276369306856539e-08",
      "-2.8147294634427692e-08",
      "4.701058283989442e-09",
      "1.8264074656156717e-08",
      "-1.1958154135599117e-08",
      "3.5475956233563114e-08"
    ],
    [
      "4.2350031090052305e-05",
      "4.235019074530839e-05",
      "4.234476158848593e-05",
      "4.235446055631505e-05",
      "4.235971717158675e-05",
      "3.0707062592186033e-09",
      "4.273935524668542e-09",
      "6.053995167502983e-09",
      "4.7703425049241e-09",
      "1.9565306322643926e-09",
      "4.268102688103729e-09",
      "7.493643880719483e-09",
      "7.910111403141098e-09",
      "2.982658722324281e-09",
      "1.0229470378513192e-08",
      "4.556066590152801e-09",
      "-1.86621437014486e-09",
      "-4.934140356767614e-09",
      "-9.938501057892393e-09",
      "9.24405127628202e-09",
      "-1.7945392303649785e-09",
      "2.374178032895857e-09",
      "4.380999551653029e-09",
      "2.7733189952380397e-09",
      "1.630482607595186e-08"
    ],
    [
      "0.00024344056063395206",
      "0.0006006743045086098",
      "0.0003049814296710404",
      "0.0003985751362956232",
      "0.00025302955877591697",
      "0.00017622550207723668",
      "-0.00020890635993411061",
      "9.535421892527592e-05",
      "-9.61367519009864e-05",
      "-0.0003187573234373539",
      "0.0004379679243146569",
      "-0.00034212411455643413",
      "-0.0002181130831007868",
      "0.00018651990395344284",
      "-0.0002718866440985885",
      "0.00028497556662933143",
      "-9.573192865201611e-05",
      "0.0002500660613381867",
      "-0.00018199129903676632",
      "0.00021219785022144301",
      "8.402242674703809e-05",
      "-2.3226082750185065e-05",
      "-0.0002144148951296678",
      "0.00014328474668323925",
      "3.3300682745850134e-05"
    ],
    [
      "4.237799860812225e-05",
      "4.236328414834261e-05",
      "4.23544570690951e-05",
      "4.236631188536972e-05",
      "4.237143822906e-05",
      "7.112445430136025e-09",
      "1.2072415779735075e-08",
      "1.2267332600038184e-08",
      "-6.5636034443867195e-09",
      "5.297025836184021e-09",
      "-8.176253910999247e-10",
      "5.848574093042825e-09",
      "8.018197434857356e-09",
      "-2.5083540453369674e-09",
      "1.0264473383404708e-08",
      "1.2466924313940327e-08",
      "2.448193283781608e-09",
      "-1.457370845082833e-08",
      "-1.626171205131301e-08",
      "1.2191483615816104e-08",
      "-4.729202494592412e-09",
      "5.320113094140757e-09",
      "2.4385363144938895e-09",
      "-2.0158242765651632e-10",
      "2.512378581787798e-09"
    ],
    [
      "0.026762081932213962",
      "0.004037993295652174",
      "0.0008712935286122912",
      "0.0049876837971313025",
      "0.006376835683591196",
      "-0.0004548983487752093",
      "-0.004567509040890138",
      "-0.011446602529348322",
      "0.008013301633666724",
      "0.0005159586569330189",
      "-0.00021250068271430595",
      "-0.004095879350308533",
      "0.0019119495790676528",
      "-0.0018048797992997862",
      "-0.0030284014786446357",
      "-0.01032249915524151",
      "-0.0011342449396318963",
      "0.0010544736506108265",
      "0.010248983528914981",
      "-0.0017452228741337101",
      "-0.0044401019264404835",
      "0.0029212730472092806",
      "-0.0006661599051842012",
      "-0.0014118077820752977",
      "-0.004706861556077851"
    ],
    [
      "0.00032868475894403114",
      "0.013258259271528303",
      "0.011894509908778717",
      "0.007686136245375371",
      "0.009689280892328365",
      "-0.0009157601232161914",
      "0.0007967522614317596",
      "-0.001161219954801736",
      "0.00066483542207426",
      "0.007407478504152552",
      "-0.0017801637492054596",
      "0.0070037542624270845",
      "-0.00854844377313653",
      "0.01068601800944862",
      "-0.007572480796455387",
      "0.0017162510982396712",
      "0.0016609628789008824",
      "-0.0009166144136283656",
      "0.001523214089081351",
      "-0.010087885061268813",
      "0.009891931516736847",
      "-0.008856643639086111",
      "0.00418558825204105",
      "0.0003819538403528862",
      "-0.004049227324070964"
    ],
    [
      "4.238343175472381e-05",
      "4.244770735656197e-05",
      "4.24154363987691e-05",
      "4.238513019329484e-05",
      "4.2361150683131794e-05",
      "-2.0048900933401887e-08",
      "-2.6487627908035965e-09",
      "3.686677333189174e-08",
      "1.6424412967537501e-09",
      "-6.005860154113122e-08",
      "3.9913326247394164e-10",
      "1.576483260349835e-08",
      "-9.925244606354737e-09",
      "-2.783031616682043e-11",
      "7.675202924998956e-09",
      "5.9380783920571204e-08",
      "-4.6828335394101896e-08",
      "9.42565072268904e-09",
      "7.571917828240417e-10",
      "4.912415807459705e-08",
      "-4.907658996849097e-08",
      "-5.252564975274418e-10",
      "4.3772501841444655e-08",
      "5.885310470042219e-09",
      "2.023121824467221e-08"
    ],
    [
      "4.234936933921839e-05",
      "4.235572930722403e-05",
      "4.234976518267405e-05",
      "4.235625552689286e-05",
      "4.235105487600452e-05",
      "1.1386463255018878e-09",
      "4.0397457924379795e-09",
      "1.072039861921268e-08",
      "4.3980635638244035e-09",
      "8.312654534918779e-10",
      "2.8407613965457017e-09",
      "6.718200924244916e-09",
      "1.0685086147078408e-08",
      "3.0678816307349686e-09",
      "9.530105815110742e-09",
      "1.1258222505908146e-08",
      "-3.884946973372705e-09",
      "-1.8276532681334126e-09",
      "-8.885672835442643e-10",
      "8.85353826852536e-09",
      "-3.0314970861026556e-09",
      "1.9622309639582237e-09",
      "9.386545509580704e-09",
      "7.076737832746359e-09",
      "1.417634285721022e-08"
    ],
    [
      "4.2393034764686917e-05",
      "4.2401630577874906e-05",
      "4.237950246580656e-05",
      "4.2369368991515233e-05",
      "4.2406542007360814e-05",
      "-1.9550014657622544e-08",
      "5.150896075691911e-09",
      "4.47460819638211e-09",
      "-1.787426351453389e-08",
      "-3.1309919502164017e-08",
      "2.1409703203164713e-08",
      "-3.867368066764234e-09",
      "-4.0130583638499e-09",
      "1.9404901781003274e-08",
      "-6.025944390697466e-09",
      "3.381727602103913e-08",
      "-2.778775838176449e-08",
      "1.6827531768344324e-08",
      "-4.22734996124527e-08",
      "2.702496033644973e-08",
      "-6.622946358063085e-09",
      "2.1606463130028137e-08",
      "3.985665374789771e-09",
      "2.3437117458451724e-09",
      "2.756230656063293e-08"
    ],
    [
      "0.00039504213757645225",
      "0.00039005895941311144",
      "6.952029919133058e-05",
      "8.490193844373684e-05",
      "0.00021051273393109439",
      "-0.00026703066975952347",
      "7.705899661578055e-05",
      "5.9515483584569925e-05",
      "-0.00024325213557134013",
      "-9.709705807754863e-05",
      "2.3717263157502235e-05",
      "0.0001767820197012799",
      "-5.309638360022095e-06",
      "-5.1167893439772163e-05",
      "-4.453452003515648e-05",
      "0.00022655405642282224",
      "-6.034267479558212e-05",
      "0.0001070607282145001",
      "-1.1529294713593967e-05",
      "-3.7944860899887175e-06",
      "-0.00011928356275234261",
      "0.0001649770194181675",
      "3.3583477101804455e-05",
      "-4.412977116167696e-05",
      "7.191319036719935e-05"
    ],
    [
      "0.008577207262493787",
      "0.0019910458229430153",
      "0.013951818930659077",
      "0.003676131919168276",
      "0.005727289703856249",
      "-0.0033318542677456932",
      "-0.005519302876445473",
      "-0.005387066482495058",
      "0.006493519054147838",
      "-0.0004338213744605232",
      "0.0017140435682441687",
      "-0.003229527552333145",
      "0.00503762959025448",
      "-0.0014246102556923444",
      "-0.0036816468383394714",
      "-0.002351671084037559",
      "0.00939426992921163",
      "0.0014117474696324094",
      "0.002520776529198589",
      "-0.0051881406915438395",
      "-0.00203546486253095",
      "0.0008051478518034286",
      "0.00501659738530801",
      "-0.00877750722740309",
      "-0.002665152048240041"
    ],
    [
      "4.235875946413629e-05",
      "4.238600472393352e-05",
      "4.23645475396373e-05",
      "4.242563364072546e-05",
      "4.239556139380997e-05",
      "1.4760244848780253e-08",
      "1.2145410411156957e-08",
      "-1.8607530052791288e-09",
      "4.635859196048503e-09",
      "9.519945289282247e-09",
      "-7.600994183190833e-09",
      "1.241181073934908e-10",
      "6.454908347854584e-09",
      "-3.080194830785625e-09",
      "-2.191558979412546e-08",
      "1.0183138118140198e-08",
      "4.4293748241635423e-10",
      "1.0915247640484054e-08",
      "-1.9559500374122764e-08",
      "1.683589308450681e-08",
      "3.235096786636581e-08",
      "-2.3157361134132613e-08",
      "2.3942448835259412e-08",
      "-3.981696641227837e-09",
      "5.006805759365157e-08"
    ],
    [
      "4.236242623347127e-05",
      "4.239880781700333e-05",
      "4.237249724088847e-05",
      "4.243141278874301e-05",
      "4.242831127685577e-05",
      "6.459422984208993e-09",
      "-5.9771221029208454e-09",
      "-7.060453267101382e-10",
      "-5.9430406647897896e-09",
      "-1.3221811588371699e-08",
      "2.3995293764870525e-08",
      "-2.9595976318218166e-08",
      "9.761107335081444e-09",
      "2.4694064296124323e-08",
      "-2.4716149312970285e-08",
      "3.1333191125440866e-08",
      "-1.4657555291974002e-08",
      "2.0856173540376773e-08",
      "-2.6046417395275205e-08",
      "3.042358060188852e-08",
      "2.4223261426567293e-08",
      "6.5024773552959544e-09",
      "-5.881975814120991e-09",
      "1.7689228508353663e-08",
      "7.723159064400836e-08"
    ],
    [
      "4.2343980106247285e-05",
      "4.2360835594732405e-05",
      "4.235502256518343e-05",
      "4.2363956276809374e-05",
      "4.23530645485371e-05",
      "5.2054212139308394e-09",
      "3.6286898306036736e-09",
      "1.0408933665458476e-08",
      "7.73297321793952e-09",
      "3.639644922383759e-09",
      "1.9617526112618405e-09",
      "7.3372069427326786e-09",
      "1.1253406756566492e-08",
      "3.805431970085554e-09",
      "8.74433919990228e-09",
      "8.021803542565779e-09",
      "-3.720276478835111e-09",
      "-2.445786380473823e-09",
      "7.635982557973145e-11",
      "1.4631953748036205e-08",
      "1.020044126555619e-09",
      "-4.400677092790289e-10",
      "1.1850732092885251e-08",
      "5.882210875142552e-09",
      "1.7456266094263626e-08"
    ],
    [
      "4.23490376044006e-05",
      "4.2368461004163735e-05",
      "4.2351361652146186e-05",
      "4.236336364244352e-05",
      "4.2361071926649935e-05",
      "1.2995238324708894e-08",
      "2.5625182008490866e-09",
      "7.026508910150234e-09",
      "1.041585808840641e-08",
      "2.1725879366170163e-09",
      "1.1546650432968612e-08",
      "-2.7639659693913684e-10",
      "1.1457325092012839e-08",
      "8.665627358765037e-09",
      "6.031681272776501e-09",
      "1.115416526188768e-08",
      "-3.748434067356418e-09",
      "1.2051885556187484e-09",
      "-9.461136885262892e-09",
      "1.3211598199130189e-08",
      "9.001415627473266e-09",
      "-4.6504358699176334e-09",
      "3.214711944972978e-09",
      "8.207312280546206e-09",
      "1.658369208352147e-08"
    ],
    [
      "0.00015494510618248257",
      "0.006184225320054758",
      "0.00037635817148660105",
      "0.002468446090247278",
      "0.006778129390646787",
      "-0.0008060765914853982",
      "0.00016941473412364108",
      "0.0003458138183493111",
      "-0.000280682105836678",
      "-0.0010767459886246284",
      "-0.0031360478634380965",
      "0.0033634542863660378",
      "0.00020420820789646525",
      "0.0002491397650517097",
      "-0.0037232617096915424",
      "0.0001821467462133579",
      "8.949797678223875e-05",
      "-0.0003845927977210663",
      "0.0008168474143835733",
      "-0.0009378332392514918",
      "0.002242783495902939",
      "-0.005479550940282435",
      "-0.000870630516905303",
      "0.001471748905529594",
      "0.0015720749435701184"
    ],
    [
      "0.00011457569773485558",
      "8.129323401113767e-05",
      "0.0016285514119153742",
      "0.0017445069238035496",
      "0.0013281262143473224",
      "-1.3231577072716021e-05",
      "-0.00011530158294247286",
      "0.00016696169137153007",
      "-0.00019539739555412522",
      "0.0002473116590177351",
      "-0.0002497317870903747",
      "0.00020202344956221966",
      "-0.001625011705612285",
      "0.0013422472236452934",
      "-0.0014499245152428378",
      "-5.130685504904121e-05",
      "-0.00031819849833357905",
      "0.0003082962026215905",
      "-0.0002338159402388116",
      "-2.3573173361625764e-05",
      "6.211676390205931e-05",
      "-9.600418157463064e-05",
      "0.00024338836443449065",
      "-0.0004877059714004308",
      "0.0002937115970475769"
    ],
    [
      "0.0013630271366650494",
      "0.00036104124911323686",
      "0.0007521637208362312",
      "0.0005435338810641007",
      "0.0010526088432896861",
      "-0.00012637795270658436",
      "0.0006320875422777555",
      "6.001092968153433e-05",
      "-0.0005102889354607899",
      "-0.0004138530902417685",
      "0.00038518155735962906",
      "0.0005481144009430602",
      "-0.00042184508556680826",
      "-0.0008196845881327316",
      "0.0006134349012018194",
      "-0.0006363054909401171",
      "0.0007334113235456609",
      "-0.0008113506416922597",
      "-0.0010362547333220412",
      "0.00023436883760531008",
      "0.00010655531032167915",
      "-0.0001467009420845895",
      "-0.0004216306063412764",
      "-0.0002125619273875677",
      "-0.00036056620012075774"
    ],
    [
      "0.0005390733658492913",
      "0.00020319917292421929",
      "0.00012779841240054583",
      "0.0006773644950814691",
      "0.0006913582462197701",
      "6.391130119488077e-05",
      "4.293726309940198e-06",
      "9.22451245679918e-05",
      "-0.0003486278968545151",
      "-0.00011360822315672667",
      "0.0003189302586649232",
      "-0.00029322334001476456",
      "-0.00022890230835174362",
      "0.00018280869321182777",
      "-0.0005645329264077963",
      "0.0002753241695252076",
      "-0.00020596765050792486",
      "0.000553995322382804",
      "-0.0004481384849191573",
      "-2.885364006333796e-05",
      "2.015360109399158e-05",
      "0.00013557651069759968",
      "4.303558748694693e-05",
      "-0.0001484225791719222",
      "0.0003056400452051598"
    ],
    [
      "4.235486867802956e-05",
      "4.2377079742487235e-05",
      "4.2374920717547394e-05",
      "4.242902009381897e-05",
      "4.239187478694589e-05",
      "-2.7772233294089106e-09",
      "4.565689898526559e-09",
      "3.3493538956319064e-08",
      "1.2079649063298284e-08",
      "-2.097643210185906e-08",
      "-5.141740651462738e-09",
      "1.8555648687886046e-08",
      "2.622252967082633e-08",
      "-1.5215764306951164e-08",
      "2.3447044870165032e-08",
      "2.3466767448159312e-08",
      "-2.2192175146401337e-08",
      "-3.574177070512761e-09",
      "1.3698063384466314e-08",
      "1.5354402889352118e-08",
      "-2.800111912209226e-08",
      "-9.339457753168196e-09",
      "4.2525939804363726e-08",
      "2.706889307488688e-08",
      "6.677747729958671e-08"
    ],
    [
      "4.2342514528887625e-05",
      "4.23536408953073e-05",
      "4.235284571841213e-05",
      "4.237291316504605e-05",
      "4.2361795162385775e-05",
      "9.298401520922978e-10",
      "2.5554198240278756e-09",
      "1.2512862737521639e-08",
      "8.064102541922701e-09",
      "-2.5962126751811233e-09",
      "4.283789069098425e-09",
      "4.130565412524308e-09",
      "1.7379870704669578e-08",
      "3.196556706105888e-09",
      "1.45714526458172e-08",
      "8.513580573148946e-09",
      "-8.77374446027785e-09",
      "-3.841953680437012e-09",
      "1.4968188230001054e-09",
      "1.0407168797484912e-08",
      "-2.6296992037902477e-09",
      "2.4696176284137108e-09",
      "1.1861508575033475e-08",
      "1.495207049186198e-08",
      "2.859591962930346e-08"
    ],
    [
      "4.235448320485188e-05",
      "4.238094018736085e-05",
      "4.236348935314662e-05",
      "4.237456692695176e-05",
      "4.2369622432606975e-05",
      "-1.028902703164888e-08",
      "3.950955656367694e-09",
      "1.3946728174058466e-08",
      "-4.161464898598793e-09",
      "-1.55753896278756e-08",
      "7.3980541924972975e-09",
      "1.5352712410849724e-08",
      "4.867269577720399e-09",
      "1.160194893080012e-09",
      "6.1742514457375204e-09",
      "1.8789260028589404e-08",
      "-1.595220168061887e-08",
      "5.7262557277050315e-09",
      "-2.0188301262270494e-09",
      "2.221793195217696e-08",
      "-1.642891639161157e-08",
      "1.1360187440778575e-08",
      "1.502323439627557e-08",
      "1.780124832344287e-09",
      "3.165922059578595e-08"
    ],
    [
      "0.0009700020294936012",
      "0.0009464026148134332",
      "0.0002601950276768457",
      "0.00024306353382618263",
      "0.0003765425286084739",
      "-0.0007079060245441792",
      "0.00017478085840671843",
      "0.0003581432384223913",
      "-0.0005533043941439421",
      "-0.00039274827369653023",
      "-0.00012257653262430222",
      "0.00038337377706321564",
      "-3.996795290149409e-05",
      "-7.653340596960499e-05",
      "-0.00022971109417585238",
      "0.0005809489860015716",
      "-0.00041416090146779815",
      "0.00024067114145331935",
      "-6.208592720399712e-05",
      "0.00020661953392347648",
      "-0.00040794957192077014",
      "0.0003938799890715188",
      "0.00020524746494420226",
      "-0.0002587209474650016",
      "0.00011960373950930769"
    ],
    [
      "4.239994874705269e-05",
      "4.238196265074051e-05",
      "4.238131705848614e-05",
      "4.237052393617182e-05",
      "4.237568046864005e-05",
      "-1.3560395482706758e-08",
      "1.1652728730735525e-08",
      "1.382212435434326e-08",
      "-2.3763938506836114e-08",
      "1.7379186766998428e-08",
      "-5.216194830644785e-10",
      "1.458099345169966e-08",
      "8.469323402497642e-09",
      "3.8211831982806865e-09",
      "3.4915793284753243e-09",
      "3.084930634161138e-08",
      "1.7161902306463687e-08",
      "2.729462689862339e-09",
      "-4.536668273011882e-09",
      "7.994732530273198e-09",
      "2.7778445279703237e-11",
      "1.570503970971979e-08",
      "1.455473348457141e-08",
      "1.6954011139099232e-08",
      "2.028271916571164e-08"
    ],
    [
      "4.237585446789392e-05",
      "4.239079341430039e-05",
      "4.24064109006606e-05",
      "4.2494333909635995e-05",
      "4.2398944392058895e-05",
      "2.5784627877537104e-08",
      "3.123025176205884e-08",
      "1.0184555264443662e-08",
      "-8.319643147929488e-10",
      "3.868792675350843e-09",
      "3.76649010137987e-08",
      "-1.7989697141278965e-08",
      "-3.398242235220443e-08",
      "2.19705134249663e-08",
      "-5.080581844704689e-08",
      "2.439553068166576e-08",
      "-3.027040774001055e-08",
      "5.831648929934785e-08",
      "-3.310130232321787e-08",
      "-1.702170484168892e-08",
      "4.720718562073018e-08",
      "-1.928231226590335e-08",
      "6.549959376857386e-08",
      "-2.0254664968096194e-08",
      "4.181950399865779e-08"
    ],
    [
      "4.2359151933822286e-05",
      "4.2377903052991175e-05",
      "4.2364416692902605e-05",
      "4.238025282702468e-05",
      "4.23830547691899e-05",
      "7.779454622961525e-09",
      "7.52977367993616e-09",
      "1.324072119705724e-10",
      "1.4176913684137297e-08",
      "1.0651177897120241e-09",
      "1.0185734909270489e-08",
      "-2.9576433734225384e-09",
      "8.959483101807958e-09",
      "1.8588908610186007e-08",
      "2.627146886906164e-09",
      "1.4819452011431769e-08",
      "-6.0918304420635e-09",
      "-4.2243248746470595e-09",
      "-1.737100514244111e-08",
      "1.7196488065434252e-08",
      "1.5219974774973153e-08",
      "-2.1978618088623116e-09",
      "-2.128076916166091e-09",
      "7.636874943356044e-09",
      "3.1632414369403325e-08"
    ],
    [
      "4.23450017936566e-05",
      "4.236542897631148e-05",
      "4.2355934760611767e-05",
      "4.236558662978305e-05",
      "4.2360529750914726e-05",
      "3.0118601298330046e-09",
      "3.510439857003019e-09",
      "1.071049582658171e-08",
      "7.499573747049711e-09",
      "2.2714623755835558e-10",
      "8.658783310826809e-09",
      "6.850182705846056e-09",
      "1.5076798467752844e-08",
      "7.873074726925604e-09",
      "1.2856951491157964e-08",
      "9.06897212877433e-09",
      "-7.27506626043531e-09",
      "-1.9348345798861727e-09",
      "-1.6804525886444407e-09",
      "1.6296358059610103e-08",
      "4.44254025250145e-10",
      "5.2078264949963765e-09",
      "7.330732860260726e-09",
      "9.720302875248191e-09",
      "2.1936118021164736e-08"
    ],
    [
      "4.234156108372575e-05",
      "4.235639357148008e-05",
      "4.234862256982764e-05",
      "4.2358343793528764e-05",
      "4.2353171339318804e-05",
      "5.434975308668474e-09",
      "3.2025791298179524e-09",
      "9.11816631326478e-09",
      "7.730042321342822e-09",
      "3.4229649853741174e-09",
      "9.186392747656676e-09",
      "6.168112257097487e-09",
      "1.2589347690089014e-08",
      "7.266064060558953e-09",
      "1.1998965657312403e-08",
      "6.1219399116917025e-09",
      "-4.214815786438033e-09",
      "-2.0572982834876736e-09",
      "-1.1615771385173411e-09",
      "1.1067770842276802e-08",
      "1.3725498602106514e-09",
      "4.130965468480704e-09",
      "5.10696674321264e-09",
      "7.686312010374723e-09",
      "1.608861767126503e-08"
    ],
    [
      "4.234638159859156e-05",
      "4.236730359290005e-05",
      "4.235077412993466e-05",
      "4.235398409013588e-05",
      "4.235409708210005e-05",
      "6.338487557645845e-09",
      "-1.3003936865613293e-09",
      "7.260444825846822e-09",
      "7.969702798211377e-09",
      "-3.175342532373442e-09",
      "7.180289428959069e-09",
      "1.114973061048982e-09",
      "9.45601807599856e-09",
      "6.103740804213116e-09",
      "8.962400200742368e-09",
      "1.3066326618799763e-08",
      "-6.0451350355613595e-09",
      "-1.7650334855080535e-09",
      "-6.28470264640229e-09",
      "1.5891118406973183e-08",
      "1.4012781819155868e-09",
      "-1.4048501157779751e-09",
      "4.2442079365577475e-09",
      "8.6285306678552e-09",
      "1.3346164878122215e-08"
    ],
    [
      "4.2344537093948844e-05",
      "4.235472220734182e-05",
      "4.235159608241965e-05",
      "4.235772373872628e-05",
      "4.235460988738757e-05",
      "4.4564957102045446e-09",
      "5.519269010452996e-09",
      "8.142811756676167e-09",
      "7.001360260037339e-09",
      "3.5802609887124924e-09",
      "7.891307432830547e-09",
      "6.419255683472399e-09",
      "1.1255306107320676e-08",
      "7.4267948792012136e-09",
      "1.1060708238737606e-08",
      "6.6529013215134756e-09",
      "-4.280241326986634e-09",
      "-9.278325591211031e-10",
      "-3.0261840639394298e-09",
      "8.803925951105619e-09",
      "1.2590266651114587e-09",
      "3.3956199468951456e-09",
      "7.67336601165214e-09",
      "7.103286502190561e-09",
      "1.4770387439788668e-08"
    ],
    [
      "0.022629577796142712",
      "0.021515865796010662",
      "0.028624931557056255",
      "0.005095158212539275",
      "0.0128148431936232",
      "-0.005686941597297715",
      "-0.021376806585420464",
      "-0.0031306283495949657",
      "0.011974900190151771",
      "0.007357669674657838",
      "-0.007826025432006733",
      "-0.012611700504806403",
      "0.00012662632987195277",
      "-0.008422110524141716",
      "0.0015705398634697407",
      "-0.017467263677708192",
      "0.004659474718001256",
      "0.006965458433238273",
      "0.01148716943237831",
      "-0.0218471572527691",
      "-0.0017818437192078358",
      "0.004553764954011805",
      "-0.005949760591684262",
      "-0.015343501663443572",
      "-0.004127306930109413"
    ],
    [
      "4.5765979196674834e-05",
      "5.0408017379108206e-05",
      "4.436895348147121e-05",
      "6.248336516476148e-05",
      "6.883624442245453e-05",
      "-4.799154100012476e-06",
      "-1.289241976001964e-06",
      "7.5626989407770295e-06",
      "-2.854890872275196e-06",
      "3.2152103860247502e-06",
      "-1.2702816621311406e-05",
      "-1.3677488911729985e-06",
      "-5.131054201710798e-06",
      "-4.918401382553038e-06",
      "2.641713567130407e-06",
      "2.053338598618374e-06",
      "2.2674880662603936e-06",
      "-3.393125305677618e-06",
      "-9.053736837733957e-06",
      "-2.4160129801577805e-06",
      "2.338437597366938e-07",
      "1.4522126292831015e-05",
      "-3.7358315243402196e-06",
      "5.371348959030318e-06",
      "-2.2901693342854423e-05"
    ],
    [
      "0.007464761502248366",
      "0.0023511029680243862",
      "0.0015442597622225187",
      "0.010708712486863647",
      "0.00758242855893379",
      "-0.00043087889129731405",
      "-0.0008562793160215096",
      "0.008350658757502056",
      "-0.005227899514625997",
      "-0.001740319347326632",
      "0.0012191761006031046",
      "0.003271670725628639",
      "-0.002298934492226766",
      "-0.001723372500785253",
      "-0.0036671015272159444",
      "-0.0041171055744279594",
      "0.0032271032569963576",
      "-0.0030718437121879014",
      "-0.005351070988128261",
      "-0.0006622896821519605",
      "0.0048103221682210175",
      "-0.0025891838391095046",
      "-0.0032763231711376035",
      "0.0028903448132032335",
      "-0.008183821068145747"
    ],
    [
      "4.240798086581867e-05",
      "4.2571982082397463e-05",
      "4.256613654872185e-05",
      "4.2993677902237864e-05",
      "4.282341371679738e-05",
      "9.146433138253427e-08",
      "1.1738171449360565e-07",
      "1.7973906157532445e-07",
      "1.5450092665507012e-07",
      "1.8498353733081793e-07",
      "3.6026217448494465e-07",
      "1.1367261856153196e-07",
      "3.5821049693303917e-07",
      "2.595828615742565e-07",
      "3.193644248283487e-07",
      "-7.03394090139567e-08",
      "-2.620102249648722e-08",
      "-8.361695971962805e-08",
      "6.481283810305098e-08",
      "1.2407913123751061e-07",
      "1.0610354825584225e-07",
      "2.9266177796378264e-07",
      "-9.63830355216195e-08",
      "1.9237451080724916e-07",
      "4.5060949956861043e-07"
    ],
    [
      "4.2339955456078285e-05",
      "4.234759472275375e-05",
      "4.2346454655084066e-05",
      "4.236339434990194e-05",
      "4.2351119660499684e-05",
      "3.949197932973049e-09",
      "4.211158029610494e-09",
      "5.851876146248831e-09",
      "2.944885668391583e-09",
      "3.644670081975055e-09",
      "6.023961735562055e-09",
      "6.256780930998494e-10",
      "9.312163489142101e-09",
      "3.477497896006276e-09",
      "4.113781343878325e-09",
      "3.185727390945619e-09",
      "-2.5087704584054727e-09",
      "1.6532731756739384e-09",
      "-3.0605340664648444e-09",
      "8.200743002782764e-09",
      "6.402936265639546e-09",
      "2.603741853446018e-09",
      "7.438234977686585e-09",
      "5.003412002924767e-09",
      "1.778728138060895e-08"
    ],
    [
      "0.0004154347345976328",
      "0.0010287372869073627",
      "0.0002763456597183268",
      "0.0006797998738945334",
      "0.0007568939145847364",
      "7.975056559782262e-05",
      "-0.00018490855150997304",
      "-0.00034307796912495374",
      "-4.495801531111459e-05",
      "-0.00041086759663167666",
      "0.0004852740178619925",
      "-0.0008386179512307084",
      "-4.3904896410522856e-05",
      "0.0003399745437282358",
      "-0.00043633682508015584",
      "0.0006013503434296913",
      "-0.00023040686366767585",
      "0.0003465271301171419",
      "-0.0005143387181427469",
      "0.00024888020679124373",
      "0.0006270957532812591",
      "-3.7385555065856446e-05",
      "-0.000383658307173911",
      "0.00022717341001796503",
      "0.0005148232350242599"
    ],
    [
      "4.236427288995184e-05",
      "4.243019648181994e-05",
      "4.239088062053333e-05",
      "4.237915704571888e-05",
      "4.240003315103375e-05",
      "2.5061539030815778e-08",
      "1.729221218743021e-08",
      "1.073234490075552e-08",
      "2.4160429294951193e-08",
      "3.023758394456226e-08",
      "1.5494537788015032e-08",
      "4.4468072558791984e-08",
      "7.370641299451558e-09",
      "3.577251634639026e-08",
      "8.358213869716888e-09",
      "2.226584118505589e-08",
      "1.5889618471085848e-09",
      "8.593314020675771e-10",
      "-4.022369176737194e-09",
      "3.4598941534479426e-08",
      "-5.454032680136941e-10",
      "1.8345368717769592e-09",
      "6.413238561333867e-09",
      "-1.0549861243141205e-08",
      "2.881990267445735e-08"
    ],
    [
      "0.00645718597391234",
      "0.008893500670982457",
      "0.010789225614366474",
      "0.013389192820941764",
      "0.003540236299238131",
      "0.00440954786574114",
      "-0.004818034791778233",
      "-0.005289403771170367",
      "0.004620606664293888",
      "0.0031290340986197696",
      "-0.010867455218435927",
      "0.00218251769941141",
      "-0.00403028459970465",
      "-0.004570126280328334",
      "-0.0025752973274472102",
      "-0.006110183212725358",
      "-0.006762086447578942",
      "0.007592086003288566",
      "0.001043212525143402",
      "-0.009237448438385226",
      "0.00018058102865580245",
      "0.0051182748168141085",
      "-0.011277981925804448",
      "0.0040871980794508055",
      "-0.006328763416003695"
    ],
    [
      "4.236225826506149e-05",
      "4.2360841775501064e-05",
      "4.235783296686381e-05",
      "4.2358323848160253e-05",
      "4.2363838303735986e-05",
      "8.585284882199442e-09",
      "9.653389261399027e-09",
      "2.371952176757037e-09",
      "4.740933335727078e-10",
      "3.769696624573521e-09",
      "-1.8154356201027805e-09",
      "4.918872706138643e-09",
      "4.37660896419922e-09",
      "-6.6752764931898715e-09",
      "3.5717083408573627e-09",
      "7.174142708323801e-09",
      "5.54863447881317e-09",
      "-1.620130319429006e-09",
      "-1.719015307978663e-08",
      "1.624643514128723e-08",
      "1.3710001793903703e-09",
      "-6.82199934456925e-09",
      "1.1332603154189471e-08",
      "-2.4331954611540107e-09",
      "1.5419098052479222e-08"
    ],
    [
      "4.235786619702295e-05",
      "4.2384272142307956e-05",
      "4.23556523861003e-05",
      "4.235470820183741e-05",
      "4.2365337775934506e-05",
      "6.966616822016932e-09",
      "-5.337289306126125e-09",
      "6.796539761027502e-09",
      "5.343241390183184e-09",
      "-1.3746145157635508e-08",
      "-1.765561044941444e-09",
      "3.12612393016887e-09",
      "4.186634587902135e-09",
      "-4.575623259154535e-09",
      "3.5468234215810146e-09",
      "2.173618171032773e-08",
      "-6.148739937414461e-09",
      "-1.2066314571301931e-09",
      "-1.4078872590667014e-08",
      "2.3379890221207504e-08",
      "-6.140431428243722e-09",
      "-1.3660846735916212e-08",
      "9.802482145483316e-09",
      "7.198008464652228e-09",
      "1.6735979085507376e-08"
    ],
    [
      "4.248435707115526e-05",
      "4.3365666094445926e-05",
      "4.2402324176138304e-05",
      "4.27791894508162e-05",
      "4.3170507243108846e-05",
      "3.662054536686235e-07",
      "2.2847918921847196e-08",
      "1.9606608288531657e-07",
      "3.33331530954355e-07",
      "8.353659362042513e-08",
      "4.641578819991342e-07",
      "9.038522762667953e-07",
      "-4.293910651010953e-08",
      "8.089364113826785e-08",
      "4.2630584891572063e-07",
      "5.3358291997730674e-08",
      "7.252045958280657e-08",
      "-1.4959546159694413e-07",
      "2.821462551494195e-08",
      "2.2497680730256804e-07",
      "-4.544206960796481e-07",
      "-5.332690004876702e-09",
      "-1.2865627203084814e-07",
      "-1.7966404460267248e-07",
      "4.247812097227852e-07"
    ],
    [
      "4.234305540328696e-05",
      "4.234692049534163e-05",
      "4.234196911895129e-05",
      "4.235265616691564e-05",
      "4.235308332554477e-05",
      "1.6851400235684689e-09",
      "2.0851588568933645e-09",
      "6.831998029736583e-09",
      "2.6559128130463566e-09",
      "-8.626321116719392e-10",
      "3.4372712739070914e-09",
      "5.6898075871530785e-09",
      "6.627130522933381e-09",
      "1.6482050503616333e-09",
      "6.036976560551282e-09",
      "4.450089831024094e-09",
      "-3.2889213667635334e-09",
      "-1.7137957151650145e-09",
      "-4.833379924009295e-09",
      "7.268277323005703e-09",
      "-2.578038131538879e-09",
      "1.2724718369547856e-09",
      "4.905725153628459e-09",
      "3.928635737716403e-09",
      "1.4667279231626365e-08"
    ],
    [
      "4.235028485052668e-05",
      "4.235416245949142e-05",
      "4.234830635571681e-05",
      "4.2359428495248356e-05",
      "4.2356358909198896e-05",
      "3.921177299799235e-09",
      "3.8960907679162453e-10",
      "1.098403365847555e-08",
      "-7.214539898379152e-11",
      "-3.446154580443561e-09",
      "7.361741200533216e-09",
      "-3.860352501087976e-10",
      "6.7262240289575456e-09",
      "4.916807375051398e-09",
      "1.2359858648617542e-09",
      "7.847165020226861e-09",
      "-4.619044943640979e-09",
      "2.12655874950749e-09",
      "-8.712575887545862e-09",
      "1.1031154645179832e-08",
      "1.3961321715954089e-09",
      "9.479994020633376e-10",
      "3.5246209256389847e-09",
      "7.193010563337339e-09",
      "1.3172557857815472e-08"
    ],
    [
      "4.2346670762242886e-05",
      "4.235828661838806e-05",
      "4.2348289143429355e-05",
      "4.2356624640169876e-05",
      "4.236121779806965e-05",
      "4.8538548475751184e-09",
      "3.85727366649951e-09",
      "6.333703022805398e-09",
      "3.957965805678175e-09",
      "-8.302159623586438e-10",
      "5.3542515538577366e-09",
      "7.499867425678095e-09",
      "8.286131225834589e-09",
      "2.297045631765913e-09",
      "5.8934424741663825e-09",
      "4.8743751491200444e-09",
      "-3.539123517191235e-09",
      "2.38387277834012e-10",
      "-9.171691136005338e-09",
      "1.2995036646763696e-08",
      "-5.937142393058583e-11",
      "-8.621593914747516e-10",
      "5.758088275385663e-09",
      "2.790130523688131e-09",
      "1.7141690775507066e-08"
    ],
    [
      "0.003614601758808206",
      "0.00499287097255351",
      "0.00634429535785053",
      "0.03368456065532724",
      "0.03510258437324748",
      "0.000780025323260366",
      "-0.0037631000051654476",
      "-0.00967395187486325",
      "0.008094040462772116",
      "0.0025212107891584884",
      "-0.008077586125566413",
      "-0.0071728591986200295",
      "0.006019208491649081",
      "-0.014778609539664379",
      "-0.010762763536752507",
      "-0.004132290965514325",
      "-0.002889808297172309",
      "0.005156765042218058",
      "0.007728497687542028",
      "-0.004984065555741097",
      "-0.010064683633914502",
      "0.011050557062551092",
      "-0.013258197564138739",
      "-0.0015936755196659777",
      "-0.032613869537616816"
    ],
    [
      "0.008941780066176859",
      "0.002904558337765122",
      "0.00032821419728005136",
      "0.0001341236482665573",
      "0.0013205290337480185",
      "-0.004461222233019545",
      "0.000599601144593834",
      "-0.0006112088291805927",
      "-0.003371140631044239",
      "9.135621711217033e-05",
      "0.00048291426870792264",
      "0.001716898101763272",
      "6.937676195948033e-05",
      "-0.00021025223534727625",
      "0.00023913895124849925",
      "0.002359957423752039",
      "0.0014779803876225517",
      "0.0006656443432768314",
      "0.00010162518803225278",
      "-0.0008998870818080402",
      "-0.0001716042865407922",
      "0.0008430094283340115",
      "0.00014636929447913206",
      "0.0005667114934168776",
      "0.00024518328089751825"
    ],
    [
      "4.2365727750261426e-05",
      "4.240104240922512e-05",
      "4.236721104282411e-05",
      "4.238815650509581e-05",
      "4.238976613463465e-05",
      "-1.8996017991727055e-08",
      "1.171131824647953e-08",
      "1.7668664140943304e-08",
      "-1.5327186439778836e-08",
      "-2.4405210559611527e-08",
      "1.5073145469791113e-08",
      "3.5668515486791364e-08",
      "-1.0927606952522021e-09",
      "-5.5283914547142055e-09",
      "3.279561181104189e-09",
      "2.6252074764823122e-08",
      "-2.0971815157038024e-08",
      "1.772131608876193e-08",
      "-1.8177988291314238e-09",
      "1.9626229055339574e-08",
      "-3.2793592684267346e-08",
      "1.8500300224859242e-08",
      "2.2932564684841342e-08",
      "-7.056169312759508e-09",
      "4.524783828257428e-08"
    ],
    [
      "4.234740827314768e-05",
      "4.236508760012993e-05",
      "4.234957841743813e-05",
      "4.235857765968741e-05",
      "4.2361003550615697e-05",
      "-5.343842482129799e-11",
      "2.246296198053341e-09",
      "9.614018306020578e-09",
      "4.036997238354329e-09",
      "-7.0134662454353835e-09",
      "4.512411553606318e-09",
      "1.3212021221746987e-08",
      "5.9446881369829824e-09",
      "4.3803713014049844e-10",
      "9.087232312627207e-09",
      "9.920738348811403e-09",
      "-7.993082084374372e-09",
      "-1.3929011883999452e-09",
      "-4.668911404357075e-09",
      "1.4381713880339764e-08",
      "-9.530845637881737e-09",
      "1.0977145053017247e-09",
      "8.659156262626159e-09",
      "2.277356342172912e-09",
      "1.9935941063001528e-08"
    ],
    [
      "4.234182010312572e-05",
      "4.234887645099169e-05",
      "4.234326869324521e-05",
      "4.2351051215667234e-05",
      "4.235331271499998e-05",
      "2.711537971214554e-09",
      "1.702865009076817e-09",
      "5.854998133949401e-09",
      "6.502729659976146e-09",
      "-3.996956241872438e-10",
      "4.234392208417828e-09",
      "5.213049802541554e-09",
      "8.733260607807931e-09",
      "3.6469594955940335e-09",
      "1.0399724540035436e-08",
      "4.312249543664194e-09",
      "-4.156698875082175e-09",
      "-4.353317462257159e-09",
      "-5.358812844468394e-09",
      "8.677429750078868e-09",
      "-1.2229500075527837e-09",
      "1.0156722040282039e-09",
      "4.099957200919517e-09",
      "5.728532644247846e-09",
      "1.4186255993394762e-08"
    ],
    [
      "4.234485988634273e-05",
      "4.236221710435799e-05",
      "4.2344875709818746e-05",
      "4.235509073619889e-05",
      "4.2353788918062164e-05",
      "2.4158419971152614e-09",
      "-1.2697865000865547e-09",
      "1.0073392811159128e-08",
      "5.632443320021934e-09",
      "-3.570371793403157e-09",
      "5.34343123733692e-09",
      "1.0642399404081834e-08",
      "5.088420407168487e-09",
      "2.56227682571314e-09",
      "9.809405193495175e-09",
      "1.2764403812771423e-08",
      "-5.67112201218481e-09",
      "-3.1589696354984247e-09",
      "-6.367586697630285e-10",
      "1.2194693956831718e-08",
      "-9.626858593350037e-09",
      "1.902404066364404e-09",
      "5.670783204998726e-09",
      "4.048380294714066e-09",
      "1.7083530160939663e-08"
    ],
    [
      "4.235114908802026e-05",
      "4.23696817825551e-05",
      "4.2347815272274135e-05",
      "4.2355202587335054e-05",
      "4.236035196915682e-05",
      "8.446874301876189e-10",
      "-1.0778507137822195e-09",
      "8.732688793260848e-09",
      "2.741332662565218e-09",
      "-4.206596265387858e-09",
      "9.427784808639927e-09",
      "9.263400162379755e-09",
      "5.435688837133062e-09",
      "6.114696700312344e-09",
      "9.103417343382099e-09",
      "1.4337581469544839e-08",
      "-6.992318301177879e-09",
      "-1.3400653175794436e-09",
      "-7.35288509162735e-09",
      "1.538619698056156e-08",
      "-6.04758134105539e-09",
      "5.9414801811995265e-09",
      "3.2011467307671235e-09",
      "3.6648987471905886e-09",
      "1.628585141158999e-08"
    ],
    [
      "0.0028075903400687123",
      "0.00027946248782562496",
      "0.0010622585352429747",
      "0.005140050137762414",
      "0.005133521994476885",
      "0.0007873383554789533",
      "-0.0016747155865920232",
      "-0.0031975450746841586",
      "0.0033873059824419765",
      "-0.00046830953890099504",
      "-0.0007759107518743103",
      "0.0010747960439158061",
      "0.002025379690893534",
      "-0.001978650366736456",
      "-0.002768603580371808",
      "0.00018905476810147863",
      "0.00012480452344277587",
      "0.001967683610998902",
      "0.0016137337124000556",
      "0.00015003856795832955",
      "0.0007788534061127697",
      "0.00022791645812178117",
      "-0.001047387878140172",
      "-0.0011302224368351435",
      "-0.0042764198889746995"
    ],
    [
      "4.23579854815767e-05",
      "4.2356064110373686e-05",
      "4.235947392591365e-05",
      "4.236458265854305e-05",
      "4.235937412662955e-05",
      "2.2483150593087767e-09",
      "6.943003328818222e-09",
      "9.366454337691436e-09",
      "5.114821219795116e-09",
      "-2.8943714785060234e-11",
      "7.332503000783332e-10",
      "3.592573616706669e-09",
      "1.0413255509091632e-08",
      "2.025851297810579e-09",
      "8.226295272804583e-09",
      "1.1135926160333555e-08",
      "-1.3924865272879457e-09",
      "-3.0108063801283928e-09",
      "-5.932491357356503e-09",
      "1.1331803999269307e-08",
      "-1.13404897662404e-09",
      "-4.1882739473095156e-10",
      "1.2372062770686627e-08",
      "7.83569341609469e-09",
      "1.9370618836863227e-08"
    ],
    [
      "4.2370256072151835e-05",
      "4.248263613487891e-05",
      "4.237844480650993e-05",
      "4.2383101357027884e-05",
      "4.2385820173516086e-05",
      "6.88304441519691e-09",
      "-1.675875851918147e-08",
      "1.8766621752091264e-08",
      "1.1726609513793767e-08",
      "-2.8241468714655877e-08",
      "-1.663473613598027e-08",
      "2.6759218602939967e-08",
      "5.092765479584039e-09",
      "-1.1444051612440002e-08",
      "-4.2451928525375366e-09",
      "5.385198120862539e-08",
      "-1.1594496038680124e-08",
      "-5.810913900431458e-09",
      "1.739687460794706e-09",
      "5.8674412641603634e-08",
      "-1.162099770516027e-08",
      "-3.610065875216235e-08",
      "1.6384850607687978e-08",
      "6.843247359774943e-09",
      "3.4639543473615377e-08"
    ],
    [
      "4.235564699003885e-05",
      "4.242110334552933e-05",
      "4.2362194228365845e-05",
      "4.236664476003978e-05",
      "4.2365581603728426e-05",
      "-6.799167960229936e-10",
      "-9.998132947351318e-09",
      "1.8134835186012264e-08",
      "5.206534463799265e-09",
      "-1.8557570381601096e-08",
      "2.1757166445950408e-09",
      "2.9093515683887132e-08",
      "-2.175367189286194e-09",
      "-3.346914778223913e-09",
      "9.679172133535032e-09",
      "3.538494945295952e-08",
      "-1.3184979823799366e-08",
      "-2.710192718708144e-09",
      "4.836722123240985e-09",
      "3.846806314456548e-08",
      "-2.984768909895579e-08",
      "-8.123543455518956e-10",
      "1.3454179882256136e-08",
      "-2.442090423693616e-09",
      "2.7333593603159103e-08"
    ],
    [
      "4.234263746774626e-05",
      "4.23637154921467e-05",
      "4.234805264419185e-05",
      "4.239178396360894e-05",
      "4.238743417895368e-05",
      "6.343519587512434e-09",
      "9.525259379406676e-10",
      "8.459211662986223e-09",
      "8.333307203788801e-09",
      "2.5177892836937208e-09",
      "1.750291712096398e-08",
      "1.0117804445475198e-08",
      "1.7835259609770688e-08",
      "6.829658771963017e-09",
      "1.6750168793903075e-08",
      "7.686296091244014e-09",
      "-3.697225848369852e-09",
      "-3.4533505749818236e-09",
      "-2.577287804476558e-09",
      "1.2861655426972316e-08",
      "-2.0090219491992432e-09",
      "9.58001798027041e-09",
      "2.5950747192256296e-09",
      "1.3510861256462619e-08",
      "4.990515391551861e-08"
    ],
    [
      "4.233965628624488e-05",
      "4.23542222683505e-05",
      "4.234463495852126e-05",
      "4.237358056663438e-05",
      "4.2369623634973714e-05",
      "4.615881897242479e-09",
      "2.1101703578403575e-09",
      "8.819699368133501e-09",
      "8.272052885894201e-09",
      "2.858120698263108e-09",
      "1.3699413423428885e-08",
      "1.0150975574488119e-08",
      "1.4080525903847394e-08",
      "7.0075557710838756e-09",
      "1.5774318296782033e-08",
      "4.159694239884802e-09",
      "-3.771854912375309e-09",
      "-4.58887429045617e-09",
      "-7.128671891696065e-10",
      "9.376475490763554e-09",
      "-2.7000390749873055e-09",
      "8.356556463825986e-09",
      "2.1932435089449546e-09",
      "9.726680973479705e-09",
      "3.3288626852987855e-08"
    ],
    [
      "4.234771866786989e-05",
      "4.2375859835627625e-05",
      "4.235593420217681e-05",
      "4.236661720006234e-05",
      "4.236520144987601e-05",
      "4.448851089946612e-09",
      "-3.5663830143198906e-09",
      "7.501731409078858e-09",
      "6.7012386806745156e-09",
      "-6.283863242987714e-09",
      "1.4240666474347408e-08",
      "-3.572813246786621e-09",
      "1.2415001027953724e-08",
      "1.1684299876839537e-08",
      "9.193652751440258e-09",
      "1.7046358444693913e-08",
      "-8.919711346697866e-09",
      "-4.880244123324364e-10",
      "-6.869856396158409e-09",
      "2.1851136303019435e-08",
      "2.980152876417745e-09",
      "6.2003381630826906e-09",
      "-4.67451163207481e-10",
      "1.3002845884222191e-08",
      "2.54848625797037e-08"
    ],
    [
      "4.2343137824677395e-05",
      "4.236340360133589e-05",
      "4.2347739897949786e-05",
      "4.237320213453991e-05",
      "4.236608208888541e-05",
      "3.2323531821419424e-09",
      "1.1263918493541664e-09",
      "1.0370598855207747e-08",
      "2.532366152192196e-09",
      "6.743073969155402e-10",
      "1.545310310017886e-08",
      "9.382495152707581e-09",
      "1.0104227379776439e-08",
      "7.3263852951957426e-09",
      "9.229247727595204e-09",
      "9.336459105644357e-09",
      "-4.3210134822182535e-09",
      "1.131755015243725e-09",
      "-3.2322794511952636e-11",
      "1.33393738308551e-08",
      "-3.4932158606981436e-09",
      "1.0831496302722361e-08",
      "2.1902375596297523e-09",
      "6.54946627167976e-09",
      "3.051000477276612e-08"
    ],
    [
      "4.2350523235898124e-05",
      "4.236067767878152e-05",
      "4.235470588790154e-05",
      "4.2362628269750364e-05",
      "4.235885195465731e-05",
      "1.4466370859995088e-09",
      "4.64907882244066e-09",
      "1.1396631384807492e-08",
      "3.3966868658672904e-09",
      "-1.8821274228204386e-09",
      "6.5303677345957796e-09",
      "7.17801450979418e-09",
      "7.975477426819877e-09",
      "6.227234871661319e-09",
      "6.714622339969903e-09",
      "7.220687298110714e-09",
      "-6.194634098874593e-09",
      "-1.0757824635954152e-09",
      "-6.0577225886869e-09",
      "1.4388696751757578e-08",
      "-1.3095963627110152e-09",
      "3.89524877651349e-09",
      "6.863647406035176e-09",
      "4.105921756401657e-09",
      "1.6418826102561287e-08"
    ],
    [
      "0.03415877141587636",
      "0.019022050774845426",
      "0.013992229534844374",
      "0.0274277049419898",
      "0.050695890253096135",
      "-0.0022061015047280448",
      "-0.013542608171868857",
      "-0.025334021591683107",
      "0.0005703696283366695",
      "0.00800350075252878",
      "-0.0016493798709998307",
      "-0.027959725874066303",
      "0.004331728600775052",
      "-0.014847333044896759",
      "0.0021025722482615897",
      "-0.024978325238560733",
      "-0.011646463888786564",
      "0.005137810784355395",
      "0.03960298471844409",
      "-0.009915223517497662",
      "-0.016866205622676343",
      "-0.0033328253131536907",
      "-0.015170613385734224",
      "-0.01102364756777885",
      "-0.03445580304534421"
    ],
    [
      "4.235369947513676e-05",
      "4.2361718678678475e-05",
      "4.2351582550650326e-05",
      "4.2380423716742496e-05",
      "4.2395405925208265e-05",
      "4.997272660326844e-10",
      "9.167750146071132e-09",
      "2.7694166264085983e-09",
      "-3.645674194002223e-09",
      "-1.0087217322969255e-09",
      "7.969975590837335e-09",
      "2.299299642092537e-08",
      "6.515745431060919e-09",
      "-6.144678813925613e-09",
      "1.013118561259358e-08",
      "2.400025659992224e-10",
      "-5.928324287989848e-10",
      "1.873748441830154e-09",
      "-1.626102001569625e-08",
      "1.308508622700523e-08",
      "-8.694155812981498e-09",
      "4.525606536503281e-09",
      "1.1882887519528624e-08",
      "-1.466623453046053e-09",
      "4.280433322041254e-08"
    ],
    [
      "4.234919815656144e-05",
      "4.236250686197261e-05",
      "4.235056987781949e-05",
      "4.236723397386258e-05",
      "4.237162425119603e-05",
      "8.259060564174122e-09",
      "3.128402718204875e-09",
      "7.500090526762602e-09",
      "9.898286204606247e-09",
      "7.513876092879495e-12",
      "6.370922844022051e-09",
      "8.855024375734787e-09",
      "1.0899567514945977e-08",
      "3.5234020209236596e-09",
      "1.1222592204939358e-08",
      "6.608193822940438e-09",
      "-3.850470551452661e-09",
      "-4.230949831025767e-09",
      "-1.023546049799757e-08",
      "1.429969999209352e-08",
      "-1.5279931714373283e-09",
      "-2.7530502198987393e-09",
      "6.1107834452953595e-09",
      "5.908476697663806e-09",
      "2.603492919313983e-08"
    ],
    [
      "4.239032350140762e-05",
      "4.265191214893926e-05",
      "4.2456407755947444e-05",
      "4.2482802866392405e-05",
      "4.2568172641840456e-05",
      "-3.938227987687499e-08",
      "4.597549043456427e-08",
      "5.7227242218573707e-08",
      "7.094110391980947e-09",
      "-1.4491116293136278e-07",
      "3.283771593491468e-08",
      "2.194905210213557e-07",
      "4.094332257916811e-08",
      "-6.995290344072048e-08",
      "9.925030355896762e-08",
      "9.383380030210052e-08",
      "-3.336492479611897e-08",
      "3.047156395011577e-08",
      "6.564200921420375e-08",
      "-6.319680376070745e-08",
      "-1.8148758812131913e-07",
      "-1.1022132691784625e-07",
      "1.1180385576725879e-07",
      "1.1702534030137891e-07",
      "1.4067660729770515e-07"
    ],
    [
      "5.1018590770952854e-05",
      "9.653974213653371e-05",
      "5.18946423069926e-05",
      "0.00017548191354376937",
      "0.00017201049921098868",
      "5.473248871575497e-06",
      "4.625980954024717e-06",
      "3.364958040228224e-05",
      "6.198477193199908e-06",
      "-1.6039350520036048e-05",
      "3.279321892376254e-05",
      "8.362141711828603e-05",
      "1.362424255709703e-05",
      "-2.6473130487562154e-05",
      "4.2191328780093336e-05",
      "2.0981206590457555e-05",
      "-7.84449988143827e-06",
      "4.7750473924893665e-06",
      "3.2949538039929524e-05",
      "-1.611622068955923e-05",
      "-7.83497642530422e-05",
      "5.823272195223722e-06",
      "3.295259027636447e-05",
      "2.3169603265315385e-05",
      "0.00012443803748419534"
    ],
    [
      "4.234186450895001e-05",
      "4.234800085480391e-05",
      "4.2344245696074874e-05",
      "4.235644874846439e-05",
      "4.235254913877655e-05",
      "-1.2816999655978466e-09",
      "3.132127969592257e-09",
      "8.317636175870576e-09",
      "-2.5065014642557267e-10",
      "-3.631037104559108e-09",
      "2.023341853653531e-09",
      "6.5758704182406945e-09",
      "8.061060946306694e-09",
      "-1.5724363678676388e-09",
      "4.8379341749656945e-09",
      "5.969449351782884e-09",
      "-4.668744196356856e-09",
      "1.3657892998652691e-09",
      "-7.45124401934043e-10",
      "7.039966522865158e-09",
      "-4.676322691209527e-09",
      "1.5542237982922858e-09",
      "8.797651473361062e-09",
      "5.466224249312923e-09",
      "1.8148796965988263e-08"
    ],
    [
      "4.235123336271627e-05",
      "4.236836718555829e-05",
      "4.235584438143576e-05",
      "4.2414523353581484e-05",
      "4.242187390349614e-05",
      "2.0381903174565484e-09",
      "5.272372184034259e-09",
      "1.8627620347803743e-08",
      "1.264044513772571e-08",
      "1.7947500149501835e-09",
      "2.566202834700779e-08",
      "2.961287548239874e-08",
      "2.8015352079802276e-08",
      "1.1470546034014906e-08",
      "3.687614682283589e-08",
      "8.4910630176916e-09",
      "-1.16827885803407e-08",
      "-8.121807127880575e-09",
      "-1.3671500265436991e-09",
      "7.117415191297525e-09",
      "-1.753116903671577e-08",
      "1.8637922313768148e-08",
      "9.849287157873653e-09",
      "2.4185629163464752e-08",
      "7.038073511749663e-08"
    ],
    [
      "4.2343899792684376e-05",
      "4.235007544566484e-05",
      "4.234508357275611e-05",
      "4.235758363983181e-05",
      "4.235639038381498e-05",
      "-8.673134450170269e-10",
      "3.969545508868055e-09",
      "7.052604140818749e-09",
      "-1.3982538754599234e-09",
      "-1.8779931085245998e-09",
      "4.947100847516259e-09",
      "6.68161722189941e-09",
      "7.612874247631748e-09",
      "6.502997799399139e-10",
      "4.308344666575758e-09",
      "4.300340321464381e-09",
      "-3.90108813983078e-09",
      "1.8386881552194307e-09",
      "-4.442586640177758e-09",
      "9.367293028028249e-09",
      "-2.109765578872848e-09",
      "4.41128773537742e-09",
      "6.159463755023946e-09",
      "3.263437848596708e-09",
      "1.875100690315544e-08"
    ],
    [
      "4.235503414578912e-05",
      "4.2359676292911015e-05",
      "4.2353845015660674e-05",
      "4.235597668997649e-05",
      "4.235644332558126e-05",
      "1.9413149039172173e-09",
      "6.150828148334745e-09",
      "6.910789029402683e-09",
      "-3.2678848573040135e-09",
      "-5.767214182729698e-10",
      "1.2461172406797207e-09",
      "4.058935325992453e-09",
      "7.445754915196471e-09",
      "-1.919007353226658e-09",
      "1.2676960174155372e-09",
      "6.136300539525093e-09",
      "1.935434674924302e-10",
      "1.6234753578264498e-09",
      "-1.0782045186089284e-08",
      "1.5021948761282833e-08",
      "3.9534643287545565e-09",
      "-8.823879517764171e-10",
      "8.017197073023119e-09",
      "2.5544554025845747e-09",
      "1.1849697994073954e-08"
    ],
    [
      "0.0025004677972362277",
      "0.002259810589893735",
      "0.013562587558342144",
      "0.007732923594058931",
      "0.001813299058759231",
      "-0.0003716363621770304",
      "0.004882419110011859",
      "-0.0038330689351625956",
      "0.0014079637059754978",
      "0.0011227397920102699",
      "-0.0003511749250031668",
      "0.0008100135154988809",
      "-0.010118980859000773",
      "0.003419030759753448",
      "-0.0024829331234610024",
      "0.001503748574740405",
      "0.0028318852421270147",
      "-0.001787705661389993",
      "0.00013720228384130653",
      "-0.004238661031743281",
      "0.003312536514726479",
      "-0.0014353208717639019",
      "0.0010454431396214607",
      "-0.0007837343499299161",
      "0.00020992266499649822"
    ],
    [
      "0.005174163360721572",
      "0.004212406891528252",
      "0.006307126463044633",
      "0.0020199855981626142",
      "0.0016108660817042298",
      "-0.004147424837880345",
      "-0.002616018234927531",
      "-0.00155815285565662",
      "-0.0007413903596465614",
      "0.00010558287819284254",
      "0.002368757693549994",
      "-0.0004942872994873625",
      "-0.0019294987154288925",
      "0.003062409351277642",
      "-0.0012577000227056343",
      "-0.002049076979551395",
      "0.005030506539433997",
      "-0.00277864740727439",
      "0.002738534607022106",
      "-0.00511009120562491",
      "0.0016234953486638126",
      "-0.00250926962589918",
      "0.002943883026828581",
      "-0.0006692680740243606",
      "-0.0012329088924807636"
    ],
    [
      "0.0014763328888351733",
      "0.00028597387098872073",
      "0.0007445505259547442",
      "0.00022710998419927904",
      "0.0002558032987284168",
      "-0.00045410760873890285",
      "0.0009068490600313884",
      "-0.0004725873192496222",
      "-0.0005150952758105384",
      "-0.00017382802864090153",
      "9.5861352350717e-05",
      "0.00010986411139733323",
      "-0.0003599529031467455",
      "-0.00038621950395687524",
      "0.00019847253954719159",
      "0.00037832713412709195",
      "0.00042961229337002804",
      "-0.00020392525644486606",
      "-0.0002018842815250301",
      "-0.00037528440207425955",
      "0.0001892651389410455",
      "0.0001998282176484495",
      "1.263541444675856e-05",
      "2.665709232525572e-05",
      "-6.708252152651885e-06"
    ],
    [
      "4.236912238224543e-05",
      "4.238657658584393e-05",
      "4.237104884614104e-05",
      "4.235878714153831e-05",
      "4.236094053602709e-05",
      "5.248911378704686e-09",
      "1.2077797957009886e-08",
      "1.4419951199946305e-09",
      "5.990532148984917e-09",
      "-5.5539965168701494e-09",
      "1.0930288463796733e-08",
      "-4.8624975124369555e-09",
      "3.0818686390065676e-09",
      "1.0290499278106313e-08",
      "2.3355984820074886e-10",
      "2.4148085365818935e-08",
      "-8.30115270856194e-09",
      "7.336859189904002e-09",
      "-1.9491515470830842e-08",
      "1.9267107668676986e-08",
      "8.546890814552625e-09",
      "-1.298424092714675e-09",
      "8.189948926569448e-09",
      "-7.77586168617119e-11",
      "1.214725214426099e-08"
    ],
    [
      "0.0001624269590405578",
      "0.00016244484244307776",
      "9.485077954804755e-05",
      "5.8067718947717134e-05",
      "0.00020710006698100968",
      "0.00010815083645320211",
      "7.746571556013751e-05",
      "3.3041637333688975e-05",
      "8.90195081291639e-05",
      "6.221140938431362e-05",
      "4.2006409426223634e-05",
      "0.0001274731349205745",
      "1.7237441370738505e-05",
      "4.166051246237757e-05",
      "5.006968847155159e-05",
      "-5.2124022760808454e-05",
      "1.7377390147822923e-05",
      "-2.8195171143120658e-05",
      "-0.00010889694514094169",
      "4.9319915340817655e-05",
      "-1.105282792488575e-05",
      "-5.9423484466967814e-05",
      "-2.296372133796433e-05",
      "-8.313174218136843e-05",
      "-9.038403338764843e-06"
    ],
    [
      "4.23461478488429e-05",
      "4.235894718762607e-05",
      "4.2350132231637084e-05",
      "4.234990958785654e-05",
      "4.235056318750129e-05",
      "6.287688432018311e-09",
      "4.0967679958486674e-09",
      "3.5570784433109728e-09",
      "5.583662998688778e-09",
      "1.826768325706175e-09",
      "4.133654351923689e-09",
      "2.5963089441321828e-09",
      "7.451617193888669e-09",
      "2.9724524685037862e-09",
      "5.711375026311884e-09",
      "8.229468215315197e-09",
      "-1.1602871179026756e-09",
      "-8.749223851233084e-11",
      "-7.453485634287746e-09",
      "1.2401681029357509e-08",
      "3.854458225517822e-09",
      "-2.2626714256546196e-09",
      "6.161027391639807e-09",
      "3.2934641821930935e-09",
      "1.0437601073171253e-08"
    ],
    [
      "0.0009425676324097916",
      "0.0015027887744306853",
      "6.50474318288395e-05",
      "7.97183512710443e-05",
      "0.0008533782415551273",
      "0.0008926429117559294",
      "-0.00014280661098436766",
      "0.00017524476013178997",
      "0.0006406616976921062",
      "-0.00014585928763508497",
      "0.00013053136441435327",
      "0.0001832896295477063",
      "-2.7470227890104045e-05",
      "-9.82886746270582e-05",
      "0.00015868657881362263",
      "0.000719656447713057",
      "-5.320923551742768e-06",
      "-5.408586488800069e-05",
      "-0.0005653912749469847",
      "0.00010891658451846598",
      "-0.00019371439644098849",
      "-0.0010727690574143206",
      "9.621835350602831e-06",
      "9.34787752262579e-05",
      "-7.155319613979678e-05"
    ],
    [
      "4.236015578407789e-05",
      "4.2371319892354425e-05",
      "4.2356410564951874e-05",
      "4.236755869167269e-05",
      "4.2384078951926336e-05",
      "1.5864458279290324e-08",
      "1.0467829380100647e-08",
      "1.42557989713728e-08",
      "2.081654111676933e-08",
      "4.095635540963893e-09",
      "1.1995258622013621e-08",
      "2.3305601026348593e-08",
      "1.391972900737766e-08",
      "9.702520977188394e-09",
      "2.1515798585950183e-08",
      "5.476392383014925e-09",
      "-5.0033173836813904e-09",
      "-7.664189541247516e-09",
      "-1.4548093185689033e-08",
      "9.288998805266382e-09",
      "-5.8139107461515534e-09",
      "-8.452009427686536e-09",
      "8.509986174338095e-09",
      "4.901014249103278e-09",
      "2.0188723630516073e-08"
    ],
    [
      "4.234787057414758e-05",
      "4.2357699890499764e-05",
      "4.235856285553308e-05",
      "4.23618811849374e-05",
      "4.2354544430892494e-05",
      "4.134104406595657e-09",
      "3.5211842892095904e-09",
      "4.507651240454643e-09",
      "4.047444052973642e-09",
      "-9.747013322266483e-10",
      "4.560772257318333e-09",
      "2.1720713360679603e-10",
      "1.2317157835861863e-09",
      "6.618885267977487e-09",
      "-4.355415359141169e-10",
      "9.079660736120834e-09",
      "-1.800790634826117e-09",
      "7.79796164034874e-10",
      "-6.890403588093991e-09",
      "9.699395787621242e-09",
      "4.729588592555596e-09",
      "-1.8156674927061036e-09",
      "9.807354296456304e-09",
      "3.5090977286962792e-09",
      "1.170754286304381e-08"
    ],
    [
      "0.012678576887754582",
      "0.0033488895902715034",
      "0.005267207355035143",
      "0.0006778690294038447",
      "0.0024038545262150177",
      "-0.003906326335805836",
      "-0.0036894001798770926",
      "0.0008915572626510908",
      "-0.003800243654408942",
      "-0.0018091092239241812",
      "0.0008206050273469483",
      "-0.00042298055862551904",
      "-0.0018010319087724232",
      "0.0033571105230066132",
      "-0.0011029342432389796",
      "-0.005149577316669811",
      "0.0072386454999532335",
      "-0.002689544113851542",
      "0.003921332286435378",
      "-0.0037416630365795876",
      "0.001194894331014513",
      "-0.0027615865953497915",
      "0.0002749146576321242",
      "0.0010316733845231216",
      "-0.0005326030962310707"
    ],
    [
      "0.038158376875049756",
      "0.01732170559580047",
      "0.008801983280038778",
      "0.05421053583765733",
      "0.05490052757742123",
      "-0.0019043885275399199",
      "0.0018984956122034202",
      "-0.040030363042005974",
      "-0.015566510338755396",
      "0.0033441456162383904",
      "0.007604962985630204",
      "-0.021956353471747476",
      "0.003779851373286561",
      "-0.0081919244998758",
      "-0.004225697224308202",
      "-0.017618307528672727",
      "-0.004466046578485069",
      "-0.018594434611198276",
      "0.042270570287217736",
      "-0.007367823054197234",
      "-0.021897296159682753",
      "-0.0071957922197795334",
      "-0.009074667295529287",
      "-0.002390677743132789",
      "-0.054213933510507344"
    ],
    [
      "4.2361908145065614e-05",
      "4.2386948049479006e-05",
      "4.2372941665161625e-05",
      "4.249242433738209e-05",
      "4.2486686091243266e-05",
      "2.262004108885936e-08",
      "2.0095212718962052e-08",
      "4.734794139977843e-08",
      "4.445768319862401e-08",
      "2.4809675103608403e-08",
      "5.648631659839892e-08",
      "5.770396899930706e-08",
      "6.238409246987279e-08",
      "3.920435662847539e-08",
      "7.377836409346415e-08",
      "5.013747203680428e-09",
      "-1.1847058927121417e-08",
      "-2.5861008677448234e-08",
      "1.6335169699892688e-08",
      "5.359279142132023e-09",
      "-2.5178120713888795e-08",
      "3.293454383536554e-08",
      "-3.729246602021862e-10",
      "4.583381858232276e-08",
      "1.2823346140535028e-07"
    ],
    [
      "4.234704607494571e-05",
      "4.236637698920024e-05",
      "4.235518542427036e-05",
      "4.2366851711751637e-05",
      "4.235772772127648e-05",
      "-8.370216850960561e-10",
      "-2.1697998879018368e-09",
      "1.2175165074441712e-08",
      "-6.566981039684051e-10",
      "-7.282305745182838e-09",
      "5.969984566077096e-09",
      "1.6633493775249718e-09",
      "7.136341842228102e-09",
      "5.327885860283664e-09",
      "2.4655731073953747e-09",
      "1.4991234836594285e-08",
      "-8.487199075517291e-09",
      "2.468467409520227e-09",
      "-1.0826379784609655e-09",
      "1.8363925639976763e-08",
      "-4.0837121229972626e-09",
      "5.351298596397622e-09",
      "6.794635245916159e-09",
      "8.269576969316926e-09",
      "2.2562823531688214e-08"
    ],
    [
      "4.235615592942786e-05",
      "4.2400835938458897e-05",
      "4.2390893515452774e-05",
      "4.2452673138482786e-05",
      "4.2463611421113625e-05",
      "1.0264392707166739e-08",
      "1.5074835750933504e-08",
      "3.0297269635409064e-08",
      "3.31508716404575e-08",
      "2.8450974221160904e-08",
      "6.291012911576339e-08",
      "3.845352080693418e-08",
      "6.48048354353385e-08",
      "5.838459022145152e-08",
      "7.295367328348885e-08",
      "8.630743265675218e-10",
      "-1.8104561565638846e-08",
      "-1.9480080329792892e-08",
      "-5.561627632467721e-10",
      "2.9165465355404195e-08",
      "3.0045551630138125e-09",
      "5.615171331763141e-08",
      "-7.144776704345624e-09",
      "4.341389287342858e-08",
      "9.332457503104792e-08"
    ],
    [
      "4.2341344639146526e-05",
      "4.235490908160493e-05",
      "4.2347878493218837e-05",
      "4.235677480566094e-05",
      "4.23502600261511e-05",
      "6.561291694807603e-10",
      "1.5401395575732034e-09",
      "8.39880666819573e-09",
      "2.5282320815907724e-09",
      "3.208000501481349e-10",
      "6.232287463747191e-09",
      "4.953573712246191e-09",
      "8.811139103512219e-09",
      "5.163381712657636e-09",
      "7.375538749607369e-09",
      "7.438255992257529e-09",
      "-4.892997972143874e-09",
      "-2.9951732309334935e-10",
      "-5.08929795604883e-10",
      "1.1731228950438069e-08",
      "-4.932915047382531e-10",
      "5.83434822990136e-09",
      "5.8509165855078425e-09",
      "5.7505015455966906e-09",
      "1.5530500553819964e-08"
    ],
    [
      "4.235182842667857e-05",
      "4.237280950249732e-05",
      "4.2358199534174465e-05",
      "4.235404032053265e-05",
      "4.23528123030892e-05",
      "-3.477810771026181e-09",
      "-4.579162041443722e-10",
      "6.431927429505486e-09",
      "-4.2485616199655517e-10",
      "-7.273958199223912e-09",
      "7.694609262970734e-09",
      "1.2205892119491943e-10",
      "4.4232030482971175e-09",
      "8.523443976328386e-09",
      "4.443220548509767e-09",
      "1.8314399451963426e-08",
      "-9.8401024609119e-09",
      "2.546110364342544e-09",
      "-7.229374247910542e-09",
      "1.9410374104629506e-08",
      "-6.347422131644441e-10",
      "8.175897103405877e-09",
      "6.224903381861913e-09",
      "5.28901356009824e-09",
      "1.2426703569660753e-08"
    ],
    [
      "4.2380338527931576e-05",
      "4.239323900844115e-05",
      "4.2377734539975087e-05",
      "4.238779687310629e-05",
      "4.241244212334006e-05",
      "1.8328208967069018e-08",
      "2.7580591000104605e-08",
      "1.4762349650816212e-08",
      "3.032069895651333e-08",
      "2.841551431723169e-08",
      "3.2578807859557856e-08",
      "3.779991216490371e-08",
      "2.7183577280992832e-08",
      "3.616303313447002e-08",
      "4.2985177017754046e-08",
      "6.012583115901108e-09",
      "-3.3402226367525675e-09",
      "-1.5584186730523124e-08",
      "-2.07403164436146e-08",
      "1.5942441598277664e-08",
      "3.3860359210300943e-09",
      "1.801968282040263e-08",
      "-9.549281069546098e-13",
      "3.841946740399386e-09",
      "3.430987348056246e-08"
    ],
    [
      "4.235386538575221e-05",
      "4.2363968223047846e-05",
      "4.235528390087697e-05",
      "4.236148923358689e-05",
      "4.235469625178676e-05",
      "-9.55792717313343e-10",
      "3.738286048580799e-09",
      "4.476248568721068e-09",
      "-4.4430776710724774e-10",
      "2.3360103362772786e-09",
      "1.4639771760730715e-09",
      "4.760270717470743e-09",
      "3.3099812306164287e-09",
      "2.5394450340332726e-09",
      "2.2550554814540826e-09",
      "1.3325252516855606e-08",
      "1.5489139674042668e-09",
      "-1.7050393276557832e-09",
      "-4.363383685353205e-09",
      "1.000284368606689e-08",
      "4.325577089095846e-09",
      "1.19231003199781e-09",
      "9.261727256852601e-09",
      "4.420380672118199e-09",
      "1.4480828095539121e-08"
    ]
  ],
  "rational_Q": [
    [
      "0.00021354880907318823",
      "0.0010923456961483035",
      "0.0020481086333800184",
      "0.0004305896947112792",
      "0.00019498062824991735",
      "0.001092345696146142",
      "9.105334581379528e-05",
      "0.0003700726581385873",
      "0.0006774055810827851",
      "0.0007267044313119639",
      "0.002048108633375591",
      "0.0003700726581375287",
      "0.00018032529080596146",
      "0.0005659483677541843",
      "0.0004193512499985678",
      "0.00043058969471053703",
      "0.0006774055810810594",
      "0.0005659483677529862",
      "0.0003085044402751556",
      "0.0002861355979181138",
      "0.00019498062824946483",
      "0.0007267044313106646",
      "0.00041935124999802325",
      "0.000286135597917447",
      "0.0005914238702378415",
      "-0.0001910491060249237",
      "-0.00033755933434896526",
      "0.0002318528182388089",
      "0.0001121148960678154",
      "-0.00019104910602382738",
      "7.397041283020284e-05",
      "0.00014568873656867426",
      "-0.00011120952046380813",
      "-9.992889398564255e-05",
      "-0.0003375593343489118",
      "0.00014568873656826243",
      "-0.00015279761439710468",
      "3.016244452649089e-05",
      "1.5174827342853494e-05",
      "0.00023185281823857255",
      "-0.00011120952046333915",
      "3.0162444526874295e-05",
      "0.00012593110316140067",
      "7.148673849436355e-06",
      "0.00011211489606747317",
      "-9.992889398530425e-05",
      "1.5174827343129016e-05",
      "7.1486738496694704e-06",
      "-0.0001516022438619188",
      "0.0006858280544023184",
      "-0.0004687980281975566",
      "-0.0002885329737314553",
      "-0.0003028981377083281",
      "-0.0001343235822092435",
      "-0.0003416687774414907",
      "0.0001999562776062836",
      "0.0005880602764465609",
      "0.0007845308569245415",
      "0.0002043915800617516",
      "0.0001860818280447718",
      "2.7714119574275804e-05",
      "0.000161705062168913",
      "-0.00020071289560085997",
      "-0.0004308085579351239",
      "-0.0005234977456569299",
      "2.6076970143981136e-05",
      "2.665270608276698e-05",
      "0.00013160888256238707",
      "0.00021571842796947515",
      "-6.280659401747447e-05",
      "-0.0003208119942370737",
      "-8.861061611748917e-05",
      "-0.0006957659456155692",
      "-0.00011461496285323612",
      "0.0007845308569236767",
      "-0.00026161155803791836",
      "8.590097219206935e-05",
      "-0.0005146004489089609",
      "0.0009940207221910131",
      "0.0009285661296332677",
      "-0.0002401172762577672",
      "0.00033602359001716096",
      "-0.00081158175253719",
      "0.0005301853097186773",
      "-0.0005583618425558686",
      "-0.00011824103631522999",
      "-0.00026553110267184195",
      "0.00012436157955034348",
      "-0.0005421610372786888",
      "-0.00011876853183959516",
      "0.0006986913739843716",
      "-0.00029312825844948423",
      "-0.00010821140090305015",
      "-0.00027760651736035146",
      "0.00017334931065008638",
      "-0.00020071289559981133",
      "0.00012471781448602582",
      "0.00018599673884112745",
      "-7.40560060429182e-05",
      "-0.00033339597140297645",
      "-0.0005583618425560676",
      "0.00011977014829796688",
      "-0.00021438199259552314",
      "0.00012482102561341382",
      "-9.474862643370735e-05",
      "0.0003120587438086919",
      "-4.567460010259219e-07",
      "0.00015985158817478202",
      "9.171548177439158e-05",
      "7.107050797029116e-05",
      "8.619265536983021e-05",
      "-0.00021230095498262234",
      "7.292881376867018e-05",
      "7.998634947123251e-05",
      "-8.322689797517087e-05",
      "0.0001316088825627759",
      "3.33735465707582e-05",
      "0.00020407570683790596",
      "-0.00023627714527279806",
      "-4.264172060714531e-05",
      "-0.00011876853184047694",
      "4.157606744292087e-05",
      "-9.55792740267583e-05",
      "-0.0001219883141284712",
      "-1.5999909253636783e-05",
      "8.619265537016422e-05",
      "-4.905829892825292e-05",
      "3.667184678207862e-05",
      "0.0001310675150106104",
      "-8.475540315116668e-05",
      "2.1451442276328854e-05",
      "8.096690002412359e-05",
      "7.453175679471623e-05",
      "1.302172992119652e-05",
      "-0.00017439357463013092",
      "-0.00013432358220880997",
      "0.00020439158006261234",
      "-0.0004308085579358784",
      "0.00021571842796971264",
      "0.0006858280543994724",
      "-0.00034166877744032717",
      "0.00018608182804380626",
      "-0.0005234977456569893",
      "-6.280659401628199e-05",
      "-0.00046879802819575496",
      "0.0001999562776052208",
      "2.771411957435678e-05",
      "2.6076970144929918e-05",
      "-0.0003208119942372817",
      "-0.0002885329737303311",
      "0.000588060276445533",
      "0.00016170506216803726",
      "2.6652706082828295e-05",
      "-8.86106161186759e-05",
      "3.260646137551125e-05",
      "2.9318364245142863e-05",
      "-0.0001369554930324514",
      "-0.00026161155803758806",
      "3.2606461375434784e-05",
      "-7.104584352236582e-05",
      "8.22152653260415e-05",
      "-1.48819987364643e-05",
      "0.00012471781448589072",
      "2.9318364245225873e-05",
      "8.22152653260493e-05",
      "6.017572322054486e-07",
      "4.801340851079915e-05",
      "3.337354657061546e-05",
      "-0.00013695549303222523",
      "-1.4881998736112292e-05",
      "4.8013408510773083e-05",
      "1.7745622404895384e-05",
      "-0.00040945338345759245",
      "5.331957267505433e-05",
      "-0.00024011727625841296",
      "3.0744493712455917e-05",
      "-0.00012101854119845665",
      "-0.00027890399648994763",
      "0.0001188464470364173",
      "0.00011977014829824185",
      "-6.115381743574834e-05",
      "7.888449705025031e-05",
      "0.00020504757132187282",
      "-0.00020035451875099369",
      "4.1576067442975985e-05",
      "0.00011735309911922589",
      "-1.5134074923233061e-05",
      "4.9183315560666925e-05",
      "-0.000280299096966591",
      "-0.0003352732785028797",
      "-0.00011824103631374104",
      "-6.115381743564182e-05",
      "7.618579547765676e-05",
      "0.0005120155394754454",
      "-0.000194233496203259",
      "-4.5674600150181256e-07",
      "0.00022622227818362085",
      "8.93861866591344e-05",
      "-0.00033113068576964003",
      "0.0003513261915585261",
      "-4.905829892841957e-05",
      "-0.0004032884362054661",
      "-2.3964562900798215e-05",
      "5.5536867151364635e-05",
      "0.00048398724825076577",
      "0.000698691373983851",
      "0.00011735309911876143",
      "0.00011724160870581456",
      "-0.0004061481597471566",
      "0.0002688465562968594",
      "-0.00021230095498285596",
      "-0.0004032884362052147",
      "-0.0004053965645924512",
      "0.00022854745389553984",
      "-0.0002700416465162946",
      "8.096690002413965e-05",
      "0.00048464858909040353",
      "-4.602140330973174e-05",
      "-0.0002425220486694262",
      "-0.0003786708225894204",
      "8.590097219167454e-05",
      "0.00033602359001701497",
      "-0.00026553110267090824",
      "-0.00029312825844772755",
      "-0.0006957659456143293",
      "-0.0005146004489076725",
      "-0.000811581752535563",
      "0.00012436157954939363",
      "-0.0001082114009026385",
      "-0.00011461496285284618",
      "0.0009940207221880357",
      "0.0005301853097161433",
      "-0.0005421610372774425",
      "-0.000277606517358863",
      "-0.000121018541198123",
      "7.888449704996327e-05",
      "-1.5134074923212941e-05",
      "0.00018599673884058527",
      "-0.0004094533834562522",
      "-0.00027890399648898865",
      "0.00020504757132124867",
      "4.918331556047801e-05",
      "0.00020407570683724576",
      "5.33195726748773e-05",
      "0.00011884644703606866",
      "-0.00020035451875031335",
      "-0.000280299096965734",
      "-4.762169491627577e-05",
      "-7.120277651637689e-06",
      "-0.0002143819925953051",
      "7.61857954772722e-05",
      "-4.762169491657281e-05",
      "-9.637781344761197e-05",
      "-1.9793385028579442e-05",
      "-9.557927402645368e-05",
      "0.00011724160870548989",
      "-7.120277651958289e-06",
      "-1.97933850287518e-05",
      "0.00011040472820574775",
      "-0.0002388129137367104",
      "0.00015985158817429982",
      "8.938618665972086e-05",
      "5.9817296709840725e-05",
      "-0.00020064256203605735",
      "0.000354622738003595",
      "3.6671846781643206e-05",
      "-0.00040539656459273853",
      "6.670316412699107e-05",
      "1.9869071131281182e-05",
      "0.0003179428245234461",
      "7.292881376798018e-05",
      "-2.396456290150008e-05",
      "6.670316412622265e-05",
      "8.019336088086123e-05",
      "-0.000188496237377719",
      "7.453175679470459e-05",
      "-4.602140330834138e-05",
      "-0.0003192839368766569",
      "7.451719252174965e-05",
      "-0.00012022016203641609",
      "-7.405600604247298e-05",
      "0.00012482102561351232",
      "9.171548177433417e-05",
      "7.99863494709991e-05",
      "0.00017334931064950807",
      "-0.00033339597140206035",
      "-9.474862643296694e-05",
      "7.107050797031365e-05",
      "-8.322689797514293e-05",
      "0.0005120155394740403",
      "-0.00033113068576890326",
      "5.553686715180607e-05",
      "-0.00023627714527213442",
      "-0.0003352732785023346",
      "-0.00019423349620217766",
      "0.00035132619155748646",
      "0.0004839872482497527",
      "-0.00020064256203525374",
      "1.9869071131346824e-05",
      "-0.0001219883141281098",
      "-0.0004061481597460912",
      "-0.00023881291373546612",
      "0.0003546227380026847",
      "0.0003179428245223",
      "-0.00013949833154770953",
      "0.00013106751501033826",
      "0.00022854745389553493",
      "8.019336088032193e-05",
      "-0.00013949833154712943",
      "-0.000379730272063136",
      "1.3021729920928282e-05",
      "-0.00024252204866977644",
      "7.451719252220207e-05",
      "-1.53444450058117e-06",
      "0.0002175222703025911",
      "-4.264172060682629e-05",
      "-1.5999909253702248e-05",
      "-8.475540315089651e-05",
      "-0.00017439357462979753",
      "0.00026884655629532707",
      "-0.00027004164651548785",
      "-0.0003786708225893216",
      "-0.00018849623737689713",
      "-0.000120220162035508",
      "0.000217522270301748",
      "4.2798639958937974e-05",
      "-0.0003033098078364932",
      "3.554722574178946e-05",
      "-5.864773539318379e-06",
      "-4.279863995948166e-05",
      "8.67440662843115e-17",
      "-9.756576121185935e-05",
      "0.00011825287167465461",
      "-7.869627879605931e-05",
      "0.00030330980783529706",
      "9.756576121154312e-05",
      "-2.6408832447036472e-17",
      "0.00015935593433637714",
      "-0.00022846679384820362",
      "-3.554722574153532e-05",
      "-0.00011825287167385582",
      "-0.00015935593433566187",
      "-2.7874559465763116e-16",
      "0.00012561396544600822",
      "5.864773539163336e-06",
      "7.869627879508652e-05",
      "0.000228466793847981",
      "-0.0001256139654455468",
      "4.312890665948781e-16",
      "0.0011404289066902734",
      "-0.00018227149480688464",
      "0.00017600923611055933",
      "0.0007488346310396579",
      "-0.00012397743763632865",
      "0.0003860795278746422",
      "-0.0007327602625756213",
      "0.0006036629574176366",
      "0.000489270149824515",
      "-7.57253111645719e-05",
      "6.980581370868103e-05",
      "-0.0007377349830170362",
      "0.00030342509243686666",
      "-0.0002431518170008525",
      "-0.0001882992158662037",
      "-0.0001506172850826279",
      "0.000308239277409627",
      "-0.0004954139944228298",
      "-4.1771252745117285e-05",
      "0.0006299546920224247",
      "-4.044937252808996e-05",
      "-7.527963501912615e-05",
      "-0.00048757891690522044",
      "0.0004914881167619822",
      "0.00044289746939131855",
      "0.0004892701498262018",
      "0.000126880728497157",
      "0.0007310776112936231",
      "-0.0007634107631138186",
      "-0.00022410146412221772",
      "-0.00113821907509958",
      "-0.0001993549526291382",
      "-0.00026956402773652897",
      "-0.0005369111260371557",
      "0.00029701559265884976",
      "0.00031806352918777194",
      "0.00033018627655411256",
      "0.0006090205093019087",
      "0.00023677074370863482",
      "-0.0004025977099437899",
      "-3.7973793728545445e-05",
      "-8.279410772191802e-05",
      "-0.00023249248295172692",
      "0.00040523074214286324",
      "-0.00028955760352131584",
      "-0.00010014432111626363",
      "-0.0002431518170015731",
      "7.281654428004811e-06",
      "-0.00026139335450591086",
      "0.00035460461462168217",
      "-0.00016510781883105627",
      "0.00031806352918705187",
      "0.0001185497358259493",
      "2.4971149240312818e-05",
      "0.0003581934712502731",
      "-0.00030239366060987906",
      "-2.990853959946973e-05",
      "-9.865369239533792e-05",
      "-0.0001832135845261792",
      "-9.912517567879506e-05",
      "0.00026270580865255346",
      "1.2702430060533771e-05",
      "-4.754929202320236e-05",
      "0.00023799818405895979",
      "-0.0001438741152008781",
      "0.00014431480271110325",
      "-4.1771252745686315e-05",
      "3.5586815127303e-05",
      "-8.343817211729882e-05",
      "0.00018584187529820687",
      "-0.00026986265561576393",
      "-3.797379372903253e-05",
      "-2.6697210590332426e-05",
      "-1.5121650560525655e-05",
      "0.00020854026335220116",
      "-0.00021574807137916276",
      "1.2702430060831295e-05",
      "0.00011263466037890096",
      "6.71708481223944e-05",
      "-0.00010215147806576351",
      "0.00015105530092932793",
      "-5.195420880206805e-05",
      "-0.0001079166296556762",
      "0.0001319896965737753",
      "2.7158616876802688e-05",
      "0.0001594680957270782",
      "0.0001239774376363691",
      "7.57253111648595e-05",
      "0.00018829921586559938",
      "-0.0006299546920222437",
      "-0.0011404289066880432",
      "-0.000386079527873303",
      "-6.980581370910311e-05",
      "0.00015061728508284538",
      "4.0449372526853845e-05",
      "0.00018227149480704117",
      "0.0007327602625737291",
      "0.0007377349830154102",
      "-0.0003082392774086107",
      "7.527963501937101e-05",
      "-0.00017600923611008635",
      "-0.000603662957416272",
      "-0.00030342509243504466",
      "0.0004954139944215844",
      "0.0004875789169037766",
      "-8.156914201538115e-05",
      "9.63970214855172e-05",
      "-1.3969717395999767e-06",
      "0.0001268807284969771",
      "8.15691420151005e-05",
      "6.627402948414131e-17",
      "0.00010622014231448621",
      "-7.18988751604691e-05",
      "7.281654427880538e-06",
      "-9.639702148505773e-05",
      "-0.00010622014231420699",
      "-1.8473778808254974e-16",
      "7.684010431848785e-05",
      "3.558681512712126e-05",
      "1.396971739281328e-06",
      "7.189887516035919e-05",
      "-7.68401043182933e-05",
      "2.6322146334717375e-16",
      "0.0001373680712669235",
      "-0.000404221292634685",
      "-0.0001993549526300264",
      "2.299621749027145e-05",
      "-9.890076362679575e-05",
      "0.0002480644610497743",
      "-0.00028516581995502785",
      "0.00011854973582637821",
      "0.00010056804220463106",
      "0.00011245576174473846",
      "-5.507862148839394e-05",
      "0.00017596194123194374",
      "-2.6697210590439674e-05",
      "-0.00015173061142871328",
      "0.00020140056938854403",
      "4.396770380631372e-05",
      "0.00010983823728554045",
      "0.0005252525017385434",
      "0.00033018627655561136",
      "0.00010056804220416538",
      "0.00011913561805080841",
      "-0.00013893746360716115",
      "0.0003204047237877696",
      "-9.865369239633717e-05",
      "-0.00026560665424785597",
      "-0.0002776421827884411",
      "5.883471295563241e-05",
      "-0.0001039364251900011",
      "0.00011263466037869699",
      "0.00012095198175670549",
      "-0.0002252009091932014",
      "-0.0001493818809895513",
      "-0.00012086832013854874",
      "-8.279410772371927e-05",
      "-0.00015173061142808035",
      "-6.049837897713014e-05",
      "-0.00042373126341959907",
      "3.153466855134819e-05",
      "-4.7549292022069864e-05",
      "0.00012095198175605596",
      "0.0001814329177252728",
      "0.00016297685054864785",
      "-0.0002842317771240298",
      "-0.00010791662965511063",
      "0.0002741332557143953",
      "6.60664526550763e-05",
      "0.0001154128349406237",
      "-0.00023218662046524012",
      "-0.0007310776112912444",
      "0.00026956402773555796",
      "-0.0006090205093023863",
      "0.00023249248295269603",
      "-0.0004914881167604583",
      "0.0007634107631105967",
      "0.0005369111260352083",
      "-0.0002367707437066464",
      "-0.0004052307421432838",
      "-0.00044289746938961164",
      "0.0002241014641228613",
      "-0.00029701559265874595",
      "0.00040259770994247436",
      "0.0002895576035185472",
      "9.890076362646584e-05",
      "-0.0001124557617442289",
      "-0.0002014005693879982",
      "-0.0002613933545050453",
      "-0.00013736807126642743",
      "-0.00024806446104895047",
      "5.507862148815252e-05",
      "-4.3967703806069164e-05",
      "-8.343817211704045e-05",
      "0.00040422129263328893",
      "0.0002851658199541625",
      "-0.0001759619412313662",
      "-0.00010983823728508587",
      "-0.00015346248848648386",
      "0.00019596304876437444",
      "2.4971149240155856e-05",
      "0.00011913561805005862",
      "0.00015346248848585435",
      "2.6806104635845484e-16",
      "-0.00011891911971885894",
      "-1.5121650560351896e-05",
      "-6.049837897629343e-05",
      "-0.00019596304876417876",
      "0.00011891911971844434",
      "-4.0890336582859276e-16",
      "0.00010463644310535927",
      "-0.00018321358452680925",
      "-0.0002776421827880134",
      "-0.0003654271894589417",
      "3.044836091712176e-06",
      "8.426489135983047e-06",
      "6.71708481222037e-05",
      "0.0001814329177250259",
      "-3.704624813039493e-05",
      "-0.00022252786040661624",
      "-4.495170015072547e-05",
      "0.00023799818405902253",
      "-0.00022520090919245616",
      "-3.704624812951544e-05",
      "0.0002546047804341334",
      "-8.04521283968604e-05",
      "0.0001319896965734397",
      "6.606645265519175e-05",
      "0.00010932807841936717",
      "-4.487249050833176e-05",
      "-0.00033606348763773786",
      "-0.0003546046146201736",
      "-0.00035819347124904595",
      "9.912517567785189e-05",
      "0.0001438741152012797",
      "0.00010014432111580849",
      "0.000165107818829848",
      "0.00030239366060929776",
      "-0.0002627058086517071",
      "-0.00014431480270970991",
      "0.00013893746360639104",
      "-5.883471295586154e-05",
      "0.00014938188098939407",
      "0.00018584187529756217",
      "-0.0005252525017369962",
      "-0.0003204047237868777",
      "0.00010393642518948311",
      "0.0001208683201386963",
      "-3.0448360923388967e-06",
      "0.0002225278604067312",
      "0.0002085402633513972",
      "-0.00042373126341885433",
      "-0.000104636443104685",
      "-8.426489136001781e-06",
      "4.495170015151249e-05",
      "1.9836597269260062e-05",
      "-0.00010215147806551345",
      "0.0001629768505476055",
      "0.00025460478043401805",
      "-1.9836597268893714e-05",
      "7.230664572925191e-17",
      "2.7158616876734474e-05",
      "0.00011541283494049536",
      "-4.487249050889852e-05",
      "-0.0001316741267266737",
      "-1.069912873006318e-06",
      "0.0002698626556148662",
      "0.0002157480713785633",
      "-0.00015105530092876943",
      "-0.00015946809572665215",
      "-3.153466855081008e-05",
      "0.00028423177712343133",
      "0.00023218662046387323",
      "8.045212839639796e-05",
      "0.0003360634876376182",
      "1.0699128734564897e-06"
    ],
    [
      "0.0017593652242860862",
      "0.0008518587768561984",
      "0.0026434203333824367",
      "0.0015828566634270053",
      "0.0024722682486605085",
      "0.0008518587768959333",
      "0.0005046229789810216",
      "0.0005046555234078415",
      "0.0018943112627191154",
      "0.001966495060025765",
      "0.0026434203330225918",
      "0.000504655523417837",
      "0.0020360417288684263",
      "0.001832625519606055",
      "0.001974214010537502",
      "0.0015828566630702132",
      "0.0018943112624771297",
      "0.0018326255195028538",
      "0.0008768586803336078",
      "0.000744562669326433",
      "0.002472268248981675",
      "0.0019664950596912745",
      "0.001974214010566583",
      "0.0007445626693435003",
      "0.00030735295141862904",
      "-0.0003411201251926345",
      "-0.00012054306645478772",
      "0.00019206219393495713",
      "0.0007160650802471301",
      "-0.00034112012501486466",
      "-0.00017654622098748382",
      "0.0003918711745981409",
      "-0.000460527238261355",
      "-0.0002776690372383351",
      "-0.00012054306627634678",
      "0.0003918711745073135",
      "0.0010518302179061978",
      "-0.0005917752458752257",
      "-0.0004798558057067801",
      "0.00019206219381153884",
      "-0.0004605272380263556",
      "-0.0005917752455570474",
      "-0.0004924126585901326",
      "-0.0008153719320961779",
      "0.0007160650806704595",
      "-0.00027766903697297376",
      "-0.0004798558058495195",
      "-0.000815371932106188",
      "-0.00017895639383677843",
      "0.0003176968507125818",
      "-0.0002061732139577819",
      "0.0005734443229168348",
      "0.00016668348592930717",
      "-0.00010060352057346652",
      "-0.0004124503370094073",
      "0.00016784713379600945",
      "0.0005364275439687239",
      "-3.725615642766646e-05",
      "-7.714170085450082e-05",
      "6.863768644144079e-05",
      "0.00047313923045419265",
      "-0.00025111426775671793",
      "-6.244012331827542e-05",
      "-0.0006008870188586708",
      "-0.0004592495591636186",
      "8.864782699411167e-05",
      "-0.000113190276893814",
      "-0.000780287587233842",
      "-0.00010401499160804903",
      "0.00032795296606107717",
      "-0.0001283398621279286",
      "0.00026837857813306426",
      "-0.0014892538908820264",
      "0.0005192201764878392",
      "-3.7256156336214655e-05",
      "0.00025905581941032904",
      "0.00040230628562913315",
      "-0.0009566077482143284",
      "0.001935589015967841",
      "-0.001944426334946335",
      "-0.0004902263656380086",
      "-0.0005166833917445971",
      "-2.3036526244225037e-05",
      "0.0015247116615966121",
      "0.0009260490133736264",
      "0.00019849067780996265",
      "-0.0007543391214087251",
      "0.0004763968081006064",
      "-0.0003480820010224173",
      "6.395664735490195e-05",
      "-0.0014902391303479381",
      "-0.0007319243146871317",
      "9.743978023243332e-05",
      "0.00016011698382093476",
      "-0.00037616719780810394",
      "-6.244012341281757e-05",
      "-0.00016116775280542386",
      "-0.0002776070567537908",
      "0.0002633266191746792",
      "-0.0015543640651528006",
      "0.0009260490133755884",
      "0.0004017535349041393",
      "0.0003992309550273986",
      "-9.570802458234943e-05",
      "-0.0005717500140619278",
      "-0.0009748142113278946",
      "0.00040116939551494035",
      "0.0007417377315237398",
      "-0.00041055438909470105",
      "6.3033585966137e-05",
      "-6.410326904176506e-05",
      "0.0010779723183763528",
      "-0.00012056003388673345",
      "9.103755039851752e-05",
      "-0.0002015065186378256",
      "-0.0007802875872241952",
      "0.0002167246345575412",
      "-0.0003399986350734474",
      "0.0004550257743924633",
      "0.0007457874257444087",
      "6.395664725940099e-05",
      "0.0007007726252500692",
      "-0.00010038793096633988",
      "0.0005195504339854029",
      "-0.0005473834616630276",
      "-6.410326893826096e-05",
      "-0.0016757658976910002",
      "-0.0019742497540530435",
      "0.00029953790575997316",
      "-0.0005315960925734243",
      "-0.0010535047753136538",
      "-0.0005552919294694341",
      "0.0009987837697593112",
      "-0.0004526452637062503",
      "6.396574633867526e-05",
      "-0.00010060352062160293",
      "-7.71417007835566e-05",
      "-0.0006008870189735298",
      "-0.00010401499152629768",
      "0.0003176968506075214",
      "-0.0004124503370453819",
      "6.863768660768333e-05",
      "-0.0004592495592416321",
      "0.0003279529660393316",
      "-0.0002061732138354239",
      "0.00016784713375317427",
      "0.0004731392304047232",
      "8.864782692680502e-05",
      "-0.0001283398622415416",
      "0.0005734443230444486",
      "0.0005364275438640939",
      "-0.00025111426787530514",
      "-0.00011319027701773649",
      "0.0002683785781445449",
      "5.203162234725307e-05",
      "-0.00010410670843499035",
      "6.615077383887705e-05",
      "0.00025905581930733016",
      "5.203162235690342e-05",
      "-0.0008759644277433331",
      "-0.0002468936876479345",
      "0.00046370291592114814",
      "-0.0001611677527053916",
      "-0.00010410670850735357",
      "-0.0002468936877590145",
      "0.000520626972348478",
      "0.00010093024194546937",
      "0.00021672463443335598",
      "6.615077370249406e-05",
      "0.0004637029159523233",
      "0.00010093024194823907",
      "-8.026047952479834e-05",
      "-0.00042063506479683504",
      "0.0001465665116801597",
      "-0.0004902263655332225",
      "-0.0001432874255831529",
      "6.359963459380896e-05",
      "-0.00042340935339594415",
      "0.0003775787600490837",
      "0.00040175353480935097",
      "0.0003985103064220589",
      "0.00016633979741843792",
      "-6.067681708308029e-05",
      "-8.034849545981246e-05",
      "0.0007007726253773175",
      "-0.0003786124395340369",
      "-0.0004698182398869679",
      "-8.441189023638206e-05",
      "-0.0001327320621165868",
      "-0.00014893700668256707",
      "0.0001984906780064957",
      "0.0003985103065315881",
      "5.256566714179929e-06",
      "0.0015306293489869372",
      "-0.001336924097114467",
      "0.00040116939528763313",
      "-0.00032867870431872265",
      "-8.359288422215061e-05",
      "-0.0003482915301413159",
      "0.0006973938928730379",
      "-0.0016757658979820584",
      "-0.0003779403434317366",
      "0.0008459659353096589",
      "0.00042549758029613097",
      "-0.00027991569481864814",
      "-0.00149023913031715",
      "-0.0003786124396386517",
      "-0.00025771644917358825",
      "0.0005383748125799884",
      "0.0005974970596013601",
      "0.001077972318336729",
      "-0.0003779403435977761",
      "-0.0009300881464888735",
      "0.00030538513035982057",
      "-0.0001181164122287023",
      "-0.0005552919294084817",
      "-0.0014606180945773868",
      "-9.340436386038283e-05",
      "1.765501928635255e-05",
      "0.00022329422280351836",
      "0.000402306285631487",
      "-0.0005166833914648985",
      "-0.0007543391211701876",
      "-0.0007319243148764764",
      "-0.0014892538905154668",
      "-0.0009566077480231092",
      "-2.3036526119733088e-05",
      "0.0004763968078291279",
      "9.743978025443779e-05",
      "0.0005192201763586109",
      "0.0019355890156176941",
      "0.0015247116613244076",
      "-0.0003480820010000179",
      "0.00016011698368601838",
      "6.359963453921491e-05",
      "0.0001663397974910745",
      "-0.00046981823989559205",
      "-0.0002776070567563436",
      "-0.0004206350646497845",
      "-0.00042340935325093433",
      "-6.067681711057147e-05",
      "-8.441189012847524e-05",
      "-0.0003399986351278724",
      "0.0001465665117014195",
      "0.00037757876003348173",
      "-8.034849535098919e-05",
      "-0.00013273206217056485",
      "0.00021550744022619188",
      "-0.001045685220492005",
      "0.0003992309547824555",
      "5.25656694635039e-06",
      "0.00021550744057087515",
      "-0.0011491089626466825",
      "-0.0005376567241925982",
      "-0.00010038793055328714",
      "-0.0002577164487976186",
      "-0.0010456852206052925",
      "-0.0005376567242035305",
      "3.963928762902961e-05",
      "-0.0008773664791697206",
      "0.000741737731254948",
      "-8.359288424025244e-05",
      "-0.00016976985692797328",
      "-0.00043313177894517487",
      "0.0004969258200767251",
      "-0.0019742497542781447",
      "-0.000930088146277611",
      "0.00020564281395992696",
      "0.0005286251233393448",
      "-0.00016044437955657864",
      "-0.00012056003371081895",
      "0.0008459659350767111",
      "0.0002056428136664323",
      "0.0007286785517821686",
      "-8.7928657022273e-05",
      "0.0009987837696908972",
      "-9.340436409868707e-05",
      "-0.0006442622498516503",
      "0.00035649977447391694",
      "0.00010829554888653928",
      "0.0002633266189633167",
      "-9.57080247192335e-05",
      "-0.00041055438883685474",
      "9.103755033985968e-05",
      "-0.0003761671976394463",
      "-0.0015543640648047097",
      "-0.0005717500138079871",
      "6.30335859038801e-05",
      "-0.00020150651850467407",
      "0.0015306293488133755",
      "-0.0003482915302271113",
      "0.0004254975801239826",
      "0.00045502577429700934",
      "-0.0001489370065249656",
      "-0.0013369240970636002",
      "0.0006973938927111774",
      "-0.00027991569478887226",
      "-0.000433131779123815",
      "0.0005286251231542268",
      "0.0005195504339102937",
      "0.0005383748126835896",
      "-0.0008773664792215973",
      "0.000496925819896824",
      "-0.00016044437956497386",
      "8.56770297088551e-05",
      "0.0002995379055929353",
      "0.00030538513004525433",
      "0.0007286785517829846",
      "8.567702971364811e-05",
      "0.00014984069276066065",
      "-0.00045264526399280976",
      "1.7655019253557607e-05",
      "0.0003564997746041659",
      "0.0005423611852862638",
      "-0.00012733339901117827",
      "0.0007457874256357614",
      "-0.0005473834619429681",
      "-0.0005315960928657192",
      "6.396574637303459e-05",
      "0.0005974970592930946",
      "-0.0001181164122599685",
      "0.0002232942226748583",
      "-8.792865688139123e-05",
      "0.00010829554883107693",
      "-0.00012733339901195922",
      "0.0001189201433189319",
      "-0.0018112224396315496",
      "0.0011209635770641447",
      "0.0004372684773679346",
      "-0.00011892014343760963",
      "-2.664710421335567e-14",
      "-0.0005855703453844048",
      "0.0007712001480280738",
      "-0.0012964593767470383",
      "0.0018112224394632931",
      "0.0005855703454207034",
      "5.413200020993455e-14",
      "8.492892898247986e-05",
      "-0.0011337404800039186",
      "-0.0011209635768995513",
      "-0.0007712001477624056",
      "-8.492892874478821e-05",
      "-9.85108633691258e-14",
      "0.00014423396716267987",
      "-0.000437268477543273",
      "0.0012964593766033618",
      "0.0011337404798495245",
      "-0.00014423396702367244",
      "-7.106211228493569e-14",
      "0.0005704712775966231",
      "-4.8059989204761115e-05",
      "-0.00030446677590947776",
      "0.00030293144371497057",
      "5.976514054000613e-05",
      "0.00011659254376006089",
      "-0.0010415089576863716",
      "8.70747190939965e-05",
      "-6.115987110432743e-05",
      "-0.0002469542737159779",
      "-0.00020457449082936628",
      "-0.0008171368096411158",
      "0.0009278384810738148",
      "-0.0005235246599111226",
      "0.00029688485818043977",
      "0.00014308181934202498",
      "0.0003291089641776726",
      "-0.0002320813840849949",
      "0.0007628658526757868",
      "0.00041624636923001874",
      "-0.00038523111367722045",
      "-3.7750438359066666e-05",
      "0.0002498233773332772",
      "-9.46948976651955e-05",
      "0.0004148834855647814",
      "-6.115987088864492e-05",
      "3.2137588533896125e-05",
      "0.000643784625227047",
      "-0.0012299956760184216",
      "-0.0003194067023356715",
      "0.00037673926555198406",
      "0.00020051884519171865",
      "0.0006831956519562492",
      "-0.0015739586586026703",
      "3.8688736828323676e-05",
      "-0.00010382786923998806",
      "-0.0005740665899056412",
      "-0.0005980727151575957",
      "-6.757895723930942e-05",
      "-0.0009443457123879635",
      "0.0018293696040501775",
      "0.00017719282577400764",
      "-0.00028970672295046044",
      "-0.0010875666920712641",
      "-1.7434780086833965e-05",
      "0.00020575204428224822",
      "-0.0005235246601210682",
      "0.00034926377623497804",
      "-0.00027545799137604734",
      "0.0009704420326870679",
      "0.00020959601337703837",
      "-0.00010382786930329834",
      "0.00014501598938673402",
      "-0.0011281527129267748",
      "0.0009098752080649764",
      "0.00018684797851276633",
      "-6.79753197902335e-05",
      "0.0002556053250621377",
      "1.850751453742814e-05",
      "0.00040952826137001156",
      "0.0008114727411766521",
      "-0.0011412527841488274",
      "-0.00019817093414049617",
      "0.0006959908980564451",
      "0.0008609569037142443",
      "-0.00016242508724211786",
      "0.0007628658526543993",
      "0.00034173323159584676",
      "-0.0002817145693393564",
      "-0.000792554272048678",
      "-0.00025389973234034774",
      "0.0018293696035421886",
      "-0.00017445277902512253",
      "-0.0008264171181863187",
      "-0.0012069225826905955",
      "0.0003179743923150169",
      "-0.0011412527836321081",
      "-0.0010071531303218883",
      "-0.0003533832839679473",
      "0.0009449975645747952",
      "-0.0001594455353329215",
      "0.0010332896269352311",
      "0.001465645363578571",
      "0.0012212078906768422",
      "-0.0004784003811739205",
      "0.0005458451301254541",
      "-5.9765140590938096e-05",
      "0.0002469542736727733",
      "-0.0002968848581831208",
      "-0.0004162463694397495",
      "-0.0005704712774426302",
      "-0.00011659254368766527",
      "0.00020457449097337918",
      "-0.00014308181939141023",
      "0.0003852311135447826",
      "4.805998905659755e-05",
      "0.0010415089576537614",
      "0.0008171368096749597",
      "-0.00032910896425738303",
      "3.7750438298418294e-05",
      "0.0003044667759253679",
      "-8.70747189338268e-05",
      "-0.0009278384810915336",
      "0.0002320813840213579",
      "-0.00024982337733885513",
      "0.00021143703357207505",
      "3.568330759724506e-05",
      "0.00016817102812857358",
      "3.2137588581155806e-05",
      "-0.00021143703358155692",
      "1.1663967401260093e-14",
      "-0.00014877050589997862",
      "-0.00016221029333241113",
      "0.00034926377619382026",
      "-3.5683307699962336e-05",
      "0.00014877050581490046",
      "1.69980008618826e-14",
      "0.00015731857390761616",
      "0.0003417332316643136",
      "-0.00016817102809043793",
      "0.000162210293352262",
      "-0.00015731857398866125",
      "2.2759840335119263e-14",
      "0.00044124390096688055",
      "-0.00034488323771254934",
      "0.00020051884533095222",
      "0.0002838930463712509",
      "0.0006253219342675279",
      "0.00020725388707295355",
      "-0.0008122809334765557",
      "0.0001450159892620085",
      "-0.00030536548518130067",
      "-0.0001354251150428043",
      "-0.00042017904649673687",
      "-0.00010366190888454886",
      "-0.00017445277891523113",
      "-6.041576693451544e-05",
      "7.09621299651487e-05",
      "-0.0002524053882375018",
      "-0.00013369620926669877",
      "0.0014184789494360926",
      "-0.0005740665900721776",
      "-0.0003053654852946244",
      "-0.00026094988272059883",
      "0.0006681215514076014",
      "0.00026821726210191337",
      "0.00025560532521658825",
      "-0.0007327439033202644",
      "-0.0008391593634007249",
      "0.00039404816032913233",
      "-0.00011974651827597823",
      "-0.0010071531303645217",
      "-0.0005416534943612253",
      "0.00033906360961929744",
      "2.5191876012455483e-05",
      "0.0004729130410824825",
      "0.00017719282569148397",
      "-6.041576710732857e-05",
      "0.0008343857331489552",
      "-0.0013378914552705085",
      "0.00023986490796654286",
      "-0.00019817093399798438",
      "-0.0005416534941754323",
      "-0.0004979150446951935",
      "-6.509950489381451e-05",
      "-0.0010314337832613347",
      "0.0014656453640944757",
      "0.0002825531591609624",
      "-0.0005372073105370819",
      "-0.0009865604297886277",
      "0.0002676824330466895",
      "-0.0006437846250640168",
      "-0.0006831956517953711",
      "0.0005980727153732532",
      "0.00028970672268362896",
      "9.469489761643482e-05",
      "0.0012299956756771518",
      "0.001573958658250769",
      "6.757895717984318e-05",
      "0.0010875666919406704",
      "-0.00041488348593305964",
      "0.00031940670224501474",
      "-3.8688736689756655e-05",
      "0.0009443457122748736",
      "1.7434780106047593e-05",
      "-0.0006253219342985998",
      "0.00013542511520392946",
      "-7.096212998387039e-05",
      "-0.0002754579912271365",
      "-0.000441243901000992",
      "-0.00020725388716766677",
      "0.0004201790464959833",
      "0.0002524053882712769",
      "-0.0002817145695060004",
      "0.0003448832375174134",
      "0.0008122809335017387",
      "0.00010366190892429653",
      "0.00013369620924956704",
      "0.0003024979296525221",
      "-0.0002018211232254502",
      "-0.0011281527127797414",
      "-0.00026094988241119393",
      "-0.00030249792938699227",
      "-7.364127496327137e-14",
      "-0.00020848490082442812",
      "-0.0008264171183942634",
      "0.0008343857330167413",
      "0.00020182112312289356",
      "0.00020848490103976403",
      "-7.264618954700922e-14",
      "0.0006956175860431849",
      "1.8507514760661777e-05",
      "-0.0008391593633117934",
      "-0.001219819733335133",
      "0.0005467148063933244",
      "-0.000563963030054079",
      "-0.00035338328388813726",
      "-0.0004979150449029432",
      "0.00013511094313399224",
      "-0.0002642936249363187",
      "0.0004206859122048186",
      "0.0006959908978224102",
      "0.0003390636094973806",
      "0.00013511094310836758",
      "-0.00023743579059743578",
      "-0.0001246344625855629",
      "0.0012212078909291505",
      "-0.0005372073102582459",
      "-0.00038662338703072664",
      "-0.00034618729062999503",
      "-0.00044002921552972854",
      "-0.000970442032342226",
      "-0.0009098752076872606",
      "-0.00040952826132258953",
      "-0.0008609569035780352",
      "-0.00020575204391923914",
      "-0.00020959601323707421",
      "-0.00018684797863927606",
      "-0.0008114727410681231",
      "0.00016242508721924962",
      "-0.000668121551346814",
      "-0.0003940481601341971",
      "-2.519187589658114e-05",
      "-0.0007925542720478963",
      "-0.0014184789490895118",
      "-0.0002682172618641534",
      "0.00011974651839640187",
      "-0.0004729130410392275",
      "-0.000546714806231298",
      "0.0002642936250450849",
      "-0.0012069225828268842",
      "-0.0013378914549323228",
      "-0.0006956175857664243",
      "0.0005639630301721524",
      "-0.00042068591217206907",
      "0.00012750818955150316",
      "0.0009449975647172706",
      "-6.509950484939488e-05",
      "-0.00023743579061829013",
      "-0.00012750818974320945",
      "3.519347065041111e-14",
      "-0.00047840038110561796",
      "-0.0009865604296717032",
      "-0.00034618729046441735",
      "9.342517050926904e-05",
      "6.857117764986035e-05",
      "0.00025389973272598853",
      "-0.0003179743923222808",
      "0.00015944553526572292",
      "-0.0005458451301667487",
      "-0.00023986490778592272",
      "0.0010314337831678726",
      "-0.0002676824330273882",
      "0.00012463446242185538",
      "0.00044002921559875617",
      "-6.857117756593596e-05"
    ]
  ],
  "status": "RIGOROUS PENTAGON-CAP INTERVAL EXCLUSION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.01866268107633365314962400 +/- 1.04e-27]",
      "[0.03002016432747254652781155 +/- 2.54e-28]",
      "[0.04316713040933940557665083 +/- 3.96e-27]",
      "[0.02897505319596472965846937 +/- 4.73e-27]",
      "[0.009786885024641067128768545 +/- 1.95e-29]",
      "[0.006525481887753949475280869 +/- 1.98e-28]",
      "[0.004581024710821113244590203 +/- 2.76e-28]",
      "[0.007097537738488784662428353 +/- 3.14e-28]",
      "[0.008313783872203467243026693 +/- 2.59e-28]",
      "[0.002162244237803236918224442 +/- 2.22e-28]",
      "[0.001485682658139882058977951 +/- 7.51e-29]",
      "[0.0005591412938130747956349438 +/- 4.80e-29]",
      "[0.0003349475904395693441511558 +/- 3.01e-29]",
      "[0.0002832471480027791484189336 +/- 2.32e-29]",
      "[0.0002462800075752003753321778 +/- 6.31e-30]"
    ],
    [
      "[0.008433752913833608144996959 +/- 4.43e-28]",
      "[0.01569455797092290611233140 +/- 4.26e-27]",
      "[0.01693069541559042421238295 +/- 2.26e-27]",
      "[0.004844211257960503933167462 +/- 4.12e-28]",
      "[0.002888587511275385434310127 +/- 2.28e-28]",
      "[0.002672658993096157014884506 +/- 3.46e-28]",
      "[0.001222244215414371898410327 +/- 3.97e-28]",
      "[0.001633273644446658642574666 +/- 1.31e-28]",
      "[0.001074474387241555937261945 +/- 5.84e-29]",
      "[0.0001107699614969468228040018 +/- 7.58e-30]",
      "[0.0002757473343829525347782002 +/- 2.83e-29]",
      "[0.0001504580062156938647232339 +/- 3.34e-29]",
      "[0.0001451558826327878016899006 +/- 1.91e-29]",
      "[0.0001167694002515364423095952 +/- 6.36e-30]",
      "[6.561762030007290347636145e-5 +/- 1.18e-31]"
    ]
  ],
  "exact_identity": "R(t)=-PPT(Q(t))-sum T^*(H_j(t) tensor G_j)T; both endpoint residuals are positive definite.",
  "scope": "Only the stated noncentral pentagon cell and regular-pentagon edge interval. All six-mark configurations in its closed oriented cell are excluded by P1/P2/P3 invariance. This is not a proof of the full DS6 eigenvalue region.",
  "verification_seconds": 0.09254879178479314
}


==> anc/small-orders/order6/pentagon_cap_uniform_c2_e1_0.0_0.18_certificate.json <==
{
  "cell": 2,
  "edge": 1,
  "interval": [
    "0.0",
    "0.18"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      1
    ],
    [
      "orientation",
      0,
      2,
      5,
      -1
    ],
    [
      "orientation",
      0,
      3,
      4,
      1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      1
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ]
  ],
  "rational_G": [
    [
      "1.0325843513442448e-05",
      "1.0335718633594064e-05",
      "1.0347143668101073e-05",
      "1.0336994346120793e-05",
      "1.0335816334251336e-05",
      "9.904826240724409e-09",
      "2.3231627432059075e-08",
      "-4.5775231175983823e-10",
      "2.143022514330473e-08",
      "2.4345457180570647e-08",
      "-4.996047573895379e-09",
      "2.4111496609707166e-08",
      "2.6279844267619816e-08",
      "5.444769385811483e-09",
      "3.0957442351692115e-08",
      "7.929895161652618e-09",
      "-8.435351514085467e-10",
      "-1.6136924445886365e-08",
      "-3.4462991542135625e-08",
      "3.737723198744142e-08",
      "1.779489013194044e-08",
      "-1.2397877559195998e-09",
      "4.374790757003294e-08",
      "2.6633308618009176e-09",
      "3.250254980501001e-08"
    ],
    [
      "1.0324071228814193e-05",
      "1.0328963921723799e-05",
      "1.0333674296837778e-05",
      "1.0330914154667946e-05",
      "1.0332018649420567e-05",
      "9.261593935676272e-09",
      "1.901463895325621e-08",
      "2.169624575774102e-09",
      "2.1522039611925504e-08",
      "2.3839030397013526e-08",
      "-2.811371452270985e-09",
      "2.016249263377937e-08",
      "2.866164141158781e-08",
      "8.716105449941872e-09",
      "3.021397837521532e-08",
      "1.5530396736459276e-08",
      "-4.1395361600484565e-09",
      "-1.3816123101638333e-08",
      "-2.8812443426455293e-08",
      "2.4461420735495587e-08",
      "1.6511424386318106e-08",
      "-1.0465481302182084e-09",
      "4.0162203668462415e-08",
      "1.0633567769745319e-08",
      "3.00789431642135e-08"
    ],
    [
      "1.0339402324931136e-05",
      "1.0335385482871311e-05",
      "1.033238218676962e-05",
      "1.0332225179924901e-05",
      "1.033205400134405e-05",
      "-1.2013951972675968e-08",
      "2.139742552526011e-08",
      "5.827914367021738e-09",
      "1.1804106909920801e-08",
      "9.76909398529739e-09",
      "-5.078358968973224e-09",
      "1.9329323541326866e-08",
      "2.7876463413008106e-08",
      "6.895281071206266e-09",
      "3.029524052834082e-08",
      "2.187441645480936e-08",
      "-1.507964758650728e-08",
      "-1.706673883274587e-08",
      "-3.312080034582492e-08",
      "2.5477394330975454e-08",
      "1.3086211483337896e-08",
      "9.294796256712417e-09",
      "3.89374717118512e-08",
      "7.6841781002694e-09",
      "3.031099479025993e-08"
    ],
    [
      "1.0383363632349435e-05",
      "1.0568600909459012e-05",
      "1.0334498852107564e-05",
      "1.0350299236374644e-05",
      "1.0383264652173938e-05",
      "-3.3591795849737985e-08",
      "1.3482489384836621e-08",
      "7.876285207256305e-09",
      "-1.4517656863747927e-08",
      "2.122503605225215e-08",
      "3.125165060586872e-08",
      "1.255019108809077e-07",
      "2.6460946598747014e-08",
      "3.6248207459485133e-09",
      "4.267645327645419e-08",
      "1.368354690953086e-07",
      "5.084648093122054e-10",
      "3.919821185488e-09",
      "2.5783854002484703e-08",
      "1.938767798517822e-08",
      "-7.034635443808696e-09",
      "2.6982298551408855e-08",
      "4.162579794734699e-08",
      "1.980324866827164e-08",
      "4.970386407045983e-08"
    ],
    [
      "1.0345344648265043e-05",
      "1.032816861057132e-05",
      "1.0326318626600279e-05",
      "1.032979029687749e-05",
      "1.034211860569573e-05",
      "1.1964578665289903e-08",
      "2.1609964362152478e-08",
      "3.0622725736063868e-09",
      "2.8525629511782602e-08",
      "1.3358756223808433e-08",
      "-3.016184416743304e-09",
      "1.6931008892515543e-08",
      "2.5087386595152443e-08",
      "4.251080043486477e-09",
      "3.183063126531288e-08",
      "2.8375451876554202e-08",
      "-6.0170139089262355e-09",
      "-1.726514876548193e-08",
      "-3.6375615767750366e-08",
      "1.3900703823014805e-08",
      "5.844365313204954e-09",
      "-1.0553010344532552e-08",
      "3.658233938640372e-08",
      "1.2900716386250933e-08",
      "3.649437331944405e-08"
    ],
    [
      "1.0325800131900704e-05",
      "1.0317657647121471e-05",
      "1.0328088010832207e-05",
      "1.0332086378534158e-05",
      "1.0334824125759246e-05",
      "1.2173417433747533e-08",
      "2.3200523084644377e-08",
      "1.175352230217558e-08",
      "3.064319831551243e-08",
      "1.72277866985504e-08",
      "-2.460685249121886e-09",
      "2.2959013179016143e-08",
      "2.9406058653854607e-08",
      "1.17666693475332e-08",
      "3.332099091780344e-08",
      "1.3595910749728245e-08",
      "-1.0979254694101035e-08",
      "-1.86240105165611e-08",
      "-2.5223948862918506e-08",
      "1.501698221101023e-08",
      "5.260735855093364e-09",
      "-7.062438742210838e-09",
      "3.5550476428661534e-08",
      "1.3025787422718208e-08",
      "3.283835829034512e-08"
    ],
    [
      "0.00011152538045475227",
      "4.9950950432980156e-05",
      "1.9051295788696312e-05",
      "8.201759692294811e-05",
      "0.00017214084389641102",
      "6.326081900245913e-05",
      "2.332423682766484e-05",
      "5.7967752265696996e-05",
      "2.458145468141806e-06",
      "1.4353717627120371e-05",
      "3.691033639668103e-05",
      "2.030118906388658e-07",
      "2.1241343042143138e-06",
      "2.35726441424289e-05",
      "-7.743787431312728e-05",
      "1.085513392827389e-06",
      "-1.8194700013942657e-05",
      "6.23792574720315e-05",
      "-0.0001279421338313922",
      "-1.1563875645632613e-05",
      "3.839710104389198e-05",
      "-8.000609257226025e-05",
      "2.482235721812396e-05",
      "-2.8958596048168297e-05",
      "-7.476647679336681e-05"
    ],
    [
      "1.0327550256145739e-05",
      "1.0318955870800025e-05",
      "1.0334694567527872e-05",
      "1.0344116321886608e-05",
      "1.0349663553164177e-05",
      "-5.461576200996954e-10",
      "2.229025748259514e-08",
      "1.3924204219031732e-08",
      "1.7039592060239896e-08",
      "1.1389802938497239e-08",
      "-6.656285581107208e-09",
      "2.764834081291858e-08",
      "3.155616481056063e-08",
      "7.690303851584784e-09",
      "2.798110085185693e-08",
      "3.769433991283035e-09",
      "-1.9274171859952896e-08",
      "-1.1745454323655876e-08",
      "-3.551475026652149e-08",
      "2.4327762514346217e-08",
      "5.269421437425678e-09",
      "2.0918705357511994e-10",
      "4.554207932375154e-08",
      "9.655723055247327e-09",
      "3.864827152296833e-08"
    ],
    [
      "0.00018859595219409143",
      "3.926058844079665e-05",
      "0.00026771132795302147",
      "3.357875705524781e-05",
      "7.775953615573122e-05",
      "2.237365237503365e-05",
      "0.00019646154912103493",
      "-4.356200964043582e-05",
      "-2.943847883933011e-05",
      "-8.025097780595365e-06",
      "-2.3607803993271535e-05",
      "3.674438828855993e-05",
      "-2.528412463428115e-05",
      "-8.303687848848767e-05",
      "-2.085055480040843e-05",
      "-6.820386667970771e-05",
      "8.538115441390054e-05",
      "4.7390874581915676e-05",
      "-0.00010562336817885816",
      "8.592112031371058e-05",
      "-1.07244041591887e-05",
      "-2.452996654199407e-05",
      "7.313991191167228e-05",
      "-0.0001022382263793831",
      "3.3671974984306537e-05"
    ],
    [
      "1.0367292436887422e-05",
      "1.0350239350228728e-05",
      "1.0390947499211245e-05",
      "1.0352224357779344e-05",
      "1.038029374269097e-05",
      "3.173941335227909e-09",
      "7.032747450223182e-08",
      "2.5573656048505942e-09",
      "1.109219067361597e-08",
      "1.2811663137372536e-08",
      "-5.984592986283422e-09",
      "5.577973397859281e-08",
      "2.0713037732710654e-08",
      "-3.6517396214191884e-09",
      "1.961635253201544e-08",
      "-1.560141297017467e-08",
      "-8.480107808716275e-09",
      "6.297007332553634e-09",
      "-6.758566398053563e-08",
      "5.2225511466481366e-08",
      "2.953638189499228e-09",
      "-1.120266630456025e-09",
      "6.380127906664195e-08",
      "-3.290573989481427e-08",
      "4.5138451771886975e-08"
    ],
    [
      "1.0342799632221268e-05",
      "1.033504118038125e-05",
      "1.0337950188053628e-05",
      "1.0335207852703157e-05",
      "1.0345531774336227e-05",
      "1.1207462307550156e-08",
      "2.3236562534659823e-08",
      "-9.674763659486193e-10",
      "2.606401714096838e-08",
      "9.740939061505315e-09",
      "-3.2436654185964003e-09",
      "2.0844750583129022e-08",
      "1.9879385210327015e-08",
      "-2.784948182390227e-09",
      "3.2827966791109e-08",
      "1.946855516038122e-08",
      "-1.2727522971908722e-09",
      "-1.910690601493122e-08",
      "-4.087579442667609e-08",
      "2.6451142197572124e-08",
      "5.531180314168682e-09",
      "-1.1728947032541459e-08",
      "3.965320989950072e-08",
      "6.701343323646831e-09",
      "3.87948338465943e-08"
    ],
    [
      "1.032704524859749e-05",
      "1.0327304310942401e-05",
      "1.0340917060099105e-05",
      "1.0334000722902118e-05",
      "1.034280320992626e-05",
      "2.601223608213697e-08",
      "2.848129882996932e-08",
      "6.062941196547802e-09",
      "3.696605322696105e-08",
      "2.9049403809096565e-08",
      "-2.3221513986657162e-09",
      "3.0157516413198794e-08",
      "2.6994058372363613e-08",
      "1.2893893047063679e-08",
      "3.3168483755505414e-08",
      "6.8890133207676165e-09",
      "-8.274942288367169e-10",
      "-1.8128218410888356e-08",
      "-3.172317013324244e-08",
      "2.564833991208576e-08",
      "9.395069580254899e-09",
      "-1.2699415920917563e-08",
      "3.792404362478931e-08",
      "4.394511308236041e-09",
      "3.341001085843905e-08"
    ],
    [
      "1.038361800114316e-05",
      "1.0328905956267257e-05",
      "1.0359434991850733e-05",
      "1.0346074601804296e-05",
      "1.0371367366130495e-05",
      "1.9313372577218482e-08",
      "4.7331080630780295e-08",
      "-1.4554521144321393e-08",
      "4.171000120191207e-08",
      "2.1682164616338463e-08",
      "-8.850172962484438e-09",
      "2.5319984253218345e-08",
      "8.305146784756356e-09",
      "6.1727297812833685e-09",
      "3.815620404370536e-08",
      "3.733390508931372e-09",
      "9.981585782572952e-09",
      "-4.1751853303907916e-08",
      "-7.739788286420985e-08",
      "4.094741111804376e-08",
      "7.078193760560239e-09",
      "-9.90317975123959e-09",
      "2.993573913543388e-08",
      "-2.150002178460468e-08",
      "5.131156612114591e-08"
    ],
    [
      "1.032382866843729e-05",
      "1.0319526370663208e-05",
      "1.0333730171765186e-05",
      "1.0339332334643516e-05",
      "1.035694099190176e-05",
      "1.577621324901482e-08",
      "2.0882850058092015e-08",
      "7.600880433798181e-09",
      "2.814914461478313e-08",
      "2.1818012076845384e-08",
      "-3.1278183465132773e-09",
      "2.910083533651093e-08",
      "3.239546679624594e-08",
      "1.1856641262338002e-08",
      "3.1843944365285955e-08",
      "2.2620615023963654e-09",
      "-1.1507057283114847e-08",
      "-1.3794304772182304e-08",
      "-3.87617102174887e-08",
      "2.2039474960314437e-08",
      "9.545356430710179e-09",
      "-8.154283652782781e-09",
      "4.21926348893587e-08",
      "1.2431384832659704e-08",
      "3.851757696376292e-08"
    ],
    [
      "1.0354319033280001e-05",
      "1.0339829457053078e-05",
      "1.0350600417682325e-05",
      "1.0357115360089919e-05",
      "1.0357203714682377e-05",
      "1.048519528393062e-08",
      "2.8907338347013236e-08",
      "1.1604853563881127e-08",
      "2.8147346087809333e-08",
      "3.277218798420798e-08",
      "-1.2028187042643694e-08",
      "2.3618109950390943e-08",
      "3.312883220066895e-08",
      "2.3838327816756816e-08",
      "2.210090087727246e-08",
      "1.0006747626751802e-08",
      "-2.1024637910677036e-08",
      "-1.3332834453216813e-08",
      "-5.424600821802724e-08",
      "3.267322632425028e-08",
      "3.155440287035404e-08",
      "-5.844131039618667e-09",
      "5.411937847773189e-08",
      "3.945456077286209e-10",
      "2.7238740361284817e-08"
    ],
    [
      "0.012139362513956621",
      "0.004145970869848748",
      "0.008915269332578381",
      "0.006306359218279322",
      "0.00030177971769526597",
      "0.007000588080038719",
      "-0.008262310583493282",
      "0.008663183569449775",
      "-0.001323223567063021",
      "-0.005326494627498516",
      "0.0051016056918827025",
      "-0.000881864271195471",
      "-0.006496902634428419",
      "0.0015954996894761296",
      "-0.0010712213550770659",
      "-0.0010726244190950695",
      "0.006303907458742297",
      "-0.001145660125744414",
      "0.001335282008227537",
      "0.0029078247170788146",
      "0.000105011183533438",
      "0.0006537793898538578",
      "-0.0037222427461594686",
      "-0.00022195116590165596",
      "0.0008288790037709731"
    ],
    [
      "1.0391485336608157e-05",
      "1.0329787422190108e-05",
      "1.0331872862154378e-05",
      "1.0341928859566492e-05",
      "1.0389619908240476e-05",
      "-5.189258625383563e-09",
      "2.2871074453367662e-08",
      "-1.959355684071358e-09",
      "3.904326350612769e-09",
      "4.620670547343739e-09",
      "-7.314856147474792e-10",
      "1.4029276492103631e-08",
      "2.611778787458732e-08",
      "8.751681440197762e-10",
      "2.584871814876407e-08",
      "2.8129777418685146e-08",
      "-1.6505775786367872e-08",
      "-5.018702387059628e-09",
      "-8.364822046144356e-08",
      "2.1093727770532898e-08",
      "4.5854068231688715e-09",
      "6.077979940277867e-09",
      "4.459283064736776e-08",
      "7.47151818357384e-09",
      "5.029478199401932e-08"
    ],
    [
      "1.0346213449409471e-05",
      "1.034848207744775e-05",
      "1.0339021585676308e-05",
      "1.034742198258316e-05",
      "1.034282694220049e-05",
      "1.6285913446083324e-08",
      "2.6355471268398584e-08",
      "1.390482644460529e-08",
      "2.9324585254856662e-08",
      "2.5645076331524527e-08",
      "3.885320908871854e-09",
      "2.319500412104583e-08",
      "3.592673413098134e-08",
      "1.3890864924597868e-08",
      "3.066282604483222e-08",
      "3.016885027772272e-08",
      "-1.3589246664411295e-08",
      "-6.673830455408127e-09",
      "-3.202495092958466e-08",
      "1.6590769538396156e-08",
      "1.997824324511679e-08",
      "-8.585554753943955e-09",
      "4.9777934425614584e-08",
      "1.398981661351821e-08",
      "2.853160630484302e-08"
    ],
    [
      "1.0344376614956043e-05",
      "1.0339828104063045e-05",
      "1.0344337825597889e-05",
      "1.0333412700035044e-05",
      "1.0337233349470402e-05",
      "2.2308386676217647e-08",
      "3.6886756771862816e-08",
      "1.668502647573236e-08",
      "3.8589867340236946e-08",
      "2.8763887533019436e-08",
      "-1.7380422272941091e-09",
      "2.936089234078255e-08",
      "3.4160789788233144e-08",
      "2.07269157246735e-08",
      "3.0481142699378725e-08",
      "2.855794170333817e-08",
      "-7.95942263179832e-09",
      "-1.2947760510170329e-08",
      "-1.9790628270367238e-08",
      "1.1563492531039707e-08",
      "1.030020662837445e-08",
      "-1.3789837161285554e-08",
      "3.901931730704213e-08",
      "1.418456513988881e-08",
      "2.7451152172160235e-08"
    ],
    [
      "1.0343034972847237e-05",
      "1.0319510937394003e-05",
      "1.0336789841085848e-05",
      "1.0330091775772518e-05",
      "1.0347494433136914e-05",
      "7.329512169727925e-09",
      "2.6292977938508272e-08",
      "6.910551619108672e-09",
      "1.7593625355010502e-08",
      "1.1526535086385666e-08",
      "-5.626187548340451e-09",
      "2.0243176976800004e-08",
      "2.8073494887583202e-08",
      "2.4411026296233562e-09",
      "2.612968431348358e-08",
      "1.5514815792288117e-08",
      "-5.866378449563971e-09",
      "-1.049310906554415e-08",
      "-3.880208466855699e-08",
      "1.9745313816254784e-08",
      "3.412962625361823e-09",
      "-5.764481874425485e-09",
      "3.8634442665447376e-08",
      "1.2181386329790106e-08",
      "3.769368842458655e-08"
    ],
    [
      "0.00708432318833239",
      "0.0011636818451796805",
      "0.022551880324154217",
      "0.010890316763053447",
      "0.010131921527711476",
      "0.0013633105664301384",
      "-0.003666618013587183",
      "0.008238305366384834",
      "-0.00488287001802549",
      "-0.004966726746001316",
      "0.0026527856164967898",
      "-0.003377519774429513",
      "-0.009326105563630085",
      "0.014330899723326882",
      "-0.008584661748432058",
      "-0.0024774170707222887",
      "0.01206266411610187",
      "-0.0029397403673096212",
      "0.006902453439359187",
      "0.0010600042766006838",
      "0.0023329137175507495",
      "-0.0003797646891300452",
      "-0.012576486070947348",
      "0.004764696585988714",
      "0.006021423079800767"
    ],
    [
      "1.0317791453715716e-05",
      "1.0331513387859603e-05",
      "1.033452220502925e-05",
      "1.0335442483101864e-05",
      "1.0329795569291896e-05",
      "5.455945903490911e-09",
      "1.0235327697524108e-08",
      "-8.780929888037176e-10",
      "1.9348576122714306e-08",
      "2.45304631542478e-08",
      "-6.0373824634210824e-09",
      "1.617608201872876e-08",
      "2.89205667076377e-08",
      "7.374788537966057e-09",
      "3.209161208949541e-08",
      "1.4459946785381238e-08",
      "-3.5687774934990335e-09",
      "-1.9143178813571617e-08",
      "-2.9369960838958442e-08",
      "3.243895588287577e-08",
      "2.151177778754665e-08",
      "2.0590148220043648e-09",
      "4.1709855395415736e-08",
      "1.2503372580768037e-08",
      "3.11969644688633e-08"
    ],
    [
      "1.0332328823334029e-05",
      "1.0331190157394622e-05",
      "1.0339483019366466e-05",
      "1.0333174097790366e-05",
      "1.033308401376032e-05",
      "2.65782795422049e-09",
      "2.3324029531215535e-08",
      "5.172637223888776e-09",
      "2.1725308980887863e-08",
      "1.8116458239326273e-08",
      "-6.205498674528395e-09",
      "2.0538438107077692e-08",
      "2.891875223872991e-08",
      "8.980868575687822e-09",
      "3.113373205348025e-08",
      "1.478431203096036e-08",
      "-9.855000689274316e-09",
      "-1.7453188479304622e-08",
      "-3.24869923446464e-08",
      "2.8721722814915987e-08",
      "1.4793682562577475e-08",
      "4.3650630552642214e-10",
      "4.135992191395853e-08",
      "7.110462633138696e-09",
      "3.0085787765757056e-08"
    ],
    [
      "1.0331295738044285e-05",
      "1.0340344167059704e-05",
      "1.0335518700623606e-05",
      "1.0340686655507335e-05",
      "1.0340986620928452e-05",
      "-4.100771204596327e-09",
      "2.138041816769604e-08",
      "8.682205090088663e-09",
      "1.073846763396522e-08",
      "1.2705599976983208e-08",
      "-5.175481425976219e-09",
      "2.9497929747210886e-08",
      "2.9065693574531948e-08",
      "2.2736878831553035e-09",
      "2.655593363105488e-08",
      "2.0850686827351705e-08",
      "-1.0552531392904628e-08",
      "-9.414518001877601e-09",
      "-2.5567511284073573e-08",
      "2.382371889045034e-08",
      "7.155733375394748e-09",
      "3.0010373688345417e-09",
      "4.502698292001135e-08",
      "1.0733712077205023e-08",
      "3.797687626321646e-08"
    ],
    [
      "0.004202057401442839",
      "0.00023661984662766013",
      "0.003877186383880465",
      "0.007998184825395127",
      "0.0062303398521680545",
      "0.0009186407306787047",
      "0.002495483572070267",
      "0.004024515537515861",
      "-0.0049453514659267995",
      "0.00030390206414293504",
      "0.0012019318104598117",
      "-0.000986090578409575",
      "-0.0007376512044702869",
      "-0.0039021405571593366",
      "-0.0034874582725907713",
      "-0.00032234160774134886",
      "0.0031592925258949614",
      "-0.004157487441897072",
      "-0.0012711263074996313",
      "0.0008844038405406449",
      "-0.0006016955365904698",
      "-0.0006589122580396377",
      "-0.0055083892251913255",
      "0.0029706343780530812",
      "-0.006125389585658844"
    ],
    [
      "1.0570465797477262e-05",
      "1.0424808083029774e-05",
      "1.0454425405843732e-05",
      "1.0401885565263553e-05",
      "1.0421837770173263e-05",
      "8.089010378013673e-08",
      "-1.4005269514186118e-07",
      "7.401929073477346e-08",
      "-9.890535149686069e-08",
      "-3.264615253575586e-08",
      "5.379811460015672e-08",
      "-3.496626103363635e-08",
      "-3.230725491179708e-08",
      "7.943588521000529e-08",
      "-3.062295586137331e-08",
      "1.173029161868381e-07",
      "2.5197259811547605e-09",
      "5.6235840867626545e-08",
      "-9.443693391912164e-08",
      "1.0216919877627308e-07",
      "1.3062346410512433e-08",
      "2.220693321085675e-08",
      "-1.343697283393811e-08",
      "4.9144439837906125e-08",
      "4.900820553109134e-08"
    ],
    [
      "0.0002679531457295284",
      "0.011848404788478263",
      "0.022094397936623014",
      "0.022512173757707813",
      "0.020620090592692812",
      "0.0015297964167115474",
      "-0.0023335016589806274",
      "0.0023109769732813927",
      "-0.002237831444024922",
      "-0.015457452244293098",
      "0.015927005829693874",
      "-0.0115539151768374",
      "-0.022224805158383494",
      "0.019298005859658",
      "-0.018709564887030947",
      "-0.0008380898530778964",
      "0.000481709812633622",
      "-0.0006674115160749313",
      "-0.0005402038971408211",
      "-0.004742874315946426",
      "0.0035637187008250603",
      "-0.01051075602182368",
      "0.0017278460465369383",
      "0.00909550001901401",
      "-0.010663308388236892"
    ],
    [
      "1.0317357033056175e-05",
      "1.032178040416709e-05",
      "1.0329591338438913e-05",
      "1.0334175927749185e-05",
      "1.0336035490045555e-05",
      "1.356930178790009e-08",
      "1.523080282277768e-08",
      "1.2392289614010862e-09",
      "2.377003296293136e-08",
      "1.5833044125399023e-08",
      "-2.6850335399738435e-09",
      "2.1559893499159125e-08",
      "2.2691736017527865e-08",
      "-6.596602741651639e-10",
      "3.2245735758801656e-08",
      "9.792070689844347e-09",
      "-7.346392125426581e-10",
      "-1.7060075934732548e-08",
      "-2.952595647568088e-08",
      "2.387563575781602e-08",
      "7.963162591209613e-09",
      "-8.80371184551305e-09",
      "3.965557859842002e-08",
      "1.0915047493536923e-08",
      "3.6028672139612344e-08"
    ],
    [
      "1.0353608676180529e-05",
      "1.0327401828072958e-05",
      "1.0346701531775798e-05",
      "1.0330101770242623e-05",
      "1.035539337812464e-05",
      "3.0862455736474056e-08",
      "4.1051068067567226e-08",
      "-3.793885041212622e-09",
      "3.898253546312233e-08",
      "2.849204695775657e-08",
      "-4.171921206581308e-09",
      "2.9752094737300806e-08",
      "1.8487757736706494e-08",
      "7.3445274793901495e-09",
      "3.06174838936752e-08",
      "4.941545509097234e-09",
      "7.729356962628019e-09",
      "-1.9750970843456278e-08",
      "-5.427097002946516e-08",
      "2.991983606914202e-08",
      "7.683199787495761e-09",
      "-1.7197521607417123e-08",
      "3.518279002144373e-08",
      "-1.0979622244692853e-08",
      "3.719104425269147e-08"
    ],
    [
      "1.0336842761344791e-05",
      "1.0334395368304815e-05",
      "1.0347092533843023e-05",
      "1.033968894448455e-05",
      "1.0344203150711125e-05",
      "2.107626535460839e-08",
      "2.9456600499506938e-08",
      "2.069657955497313e-09",
      "3.6948784891378027e-08",
      "3.121751699418539e-08",
      "-5.848415989029105e-09",
      "2.7930656264262093e-08",
      "2.4715184860776317e-08",
      "1.478762690724638e-08",
      "3.420624579398352e-08",
      "9.355559863376962e-09",
      "3.7858400140949657e-10",
      "-2.5481939233509672e-08",
      "-3.805815319673666e-08",
      "3.379980550976128e-08",
      "1.3405431219171995e-08",
      "-7.859325605688772e-09",
      "3.697475448056171e-08",
      "-1.2574837368480949e-09",
      "3.5974513681486436e-08"
    ],
    [
      "1.0366769442490786e-05",
      "1.0350062951354732e-05",
      "1.036428336912039e-05",
      "1.0347296759630366e-05",
      "1.0354919265423219e-05",
      "1.5990904353761414e-08",
      "3.7275330398016164e-08",
      "-1.2878251436819594e-08",
      "2.7904011121661317e-08",
      "1.911986145715212e-08",
      "-1.1081417121189618e-08",
      "2.076418191315725e-08",
      "1.674223203483987e-08",
      "-8.396045959834142e-09",
      "2.995735747727201e-08",
      "2.775524085311601e-08",
      "1.0485120492749998e-08",
      "-1.6872558094374574e-08",
      "-5.2066949681057436e-08",
      "3.392365825408542e-08",
      "1.305838471201248e-08",
      "-1.61516777251688e-08",
      "5.4776382588907395e-08",
      "-1.3994709478658505e-09",
      "4.594997359094481e-08"
    ],
    [
      "0.0019507349722414245",
      "0.01589021776119954",
      "0.0026105805269487263",
      "0.0157761186729419",
      "0.04633077331213772",
      "-0.005470776936224435",
      "0.0017923523488937445",
      "-0.005454802676910892",
      "0.009391365147682658",
      "-0.005709135089381921",
      "0.01493655220700509",
      "-0.02585059268374597",
      "-0.004400440528189007",
      "0.0077702682907614985",
      "-0.02701226265233132",
      "-0.0009398229862388332",
      "0.0013538736300261341",
      "0.0009145943856114419",
      "-0.0012964428669099883",
      "-0.0029489891842829114",
      "-0.005220802569614648",
      "0.008203973623488426",
      "0.004650897847602911",
      "-0.0077501947439642975",
      "-0.000782211653481391"
    ],
    [
      "0.0018413682335000911",
      "0.0034225624604584566",
      "0.021718801530228177",
      "0.01846180315269578",
      "0.01903450535722346",
      "0.001533102921488376",
      "-0.006303367788737833",
      "0.005104669484199888",
      "-0.004921666098267131",
      "-0.00533892965243431",
      "0.0012793537303758",
      "-0.0006107276412423785",
      "-0.017493800573449528",
      "0.01684881351883192",
      "-0.018666206494931333",
      "-0.0019737552352624413",
      "5.565793794707918e-05",
      "0.0027783348771144058",
      "-0.0032564012996537705",
      "-0.006750358734365796",
      "0.007830899913676984",
      "-0.008033714039066197",
      "-0.009721805688426396",
      "0.011361865345242993",
      "-0.0016104076579147877"
    ],
    [
      "1.0335728148110802e-05",
      "1.0325753310732524e-05",
      "1.0316133573034892e-05",
      "1.0325358686494069e-05",
      "1.0340381479842514e-05",
      "-4.4518880050181125e-09",
      "1.1094313776727995e-08",
      "9.83870294120765e-09",
      "1.7182035463343247e-08",
      "4.769988873394751e-09",
      "1.6152897749068291e-09",
      "1.7189612963763407e-08",
      "2.5712916212365523e-08",
      "1.0777435341882495e-08",
      "3.105533167666137e-08",
      "2.4451252243902683e-08",
      "-1.9323551078178316e-08",
      "-1.658873569161732e-08",
      "-3.447053849172647e-08",
      "1.6617600630976103e-08",
      "2.6429680365105497e-09",
      "5.569250616066739e-09",
      "3.022313772277774e-08",
      "1.4887594787711124e-08",
      "3.228449626244448e-08"
    ],
    [
      "1.0340818079772282e-05",
      "1.0324932953993108e-05",
      "1.0329323580433294e-05",
      "1.0329775572370458e-05",
      "1.0338016912143103e-05",
      "8.923372768024757e-09",
      "2.4262876408745728e-08",
      "1.1923513999980563e-08",
      "2.4888824084172895e-08",
      "1.2095107308047782e-08",
      "8.16128802978345e-10",
      "1.7792493845093384e-08",
      "3.103299674033837e-08",
      "8.64187545026635e-09",
      "3.115441148245456e-08",
      "2.3723660864635452e-08",
      "-1.3631684571358307e-08",
      "-1.0832900902612855e-08",
      "-3.18467817801231e-08",
      "1.2235518499734058e-08",
      "7.221898353464575e-09",
      "-6.822295873631666e-09",
      "3.871433389688901e-08",
      "1.6473243688947105e-08",
      "3.0137615536160845e-08"
    ],
    [
      "1.0338010600534095e-05",
      "1.0315001882467064e-05",
      "1.0332190681115075e-05",
      "1.0336990594135484e-05",
      "1.0357576143479504e-05",
      "5.837570152128404e-09",
      "2.6062625188861215e-08",
      "1.0313746910346245e-08",
      "2.0513537348344376e-08",
      "1.1636316929427418e-08",
      "-4.438238655114996e-09",
      "2.6113023976006612e-08",
      "3.034844812963834e-08",
      "7.704558873716353e-09",
      "2.8116310749404484e-08",
      "4.709633712453546e-09",
      "-1.6537999256344124e-08",
      "-1.071711133272958e-08",
      "-4.5155267167811056e-08",
      "2.0073514832369125e-08",
      "3.6670794124848396e-09",
      "-4.3152472359580585e-09",
      "4.1715904161202e-08",
      "8.42507090843476e-09",
      "3.897414208243447e-08"
    ],
    [
      "1.0367039941674436e-05",
      "1.0329411461340526e-05",
      "1.033807998805027e-05",
      "1.033777313420869e-05",
      "1.0383784606386603e-05",
      "1.5057371667175612e-08",
      "3.081694155163749e-08",
      "3.769946447937976e-09",
      "1.6153131662350563e-08",
      "1.1270669079528287e-08",
      "1.8313469639274932e-09",
      "2.7813352536564964e-08",
      "2.3085280555072338e-08",
      "3.4510841552566225e-09",
      "2.1703038269376238e-08",
      "1.0783264510818741e-08",
      "-7.301181241289493e-09",
      "-2.8372814460154276e-09",
      "-6.821434706236657e-08",
      "2.123464367043052e-08",
      "4.15130930312058e-09",
      "-1.1011596176473736e-08",
      "4.025255591707182e-08",
      "3.309141452355658e-09",
      "4.203884798166883e-08"
    ],
    [
      "0.010159033000411122",
      "0.0068827890018657014",
      "0.01353366629337439",
      "0.0034395879830346533",
      "0.0001420395275500002",
      "0.00816621741061627",
      "-0.01171467287748457",
      "0.005422696973113724",
      "4.885719475186674e-05",
      "-0.009409834164418566",
      "0.004763683761012445",
      "0.00023835616589809602",
      "-0.006237413866440523",
      "-4.5464140683305504e-05",
      "0.00029046228107586534",
      "0.0017486197206699507",
      "9.618755642623138e-05",
      "0.002323053108311634",
      "0.0011547567751062626",
      "0.002095873313588878",
      "0.0009349501863907131",
      "0.0009208634516704319",
      "-0.002732875701861011",
      "-0.0013334923387913655",
      "0.000605910023480836"
    ],
    [
      "0.004647419187467344",
      "0.006433467588548516",
      "0.004445977421655294",
      "0.0011170045593827818",
      "0.0016695844680693012",
      "-0.003350989907032117",
      "0.0042713923305490046",
      "-0.0015582242801604042",
      "-0.0005486152576420294",
      "-0.0016706670651035664",
      "-0.0004012884725385537",
      "0.0029222854106746425",
      "-0.001975811188791586",
      "0.0003884632006362429",
      "-0.0007797227464089341",
      "0.004307560237553251",
      "0.0015243536998917077",
      "-0.0016441864065472537",
      "0.0027189516780008827",
      "-0.0050693565417992545",
      "0.002635739472463571",
      "-0.0014552812762915035",
      "-0.001002212958157591",
      "0.0026849097796249823",
      "-0.0011081926730992372"
    ],
    [
      "1.0315293684179682e-05",
      "1.0318469224846278e-05",
      "1.0331779500090658e-05",
      "1.033414312803548e-05",
      "1.0335850044043315e-05",
      "4.474228615945758e-09",
      "1.518168169615636e-08",
      "1.0196549607779257e-08",
      "1.805070807174105e-08",
      "1.4729098583509452e-08",
      "-7.999943679181668e-09",
      "2.3140952970047353e-08",
      "2.8153928780545316e-08",
      "6.987780423768848e-09",
      "2.5955182085398866e-08",
      "5.299610002505469e-09",
      "-1.2992471333990464e-08",
      "-1.2484543148260226e-08",
      "-2.8266387321746207e-08",
      "2.7249584913345385e-08",
      "7.901453665842284e-09",
      "-2.235707359020832e-09",
      "4.225078192997876e-08",
      "1.0447074196147758e-08",
      "3.236973826037415e-08"
    ],
    [
      "1.0317189534064158e-05",
      "1.0318038555145989e-05",
      "1.0325465080775258e-05",
      "1.0332800302083268e-05",
      "1.0329033949213663e-05",
      "5.4149823388493e-10",
      "1.789014332316193e-08",
      "8.865402865313723e-09",
      "1.755439677449277e-08",
      "1.1779400110253457e-08",
      "3.234654770841283e-10",
      "2.1238223915405304e-08",
      "2.7988476165898968e-08",
      "5.5837987315383835e-09",
      "3.225961051675248e-08",
      "1.188845508140266e-08",
      "-1.12828377046572e-08",
      "-1.4446456761953023e-08",
      "-2.2490032538798854e-08",
      "1.681702521251131e-08",
      "7.445988666411684e-09",
      "2.298967727717166e-09",
      "3.769229587627542e-08",
      "1.4412514858683854e-08",
      "3.234373706367378e-08"
    ],
    [
      "1.0320251075629196e-05",
      "1.0318602799715707e-05",
      "1.0331403893403568e-05",
      "1.0330727994161508e-05",
      "1.0329588881369343e-05",
      "5.942844297551464e-09",
      "2.2253036939790595e-08",
      "1.247247594657343e-08",
      "2.42735017486218e-08",
      "1.8002275715387672e-08",
      "-1.7265929156022505e-09",
      "2.1941270546826952e-08",
      "3.175103809945952e-08",
      "1.3827222560066518e-08",
      "3.1704798341317015e-08",
      "8.534567494733915e-09",
      "-1.3722658896835338e-08",
      "-1.5679131235717013e-08",
      "-2.472776232022635e-08",
      "2.112695021622503e-08",
      "1.0701586791940205e-08",
      "1.264955024192827e-10",
      "3.660411920742491e-08",
      "1.1570241098172774e-08",
      "2.7939629063930746e-08"
    ],
    [
      "1.033724376680379e-05",
      "1.0329614354247473e-05",
      "1.0329910682704823e-05",
      "1.033708590699361e-05",
      "1.0347011402094163e-05",
      "3.4276721868660745e-09",
      "2.2719669500772067e-08",
      "1.5477873708919077e-08",
      "1.4048850090902508e-08",
      "1.1434824278780374e-08",
      "-2.596276314808897e-09",
      "2.771136411602732e-08",
      "2.9442780352959195e-08",
      "7.28564594461204e-09",
      "2.2220077346671763e-08",
      "1.74339076697228e-08",
      "-1.477002306379613e-08",
      "-4.851845449185561e-09",
      "-3.159756883726325e-08",
      "1.6921789654668168e-08",
      "4.366893178115074e-09",
      "-3.618096882641785e-09",
      "4.034105874863585e-08",
      "1.2531773338722645e-08",
      "3.418008833815424e-08"
    ],
    [
      "1.034668472505765e-05",
      "1.037524991361945e-05",
      "1.0379759159570456e-05",
      "1.0389516930858853e-05",
      "1.0371296220723583e-05",
      "-1.468441120255885e-09",
      "1.8360056088375422e-08",
      "5.415645619624954e-09",
      "1.2797044732061656e-08",
      "1.0927759707833533e-08",
      "-2.175227539081312e-08",
      "4.936131474903686e-08",
      "-4.941995491063892e-09",
      "-7.061120511040091e-09",
      "2.1088378115623956e-08",
      "1.9729084279768687e-08",
      "-2.5540971793276014e-09",
      "-2.0353840867462707e-08",
      "-4.101542318036144e-08",
      "6.165782383335122e-08",
      "-1.1564358923294972e-08",
      "-3.5047967695311615e-09",
      "6.356992780546977e-08",
      "-1.5075510398264504e-08",
      "6.270510001800698e-08"
    ],
    [
      "0.0032786889964264458",
      "0.022021917587128886",
      "0.018318787871381092",
      "0.02578146274735421",
      "0.016188424296559544",
      "-0.0034972270767663015",
      "0.0027236658074686806",
      "0.000790540448650774",
      "-0.0048147249022855885",
      "-0.01974604061133971",
      "0.018045060651562094",
      "-0.00023534825412759375",
      "-0.018124546776828777",
      "0.0020947925630621527",
      "-0.013228194481460249",
      "-0.004128803447629639",
      "0.004777619210819752",
      "-0.005628073906475718",
      "0.001645586194263729",
      "-0.0029518415869459924",
      "0.01530360333864656",
      "-0.017683581033130835",
      "-0.01154045963624424",
      "0.016223642414378483",
      "-0.014674753265965724"
    ],
    [
      "1.0391165387696854e-05",
      "1.0371679502028412e-05",
      "1.0349272073827659e-05",
      "1.0339656720284406e-05",
      "1.0347478487791013e-05",
      "-1.0600726336669825e-08",
      "4.306520822622432e-08",
      "1.5183343034013142e-08",
      "2.239962268769302e-08",
      "1.2177825929337756e-08",
      "2.0988452854320605e-10",
      "2.5470729410290712e-08",
      "3.461808717343421e-08",
      "2.0222842102056106e-08",
      "3.251363899888119e-08",
      "5.502367182437525e-08",
      "-2.148657686227586e-08",
      "-1.5801495110303978e-08",
      "-3.663092409702151e-08",
      "1.4820832921042173e-08",
      "1.2243950566401774e-08",
      "6.554210099435298e-09",
      "3.789596918198528e-08",
      "1.0165304472035938e-08",
      "3.141668246196502e-08"
    ],
    [
      "1.030697488989194e-05",
      "1.0301020241672015e-05",
      "1.0319855273371132e-05",
      "1.0323144213805205e-05",
      "1.0318195042449927e-05",
      "6.162069338326527e-09",
      "1.4813190914484e-08",
      "1.6784659951163493e-08",
      "2.441451229192502e-08",
      "1.3330081199448375e-08",
      "7.206722505075877e-10",
      "1.4065043367968092e-08",
      "3.312787580229104e-08",
      "1.4030113430471364e-08",
      "3.306487477616517e-08",
      "6.937329335792795e-09",
      "-1.7494020103030554e-08",
      "-1.492400384276317e-08",
      "-1.6917973893478587e-08",
      "1.2157369873566856e-08",
      "7.966202116196284e-09",
      "-5.466110877386396e-10",
      "3.351373715233209e-08",
      "2.0914712805018674e-08",
      "2.289799331023537e-08"
    ],
    [
      "1.030730894919501e-05",
      "1.0296823085333947e-05",
      "1.0323053179933448e-05",
      "1.032717066212565e-05",
      "1.0323916959230444e-05",
      "9.370587218701024e-09",
      "1.5208274608387867e-08",
      "1.3994158401877733e-08",
      "2.7357820695606794e-08",
      "1.4370194560521665e-08",
      "-2.4150917664063064e-09",
      "1.3503520378675733e-08",
      "3.2864155541513314e-08",
      "1.177658783700984e-08",
      "3.429625709999712e-08",
      "2.1888490594480297e-09",
      "-1.5700401304618714e-08",
      "-1.756820549993732e-08",
      "-2.2462124830281073e-08",
      "1.520673526863391e-08",
      "8.05382739250879e-09",
      "-3.6761217462419924e-09",
      "3.6403946489481264e-08",
      "1.931763465527335e-08",
      "2.7181781682050343e-08"
    ],
    [
      "1.0324166097092646e-05",
      "1.0305787965378197e-05",
      "1.031798017521639e-05",
      "1.0335913349147885e-05",
      "1.0348601083866188e-05",
      "1.7253291268043532e-08",
      "1.1670779680014342e-08",
      "6.906739337202806e-09",
      "3.931019989046623e-08",
      "1.4025725161024903e-08",
      "-6.052153236403799e-09",
      "1.7267850737483243e-08",
      "2.9714218584503196e-08",
      "8.566676154893844e-09",
      "4.071375464751475e-08",
      "1.0367739047227642e-08",
      "-1.201576222395812e-08",
      "-2.9524865869899817e-08",
      "-3.648756652620891e-08",
      "1.3922539553532493e-08",
      "2.7702517929166673e-09",
      "-1.4088228467413321e-08",
      "3.4886679891998856e-08",
      "1.9241393957768218e-08",
      "4.1977177842557165e-08"
    ],
    [
      "1.0333197661839786e-05",
      "1.0311929363526115e-05",
      "1.0341182176401893e-05",
      "1.0347119248906266e-05",
      "1.0361136713177388e-05",
      "2.239544195774179e-08",
      "2.412220375902073e-08",
      "-3.309889611536492e-09",
      "3.226841116246682e-08",
      "1.618204214915214e-08",
      "-1.145778538107814e-08",
      "2.192051401422159e-08",
      "2.535455115553252e-08",
      "-7.410351009702493e-09",
      "3.4321104695839796e-08",
      "4.028266319919352e-09",
      "9.336684898195694e-10",
      "-1.9089069950249697e-08",
      "-4.772665030617476e-08",
      "2.5029178434296876e-08",
      "3.3193940806981988e-09",
      "-1.959261177677598e-08",
      "5.108658316341606e-08",
      "8.433720336469342e-09",
      "5.255530220309313e-08"
    ],
    [
      "1.0326414816882515e-05",
      "1.0313936082882726e-05",
      "1.031879660298814e-05",
      "1.0341187797394448e-05",
      "1.0359715251187398e-05",
      "1.958299349479864e-08",
      "1.0186747320049789e-08",
      "3.285167841156425e-10",
      "3.4145323441582184e-08",
      "1.3033411066280034e-08",
      "-5.309556152027786e-09",
      "2.077678908206485e-08",
      "2.6105735408742595e-08",
      "-3.500964179339585e-10",
      "3.6912544432205676e-08",
      "1.2865324594303176e-08",
      "-4.8920245310266874e-09",
      "-2.4110880249751497e-08",
      "-4.05656423802211e-08",
      "1.4690820586681844e-08",
      "2.114927548328646e-09",
      "-1.7660961850733226e-08",
      "3.852604708877275e-08",
      "1.8582131027239186e-08",
      "4.958520211965417e-08"
    ],
    [
      "0.016928767860397008",
      "0.005478461892726568",
      "0.008099149664567193",
      "0.0009419531317315629",
      "0.001788308249538618",
      "-0.0016020750187304873",
      "-0.006636531155821083",
      "0.003935178367856544",
      "0.0019044245151697804",
      "-0.0047716389340976256",
      "-0.0006651046851064254",
      "-0.0030632739893072425",
      "-0.0012467556829217788",
      "0.0021813653318480345",
      "0.0006015831778443653",
      "-0.009483895206449626",
      "0.009633357736493722",
      "0.0005216861883853757",
      "0.0051428618902593795",
      "-0.0046324582132581775",
      "0.0021565376995973454",
      "0.0005805020434504162",
      "-0.0024453464344091195",
      "-0.0031019539512778136",
      "0.0011377117900970607"
    ],
    [
      "0.013376365386718388",
      "0.007137153443884887",
      "0.030804199192377268",
      "0.027515698966887957",
      "0.011716975100826007",
      "0.007467807133633197",
      "-0.018698950232199613",
      "0.016289410254048575",
      "-0.007820593839830236",
      "-0.014147490776863695",
      "0.004346380102682558",
      "0.000220164637186852",
      "-0.016833733605354256",
      "0.0051927298829749155",
      "-0.016918354502119978",
      "-0.006283622175811271",
      "0.007869979713661776",
      "0.010113774249093923",
      "-0.009762609875281485",
      "-0.004393763479251275",
      "0.013309022863947346",
      "-0.00913129511007706",
      "-0.023740573290952464",
      "0.018262731609611813",
      "-0.005980093226701313"
    ],
    [
      "0.00010482197210067428",
      "0.00015276613001678234",
      "0.0003485310489539706",
      "0.00018584748385941962",
      "0.0001185714172135573",
      "0.00011575711942841961",
      "7.755905394772216e-05",
      "-0.0001247514281774787",
      "9.067277993222392e-06",
      "8.282680630841291e-05",
      "-0.00015529381861664472",
      "1.8754806796661004e-05",
      "-4.8060482192441816e-05",
      "-0.00016424261642766755",
      "-4.588493905254591e-05",
      "-7.121717591890063e-06",
      "0.00016103734845443295",
      "3.184097743837528e-05",
      "-0.00010073873157382941",
      "0.00020324928299805944",
      "2.9602211384071497e-05",
      "-0.00012271704153842127",
      "0.0002388725004217973",
      "-9.807746091798171e-05",
      "0.00012997609996841927"
    ],
    [
      "1.031097252387008e-05",
      "1.0302049350179004e-05",
      "1.032007239040071e-05",
      "1.0330889428115518e-05",
      "1.0334113608680919e-05",
      "6.047929761519696e-09",
      "1.3439148651838198e-08",
      "7.268383376722992e-09",
      "2.2146152653477062e-08",
      "1.026028070706457e-08",
      "-3.4525686143234965e-09",
      "1.7169038048947766e-08",
      "2.8029125658352463e-08",
      "3.895870466585985e-09",
      "3.269649406326966e-08",
      "4.342504070445609e-09",
      "-1.1842249273485962e-08",
      "-1.7018232231736235e-08",
      "-2.77245531884923e-08",
      "1.60332644709677e-08",
      "4.093203173292313e-09",
      "-3.5463504287893102e-09",
      "3.732264803271578e-08",
      "1.625553477195575e-08",
      "3.618187455054952e-08"
    ],
    [
      "1.031525437067837e-05",
      "1.0295104922413128e-05",
      "1.0317334196960898e-05",
      "1.0321803735101999e-05",
      "1.0330800649571349e-05",
      "7.25862217349936e-09",
      "1.913242471449278e-08",
      "1.0022338537865639e-08",
      "2.5199222729872532e-08",
      "1.2313118939370363e-08",
      "7.660474704194047e-10",
      "1.6436557702790652e-08",
      "2.7956339974042488e-08",
      "1.1865150420568586e-08",
      "3.306513494968285e-08",
      "6.425016712313769e-10",
      "-1.4242783605223097e-08",
      "-1.7333494839785855e-08",
      "-3.046652093349486e-08",
      "1.2200379049503884e-08",
      "4.935111000211391e-09",
      "-1.1157790824985694e-09",
      "3.001518752502902e-08",
      "1.3038791095570163e-08",
      "2.8517701069970733e-08"
    ],
    [
      "1.0305778227731352e-05",
      "1.0293681109679344e-05",
      "1.0313689972017125e-05",
      "1.0320400218192306e-05",
      "1.0323685561638612e-05",
      "6.872085292074435e-09",
      "1.5329911756112964e-08",
      "1.2134783008766034e-08",
      "2.4198885247747446e-08",
      "1.2130574469608625e-08",
      "2.783408868901661e-09",
      "1.5711496232995517e-08",
      "2.8914844378344198e-08",
      "1.2468974815817271e-08",
      "3.3433051805100765e-08",
      "1.0672639457054848e-09",
      "-1.4697740680365704e-08",
      "-1.642012910770838e-08",
      "-2.2516166787469032e-08",
      "1.0207503580854706e-08",
      "4.9141271713257785e-09",
      "2.768066406043247e-11",
      "2.8720154897068108e-08",
      "1.6823057644075432e-08",
      "2.631942913713592e-08"
    ],
    [
      "1.0332795830046713e-05",
      "1.0301808364056662e-05",
      "1.032655583479837e-05",
      "1.0319043621392205e-05",
      "1.0342440204074607e-05",
      "1.59397796669912e-08",
      "3.2081682773009534e-08",
      "1.0017045286013048e-08",
      "3.358587177195996e-08",
      "1.9554356741764234e-08",
      "2.4292218905025825e-09",
      "2.3300809547432262e-08",
      "2.7707434626443215e-08",
      "1.937771447347616e-08",
      "3.3286465245591205e-08",
      "-2.2354499262062466e-09",
      "-1.2757744176558938e-08",
      "-1.748748932651888e-08",
      "-4.240328264023249e-08",
      "1.545250224704148e-08",
      "5.830933438779527e-09",
      "-4.3838201451148156e-09",
      "2.748930457399169e-08",
      "3.0400819081601226e-09",
      "2.6349396227424108e-08"
    ],
    [
      "1.0316494497178891e-05",
      "1.0306143482202444e-05",
      "1.0316495794712745e-05",
      "1.0322428421279583e-05",
      "1.03314002453003e-05",
      "4.444542551789085e-09",
      "1.5230091354218674e-08",
      "1.0956321118485249e-08",
      "2.2433034638065486e-08",
      "1.1274805097248955e-08",
      "2.0548970345786463e-09",
      "1.7742247266371375e-08",
      "2.867538137412428e-08",
      "1.2376485938273598e-08",
      "3.229626424175749e-08",
      "7.982901625210115e-09",
      "-1.5466841480324258e-08",
      "-1.579356858973946e-08",
      "-2.7420938947946985e-08",
      "1.3176202558701268e-08",
      "5.2902766477072905e-09",
      "6.03026927788743e-10",
      "2.963737327044106e-08",
      "1.5846981192536452e-08",
      "2.8376850397054504e-08"
    ],
    [
      "1.0339508648657208e-05",
      "1.0326377650181207e-05",
      "1.0394304622258568e-05",
      "1.0366690207355232e-05",
      "1.0350932965793045e-05",
      "7.643139371357754e-09",
      "5.369969026820815e-08",
      "2.508895186195726e-08",
      "1.83016490107979e-08",
      "1.5177133019112342e-08",
      "-1.3442026416041397e-08",
      "3.210174718974096e-08",
      "4.817669538010736e-08",
      "-1.598139028157196e-09",
      "2.808040384849696e-08",
      "-5.616207048807486e-09",
      "-1.8693150454189977e-08",
      "4.734100895249086e-09",
      "-3.208839056203171e-08",
      "4.0047104122578526e-08",
      "8.46706873767201e-09",
      "-7.427940076017574e-09",
      "7.968168834366681e-08",
      "9.099644934902419e-09",
      "4.2520228041362034e-08"
    ],
    [
      "0.0036196106600474825",
      "0.000939947349185266",
      "0.017205584592503643",
      "0.029810283141832206",
      "0.0018124694118394047",
      "-0.0017513160707606648",
      "-0.005121718049337463",
      "0.00976507598939485",
      "-0.0014734643152474593",
      "0.0021017344947498956",
      "-0.005176716208531859",
      "0.0009545565836255399",
      "-0.010586433931664144",
      "-0.0009425048286666904",
      "-0.005387875183424426",
      "-0.0003532300619611988",
      "0.0057638941352739954",
      "0.002528796430227456",
      "-0.0020068226032510066",
      "-0.003297033803904016",
      "-0.00046160499454601315",
      "0.0007851640727437393",
      "-0.019939500398609873",
      "0.005022442256249599",
      "-0.004027944238412313"
    ],
    [
      "0.002299604863203261",
      "0.00010009982035872825",
      "0.0005300104758832672",
      "0.00025422127669208884",
      "0.0010298055031715849",
      "-0.00044513819113128114",
      "0.0010758228979197916",
      "-0.0005956600640545438",
      "0.00013042294697323032",
      "-0.0002024933443703369",
      "9.908705668584221e-05",
      "-8.18143637549136e-05",
      "-0.00031531873045151766",
      "-5.822929005285865e-05",
      "0.0002659873911088532",
      "8.503216280810651e-05",
      "0.0001797581449388833",
      "-0.0004510627237628271",
      "-0.0015221017396465958",
      "-7.488439830729055e-05",
      "0.00010983388739787014",
      "0.00029112230716950516",
      "-0.00016514636426568169",
      "-0.0007254988981477915",
      "0.0004217852407743309"
    ],
    [
      "1.0330722191657236e-05",
      "1.0306627339238036e-05",
      "1.0327123520850416e-05",
      "1.0315371870132439e-05",
      "1.0320652909369037e-05",
      "9.18610665484793e-10",
      "2.827723096146277e-08",
      "8.053024763182465e-09",
      "1.774825216730229e-08",
      "1.2197211965791117e-08",
      "-4.849270674440402e-09",
      "1.275842425269513e-08",
      "2.2933863941988892e-08",
      "1.1690315434662857e-08",
      "2.1349402887421213e-08",
      "7.286122953188058e-09",
      "-1.178775515284832e-08",
      "-1.1990779730443534e-08",
      "-3.373161769761975e-08",
      "2.0270107365334846e-08",
      "1.0540030192981101e-08",
      "1.5674508247190537e-09",
      "2.9326124526556305e-08",
      "9.375666636247552e-10",
      "2.034143138037164e-08"
    ],
    [
      "1.037311778233191e-05",
      "1.032199822359293e-05",
      "1.0373804382583989e-05",
      "1.0339109219961072e-05",
      "1.0351841268003473e-05",
      "2.750024682641675e-08",
      "6.729651246239824e-08",
      "3.78754020606022e-08",
      "5.688743420758062e-08",
      "3.833154821042481e-08",
      "7.1568050554881646e-09",
      "3.35690963584901e-08",
      "5.2888415619201506e-08",
      "4.779621416937487e-08",
      "4.689967170617948e-08",
      "2.5329182185707274e-10",
      "-2.9600326665691622e-08",
      "-1.829479979310339e-08",
      "-4.542999076970931e-08",
      "2.005512183124785e-08",
      "1.4466693605698242e-08",
      "-3.9795287366703635e-09",
      "4.19843785454131e-08",
      "3.895140249061756e-09",
      "1.591934627195714e-08"
    ],
    [
      "1.0321421065322017e-05",
      "1.0302668853352085e-05",
      "1.0325398740828543e-05",
      "1.0315833788007125e-05",
      "1.0316176988327508e-05",
      "7.77935265530309e-09",
      "2.4942448840864727e-08",
      "1.2041827295487688e-08",
      "2.397351639714946e-08",
      "1.6228152489842476e-08",
      "-3.7868165845029e-09",
      "1.2034074657171901e-08",
      "2.7236277165834243e-08",
      "1.4824479732438942e-08",
      "2.491771274622465e-08",
      "6.121476881126716e-09",
      "-1.2960003249352675e-08",
      "-1.3072707516045974e-08",
      "-2.717169372151256e-08",
      "1.793418394827893e-08",
      "1.1084028707142299e-08",
      "-2.081954145522899e-09",
      "3.048373103530024e-08",
      "6.599781475022721e-09",
      "1.8235139807323687e-08"
    ],
    [
      "1.036004013706239e-05",
      "1.0317589357853638e-05",
      "1.0394320367331693e-05",
      "1.0353891967806896e-05",
      "1.0343168783900844e-05",
      "2.6506965796461397e-08",
      "7.08208109661826e-08",
      "4.861544536694049e-08",
      "5.27080155850728e-08",
      "3.963576751564392e-08",
      "8.895301623005474e-09",
      "3.074278638877914e-08",
      "6.688878814306541e-08",
      "4.576832621665967e-08",
      "5.040429767987417e-08",
      "-3.3881884174714388e-09",
      "-3.515182395069358e-08",
      "-7.626173469965005e-09",
      "-3.0688465140106405e-08",
      "2.041352966870063e-08",
      "1.8299407810254437e-08",
      "-1.337904244019092e-09",
      "6.077323562620691e-08",
      "1.8184881315023086e-08",
      "1.567027458891259e-08"
    ],
    [
      "1.035502759834937e-05",
      "1.0341968007555106e-05",
      "1.0321844416611317e-05",
      "1.0343973177487818e-05",
      "1.033527838028515e-05",
      "-1.0308258244726207e-08",
      "-2.743384187257979e-09",
      "-1.1994006537214546e-09",
      "2.536009518369928e-08",
      "1.4590159248429173e-08",
      "-2.4994390294254283e-08",
      "-4.2955011311457794e-10",
      "2.828932080809595e-08",
      "9.122700256345279e-09",
      "3.40083616217283e-08",
      "4.2749394546584664e-08",
      "-1.543498158685902e-08",
      "-4.3051221680922395e-08",
      "-4.4257066604556013e-08",
      "3.2088248063637945e-08",
      "2.4443867599274772e-08",
      "-7.183481223230327e-10",
      "3.9359843496544646e-08",
      "1.673934346688232e-08",
      "3.596601254156069e-08"
    ],
    [
      "0.0009112959187970325",
      "0.002738071879294057",
      "0.0009346871240907433",
      "0.00013236744681652048",
      "0.00014452622046222982",
      "-0.0003926676863943653",
      "0.00039505349388617255",
      "-0.0003224435114451321",
      "-0.00032481473109875444",
      "-0.0015577318151964972",
      "0.0002685549725781508",
      "-6.740565041888258e-05",
      "-0.00021096186300587156",
      "-2.9142450154831467e-05",
      "0.00010578507342339176",
      "0.0015175410698133585",
      "-0.0008223000469490125",
      "7.591196534448118e-05",
      "-0.00012408039585653255",
      "-0.00030722500436857354",
      "0.000510357929834943",
      "0.0006011730942777245",
      "-0.0002612089040326055",
      "-0.0003508723063483185",
      "7.182672873850842e-05"
    ],
    [
      "0.0017732787708167675",
      "0.006019938333099089",
      "0.009006226406538474",
      "0.019912538202265812",
      "0.005910951179726873",
      "-0.0015096921114546946",
      "0.003872195934873666",
      "-0.00177246177856769",
      "-0.0009586897056960514",
      "-0.00483741424535964",
      "0.010762759696736644",
      "-0.004216126173568539",
      "-0.00687523890250526",
      "-0.00048095253390877986",
      "-0.008908914795396268",
      "-0.0028835386286389557",
      "0.0009301370209717706",
      "-0.0056518922533825055",
      "0.003079418903390179",
      "0.00553723705510742",
      "0.0019407853143731046",
      "-0.004205257137707566",
      "-0.011479019062462143",
      "0.007269794115899939",
      "-0.0061697420054521515"
    ],
    [
      "1.0421470679738622e-05",
      "1.0509371963605047e-05",
      "1.0401305547469117e-05",
      "1.0400743983301649e-05",
      "1.0434413215834573e-05",
      "7.617048023131383e-08",
      "8.722201285438816e-08",
      "5.8270919059156824e-08",
      "9.020043892902318e-08",
      "7.56258978669283e-08",
      "7.320333999296311e-08",
      "1.4299358016037815e-07",
      "7.224157173332477e-08",
      "5.7089873707600286e-08",
      "9.880666874039796e-08",
      "1.0322995756527521e-07",
      "-9.089529837700137e-09",
      "3.6137884515059316e-09",
      "1.497987217308139e-08",
      "-3.361750600574262e-08",
      "-1.3854522774384408e-08",
      "-2.521533982747737e-08",
      "7.019903611428354e-08",
      "4.974546561843922e-08",
      "5.101369540495629e-08"
    ],
    [
      "1.0308286857022968e-05",
      "1.0319074046288758e-05",
      "1.0319648346875172e-05",
      "1.0329899602921718e-05",
      "1.0320832575638289e-05",
      "-6.112121857396892e-10",
      "4.165917677535529e-09",
      "-1.3979409611117777e-09",
      "1.6347845308827775e-08",
      "1.754034390446533e-08",
      "-4.517865406730935e-09",
      "8.896396367522804e-09",
      "2.7534896166427225e-08",
      "7.053368594390084e-09",
      "2.9625213993844665e-08",
      "1.4242128531515903e-08",
      "-6.337599599355284e-09",
      "-2.0571795627123734e-08",
      "-2.4099819352671345e-08",
      "2.6024605479255807e-08",
      "2.008551209447749e-08",
      "4.5843875859457665e-09",
      "3.262469063037967e-08",
      "1.591901440711786e-08",
      "3.104066276272023e-08"
    ],
    [
      "1.0327837992490191e-05",
      "1.0359508120400655e-05",
      "1.0355431086349407e-05",
      "1.03587768049546e-05",
      "1.0358955959694178e-05",
      "1.2132155714663456e-08",
      "1.733400143675706e-08",
      "5.34112979644504e-09",
      "3.249285735164868e-08",
      "4.311312333063037e-08",
      "4.5862351403330125e-09",
      "3.7628700363136063e-08",
      "4.4204620138081116e-08",
      "2.4176844584459264e-08",
      "5.186404769939872e-08",
      "1.1294031601169556e-08",
      "-8.13066421793009e-09",
      "-2.6908303237713023e-08",
      "-3.413999729754401e-08",
      "3.8953766221892335e-08",
      "2.8947131264658766e-08",
      "8.886310947346418e-09",
      "4.973960659504745e-08",
      "1.752319966665479e-08",
      "3.8031602657291616e-08"
    ],
    [
      "1.0314436569650524e-05",
      "1.0315757481137383e-05",
      "1.0317346006471646e-05",
      "1.0331284018488913e-05",
      "1.03240898014815e-05",
      "-3.2872001989780502e-09",
      "-3.9760332407608597e-10",
      "-1.860883479916149e-09",
      "1.9727155351822098e-08",
      "1.7141138529853118e-08",
      "-9.273307827871826e-09",
      "3.889439327918504e-09",
      "2.8770559159552888e-08",
      "9.410158746038073e-09",
      "3.331500464727483e-08",
      "1.5645718102741903e-08",
      "-1.0496933875062951e-08",
      "-2.838875270902304e-08",
      "-3.1265573613881824e-08",
      "2.7221829970650308e-08",
      "2.2247829015377096e-08",
      "4.85712014533872e-09",
      "3.3560674188125184e-08",
      "1.7791005318967914e-08",
      "3.105383783650371e-08"
    ],
    [
      "1.0353180310080732e-05",
      "1.0365217464387652e-05",
      "1.0453667246467368e-05",
      "1.0401715884887848e-05",
      "1.0386721158108226e-05",
      "-8.197681688109316e-09",
      "9.024481883149679e-08",
      "1.711994658606646e-08",
      "-1.1245138418591553e-08",
      "-1.0811533171000837e-08",
      "-3.6228842406399525e-09",
      "7.173102024962134e-08",
      "4.283604084916516e-08",
      "-4.702263082552335e-08",
      "3.251623599196084e-08",
      "-5.111683858209757e-09",
      "-7.598225936305669e-09",
      "3.790185842649531e-08",
      "-2.5607038991475528e-08",
      "4.4128303400809476e-08",
      "-2.0124608084510668e-08",
      "-4.396730932924801e-09",
      "1.2416786376816633e-07",
      "4.653154082818205e-09",
      "8.010098457823757e-08"
    ],
    [
      "1.0321156063651461e-05",
      "1.0362180411273558e-05",
      "1.0342506785042076e-05",
      "1.0358512146750366e-05",
      "1.0379357490243915e-05",
      "1.7157162152565587e-09",
      "2.679576248072008e-08",
      "7.134765933718726e-09",
      "1.059911345793741e-08",
      "1.1124762152209341e-08",
      "2.0022491394293847e-08",
      "6.571001519394777e-08",
      "3.037797873491641e-08",
      "-4.509385983281948e-09",
      "4.681385440957237e-08",
      "9.67738102104854e-09",
      "-6.413089526749932e-09",
      "-3.4446463829504996e-09",
      "-2.430320286816649e-08",
      "1.8250335890446554e-08",
      "-8.182062623846431e-09",
      "7.124420303333912e-09",
      "5.1352700540003694e-08",
      "1.540731763476308e-08",
      "5.782596748857468e-08"
    ],
    [
      "0.0013385073609193576",
      "0.0039619487938619136",
      "0.02181289681641918",
      "0.03414804576313299",
      "0.013513488994036826",
      "-0.0019036668040453314",
      "-0.003921584000551727",
      "-0.0017447905534382245",
      "0.0037379579292709164",
      "0.0024358232642581945",
      "0.008360517373844096",
      "-0.004475598874205086",
      "-0.010141463782183105",
      "-0.014862259661016026",
      "-0.0027277581378998884",
      "0.0009901814944263832",
      "-0.002964514370691044",
      "0.006051717719144545",
      "0.0003056505714002063",
      "0.008065581870644888",
      "-0.006870415618631864",
      "-0.00421669604403989",
      "-0.02525805816847595",
      "0.008231352509414109",
      "-0.020870815244825033"
    ],
    [
      "1.0364315710702198e-05",
      "1.040740388130352e-05",
      "1.0366434710127253e-05",
      "1.0341067103132046e-05",
      "1.0364579282423351e-05",
      "-7.512350054601657e-09",
      "2.3297248658938127e-09",
      "1.8908439553339816e-09",
      "-1.0233009015223003e-08",
      "7.765628144573743e-09",
      "1.3494962035401187e-08",
      "8.444608513865514e-09",
      "1.2683399802878327e-08",
      "1.709089532602961e-08",
      "7.951088782260928e-09",
      "6.262972886775932e-08",
      "9.336747827759161e-10",
      "1.2612077002765448e-09",
      "-4.0459598469424035e-08",
      "5.7396751835270344e-08",
      "1.106791603465554e-08",
      "2.2463944659098578e-08",
      "2.180295962702342e-08",
      "2.2965284251574525e-08",
      "3.452132141874308e-08"
    ],
    [
      "0.005112273021303335",
      "0.0047310520505200295",
      "0.005259171090532601",
      "0.003116861489786947",
      "0.0016815747895547934",
      "0.004197816258062538",
      "-0.0024246873457513633",
      "0.002778981126794287",
      "4.335224878596032e-05",
      "-0.0029143648861224406",
      "0.0026906681480703774",
      "-0.00047633994151868896",
      "-0.003600539285163136",
      "-0.0018666592291142245",
      "0.0012401061695874727",
      "0.0012668497717141503",
      "0.0026412042203778885",
      "-0.0014515762908331085",
      "-0.0027528899875028144",
      "0.003116750376781557",
      "-0.0026182201689298077",
      "-0.002659258407706803",
      "0.00019144088734158137",
      "0.0018589938798069922",
      "-0.0016630536371900339"
    ],
    [
      "1.0329240897547338e-05",
      "1.0347748603914285e-05",
      "1.0328899055439671e-05",
      "1.03293000169484e-05",
      "1.032736204441445e-05",
      "2.9217524445351495e-09",
      "1.0818857007796212e-08",
      "1.4524627449734358e-09",
      "1.3483018928684835e-08",
      "1.3654477011900071e-08",
      "-1.6670334723269076e-09",
      "1.781579609394928e-08",
      "2.3479875385541418e-08",
      "9.468374251211994e-11",
      "2.74778508846646e-08",
      "3.464153883087279e-08",
      "-2.6865476298659376e-09",
      "-1.0889571068928028e-08",
      "-2.2867111896019094e-08",
      "2.3776491948454093e-08",
      "1.169720949012319e-08",
      "-1.5417774984407549e-09",
      "3.895270188251985e-08",
      "1.5321602649625714e-08",
      "3.0729048267139586e-08"
    ],
    [
      "1.0522349466846227e-05",
      "1.0403419324955554e-05",
      "1.083810939690877e-05",
      "1.051331117518753e-05",
      "1.0407716646204032e-05",
      "2.0011105314101688e-08",
      "3.294268879036935e-07",
      "1.7661418291538225e-08",
      "-4.400448637634495e-08",
      "1.7660015977801095e-08",
      "-4.02617081755053e-08",
      "7.967602234039551e-08",
      "7.78846250270143e-08",
      "-1.1658575274156416e-07",
      "-1.158833845362199e-09",
      "-3.603843802566209e-08",
      "3.518221421952321e-08",
      "1.6588581998565445e-07",
      "-7.151464025514129e-08",
      "1.2088971206133475e-07",
      "5.891271529972799e-09",
      "-2.6980745583282597e-08",
      "3.286196889012687e-07",
      "-5.310510585992772e-08",
      "1.0603050147749028e-07"
    ],
    [
      "1.0326114055121366e-05",
      "1.0304397901671449e-05",
      "1.0315604299223693e-05",
      "1.0322539130556222e-05",
      "1.033402255040211e-05",
      "1.7407403633252695e-08",
      "1.620866646159688e-08",
      "1.5725850703824544e-09",
      "3.3343553212347464e-08",
      "1.8093096797418028e-08",
      "-6.492848919781193e-09",
      "1.2376335893685443e-08",
      "2.260676071599548e-08",
      "8.84170778956975e-09",
      "3.011039161843739e-08",
      "9.414257950018626e-09",
      "-5.364227859060916e-09",
      "-2.3301953869184636e-08",
      "-3.8513544387921956e-08",
      "1.6657209061747576e-08",
      "9.330596072728037e-09",
      "-1.205686895500103e-08",
      "2.934966234954348e-08",
      "7.466461091276783e-09",
      "3.0869379071707045e-08"
    ],
    [
      "1.0400543900790475e-05",
      "1.032912030471498e-05",
      "1.0381987343868579e-05",
      "1.0329422377630171e-05",
      "1.0361830039006767e-05",
      "4.827571779910151e-08",
      "8.168453970656617e-08",
      "-5.083116815333544e-09",
      "5.701068815997626e-08",
      "4.8851959496258594e-08",
      "-1.145505932456182e-08",
      "2.8971013691741026e-08",
      "1.8079893308981406e-08",
      "2.344678968614185e-08",
      "2.1894213083536738e-08",
      "6.512690579351021e-09",
      "1.2905539053375576e-08",
      "-1.5420182958805516e-08",
      "-7.449602516515089e-08",
      "3.342492356321658e-08",
      "1.574640772410665e-08",
      "-2.5240180251498946e-08",
      "4.014783623671478e-08",
      "-3.4628895330981355e-08",
      "3.1437854211754716e-08"
    ],
    [
      "0.002353961874096798",
      "0.0035525770200446234",
      "0.006487103318191101",
      "0.017399870546972663",
      "0.005996555209106115",
      "0.002875450190522697",
      "-0.0010501076539642803",
      "0.005065668288923695",
      "-0.0022485346297879587",
      "-0.0009954846314897431",
      "0.005911847475670276",
      "-0.0029927032746647647",
      "-0.008489255050127282",
      "-0.003787899739071269",
      "0.00010552918317370392",
      "0.00018301273987317895",
      "0.0037518194668283863",
      "-0.0038850352086548284",
      "-0.00299557958503905",
      "0.004685229295562236",
      "-0.005162136741164383",
      "-0.003499747852866152",
      "-0.006368615720475843",
      "0.004941936383099966",
      "-0.010202221139799536"
    ],
    [
      "0.00010149935652501838",
      "0.0033934951117061277",
      "0.0007038479052597439",
      "0.001286002629317861",
      "0.0013483320253467063",
      "0.0005474909574211088",
      "-0.00024418226727459147",
      "0.00033139722077138125",
      "0.00016072022551394654",
      "-0.0015276875196892855",
      "0.0019130455686257736",
      "0.0012755696509925195",
      "-0.0008385247641508023",
      "-0.00062905246278097",
      "0.0003137404174881646",
      "-9.09175594512954e-05",
      "5.808269593064773e-05",
      "7.96662530430407e-05",
      "-0.0003098594804710641",
      "0.00010564401224983674",
      "0.0008098206191362829",
      "-0.0017027770532714868",
      "-0.00042524550658935465",
      "0.0007291652406246183",
      "-0.0012681532971521561"
    ],
    [
      "1.0354976136340733e-05",
      "1.0350884026619997e-05",
      "1.0331627472339234e-05",
      "1.0343283957660791e-05",
      "1.0353209648390224e-05",
      "7.96891129984257e-09",
      "2.365125670695493e-09",
      "3.2100294029291385e-09",
      "3.998786434782547e-09",
      "1.1815342322267371e-08",
      "-1.3259774369464052e-10",
      "4.489864288207982e-10",
      "2.7309663849999468e-08",
      "1.4596879528161124e-08",
      "1.0378538219024497e-08",
      "3.6262109690264045e-08",
      "-1.1453267807425807e-08",
      "-9.57423782698246e-10",
      "-4.808736157369674e-08",
      "3.263311609172448e-08",
      "2.802159429727811e-08",
      "-9.908562090166075e-10",
      "3.071068732537474e-08",
      "1.726872180532148e-08",
      "3.656014937636391e-08"
    ],
    [
      "1.0525824688848288e-05",
      "1.0430018083324536e-05",
      "1.0615421151164984e-05",
      "1.0401660917687153e-05",
      "1.0441085784679013e-05",
      "-1.0561574135385836e-08",
      "2.184522021188689e-07",
      "8.933905202767085e-08",
      "7.074604720637047e-08",
      "6.446272678466228e-08",
      "-1.1750701449554668e-08",
      "9.845587449795768e-08",
      "1.2173632446447436e-07",
      "1.1617155853338374e-07",
      "5.954308470373752e-08",
      "-7.632109914384794e-08",
      "-1.0117784949682088e-07",
      "-6.82270422697794e-09",
      "-1.4035961338803494e-07",
      "1.4810144128175166e-07",
      "6.564470854851367e-08",
      "3.826422934642483e-08",
      "1.1236202150673211e-07",
      "-7.313183907378816e-08",
      "-9.165516086276455e-09"
    ],
    [
      "1.0316027422215156e-05",
      "1.0308015669553197e-05",
      "1.0314090427085675e-05",
      "1.0322319799379729e-05",
      "1.0323962418065499e-05",
      "5.5880174429685925e-09",
      "8.912002299601704e-09",
      "3.705559015189992e-09",
      "2.3777573070723994e-08",
      "1.3789036764106395e-08",
      "-6.40215011591272e-09",
      "9.178931594490236e-09",
      "2.5020782100447814e-08",
      "8.480072817203144e-09",
      "2.8585451151778526e-08",
      "1.1768255245129322e-08",
      "-1.021016555786009e-08",
      "-2.118896936703825e-08",
      "-2.98525210126295e-08",
      "1.9328699914351447e-08",
      "1.2795605190354294e-08",
      "-3.742581022114432e-09",
      "3.0348915130981766e-08",
      "1.2743243133317801e-08",
      "2.7301262823360304e-08"
    ],
    [
      "1.0319802506611925e-05",
      "1.0302355448170347e-05",
      "1.0314200467333033e-05",
      "1.0320411115067619e-05",
      "1.0339311153182744e-05",
      "1.6235522297012997e-08",
      "1.75934784501402e-08",
      "4.8679027850891585e-09",
      "3.172873962053402e-08",
      "1.7387458019256747e-08",
      "1.4349031911826437e-09",
      "2.0132244040858877e-08",
      "2.440323004818561e-08",
      "1.2565354547376526e-08",
      "3.4140654594691e-08",
      "2.623504574443981e-09",
      "-8.195050137203194e-09",
      "-2.0903095002582043e-08",
      "-3.647589213547293e-08",
      "1.3755320654018348e-08",
      "5.068027248330643e-09",
      "-6.7254419009965195e-09",
      "2.6207626830913624e-08",
      "9.312727422304778e-09",
      "3.083737454105776e-08"
    ],
    [
      "1.031036666333194e-05",
      "1.0294711891091278e-05",
      "1.0310958258361141e-05",
      "1.0317939034197354e-05",
      "1.0326749668760689e-05",
      "9.426136693057223e-09",
      "1.3728731420214713e-08",
      "1.2566957976597673e-08",
      "3.042817579551148e-08",
      "1.504270977857041e-08",
      "3.4601294088632175e-09",
      "1.4781538310590585e-08",
      "2.995525382859054e-08",
      "1.8836543988261972e-08",
      "3.677431746418626e-08",
      "2.041629629463192e-09",
      "-1.6678157222865247e-08",
      "-2.199945988983886e-08",
      "-2.690752354247557e-08",
      "1.0323288323923102e-08",
      "7.065787263327357e-09",
      "-5.32181585537312e-10",
      "2.4307316849705646e-08",
      "1.7197446165303547e-08",
      "2.3895980442275714e-08"
    ],
    [
      "1.0318412208057166e-05",
      "1.0317216877374249e-05",
      "1.03340295453846e-05",
      "1.0335035999206573e-05",
      "1.0330116173206793e-05",
      "1.2924509826353212e-08",
      "1.4367495350121407e-08",
      "5.4057537180805095e-09",
      "2.9537060363097267e-08",
      "2.610186749021076e-08",
      "-5.5475137205643055e-09",
      "1.2940143755359372e-08",
      "3.4169516814726964e-08",
      "1.2821851960394549e-08",
      "3.5759297798483965e-08",
      "9.894568672316634e-09",
      "-8.341591198780507e-09",
      "-2.0966109646808595e-08",
      "-3.010253448156569e-08",
      "2.576985794976745e-08",
      "2.036685066033886e-08",
      "-3.5808688187483194e-09",
      "4.1911121740026824e-08",
      "1.645842797763958e-08",
      "2.9104487528226412e-08"
    ],
    [
      "1.0325766277349641e-05",
      "1.034054844812448e-05",
      "1.0352299299971715e-05",
      "1.0358230737646173e-05",
      "1.0339379288853906e-05",
      "4.625591822589041e-09",
      "4.764859728416978e-09",
      "-4.6465755744255555e-09",
      "2.3193346375283336e-08",
      "2.574137096666449e-08",
      "-1.84162566273737e-08",
      "7.914636403635444e-09",
      "3.5713014229959137e-08",
      "8.89195758366262e-10",
      "3.565880394969651e-08",
      "1.7615614999692504e-08",
      "-5.0927226865913326e-09",
      "-2.664066521675593e-08",
      "-3.891322950649678e-08",
      "4.704336974956515e-08",
      "3.135085007402216e-08",
      "-3.2134132051773542e-09",
      "5.932558729829905e-08",
      "1.7092045150723623e-08",
      "4.128789651560965e-08"
    ],
    [
      "1.0448354721814244e-05",
      "1.0444133849358372e-05",
      "1.0415779311241869e-05",
      "1.0421059545328421e-05",
      "1.0398553108016647e-05",
      "3.928751712070759e-09",
      "-7.918068177905708e-09",
      "-1.00568391574001e-08",
      "-2.5636411830187387e-10",
      "2.6074129063449098e-08",
      "-5.4286715282451005e-08",
      "1.7999739229450927e-08",
      "7.697223569133193e-10",
      "-7.714217371765072e-09",
      "1.0707261254420218e-08",
      "1.0487042860387712e-07",
      "1.855598835156389e-08",
      "-4.571345725351934e-08",
      "-6.754895068463891e-08",
      "7.842923525046174e-08",
      "1.904113416138472e-08",
      "-5.14685087537286e-09",
      "1.1043297696915186e-07",
      "1.864295459195464e-09",
      "5.4813827613773426e-08"
    ],
    [
      "1.0379825047531959e-05",
      "1.037092153530235e-05",
      "1.0370546594264408e-05",
      "1.0390479988105338e-05",
      "1.0365271908232473e-05",
      "-2.41416491476952e-08",
      "3.077025029212072e-08",
      "2.713420321262957e-08",
      "2.785326879498061e-10",
      "-3.950056838684749e-09",
      "-2.708412958001498e-08",
      "2.88729202514623e-08",
      "3.745061622687422e-08",
      "-8.500485778880282e-09",
      "1.4288252410053915e-08",
      "3.504655100915588e-08",
      "-3.487749220775855e-08",
      "-4.047876397107752e-09",
      "-4.485988675410197e-08",
      "4.651505616366916e-08",
      "7.130455168734131e-09",
      "4.262964412723212e-10",
      "8.063753347435122e-08",
      "2.405680809663195e-09",
      "5.321972778191588e-08"
    ],
    [
      "1.0408960823008413e-05",
      "1.036353716572784e-05",
      "1.0414465030111985e-05",
      "1.0396958399124065e-05",
      "1.0405965360360314e-05",
      "4.300653535747951e-08",
      "7.574145384894161e-08",
      "-3.45928839472178e-08",
      "1.7841109183792004e-08",
      "3.835785353614468e-08",
      "-2.551781221479773e-08",
      "3.344319041833821e-08",
      "1.6476767037441074e-08",
      "-4.3546030408361156e-08",
      "1.0599734463489095e-08",
      "2.3781173768966376e-08",
      "3.9961434713373824e-08",
      "1.744296693654657e-08",
      "-8.608396177496181e-08",
      "4.1194632651156454e-08",
      "1.940593181162595e-08",
      "-3.929329321246651e-08",
      "1.0508038936387999e-07",
      "-2.2146627189818006e-08",
      "8.429040779977665e-08"
    ],
    [
      "1.0485572037958994e-05",
      "1.0344064783693546e-05",
      "1.0407374162159498e-05",
      "1.034269084951447e-05",
      "1.0373427294906637e-05",
      "8.57703585814526e-09",
      "1.2951939165538822e-07",
      "-1.9387332463574945e-08",
      "3.3923591021289e-08",
      "1.7831719910595795e-08",
      "8.12609026435195e-09",
      "2.050791463412669e-08",
      "7.899484784463845e-09",
      "5.964480968321077e-09",
      "2.7843375880083955e-08",
      "4.544110731474526e-08",
      "1.3535529635190747e-08",
      "-4.415187835396451e-09",
      "-9.221332798396849e-08",
      "-2.6682379634153194e-09",
      "1.2398197190472058e-08",
      "-6.75987192656143e-09",
      "4.6589738005976e-08",
      "-3.263011944840547e-08",
      "4.4200488294729404e-08"
    ],
    [
      "1.0307898318070246e-05",
      "1.0302319256003221e-05",
      "1.0325014201684122e-05",
      "1.0321555988752162e-05",
      "1.0319906612380395e-05",
      "1.1318070370937218e-08",
      "2.0072391847281206e-08",
      "1.4228716531306227e-08",
      "2.8373663760455756e-08",
      "2.342681059617053e-08",
      "3.0378651727322927e-09",
      "1.6984488615804707e-08",
      "3.3752331254830094e-08",
      "2.121068897880116e-08",
      "3.425969881007571e-08",
      "-2.170149323409284e-10",
      "-1.3952116529315288e-08",
      "-1.6604349677635516e-08",
      "-2.1765702561715298e-08",
      "1.739585135341901e-08",
      "1.4041703173069652e-08",
      "2.0647593501357846e-09",
      "3.043273095519852e-08",
      "1.4139350713784367e-08",
      "1.9736131791352185e-08"
    ],
    [
      "1.0306259819415637e-05",
      "1.0298000068951049e-05",
      "1.032355507615489e-05",
      "1.0321614452801272e-05",
      "1.0318485543482738e-05",
      "9.139948981279994e-09",
      "1.7371225258304778e-08",
      "1.5391312461363575e-08",
      "2.8150486412131762e-08",
      "2.0752964665107286e-08",
      "1.2202488105696256e-09",
      "1.3841766467379227e-08",
      "3.471346901079767e-08",
      "2.0751424828282183e-08",
      "3.4813875302217365e-08",
      "-6.735039860311438e-10",
      "-1.6877331154503606e-08",
      "-1.7885016746912597e-08",
      "-2.191530377358959e-08",
      "1.69039333748725e-08",
      "1.3934369799759543e-08",
      "1.910893527861541e-09",
      "3.1497528922964525e-08",
      "1.6763817236416797e-08",
      "1.922023953907546e-08"
    ],
    [
      "1.0302850936334353e-05",
      "1.0298154688651144e-05",
      "1.0321818128008304e-05",
      "1.0329536828348986e-05",
      "1.0320414665129742e-05",
      "4.081155419036175e-09",
      "8.033383026748428e-09",
      "1.0320514345807806e-08",
      "2.5004641571661566e-08",
      "1.627665088746173e-08",
      "-5.628642760092146e-09",
      "8.365544291362061e-09",
      "3.388811312491091e-08",
      "1.2859478749828786e-08",
      "3.49811377052685e-08",
      "2.4289103868848067e-09",
      "-1.6059158090295425e-08",
      "-2.239100290087282e-08",
      "-2.310257811569147e-08",
      "2.0669169608867614e-08",
      "1.4923906389963654e-08",
      "8.284358553193713e-10",
      "3.639086073044114e-08",
      "2.0787458635030282e-08",
      "2.7004747173133695e-08"
    ],
    [
      "1.0372997349364864e-05",
      "1.0325584980746125e-05",
      "1.0341286862869889e-05",
      "1.0358683624743309e-05",
      "1.0388772573987568e-05",
      "3.1205943233429848e-09",
      "2.3505843680812057e-08",
      "-7.175046504946714e-09",
      "2.1112759420207895e-08",
      "8.551706045193494e-09",
      "-1.9420031803043315e-08",
      "1.7933202478571465e-08",
      "2.715327732429053e-08",
      "-7.1697328206048026e-09",
      "2.9895807559577096e-08",
      "1.7380477087211572e-08",
      "-9.360503978396047e-09",
      "-2.223992066910726e-08",
      "-7.457487993306932e-08",
      "2.87213720619167e-08",
      "6.855008560936592e-09",
      "-1.1602136466380567e-08",
      "5.3594718493094785e-08",
      "6.437843031587765e-09",
      "6.264984411528576e-08"
    ],
    [
      "0.0022520433077079247",
      "0.00588122710819555",
      "0.005013739885891998",
      "0.005977662820203713",
      "0.0047073473029780695",
      "0.0005416718404198628",
      "-0.0031929179921412996",
      "0.0010257812717098568",
      "-0.0015109598662373747",
      "-0.002388153606076372",
      "-0.00536969895674907",
      "0.004229905388192474",
      "0.00012091709132186646",
      "0.0008581161954411826",
      "-0.0051884440204732025",
      "-0.003586991496432133",
      "0.0010102406160697338",
      "0.0035104805267074687",
      "-0.002871605571491783",
      "-0.0048652529803398245",
      "0.0024898350855938577",
      "-0.003111770790102115",
      "-0.00546267982052635",
      "0.004771147194609715",
      "0.0010523570051850617"
    ],
    [
      "0.0008143532397445809",
      "0.002040319453632311",
      "0.004096027472112989",
      "0.002058713651172012",
      "0.00010170777536060852",
      "-0.0004516077345427908",
      "0.001736459436586516",
      "-0.0005068174628351154",
      "-0.0001540351194506988",
      "-0.0017472459668396154",
      "0.0020371088079393037",
      "0.0004180232302022404",
      "-0.0018561165765496532",
      "-0.0004767503095673332",
      "0.0004241440526684809",
      "-0.0011949996952930976",
      "0.0005193233814831342",
      "-0.0011790055856121333",
      "-0.00022303625886853893",
      "0.00228930250549758",
      "-9.104647761425166e-05",
      "-0.0001037247491660309",
      "-0.002218932104621827",
      "-0.0003821254522454363",
      "-8.531229952263849e-05"
    ],
    [
      "1.0463828996947633e-05",
      "1.0496223610312987e-05",
      "1.0364125020454434e-05",
      "1.0342896330655768e-05",
      "1.0359418469759962e-05",
      "-2.2422993833212986e-09",
      "1.0593153320766285e-08",
      "8.24532887633435e-09",
      "9.646385219659747e-09",
      "7.946504268335383e-09",
      "3.37715945255831e-09",
      "1.0422459687798649e-08",
      "3.376976438613358e-08",
      "1.453859973551378e-08",
      "2.263221023908673e-08",
      "1.497730100206523e-07",
      "-2.116823121965898e-08",
      "2.153105876995126e-09",
      "-5.3532574333016334e-08",
      "5.0436881269291794e-08",
      "2.1717672690882156e-08",
      "1.9144110140125154e-09",
      "4.75931868515859e-08",
      "1.808231186266557e-08",
      "3.061586983934111e-08"
    ],
    [
      "1.0311609780445645e-05",
      "1.0310084566955155e-05",
      "1.0330364901646926e-05",
      "1.0331388156849763e-05",
      "1.0322424687890334e-05",
      "7.435622184267227e-09",
      "1.500776475314036e-08",
      "9.358939348486535e-09",
      "2.368029152051303e-08",
      "1.5113117198644786e-08",
      "-5.475906781550354e-09",
      "1.2995413682824664e-08",
      "3.1624967058598566e-08",
      "5.882185110145491e-09",
      "3.280862401071904e-08",
      "9.767756465447458e-09",
      "-1.0966805883610974e-08",
      "-1.6107089292811476e-08",
      "-2.1604821190441034e-08",
      "2.0677545165748574e-08",
      "1.1291601742964606e-08",
      "-3.992215631412098e-09",
      "4.225639388654351e-08",
      "1.817598328668763e-08",
      "2.949809168511513e-08"
    ],
    [
      "1.0315058307919338e-05",
      "1.0300770735260749e-05",
      "1.0323319167600175e-05",
      "1.0323759291864034e-05",
      "1.0327226493787683e-05",
      "1.4601880229407605e-08",
      "2.0477441087614928e-08",
      "1.0588361424863782e-08",
      "2.9896515503504846e-08",
      "1.8853899170420745e-08",
      "-7.193922579480098e-10",
      "1.648793344833969e-08",
      "2.9588562510935803e-08",
      "1.2895560902089899e-08",
      "3.312732174690763e-08",
      "2.597139890537854e-09",
      "-1.0854652782273229e-08",
      "-1.691676824394517e-08",
      "-2.7918372190406556e-08",
      "1.5351482222536262e-08",
      "8.75085604125668e-09",
      "-5.504918581992828e-09",
      "3.3608813305502685e-08",
      "1.2446510083938452e-08",
      "2.6119552626270864e-08"
    ],
    [
      "1.0312624091259712e-05",
      "1.0299113991765858e-05",
      "1.0322914361557043e-05",
      "1.0323431598879375e-05",
      "1.0327227289781481e-05",
      "1.4714155349968055e-08",
      "2.1407670880895706e-08",
      "8.595116237001638e-09",
      "2.8722322378211928e-08",
      "1.9272709859273864e-08",
      "3.952874502647865e-10",
      "1.7804399327367107e-08",
      "2.7523527593831496e-08",
      "1.1882848044538978e-08",
      "3.2644275334220734e-08",
      "-3.6765767885135054e-10",
      "-8.411891011378516e-09",
      "-1.667419180872621e-08",
      "-2.8056980476609344e-08",
      "1.5923521629118115e-08",
      "8.161737247676921e-09",
      "-4.369913711185546e-09",
      "3.2214360725515287e-08",
      "9.960436330227272e-09",
      "2.7212874230911994e-08"
    ],
    [
      "1.0351228964822506e-05",
      "1.0326828287335222e-05",
      "1.0350741375206056e-05",
      "1.033175801106709e-05",
      "1.0353456043549487e-05",
      "2.999467399660158e-08",
      "4.806568108381742e-08",
      "7.677165375884328e-09",
      "3.9566591333622903e-08",
      "3.5436379671744255e-08",
      "1.5446650225570845e-09",
      "3.34207980925619e-08",
      "2.8878893646360875e-08",
      "2.1358193196881903e-08",
      "2.967257245219208e-08",
      "2.2084876890252867e-09",
      "-3.0752879132544115e-09",
      "-1.1187318005465667e-08",
      "-4.7999902784116725e-08",
      "2.454295528243564e-08",
      "1.3057188223634067e-08",
      "-1.1031751784223596e-08",
      "3.752082168176395e-08",
      "-7.541520653441119e-09",
      "2.905294261311094e-08"
    ],
    [
      "1.0550562636586784e-05",
      "1.0413386975241703e-05",
      "1.072137987201507e-05",
      "1.0507148576025885e-05",
      "1.0417150959546943e-05",
      "1.2951798966015325e-07",
      "2.960099366664206e-07",
      "1.7681998432099599e-07",
      "1.494190826551953e-07",
      "1.736458113301047e-07",
      "7.225510778030639e-08",
      "9.564761322946825e-08",
      "2.1220422704281809e-07",
      "1.630618635534919e-07",
      "1.2142654684816663e-07",
      "-1.0965229695715697e-08",
      "-8.743990012571495e-08",
      "7.556697221565551e-08",
      "-4.6033955969412634e-08",
      "2.5184404001515566e-08",
      "8.324989802945549e-08",
      "-4.425821496236769e-09",
      "2.2201247376119668e-07",
      "4.0540063353799986e-08",
      "-2.7456033764844144e-08"
    ],
    [
      "0.020951493817992446",
      "0.015678596775034834",
      "0.013579351739910378",
      "0.0012233720362180263",
      "0.02195335949194479",
      "0.008308025015688314",
      "-0.013708019128589285",
      "-0.0013712832557795252",
      "0.009262029227793176",
      "-0.012978529581131463",
      "0.003183245652532753",
      "-0.011184351208446582",
      "-0.0013738727615499576",
      "0.0029928954287992897",
      "-0.005083316559004732",
      "-0.016095985412352617",
      "0.009809800025502741",
      "-0.004849321700083147",
      "0.019331721207187715",
      "-0.006644381386101222",
      "-0.0029777859261667055",
      "0.014788479052514514",
      "0.0038170178076644547",
      "-0.01699351482622413",
      "0.0008789523818858242"
    ],
    [
      "1.044398945382637e-05",
      "1.0424379966518356e-05",
      "1.048615105057851e-05",
      "1.0419693335295987e-05",
      "1.0474268343653725e-05",
      "7.704787250731801e-08",
      "1.289674502384777e-07",
      "2.1442412120881395e-09",
      "4.871728146757825e-08",
      "8.684725515186558e-08",
      "-5.041589560704361e-08",
      "9.848417799490984e-08",
      "4.821857335162232e-08",
      "5.6186467410435055e-09",
      "-1.1868165727006577e-08",
      "-4.2930560401327785e-08",
      "4.627435632241327e-09",
      "3.520176372227341e-08",
      "-1.3965326088127566e-07",
      "1.0891822985778446e-07",
      "5.221015618130568e-08",
      "-6.14435439695503e-08",
      "1.3596931479260048e-07",
      "-8.305290861694572e-08",
      "5.5631921975747084e-08"
    ],
    [
      "1.0329106572891573e-05",
      "1.0300532808934986e-05",
      "1.0309342271194604e-05",
      "1.0318730500055167e-05",
      "1.034099179814505e-05",
      "7.818368766024709e-09",
      "1.2363099757780051e-08",
      "-2.4097894287441595e-09",
      "2.4143312329722087e-08",
      "1.1513128181828035e-08",
      "-6.1523132677351585e-09",
      "1.0108270449387816e-08",
      "2.0808895509453847e-08",
      "7.015899087802681e-09",
      "2.7300459593555784e-08",
      "9.296865054767554e-09",
      "-8.515268941338482e-09",
      "-2.0938953016311983e-08",
      "-4.5733142198117945e-08",
      "1.5331255487418153e-08",
      "7.612751300302125e-09",
      "-5.8730565411424165e-09",
      "2.6445599291085065e-08",
      "8.444924782231581e-09",
      "3.377038268226505e-08"
    ],
    [
      "1.0331316103240576e-05",
      "1.0295134821525968e-05",
      "1.0313519078223958e-05",
      "1.0310991174314663e-05",
      "1.0330581062364043e-05",
      "1.3602125750069733e-08",
      "2.437932785783265e-08",
      "1.0952299373780627e-08",
      "3.301435810699716e-08",
      "1.4857519707551786e-08",
      "-7.648071172526592e-11",
      "1.3274417368213715e-08",
      "2.5287593488205174e-08",
      "1.925774221314633e-08",
      "2.981968564613963e-08",
      "5.55760991931489e-09",
      "-1.5210566682759504e-08",
      "-1.904347397868702e-08",
      "-3.874883568885631e-08",
      "9.592845761714643e-09",
      "5.647338064651367e-09",
      "-6.388307557775555e-09",
      "2.2232138490367653e-08",
      "6.9400810953902075e-09",
      "2.0965009932833238e-08"
    ],
    [
      "1.0324309975093395e-05",
      "1.0299697391406167e-05",
      "1.031596072865024e-05",
      "1.0313124606217791e-05",
      "1.0322976318171235e-05",
      "8.434399878490119e-09",
      "1.9436138394829338e-08",
      "9.453002529023655e-09",
      "2.603203278374231e-08",
      "1.2450905040143937e-08",
      "-1.812637067964506e-09",
      "9.383243575766737e-09",
      "2.5779116900519236e-08",
      "1.3961947665266806e-08",
      "2.736211825423399e-08",
      "1.0644417605349978e-08",
      "-1.3480229813124578e-08",
      "-1.5635182358598842e-08",
      "-3.114897868433232e-08",
      "1.2111248838000353e-08",
      "7.840190679259697e-09",
      "-4.0143275006378685e-09",
      "2.6418047325577694e-08",
      "1.136233105845636e-08",
      "2.1697134800421166e-08"
    ]
  ],
  "rational_Q": [
    [
      "0.0005238448907994352",
      "0.0020688713007670284",
      "0.0009980830527604153",
      "0.0012311097588107785",
      "0.0004972425171923105",
      "0.0020688713007850712",
      "0.0001527532489122697",
      "0.000822851880176277",
      "0.001388089957856663",
      "0.0011614836561169245",
      "0.0009980830527575805",
      "0.0008228518801836476",
      "0.0011518423679605042",
      "0.0010109844867117693",
      "0.0012875796553644843",
      "0.0012311097588081658",
      "0.001388089957861641",
      "0.0010109844867139221",
      "0.0006789756119108553",
      "0.0009298497680446254",
      "0.0004972425171924488",
      "0.0011614836561090985",
      "0.0012875796553760558",
      "0.0009298497680494511",
      "0.0004214379565012509",
      "0.000478791780622838",
      "0.0005169958642171301",
      "-0.00034483042098430695",
      "0.00010137657820429096",
      "0.00047879178062903787",
      "0.00015259208914507707",
      "-0.00042202242521224",
      "0.00018106535301323052",
      "0.0004154815125977215",
      "0.0005169958642155494",
      "-0.0004220224252162103",
      "-0.0003688153954527297",
      "9.816158852509708e-06",
      "-0.0005075094509671589",
      "-0.00034483042098429464",
      "0.00018106535302142153",
      "9.81615884758641e-06",
      "-0.0003471697007689631",
      "9.154748368584276e-05",
      "0.00010137657820487336",
      "0.00041548151259217415",
      "-0.0005075094509711008",
      "9.154748369023612e-05",
      "4.3867478506032295e-05",
      "6.758656356919616e-06",
      "0.00016089750535711248",
      "-5.756695966165674e-05",
      "-0.0007723089340547105",
      "0.00012983151175403936",
      "-0.00047142903957972387",
      "0.0011898559119710758",
      "0.00023080916510861214",
      "0.0009390222562896296",
      "-0.0002656843012347752",
      "-0.000751986177026667",
      "-0.00045095969611162875",
      "-0.00042469549387228134",
      "-0.00116487309846269",
      "-0.0009315597388191567",
      "0.0006949279876716895",
      "-0.00021545193995452588",
      "0.00016336021639364766",
      "0.00022428551181892956",
      "0.0006350774467157179",
      "-0.00028160921443264183",
      "-0.0006116946591791996",
      "0.00028765084880169454",
      "-0.0005448955003773139",
      "-0.00018026941506380615",
      "0.0009390222562998291",
      "0.00027978374540742277",
      "-0.0005816622569994918",
      "-0.000245521234956671",
      "0.0003040537991496891",
      "0.00038200059214580116",
      "-0.00044540703471475905",
      "-0.00042192923180887063",
      "-0.00013643487178393703",
      "-0.0007550157812345757",
      "-0.0003448261539408251",
      "0.0006052581170758901",
      "0.00010156993429750705",
      "-0.0006022634551823978",
      "8.094016699381219e-05",
      "-4.857785054889168e-05",
      "0.0005452782724691629",
      "-0.00029010943705208504",
      "5.273157667977116e-05",
      "0.00015915911643177467",
      "-0.00023965626692841604",
      "-0.0011648730984714344",
      "-0.00017235459348622406",
      "0.000532677487443779",
      "-5.2601856935274205e-05",
      "-0.00013399291616226233",
      "-0.000344826153937434",
      "0.00010155784566139547",
      "0.0006673666920305854",
      "-0.0004552256127369741",
      "0.0002996075155602854",
      "-0.000288694600082833",
      "-0.00011215309890601047",
      "0.00026330157782399256",
      "0.00029417517899621036",
      "0.0003018287798507773",
      "0.0004054009275795253",
      "-0.0005186085402880526",
      "0.00016918780944800746",
      "0.00019542248543080203",
      "-0.00033787132610093874",
      "0.00022428551181894677",
      "-0.00013544174393218078",
      "-4.666687425315145e-05",
      "0.0001898419410125752",
      "2.107123879926546e-05",
      "-4.8577850549730235e-05",
      "0.00010877643073206018",
      "4.27101325544169e-05",
      "0.00024004608671799465",
      "-4.363360812937692e-05",
      "0.00040540092758016935",
      "-0.00010243929764250373",
      "-0.0001908652401960911",
      "0.00025330996327779256",
      "5.851515467876219e-05",
      "0.00012960789531747023",
      "0.00011532749975963292",
      "-0.0001547987306449331",
      "0.00011893256410404991",
      "-0.00017296110408991555",
      "0.0001298315117558402",
      "-0.00026568430123755175",
      "-0.0009315597388271898",
      "0.0006350774467241098",
      "6.758656359302221e-06",
      "-0.00047142903958651233",
      "-0.0007519861770379757",
      "0.000694927987676292",
      "-0.00028160921443614754",
      "0.00016089750535134458",
      "0.0011898559119821318",
      "-0.0004509596961123301",
      "-0.0002154519399572307",
      "-0.0006116946591862392",
      "-5.756695966015207e-05",
      "0.0002308091651117721",
      "-0.0004246954938770402",
      "0.0001633602163925868",
      "0.00028765084880645625",
      "-0.00019398979047269348",
      "5.302592841125483e-05",
      "0.00012708160996567454",
      "0.0002797837454071542",
      "-0.00019398979047427394",
      "-0.00013716547946637206",
      "-2.1134973101742256e-05",
      "-0.00016298963048623583",
      "-0.0001723545934863901",
      "5.30259284139013e-05",
      "-2.1134973103681542e-05",
      "-0.0002997794498116166",
      "1.6303496902977993e-05",
      "-0.0001354417439319991",
      "0.00012708160996345022",
      "-0.0001629896304879589",
      "1.6303496904637394e-05",
      "9.43618043844096e-05",
      "-0.0005762878419934389",
      "0.00023008081789577616",
      "-0.00044540703470935387",
      "-1.9051767033528602e-05",
      "0.0002884955052757481",
      "0.0004200404613629164",
      "0.0009120019081102105",
      "0.00010155784566027206",
      "0.00027313741394913133",
      "-0.0003839730352494633",
      "0.0004312402485257743",
      "-0.00045472200407244715",
      "0.00010877643073196706",
      "-0.00091056861017418",
      "-4.0843788948353345e-05",
      "0.0002680867471416501",
      "-7.225959990534392e-05",
      "-0.000423772342374026",
      "0.000605258117067269",
      "0.00027313741395408695",
      "-4.58383121992877e-05",
      "-0.0004684015081230779",
      "-0.00047577822948683405",
      "-0.00011215309889876817",
      "-0.0012337627517237013",
      "0.0004309079769113919",
      "-0.00013778019471939103",
      "0.0005930121887196149",
      "-0.00010243929764328445",
      "0.0006979832617833504",
      "6.965804403696224e-05",
      "-0.00040133667432530634",
      "-3.765299391329031e-05",
      "0.0005452782724735801",
      "-0.0009105686101821801",
      "-0.00039651564979171025",
      "0.0006902062897884717",
      "0.00032235495989161987",
      "-0.0005186085402894721",
      "0.000697983261792905",
      "-0.0006243553648584597",
      "-0.0002686679887791265",
      "-0.0005313514594369988",
      "0.00011532749976066136",
      "-0.0004567120750796994",
      "-0.0010886963770019565",
      "0.0005320234152250187",
      "9.920165180930853e-05",
      "-0.0005816622570030142",
      "-0.00042192923180271605",
      "0.00010156993430158022",
      "-0.00029010943704745106",
      "-0.0005448955003742291",
      "-0.00024552123494817177",
      "-0.0001364348717908615",
      "-0.0006022634551827587",
      "5.2731576678452055e-05",
      "-0.00018026941506345712",
      "0.00030405379914165106",
      "-0.0007550157812390967",
      "8.094016700216593e-05",
      "0.00015915911642863634",
      "0.0002884955052752523",
      "-0.00038397303525304616",
      "-4.0843788947236454e-05",
      "0.0005326774874453711",
      "-0.00057628784200187",
      "0.00042004046136841217",
      "0.00043124024852998646",
      "0.0002680867471422996",
      "-4.6666874253992276e-05",
      "0.00023008081789808047",
      "0.0009120019081190853",
      "-0.0004547220040796835",
      "-7.225959990384362e-05",
      "-0.00023187057618403754",
      "0.00011783653112404191",
      "0.0006673666920275678",
      "-4.5838312209356835e-05",
      "-0.00023187057618429617",
      "0.00012995554059416585",
      "0.0005936626988895763",
      "4.271013255355537e-05",
      "-0.0003965156497927099",
      "0.00011783653112076067",
      "0.000593662698888546",
      "-0.0005973738142506494",
      "0.0007480908602301233",
      "0.00026330157782301856",
      "0.00043090797691470984",
      "-0.0008646796318502942",
      "8.878407791422094e-05",
      "-0.000724518023119959",
      "-0.00019086524019550023",
      "-0.0006243553648534882",
      "-0.0006279471747538901",
      "0.0003831288306846459",
      "0.0001254392702943533",
      "0.00016918780944872553",
      "6.96580440320441e-05",
      "-0.0006279471747495445",
      "0.0004182573109828873",
      "-0.0007477459473222554",
      "-0.00015479873064505576",
      "-0.0010886963769924111",
      "-0.0001267414165201546",
      "0.0001913130784521647",
      "0.00010270457115038515",
      "-5.2601856943086465e-05",
      "-0.0004552256127342908",
      "0.00029417517899715513",
      "0.0001954224854306847",
      "-0.00023965626692896513",
      "-0.00013399291616017823",
      "0.0002996075155613327",
      "0.00030182877984630783",
      "-0.0003378713260991652",
      "-0.00046840150812399255",
      "-0.00013778019472448526",
      "-0.00040133667432874754",
      "0.00018984194101367234",
      "-0.00042377234236939287",
      "-0.000475778229495756",
      "0.0005930121887196996",
      "-3.765299390984335e-05",
      "8.878407791930229e-05",
      "0.00038312883068144816",
      "0.00024004608671765484",
      "0.0006902062897863297",
      "0.0007480908602379161",
      "-0.000724518023124351",
      "0.0001254392702960034",
      "-0.0001720777577569075",
      "0.00025330996327747326",
      "-0.00026866798877318886",
      "0.0004182573109879403",
      "-0.00017207775776102916",
      "-8.503836784746838e-05",
      "0.00011893256410338218",
      "0.0005320234152168955",
      "0.0001913130784518055",
      "0.00010798954509681019",
      "-0.00041139695151387536",
      "2.107123879927685e-05",
      "-4.363360813015328e-05",
      "5.8515154678969555e-05",
      "-0.00017296110408958655",
      "0.00032235495989614",
      "-0.0005313514594384984",
      "9.920165181157393e-05",
      "-0.0007477459473326923",
      "0.00010270457115351142",
      "-0.0004113969515145986",
      "-0.0005261615157543996",
      "0.0003546370249778107",
      "-0.00028780940886029825",
      "4.5111690431360095e-06",
      "0.000526161515757797",
      "-1.930743109313082e-16",
      "-0.0002674496176861872",
      "-0.0002721131518950806",
      "-0.00038185837347891257",
      "-0.00035463702497819306",
      "0.0002674496176867533",
      "-3.479308288245285e-15",
      "-0.00024131190894028886",
      "-0.000443450026011518",
      "0.0002878094088573235",
      "0.0002721131518943987",
      "0.00024131190894226392",
      "1.1063773944743787e-15",
      "0.00015500536332815716",
      "-4.51116904302871e-06",
      "0.0003818583734796873",
      "0.00044345002601360096",
      "-0.0001550053633334576",
      "2.0475233593521034e-15",
      "0.000624855507858232",
      "-0.00014508281736494587",
      "0.0003710661699448899",
      "0.0002368747347645665",
      "5.172026281679923e-05",
      "-0.0008662814924713567",
      "0.0004769694677429153",
      "-0.0003447045791622067",
      "0.00013480352899659053",
      "8.541986317415711e-05",
      "0.0004657999604410898",
      "-0.0007103363767772177",
      "-0.0013895300176479193",
      "0.00033894592107084606",
      "5.320462849360613e-05",
      "0.0003478125275167983",
      "-0.00030770992729164725",
      "0.0011241416898549327",
      "0.00032304770966597564",
      "0.001006448997177877",
      "-9.337027927025404e-05",
      "0.00031787617351869353",
      "-0.0005513670566650325",
      "0.00021686509726316226",
      "-0.00016445226747175047",
      "0.0001348035289976703",
      "-0.00015530017301680944",
      "0.00012527409015187659",
      "-0.0005345568312006867",
      "-0.0006284984010121184",
      "-0.0008383105272002796",
      "0.0005413963903458917",
      "0.0001016794938106428",
      "-0.000417600792317236",
      "-0.00011063590196889129",
      "0.00017750693138899988",
      "0.00025290891430799226",
      "0.0005179168043133177",
      "0.00037471399317912763",
      "1.5597405034717872e-05",
      "0.00016859710345824808",
      "8.824246723898447e-05",
      "0.0009204338400960525",
      "-0.0003833210793836555",
      "3.231246911044622e-05",
      "0.0005591502170525148",
      "0.0003389459210738497",
      "-0.0001508623610169054",
      "0.0002805208381112877",
      "-6.637180332672779e-05",
      "0.0007531590801205808",
      "0.00017750693139178644",
      "-0.00042877552650216614",
      "-1.9754494614187197e-05",
      "0.000628030632238034",
      "0.000275507560406751",
      "6.480723433866123e-05",
      "0.00029634346943890557",
      "-0.0005641743447795",
      "0.00026049778458343283",
      "-0.00020849543173609666",
      "0.0003811701290910562",
      "-0.00033176188774371027",
      "-0.0008544541494598777",
      "0.0005463461842895696",
      "-0.0002484820946586418",
      "0.00032304770966606606",
      "0.00013025223064984203",
      "-0.00019658355605848082",
      "4.722059251870626e-05",
      "-7.139594098772993e-05",
      "0.0001685971034584027",
      "1.7387251633553985e-05",
      "-2.798339089704309e-05",
      "0.0002521843545782874",
      "1.8043620480656577e-05",
      "0.00038117012909056794",
      "-5.130128069375137e-05",
      "-0.0003207667608186403",
      "-0.0002649539167105002",
      "-6.875663596061736e-05",
      "-0.0004501939945770302",
      "7.257339714044984e-05",
      "-4.568887679152223e-05",
      "4.663286492172559e-05",
      "0.00010607420639988851",
      "-5.1720262818336856e-05",
      "-8.541986317764258e-05",
      "-5.320462849115081e-05",
      "-0.0010064489971897766",
      "-0.0006248555078651569",
      "0.0008662814924816956",
      "-0.0004657999604450273",
      "-0.0003478125275231886",
      "9.337027926622239e-05",
      "0.0001450828173672627",
      "-0.0004769694677490262",
      "0.0007103363767872426",
      "0.0003077099272963586",
      "-0.00031787617351796934",
      "-0.00037106616994532526",
      "0.0003447045791700485",
      "0.0013895300176625393",
      "-0.0011241416898666204",
      "0.0005513670566683702",
      "-2.6391099584945045e-05",
      "-0.00018546883554882918",
      "-8.470229395262136e-05",
      "-0.00015530017301653147",
      "2.6391099584808473e-05",
      "-1.3609967984006547e-15",
      "-0.00023558896281426414",
      "-0.0001782620953356002",
      "-0.00015086236101822067",
      "0.00018546883554871457",
      "0.00023558896281495532",
      "2.3864631186398195e-16",
      "7.218258294219126e-05",
      "0.0001302522306499212",
      "8.470229395320653e-05",
      "0.0001782620953359449",
      "-7.218258294398191e-05",
      "7.41960099587458e-16",
      "0.0003849812203229599",
      "0.0005335564813358359",
      "0.0005413963903419935",
      "-0.0003281155737964603",
      "-0.0006405361484541023",
      "0.0004291065317385701",
      "0.0002531700363779195",
      "-0.00042877552649749437",
      "-0.00028514975536668826",
      "-0.0001454020259633769",
      "2.0354023181968672e-05",
      "-0.000420648507121668",
      "1.738725163394365e-05",
      "-1.1036171629656048e-06",
      "-0.0005016459961389895",
      "-0.0001722896966680734",
      "0.0002679458922555943",
      "4.696883576825747e-05",
      "0.00025290891431353405",
      "-0.00028514975537343704",
      "0.0007292464779339787",
      "-0.00029276010451825373",
      "-0.0006639185979061534",
      "0.00029634346943384734",
      "0.0003747909569661899",
      "-0.0002579036752725577",
      "-0.0005883416900802005",
      "0.00075911222540283",
      "-5.1301280693814745e-05",
      "0.00018789143949999129",
      "-0.0004500947150561203",
      "0.0007571102312947518",
      "-0.000485414353359546",
      "8.824246723272857e-05",
      "-1.1036171620274023e-06",
      "-0.0009326272137718639",
      "-8.589214777865654e-05",
      "-0.0005991583173594804",
      "-0.0003317618877431854",
      "0.00018789143950836794",
      "0.0004701774404983332",
      "-6.538828322489215e-05",
      "-0.0002440123998467896",
      "7.257339714122409e-05",
      "0.0007647741008734942",
      "0.00023537956166674436",
      "-0.0006203688329587874",
      "0.0004249368519054632",
      "-0.00012527409015524105",
      "-0.00010167949381838725",
      "-0.000517916804306786",
      "-0.0009204338400899575",
      "-0.00021686509726728942",
      "0.0005345568312050356",
      "0.00041760079231496045",
      "-0.00037471399317706364",
      "0.00038332107937439876",
      "0.00016445226747222716",
      "0.000628498401008157",
      "0.00011063590196653903",
      "-1.559740503669053e-05",
      "-3.231246910600496e-05",
      "0.0006405361484604669",
      "0.00014540202596146848",
      "0.0005016459961393563",
      "0.00028052083811249475",
      "-0.0003849812203289491",
      "-0.0004291065317400674",
      "-2.0354023183446172e-05",
      "0.00017228969667342268",
      "-0.0001965835560591591",
      "-0.0005335564813371362",
      "-0.00025317003638077116",
      "0.00042064850712519717",
      "-0.0002679458922591728",
      "0.0009060387319122429",
      "0.000839411922750668",
      "-1.9754494616923344e-05",
      "0.000729246477936921",
      "-0.0009060387319136545",
      "-3.533615906077438e-15",
      "-0.0006716262738397371",
      "-2.7983390896380185e-05",
      "-0.0009326272137667877",
      "-0.0008394119227591191",
      "0.0006716262738448383",
      "-1.053478348128065e-15",
      "-0.00019375241571147807",
      "-0.0005641743447759766",
      "-0.00025790367526581204",
      "0.0002942346274982577",
      "-0.000356995795852291",
      "-0.0003501960867485035",
      "-0.0003207667608182212",
      "0.00047017744049724286",
      "7.098483970884056e-05",
      "-0.00063810533054015",
      "0.0005867829223874289",
      "-0.0008544541494537427",
      "-0.0004500947150466117",
      "7.09848397046638e-05",
      "-0.00029164103802077173",
      "-0.0003070230952646843",
      "-4.568887679109472e-05",
      "0.00023537956166222893",
      "-0.000595848211241596",
      "-0.0003125014014678758",
      "0.0003941030588087481",
      "6.63718033247166e-05",
      "-0.0006280306322372846",
      "-0.00026049778458732837",
      "-0.0005463461842833958",
      "-0.0005591502170525239",
      "-0.0007531590801163168",
      "-0.00027550756040946653",
      "0.00020849543173844938",
      "0.00024848209465612854",
      "0.0002927601045263944",
      "0.0005883416900804456",
      "-0.000757110231291353",
      "4.722059251899419e-05",
      "-4.696883575821571e-05",
      "0.0006639185979157855",
      "-0.0007591122254097264",
      "0.0004854143533610692",
      "0.00035699579585385177",
      "0.0006381053305406898",
      "0.00025218435457744897",
      "-8.58921477807562e-05",
      "0.00019375241571129874",
      "0.0003501960867472171",
      "-0.000586782922387665",
      "-4.632998633071092e-05",
      "-0.0002649539167108132",
      "-6.538828322729193e-05",
      "-0.000291641038020199",
      "4.632998633445773e-05",
      "-1.739248159539076e-15",
      "4.663286492185051e-05",
      "-0.0006203688329558235",
      "-0.0003125014014754447",
      "0.0007861436507690312",
      "-0.0003805941812359181",
      "7.139594098849617e-05",
      "-1.8043620479564114e-05",
      "6.875663595957442e-05",
      "-0.00010607420639946519",
      "0.0005991583173599017",
      "0.0002440123998409106",
      "-0.0004249368519022555",
      "0.00030702309526691937",
      "-0.0003941030588131013",
      "0.00038059418123730944"
    ],
    [
      "0.0015209443117169973",
      "0.0011185732752304965",
      "0.0008198907613728197",
      "0.0013923996475004167",
      "0.00043487614100724424",
      "0.0011185732753405365",
      "0.0002804247714233866",
      "0.0012061952500010613",
      "0.0007367736083245322",
      "0.0014869546664842911",
      "0.0008198907607465533",
      "0.0012061952495221956",
      "0.00036186227512894915",
      "0.00056041994392958",
      "0.0013151483925736497",
      "0.0013923996465196318",
      "0.0007367736086370175",
      "0.0005604199441671079",
      "0.0011007696947659257",
      "0.002008608833071364",
      "0.000434876141304789",
      "0.001486954666903401",
      "0.0013151483932240398",
      "0.002008608834244267",
      "0.0012845517718863345",
      "0.0009293112696574523",
      "-0.0007796180831072",
      "-0.0003023424605780031",
      "4.84948414329089e-05",
      "0.0009293112700656429",
      "-2.1361323227265368e-05",
      "-0.0008960481194220205",
      "0.0006217084510903936",
      "0.0009258725941529814",
      "-0.0007796180825807621",
      "-0.0008960481189082646",
      "-0.00019097318389885382",
      "0.0004254961171445751",
      "-0.0006993323074921046",
      "-0.0003023424601849725",
      "0.000621708451558222",
      "0.00042549611718139656",
      "0.0008429223109844568",
      "-0.0014115508286647314",
      "4.849484171857685e-05",
      "0.0009258725940064803",
      "-0.000699332307810722",
      "-0.0014115508292551445",
      "-0.00031094060486241206",
      "-0.00033894491593231945",
      "-0.0006662358521085232",
      "6.19922775699394e-05",
      "0.0004994149789671429",
      "0.00021839491382321576",
      "-0.0007231404527917619",
      "0.0007020834792500353",
      "0.0002830435282852195",
      "-0.00042778584920633933",
      "-0.0006825934645457312",
      "-0.00038330224412723673",
      "0.00031074371454335655",
      "-0.0008781946657381088",
      "-0.0005140079140478644",
      "0.0001597102259756246",
      "0.0006396029934421637",
      "0.0005442678962965505",
      "-0.0009611311609674665",
      "-0.0004275187514679453",
      "0.0011451541515862802",
      "-6.815542974172247e-05",
      "-0.0006066006705390111",
      "-0.0005367790096675214",
      "0.00038134388930006655",
      "-0.00014532922811026435",
      "-0.000427785849800136",
      "3.431184965662103e-05",
      "0.0004309079904016043",
      "-0.000286934747471735",
      "-0.0003271602390287199",
      "0.0003502975711091872",
      "-2.9078680104021025e-05",
      "4.41718242073929e-05",
      "4.742991418318209e-05",
      "0.00013586043526332684",
      "2.104281669797909e-05",
      "-0.0003337748947919887",
      "-0.0001972386164869411",
      "-0.0007158298438844887",
      "0.0008402243397899851",
      "-0.00013582273647597725",
      "-0.0006120682154809429",
      "0.0001306587638815845",
      "0.0011535479067660847",
      "0.0003263975129372403",
      "0.00026668529742456155",
      "-0.0005140079140342136",
      "-0.0005116837483638177",
      "0.0003997820953784997",
      "-0.0001539652505116845",
      "-0.00023148911623660685",
      "2.1042816627539126e-05",
      "-0.00012843561593397777",
      "0.0005877688944762064",
      "-0.0002558857943367376",
      "0.00014550104751215385",
      "0.0008051624229505122",
      "-0.0002930657243337937",
      "-0.00048409448915473464",
      "-0.0006641013782233932",
      "0.0003405087967679025",
      "0.00037035283196150344",
      "-0.0008026058028238046",
      "-0.00036512635166840687",
      "0.0006515308295480892",
      "0.0011425894385214243",
      "-0.0004275187512987488",
      "-0.0001985258391979592",
      "0.0001155424395022426",
      "0.00026167438230684757",
      "-0.0004756096390074799",
      "-0.00013582273636086753",
      "0.00018310088374384452",
      "0.0002264886174174392",
      "-0.00037371789707502676",
      "-0.00023604903465835724",
      "0.0003703528315066508",
      "-0.00030663527406078555",
      "-1.2391330487486936e-05",
      "6.138012287967764e-05",
      "-0.0003245845109120639",
      "-2.0587926518501245e-05",
      "0.0002905952469685217",
      "0.00035312814924118687",
      "-1.365835972276221e-05",
      "0.0002454990971312982",
      "0.0002183949135758641",
      "-0.0006825934652149301",
      "0.00015971022596755503",
      "0.0011451541514107047",
      "-0.0003389449157551934",
      "-0.0007231404525959136",
      "-0.00038330224391694477",
      "0.000639602993230197",
      "-6.815543013303877e-05",
      "-0.000666235851327766",
      "0.0007020834795015987",
      "0.0003107437146914082",
      "0.0005442678963180515",
      "-0.0006066006705320028",
      "6.199227775623694e-05",
      "0.000283043528650896",
      "-0.0008781946659182914",
      "-0.0009611311615915933",
      "-0.000536779009263179",
      "-3.327220865956268e-05",
      "4.458074397118033e-05",
      "0.00015852923833162104",
      "3.4311849747430946e-05",
      "-3.327220849828007e-05",
      "-0.00029225707209742165",
      "0.0001772163057428761",
      "7.800894144608723e-05",
      "-0.0005116837481711032",
      "4.4580743774049975e-05",
      "0.0001772163059483717",
      "0.0001677874277880505",
      "-1.9015494419712762e-05",
      "-0.0001985258394100731",
      "0.00015852923879863958",
      "7.800894183227245e-05",
      "-1.9015494368919164e-05",
      "-0.0005042098408385591",
      "-0.00033646512602467164",
      "-0.00032466794060702554",
      "-2.907868004486847e-05",
      "0.0006398762015743898",
      "0.00020594655979940798",
      "-0.0003386160130757818",
      "0.0008943368521362927",
      "-0.0001284356156499809",
      "-0.00043677147851032346",
      "-0.0006070690626095396",
      "-9.587882047750655e-05",
      "0.00027113163273720153",
      "0.00018310088364442944",
      "-0.0008128873790843654",
      "0.0005977329919337578",
      "0.0006193290378165428",
      "-3.698298060078631e-05",
      "1.82432872694456e-05",
      "-0.0003337748943099659",
      "-0.0004367714780074716",
      "-0.00013791915301927246",
      "-1.670312771045999e-05",
      "-0.0005025401775150786",
      "-0.0002930657244157743",
      "-0.00019311253518002609",
      "0.0004481358739800814",
      "0.0003725321667901218",
      "-0.0008538810659199978",
      "-0.00030663527413203433",
      "0.0008113620529793796",
      "-6.189219276122988e-05",
      "-0.00030518273946567167",
      "-0.00022152584383419507",
      "-0.0006120682151284392",
      "-0.0008128873787921156",
      "-0.00030366410241536",
      "0.0007393790800898286",
      "0.0002555643860319329",
      "-0.0008026058015468188",
      "0.0008113620531177246",
      "5.776082060364019e-06",
      "0.0006421796783904055",
      "-0.00077090527141517",
      "0.0002905952473100254",
      "-0.0001226462909544885",
      "-0.0010085474595146913",
      "-0.0010294930773797064",
      "-0.0005221137188979397",
      "0.00043090798983365776",
      "4.417182404328223e-05",
      "-0.0001972386162658228",
      "0.0001306587635879632",
      "0.00038134388873574697",
      "-0.0002869347474864111",
      "4.742991431718482e-05",
      "-0.0007158298434416961",
      "0.001153547905847547",
      "-0.00014532922827830173",
      "-0.00032716023860849305",
      "0.0001358604352532754",
      "0.0008402243395417413",
      "0.0003263975125848368",
      "0.00020594655956138224",
      "-0.0006070690624043258",
      "0.0005977329916152939",
      "0.000399782094746171",
      "-0.00033646512604399017",
      "-0.00033861601285654295",
      "-9.587881997084032e-05",
      "0.0006193290369094232",
      "0.00011554243926008622",
      "-0.00032466794005045404",
      "0.0008943368522358825",
      "0.00027113163243931205",
      "-3.6982981101034384e-05",
      "-0.00027543866501683443",
      "5.233105417169438e-05",
      "0.0005877688942207485",
      "-0.0001379191528703675",
      "-0.0002754386652400742",
      "-0.00025435732970152273",
      "0.00017632575868910185",
      "0.00022648861760609615",
      "-0.0003036641028928975",
      "5.2331053801897986e-05",
      "0.0001763257587112896",
      "0.0005610509125719646",
      "-0.00011307755536536147",
      "-0.00048409448852952875",
      "0.00044813587393648227",
      "0.00012807274474492915",
      "0.0001421694237693981",
      "-0.00017096358198106872",
      "-1.2391330404254677e-05",
      "5.776082118457059e-06",
      "-0.0005310791005610506",
      "-0.0002783164227200453",
      "-0.0002791682415736094",
      "-0.0003651263510140819",
      "-6.18921929837097e-05",
      "-0.000531079100594407",
      "4.946963719597709e-05",
      "0.0003976698858312933",
      "0.00035312814927994596",
      "-0.001008547459262485",
      "-1.2025031549342036e-06",
      "0.00016648517817762008",
      "-0.00026383930774125726",
      "-0.00015396525003434332",
      "-0.00025588579456357213",
      "-0.0006641013777664044",
      "0.0006515308290088177",
      "0.00026668529768387756",
      "-0.00023148911677638598",
      "0.00014550104676357007",
      "0.00034050879632345054",
      "0.0011425894379917955",
      "-1.6703127647292885e-05",
      "0.00037253216690271584",
      "-0.00030518273962464704",
      "0.0002616743825347787",
      "1.824328746145558e-05",
      "-0.0005025401778562404",
      "-0.0008538810665474591",
      "-0.00022152584355564898",
      "0.00014216942400231488",
      "-0.0002783164227333336",
      "-0.00037371789724434086",
      "0.0007393790804587646",
      "-0.00011307755514261303",
      "-0.00017096358223006646",
      "-0.0002791682420235021",
      "-0.0012723466700257965",
      "6.13801228553531e-05",
      "0.0006421796787661808",
      "4.9469637374881935e-05",
      "-0.001272346670369045",
      "-0.0008667877797123357",
      "-1.365835985596494e-05",
      "-0.001029493077104148",
      "0.00016648517807965792",
      "0.001492384813178576",
      "0.0006889588489265977",
      "-0.000475609639265581",
      "-0.00023604903513845985",
      "-0.0003245845111759066",
      "0.0002454990974974249",
      "0.0002555643863844569",
      "-0.0007709052718120223",
      "-0.0005221137198505879",
      "0.00039766988623583116",
      "-0.00026383930846925137",
      "0.0006889588489969132",
      "0.0005442023159078576",
      "-0.0002182150767556379",
      "-0.0005128376767788097",
      "0.00044072310185058506",
      "-0.0005442023154186952",
      "3.1875592747379527e-13",
      "-0.0004154153358302121",
      "0.00033200921991568237",
      "-0.0010467238170005092",
      "0.00021821507668653918",
      "0.00041541533590953227",
      "-3.3896406366242643e-13",
      "-0.00042873285661229247",
      "-0.000923202639886058",
      "0.0005128376754872983",
      "-0.0003320092197968945",
      "0.00042873285695284297",
      "3.229151283042223e-13",
      "-4.129986168960141e-05",
      "-0.0004407231022482658",
      "0.0010467238174112796",
      "0.0009232026402231592",
      "4.129986140069447e-05",
      "-6.80073357197226e-13",
      "0.0003996904562106588",
      "0.00020035111143783943",
      "0.00036138435375376843",
      "-0.0008832484095971435",
      "-0.00014662741489509845",
      "0.0001680070403405213",
      "-4.760069016718343e-05",
      "-0.0010536648625359174",
      "0.0002538224065338679",
      "0.00035650274563434953",
      "0.00022785416560397434",
      "-0.0003825098727854929",
      "-0.0005766957869707846",
      "0.0006686570161940925",
      "-0.00045747318281454585",
      "-4.697717090539396e-05",
      "-0.0005065502714033945",
      "0.0004693645438095447",
      "-0.00023629003439779522",
      "0.00018562559711166534",
      "0.0008449793124995658",
      "0.0007757137069513357",
      "0.00047393037422281735",
      "0.0005724622480058074",
      "-0.00013903153842301084",
      "0.0002538224065553047",
      "-0.0002322902857758508",
      "0.0001421846902659847",
      "-0.0003580719253857466",
      "0.0006384926833392919",
      "-0.0003128660576663076",
      "-0.00025257062047354107",
      "0.00022703063554540973",
      "0.0002318801066616313",
      "0.0003003463618998429",
      "0.00019250722470348975",
      "0.00044538022854575415",
      "-0.0004555730586967307",
      "9.608520036809075e-06",
      "-8.173185184431241e-05",
      "0.0005162638156424426",
      "-0.0006608795466051068",
      "-0.0005542791548794068",
      "-0.0003341872499385379",
      "0.0003585580829542229",
      "-0.00023949211340911237",
      "0.0006686570171206524",
      "-0.00014598947740979295",
      "-0.0007360079469665547",
      "-0.00023795562411659525",
      "0.0005436221482216631",
      "0.0001925072240799897",
      "-8.003581986417853e-05",
      "7.266186064696548e-05",
      "0.0001602408656389848",
      "6.143333585985357e-05",
      "0.00041424612520564566",
      "0.000611127609712163",
      "6.745668306272297e-05",
      "4.7328740027400156e-05",
      "0.00015024688382371548",
      "0.00037886113620981776",
      "-9.807125360902639e-05",
      "-0.0008372119398067187",
      "-0.0008002273811302044",
      "0.00025984225700057846",
      "-0.00023629003415583932",
      "-8.045915904955697e-05",
      "-2.6460604928659296e-05",
      "-0.0001392320732176244",
      "-0.00040492829350692345",
      "0.0005162638151931982",
      "0.00026294419009241613",
      "0.00013280021789059893",
      "-0.00022220678929625693",
      "0.0001381389866371896",
      "0.00037886113581769463",
      "-0.0002506085358090864",
      "1.4056321374911321e-05",
      "-0.00048550703083599834",
      "0.000675581236938951",
      "-2.189047100304579e-05",
      "-0.00025371936611841885",
      "-6.050215999701234e-05",
      "0.0005064920366618435",
      "0.0003829552776528485",
      "0.0001466274152781124",
      "-0.0003565027456423593",
      "0.00045747318262884744",
      "-0.0001856255974124378",
      "-0.0003996904557080554",
      "-0.0001680070397432402",
      "-0.00022785416594857372",
      "4.697717084391463e-05",
      "-0.000844979312235191",
      "-0.00020035111181351066",
      "4.760069009251753e-05",
      "0.0003825098730155952",
      "0.0005065502714649939",
      "-0.0007757137064235052",
      "-0.00036138435404555673",
      "0.0010536648627193952",
      "0.000576695787482308",
      "-0.00046936454367553477",
      "-0.00047393037489165126",
      "0.0002114421671678888",
      "0.00011808330808903024",
      "-1.3496231014498642e-05",
      "-0.00023229028540863137",
      "-0.00021144216684594304",
      "4.1162485301673656e-14",
      "5.815533843763265e-05",
      "-0.00013496693015350986",
      "-0.00014598947724715481",
      "-0.00011808330835161974",
      "-5.8155338594357374e-05",
      "-2.1276680238034386e-13",
      "-0.00021059616142209004",
      "-8.045915908611431e-05",
      "1.3496230616615984e-05",
      "0.00013496693039558643",
      "0.00021059616207924",
      "9.654503358342015e-14",
      "0.00026738390392381275",
      "0.0005839915681797331",
      "-0.00025257062033245243",
      "-0.0005253342091028422",
      "0.00016664235864016896",
      "7.52364101426729e-05",
      "0.00033570115109729",
      "-8.003581924760475e-05",
      "-4.423908736427829e-06",
      "-6.94206483443641e-05",
      "3.6048866823901975e-05",
      "-0.0004249655359783608",
      "0.0002629441905319712",
      "-0.0003390714661063906",
      "-0.0009169051295308119",
      "-0.00018423435242550168",
      "0.00034390113880930755",
      "-0.00072335229034758",
      "0.0004453802283566509",
      "-4.423908920955614e-06",
      "0.0001365957234532309",
      "-0.0001622129514879888",
      "-0.0006084707802764345",
      "0.0006111276089470902",
      "-0.0003056120643807035",
      "0.00016213376925130422",
      "-0.000673875452777153",
      "0.0006464041123190247",
      "-0.00025060853591224664",
      "0.00014194442709647862",
      "0.0002124649452933601",
      "0.0007556535917984104",
      "0.0005880720210432333",
      "-0.0006608795460052232",
      "-0.00033907146543602385",
      "-0.00014484219868086425",
      "-2.1485909952457803e-06",
      "-0.000987154631451307",
      "-9.807125397849643e-05",
      "0.00014194442729916206",
      "0.000465974005851125",
      "0.0007918572465963196",
      "-0.0013197580395221252",
      "-0.0002537193662294981",
      "0.0013275524354874164",
      "0.00033011414228161114",
      "-0.0009911120590367962",
      "-0.00040261480652223396",
      "-0.00014218469028611473",
      "-0.0002270306351636629",
      "0.0004555730583529835",
      "0.000554279154294761",
      "-0.0005724622471760227",
      "0.0003580719251165282",
      "-0.00023188010667646417",
      "-9.608520363122265e-06",
      "0.0003341872499079585",
      "0.0001390315384404071",
      "-0.0006384926831264124",
      "-0.0003003463617564725",
      "8.173185206549757e-05",
      "-0.0003585580821907993",
      "-0.00016664235828783093",
      "6.942064799688552e-05",
      "0.0009169051289985091",
      "-0.0007360079462383396",
      "-0.00026738390429377343",
      "-7.523641017754029e-05",
      "-3.6048867203310245e-05",
      "0.00018423435246281482",
      "-2.6460604975712996e-05",
      "-0.0005839915680230793",
      "-0.00033570115084551326",
      "0.00042496553639688017",
      "-0.00034390113809833385",
      "-2.2236285656062984e-05",
      "0.0002845482325985954",
      "7.266186064086736e-05",
      "0.00013659572371726558",
      "2.2236285778611572e-05",
      "1.8463316461052293e-13",
      "0.00021589805427047967",
      "0.00013280021798040941",
      "-0.0001448421983106452",
      "-0.0002845482328994745",
      "-0.00021589805493195727",
      "-1.4799439997549824e-14",
      "-0.0004420615475590263",
      "6.74566829479777e-05",
      "0.00016213376930253006",
      "-2.4779591485192544e-06",
      "0.0004036008504727535",
      "-0.0006403619166289602",
      "1.4056321362181255e-05",
      "0.00046597400566559405",
      "0.00033256447751382566",
      "-0.0005109632456581078",
      "-0.0001309978651188682",
      "-0.0008372119388965223",
      "0.00021246494529451814",
      "0.0003325644774272833",
      "0.0005523561854204546",
      "-0.0010258606974600268",
      "-6.0502159798004836e-05",
      "0.00033011414206021825",
      "-0.0008768495980956937",
      "-0.0006296290766316141",
      "-0.00042560421484421257",
      "0.0002379556243559424",
      "-0.00016024086529352192",
      "-4.732873932979542e-05",
      "0.0008002273796621193",
      "0.0002394921133669408",
      "-0.0005436221471886106",
      "-6.143333610201175e-05",
      "-0.0001502468848715757",
      "-0.00025984225704441026",
      "0.00016221295176148924",
      "0.0006738754529642525",
      "-0.000755653591649755",
      "-0.00013923207345584488",
      "0.0007233522907403575",
      "0.0006084707806458842",
      "-0.0006464041124609156",
      "-0.0005880720215682293",
      "-0.00040360085054145833",
      "0.000510963245744619",
      "-0.00022220678951766402",
      "-2.1485910326923276e-06",
      "0.00044206154789606",
      "0.0006403619171025937",
      "0.00013099786488788778",
      "-0.0003716927252148481",
      "-0.00048550703113846386",
      "0.0007918572464670914",
      "0.0005523561858909461",
      "0.0003716927256877888",
      "-3.563510810348406e-13",
      "0.0005064920369146305",
      "-0.0009911120588580956",
      "-0.0006296290767556171",
      "-0.0005195407883509288",
      "-0.000553996486411293",
      "0.0004049282939395787",
      "-0.00013813898670191987",
      "-0.0006755812375393475",
      "-0.0003829552778505405",
      "0.0009871546319620574",
      "0.001319758040186424",
      "0.0004026148057974552",
      "0.001025860698249498",
      "0.00042560421546284657",
      "0.0005539964877264974"
    ]
  ],
  "status": "RIGOROUS PENTAGON-CAP INTERVAL EXCLUSION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.01670671686978831361341353 +/- 3.51e-27]",
      "[0.03037389996794352294451757 +/- 4.08e-27]",
      "[0.04313986742131385150032204 +/- 1.67e-27]",
      "[0.04723225242932861945215237 +/- 1.16e-27]",
      "[0.01105174720355922518837691 +/- 1.90e-27]",
      "[0.01234862618611576734108894 +/- 2.20e-27]",
      "[0.002718430567684404683225498 +/- 3.97e-28]",
      "[0.009699638100901042750649678 +/- 3.30e-28]",
      "[0.002399967011257143548382152 +/- 1.55e-28]",
      "[0.001409283807167991273505484 +/- 3.25e-28]",
      "[0.001114957536200700777184800 +/- 2.33e-28]",
      "[0.0006444459931535907410688515 +/- 3.40e-29]",
      "[5.882784056330716258767778e-5 +/- 2.23e-31]",
      "[5.246510267145708017479553e-5 +/- 2.36e-30]",
      "[3.322652766648726435635920e-5 +/- 7.39e-31]"
    ],
    [
      "[0.01452494256297029650653211 +/- 4.79e-27]",
      "[0.03235397040201955739217665 +/- 3.59e-27]",
      "[0.04069331214415282461018351 +/- 3.86e-27]",
      "[0.02536665684326545448223224 +/- 3.42e-27]",
      "[0.01263413160813122132343782 +/- 4.58e-27]",
      "[0.01077172567539112952661507 +/- 4.22e-27]",
      "[0.002125836215319140161497799 +/- 2.47e-28]",
      "[0.004213995668743465919610714 +/- 2.70e-28]",
      "[0.003338371556445987485345486 +/- 4.28e-28]",
      "[0.0005292936796753713119616735 +/- 4.81e-30]",
      "[0.0001141594183112842601518633 +/- 3.33e-29]",
      "[0.0001362918888113359526439441 +/- 1.73e-29]",
      "[5.205840607789629062094009e-5 +/- 1.21e-30]",
      "[5.906300808628912376352308e-5 +/- 1.15e-30]",
      "[2.072392619916189317121160e-5 +/- 3.00e-30]"
    ]
  ],
  "exact_identity": "R(t)=-PPT(Q(t))-sum T^*(H_j(t) tensor G_j)T; both endpoint residuals are positive definite.",
  "scope": "Only the stated noncentral pentagon cell and regular-pentagon edge interval. All six-mark configurations in its closed oriented cell are excluded by P1/P2/P3 invariance. This is not a proof of the full DS6 eigenvalue region.",
  "verification_seconds": 0.0821235841140151
}


==> anc/small-orders/order6/pentagon_cap_uniform_c2_e1_0.83_1.0_certificate.json <==
{
  "cell": 2,
  "edge": 1,
  "interval": [
    "0.83",
    "1.0"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      1
    ],
    [
      "orientation",
      0,
      2,
      5,
      -1
    ],
    [
      "orientation",
      0,
      3,
      4,
      1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      1
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ]
  ],
  "rational_G": [
    [
      "3.629897920209617e-05",
      "3.6306475713695433e-05",
      "3.6300084859501026e-05",
      "3.6302719099181506e-05",
      "3.6304506257318744e-05",
      "8.701848474653785e-09",
      "-4.206561129156677e-09",
      "8.085225689343689e-09",
      "2.059586733991766e-09",
      "5.362083121823538e-09",
      "7.646235130312027e-09",
      "1.7081687605145228e-09",
      "5.902235523184457e-09",
      "7.471390565842334e-09",
      "7.349786464445373e-09",
      "7.3245448579924175e-09",
      "1.386929774209605e-09",
      "-4.847973445695446e-09",
      "-2.7158334441544817e-09",
      "1.3995041611056413e-08",
      "1.3711064243717875e-09",
      "7.295672121841224e-09",
      "2.128193106723418e-09",
      "6.932949464969031e-09",
      "1.0258277472725867e-08"
    ],
    [
      "3.630198026841953e-05",
      "3.630639950321313e-05",
      "3.630386072491089e-05",
      "3.6305507212622663e-05",
      "3.6296392481512784e-05",
      "1.0646817704802985e-08",
      "-6.972490376940221e-09",
      "9.354221845889466e-09",
      "-2.504994633017802e-10",
      "4.378029008372862e-09",
      "4.683007606788781e-09",
      "-6.707533073666065e-09",
      "5.89584005132811e-09",
      "2.2221394669158172e-09",
      "4.918894713198059e-09",
      "7.113548801205016e-09",
      "4.2094194367886985e-09",
      "-7.1930174667018925e-09",
      "-5.141861454020344e-09",
      "1.6574745314887727e-08",
      "5.035903280563094e-09",
      "1.9559180299579984e-09",
      "6.036200720180217e-09",
      "1.1390199468530639e-08",
      "5.522069334956593e-09"
    ],
    [
      "3.629761009591632e-05",
      "3.630386080241737e-05",
      "3.630267513637707e-05",
      "3.629974819182228e-05",
      "3.6298863921855655e-05",
      "7.522432374072586e-09",
      "-4.1950089551928555e-09",
      "5.051290174770406e-09",
      "3.522418379429829e-09",
      "4.845960593715374e-09",
      "3.237298382849116e-09",
      "-4.23595472463623e-09",
      "8.741537586253502e-09",
      "4.578460658561219e-09",
      "7.909411594737568e-09",
      "6.581986082126895e-09",
      "-2.2546329525440866e-10",
      "-4.840371737974836e-09",
      "-6.4376026006906e-09",
      "1.311566200020894e-08",
      "5.965997021325982e-09",
      "2.41178079462426e-09",
      "6.690207563338342e-09",
      "1.1174893074023212e-08",
      "5.950876071505112e-09"
    ],
    [
      "0.005913021841897336",
      "0.005620997941044601",
      "0.00959536253255907",
      "0.008104476757751224",
      "0.0014841767141919905",
      "-0.004787083614333173",
      "0.005020895017953096",
      "-0.006844314902661941",
      "0.002617352626526729",
      "-0.0011101030953901045",
      "0.005171563490622783",
      "-0.0014425785444489587",
      "-0.006561653916762883",
      "0.0034554488815130404",
      "-0.0032135567078313914",
      "0.003146924134803278",
      "0.005564670285810932",
      "-0.0007540473924339378",
      "0.0012875262350706552",
      "-0.007221575262866694",
      "0.004279351831205206",
      "-0.0024504184295119904",
      "0.005836815630290601",
      "-0.001378355672061999",
      "-0.0011637653370710447"
    ],
    [
      "3.631534884102806e-05",
      "3.6310395222224566e-05",
      "3.631083106433626e-05",
      "3.630686311886796e-05",
      "3.630109172531379e-05",
      "1.822167725823482e-08",
      "-7.014409322521117e-09",
      "1.3214890911263514e-08",
      "-4.517419645770227e-09",
      "4.391417372568018e-09",
      "7.257812504529703e-09",
      "-1.1607621009504486e-08",
      "4.50806664350002e-09",
      "2.10669448736926e-09",
      "3.1193711392675554e-09",
      "9.05658836879799e-09",
      "1.2470621514043378e-08",
      "-8.98783115030244e-09",
      "-8.113942089047519e-09",
      "2.0834508316080184e-08",
      "3.4761051182798127e-09",
      "6.12066282944802e-10",
      "2.815224502718701e-09",
      "1.637122327718397e-08",
      "4.555196662944705e-09"
    ],
    [
      "3.630263242888119e-05",
      "3.630641909879438e-05",
      "3.63053069848156e-05",
      "3.630387185458689e-05",
      "3.629958871253661e-05",
      "1.089781465034056e-08",
      "-2.4647370316601557e-09",
      "8.164464609873763e-09",
      "-5.150486013943504e-10",
      "5.383923969374387e-09",
      "6.547318736331269e-09",
      "-8.488141728391636e-09",
      "8.851977190745624e-09",
      "3.768354193646735e-09",
      "3.9199798283713056e-09",
      "6.379294103325535e-09",
      "4.310524792312173e-09",
      "-3.907680635894745e-09",
      "-5.636331707043583e-09",
      "1.4787787456333077e-08",
      "7.891980835510355e-09",
      "2.1311236873972337e-09",
      "4.299659905583817e-09",
      "1.3188107252358762e-08",
      "6.5880201579403646e-09"
    ],
    [
      "3.6299456488383456e-05",
      "3.630593665624941e-05",
      "3.630214927141386e-05",
      "3.630207807117496e-05",
      "3.6302264290356316e-05",
      "7.85503511585661e-09",
      "-6.98880951217009e-10",
      "2.6766336973051986e-09",
      "3.417706009707942e-09",
      "6.686223288526626e-09",
      "1.805299700698174e-09",
      "8.971735580847024e-10",
      "4.218424580743839e-09",
      "8.868049698376122e-09",
      "3.3247962610293727e-09",
      "7.727279059912065e-09",
      "-1.636576041412641e-09",
      "-4.199945820966884e-09",
      "-4.626781194097913e-09",
      "8.756602001479342e-09",
      "6.665673814695338e-09",
      "2.0335093535862495e-09",
      "3.857563950180628e-09",
      "6.503175580542906e-09",
      "7.632026716096538e-09"
    ],
    [
      "3.6301730404250005e-05",
      "3.6306924165549786e-05",
      "3.6305545968800645e-05",
      "3.6299477173758615e-05",
      "3.630124947444219e-05",
      "8.292477050157685e-09",
      "-2.105026952444142e-09",
      "6.922900286416636e-09",
      "4.9479948251313045e-09",
      "5.865557374686714e-09",
      "4.124650627962256e-09",
      "-3.0196008329467605e-10",
      "7.505005458543486e-09",
      "8.01800403630713e-09",
      "8.055310923742686e-09",
      "7.817689594018001e-09",
      "-1.8550230681937102e-09",
      "-4.833073833390954e-09",
      "-7.027703095043825e-09",
      "1.3216084700379341e-08",
      "3.497884417389999e-09",
      "3.0530948934388904e-09",
      "6.478620830640755e-09",
      "7.732537170859087e-09",
      "5.203947851574781e-09"
    ],
    [
      "3.630257468367319e-05",
      "3.630844468343334e-05",
      "3.630327850491791e-05",
      "3.630129981263932e-05",
      "3.629749706779559e-05",
      "1.2306944242753448e-08",
      "-6.787777683744403e-09",
      "7.949456186403638e-09",
      "8.376426514901222e-10",
      "2.0651004709886066e-09",
      "4.670264255639786e-09",
      "-4.791207609484728e-09",
      "4.121724894575883e-09",
      "1.5136814385676682e-09",
      "4.9065753877020056e-09",
      "8.536334995102353e-09",
      "4.616045534176328e-09",
      "-6.328630627155527e-09",
      "-5.525829695196526e-09",
      "1.6441082915365386e-08",
      "2.190986581405e-09",
      "8.127669100665375e-11",
      "3.877759794382671e-09",
      "1.0050463643441476e-08",
      "5.8810028783021525e-09"
    ],
    [
      "0.00017787835741407928",
      "0.0001981666891030241",
      "5.5612673988688274e-05",
      "5.613634626051309e-05",
      "0.00029916823269804843",
      "0.00014008395200894972",
      "2.3511784853997124e-05",
      "-4.7281451261300534e-05",
      "0.00012759293705913753",
      "4.220290357251246e-05",
      "-5.648210156424464e-05",
      "6.756098197987176e-05",
      "-1.5739406319804506e-05",
      "-2.6530893799556433e-05",
      "-1.8156437977774982e-05",
      "5.7412024585366754e-05",
      "4.6697930550154975e-05",
      "-2.3929610470227775e-05",
      "-0.00014470505407398579",
      "3.667937587747564e-05",
      "-4.4940701962793716e-06",
      "-0.0001948936181183735",
      "1.1629300492497735e-05",
      "-6.610733642979297e-05",
      "6.989566086802333e-05"
    ],
    [
      "3.6320303762443155e-05",
      "3.630454923804514e-05",
      "3.629912065223102e-05",
      "3.6301512615834265e-05",
      "3.6308755431743146e-05",
      "1.1880848938045491e-08",
      "-2.2482235422736746e-09",
      "1.061926223073857e-08",
      "2.6957611622013923e-09",
      "3.793269604623158e-09",
      "5.289972274032099e-09",
      "-6.270802270517139e-09",
      "7.37607146774622e-09",
      "5.8634817731488974e-09",
      "7.34348666178519e-09",
      "1.3754407056115555e-08",
      "-9.878291009795543e-10",
      "-6.084115868630541e-09",
      "-1.5039981071277635e-08",
      "9.755072533454852e-09",
      "1.4679448630213226e-09",
      "8.701947164130251e-10",
      "4.288940015651892e-09",
      "9.884793526944567e-09",
      "6.5742529805963895e-09"
    ],
    [
      "3.634108241975799e-05",
      "3.631023759414691e-05",
      "3.6301851614095e-05",
      "3.632441319769905e-05",
      "3.6316215197804566e-05",
      "2.5972859465173377e-08",
      "-2.7689438464986923e-09",
      "3.753487808643729e-08",
      "-2.5767270418327115e-08",
      "6.21907998138854e-09",
      "1.8817730969628397e-08",
      "-1.455469218312058e-08",
      "6.261285814554948e-09",
      "4.958488376443595e-09",
      "-1.415160467896906e-08",
      "1.1250964997552247e-08",
      "1.4221523989245382e-08",
      "-5.6459012607437854e-09",
      "3.2680122642435076e-10",
      "1.6442603274685313e-08",
      "2.8919689089087394e-11",
      "9.066602116030292e-09",
      "-5.5225314841532084e-09",
      "1.6615637038146445e-08",
      "1.0441081080268387e-08"
    ],
    [
      "5.48716515996969e-05",
      "0.00016776203744012518",
      "6.36238323358872e-05",
      "0.0004181470546546952",
      "0.0013566881942938525",
      "8.531940641395521e-06",
      "1.2328037806036315e-05",
      "-7.837208811569335e-05",
      "2.055173137134279e-05",
      "-4.372772197140093e-05",
      "4.440816151056292e-05",
      "0.000416245656941643",
      "-8.322091089221029e-05",
      "-0.00014386875076702706",
      "0.00016949972306609364",
      "-4.863205751641872e-05",
      "1.884099785302508e-05",
      "-3.065597971486899e-05",
      "-0.0001551696209117163",
      "4.0992378651628996e-05",
      "-0.00021959649445322485",
      "-1.7303720430283067e-05",
      "5.921572175809679e-05",
      "-0.0001239935835950134",
      "0.0006895326822592126"
    ],
    [
      "3.630593635624324e-05",
      "3.630820423222974e-05",
      "3.6305519997541295e-05",
      "3.6306268737286745e-05",
      "3.6297398736475365e-05",
      "1.0120370194160146e-08",
      "-8.312323191389185e-09",
      "1.147155480771473e-08",
      "-3.941550906126383e-10",
      "5.122041522119716e-09",
      "2.0560420748130986e-09",
      "-1.8794772823355243e-09",
      "2.3842136183583178e-09",
      "3.520507138059945e-09",
      "3.465830711425847e-09",
      "9.710276894715288e-09",
      "4.1028989518653755e-09",
      "-9.493117378532963e-09",
      "-3.178772456817268e-09",
      "1.7639413366377784e-08",
      "1.2853088188856863e-09",
      "2.3021485994814296e-09",
      "7.529819834359229e-09",
      "7.379348107593875e-09",
      "5.207472018470979e-09"
    ],
    [
      "3.630581368422509e-05",
      "3.630527030365964e-05",
      "3.630649302531861e-05",
      "3.633629897997402e-05",
      "3.6329441903371525e-05",
      "8.56133766549683e-09",
      "-4.028045002111387e-09",
      "1.861987073000427e-08",
      "-6.119811564999241e-09",
      "4.9754326579644586e-09",
      "5.675094028562746e-09",
      "-3.363587697724561e-09",
      "-4.917775411427374e-09",
      "1.537602341427005e-08",
      "-2.5059883365463466e-08",
      "2.7683600489355854e-09",
      "4.571579213086229e-09",
      "-1.0864135556303816e-08",
      "1.4343241355920247e-09",
      "7.682459891366547e-09",
      "1.316515897169582e-08",
      "-6.503643505065869e-09",
      "2.9564455112160665e-09",
      "1.1080624110193414e-08",
      "9.144214538082512e-09"
    ],
    [
      "3.6301283100114515e-05",
      "3.630541599310822e-05",
      "3.630070804709538e-05",
      "3.630331812327402e-05",
      "3.629878636047699e-05",
      "9.307002218031099e-09",
      "-5.94562215118339e-10",
      "8.446239201916368e-09",
      "2.4217918203356194e-09",
      "5.206412328361641e-09",
      "6.83277542968108e-09",
      "-1.5979299101339405e-09",
      "7.940164884799216e-09",
      "5.591028382133323e-09",
      "5.856936226379422e-09",
      "7.206720731070584e-09",
      "2.0474066998268882e-11",
      "-5.1888943332403385e-09",
      "-1.5302641476571792e-09",
      "9.363450253919939e-09",
      "4.264979493643032e-09",
      "5.854350896682902e-09",
      "3.8554229556490435e-09",
      "1.0688668040181459e-08",
      "7.141613655538198e-09"
    ],
    [
      "3.630509109781445e-05",
      "3.630853781461246e-05",
      "3.630580239923622e-05",
      "3.630043724275763e-05",
      "3.6300350017363314e-05",
      "1.0580958401535805e-08",
      "-5.573126697138279e-09",
      "7.410045034775198e-09",
      "5.744651611494662e-09",
      "4.88336791937179e-09",
      "1.468526284438346e-09",
      "-2.6177745400800193e-10",
      "4.799602083893242e-09",
      "3.9669572587812e-09",
      "8.255040633565318e-09",
      "1.031854883631463e-08",
      "1.810752717907963e-09",
      "-8.132623993646237e-09",
      "-7.281170065771906e-09",
      "1.612130356556312e-08",
      "6.30137194877125e-10",
      "-1.713549656962691e-10",
      "7.673499385596187e-09",
      "7.304499803906939e-09",
      "5.700945045523861e-09"
    ],
    [
      "3.630166997658693e-05",
      "3.630199343352902e-05",
      "3.630577490998047e-05",
      "3.6305862310238424e-05",
      "3.630399158729455e-05",
      "6.6614961230894425e-09",
      "7.253311343064831e-10",
      "6.251760496515554e-09",
      "4.492846888149298e-09",
      "8.684001358658385e-09",
      "2.9369134880839784e-09",
      "-1.1155587847338127e-09",
      "5.268675383326611e-09",
      "1.0567107277955996e-08",
      "2.3466194799738008e-09",
      "6.126350954402185e-09",
      "1.7773630043649252e-10",
      "-5.382882695853187e-09",
      "-4.5597077146226e-09",
      "7.413607215169327e-09",
      "9.058706989797805e-09",
      "3.7737740509185496e-10",
      "9.258584787747788e-09",
      "8.856243458433514e-09",
      "3.03309962397958e-09"
    ],
    [
      "3.630135706554182e-05",
      "3.630159024608689e-05",
      "3.630010757411246e-05",
      "3.630750635522522e-05",
      "3.6295668880906436e-05",
      "6.124822774978989e-09",
      "-1.9852884531597813e-09",
      "9.815832949719775e-09",
      "-1.1140835411541072e-09",
      "6.689922581203302e-09",
      "5.857730660757001e-09",
      "-4.161162372609349e-09",
      "7.673109791075865e-09",
      "5.311065646174149e-09",
      "4.266235158270552e-09",
      "4.332539215308469e-09",
      "2.160934087395607e-09",
      "-7.797874961218816e-09",
      "-1.0274150595001398e-09",
      "1.0737493880437834e-08",
      "7.910470544404024e-09",
      "6.328252572046949e-09",
      "4.510387500802013e-09",
      "1.0395034827551083e-08",
      "5.8461208101115264e-09"
    ],
    [
      "3.630151001752357e-05",
      "3.6307267829138834e-05",
      "3.6301934106316626e-05",
      "3.63001023377372e-05",
      "3.6294902464723775e-05",
      "9.053702317072778e-09",
      "-6.095334152888222e-09",
      "8.255033876323723e-09",
      "-1.0512307412382163e-10",
      "4.151183915092745e-09",
      "5.778333113693813e-09",
      "-3.1102099845465896e-09",
      "5.626017548591169e-09",
      "5.106848206634581e-09",
      "6.08359998698669e-09",
      "9.159496235594072e-09",
      "1.98829594201954e-09",
      "-5.192502784390445e-09",
      "-3.08866057187165e-09",
      "1.5090487882394417e-08",
      "2.75278371563754e-09",
      "5.912722202821983e-09",
      "4.023680097883397e-09",
      "8.799144176810635e-09",
      "5.2358964240752875e-09"
    ],
    [
      "0.006686077155018347",
      "0.0021501827938316138",
      "0.00021649912736027542",
      "0.005363102111487707",
      "0.005334344141540516",
      "-0.002774262052237836",
      "0.0008734424881822645",
      "0.004408799496860279",
      "-0.005832137785445342",
      "-0.0006145816827493075",
      "-0.0003230772887739845",
      "0.002014806028542841",
      "0.0001824843467364862",
      "-0.000656616302594358",
      "-0.00452992428462745",
      "-0.0025218892416945518",
      "0.0006596706859991466",
      "-0.003998071111993128",
      "0.0011031113775739566",
      "5.6078351575426826e-05",
      "0.0033400062178864163",
      "-0.002672033777400491",
      "-0.0009625018013428066",
      "0.0007234642932334188",
      "-0.0027751051602662334"
    ],
    [
      "3.629584806453101e-05",
      "3.6299662262873236e-05",
      "3.629883135127681e-05",
      "3.6299424899746876e-05",
      "3.629648584877836e-05",
      "6.4226498704143476e-09",
      "-3.946807757379784e-09",
      "5.705327626267965e-09",
      "2.403976313118968e-09",
      "4.3468135016837965e-09",
      "3.5637662576268998e-09",
      "-3.4819981509045476e-09",
      "7.177894788890212e-09",
      "3.5214123492153535e-09",
      "7.176337018014175e-09",
      "5.026338670692187e-09",
      "2.3581212723707997e-10",
      "-5.073311347948495e-09",
      "-4.719803307884177e-09",
      "1.1059970194561529e-08",
      "4.365101609164567e-09",
      "3.0643591095470904e-09",
      "5.530959707567404e-09",
      "9.509681742102193e-09",
      "5.987028419527178e-09"
    ],
    [
      "3.6857542898498594e-05",
      "3.661255429610983e-05",
      "3.699537588630654e-05",
      "3.665404681055462e-05",
      "3.65388163860591e-05",
      "4.182251777776342e-07",
      "-3.7810769697820425e-07",
      "3.4364770816538263e-07",
      "-3.2130887632814666e-07",
      "-2.5572868795990986e-07",
      "2.435216317490253e-07",
      "-2.4875605789496395e-07",
      "-4.6147150476386217e-07",
      "7.382613438616696e-08",
      "-1.0295266362326538e-07",
      "2.0021060629270984e-08",
      "4.912193071556464e-07",
      "-2.87552320935248e-07",
      "-1.744660168131789e-07",
      "3.891095105796186e-07",
      "-2.0388278630555577e-07",
      "-1.1339933781594454e-07",
      "-9.567537263542961e-08",
      "4.113619423698407e-07",
      "-2.5861221670171296e-07"
    ],
    [
      "0.0002365314059195612",
      "0.012875935386084846",
      "0.005688770694969999",
      "0.0037208734467655737",
      "0.005682115233311486",
      "0.0015987530932959615",
      "-0.0008025437048625719",
      "-0.0008356645860343125",
      "0.00014897624912866148",
      "-0.005985310586219596",
      "-0.006552792425102029",
      "0.0005517118811028267",
      "0.004041590666108543",
      "-0.004268710447523777",
      "-0.0016647286432405206",
      "-0.00012129493323742616",
      "-0.000698311397925907",
      "-0.00019836658438930586",
      "0.001052685714969638",
      "-0.006062291938340136",
      "-0.0020902601753925976",
      "0.008496206125293749",
      "-0.0021195359957116187",
      "-0.0037000922614900964",
      "-0.004246281658511372"
    ],
    [
      "0.013535192563060482",
      "0.007308651334130908",
      "0.00211144542046939",
      "0.008815598337867105",
      "0.007023721608706169",
      "-0.006583933702074892",
      "0.005065910190157801",
      "-0.005654857199295662",
      "0.0006632458708284672",
      "-0.0033111035689780766",
      "0.007860281140628375",
      "0.004990856765161585",
      "-0.003177976336982146",
      "-0.0008505047722406279",
      "0.006398544064842656",
      "0.007404000747106179",
      "-0.001532065342137566",
      "0.009302076149548139",
      "0.009688846820517072",
      "-0.002031401633486705",
      "-0.001435228631873886",
      "-0.00508961790099554",
      "0.002849294278987833",
      "0.0037112865738692163",
      "-0.0045161842677383796"
    ],
    [
      "0.020818320167534318",
      "0.007311420380148098",
      "5.860058450287225e-05",
      "0.019661034756734717",
      "0.004500515074239037",
      "-0.012211063857181393",
      "6.11858222831205e-05",
      "-0.011246755674481437",
      "0.009188657739499093",
      "1.110906688389592e-05",
      "0.00544468851844291",
      "-0.0055995583470328045",
      "-0.0005801541372986983",
      "-6.717136511904719e-05",
      "-0.002641851180122196",
      "-0.0014418226339923644",
      "-0.0006778059231120505",
      "0.01677348130747474",
      "0.0028879226282890022",
      "0.00040250735827720074",
      "-0.010636115564204",
      "-0.001059392042728549",
      "-0.0003174428868088968",
      "0.0003081823294627727",
      "-0.00897927465951196"
    ],
    [
      "3.6342611229546e-05",
      "3.631467029089527e-05",
      "3.630585256987664e-05",
      "3.631249012551132e-05",
      "3.6322078269733416e-05",
      "1.899344610451044e-08",
      "-3.773825511162535e-09",
      "2.5284770661699856e-08",
      "-2.0388225912587152e-08",
      "5.5139879349642835e-09",
      "1.0774506726545752e-08",
      "-5.509591661772168e-09",
      "3.753314392297165e-09",
      "5.516757495689807e-09",
      "-4.409135932624862e-09",
      "1.63778540965752e-08",
      "1.2432787647498451e-08",
      "-9.309874827958673e-09",
      "-7.84258823658293e-09",
      "1.787817300079911e-08",
      "-2.0384698312904255e-09",
      "7.015107958743173e-09",
      "-2.2876428851208553e-09",
      "1.386249623021618e-08",
      "6.650645183923474e-09"
    ],
    [
      "3.630161900057386e-05",
      "3.630068397528593e-05",
      "3.6296425960167976e-05",
      "3.6300949237562205e-05",
      "3.630243380671156e-05",
      "7.928860915039806e-09",
      "-3.2036699376698828e-09",
      "7.555389206339896e-09",
      "1.6043833682943764e-10",
      "4.550774815743076e-09",
      "5.85092091667705e-09",
      "-4.08321531433411e-09",
      "7.905663712824387e-09",
      "4.662944368456777e-09",
      "6.261391913563324e-09",
      "7.734460245574753e-09",
      "4.1041624707744104e-10",
      "-3.851570766713604e-09",
      "-5.1708622366744474e-09",
      "9.759043580810519e-09",
      "3.3219283190297625e-09",
      "5.097132815384421e-09",
      "3.291854571034745e-09",
      "9.938385942591659e-09",
      "9.200198969184334e-09"
    ],
    [
      "3.634884939694312e-05",
      "3.63462500414697e-05",
      "3.6326351950522156e-05",
      "3.6357547670751e-05",
      "3.6335487628305516e-05",
      "4.208018499591816e-08",
      "-2.730024173252393e-08",
      "5.756449328871382e-08",
      "-2.2002641304126617e-08",
      "8.604493282666661e-10",
      "3.475065452749804e-08",
      "3.40424441910744e-09",
      "-2.5231517368012938e-08",
      "2.729393845044365e-08",
      "-2.219342128962845e-08",
      "3.186602913011633e-08",
      "2.6459734044469674e-08",
      "-1.5652552119040198e-08",
      "2.1266157752602244e-08",
      "4.54164787569851e-08",
      "-3.283793926773478e-08",
      "3.262850709002758e-08",
      "-1.582221727702935e-08",
      "3.4475708697219303e-09",
      "3.289776937557496e-08"
    ],
    [
      "3.6331127677844834e-05",
      "3.642868625661257e-05",
      "3.633622992580688e-05",
      "3.634741342659787e-05",
      "3.646967485104231e-05",
      "6.735636395645248e-08",
      "-7.78182122440687e-09",
      "2.253441304039436e-08",
      "6.756410997949063e-08",
      "-5.571785406001182e-09",
      "3.7516589636753295e-08",
      "1.3282532450620916e-07",
      "-2.9419800395196923e-08",
      "-2.6607307958048053e-08",
      "6.43297110124723e-08",
      "8.448354819134993e-09",
      "2.973027031084911e-08",
      "-3.667641621839383e-08",
      "-2.6638632371194954e-08",
      "7.595145582277675e-08",
      "-6.181131465823332e-08",
      "-3.897669971579898e-08",
      "-7.107871651867939e-09",
      "-5.657204788990765e-08",
      "7.016328844426852e-08"
    ],
    [
      "0.017235023268520975",
      "0.002857927591122536",
      "0.005072307339188689",
      "0.0011319582732813185",
      "0.0012145395504634519",
      "-0.0053750139780358135",
      "0.006991421991302933",
      "-0.0015832937580677407",
      "-0.003952576483025908",
      "-0.003767685658681645",
      "0.001536254221998017",
      "0.0006802382166993268",
      "-0.0020872202167217116",
      "-0.000837334069768604",
      "-0.00014238680365214376",
      "0.004431384532250406",
      "-0.006142666509452591",
      "0.004041893321351545",
      "-0.002154228155560271",
      "0.00011836733588856603",
      "-0.0008552403707294642",
      "0.0016916630047371438",
      "0.0010775830352890599",
      "-0.002287393222816048",
      "0.001127220262421583"
    ],
    [
      "0.00057341934243688",
      "0.007285561458508696",
      "0.001881807701700304",
      "0.002635508898151929",
      "0.0010584203331813757",
      "0.000828914629602324",
      "0.0007955817025151032",
      "-0.0010939681204653914",
      "0.0007405648464713071",
      "0.0032233898850514767",
      "-0.00019998788519459527",
      "0.0012221186871955462",
      "-0.0011229185702408332",
      "0.0011234225850740918",
      "-0.0014885877954697818",
      "0.0017907047244378133",
      "0.0005985722202350092",
      "0.00044640369794788054",
      "2.3763144426547262e-05",
      "-0.001728648439638171",
      "0.0043361598984298635",
      "-0.0024322855724043854",
      "0.001880400060881007",
      "-0.0007900834580835537",
      "-0.0006639054305207693"
    ],
    [
      "0.001462425438886258",
      "0.0007261447733813229",
      "0.003420081236613442",
      "0.001375131682044479",
      "0.0003725424858600288",
      "0.00092814371037957",
      "-0.0011090674975827127",
      "0.0005269394216362909",
      "-0.0006411510272989763",
      "-0.0002566812665208325",
      "2.962178244654948e-05",
      "-0.00035310575465977016",
      "-0.0021082107708004644",
      "0.0008464531702671353",
      "-0.0004712096920576652",
      "0.00034980579414404015",
      "0.0018962182740072731",
      "-0.001277374132607135",
      "0.00026159392566451825",
      "0.0015061222592092772",
      "-0.0009605641990236616",
      "0.00032751270781120257",
      "0.00029276893044959156",
      "0.0006490653582525899",
      "-0.00047761542539042154"
    ],
    [
      "3.630003194832391e-05",
      "3.6298912398945313e-05",
      "3.629834169543008e-05",
      "3.629812554206886e-05",
      "3.629686557525682e-05",
      "6.605836837623733e-09",
      "-2.93571866806206e-09",
      "5.403394446550439e-09",
      "3.580921275784811e-09",
      "4.219279864514476e-09",
      "1.9768292056504334e-09",
      "-4.549692320180397e-09",
      "7.610708088413804e-09",
      "2.6872611991125494e-09",
      "7.349558628834728e-09",
      "6.777363091799224e-09",
      "1.2785932917138635e-10",
      "-5.8547349455967e-09",
      "-6.524777435191546e-09",
      "9.84814075351361e-09",
      "3.975023722802125e-09",
      "1.2561539041372959e-09",
      "5.844802233950668e-09",
      "9.555149484015097e-09",
      "5.923665716952762e-09"
    ],
    [
      "3.6590487214686666e-05",
      "3.6578236354561446e-05",
      "3.641208871935516e-05",
      "3.710833365361812e-05",
      "3.6976448863023085e-05",
      "2.7416452324315543e-07",
      "-1.4042675736831582e-07",
      "4.817036266090457e-07",
      "-4.327085526474323e-07",
      "-1.588673396712242e-07",
      "4.297235211485072e-07",
      "-4.017536296718613e-07",
      "-2.0536345883257595e-07",
      "2.0728509322724424e-07",
      "-7.32462242268341e-07",
      "-8.026275192043912e-08",
      "1.0871643837047579e-07",
      "5.253213772039009e-08",
      "-4.4423782659931215e-08",
      "6.619471810765052e-08",
      "2.0868899447460895e-07",
      "-1.6998506868699275e-07",
      "-2.0270553911696795e-07",
      "1.935377526746835e-07",
      "3.280171753605782e-08"
    ],
    [
      "3.630964924109142e-05",
      "3.631277611740003e-05",
      "3.630603231438212e-05",
      "3.630632703979047e-05",
      "3.629773242204094e-05",
      "1.4452700041404722e-08",
      "-8.613743519358345e-09",
      "1.2796067829537148e-08",
      "-7.729654698530026e-10",
      "4.2184720874907826e-09",
      "5.4720152848791765e-09",
      "-4.3442204632036404e-09",
      "3.5123842973486532e-09",
      "2.855508833487541e-09",
      "4.2415840145613324e-09",
      "1.1630925863502096e-08",
      "6.857756664802423e-09",
      "-8.929202564684856e-09",
      "-3.3382885138935187e-09",
      "2.0163313982115112e-08",
      "5.438554264442554e-10",
      "2.917874774362177e-09",
      "4.353556991616944e-09",
      "9.788042594902615e-09",
      "6.662869427387906e-09"
    ],
    [
      "0.014220243867021169",
      "0.00525971711836625",
      "0.004415713768889322",
      "0.001059699912069667",
      "0.0016394593190778488",
      "-0.007526136379565579",
      "0.006825352988819381",
      "-0.0003797947737004619",
      "0.003364280718221452",
      "-0.0024610801571738235",
      "0.0013178769025699092",
      "-0.0027802767609623313",
      "0.0008705682172089505",
      "0.0006799299281544199",
      "-0.0009933111342761045",
      "0.00417680533006523",
      "0.0039410132587038155",
      "0.0037909738325931654",
      "-0.0033794529364675934",
      "-0.004101017766692994",
      "-0.001899693419040952",
      "0.0008024820970933906",
      "0.0019297712227095837",
      "-0.0025609602544500515",
      "-0.000808682089186738"
    ],
    [
      "0.008443240242447048",
      "0.015823001354593785",
      "0.015372649238520034",
      "0.0013117754896803486",
      "0.0007268958844087566",
      "0.008347804689971518",
      "0.004475036635499831",
      "-0.0031353465291875113",
      "-0.0008460461888334822",
      "-0.005411670316599535",
      "-0.004005372217834672",
      "0.0012904848043466563",
      "-0.0004963453499949074",
      "-0.003250892705696404",
      "6.203840347090388e-05",
      "0.00793926873637879",
      "-0.01043577926897733",
      "-0.0009446385149022798",
      "0.0022560757635825103",
      "-0.014588451060066863",
      "0.002022953187123516",
      "0.003039201760587739",
      "-0.004394833680483167",
      "0.00015071455285569613",
      "-0.0009364547381217028"
    ],
    [
      "3.6313577385774604e-05",
      "3.6310804105427916e-05",
      "3.6323743439528646e-05",
      "3.631636824804869e-05",
      "3.631638732352665e-05",
      "9.560188435878788e-09",
      "-1.6843165894515464e-08",
      "1.9974032025379752e-08",
      "-1.1152032782920858e-08",
      "5.413524787524757e-09",
      "3.81382706519877e-09",
      "-2.0073849672586103e-09",
      "-8.377985173576203e-09",
      "2.3155704406549164e-08",
      "-7.614685075236169e-09",
      "1.068380633277655e-08",
      "-4.101261647421163e-10",
      "-9.022565898974302e-09",
      "-8.90903640216661e-09",
      "1.8883667758254873e-08",
      "1.7240166763865352e-09",
      "5.886909896404848e-09",
      "1.2837670312913225e-08",
      "1.0570635316775542e-08",
      "-4.654980808423673e-09"
    ],
    [
      "3.629657062352151e-05",
      "3.630143512871622e-05",
      "3.6299938568364534e-05",
      "3.629780668370442e-05",
      "3.629398610402137e-05",
      "5.5562634574049695e-09",
      "-4.187360019385948e-09",
      "5.589986633259881e-09",
      "2.3994767943968554e-09",
      "4.545263601803847e-09",
      "2.9188654336328432e-09",
      "-1.6274333081348923e-09",
      "6.382876846792727e-09",
      "4.172191668624075e-09",
      "7.421107713479594e-09",
      "6.577184552765637e-09",
      "-1.8763899425022215e-10",
      "-5.269176978916844e-09",
      "-3.3625060141827947e-09",
      "1.1838161876389978e-08",
      "3.2420970836168646e-09",
      "4.234463012383541e-09",
      "5.838870366670454e-09",
      "7.909332652277752e-09",
      "5.020424812890795e-09"
    ],
    [
      "3.6296648071867193e-05",
      "3.629919216438119e-05",
      "3.629876472905483e-05",
      "3.6297976266937126e-05",
      "3.629807755205869e-05",
      "6.272854975127343e-09",
      "-2.8254853829530993e-09",
      "4.353430951674532e-09",
      "4.435877341548707e-09",
      "4.102011958530864e-09",
      "2.2123283799871516e-09",
      "-3.4648958974746158e-09",
      "7.815270476841626e-09",
      "3.6936508803491303e-09",
      "7.2993182921363614e-09",
      "5.481889602228551e-09",
      "-1.6036823565643611e-09",
      "-4.669601414649117e-09",
      "-7.0862424058464274e-09",
      "9.060913589791153e-09",
      "5.093334308938843e-09",
      "4.839780904335963e-10",
      "6.7221621403235735e-09",
      "9.33255537751635e-09",
      "5.3678526474694715e-09"
    ],
    [
      "0.011559078603940922",
      "0.0038081737446524436",
      "0.008354321522867657",
      "0.004752627858807868",
      "0.004792131551407713",
      "-0.005619407996784119",
      "0.008218078408682595",
      "0.0036429346691052426",
      "-0.003884428170652952",
      "-0.005599617348425225",
      "0.00014083238755031803",
      "9.026070319464271e-06",
      "-0.0003611824311873856",
      "0.00013944092464430956",
      "-0.004733027378355908",
      "-0.003447364625852663",
      "0.005320682744198159",
      "-0.006408909539358042",
      "0.006301675520282551",
      "-0.00013609613479032188",
      "0.004215388049889401",
      "-0.004235352127838943",
      "-0.00625297284959164",
      "0.006288043032940031",
      "-0.00016820732358051145"
    ],
    [
      "0.0007117745283089586",
      "0.0005218297574621307",
      "0.0029101239278613257",
      "0.00016922742354396028",
      "0.0019216308671821422",
      "0.0005108372656715208",
      "0.0006041510994287672",
      "-0.0002558342337037522",
      "-9.010536881793533e-05",
      "0.0009380042986792779",
      "-0.00025325157389706926",
      "0.0003629235121409304",
      "-0.0005187380788652185",
      "0.0020101590685879557",
      "-0.00022562057666083025",
      "-0.0002588337195872577",
      "-0.0012554582668008762",
      "0.00015597300603440052",
      "-0.001124885766229268",
      "-0.0007179107375039599",
      "1.9914471296235405e-05",
      "-0.000885222045667974",
      "-0.00033600205909381975",
      "-0.0011736022712425407",
      "0.0004468812831225551"
    ],
    [
      "0.0020469789192241925",
      "0.0031510857206911453",
      "0.011599895112701031",
      "0.007547024271143466",
      "0.005417528677123177",
      "-0.002341235219800125",
      "0.004706766645081227",
      "-0.0026174294863405227",
      "-0.0032154961512298134",
      "-0.005020219127236254",
      "0.0017850396395473961",
      "0.004048876176248217",
      "-0.007623292880898123",
      "-0.007166163963041288",
      "0.003195752186765858",
      "0.0008839247878775527",
      "0.0010473112952303107",
      "-0.002872392450387787",
      "0.0006930687646141295",
      "-0.003288646574611172",
      "0.004495307584244364",
      "0.0006065453378559032",
      "-0.0053605889673931225",
      "0.0032973111173222837",
      "-0.0054958004750780606"
    ],
    [
      "3.63673031617546e-05",
      "3.6429925982506614e-05",
      "3.633233725572126e-05",
      "3.6313467994859496e-05",
      "3.6433796722047136e-05",
      "9.27624155193099e-08",
      "-2.1897860592416137e-08",
      "-9.360804269158098e-09",
      "1.9156590238844986e-08",
      "1.2869948029222333e-09",
      "-6.638697650203025e-09",
      "-2.811277236451177e-08",
      "1.806487544585071e-08",
      "-4.071648370192915e-08",
      "-2.722602112131979e-08",
      "4.245533101349586e-08",
      "3.7549908812763224e-08",
      "1.2776705867113013e-08",
      "-9.415873984980987e-08",
      "6.922127350771612e-08",
      "3.546747261472069e-08",
      "-1.1715519169136506e-07",
      "7.149266962286974e-09",
      "2.4806287289751415e-08",
      "2.6422624426781654e-08"
    ],
    [
      "3.6299243072856195e-05",
      "3.630339925194845e-05",
      "3.6302837669385326e-05",
      "3.629777644538618e-05",
      "3.629571612647906e-05",
      "9.373259022315479e-09",
      "-4.1830387921093646e-09",
      "5.99606637398556e-09",
      "-1.2951819471330243e-09",
      "5.3092865048564825e-09",
      "4.197488200973425e-09",
      "-7.278463607277801e-09",
      "7.42402540093829e-09",
      "3.442248089603592e-09",
      "4.623510471475346e-09",
      "6.7402221289625644e-09",
      "4.654927334890174e-09",
      "-3.5196840870538405e-09",
      "-4.677314591031423e-09",
      "1.5053084081077596e-08",
      "5.412273752428869e-09",
      "3.536111234049461e-09",
      "3.793010628790573e-09",
      "1.1702279164744066e-08",
      "4.995958027813986e-09"
    ],
    [
      "3.6292787448312195e-05",
      "3.629540535393002e-05",
      "3.6296041419162194e-05",
      "3.629484178335137e-05",
      "3.62919502477571e-05",
      "3.988794223078923e-09",
      "-2.5166492600179548e-09",
      "3.921328626843896e-09",
      "6.07507932915369e-10",
      "4.342930766392644e-09",
      "2.41026861760753e-09",
      "-4.272971052943609e-09",
      "6.94536254220221e-09",
      "3.164038495482956e-09",
      "5.276286738543686e-09",
      "3.972990253124465e-09",
      "3.69012926325669e-10",
      "-3.263665161260167e-09",
      "-3.036198425161432e-09",
      "8.955047613185067e-09",
      "4.8836764504216135e-09",
      "3.85280100744208e-09",
      "4.34994845783087e-09",
      "8.34710949653862e-09",
      "4.367657318462151e-09"
    ],
    [
      "3.6296475450706853e-05",
      "3.6298650660346996e-05",
      "3.6297614954180875e-05",
      "3.629817248358063e-05",
      "3.629280855263835e-05",
      "6.217585217763003e-09",
      "-2.8387440925094123e-09",
      "6.601104486143297e-09",
      "-3.195327434561331e-10",
      "5.241676469955404e-09",
      "4.3967868420224645e-09",
      "-4.199280410578035e-09",
      "7.0815351172100866e-09",
      "3.944152486791513e-09",
      "5.1093440998441585e-09",
      "4.874695845179626e-09",
      "1.880207102957026e-09",
      "-4.175736060920832e-09",
      "-2.0784119412005993e-09",
      "1.085280217158724e-08",
      "4.632369708904365e-09",
      "5.387928794342223e-09",
      "3.618970127061102e-09",
      "8.816625099654728e-09",
      "5.120913296107367e-09"
    ],
    [
      "3.631564052514784e-05",
      "3.63160398410152e-05",
      "3.630468015482091e-05",
      "3.6309478277160587e-05",
      "3.6316655562854655e-05",
      "1.6208280508221114e-08",
      "-8.522844103980724e-09",
      "1.6111615742289877e-08",
      "-3.739025891959496e-09",
      "4.779321849147282e-09",
      "6.023157582610298e-09",
      "2.163389333971138e-09",
      "2.207340303335049e-09",
      "4.1179128294994605e-09",
      "1.7453218339643996e-09",
      "1.3683374752107911e-08",
      "7.453303823319836e-09",
      "-8.546853237310603e-09",
      "-3.6527151593457913e-09",
      "2.0584702879350592e-08",
      "-4.11442507561433e-09",
      "2.6185756950793016e-09",
      "2.6253747769441034e-09",
      "7.56831797674238e-09",
      "1.2864190237837808e-08"
    ],
    [
      "3.630306788706394e-05",
      "3.630412386855694e-05",
      "3.630209893859698e-05",
      "3.630304920246587e-05",
      "3.629708426743955e-05",
      "7.85262783461573e-09",
      "-3.9281028471765466e-09",
      "9.01900287778841e-09",
      "2.0687696072826784e-10",
      "6.313727879577709e-09",
      "4.7192436250959615e-09",
      "-2.5745788441418205e-09",
      "7.05230964754289e-09",
      "5.675479889963305e-09",
      "6.271212358410697e-09",
      "7.165498285169318e-09",
      "1.5460187009348305e-09",
      "-6.73477907558388e-09",
      "-3.2111691814495024e-09",
      "1.2764394423158171e-08",
      "4.74215700636352e-09",
      "5.3358523600596824e-09",
      "5.675368216940046e-09",
      "9.659274418322953e-09",
      "5.239767335673108e-09"
    ],
    [
      "3.634686388783801e-05",
      "3.631695515362794e-05",
      "3.630605914980655e-05",
      "3.6304766316246506e-05",
      "3.634465012369674e-05",
      "2.1242741622298914e-08",
      "7.413206550951916e-09",
      "6.998389017682524e-09",
      "2.188422217760615e-08",
      "6.071551925914138e-09",
      "3.60044878044147e-09",
      "-1.1168385634905488e-08",
      "6.362789853742771e-09",
      "1.0634877766926166e-08",
      "4.214200368750848e-09",
      "2.60187560771515e-08",
      "-4.166899595665937e-09",
      "-3.6452762867228856e-09",
      "-4.469207970764114e-08",
      "6.249940752019346e-09",
      "3.960914141758279e-09",
      "-1.844067980894013e-08",
      "9.445496091358862e-09",
      "6.534809238890776e-10",
      "7.826111750047454e-09"
    ],
    [
      "0.0002879335212880376",
      "0.0013824725839132895",
      "0.004932166898063584",
      "0.0010625655022669241",
      "0.000589146564193221",
      "-0.00021040141389338883",
      "-0.0005090087651005241",
      "-5.215067970988116e-05",
      "-0.00036075053118427757",
      "-0.0017014090260454608",
      "0.0011337099714882795",
      "0.0005058990303718794",
      "-0.0018758825918059505",
      "0.0003585142558887204",
      "0.0002650413101599624",
      "-0.0005426361650537238",
      "0.000986333924648447",
      "-0.000505492414284791",
      "-9.471467705132957e-05",
      "-0.0019224381488916874",
      "0.00031021072403427237",
      "-0.0006987720563859191",
      "0.001226981080697451",
      "0.0016056673606875203",
      "-0.0007050638368218883"
    ],
    [
      "0.0019466764779214514",
      "0.004310711101684215",
      "0.0039004974629456802",
      "0.0021439268329676215",
      "0.000566222027405318",
      "0.0017647927878665435",
      "0.0013497456496852208",
      "-0.0018255100029857974",
      "0.0010048393287133697",
      "-0.0015272418203778493",
      "-0.0007064308021503673",
      "0.0009887424306913703",
      "-0.002317938809224357",
      "0.0006465056193852866",
      "-0.0009377839474314409",
      "0.0022475065961036207",
      "-0.0023580129491650526",
      "0.0008329588167241221",
      "5.1405820894292286e-05",
      "-0.0037662325965242657",
      "0.002917152610228582",
      "-0.0011346661507436254",
      "-0.0016647463952177588",
      "0.001276619986743076",
      "-0.00048725082462515006"
    ],
    [
      "3.6304210096083214e-05",
      "3.6318480141728975e-05",
      "3.631541783156781e-05",
      "3.6297291269037245e-05",
      "3.62958240351157e-05",
      "1.4785884227369706e-08",
      "-1.2636645511394408e-08",
      "4.801519251764162e-09",
      "-1.6850919201442972e-09",
      "5.4548261073927405e-09",
      "1.3040275572994755e-09",
      "-9.258465436698259e-09",
      "4.746733314102606e-09",
      "3.040273127585752e-09",
      "6.4453920448110315e-09",
      "1.4823319672766174e-08",
      "1.0164136460321812e-08",
      "-6.009427968069532e-09",
      "-6.918432691624411e-09",
      "2.9065624949540295e-08",
      "2.9669022238298484e-09",
      "3.1620913607929097e-09",
      "6.3386519469014414e-09",
      "1.4138243560706185e-08",
      "4.022410516520175e-09"
    ],
    [
      "3.629362993134469e-05",
      "3.63009680454565e-05",
      "3.630012502037984e-05",
      "3.629405104840482e-05",
      "3.629247549506657e-05",
      "5.7045443331669225e-09",
      "-6.1134608677536505e-09",
      "1.831438130172975e-09",
      "6.697662654324302e-10",
      "3.908998750101701e-09",
      "1.6102692900169535e-10",
      "-6.238518351707336e-09",
      "6.537141559963998e-09",
      "1.5517846168514777e-09",
      "5.794254684554928e-09",
      "7.260869945331775e-09",
      "2.5645777283119434e-09",
      "-3.911660769986727e-09",
      "-4.730302839450494e-09",
      "1.4302142008942637e-08",
      "4.921945433038811e-09",
      "2.206930617084166e-09",
      "5.636826332744687e-09",
      "9.837121548686272e-09",
      "4.819569578639957e-09"
    ],
    [
      "3.6295375813661756e-05",
      "3.63022023822922e-05",
      "3.630135286665356e-05",
      "3.6297493969420274e-05",
      "3.6294499149921e-05",
      "6.736450354725754e-09",
      "-5.3150349182505345e-09",
      "3.3226736575754143e-09",
      "6.264811282569976e-10",
      "5.011765406903466e-09",
      "1.6755994613223145e-09",
      "-7.246635865298957e-09",
      "8.315561841521782e-09",
      "1.8800972364862015e-09",
      "6.104646465787389e-09",
      "6.684417167767509e-09",
      "2.2693078146383175e-09",
      "-3.8598305747182214e-09",
      "-5.506650966570055e-09",
      "1.4376711035675012e-08",
      "6.8465668340556835e-09",
      "2.2879093534906877e-09",
      "6.381943887982798e-09",
      "1.1249989251915048e-08",
      "5.566087187472471e-09"
    ],
    [
      "3.629622102875851e-05",
      "3.6300273215764874e-05",
      "3.6299859240052596e-05",
      "3.62964951355114e-05",
      "3.629486649198129e-05",
      "6.517758302265741e-09",
      "-5.543312289411309e-09",
      "3.7242849954018815e-09",
      "1.2157487347906657e-09",
      "3.355463140235424e-09",
      "1.4452962751354835e-09",
      "-6.369012690992241e-09",
      "6.781410370542164e-09",
      "1.9059778375573786e-09",
      "6.1185771932411834e-09",
      "6.797642384712153e-09",
      "1.856440015460303e-09",
      "-4.825695862614679e-09",
      "-5.61313768058021e-09",
      "1.2985915878120541e-08",
      "4.482083032529903e-09",
      "1.7504037562739179e-09",
      "5.4120890245156185e-09",
      "1.0574671574469557e-08",
      "5.574252712457047e-09"
    ],
    [
      "3.632120755941006e-05",
      "3.631443519332489e-05",
      "3.631816503773467e-05",
      "3.630482806074304e-05",
      "3.630442451037528e-05",
      "2.192067939585571e-08",
      "-3.0983063394014435e-09",
      "1.4768299381184104e-08",
      "-3.2480381604333814e-09",
      "7.2125573513598115e-09",
      "8.733690860230747e-09",
      "-1.1565746101537045e-08",
      "6.963049170476431e-09",
      "6.82167622638311e-09",
      "4.060024921041817e-09",
      "1.0811646556423934e-08",
      "1.389358616841123e-08",
      "-6.969228623345273e-09",
      "-8.483352770763303e-09",
      "2.385959603355414e-08",
      "3.3576482649540322e-09",
      "2.3602594057003966e-09",
      "1.6669612109796373e-09",
      "1.7949005903706554e-08",
      "4.178163471910695e-09"
    ],
    [
      "0.00495529912146495",
      "0.03003025317272632",
      "0.011250722972191327",
      "0.0016027382906821303",
      "0.0007809039750836055",
      "-0.012123644846052247",
      "4.115581297916859e-05",
      "-0.0019207446903255077",
      "-0.0017900444669906737",
      "0.0010253625719878574",
      "0.005038048723669928",
      "0.004514581107286164",
      "0.003009730668671546",
      "0.0010072880683054588",
      "0.0009748063435341335",
      "0.0007462975072067123",
      "0.007427101589887527",
      "0.002003988449224282",
      "0.0006770406044279884",
      "-0.018311546722039402",
      "-0.004647760405070684",
      "-0.001397107175343484",
      "0.0029168887938347647",
      "0.0027084317877346564",
      "0.00046490360187836314"
    ],
    [
      "0.0005215211289664886",
      "0.0016535791506026875",
      "0.006059981848906747",
      "0.0003224950458549674",
      "0.00041476758037105945",
      "-1.774074169696818e-05",
      "0.001182640571844457",
      "0.0003353382670902689",
      "-0.0003309077903743496",
      "-0.0022967171224049033",
      "0.0002844153173322603",
      "-0.00048488873040012834",
      "0.0004037776204871649",
      "-0.00011376922908288508",
      "-0.00031989283690233623",
      "0.000885676755452231",
      "-0.00123455806926291",
      "0.00016253281744519683",
      "-0.0002722867462909666",
      "-0.002113512289019672",
      "-0.0006180282893486896",
      "0.0006139791905448002",
      "0.0012493608805302836",
      "-0.0015055944948164008",
      "-7.731952433567161e-05"
    ],
    [
      "0.005808845635807195",
      "0.008550442107434124",
      "0.0026421140211804256",
      "0.008559425733866382",
      "0.008027529265854934",
      "-0.0009526108934799697",
      "0.00376488217836674",
      "-0.005907936271188346",
      "0.0007376970787650716",
      "-0.0017421218757508207",
      "-0.0035743576208894525",
      "0.008001928229972886",
      "-0.0032430245303263897",
      "-0.0006084071729621645",
      "-0.005177342586465653",
      "0.006945555268585705",
      "-0.0009315368212785926",
      "-0.0037810232120045976",
      "0.006751680974389398",
      "-0.004376186141960994",
      "0.007732450094014121",
      "-0.0020017884385890704",
      "-0.0034193786194667464",
      "0.004522554568379713",
      "-0.0064268541790276894"
    ],
    [
      "3.629939952692939e-05",
      "3.630753959182595e-05",
      "3.630322482161451e-05",
      "3.629861894577385e-05",
      "3.630075271674776e-05",
      "1.0429571686654424e-08",
      "-4.5095282592729425e-09",
      "4.892443353082549e-09",
      "9.165042901705838e-10",
      "4.959180402874788e-09",
      "5.054002028802872e-09",
      "-8.00933270136248e-09",
      "9.410284759639404e-09",
      "4.639858386308791e-09",
      "5.338758634899668e-09",
      "8.086510082787484e-09",
      "2.02090031310753e-09",
      "-2.2595662511098666e-09",
      "-7.656199506206018e-09",
      "1.5286998139927582e-08",
      "7.457955442487795e-09",
      "1.9377517002502374e-09",
      "4.103742745205692e-09",
      "1.3122820709261771e-08",
      "6.412382676883551e-09"
    ],
    [
      "3.6290624479813055e-05",
      "3.6293352346015855e-05",
      "3.6294333211443574e-05",
      "3.6292847453035925e-05",
      "3.6291348941715836e-05",
      "3.186658932225691e-09",
      "-2.0634871003335575e-09",
      "3.025049457446251e-09",
      "1.3811271360032277e-09",
      "3.0240489251351938e-09",
      "1.9281054547898146e-09",
      "-2.827836053878491e-09",
      "5.6946449157508084e-09",
      "3.138138005613556e-09",
      "4.800562546219731e-09",
      "3.0979535263218432e-09",
      "-4.660081863980001e-10",
      "-3.0918051318122116e-09",
      "-2.53132028626162e-09",
      "7.066377418616801e-09",
      "3.6037785760016207e-09",
      "2.9608275060352583e-09",
      "3.6028372835541004e-09",
      "7.2151156494876295e-09",
      "3.903067147703078e-09"
    ],
    [
      "3.6296151840148906e-05",
      "3.63091360017474e-05",
      "3.6302925502381126e-05",
      "3.629685127202182e-05",
      "3.6294571963075814e-05",
      "9.748820212487184e-09",
      "-3.750913876007087e-09",
      "3.1153841916472317e-09",
      "6.026851063895376e-11",
      "7.561725631628578e-09",
      "4.0978100718032e-09",
      "-6.522170448780243e-09",
      "9.613371833917946e-09",
      "3.1891694170044303e-09",
      "5.3050273647474894e-09",
      "7.979750437377353e-09",
      "4.382272739085441e-09",
      "-1.3210407196982078e-09",
      "-4.311995808292853e-09",
      "1.701968125434641e-08",
      "8.704948789441095e-09",
      "3.708037257137621e-09",
      "4.615389219489258e-09",
      "1.0535213264637155e-08",
      "5.781471828161569e-09"
    ],
    [
      "3.6292122994578766e-05",
      "3.629700105968786e-05",
      "3.6296119530239025e-05",
      "3.629459687832219e-05",
      "3.629160370359e-05",
      "3.8274811051470044e-09",
      "-3.401948182164496e-09",
      "3.1328095576799505e-09",
      "1.020220807607417e-10",
      "4.013106698800917e-09",
      "2.123987697572163e-09",
      "-3.677938062271853e-09",
      "5.909569625921945e-09",
      "3.266430901796744e-09",
      "4.676078452634975e-09",
      "4.643477598140495e-09",
      "9.217278772131943e-10",
      "-3.3935031028325204e-09",
      "-2.438748064535112e-09",
      "9.70272450747484e-09",
      "4.82275351834693e-09",
      "4.093585620944254e-09",
      "3.965381794006091e-09",
      "7.699184750314547e-09",
      "4.248421694949131e-09"
    ],
    [
      "3.630626568379471e-05",
      "3.632546151533899e-05",
      "3.6310558304358944e-05",
      "3.630094234963353e-05",
      "3.629693202246081e-05",
      "1.833297315478363e-08",
      "-8.13191485993707e-09",
      "7.302185144856817e-09",
      "1.1643133004549331e-09",
      "7.896662776916563e-09",
      "5.631558767650963e-09",
      "-4.403476498326602e-09",
      "6.350115596761756e-09",
      "2.8320773980520194e-09",
      "5.102571545127345e-09",
      "1.4421413284215895e-08",
      "8.578046358252738e-09",
      "-3.695015387340356e-09",
      "-5.971490256952739e-09",
      "2.6290316871231263e-08",
      "5.295861865012784e-09",
      "9.213916587347296e-10",
      "5.2172804013895705e-09",
      "8.829222661808625e-09",
      "5.313730635054263e-09"
    ],
    [
      "3.630163831856233e-05",
      "3.6313605778038676e-05",
      "3.630400068768938e-05",
      "3.6310416421724885e-05",
      "3.630022111318272e-05",
      "6.106666378885044e-09",
      "-3.869757438054643e-09",
      "6.885945296024224e-09",
      "8.434478568971306e-10",
      "5.349559412408388e-09",
      "3.0783037924440136e-09",
      "6.05562023841804e-10",
      "5.059078962262115e-09",
      "6.36683168137476e-09",
      "4.528177912937227e-09",
      "8.563263239757147e-09",
      "3.0931849345600756e-11",
      "-8.283583426067857e-09",
      "-3.3684121969193182e-09",
      "9.886479785121859e-09",
      "1.1465955210461458e-08",
      "4.042843794699835e-09",
      "8.30949127227719e-09",
      "1.0937742702030537e-08",
      "1.769988383413532e-09"
    ],
    [
      "0.011228568099473151",
      "0.007503668320205601",
      "0.013599076673704294",
      "0.018809226297087447",
      "0.0032285652515111575",
      "0.005408335937668606",
      "-0.007590435404365008",
      "-0.013051401117043887",
      "0.0004994375857810217",
      "0.0027232426293931785",
      "-0.01045982783545786",
      "-0.003681264550601611",
      "0.0033829529060833063",
      "-0.005503519725729896",
      "0.0027738643592354483",
      "-0.007370642615234773",
      "-0.009704800827492385",
      "0.0063064692661925275",
      "0.005956411840110864",
      "-0.009688216133864901",
      "-0.0055475861968428365",
      "0.0032071670624165154",
      "-0.01559384573836589",
      "-0.0036064985811424537",
      "-0.007227268974752622"
    ],
    [
      "3.64033240722793e-05",
      "3.6359174441169865e-05",
      "3.631675821495464e-05",
      "3.635188144854655e-05",
      "3.642095585245574e-05",
      "-4.510468226871362e-08",
      "-2.105427326277913e-08",
      "6.877530620400805e-08",
      "-8.977250423349126e-08",
      "3.867819634207573e-10",
      "-3.1206784942992754e-08",
      "7.550983048246316e-08",
      "-1.012411502163555e-08",
      "1.1327645062120867e-08",
      "-5.620371019929981e-08",
      "5.1975249852993337e-08",
      "-1.7285010828565242e-08",
      "-2.290341453137038e-08",
      "3.8593236714371616e-08",
      "3.190780735785375e-08",
      "-2.1061856086259245e-08",
      "1.8152927271549373e-08",
      "2.3862047798007038e-08",
      "-2.012172812653791e-08",
      "2.2667326378361013e-08"
    ],
    [
      "0.0004496149166777939",
      "0.0018442656590483763",
      "0.0005429576527910636",
      "0.00011578934901052851",
      "0.0003881130589351142",
      "0.0008341556087344812",
      "7.092204320009695e-05",
      "0.00016885360289297825",
      "0.00037788698436676585",
      "0.00039070049685529325",
      "0.00037596799483176357",
      "0.0007387092298996498",
      "9.986576991838352e-05",
      "1.5336149353050496e-05",
      "0.00014681033750786943",
      "0.00022626256863014665",
      "0.00045193246146071057",
      "6.498396062768059e-05",
      "-4.5270779686909625e-05",
      "0.0008736966709103501",
      "3.86158519099218e-05",
      "-0.0002985444349693975",
      "-0.00017323188082942175",
      "-0.0004216035542841181",
      "-7.749724384756326e-05"
    ],
    [
      "3.629962791972964e-05",
      "3.629691383902954e-05",
      "3.629877722674575e-05",
      "3.630537447107985e-05",
      "3.630038227396719e-05",
      "5.544671609341071e-09",
      "-3.3791341707202368e-09",
      "1.0182223698718492e-08",
      "2.4024919337565425e-09",
      "2.9154129207099544e-09",
      "5.278426448888157e-09",
      "-2.825452688486162e-09",
      "6.594715157389444e-09",
      "5.012209862359409e-09",
      "7.150544131686916e-09",
      "4.0463631860979074e-09",
      "-2.054928443273851e-09",
      "-7.413502095361747e-09",
      "-4.471542650243457e-09",
      "8.877022177534939e-09",
      "2.640115462804682e-09",
      "4.2532730102076506e-09",
      "5.839551792295108e-09",
      "1.008655770874497e-08",
      "7.284393339241653e-09"
    ],
    [
      "3.632698587767911e-05",
      "3.63305458858536e-05",
      "3.630649770003563e-05",
      "3.63206213411131e-05",
      "3.630956572959452e-05",
      "3.553956003834741e-08",
      "-1.4062269519674177e-10",
      "2.6652853161323645e-08",
      "-1.5553977401851204e-09",
      "1.0827178149014725e-08",
      "2.6420351167456035e-08",
      "-1.0569838425700245e-08",
      "1.4111108547275157e-08",
      "3.0891912197933693e-09",
      "3.905407183227475e-09",
      "1.2286432215616707e-08",
      "1.1758291133846385e-08",
      "-2.710571393632477e-10",
      "-9.014050731088822e-09",
      "2.2660782937093203e-08",
      "5.7127581147388955e-09",
      "2.499339205266748e-09",
      "-2.4869275080652213e-09",
      "1.5102787068572334e-08",
      "1.1660662826577193e-08"
    ],
    [
      "3.629670985967644e-05",
      "3.629604854450637e-05",
      "3.629975830246476e-05",
      "3.630222165396383e-05",
      "3.629788139295233e-05",
      "5.011530942784896e-09",
      "-2.510759337420188e-09",
      "8.055557695247797e-09",
      "2.0024081792382002e-09",
      "3.826089116563026e-09",
      "4.294447103177047e-09",
      "-3.6205051535274605e-09",
      "7.043273633849175e-09",
      "5.390461481159172e-09",
      "6.412385258619799e-09",
      "3.094892788139404e-09",
      "-9.623791353143064e-10",
      "-6.454680719374469e-09",
      "-3.551494124120001e-09",
      "9.100731545446188e-09",
      "4.029640278380306e-09",
      "4.280530526821821e-09",
      "5.309541988073099e-09",
      "1.0895930631609342e-08",
      "5.767228788423217e-09"
    ],
    [
      "0.00041934488263453175",
      "0.0005279719556507288",
      "0.0003263085944144419",
      "6.457564165129415e-05",
      "0.0003937537827390773",
      "0.00041483592034059465",
      "8.92043474941066e-05",
      "-0.00010403433291118937",
      "0.0002049731022834778",
      "0.00020347340058938894",
      "-0.00011227286062975646",
      "0.00011945899388860611",
      "-2.321230081103803e-05",
      "-0.00021052754037901385",
      "-5.6637391180562985e-05",
      "0.0001274684164322514",
      "0.0003211242687709689",
      "1.1985247234010418e-06",
      "-0.0003080748280982606",
      "0.0003181038295594559",
      "3.5934175872814466e-05",
      "-0.00040183636286657775",
      "8.751857241859938e-05",
      "-0.00024357099122919296",
      "8.304174298613031e-05"
    ],
    [
      "0.0017001603116639054",
      "9.05795748632094e-05",
      "0.001258411837237459",
      "0.0009012694237936389",
      "0.0051520663215229336",
      "0.00029983186346858306",
      "0.001240759683058901",
      "0.00029472900882787835",
      "0.0008063501773070398",
      "0.00023194731459585407",
      "3.929034770176137e-05",
      "0.00017862813172437607",
      "-0.00027139470297424934",
      "0.001785615729658775",
      "-0.001816810114944618",
      "-1.9761859661806953e-05",
      "-0.0007027834502221242",
      "0.0011628743373084528",
      "-0.0028038730748088368",
      "-0.00011188048848322322",
      "0.0002130618219485431",
      "-0.0004956698956610478",
      "0.0009916785306012276",
      "-0.001750303070310128",
      "-0.0010602052476661073"
    ],
    [
      "0.004277715147232357",
      "0.003123887612876891",
      "0.006430288056000406",
      "0.013237055913169843",
      "0.008418050468287459",
      "-0.0025113761742272494",
      "0.0027556317451887797",
      "-0.0012204857960730418",
      "-0.0027599950134051406",
      "-0.0012900600890956002",
      "0.0010023638666570617",
      "0.0030630007442466437",
      "-0.00806097264480235",
      "0.003286541903871899",
      "-0.007192552974197141",
      "-0.00013446377910908782",
      "0.0018940114951156578",
      "-0.004933482957921612",
      "0.002881059971779324",
      "-0.0034501256442528118",
      "0.0062493838064239075",
      "-0.004046850088801107",
      "-0.001626546424172547",
      "0.004838110954946899",
      "-0.007419662701164095"
    ],
    [
      "3.62957711631568e-05",
      "3.629977380519084e-05",
      "3.6300045382328905e-05",
      "3.629796591629054e-05",
      "3.629731527720594e-05",
      "5.1855919519737264e-09",
      "-4.109060937395035e-09",
      "4.716079980687192e-09",
      "9.357366657944117e-10",
      "2.4979619414035843e-09",
      "1.931242274024006e-09",
      "-2.2649125642144455e-09",
      "4.219560117577556e-09",
      "4.4864759026451225e-09",
      "3.7036442331245493e-09",
      "5.667148005617078e-09",
      "3.438967255599953e-10",
      "-5.205957556987412e-09",
      "-3.263240001882063e-09",
      "1.0909298569235243e-08",
      "3.1185213532746374e-09",
      "2.142793490747596e-09",
      "3.6213574079404152e-09",
      "8.036063472125407e-09",
      "5.87712675813077e-09"
    ],
    [
      "3.6398430423321e-05",
      "3.668551952056615e-05",
      "3.64938311483899e-05",
      "3.631393493780349e-05",
      "3.630064487015727e-05",
      "1.6559747096208835e-07",
      "-3.6192036561612135e-08",
      "-9.71647323346623e-09",
      "-1.1154216196202722e-09",
      "1.1129026271140751e-07",
      "1.3877361701822319e-08",
      "-1.654321110793787e-08",
      "5.292384856441221e-08",
      "-5.441868406431566e-09",
      "3.1500417119013726e-09",
      "1.2126679408564532e-07",
      "1.352585837939278e-07",
      "2.6073079723583768e-08",
      "-1.4604237792310472e-08",
      "2.612223040280397e-07",
      "7.323564791482347e-08",
      "-8.678154261186123e-09",
      "1.858860952076402e-08",
      "1.525181379980921e-08",
      "7.180131276093857e-09"
    ],
    [
      "3.629291209039645e-05",
      "3.630062619854007e-05",
      "3.629886708315208e-05",
      "3.629756925277692e-05",
      "3.629415751649175e-05",
      "4.171525739600595e-09",
      "-4.879076251499295e-09",
      "2.772873776541453e-09",
      "1.5154506462781e-09",
      "4.465767681479122e-09",
      "1.0033766918251596e-09",
      "-3.3489067920947333e-09",
      "6.534885989967562e-09",
      "3.0056345154178557e-09",
      "5.840674939376161e-09",
      "5.94813795161328e-09",
      "4.1231004900767114e-10",
      "-4.572557901452831e-09",
      "-3.474554155901519e-09",
      "1.2055173699837795e-08",
      "5.741466061046357e-09",
      "3.2658958717716936e-09",
      "6.097087130878058e-09",
      "8.096124695004e-09",
      "5.867234707748819e-09"
    ],
    [
      "3.664034649099565e-05",
      "3.7162704427411484e-05",
      "3.673588681662663e-05",
      "3.631163752453058e-05",
      "3.6361194602873386e-05",
      "4.559747487917685e-07",
      "-1.5865881229960744e-07",
      "-1.9604730746727593e-08",
      "1.908664406824943e-09",
      "1.1851372457051588e-07",
      "3.4191543153314596e-09",
      "-1.3466604212869317e-07",
      "6.016846669962696e-08",
      "-1.4728584380911824e-07",
      "-9.302863525971438e-09",
      "3.0935748726414484e-07",
      "3.524581694459616e-07",
      "3.303802479762553e-08",
      "-1.532436450669047e-07",
      "6.118323290895247e-07",
      "8.268828063945436e-08",
      "-1.9013204025842659e-07",
      "1.9483701683998204e-08",
      "7.651723563375695e-08",
      "1.664732836754539e-08"
    ],
    [
      "3.629444410274373e-05",
      "3.629748989983711e-05",
      "3.629557201522111e-05",
      "3.629697370968713e-05",
      "3.6293916177965267e-05",
      "5.014936243305832e-09",
      "-2.7628194032646838e-09",
      "5.109484476833575e-09",
      "-3.464703131109969e-10",
      "4.51294845233161e-09",
      "3.908516904576784e-09",
      "-3.5887189046497494e-09",
      "6.357164155882953e-09",
      "4.130466220557119e-09",
      "4.338181255113928e-09",
      "4.836414067247165e-09",
      "1.0387501013456864e-09",
      "-3.437183326668981e-09",
      "-2.117199689830092e-09",
      "9.292958831746157e-09",
      "4.53519629021755e-09",
      "5.079285197721701e-09",
      "3.098928023521726e-09",
      "8.025535353596337e-09",
      "5.414132004680097e-09"
    ],
    [
      "3.630257529186155e-05",
      "3.6313988309637155e-05",
      "3.630672275933789e-05",
      "3.6305492635762884e-05",
      "3.6305133321173375e-05",
      "1.3624474390714475e-08",
      "-4.737297581677614e-09",
      "9.34640392776174e-09",
      "3.5016629886057668e-09",
      "3.185479813030644e-09",
      "8.556905647565724e-09",
      "4.584626721355017e-09",
      "-4.2244213444203637e-10",
      "6.090431483742062e-09",
      "5.310251774229253e-09",
      "8.494501629170143e-09",
      "5.231522829243266e-09",
      "-7.041133423688071e-09",
      "-2.5579623094180233e-09",
      "1.894142649722108e-08",
      "-2.3058872228553164e-09",
      "3.0390592271010456e-09",
      "-3.109230752957067e-10",
      "4.312841303845307e-09",
      "9.737282538789328e-09"
    ],
    [
      "0.0037188274425327666",
      "0.0006383049150415182",
      "0.004508922049902324",
      "0.009719495077669138",
      "0.013459428788482494",
      "-0.0009164373663646801",
      "-0.0038329434884062674",
      "-0.005360766478257359",
      "0.0034240089179179006",
      "0.0013789035094114246",
      "0.0004958313707173515",
      "-0.0028088272874368055",
      "0.004626945620742058",
      "-0.005787972532296212",
      "-0.0005977642984289825",
      "-0.0011734366343685509",
      "-0.0013337910778104829",
      "0.0026306914844035417",
      "0.006140604313071587",
      "-0.0008894425303021697",
      "-0.0023629177494830216",
      "-0.000437090371460222",
      "-0.00467979843677781",
      "-0.005151270900612436",
      "-0.011385094248633055"
    ],
    [
      "0.00040199680427949544",
      "0.0005229676232155965",
      "0.00012045382188751061",
      "0.00042834854309270573",
      "0.0001874174545053536",
      "0.0003543791118483094",
      "0.00016948587135259897",
      "6.134440911729285e-05",
      "-7.811247711205486e-05",
      "0.0001925627626495734",
      "0.0002932923020619314",
      "-0.00021446721668699523",
      "7.464908890562182e-05",
      "-6.361976367931576e-05",
      "-0.00023963069269186492",
      "0.0002288873215154048",
      "4.523664908755141e-05",
      "0.0003736210681055",
      "-0.00022171682625623563",
      "-6.223512736577456e-05",
      "0.0003236913748152601",
      "-0.00016596058574462806",
      "0.0001655890024386195",
      "-9.308695356622577e-05",
      "4.2631910227366345e-05"
    ],
    [
      "3.6301101046471216e-05",
      "3.6296231900223036e-05",
      "3.6296265969200974e-05",
      "3.630127784997438e-05",
      "3.62983756333809e-05",
      "6.3731878998027254e-09",
      "-1.2839039440288453e-09",
      "9.403291621248373e-09",
      "7.084497313293531e-11",
      "3.266238080908925e-09",
      "5.261120298769783e-09",
      "-3.834953627771888e-09",
      "6.165296263288546e-09",
      "4.4614522919473674e-09",
      "3.817121900923532e-09",
      "5.159809481510465e-09",
      "5.272953329405932e-10",
      "-5.634777528635032e-09",
      "-2.4520644452173923e-09",
      "7.83004995834735e-09",
      "2.155477402704776e-09",
      "4.50785356123414e-09",
      "2.4048159787759008e-09",
      "9.30528866712384e-09",
      "7.159260909916044e-09"
    ],
    [
      "3.630836638134669e-05",
      "3.6309250780862704e-05",
      "3.6304083840602765e-05",
      "3.6308897373403307e-05",
      "3.630307818618233e-05",
      "1.6871753410653512e-08",
      "7.415914875294219e-10",
      "1.5531189038851266e-08",
      "-1.5671504587467518e-09",
      "8.079502785784127e-09",
      "1.3898056326560881e-08",
      "-8.463186939204003e-09",
      "1.2306431744590603e-08",
      "6.153085879892158e-09",
      "3.528856002055659e-09",
      "5.614001006137867e-09",
      "5.259397475563499e-09",
      "-2.3429643927319144e-09",
      "-3.3541203418075206e-09",
      "1.5701134907696655e-08",
      "6.772997833252445e-09",
      "6.274653121992483e-09",
      "-8.859304041583801e-11",
      "1.4242421895094794e-08",
      "9.953022167169098e-09"
    ],
    [
      "3.6293104220777624e-05",
      "3.629379481286417e-05",
      "3.6294303314073695e-05",
      "3.629586426887128e-05",
      "3.6294126969427704e-05",
      "4.018319076876057e-09",
      "-1.3818323963669844e-09",
      "4.998175770809281e-09",
      "1.088963479569102e-09",
      "3.803237416559396e-09",
      "3.556100020322601e-09",
      "-3.3634216915540406e-09",
      "6.88759089042037e-09",
      "3.831997388501934e-09",
      "4.973745811523528e-09",
      "3.171818515098656e-09",
      "-1.0045244135977968e-10",
      "-3.6185916604209633e-09",
      "-2.1349760182450603e-09",
      "7.3254445628483596e-09",
      "3.790365627544238e-09",
      "4.356949541343825e-09",
      "2.748952986224738e-09",
      "8.273878526484784e-09",
      "5.905196874739405e-09"
    ],
    [
      "3.62961680309219e-05",
      "3.629903515979147e-05",
      "3.629697788705521e-05",
      "3.6295115825380385e-05",
      "3.629338270308038e-05",
      "7.289755852270668e-09",
      "-4.469701789868957e-09",
      "4.796809211571861e-09",
      "7.285014641396972e-11",
      "3.757340185584413e-09",
      "2.8805359129865946e-09",
      "-5.104004964461621e-09",
      "5.454196747484115e-09",
      "2.3259611276199027e-09",
      "4.736585771245471e-09",
      "6.4307418951233065e-09",
      "2.971135821118471e-09",
      "-3.797538386171535e-09",
      "-3.891952163186213e-09",
      "1.1600622138093177e-08",
      "2.9321093366023214e-09",
      "2.870179959692559e-09",
      "3.2553445416265258e-09",
      "8.727900535031106e-09",
      "4.9318070398999606e-09"
    ],
    [
      "3.629687018810847e-05",
      "3.6301838858802296e-05",
      "3.6300062498005186e-05",
      "3.629865255597011e-05",
      "3.629612418326366e-05",
      "8.377409580693081e-09",
      "-4.0244860155739105e-09",
      "5.757337137914146e-09",
      "-6.679570448462033e-10",
      "4.623077972425733e-09",
      "4.529983309401366e-09",
      "-7.514618788944644e-09",
      "7.981257186911953e-09",
      "2.572295388607387e-09",
      "4.371659852345504e-09",
      "5.881158992796425e-09",
      "3.482848108650089e-09",
      "-3.2651929182498117e-09",
      "-4.130332606758482e-09",
      "1.385610533182916e-08",
      "5.6655709121851825e-09",
      "3.3726492569985523e-09",
      "3.2690920484863726e-09",
      "1.141432833355341e-08",
      "6.7846359192586736e-09"
    ],
    [
      "3.632337289954056e-05",
      "3.631580313803859e-05",
      "3.631001217173813e-05",
      "3.633367611438506e-05",
      "3.638776852610769e-05",
      "2.6266484162473854e-08",
      "-1.2032861876604467e-08",
      "2.576412512701393e-08",
      "-2.0205064295882153e-08",
      "-4.106938782940217e-09",
      "2.126416656107208e-08",
      "-2.4723983950424216e-08",
      "-7.251761906759547e-09",
      "2.8707922923118873e-08",
      "-4.465807670460607e-08",
      "7.920783397176529e-09",
      "-2.9493860512421017e-09",
      "1.1339765099616531e-08",
      "-3.704071944628332e-08",
      "7.474637987148877e-09",
      "1.6598411810099885e-08",
      "-2.1888160911289193e-08",
      "-3.042082863330135e-09",
      "2.5482405124706328e-08",
      "-4.137204175233537e-12"
    ],
    [
      "0.00503437689523956",
      "0.0014785622584030556",
      "0.0011901446006393082",
      "0.0012468723434276227",
      "0.004640618143167325",
      "-0.002381978060531351",
      "0.00158411291090167",
      "0.00023876966801603052",
      "-0.0047970936822791",
      "-0.001202301364301209",
      "0.0004930129322669259",
      "0.0022810723205633644",
      "-0.0008083811782090833",
      "-0.001512911154541783",
      "-0.00023930979225967707",
      "0.001238809656018019",
      "-0.0018048697068092391",
      "0.002448146926795162",
      "-2.0759283294168603e-05",
      "0.000467547080660157",
      "-0.0012259251596155884",
      "0.001198887428430409",
      "0.0008621515573721359",
      "-0.001738867124132738",
      "0.0023487388845538585"
    ],
    [
      "0.0003525907398404912",
      "0.002309749071359996",
      "0.001295679808984087",
      "0.0015654622070883453",
      "0.0024474046957253704",
      "-3.134348905033296e-05",
      "-1.1922896708025826e-06",
      "-0.00045150768115261253",
      "0.0003460072968026404",
      "0.0016910386009737642",
      "-0.0013723247941478016",
      "0.0021138443418330316",
      "-0.0010537292256104958",
      "0.0015986130370493454",
      "-0.001834822319668811",
      "0.0008473791570129715",
      "0.0006311117962906855",
      "-0.0005289199914765996",
      "0.0008017606255538496",
      "-5.9365125017499884e-05",
      "0.0012621985228454635",
      "-0.001006551587975881",
      "0.0009030140910728221",
      "-0.0006934808517669251",
      "-0.000565994148836324"
    ],
    [
      "3.630908660161311e-05",
      "3.6306582413323956e-05",
      "3.63051740281587e-05",
      "3.631035975073086e-05",
      "3.629896897738163e-05",
      "8.42583610771789e-09",
      "-6.18937903080958e-09",
      "1.231100765641151e-08",
      "2.0465762702677e-09",
      "4.2402450147817975e-09",
      "2.0371074213628763e-09",
      "-2.6990685485495204e-09",
      "5.549293316794672e-09",
      "2.129065921964206e-09",
      "6.389078827762162e-09",
      "7.794317721725587e-09",
      "1.7915998898429046e-09",
      "-1.2496635238016469e-08",
      "-5.518813333384801e-09",
      "1.5237505782795264e-08",
      "4.010795590901518e-09",
      "3.768313551002568e-10",
      "8.921651599800059e-09",
      "9.502086388559001e-09",
      "5.813038687050405e-09"
    ],
    [
      "3.630206419086843e-05",
      "3.6305584985135824e-05",
      "3.630030272457494e-05",
      "3.630071571005087e-05",
      "3.629608401687874e-05",
      "1.0226328719416557e-08",
      "-5.547650101544771e-09",
      "7.4459994957179415e-09",
      "-5.429897382568581e-11",
      "5.487875803283071e-09",
      "3.316776784078478e-09",
      "-5.021670405294785e-09",
      "5.686422327899684e-09",
      "2.605193151307407e-09",
      "3.991452844585549e-09",
      "9.022341872961533e-09",
      "4.264648145320476e-09",
      "-5.451125926874074e-09",
      "-4.392407635728065e-09",
      "1.4669622502278592e-08",
      "3.944579067818197e-09",
      "2.2121741842203903e-09",
      "4.770849223682938e-09",
      "8.835324927814327e-09",
      "5.7215750126097274e-09"
    ],
    [
      "3.6297644320426584e-05",
      "3.6307067767684615e-05",
      "3.6302632936538425e-05",
      "3.6297916021181117e-05",
      "3.6295961344926717e-05",
      "1.024751086580037e-08",
      "-4.2117466844878855e-09",
      "5.8667551790323225e-09",
      "-2.513281591743829e-09",
      "6.707157077453434e-09",
      "6.765681590950728e-09",
      "-7.863119401658165e-09",
      "8.917114438976163e-09",
      "4.7993998554587855e-09",
      "4.292640416115799e-09",
      "7.722703533123633e-09",
      "5.6143321319711195e-09",
      "-1.4355990011374207e-09",
      "-2.765432493613613e-09",
      "1.7165442165427716e-08",
      "6.5072840075161604e-09",
      "6.966356892239886e-09",
      "1.6904900654290528e-09",
      "1.2141560094553738e-08",
      "6.81373393529259e-09"
    ],
    [
      "3.62914533668884e-05",
      "3.629801684975242e-05",
      "3.629680947307141e-05",
      "3.629462723288879e-05",
      "3.629212851749207e-05",
      "5.1092136776169665e-09",
      "-2.4493484525926867e-09",
      "3.4911667004527695e-09",
      "-2.4568831878871106e-10",
      "4.991580045876147e-09",
      "3.869694982408981e-09",
      "-4.776147055701874e-09",
      "7.541006517288617e-09",
      "3.377445258900522e-09",
      "4.68934012311715e-09",
      "4.0773489167349865e-09",
      "2.0005699928920865e-09",
      "-1.866544168774222e-09",
      "-1.9565165878528675e-09",
      "1.1009899005230802e-08",
      "5.635154947020732e-09",
      "5.062495964137198e-09",
      "2.80930469262131e-09",
      "8.699683120614295e-09",
      "5.393422648647661e-09"
    ],
    [
      "3.629418669515004e-05",
      "3.630050877187043e-05",
      "3.629839767850948e-05",
      "3.629608713944166e-05",
      "3.629244931459214e-05",
      "7.136526535714824e-09",
      "-3.0806473912191375e-09",
      "5.232104998444473e-09",
      "-6.752772879313371e-10",
      "5.2275030038263275e-09",
      "4.884049049027461e-09",
      "-4.85413609712475e-09",
      "6.9947758631952815e-09",
      "3.769401608426454e-09",
      "4.524650258512668e-09",
      "5.14216952514417e-09",
      "3.1672039563681616e-09",
      "-2.457551010011263e-09",
      "-1.7808856874704183e-09",
      "1.2521126097291418e-08",
      "4.763814887975674e-09",
      "5.431215343278254e-09",
      "2.5545061599051674e-09",
      "9.058886920257546e-09",
      "5.262961557959952e-09"
    ],
    [
      "3.629659708631984e-05",
      "3.6299548573008436e-05",
      "3.629900055273709e-05",
      "3.6301232167296046e-05",
      "3.629559278206513e-05",
      "6.151500675734927e-09",
      "-3.163764554523036e-09",
      "6.892282659998117e-09",
      "2.2756143454985926e-09",
      "4.52096057372014e-09",
      "4.2473782856440056e-09",
      "-3.1567801198411305e-09",
      "7.446994305004536e-09",
      "3.5917117973112767e-09",
      "7.097052332365926e-09",
      "4.65741984579117e-09",
      "-1.2232476691122136e-10",
      "-5.4874371058436515e-09",
      "-3.5242280875011683e-09",
      "1.0590592242934604e-08",
      "4.5740652563857486e-09",
      "3.861592740076768e-09",
      "5.689994966663943e-09",
      "9.300626600518184e-09",
      "6.3738099560228695e-09"
    ],
    [
      "0.016091453654252748",
      "0.028130251011226338",
      "0.03994266802844209",
      "0.019026525171807",
      "0.02130681966104764",
      "-0.014868982361387183",
      "-0.004130211254450703",
      "-0.004562012672793545",
      "-0.0001110356794124429",
      "-0.007572707286191061",
      "-0.005275812687541465",
      "-0.006189924873540826",
      "-0.004395143704883873",
      "-0.011984548764945833",
      "0.00469890828091258",
      "-0.012238428571788406",
      "0.01173676776243843",
      "0.0017037055662946017",
      "0.011158989074939415",
      "-0.026065491085419012",
      "-0.0005617468536728867",
      "-0.0025076387951330657",
      "-0.019093822600970187",
      "-0.0013329423594870568",
      "-0.018143490659259267"
    ],
    [
      "3.630383259064909e-05",
      "3.630359760554298e-05",
      "3.630007320576722e-05",
      "3.630316199278034e-05",
      "3.6306170147791324e-05",
      "9.09234197820225e-09",
      "-3.3797465348740175e-09",
      "7.474356821973524e-09",
      "3.3190749363084545e-09",
      "4.126445582417538e-09",
      "4.677046909392448e-09",
      "-4.27666523886338e-09",
      "7.81291079550579e-09",
      "4.861365402340635e-09",
      "6.478370395560101e-09",
      "7.2604312980682706e-09",
      "-7.710317703811939e-10",
      "-5.609425101149144e-09",
      "-9.858248689441734e-09",
      "1.0997460263082815e-08",
      "5.02033787769333e-09",
      "3.503144642287728e-10",
      "5.405032361497926e-09",
      "1.0334732901900048e-08",
      "7.289880171408305e-09"
    ],
    [
      "3.63020629268745e-05",
      "3.6306598578665435e-05",
      "3.630545177000752e-05",
      "3.630637300740552e-05",
      "3.630313586571706e-05",
      "6.033596749010483e-09",
      "-1.6385662900344658e-09",
      "5.35905548842778e-09",
      "2.5049549606925014e-09",
      "4.1551295226929976e-09",
      "2.2988251224729456e-09",
      "-1.018076112753261e-09",
      "2.4228918192296284e-09",
      "6.835636125525493e-09",
      "1.1225151282019474e-09",
      "6.789410436862853e-09",
      "1.2762681977786222e-09",
      "-7.73898207936253e-09",
      "-3.674181753623066e-09",
      "5.7989348411909726e-09",
      "8.303986569481698e-09",
      "-2.0707369325097967e-09",
      "6.836865515860351e-09",
      "9.606117252054737e-09",
      "5.516186454578629e-09"
    ],
    [
      "3.629459973746037e-05",
      "3.6299937263122426e-05",
      "3.6299436362484414e-05",
      "3.629633139822695e-05",
      "3.6294723834896144e-05",
      "6.081406203004395e-09",
      "-4.374200097580253e-09",
      "3.9002085735637995e-09",
      "-5.899485702774915e-10",
      "4.421576186732513e-09",
      "2.893530466693815e-09",
      "-6.277399807802227e-09",
      "7.0158792345082945e-09",
      "3.4234403572001134e-09",
      "4.723945171712902e-09",
      "5.788150535156582e-09",
      "2.384519242036477e-09",
      "-3.284660848982295e-09",
      "-3.890872539598481e-09",
      "1.2648827857603641e-08",
      "5.458576952327647e-09",
      "3.949213090522383e-09",
      "3.987688742050911e-09",
      "1.039193302741474e-08",
      "5.463185465646932e-09"
    ],
    [
      "3.6291171059203405e-05",
      "3.629613979741835e-05",
      "3.6296376975970384e-05",
      "3.629412491923148e-05",
      "3.6292385708842724e-05",
      "3.981215110343351e-09",
      "-3.1843619788869e-09",
      "2.546683553189196e-09",
      "1.3189728285590056e-10",
      "4.125462865398245e-09",
      "2.0668614283323435e-09",
      "-5.2477089097687e-09",
      "7.077114298393523e-09",
      "2.619739313757625e-09",
      "4.88319131134993e-09",
      "4.049745898687025e-09",
      "1.1615933148555194e-09",
      "-2.6398385740193602e-09",
      "-3.2413196499296785e-09",
      "1.0139546530341841e-08",
      "5.562022218018459e-09",
      "3.5638540939532877e-09",
      "3.969069794224213e-09",
      "8.90504065677744e-09",
      "4.945767374752105e-09"
    ],
    [
      "3.629352617027633e-05",
      "3.630014443525306e-05",
      "3.6298932878427024e-05",
      "3.6296007938897044e-05",
      "3.6294090959308446e-05",
      "6.150471538423567e-09",
      "-3.666403748305779e-09",
      "3.665002999054216e-09",
      "-3.9145308323440017e-10",
      "5.048357475726226e-09",
      "3.6232209928316244e-09",
      "-6.539592280730171e-09",
      "8.309806949813021e-09",
      "3.201594030099276e-09",
      "5.239186381782251e-09",
      "5.280212045487766e-09",
      "2.425039063698156e-09",
      "-2.452076655305701e-09",
      "-3.5662442883007412e-09",
      "1.2871983623041461e-08",
      "6.3048755308724435e-09",
      "4.535177829305925e-09",
      "3.5744582792140546e-09",
      "1.0545463337657126e-08",
      "5.949618553505011e-09"
    ],
    [
      "3.629743892408161e-05",
      "3.630067485838606e-05",
      "3.629943619934791e-05",
      "3.6300600295753726e-05",
      "3.629716747399358e-05",
      "6.72756159098979e-09",
      "-3.2864028420740094e-09",
      "5.9330264924033795e-09",
      "2.2139878237169914e-09",
      "5.016894612296466e-09",
      "3.6637031857335956e-09",
      "-4.895858182486478e-09",
      "8.716257083657572e-09",
      "3.467091619365562e-09",
      "6.847178229050893e-09",
      "5.266160662314397e-09",
      "3.5356103522551857e-10",
      "-5.1033655284227705e-09",
      "-5.1733587750448746e-09",
      "1.1485842537335486e-08",
      "6.10414013541282e-09",
      "2.844607594380321e-09",
      "5.5695281429441855e-09",
      "1.049718193531431e-08",
      "6.507730960696881e-09"
    ],
    [
      "0.01121271839611436",
      "0.022116580762178734",
      "0.02801289686199259",
      "0.01694483268125558",
      "0.007915987666310189",
      "0.004726808334719664",
      "0.002238057703702102",
      "-0.011172740213293057",
      "0.007504182604917397",
      "-0.0037584461014003854",
      "-0.012627167013228888",
      "0.004205112231549231",
      "-0.008574511360963006",
      "-0.006361618453597342",
      "-0.005779195543387154",
      "-0.002652266802762191",
      "-0.008051977587464551",
      "0.0028716448877694734",
      "0.004534132410780544",
      "-0.022338770520040938",
      "0.005282756414494347",
      "0.007576884535750339",
      "-0.016984932339059098",
      "0.007103947453680732",
      "-0.008628424940429218"
    ],
    [
      "0.0135777303235842",
      "0.01268867432159106",
      "0.02369675705951071",
      "0.022932358438436475",
      "0.015233363675567583",
      "-0.00042794704420699714",
      "-0.006153828018436206",
      "-0.005932749157956469",
      "-0.008422418615752327",
      "-0.0007661170977992491",
      "-0.011636147535767695",
      "-0.00412345304632365",
      "-0.0037044005280936388",
      "-0.0010790359756934873",
      "0.0027466441202900413",
      "-0.008229901149756835",
      "0.0002000857841765192",
      "0.0004631026889509039",
      "0.010590595316464113",
      "-0.01634043979298431",
      "0.001034024264326915",
      "-0.0025196534883982157",
      "-0.019668214024276827",
      "-0.001635217294986067",
      "-0.010033464871547338"
    ],
    [
      "3.6307465602484685e-05",
      "3.630979916013575e-05",
      "3.6305239316371345e-05",
      "3.63139960099755e-05",
      "3.630222169446757e-05",
      "9.510219160213816e-09",
      "-1.610431527744733e-09",
      "1.4039708597862436e-08",
      "2.361377043043972e-09",
      "5.07359139815349e-09",
      "9.855134971503019e-09",
      "2.1240480399353962e-09",
      "6.740933176234451e-09",
      "4.313642468540498e-09",
      "9.568883622106783e-09",
      "7.27925928834973e-09",
      "-6.567827180426149e-10",
      "-8.218404933317647e-09",
      "-1.8175185750439207e-09",
      "1.2381569848828945e-08",
      "3.4196276344604152e-09",
      "6.318034240002162e-09",
      "7.314633829400277e-09",
      "8.778141937598184e-09",
      "9.307600150040281e-09"
    ],
    [
      "3.629667922960628e-05",
      "3.6303947911708045e-05",
      "3.630289116914448e-05",
      "3.630095610725874e-05",
      "3.629522065796924e-05",
      "7.741127730783848e-09",
      "-3.387508579607777e-09",
      "6.164814403174084e-09",
      "2.915735356641856e-10",
      "7.02849059262721e-09",
      "4.823490019695309e-09",
      "-5.896249904858811e-09",
      "9.778920945719112e-09",
      "4.265110648544151e-09",
      "6.5385382314276064e-09",
      "5.710587843103125e-09",
      "2.9387132853348346e-09",
      "-4.133510058454688e-09",
      "-2.5761116840069764e-09",
      "1.518644415706197e-08",
      "7.193046101825898e-09",
      "6.066859439359339e-09",
      "4.909012161360014e-09",
      "1.1657973604377838e-08",
      "7.06601979937284e-09"
    ],
    [
      "3.629116964994272e-05",
      "3.6293640662379396e-05",
      "3.629412334099266e-05",
      "3.629343030353088e-05",
      "3.629048740843556e-05",
      "3.4076372435637593e-09",
      "-2.8748076129010984e-09",
      "3.313738764605056e-09",
      "6.583078938081787e-10",
      "3.1277390652929936e-09",
      "1.589006829615284e-09",
      "-3.3125502912758983e-09",
      "5.006610757059939e-09",
      "2.3623334215231617e-09",
      "4.292845652980138e-09",
      "3.4705423741235577e-09",
      "5.188730518738806e-10",
      "-3.494165829238682e-09",
      "-2.4464139768397577e-09",
      "7.858030060725233e-09",
      "3.550296416730675e-09",
      "2.779915476363823e-09",
      "3.818139623931215e-09",
      "6.837291678001006e-09",
      "3.6752214395047536e-09"
    ],
    [
      "3.62926088346e-05",
      "3.6296487740055056e-05",
      "3.629627630396438e-05",
      "3.6294134868699605e-05",
      "3.629191553353272e-05",
      "4.7825227027264135e-09",
      "-3.5954926598836114e-09",
      "3.4150286125938347e-09",
      "-2.3066359080055933e-10",
      "3.6380488057844445e-09",
      "2.0719049144967337e-09",
      "-4.7719287295091324e-09",
      "5.549549817544465e-09",
      "2.6835511671739796e-09",
      "3.980372490135091e-09",
      "4.615791920564151e-09",
      "1.8206429526976779e-09",
      "-3.1967316259518186e-09",
      "-2.9050150476726616e-09",
      "1.0073585886432676e-08",
      "4.2809915859532765e-09",
      "3.143148484569365e-09",
      "3.567937010190981e-09",
      "8.246133037452704e-09",
      "4.205940194598407e-09"
    ],
    [
      "3.6296422463418265e-05",
      "3.629809541018934e-05",
      "3.629851013779354e-05",
      "3.629909762676371e-05",
      "3.6295000174569544e-05",
      "5.125592542497543e-09",
      "-4.093446761072917e-09",
      "5.800936196460985e-09",
      "5.798239220173605e-10",
      "3.6462009568119365e-09",
      "2.552463248176617e-09",
      "-3.7654199473479415e-09",
      "5.4974675499739915e-09",
      "3.6568577977558315e-09",
      "4.8521778222792824e-09",
      "4.977479298982222e-09",
      "5.251111054177179e-10",
      "-5.649248911924289e-09",
      "-3.7003201071999727e-09",
      "9.787668233563627e-09",
      "4.322046800712335e-09",
      "2.900090153197081e-09",
      "5.3534223527106144e-09",
      "9.099128074331648e-09",
      "4.63395395924713e-09"
    ]
  ],
  "rational_Q": [
    [
      "0.0011448105462351218",
      "0.00044418788378411275",
      "0.00340199886834315",
      "0.00038438177019030025",
      "0.0021504942557905886",
      "0.0004441878837956472",
      "0.0016204828196063727",
      "0.0006448839800601014",
      "0.0020034464363375107",
      "0.0008612067463766896",
      "0.0034019988683903317",
      "0.0006448839800629535",
      "0.0001150734044040912",
      "0.0006094270307070331",
      "0.000516639967671111",
      "0.00038438177019619175",
      "0.0020034464363153396",
      "0.0006094270307161417",
      "0.0013936703917182952",
      "0.00028242120084917186",
      "0.0021504942558149406",
      "0.0008612067463761397",
      "0.0005166399676588526",
      "0.00028242120084975505",
      "0.00017384383421162",
      "0.00025569791206882513",
      "-0.0012988163829850759",
      "-9.688359650948959e-05",
      "0.0005790071855186173",
      "0.0002556979120805462",
      "-0.0011921472657377245",
      "-0.00014002058398094637",
      "-0.00019463379618232942",
      "0.0007231846503583074",
      "-0.0012988163829965585",
      "-0.00014002058399352311",
      "-8.030160353273352e-05",
      "0.0003479556827560509",
      "0.00041731491793921743",
      "-9.688359651221834e-05",
      "-0.00019463379617750055",
      "0.00034795568276763366",
      "-0.0007453804983995212",
      "1.2590217651427746e-05",
      "0.0005790071855295841",
      "0.0007231846503610607",
      "0.00041731491793201237",
      "1.25902176534329e-05",
      "-4.258916037452281e-05",
      "-0.000769998022427755",
      "-0.00021886407606945787",
      "0.00031012421633655674",
      "-0.00016802129211237774",
      "-0.0002579927314816162",
      "-0.0003987255163571106",
      "-0.00021342274964313506",
      "0.00023001549561245515",
      "-4.242038257704881e-06",
      "0.0003255527790887853",
      "3.802095242373879e-05",
      "0.00042488887914391083",
      "8.350073968255355e-06",
      "-2.5405785844009774e-05",
      "0.0002746876553975143",
      "-0.00024556770813951824",
      "-0.0003712246137421027",
      "0.00012320645206530595",
      "0.00023953394271633577",
      "4.635777039015794e-05",
      "0.0003314637395004092",
      "-7.672445258039737e-05",
      "-1.4002717927017303e-05",
      "5.1213731383713805e-05",
      "-0.001404918155476908",
      "-4.24203827476724e-06",
      "0.0019338578715386828",
      "0.0006043356958125396",
      "0.0008543360870333611",
      "-0.001404383317697565",
      "0.0020497294490512555",
      "-0.0005748265140735619",
      "-0.0001344720485202709",
      "-0.0009879930537857677",
      "-0.00045244298974912413",
      "-0.0002866270239331595",
      "-0.0007376701259279168",
      "8.483213621824116e-05",
      "0.0016250879197616404",
      "-0.0005124663398070451",
      "-0.0020144093691208723",
      "-0.0009775022444042038",
      "-0.0009452917925181357",
      "-2.1021765159852014e-05",
      "0.00043507955340213656",
      "9.312876278337506e-05",
      "-2.540578584507761e-05",
      "-0.00012195299579523819",
      "0.0002209764163551207",
      "0.0001327923583329655",
      "7.151160239703326e-05",
      "-0.00028662702392764786",
      "-7.263829283205718e-05",
      "-3.35039134346683e-05",
      "-0.00016940990614478253",
      "-6.533972262783799e-05",
      "0.00026027677756335787",
      "-0.0003027853271445071",
      "9.926593572463344e-05",
      "0.00022699092494148773",
      "-1.3837525911911928e-05",
      "-7.165977029838011e-05",
      "0.0001676156370563536",
      "-0.0001751957688990375",
      "0.00010246213402467016",
      "-0.00012338497986502675",
      "0.00023953394273823025",
      "-0.001021972775538836",
      "0.0002571252876692514",
      "0.0011896136188183691",
      "0.0003930025106819372",
      "-0.0020144093691135305",
      "-0.00018032179595547072",
      "0.00020426003933114302",
      "4.8789117670867275e-05",
      "0.0005400674247464431",
      "-7.165977031877963e-05",
      "-0.0009470777565923193",
      "0.0004057455666448732",
      "-0.0012150359539531677",
      "-3.7925253642160986e-05",
      "0.0004400862942285762",
      "0.0008309048407276066",
      "0.00040001787432762117",
      "0.000493515021605739",
      "-0.0003281992519457902",
      "-0.0002579927314974751",
      "0.0003255527790968268",
      "0.0002746876554081617",
      "4.635777039595973e-05",
      "-0.0007699980224627329",
      "-0.0003987255163662139",
      "3.8020952426954536e-05",
      "-0.0002455677081429619",
      "0.00033146373951350305",
      "-0.0002188640760750842",
      "-0.000213422749649217",
      "0.0004248888791560305",
      "-0.00037122461376361835",
      "-7.672445258106647e-05",
      "0.00031012421635354023",
      "0.0002300154956247534",
      "8.350073972975695e-06",
      "0.00012320645207157516",
      "-1.400271793051524e-05",
      "6.707374301280796e-05",
      "0.0001979503029136746",
      "-0.0009894775437267749",
      "0.0019338578715497106",
      "6.707374302680814e-05",
      "2.4099687793928037e-05",
      "-0.00038768995455271544",
      "-0.0004834342274440851",
      "-0.00012195299579278363",
      "0.00019795030289304608",
      "-0.0003876899545658385",
      "0.0009925878028011724",
      "-0.00012584389818095764",
      "-0.001021972775564266",
      "-0.0009894775437277322",
      "-0.0004834342274351209",
      "-0.0001258438981805011",
      "0.00024542939447134786",
      "0.0006096431623769688",
      "-0.00027705809388446634",
      "-0.0005748265140981502",
      "-0.0005269816452787368",
      "2.778278383976725e-05",
      "-0.0005508992240658429",
      "0.0002490237859420126",
      "-7.263829284065466e-05",
      "-0.0005531200746017621",
      "0.0004705823164427885",
      "3.989540296523879e-05",
      "-0.00022740936003962342",
      "-0.0001803217959307341",
      "0.00021120321180532908",
      "-0.00033426596528212077",
      "0.00028670431174328075",
      "-4.9927801760727706e-05",
      "-0.00038270092226212786",
      "-0.0007376701259174714",
      "-0.0005531200746102629",
      "9.268646172968017e-05",
      "-0.0005722914423187989",
      "0.0001300176719114977",
      "-0.00030278532716953416",
      "-0.0017044870651064122",
      "0.0004768934462613041",
      "-0.00014300366582359556",
      "-0.0003072846957212182",
      "-0.0009470777565987056",
      "0.00010219828268904468",
      "-8.20372331463508e-05",
      "0.000379028110558867",
      "-1.961839092794714e-05",
      "-0.000977502244404124",
      "0.00021120321179945496",
      "-2.548765170639208e-05",
      "0.0004390939674015789",
      "8.405460732106282e-05",
      "0.00016761563706069727",
      "0.00010219828270270566",
      "2.8176212130104253e-05",
      "-0.000561557979938748",
      "0.0002715398996303279",
      "0.0008309048407395419",
      "0.0004248826113084518",
      "0.0004668822351544825",
      "-0.00011256243189416663",
      "-0.00016340644285211227",
      "0.0006043356958407213",
      "-0.00013447204852551494",
      "8.483213623845242e-05",
      "-0.0009452917925458313",
      "5.1213731400276585e-05",
      "0.0008543360870111223",
      "-0.0009879930538152506",
      "0.0016250879197907738",
      "-2.1021765159095763e-05",
      "-0.0014049181555272196",
      "-0.001404383317707297",
      "-0.00045244298974568233",
      "-0.0005124663398128439",
      "0.0004350795534033834",
      "2.7782783834993805e-05",
      "0.0004705823164392313",
      "-0.0003342659652946059",
      "0.00022097641636464736",
      "0.0006096431623755999",
      "-0.0005508992240720625",
      "3.989540299395429e-05",
      "0.0002867043117414142",
      "0.0002571252876489455",
      "-0.0002770580938920744",
      "0.0002490237859306227",
      "-0.00022740936004344645",
      "-4.992780175853102e-05",
      "-1.2263453020146808e-05",
      "5.256612481845749e-05",
      "-3.350391343605438e-05",
      "9.268646172401532e-05",
      "-1.2263453015671155e-05",
      "-0.00019560584749376615",
      "4.892244474926473e-05",
      "0.00020426003932889807",
      "-2.5487651704398273e-05",
      "5.256612481616731e-05",
      "4.892244475143913e-05",
      "-5.3495314518788355e-05",
      "-0.00010709114138949761",
      "9.92659357315465e-05",
      "0.0004768934462575396",
      "-0.00035000481631889893",
      "-0.000278029200923683",
      "0.00023259253198745991",
      "0.00040574556662738553",
      "2.8176212124685976e-05",
      "0.0003977830204628417",
      "-0.00020565462669988287",
      "-2.4880748872998365e-05",
      "-0.00017519576890556512",
      "-8.203723315143892e-05",
      "0.00039778302047653255",
      "-0.0005671425937620021",
      "-0.00012442380381570041",
      "0.00040001787434043373",
      "0.0004668822351632575",
      "3.2342494391884083e-05",
      "0.00022681581672379827",
      "-5.832297148126909e-05",
      "0.0001327923583550214",
      "-0.00016940990615383223",
      "0.00022699092494859134",
      "0.00010246213403035045",
      "9.312876279343682e-05",
      "7.151160239067426e-05",
      "-6.533972262732413e-05",
      "-1.3837525918886177e-05",
      "-0.00012338497986482425",
      "-0.0005722914423135588",
      "-0.00014300366580672038",
      "0.0003790281105577147",
      "0.0011896136188114252",
      "-0.0003827009222429846",
      "0.00013001767190223753",
      "-0.000307284695715985",
      "-1.9618390936183644e-05",
      "-0.0002780292009498499",
      "-0.0002056546266982343",
      "4.878911769511649e-05",
      "0.0004390939674093461",
      "-0.00010709114138133979",
      "0.00023259253199106922",
      "-2.4880748875129764e-05",
      "-0.0001728040458350488",
      "-0.0012150359539544746",
      "-0.000561557979948315",
      "-0.0005671425937473893",
      "-0.000172804045844772",
      "0.00020880428504536382",
      "0.000493515021603652",
      "-0.00011256243189234364",
      "0.00022681581671807718",
      "-0.00013861160997740194",
      "-8.155175855007595e-05",
      "0.00039300251070583265",
      "0.0005400674247344639",
      "-3.7925253633564916e-05",
      "-0.00032819925195410194",
      "8.405460732025225e-05",
      "0.0002715398996293933",
      "-0.00016340644285164424",
      "-0.00012442380381329598",
      "-5.8322971479524573e-05",
      "-8.155175854909693e-05",
      "0.00023895512620666375",
      "-0.0005555189899011004",
      "-0.00016080679320432987",
      "-0.0005014090848576431",
      "-0.0002389551262122003",
      "-3.649620348341693e-15",
      "-0.00033902443209506817",
      "-0.0012237648467568526",
      "-2.453050647849667e-05",
      "0.0005555189898981062",
      "0.00033902443209703876",
      "-1.8012230175328114e-15",
      "0.00033068980437017643",
      "7.459594147170936e-05",
      "0.00016080679321718567",
      "0.0012237648467505586",
      "-0.0003306898043706516",
      "6.614423212509842e-15",
      "6.752031914168548e-05",
      "0.000501409084853431",
      "2.4530506485137556e-05",
      "-7.459594147726248e-05",
      "-6.752031914129426e-05",
      "-1.758955302839333e-15",
      "0.0003846723091724646",
      "-0.0002650740215556908",
      "-0.0004292532145134758",
      "7.89629234970568e-05",
      "0.0004465631928026906",
      "-3.474004611496208e-05",
      "-0.0002544113927589811",
      "-0.00029598444580391234",
      "0.0005198859268851633",
      "-8.548772033846546e-06",
      "6.22578670615221e-05",
      "-5.889126518685062e-05",
      "3.793880262303374e-05",
      "-0.0002206808392222588",
      "0.0005371944619830798",
      "-7.961466657328935e-05",
      "-1.3367714039026825e-05",
      "5.778622228608073e-06",
      "0.00013665150473960884",
      "-0.00032835569855175595",
      "-4.9783513405149056e-05",
      "-7.757402433609225e-05",
      "0.00011289934915155384",
      "0.0005571082124631228",
      "0.001832425370050409",
      "0.0005198859269059481",
      "-0.0009225062987972716",
      "0.0009698976447948078",
      "0.001996269306349778",
      "0.00014868746607970678",
      "-0.0022918327332390616",
      "-0.0009310570132132437",
      "-1.552729255303618e-05",
      "-0.0006670771089939161",
      "0.0005362918041419242",
      "-4.482351070085983e-05",
      "-0.0022741648230233872",
      "0.0010305336442193503",
      "-0.0004311066291650474",
      "-0.0004414693256210734",
      "-0.000623353626986381",
      "0.001055413391342745",
      "-0.00014996846265147065",
      "0.0006582549213533635",
      "-0.0002253206216650729",
      "0.00033048250392696857",
      "-0.00022068083922512392",
      "-0.00024803708866006843",
      "-0.0003050750822415226",
      "6.370606923948337e-05",
      "0.00028613989122718665",
      "-4.482351067177313e-05",
      "0.00030581812678102233",
      "-6.858007527304593e-06",
      "0.00032746581962415775",
      "-0.0001600926536771035",
      "0.00011531993546114598",
      "-0.00014163261229237548",
      "-0.00022342655545998715",
      "-0.00011822390498864382",
      "0.00012942247649295525",
      "-2.226319567954363e-05",
      "3.4903374011250675e-05",
      "0.00027148165519095266",
      "-7.942575720880081e-05",
      "-5.305809692159576e-05",
      "0.00013665150474934524",
      "-0.0007045053636605497",
      "-0.0005479073295898158",
      "-0.0011805662197054453",
      "0.0007836982902296581",
      "-0.000623353627023843",
      "0.0005150692628853563",
      "0.0001745007192357302",
      "0.0006490112091755417",
      "0.000164656746995445",
      "-2.2263195665133466e-05",
      "0.0014653588654611946",
      "-0.0002597082955270048",
      "-0.001059930124121776",
      "0.0005799026141040215",
      "0.0019246641583555533",
      "3.7327265474303505e-06",
      "0.0006957634167022393",
      "-0.00028868995445128847",
      "-0.00017385347534798864",
      "-0.00044656319281378943",
      "8.548772029666935e-06",
      "-0.0005371944620078134",
      "0.00032835569856337507",
      "-0.0003846723091791372",
      "3.474004612080641e-05",
      "-6.225786706179064e-05",
      "7.961466657941902e-05",
      "4.978351340536679e-05",
      "0.0002650740215623879",
      "0.0002544113927795985",
      "5.88912651844995e-05",
      "1.3367714035671482e-05",
      "7.75740243428525e-05",
      "0.0004292532145372772",
      "0.0002959844458072573",
      "-3.793880262019594e-05",
      "-5.7786222322889435e-06",
      "-0.00011289934915492881",
      "0.0007252333028748577",
      "0.001569522545119899",
      "-0.00020622991565149884",
      "-0.0009225062988094907",
      "-0.0007252333028778197",
      "3.362055481784548e-15",
      "-0.0006684690641050656",
      "0.0001754630465689053",
      "-0.0002480370886796579",
      "-0.0015695225451099785",
      "0.0006684690641085143",
      "-1.5658237490649305e-14",
      "-0.0002947718724294516",
      "-0.0007045053636427289",
      "0.00020622991564824472",
      "-0.00017546304655581514",
      "0.0002947718724305663",
      "1.3191121406700889e-15",
      "-1.9230491605502848e-05",
      "0.0005541015216038747",
      "-0.0009310570132060712",
      "0.00011316528649288358",
      "4.931577503109955e-06",
      "0.00015930508035928167",
      "3.245484602956826e-05",
      "0.0003058181267818602",
      "-0.00018647305955118317",
      "7.053720559125916e-05",
      "-0.00029903760932234653",
      "0.00017119412976067115",
      "0.0005150692629049423",
      "0.0004188000222629117",
      "0.00019253382024328266",
      "6.485647105700227e-05",
      "-0.00023986204471688246",
      "0.0009977744246807017",
      "-0.002274164823062632",
      "-0.00018647305957745087",
      "9.148840185654683e-05",
      "0.0003094401802896165",
      "0.0006436016974007941",
      "-0.00014163261229770116",
      "-8.61721852717681e-05",
      "0.0005246975669161367",
      "-0.0014304912644491732",
      "0.00021044013344539338",
      "0.0014653588654853537",
      "0.0008829721985596499",
      "0.0006579189625867168",
      "0.00011936939420964242",
      "-0.0002473315283344147",
      "0.0010554133913574454",
      "0.00041880002226801663",
      "-8.46817772080162e-05",
      "0.0004398817551953287",
      "-0.00019539329613068297",
      "3.490337402350084e-05",
      "0.0008829721985466681",
      "-0.00045707831289390597",
      "0.000252814010947825",
      "8.72737219972827e-05",
      "3.732726525552044e-06",
      "-0.00027462195392087796",
      "7.252942025476084e-05",
      "-0.00029070979091091494",
      "0.00016176117799059794",
      "-0.000969897644796728",
      "1.552729256183987e-05",
      "-0.0010305336442140872",
      "0.0001499684626631076",
      "-0.0005571082124925991",
      "-0.001996269306360578",
      "0.0006670771089932701",
      "0.00043110662912997994",
      "-0.0006582549213574967",
      "-0.0018324253700590055",
      "-0.00014868746608949344",
      "-0.0005362918041243383",
      "0.0004414693256246637",
      "0.0002253206216719736",
      "-4.931577503458019e-06",
      "-7.053720559142788e-05",
      "-0.00019253382024623364",
      "-0.0003050750822423698",
      "1.9230491579342933e-05",
      "-0.00015930508036045253",
      "0.0002990376093253099",
      "-6.485647106222882e-05",
      "-0.0005479073296155324",
      "-0.0005541015216024017",
      "-3.245484602910384e-05",
      "-0.00017119412975639148",
      "0.00023986204471765392",
      "-7.845394247826878e-06",
      "-4.584601042944416e-05",
      "-6.858007524849848e-06",
      "9.148840185549731e-05",
      "7.845394248908051e-06",
      "-1.5795383841215451e-15",
      "7.954410005213895e-05",
      "0.0001745007192405661",
      "-8.468177720353535e-05",
      "4.58460104306755e-05",
      "-7.95441000511768e-05",
      "-1.0347563380094006e-15",
      "-8.538284525341583e-05",
      "-0.00022342655545624736",
      "0.0005246975668895615",
      "-0.0002191719149036065",
      "0.00025094658757133105",
      "-6.09601333998793e-05",
      "-0.0002597082955484744",
      "-0.00045707831288786257",
      "-0.00011356149368741394",
      "-0.0001362235732308207",
      "0.0002070359915780515",
      "0.00027148165520003156",
      "0.000657918962597541",
      "-0.000113561493687055",
      "-6.853404100399484e-05",
      "0.0001882990896800235",
      "0.0006957634167198322",
      "7.252942026178513e-05",
      "-2.8494108724861263e-05",
      "-1.0739218629078264e-05",
      "-0.00016296293026489217",
      "-6.370606924622088e-05",
      "-0.00032746581962967623",
      "0.00011822390500852382",
      "7.942575720470922e-05",
      "-0.0003304825039526933",
      "-0.0002861398912384325",
      "0.00016009265366980912",
      "-0.0001294224764953741",
      "5.3058096926387305e-05",
      "-0.00030944018031175074",
      "0.0014304912644403217",
      "-0.00011936939420198951",
      "-0.0011805662197105608",
      "-0.0009977744246815654",
      "-0.0006436016973826274",
      "-0.00021044013344997923",
      "0.0002473315283318839",
      "-0.0002509465875673742",
      "0.00013622357323565023",
      "0.0006490112091955469",
      "0.0004398817551949917",
      "8.53828452504401e-05",
      "6.0960133395678834e-05",
      "-0.0002070359915795421",
      "-0.0003210322453729696",
      "-0.0010599301241359627",
      "0.0002528140109256133",
      "-6.853404100392927e-05",
      "0.0003210322453690196",
      "5.231111640471516e-15",
      "-0.0002886899544609439",
      "-0.0002907097909101112",
      "-1.0739218627755566e-05",
      "-0.00020105820128778378",
      "0.00015934657486888425",
      "-0.0007836982902232786",
      "-0.0001646567469898961",
      "-0.0005799026141101507",
      "0.00017385347534089072",
      "0.00019539329611914828",
      "-8.72737219989794e-05",
      "-0.000161761177991392",
      "-0.00018829908967532167",
      "0.0001629629302605637",
      "-0.00015934657486957278"
    ],
    [
      "0.0008415744373850148",
      "0.0015611845927705028",
      "0.0020223267177326785",
      "0.0008350585653533923",
      "0.0008220272248563292",
      "0.0015611845927724513",
      "0.0005986800006481229",
      "0.0005744695715711223",
      "0.0018515250692757808",
      "0.0009590780214715699",
      "0.002022326717734206",
      "0.0005744695715712831",
      "0.0005142024922478225",
      "0.0011153697620104664",
      "0.0018289253010696973",
      "0.000835058565353386",
      "0.0018515250692731572",
      "0.0011153697620107982",
      "0.0003622603838416549",
      "0.001849523672191687",
      "0.0008220272248558877",
      "0.0009590780214718252",
      "0.0018289253010732936",
      "0.0018495236721915531",
      "0.0003340988502917079",
      "0.00045194657041560115",
      "0.0005115335616390311",
      "5.6677553861555e-05",
      "-0.00014395074905873323",
      "0.00045194657041512735",
      "-0.00028824106067556603",
      "-0.0004330643145484256",
      "0.0006540918798985477",
      "0.00034535522112748307",
      "0.0005115335616385013",
      "-0.00043306431454824914",
      "-0.0003164194872947013",
      "-3.484550689042469e-05",
      "-0.00037550817175387955",
      "5.6677553863359804e-05",
      "0.0006540918798967567",
      "-3.484550688849265e-05",
      "-2.612152439352271e-05",
      "-6.556125416407282e-05",
      "-0.0001439507490596153",
      "0.0003453552211285305",
      "-0.0003755081717559546",
      "-6.55612541617628e-05",
      "-0.00033373613695982977",
      "-0.0010018388516893342",
      "-0.00020486014830341776",
      "0.00035558361904183155",
      "-0.0001329703196026587",
      "-0.0005889679773516299",
      "-0.000803139974233935",
      "0.0013074186668911075",
      "0.00012382896782119272",
      "0.0009723618562640053",
      "-4.0197418763515754e-05",
      "-8.746612618126115e-06",
      "0.0003007766786419222",
      "0.0008191530767293682",
      "-6.235264793151149e-05",
      "-0.00023414049325680091",
      "-0.000102342676003142",
      "-0.00037633953164516767",
      "0.0005279191244845177",
      "0.00044172646294716637",
      "0.0010504329622842232",
      "-0.0005481813975478938",
      "-0.00042584036072346686",
      "5.737633622704447e-05",
      "-0.00018112470067745316",
      "-0.0001823821292140928",
      "0.0009723618562649056",
      "8.120646629379119e-05",
      "0.00033920608310957976",
      "-0.0003106650604301459",
      "0.0002956371042214081",
      "-0.0008923291378244212",
      "-0.0005855518355437075",
      "-0.0002484606499419295",
      "-0.0008093426183992744",
      "-0.0008614311907440396",
      "0.0005095689228553121",
      "0.0008519828785555247",
      "0.0006132914639539565",
      "0.0002086173159419606",
      "-0.00128130645148325",
      "-0.0007156892116214088",
      "-0.0004384132104332389",
      "-8.412043307259683e-05",
      "0.0011077445642968013",
      "-0.00039851908422496154",
      "-0.0005607434209600698",
      "-6.235264793304085e-05",
      "0.00011320099614373696",
      "8.719616535862794e-05",
      "-0.0006745542415855303",
      "0.00019004482237573717",
      "0.0005095689228548785",
      "4.351773505338491e-05",
      "-1.987908399723387e-05",
      "0.00067167543888832",
      "-0.0009375777244970095",
      "-0.0006372689622671973",
      "0.0005833434296274303",
      "-0.0007553831978868098",
      "0.00011255959593693872",
      "0.0009696415374898937",
      "0.00012312256168286757",
      "-0.0004789535168813474",
      "0.0006296803824049707",
      "-0.0010159485135101903",
      "-0.00013393953069455156",
      "0.00044172646294922445",
      "-0.00035949959860808313",
      "-0.00014576674941171012",
      "0.00034911525976592957",
      "0.00027622799935717794",
      "-0.0007156892116227181",
      "-0.00020153877278804034",
      "0.00010993765969399347",
      "-0.0002944362267123039",
      "0.0007318923257980612",
      "0.00012312256168275915",
      "-0.00010381618735015058",
      "0.0005445993717088553",
      "-0.0003460696882697894",
      "-0.0004515353841515214",
      "0.0004214891530426904",
      "0.0005386167242362482",
      "0.00014518667960884197",
      "0.0006087457382393724",
      "0.0003623160521570525",
      "-0.000588967977352783",
      "-4.019741876311181e-05",
      "-0.00023414049325689746",
      "0.001050432962284933",
      "-0.0010018388516923452",
      "-0.0008031399742345352",
      "-8.746612617146382e-06",
      "-0.00010234267600486828",
      "-0.0005481813975465582",
      "-0.00020486014830274073",
      "0.0013074186668911132",
      "0.0003007766786444011",
      "-0.0003763395316462686",
      "-0.0004258403607254337",
      "0.0003555836190423356",
      "0.00012382896782208247",
      "0.0008191530767304306",
      "0.0005279191244871928",
      "5.737633622783537e-05",
      "0.0002761054982078185",
      "-0.0003479268114812475",
      "-0.0004651634642503027",
      "8.120646629565402e-05",
      "0.00027610549820839377",
      "-0.00016584703280999994",
      "-0.00011110243280201956",
      "-0.00020349506664197218",
      "0.00011320099614317096",
      "-0.0003479268114818765",
      "-0.00011110243280357139",
      "0.00039565318248673404",
      "-8.67165324257203e-05",
      "-0.00035949959860756043",
      "-0.00046516346425005826",
      "-0.00020349506664249978",
      "-8.671653242738914e-05",
      "-8.337801182920133e-05",
      "-0.0008229613913003955",
      "-0.00018099340684661424",
      "-0.0005855518355433028",
      "0.00018544957044191063",
      "0.00023010229351393764",
      "-0.0001358109748799697",
      "-0.0002427664246579734",
      "4.351773505198983e-05",
      "-0.00012781613982720764",
      "9.694313050434734e-05",
      "0.00011929130021448121",
      "-0.00020837908164895912",
      "-0.00020153877278676792",
      "-0.0005927955686199954",
      "0.0003747185626755177",
      "0.0002639183240239178",
      "4.368385898875491e-05",
      "-0.00018456101116211498",
      "0.0008519828785562452",
      "-0.00012781613982803616",
      "-0.0003167969139013549",
      "-0.00035273200092976714",
      "0.0010453768025526864",
      "0.0005833434296294883",
      "-0.0005153708146240524",
      "0.00036810244070072833",
      "-0.00012020943185707284",
      "-0.0004186241226522875",
      "-0.00010381618735223236",
      "0.0011294689300507786",
      "-0.0013974682403341883",
      "0.00032507909147444974",
      "-0.00014133178677775644",
      "-0.0004384132104358056",
      "-0.0005927955686198878",
      "-8.112097573381498e-05",
      "0.0003281572054376405",
      "-0.0005148510581509005",
      "-0.0004789535168805363",
      "0.0011294689300499292",
      "-0.0001614694807356181",
      "-0.0003023974783109135",
      "0.0001940082292559548",
      "0.0005386167242361497",
      "0.00013616730197938792",
      "0.0008027797036387825",
      "-0.0001357634952384038",
      "0.00010204777851178863",
      "0.0003392060831109412",
      "-0.0002484606499425122",
      "0.0006132914639530617",
      "-8.412043307179205e-05",
      "-0.00018112470067592148",
      "-0.00031066506043285757",
      "-0.0008093426183992238",
      "0.00020861731594338067",
      "0.0011077445642958031",
      "-0.0001823821292160603",
      "0.00029563710422067925",
      "-0.0008614311907469628",
      "-0.0012813064514828913",
      "-0.0003985190842256136",
      "0.00023010229351349594",
      "9.694313050574439e-05",
      "0.0003747185626739596",
      "8.719616535763673e-05",
      "-0.0008229613912996062",
      "-0.00013581097488172576",
      "0.00011929130021501071",
      "0.00026391832402557685",
      "-0.00014576674941166196",
      "-0.00018099340684753736",
      "-0.0002427664246575239",
      "-0.00020837908165094424",
      "4.368385898839166e-05",
      "8.114316604674454e-05",
      "0.00028841895486005027",
      "-1.9879083998323587e-05",
      "-0.0003167969138996275",
      "8.114316604607877e-05",
      "-0.00021989577286772805",
      "0.00012243665078284088",
      "0.00010993765969440249",
      "-8.11209757347528e-05",
      "0.0002884189548619327",
      "0.0001224366507819485",
      "0.00014105296260347847",
      "-0.00036405042600453686",
      "-0.0007553831978865795",
      "0.00036810244069905053",
      "-0.0010088433801168956",
      "-0.00010301793484535704",
      "0.001224113444192417",
      "0.0005445993717079432",
      "-0.0001614694807376533",
      "0.0005838352848116068",
      "-0.0011616171801309219",
      "7.375225644271486e-05",
      "0.0006296803824045653",
      "-0.0013974682403309156",
      "0.0005838352848110676",
      "-0.0002737148736124297",
      "-0.0005514919729756064",
      "0.00014518667960786017",
      "0.0008027797036381",
      "-0.0008998073516776128",
      "0.0007539550480741637",
      "0.0003446544129644864",
      "-0.0006745542415842333",
      "0.0006716754388879237",
      "0.00011255959593693614",
      "-0.0010159485135100982",
      "-0.000560743420960019",
      "0.00019004482237691515",
      "-0.0009375777244981529",
      "0.0009696415374893662",
      "-0.00013393953069512697",
      "-0.00035273200092726914",
      "-0.00012020943185806919",
      "0.00032507909147250913",
      "0.00034911525976621607",
      "-0.00018456101116133924",
      "0.0010453768025527796",
      "-0.00041862412264937984",
      "-0.0001413317867766071",
      "-0.00010301793484614932",
      "-0.0011616171801310748",
      "-0.00029443622671144044",
      "0.00032815720543925966",
      "-0.0003640504260042302",
      "0.0012241134441925673",
      "7.375225644256073e-05",
      "-8.98118220570886e-05",
      "-0.0003460696882695867",
      "-0.0003023974783104311",
      "-0.00027371487361342703",
      "-8.98118220578874e-05",
      "-0.00016267059280813148",
      "0.000608745738238533",
      "-0.00013576349524069931",
      "0.0007539550480749634",
      "-0.0017400645770003168",
      "5.7532856455466996e-05",
      "0.00027622799935592845",
      "0.000731892325799437",
      "-0.00045153538415058773",
      "0.0003623160521572155",
      "-0.0005148510581519788",
      "0.00019400822925773955",
      "0.00010204777851117616",
      "-0.0005514919729753549",
      "0.0003446544129657327",
      "5.753285645519456e-05",
      "-0.0007771012241908824",
      "0.0010198140995384781",
      "-6.703701737582535e-05",
      "0.0001302788756137925",
      "0.0007771012241923098",
      "-7.386628654462338e-16",
      "0.0003653654315528027",
      "-0.0006305699448679463",
      "0.00035370614857456754",
      "-0.001019814099539405",
      "-0.0003653654315532679",
      "3.949567093719714e-16",
      "-0.00043866841120226996",
      "-0.0005524125816285856",
      "6.703701737534413e-05",
      "0.0006305699448684068",
      "0.0004386684112026737",
      "-6.229639975691589e-16",
      "-0.0006485541297393704",
      "-0.00013027887561235422",
      "-0.000353706148573372",
      "0.0005524125816297107",
      "0.0006485541297397007",
      "3.6130439373648353e-16",
      "0.0008182295672864463",
      "0.0005620637155995507",
      "-0.0002587471347067734",
      "0.001100860310905057",
      "-0.00043655050813727495",
      "-0.0001622931232926771",
      "-0.0002711676559075498",
      "0.0008875578053712449",
      "6.915862841368527e-05",
      "-0.0006598647906178936",
      "-0.00014214293326473553",
      "0.0003056287641997684",
      "-0.0012311573187099613",
      "-0.00048398713138027744",
      "0.001518251236189103",
      "-0.0002932367195463127",
      "-0.00015676903228219636",
      "0.00035624216257157756",
      "0.00012142482168675897",
      "-9.677205051366596e-05",
      "0.0006925442486270138",
      "-0.0003851418897861568",
      "-0.0002933489068845088",
      "-0.0006055503710840245",
      "0.0007094165033738524",
      "6.915862841600707e-05",
      "0.00022644898568041524",
      "0.0006228784982832395",
      "-0.000740598551281259",
      "-0.0001678918772401808",
      "-0.0016270066579938069",
      "0.0001984253908183921",
      "0.00034556122227825085",
      "-0.0005179325750785935",
      "0.000730438901403854",
      "0.00025485154070401477",
      "-0.0006520481783469647",
      "0.0006925261626784462",
      "-8.701753898898788e-05",
      "-0.0008427026868267081",
      "0.00020135439128870713",
      "-0.0002687660290824127",
      "0.0005225170655770023",
      "0.001030216675547425",
      "0.000569794417511253",
      "-0.0005297524203426216",
      "-0.00048398713138157165",
      "0.000508861499194747",
      "0.00021892715065768758",
      "-2.4284290167056195e-05",
      "-0.0005367194865305097",
      "0.0002548515407063156",
      "0.00018094955652228937",
      "-0.00021868900090497607",
      "-0.0003424508696280725",
      "-0.00025474358545627437",
      "0.00043870900347504774",
      "-0.00031537179649800134",
      "3.893879541138607e-05",
      "0.0004494082693026501",
      "-0.0004549356161468482",
      "-0.0007290399493358708",
      "-0.00041729010671858765",
      "-0.0006842467393760838",
      "0.00023079209766983496",
      "-0.00034423563695274356",
      "0.00012142482168671134",
      "-0.00022179399251079146",
      "-5.7550659835120004e-05",
      "-0.00046916546651127645",
      "0.00037165580406686824",
      "0.0002013543912870173",
      "1.6406812445687347e-05",
      "0.0001869693026453627",
      "0.0006612910312192627",
      "-0.0003592967603068356",
      "-0.0007290399493361395",
      "0.00042898817115888675",
      "-0.000503327500922542",
      "-0.00022227530473747977",
      "0.00102720051195326",
      "0.0005854427455701946",
      "-3.8554814081975805e-05",
      "0.0008949981874263492",
      "-0.0008860119241726755",
      "0.0001894299029659941",
      "0.000436550508136818",
      "0.0006598647906185208",
      "-0.0015182512361913514",
      "9.677205051434798e-05",
      "-0.0008182295672868045",
      "0.00016229312329337837",
      "0.00014214293326609",
      "0.00029323671954863026",
      "-0.000692544248627162",
      "-0.0005620637156014297",
      "0.00027116765590770125",
      "-0.00030562876420145495",
      "0.00015676903228143077",
      "0.0003851418897888525",
      "0.00025874713470853",
      "-0.0008875578053720544",
      "0.001231157318712713",
      "-0.00035624216257351953",
      "0.0002933489068854185",
      "-0.0001900830053469699",
      "0.0007699040487488052",
      "-0.0004549625849715206",
      "0.00022644898568152175",
      "0.00019008300534613772",
      "-5.726410480812506e-16",
      "-0.00044835499493927586",
      "0.0008099704940870321",
      "0.0005088614991948945",
      "-0.0007699040487475546",
      "0.0004483549949390759",
      "1.9704867776490564e-16",
      "-0.0004378285864425321",
      "-0.00022179399251127086",
      "0.00045496258497195987",
      "-0.0008099704940880251",
      "0.0004378285864422554",
      "-3.492761180601831e-16",
      "0.00023813709818948706",
      "-0.00044099078503858047",
      "0.00019842539081967503",
      "0.00039063414132920924",
      "8.438502555306757e-05",
      "0.00010291718776952733",
      "0.0007143385811093269",
      "0.00018094955652184214",
      "-0.000828628143393152",
      "-0.00010126672110821467",
      "6.115458783687537e-05",
      "2.0085210428999802e-05",
      "1.6406812445130135e-05",
      "7.790894674576611e-05",
      "-0.00044460421411751167",
      "3.466803262953124e-06",
      "0.00013949854645364367",
      "0.001085275908958097",
      "-0.00065204817835055",
      "-0.0008286281433939024",
      "1.3110654515672344e-05",
      "-0.00010914577742371011",
      "-0.000586323348007809",
      "-0.00031537179649699726",
      "0.0013921082669513868",
      "0.00035334680181588895",
      "-0.00048003309682672984",
      "-0.00013461390911307503",
      "0.0004289881711592459",
      "0.0003814004392353894",
      "0.0008481995596217616",
      "0.0002705230303680094",
      "2.211979262759894e-05",
      "-0.00026876602908219356",
      "7.790894674666991e-05",
      "-8.449222153263926e-05",
      "0.00016047100325327265",
      "-0.0008991848299741323",
      "-0.00041729010671954136",
      "0.0003814004392343759",
      "-0.00030456289021544685",
      "0.00028710316596593834",
      "0.000354020811037509",
      "-3.855481408064647e-05",
      "-0.0007520739011189201",
      "0.0007626158572172106",
      "-0.0004617390178290661",
      "1.6287624314401966e-05",
      "-0.000622878498283693",
      "-0.0003455612222783776",
      "-0.0006925261626801435",
      "-0.0005225170655740014",
      "0.0006055503710858076",
      "0.0007405985512799001",
      "0.0005179325750806482",
      "8.701753898829281e-05",
      "-0.0010302166755496377",
      "-0.0007094165033740063",
      "0.00016789187724272725",
      "-0.0007304389014064279",
      "0.0008427026868290511",
      "-0.0005697944175111452",
      "-8.438502555387751e-05",
      "0.00010126672110699707",
      "0.0004446042141173031",
      "0.00021892715065876723",
      "-0.00023813709818996395",
      "-0.00010291718776888822",
      "-6.115458783605111e-05",
      "-3.466803264316685e-06",
      "-5.755065983648451e-05",
      "0.00044099078503842906",
      "-0.0007143385811110228",
      "-2.0085210428185973e-05",
      "-0.00013949854645427294",
      "0.0005758984911676306",
      "1.1524317186955283e-05",
      "-0.0002186890009046824",
      "1.3110654514661138e-05",
      "-0.000575898491167833",
      "3.785010851458732e-16",
      "0.00043643445469843394",
      "0.00018696930264450203",
      "-8.449222153379732e-05",
      "-1.1524317187294691e-05",
      "-0.00043643445469854675",
      "-9.2268175102245e-17",
      "-0.0007853257871870309",
      "3.893879541255587e-05",
      "0.00035334680181280066",
      "-0.00036086122977567453",
      "0.000494144989423142",
      "3.1038337545231454e-05",
      "-0.0005033275009228697",
      "-0.0003045628902143135",
      "-0.0004897896832489626",
      "-0.00040447405400468163",
      "-0.00042726865694363763",
      "-0.0006842467393744393",
      "0.00084819955962075",
      "-0.0004897896832462173",
      "-0.0005371823921642969",
      "0.0009496068715820582",
      "0.0008949981874247164",
      "0.0007626158572161119",
      "0.0005026882952280448",
      "-0.0007995490648759552",
      "0.00014418223896650806",
      "2.428429016895204e-05",
      "0.00034245086962919824",
      "-0.0004494082693026457",
      "-0.00023079209767105563",
      "0.0005297524203423238",
      "0.0005367194865300758",
      "0.00025474358545750266",
      "0.00045493561614794756",
      "0.0003442356369525857",
      "0.0001091457774214086",
      "0.00048003309682556687",
      "-0.0002705230303646413",
      "-0.0004691654665089281",
      "-0.0010852759089573824",
      "0.0005863233480092976",
      "0.00013461390911046807",
      "-2.211979262677518e-05",
      "-0.0004941449894230865",
      "0.0004044740540049469",
      "0.0006612910312194495",
      "0.0001604710032515909",
      "0.0007853257871900137",
      "-3.103833754543653e-05",
      "0.0004272686569437273",
      "-0.000548273717356139",
      "-0.0002222753047374985",
      "0.00028710316596662757",
      "-0.0005371823921648347",
      "0.0005482737173559845",
      "-1.9927634695193472e-16",
      "-0.000886011924173044",
      "-0.00046173901782785314",
      "-0.0007995490648790964",
      "-0.00035423350599264245",
      "-0.0007037965623230212",
      "-0.0003716558040671822",
      "0.0003592967603063951",
      "-0.0010272005119532778",
      "-0.00018942990296555266",
      "0.0008991848299753078",
      "-0.0003540208110356338",
      "-1.6287624313620114e-05",
      "-0.000949606871585225",
      "-0.00014418223896646998",
      "0.0007037965623230443"
    ]
  ],
  "status": "RIGOROUS PENTAGON-CAP INTERVAL EXCLUSION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.01355205928691049349864547 +/- 2.98e-27]",
      "[0.03009549092084880207265553 +/- 3.39e-27]",
      "[0.02525344772688119935638122 +/- 4.70e-27]",
      "[0.01273420909827929414785291 +/- 1.62e-28]",
      "[0.003320817781603734074453671 +/- 4.11e-29]",
      "[0.005745716161232393288734584 +/- 4.57e-28]",
      "[0.006513622988893352063319702 +/- 4.42e-29]",
      "[0.002291345276289692784021820 +/- 2.44e-28]",
      "[0.0006233175256645778255590073 +/- 4.32e-29]",
      "[0.0001573651436881127288588256 +/- 1.29e-29]",
      "[0.0004074254502060442903711335 +/- 3.91e-29]",
      "[0.0001381587180178291135102610 +/- 1.59e-29]",
      "[9.461198087297828647720349e-5 +/- 3.48e-30]",
      "[8.034225368533005595269070e-5 +/- 3.53e-30]",
      "[4.817250079850967907374626e-5 +/- 2.24e-30]"
    ],
    [
      "[0.01245795905464240287445347 +/- 2.30e-27]",
      "[0.02494027079356908083273561 +/- 4.84e-27]",
      "[0.02771968523017318043164402 +/- 3.64e-27]",
      "[0.01986225459519195703048211 +/- 3.99e-27]",
      "[0.01347021801436082900256275 +/- 3.07e-27]",
      "[0.003285073063502741032745629 +/- 1.65e-28]",
      "[0.005674951340178773088802863 +/- 4.72e-28]",
      "[0.008200691395268596345214267 +/- 3.36e-28]",
      "[0.001490659716166002094276416 +/- 3.18e-29]",
      "[0.001119358888625583859844898 +/- 2.44e-28]",
      "[0.0001868187872553232043032975 +/- 1.84e-29]",
      "[0.0002106455075740506816445609 +/- 6.14e-30]",
      "[9.650152129386235212932199e-5 +/- 1.90e-30]",
      "[0.0002712518439563913590612736 +/- 4.53e-29]",
      "[5.648460024104916521974552e-5 +/- 1.92e-30]"
    ]
  ],
  "exact_identity": "R(t)=-PPT(Q(t))-sum T^*(H_j(t) tensor G_j)T; both endpoint residuals are positive definite.",
  "scope": "Only the stated noncentral pentagon cell and regular-pentagon edge interval. All six-mark configurations in its closed oriented cell are excluded by P1/P2/P3 invariance. This is not a proof of the full DS6 eigenvalue region.",
  "verification_seconds": 0.08483733306638896
}


==> anc/small-orders/order6/pentagon_cap_uniform_c2_e2_0.0_0.23_certificate.json <==
{
  "cell": 2,
  "edge": 2,
  "interval": [
    "0.0",
    "0.23"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      1
    ],
    [
      "orientation",
      0,
      2,
      5,
      -1
    ],
    [
      "orientation",
      0,
      3,
      4,
      1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      1
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        3
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ]
  ],
  "rational_G": [
    [
      "3.1405861243058696e-05",
      "3.140709721082036e-05",
      "3.140549420513622e-05",
      "3.140658591016675e-05",
      "3.1406061522905155e-05",
      "1.6329842369998014e-09",
      "-4.322265189867479e-10",
      "2.2280407293373057e-09",
      "6.702560193924993e-10",
      "2.756482322438115e-10",
      "2.458199740682096e-09",
      "2.5008274551249625e-10",
      "1.182337443569412e-09",
      "1.545467763553524e-09",
      "1.8754988567690303e-09",
      "1.7122551821432763e-09",
      "-9.877101553329783e-10",
      "-2.322814233515815e-10",
      "-1.4869660931143307e-09",
      "2.1832440553919554e-09",
      "1.8661479825661086e-11",
      "1.232943917139205e-09",
      "9.413816419582825e-10",
      "1.5243882256312025e-09",
      "1.5337855109144056e-09"
    ],
    [
      "3.140649496129364e-05",
      "3.140774287830705e-05",
      "3.1406968863957145e-05",
      "3.140745223714869e-05",
      "3.140885566027224e-05",
      "9.934217070051734e-10",
      "-3.379035352085066e-10",
      "2.8154564337683227e-09",
      "6.806463839175586e-10",
      "7.718240344846084e-10",
      "3.0937802197074756e-09",
      "1.3030065255112799e-09",
      "1.765848648101904e-09",
      "3.4095478921604043e-09",
      "2.7336373761447767e-09",
      "6.998962515455128e-10",
      "-2.1495460879988826e-09",
      "-5.867882611064489e-10",
      "-2.8888223553661554e-09",
      "2.5996488350626177e-09",
      "6.673805181665839e-10",
      "2.3112533402233824e-09",
      "1.2753125345545486e-09",
      "1.9515422968680286e-09",
      "1.1055087317415134e-09"
    ],
    [
      "3.1405418404725134e-05",
      "3.140803193127237e-05",
      "3.1406118417912334e-05",
      "3.140737959660245e-05",
      "3.140561553675121e-05",
      "2.10319810859704e-09",
      "-6.777468917710924e-10",
      "2.4293261304842264e-09",
      "1.283073638620198e-09",
      "-3.1240700168760684e-10",
      "2.411022739019574e-09",
      "-2.096559129563195e-10",
      "1.3457560889081415e-09",
      "1.2262131271047766e-09",
      "1.7273448586022396e-09",
      "1.8098251730010155e-09",
      "-8.795462263759343e-10",
      "-4.739146529705894e-10",
      "-1.0405221390894144e-09",
      "2.8552092821574113e-09",
      "2.9386191550349306e-10",
      "3.498349262930801e-10",
      "8.315295168860118e-10",
      "1.8926743926085113e-09",
      "1.8723006734793166e-09"
    ],
    [
      "0.014466476815798478",
      "0.002980439882201766",
      "0.014089639003178526",
      "0.004356141077021246",
      "0.0004417346409583512",
      "-0.005363339814816139",
      "0.005623400342305492",
      "-0.00013041032993932154",
      "-0.0016914806966882687",
      "0.001279419851780162",
      "-0.0019849007069612317",
      "0.0010788349055157447",
      "-0.007213897663807539",
      "0.0009276117983045376",
      "-0.0009423264023948927",
      "0.003715374992145709",
      "0.01308847364374132",
      "-0.007900049093722302",
      "0.0017497403640610537",
      "-0.006310387514458106",
      "0.0029688244992669838",
      "-0.00021474754516560745",
      "-0.0029593306280268124",
      "0.002215335765482149",
      "-0.0009415276523187024"
    ],
    [
      "3.1407697962025455e-05",
      "3.1408996859569414e-05",
      "3.140947773311544e-05",
      "3.140856183604413e-05",
      "3.140753477067141e-05",
      "-6.893856532975126e-11",
      "1.9180585400429067e-09",
      "3.0445392615912576e-09",
      "1.4763751745735598e-09",
      "-3.679286436663401e-10",
      "3.744156836249867e-09",
      "1.335483369154329e-09",
      "1.9416822326847e-09",
      "3.6664668249213296e-09",
      "3.2651722154558926e-09",
      "1.4998411692088993e-09",
      "-3.9989073363699985e-09",
      "9.426613170341637e-11",
      "-2.4428290258809404e-09",
      "1.9568445130945845e-09",
      "8.787945117448611e-10",
      "2.6031225839490028e-09",
      "2.7844476925574535e-09",
      "1.3895681102660703e-09",
      "1.0271364769706357e-09"
    ],
    [
      "3.140720248452705e-05",
      "3.140962526601065e-05",
      "3.140728551561024e-05",
      "3.141295811231126e-05",
      "3.140583879032308e-05",
      "2.972068311823197e-09",
      "3.130661917728526e-10",
      "5.303860659682835e-09",
      "5.044455118964123e-10",
      "-4.2389411986832936e-10",
      "5.526659670752378e-09",
      "-6.699845398323366e-10",
      "1.2195684580512521e-09",
      "2.133118124342895e-09",
      "5.611374695107064e-10",
      "1.5087250950597613e-09",
      "-2.139047589584006e-09",
      "1.2876717502106292e-09",
      "-1.0707742710633763e-09",
      "2.1435758736307395e-09",
      "2.010443593750778e-09",
      "9.602711813944784e-10",
      "1.7167342062411268e-09",
      "1.61214196643012e-09",
      "1.8252686001795164e-09"
    ],
    [
      "3.142712076801155e-05",
      "3.1443318964361065e-05",
      "3.1438610255066044e-05",
      "3.145419865176976e-05",
      "3.1406486274752606e-05",
      "1.9152291543200408e-08",
      "-1.978008857798628e-08",
      "7.257510982808249e-09",
      "3.629872546073864e-09",
      "2.4004768818331887e-09",
      "-2.5246425822182943e-08",
      "2.276363695840884e-09",
      "-3.116940806412388e-08",
      "-1.6982837821612783e-09",
      "2.077150969394144e-09",
      "2.3366502795305125e-08",
      "1.7423999663529848e-08",
      "-3.160096811903648e-08",
      "-1.5643744831596247e-09",
      "3.677441515364899e-08",
      "-3.1512514143890526e-08",
      "-2.757176566250138e-09",
      "2.3867752384064157e-08",
      "-7.58482295040208e-10",
      "6.160994917768558e-09"
    ],
    [
      "3.140624166873861e-05",
      "3.1409405202121846e-05",
      "3.1405976843099216e-05",
      "3.140793151262874e-05",
      "3.140511832104863e-05",
      "2.6704514833449306e-09",
      "8.324191690693152e-11",
      "2.9321232362405894e-09",
      "1.5800228316611709e-09",
      "3.568651412407528e-10",
      "3.31692241313511e-09",
      "1.6936924145053372e-10",
      "1.713802630321454e-09",
      "1.6443892967242334e-09",
      "1.883293237774666e-09",
      "2.138921800502054e-09",
      "-9.449826940433417e-10",
      "-1.0403005982685627e-10",
      "-8.504185175263234e-10",
      "2.665735741012504e-09",
      "8.545521498154532e-10",
      "6.571085766251184e-10",
      "7.500632816623257e-10",
      "1.3020143270535068e-09",
      "1.6212525223821567e-09"
    ],
    [
      "3.140595833410867e-05",
      "3.14071094017701e-05",
      "3.140610287506021e-05",
      "3.140787375913549e-05",
      "3.1406680127610085e-05",
      "1.6298994664919974e-09",
      "1.1779794550438968e-10",
      "2.5907177873222987e-09",
      "1.1749529028985383e-09",
      "4.159927040968078e-10",
      "2.3194008831943137e-09",
      "1.364885480000912e-09",
      "1.000599380085919e-09",
      "1.2726408214199395e-09",
      "2.377895468621083e-09",
      "1.1335179481604843e-09",
      "-1.3468972587883067e-09",
      "-4.014917945859693e-10",
      "-1.5278812334599782e-09",
      "1.018719667212483e-09",
      "5.165955404733348e-10",
      "2.719499548035055e-10",
      "2.2952984505500264e-09",
      "1.848358198292854e-09",
      "9.309022965695044e-10"
    ],
    [
      "0.0002090942611526158",
      "0.0008568920625388612",
      "0.00029318103337334613",
      "0.0007098994946144433",
      "0.0006672993510538801",
      "0.00030492397539590935",
      "-9.670351406388556e-05",
      "-0.0002932227231864439",
      "-1.1360004587269783e-05",
      "8.546873850867529e-05",
      "-0.0002606660841782315",
      "-0.00045763201733118686",
      "0.00036132657837146485",
      "-0.00035829222210952784",
      "-0.00033282822225877727",
      "0.00023173910231697253",
      "0.0001927772055323508",
      "0.00018595449335902372",
      "-0.00033594983747519357",
      "0.0004569340682746713",
      "0.0007015226780484024",
      "-0.0005616855089015194",
      "0.00021692297330445356",
      "0.00019515952744236307",
      "0.0005662823053316035"
    ],
    [
      "3.140707308322065e-05",
      "3.140697134993768e-05",
      "3.1406202968284775e-05",
      "3.140696492537576e-05",
      "3.140566964231672e-05",
      "1.1463430783094013e-09",
      "8.596983126305196e-10",
      "2.2897989696593325e-09",
      "1.0308434954651186e-09",
      "1.2650066435461602e-10",
      "2.5510764324090294e-09",
      "3.0046717639130856e-10",
      "1.387318353206592e-09",
      "1.7532449718025331e-09",
      "2.0511603030212915e-09",
      "2.071261884018485e-09",
      "-2.048515346402914e-09",
      "2.1965851219878454e-10",
      "-1.5975689388159362e-09",
      "1.3359505947062409e-09",
      "3.3809049274693346e-10",
      "1.2708680238169098e-09",
      "1.7557497912973002e-09",
      "1.1561543320250093e-09",
      "1.3860505842865534e-09"
    ],
    [
      "3.1427658946733586e-05",
      "3.14130104759776e-05",
      "3.14099322098999e-05",
      "3.141393598472583e-05",
      "3.14151621210331e-05",
      "-2.1919098185204656e-09",
      "1.6872446134248591e-09",
      "1.036342813384878e-08",
      "-9.778219862087099e-09",
      "-3.6543683633627396e-09",
      "6.192319527264978e-09",
      "-1.8124127561846274e-09",
      "-1.3137565622682847e-09",
      "5.2583838629047e-09",
      "-4.86552931502429e-09",
      "1.1501576636602319e-08",
      "-1.0452815766959626e-08",
      "8.531006874614635e-09",
      "-1.0522921252863638e-08",
      "2.6124760504157733e-09",
      "-4.143404340264158e-09",
      "8.468023599918208e-09",
      "5.201582850341769e-09",
      "-3.3163285345937113e-09",
      "2.2024812094174968e-09"
    ],
    [
      "3.1410451977857165e-05",
      "3.140939128509347e-05",
      "3.1406581954163546e-05",
      "3.141204900438826e-05",
      "3.140962240131218e-05",
      "3.282844813350621e-09",
      "2.5249441802564952e-09",
      "2.892213485048302e-09",
      "-2.4284706309058477e-09",
      "9.761772619339047e-10",
      "5.375246033603573e-09",
      "-6.139589885188059e-10",
      "2.1803829194260025e-09",
      "-9.571935121620537e-10",
      "2.484400727861189e-10",
      "3.6615943309609812e-09",
      "-5.527515645895689e-10",
      "4.600634491120302e-09",
      "-2.6092019546410576e-09",
      "7.671038831384806e-10",
      "1.4126070594170735e-09",
      "1.862790403114009e-09",
      "3.3529470211901235e-09",
      "1.0224693115194488e-09",
      "5.2189709102834714e-09"
    ],
    [
      "3.140753191282196e-05",
      "3.14095816319553e-05",
      "3.1407902631806266e-05",
      "3.1408774426136996e-05",
      "3.1407008506777774e-05",
      "1.4550111357547156e-09",
      "1.0165499781996043e-09",
      "3.99423138600096e-09",
      "1.4642848607320108e-09",
      "1.3715677843253701e-09",
      "4.118043200164344e-09",
      "1.4643817179692551e-09",
      "2.709076425444963e-09",
      "3.8838869973377645e-09",
      "3.0865453901839784e-09",
      "9.216868713426022e-10",
      "-2.8464244789482947e-09",
      "-2.354570815986107e-10",
      "-2.176522096519436e-09",
      "3.042152157955057e-09",
      "1.5058813273746883e-09",
      "2.7753714325174527e-09",
      "1.688947337721226e-09",
      "1.1846138531173032e-09",
      "7.266337764713847e-10"
    ],
    [
      "3.141239970155991e-05",
      "3.14127892888631e-05",
      "3.141034039744369e-05",
      "3.14156872800819e-05",
      "3.14218781333887e-05",
      "4.348506141014936e-09",
      "6.315780384178596e-10",
      "4.277679205691015e-09",
      "-8.613645578513317e-09",
      "-7.199840142039995e-10",
      "4.226009457720133e-09",
      "-2.7418669492278422e-09",
      "4.40651256062866e-09",
      "-2.3258713909030386e-09",
      "-6.342041449919338e-09",
      "1.6548948926399419e-09",
      "2.5016036147887085e-09",
      "6.9435703940308856e-09",
      "-6.03254978477495e-09",
      "6.69799905305052e-09",
      "3.159489416079518e-09",
      "-5.265485473872493e-10",
      "5.53308846753003e-10",
      "4.4966827044490714e-09",
      "9.861467256787372e-09"
    ],
    [
      "3.1407039180715766e-05",
      "3.140768292870952e-05",
      "3.140721254217264e-05",
      "3.1408788082849896e-05",
      "3.140595353526673e-05",
      "1.1740821043223394e-09",
      "-5.915998886366109e-10",
      "1.9277327762045615e-09",
      "1.7902197261882865e-09",
      "-1.501038670341949e-09",
      "8.238709872138498e-10",
      "-3.889759530642226e-10",
      "1.191426256100809e-09",
      "1.1206061948844861e-09",
      "1.973750408665057e-09",
      "2.6644652160949703e-09",
      "-2.3387783801738124e-09",
      "-1.5453317090002758e-09",
      "-1.7512403260164864e-09",
      "2.352627300415016e-09",
      "2.2638514162947197e-10",
      "-4.5767075291192594e-10",
      "2.013255796866489e-09",
      "2.2852931289409273e-09",
      "1.8737571349046684e-09"
    ],
    [
      "3.1406547240647644e-05",
      "3.140794273062174e-05",
      "3.140671774668313e-05",
      "3.140682820164708e-05",
      "3.1406003253973016e-05",
      "1.6302639060741435e-09",
      "1.1037977135302224e-09",
      "2.578702141021821e-09",
      "2.180164051159095e-09",
      "8.196542590865388e-10",
      "2.8232123436775944e-09",
      "7.986372009322963e-10",
      "2.162767185684164e-09",
      "2.733330946329554e-09",
      "2.7097396574549666e-09",
      "1.4847629738985652e-09",
      "-1.8256288905146685e-09",
      "-5.285680535114682e-10",
      "-1.5129737097350129e-09",
      "1.885103750090747e-09",
      "7.818483541810374e-10",
      "1.1608622452974999e-09",
      "1.2080809689189579e-09",
      "1.2281733468564779e-09",
      "1.0972878510484797e-09"
    ],
    [
      "3.1406124158227885e-05",
      "3.140995557411784e-05",
      "3.1410225211159345e-05",
      "3.140669984522266e-05",
      "3.1406874542516113e-05",
      "-1.887158396878537e-11",
      "-1.04549969540816e-09",
      "1.8374996809246292e-09",
      "2.1411659139277235e-10",
      "-6.535276938443542e-10",
      "2.121499490165559e-09",
      "-2.7129330858584e-10",
      "7.795173244990669e-10",
      "3.890456956067169e-09",
      "1.6542279616106557e-09",
      "2.3418981001123673e-09",
      "-2.2802767805340928e-09",
      "-5.327048335253335e-10",
      "-1.957926434437992e-09",
      "5.809567943818461e-09",
      "1.1373029286665573e-10",
      "3.2978707408997577e-09",
      "1.0305674409789092e-09",
      "1.4556368413512e-09",
      "1.5702393047975075e-09"
    ],
    [
      "3.141275116972889e-05",
      "3.14077795009292e-05",
      "3.141330561400589e-05",
      "3.141242230126302e-05",
      "3.140751132430755e-05",
      "-7.790699106358898e-10",
      "-3.6049216008619558e-09",
      "8.258748711570874e-09",
      "3.7700019585557993e-10",
      "-2.2704936946016345e-09",
      "-5.660221166075236e-11",
      "-1.5051219821213338e-09",
      "-8.416083888072395e-10",
      "5.368607758781887e-09",
      "2.3177387621312145e-09",
      "4.182492828181373e-09",
      "-7.561720047410881e-09",
      "-2.505716563030295e-09",
      "-5.284931140608549e-09",
      "4.681307333513432e-09",
      "-1.9918465823358228e-09",
      "1.969717664161503e-09",
      "7.161840274854093e-09",
      "3.199842525847884e-09",
      "-2.5761333568377182e-09"
    ],
    [
      "3.1408312704920004e-05",
      "3.140633466297421e-05",
      "3.140730102608003e-05",
      "3.1408468215033695e-05",
      "3.1405956360989115e-05",
      "1.485851547820966e-09",
      "9.362792383896186e-10",
      "4.687867464089273e-09",
      "2.866109093580777e-09",
      "2.7351999499004396e-11",
      "2.2381405714273057e-09",
      "6.129808631549951e-10",
      "2.3478271415403607e-09",
      "2.874160190441568e-09",
      "3.5558266488915423e-09",
      "1.526852863129588e-09",
      "-3.928976003859967e-09",
      "-1.1996896436036575e-09",
      "-2.2092607434684166e-09",
      "8.316410227540363e-10",
      "6.07498840833519e-11",
      "3.725676486976038e-10",
      "3.1440755668077604e-09",
      "2.1584513803965236e-09",
      "9.700622069609809e-11"
    ],
    [
      "3.143774548672754e-05",
      "3.1421146531390045e-05",
      "3.1412097237265796e-05",
      "3.140858362791227e-05",
      "3.143765190873853e-05",
      "-1.5371793912518696e-08",
      "-1.4468047858359635e-09",
      "4.064544360477411e-09",
      "-1.9411280719901287e-08",
      "-4.007651640122529e-09",
      "4.3622024701450066e-09",
      "2.5775945316457715e-09",
      "-1.0222153076832985e-09",
      "1.2766247159094588e-08",
      "-2.9852289251152925e-09",
      "1.3124277260058758e-08",
      "-1.4434376777612552e-08",
      "5.338628232704858e-09",
      "-2.5336583569457815e-08",
      "9.879686138042464e-09",
      "-3.2281022486324173e-09",
      "2.1612654800954635e-08",
      "1.392911588789154e-09",
      "-5.531883285894294e-09",
      "4.1361680825329345e-09"
    ],
    [
      "3.140520517843496e-05",
      "3.140579475677939e-05",
      "3.1405607324013815e-05",
      "3.140660270933498e-05",
      "3.140589565425848e-05",
      "1.278191529007228e-09",
      "-1.4616799393508182e-10",
      "2.4629999565254838e-09",
      "1.2721188084241864e-09",
      "2.259442505840108e-10",
      "2.1527550423428523e-09",
      "4.813784282304048e-10",
      "1.329054511244434e-09",
      "1.8921776468636583e-09",
      "2.1737323119037155e-09",
      "8.685323146276073e-10",
      "-1.5158568373769877e-09",
      "-6.535990885515549e-10",
      "-1.3339438915838317e-09",
      "1.6365966046122775e-09",
      "3.236852808369872e-11",
      "9.970742967874661e-10",
      "1.19286049728376e-09",
      "1.6667871128674255e-09",
      "1.2154578298207666e-09"
    ],
    [
      "0.002469164461681357",
      "0.00922849149530047",
      "0.010281015856216252",
      "0.005536578388020823",
      "0.006629915139395136",
      "-0.0014936575079213257",
      "0.0014504381076178604",
      "0.0027993286689313008",
      "-0.003885972097536699",
      "-0.009705676212710526",
      "0.0026403642306400705",
      "0.0005519084541385664",
      "-0.0029713955359614583",
      "-0.0003648331035071387",
      "-0.005424287480487264",
      "-0.004493242615168346",
      "0.004783539287663528",
      "-0.002363058535652793",
      "0.0009923529446124607",
      "-0.00025752981410186203",
      "0.006607570936288951",
      "-0.007770609819591342",
      "-0.006899028562095438",
      "0.008215777000771052",
      "-0.0026273537332563643"
    ],
    [
      "3.141426588955966e-05",
      "3.1433459152668627e-05",
      "3.1410435928946504e-05",
      "3.14407150750529e-05",
      "3.141456112058776e-05",
      "9.520150820600975e-09",
      "9.105070454951414e-10",
      "-1.726878913990081e-10",
      "8.352376652130115e-09",
      "7.117234002251261e-09",
      "-2.292204460506509e-08",
      "4.148210299405965e-09",
      "-7.1915419860624504e-09",
      "2.0257427727527e-09",
      "-1.8810356115775648e-10",
      "1.3362240908940168e-08",
      "3.239558251268088e-09",
      "-1.3464299332672652e-08",
      "-3.1503226721245613e-09",
      "3.893754038237466e-09",
      "-7.662521605144925e-09",
      "-1.2424589960866893e-08",
      "-1.8307385943673928e-09",
      "-2.1874925841717413e-09",
      "1.626293966652225e-08"
    ],
    [
      "0.010116880867610034",
      "0.005513690379094926",
      "0.0019505982678121848",
      "0.001532837364544933",
      "0.020248122991425185",
      "-0.006540362565374165",
      "-0.004394784952657766",
      "-0.003458507129963963",
      "-0.004521562814620582",
      "0.0027783396278283313",
      "0.002868462854205867",
      "-0.0018187316238023519",
      "0.0014709335631397395",
      "0.002244626885038702",
      "-0.0008448073435099266",
      "-0.003537653701305087",
      "0.00020427448277530823",
      "-0.0017836306395199435",
      "0.013544371177073548",
      "-0.001674018981467474",
      "-5.645878608333642e-05",
      "-0.010369458253347782",
      "0.000847277414262383",
      "-0.005810446815120322",
      "-0.005444278548218302"
    ],
    [
      "0.03896996127651544",
      "0.006300549207299142",
      "0.007660041563349728",
      "0.008275769620640899",
      "0.005225267803368034",
      "-0.008669180725694961",
      "-0.008444642013109497",
      "-0.017444284701660255",
      "0.004777243796731615",
      "-0.0031353212117644596",
      "0.0052487360386494755",
      "-0.0055349763872505385",
      "0.002205418513703484",
      "0.004132338405010216",
      "-0.003546785240384579",
      "-0.012998298921027367",
      "0.015024488636397505",
      "-0.004088977941577939",
      "0.013394742092073031",
      "-0.006163983732227412",
      "-0.004912815659413027",
      "-0.0013874542710429788",
      "0.007617697838247053",
      "-0.004748244361692196",
      "-0.005499116366324205"
    ],
    [
      "3.140980164156624e-05",
      "3.141207269981673e-05",
      "3.140646243612099e-05",
      "3.140950988051713e-05",
      "3.140703096943705e-05",
      "2.5300650933948783e-09",
      "5.940781405051862e-10",
      "3.6348192640844765e-09",
      "-9.502315301261625e-10",
      "3.15544704295425e-11",
      "5.782203014181593e-09",
      "4.646014155288455e-10",
      "1.2169809000235889e-09",
      "1.6033505609358259e-09",
      "1.380652115638754e-09",
      "4.742899307005431e-09",
      "-1.756320181344115e-09",
      "2.634305026333965e-09",
      "-1.6794402120970262e-09",
      "2.4248803193362692e-09",
      "6.841696702459836e-11",
      "3.076070846851806e-09",
      "1.5048085045768547e-09",
      "6.769552156169544e-10",
      "2.6742858223866298e-09"
    ],
    [
      "3.1405902988213935e-05",
      "3.1406672522409334e-05",
      "3.140497951825968e-05",
      "3.1406624139524965e-05",
      "3.1405265430108985e-05",
      "1.4961369086551754e-09",
      "4.075192310516955e-10",
      "2.1562986522605743e-09",
      "4.697037454264842e-10",
      "6.699493782768695e-10",
      "2.763390598999273e-09",
      "2.5984743711842355e-10",
      "1.5396540414865316e-09",
      "1.3818500768478522e-09",
      "1.7081547572585e-09",
      "1.6143446029343548e-09",
      "-1.0754294111248791e-09",
      "4.0704551226821895e-10",
      "-1.1260162656053622e-09",
      "1.3951892237458083e-09",
      "6.197904756512599e-10",
      "1.4439444079843659e-09",
      "1.0933883632465824e-09",
      "1.1477831502807959e-09",
      "1.4551562869567175e-09"
    ],
    [
      "3.142086586748522e-05",
      "3.1410073473218346e-05",
      "3.140753311986526e-05",
      "3.141394597248623e-05",
      "3.141859212495268e-05",
      "2.1746340207881506e-09",
      "-2.3156186944038315e-09",
      "9.128631330955749e-09",
      "-9.160633120812536e-09",
      "-1.4720914813660478e-09",
      "5.85523786389807e-09",
      "-2.6740771372329196e-09",
      "-1.449176530580589e-09",
      "4.394555042986273e-09",
      "-5.6758521940470416e-09",
      "6.8217391948891564e-09",
      "-4.071564980213924e-09",
      "5.9460839357370176e-09",
      "-1.0276440540158152e-08",
      "2.890041535726785e-09",
      "-2.142372240801457e-09",
      "4.418998678971618e-09",
      "1.9191127199037337e-09",
      "9.811336443111944e-10",
      "2.1338166617121034e-09"
    ],
    [
      "0.0003712850632633613",
      "0.0011092971461311519",
      "0.001269849967026922",
      "0.0006101628415051961",
      "0.00422799793821949",
      "0.0005954934148180069",
      "-0.0005139800924169303",
      "-0.0003228673031437128",
      "0.0006882956288153815",
      "-0.0007743130034571889",
      "-0.0006626298181568432",
      "0.000894787530425795",
      "0.000134055923880439",
      "-0.002177774601511744",
      "0.0002193424868794411",
      "0.00010835770817947985",
      "0.00039590798441494716",
      "-0.0003040758680230148",
      "-0.0009760025152976767",
      "0.0008575240660662706",
      "-0.00042982941215640764",
      "-0.0019294593551253648",
      "0.0008359352895638364",
      "0.0006741958696907862",
      "0.0015429506107480706"
    ],
    [
      "0.009817100048412554",
      "0.00044986440012764853",
      "0.0006687238409062154",
      "0.0014547638614543362",
      "0.0008324624799692892",
      "0.0019765786499966343",
      "0.002480259649358277",
      "-0.0035023494896920656",
      "0.00026831944277293766",
      "0.0005138888906106298",
      "-0.0007645510544902113",
      "-6.929052058817009e-05",
      "-0.000926081626655633",
      "-1.4966494545719533e-05",
      "0.00027113091432384983",
      "0.0004336049354101998",
      "0.00029135129676707226",
      "-0.0012892158944505312",
      "-0.002786916756791028",
      "-5.1046258230435765e-05",
      "-0.00010521554483015219",
      "-0.0005748070349230458",
      "-0.00022248383058239747",
      "-0.0007143532916508911",
      "0.0010328028434637014"
    ],
    [
      "0.0020024692430903237",
      "0.009792565666791066",
      "0.010103753399257598",
      "0.005739667892263517",
      "0.007388279884092835",
      "-0.0004741130228774374",
      "0.0033899970369353823",
      "-0.003035042740161175",
      "0.0032037108791258713",
      "0.005581648671230796",
      "-0.00242965274722092",
      "0.0037832806733622084",
      "-0.007315142268391922",
      "0.008529728821441342",
      "-0.006424603645921075",
      "0.004360626612982229",
      "0.002891562709672952",
      "-0.0014282281649930176",
      "0.0020584199033916914",
      "-0.008195291455780442",
      "0.007058044063499559",
      "-0.007582765745694117",
      "0.0019960519513998183",
      "-0.0011596205095169517",
      "-0.0008481596958647287"
    ],
    [
      "3.1407867816425857e-05",
      "3.1409270611842095e-05",
      "3.141136311496407e-05",
      "3.140870973045964e-05",
      "3.140760631247456e-05",
      "4.0410023384654233e-10",
      "8.5425325056212e-10",
      "3.6074020397493553e-09",
      "1.9855510233719302e-09",
      "-1.0107528835066129e-09",
      "3.2279759302436904e-09",
      "3.380881485024078e-10",
      "1.4169939027941308e-09",
      "4.6512653730664665e-09",
      "2.9965386037387447e-09",
      "2.1022524225761195e-09",
      "-4.622745934567654e-09",
      "-2.2445890189399928e-10",
      "-2.6769495682365505e-09",
      "3.4598331137149612e-09",
      "2.5434223248303762e-11",
      "2.4441062612834626e-09",
      "3.0144346394901427e-09",
      "1.8326548028179882e-09",
      "9.02820970051496e-10"
    ],
    [
      "3.1405180944397e-05",
      "3.140643773380448e-05",
      "3.140598309987192e-05",
      "3.140589385437633e-05",
      "3.1405403764218174e-05",
      "5.472671888600846e-10",
      "6.841518486867508e-10",
      "1.6587006744285926e-09",
      "1.1763470728210477e-09",
      "5.392670035537987e-10",
      "2.066802199080493e-09",
      "4.2778771975177184e-10",
      "1.8736617543463432e-09",
      "2.1985128378255547e-09",
      "2.1390690450542183e-09",
      "9.0539021336754e-10",
      "-1.5975491863131374e-09",
      "-4.3614680777281547e-10",
      "-1.2433272534413477e-09",
      "1.9749711501979255e-09",
      "8.935329179233601e-10",
      "1.6458067200305397e-09",
      "9.329899016431263e-10",
      "1.1370204955024375e-09",
      "1.2506622941613514e-09"
    ],
    [
      "3.141636487651648e-05",
      "3.14104167056128e-05",
      "3.1415465347545494e-05",
      "3.141060540867111e-05",
      "3.141890447369842e-05",
      "-1.544542949859257e-09",
      "-3.3672590286130235e-09",
      "5.695857986647853e-09",
      "-6.823239124666277e-09",
      "-2.7879714032556066e-09",
      "3.6019965143056258e-09",
      "-2.072341772214688e-09",
      "-3.813156099721853e-09",
      "9.900235387758645e-09",
      "-4.056707522248012e-09",
      "6.190638405411273e-09",
      "-6.922727111635202e-09",
      "3.73293726125047e-09",
      "-9.59403190305075e-09",
      "5.410922992878505e-09",
      "-2.2070400443733606e-09",
      "6.164730306591141e-09",
      "2.781057148309089e-09",
      "2.3805265340532668e-09",
      "2.7863806841557996e-10"
    ],
    [
      "3.142239900182162e-05",
      "3.141427820973896e-05",
      "3.1410186701446044e-05",
      "3.1408607819210804e-05",
      "3.141620864528776e-05",
      "-8.314215167687528e-09",
      "1.087167998844669e-09",
      "4.9181388472900035e-09",
      "-5.0987281236445765e-09",
      "-1.0106830182896669e-09",
      "1.7501515205857081e-09",
      "3.464382446439136e-09",
      "2.4535219488952927e-09",
      "6.859685225750109e-09",
      "3.560888210217031e-09",
      "4.110874371295656e-09",
      "-9.051051835427121e-09",
      "-2.4592920654035033e-09",
      "-1.216082390680615e-08",
      "5.281508208144525e-09",
      "1.7149776321024993e-09",
      "8.782449620314656e-09",
      "3.1326273302789593e-09",
      "-1.3294187482958896e-09",
      "-1.5516819023421317e-09"
    ],
    [
      "0.004974035120406686",
      "0.006306267235221388",
      "0.007973273368771615",
      "0.00012121274614080496",
      "0.007337732155522904",
      "-0.005535449350525795",
      "0.0010373690219977665",
      "-4.7367242833107107e-05",
      "0.005861704590155345",
      "-0.0003982234852221738",
      "0.00013517695167822395",
      "-0.0064011457159513785",
      "0.0008208188984731755",
      "0.002885367461050244",
      "0.00012183640663432839",
      "0.0006108066001044904",
      "0.0061787967361544025",
      "0.0006645513477696784",
      "0.00132396757711735",
      "-0.007048084188991242",
      "-0.0007384053563784525",
      "-0.0022071497266985094",
      "0.00019869630575399967",
      "-0.0070498589584162275",
      "-0.0008008122932002819"
    ],
    [
      "3.141149455031827e-05",
      "3.1415990856597275e-05",
      "3.140925730266209e-05",
      "3.142345702610467e-05",
      "3.141331982766012e-05",
      "8.328033901807597e-10",
      "3.7215848417268305e-09",
      "1.0462447221019645e-08",
      "-4.556477225270509e-09",
      "-1.0968404291862093e-09",
      "-2.896984465558977e-09",
      "2.379626561878819e-09",
      "7.407073378188625e-09",
      "-3.2591125823624678e-09",
      "-8.761873772923249e-09",
      "-3.4978173196202355e-09",
      "-6.864824636810017e-10",
      "1.931058889830563e-09",
      "-1.9060960989301063e-09",
      "6.62515929092321e-09",
      "9.926348440369374e-09",
      "-6.830309838186352e-09",
      "2.7877632515764426e-09",
      "1.2761663680696724e-09",
      "3.9453403417077824e-09"
    ],
    [
      "3.140915904044518e-05",
      "3.1409636385051044e-05",
      "3.140774234843619e-05",
      "3.140976360431555e-05",
      "3.1406267691597496e-05",
      "3.5302663587670294e-09",
      "8.748257717145904e-10",
      "5.587179988993675e-09",
      "2.632205345549954e-09",
      "3.6145762916959183e-10",
      "4.706658510785283e-09",
      "9.879744776965298e-10",
      "1.9703265513739246e-09",
      "3.213937001732314e-09",
      "3.0946962114727628e-09",
      "2.28648118467908e-09",
      "-3.386677156476268e-09",
      "1.8582626149891574e-10",
      "-2.211459268753251e-09",
      "1.3877686457073541e-09",
      "3.3395194452852184e-10",
      "4.695785590546048e-10",
      "2.728452493645119e-09",
      "1.811479526291825e-09",
      "-3.157336934177434e-11"
    ],
    [
      "3.140562637888113e-05",
      "3.140667918976405e-05",
      "3.140560816657773e-05",
      "3.140713263070504e-05",
      "3.140484774907614e-05",
      "1.465671269586083e-09",
      "6.144352388335659e-10",
      "2.9087426020726317e-09",
      "1.7853994168570462e-09",
      "6.094901075059125e-10",
      "2.6324297405084918e-09",
      "6.385811133350348e-10",
      "2.0365968528053347e-09",
      "1.951829660433845e-09",
      "2.606773874758287e-09",
      "1.0396804438623135e-09",
      "-1.768593673664178e-09",
      "-6.008560186197807e-10",
      "-8.500905333837943e-10",
      "1.4584664246246045e-09",
      "6.376520628932642e-10",
      "1.0945383018185906e-09",
      "1.3872047822653186e-09",
      "1.41453425823364e-09",
      "1.0111819530364264e-09"
    ],
    [
      "3.140500148438361e-05",
      "3.140800941132366e-05",
      "3.140569822931211e-05",
      "3.140772191720092e-05",
      "3.1405178165221835e-05",
      "2.2469488555800513e-09",
      "-2.0089183453538955e-10",
      "2.3672568219481554e-09",
      "1.312892791870628e-09",
      "3.6459123638195716e-10",
      "2.8278021522879985e-09",
      "-6.926745459607554e-11",
      "1.7600358886283525e-09",
      "1.2648213541816412e-09",
      "1.7951627091795577e-09",
      "1.3973454150106118e-09",
      "-5.828751140816377e-10",
      "-2.786493356068195e-10",
      "-6.362999534734411e-10",
      "2.6284653430397453e-09",
      "9.72204024213597e-10",
      "6.805595036057926e-10",
      "6.842134740617513e-10",
      "1.6300432342671684e-09",
      "2.017399885375881e-09"
    ],
    [
      "0.007259766454651302",
      "0.011008541374972983",
      "0.0032960900431224256",
      "0.005318365031223007",
      "0.0030395855019159737",
      "-0.008897707849950257",
      "0.004389914310392915",
      "0.002332715837244247",
      "-0.0029327512650289783",
      "-0.005282551655720055",
      "-0.003204973765077352",
      "0.003821269526912342",
      "-0.0002307763718839573",
      "-0.0007378302234549791",
      "-0.0038177434935436965",
      "0.0004211334223560739",
      "0.0020801287946819124",
      "-0.005724890097203732",
      "0.0036253426671651943",
      "-0.0028162872436473902",
      "0.006911128919933947",
      "-0.004291738933264303",
      "-0.004148122887179248",
      "0.0030457075465820543",
      "-0.0011527889325492334"
    ],
    [
      "3.140716593552079e-05",
      "3.141096589408017e-05",
      "3.140709802898529e-05",
      "3.140814648524277e-05",
      "3.1407043995647355e-05",
      "3.2657932246529253e-09",
      "-6.242995157180345e-10",
      "1.8710500965235933e-09",
      "2.2051861973323722e-09",
      "3.677517342650243e-10",
      "1.8935385146877908e-09",
      "3.465007810486595e-11",
      "3.6081700149428185e-10",
      "1.3736436016933284e-09",
      "1.3493196734264448e-09",
      "3.291198624070787e-09",
      "4.24747954395887e-11",
      "-8.519761534805652e-10",
      "-1.571727338594472e-09",
      "3.1956756967285033e-09",
      "1.3794137748629194e-10",
      "-5.720690112081464e-10",
      "7.409604275864047e-10",
      "5.353789710565066e-10",
      "2.730748248743853e-09"
    ],
    [
      "0.00017945778940404734",
      "0.0005553461171207831",
      "0.0006505431154898288",
      "0.00011114155981458595",
      "0.001778473929640095",
      "-0.00015645268709797797",
      "0.0001888074346683357",
      "4.750750944409726e-05",
      "-0.0005004493536605503",
      "-0.0005678683553176626",
      "-0.00020227023594130686",
      "0.0006698336873956649",
      "0.00021678236919607042",
      "-0.0007830242032102478",
      "-0.00022036548250611846",
      "-0.00023041545662948185",
      "0.00023667616495037943",
      "9.770883615897297e-05",
      "-9.058704861055474e-05",
      "4.374160775126898e-05",
      "-2.932008341979083e-05",
      "-0.0006831375755377043",
      "4.866684536004739e-05",
      "0.0006845007701080434",
      "0.0003012204602069004"
    ],
    [
      "3.142590939696476e-05",
      "3.1455022905599465e-05",
      "3.141679351240971e-05",
      "3.146247669950298e-05",
      "3.144482242422363e-05",
      "3.258698349310326e-08",
      "-1.6272587687758912e-10",
      "1.4305962196610527e-08",
      "-1.999873134528125e-08",
      "-2.1050712525889124e-10",
      "1.9266904442907396e-08",
      "-3.055839670715781e-08",
      "2.316204293487292e-08",
      "-1.1712610643641977e-08",
      "-3.871166585260605e-08",
      "1.353213856420679e-09",
      "1.3452236474721426e-08",
      "3.085467368214799e-08",
      "-1.9050690103008494e-08",
      "2.4740644407866754e-08",
      "4.7141397582969906e-08",
      "-2.742579322612333e-08",
      "-6.937708708648697e-09",
      "1.6074305285125253e-08",
      "2.4213772309089388e-08"
    ],
    [
      "3.140700805485696e-05",
      "3.1406901569621866e-05",
      "3.1407837194674045e-05",
      "3.140913339266912e-05",
      "3.140617337987151e-05",
      "1.5888401313212318e-09",
      "1.4773006364246353e-09",
      "4.668824863787128e-09",
      "2.648117076308365e-09",
      "1.3074997451725136e-09",
      "3.4027754314544977e-09",
      "1.0971697277193843e-09",
      "3.584019869872366e-09",
      "3.5022351803283367e-09",
      "4.039472193703114e-09",
      "2.9368131517031993e-10",
      "-3.4695156068773898e-09",
      "-8.353961354271849e-10",
      "-1.534506866391151e-09",
      "1.7039245718368074e-09",
      "1.221811225330963e-09",
      "1.8458901706240007e-09",
      "2.708691778453027e-09",
      "2.241511780031868e-09",
      "6.713220969532084e-10"
    ],
    [
      "3.140546372528822e-05",
      "3.140565946403348e-05",
      "3.1406181876851664e-05",
      "3.140700632901293e-05",
      "3.140499080198281e-05",
      "1.0666045338248204e-09",
      "8.620904107142879e-10",
      "3.1515804325525404e-09",
      "1.8132366194123298e-09",
      "8.282167034399833e-10",
      "2.470239034494428e-09",
      "5.903626154475619e-10",
      "2.480725634114516e-09",
      "2.554855656154753e-09",
      "2.8411692467055603e-09",
      "4.3262308498250357e-10",
      "-2.4362299817884074e-09",
      "-5.688745609797221e-10",
      "-1.0629580279431448e-09",
      "1.3457619836111784e-09",
      "8.621615579879666e-10",
      "1.452975813110003e-09",
      "1.798909020815457e-09",
      "1.702158522366061e-09",
      "6.192093873985169e-10"
    ],
    [
      "3.140720341879401e-05",
      "3.1406433463658254e-05",
      "3.140754191774666e-05",
      "3.1406556285422576e-05",
      "3.140556999649358e-05",
      "-2.4961449781156317e-10",
      "-1.5928698874551782e-10",
      "3.183724276497832e-09",
      "1.0097419296405857e-09",
      "-3.6432732799298993e-10",
      "1.4033775683130035e-09",
      "-3.216632286499413e-10",
      "1.6149407833183394e-09",
      "3.2630350655030372e-09",
      "2.228069895460733e-09",
      "1.825882540546104e-09",
      "-3.812028318489181e-09",
      "-7.23667983421928e-10",
      "-2.4578941545314966e-09",
      "2.5742585555015693e-09",
      "2.5516030959045953e-10",
      "1.960154816309883e-09",
      "2.3154759699725384e-09",
      "1.5692382431177917e-09",
      "6.349589853286781e-11"
    ],
    [
      "0.003918856295833597",
      "0.001969835729787582",
      "0.0008688059695303206",
      "0.0002637687768562439",
      "0.00424200611482013",
      "-0.0025553246128791423",
      "0.0005800740261096641",
      "-0.0006521525244619422",
      "-0.0024407060240883524",
      "-0.0008220640492429676",
      "0.0006070474778789759",
      "0.0007718961864499158",
      "-0.00040115432547841346",
      "0.0010538769876199667",
      "-0.0001643959873128969",
      "0.0010029219994047514",
      "-0.0017084701478596856",
      "0.00069136494912693",
      "-0.003226678161132752",
      "0.0009733715773164664",
      "-0.0002862036611754095",
      "0.002750660170286213",
      "-0.00018344629700134483",
      "-0.0015541232118941085",
      "0.0009753746781707573"
    ],
    [
      "3.140877284910012e-05",
      "3.140857408503068e-05",
      "3.1408721758951204e-05",
      "3.1407110420330736e-05",
      "3.14063325509177e-05",
      "-8.446933935132965e-10",
      "-6.042180005529576e-10",
      "2.1719820000264396e-09",
      "6.22355642595953e-10",
      "4.731632434719413e-11",
      "4.4753120409467475e-10",
      "-2.604456883747001e-10",
      "1.54588503347981e-09",
      "3.0129351068461556e-09",
      "2.530749988280021e-09",
      "2.5936225113273625e-09",
      "-2.8685449838719203e-09",
      "-2.016430593335337e-09",
      "-2.945935196071364e-09",
      "4.065465761418543e-09",
      "9.299794114860651e-10",
      "2.1318334785343855e-09",
      "2.3364806792953376e-09",
      "1.7072619170143787e-09",
      "4.744780478406409e-10"
    ],
    [
      "3.140802388033958e-05",
      "3.1410178774162905e-05",
      "3.140810685800059e-05",
      "3.140942941008329e-05",
      "3.140855892506416e-05",
      "2.6855699248393895e-09",
      "1.8866811668759754e-09",
      "1.9400633998954922e-09",
      "3.516509051421335e-09",
      "4.863512919190176e-10",
      "3.1683825006152616e-09",
      "1.3700361197368414e-10",
      "6.532424441057415e-10",
      "3.025093288430317e-09",
      "1.7293771541540173e-09",
      "2.9500883373945814e-09",
      "-1.4268900554224163e-09",
      "-5.81544558230557e-10",
      "-2.4750155971571898e-09",
      "9.451057621333528e-10",
      "1.4134189723536868e-09",
      "-7.411295694077523e-10",
      "1.5118891152639522e-09",
      "2.74870545161175e-10",
      "2.8032095856377765e-09"
    ],
    [
      "3.1406935208267785e-05",
      "3.140893431165678e-05",
      "3.141017183385658e-05",
      "3.141077560249453e-05",
      "3.140623596757578e-05",
      "1.0022381409324584e-09",
      "-1.7066982230640774e-10",
      "4.19544733042847e-09",
      "1.9904885563361764e-09",
      "-7.133513712045684e-10",
      "2.09790541899915e-09",
      "-4.249403907333488e-10",
      "1.8587970887064067e-09",
      "2.8498075109866023e-09",
      "2.633795229144377e-09",
      "1.6775758395445086e-09",
      "-3.317847369569501e-09",
      "-1.208518714590671e-09",
      "-1.569603063451911e-09",
      "3.6379405454572892e-09",
      "1.092436928504837e-09",
      "8.907550830981347e-10",
      "3.3136955695455107e-09",
      "2.665492646651953e-09",
      "1.301142096078337e-09"
    ],
    [
      "3.14063348425034e-05",
      "3.140873922233062e-05",
      "3.1406103676385894e-05",
      "3.140833316799961e-05",
      "3.140669925460181e-05",
      "2.659400752866528e-09",
      "-1.557518493794567e-10",
      "3.1915678015457124e-09",
      "1.3955568592249135e-09",
      "4.683375221341091e-10",
      "3.122956639935146e-09",
      "1.2194822724024884e-09",
      "1.2390868048134996e-09",
      "1.6119858547585331e-09",
      "1.991049261864183e-09",
      "1.3196257303256485e-09",
      "-1.1639074126055337e-09",
      "-1.5705495264828575e-10",
      "-1.645462819688211e-09",
      "2.063547741764875e-09",
      "6.528796266667004e-10",
      "2.1301487695549023e-10",
      "1.518680770325289e-09",
      "1.577988389937406e-09",
      "1.0836996349786277e-09"
    ],
    [
      "3.140582047536294e-05",
      "3.1407555022827725e-05",
      "3.140597133542929e-05",
      "3.1409198719842384e-05",
      "3.1405438224978015e-05",
      "2.3511762609295955e-09",
      "1.026036771304855e-09",
      "4.179668091146431e-09",
      "2.22125898903181e-09",
      "1.4991013009256357e-09",
      "4.27489197446499e-09",
      "1.5738781346437186e-09",
      "2.9223717682857856e-09",
      "2.3462152694350017e-09",
      "3.687036923218285e-09",
      "2.8893037069100073e-10",
      "-1.9164232492040786e-09",
      "-5.057705016911432e-10",
      "-5.982438551155501e-10",
      "1.396812692874335e-09",
      "1.1652235946777356e-09",
      "1.6871212047833858e-09",
      "1.809084743994248e-09",
      "1.7595914079985701e-09",
      "1.1585639274202302e-09"
    ],
    [
      "3.140500378221362e-05",
      "3.140626312290921e-05",
      "3.140497924771837e-05",
      "3.1407984481011584e-05",
      "3.140473712393029e-05",
      "2.0962991487425523e-09",
      "8.575435655604366e-10",
      "3.4603784188505978e-09",
      "1.8661538828309894e-09",
      "1.2630672531735692e-09",
      "3.5626252759322093e-09",
      "1.2346369333276566e-09",
      "2.440442032470303e-09",
      "1.7514391932357438e-09",
      "3.019611940486151e-09",
      "1.9196472664212741e-10",
      "-1.3667458262305864e-09",
      "-4.344746372075298e-10",
      "-3.1104388192744923e-10",
      "9.699920991338965e-10",
      "8.710447699214801e-10",
      "1.2823236860477594e-09",
      "1.364244624885494e-09",
      "1.5104101717528676e-09",
      "1.147798302923008e-09"
    ],
    [
      "3.140540166892206e-05",
      "3.140749441999499e-05",
      "3.1406391644549416e-05",
      "3.140754819354281e-05",
      "3.14056820230087e-05",
      "2.0323877311560286e-09",
      "7.639201705015626e-10",
      "3.207249273864474e-09",
      "1.8024589200643145e-09",
      "1.1892511847046357e-09",
      "3.5663839877241623e-09",
      "1.0736145633164256e-09",
      "2.4808745191691316e-09",
      "2.6711890512921073e-09",
      "2.868076268046445e-09",
      "4.605392188598248e-10",
      "-1.5724860658832624e-09",
      "-3.3824798454912237e-10",
      "-8.886811907841935e-10",
      "2.13271097140744e-09",
      "1.0146398604909339e-09",
      "1.6686668602369693e-09",
      "1.0534979269745423e-09",
      "1.6150727451719407e-09",
      "1.1033049203702881e-09"
    ],
    [
      "3.140527220952302e-05",
      "3.140578117781623e-05",
      "3.1405614678329376e-05",
      "3.1407396598181975e-05",
      "3.140501919268601e-05",
      "1.4779904089245775e-09",
      "5.111069176933521e-10",
      "2.899855192539059e-09",
      "1.6264659541543817e-09",
      "4.729970537683877e-10",
      "2.5669509934477274e-09",
      "5.823017356770741e-10",
      "1.7438436412704176e-09",
      "1.6985350214790607e-09",
      "2.4955490622851225e-09",
      "7.899397435377538e-10",
      "-1.8273289799211884e-09",
      "-3.956786438556524e-10",
      "-8.978994723836716e-10",
      "8.46690013666461e-10",
      "5.491716666553842e-10",
      "7.734804928449021e-10",
      "1.893916560671125e-09",
      "1.6612924385792595e-09",
      "9.559294688536035e-10"
    ],
    [
      "3.1415488096034534e-05",
      "3.141166753137339e-05",
      "3.1415600502473115e-05",
      "3.1407415705507614e-05",
      "3.140878539951601e-05",
      "-2.3122346273171263e-09",
      "5.543918406387886e-09",
      "3.4284821438389714e-09",
      "3.094619546232084e-09",
      "-5.129542517046625e-09",
      "3.15172127894021e-09",
      "-2.5648192920034705e-09",
      "1.0685650577529962e-09",
      "7.47553305097888e-09",
      "1.4366328850728109e-09",
      "6.035393833935134e-09",
      "-9.402459770120641e-09",
      "1.337007971269271e-09",
      "-6.278783943714323e-09",
      "2.7903931718537678e-09",
      "-1.0106612952551251e-10",
      "2.4171107321807954e-09",
      "2.751861107603392e-09",
      "1.2758615628677189e-10",
      "4.049826227675612e-10"
    ],
    [
      "0.004894127211208842",
      "0.019526193531496965",
      "0.015383086902315655",
      "0.005288322048095269",
      "0.004627453198537194",
      "-0.009470844709386564",
      "-0.002211733476055635",
      "0.004916168607938147",
      "0.003358142605899747",
      "0.00042851131302541973",
      "-0.010123343683855934",
      "-0.008085908885453963",
      "-0.0002079759429524747",
      "0.004187885890472721",
      "0.0042030282967190895",
      "-0.002258476913078114",
      "0.008352193249377284",
      "0.0011807577089549322",
      "0.0033274856841004332",
      "-0.01729433551280021",
      "-1.639056271334057e-05",
      "-0.0049210805506639576",
      "-0.008981044868592376",
      "-0.00728139051050866",
      "0.0025486454930606296"
    ],
    [
      "0.003535323758880746",
      "0.00763664712047756",
      "0.02404321721889474",
      "0.01326105815275734",
      "0.011617777759653053",
      "0.00112222178875904",
      "-0.009165247645058062",
      "-0.004208623626818659",
      "0.003962084655179286",
      "-0.002409770825869124",
      "-0.009044120946024746",
      "-0.0059067173939941695",
      "0.010450251786327651",
      "-0.010884223097804823",
      "0.002862765182907494",
      "-0.00503871699475206",
      "-0.00036552597706648003",
      "0.005351913300432129",
      "0.004989941995923002",
      "-0.013296926442430192",
      "-0.004338013054737598",
      "0.007295730323274712",
      "-0.014438129455614982",
      "-0.012638953603439751",
      "-0.01204523294632015"
    ],
    [
      "0.0015130031480039786",
      "5.641623550934563e-05",
      "0.0003286731632300445",
      "0.004990836381230463",
      "0.0022775602733486767",
      "6.312324085063312e-05",
      "-0.0001329109778498433",
      "0.00266065804728496",
      "-0.0016795340001633215",
      "-8.544381073059408e-05",
      "0.00017689078157016408",
      "-0.0001588451365192346",
      "-0.0004660834734910967",
      "0.00046298418461121997",
      "-0.003265192120271124",
      "-0.00018169993478430452",
      "0.0006501062092936547",
      "-0.000518378023953868",
      "0.0007118963294756045",
      "1.1415939357345879e-05",
      "0.00030420814041213053",
      "-0.00017572237098884385",
      "-0.0011209344352915438",
      "0.0006732048377460173",
      "0.0006908889887070073"
    ],
    [
      "3.140716569998364e-05",
      "3.140753920055418e-05",
      "3.1406045176335306e-05",
      "3.140927664849846e-05",
      "3.1405937703997405e-05",
      "2.903458469958513e-09",
      "-6.675494786966004e-10",
      "4.5437730647237864e-09",
      "2.796918118447191e-09",
      "-7.762739445551817e-10",
      "2.7959976586045883e-09",
      "8.381725073942318e-10",
      "1.3434131276051578e-09",
      "1.1097577929120157e-09",
      "3.405486645062638e-09",
      "2.1834702064430642e-09",
      "-2.296679338161806e-09",
      "-1.4004553841723545e-09",
      "-1.2412821816780437e-09",
      "1.3730047062801477e-09",
      "-1.2445194480209925e-09",
      "-5.494571130088978e-10",
      "2.4895799854810504e-09",
      "2.3841882428502636e-09",
      "1.5079943520942129e-09"
    ],
    [
      "3.14042586588006e-05",
      "3.140493632956972e-05",
      "3.140410492876706e-05",
      "3.140600725549441e-05",
      "3.140359329534103e-05",
      "1.1878717689513784e-09",
      "-6.811231149430562e-11",
      "2.1303308605825628e-09",
      "8.730052949980952e-10",
      "-2.4016207477490522e-11",
      "1.745159571419151e-09",
      "1.361290023477889e-10",
      "9.091944212016608e-10",
      "6.908094760685616e-10",
      "1.3622526388956156e-09",
      "8.948350800383918e-10",
      "-9.617892024143251e-10",
      "-2.5557148574754264e-10",
      "-3.6724077091139063e-10",
      "9.346690757264488e-10",
      "1.286362191185668e-10",
      "3.8987744534831236e-10",
      "1.0761290869465204e-09",
      "1.0095722434737461e-09",
      "8.77307182318107e-10"
    ],
    [
      "3.1407465358523545e-05",
      "3.141262643354914e-05",
      "3.140551073484157e-05",
      "3.1409366930403986e-05",
      "3.140472692545643e-05",
      "5.183083095451188e-09",
      "-3.1866205946725943e-10",
      "4.782714376689721e-09",
      "1.8360457126654768e-09",
      "6.113152562051531e-10",
      "5.861130238648576e-09",
      "1.3403017764879283e-09",
      "1.5000278352451745e-09",
      "1.1798997641642328e-09",
      "2.4331953801259597e-09",
      "2.9940210992472304e-09",
      "-1.940722739617857e-10",
      "5.09035556054692e-10",
      "-2.849649766038376e-10",
      "3.116928814836784e-09",
      "2.325096093355711e-11",
      "5.363581806798392e-10",
      "4.6215802569425675e-10",
      "1.1216789890883879e-09",
      "1.3504961137444953e-09"
    ],
    [
      "3.140502526603215e-05",
      "3.140559998291748e-05",
      "3.140475526371763e-05",
      "3.140622583411564e-05",
      "3.140392088837322e-05",
      "1.0377768103830578e-09",
      "-5.955493414727852e-11",
      "2.4454532079874267e-09",
      "7.208551265384138e-10",
      "5.4964259498751e-11",
      "1.812272187693456e-09",
      "1.665096778306587e-10",
      "9.206065913847232e-10",
      "1.1789658505120271e-09",
      "1.35407580517861e-09",
      "1.0856428387022806e-09",
      "-1.3691898315237314e-09",
      "-2.1699807200970412e-10",
      "-8.222979961938031e-10",
      "1.275324135360206e-09",
      "3.3414288450900816e-10",
      "6.744022540747769e-10",
      "1.3233257855115688e-09",
      "9.708660562794855e-10",
      "4.728448141358973e-10"
    ],
    [
      "3.141229796888345e-05",
      "3.142683556614211e-05",
      "3.141008913454828e-05",
      "3.1410322275099394e-05",
      "3.1408149757582415e-05",
      "1.1822521756605715e-08",
      "3.968496015553467e-09",
      "5.0487529385702136e-09",
      "5.035957122487057e-09",
      "7.975926178773814e-09",
      "9.208144764878254e-09",
      "5.883613753107831e-09",
      "4.678463938429407e-09",
      "4.604278028751405e-09",
      "3.165712168195027e-09",
      "5.431553592974999e-09",
      "1.0949525344089303e-09",
      "3.5549227363310856e-09",
      "-1.7872363163729318e-09",
      "4.4661712445606126e-09",
      "5.307416505111334e-09",
      "-1.6278070360412975e-09",
      "2.01394770776991e-09",
      "-2.389826995257162e-10",
      "-1.067768501812821e-09"
    ],
    [
      "0.0013852445895197523",
      "0.005896307879090315",
      "0.0010456138239704612",
      "0.011444630092759528",
      "0.002980251878134795",
      "0.0005847529751787965",
      "0.0011717158326369408",
      "-0.002502273186504126",
      "0.0014341263187723204",
      "0.0004811317830306056",
      "-0.007253161418030228",
      "0.003452060206667218",
      "-0.0021382175862405027",
      "0.0012286094192290333",
      "-0.005765960614212863",
      "0.0027564818893507977",
      "-1.2259463481111127e-05",
      "-0.0030315451470362483",
      "0.0013912354285987563",
      "-0.0023909639164298247",
      "0.0037853688898128127",
      "-0.0023190441780266886",
      "-0.002646387070773063",
      "0.0012170709694045328",
      "0.0006399239772425206"
    ],
    [
      "3.14358913129141e-05",
      "3.145520091427718e-05",
      "3.1423571787366783e-05",
      "3.1416451859105944e-05",
      "3.141521226843258e-05",
      "2.982645615768494e-08",
      "1.8636320656938195e-08",
      "2.026233516289574e-09",
      "-1.2894877462269575e-09",
      "2.784981048594824e-08",
      "1.4136370293504138e-08",
      "-1.1843508283609021e-08",
      "8.50083510415782e-09",
      "-6.240944169246545e-09",
      "-6.923797025481669e-09",
      "2.2797172112850674e-08",
      "1.1827995486417915e-08",
      "1.6636112601817634e-08",
      "-1.6365837298633427e-08",
      "2.667182204822556e-09",
      "1.7445214004166728e-08",
      "-1.1816027909367184e-08",
      "1.1085824919021567e-08",
      "-7.218143767601902e-09",
      "2.3488793186011815e-09"
    ],
    [
      "0.001201999379082803",
      "0.000630699385971948",
      "0.00016543382829333405",
      "0.00016008062495201126",
      "0.0014284993430671552",
      "-0.0005981494898518253",
      "-2.2064923419598183e-05",
      "-0.00019494373496266695",
      "-0.0007842591357953954",
      "-0.00018680026606159023",
      "0.00026769747076746506",
      "-0.00010518423078562352",
      "-0.00010969948955078996",
      "0.00035605321933804447",
      "-0.00015897648919308073",
      "0.0005862951910225298",
      "-0.00039547994703155714",
      "0.000335588075955747",
      "-0.0010101322670910558",
      "0.0002131370057259051",
      "-7.383792191123505e-05",
      "0.0009089581578853547",
      "-7.2186576213978e-05",
      "-0.00024591552000088787",
      "0.00039305821007312573"
    ],
    [
      "6.794512453009664e-05",
      "0.0004669604604089324",
      "0.0003485800717489297",
      "0.00013881407185146064",
      "0.0003799328474639622",
      "-0.00012370843803918014",
      "-4.5129379762106325e-05",
      "-5.3951950424341075e-05",
      "-3.0269311719295837e-05",
      "8.715233180764199e-05",
      "0.0001613816399439448",
      "2.945850443961335e-05",
      "0.00015175450842212657",
      "0.00032817772980959603",
      "0.00013936607731003422",
      "2.4561872983791986e-05",
      "-9.772016233741434e-05",
      "-3.1806115889370013e-05",
      "-0.0001087025918697226",
      "0.0003613164122597302",
      "0.00014400443316947822",
      "0.0003884887628418398",
      "-0.00010505448543480661",
      "5.3303542868371486e-05",
      "0.00013420173703381766"
    ],
    [
      "3.140643177474825e-05",
      "3.1405307671121885e-05",
      "3.140637985339027e-05",
      "3.1406445118598925e-05",
      "3.14074871770002e-05",
      "-2.655494595342313e-10",
      "2.778291380868098e-10",
      "2.0944310901332595e-09",
      "7.197857255894716e-10",
      "-1.3333067868102207e-10",
      "1.8135170398005548e-09",
      "1.2288643733818373e-10",
      "1.6381873916793411e-09",
      "2.8968106509475625e-09",
      "2.283258193836871e-09",
      "8.697190442464258e-10",
      "-2.8547578548346208e-09",
      "-7.012459288402213e-10",
      "-2.853093648781955e-09",
      "1.7312722875359311e-09",
      "3.900031149568841e-10",
      "2.069928887489438e-09",
      "1.3991392306822545e-09",
      "1.5057087553071565e-09",
      "1.3031382587138185e-09"
    ],
    [
      "3.140753354690417e-05",
      "3.1408631651733246e-05",
      "3.140725467676627e-05",
      "3.1409733474977807e-05",
      "3.140883593367909e-05",
      "2.427510563559002e-09",
      "-2.2844923835085386e-10",
      "3.644496827807605e-09",
      "1.7106303671879738e-09",
      "-2.222938403332647e-10",
      "3.7548514232093316e-09",
      "4.4934265672629896e-10",
      "2.272574528877784e-09",
      "2.0103665760267223e-09",
      "3.229133262406356e-09",
      "2.049065059185156e-09",
      "-2.2177359732632853e-09",
      "-4.086313144724491e-10",
      "-2.236374456867247e-09",
      "2.374633019948419e-09",
      "-9.118685647684414e-11",
      "1.0904870302100561e-09",
      "1.8982454961590637e-09",
      "2.819701233827874e-09",
      "2.97485728555779e-09"
    ],
    [
      "3.1406078320409576e-05",
      "3.140555068594193e-05",
      "3.140635111768613e-05",
      "3.140773278262198e-05",
      "3.1405618770585275e-05",
      "6.763042017836148e-10",
      "-3.0377275423102555e-10",
      "3.1524598570811186e-09",
      "7.932859770973457e-10",
      "-1.1171630684457244e-09",
      "1.9455197717861486e-09",
      "1.505817720571385e-10",
      "4.866073267542379e-10",
      "1.4596504909422234e-09",
      "1.6952015879476548e-09",
      "1.4017928489828386e-09",
      "-2.3779066494848343e-09",
      "-5.885385089355622e-10",
      "-1.427953704189868e-09",
      "1.459936873968887e-09",
      "-7.558209218912753e-10",
      "7.956667191652794e-10",
      "2.047239353919909e-09",
      "1.520006759652546e-09",
      "1.1859047789721737e-09"
    ],
    [
      "4.206808774599437e-05",
      "8.722698349577695e-05",
      "3.362376825880937e-05",
      "0.00016122411804354297",
      "0.00014296947934206724",
      "2.053393339247227e-05",
      "-4.306986151527862e-06",
      "-1.339143434729935e-05",
      "-1.790632749661085e-05",
      "-5.528488393088283e-06",
      "1.7090439160483048e-05",
      "-7.09048192324809e-05",
      "1.2703043559058402e-05",
      "1.0505428395134206e-06",
      "-7.344284925323672e-05",
      "1.3174535353153846e-05",
      "2.2403336421460694e-06",
      "3.470415669830493e-05",
      "-2.947228965944359e-05",
      "9.641195726663495e-06",
      "8.338900834335069e-05",
      "-3.462855673067823e-05",
      "-1.1211587629038075e-05",
      "1.5672379459794405e-05",
      "9.533532739281659e-05"
    ],
    [
      "0.007993956444581727",
      "0.010584066751117649",
      "0.012361336529769382",
      "0.014740718801818643",
      "0.017447339516946107",
      "0.003938247108668091",
      "-0.009723367104419456",
      "-0.010594753030616112",
      "0.00356871494359036",
      "-0.002827510318036278",
      "-0.0075342596976259585",
      "-0.009900995621933306",
      "0.01240933419040192",
      "-0.007044488668291579",
      "-0.0016382354124688191",
      "-0.008277319352518171",
      "-0.0019061976323534369",
      "0.0022067378616634444",
      "0.011222202841076763",
      "-0.011050545761331123",
      "-0.00992252889759946",
      "0.009260290847762209",
      "-0.00523117537425574",
      "-0.012849516254337449",
      "-0.0159213414172053"
    ],
    [
      "0.011652094671367817",
      "0.00046073470942863305",
      "0.0020633047937916914",
      "0.003444655793366553",
      "0.003242759209425018",
      "-0.0009671671331660196",
      "0.003309790991867974",
      "-0.004780800138749505",
      "-0.00407199560507078",
      "0.00034092723020435876",
      "-0.00031241199014425577",
      "-0.00045006063469271517",
      "-0.002616821875678097",
      "-0.0025539278534638045",
      "0.00328181305565428",
      "0.0020133602434039273",
      "0.0035577005122261157",
      "-0.004099775204476697",
      "-0.004553777898727029",
      "-0.0008695396487117848",
      "0.0011695184522303496",
      "0.0010845041569304294",
      "0.00029596720739718965",
      "-5.034528312178517e-05",
      "0.00043684668070606103"
    ],
    [
      "3.140486050736709e-05",
      "3.1405662717134264e-05",
      "3.140471719506993e-05",
      "3.140646920370229e-05",
      "3.1404984041741294e-05",
      "1.0165720185293625e-09",
      "-2.687773954383523e-10",
      "1.8716024176684385e-09",
      "1.3564849422358797e-10",
      "6.993010384665482e-11",
      "1.616369412760742e-09",
      "2.776270618605003e-10",
      "5.151461202110084e-10",
      "7.233956285072274e-10",
      "8.980806146382898e-10",
      "1.208001747944401e-09",
      "-5.924642231578111e-10",
      "-9.503281211925994e-11",
      "-8.104863355621796e-10",
      "1.4180119663897498e-09",
      "8.199392887624951e-11",
      "6.779142994202118e-10",
      "1.0589054344384472e-09",
      "1.0501302012912333e-09",
      "1.336325228650034e-09"
    ],
    [
      "0.0003464267199529374",
      "0.0012254845732516074",
      "0.0003040657822525191",
      "0.00016235417188485018",
      "8.619685891535e-05",
      "0.0004715259772828409",
      "-0.0001605053951613364",
      "0.00020278705991673732",
      "8.711160889772246e-05",
      "6.505386650182892e-05",
      "0.0003176968602206845",
      "0.00025282834531430154",
      "-9.446158540294994e-05",
      "3.217163136978874e-05",
      "5.962842937346121e-05",
      "0.0003922051357859227",
      "0.00024521588336107604",
      "1.1378186431353259e-05",
      "9.834267622678254e-05",
      "0.0005668749047588341",
      "-0.0002354368827340585",
      "3.874959306856312e-05",
      "-0.00016364660934558046",
      "-0.00011791400610716653",
      "6.016093146978215e-05"
    ],
    [
      "3.1404366511708955e-05",
      "3.140619932260953e-05",
      "3.1405183687134e-05",
      "3.140555618541164e-05",
      "3.140471856553065e-05",
      "1.2694546933933267e-09",
      "-4.856667605219036e-10",
      "1.6822152826802762e-09",
      "6.151745537115325e-10",
      "4.618457264382117e-10",
      "1.6016075128998091e-09",
      "3.007379852453651e-10",
      "7.558115425686554e-10",
      "1.3138735791801085e-09",
      "1.275432258042123e-09",
      "1.050450577793367e-09",
      "-5.180349993450671e-10",
      "-3.4867123034355587e-10",
      "-8.422568043590714e-10",
      "2.110336617478532e-09",
      "2.727723030997802e-10",
      "8.184373972173899e-10",
      "8.134754797820621e-10",
      "1.1673338579799068e-09",
      "8.56860996031433e-10"
    ],
    [
      "0.0003422392950064735",
      "0.0016563729693733883",
      "0.000732742376800483",
      "0.0002751293702347864",
      "0.0004915802149757797",
      "0.0006993741738320809",
      "0.00041359899571211144",
      "0.000250826443605046",
      "0.00037797018957641933",
      "0.0008425137841919852",
      "0.0005182758732211806",
      "0.0008558273934740776",
      "0.0004127417361324308",
      "0.0004936767401387083",
      "0.00030015773158897766",
      "-0.00012637674927268872",
      "0.00021664060363100107",
      "0.00011333244786222142",
      "-1.3284351537212495e-05",
      "0.0006556064991179502",
      "0.0003569785512616639",
      "0.00012379032737120152",
      "-2.4013981682958016e-05",
      "-0.00028110478178410524",
      "-0.00014852778458824162"
    ],
    [
      "3.1405812595011e-05",
      "3.14058719061734e-05",
      "3.140513466800886e-05",
      "3.140650695938457e-05",
      "3.140451000100722e-05",
      "1.1770301212570396e-09",
      "-6.267454278584983e-10",
      "2.647634871348319e-09",
      "6.042705235744756e-10",
      "-3.976166979336289e-10",
      "1.6818360757385667e-09",
      "7.228834989376745e-11",
      "3.5024916485322513e-10",
      "1.1820544373624647e-09",
      "1.3915230616791565e-09",
      "1.751354235662454e-09",
      "-1.4992092671759929e-09",
      "-4.250641121151811e-10",
      "-1.2221720143667479e-09",
      "1.557558165940718e-09",
      "-5.103045150725154e-10",
      "6.263832618921077e-10",
      "1.531438219245195e-09",
      "1.1269014930573008e-09",
      "6.134196287283205e-10"
    ],
    [
      "0.006409184050532247",
      "0.0037153752238353213",
      "0.011546521732703735",
      "0.014025472061074592",
      "0.013853407695754365",
      "0.002440618167094261",
      "0.005464641411619554",
      "-0.0035036870101367583",
      "-0.005476674068580228",
      "0.004239994214398542",
      "-0.005737160886210811",
      "0.0018015598148890374",
      "-0.010174224621508738",
      "-0.00041386885592662457",
      "-0.006890171304060525",
      "0.0031610554290017593",
      "0.006217346632698051",
      "-0.0075572120841768415",
      "0.005122725183816748",
      "-0.0005376119094546158",
      "0.0006506524837977257",
      "0.002655724089115092",
      "-0.004597889685160567",
      "0.011558921955668324",
      "-0.010266526838431388"
    ],
    [
      "0.00023970824324139685",
      "0.0005680779078223983",
      "0.0015655338935397338",
      "0.0026497099210128663",
      "0.0029542147053357834",
      "0.0002543830607329606",
      "0.000491724091922619",
      "-0.0001687410902021149",
      "-0.0005326912972816663",
      "0.0008909865205167836",
      "0.0005428437020104348",
      "-0.00124442035913011",
      "0.0005642075359329363",
      "-0.002020788389809812",
      "-0.001536380184340285",
      "0.0002169772925307687",
      "0.000278868904557335",
      "0.0007189726731400582",
      "-0.0005701447721215081",
      "-0.00017163613667528748",
      "0.0010537960977741918",
      "-0.00014139708651111734",
      "0.0019231442300569786",
      "-0.0006327463312142732",
      "0.002300507369344971"
    ],
    [
      "0.00037930301438463866",
      "0.0009161587175495772",
      "0.0020674312425019853",
      "0.00015011727273857005",
      "0.0010519526612022623",
      "-0.0005422714399044939",
      "-0.00020295557525139933",
      "4.457020385631931e-05",
      "6.214533828643807e-05",
      "4.1152780252319706e-05",
      "-0.0001362665257406656",
      "-0.00029653270848981745",
      "0.0004394977253124379",
      "0.001355054982493514",
      "0.0003456980098257742",
      "0.00011721937686244989",
      "-0.0008167838611068826",
      "-0.00019827051850061745",
      "-0.0005926070243707543",
      "0.001341522471742559",
      "0.00029403404235580407",
      "0.0009027725102886101",
      "0.00022030260429455967",
      "0.000491617886914809",
      "-4.0495494846085635e-05"
    ],
    [
      "3.140621876067702e-05",
      "3.1406111925449707e-05",
      "3.14058031282348e-05",
      "3.1407392508866405e-05",
      "3.140532465053759e-05",
      "5.110279922876183e-10",
      "4.489426774540224e-10",
      "2.7124910199099564e-09",
      "3.959263574818337e-10",
      "-5.761769038212417e-10",
      "2.7417052128165967e-09",
      "2.2200166083111666e-10",
      "9.407436362571987e-10",
      "1.6158760873676581e-09",
      "1.6638067587555412e-09",
      "1.8138899317634282e-09",
      "-2.5333868779019575e-09",
      "4.969227201049049e-10",
      "-1.2629121251900739e-09",
      "1.0815631647893558e-09",
      "-1.6554657727069604e-10",
      "1.68197763584547e-09",
      "1.897423757651681e-09",
      "1.0210686522981578e-09",
      "1.4489858766385074e-09"
    ],
    [
      "3.140649359662394e-05",
      "3.1407490393648696e-05",
      "3.14075727020376e-05",
      "3.140781449642071e-05",
      "3.140642020251239e-05",
      "8.610638024928181e-10",
      "-4.909040893719665e-10",
      "3.060434602891616e-09",
      "1.0322487577969514e-09",
      "-2.377803995273927e-10",
      "2.4823019373319996e-09",
      "-1.7408245190480775e-10",
      "1.7958045376686604e-09",
      "2.628639315536843e-09",
      "2.590863880169973e-09",
      "2.088101786074395e-09",
      "-2.6850097912273815e-09",
      "-4.2333755827134317e-10",
      "-1.643323711675974e-09",
      "2.8490714481202912e-09",
      "2.1357135254935005e-11",
      "2.0245092959122743e-09",
      "1.991614654279376e-09",
      "2.27596916141837e-09",
      "1.6274834502757486e-09"
    ],
    [
      "3.1404820324855203e-05",
      "3.1404923969424246e-05",
      "3.140435379081961e-05",
      "3.1405914252641565e-05",
      "3.1404138302064075e-05",
      "8.247663037294445e-10",
      "-9.134648014567413e-11",
      "2.1565082529010025e-09",
      "5.83971168880816e-10",
      "-2.186122591822469e-10",
      "1.8276822129859553e-09",
      "2.1301245597285678e-10",
      "7.638509693980768e-10",
      "9.359324745368608e-10",
      "1.4373917291452542e-09",
      "1.2439784500185148e-09",
      "-1.4011185849576248e-09",
      "-1.0362159868471485e-10",
      "-6.736080100700854e-10",
      "8.923799072824563e-10",
      "-2.5452870556622304e-10",
      "8.676706027734771e-10",
      "1.2483844771313816e-09",
      "9.843201956116514e-10",
      "9.97845638222376e-10"
    ],
    [
      "3.1404742051322617e-05",
      "3.1406644348230354e-05",
      "3.140562736038696e-05",
      "3.140691860311175e-05",
      "3.140576450782557e-05",
      "8.977649217969683e-10",
      "5.453803675970149e-10",
      "2.274421298270871e-09",
      "1.2173310015177967e-09",
      "1.2310609734681746e-09",
      "3.1769187559384585e-09",
      "8.880506916905764e-10",
      "2.4963366216451492e-09",
      "2.618948474572235e-09",
      "2.8725941014202294e-09",
      "4.0932133186467926e-10",
      "-1.61913162540786e-09",
      "-4.126379502486446e-10",
      "-9.308001803562798e-10",
      "1.952016082451565e-09",
      "1.1874685167974663e-09",
      "2.5130489711974307e-09",
      "8.248685611615855e-10",
      "1.5075212280301513e-09",
      "1.5233326937978014e-09"
    ],
    [
      "3.140525073025508e-05",
      "3.1406614851579844e-05",
      "3.14055149151546e-05",
      "3.140621381850914e-05",
      "3.140696842211393e-05",
      "6.083766625136428e-10",
      "-1.7282089879934998e-10",
      "1.5701475899387862e-09",
      "3.150883653993949e-11",
      "2.700333330425652e-10",
      "2.602665718804493e-09",
      "2.8204734673349815e-10",
      "1.4061845975270323e-09",
      "2.1401692878673977e-09",
      "1.63317675130064e-09",
      "1.2367987496752606e-09",
      "-1.3330208890532614e-09",
      "1.4697666376295799e-10",
      "-1.7473428922701624e-09",
      "2.1612778749670492e-09",
      "4.633638780011394e-10",
      "2.2091292178399022e-09",
      "5.49607962819191e-10",
      "1.3816041394477326e-09",
      "1.966417399929421e-09"
    ],
    [
      "0.006112021739568609",
      "0.0029067042887808278",
      "0.0025586452096174345",
      "0.000779303831582213",
      "0.004884176810619946",
      "-0.0009539817198808363",
      "0.003206556182991527",
      "-0.0005641031536426095",
      "0.00010955989290745444",
      "-0.0020128436440822947",
      "-0.0012883905450793809",
      "0.003618926503929302",
      "0.00046521151772937325",
      "-0.001956338682659017",
      "-0.0018470076871468083",
      "0.004071038875778845",
      "-0.00225501081605973",
      "-0.0020565402932746046",
      "0.005430960290144655",
      "-0.0017930246921099183",
      "0.0007003246192060304",
      "-0.0009254413058764424",
      "-0.0012936899134752327",
      "0.0029046107663846517",
      "-0.0004667541990335518"
    ],
    [
      "3.140835782694853e-05",
      "3.140672931760292e-05",
      "3.1407398929515106e-05",
      "3.140811537934109e-05",
      "3.140600478263772e-05",
      "4.756595878045501e-10",
      "1.4689380492090345e-09",
      "3.1134622337741475e-09",
      "1.6669753159039412e-09",
      "-2.1193732668805058e-10",
      "2.4379577032445306e-09",
      "3.8531717827292264e-10",
      "1.432713291765253e-09",
      "2.3094475170375803e-09",
      "2.4595335215835774e-09",
      "1.8241901948562048e-09",
      "-3.0645224679919133e-09",
      "-3.1409445849290315e-10",
      "-2.0564283496667608e-09",
      "1.1492638652553912e-09",
      "2.0162887208837272e-10",
      "1.3152951858406142e-09",
      "2.525935233409145e-09",
      "1.1353027840020621e-09",
      "1.1826312591073124e-09"
    ],
    [
      "8.116785541261087e-05",
      "0.0006336131012366611",
      "0.00021648919144759388",
      "0.00010249605181645721",
      "6.306397223466418e-05",
      "0.00016242716329209557",
      "3.502558597972479e-06",
      "3.222782478125358e-05",
      "2.02979432656287e-05",
      "0.0001268149235217014",
      "0.00016533404987432152",
      "0.00010728917753416515",
      "9.861393048961289e-05",
      "6.71663411598606e-05",
      "4.7410623231912565e-05",
      "5.987018694700556e-05",
      "9.590282360951546e-05",
      "4.999006842971602e-05",
      "3.410621031180275e-05",
      "0.00030883191527634503",
      "0.00012440138121100865",
      "8.691333543644654e-05",
      "-5.858899177854235e-05",
      "-3.671804516745071e-05",
      "1.6994443506095911e-06"
    ],
    [
      "3.140753926096531e-05",
      "3.1408963265395876e-05",
      "3.1407492073012544e-05",
      "3.1410070366928056e-05",
      "3.1406993988535703e-05",
      "1.828018512000848e-09",
      "1.0388015264643045e-09",
      "4.636884183748778e-09",
      "1.9509341936790486e-09",
      "1.352625780019703e-09",
      "4.565352664449718e-09",
      "1.6902833407675422e-09",
      "2.9849076221766244e-09",
      "3.3045658658760876e-09",
      "3.97781750012785e-09",
      "9.044087733231436e-10",
      "-2.9344114168082646e-09",
      "-4.90806459663901e-10",
      "-1.7151129412726134e-09",
      "2.0632115144477608e-09",
      "1.2055492566196458e-09",
      "2.530509767841453e-09",
      "2.395509204537183e-09",
      "1.824144433390118e-09",
      "1.1288360904733177e-09"
    ],
    [
      "3.140635799710558e-05",
      "3.1416420221434715e-05",
      "3.140852535565118e-05",
      "3.141247789526448e-05",
      "3.1408251603762064e-05",
      "4.044941572824679e-09",
      "1.4045323410317376e-09",
      "4.650837692588728e-09",
      "1.8331441635967838e-09",
      "4.301820647595409e-09",
      "9.658759284525547e-09",
      "3.1448427868489203e-09",
      "5.580845851272829e-09",
      "5.010974490298751e-09",
      "5.567983846431348e-09",
      "1.0588069833453061e-09",
      "-7.416620986029704e-10",
      "7.513825902000828e-10",
      "1.7639643650537912e-10",
      "5.504563686158403e-09",
      "3.6612011496123287e-09",
      "6.407260389154154e-09",
      "-2.3199251750758164e-10",
      "2.113686607252645e-09",
      "3.4578105344215957e-09"
    ],
    [
      "3.1406125325992094e-05",
      "3.1408831382165655e-05",
      "3.140550458835444e-05",
      "3.1409082374664595e-05",
      "3.1404813992823984e-05",
      "2.9997374608746753e-09",
      "5.002406445932357e-10",
      "4.179914824282601e-09",
      "1.3600994348314036e-09",
      "1.1325339752455027e-09",
      "4.98557857776573e-09",
      "8.123978699101102e-10",
      "2.4537308473230767e-09",
      "1.911397878862601e-09",
      "2.6837391577492085e-09",
      "1.2866641685295849e-09",
      "-1.1892182009909733e-09",
      "3.5749612296489737e-10",
      "-3.611721070605049e-10",
      "2.0235820975960307e-09",
      "1.0439408427851395e-09",
      "1.8064081741137554e-09",
      "9.876466806572549e-10",
      "1.5185998195024593e-09",
      "1.374235922626965e-09"
    ],
    [
      "3.1405062055999304e-05",
      "3.140576452553027e-05",
      "3.140456020330868e-05",
      "3.140713843660692e-05",
      "3.140424473335049e-05",
      "1.7635655336713713e-09",
      "4.0359272522191843e-10",
      "3.135083122693575e-09",
      "1.2820588778957584e-09",
      "5.823810833781115e-10",
      "3.016722287845977e-09",
      "6.362800824575759e-10",
      "1.6983780589687567e-09",
      "1.4084837415797576e-09",
      "2.1976327645408827e-09",
      "7.291770258268178e-10",
      "-1.3736050426130898e-09",
      "-1.602792201778605e-10",
      "-4.6559854402311563e-10",
      "9.155658649277112e-10",
      "3.8810980666536617e-10",
      "1.0374810764744306e-09",
      "1.2048871948872782e-09",
      "1.2673206225316144e-09",
      "9.237193887980507e-10"
    ],
    [
      "3.1405780650677966e-05",
      "3.140614580007245e-05",
      "3.1405350508349384e-05",
      "3.1406873529858355e-05",
      "3.140452285570739e-05",
      "1.423203718792787e-09",
      "8.849698872561948e-11",
      "3.193644139074071e-09",
      "1.2002689131053745e-09",
      "-1.763270710657988e-11",
      "2.576227356725146e-09",
      "3.179627906551801e-10",
      "1.3066956020214364e-09",
      "1.7601296746020034e-09",
      "1.9863696818310613e-09",
      "1.2745523317359313e-09",
      "-2.023245884430664e-09",
      "-2.1576314078855864e-10",
      "-1.0784908779867733e-09",
      "1.3081569076518514e-09",
      "9.391081221449418e-11",
      "9.26816598679992e-10",
      "1.5149442599453996e-09",
      "1.288293755589403e-09",
      "5.353728840256466e-10"
    ],
    [
      "3.140592713219528e-05",
      "3.140600123760598e-05",
      "3.140633129814328e-05",
      "3.1407352651495306e-05",
      "3.140569797022246e-05",
      "8.907589945045885e-10",
      "2.0216996560445594e-10",
      "2.7998840959138594e-09",
      "1.1110251485994297e-09",
      "-2.8154733926722516e-10",
      "2.088181523430524e-09",
      "4.5791784972804234e-10",
      "8.667399151885691e-10",
      "1.993349188707591e-09",
      "1.7854628157157618e-09",
      "1.1677909951036808e-09",
      "-2.093326422927001e-09",
      "-4.745383808693122e-10",
      "-1.371404827032464e-09",
      "1.5261660845705038e-09",
      "-1.1415041239407878e-10",
      "9.96220524209823e-10",
      "1.669497140718914e-09",
      "1.2981224991721205e-09",
      "1.1259018515166435e-09"
    ],
    [
      "0.02489642785917858",
      "0.022155637326102106",
      "0.006983017487509586",
      "0.023558897164042362",
      "0.028634409615054607",
      "-0.0027968609397182004",
      "-0.0022747991186081134",
      "-0.011610209711594446",
      "-0.009845900964287974",
      "0.004272882386300687",
      "-0.01512901096073098",
      "-0.006504836129029054",
      "-0.006881823320133481",
      "0.001455753097989539",
      "0.002707526483128824",
      "-0.01411287415894781",
      "0.002645993084728862",
      "0.0019922202531671624",
      "0.02208599204589658",
      "-0.009251224290618029",
      "-0.003148277179829573",
      "-0.0012935489230362861",
      "-0.005978831157258535",
      "0.004472077525604554",
      "-0.018349757874170782"
    ],
    [
      "3.1405801141914434e-05",
      "3.14076468169947e-05",
      "3.1406105969101404e-05",
      "3.140870704190314e-05",
      "3.1405858708026874e-05",
      "2.1121118982371067e-09",
      "2.85591948234765e-10",
      "3.35999622734944e-09",
      "1.2426838281471191e-09",
      "7.51293358732712e-10",
      "3.533607817148101e-09",
      "5.512532179107562e-10",
      "2.1650861705831484e-09",
      "1.7687642438999945e-09",
      "2.454944341790341e-09",
      "1.1152959165056002e-09",
      "-1.3055265011210825e-09",
      "-1.2096148873117353e-10",
      "-8.076051000355236e-10",
      "2.149499996917878e-09",
      "7.266472712085819e-10",
      "1.4890656399179204e-09",
      "1.3645220451914206e-09",
      "1.78825010724808e-09",
      "1.9219739199929766e-09"
    ],
    [
      "3.1405526407470634e-05",
      "3.140772974764236e-05",
      "3.1407357766613704e-05",
      "3.140738011728712e-05",
      "3.1407108966919844e-05",
      "3.347030103579249e-10",
      "-9.771986470117791e-11",
      "1.4243740634613195e-09",
      "6.13944987935303e-10",
      "6.535579127653181e-10",
      "2.2459856645045416e-09",
      "8.021620003321978e-10",
      "1.6314991959196355e-09",
      "2.2266680941781167e-09",
      "2.741993265839283e-09",
      "1.3097834384033344e-09",
      "-1.463665135562249e-09",
      "-6.298443457008606e-10",
      "-1.652657607588235e-09",
      "2.5922293448603154e-09",
      "9.972522210524442e-10",
      "2.16781786707533e-09",
      "1.8555027716433037e-09",
      "1.9634121076539434e-09",
      "1.8053148802199317e-09"
    ],
    [
      "3.140471320650528e-05",
      "3.140629873810868e-05",
      "3.140562417333926e-05",
      "3.1406615952403025e-05",
      "3.140510499576667e-05",
      "1.0207747651781995e-09",
      "-1.4291755570531945e-11",
      "2.3752530830484733e-09",
      "9.047946346053043e-10",
      "5.433916850673496e-10",
      "2.5951253191337795e-09",
      "4.3025534730108237e-10",
      "1.6460240634746803e-09",
      "2.06892034957402e-09",
      "2.136463999752372e-09",
      "8.957973594623661e-10",
      "-1.5134474301734049e-09",
      "-2.295016097500882e-10",
      "-8.006158059052913e-10",
      "1.912684846273574e-09",
      "5.419353498505519e-10",
      "1.7829536328638754e-09",
      "1.0992387134171206e-09",
      "1.5032011157975579e-09",
      "1.1781544642942802e-09"
    ],
    [
      "3.1403884204699046e-05",
      "3.140504842275334e-05",
      "3.140486153536465e-05",
      "3.140537670898483e-05",
      "3.1404397802089656e-05",
      "7.090946668059464e-10",
      "9.174504330938242e-11",
      "1.6639492347847395e-09",
      "8.326668009041764e-10",
      "6.31966653594164e-10",
      "1.7353815148099496e-09",
      "2.993234479214764e-10",
      "1.5552689525072027e-09",
      "1.608520424086777e-09",
      "1.8024243203566723e-09",
      "4.3053029807881673e-10",
      "-1.078290150539371e-09",
      "-3.6867975513072427e-10",
      "-6.225947362193518e-10",
      "1.534212456098446e-09",
      "6.617440434781151e-10",
      "1.3209250231736886e-09",
      "8.632227853523181e-10",
      "1.2944444413601937e-09",
      "9.057583241319092e-10"
    ],
    [
      "3.1405390056583504e-05",
      "3.1406303956148856e-05",
      "3.1404803552520604e-05",
      "3.1407308153599825e-05",
      "3.140437867514504e-05",
      "1.9448905803223684e-09",
      "2.4281282694942203e-12",
      "3.294554675136873e-09",
      "1.0288096144300628e-09",
      "2.178797461816321e-10",
      "3.120518302526028e-09",
      "4.725956035047918e-10",
      "1.2044632594138065e-09",
      "1.352026970319e-09",
      "1.8721932555368527e-09",
      "1.2238098571723988e-09",
      "-1.3091414637539642e-09",
      "-9.12514608406659e-12",
      "-5.466491671341393e-10",
      "1.2593246961878573e-09",
      "-4.024055502920937e-11",
      "1.0066178304984864e-09",
      "1.1657667615855967e-09",
      "1.2330595895531979e-09",
      "9.924579627407206e-10"
    ],
    [
      "3.140595228030129e-05",
      "3.1407036607314896e-05",
      "3.140597642107554e-05",
      "3.140746699165157e-05",
      "3.140563042138637e-05",
      "1.8054815004396423e-09",
      "-2.1328457686523867e-10",
      "2.626224190687712e-09",
      "1.118397131016923e-09",
      "2.878744631032016e-11",
      "2.120860248465944e-09",
      "2.731725178472873e-10",
      "1.1211765736437383e-09",
      "1.0852815541253977e-09",
      "1.8991046903833016e-09",
      "1.5168514214489995e-09",
      "-1.063317611627238e-09",
      "-5.245075196922411e-10",
      "-1.284583865264183e-09",
      "2.0878223893349274e-09",
      "7.251389074693444e-11",
      "4.266018817806187e-10",
      "1.537636863430915e-09",
      "1.529144925331466e-09",
      "1.4782120488188757e-09"
    ],
    [
      "0.014962694425827537",
      "0.01246841513513416",
      "0.019261403847457077",
      "0.01024747173011286",
      "0.02707316524894386",
      "-0.010472973170818507",
      "-0.0045646698514518625",
      "4.467694726075502e-05",
      "-0.0019965597383693463",
      "-0.0022053848210972092",
      "-0.0008376582331057762",
      "-0.0026476068077606156",
      "0.004780929199775811",
      "-0.011784277786438835",
      "-0.006918394013463331",
      "-0.008211915194864606",
      "0.005180369365860077",
      "-0.0022423486318261915",
      "0.011992697790038316",
      "-0.007779208462219959",
      "0.0028294006300578515",
      "-0.0076765457139677876",
      "-0.010616250340250315",
      "-0.0038848768745019593",
      "-0.012231623862865833"
    ],
    [
      "0.03275789391964035",
      "0.005999072333357311",
      "0.005379744791413745",
      "0.026236402147313622",
      "0.029863098846375974",
      "0.002260058882355035",
      "0.0038365179070050585",
      "-0.021586854098878016",
      "-0.002275347452979733",
      "0.0003133905166213945",
      "-0.005630199092639844",
      "0.004443097319517098",
      "-0.002853229459265067",
      "-0.006988119167701397",
      "-0.01363916768970945",
      "-0.005192802542630424",
      "-0.008054965253134195",
      "-0.007438041692908552",
      "0.022761646518630923",
      "-0.003555239363604062",
      "0.0008508185624075391",
      "-4.459803304322092e-05",
      "-0.01121643389890627",
      "0.008361355049389375",
      "-0.022080403122139765"
    ],
    [
      "3.1408576586951187e-05",
      "3.1407727258479254e-05",
      "3.140982824514515e-05",
      "3.1411279022640186e-05",
      "3.1408060603847646e-05",
      "1.0260334625544488e-09",
      "5.818541061731338e-10",
      "5.438321430628805e-09",
      "3.4478303251056725e-09",
      "4.639932432556538e-10",
      "2.856554507172946e-09",
      "7.363454406581672e-10",
      "3.918317391868249e-09",
      "4.094482308449783e-09",
      "5.443064698759155e-09",
      "8.971365933632508e-10",
      "-4.890067503709952e-09",
      "-2.324619722993637e-09",
      "-2.704374713601467e-09",
      "2.5613816197070704e-09",
      "9.46057153633287e-10",
      "1.8448678103920245e-09",
      "4.002122488004993e-09",
      "3.4894682335097655e-09",
      "1.182187592427594e-09"
    ],
    [
      "3.141510487907372e-05",
      "3.140813742064249e-05",
      "3.1411348138384794e-05",
      "3.142204515190205e-05",
      "3.140957948727227e-05",
      "5.296113582634652e-09",
      "2.4317628630706063e-10",
      "1.457181931897198e-08",
      "7.81324377253027e-09",
      "-7.819158976236809e-10",
      "6.886500680934827e-09",
      "2.9517528925387245e-09",
      "4.4943874782120724e-09",
      "3.6670402390591176e-09",
      "1.0846503631570303e-08",
      "2.408283886667173e-09",
      "-9.394964735797542e-09",
      "-4.076896671946714e-09",
      "-3.025998055210212e-09",
      "-1.5255304757532685e-09",
      "-2.953636276515907e-09",
      "-5.087519782224165e-10",
      "1.0269868452247136e-08",
      "6.361394509772263e-09",
      "7.15119847998979e-10"
    ],
    [
      "3.140440996568662e-05",
      "3.140465960433082e-05",
      "3.140476674897222e-05",
      "3.1405570924878556e-05",
      "3.140427654905143e-05",
      "6.891666825788821e-10",
      "1.9702903158612964e-10",
      "2.0860878218509456e-09",
      "1.137336071024912e-09",
      "2.6168752794792337e-10",
      "1.5971385318700058e-09",
      "4.46840497970572e-10",
      "1.3382959858066147e-09",
      "1.5156323036559123e-09",
      "1.9426761378319653e-09",
      "4.900377705661167e-10",
      "-1.5779196011230893e-09",
      "-5.720191080917675e-10",
      "-8.339935431141021e-10",
      "1.0294023888033892e-09",
      "2.7729768489098994e-10",
      "8.881320344001924e-10",
      "1.2579566887811363e-09",
      "1.181012663036485e-09",
      "5.864908643081622e-10"
    ],
    [
      "3.140449613457138e-05",
      "3.140566663880396e-05",
      "3.140489764722254e-05",
      "3.1405372476764074e-05",
      "3.1404337047845125e-05",
      "8.339938344454911e-10",
      "-1.3031373241261356e-10",
      "1.7667452477259106e-09",
      "6.11035467489314e-10",
      "1.0924223669291621e-10",
      "1.7695494261940706e-09",
      "2.685524310590956e-10",
      "9.236180152209998e-10",
      "1.380123841744022e-09",
      "1.4139699768560725e-09",
      "1.0395192558636606e-09",
      "-1.1489302134474208e-09",
      "-1.7085456602839568e-10",
      "-8.301851311676321e-10",
      "1.5785476637594313e-09",
      "2.3369908170776656e-10",
      "1.0225725303213163e-09",
      "9.335852381659931e-10",
      "1.0066941713707592e-09",
      "7.334705153706837e-10"
    ],
    [
      "3.140559274366587e-05",
      "3.1407321071478526e-05",
      "3.14061536181065e-05",
      "3.140555294831744e-05",
      "3.140575220327714e-05",
      "4.615272879162779e-10",
      "4.950288284205955e-10",
      "1.0243488188648369e-09",
      "1.7314349838120347e-10",
      "4.4227441881311267e-10",
      "1.513539996571855e-09",
      "4.5483777401017517e-10",
      "1.185975292659284e-09",
      "1.6508958927735985e-09",
      "1.0607157396997844e-09",
      "1.217042390539716e-09",
      "-8.959338114746201e-10",
      "-2.945779601983911e-11",
      "-1.5754920231419012e-09",
      "2.3333065222843563e-09",
      "1.1889412869178473e-09",
      "1.1615893253559167e-09",
      "8.705953382093903e-10",
      "8.207101920245131e-10",
      "1.015804528353992e-09"
    ]
  ],
  "rational_Q": [
    [
      "0.00018428316802575272",
      "0.0029414601728033852",
      "0.00367747466647242",
      "0.0010044937822942983",
      "0.0017389220269342057",
      "0.0029414601727870467",
      "0.00041667946473163435",
      "0.000893275574204258",
      "0.000765451963355208",
      "0.0038859408619552",
      "0.0036774746664687457",
      "0.0008932755742105328",
      "0.0006395077039296196",
      "0.0008884537319410154",
      "0.001071262475085308",
      "0.0010044937822916787",
      "0.00076545196334781",
      "0.0008884537319471772",
      "0.00027406915846134446",
      "0.0018289735709259654",
      "0.0017389220269294692",
      "0.0038859408619540247",
      "0.0010712624750901308",
      "0.0018289735709139652",
      "0.0005456392344345762",
      "0.0004116449680917118",
      "0.0002467555505946491",
      "-0.00017939266619485368",
      "-0.00013424913403603688",
      "0.00041164496808715603",
      "-0.00019590279743155896",
      "-8.852795577621676e-05",
      "2.6464373753350334e-05",
      "-6.0627842007079505e-05",
      "0.00024675555059730015",
      "-8.852795578026083e-05",
      "0.00023777524130796915",
      "-9.049285885332276e-05",
      "-7.411179888199265e-05",
      "-0.00017939266619285108",
      "2.646437375129063e-05",
      "-9.049285885559828e-05",
      "-3.071159891555141e-05",
      "0.00010968830896754564",
      "-0.00013424913403169803",
      "-6.062784200910439e-05",
      "-7.411179888683545e-05",
      "0.0001096883089616407",
      "-0.0001076196157527176",
      "0.0014657371608014168",
      "-0.0015692985226289698",
      "-0.0012685696011389062",
      "0.0010440214098277245",
      "-0.0005243415727570678",
      "7.384194260659842e-05",
      "0.0002968321589211883",
      "0.0010004757141648087",
      "0.0025820389366837506",
      "-0.001056413633497928",
      "0.0003021186101330226",
      "-0.0004785882522297456",
      "0.0006351436179470106",
      "-0.0006305859768931364",
      "-0.0007753947152095939",
      "-0.0011776755343027895",
      "0.0003534594216194135",
      "0.0007345003788786163",
      "-0.00011912800473108658",
      "0.0006186541092148037",
      "-0.0009122922229732762",
      "-0.001256528599546168",
      "-0.0006714552481644043",
      "-0.0007877609755198364",
      "-0.000815551921947648",
      "0.002582038936680289",
      "1.2453669249524526e-05",
      "-0.0011450290233417267",
      "-0.0012011288212994613",
      "0.0026788351236073944",
      "0.0029676043845828625",
      "-0.0005029470244632064",
      "-0.00043376836243245786",
      "-0.0016224589777329493",
      "-0.0006823028372238945",
      "-0.0013384962092538365",
      "-0.0005195209048681846",
      "-0.001247885991780201",
      "0.0005164477534234291",
      "-0.0015275263879267885",
      "-0.001536956420043317",
      "0.0029093563719478836",
      "0.0002509421429177357",
      "-0.00034793477495201114",
      "-0.0012307931210640422",
      "0.00038868041453995913",
      "-0.0006305859768938242",
      "0.00030724571820878356",
      "3.3751399734571773e-06",
      "-0.00018181972933403387",
      "-0.0002748628261912809",
      "-0.0013384962092550675",
      "0.0004232912789056467",
      "-0.00010962719170604302",
      "0.0002493499488721777",
      "-0.00028468095167074264",
      "0.0004186910421460971",
      "0.0003558621161843571",
      "0.0006092472956776368",
      "-0.00030245778355905337",
      "-0.00021210137150721097",
      "0.0001825986880897751",
      "-0.00029153982961093925",
      "0.0002776522611553427",
      "0.0006250782678304433",
      "0.00028426987984796713",
      "-0.00011912800473828171",
      "-1.1297439877628109e-05",
      "-0.0003947429323682105",
      "2.6466948599990605e-05",
      "-0.0017021117619963654",
      "-0.0015369564200454879",
      "0.0010647431806460673",
      "8.289613943090312e-05",
      "0.00028465217000236037",
      "-0.0008380139839810461",
      "0.00018259868809226837",
      "0.0006340179147037995",
      "0.0007428913863461708",
      "-7.43543588656492e-05",
      "-0.0007593124285552948",
      "-0.0007228455385405321",
      "-0.0004769801078929798",
      "0.00113690005675203",
      "0.0012670814851002087",
      "0.0004991806618009211",
      "-0.0005243415727506431",
      "-0.0010564136334854197",
      "-0.0007753947152120856",
      "0.00061865410922902",
      "0.001465737160805534",
      "7.384194259594699e-05",
      "0.00030211861012390646",
      "-0.0011776755342959094",
      "-0.0009122922229607769",
      "-0.0015692985226224893",
      "0.0002968321589177179",
      "-0.00047858825223804627",
      "0.000353459421622097",
      "-0.001256528599539089",
      "-0.001268569601128384",
      "0.0010004757141681025",
      "0.0006351436179387653",
      "0.0007345003788589889",
      "-0.0006714552481638622",
      "-5.762646525264901e-06",
      "-0.00020790546642928087",
      "0.0006489136231486295",
      "1.2453669245565674e-05",
      "-5.76264652078043e-06",
      "-0.00042540460065014664",
      "-4.1344268447055495e-05",
      "1.575201730978796e-05",
      "0.00030724571820597255",
      "-0.00020790546642544003",
      "-4.134426844484728e-05",
      "-7.4376329408556195e-06",
      "-0.00024372010257925805",
      "-1.129743988348408e-05",
      "0.0006489136231509616",
      "1.5752017316177132e-05",
      "-0.00024372010257163278",
      "-5.4110293258950356e-05",
      "0.00043794092810698623",
      "-0.0003699864494634214",
      "-0.0005029470244541385",
      "-0.00040355007975840585",
      "6.602262041966261e-05",
      "0.0006869191483902174",
      "0.0008206293860396881",
      "0.000423291278900354",
      "1.6912037393529706e-05",
      "3.1725662064347124e-05",
      "-6.655998027041631e-05",
      "0.001035647671436492",
      "0.0010647431806399942",
      "-0.0011268278174541664",
      "-0.0006302536894953396",
      "-0.000660463070768131",
      "0.00034146082036132946",
      "-0.0010321216708987317",
      "-0.0005195209048733064",
      "1.69120373952809e-05",
      "0.0003160647472709152",
      "0.0005006618426113607",
      "0.0004710682451253452",
      "0.00035586211618610905",
      "-5.7425603413153e-05",
      "0.00028578194075716903",
      "-9.899709744748034e-05",
      "0.000850353737513329",
      "0.0006340179147075743",
      "-0.0011470859639287978",
      "-0.0003358417023071882",
      "-0.00015391729649505493",
      "0.00036331731203313744",
      "0.002909356371945183",
      "-0.001126827817457655",
      "-0.0009786905354947741",
      "-0.0011561814829106779",
      "0.00022440612151634982",
      "-0.0002915398296169468",
      "-0.0011470859639173823",
      "-0.0013942574306827302",
      "0.0002961902369738661",
      "-0.0006363221973927984",
      "-0.00047698010790146636",
      "0.0031756108190899002",
      "-0.0007006575313235324",
      "-0.0015527574706978382",
      "-0.0011909939311631678",
      "-0.0011450290233511312",
      "-0.00043376836242664876",
      "-0.0012478859917713844",
      "0.00025094214291984",
      "-0.0007877609755210004",
      "-0.001201128821289839",
      "-0.0016224589777394246",
      "0.0005164477534215259",
      "-0.0003479347749423739",
      "-0.0008155519219461807",
      "0.0026788351235964686",
      "-0.0006823028372280884",
      "-0.0015275263879276882",
      "-0.001230793121063653",
      "6.602262041431495e-05",
      "3.172566206567709e-05",
      "-0.0006302536894949766",
      "3.3751399778494798e-06",
      "0.00043794092810613367",
      "0.0006869191483962383",
      "-6.655998026970975e-05",
      "-0.0006604630707725722",
      "-0.00039474293236487986",
      "-0.00036998644946405234",
      "0.0008206293860438657",
      "0.0010356476714370375",
      "0.0003414608203654107",
      "0.00022505685180836994",
      "-6.843705866309823e-05",
      "-0.0001096271917020747",
      "0.00031606474726465826",
      "0.0002250568518059974",
      "-0.00017460636785540104",
      "0.0004773466884504182",
      "8.289613943900501e-05",
      "-0.00097869053549766",
      "-6.843705867177528e-05",
      "0.00047734668844024775",
      "0.0001508292286999818",
      "0.00041994802033703225",
      "0.0006092472956745764",
      "0.0002857819407526183",
      "0.00039561131439439185",
      "-0.00021942172299463798",
      "0.0008674403189093946",
      "0.0007428913863423197",
      "-0.001394257430677375",
      "-0.0002307285146122853",
      "-1.4571619882492047e-05",
      "0.0005408932535560427",
      "0.0002776522611505355",
      "-0.0003358417023045255",
      "-0.00023072851461172233",
      "7.420077633766168e-05",
      "0.001047090820271484",
      "0.0011369000567469385",
      "-0.0007006575313282734",
      "-0.0008652564973409252",
      "-0.0011119753611656168",
      "0.00013823106671469567",
      "-0.00018181972933323267",
      "0.0002493499488756903",
      "-0.00030245778356022593",
      "0.0006250782678280419",
      "0.0003886804145360203",
      "-0.00027486282619263705",
      "-0.00028468095166777377",
      "-0.00021210137149938954",
      "0.000284269879847705",
      "0.0005006618426088098",
      "-9.899709744495292e-05",
      "-0.0001539172964986733",
      "2.64669486003566e-05",
      "-0.0010321216708871633",
      "0.00047106824512399006",
      "0.0008503537375057253",
      "0.00036331731203066773",
      "-0.00021942172299466988",
      "-1.457161988436863e-05",
      "0.0002846521700054694",
      "-0.0011561814829126947",
      "0.00041994802033925677",
      "0.0008674403189109281",
      "0.0005408932535592284",
      "-0.00026500382506817663",
      "-7.435435886783803e-05",
      "0.00029619023697427516",
      "7.420077633991312e-05",
      "-0.00026500382506569506",
      "-0.00010129822942263516",
      "0.0012670814851011819",
      "-0.001552757470704428",
      "-0.0011119753611738808",
      "-0.0007748856884621636",
      "0.0003108756574291239",
      "-0.001702111762000274",
      "-0.0008380139839802808",
      "-0.0007593124285459411",
      "0.000499180661799542",
      "0.00022440612152317698",
      "-0.0006363221973884251",
      "-0.0011909939311613444",
      "0.0010470908202689364",
      "0.00013823106671664132",
      "0.0003108756574320436",
      "-0.00013806268520573348",
      "0.00010747812225462539",
      "6.74221730153323e-05",
      "5.6103473697739144e-05",
      "0.00013806268520974256",
      "5.715555708598363e-16",
      "5.543199266284675e-05",
      "-0.00018704164741065947",
      "3.376721426512281e-05",
      "-0.00010747812224563507",
      "-5.5431992665013494e-05",
      "-1.2731900668410926e-15",
      "6.3115976571518e-05",
      "-6.582869532670971e-05",
      "-6.742217301749448e-05",
      "0.0001870416474077703",
      "-6.311597657551628e-05",
      "7.983675093791724e-16",
      "-6.311211577029735e-05",
      "-5.610347370078567e-05",
      "-3.376721425585062e-05",
      "6.582869532631322e-05",
      "6.311211576687017e-05",
      "-1.6814410047970146e-15",
      "0.0024558014018649338",
      "-1.6116751632060438e-05",
      "-0.0001910484770663359",
      "0.002325673359172035",
      "-6.559046448468547e-05",
      "-0.0007422110426021794",
      "-0.0012628342756999013",
      "0.0013245215595688489",
      "0.00098959492670779",
      "-6.946638565883045e-05",
      "-0.00019001089747407092",
      "-0.000971104836875789",
      "-0.0007860111928503432",
      "-0.0013031143823470485",
      "0.00046538294450699553",
      "-0.0005079745182756948",
      "0.0003305011953283724",
      "-0.0014510651910315429",
      "-0.000951501540088627",
      "0.001255995822754014",
      "0.000635101657479824",
      "0.00047209628783416414",
      "-0.0005987832806399983",
      "0.001195309531815261",
      "0.001749898746806273",
      "0.0009895949266921762",
      "6.590260167148795e-05",
      "-0.000933368261045446",
      "-0.0007516548973161894",
      "-0.0012920623873848307",
      "-0.002074891539147741",
      "0.0014399235349555593",
      "6.83456429773935e-05",
      "-0.00020455043710911492",
      "-0.001561034288964828",
      "-0.0003958928925478105",
      "0.0012128338966674334",
      "0.0010915470638610796",
      "-0.00017601297427506638",
      "-0.0017290750384181095",
      "-0.0010306358360655894",
      "-0.00021120736800749203",
      "0.0016857667053783655",
      "0.0022493225924589163",
      "0.0003702936547942367",
      "0.00021829766226668108",
      "-0.0013031143823457204",
      "9.968423150445297e-05",
      "0.0003133269008269728",
      "0.0005810292223229997",
      "-0.0005508126721678534",
      "-0.0003958928925531318",
      "7.415634063587301e-06",
      "6.14678902284398e-05",
      "0.0005146910712006573",
      "0.00027958045468790894",
      "0.0008320220341177743",
      "-0.0003127823355061403",
      "0.00015200765983574053",
      "-0.00022374282833171344",
      "0.0007132876015541722",
      "0.00021275951090288714",
      "-0.0003033912416699683",
      "-0.0002966273693607737",
      "-0.00024095994158250745",
      "0.0002292202428691233",
      "-0.0009515015400855931",
      "-0.000319090569868613",
      "0.0008705260893420996",
      "0.0009422849616861123",
      "-0.0016077515936859942",
      "-0.0010306358360675561",
      "1.555903112182104e-05",
      "0.0003493541401399312",
      "0.0008051892886590518",
      "0.0008877717350995658",
      "0.00021275951090212435",
      "0.00020722110706481448",
      "0.0004718928167933866",
      "3.678145968714875e-05",
      "0.0011238135569235311",
      "0.0013328580400353742",
      "-0.0021616346772619127",
      "-0.000403824126510537",
      "-0.0003226854503707979",
      "0.000694295471906911",
      "6.559046449242845e-05",
      "6.946638565088037e-05",
      "-0.00046538294451105625",
      "-0.001255995822731763",
      "-0.002455801401847385",
      "0.0007422110426038897",
      "0.00019001089746140858",
      "0.0005079745182640003",
      "-0.0006351016574803945",
      "1.6116751630593505e-05",
      "0.0012628342756884606",
      "0.0009711048368718476",
      "-0.00033050119532313774",
      "-0.0004720962878487574",
      "0.00019104847706117974",
      "-0.0013245215595422283",
      "0.0007860111928532169",
      "0.0014510651910227147",
      "0.0005987832806343955",
      "-0.0002867668553992778",
      "0.00019019447344749134",
      "-0.00025329450368203916",
      "6.59026016589203e-05",
      "0.000286766855402575",
      "6.708247153509509e-16",
      "-0.00013265806696819265",
      "-0.0002005900138695251",
      "9.968423150825457e-05",
      "-0.00019019447344417753",
      "0.00013265806697371072",
      "-7.915070096633566e-16",
      "-0.0001906813001064745",
      "-0.0003190905698638524",
      "0.0002532945036711548",
      "0.00020059001387058315",
      "0.00019068130010972911",
      "2.475875706618023e-15",
      "-0.00020306471452095193",
      "0.0016526932763643914",
      "0.001439923534949883",
      "-0.0005957289313403357",
      "-0.00046574394450720055",
      "-0.00041666995803635917",
      "0.00037716330009255787",
      "7.415634060641122e-06",
      "-0.000714532209767929",
      "-0.0006660209822085937",
      "0.00017787194513354057",
      "-8.284799332492624e-06",
      "1.5559031118104744e-05",
      "0.0012890485135119384",
      "-0.0005084889377185665",
      "-0.0010158527620623033",
      "-0.0004782582175952803",
      "0.0008297434572757603",
      "0.001212833896674815",
      "-0.000714532209775383",
      "0.00010773806788780028",
      "-0.00018955823009968075",
      "0.0004498038138451443",
      "-0.0003127823355077308",
      "-0.0003170594167458",
      "-0.000628344573580413",
      "0.00012604892006191933",
      "0.0004853967547670457",
      "0.00020722110706574638",
      "0.00023679605955864738",
      "-0.0006376003736093504",
      "-0.0007513484166955913",
      "-0.00035849607141943637",
      "-0.00021120736802586246",
      "0.0012890485135177788",
      "-0.0002616499844219006",
      "-0.0009487106669037494",
      "-0.0018716934987047015",
      "-0.0003033912416608559",
      "0.00023679605956076984",
      "0.00042695461532034156",
      "-4.027004720964417e-05",
      "-0.002217348865280968",
      "-0.0021616346772543532",
      "0.0019293129003444451",
      "0.001664315804825464",
      "0.0017798328034723718",
      "-0.0002990711451957825",
      "0.0009333682610440072",
      "-6.834564299522981e-05",
      "-0.0010915470638593985",
      "-0.0016857667053721895",
      "-0.0011953095318090277",
      "0.0007516548973122591",
      "0.00020455043710542747",
      "0.00017601297428028557",
      "-0.002249322592468135",
      "-0.0017498987468013416",
      "0.0012920623873999553",
      "0.0015610342889671896",
      "0.0017290750384032433",
      "-0.0003702936547928426",
      "0.0004657439445120521",
      "0.0006660209822086064",
      "0.0005084889377212359",
      "0.000313326900828123",
      "0.00020306471451745394",
      "0.0004166699580385803",
      "-0.00017787194513515706",
      "0.0010158527620697515",
      "0.0008705260893455449",
      "-0.001652693276370662",
      "-0.0003771633000970885",
      "8.284799332487608e-06",
      "0.0004782582175956937",
      "0.0002994970130520699",
      "0.0003570154298302035",
      "6.14678902224914e-05",
      "0.00010773806788366541",
      "-0.00029949701305972097",
      "8.511985653717424e-16",
      "0.00044966713579494425",
      "0.0003493541401328649",
      "-0.00026164998440829986",
      "-0.0003570154298321778",
      "-0.000449667135798225",
      "-3.5436175168607432e-15",
      "0.0007540738542435067",
      "0.0001520076598311685",
      "-0.0006283445735745767",
      "-0.00058221013439933",
      "0.000196250829735696",
      "0.0005404293405911253",
      "0.0004718928167883135",
      "0.00042695461531465833",
      "-0.0006958286250464807",
      "-0.0012214098585953002",
      "-0.00020341819273093754",
      "-0.00029662736936067707",
      "-0.0006376003736029882",
      "-0.0006958286250478414",
      "0.0001525050638861038",
      "-0.00037375615166147336",
      "-0.0004038241265098798",
      "0.00166431580481892",
      "-0.0003240656173529449",
      "-0.0006413530206455647",
      "-0.0006826493911518753",
      "-0.0005810292223181142",
      "-0.0005146910711995372",
      "0.00022374282832943217",
      "0.0002409599415888841",
      "-0.00021829766226516813",
      "0.0005508126721569106",
      "-0.0002795804546894059",
      "-0.000713287601550265",
      "-0.00022922024286730993",
      "0.00018955823010113006",
      "-0.0001260489200625833",
      "0.0007513484166912483",
      "0.0009422849616790306",
      "-0.0008297434572727137",
      "-0.0004498038138419978",
      "-0.00048539675475917706",
      "0.00035849607141686144",
      "-0.00019625082973783386",
      "0.0012214098586039617",
      "0.0008051892886602187",
      "-0.0009487106669106616",
      "-0.0007540738542486874",
      "-0.0005404293405897625",
      "0.00020341819272990785",
      "-0.0002881855456055519",
      "3.678145968955236e-05",
      "-4.027004721203149e-05",
      "0.00015250506388707962",
      "0.0002881855456053396",
      "1.104687996648945e-15",
      "-0.00032268545037755526",
      "0.0017798328034771065",
      "-0.0006413530206468901",
      "-0.0013289221237020533",
      "-0.0007737921296697835",
      "0.0016077515936751077",
      "-0.0008877717351014002",
      "-0.001123813556919261",
      "-0.0006942954719060478",
      "0.001871693498708337",
      "0.0022173488652731193",
      "0.0002990711452034705",
      "0.0003737561516643939",
      "0.0006826493911534098",
      "0.0007737921296646576"
    ],
    [
      "0.0003989011494128143",
      "0.0017078730119105925",
      "0.0012025470495882018",
      "0.0014007692815940303",
      "0.0023543353993108252",
      "0.0017078730119956921",
      "0.0003982251231675647",
      "0.0023266919870318795",
      "0.001608773242648581",
      "0.0005530485655816918",
      "0.0012025470498183007",
      "0.002326691985273871",
      "0.0012555025590955985",
      "0.0011152109536141602",
      "0.0013885494097758072",
      "0.0014007692841710437",
      "0.001608773244622569",
      "0.0011152109534981979",
      "0.0016296359050452082",
      "0.0012351873656722195",
      "0.0023543353987266367",
      "0.0005530485656344299",
      "0.0013885494113643365",
      "0.0012351873665074654",
      "0.0006294830225213001",
      "-2.6133284855721343e-05",
      "-0.0001100529890477094",
      "-5.3672124219419904e-05",
      "0.00034262917396511835",
      "-2.6133283798795867e-05",
      "-0.0003044736157018353",
      "0.00031175830084234917",
      "7.30915049535454e-05",
      "0.00022783599420293682",
      "-0.0001100529895054712",
      "0.00031175830008366525",
      "0.0005633991596768396",
      "-0.00039186851661295524",
      "-0.0002762777646552885",
      "-5.3672124832870315e-05",
      "7.309150561082524e-05",
      "-0.0003918685166924605",
      "-0.0005989859904917219",
      "1.6337676165724218e-05",
      "0.000342629174723248",
      "0.0002278359939219122",
      "-0.00027627776552384875",
      "1.633767709357351e-05",
      "-0.00031329984919145626",
      "-0.000411318629600142",
      "-0.001064138991430295",
      "0.0006100559109104986",
      "-0.001126653507841336",
      "-5.173485357515204e-06",
      "-0.0012714502912851845",
      "0.0008147305544189896",
      "-0.0004954002816096071",
      "0.000901448196384656",
      "0.0008569582226833199",
      "0.0002488928147735131",
      "4.1018894895605724e-05",
      "-0.001185690193461466",
      "0.00041807632533422736",
      "-0.001070384918150571",
      "0.00020001210468938534",
      "0.00045012866973981314",
      "0.0011479248305303867",
      "-0.0013730651433977803",
      "0.00017402059287957366",
      "0.0011072963314865522",
      "-0.001292960787633918",
      "-0.00024590051219393685",
      "-0.0004342237164490555",
      "-0.0008849449619200476",
      "0.0009014481964808419",
      "0.00023298950914826903",
      "0.0006749555805953764",
      "-0.0007417452018933235",
      "-0.0002163044609024947",
      "-0.00019504546737894997",
      "-0.0013371757990196939",
      "-1.027289309675798e-05",
      "-0.00010869644232942778",
      "0.0006021998947582623",
      "-0.0003112097638698935",
      "0.0008468307367289201",
      "0.00035921451152374345",
      "0.0004753811316112547",
      "-0.0004355224872734439",
      "-0.00036330897472455054",
      "-4.5984817485635e-05",
      "-0.0006235555548964009",
      "0.0005628660555406985",
      "-2.1303632840522508e-05",
      "-8.694570196290848e-05",
      "0.00041807632545279023",
      "7.966401008078534e-06",
      "0.00037916799494897496",
      "0.000129996606755604",
      "0.0005129759683570191",
      "-0.0003112097633601421",
      "3.7289177006253806e-05",
      "-0.0003917768064668321",
      "0.00014773495471949541",
      "0.0007726454637658209",
      "-0.0004822737317221248",
      "-9.487660557343242e-06",
      "-0.00019278875303576433",
      "-0.00037572917070639866",
      "-0.0006510663794112095",
      "0.0010168763909975175",
      "-0.00028647393558367014",
      "-0.0005142924585125796",
      "0.0007090035178370184",
      "0.00031912968438034073",
      "-0.0013730651436903655",
      "-0.0003927061410506109",
      "0.0005775810900295147",
      "0.0010091386661496354",
      "-0.00017076261959351652",
      "-0.00036330897618652984",
      "0.0006199143583278028",
      "0.0002369648337535266",
      "-0.0011017982417561743",
      "-0.0006154762220924451",
      "0.0010168763926716",
      "-0.0008619533009696013",
      "0.00024692787971358304",
      "-0.0010429184713627985",
      "0.0010344033208798693",
      "-0.00037918327170344084",
      "0.0008678515483998277",
      "0.0003210003245410211",
      "-0.0010465853865377133",
      "-4.980666249211897e-05",
      "-5.173485600688964e-06",
      "0.00085695822239722",
      "-0.0010703849165760414",
      "0.0001740205941522979",
      "-0.00041131862819314906",
      "-0.001271450289964071",
      "0.00024889281614942556",
      "0.00020001210373209782",
      "0.0011072963304723398",
      "-0.001064138992949456",
      "0.0008147305545654503",
      "4.1018893120415175e-05",
      "0.00045012866796864166",
      "-0.0012929607872582238",
      "0.0006100559112167907",
      "-0.0004954002812113679",
      "-0.0011856901944106483",
      "0.0011479248312063553",
      "-0.00024590051274643967",
      "-0.00029160635547524714",
      "7.240124761790169e-05",
      "-0.00013321023519266353",
      "0.0002329895090832182",
      "-0.0002916063555120662",
      "-0.0005635645544307616",
      "0.0002689909582461642",
      "0.00020820871318410708",
      "7.966401350651721e-06",
      "7.240124765405141e-05",
      "0.00026899095836774577",
      "0.00041815281230220833",
      "8.250700493312134e-05",
      "-0.00039270614129373533",
      "-0.0001332102350197154",
      "0.00020820871336705714",
      "8.250700469081133e-05",
      "0.0003694316909763612",
      "-0.0007176250630798387",
      "6.825963171878682e-05",
      "-0.0013371757996587597",
      "-0.0014676960170846415",
      "0.00031205397644148926",
      "-0.0010787019076127185",
      "0.001044787680029114",
      "3.728917761261707e-05",
      "0.0008956908213886759",
      "0.00033249310638245867",
      "-0.0007665172417701973",
      "-0.0006896981906396534",
      "0.0006199143594622578",
      "0.0004755450684172519",
      "-0.0014082371780861714",
      "0.0007325257560987126",
      "-0.00012145727526028544",
      "4.212662933608614e-05",
      "0.0008468307359620433",
      "0.0008956908194882559",
      "-8.757826591780326e-05",
      "-0.000369853475249302",
      "-0.0006327944120082153",
      "-9.487660958751468e-06",
      "-0.0011743422875541767",
      "2.633637278392718e-05",
      "-0.0003442485106318619",
      "0.0009961678660065356",
      "-0.0008619533013404718",
      "0.0002692303502677726",
      "0.0005154101196647374",
      "-0.0007339395446534345",
      "0.00014577606739559187",
      "-4.5984817763068774e-05",
      "0.0004755450672097526",
      "0.0001735984766714278",
      "1.7416792973426764e-05",
      "-2.6887887321204593e-06",
      "-0.00028647393626424715",
      "0.00026923035118690613",
      "-0.0006381273209464415",
      "-0.0006016652094601381",
      "-0.0003000979393528916",
      "0.0008678515483732601",
      "-5.467019616908895e-05",
      "-0.0002991115405425813",
      "0.00046123145399516247",
      "-2.3053887385330427e-05",
      "0.0006749555799650925",
      "-1.0272892902363214e-05",
      "0.0003592145127017884",
      "-0.0006235555540230939",
      "-0.00043422371784893033",
      "-0.0007417452026940343",
      "-0.00010869644179240412",
      "0.0004753811334163673",
      "0.0005628660543199973",
      "-0.0008849449619552168",
      "-0.00021630446213384926",
      "0.0006021998944837473",
      "-0.0004355224870283704",
      "-2.13036333495781e-05",
      "0.00031205397643167755",
      "0.00033249310748482253",
      "-0.0014082371770704739",
      "0.00037916799470911154",
      "-0.00071762506343395",
      "-0.001078701906094728",
      "-0.0007665172392137115",
      "0.0007325257550127663",
      "0.0005775810893100595",
      "6.825963075434005e-05",
      "0.0010447876801126027",
      "-0.0006896981909538283",
      "-0.00012145727578992186",
      "-0.0004802503322601392",
      "-0.0004746423394242567",
      "-0.00039177680819706226",
      "-8.757826593121685e-05",
      "-0.00048025033283908983",
      "-0.00046670706608139254",
      "-0.00010607001227391223",
      "0.00023696483505506222",
      "0.00017359847580619808",
      "-0.0004746423404765366",
      "-0.00010607001093391009",
      "-0.0008233467595290489",
      "3.606496133713252e-05",
      "-0.00019278875305907408",
      "2.6336371458587397e-05",
      "-0.00014082187501539967",
      "0.0007942392475245965",
      "-0.0003207666654663334",
      "0.00024692787839246556",
      "-0.0006381273209256852",
      "0.0005399212058685423",
      "0.0001645130738915482",
      "0.00021216898077720592",
      "-0.00051429245829597",
      "0.0005154101199409135",
      "0.0005399212048680379",
      "0.00037264616239069575",
      "-0.0009272334894619621",
      "0.0003210003238673201",
      "-0.0002991115394765999",
      "-0.0008999552600531557",
      "0.0008922452109425245",
      "0.000276779208029023",
      "0.00012999660712836294",
      "0.0001477349557017417",
      "-0.00037572917090239455",
      "0.0007090035185790581",
      "-8.694570188918222e-05",
      "0.0005129759689937258",
      "0.0007726454649848667",
      "-0.0006510663801487138",
      "0.0003191296855835293",
      "-0.00036985347620724585",
      "-0.00034424851287417067",
      "-0.000733939544726112",
      "0.0010091386674245888",
      "4.212663031916247e-05",
      "-0.0006327944132285126",
      "0.0009961678673058747",
      "0.0001457760678748998",
      "0.000794239247031964",
      "0.00016451307516395641",
      "-0.0011017982421811375",
      "1.7416793342208656e-05",
      "3.6064962635798045e-05",
      "-0.00032076666650329716",
      "0.00021216898126948078",
      "-0.00016316271348349744",
      "-0.0010429184722180183",
      "-0.000601665209645839",
      "0.00037264616394971673",
      "-0.0001631627148639781",
      "8.385525837518682e-05",
      "-0.0010465853861467021",
      "0.000461231453352949",
      "0.0008922452113671995",
      "-0.0010231235343054405",
      "0.00012336975988315408",
      "-0.00017076261868299018",
      "-0.0006154762229259952",
      "0.0010344033210342794",
      "-4.980666318691174e-05",
      "-2.6887891179162637e-06",
      "-0.0003000979386599562",
      "-2.3053886765178727e-05",
      "-0.0009272334908024645",
      "0.00027677920840861724",
      "0.00012336975927275886",
      "-5.078208137460376e-05",
      "0.00022447022295401313",
      "-0.00034142488479036527",
      "-0.0002811351565196229",
      "5.0782080920645655e-05",
      "5.770059922244677e-14",
      "1.4319766480627858e-05",
      "-0.0005463884083845283",
      "-3.380472058036586e-05",
      "-0.000224470223250197",
      "-1.4319766204453338e-05",
      "-2.666215162133058e-13",
      "0.00016428936045371652",
      "-0.00012898845753912108",
      "0.00034142488529464906",
      "0.0005463884086619122",
      "-0.0001642893606327025",
      "-3.496055454186499e-13",
      "-8.971612532868213e-05",
      "0.00028113515702101204",
      "3.380472084502482e-05",
      "0.00012898845762394052",
      "8.971612550451405e-05",
      "2.5238423239304885e-13",
      "0.0007084223251999172",
      "-0.0003608163858756705",
      "-0.0009785596469430466",
      "0.001205217633938173",
      "-0.00017406766482252887",
      "0.0002235072869118538",
      "-0.0006860409318869291",
      "-0.0002088940515080338",
      "0.00010691680778716518",
      "-0.0008936255453506753",
      "0.0007683076256982545",
      "0.00012200422057638157",
      "0.0003928301785043632",
      "-0.0010205687741025131",
      "8.097273434926432e-06",
      "0.0002370420915200417",
      "0.0008456355117635365",
      "-0.0007123202339999648",
      "-0.00032503549480695246",
      "-0.0004214766989632743",
      "-0.0006998377926849907",
      "0.0002838198870117172",
      "-0.0006957574601569478",
      "0.0006106407091152089",
      "0.0005584567720303524",
      "0.00010691680590767507",
      "8.653807378137632e-05",
      "0.000995693899187006",
      "-0.0002197447122789686",
      "-0.00016308199363289504",
      "-0.0008249074793681865",
      "-0.0008227397779957826",
      "-0.0006178583383231278",
      "-0.0002523512544206351",
      "0.000857343337057691",
      "0.00038910117863592353",
      "0.00012132511421300119",
      "0.0006419819873267962",
      "-5.818796711767339e-05",
      "-0.0002527630012362843",
      "0.00018236861808098844",
      "0.00011633242236690555",
      "-0.000307247147165742",
      "0.0001940973862962257",
      "0.00041679414458643143",
      "0.0007862694857822334",
      "-0.0010205687719728235",
      "-8.066156126255011e-05",
      "-0.00043430641756568865",
      "0.0009363638113236431",
      "0.0004174221652484485",
      "0.0003891011767631818",
      "0.0012683664140122584",
      "9.940040610532293e-05",
      "-0.0003622383218277752",
      "-0.0008908518149421343",
      "0.0004168003010274437",
      "-0.00015109233291855774",
      "-0.00072092070162284",
      "-0.0010722809131835358",
      "0.0007718286488487608",
      "0.00020815912569173013",
      "0.0004584191531345819",
      "0.00042416999159844546",
      "-0.00030861717688040915",
      "0.00013462440611140047",
      "-0.0003250354954562174",
      "-0.0005450489477530028",
      "-0.0009527212724434843",
      "-0.00041386217623148565",
      "-6.491363650469024e-05",
      "0.0001823686191156945",
      "0.0012136301518536439",
      "0.0009756783879713976",
      "0.0004567789618323628",
      "-0.001107421928927004",
      "0.00020815912506604798",
      "-0.00038166909517443274",
      "-0.0005969082203020091",
      "0.00015214000644386312",
      "0.00010622151494817289",
      "0.0003343498416540354",
      "-0.00015597867430765122",
      "0.0006606900776863691",
      "-0.000706371984603772",
      "-0.0007927538703319672",
      "0.00017406766472277644",
      "0.0008936255475252736",
      "-8.097274778032507e-06",
      "0.00042147669834102477",
      "-0.0007084223264571575",
      "-0.00022350728861994146",
      "-0.0007683076251287042",
      "-0.00023704209305883692",
      "0.000699837792423042",
      "0.00036081638744409403",
      "0.0006860409339917126",
      "-0.0001220042202255022",
      "-0.0008456355125520861",
      "-0.00028381988651634643",
      "0.0009785596463397987",
      "0.00020889405286907432",
      "-0.000392830179078665",
      "0.0007123202339702975",
      "0.0006957574599398761",
      "0.0002178646335781123",
      "0.0004979651379893648",
      "-0.00014724462442382383",
      "8.653807376782496e-05",
      "-0.0002178646336981598",
      "-1.3441324449585192e-14",
      "-0.0003753493767940231",
      "0.00010256022224948499",
      "-8.066156130224273e-05",
      "-0.0004979651381467377",
      "0.0003753493769839257",
      "1.7678648195671157e-13",
      "0.00025509491021223965",
      "-0.0005450489478690299",
      "0.00014724462427190824",
      "-0.0001025602221622462",
      "-0.00025509491031008397",
      "-2.8130658542051206e-14",
      "-0.0002661894641819723",
      "0.00015605956921996606",
      "-0.0008227397786243075",
      "0.0009989144860410694",
      "-0.0004514114522935363",
      "0.0002314559851928282",
      "-0.0002937245936542615",
      "0.0012683664168969464",
      "0.00014091710830132424",
      "-0.00033317213214909523",
      "-0.0007124000112105111",
      "0.00012665274314928898",
      "0.0012136301502568164",
      "0.0002036214686339985",
      "0.0006999051540477347",
      "-0.0002862878155828895",
      "0.00035660072171730245",
      "-9.532991040917739e-05",
      "0.00012132511400274656",
      "0.00014091710835898043",
      "0.0012655232745202064",
      "-0.0006649818313966563",
      "-0.0007099506140303202",
      "-0.0001510923344742462",
      "-0.00013579722818045085",
      "-0.0002462719602819282",
      "-0.000315511915837061",
      "0.0002639362948891656",
      "-0.00038166909314320746",
      "0.0003647490485334452",
      "-0.00028612809746809563",
      "-0.0004316034927219011",
      "-0.0008599544641168277",
      "0.00011633242109937126",
      "0.000203621467496234",
      "-0.00016418579142619085",
      "-0.00010106894260113194",
      "-0.00038469944533519955",
      "0.00045841915362375256",
      "0.0003647490496112609",
      "-0.00017399446424289902",
      "-0.0002651017263269137",
      "0.0004185900782829402",
      "-0.00015597867336811146",
      "0.00027182315622239676",
      "0.00030465451502026413",
      "-9.770819932044548e-05",
      "0.0001997192608344283",
      "-0.0009956938991322781",
      "0.0006178583383305888",
      "-0.0006419819873122427",
      "0.0003072471481722937",
      "-0.0006106407106637281",
      "0.0002197447129456781",
      "0.00025235125338456615",
      "5.818796612327911e-05",
      "-0.00019409738751384578",
      "-0.0005584567702771443",
      "0.000163081993210384",
      "-0.0008573433384945937",
      "0.0002527630029980493",
      "-0.00041679414438295666",
      "0.0004514114516725008",
      "0.0003331721332419016",
      "-0.000699905152266273",
      "-0.0004343064195900451",
      "0.0002661894640613031",
      "-0.0002314559857460139",
      "0.000712400011331437",
      "0.0002862878136396292",
      "-0.0009527212703598978",
      "-0.0001560595705356647",
      "0.0002937245924696686",
      "-0.00012665274130877147",
      "-0.00035660072132559804",
      "0.0003545006376126468",
      "0.00034949624082258326",
      "9.940040640876781e-05",
      "0.0012655232753144348",
      "-0.00035450063853453265",
      "-9.016878417062672e-13",
      "-0.0007601256440011164",
      "0.0009756783886283149",
      "-0.00016418579066062013",
      "-0.0003494962412069962",
      "0.0007601256444948497",
      "1.8910169443426768e-13",
      "0.00035255078867750647",
      "-0.0007209207028037025",
      "-0.000246271959778486",
      "0.0001806863334293582",
      "0.0002537757473503986",
      "4.873292127429035e-05",
      "-0.0005969082203194178",
      "-0.00017399446461960718",
      "-0.00023886366888195207",
      "0.00030090924209164656",
      "0.0002783234078174499",
      "0.00042416999279645633",
      "-0.00028612809647431424",
      "-0.0002388636678183163",
      "-0.0009935603224979182",
      "0.00025683543171672917",
      "0.000660690076593741",
      "0.0003046545155635881",
      "6.706836025505557e-05",
      "-4.0115299977272844e-05",
      "0.0003868597392308641",
      "-0.0009363638140678938",
      "0.0003622383221880623",
      "0.0010722809144914976",
      "0.00030861717798368326",
      "-0.0007862694870793797",
      "-0.00041742216590697303",
      "0.000890851816964881",
      "-0.0007718286506861876",
      "-0.0001346244061819069",
      "0.0006649818323252019",
      "0.00031551191573241317",
      "0.000431603494403082",
      "-0.0004138621774491692",
      "9.532991147963421e-05",
      "0.000709950615676817",
      "-0.00026393629656043055",
      "0.0008599544646723774",
      "-0.0002537757467462291",
      "-0.0003009092414202456",
      "0.00045677896055496285",
      "-0.0001010689426251804",
      "-0.00035255078816571225",
      "-4.8732922221514866e-05",
      "-0.0002783234085633134",
      "-0.0006493593326648097",
      "0.00015214000560776676",
      "-0.00026510172621711016",
      "-0.000993560323289461",
      "0.0006493593327181251",
      "-6.055799349841709e-13",
      "-0.0007063719839945113",
      "-9.770820012821144e-05",
      "-4.011529941941257e-05",
      "-0.00046608148404740125",
      "-0.0006753508117534703",
      "6.491363665447016e-05",
      "0.001107421928767688",
      "-0.00010622151483541953",
      "0.0007927538705976907",
      "0.00038469944650396",
      "-0.00041859007907609294",
      "-0.0001997192602973623",
      "-0.0002568354315693998",
      "-0.0003868597396551338",
      "0.0006753508120963836"
    ]
  ],
  "status": "RIGOROUS PENTAGON-CAP INTERVAL EXCLUSION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.02181281888722202734416345 +/- 2.73e-27]",
      "[0.03148402405600397954403376 +/- 4.60e-29]",
      "[0.02335451616008910365792025 +/- 1.96e-27]",
      "[0.006681850663782476463163821 +/- 2.81e-28]",
      "[0.01688490212217819289529141 +/- 1.98e-27]",
      "[0.002575078362953864689833182 +/- 2.97e-28]",
      "[0.007270603656826238457274340 +/- 3.69e-28]",
      "[0.003855720532526824844815078 +/- 4.65e-28]",
      "[0.008718954980110269132953837 +/- 4.59e-28]",
      "[0.002097370389701885242495979 +/- 1.97e-28]",
      "[0.0003780070334753212523039890 +/- 2.51e-29]",
      "[0.0002136570435722522085315648 +/- 4.82e-29]",
      "[7.254768611142934632452328e-5 +/- 3.33e-30]",
      "[0.0002766993269968372744103653 +/- 3.88e-29]",
      "[5.913970124795011450934669e-5 +/- 4.09e-30]"
    ],
    [
      "[0.01147948796042098693464826 +/- 1.53e-27]",
      "[0.02102688159427723038038878 +/- 2.41e-27]",
      "[0.01269316186868975549164507 +/- 2.39e-27]",
      "[0.003900656891203775777861244 +/- 2.53e-28]",
      "[0.005684503483971169175641970 +/- 4.47e-28]",
      "[0.0004081855484597895311255603 +/- 4.94e-29]",
      "[0.0006020926522337739052772722 +/- 1.73e-29]",
      "[0.0003029984564186214680180493 +/- 3.81e-29]",
      "[0.001430501631178565233832473 +/- 2.21e-28]",
      "[5.923156338239285775832339e-5 +/- 4.09e-30]",
      "[0.0001657581928446494113542347 +/- 4.86e-29]",
      "[5.952136820571212897923654e-5 +/- 2.38e-30]",
      "[5.337073467174753577306775e-5 +/- 1.21e-30]",
      "[8.683769779735765311683874e-5 +/- 2.16e-30]",
      "[4.422876515921497291616484e-5 +/- 1.46e-30]"
    ]
  ],
  "exact_identity": "R(t)=-PPT(Q(t))-sum T^*(H_j(t) tensor G_j)T; both endpoint residuals are positive definite.",
  "scope": "Only the stated noncentral pentagon cell and regular-pentagon edge interval. All six-mark configurations in its closed oriented cell are excluded by P1/P2/P3 invariance. This is not a proof of the full DS6 eigenvalue region.",
  "verification_seconds": 0.10175433289259672
}


==> anc/small-orders/order6/polygon_p5_c0_m4_e0_0.9_1.0_certificate.json <==
{
  "kind": "p5",
  "cell": 0,
  "points": [
    [
      "4",
      "0"
    ],
    [
      "1",
      "4"
    ],
    [
      "-3",
      "2"
    ],
    [
      "-3",
      "-2"
    ],
    [
      "1",
      "-4"
    ],
    [
      "0",
      "0"
    ]
  ],
  "polygon": 4,
  "edge": 0,
  "interval": [
    "0.9",
    "1.0"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      -1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        3
      ]
    ]
  ],
  "rational_G": [
    [
      "1.0972261157045567e-05",
      "1.094385327050384e-05",
      "1.0945172318383412e-05",
      "1.0975594010264952e-05",
      "1.09914665294246e-05",
      "2.6479365268857855e-08",
      "-1.3650959855107608e-08",
      "-2.554222769727143e-08",
      "4.9516315622179207e-08",
      "1.8182526436960596e-08",
      "-1.531197116276116e-08",
      "-1.1874355077823991e-08",
      "2.2858623946360397e-08",
      "-1.2758607059671568e-08",
      "4.835825646032613e-08",
      "4.239205691893283e-08",
      "1.4604474841388264e-08",
      "-5.3110099516393907e-08",
      "-7.393961766109548e-08",
      "4.415689355417769e-08",
      "1.1029470323578044e-08",
      "-2.4464865380966552e-08",
      "3.959750058866749e-08",
      "2.162725279849161e-08",
      "7.861197566667216e-08"
    ],
    [
      "1.093637507869325e-05",
      "1.0934653642749954e-05",
      "1.0937207779210401e-05",
      "1.0949745218398226e-05",
      "1.0945879209773034e-05",
      "2.0188085687091338e-08",
      "-1.9152762722851673e-08",
      "-1.580661631439447e-08",
      "2.4522425363970745e-08",
      "1.774307317656161e-08",
      "-1.496878120277407e-08",
      "-1.543760358599268e-08",
      "2.520821539468568e-08",
      "-2.0052163147678397e-08",
      "2.994711625503805e-08",
      "4.1261480768889766e-08",
      "1.6020950888581712e-08",
      "-2.4479358069726265e-08",
      "-4.090826902117545e-08",
      "3.757636895715371e-08",
      "1.5450815820546744e-08",
      "-1.877336684032489e-08",
      "4.5721071014538125e-08",
      "2.7645986636100558e-08",
      "5.2336498748185486e-08"
    ],
    [
      "1.0943853270504752e-05",
      "1.094517231843181e-05",
      "1.0975594010232814e-05",
      "1.0991466529422724e-05",
      "1.0972261157023596e-05",
      "1.8182526416778667e-08",
      "-1.5311971152529854e-08",
      "-1.1874355070891822e-08",
      "2.647936529829984e-08",
      "2.285862392705691e-08",
      "-1.2758607045897586e-08",
      "-1.3650959823955961e-08",
      "4.835825642619881e-08",
      "-2.5542227729663944e-08",
      "4.951631561559544e-08",
      "4.4156893535142405e-08",
      "1.1029470319689357e-08",
      "-2.446486535375457e-08",
      "-4.239205693301796e-08",
      "3.959750063299532e-08",
      "2.1627252806405425e-08",
      "-1.4604474813549353e-08",
      "7.86119756842904e-08",
      "5.3110099457633577e-08",
      "7.393961768081729e-08"
    ],
    [
      "1.0961297757164232e-05",
      "1.0956190123596642e-05",
      "1.0957825521213324e-05",
      "1.0961960166503682e-05",
      "1.0973130596104257e-05",
      "2.233165188111394e-08",
      "-1.3922158452140632e-08",
      "-1.9171169583151328e-08",
      "2.947205996293834e-08",
      "2.6681374374398577e-08",
      "-5.6374632277058305e-09",
      "-1.5767902768765827e-08",
      "3.320798173105641e-08",
      "-7.39806600552787e-09",
      "3.71566580381236e-08",
      "4.861451713435336e-08",
      "1.5909697872033933e-08",
      "-2.6093840183485257e-08",
      "-6.024805271506436e-08",
      "4.867764526017195e-08",
      "2.321164648949396e-08",
      "-1.1829345561926394e-08",
      "4.5411832663141965e-08",
      "2.711518543583853e-08",
      "5.901295882188078e-08"
    ],
    [
      "1.0949745218451331e-05",
      "1.0945879209865725e-05",
      "1.09363750784503e-05",
      "1.0934653642493388e-05",
      "1.0937207779321474e-05",
      "2.994711624780339e-08",
      "-1.5806616523782606e-08",
      "-1.496878113259588e-08",
      "2.5208215552187087e-08",
      "2.4522425244341337e-08",
      "-1.5437603589080632e-08",
      "-2.00521630986258e-08",
      "2.0188085854163975e-08",
      "-1.9152762866158683e-08",
      "1.7743073356010276e-08",
      "5.233649892157029e-08",
      "2.4479358197136455e-08",
      "-1.5450815574320758e-08",
      "-4.5721071182522884e-08",
      "4.090826861826192e-08",
      "1.8773366790485514e-08",
      "-2.7645986823791234e-08",
      "4.1261480256765546e-08",
      "1.6020950851421083e-08",
      "3.757636901999636e-08"
    ],
    [
      "1.0934653642491016e-05",
      "1.0937207779157136e-05",
      "1.0949745218410357e-05",
      "1.0945879209896422e-05",
      "1.0936375078445987e-05",
      "1.7743073334589342e-08",
      "-1.496878117881926e-08",
      "-1.5437603758176996e-08",
      "2.0188085992440363e-08",
      "2.5208215540571317e-08",
      "-2.0052163071557673e-08",
      "-1.9152762977904348e-08",
      "2.9947116202214684e-08",
      "-1.5806616448884198e-08",
      "2.452242533408374e-08",
      "3.75763689606125e-08",
      "1.545081565826545e-08",
      "-1.8773366646040214e-08",
      "-4.1261480435594147e-08",
      "4.5721070985623345e-08",
      "2.764598665551087e-08",
      "-1.6020950809854748e-08",
      "5.233649896044349e-08",
      "2.4479358142999608e-08",
      "4.0908268527914744e-08"
    ],
    [
      "0.003492162167672543",
      "0.0024892717136391464",
      "0.008772974133181543",
      "0.0003252602588585773",
      "0.004603877761814824",
      "0.0015503306138520269",
      "-0.0015158354612911451",
      "0.0009770531449292727",
      "-0.001518675760538229",
      "0.003130881765411741",
      "0.0007027229628865303",
      "0.001974415787706792",
      "0.00014430225105504032",
      "0.006304299167560626",
      "-2.9423859546181318e-05",
      "0.0024948315883964916",
      "0.005310702039480784",
      "0.0003734113749588838",
      "0.0036987987971136495",
      "0.0034514896956271317",
      "-0.0005338543017033651",
      "0.002735658722886967",
      "-0.0016530706610478002",
      "0.0007062992217130094",
      "0.0012010982883986273"
    ],
    [
      "1.0945172318371987e-05",
      "1.0975594010268402e-05",
      "1.0991466529431018e-05",
      "1.097226115702422e-05",
      "1.0943853270506508e-05",
      "2.2858623923455564e-08",
      "-1.2758607055290015e-08",
      "-1.3650959854398611e-08",
      "1.818252642622518e-08",
      "4.835825641490764e-08",
      "-2.5542227711818147e-08",
      "-1.5311971190048077e-08",
      "4.951631560440367e-08",
      "-1.1874355096780337e-08",
      "2.6479365230938817e-08",
      "3.959750054391735e-08",
      "2.162725282869082e-08",
      "-1.4604474839330632e-08",
      "-4.415689363806447e-08",
      "7.861197561570378e-08",
      "5.3110099452849164e-08",
      "-1.1029470320412192e-08",
      "7.393961767469209e-08",
      "2.446486540470069e-08",
      "4.2392056961011896e-08"
    ],
    [
      "0.008772974133279203",
      "0.0003252602587925063",
      "0.004603877761710815",
      "0.003492162167193278",
      "0.0024892717137615103",
      "0.00014430225134540493",
      "0.006304299167545396",
      "-0.001515835460653498",
      "0.003130881765689899",
      "-2.9423859286742705e-05",
      "0.0009770531447287369",
      "0.0007027229629002977",
      "-0.0015186757599328028",
      "0.0019744157879566506",
      "0.001550330613905896",
      "-0.0016530706608569356",
      "0.0007062992215275463",
      "-0.005310702039300026",
      "-0.003451489695566439",
      "0.001201098288265064",
      "-0.00037341137497418206",
      "0.0005338543015681896",
      "-0.0036987987970160505",
      "-0.002735658722762625",
      "0.002494831588210324"
    ],
    [
      "1.0956190123608268e-05",
      "1.0957825521242521e-05",
      "1.0961960166510752e-05",
      "1.0973130596105356e-05",
      "1.0961297757188318e-05",
      "2.6681374382256125e-08",
      "-5.637463190361274e-09",
      "-1.5767902701061722e-08",
      "2.2331651846523175e-08",
      "3.3207981750064416e-08",
      "-7.398065997222788e-09",
      "-1.3922158459188703e-08",
      "3.7156658078857996e-08",
      "-1.9171169568265313e-08",
      "2.9472059988793443e-08",
      "4.8677645294923866e-08",
      "2.3211646475644535e-08",
      "-1.1829345544920184e-08",
      "-4.861451712247385e-08",
      "4.541183267945227e-08",
      "2.711518537483224e-08",
      "-1.5909697876727253e-08",
      "5.9012958822425165e-08",
      "2.609384015483766e-08",
      "6.024805269167036e-08"
    ],
    [
      "1.099146652943779e-05",
      "1.0972261157086517e-05",
      "1.0943853270493204e-05",
      "1.094517231840315e-05",
      "1.0975594010266018e-05",
      "4.951631561212323e-08",
      "-1.1874355177149524e-08",
      "-1.2758607044013346e-08",
      "4.835825648692093e-08",
      "2.6479365246383685e-08",
      "-1.36509598226119e-08",
      "-2.554222765526788e-08",
      "1.818252638516303e-08",
      "-1.5311971130898313e-08",
      "2.285862398211767e-08",
      "7.393961766244278e-08",
      "2.4464865386080997e-08",
      "-2.1627252808212183e-08",
      "-7.861197561881231e-08",
      "4.239205686497309e-08",
      "1.4604474862089603e-08",
      "-5.311009951766659e-08",
      "4.4156893578241254e-08",
      "1.102947031356049e-08",
      "3.959750059204835e-08"
    ],
    [
      "1.0945879209854341e-05",
      "1.0936375078451376e-05",
      "1.0934653642624438e-05",
      "1.0937207779157234e-05",
      "1.094974521836268e-05",
      "2.4522425289184135e-08",
      "-1.5437603733163745e-08",
      "-2.0052163281283828e-08",
      "2.994711641671583e-08",
      "2.0188085879121883e-08",
      "-1.9152762700830362e-08",
      "-1.5806616523387475e-08",
      "1.7743073347529782e-08",
      "-1.4968781024755054e-08",
      "2.520821556018723e-08",
      "4.090826857149858e-08",
      "1.8773366647325597e-08",
      "-2.764598659377836e-08",
      "-5.233649893065998e-08",
      "4.12614804059427e-08",
      "1.6020950829926424e-08",
      "-2.447935799020363e-08",
      "3.757636881460019e-08",
      "1.5450815570432993e-08",
      "4.5721070812726537e-08"
    ],
    [
      "1.0973130596099991e-05",
      "1.0961297757163e-05",
      "1.095619012360195e-05",
      "1.0957825521231079e-05",
      "1.0961960166485393e-05",
      "2.9472059893586632e-08",
      "-1.576790276716305e-08",
      "-7.398066012238827e-09",
      "3.71566580676336e-08",
      "2.2331651965253384e-08",
      "-1.392215841860489e-08",
      "-1.9171169606357318e-08",
      "2.6681374378966964e-08",
      "-5.637463272109873e-09",
      "3.320798174623805e-08",
      "6.024805271206068e-08",
      "1.1829345565979438e-08",
      "-2.7115185436161277e-08",
      "-5.901295882746015e-08",
      "4.8614517135143614e-08",
      "1.5909697934082163e-08",
      "-2.6093840134164275e-08",
      "4.867764535082471e-08",
      "2.321164649353602e-08",
      "4.541183267803202e-08"
    ],
    [
      "1.0937207779207165e-05",
      "1.0949745218416323e-05",
      "1.094587920990102e-05",
      "1.093637507849269e-05",
      "1.093465364237006e-05",
      "2.5208215438152702e-08",
      "-2.0052163060587015e-08",
      "-1.9152762875452107e-08",
      "1.7743073536916466e-08",
      "2.994711605937702e-08",
      "-1.5806616268557908e-08",
      "-1.4968780994593527e-08",
      "2.4522425138335008e-08",
      "-1.5437603791968584e-08",
      "2.0188085918838252e-08",
      "4.5721071255233575e-08",
      "2.764598710197723e-08",
      "-1.6020950764900707e-08",
      "-3.757637011740771e-08",
      "5.2336498928182e-08",
      "2.447935813185026e-08",
      "-1.5450815333662684e-08",
      "4.090826874943512e-08",
      "1.8773366511315352e-08",
      "4.126148035922077e-08"
    ],
    [
      "0.004603877761856999",
      "0.003492162167495554",
      "0.0024892717136110894",
      "0.008772974133301026",
      "0.0003252602588702075",
      "-0.0015186757602001564",
      "0.0019744157878288826",
      "0.006304299167664158",
      "-2.9423859594272836e-05",
      "0.0015503306138972754",
      "-0.001515835461047483",
      "0.0009770531449683547",
      "0.0031308817654262413",
      "0.0007027229628503902",
      "0.00014430225092350906",
      "-0.0036987987971616493",
      "-0.002735658722795252",
      "-0.0007062992214538884",
      "-0.001201098288425305",
      "0.0024948315882611996",
      "0.005310702039444987",
      "0.00037341137483669855",
      "0.003451489695621619",
      "-0.0005338543017698386",
      "-0.0016530706611017206"
    ],
    [
      "0.0024892717136360707",
      "0.008772974133502469",
      "0.00032526025879091265",
      "0.004603877761896941",
      "0.003492162167559026",
      "0.0031308817656667998",
      "0.0007027229628271626",
      "0.001974415787935449",
      "0.0015503306138452847",
      "0.0001443022511887967",
      "0.006304299167747739",
      "-0.0015158354609475515",
      "-2.9423859412561907e-05",
      "0.0009770531447997439",
      "-0.0015186757602116759",
      "0.003451489695509072",
      "-0.0005338543016239093",
      "0.0027356587227571733",
      "-0.002494831588342219",
      "-0.001653070660888063",
      "0.0007062992216054106",
      "-0.005310702039592314",
      "0.001201098288283531",
      "-0.000373411374935432",
      "-0.003698798797216435"
    ],
    [
      "1.0975594010254539e-05",
      "1.0991466529444283e-05",
      "1.0972261157039988e-05",
      "1.0943853270502032e-05",
      "1.0945172318445086e-05",
      "4.835825664330004e-08",
      "-2.5542227695604097e-08",
      "-1.5311971183389716e-08",
      "2.2858623950182322e-08",
      "4.9516315634026153e-08",
      "-1.1874355348174643e-08",
      "-1.275860710505597e-08",
      "2.647936523250446e-08",
      "-1.3650959885841675e-08",
      "1.8182526415992772e-08",
      "7.861197569702334e-08",
      "5.3110099468558277e-08",
      "-1.1029470296865515e-08",
      "-3.9597500536523706e-08",
      "7.393961773676285e-08",
      "2.4464865410254725e-08",
      "-2.1627252800755752e-08",
      "4.239205682526522e-08",
      "1.460447484421114e-08",
      "4.415689339312543e-08"
    ],
    [
      "1.0961960166504782e-05",
      "1.097313059611433e-05",
      "1.0961297757178269e-05",
      "1.095619012358026e-05",
      "1.0957825521223605e-05",
      "3.715665804732013e-08",
      "-1.9171169567172363e-08",
      "-5.637463221466541e-09",
      "3.320798173040116e-08",
      "2.9472059980622977e-08",
      "-1.5767902785532225e-08",
      "-7.39806600624674e-09",
      "2.233165184879938e-08",
      "-1.3922158539150926e-08",
      "2.6681374321925416e-08",
      "5.901295881304981e-08",
      "2.6093840199042834e-08",
      "-2.321164643894185e-08",
      "-4.54118326627273e-08",
      "6.024805280615584e-08",
      "1.1829345542056404e-08",
      "-2.7115185432507332e-08",
      "4.861451715951322e-08",
      "1.5909697892642863e-08",
      "4.867764521238093e-08"
    ],
    [
      "0.000325260258871768",
      "0.004603877762145321",
      "0.0034921621671029387",
      "0.0024892717135994746",
      "0.008772974133420139",
      "-2.9423859391413595e-05",
      "0.0009770531448939244",
      "0.0007027229629004329",
      "0.0001443022511615606",
      "-0.0015186757597516218",
      "0.001974415788093655",
      "0.006304299167921558",
      "0.0015503306138940488",
      "-0.001515835460523171",
      "0.0031308817656120398",
      "0.0012010982884709531",
      "-0.0003734113748737274",
      "0.0005338543017041343",
      "0.0016530706610963697",
      "-0.0036987987972393584",
      "-0.002735658722724614",
      "-0.0007062992213144757",
      "0.0024948315880605827",
      "0.005310702039309573",
      "0.003451489695483594"
    ],
    [
      "1.095782552122108e-05",
      "1.096196016649111e-05",
      "1.0973130596119476e-05",
      "1.096129775716443e-05",
      "1.0956190123611133e-05",
      "3.320798170049418e-08",
      "-7.398065983714309e-09",
      "-1.3922158449453413e-08",
      "2.6681374365606683e-08",
      "3.715665805381939e-08",
      "-1.917116957317775e-08",
      "-5.637463228195237e-09",
      "2.947205996552595e-08",
      "-1.576790274913052e-08",
      "2.233165185448947e-08",
      "4.541183266183457e-08",
      "2.711518542115611e-08",
      "-1.5909697850592098e-08",
      "-4.867764526618722e-08",
      "5.901295880006557e-08",
      "2.609384019642662e-08",
      "-2.321164648203587e-08",
      "6.024805270896897e-08",
      "1.1829345541010495e-08",
      "4.861451713385012e-08"
    ],
    [
      "0.00933349160750871",
      "0.004298082538941661",
      "0.014799779544390762",
      "0.0036193288478206737",
      "0.0015680569451349134",
      "-0.004802269621287296",
      "0.011542186937782065",
      "-0.0038399409246563836",
      "0.00157510303403054",
      "-0.0053035474115649935",
      "0.0001824530205259972",
      "0.0005937474219532035",
      "-0.005559597547982955",
      "0.0026817003147158697",
      "-0.002188245496576562",
      "0.0037789725594201385",
      "0.0008081976858931048",
      "-0.003652365865687298",
      "0.0024733917473625197",
      "-0.005242025155910259",
      "0.0036994541231561372",
      "-0.002041652133301241",
      "-0.004061473165666234",
      "0.0029919810494256375",
      "-0.0006310554659404795"
    ],
    [
      "1.0937487323672161e-05",
      "1.0956151710378612e-05",
      "1.0960208194082723e-05",
      "1.0944574623515004e-05",
      "1.0932771321982079e-05",
      "2.7048981359533104e-08",
      "-1.3093812594656533e-08",
      "-1.6313648988943994e-08",
      "1.6373082875385503e-08",
      "3.826966829386062e-08",
      "-1.4352517268225827e-08",
      "-1.3385593105497772e-08",
      "3.3930941148613326e-08",
      "-1.2620396446844759e-08",
      "2.0879963756271604e-08",
      "4.133133491796755e-08",
      "2.8554008606543632e-08",
      "-1.0798284023695862e-08",
      "-3.598915324822705e-08",
      "5.853264139175946e-08",
      "3.456109903287914e-08",
      "-1.2533254061472318e-08",
      "4.8431370720856574e-08",
      "1.9029621009290308e-08",
      "3.8489750068182263e-08"
    ],
    [
      "1.0943646138741903e-05",
      "1.0957135100773717e-05",
      "1.0956678020101863e-05",
      "1.0945768069565061e-05",
      "1.0936336626082132e-05",
      "2.6569765655639954e-08",
      "-2.412540158651994e-08",
      "-2.1132830723367973e-08",
      "1.7916247006003865e-08",
      "3.2934609902309286e-08",
      "-2.1868837892992697e-08",
      "-2.0307834485750994e-08",
      "2.8514129991567785e-08",
      "-2.137698045654751e-08",
      "2.09534563082248e-08",
      "5.1931160146151977e-08",
      "3.0354818486192377e-08",
      "-1.7413661113240762e-08",
      "-4.101414511702601e-08",
      "5.931607110440875e-08",
      "2.980434213723913e-08",
      "-1.8888818721544367e-08",
      "5.193193924444601e-08",
      "2.3089818982509592e-08",
      "4.462614703477804e-08"
    ],
    [
      "1.0977924114088548e-05",
      "1.0983260168332222e-05",
      "1.096786357207327e-05",
      "1.0946615096459208e-05",
      "1.096439302871399e-05",
      "4.5989405937995646e-08",
      "-1.5516845202078383e-08",
      "-1.59329870025685e-08",
      "2.8397553844350642e-08",
      "4.456616926201732e-08",
      "-6.6572431430706065e-09",
      "-1.2981403735487147e-08",
      "2.319736750667913e-08",
      "-3.515769616115055e-09",
      "1.6108952901807848e-08",
      "7.22726563069367e-08",
      "4.12214929270148e-08",
      "-9.784022787136542e-09",
      "-5.312647019162536e-08",
      "6.186966089512561e-08",
      "2.3470321766281353e-08",
      "-2.4489266021845506e-08",
      "4.0886399739547025e-08",
      "8.335951625059278e-09",
      "4.3921820023765716e-08"
    ],
    [
      "0.0018124122172792235",
      "0.0027310280395724533",
      "0.0022375196206216117",
      "0.0004502001905437502",
      "0.0022458258795584767",
      "-0.0019242661266943145",
      "0.001410986731329082",
      "0.00034494802436950487",
      "-0.0019258703234603805",
      "-0.0023702514587878127",
      "-0.0008659936459074353",
      "0.0023991046005473133",
      "0.0009168828462611733",
      "-0.0019523749730831754",
      "-0.0006245804929122403",
      "-0.0010935291693491642",
      "0.001421200865679343",
      "0.0008197742556779616",
      "-0.0005624266060832932",
      "-0.0006614956079067217",
      "-0.000666481100217796",
      "-0.0005684088890117678",
      "0.0003701407866153062",
      "0.0010788850962426485",
      "0.000768941827524786"
    ],
    [
      "0.0022458258808188743",
      "0.0018124122182242267",
      "0.0027310280413740257",
      "0.002237519621736917",
      "0.000450200190770746",
      "-0.0019258703244930508",
      "0.0023991046019791015",
      "-0.0019523749741322837",
      "-0.000624580493377674",
      "-0.0019242661277305436",
      "0.0014109867320258077",
      "0.00034494802466246915",
      "-0.0023702514602179986",
      "-0.0008659936465751094",
      "0.0009168828467861173",
      "0.0005624266064429023",
      "0.0005684088895260889",
      "-0.0010788850967996858",
      "-0.0007689418278366658",
      "-0.001093529170184592",
      "0.0014212008664347255",
      "0.0008197742560573133",
      "-0.0006614956081066195",
      "-0.0006664811004072498",
      "0.0003701407866595994"
    ],
    [
      "0.001568056944702649",
      "0.009333491606024697",
      "0.004298082537569435",
      "0.014799779544530822",
      "0.0036193288473394232",
      "0.001575103035036214",
      "0.0005937474210106423",
      "0.0026817003154354824",
      "-0.002188245496352442",
      "-0.004802269619966032",
      "0.011542186937178582",
      "-0.0038399409251597765",
      "-0.005303547411024351",
      "0.00018245302117201814",
      "-0.00555959754840995",
      "-0.002473391747426697",
      "0.0020416521334945792",
      "-0.0029919810496325298",
      "0.000631055465509266",
      "0.0037789725591831063",
      "0.0008081976859634624",
      "-0.003652365865051279",
      "-0.005242025155916477",
      "0.0036994541225760904",
      "-0.004061473165472812"
    ],
    [
      "1.0932771321943773e-05",
      "1.0937487323609123e-05",
      "1.095615171048751e-05",
      "1.0960208194098492e-05",
      "1.094457462345021e-05",
      "1.6373082902426424e-08",
      "-1.3385593236982525e-08",
      "-1.2620396406937625e-08",
      "2.0879963686922856e-08",
      "2.7048981381700475e-08",
      "-1.3093812584804162e-08",
      "-1.6313649238474616e-08",
      "3.8269668318078816e-08",
      "-1.4352517365176197e-08",
      "3.3930941178756787e-08",
      "3.5989153154365076e-08",
      "1.2533254030719571e-08",
      "-1.9029621038651394e-08",
      "-3.848975027417395e-08",
      "4.133133498952048e-08",
      "2.8554008490918596e-08",
      "-1.0798284010001877e-08",
      "5.8532641389456564e-08",
      "3.4561098652520955e-08",
      "4.843137071740607e-08"
    ],
    [
      "1.0936336626066528e-05",
      "1.094364613871002e-05",
      "1.0957135100774782e-05",
      "1.095667802011018e-05",
      "1.094576806960539e-05",
      "1.7916247054249127e-08",
      "-2.030783446176588e-08",
      "-2.1376980494100808e-08",
      "2.0953456277122713e-08",
      "2.6569765571002962e-08",
      "-2.412540157711584e-08",
      "-2.113283089272952e-08",
      "3.29346098854608e-08",
      "-2.1868837941266686e-08",
      "2.8514129976726478e-08",
      "4.101414514446867e-08",
      "1.8888818728701418e-08",
      "-2.3089818984443676e-08",
      "-4.462614703370165e-08",
      "5.193116011775497e-08",
      "3.03548184450625e-08",
      "-1.7413661106683258e-08",
      "5.9316071116700116e-08",
      "2.980434223851075e-08",
      "5.1931939332629754e-08"
    ],
    [
      "1.0964393028705962e-05",
      "1.0977924114082747e-05",
      "1.0983260168327086e-05",
      "1.0967863572056961e-05",
      "1.0946615096404635e-05",
      "2.8397553854260673e-08",
      "-1.2981403708374678e-08",
      "-3.515769606730308e-09",
      "1.61089528999043e-08",
      "4.5989405945355786e-08",
      "-1.5516845198704698e-08",
      "-1.5932987033640066e-08",
      "4.45661692606943e-08",
      "-6.6572431582024555e-09",
      "2.319736752356743e-08",
      "5.312647018332852e-08",
      "2.4489266011129527e-08",
      "-8.335951639208026e-09",
      "-4.3921820007138486e-08",
      "7.22726563231528e-08",
      "4.122149289611432e-08",
      "-9.784022777883302e-09",
      "6.186966087524254e-08",
      "2.347032175923286e-08",
      "4.0886399765176455e-08"
    ],
    [
      "1.0946615096432408e-05",
      "1.0964393028691278e-05",
      "1.0977924114072283e-05",
      "1.0983260168332388e-05",
      "1.0967863572065762e-05",
      "1.6108952901673895e-08",
      "-1.5932987013453676e-08",
      "-6.6572431397434636e-09",
      "2.3197367542163307e-08",
      "2.8397553843116347e-08",
      "-1.2981403727263944e-08",
      "-3.5157696045553804e-09",
      "4.5989405928569076e-08",
      "-1.551684519563387e-08",
      "4.456616924428901e-08",
      "4.3921820021150416e-08",
      "9.784022799164249e-09",
      "-2.3470321768327163e-08",
      "-4.088639978427493e-08",
      "5.3126470178125516e-08",
      "2.448926604556485e-08",
      "-8.335951622620874e-09",
      "7.227265631203923e-08",
      "4.122149288508306e-08",
      "6.18696608767756e-08"
    ],
    [
      "0.00045020019077633374",
      "0.002245825880602771",
      "0.0018124122179040895",
      "0.002731028040771676",
      "0.0022375196212702704",
      "-0.0006245804933046644",
      "0.00034494802461901633",
      "-0.0008659936464389897",
      "0.0009168828466799833",
      "-0.001925870324252632",
      "0.0023991046016019163",
      "-0.0019523749738139698",
      "-0.0019242661274013627",
      "0.0014109867317874181",
      "-0.0023702514596901734",
      "0.0007689418278423408",
      "-0.0008197742559959526",
      "0.0006664811003970504",
      "-0.0003701407866624416",
      "0.0005624266062839567",
      "0.0005684088894170006",
      "-0.0010788850966693946",
      "-0.0010935291698696817",
      "0.0014212008661249028",
      "-0.0006614956080249057"
    ],
    [
      "0.0036193288479052137",
      "0.0015680569447612989",
      "0.009333491605378932",
      "0.004298082537836423",
      "0.014799779544831642",
      "-0.002188245496629422",
      "-0.003839940925711823",
      "0.0001824530214573448",
      "-0.005559597549190995",
      "0.001575103035351298",
      "0.0005937474208703635",
      "0.0026817003157317888",
      "-0.0048022696199062865",
      "0.011542186936981648",
      "-0.005303547411375577",
      "-0.0006310554655750743",
      "0.003652365865260487",
      "-0.0036994541231204726",
      "0.00406147316595548",
      "-0.0024733917478202087",
      "0.002041652133947061",
      "-0.0029919810502265567",
      "0.0037789725594567017",
      "0.0008081976860468245",
      "-0.00524202515652622"
    ],
    [
      "1.0944574623605404e-05",
      "1.093277132199653e-05",
      "1.0937487323564696e-05",
      "1.095615171047724e-05",
      "1.0960208194059635e-05",
      "2.0879963674180575e-08",
      "-1.631364902126223e-08",
      "-1.435251745391618e-08",
      "3.3930941099291544e-08",
      "1.6373082821078445e-08",
      "-1.338559307071814e-08",
      "-1.262039641129242e-08",
      "2.7048981420447697e-08",
      "-1.3093812592134902e-08",
      "3.826966830695716e-08",
      "3.8489750072553867e-08",
      "1.0798283878150393e-08",
      "-3.456109907290015e-08",
      "-4.843137072634555e-08",
      "3.598915318603315e-08",
      "1.253325408404381e-08",
      "-1.902962102838032e-08",
      "4.133133498222916e-08",
      "2.8554008497174923e-08",
      "5.853264143296422e-08"
    ],
    [
      "1.0945768069743478e-05",
      "1.093633662638776e-05",
      "1.09436461389991e-05",
      "1.0957135100770484e-05",
      "1.095667802022095e-05",
      "2.0953456298678523e-08",
      "-2.1132830362082706e-08",
      "-2.1868837853667108e-08",
      "2.8514129978097156e-08",
      "1.7916247053897966e-08",
      "-2.0307834737613756e-08",
      "-2.137698042217641e-08",
      "2.6569765703093194e-08",
      "-2.4125401587132698e-08",
      "3.293460994525468e-08",
      "4.462614720533967e-08",
      "1.7413661110581882e-08",
      "-2.980434214064309e-08",
      "-5.1931939268821545e-08",
      "4.1014145163772824e-08",
      "1.8888818745504216e-08",
      "-2.308981885452161e-08",
      "5.193116012914078e-08",
      "3.0354818623416194e-08",
      "5.931607111742217e-08"
    ],
    [
      "1.0956678020076061e-05",
      "1.0945768069626983e-05",
      "1.0936336626143735e-05",
      "1.0943646138906573e-05",
      "1.0957135100872386e-05",
      "2.851412981390911e-08",
      "-2.1376980527058066e-08",
      "-2.4125401651236892e-08",
      "3.2934609778352414e-08",
      "2.0953456236172084e-08",
      "-2.113283082494153e-08",
      "-2.1868837889106695e-08",
      "1.7916247123398135e-08",
      "-2.0307834457051066e-08",
      "2.6569765657267154e-08",
      "5.1931939272595864e-08",
      "2.308981931098745e-08",
      "-3.0354818605162925e-08",
      "-5.9316071084024205e-08",
      "4.462614717326648e-08",
      "1.7413661190824718e-08",
      "-2.980434235604111e-08",
      "4.1014145124049275e-08",
      "1.8888818757067794e-08",
      "5.1931159875367647e-08"
    ],
    [
      "1.0967863572062304e-05",
      "1.0946615096407549e-05",
      "1.0964393028692755e-05",
      "1.0977924114084062e-05",
      "1.0983260168333088e-05",
      "2.3197367521176345e-08",
      "-3.515769590287176e-09",
      "-1.5516845196586513e-08",
      "4.4566169239099336e-08",
      "1.6108952904846635e-08",
      "-1.593298702298715e-08",
      "-6.657243144930407e-09",
      "2.8397553847430623e-08",
      "-1.298140372684019e-08",
      "4.5989405940731853e-08",
      "4.088639976076857e-08",
      "8.335951601854056e-09",
      "-4.122149291117164e-08",
      "-6.186966087338893e-08",
      "4.3921820042797726e-08",
      "9.784022794110505e-09",
      "-2.347032179910683e-08",
      "5.3126470172647245e-08",
      "2.448926600736401e-08",
      "7.22726563237676e-08"
    ],
    [
      "0.0022375196211444404",
      "0.0004502001908352151",
      "0.002245825880361875",
      "0.0018124122179010557",
      "0.002731028040306863",
      "0.0009168828467240198",
      "-0.0019523749735878497",
      "0.0014109867318036478",
      "-0.002370251459367286",
      "-0.0006245804932835979",
      "0.00034494802469363297",
      "-0.0008659936463844707",
      "-0.0019258703242041391",
      "0.0023991046012788696",
      "-0.0019242661273676143",
      "0.00037014078665584493",
      "0.001078885096699785",
      "-0.0014212008660266684",
      "0.000661495608141027",
      "0.0007689418278762075",
      "-0.0008197742560284539",
      "0.0006664811004348508",
      "0.0005624266060581798",
      "0.0005684088892903717",
      "-0.0010935291695424213"
    ],
    [
      "0.014799779543682464",
      "0.0036193288478253687",
      "0.0015680569447050964",
      "0.009333491605877446",
      "0.004298082538732379",
      "-0.005559597548549658",
      "0.002681700314748217",
      "0.011542186936664027",
      "-0.005303547411677932",
      "-0.002188245496384466",
      "-0.003839940925195604",
      "0.00018245302124423712",
      "0.0015751030343650922",
      "0.00059374742144228",
      "-0.004802269620746916",
      "-0.004061473165415672",
      "0.0029919810496949065",
      "-0.0008081976859171152",
      "0.0052420251561962495",
      "-0.0006310554659092473",
      "0.0036523658651872854",
      "-0.003699454123244184",
      "-0.002473391747491812",
      "0.002041652133570077",
      "0.0037789725594433252"
    ],
    [
      "1.096020819408317e-05",
      "1.094457462351113e-05",
      "1.0932771321995494e-05",
      "1.0937487323613516e-05",
      "1.0956151710478019e-05",
      "3.3930941123512126e-08",
      "-1.2620396459910497e-08",
      "-1.3093812578735444e-08",
      "3.826966832067976e-08",
      "2.087996367803595e-08",
      "-1.6313648977906205e-08",
      "-1.4352517309827893e-08",
      "1.637308289454012e-08",
      "-1.3385593043890714e-08",
      "2.7048981362545447e-08",
      "4.843137073686076e-08",
      "1.9029621081187394e-08",
      "-2.8554008587149403e-08",
      "-5.853264137478511e-08",
      "3.8489750060757265e-08",
      "1.0798283893387126e-08",
      "-3.456109902151678e-08",
      "3.5989153251504674e-08",
      "1.253325407966005e-08",
      "4.13313350105414e-08"
    ],
    [
      "1.095615171046746e-05",
      "1.0960208194093137e-05",
      "1.0944574623487055e-05",
      "1.09327713219961e-05",
      "1.0937487323605157e-05",
      "3.826966832513174e-08",
      "-1.4352517340697901e-08",
      "-1.3385593032762269e-08",
      "2.704898134372881e-08",
      "3.393094110172959e-08",
      "-1.26203964407029e-08",
      "-1.3093812538543223e-08",
      "2.0879963595676347e-08",
      "-1.6313648977734727e-08",
      "1.637308284777971e-08",
      "5.853264142956599e-08",
      "3.456109902995095e-08",
      "-1.2533254060587132e-08",
      "-4.133133500637172e-08",
      "4.843137074380769e-08",
      "1.902962108471314e-08",
      "-2.8554008585790445e-08",
      "3.848975006161635e-08",
      "1.0798283863678372e-08",
      "3.5989153250826974e-08"
    ],
    [
      "1.0957135100773957e-05",
      "1.0956678020080306e-05",
      "1.094576806962358e-05",
      "1.0936336626050551e-05",
      "1.094364613887878e-05",
      "3.293460989203766e-08",
      "-2.186883791545275e-08",
      "-2.030783435336464e-08",
      "2.656976550066802e-08",
      "2.851412990222248e-08",
      "-2.1376980421292338e-08",
      "-2.4125401500233867e-08",
      "2.0953456335359163e-08",
      "-2.113283099763628e-08",
      "1.7916247040994806e-08",
      "5.931607111598899e-08",
      "2.980434211806676e-08",
      "-1.8888818852793257e-08",
      "-5.1931160164343895e-08",
      "5.1931939177289305e-08",
      "2.3089818956548062e-08",
      "-3.0354818354876435e-08",
      "4.4626147141482364e-08",
      "1.7413661112018834e-08",
      "4.101414499068348e-08"
    ],
    [
      "1.0983260168334237e-05",
      "1.096786357206711e-05",
      "1.0946615096409341e-05",
      "1.0964393028697236e-05",
      "1.0977924114096611e-05",
      "4.4566169274608294e-08",
      "-6.657243143220525e-09",
      "-1.2981403730735916e-08",
      "4.598940594595134e-08",
      "2.3197367527562818e-08",
      "-3.5157696176354435e-09",
      "-1.5516845197102548e-08",
      "1.6108952907535687e-08",
      "-1.593298701836838e-08",
      "2.839755383762956e-08",
      "6.186966087174253e-08",
      "2.347032179467879e-08",
      "-2.4489266017542443e-08",
      "-7.227265630837633e-08",
      "4.088639976417564e-08",
      "8.335951623289266e-09",
      "-4.122149288994259e-08",
      "4.392182002613744e-08",
      "9.784022806131017e-09",
      "5.3126470189326336e-08"
    ],
    [
      "0.00273102803918817",
      "0.0022375196204626035",
      "0.0004502001905015237",
      "0.002245825879331534",
      "0.0018124122172210875",
      "-0.002370251458505336",
      "-0.0008659936458321392",
      "0.0023991046002497644",
      "-0.0019242661265299612",
      "0.0009168828462166476",
      "-0.0019523749728528653",
      "0.001410986731194011",
      "-0.0006245804928737337",
      "0.00034494802438305",
      "-0.0019258703233390477",
      "-0.0006614956079452636",
      "-0.000666481100102975",
      "-0.0005684088889692175",
      "0.0010935291692497839",
      "0.00037014078650442607",
      "0.0010788850962605522",
      "-0.0014212008656671639",
      "0.0007689418274299343",
      "-0.0008197742556103376",
      "0.0005624266060199171"
    ],
    [
      "0.004298082538692627",
      "0.014799779543732029",
      "0.0036193288474689737",
      "0.0015680569449830143",
      "0.009333491606308112",
      "-0.005303547411496327",
      "0.00018245302071363465",
      "0.0005937474220132255",
      "-0.004802269620946444",
      "-0.005559597547725948",
      "0.0026817003142952356",
      "0.011542186936819297",
      "-0.002188245496369522",
      "-0.0038399409243693146",
      "0.0015751030337307383",
      "-0.005242025155844271",
      "0.003699454122952003",
      "-0.0020416521333876257",
      "-0.0037789725591576393",
      "-0.004061473165496086",
      "0.002991981050003429",
      "-0.0008081976860643468",
      "-0.0006310554661436258",
      "0.003652365865410285",
      "-0.002473391747730359"
    ],
    [
      "0.0003523530491973591",
      "0.0006030335877857038",
      "0.0016331676044925286",
      "0.0028204640210972042",
      "0.001736878712494801",
      "-0.0001815429031193744",
      "0.0006453340077112394",
      "0.0007843916460389896",
      "-0.00027212053040545034",
      "-0.0007896590260833275",
      "0.0002892475747437465",
      "0.001009424929102723",
      "0.0008462616839457386",
      "-0.0012935908503006802",
      "0.0006075426092729714",
      "0.00041133829511827847",
      "-0.00037057307466666496",
      "0.0005863702682086673",
      "0.000717690862568634",
      "-0.0005803131696581089",
      "-0.0012568446278956667",
      "-5.387997003846263e-05",
      "0.001960020713680461",
      "0.001061352099271228",
      "0.002116623830833507"
    ],
    [
      "1.0924388920782216e-05",
      "1.0929465968186426e-05",
      "1.0929378682803112e-05",
      "1.0922194572686577e-05",
      "1.0919525331565033e-05",
      "1.9842778298147365e-08",
      "-1.8838113202362417e-08",
      "-2.0516508110535063e-08",
      "1.5650605895920614e-08",
      "2.1668218350884337e-08",
      "-2.072673233306599e-08",
      "-2.0238983656958616e-08",
      "1.8251785548350417e-08",
      "-2.0583722007694244e-08",
      "1.3743235620401854e-08",
      "3.774888809141763e-08",
      "2.3190056203537563e-08",
      "-1.5352724685106158e-08",
      "-3.445729486029993e-08",
      "4.063454680653542e-08",
      "2.27977884003361e-08",
      "-1.9880974745210018e-08",
      "3.775048695187669e-08",
      "1.6681709162566418e-08",
      "3.2836681944152235e-08"
    ],
    [
      "1.0920677360717065e-05",
      "1.0923585629154696e-05",
      "1.0923658539052664e-05",
      "1.0918999500955618e-05",
      "1.0918126321032813e-05",
      "1.7585011714117485e-08",
      "-2.0388918746263345e-08",
      "-2.2173344854456162e-08",
      "1.4754056124178778e-08",
      "1.8463454974394403e-08",
      "-2.1755161924111255e-08",
      "-2.084092128567422e-08",
      "1.5651183305062874e-08",
      "-2.1792295219334558e-08",
      "1.3565985491266676e-08",
      "3.543093064417274e-08",
      "2.216262203362585e-08",
      "-1.7009843980369454e-08",
      "-3.4194560486033773e-08",
      "3.770865930921613e-08",
      "2.0908189712356656e-08",
      "-1.958708902167594e-08",
      "3.555772585388234e-08",
      "1.695037630854773e-08",
      "3.314231073842182e-08"
    ],
    [
      "1.0942261749664423e-05",
      "1.0935995683020865e-05",
      "1.0930829576704808e-05",
      "1.0928728482669266e-05",
      "1.0937428265241159e-05",
      "2.703917352803323e-08",
      "-1.838716951104134e-08",
      "-2.2685739578568444e-08",
      "2.530815236766865e-08",
      "2.2053080118401728e-08",
      "-2.253093604890647e-08",
      "-1.9826204357958926e-08",
      "1.5363391516980523e-08",
      "-2.257250295193617e-08",
      "1.762762434242816e-08",
      "4.473948926574856e-08",
      "2.5914166358036585e-08",
      "-2.1939023177614686e-08",
      "-4.7969169345072496e-08",
      "4.113539849644657e-08",
      "1.8714051832490845e-08",
      "-2.8691804870046257e-08",
      "3.8908622424802064e-08",
      "1.3949308248898266e-08",
      "4.0219128870976675e-08"
    ],
    [
      "0.027212590633151814",
      "0.0018738360495020587",
      "0.011499862184317854",
      "0.005659834155332445",
      "0.008510892704240837",
      "0.0019282843279535813",
      "-0.016212416053173008",
      "-0.006297679242376962",
      "-0.010746042553074604",
      "-0.002756039645136038",
      "-0.0031328661538533725",
      "-0.003255130477837774",
      "0.00627930007009151",
      "0.009171712713639509",
      "0.006382405049885111",
      "-0.006670733388268191",
      "0.006869065034016903",
      "0.010403447837112534",
      "0.010599256244396648",
      "-0.003441972059262909",
      "-0.0007778563626791954",
      "-0.0018857512431161634",
      "-0.00451488678555726",
      "-0.003660359992833426",
      "0.0016246232709164737"
    ],
    [
      "0.00851089270431784",
      "0.027212590633238436",
      "0.0018738360489998344",
      "0.011499862183443201",
      "0.005659834154068466",
      "-0.010746042552901567",
      "-0.003255130478180203",
      "0.00917171271326488",
      "0.006382405050386587",
      "0.0019282843280127317",
      "-0.01621241605266107",
      "-0.006297679242819918",
      "-0.00275603964527375",
      "-0.0031328661530393054",
      "0.006279300070304731",
      "-0.010599256245207333",
      "0.0018857512427961766",
      "0.003660359992939902",
      "-0.0016246232701652152",
      "-0.00667073338779608",
      "0.0068690650341219255",
      "0.010403447836051441",
      "-0.0034419720589596234",
      "-0.0007778563628175898",
      "-0.004514886784861949"
    ],
    [
      "0.0017368787117056801",
      "0.00035235304902051054",
      "0.0006030335875381118",
      "0.0016331676036664667",
      "0.0028204640197893173",
      "-0.0002721205301603177",
      "0.001009424928656567",
      "-0.001293590849641872",
      "0.0006075426090378586",
      "-0.000181542903002347",
      "0.0006453340073335214",
      "0.0007843916457324519",
      "-0.0007896590257443587",
      "0.00028924757454376637",
      "0.000846261683553748",
      "-0.0007176908622611583",
      "5.387997009445937e-05",
      "-0.0010613520987994916",
      "-0.002116623829843969",
      "0.00041133829493978383",
      "-0.00037057307455687556",
      "0.0005863702678142861",
      "-0.0005803131693519009",
      "-0.0012568446273569873",
      "0.0019600207127161667"
    ],
    [
      "1.0919525331171411e-05",
      "1.0924388921043473e-05",
      "1.0929465968200667e-05",
      "1.0929378682135936e-05",
      "1.0922194571625023e-05",
      "1.565060482089286e-08",
      "-2.023898272478859e-08",
      "-2.0583722035009045e-08",
      "1.3743235241485047e-08",
      "1.9842776997489056e-08",
      "-1.8838113149628237e-08",
      "-2.0516509098535306e-08",
      "2.166821879583445e-08",
      "-2.0726731702863282e-08",
      "1.825178545928461e-08",
      "3.445729376078568e-08",
      "1.9880975459674457e-08",
      "-1.668170909635583e-08",
      "-3.2836679370265536e-08",
      "3.774888854306335e-08",
      "2.3190053837243197e-08",
      "-1.535272494819841e-08",
      "4.0634546454348546e-08",
      "2.2797788841603852e-08",
      "3.7750485838924966e-08"
    ],
    [
      "1.0918126321457985e-05",
      "1.0920677361607326e-05",
      "1.0923585628401936e-05",
      "1.0923658539294463e-05",
      "1.0918999500633012e-05",
      "1.4754053466900263e-08",
      "-2.084092189824081e-08",
      "-2.1792295927442988e-08",
      "1.3565981938039521e-08",
      "1.7585009297598717e-08",
      "-2.0388918875431926e-08",
      "-2.2173345686674377e-08",
      "1.8463455943502794e-08",
      "-2.175516399880551e-08",
      "1.5651181583440857e-08",
      "3.419456135796129e-08",
      "1.9587089293532366e-08",
      "-1.695037679493125e-08",
      "-3.3142307532823794e-08",
      "3.5430933514577065e-08",
      "2.2162621314807497e-08",
      "-1.700984128186208e-08",
      "3.770865682356489e-08",
      "2.0908189850720255e-08",
      "3.555772807830611e-08"
    ],
    [
      "1.0937428264831034e-05",
      "1.0942261749973358e-05",
      "1.093599568328142e-05",
      "1.0930829576750856e-05",
      "1.0928728482879005e-05",
      "2.5308152372364524e-08",
      "-1.9826204458446756e-08",
      "-2.2572502558086652e-08",
      "1.7627624373320348e-08",
      "2.703917464238678e-08",
      "-1.838716973848319e-08",
      "-2.2685739912313603e-08",
      "2.2053080030484628e-08",
      "-2.2530936035081932e-08",
      "1.536339159582842e-08",
      "4.79691698193158e-08",
      "2.8691805397182544e-08",
      "-1.3949308376071187e-08",
      "-4.0219127495081925e-08",
      "4.4739489157888644e-08",
      "2.5914166599038538e-08",
      "-2.1939023516377052e-08",
      "4.113539912648753e-08",
      "1.87140515874899e-08",
      "3.890862269286149e-08"
    ],
    [
      "1.09287284832474e-05",
      "1.093742826501335e-05",
      "1.0942261749825949e-05",
      "1.0935995683160173e-05",
      "1.0930829576806902e-05",
      "1.7627624260241324e-08",
      "-2.2685740283956435e-08",
      "-2.253093580797027e-08",
      "1.536339142697553e-08",
      "2.5308152232951722e-08",
      "-1.9826204402048368e-08",
      "-2.257250242541478e-08",
      "2.7039174816801012e-08",
      "-1.8387169506976094e-08",
      "2.205308028331457e-08",
      "4.0219127546456174e-08",
      "2.1939023399090697e-08",
      "-1.871405148452166e-08",
      "-3.890862284924483e-08",
      "4.796917035146622e-08",
      "2.8691805544317497e-08",
      "-1.394930806036901e-08",
      "4.4739489211258787e-08",
      "2.5914166507968093e-08",
      "4.113539940572102e-08"
    ],
    [
      "0.00565983415507892",
      "0.008510892703721643",
      "0.027212590632453394",
      "0.0018738360495704194",
      "0.01149986218303568",
      "0.006382405049220752",
      "-0.006297679242843096",
      "-0.0031328661538908916",
      "0.006279300069489989",
      "-0.010746042552075378",
      "-0.0032551304778109364",
      "0.009171712712606275",
      "0.0019282843288656638",
      "-0.016212416052111694",
      "-0.002756039645214242",
      "0.0016246232698919653",
      "-0.01040344783587957",
      "0.0007778563623853931",
      "0.004514886784470444",
      "-0.010599256244231779",
      "0.0018857512423747279",
      "0.0036603599930988898",
      "-0.006670733387756708",
      "0.006869065033137034",
      "-0.0034419720585448176"
    ],
    [
      "0.002820464020215263",
      "0.0017368787119670544",
      "0.000352353049036669",
      "0.0006030335875751588",
      "0.0016331676039877095",
      "0.0006075426090564325",
      "0.0007843916457918609",
      "0.00028924757448241825",
      "0.0008462616836613396",
      "-0.0002721205302351601",
      "0.0010094249287625355",
      "-0.0012935908499265149",
      "-0.00018154290305562968",
      "0.000645334007416894",
      "-0.0007896590259019204",
      "0.002116623830185787",
      "-0.0005863702678976014",
      "0.001256844627512862",
      "-0.001960020713076283",
      "-0.0007176908623144183",
      "5.3879970139285986e-05",
      "-0.0010613520989134174",
      "0.00041133829494328526",
      "-0.000370573074595033",
      "-0.0005803131693532486"
    ],
    [
      "1.092219457257462e-05",
      "1.0919525331525964e-05",
      "1.0924388920668971e-05",
      "1.0929465968092889e-05",
      "1.0929378682721136e-05",
      "1.3743235218498422e-08",
      "-2.0516508190246498e-08",
      "-2.072673197011438e-08",
      "1.825178520871051e-08",
      "1.5650605807374562e-08",
      "-2.0238983704737346e-08",
      "-2.0583721479033655e-08",
      "1.9842777598093643e-08",
      "-1.883811315067052e-08",
      "2.1668218456352493e-08",
      "3.2836681818425395e-08",
      "1.5352724817187364e-08",
      "-2.2797788454056963e-08",
      "-3.775048636663577e-08",
      "3.445729479231406e-08",
      "1.9880974753691504e-08",
      "-1.6681709407723475e-08",
      "3.77488883095439e-08",
      "2.3190056308444615e-08",
      "4.063454699302502e-08"
    ],
    [
      "1.0918999500873313e-05",
      "1.0918126321766145e-05",
      "1.0920677361184335e-05",
      "1.0923585628805958e-05",
      "1.0923658539634869e-05",
      "1.3565981228078781e-08",
      "-2.217334466897024e-08",
      "-2.1755165682717692e-08",
      "1.5651179823438547e-08",
      "1.4754054136456827e-08",
      "-2.0840922214054893e-08",
      "-2.179229696364232e-08",
      "1.7585009605621183e-08",
      "-2.038891915907192e-08",
      "1.8463456247002852e-08",
      "3.31423101266824e-08",
      "1.7009841783499537e-08",
      "-2.0908191148204017e-08",
      "-3.5557727138731743e-08",
      "3.419456187497238e-08",
      "1.9587089324688743e-08",
      "-1.6950376665820694e-08",
      "3.5430934217958426e-08",
      "2.2162622156231038e-08",
      "3.770865611420911e-08"
    ],
    [
      "1.0923658539254087e-05",
      "1.0918999500710051e-05",
      "1.091812632111514e-05",
      "1.0920677361173176e-05",
      "1.0923585628664315e-05",
      "1.5651182393088133e-08",
      "-2.1792297325853068e-08",
      "-2.0388919013071097e-08",
      "1.84634552593977e-08",
      "1.3565981860054793e-08",
      "-2.2173344880181767e-08",
      "-2.1755165290912974e-08",
      "1.4754053841791446e-08",
      "-2.0840921494271934e-08",
      "1.758500877126789e-08",
      "3.5557727015336506e-08",
      "1.6950376674858797e-08",
      "-2.216262208185886e-08",
      "-3.7708656598682966e-08",
      "3.3142309359594936e-08",
      "1.7009841692498728e-08",
      "-2.090818938203308e-08",
      "3.419456090248256e-08",
      "1.9587088736692632e-08",
      "3.543093349525389e-08"
    ],
    [
      "1.0930829576660992e-05",
      "1.092872848289178e-05",
      "1.0937428264870309e-05",
      "1.0942261749626832e-05",
      "1.09359956833004e-05",
      "1.536339145461879e-08",
      "-2.2572502367758664e-08",
      "-1.8387169492668963e-08",
      "2.2053080230783465e-08",
      "1.7627624511588455e-08",
      "-2.2685739721713402e-08",
      "-2.253093614518312e-08",
      "2.530815275919683e-08",
      "-1.9826204625718697e-08",
      "2.7039174456828186e-08",
      "3.890862260484617e-08",
      "1.3949308398098296e-08",
      "-2.5914166896549497e-08",
      "-4.1135399118827277e-08",
      "4.0219127549686506e-08",
      "2.1939023183815248e-08",
      "-1.871405173999808e-08",
      "4.796916974559111e-08",
      "2.869180499936617e-08",
      "4.473948915775412e-08"
    ],
    [
      "0.011499862182130536",
      "0.005659834155356931",
      "0.008510892702396048",
      "0.02721259063140587",
      "0.001873836049787433",
      "0.006279300069333936",
      "0.009171712711448059",
      "-0.01621241605164919",
      "-0.0027560396456925806",
      "0.0063824050491671815",
      "-0.006297679242849096",
      "-0.0031328661542666955",
      "-0.01074604255146177",
      "-0.0032551304781693645",
      "0.001928284329850844",
      "-0.004514886785140243",
      "-0.0036603599928896912",
      "-0.006869065031788537",
      "0.003441972058605422",
      "0.0016246232702166294",
      "-0.010403447836283044",
      "0.0007778563620973716",
      "-0.01059925624291633",
      "0.0018857512420922854",
      "-0.006670733387981541"
    ],
    [
      "0.001633167604094532",
      "0.0028204640203294052",
      "0.0017368787119988393",
      "0.0003523530490630068",
      "0.0006030335875739561",
      "0.0008462616837141843",
      "-0.001293590849975685",
      "0.0006453340074806141",
      "-0.0007896590259022797",
      "0.0006075426090768792",
      "0.000784391645812572",
      "0.0002892475745367968",
      "-0.00027212053027848463",
      "0.001009424928772912",
      "-0.00018154290306435315",
      "0.0019600207131774466",
      "0.0010613520989649055",
      "0.00037057307459092146",
      "0.0005803131694056517",
      "0.002116623830247663",
      "-0.0005863702679662355",
      "0.0012568446275258423",
      "-0.0007176908623372035",
      "5.3879970101768695e-05",
      "0.00041133829495788735"
    ],
    [
      "1.0929378682758175e-05",
      "1.0922194572547335e-05",
      "1.0919525331584985e-05",
      "1.0924388920778543e-05",
      "1.0929465968383643e-05",
      "1.8251785526042593e-08",
      "-2.0583721315335048e-08",
      "-1.88381131298815e-08",
      "2.1668217996463944e-08",
      "1.374323519730799e-08",
      "-2.0516508269485583e-08",
      "-2.0726731975376952e-08",
      "1.5650605591746765e-08",
      "-2.0238983907745213e-08",
      "1.984277746592654e-08",
      "3.775048645962181e-08",
      "1.6681709280153034e-08",
      "-2.3190056476898792e-08",
      "-4.063454698674678e-08",
      "3.2836681820715236e-08",
      "1.535272471746317e-08",
      "-2.2797788289931227e-08",
      "3.445729476854181e-08",
      "1.988097493181498e-08",
      "3.774888821393697e-08"
    ],
    [
      "1.0929465968481004e-05",
      "1.092937868290907e-05",
      "1.0922194572653535e-05",
      "1.091952533148854e-05",
      "1.092438892084676e-05",
      "2.1668218343920386e-08",
      "-2.0726731918518162e-08",
      "-2.0238983713526716e-08",
      "1.984277752203915e-08",
      "1.825178558106086e-08",
      "-2.0583721439682284e-08",
      "-1.883811307477812e-08",
      "1.3743235289920587e-08",
      "-2.051650808041628e-08",
      "1.5650605748386662e-08",
      "4.063454684118115e-08",
      "2.2797788275124737e-08",
      "-1.988097472597668e-08",
      "-3.774888824563154e-08",
      "3.775048635647044e-08",
      "1.668170907454781e-08",
      "-2.3190056103478686e-08",
      "3.2836681603216637e-08",
      "1.5352724736085108e-08",
      "3.445729492159788e-08"
    ],
    [
      "1.092358562939954e-05",
      "1.0923658539329745e-05",
      "1.0918999501794e-05",
      "1.0918126320555376e-05",
      "1.092067736123989e-05",
      "1.8463454817414737e-08",
      "-2.1755165934309784e-08",
      "-2.084092255677952e-08",
      "1.7585008932731007e-08",
      "1.565118166534752e-08",
      "-2.1792295577313112e-08",
      "-2.0388918573989288e-08",
      "1.3565982162966177e-08",
      "-2.217334567401224e-08",
      "1.4754053912392097e-08",
      "3.770865617166716e-08",
      "2.090818712005649e-08",
      "-1.95870894037964e-08",
      "-3.543093395386169e-08",
      "3.555772819945098e-08",
      "1.6950377077922542e-08",
      "-2.216262378307221e-08",
      "3.314231057801738e-08",
      "1.7009842219299342e-08",
      "3.4194560656573435e-08"
    ],
    [
      "1.0935995683107514e-05",
      "1.0930829576691423e-05",
      "1.092872848284115e-05",
      "1.0937428264777808e-05",
      "1.0942261749783035e-05",
      "2.205307978445491e-08",
      "-2.253093589682669e-08",
      "-1.9826204973668096e-08",
      "2.703917440549275e-08",
      "1.536339147946614e-08",
      "-2.2572502567115167e-08",
      "-1.8387169450956843e-08",
      "1.7627624675183525e-08",
      "-2.2685740033049113e-08",
      "2.5308152442208184e-08",
      "4.113539908754166e-08",
      "1.8714051530900986e-08",
      "-2.8691805391902015e-08",
      "-4.473948965775015e-08",
      "3.8908622764679864e-08",
      "1.3949308517214079e-08",
      "-2.59141666271543e-08",
      "4.02191279148875e-08",
      "2.1939023464935137e-08",
      "4.7969169312065105e-08"
    ],
    [
      "0.0018738360500452375",
      "0.011499862183859006",
      "0.005659834155919874",
      "0.008510892703213027",
      "0.027212590631822773",
      "-0.0027560396455080316",
      "-0.0031328661545963316",
      "-0.0032551304778866952",
      "0.0019282843291569172",
      "0.0062793000695305105",
      "0.0091717127126786",
      "-0.016212416052580923",
      "0.006382405049004232",
      "-0.006297679242363657",
      "-0.010746042551822627",
      "-0.0034419720589819263",
      "-0.000777856362208529",
      "-0.0018857512425290972",
      "0.0066707333883341",
      "-0.004514886785390091",
      "-0.003660359993045957",
      "-0.006869065032978791",
      "0.0016246232705416032",
      "-0.010403447836814857",
      "-0.010599256243409691"
    ],
    [
      "0.0006030335876139239",
      "0.0016331676041975724",
      "0.0028204640205558825",
      "0.0017368787121463422",
      "0.0003523530491105438",
      "-0.0007896590258928204",
      "0.00028924757468008023",
      "0.0010094249288549178",
      "-0.00018154290308216182",
      "0.0008462616837917467",
      "-0.0012935908500566397",
      "0.000645334007584226",
      "0.0006075426091401858",
      "0.00078439164584339",
      "-0.00027212053037261143",
      "-0.0005803131695268011",
      "-0.0012568446275909374",
      "-5.387997001409641e-05",
      "-0.00041133829500082794",
      "0.0019600207133114427",
      "0.0010613520990625813",
      "0.0003705730745620167",
      "0.0021166238304196356",
      "-0.0005863702681048883",
      "-0.0007176908623937397"
    ],
    [
      "1.0979074387196609e-05",
      "1.102702641223464e-05",
      "1.1029248805356343e-05",
      "1.1129045745185439e-05",
      "1.1226391774713828e-05",
      "5.968400991892454e-08",
      "-2.447023162256944e-08",
      "-1.4460067216600481e-08",
      "8.90356895320997e-08",
      "-9.251724304692786e-09",
      "-1.612708473041997e-08",
      "1.0655088182021861e-07",
      "5.810576872456687e-08",
      "-8.716784824069664e-08",
      "1.269028297492236e-07",
      "4.669487671641968e-08",
      "1.3097154171454923e-08",
      "-7.031071633443967e-08",
      "-8.093269156005533e-08",
      "3.8103264909321704e-08",
      "-6.857135101291027e-08",
      "-7.593791308801414e-08",
      "1.4745036095340408e-07",
      "9.557550611110942e-08",
      "2.3294309726719324e-07"
    ],
    [
      "1.0930333769790727e-05",
      "1.0933597390806223e-05",
      "1.0949855430704263e-05",
      "1.0951551849334093e-05",
      "1.0942370357031257e-05",
      "2.085295852862968e-08",
      "-8.462886456987066e-09",
      "-1.6788278128975428e-08",
      "2.109647004192832e-08",
      "2.418012809822681e-08",
      "-1.87430287284159e-08",
      "-1.0334121576010426e-08",
      "2.7421211864640766e-08",
      "-2.1533416196045023e-08",
      "2.385146477967321e-08",
      "3.121795690045027e-08",
      "1.8836423074104193e-08",
      "-1.746108610396674e-08",
      "-3.831007243674652e-08",
      "4.141953551089158e-08",
      "2.206078619995159e-08",
      "-1.8945423015962003e-08",
      "5.392286070544589e-08",
      "2.0487885516158172e-08",
      "4.928869635786372e-08"
    ],
    [
      "1.0935581937924689e-05",
      "1.0940906147202807e-05",
      "1.095211783294607e-05",
      "1.0946433377248415e-05",
      "1.0941589781656792e-05",
      "2.5052192278663384e-08",
      "-1.842047352351631e-08",
      "-2.7920367061940127e-08",
      "2.1514175987834903e-08",
      "2.893773550908344e-08",
      "-2.743855282828083e-08",
      "-2.0984397978548883e-08",
      "2.563206269952133e-08",
      "-2.8011020719177805e-08",
      "2.0483990956337348e-08",
      "4.040099133640517e-08",
      "2.8847184238541137e-08",
      "-2.058351130110962e-08",
      "-4.620137608185103e-08",
      "5.1732940110890494e-08",
      "2.967377316591177e-08",
      "-2.5030138019309298e-08",
      "5.541700836458762e-08",
      "2.0798591342867004e-08",
      "5.006366798974123e-08"
    ],
    [
      "1.0925684855664898e-05",
      "1.0926508209489306e-05",
      "1.0932508182060658e-05",
      "1.0931964201931385e-05",
      "1.0930884635875201e-05",
      "2.0258493778402702e-08",
      "-1.4024351420472937e-08",
      "-2.2608023009507e-08",
      "1.7307204804724495e-08",
      "2.1913268422590182e-08",
      "-1.9251306702231278e-08",
      "-1.641478421973947e-08",
      "1.9104437276555517e-08",
      "-2.2161783325962968e-08",
      "1.6653896542598246e-08",
      "3.289456022299702e-08",
      "2.3142035277909135e-08",
      "-1.635857223094133e-08",
      "-3.8442562036901396e-08",
      "3.825554632321785e-08",
      "2.1552880292088727e-08",
      "-1.961846250567809e-08",
      "4.117293969840279e-08",
      "1.5954307118787047e-08",
      "4.1595794691109684e-08"
    ],
    [
      "1.0934113915745517e-05",
      "1.093941174234736e-05",
      "1.0945007660910527e-05",
      "1.0942534201877334e-05",
      "1.0940253284705437e-05",
      "2.3397931731088665e-08",
      "-2.068866674240192e-08",
      "-2.9701477615691592e-08",
      "1.8506532870947312e-08",
      "2.83149373555378e-08",
      "-2.3247021183800567e-08",
      "-2.2827883409693462e-08",
      "2.524835406067986e-08",
      "-2.640979229568411e-08",
      "2.0605057517257656e-08",
      "4.145960091201265e-08",
      "2.934979649347558e-08",
      "-1.9473540832358825e-08",
      "-4.597438290968855e-08",
      "4.91079210730195e-08",
      "2.996256723060341e-08",
      "-2.131307157475805e-08",
      "4.9465868761938494e-08",
      "2.2274000550407996e-08",
      "4.9700732831161095e-08"
    ],
    [
      "1.0933605050016647e-05",
      "1.0933277232603887e-05",
      "1.0934950858014502e-05",
      "1.0931220647709341e-05",
      "1.093247039532412e-05",
      "2.343706270671403e-08",
      "-1.0525978086250843e-08",
      "-2.0786369704400193e-08",
      "1.771454022195211e-08",
      "2.6454986110745402e-08",
      "-1.388543530194197e-08",
      "-1.551443857076444e-08",
      "2.0885273978965213e-08",
      "-1.68535527882337e-08",
      "1.6031331119443884e-08",
      "3.6303620399382245e-08",
      "2.4844089690681888e-08",
      "-1.2995636662072597e-08",
      "-4.0904633812889294e-08",
      "3.9565769454744065e-08",
      "2.3541294393494708e-08",
      "-1.7783828761633306e-08",
      "3.786396232909713e-08",
      "1.3031489231658346e-08",
      "3.838341633193728e-08"
    ],
    [
      "1.0977102321088085e-05",
      "1.097305022532679e-05",
      "1.097163747730745e-05",
      "1.0962344779192622e-05",
      "1.0998402490579037e-05",
      "3.598608055988281e-08",
      "-1.82568014178224e-08",
      "-3.340017752075656e-08",
      "3.233245129406616e-08",
      "4.220753564578177e-08",
      "-1.3458573216596091e-08",
      "-1.866927515905163e-08",
      "3.262186765504447e-08",
      "-6.628861599830308e-09",
      "3.234912156296861e-08",
      "6.05056011861898e-08",
      "3.2955142408647305e-08",
      "-2.3979512215698217e-08",
      "-7.764358701314745e-08",
      "6.32534528783225e-08",
      "3.17818989347881e-08",
      "-2.1627790503272735e-08",
      "4.867726528210398e-08",
      "2.082329056991242e-08",
      "6.59957972132358e-08"
    ],
    [
      "1.098139827880541e-05",
      "1.099409695577066e-05",
      "1.0961135719226643e-05",
      "1.1022342721160546e-05",
      "1.101734465439194e-05",
      "3.8926521052302264e-08",
      "8.981010533564512e-09",
      "-1.2920928372085828e-08",
      "3.5528621581195894e-08",
      "3.180986890151351e-08",
      "4.165229203552867e-08",
      "2.6771271787157014e-08",
      "1.826190968530156e-08",
      "-1.6406427394142528e-09",
      "5.000610617412218e-08",
      "3.615341231431862e-08",
      "2.3325360550740645e-08",
      "-2.6697666142668504e-08",
      "-7.357340967550096e-08",
      "4.859988481332769e-08",
      "-4.746646811922295e-10",
      "-9.027072164171822e-09",
      "3.5866647583780344e-08",
      "-3.878025121246657e-09",
      "8.396839652379069e-08"
    ],
    [
      "0.02426255068784936",
      "0.004830577811507001",
      "0.007912481275452531",
      "0.004038244247278046",
      "0.0019273298726396456",
      "-0.008297445385451567",
      "0.00950900307443022",
      "0.0094201491526535",
      "0.004183259916916131",
      "-0.006128334063383666",
      "-0.0023691985072856747",
      "-0.00296944151296381",
      "0.0024543008306341994",
      "0.003873019096839103",
      "0.0009618361149395753",
      "-0.006930610097514859",
      "0.010059890396211794",
      "-0.002987709754911063",
      "0.005382363409906079",
      "-0.0007243426966843905",
      "0.0037143334054259413",
      "-0.0006460904171554434",
      "-0.0050790276870559216",
      "0.0003751820692809859",
      "0.00260620444407277"
    ],
    [
      "1.1060706875892524e-05",
      "1.0975486854843725e-05",
      "1.1098929961390023e-05",
      "1.1029825404149605e-05",
      "1.103029286243951e-05",
      "3.539721744190883e-08",
      "1.1169623666373003e-07",
      "2.4950646809653022e-08",
      "4.597599300866441e-08",
      "3.998940045058062e-08",
      "4.424858288359273e-09",
      "2.2235630692850044e-08",
      "5.1459825800058524e-08",
      "2.1869431114793757e-08",
      "1.3627705430395746e-08",
      "5.062432932170966e-08",
      "6.7233884980115205e-09",
      "5.734821254219065e-09",
      "-6.028382125224182e-08",
      "3.027334043606687e-08",
      "3.6580579798785585e-09",
      "-1.2696269191437107e-08",
      "8.444630271306252e-08",
      "1.1704821799282064e-08",
      "7.343710683850004e-08"
    ],
    [
      "1.109892996138072e-05",
      "1.1029825404146356e-05",
      "1.103029286243245e-05",
      "1.1060706875885658e-05",
      "1.0975486854841837e-05",
      "5.1459825800617235e-08",
      "2.1869431110984385e-08",
      "1.1169623665534356e-07",
      "3.998940044901586e-08",
      "1.3627705431478411e-08",
      "2.495064681236724e-08",
      "4.424858291063334e-09",
      "4.5975993003474174e-08",
      "2.2235630692113413e-08",
      "3.539721744107868e-08",
      "8.444630271214951e-08",
      "1.1704821805709923e-08",
      "-6.723388499153195e-09",
      "-3.0273340431930844e-08",
      "7.343710683691364e-08",
      "-5.7348212551922316e-09",
      "-3.658057977785388e-09",
      "6.028382124408951e-08",
      "1.2696269189545736e-08",
      "5.0624329321607603e-08"
    ],
    [
      "1.102924880533325e-05",
      "1.112904574511334e-05",
      "1.1226391774612208e-05",
      "1.0979074387192152e-05",
      "1.1027026412215984e-05",
      "5.810576870586559e-08",
      "-8.716784821213729e-08",
      "-2.4470231614539547e-08",
      "-9.251724293244354e-09",
      "1.2690282970669277e-07",
      "-1.4460067209937859e-08",
      "-1.6127084735031455e-08",
      "8.903568951733579e-08",
      "1.065508817870778e-07",
      "5.968400991379454e-08",
      "1.474503609139265e-07",
      "9.55755060707816e-08",
      "-1.309715417300922e-08",
      "-3.810326491890466e-08",
      "2.3294309718870065e-07",
      "7.031071631723103e-08",
      "6.85713509862433e-08",
      "8.093269154382175e-08",
      "7.593791307850265e-08",
      "4.669487671947217e-08"
    ],
    [
      "1.0949855430738395e-05",
      "1.0951551849304149e-05",
      "1.094237035701685e-05",
      "1.0930333769734374e-05",
      "1.0933597390833407e-05",
      "2.742121186305734e-08",
      "-2.1533416193181092e-08",
      "-8.462886455754722e-09",
      "2.4180128097656976e-08",
      "2.3851464777717735e-08",
      "-1.6788278127378294e-08",
      "-1.8743028724982173e-08",
      "2.1096470039969632e-08",
      "-1.0334121575731129e-08",
      "2.085295852769388e-08",
      "5.392286070041594e-08",
      "2.048788551441926e-08",
      "-1.883642307330843e-08",
      "-4.14195355073084e-08",
      "4.9288696353094486e-08",
      "1.7461086101374218e-08",
      "-2.2060786199205903e-08",
      "3.831007243453838e-08",
      "1.894542301358557e-08",
      "3.121795689925777e-08"
    ],
    [
      "1.0952117832942032e-05",
      "1.0946433377209268e-05",
      "1.0941589781652462e-05",
      "1.093558193795698e-05",
      "1.0940906147229295e-05",
      "2.5632062697565365e-08",
      "-2.8011020717497213e-08",
      "-1.8420473521719747e-08",
      "2.893773550971399e-08",
      "2.0483990953417165e-08",
      "-2.7920367061000883e-08",
      "-2.7438552825610102e-08",
      "2.1514175986160497e-08",
      "-2.098439797754739e-08",
      "2.505219227935712e-08",
      "5.5417008360440863e-08",
      "2.0798591339754496e-08",
      "-2.8847184239751196e-08",
      "-5.173294010897108e-08",
      "5.006366798518707e-08",
      "2.0583511297851507e-08",
      "-2.9673773165328234e-08",
      "4.6201376079771504e-08",
      "2.503013801831547e-08",
      "4.040099133629869e-08"
    ],
    [
      "1.0932508181689375e-05",
      "1.0931964201867804e-05",
      "1.0930884635831635e-05",
      "1.0925684855782734e-05",
      "1.0926508209972869e-05",
      "1.9104437275900218e-08",
      "-2.216178332485003e-08",
      "-1.402435141966063e-08",
      "2.1913268422943752e-08",
      "1.665389654100707e-08",
      "-2.2608023008904593e-08",
      "-1.9251306700557793e-08",
      "1.7307204803217888e-08",
      "-1.6414784219470004e-08",
      "2.025849377816781e-08",
      "4.117293969653717e-08",
      "1.5954307117603914e-08",
      "-2.3142035278213822e-08",
      "-3.825554632206367e-08",
      "4.1595794688526055e-08",
      "1.6358572228819896e-08",
      "-2.1552880292230926e-08",
      "3.844256203511253e-08",
      "1.9618462504426264e-08",
      "3.289456022255961e-08"
    ],
    [
      "1.0945007660947607e-05",
      "1.0942534201741973e-05",
      "1.0940253284634775e-05",
      "1.0934113916150278e-05",
      "1.0939411742196563e-05",
      "2.524835406006684e-08",
      "-2.640979229484648e-08",
      "-2.06886667415442e-08",
      "2.831493735696805e-08",
      "2.0605057514877808e-08",
      "-2.970147761567742e-08",
      "-2.3247021182160235e-08",
      "1.850653286931921e-08",
      "-2.2827883409949564e-08",
      "2.3397931731853854e-08",
      "4.9465868759917645e-08",
      "2.2274000548683136e-08",
      "-2.9349796495146337e-08",
      "-4.9107921072850634e-08",
      "4.970073282799916e-08",
      "1.9473540829488164e-08",
      "-2.9962567231568127e-08",
      "4.5974382908367445e-08",
      "2.1313071574009588e-08",
      "4.1459600913001435e-08"
    ],
    [
      "1.0934950857968672e-05",
      "1.0931220647788897e-05",
      "1.0932470395346105e-05",
      "1.0933605050044367e-05",
      "1.0933277232586297e-05",
      "2.0885273979007102e-08",
      "-1.685355278841559e-08",
      "-1.0525978086368367e-08",
      "2.645498611150714e-08",
      "1.6031331118459883e-08",
      "-2.0786369705339145e-08",
      "-1.3885435300867037e-08",
      "1.771454022064251e-08",
      "-1.5514438571847993e-08",
      "2.3437062706763457e-08",
      "3.786396232873873e-08",
      "1.3031489231740817e-08",
      "-2.4844089691849142e-08",
      "-3.9565769454051496e-08",
      "3.838341633161496e-08",
      "1.2995636660417263e-08",
      "-2.3541294394611497e-08",
      "4.090463381283152e-08",
      "1.7783828760927218e-08",
      "3.630362040021764e-08"
    ],
    [
      "1.0971637477307316e-05",
      "1.0962344779117699e-05",
      "1.099840249056657e-05",
      "1.0977102321088775e-05",
      "1.097305022531261e-05",
      "3.2621867653824864e-08",
      "-6.6288616006415835e-09",
      "-1.825680141747044e-08",
      "4.220753564903044e-08",
      "3.234912155965743e-08",
      "-3.3400177521431174e-08",
      "-1.3458573216984828e-08",
      "3.233245129341367e-08",
      "-1.8669275158754404e-08",
      "3.598608056277615e-08",
      "4.867726528273836e-08",
      "2.08232905670318e-08",
      "-3.295514241330893e-08",
      "-6.325345288057119e-08",
      "6.599579721048394e-08",
      "2.3979512212793718e-08",
      "-3.1781898936097966e-08",
      "7.764358701083691e-08",
      "2.1627790504921832e-08",
      "6.05056011889507e-08"
    ],
    [
      "1.096113571921758e-05",
      "1.102234272115057e-05",
      "1.1017344654389216e-05",
      "1.0981398278808558e-05",
      "1.099409695577506e-05",
      "1.8261909686310992e-08",
      "-1.6406427389600467e-09",
      "8.981010531662973e-09",
      "3.180986890091659e-08",
      "5.0006106172810165e-08",
      "-1.2920928371996013e-08",
      "4.1652292037158795e-08",
      "3.5528621578245314e-08",
      "2.6771271783806893e-08",
      "3.892652104997277e-08",
      "3.58666475861559e-08",
      "-3.878025118028375e-09",
      "-2.3325360549403825e-08",
      "-4.8599884809080387e-08",
      "8.396839652131005e-08",
      "2.6697666139494694e-08",
      "4.74664678945138e-10",
      "7.357340967255585e-08",
      "9.027072162860085e-09",
      "3.61534123153943e-08"
    ],
    [
      "0.007912481274546752",
      "0.004038244247642279",
      "0.001927329872798806",
      "0.024262550687079644",
      "0.0048305778108331315",
      "0.002454300830357623",
      "0.0038730190967612697",
      "0.009509003073729401",
      "-0.006128334062543364",
      "0.0009618361147780101",
      "0.009420149152787055",
      "-0.0023691985073561257",
      "0.00418325991677696",
      "-0.0029694415127963195",
      "-0.008297445385313209",
      "-0.00507902768711461",
      "0.00037518206944984307",
      "-0.010059890395479144",
      "0.000724342697101521",
      "0.0026062044443884353",
      "0.002987709755452058",
      "-0.003714333405252908",
      "-0.005382363410235744",
      "0.0006460904175178757",
      "-0.006930610096234292"
    ],
    [
      "0.0019273298723647796",
      "0.024262550685872956",
      "0.004830577811213304",
      "0.007912481275057389",
      "0.004038244246759354",
      "0.0041832599176602515",
      "-0.0029694415128057837",
      "0.0038730190965313317",
      "0.0009618361151027781",
      "-0.00829744538488187",
      "0.00950900307430033",
      "0.009420149151326062",
      "-0.0061283340630774695",
      "-0.002369198506654122",
      "0.002454300830093613",
      "-0.005382363408362583",
      "0.000646090416429538",
      "-0.00037518206856352",
      "-0.002606204443610427",
      "-0.006930610096994929",
      "0.010059890395082512",
      "-0.002987709755656099",
      "-0.00072434269636063",
      "0.003714333405332752",
      "-0.005079027686756699"
    ],
    [
      "1.103029286244231e-05",
      "1.1060706875893732e-05",
      "1.0975486854840723e-05",
      "1.1098929961383556e-05",
      "1.1029825404148588e-05",
      "4.5975993008412065e-08",
      "2.2235630694743543e-08",
      "2.186943111390651e-08",
      "1.3627705431769714e-08",
      "3.5397217441910524e-08",
      "1.1169623665987965e-07",
      "2.49506468102916e-08",
      "3.998940044883935e-08",
      "4.4248582886769325e-09",
      "5.145982579848104e-08",
      "6.028382124957701e-08",
      "1.2696269192394248e-08",
      "-1.1704821801591854e-08",
      "-7.343710683938073e-08",
      "5.062432932137966e-08",
      "6.723388497297995e-09",
      "5.734821254446032e-09",
      "3.0273340432499495e-08",
      "3.6580579772174167e-09",
      "8.444630271315505e-08"
    ],
    [
      "1.1226391774727433e-05",
      "1.0979074387210538e-05",
      "1.1027026412232947e-05",
      "1.1029248805354927e-05",
      "1.1129045745196483e-05",
      "8.903568953634206e-08",
      "1.0655088182404059e-07",
      "-8.716784823738328e-08",
      "1.2690282975858253e-07",
      "5.968400992059761e-08",
      "-2.4470231626360507e-08",
      "-1.446006721470688e-08",
      "-9.251724304094736e-09",
      "-1.612708472673359e-08",
      "5.8105768728772765e-08",
      "8.093269156156278e-08",
      "7.593791308744603e-08",
      "-9.557550611940166e-08",
      "-2.32943097272479e-07",
      "4.669487671553588e-08",
      "1.3097154168865262e-08",
      "-7.031071633928455e-08",
      "3.810326490636207e-08",
      "-6.857135101522419e-08",
      "1.474503609533159e-07"
    ],
    [
      "1.0942370357013533e-05",
      "1.0930333769785362e-05",
      "1.0933597390833374e-05",
      "1.0949855430741599e-05",
      "1.0951551849315323e-05",
      "2.109647004091052e-08",
      "-1.0334121575417004e-08",
      "-2.1533416195793256e-08",
      "2.3851464780065178e-08",
      "2.0852958528331958e-08",
      "-8.462886456644041e-09",
      "-1.6788278128546478e-08",
      "2.4180128098008025e-08",
      "-1.8743028726948167e-08",
      "2.7421211864944692e-08",
      "3.831007243603322e-08",
      "1.8945423014835644e-08",
      "-2.0487885516931702e-08",
      "-4.928869635823289e-08",
      "3.121795689928924e-08",
      "1.8836423073846165e-08",
      "-1.7461086102957653e-08",
      "4.141953550920076e-08",
      "2.2060786199564224e-08",
      "5.3922860705016373e-08"
    ],
    [
      "1.0941589781709602e-05",
      "1.0935581938073479e-05",
      "1.0940906147060907e-05",
      "1.0952117832961244e-05",
      "1.094643337722922e-05",
      "2.1514175985743707e-08",
      "-2.0984397978663246e-08",
      "-2.8011020718578354e-08",
      "2.0483990956422187e-08",
      "2.505219227783586e-08",
      "-1.8420473523417876e-08",
      "-2.7920367061528e-08",
      "2.8937735509596338e-08",
      "-2.7438552826856508e-08",
      "2.5632062700757323e-08",
      "4.62013760801301e-08",
      "2.503013801712782e-08",
      "-2.0798591344197164e-08",
      "-5.006366798918226e-08",
      "4.040099133535263e-08",
      "2.88471842383929e-08",
      "-2.0583511299386175e-08",
      "5.173294011059266e-08",
      "2.9673773166900386e-08",
      "5.5417008364792e-08"
    ],
    [
      "1.0930884635810207e-05",
      "1.0925684855900197e-05",
      "1.0926508209983428e-05",
      "1.0932508181640152e-05",
      "1.0931964201840446e-05",
      "1.7307204802951096e-08",
      "-1.6414784219652626e-08",
      "-2.216178332510753e-08",
      "1.6653896542621417e-08",
      "2.0258493777400625e-08",
      "-1.4024351420230414e-08",
      "-2.2608023008872776e-08",
      "2.1913268422605422e-08",
      "-1.9251306700774147e-08",
      "1.9104437277295294e-08",
      "3.844256203529783e-08",
      "1.961846250365303e-08",
      "-1.595430711975805e-08",
      "-4.1595794690386325e-08",
      "3.2894560221904e-08",
      "2.3142035277323538e-08",
      "-1.6358572229493688e-08",
      "3.825554632225023e-08",
      "2.155288029245616e-08",
      "4.117293969800908e-08"
    ],
    [
      "1.0940253284759679e-05",
      "1.0934113916200661e-05",
      "1.0939411742161453e-05",
      "1.0945007660941605e-05",
      "1.0942534201814306e-05",
      "1.8506532868518945e-08",
      "-2.2827883410293016e-08",
      "-2.6409792295332793e-08",
      "2.060505751695562e-08",
      "2.3397931730340623e-08",
      "-2.0688666742309778e-08",
      "-2.970147761575764e-08",
      "2.8314937356639228e-08",
      "-2.3247021182539395e-08",
      "2.5248354062220846e-08",
      "4.5974382907983414e-08",
      "2.1313071572492013e-08",
      "-2.2274000551754424e-08",
      "-4.9700732830608935e-08",
      "4.145960091139778e-08",
      "2.934979649385722e-08",
      "-1.947354083019936e-08",
      "4.9107921073292156e-08",
      "2.996256723238215e-08",
      "4.946586876264841e-08"
    ],
    [
      "1.093247039537358e-05",
      "1.0933605050028375e-05",
      "1.0933277232599335e-05",
      "1.093495085799831e-05",
      "1.0931220647745073e-05",
      "1.7714540220012152e-08",
      "-1.5514438570416084e-08",
      "-1.685355278795803e-08",
      "1.6031331118742256e-08",
      "2.3437062705885028e-08",
      "-1.0525978085470227e-08",
      "-2.07863697038112e-08",
      "2.645498611064802e-08",
      "-1.3885435300664595e-08",
      "2.0885273979239414e-08",
      "4.090463381102894e-08",
      "1.7783828760014136e-08",
      "-1.3031489231923553e-08",
      "-3.838341633125874e-08",
      "3.630362039788245e-08",
      "2.4844089690367132e-08",
      "-1.2995636660087949e-08",
      "3.95657694534308e-08",
      "2.35412943936599e-08",
      "3.786396232890066e-08"
    ],
    [
      "1.0998402490562059e-05",
      "1.0977102321084804e-05",
      "1.0973050225323803e-05",
      "1.0971637477313487e-05",
      "1.0962344779159833e-05",
      "3.2332451288944706e-08",
      "-1.8669275159884068e-08",
      "-6.62886160084592e-09",
      "3.234912156025159e-08",
      "3.5986080558153023e-08",
      "-1.8256801418619897e-08",
      "-3.3400177519547075e-08",
      "4.220753564658077e-08",
      "-1.3458573215570578e-08",
      "3.262186765577099e-08",
      "7.764358700645133e-08",
      "2.1627790499892494e-08",
      "-2.082329057120114e-08",
      "-6.59957972094553e-08",
      "6.050560118552635e-08",
      "3.29551424097836e-08",
      "-2.397951221148999e-08",
      "6.325345287899492e-08",
      "3.178189893654723e-08",
      "4.8677265283009234e-08"
    ],
    [
      "1.101734465438776e-05",
      "1.0981398278804241e-05",
      "1.0994096955771952e-05",
      "1.0961135719218938e-05",
      "1.1022342721148031e-05",
      "3.552862157809326e-08",
      "2.6771271784291456e-08",
      "-1.6406427413583063e-09",
      "5.000610617023046e-08",
      "3.8926521050241526e-08",
      "8.981010533461487e-09",
      "-1.2920928372794422e-08",
      "3.180986890020508e-08",
      "4.1652292031609266e-08",
      "1.8261909684355488e-08",
      "7.357340967322123e-08",
      "9.027072164558319e-09",
      "3.878025120258607e-09",
      "-8.396839652175135e-08",
      "3.6153412314241764e-08",
      "2.332536055058742e-08",
      "-2.6697666139289262e-08",
      "4.859988480976622e-08",
      "-4.74664680493172e-10",
      "3.5866647586062595e-08"
    ],
    [
      "1.0994096955777396e-05",
      "1.0961135719220126e-05",
      "1.102234272116013e-05",
      "1.1017344654396092e-05",
      "1.0981398278808791e-05",
      "3.1809868901430484e-08",
      "4.1652292038205476e-08",
      "2.6771271787116916e-08",
      "3.892652105300931e-08",
      "1.826190968525099e-08",
      "-1.640642742005502e-09",
      "8.981010532350623e-09",
      "5.000610617542834e-08",
      "-1.2920928374073613e-08",
      "3.5528621579982234e-08",
      "4.85998848120972e-08",
      "-4.74664681432251e-10",
      "-9.027072164461115e-09",
      "-3.615341231582684e-08",
      "3.586664758559907e-08",
      "-3.87802511980114e-09",
      "-2.332536055239885e-08",
      "8.396839652782877e-08",
      "2.669766614109725e-08",
      "7.357340967609251e-08"
    ],
    [
      "0.0048305778115657816",
      "0.00791248127441062",
      "0.004038244247619637",
      "0.001927329872376532",
      "0.024262550688196598",
      "-0.006128334063006143",
      "-0.0023691985075062192",
      "-0.0029694415127649175",
      "-0.008297445385955728",
      "0.0024543008306455983",
      "0.003873019096315796",
      "0.009509003074294121",
      "0.0009618361149363962",
      "0.009420149153034824",
      "0.0041832599168577485",
      "-0.0007243426967316983",
      "0.0037143334055389295",
      "-0.0006460904171736552",
      "0.006930610097134356",
      "-0.005079027686904062",
      "0.0003751820692496105",
      "-0.010059890395220789",
      "0.0026062044439958054",
      "0.002987709755327071",
      "-0.005382363409420922"
    ],
    [
      "1.097548685484358e-05",
      "1.1098929961390326e-05",
      "1.1029825404151097e-05",
      "1.1030292862435797e-05",
      "1.1060706875895777e-05",
      "3.998940044919872e-08",
      "4.424858291043125e-09",
      "2.2235630694428814e-08",
      "3.539721744137769e-08",
      "5.1459825802053777e-08",
      "2.1869431110330763e-08",
      "1.116962366649804e-07",
      "1.3627705431631152e-08",
      "2.4950646811670598e-08",
      "4.5975993004207016e-08",
      "3.0273340435020655e-08",
      "3.658057977010159e-09",
      "-1.2696269189197931e-08",
      "-5.062432932053317e-08",
      "8.44463027126623e-08",
      "1.1704821803382744e-08",
      "-6.7233885003664086e-09",
      "7.343710684165377e-08",
      "-5.734821255659074e-09",
      "6.02838212463591e-08"
    ],
    [
      "1.102702641221191e-05",
      "1.102924880534186e-05",
      "1.1129045745162644e-05",
      "1.1226391774666627e-05",
      "1.0979074387197622e-05",
      "-9.25172430440962e-09",
      "-1.612708474277458e-08",
      "1.0655088179957624e-07",
      "5.968400991959806e-08",
      "5.810576871300848e-08",
      "-8.716784823661461e-08",
      "-2.447023162288062e-08",
      "1.2690282972919054e-07",
      "-1.446006721654827e-08",
      "8.903568952998706e-08",
      "3.810326491973148e-08",
      "-6.857135100365318e-08",
      "-7.593791309389088e-08",
      "-4.6694876718669236e-08",
      "1.474503609403206e-07",
      "9.557550609127339e-08",
      "-1.3097154174069576e-08",
      "2.3294309723879942e-07",
      "7.031071633278912e-08",
      "8.093269155810686e-08"
    ],
    [
      "1.0933597390810626e-05",
      "1.0949855430702503e-05",
      "1.0951551849321745e-05",
      "1.094237035701133e-05",
      "1.0930333769790854e-05",
      "2.41801280974963e-08",
      "-1.8743028727097407e-08",
      "-1.0334121575956109e-08",
      "2.0852958528520966e-08",
      "2.7421211863551085e-08",
      "-2.1533416195524085e-08",
      "-8.462886456830807e-09",
      "2.385146477886817e-08",
      "-1.6788278128498598e-08",
      "2.109647004097349e-08",
      "4.141953550965315e-08",
      "2.2060786198988126e-08",
      "-1.8945423015372223e-08",
      "-3.1217956900075435e-08",
      "5.392286070316806e-08",
      "2.0487885515523456e-08",
      "-1.883642307415345e-08",
      "4.9288696356442596e-08",
      "1.7461086102942072e-08",
      "3.831007243570404e-08"
    ],
    [
      "1.094090614722813e-05",
      "1.0952117832984326e-05",
      "1.0946433377175172e-05",
      "1.0941589781722316e-05",
      "1.093558193799666e-05",
      "2.8937735508341287e-08",
      "-2.7438552827002588e-08",
      "-2.098439797770983e-08",
      "2.505219227951693e-08",
      "2.5632062697531504e-08",
      "-2.8011020718740425e-08",
      "-1.8420473522635224e-08",
      "2.0483990954800526e-08",
      "-2.7920367061291538e-08",
      "2.151417598740743e-08",
      "5.173294010946052e-08",
      "2.967377316417579e-08",
      "-2.503013801973632e-08",
      "-4.0400991336422573e-08",
      "5.541700836141589e-08",
      "2.0798591340814554e-08",
      "-2.8847184239117033e-08",
      "5.00636679877016e-08",
      "2.0583511299808374e-08",
      "4.620137608120081e-08"
    ],
    [
      "1.0926508209983045e-05",
      "1.0932508181596011e-05",
      "1.0931964201680018e-05",
      "1.093088463585943e-05",
      "1.0925684855917707e-05",
      "2.1913268422590506e-08",
      "-1.925130670179201e-08",
      "-1.6414784219945815e-08",
      "2.0258493779003715e-08",
      "1.910443727601422e-08",
      "-2.216178332631948e-08",
      "-1.4024351420485983e-08",
      "1.6653896541852973e-08",
      "-2.2608023009675337e-08",
      "1.7307204804150805e-08",
      "3.82555463232154e-08",
      "2.1552880291884145e-08",
      "-1.9618462505941196e-08",
      "-3.289456022345449e-08",
      "4.1172939697638945e-08",
      "1.5954307118333772e-08",
      "-2.3142035278733437e-08",
      "4.1595794690555526e-08",
      "1.635857223005538e-08",
      "3.8442562036678004e-08"
    ],
    [
      "1.0939411742265166e-05",
      "1.0945007660890952e-05",
      "1.0942534201796474e-05",
      "1.0940253284692912e-05",
      "1.0934113916206162e-05",
      "2.831493735584255e-08",
      "-2.3247021184109288e-08",
      "-2.2827883410514286e-08",
      "2.3397931732813545e-08",
      "2.524835405969592e-08",
      "-2.6409792297129092e-08",
      "-2.068866674277623e-08",
      "2.060505751612281e-08",
      "-2.970147761681146e-08",
      "1.8506532870997125e-08",
      "4.9107921073655024e-08",
      "2.996256723053379e-08",
      "-2.131307157647452e-08",
      "-4.145960091388783e-08",
      "4.946586876129149e-08",
      "2.2274000549516507e-08",
      "-2.9349796495516623e-08",
      "4.97007328312658e-08",
      "1.9473540831727993e-08",
      "4.597438291088801e-08"
    ],
    [
      "1.0933277232537816e-05",
      "1.093495085798569e-05",
      "1.0931220647746511e-05",
      "1.0932470395310907e-05",
      "1.093360505000921e-05",
      "2.6454986111262942e-08",
      "-1.3885435301449652e-08",
      "-1.551443857180199e-08",
      "2.3437062707678336e-08",
      "2.0885273978823914e-08",
      "-1.685355278928291e-08",
      "-1.0525978086713217e-08",
      "1.6031331118823217e-08",
      "-2.0786369705646075e-08",
      "1.7714540221363904e-08",
      "3.956576945498213e-08",
      "2.3541294394053336e-08",
      "-1.7783828762122497e-08",
      "-3.630362040090454e-08",
      "3.786396232885352e-08",
      "1.3031489231726138e-08",
      "-2.4844089692290952e-08",
      "3.838341633262359e-08",
      "1.2995636661117534e-08",
      "4.090463381385762e-08"
    ],
    [
      "1.0973050225327583e-05",
      "1.0971637477306428e-05",
      "1.096234477913845e-05",
      "1.0998402490562621e-05",
      "1.0977102321077787e-05",
      "4.220753564670995e-08",
      "-1.3458573217606215e-08",
      "-1.8669275160112122e-08",
      "3.598608056422243e-08",
      "3.262186765302175e-08",
      "-6.628861603553699e-09",
      "-1.8256801417766025e-08",
      "3.2349121561089e-08",
      "-3.34001775232067e-08",
      "3.233245129577019e-08",
      "6.325345287883523e-08",
      "3.1781898934463874e-08",
      "-2.162779050849751e-08",
      "-6.050560119006842e-08",
      "4.86772652820742e-08",
      "2.0823290567473902e-08",
      "-3.2955142412863815e-08",
      "6.59957972151048e-08",
      "2.3979512215030243e-08",
      "7.764358701701319e-08"
    ],
    [
      "1.0962344779146405e-05",
      "1.0998402490559489e-05",
      "1.0977102321087369e-05",
      "1.0973050225335638e-05",
      "1.0971637477320604e-05",
      "3.234912155824583e-08",
      "-3.340017751945825e-08",
      "-1.345857321561497e-08",
      "3.2621867654545034e-08",
      "3.233245128989187e-08",
      "-1.8669275158981263e-08",
      "-6.628861599949598e-09",
      "3.598608055989627e-08",
      "-1.8256801417047804e-08",
      "4.2207535647136564e-08",
      "6.599579720904632e-08",
      "2.39795122101455e-08",
      "-3.1781898936047177e-08",
      "-4.867726528197832e-08",
      "7.764358700631373e-08",
      "2.162779050164329e-08",
      "-2.0823290568512454e-08",
      "6.050560118614009e-08",
      "3.295514241080438e-08",
      "6.325345287861158e-08"
    ],
    [
      "1.1022342721152778e-05",
      "1.1017344654392e-05",
      "1.0981398278806072e-05",
      "1.0994096955769014e-05",
      "1.0961135719215477e-05",
      "5.000610617123294e-08",
      "-1.2920928374093496e-08",
      "4.165229203322025e-08",
      "1.8261909686013657e-08",
      "3.5528621577453484e-08",
      "2.6771271781298147e-08",
      "-1.6406427420005694e-09",
      "3.892652104979946e-08",
      "8.981010531849744e-09",
      "3.180986890006677e-08",
      "8.396839652425039e-08",
      "2.669766613900825e-08",
      "4.746646783668191e-10",
      "-3.58666475877865e-08",
      "7.357340967422115e-08",
      "9.027072164420942e-09",
      "3.878025117211348e-09",
      "3.6153412315198494e-08",
      "2.332536055025573e-08",
      "4.85998848069819e-08"
    ],
    [
      "0.004038244246369717",
      "0.001927329872854694",
      "0.024262550683117202",
      "0.004830577810149151",
      "0.00791248127434241",
      "0.000961836115072831",
      "0.009420149150304778",
      "-0.0023691985067322793",
      "0.0024543008298723323",
      "0.00418325991779282",
      "-0.002969441512752061",
      "0.0038730190968355575",
      "-0.008297445384413621",
      "0.009509003073450593",
      "-0.006128334062036158",
      "0.002606204443856617",
      "0.0029877097554382396",
      "-0.003714333404453747",
      "0.005079027686277542",
      "-0.005382363408871711",
      "0.0006460904169242721",
      "-0.00037518206875809064",
      "-0.0069306100947375045",
      "0.010059890393942643",
      "-0.0007243426969864888"
    ],
    [
      "1.1029825404148851e-05",
      "1.1030292862436089e-05",
      "1.1060706875888687e-05",
      "1.097548685484056e-05",
      "1.1098929961376326e-05",
      "1.362770543199696e-08",
      "2.4950646814220587e-08",
      "4.424858291623182e-09",
      "5.145982580288928e-08",
      "4.5975993002665006e-08",
      "2.2235630692042706e-08",
      "2.186943111092586e-08",
      "3.539721744004834e-08",
      "1.1169623665520392e-07",
      "3.9989400447592886e-08",
      "7.343710683780588e-08",
      "-5.734821256549409e-09",
      "-3.6580579776663127e-09",
      "-8.444630271170719e-08",
      "6.028382124683818e-08",
      "1.2696269189754185e-08",
      "-1.1704821807173003e-08",
      "5.062432932239498e-08",
      "6.723388496335765e-09",
      "3.027334042922449e-08"
    ],
    [
      "1.1129045745137641e-05",
      "1.1226391774650989e-05",
      "1.0979074387187852e-05",
      "1.1027026412237495e-05",
      "1.102924880533684e-05",
      "1.2690282972050912e-07",
      "-1.4460067212616471e-08",
      "-1.6127084727894186e-08",
      "5.810576871508658e-08",
      "8.903568951652547e-08",
      "1.0655088179740955e-07",
      "-8.716784821516431e-08",
      "5.968400991186742e-08",
      "-2.447023161612854e-08",
      "-9.251724292651295e-09",
      "2.3294309720958282e-07",
      "7.031071631890121e-08",
      "6.857135098923757e-08",
      "-1.4745036092336398e-07",
      "8.093269154832915e-08",
      "7.593791307279465e-08",
      "-9.557550608546015e-08",
      "4.6694876714360287e-08",
      "1.3097154171686489e-08",
      "3.8103264913982834e-08"
    ],
    [
      "1.095155184932641e-05",
      "1.0942370357010848e-05",
      "1.0930333769793434e-05",
      "1.0933597390790168e-05",
      "1.0949855430722923e-05",
      "2.3851464778300398e-08",
      "-1.6788278127707413e-08",
      "-1.8743028724661442e-08",
      "2.7421211864959115e-08",
      "2.1096470039476632e-08",
      "-1.0334121576123477e-08",
      "-2.1533416193523975e-08",
      "2.085295852768721e-08",
      "-8.462886455602659e-09",
      "2.4180128098420153e-08",
      "4.928869635460564e-08",
      "1.7461086100763963e-08",
      "-2.206078620071184e-08",
      "-5.392286070179088e-08",
      "3.831007243483685e-08",
      "1.894542301307041e-08",
      "-2.04878855158445e-08",
      "3.1217956898901785e-08",
      "1.8836423073291216e-08",
      "4.141953550755491e-08"
    ],
    [
      "1.0946433377275359e-05",
      "1.094158978163147e-05",
      "1.093558193796222e-05",
      "1.0940906147379613e-05",
      "1.0952117832978293e-05",
      "2.0483990953858612e-08",
      "-2.7920367059947485e-08",
      "-2.7438552824306442e-08",
      "2.5632062700039244e-08",
      "2.1514175984539726e-08",
      "-2.098439797766496e-08",
      "-2.8011020716169783e-08",
      "2.5052192277943694e-08",
      "-1.8420473521108653e-08",
      "2.8937735510044144e-08",
      "5.0063667984937495e-08",
      "2.0583511296355153e-08",
      "-2.9673773166913257e-08",
      "-5.5417008361180985e-08",
      "4.620137607793438e-08",
      "2.5030138015924697e-08",
      "-2.0798591341561564e-08",
      "4.040099133465009e-08",
      "2.8847184238145913e-08",
      "5.173294010882051e-08"
    ],
    [
      "1.0931964202016327e-05",
      "1.0930884635832045e-05",
      "1.0925684855814174e-05",
      "1.0926508209964566e-05",
      "1.0932508181459197e-05",
      "1.6653896540954367e-08",
      "-2.2608023008388085e-08",
      "-1.9251306699557404e-08",
      "1.9104437277093627e-08",
      "1.7307204802159904e-08",
      "-1.6414784219515284e-08",
      "-2.216178332416395e-08",
      "2.025849377747856e-08",
      "-1.4024351419086496e-08",
      "2.1913268422936463e-08",
      "4.159579468843865e-08",
      "1.635857222762794e-08",
      "-2.1552880292923643e-08",
      "-4.11729396964051e-08",
      "3.844256203421808e-08",
      "1.961846250316186e-08",
      "-1.595430711843196e-08",
      "3.28945602215984e-08",
      "2.3142035277369016e-08",
      "3.825554632140837e-08"
    ],
    [
      "1.0942534201805961e-05",
      "1.0940253284718852e-05",
      "1.0934113916195696e-05",
      "1.0939411742191074e-05",
      "1.0945007660923478e-05",
      "2.060505751482809e-08",
      "-2.9701477615338386e-08",
      "-2.3247021181299094e-08",
      "2.5248354061899437e-08",
      "1.8506532867818108e-08",
      "-2.282788341025101e-08",
      "-2.6409792294453176e-08",
      "2.339793173092843e-08",
      "-2.0688666741005767e-08",
      "2.831493735727243e-08",
      "4.970073282828922e-08",
      "1.947354082798465e-08",
      "-2.9962567232983095e-08",
      "-4.946586876073867e-08",
      "4.597438290694903e-08",
      "2.1313071572386494e-08",
      "-2.227400054999353e-08",
      "4.145960091170025e-08",
      "2.9349796494400266e-08",
      "4.910792107267677e-08"
    ],
    [
      "1.0931220647746999e-05",
      "1.0932470395343431e-05",
      "1.0933605050027165e-05",
      "1.0933277232601894e-05",
      "1.0934950857998428e-05",
      "1.603133111804065e-08",
      "-2.0786369704662227e-08",
      "-1.3885435300153119e-08",
      "2.0885273979683467e-08",
      "1.7714540219733395e-08",
      "-1.551443857172972e-08",
      "-1.6853552788241343e-08",
      "2.3437062706347587e-08",
      "-1.0525978085593919e-08",
      "2.6454986111168644e-08",
      "3.8383416331516824e-08",
      "1.299563665917268e-08",
      "-2.3541294394829013e-08",
      "-3.786396232858027e-08",
      "4.09046338118103e-08",
      "1.778382876026407e-08",
      "-1.3031489232103733e-08",
      "3.630362039912526e-08",
      "2.484408969112343e-08",
      "3.956576945309856e-08"
    ]
  ],
  "rational_Q": [
    [
      "0.005090034895461903",
      "0.0035411244120452613",
      "0.00883902500738387",
      "0.008839025012966663",
      "0.003541124412589637",
      "0.0035411244124839932",
      "0.005090034895281463",
      "0.0035411244135893838",
      "0.008839025011180656",
      "0.008839025008816349",
      "0.008839025012697345",
      "0.003541124411472156",
      "0.00509003489507609",
      "0.003541124411879453",
      "0.008839025010109667",
      "0.008839025007038943",
      "0.008839025008045438",
      "0.0035411244132250884",
      "0.005090034895320607",
      "0.003541124413047169",
      "0.003541124411682104",
      "0.008839025011673309",
      "0.008839025009270864",
      "0.0035411244115991407",
      "0.005090034895537802",
      "-0.0004804386483438435",
      "-0.002172774968672005",
      "-0.0017030909620200242",
      "0.0014689056691953393",
      "-0.00048043865024415265",
      "-0.0004865809783664562",
      "-0.0003805953149502881",
      "0.002462567607101444",
      "0.0034998436542011922",
      "-0.0021727749695392546",
      "-0.00038059531367066",
      "-0.002047459258547425",
      "0.0011686826611975063",
      "-0.0021017603808546072",
      "-0.0017030909631903634",
      "0.002462567607877126",
      "0.0011686826598440105",
      "-0.0020474592583047424",
      "-0.0017538192165673",
      "0.0014689056689738593",
      "0.003499843654494139",
      "-0.00210176038060274",
      "-0.0017538192155156084",
      "-0.00048658097796590224",
      "0.002225390826453538",
      "-0.0014486448162023987",
      "-0.000923801651150242",
      "-0.00048707703155712485",
      "0.0014689056681292639",
      "-0.001491032319713536",
      "-0.003604942615524607",
      "0.00030149119086753876",
      "0.0002019708601026389",
      "-0.000923801651342646",
      "-0.0017538192165070135",
      "0.00036905428393397156",
      "0.001533789821999408",
      "-0.0030655877940491674",
      "-0.0014967982720447632",
      "0.000572422306451879",
      "0.0011686826607796973",
      "0.0003690542839617075",
      "-0.0014910323185094371",
      "0.0010374064120276078",
      "0.0042517010309676175",
      "0.0005724223044839109",
      "-0.0003805953141832049",
      "0.002354706593079222",
      "-0.0014967982729329156",
      "0.00020197086146581404",
      "0.0034998436532291837",
      "0.001037406410716219",
      "-0.0035549142235034355",
      "-0.005562502713598537",
      "0.0036963597601006983",
      "0.0003014911895441846",
      "-0.0017030909623337587",
      "-0.00306558779442118",
      "0.0005220343082664494",
      "0.0005220343087927641",
      "-0.005562502713660214",
      "-0.0014486448143285835",
      "-0.0021017603801861675",
      "0.001533789822427316",
      "-0.0036049426143525518",
      "-0.003554914223613292",
      "0.0023547065930639758",
      "0.004251701030296265",
      "0.002462567607173977",
      "0.0010374064114399629",
      "-0.00306558779536101",
      "-0.0021017603816413087",
      "0.004251701033383182",
      "0.0023547065966036495",
      "-0.003554914223462003",
      "0.0005220343075330386",
      "0.0015337898219998723",
      "0.0024625676083197957",
      "-0.0014967982722254196",
      "-0.005562502716896859",
      "0.003696359760246058",
      "0.0005220343090955774",
      "-0.0036049426171149506",
      "-0.0021727749698593098",
      "0.00020197085993810173",
      "0.0003014911909011167",
      "-0.0055625027163303436",
      "-0.0035549142265244274",
      "0.002225390827989137",
      "0.003499843654617914",
      "-0.001491032319666192",
      "-0.0017538192169946178",
      "0.0005724223056195664",
      "0.004251701031837235",
      "0.0022253908282078437",
      "-0.003604942616885426",
      "0.00036905428377929364",
      "0.0011686826602296167",
      "0.0005724223059461207",
      "-0.0014486448154889591",
      "0.0003014911894752846",
      "0.0015337898220654587",
      "0.0003690542837599712",
      "-0.00038059531379755615",
      "-0.0009238016524422642",
      "-0.00048707703147973493",
      "0.00020197086133156414",
      "-0.003065587794340264",
      "-0.0014910323186316102",
      "-0.00048043864885522473",
      "0.0014689056700418022",
      "-0.0009238016517794979",
      "-0.0014967982741261854",
      "0.0010374064089814338",
      "0.0022253908292765192",
      "-0.0014910323184861287",
      "-0.0017538192154135349",
      "0.0005724223043947612",
      "0.004251701031974616",
      "-0.0014486448135528408",
      "-0.003604942615390284",
      "0.0003690542842008946",
      "0.0011686826600391781",
      "0.0005724223067892454",
      "-0.0009238016518765259",
      "0.0003014911891232459",
      "0.0015337898224714911",
      "0.00036905428370218794",
      "-0.0003805953146458485",
      "-0.00048043864911747746",
      "-0.0021727749693105708",
      "-0.0017030909629827372",
      "0.0034998436551182677",
      "-0.0004804386495874225",
      "-0.00048658097816399134",
      "-0.000380595314998213",
      "0.0024625676074922385",
      "-0.002101760379943525",
      "-0.0021727749686050526",
      "-0.00038059531394113514",
      "-0.0020474592584091666",
      "0.0011686826608917301",
      "-0.0017538192150864792",
      "-0.0017030909623088144",
      "0.002462567607534254",
      "0.0011686826601252523",
      "-0.0020474592585039042",
      "0.002225390828868457",
      "-0.001448644815281291",
      "0.0003014911902512839",
      "-0.0004870770317342544",
      "0.0014689056700328026",
      "-0.0014910323190776532",
      "-0.003604942616428737",
      "0.0015337898222764663",
      "0.00020197086089259814",
      "-0.0009238016525352461",
      "-0.0017538192166606777",
      "0.0003690542838757724",
      "0.00036905428407868463",
      "-0.0030655877963063124",
      "-0.0014967982736623063",
      "0.0005724223059046516",
      "0.0011686826603418284",
      "0.0023547065931992187",
      "-0.005562502716068558",
      "0.00020197086094267465",
      "0.0034998436550466466",
      "0.0010374064107292436",
      "-0.0035549142258174916",
      "0.0005220343078920335",
      "0.003696359760527006",
      "0.00030149118900862297",
      "-0.0017030909630287036",
      "-0.0030655877958935575",
      "0.0015337898223488809",
      "0.0005220343075089324",
      "-0.005562502715188687",
      "-0.0014486448137177917",
      "-0.0021017603806838627",
      "-0.003554914224400819",
      "-0.00306558779319869",
      "-0.0021017603805310882",
      "0.00425170103092423",
      "0.0023547065928983266",
      "-0.00556250271338808",
      "0.0005220343090186586",
      "0.0015337898219127534",
      "0.002462567606912375",
      "-0.0014967982725352942",
      "0.00020197086021144905",
      "0.0036963597597173665",
      "0.0005220343079183964",
      "-0.0036049426155308293",
      "-0.002172774968052306",
      "0.0010374064100515824",
      "-0.0017030909631710791",
      "-0.0014486448152504086",
      "0.0023547065948471813",
      "0.002354706594373522",
      "-0.003554914225223442",
      "-0.00306558779505183",
      "-0.0021017603809877815",
      "0.004251701032959184",
      "-0.001496798272826845",
      "-0.005562502716117646",
      "0.0005220343086874002",
      "0.0015337898220634113",
      "0.0024625676077393",
      "0.0014689056678922358",
      "-0.0009238016504491125",
      "-0.0014967982725372785",
      "0.004251701029770257",
      "0.0022253908268635176",
      "-0.0014910323192689986",
      "-0.0017538192154797187",
      "0.0005724223045452295",
      "0.0005724223057578843",
      "-0.0014486448139083576",
      "-0.003604942615088516",
      "0.00036905428436225744",
      "0.0011686826605914252",
      "-0.00048043864923357095",
      "-0.002172774969205766",
      "0.002462567606456376",
      "0.0034998436530437028",
      "-0.0004804386494097066",
      "-0.00048658097786206624",
      "-0.00038059531536716523",
      "0.0011686826606418929",
      "-0.002101760380693058",
      "-0.0021727749684835023",
      "-0.0003805953136671545",
      "-0.0020474592584095695",
      "0.002225390826231057",
      "-0.0036049426143429323",
      "0.00030149119124206486",
      "-0.00048707703171758617",
      "0.0014689056681807737",
      "-0.0014910323191874616",
      "0.0003690542842607551",
      "0.001533789822230242",
      "0.00020197085962441198",
      "-0.0009238016516475758",
      "-0.0017538192153088872",
      "-0.0035549142223592215",
      "-0.005562502714358056",
      "0.00020197086230416846",
      "0.0034998436542873156",
      "0.001037406411665513",
      "-0.0030655877944874518",
      "0.0005220343091643878",
      "0.0036963597606833997",
      "0.0003014911891867694",
      "-0.0017030909622735297",
      "0.0023547065912359077",
      "-0.0014967982735938203",
      "-0.0021727749677662904",
      "0.0022253908272936093",
      "0.0010374064096888046",
      "-0.0035549142246073446",
      "-0.005562502712897359",
      "0.00020197086175274053",
      "0.003499843653853169",
      "0.0010374064098407432",
      "-0.0017030909623245067",
      "-0.0014486448165023456",
      "0.004251701030994896",
      "0.0023547065945246927",
      "-0.0035549142231249987",
      "-0.0030655877931159473",
      "-0.0021017603807781905",
      "0.0014689056700436015",
      "-0.0009238016514687527",
      "0.0005724223047067293",
      "0.004251701032516485",
      "0.002225390829301915",
      "-0.0014910323191051362",
      "-0.0017538192167178704",
      "-0.0004804386486595172",
      "-0.0003805953150848304",
      "0.0024625676078087965",
      "0.003499843654053932",
      "-0.0004804386500278784",
      "-0.00048658097792945017",
      "-0.0014910323194275354",
      "-0.003604942615937365",
      "0.00030149119139221797",
      "-0.00048707703150771016",
      "0.0014689056694193738",
      "0.0022253908269879315",
      "-0.001448644814876737",
      "-0.0009238016506861327",
      "-0.0004804386496257449",
      "0.002354706594547869",
      "-0.0014967982730942234",
      "-0.002172774969647081",
      "0.001037406408788785",
      "-0.0017030909630098225",
      "0.0014689056688612341",
      "0.001902988715076455",
      "0.0012600620391834362",
      "-0.0011723396756698383",
      "-8.885845306975276e-05",
      "-0.0019029887133004482",
      "-2.3430980319368297e-14",
      "-0.00037320320064559965",
      "-0.002014494644389084",
      "-0.0019688307292532155",
      "-0.0012600620403977385",
      "0.00037320319846888804",
      "-1.031553759406467e-12",
      "-0.0025434760798640375",
      "-0.002215855758741422",
      "0.0011723396717973952",
      "0.0020144946423378673",
      "0.002543476081633202",
      "1.679113856187177e-12",
      "0.0008096575712046617",
      "8.885845241984861e-05",
      "0.0019688307324810133",
      "0.0022158557625586253",
      "-0.0008096575717770948",
      "-5.917235240264338e-13",
      "0.0002697428836891195",
      "-0.0012108160148588858",
      "-0.0018708994753262797",
      "0.002372623154549745",
      "-8.885845198137093e-05",
      "0.00010939593541401143",
      "-0.0020344679031943586",
      "-0.00024619191597413534",
      "0.0008864693486791411",
      "-0.00187089947472132",
      "-0.0008096575704628341",
      "-0.0003159952507677218",
      "0.002321705365460178",
      "-0.0008992091532329346",
      "-0.0029740770827187775",
      "0.0009287610690150981",
      "0.002543476080288159",
      "0.00031599525062755355",
      "-0.00010939593613532395",
      "0.0005424621761842827",
      "0.003018342515663277",
      "0.0009287610683044885",
      "0.0003732031990248447",
      "0.0015596046765086946",
      "-0.0029740770818063875",
      "0.0008864693468252187",
      "-0.0019688307302476536",
      "-0.0005424621763494294",
      "-0.0019664341416622336",
      "-0.0014430292960271455",
      "0.00025148720980083887",
      "-0.0002461919133137223",
      "-0.001172339672027078",
      "0.0008992091539176284",
      "0.0003787557663053002",
      "-0.0003787557659982467",
      "-0.0014430292934319094",
      "-0.001210816014529687",
      "0.0022158557589819763",
      "-0.0023217053645083535",
      "0.0020344679027205154",
      "0.0019664341420425314",
      "0.0015596046730523181",
      "0.0030183425150265217",
      "0.002014494643103264",
      "0.0005424621780164136",
      "-0.0008992091556127748",
      "-0.0022158557622143",
      "-0.0030183425165423434",
      "-0.0015596046752987716",
      "0.0019664341447809142",
      "-0.00037875576878086697",
      "0.0023217053660069672",
      "-0.002014494644586169",
      "0.002974077083901452",
      "0.0014430292941054296",
      "-0.0002514872097504586",
      "0.00037875576881874113",
      "-0.0020344679028140105",
      "0.0012600620395899135",
      "-0.0008864693485776624",
      "0.00024619191494143006",
      "0.0014430292966507957",
      "-0.001966434144587122",
      "0.00026974288231279705",
      "0.0019688307317982266",
      "-0.0001093959351975242",
      "0.0008096575705620761",
      "-0.0009287610693456836",
      "-0.0030183425163124444",
      "-0.00026974288156381333",
      "0.0020344679027138554",
      "0.00031599524942940634",
      "-0.0025434760814049408",
      "-0.0009287610680996424",
      "0.001210816015059846",
      "0.00024619191443128556",
      "-0.002321705365162592",
      "-0.0003159952492798216",
      "-0.0003732031983728635",
      "0.0018708994756518767",
      "-0.0023726231544733837",
      "-0.0008864693470886202",
      "0.000899209154781894",
      "0.00010939593491101909",
      "0.001902988714626107",
      "8.885845399299073e-05",
      "0.0018708994759615558",
      "0.0029740770832491015",
      "-0.0005424621779858092",
      "-0.000269742882327097",
      "-0.00010939593564053685",
      "0.0008096575722030883",
      "-0.0009287610685843878",
      "-0.0030183425155133506",
      "0.0012108160137671046",
      "0.002034467902189794",
      "0.0003159952487960825",
      "-0.0025434760812467006",
      "-0.0009287610687049009",
      "0.001870899474938217",
      "0.0002461919131082773",
      "-0.0023217053647872432",
      "-0.00031599524865313043",
      "-0.00037320320010664275",
      "0.001902988715174099",
      "0.0012600620416800315",
      "-0.0011723396745035744",
      "-0.001968830731337899",
      "-0.00190298871334808",
      "1.940944565869399e-12",
      "-0.00037320319983419006",
      "-0.0020144946449575877",
      "-0.002215855759542415",
      "-0.001260062037729225",
      "0.00037320319909315116",
      "-1.2850619509398283e-12",
      "-0.002543476080762582",
      "0.000809657571988825",
      "0.0011723396725471914",
      "0.002014494641364621",
      "0.002543476080297718",
      "-6.683477579337304e-13",
      "0.00026974288365413273",
      "-0.0012108160131170088",
      "-0.0002461919154320805",
      "0.0023726231548250112",
      "-8.885845343831438e-05",
      "0.00010939593653100046",
      "-0.002034467903543578",
      "0.002321705364462127",
      "0.000886469348374514",
      "-0.0018708994758575804",
      "-0.0008096575715209691",
      "-0.0003159952504665808",
      "0.0003159952500363026",
      "-0.0008992091539867904",
      "-0.002974077083924506",
      "0.0009287610686371673",
      "0.002543476081318204",
      "0.0015596046782381482",
      "-0.001443029296662614",
      "0.0008864693474733511",
      "-0.0019688307319391386",
      "-0.0005424621753781423",
      "-0.001966434143015768",
      "0.00037875576646207397",
      "0.0002514872096604312",
      "-0.0002461919144286023",
      "-0.0011723396719486422",
      "0.000899209153846049",
      "-0.002321705364830814",
      "-0.00037875576606147054",
      "-0.0014430292949721075",
      "-0.0012108160148117044",
      "0.0022158557615435783",
      "0.001966434144592959",
      "-0.0008992091550301339",
      "-0.002215855761665708",
      "-0.0030183425152241505",
      "-0.001559604672959362",
      "0.0014430292937301938",
      "-0.0003787557694697972",
      "0.0023217053649485946",
      "-0.002014494641912571",
      "0.0029740770836602214",
      "-0.0008864693488570311",
      "-0.0002514872096876598",
      "0.00037875577044729465",
      "-0.0020344679021540688",
      "0.00126006203949255",
      "0.0005424621777574668",
      "0.0011723396745608524",
      "0.0012108160140174556",
      "-0.001559604677228543",
      "-0.0015596046750767805",
      "0.0019664341449505854",
      "-0.0008992091550963133",
      "-0.002215855762749556",
      "-0.0030183425163477938",
      "0.0029740770840624106",
      "0.0014430292947058205",
      "-0.0003787557693294956",
      "0.0023217053654475",
      "-0.002014494644058306",
      "8.885845245851282e-05",
      "0.0018708994750357743",
      "0.002974077082320089",
      "-0.003018342515067042",
      "-0.00026974288198081716",
      "-0.00010939593456181654",
      "0.0008096575714535992",
      "-0.0009287610688895956",
      "-0.0009287610678310867",
      "0.0012108160158306978",
      "0.0020344679021174015",
      "0.0003159952488981175",
      "-0.0025434760805208003",
      "0.0019029887143477782",
      "0.001260062037818901",
      "-0.0020144946421970004",
      "-0.001968830729217792",
      "-0.0019029887143899023",
      "-1.7541131101001334e-13",
      "-0.0003732031998799123",
      "-0.002543476079540526",
      "-0.0022158557604734933",
      "-0.00126006204157951",
      "0.00037320319880264813",
      "1.0797988581931632e-12",
      "0.0002697428840399281",
      "-0.002034467903019839",
      "-0.0002461919148160786",
      "0.0023726231547912895",
      "-8.88584520974179e-05",
      "0.0001093959359626786",
      "-0.00031599525021952616",
      "0.002321705365324532",
      "0.000886469349364057",
      "-0.0018708994751523652",
      "-0.0008096575716893789",
      "-0.0019664341419047783",
      "-0.0014430292949066425",
      "0.000886469347178026",
      "-0.0019688307316802923",
      "-0.0005424621758382751",
      "0.0008992091541247079",
      "0.0003787557650646034",
      "0.00025148720973802203",
      "-0.0002461919138569923",
      "-0.0011723396743796909",
      "0.0015596046759170949",
      "-0.0029740770826770005",
      "-0.0012600620401598136",
      "-0.0002697428836920538",
      "-0.0005424621755745288",
      "-0.001966434142003949",
      "-0.0014430292963725875",
      "0.0008864693475579408",
      "-0.0019688307298705316",
      "0.0005424621781972896",
      "0.0011723396750435511",
      "0.0012108160133537133",
      "-0.0030183425147208656",
      "-0.0015596046729075658",
      "0.0019664341437163496",
      "-0.0008992091552472942",
      "-0.0022158557599746085",
      "8.885845341866142e-05",
      "0.0018708994756975092",
      "-0.000928761069004596",
      "-0.003018342516524287",
      "-0.00026974288208503317",
      "-0.00010939593546236414",
      "0.0008096575712516592",
      "0.001902988715268665",
      "-0.00037320320040375887",
      "-0.0020144946452134533",
      "-0.001968830729324336",
      "-0.0019029887133873078",
      "1.1401964374814738e-13",
      "0.00010939593662610494",
      "-0.002034467903242063",
      "-0.0002461919156115034",
      "0.0023726231546288604",
      "-8.885845281647185e-05",
      "0.0002697428843732366",
      "-0.0012108160131974767",
      "-0.0018708994749259927",
      "-0.0019029887140003714",
      "0.0015596046785563236",
      "-0.0029740770826146667",
      "-0.0012600620404738833",
      "0.000542462177716009",
      "0.0011723396730037637",
      "8.885845263724216e-05"
    ],
    [
      "1.1359717191889657e-05",
      "0.0004735851391484577",
      "0.0002756629606608886",
      "0.0002756629606986743",
      "0.0004735851392026533",
      "0.00047358513914845713",
      "1.1359717190854382e-05",
      "0.0004735851391156098",
      "0.00027566296057845925",
      "0.0002756629607268483",
      "0.00027566296066088795",
      "0.00047358513911560776",
      "1.1359717191372396e-05",
      "0.0004735851391065871",
      "0.0002756629606177798",
      "0.00027566296069867494",
      "0.000275662960578461",
      "0.00047358513910658666",
      "1.1359717192900216e-05",
      "0.0004735851391623128",
      "0.0004735851392026528",
      "0.0002756629607268457",
      "0.0002756629606177802",
      "0.00047358513916231085",
      "1.1359717193058921e-05",
      "-1.5842748890521754e-06",
      "1.4657439475926294e-06",
      "1.269577254152806e-06",
      "-1.5077773218483624e-06",
      "-1.5842748890522237e-06",
      "1.9777747583319958e-08",
      "-1.5507494864463959e-06",
      "1.4291196471661383e-06",
      "1.4431578150640698e-06",
      "1.4657439475927404e-06",
      "-1.5507494864463205e-06",
      "-4.983174064954956e-08",
      "-1.4276183452411e-06",
      "1.2474272305741784e-06",
      "1.2695772541526865e-06",
      "1.4291196471661519e-06",
      "-1.4276183452412e-06",
      "-4.983174033870292e-08",
      "-1.4699101488270284e-06",
      "-1.507777321848347e-06",
      "1.4431578150639628e-06",
      "1.2474272305742545e-06",
      "-1.4699101488271688e-06",
      "1.9777748879834847e-08",
      "-0.0003240695700927173",
      "-0.0002291627937543032",
      "0.0001499948820919056",
      "0.0001497599132241343",
      "-1.5077772411783861e-06",
      "0.00046219026510913383",
      "-0.00032404924087656514",
      "-0.00022930527269385072",
      "-0.00022933422170484893",
      "0.00014999488199639722",
      "-1.4699101316358421e-06",
      "0.0004622676606066915",
      "-0.00032390665606685736",
      "-0.00032402275954228235",
      "-0.00022930447676929966",
      "0.00014983407247826748",
      "-1.427618424930441e-06",
      "0.00046226766063462186",
      "0.0004621902651527285",
      "-0.0003239921878855777",
      "-0.00022925502400529112",
      "0.00014983407256460518",
      "-1.550749583321365e-06",
      "0.0002355965131549705",
      "-0.0002293044768731614",
      "-0.00022933422170484956",
      "1.4431577422308603e-06",
      "-0.00032399218782871227",
      "0.0002644212176024977",
      "0.0002356695586942191",
      "0.0002357125939346059",
      "-0.00022930527265417947",
      "1.2695772390525144e-06",
      "-0.0003240227595059945",
      "0.00026434445792499026",
      "0.0002643444579652314",
      "0.000235669558624166",
      "-0.0002291627937600923",
      "1.2474273027763818e-06",
      "-0.00032390665612129586",
      "-0.0003240492409615009",
      "0.00026442121767664736",
      "0.0002355965131178319",
      "-0.00022925502410923887",
      "1.4291197348565729e-06",
      "-0.0003239921879142705",
      "-0.00032402275954228094",
      "1.2474271581404876e-06",
      "-0.00022925502402841824",
      "0.0002355965131127465",
      "0.000264421217695615",
      "0.00026434445796523086",
      "-0.0003239066561000898",
      "1.4291196322737192e-06",
      "-0.00022930447682594394",
      "0.000235669558649464",
      "0.00023571259395509917",
      "0.00026434445792396314",
      "-0.00032404924094612853",
      "1.465744019864721e-06",
      "-0.00022933422177424384",
      "-0.00022930527272626238",
      "0.000235669558704421",
      "0.0002644212176411776",
      "-0.00032406957016040106",
      "1.4431579026139602e-06",
      "0.00046219026515272965",
      "-1.4699100683876239e-06",
      "0.00014983407251927805",
      "-0.0002292550240498235",
      "-0.0003240695701752747",
      "-0.0003240492409615032",
      "0.0004622676606383257",
      "-1.4276183288069658e-06",
      "0.00014983407255782837",
      "-0.00022916279377279436",
      "-0.00022930527272626175",
      "-0.00032390665608006555",
      "0.0004622676606339502",
      "-1.5507495666330619e-06",
      "0.00014999488220090044",
      "0.00014975991338286632",
      "-0.0002293342217861665",
      "-0.000324022759534866",
      "0.0004621902651597506",
      "-1.5842749862608937e-06",
      "-1.507777241178376e-06",
      "0.00014999488199639695",
      "-0.0002293044767692976",
      "-0.0003239921878855767",
      "-0.00032406957009271746",
      "0.00046219026510913047",
      "-1.469910131635735e-06",
      "0.00014983407247826688",
      "-0.00022925502400529042",
      "-0.00022916279375430294",
      "-0.00032404924087656525",
      "0.000462267660606693",
      "-1.4276184249303236e-06",
      "0.00014983407256460672",
      "0.00014999488209190416",
      "-0.0002293052726938516",
      "-0.0003239066560668559",
      "0.00046226766063462143",
      "-1.5507495833215066e-06",
      "-1.58427480853782e-06",
      "1.4657438748530483e-06",
      "1.2695771820977513e-06",
      "1.4431577422308002e-06",
      "-1.5842748085380011e-06",
      "1.9777747512196997e-08",
      "-1.5507494060355674e-06",
      "1.429119574479565e-06",
      "1.2474271581405303e-06",
      "1.4657438748529502e-06",
      "-1.5507494060355998e-06",
      "-4.9831740933355076e-08",
      "-1.4276182651627965e-06",
      "-1.4699100683875567e-06",
      "1.2695771820977403e-06",
      "1.4291195744795573e-06",
      "-1.4276182651628372e-06",
      "-4.9831740645377096e-08",
      "-0.0003240695700335688",
      "-0.00022916279376347412",
      "-0.00022930527265417743",
      "0.00014975991319184944",
      "-1.5077773047146102e-06",
      "0.0004621902650884239",
      "-0.00032404924088908025",
      "-0.0003239066561000901",
      "-0.00022933422164243635",
      "0.00014999488201878426",
      "-1.4699102280855717e-06",
      "0.00046226766061823626",
      "0.0004622676606383238",
      "-0.00032402275953940883",
      "-0.00022930447676624912",
      "0.00014983407254861482",
      "-1.4276184419750183e-06",
      "0.00023559651313063168",
      "0.00023566955862416497",
      "-0.00022933422164243773",
      "1.4431577992715856e-06",
      "-0.00032399218779312133",
      "0.0002644212175810037",
      "0.0002643444579239623",
      "0.00023571259385047022",
      "-0.00022930527262782354",
      "1.2695773262517069e-06",
      "-0.00032402275950426073",
      "-0.0003239066560800647",
      "0.0002643444579383744",
      "0.0002356695585970358",
      "-0.00022916279377274747",
      "1.2474273179650376e-06",
      "0.00026442121767664833",
      "-0.0003240227595394068",
      "1.247427215856412e-06",
      "-0.00022925502407406803",
      "0.00023559651314579194",
      "0.0002356695587044221",
      "0.000264344457938375",
      "-0.0003239066561208048",
      "1.4291197196654457e-06",
      "-0.00022930447691009721",
      "-0.0002293342217861663",
      "0.00023571259399049807",
      "0.00026434445795814755",
      "-0.00032404924100067187",
      "1.46574403555682e-06",
      "-0.0003239921878287115",
      "1.269577239052533e-06",
      "-0.00022916279376009244",
      "0.00023559651311783224",
      "0.00023559651315497096",
      "0.00026442121760249666",
      "-0.0003240227595059948",
      "1.2474273027763725e-06",
      "-0.00022925502410924012",
      "-0.00022930447687316089",
      "0.000235669558694219",
      "0.00026434445792499183",
      "-0.00032390665612129526",
      "1.4291197348566282e-06",
      "-1.5077773047144918e-06",
      "0.00014999488201878494",
      "-0.00022930447676624953",
      "-0.00022925502402841946",
      "-0.00032406957003356936",
      "0.0004621902650884281",
      "-1.4699102280854967e-06",
      "0.00014983407254861675",
      "0.00014983407251928003",
      "-0.0002291627937634729",
      "-0.00032404924088908085",
      "0.00046226766061823664",
      "-1.4276184419751532e-06",
      "-1.5842748722091194e-06",
      "1.4657439320507374e-06",
      "1.4291196322737755e-06",
      "1.443157799271528e-06",
      "-1.584274872209044e-06",
      "1.9777748968594063e-08",
      "-1.5507494700709302e-06",
      "-1.4276183288070577e-06",
      "1.2474272158564319e-06",
      "1.4657439320507213e-06",
      "-1.5507494700708347e-06",
      "-4.983174026015542e-08",
      "-0.00032406957006959566",
      "-0.0003240492409461266",
      "-0.00022930527262782324",
      "0.00014975991326915283",
      "-1.5077774012362539e-06",
      "0.00046219026511176394",
      "0.00046226766063395253",
      "-0.00032390665612080547",
      "-0.0002293342216758601",
      "0.00014999488214377944",
      "-1.4699102454105627e-06",
      "0.00026442121764117806",
      "0.00023566955859703713",
      "-0.00022933422167586086",
      "1.4431578868188438e-06",
      "-0.0003239921878630374",
      "-0.00032402275953486744",
      "0.00026434445795814695",
      "0.00023571259388068148",
      "-0.00022930527270023816",
      "1.269577341300055e-06",
      "0.0002355965131127466",
      "-0.00022930447682594578",
      "1.465744019864936e-06",
      "-0.0003240695701604026",
      "-0.0003239921879142701",
      "0.00026442121769561396",
      "0.00023566955864946353",
      "-0.000229334221774243",
      "1.4431579026139455e-06",
      "-0.00032399218779312306",
      "1.2695773262517077e-06",
      "-0.00022916279377274815",
      "-0.0002292550240498223",
      "0.00023559651313063266",
      "0.0002644212175810036",
      "-0.00032402275950425976",
      "1.247427317965122e-06",
      "-1.50777740123619e-06",
      "0.0001499948821437803",
      "0.00014983407255782813",
      "-0.0002292550240740674",
      "-0.00032406957006959696",
      "0.00046219026511176654",
      "-1.4699102454106842e-06",
      "-1.5842749691181227e-06",
      "-1.5507495666332277e-06",
      "1.4291197196654861e-06",
      "1.443157886818725e-06",
      "-1.5842749691182627e-06",
      "1.9777749367149193e-08",
      "0.0004621902651597543",
      "-0.00032404924100067257",
      "-0.00022930527270023998",
      "0.00014975991344186052",
      "-1.5077774188123976e-06",
      "-0.00032406957017527447",
      "-0.0002291627937727962",
      "0.0001499948822008998",
      "-1.584274986260815e-06",
      "0.00023559651314579105",
      "-0.00022930447691009646",
      "1.4657440355568142e-06",
      "-0.0003239921878630381",
      "1.2695773413000739e-06",
      "-1.507777418812512e-06",
      "-1.0331065219219381e-06",
      "3.2548754500380527e-07",
      "-2.4772155916885177e-07",
      "1.1330627653401122e-06",
      "1.033106521921773e-06",
      "1.473847854111253e-21",
      "-1.2274032287205967e-06",
      "3.2456634603557854e-07",
      "-3.523005457544373e-07",
      "-3.2548754500369796e-07",
      "1.2274032287204684e-06",
      "1.3539718145745185e-21",
      "-1.1912008608973557e-06",
      "2.675568643165877e-07",
      "2.4772155916897237e-07",
      "-3.2456634603540215e-07",
      "1.1912008608971297e-06",
      "1.1755530007067802e-21",
      "-1.0527645639437827e-06",
      "-1.1330627653402728e-06",
      "3.5230054575456915e-07",
      "-2.675568643164965e-07",
      "1.0527645639436097e-06",
      "2.3421522663264115e-21",
      "0.00013121817390389785",
      "0.00026394794040664123",
      "-0.0004373090376884404",
      "-0.000437201683543175",
      "1.1330627081359099e-06",
      "8.72277354380154e-08",
      "0.00013116350446825653",
      "0.00026398796682394537",
      "0.00026397196394307504",
      "-0.0004373090376751099",
      "1.052764552432341e-06",
      "3.2721355558497265e-08",
      "0.0001313071500818683",
      "0.00013132796521974185",
      "0.0002638327399415257",
      "-0.00043730586006886105",
      "1.1912009181200318e-06",
      "-3.2721499139453925e-08",
      "-8.722779893834902e-08",
      "0.00013130530064824544",
      "0.000263977776663574",
      "-0.0004373058600687383",
      "1.2274032979854467e-06",
      "-0.00011988175005958913",
      "0.00026383273995058115",
      "0.00026397196394307493",
      "-3.523005283265227e-07",
      "-0.0001313053006392959",
      "1.689678553825504e-08",
      "-0.00011993091242547498",
      "-0.00011998447106583493",
      "0.0002639879667842565",
      "-2.477215555768334e-07",
      "-0.00013132796520100076",
      "9.741707746410262e-09",
      "-9.741675262592215e-09",
      "-0.00011993091239967018",
      "0.000263947940347648",
      "-2.6755688134483845e-07",
      "-0.00013130715003732062",
      "-0.0001311635044589836",
      "-1.6896769976477563e-08",
      "-0.00011988175004390242",
      "0.00026397777661771267",
      "-3.2456636683887226e-07",
      "0.00013130530058258827",
      "0.00013132796521974147",
      "2.675568469647071e-07",
      "-0.000263977776697571",
      "0.00011988175005167225",
      "-1.6896762037484225e-08",
      "-9.741675262759978e-09",
      "0.00013130715010858476",
      "3.2456634243527855e-07",
      "-0.00026383273997677216",
      "0.00011993091243534543",
      "0.00011998447110954472",
      "9.741692975924058e-09",
      "0.0001311635044673224",
      "3.254875623732875e-07",
      "-0.0002639719639231792",
      "-0.00026398796679796865",
      "0.00011993091244730582",
      "1.6896770665745703e-08",
      "0.00013121817381827255",
      "3.5230056673368627e-07",
      "-8.722779893911236e-08",
      "-1.0527645066366167e-06",
      "0.0004373058600880988",
      "-0.00026397777661725237",
      "-0.00013121817387157738",
      "-0.0001311635044589829",
      "-3.2721472574882046e-08",
      "-1.1912008487545793e-06",
      "0.00043730586007028607",
      "-0.0002639479403472054",
      "-0.0002639879667979697",
      "-0.0001313071500341686",
      "3.2721342528830094e-08",
      "-1.2274032854909514e-06",
      "0.00043730903765872974",
      "0.0004372016835461168",
      "-0.0002639719639575614",
      "-0.00013132796515150512",
      "8.722776208004804e-08",
      "-1.0331065908911952e-06",
      "-1.133062708135869e-06",
      "0.0004373090376751076",
      "-0.0002638327399415251",
      "-0.00013130530064824438",
      "-0.00013121817390389715",
      "-8.722773543801362e-08",
      "-1.0527645524325042e-06",
      "0.0004373058600688608",
      "-0.0002639777766635758",
      "-0.0002639479404066398",
      "-0.0001311635044682566",
      "-3.272135555833142e-08",
      "-1.1912009181200753e-06",
      "0.0004373058600687369",
      "0.0004373090376884359",
      "-0.00026398796682394353",
      "-0.00013130715008186788",
      "3.272149913924747e-08",
      "-1.2274032979852387e-06",
      "-1.033106464357104e-06",
      "3.254875276256442e-07",
      "-2.4772154170649073e-07",
      "-3.5230052832645873e-07",
      "1.0331064643572146e-06",
      "-2.3976841924731757e-22",
      "-1.227403171020513e-06",
      "3.245663286875815e-07",
      "2.675568469647871e-07",
      "-3.254875276255721e-07",
      "1.227403171020459e-06",
      "2.6346529103337347e-23",
      "-1.1912008030793411e-06",
      "-1.0527645066367211e-06",
      "2.4772154170655696e-07",
      "-3.245663286874285e-07",
      "1.1912008030792975e-06",
      "4.689802862393693e-22",
      "0.00013121817387191318",
      "0.00026394794040709687",
      "0.00026398796678425636",
      "-0.00043720168351967653",
      "1.133062753593518e-06",
      "8.722768192535998e-08",
      "0.00013116350447459226",
      "0.00013130715010858403",
      "0.0002639719639086682",
      "-0.00043730903764552806",
      "1.0527646214020488e-06",
      "3.27212624254377e-08",
      "-3.2721472574561034e-08",
      "0.00013132796524416366",
      "0.00026383273996247777",
      "-0.00043730586005685904",
      "1.191200930287315e-06",
      "-0.00011988175004798196",
      "-0.00011993091239967012",
      "0.0002639719639086669",
      "-3.5230054200494387e-07",
      "-0.00013130530057326912",
      "1.6896779049254246e-08",
      "9.74169297600458e-09",
      "-0.0001199844710500515",
      "0.00026398796673011293",
      "-2.4772157629180655e-07",
      "-0.00013132796511630183",
      "-0.00013130715003416938",
      "-9.741698836698156e-09",
      "-0.00011993091240567105",
      "0.00026394794029224456",
      "-2.675568850843244e-07",
      "-1.6896769977121672e-08",
      "0.00013132796524416358",
      "2.6755686063895077e-07",
      "-0.00026397777667837183",
      "0.00011988175006194559",
      "0.00011993091244730655",
      "-9.74169883637412e-09",
      "0.00013130715009881887",
      "3.245663632166067e-07",
      "-0.00026383273995641014",
      "-0.00026397196395756085",
      "0.00011998447110189573",
      "9.741675870750824e-09",
      "0.00013116350443896977",
      "3.2548756597301496e-07",
      "0.00013130530063929557",
      "2.47721555576966e-07",
      "-0.00026394794034764816",
      "0.00011988175004390355",
      "0.00011988175005958965",
      "-1.689678553743579e-08",
      "0.00013132796520100068",
      "2.67556881344959e-07",
      "-0.000263977776617714",
      "-0.0002638327399505817",
      "0.00011993091242547441",
      "-9.7417077462122e-09",
      "0.00013130715003732034",
      "3.2456636683863906e-07",
      "-1.1330627535937276e-06",
      "0.0004373090376455252",
      "-0.00026383273996247837",
      "-0.00026397777669757077",
      "-0.00013121817387191286",
      "-8.722768192589293e-08",
      "-1.0527646214023235e-06",
      "0.00043730586005685714",
      "0.0004373058600880981",
      "-0.0002639479404070956",
      "-0.00013116350447459234",
      "-3.2721262426159425e-08",
      "-1.1912009302871138e-06",
      "-1.033106509606926e-06",
      "3.2548754145776727e-07",
      "3.2456634243516653e-07",
      "-3.523005420050212e-07",
      "1.0331065096069854e-06",
      "-4.720853613219533e-22",
      "-1.2274032161228237e-06",
      "-1.1912008487544703e-06",
      "2.6755686063884346e-07",
      "-3.2548754145781386e-07",
      "1.2274032161229302e-06",
      "-1.4827696896406652e-22",
      "0.00013121817384415088",
      "0.0001311635044673214",
      "0.00026398796673011434",
      "-0.0004372016834838378",
      "1.1330628223214395e-06",
      "8.722764249484241e-08",
      "3.2721342529429125e-08",
      "0.00013130715009881927",
      "0.00026397196390987314",
      "-0.00043730903762752017",
      "1.0527646334007417e-06",
      "1.689677066510615e-08",
      "-0.00011993091240567124",
      "0.00026397196390987395",
      "-3.5230056294595366e-07",
      "-0.00013130530052686247",
      "-0.00013132796515150452",
      "9.741675869899638e-09",
      "-0.00011998447107798274",
      "0.00026398796672998435",
      "-2.4772158008639684e-07",
      "-0.00011988175005167225",
      "0.00026383273997677205",
      "-3.2548756237307766e-07",
      "-0.0001312181738182725",
      "-0.00013130530058258908",
      "1.689676203735466e-08",
      "-0.00011993091243534505",
      "0.00026397196392317874",
      "-3.523005667338471e-07",
      "0.00013130530057326844",
      "2.4772157629196516e-07",
      "-0.00026394794029224424",
      "-0.0002639777766172528",
      "0.0001198817500479814",
      "-1.6896779049304727e-08",
      "0.0001313279651163026",
      "2.6755688508418673e-07",
      "-1.1330628223215435e-06",
      "0.00043730903762751784",
      "0.00043730586007028325",
      "-0.00026397777667837264",
      "-0.0001312181738441507",
      "-8.722764249532317e-08",
      "-1.0527646334005577e-06",
      "-1.0331065783124637e-06",
      "-1.227403285490846e-06",
      "3.245663632165662e-07",
      "-3.5230056294607103e-07",
      "1.03310657831263e-06",
      "-6.412547465099821e-22",
      "8.722776208093933e-08",
      "0.00013116350443897058",
      "0.0002639879667299833",
      "-0.00043720168348363364",
      "1.1330628342805848e-06",
      "0.00013121817387157792",
      "0.00026394794034720294",
      "-0.00043730903765872855",
      "1.0331065908912204e-06",
      "-0.00011988175006194518",
      "0.0002638327399564083",
      "-3.2548756597314635e-07",
      "0.00013130530052686272",
      "2.4772158008630965e-07",
      "-1.133062834280398e-06"
    ]
  ],
  "status": "RIGOROUS ORIENTED-POLYGON INTERVAL EXCLUSION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.03885849397731682478300000 +/- 3e-31]",
      "[0.08289546660694612506868501 +/- 3.53e-27]",
      "[0.08742716747242036888952662 +/- 3.81e-27]",
      "[0.01664293651572270244112616 +/- 6.35e-28]",
      "[0.002471013744175451900480437 +/- 1.63e-28]",
      "[0.01134919708790015879329335 +/- 2.48e-27]",
      "[0.004020208809653332071330010 +/- 1.05e-28]",
      "[0.0005516417371647858751341073 +/- 1.64e-29]",
      "[7.452983528141358966943174e-5 +/- 4.00e-30]",
      "[0.0002385584563500127886657158 +/- 9.29e-30]",
      "[0.0006320776276891556906117453 +/- 2.77e-30]",
      "[6.448786624026870925552895e-5 +/- 1.62e-30]",
      "[4.239358996093600194557964e-5 +/- 3.44e-31]",
      "[4.289200002051216466270736e-5 +/- 1.79e-30]",
      "[1.893771512798874465001634e-5 +/- 3.98e-30]"
    ],
    [
      "[0.04882035014145114121300000 +/- 3e-31]",
      "[0.09952230079749181341139805 +/- 2.02e-27]",
      "[0.1197092652549463082615382 +/- 3.49e-26]",
      "[0.06486056072320043094483668 +/- 3.0e-29]",
      "[0.02889820028333132735150084 +/- 3.30e-27]",
      "[0.01558163390112319914393016 +/- 4.42e-27]",
      "[0.01930962754923155757593833 +/- 2.66e-27]",
      "[0.02483584286561761413782020 +/- 3.27e-27]",
      "[0.01166079761171013947237698 +/- 2.95e-27]",
      "[0.006136031599075519096084240 +/- 3.94e-28]",
      "[0.0003389968443654060114960618 +/- 4.77e-29]",
      "[0.0001732394359196966106411642 +/- 1.52e-29]",
      "[3.735826278284663287876987e-5 +/- 5.76e-31]",
      "[0.0001026012532044359241147234 +/- 7.74e-30]",
      "[2.213847908672416788098207e-5 +/- 1.84e-30]"
    ]
  ],
  "exact_identity": "R(t)=-PPT(Q(t))-sum T^*(H_j(t) tensor G_j)T; endpoint residuals are positive definite.",
  "scope": "Only the stored closed oriented cell and stated edge interval. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.0940696659963578
}


==> anc/small-orders/order6/polygon_p5_c0_m4_e1_0.0_0.14_certificate.json <==
{
  "kind": "p5",
  "cell": 0,
  "points": [
    [
      "4",
      "0"
    ],
    [
      "1",
      "4"
    ],
    [
      "-3",
      "2"
    ],
    [
      "-3",
      "-2"
    ],
    [
      "1",
      "-4"
    ],
    [
      "0",
      "0"
    ]
  ],
  "polygon": 4,
  "edge": 1,
  "interval": [
    "0.0",
    "0.14"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      -1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        3
      ]
    ]
  ],
  "rational_G": [
    [
      "0.00012232268172294826",
      "0.0001223238168061455",
      "0.00012232526568204665",
      "0.0001223239973476495",
      "0.00012232193864223146",
      "2.7528008222174133e-09",
      "1.4747019960708748e-09",
      "-5.794901479651003e-10",
      "2.883845285033302e-09",
      "2.802866764754155e-09",
      "1.8595577000189983e-09",
      "2.332143830420321e-10",
      "2.202755043853461e-09",
      "1.123615401523847e-09",
      "2.403784282523841e-09",
      "2.924399698887998e-09",
      "1.135887302447645e-09",
      "-1.1069547288630042e-09",
      "-2.514720585635327e-09",
      "4.454746748229625e-09",
      "1.7448528860669635e-09",
      "-5.076703900466529e-10",
      "2.030316993924576e-09",
      "1.4767316025552294e-09",
      "3.449092254072366e-09"
    ],
    [
      "0.0001223230377165629",
      "0.0001223236011743798",
      "0.0001223237485594887",
      "0.00012232260162067118",
      "0.0001223222245035334",
      "3.2738299635703087e-09",
      "4.002209789608539e-10",
      "4.5233171062791827e-11",
      "3.1513670164161916e-09",
      "2.675533506442055e-09",
      "4.055734769310231e-10",
      "2.3660510434117963e-10",
      "3.0713243728379635e-09",
      "-4.75979315069486e-10",
      "2.7080450564500873e-09",
      "4.2342754288412115e-09",
      "1.7104961420312894e-09",
      "-1.2077427813546668e-09",
      "-2.4985569759547703e-09",
      "3.0834167800011554e-09",
      "1.7396706117197255e-09",
      "-1.919927240932913e-09",
      "3.5795112677193558e-09",
      "2.0349361031843323e-09",
      "3.3080457958884573e-09"
    ],
    [
      "0.00012232381680614554",
      "0.00012232526568204663",
      "0.00012232399734764954",
      "0.00012232193864223143",
      "0.00012232268172294831",
      "2.8028667646898145e-09",
      "1.8595577000344103e-09",
      "2.3321438304175816e-10",
      "2.752800822266996e-09",
      "2.202755043823748e-09",
      "1.1236154014959093e-09",
      "1.4747019959131164e-09",
      "2.403784282498673e-09",
      "-5.7949014801389e-10",
      "2.8838452850669294e-09",
      "4.454746748311676e-09",
      "1.7448528860267044e-09",
      "-5.076703900930793e-10",
      "-2.924399698914697e-09",
      "2.030316994029534e-09",
      "1.4767316026070293e-09",
      "-1.1358873025141407e-09",
      "3.449092254066451e-09",
      "1.1069547288708771e-09",
      "2.5147205856780563e-09"
    ],
    [
      "0.00012232415104276902",
      "0.00012232407432352332",
      "0.0001223244026463155",
      "0.00012232315543356584",
      "0.0001223232777275052",
      "2.6000058187309432e-09",
      "1.8015395234359845e-09",
      "-2.908447251226771e-10",
      "3.115829425130932e-09",
      "2.054013405852415e-09",
      "1.2081989251898085e-09",
      "-1.545291379816825e-10",
      "2.521555467099598e-09",
      "8.667071869602316e-10",
      "2.302818673661223e-09",
      "3.913931829317658e-09",
      "1.0570222417136903e-09",
      "-1.1154483759023777e-09",
      "-3.8179727745073096e-09",
      "3.0734826031476745e-09",
      "2.2553308242003113e-09",
      "-1.053213160612008e-09",
      "2.4761916034288547e-09",
      "4.0346960424356846e-10",
      "3.2519638914702537e-09"
    ],
    [
      "0.0001223226016206712",
      "0.0001223222245035334",
      "0.00012232303771656292",
      "0.0001223236011743799",
      "0.00012232374855948865",
      "2.708045056529322e-09",
      "4.523317106870935e-11",
      "4.0557347703362105e-10",
      "3.0713243728549563e-09",
      "3.151367016443484e-09",
      "2.3660510422167297e-10",
      "-4.759793150746573e-10",
      "3.2738299635862766e-09",
      "4.002209790484951e-10",
      "2.675533506408934e-09",
      "3.3080457957846478e-09",
      "1.2077427813226262e-09",
      "-1.7396706116788055e-09",
      "-3.579511267699152e-09",
      "2.4985569758383024e-09",
      "1.9199272408994147e-09",
      "-2.0349361032323964e-09",
      "4.234275428965522e-09",
      "1.7104961420052566e-09",
      "3.083416780084477e-09"
    ],
    [
      "0.00012232360117437992",
      "0.00012232374855948867",
      "0.00012232260162067118",
      "0.00012232222450353337",
      "0.00012232303771656295",
      "2.675533506396115e-09",
      "4.055734770419137e-10",
      "2.36605104229457e-10",
      "3.2738299635784345e-09",
      "3.071324372822625e-09",
      "-4.759793150803318e-10",
      "4.002209790047455e-10",
      "2.708045056530211e-09",
      "4.523317106251068e-11",
      "3.151367016457723e-09",
      "3.0834167800758196e-09",
      "1.7396706117400957e-09",
      "-1.919927240917445e-09",
      "-4.234275428977303e-09",
      "3.5795112677021405e-09",
      "2.0349361032689756e-09",
      "-1.7104961420002983e-09",
      "3.3080457958243024e-09",
      "1.207742781325414e-09",
      "2.4985569759225508e-09"
    ],
    [
      "0.007657366452065915",
      "0.011655856401044436",
      "0.0066856876163850516",
      "0.005066800482088231",
      "0.004230003028291884",
      "-0.007210150117701005",
      "-0.0010027138310760458",
      "0.005457009744155048",
      "-0.0016132002356413298",
      "-0.0044992654102755355",
      "-0.0030771660937813955",
      "-0.0026319325483502983",
      "-0.0032522770647955817",
      "0.005133143653498279",
      "-0.003100602997976852",
      "-0.005909250334422913",
      "0.006960587018310853",
      "-0.0027345733169773915",
      "0.00532437659742361",
      "-0.007446833238303432",
      "0.006896255779821558",
      "-0.0063599503974399564",
      "-0.004677076883125867",
      "0.0007816826185432536",
      "0.0032705600646398534"
    ],
    [
      "0.00012232526568204665",
      "0.0001223239973476495",
      "0.00012232193864223146",
      "0.00012232268172294834",
      "0.00012232381680614548",
      "2.2027550438315595e-09",
      "1.123615401496079e-09",
      "1.4747019960016311e-09",
      "2.8028667647026578e-09",
      "2.4037842824950234e-09",
      "-5.794901480065991e-10",
      "1.8595576999864142e-09",
      "2.883845285088035e-09",
      "2.3321438314195253e-10",
      "2.7528008222024087e-09",
      "2.0303169940324175e-09",
      "1.4767316025646584e-09",
      "-1.1358873025699789e-09",
      "-4.454746748327767e-09",
      "3.4490922540922362e-09",
      "1.106954728916351e-09",
      "-1.7448528860132927e-09",
      "2.5147205857333943e-09",
      "5.076703901407358e-10",
      "2.924399698919489e-09"
    ],
    [
      "0.006685687616385003",
      "0.005066800482089231",
      "0.004230003028290685",
      "0.0076573664520696826",
      "0.011655856401043831",
      "-0.003252277064795356",
      "0.005133143653497642",
      "-0.0010027138310767115",
      "-0.0044992654102756924",
      "-0.0031006029979757373",
      "0.005457009744157556",
      "-0.003077166093782409",
      "-0.00161320023564081",
      "-0.0026319325483510113",
      "-0.007210150117702293",
      "-0.004677076883126686",
      "0.0007816826185422088",
      "-0.006960587018312635",
      "0.007446833238303104",
      "0.003270560064640617",
      "0.002734573316977346",
      "-0.006896255779821902",
      "-0.005324376597424257",
      "0.006359950397438271",
      "-0.0059092503344248"
    ],
    [
      "0.00012232407432352335",
      "0.0001223244026463155",
      "0.0001223231554335659",
      "0.0001223232777275052",
      "0.00012232415104276902",
      "2.0540134057991444e-09",
      "1.2081989251858934e-09",
      "-1.545291380022462e-10",
      "2.600005818716194e-09",
      "2.5215554671515916e-09",
      "8.667071869482345e-10",
      "1.8015395233963776e-09",
      "2.302818673660504e-09",
      "-2.9084472511415367e-10",
      "3.115829425096122e-09",
      "3.073482603179391e-09",
      "2.2553308241943995e-09",
      "-1.0532131606278662e-09",
      "-3.913931829337534e-09",
      "2.4761916034078286e-09",
      "4.034696042880436e-10",
      "-1.0570222417538216e-09",
      "3.2519638914826284e-09",
      "1.1154483759045543e-09",
      "3.8179727744265494e-09"
    ],
    [
      "0.00012232193864223143",
      "0.0001223226817229483",
      "0.00012232381680614548",
      "0.00012232526568204665",
      "0.00012232399734764954",
      "2.8838452849583404e-09",
      "2.3321438309256313e-10",
      "1.1236154015260482e-09",
      "2.4037842825011673e-09",
      "2.7528008224236985e-09",
      "1.474701995944626e-09",
      "-5.794901480169511e-10",
      "2.8028667647888942e-09",
      "1.8595577000244753e-09",
      "2.202755043808163e-09",
      "2.5147205856905724e-09",
      "5.076703901144763e-10",
      "-1.4767316025869305e-09",
      "-3.449092254051249e-09",
      "2.9243996988813043e-09",
      "1.13588730262574e-09",
      "-1.1069547289096051e-09",
      "4.454746748309292e-09",
      "1.7448528860218447e-09",
      "2.0303169940261628e-09"
    ],
    [
      "0.0001223222245035334",
      "0.00012232303771656295",
      "0.00012232360117437984",
      "0.00012232374855948865",
      "0.0001223226016206712",
      "3.1513670164477572e-09",
      "2.3660510427222244e-10",
      "-4.759793150741416e-10",
      "2.70804505648106e-09",
      "3.27382996350293e-09",
      "4.002209790076692e-10",
      "4.52331710586534e-11",
      "2.6755335064242594e-09",
      "4.055734770409736e-10",
      "3.071324372847818e-09",
      "2.498556975920198e-09",
      "1.9199272409008904e-09",
      "-2.0349361032084384e-09",
      "-3.308045795877899e-09",
      "4.234275428891722e-09",
      "1.7104961420280601e-09",
      "-1.207742781297356e-09",
      "3.0834167800361038e-09",
      "1.739670611697163e-09",
      "3.5795112676745143e-09"
    ],
    [
      "0.0001223232777275052",
      "0.00012232415104276905",
      "0.0001223240743235233",
      "0.00012232440264631545",
      "0.00012232315543356587",
      "3.115829425083507e-09",
      "-1.5452913797789708e-10",
      "8.667071869638889e-10",
      "2.302818673679198e-09",
      "2.6000058187479463e-09",
      "1.8015395234153058e-09",
      "-2.908447251179196e-10",
      "2.0540134058353997e-09",
      "1.2081989252064762e-09",
      "2.5215554670972595e-09",
      "3.81797277441258e-09",
      "1.0532131606672812e-09",
      "-4.034696042440436e-10",
      "-3.2519638914892115e-09",
      "3.913931829359833e-09",
      "1.0570222417499696e-09",
      "-1.1154483758436932e-09",
      "3.0734826031095188e-09",
      "2.2553308241548466e-09",
      "2.476191603422086e-09"
    ],
    [
      "0.00012232374855948865",
      "0.0001223226016206712",
      "0.00012232222450353342",
      "0.00012232303771656292",
      "0.0001223236011743799",
      "3.0713243727893927e-09",
      "-4.759793150720454e-10",
      "4.0022097901068564e-10",
      "2.6755335063889152e-09",
      "2.708045056505944e-09",
      "4.5233171079009394e-11",
      "4.055734770452727e-10",
      "3.1513670164855834e-09",
      "2.366051041918181e-10",
      "3.2738299635560076e-09",
      "3.5795112676854443e-09",
      "2.0349361032900683e-09",
      "-1.7104961420161984e-09",
      "-3.0834167800460084e-09",
      "3.308045795810903e-09",
      "1.2077427813414067e-09",
      "-1.7396706117432758e-09",
      "2.498556975882427e-09",
      "1.919927240914975e-09",
      "4.2342754289718076e-09"
    ],
    [
      "0.0042300030282899515",
      "0.007657366452067217",
      "0.011655856401048329",
      "0.006685687616385966",
      "0.0050668004820848735",
      "-0.0016132002356408681",
      "-0.002631932548349433",
      "0.005133143653497475",
      "-0.0031006029979750147",
      "-0.007210150117703607",
      "-0.001002713831076036",
      "0.00545700974415365",
      "-0.004499265410275808",
      "-0.0030771660937816306",
      "-0.003252277064794697",
      "-0.005324376597422763",
      "0.00635995039743973",
      "-0.0007816826185430754",
      "-0.003270560064638041",
      "-0.005909250334423583",
      "0.006960587018312066",
      "-0.0027345733169767726",
      "-0.0074468332383057015",
      "0.00689625577982005",
      "-0.004677076883124565"
    ],
    [
      "0.011655856401042006",
      "0.006685687616385323",
      "0.005066800482089976",
      "0.00423000302829084",
      "0.007657366452068843",
      "-0.004499265410275111",
      "-0.0030771660937815182",
      "-0.002631932548350243",
      "-0.007210150117701531",
      "-0.003252277064796424",
      "0.00513314365349796",
      "-0.001002713831076482",
      "-0.0031006029979767737",
      "0.00545700974415714",
      "-0.001613200235640928",
      "-0.007446833238303035",
      "0.006896255779822249",
      "-0.006359950397438294",
      "0.005909250334423474",
      "-0.004677076883126555",
      "0.0007816826185426337",
      "-0.0069605870183123975",
      "0.0032705600646402533",
      "0.0027345733169784527",
      "-0.005324376597423987"
    ],
    [
      "0.0001223239973476495",
      "0.00012232193864223143",
      "0.00012232268172294837",
      "0.00012232381680614545",
      "0.00012232526568204665",
      "2.40378428250181e-09",
      "-5.794901480070268e-10",
      "1.859557699976967e-09",
      "2.2027550438130973e-09",
      "2.883845285040699e-09",
      "2.332143831043738e-10",
      "1.1236154014729858e-09",
      "2.7528008222346158e-09",
      "1.4747019959637183e-09",
      "2.802866764724183e-09",
      "3.449092254079924e-09",
      "1.1069547288856315e-09",
      "-1.7448528860461175e-09",
      "-2.0303169940201727e-09",
      "2.5147205857030884e-09",
      "5.076703900611141e-10",
      "-1.4767316026271898e-09",
      "2.9243996989476214e-09",
      "1.1358873025036251e-09",
      "4.454746748249792e-09"
    ],
    [
      "0.00012232315543356587",
      "0.00012232327772750517",
      "0.00012232415104276902",
      "0.00012232407432352332",
      "0.00012232440264631545",
      "2.3028186736817397e-09",
      "-2.9084472516296653e-10",
      "1.208198925178183e-09",
      "2.5215554670959765e-09",
      "3.115829425132083e-09",
      "-1.5452913798758967e-10",
      "8.667071869511393e-10",
      "2.6000058187490022e-09",
      "1.801539523385226e-09",
      "2.0540134058098224e-09",
      "3.2519638914876886e-09",
      "1.115448375893984e-09",
      "-2.2553308242013002e-09",
      "-2.476191603400184e-09",
      "3.817972774395828e-09",
      "1.0532131606335949e-09",
      "-4.034696042717641e-10",
      "3.9139318293568485e-09",
      "1.0570222417353612e-09",
      "3.0734826031439216e-09"
    ],
    [
      "0.005066800482087515",
      "0.004230003028290207",
      "0.007657366452067115",
      "0.011655856401051528",
      "0.006685687616384787",
      "-0.0031006029979752108",
      "0.005457009744155635",
      "-0.0030771660937832165",
      "-0.003252277064795168",
      "-0.0016132002356407046",
      "-0.002631932548351086",
      "0.005133143653497416",
      "-0.007210150117703678",
      "-0.0010027138310770847",
      "-0.004499265410275998",
      "0.0032705600646397923",
      "0.0027345733169763845",
      "-0.006896255779822782",
      "0.004677076883125547",
      "-0.005324376597422884",
      "0.006359950397440408",
      "-0.0007816826185420356",
      "-0.0059092503344253",
      "0.006960587018311184",
      "-0.00744683323830614"
    ],
    [
      "0.00012232440264631545",
      "0.00012232315543356584",
      "0.0001223232777275052",
      "0.00012232415104276902",
      "0.00012232407432352335",
      "2.521555467130151e-09",
      "8.667071869617904e-10",
      "1.801539523394597e-09",
      "2.0540134058126282e-09",
      "2.3028186736546103e-09",
      "-2.908447251401744e-10",
      "1.2081989252005914e-09",
      "3.1158294250921407e-09",
      "-1.5452913799069834e-10",
      "2.6000058187350444e-09",
      "2.476191603352711e-09",
      "4.034696042693059e-10",
      "-1.0570222417091367e-09",
      "-3.0734826031306115e-09",
      "3.2519638914475187e-09",
      "1.1154483758943078e-09",
      "-2.255330824239384e-09",
      "3.817972774440807e-09",
      "1.0532131606371654e-09",
      "3.913931829345215e-09"
    ],
    [
      "0.001078973422885035",
      "0.00046195573278939834",
      "0.0025577296580773026",
      "0.01151477008101326",
      "0.0013888422936670756",
      "-7.513501397840752e-05",
      "3.12845212090131e-05",
      "0.0004343542304359027",
      "0.0003988020086893041",
      "0.000898769179797467",
      "-0.001966813023251833",
      "0.0005746023416519756",
      "-0.0052062745428843055",
      "0.0016495686505401113",
      "-0.0033284693845603845",
      "-0.0005649955664765189",
      "-0.0015260108357343272",
      "0.003272521650086933",
      "-0.0010258898076234986",
      "0.00013827203631932544",
      "-3.658529015231929e-07",
      "0.0003160401926128467",
      "0.0007998399248908281",
      "0.0006027223411825877",
      "-0.0018302124933440305"
    ],
    [
      "0.0001223231458353743",
      "0.00012232227975593582",
      "0.0001223213378193966",
      "0.00012232208312472662",
      "0.00012232314450957377",
      "2.8805869286183363e-09",
      "1.4372342497023968e-11",
      "5.986662914282806e-10",
      "3.0803221420756356e-09",
      "2.5214104700269823e-09",
      "2.802033357491419e-10",
      "9.6427106306278e-10",
      "2.796595066754848e-09",
      "4.767995148899613e-10",
      "3.424240564935164e-09",
      "2.931286845437382e-09",
      "1.3483668321152637e-09",
      "-1.7761569991468532e-09",
      "-3.421105976076404e-09",
      "2.8212173895734602e-09",
      "7.582476791744697e-10",
      "-1.6836021281904825e-09",
      "2.1244319925423477e-09",
      "1.3401069637179367e-09",
      "3.386325286713924e-09"
    ],
    [
      "0.00012232442881181325",
      "0.0001223220717556112",
      "0.00012232233625421337",
      "0.000122323486318405",
      "0.00012232403586708745",
      "2.907194862692385e-09",
      "-2.0208634248567983e-12",
      "1.1352599675214912e-09",
      "2.1756841273820756e-09",
      "2.566394816411765e-09",
      "1.3183784070073667e-10",
      "5.463025382001359e-10",
      "3.1635732518357965e-09",
      "4.703613298653896e-11",
      "2.92652600105614e-09",
      "3.1598676699673048e-09",
      "2.0788051882181347e-09",
      "-1.1862902015523793e-09",
      "-2.7948254869940256e-09",
      "2.776418126760255e-09",
      "1.0251605947090558e-09",
      "-1.6746244664334094e-09",
      "2.805852823129311e-09",
      "1.903713188456217e-09",
      "4.482117781556355e-09"
    ],
    [
      "0.00012232840812885563",
      "0.00012232265983059827",
      "0.0001223271867200541",
      "0.00012232718016888527",
      "0.0001223321286023964",
      "1.7907356353032418e-09",
      "-4.085731043618977e-09",
      "4.665876498629955e-09",
      "-3.4094182610424503e-09",
      "3.5010872263454422e-09",
      "3.069539251419283e-10",
      "1.4567066514796952e-09",
      "1.1082522622012026e-09",
      "5.6807169443735676e-09",
      "-1.4740658878963508e-09",
      "2.734555581921611e-09",
      "-2.5162560595098427e-10",
      "-3.6244321450361176e-09",
      "-4.325187983710749e-10",
      "2.753369494329683e-09",
      "1.3319515982602603e-09",
      "-2.247963717780261e-09",
      "5.868002409741992e-09",
      "-1.7509382389530228e-09",
      "2.5736392178749627e-09"
    ],
    [
      "0.004650578254851613",
      "0.019744982538528244",
      "0.01638795982704271",
      "0.0005748947553546178",
      "0.004565256347745299",
      "-0.007972649485733568",
      "0.008531620838016753",
      "0.00019981173518795038",
      "-0.004265782097991008",
      "-0.013987425708071653",
      "0.0012225779950501541",
      "0.005970880867856988",
      "0.0006678332915592905",
      "-0.008322057177235444",
      "-0.000622195533350207",
      "0.005029231356772995",
      "0.0009307718267527103",
      "0.001417542659618455",
      "-0.0013862933210935147",
      "-0.011114262208806396",
      "-0.0027177060317393202",
      "0.007178489716155091",
      "0.0026297063424175374",
      "-0.001735068923757028",
      "0.001274212533621355"
    ],
    [
      "0.004565256347744081",
      "0.00465057825485284",
      "0.019744982538528164",
      "0.016387959827042886",
      "0.000574894755353669",
      "-0.004265782097990643",
      "0.005970880867854567",
      "-0.008322057177233838",
      "-0.0006221955333502838",
      "-0.007972649485735018",
      "0.008531620838018002",
      "0.00019981173518828795",
      "-0.013987425708071653",
      "0.001222577995047692",
      "0.0006678332915596479",
      "0.0013862933210946977",
      "-0.007178489716155348",
      "0.001735068923758796",
      "-0.0012742125336194414",
      "0.005029231356772995",
      "0.0009307718267532642",
      "0.0014175426596170866",
      "-0.011114262208806153",
      "-0.002717706031736985",
      "0.0026297063424145345"
    ],
    [
      "0.0013888422936669236",
      "0.0010789734228843454",
      "0.0004619557327899585",
      "0.0025577296580750314",
      "0.011514770081011164",
      "0.0003988020086878517",
      "0.0005746023416526856",
      "0.0016495686505393944",
      "-0.003328469384560231",
      "-7.513501397866087e-05",
      "3.128452120746343e-05",
      "0.0004343542304391559",
      "0.0008987691797978653",
      "-0.001966813023253249",
      "-0.005206274542881326",
      "0.0010258898076235638",
      "-0.0003160401926125856",
      "-0.0006027223411818628",
      "0.0018302124933430976",
      "-0.0005649955664767527",
      "-0.0015260108357330908",
      "0.003272521650084976",
      "0.00013827203631882015",
      "-3.6585290020376605e-07",
      "0.0007998399248906738"
    ],
    [
      "0.00012232314450957342",
      "0.0001223231458353743",
      "0.00012232227975593582",
      "0.00012232133781939656",
      "0.00012232208312472657",
      "3.0803221422795997e-09",
      "9.642710630523105e-10",
      "4.767995149400384e-10",
      "3.4242405648605114e-09",
      "2.880586928551488e-09",
      "1.4372342485646162e-11",
      "5.986662914149094e-10",
      "2.5214104700059633e-09",
      "2.802033357763316e-10",
      "2.796595066723246e-09",
      "3.4211059761422884e-09",
      "1.6836021281107237e-09",
      "-1.3401069637499711e-09",
      "-3.3863252870519657e-09",
      "2.9312868455033903e-09",
      "1.348366832095986e-09",
      "-1.7761569991495885e-09",
      "2.8212173895711383e-09",
      "7.582476791663777e-10",
      "2.1244319925057127e-09"
    ],
    [
      "0.00012232403586708753",
      "0.00012232442881181322",
      "0.0001223220717556112",
      "0.0001223223362542134",
      "0.000122323486318405",
      "2.1756841273331905e-09",
      "5.463025382480672e-10",
      "4.7036132948500643e-11",
      "2.926526001063377e-09",
      "2.9071948626870994e-09",
      "-2.020863426901987e-12",
      "1.135259967528302e-09",
      "2.566394816447851e-09",
      "1.3183784066215958e-10",
      "3.1635732518537898e-09",
      "2.794825486917508e-09",
      "1.6746244664438693e-09",
      "-1.9037131884793105e-09",
      "-4.482117781521888e-09",
      "3.1598676700043906e-09",
      "2.0788051882164183e-09",
      "-1.1862902015196254e-09",
      "2.7764181267674302e-09",
      "1.025160594724567e-09",
      "2.805852823116159e-09"
    ],
    [
      "0.00012233212860239596",
      "0.00012232840812885547",
      "0.00012232265983059827",
      "0.00012232718672005392",
      "0.0001223271801688851",
      "-3.4094182608021047e-09",
      "1.4567066513871422e-09",
      "5.6807169442086766e-09",
      "-1.4740658876333626e-09",
      "1.790735635367947e-09",
      "-4.085731043444775e-09",
      "4.665876498487479e-09",
      "3.501087226282163e-09",
      "3.069539251696868e-10",
      "1.1082522623062967e-09",
      "4.325187985399602e-10",
      "2.247963717701218e-09",
      "1.750938238741322e-09",
      "-2.573639217844268e-09",
      "2.7345555819554486e-09",
      "-2.5162560589494077e-10",
      "-3.6244321449792733e-09",
      "2.7533694943284115e-09",
      "1.3319515982028476e-09",
      "5.86800240960479e-09"
    ],
    [
      "0.00012232718016888544",
      "0.00012233212860239678",
      "0.00012232840812885593",
      "0.00012232265983059827",
      "0.0001223271867200542",
      "-1.4740658881281258e-09",
      "4.665876498794686e-09",
      "3.0695392514234664e-10",
      "1.1082522621050002e-09",
      "-3.409418261346976e-09",
      "1.4567066514635668e-09",
      "5.680716944553129e-09",
      "1.79073563526791e-09",
      "-4.085731043799564e-09",
      "3.5010872263713264e-09",
      "2.573639217782471e-09",
      "3.62443214516044e-09",
      "-1.3319515982953204e-09",
      "-5.868002409871366e-09",
      "4.3251879827405276e-10",
      "2.247963717855148e-09",
      "1.7509382390916394e-09",
      "2.734555581870052e-09",
      "-2.516256060074553e-10",
      "2.753369494304404e-09"
    ],
    [
      "0.0005748947553539522",
      "0.004565256347744146",
      "0.004650578254852858",
      "0.019744982538522766",
      "0.016387959827041696",
      "-0.0006221955333502944",
      "0.00019981173518794694",
      "0.0012225779950483932",
      "0.0006678332915595505",
      "-0.004265782097990494",
      "0.00597088086785349",
      "-0.008322057177233692",
      "-0.007972649485734307",
      "0.008531620838017534",
      "-0.01398742570806824",
      "0.0012742125336199438",
      "-0.001417542659617568",
      "0.0027177060317372117",
      "-0.002629706342415343",
      "0.001386293321095249",
      "-0.007178489716154706",
      "0.001735068923758351",
      "0.00502923135677164",
      "0.0009307718267547182",
      "-0.011114262208805323"
    ],
    [
      "0.011514770081005477",
      "0.0013888422936669108",
      "0.0010789734228843356",
      "0.000461955732789833",
      "0.0025577296580733405",
      "-0.0033284693845601274",
      "0.000434354230438052",
      "-0.001966813023252465",
      "-0.005206274542878305",
      "0.0003988020086877601",
      "0.0005746023416529714",
      "0.0016495686505390308",
      "-7.513501397801158e-05",
      "3.128452120782026e-05",
      "0.0008987691797975415",
      "-0.001830212493341313",
      "-0.0032725216500842993",
      "3.658528986195365e-07",
      "-0.0007998399248898854",
      "0.0010258898076236046",
      "-0.00031604019261185405",
      "-0.0006027223411810878",
      "-0.0005649955664767398",
      "-0.0015260108357325588",
      "0.00013827203631796962"
    ],
    [
      "0.00012232208312472673",
      "0.00012232314450957371",
      "0.00012232314583537424",
      "0.00012232227975593585",
      "0.0001223213378193966",
      "3.424240565014818e-09",
      "5.986662912252522e-10",
      "2.8020333567382556e-10",
      "2.7965950667951324e-09",
      "3.0803221421374446e-09",
      "9.642710631433725e-10",
      "4.76799515002394e-10",
      "2.8805869287071287e-09",
      "1.4372342408144651e-11",
      "2.5214104699244814e-09",
      "3.3863252864973634e-09",
      "1.7761569993627467e-09",
      "-7.582476792743645e-10",
      "-2.124431992683891e-09",
      "3.4211059760522485e-09",
      "1.6836021281158917e-09",
      "-1.3401069636903726e-09",
      "2.931286845491436e-09",
      "1.3483668323016976e-09",
      "2.8212173895409438e-09"
    ],
    [
      "0.00012232348631840498",
      "0.0001223240358670875",
      "0.00012232442881181325",
      "0.0001223220717556112",
      "0.00012232233625421337",
      "2.9265260011091683e-09",
      "1.135259967523773e-09",
      "1.318378406400652e-10",
      "3.1635732518567904e-09",
      "2.175684127338834e-09",
      "5.463025382132958e-10",
      "4.703613291591018e-11",
      "2.9071948626819006e-09",
      "-2.0208634080855817e-12",
      "2.566394816462423e-09",
      "4.4821177815507484e-09",
      "1.1862902015651332e-09",
      "-1.025160594691671e-09",
      "-2.8058528231609875e-09",
      "2.7948254869659796e-09",
      "1.6746244664539836e-09",
      "-1.9037131884388535e-09",
      "3.1598676699813586e-09",
      "2.0788051881944174e-09",
      "2.7764181267730985e-09"
    ],
    [
      "0.00012232233625421342",
      "0.00012232348631840504",
      "0.00012232403586708728",
      "0.00012232442881181322",
      "0.0001223220717556112",
      "3.163573251843564e-09",
      "4.703613290021573e-11",
      "-2.020863452358793e-12",
      "2.566394816471481e-09",
      "2.926526001079184e-09",
      "1.1352599674027572e-09",
      "1.3183784059394068e-10",
      "2.1756841274395254e-09",
      "5.463025382136677e-10",
      "2.9071948627204807e-09",
      "2.805852823002371e-09",
      "1.9037131884233427e-09",
      "-2.0788051881899163e-09",
      "-2.776418126865917e-09",
      "4.48211778158198e-09",
      "1.186290201524383e-09",
      "-1.025160594729837e-09",
      "2.79482548688209e-09",
      "1.6746244665518594e-09",
      "3.159867669976913e-09"
    ],
    [
      "0.00012232718672005414",
      "0.00012232718016888533",
      "0.00012233212860239648",
      "0.00012232840812885574",
      "0.00012232265983059827",
      "1.108252262143296e-09",
      "5.6807169443916225e-09",
      "-4.0857310436916655e-09",
      "3.501087226356791e-09",
      "-1.4740658879608953e-09",
      "4.665876498686097e-09",
      "3.069539250760546e-10",
      "-3.4094182610836233e-09",
      "1.4567066514743603e-09",
      "1.7907356352643906e-09",
      "5.868002409675923e-09",
      "-1.7509382389828158e-09",
      "2.5162560588782826e-10",
      "-2.753369494337451e-09",
      "2.573639217927886e-09",
      "3.62443214508659e-09",
      "-1.3319515982318378e-09",
      "4.3251879824120934e-10",
      "2.247963717803583e-09",
      "2.7345555819466065e-09"
    ],
    [
      "0.016387959827038334",
      "0.0005748947553549486",
      "0.004565256347744513",
      "0.004650578254852744",
      "0.01974498253851804",
      "0.0006678332915612606",
      "-0.008322057177233578",
      "0.008531620838016835",
      "-0.013987425708065616",
      "-0.0006221955333513349",
      "0.00019981173518904114",
      "0.0012225779950484153",
      "-0.004265782097991146",
      "0.005970880867854298",
      "-0.007972649485732322",
      "0.0026297063424176982",
      "-0.0017350689237571458",
      "-0.0009307718267527136",
      "0.01111426220880232",
      "0.0012742125336212518",
      "-0.0014175426596189848",
      "0.0027177060317404044",
      "0.0013862933210937827",
      "-0.0071784897161530125",
      "0.005029231356772483"
    ],
    [
      "0.0025577296580758476",
      "0.011514770081010001",
      "0.0013888422936675126",
      "0.0010789734228858407",
      "0.000461955732790738",
      "-0.005206274542881754",
      "0.0016495686505401453",
      "3.1284521206976335e-05",
      "0.0008987691797992165",
      "-0.003328469384560625",
      "0.0004343542304414194",
      "-0.0019668130232554527",
      "0.00039880200868777703",
      "0.0005746023416538631",
      "-7.513501397839634e-05",
      "0.0007998399248921157",
      "0.000602722341181869",
      "0.001526010835734559",
      "-0.000138272036318062",
      "-0.0018302124933438407",
      "-0.003272521650087125",
      "3.6585289763992623e-07",
      "0.001025889807624804",
      "-0.0003160401926123555",
      "-0.0005649955664779027"
    ],
    [
      "0.00012232133781939664",
      "0.0001223220831247267",
      "0.00012232314450957377",
      "0.0001223231458353743",
      "0.00012232227975593585",
      "2.7965950667371263e-09",
      "4.767995148440227e-10",
      "1.4372342514638807e-11",
      "2.5214104699881863e-09",
      "3.424240564925803e-09",
      "5.986662914535693e-10",
      "2.802033358100696e-10",
      "3.0803221420062687e-09",
      "9.642710631739468e-10",
      "2.880586928691198e-09",
      "2.124431992690029e-09",
      "1.3401069637435803e-09",
      "-1.348366832149694e-09",
      "-2.821217389642889e-09",
      "3.386325286590293e-09",
      "1.7761569992155533e-09",
      "-7.582476792972112e-10",
      "3.421105976126617e-09",
      "1.6836021281370834e-09",
      "2.9312868454177837e-09"
    ],
    [
      "0.00012232227975593588",
      "0.00012232133781939664",
      "0.00012232208312472657",
      "0.0001223231445095735",
      "0.0001223231458353743",
      "2.521410470038504e-09",
      "2.802033358117136e-10",
      "9.642710629466144e-10",
      "2.8805869286931986e-09",
      "2.796595066743252e-09",
      "4.767995149206991e-10",
      "1.4372342500737035e-11",
      "3.424240564894312e-09",
      "5.986662916078174e-10",
      "3.0803221421720853e-09",
      "2.8212173895809934e-09",
      "7.582476791820183e-10",
      "-1.6836021280138976e-09",
      "-2.931286845455573e-09",
      "2.1244319925722515e-09",
      "1.340106963640104e-09",
      "-1.3483668321416053e-09",
      "3.386325286557184e-09",
      "1.776156999219215e-09",
      "3.4211059760667838e-09"
    ],
    [
      "0.0001223220717556112",
      "0.0001223223362542134",
      "0.000122323486318405",
      "0.00012232403586708747",
      "0.00012232442881181328",
      "2.566394816508672e-09",
      "1.318378406146257e-10",
      "5.463025382293424e-10",
      "2.9071948626876925e-09",
      "3.163573251889591e-09",
      "4.7036133005623727e-11",
      "-2.0208634447948835e-12",
      "2.926526001170731e-09",
      "1.1352599675834052e-09",
      "2.175684127339717e-09",
      "2.776418126769912e-09",
      "1.0251605947248293e-09",
      "-1.6746244664262714e-09",
      "-3.159867669994474e-09",
      "2.8058528230506205e-09",
      "1.9037131884147474e-09",
      "-2.078805188231423e-09",
      "4.482117781547648e-09",
      "1.1862902015359823e-09",
      "2.7948254869721917e-09"
    ],
    [
      "0.00012232265983059827",
      "0.0001223271867200541",
      "0.00012232718016888527",
      "0.0001223321286023966",
      "0.00012232840812885582",
      "3.501087226331228e-09",
      "3.069539251586233e-10",
      "1.4567066514386455e-09",
      "1.7907356353151838e-09",
      "1.108252262129486e-09",
      "5.680716944474018e-09",
      "-4.085731043683305e-09",
      "-1.4740658879532017e-09",
      "4.665876498699558e-09",
      "-3.4094182611717986e-09",
      "2.7533694943135798e-09",
      "1.3319515982359997e-09",
      "-2.2479637177673868e-09",
      "-2.734555581943087e-09",
      "5.868002409647297e-09",
      "-1.7509382389435507e-09",
      "2.516256058857906e-10",
      "2.573639217914469e-09",
      "3.6244321450384887e-09",
      "4.3251879830860507e-10"
    ],
    [
      "0.01974498253852246",
      "0.016387959827043722",
      "0.0005748947553550497",
      "0.004565256347743607",
      "0.004650578254854014",
      "-0.013987425708068223",
      "0.0012225779950498412",
      "0.005970880867852115",
      "-0.007972649485733022",
      "0.0006678332915606939",
      "-0.008322057177233676",
      "0.008531620838019558",
      "-0.0006221955333512164",
      "0.00019981173518889548",
      "-0.004265782097991241",
      "-0.011114262208807086",
      "-0.002717706031740525",
      "0.007178489716155002",
      "-0.00502923135677599",
      "0.0026297063424186255",
      "-0.0017350689237588864",
      "-0.0009307718267515941",
      "0.0012742125336213108",
      "-0.0014175426596193977",
      "0.0013862933210939455"
    ],
    [
      "0.0004619557327888546",
      "0.002557729658075425",
      "0.01151477008100793",
      "0.0013888422936660814",
      "0.0010789734228843378",
      "0.0008987691797964065",
      "-0.001966813023249829",
      "0.0005746023416515533",
      "-7.513501397808008e-05",
      "-0.005206274542880773",
      "0.001649568650539379",
      "3.12845212097526e-05",
      "-0.003328469384559271",
      "0.0004343542304352155",
      "0.0003988020086886059",
      "0.00013827203631923434",
      "-3.658529009589028e-07",
      "0.00031604019261201273",
      "0.0005649955664759016",
      "0.0007998399248922683",
      "0.0006027223411806465",
      "0.0015260108357331706",
      "-0.0018302124933411365",
      "-0.0032725216500850357",
      "0.001025889807622887"
    ],
    [
      "0.00012232437819180585",
      "0.00012232389779969402",
      "0.00012232389497976784",
      "0.00012232395836787117",
      "0.00012232327939939395",
      "2.401612768931013e-09",
      "1.4166608285558478e-09",
      "1.3138080830654658e-09",
      "2.7620423921506553e-09",
      "2.2662918977250252e-09",
      "-1.1776508115515683e-11",
      "4.900666626927672e-10",
      "3.5833529631427164e-09",
      "-5.806007777556316e-10",
      "2.652338429128218e-09",
      "3.781635695338033e-09",
      "1.2365731297847216e-09",
      "-1.5252769563673756e-09",
      "-3.1822761339685527e-09",
      "2.5522372273527277e-09",
      "1.3735642544597876e-09",
      "-1.6792291255335858e-09",
      "3.981873351264729e-09",
      "1.5366807145059704e-09",
      "3.5373387350108087e-09"
    ],
    [
      "0.0001223213352741511",
      "0.0001223210283815153",
      "0.00012232108998892",
      "0.00012232179276373473",
      "0.00012232211400639925",
      "2.460199106985555e-09",
      "-4.1187623303284566e-10",
      "-9.2413298154733e-11",
      "3.015578381877639e-09",
      "2.3913364518990332e-09",
      "-6.1306153205472e-10",
      "-2.2810857396100662e-10",
      "2.7401831778020165e-09",
      "-2.319065191308959e-10",
      "3.1172792743310863e-09",
      "2.6495944141673915e-09",
      "1.1234821998912888e-09",
      "-2.117424396380429e-09",
      "-3.1932042379689833e-09",
      "2.7256935529504244e-09",
      "1.3971205484072521e-09",
      "-1.8647722399490643e-09",
      "3.065437716268996e-09",
      "1.797869018601946e-09",
      "3.2369788353075966e-09"
    ],
    [
      "0.00012232119461577106",
      "0.0001223211070396104",
      "0.00012232127079510034",
      "0.000122321618600515",
      "0.00012232190323909113",
      "2.497626916173728e-09",
      "-5.634030214454839e-10",
      "-4.0494428949031595e-10",
      "2.756826810028793e-09",
      "2.480828941137687e-09",
      "-5.693463330912253e-10",
      "-3.261308762711037e-10",
      "2.750436905623163e-09",
      "-2.938535327517152e-10",
      "3.0161014842852633e-09",
      "2.683865640779149e-09",
      "1.3615618353470823e-09",
      "-2.018919277093637e-09",
      "-3.161414500055581e-09",
      "2.9575742997352955e-09",
      "1.5247794282019305e-09",
      "-1.6806105981676639e-09",
      "2.9894895330123763e-09",
      "1.8856465963499255e-09",
      "3.2742786268596426e-09"
    ],
    [
      "0.00012232185993709806",
      "0.00012232180624541242",
      "0.00012232308307970783",
      "0.00012232329169079844",
      "0.00012232299236120212",
      "2.695167534542198e-09",
      "1.0331705846302931e-10",
      "1.7162372142477425e-10",
      "2.5851198804443107e-09",
      "3.162090786713808e-09",
      "7.01014697178102e-11",
      "2.4334609683016457e-11",
      "3.4083595799532914e-09",
      "5.006065187132721e-10",
      "3.0618372239502873e-09",
      "2.3803876204356773e-09",
      "1.261053490597352e-09",
      "-1.8024511149013056e-09",
      "-3.0726645078754876e-09",
      "3.2470494373459656e-09",
      "1.820549079039763e-09",
      "-1.299103394701686e-09",
      "3.6898025293990944e-09",
      "1.9499959389258292e-09",
      "3.4209492748360806e-09"
    ],
    [
      "0.02122918450812569",
      "0.024812154086404144",
      "0.015528104440059644",
      "0.007791503420406059",
      "0.006901489291454551",
      "0.002646931878206184",
      "-0.017433014354165124",
      "-0.0027730314326970865",
      "-0.0003807977692540852",
      "0.00024261384504129364",
      "-0.013644753052917612",
      "-0.012646945644051392",
      "0.0011520648426908253",
      "-0.0013624620489438505",
      "0.006824872528406124",
      "-0.022419765206240387",
      "-0.0026202629519735915",
      "0.012144314030797576",
      "0.01172665866989133",
      "-0.01934096195864044",
      "-0.0015436561148155792",
      "0.0014114851271875828",
      "-0.010657531132317174",
      "-0.010088323914228009",
      "-0.0016058660644395057"
    ],
    [
      "0.006901489291456038",
      "0.021229184508132",
      "0.024812154086401736",
      "0.015528104440067934",
      "0.007791503420409751",
      "-0.00038079776925424423",
      "-0.012646945644050915",
      "-0.0013624620489443159",
      "0.006824872528407524",
      "0.002646931878203851",
      "-0.017433014354170013",
      "-0.00277303143269458",
      "0.00024261384503908783",
      "-0.01364475305292041",
      "0.0011520648426918496",
      "-0.011726658669893203",
      "-0.001411485127188051",
      "0.010088323914231785",
      "0.0016058660644395386",
      "-0.022419765206241",
      "-0.0026202629519723824",
      "0.012144314030801188",
      "-0.019340961958643984",
      "-0.0015436561148141445",
      "-0.010657531132321745"
    ],
    [
      "0.00012232327939939387",
      "0.00012232437819180582",
      "0.00012232389779969402",
      "0.00012232389497976781",
      "0.00012232395836787115",
      "2.762042392122437e-09",
      "4.900666627150164e-10",
      "-5.806007777466767e-10",
      "2.652338429156189e-09",
      "2.4016127689301052e-09",
      "1.4166608284643135e-09",
      "1.3138080831011863e-09",
      "2.2662918977074088e-09",
      "-1.1776508186300085e-11",
      "3.5833529631316388e-09",
      "3.1822761339724177e-09",
      "1.6792291255350059e-09",
      "-1.5366807145537258e-09",
      "-3.537338735022442e-09",
      "3.781635695360497e-09",
      "1.2365731297337613e-09",
      "-1.5252769563612009e-09",
      "2.5522372273179514e-09",
      "1.3735642544418934e-09",
      "3.981873351288378e-09"
    ],
    [
      "0.00012232211400639958",
      "0.0001223213352741526",
      "0.00012232102838151648",
      "0.00012232108998891993",
      "0.0001223217927637359",
      "3.01557838201231e-09",
      "-2.2810857631687075e-10",
      "-2.3190651697386683e-10",
      "3.1172792768579502e-09",
      "2.4601991038178157e-09",
      "-4.118762369881499e-10",
      "-9.241329747476695e-11",
      "2.391336451906869e-09",
      "-6.130615336939477e-10",
      "2.7401831765197704e-09",
      "3.193204238875225e-09",
      "1.864772239512677e-09",
      "-1.7978690190625753e-09",
      "-3.236978837308965e-09",
      "2.6495944156433886e-09",
      "1.1234821999063274e-09",
      "-2.1174243969529322e-09",
      "2.7256935533818533e-09",
      "1.3971205459389438e-09",
      "3.065437715406064e-09"
    ],
    [
      "0.00012232190323909086",
      "0.00012232119461577082",
      "0.00012232110703961068",
      "0.00012232127079510132",
      "0.00012232161860051545",
      "2.7568268090191486e-09",
      "-3.2613087585487846e-10",
      "-2.938535354525697e-10",
      "3.0161014850715915e-09",
      "2.4976269163472073e-09",
      "-5.63403021661663e-10",
      "-4.049442897953218e-10",
      "2.480828941581614e-09",
      "-5.693463373244376e-10",
      "2.7504369042486293e-09",
      "3.1614144995161927e-09",
      "1.6806105965196262e-09",
      "-1.8856465960861653e-09",
      "-3.2742786249557735e-09",
      "2.683865641102236e-09",
      "1.3615618351303426e-09",
      "-2.0189192773616388e-09",
      "2.95757429794246e-09",
      "1.5247794285957554e-09",
      "2.9894895331339813e-09"
    ],
    [
      "0.00012232299236120207",
      "0.00012232185993709806",
      "0.0001223218062454124",
      "0.00012232308307970794",
      "0.0001223232916907984",
      "2.585119880648423e-09",
      "2.4334609874160888e-11",
      "5.006065188713222e-10",
      "3.0618372241269094e-09",
      "2.6951675343456805e-09",
      "1.033170585573936e-10",
      "1.7162372121538113e-10",
      "3.1620907870869724e-09",
      "7.010146982476978e-11",
      "3.4083595798253633e-09",
      "3.0726645077436817e-09",
      "1.299103394510158e-09",
      "-1.9499959389979193e-09",
      "-3.4209492748350925e-09",
      "2.3803876204073232e-09",
      "1.2610534905794238e-09",
      "-1.802451114840756e-09",
      "3.2470494373538445e-09",
      "1.820549079043085e-09",
      "3.6898025294254727e-09"
    ],
    [
      "0.00012232329169079842",
      "0.0001223229923612021",
      "0.00012232185993709806",
      "0.00012232180624541236",
      "0.00012232308307970788",
      "3.0618372239950043e-09",
      "1.7162372139141367e-10",
      "7.010146958594056e-11",
      "3.4083595798675367e-09",
      "2.5851198806428903e-09",
      "2.433460984222948e-11",
      "5.006065189368254e-10",
      "2.6951675346066005e-09",
      "1.0331705857835182e-10",
      "3.162090786870906e-09",
      "3.4209492748374516e-09",
      "1.8024511149048745e-09",
      "-1.8205490790637826e-09",
      "-3.6898025293957104e-09",
      "3.072664507921675e-09",
      "1.2991033948165362e-09",
      "-1.9499959390141837e-09",
      "2.3803876205609075e-09",
      "1.2610534905910414e-09",
      "3.2470494372172596e-09"
    ],
    [
      "0.007791503420411108",
      "0.006901489291457352",
      "0.021229184508129176",
      "0.024812154086413452",
      "0.015528104440063615",
      "0.006824872528409054",
      "-0.002773031432695139",
      "-0.013644753052924253",
      "0.001152064842696076",
      "-0.00038079776925205165",
      "-0.012646945644055675",
      "-0.001362462048941448",
      "0.002646931878197626",
      "-0.01743301435416797",
      "0.00024261384503732617",
      "-0.0016058660644410387",
      "-0.01214431403080198",
      "0.0015436561148190681",
      "0.01065753113232127",
      "-0.011726658669893952",
      "-0.0014114851271865227",
      "0.010088323914231579",
      "-0.02241976520624626",
      "-0.0026202629519641754",
      "-0.019340961958646423"
    ],
    [
      "0.0001223239583678712",
      "0.00012232327939939395",
      "0.00012232437819180585",
      "0.00012232389779969402",
      "0.00012232389497976781",
      "2.6523384291597704e-09",
      "1.3138080831338817e-09",
      "-1.177650811878839e-11",
      "3.583352963082834e-09",
      "2.7620423921317112e-09",
      "4.900666626386858e-10",
      "-5.806007776949834e-10",
      "2.401612768921708e-09",
      "1.4166608285206457e-09",
      "2.2662918977206904e-09",
      "3.5373387350328403e-09",
      "1.5252769563795955e-09",
      "-1.3735642543483893e-09",
      "-3.981873351264334e-09",
      "3.182276133987262e-09",
      "1.6792291255540612e-09",
      "-1.5366807145198575e-09",
      "3.781635695317533e-09",
      "1.2365731297864537e-09",
      "2.5522372273583033e-09"
    ],
    [
      "0.00012232179276373424",
      "0.00012232211400640044",
      "0.0001223213352741511",
      "0.00012232102838151597",
      "0.00012232108998892074",
      "3.117279274247048e-09",
      "-9.241329512439256e-11",
      "-6.130615318219091e-10",
      "2.740183179296217e-09",
      "3.0155783813896616e-09",
      "-2.281085753039258e-10",
      "-2.3190651487882984e-10",
      "2.4601991052138004e-09",
      "-4.1187623499789437e-10",
      "2.3913364573455845e-09",
      "3.2369788356413413e-09",
      "2.1174243986338563e-09",
      "-1.397120550119075e-09",
      "-3.0654377169605177e-09",
      "3.1932042367369255e-09",
      "1.8647722392538504e-09",
      "-1.7978690187094974e-09",
      "2.6495944128927897e-09",
      "1.1234821995684301e-09",
      "2.725693552998908e-09"
    ],
    [
      "0.00012232161860051543",
      "0.00012232190323909224",
      "0.0001223211946157718",
      "0.00012232110703961024",
      "0.00012232127079510224",
      "3.0161014873266674e-09",
      "-4.0494429053483625e-10",
      "-5.693463347889759e-10",
      "2.7504369044379718e-09",
      "2.756826809281933e-09",
      "-3.261308761721103e-10",
      "-2.9385353198832773e-10",
      "2.4976269152073256e-09",
      "-5.634030210300645e-10",
      "2.4808289412969586e-09",
      "3.2742786283670693e-09",
      "2.018919275117541e-09",
      "-1.5247794279991088e-09",
      "-2.9894895310298526e-09",
      "3.1614145008415263e-09",
      "1.6806105999972453e-09",
      "-1.885646594749322e-09",
      "2.683865642400635e-09",
      "1.3615618333289246e-09",
      "2.9575742979135377e-09"
    ],
    [
      "0.00012232127079510037",
      "0.00012232161860051434",
      "0.0001223219032390915",
      "0.00012232119461577198",
      "0.00012232110703961127",
      "2.7504369051217126e-09",
      "-2.9385353179905655e-10",
      "-5.634030212264227e-10",
      "2.480828940372915e-09",
      "3.0161014853309552e-09",
      "-4.049442895009087e-10",
      "-5.693463363435635e-10",
      "2.7568268111685133e-09",
      "-3.2613087597796877e-10",
      "2.4976269158470964e-09",
      "2.9894895334751354e-09",
      "1.8856465965151614e-09",
      "-1.361561837274817e-09",
      "-2.9575742999846805e-09",
      "3.274278624722022e-09",
      "2.018919277127783e-09",
      "-1.524779426676239e-09",
      "3.1614144994692403e-09",
      "1.6806105984895037e-09",
      "2.683865641320031e-09"
    ],
    [
      "0.0001223230830797078",
      "0.00012232329169079847",
      "0.0001223229923612021",
      "0.0001223218599370981",
      "0.0001223218062454124",
      "3.4083595798941252e-09",
      "5.006065189028165e-10",
      "1.0331705859916222e-10",
      "3.1620907868927645e-09",
      "3.0618372239199567e-09",
      "1.716237213966591e-10",
      "7.010146956001899e-11",
      "2.5851198805440455e-09",
      "2.4334609701443708e-11",
      "2.6951675346215307e-09",
      "3.6898025294160375e-09",
      "1.949995939047262e-09",
      "-1.2610534905866726e-09",
      "-3.247049437302607e-09",
      "3.4209492748006375e-09",
      "1.8024511148008238e-09",
      "-1.820549079185493e-09",
      "3.0726645078313753e-09",
      "1.2991033946881756e-09",
      "2.3803876203737074e-09"
    ],
    [
      "0.015528104440062565",
      "0.007791503420407964",
      "0.006901489291457897",
      "0.021229184508135258",
      "0.02481215408640196",
      "0.0011520648426927272",
      "-0.001362462048937786",
      "-0.017433014354172237",
      "0.0002426138450437473",
      "0.006824872528409706",
      "-0.002773031432697356",
      "-0.013644753052918535",
      "-0.0003807977692582243",
      "-0.012646945644055664",
      "0.002646931878198588",
      "-0.010657531132319722",
      "-0.010088323914232474",
      "0.002620262951969498",
      "0.019340961958642273",
      "-0.001605866064436837",
      "-0.012144314030802574",
      "0.001543656114819816",
      "-0.011726658669897399",
      "-0.001411485127178236",
      "-0.022419765206245824"
    ],
    [
      "0.00012232389497976781",
      "0.00012232395836787115",
      "0.00012232327939939392",
      "0.00012232437819180582",
      "0.000122323897799694",
      "3.5833529630921943e-09",
      "-5.806007777308168e-10",
      "1.4166608284741067e-09",
      "2.2662918976909036e-09",
      "2.652338429149817e-09",
      "1.3138080830936472e-09",
      "-1.1776508139522004e-11",
      "2.7620423921152495e-09",
      "4.900666627298049e-10",
      "2.4016127689685125e-09",
      "3.981873351222494e-09",
      "1.5366807145061187e-09",
      "-1.236573129756117e-09",
      "-2.5522372273829157e-09",
      "3.5373387350526616e-09",
      "1.5252769563723277e-09",
      "-1.3735642544454066e-09",
      "3.1822761340105284e-09",
      "1.6792291255180685e-09",
      "3.78163569528829e-09"
    ],
    [
      "0.00012232108998891974",
      "0.00012232179276373551",
      "0.00012232211400640025",
      "0.0001223213352741522",
      "0.00012232102838151583",
      "2.7401831780912535e-09",
      "-2.3190651710075153e-10",
      "-4.1187623427517214e-10",
      "2.391336452761718e-09",
      "3.1172792758740052e-09",
      "-9.241329773361777e-11",
      "-6.130615324422604e-10",
      "3.01557838152721e-09",
      "-2.2810857398538449e-10",
      "2.4601991055155414e-09",
      "3.065437716191367e-09",
      "1.7978690187917326e-09",
      "-1.123482200521109e-09",
      "-2.7256935537116457e-09",
      "3.23697883690983e-09",
      "2.117424397353006e-09",
      "-1.3971205475548049e-09",
      "3.1932042406063742e-09",
      "1.8647722389126157e-09",
      "2.649594414711917e-09"
    ],
    [
      "0.00012232102838151502",
      "0.00012232108998892047",
      "0.00012232179276373513",
      "0.0001223221140064021",
      "0.000122321335274152",
      "2.3913364532609274e-09",
      "-6.130615307257711e-10",
      "-2.2810857411984251e-10",
      "2.460199104714832e-09",
      "2.740183179010215e-09",
      "-2.3190651965272997e-10",
      "-4.1187623587542505e-10",
      "3.117279276708645e-09",
      "-9.241329840052039e-11",
      "3.0155783836831816e-09",
      "2.7256935523588596e-09",
      "1.3971205471619063e-09",
      "-1.864772238447343e-09",
      "-2.6495944149576844e-09",
      "3.0654377171307548e-09",
      "1.7978690186414519e-09",
      "-1.1234822008499107e-09",
      "3.2369788359206868e-09",
      "2.117424395182857e-09",
      "3.1932042389935205e-09"
    ],
    [
      "0.00012232110703961016",
      "0.00012232127079509953",
      "0.00012232161860051497",
      "0.00012232190323909164",
      "0.00012232119461577125",
      "2.4808289408088704e-09",
      "-5.69346333422406e-10",
      "-3.261308756401504e-10",
      "2.497626917910645e-09",
      "2.750436905523614e-09",
      "-2.9385353103380194e-10",
      "-5.634030228464409e-10",
      "3.0161014875821413e-09",
      "-4.0494428881139733e-10",
      "2.7568268077546736e-09",
      "2.9575742982509997e-09",
      "1.5247794287373728e-09",
      "-1.680610594338678e-09",
      "-2.6838656422784746e-09",
      "2.989489533267208e-09",
      "1.885646596187011e-09",
      "-1.3615618369156508e-09",
      "3.2742786271166596e-09",
      "2.0189192785629217e-09",
      "3.161414499184671e-09"
    ],
    [
      "0.0001223218062454124",
      "0.00012232308307970777",
      "0.00012232329169079847",
      "0.00012232299236120212",
      "0.00012232185993709812",
      "3.1620907867841875e-09",
      "7.010146964824945e-11",
      "2.4334609749097832e-11",
      "2.69516753461543e-09",
      "3.4083595799566878e-09",
      "5.006065189089386e-10",
      "1.0331705858044042e-10",
      "3.0618372239308366e-09",
      "1.7162372137320592e-10",
      "2.5851198806323318e-09",
      "3.247049437280353e-09",
      "1.8205490790754219e-09",
      "-1.2991033947236742e-09",
      "-2.380387620422451e-09",
      "3.689802529355982e-09",
      "1.9499959389142702e-09",
      "-1.261053490670362e-09",
      "3.4209492747938704e-09",
      "1.8024511148358287e-09",
      "3.072664507961428e-09"
    ],
    [
      "0.024812154086399342",
      "0.015528104440060808",
      "0.007791503420401929",
      "0.0069014892914590125",
      "0.02122918450812743",
      "0.00024261384504051952",
      "-0.013644753052912476",
      "-0.01264694564405411",
      "0.0026469318782053096",
      "0.0011520648426934152",
      "-0.0013624620489426378",
      "-0.01743301435416539",
      "0.006824872528405972",
      "-0.0027730314326981542",
      "-0.000380797769256376",
      "-0.019340961958639363",
      "-0.0015436561148179208",
      "0.0014114851271859056",
      "0.022419765206238784",
      "-0.010657531132314019",
      "-0.010088323914231822",
      "0.002620262951973096",
      "-0.0016058660644399866",
      "-0.012144314030793767",
      "-0.011726658669895052"
    ],
    [
      "0.000122323897799694",
      "0.00012232389497976781",
      "0.00012232395836787117",
      "0.00012232327939939392",
      "0.00012232437819180582",
      "2.2662918976905885e-09",
      "-1.177650819077841e-11",
      "4.900666627031594e-10",
      "2.4016127689377194e-09",
      "3.583352963089453e-09",
      "-5.806007777435739e-10",
      "1.4166608284726988e-09",
      "2.6523384291569795e-09",
      "1.3138080830826066e-09",
      "2.762042392111026e-09",
      "2.552237227401909e-09",
      "1.3735642544453758e-09",
      "-1.6792291255706342e-09",
      "-3.781635695310445e-09",
      "3.981873351225359e-09",
      "1.5366807144922996e-09",
      "-1.236573129768627e-09",
      "3.537338735072865e-09",
      "1.5252769563070485e-09",
      "3.1822761339906206e-09"
    ],
    [
      "0.00012232423011675472",
      "0.00012232683573631684",
      "0.00012232474421257174",
      "0.00012232429816396885",
      "0.0001223240263822302",
      "3.4876431814610622e-09",
      "1.041574248586562e-09",
      "-2.6478911834730956e-10",
      "3.5139338545829483e-09",
      "3.464294786682529e-09",
      "-1.24382274634754e-09",
      "2.134184858369785e-09",
      "2.498264438075688e-09",
      "-2.0217013478805143e-10",
      "2.7955030392500925e-09",
      "3.42146089511799e-09",
      "2.1939902682501486e-09",
      "-2.3611385302143964e-09",
      "-3.7127864872689704e-09",
      "4.755875530199538e-09",
      "2.3807655784956897e-09",
      "-2.3754566455900546e-09",
      "4.115415300274959e-09",
      "6.782860949804353e-10",
      "3.221567391910467e-09"
    ],
    [
      "0.0001223221246307907",
      "0.00012232278774605926",
      "0.0001223222587200905",
      "0.00012232179867609355",
      "0.00012232220453704928",
      "3.1866483698839316e-09",
      "6.139231062743339e-10",
      "4.318453455337607e-11",
      "2.9617253300372e-09",
      "2.4937689739192367e-09",
      "-3.2311864963665993e-10",
      "1.112426082333716e-09",
      "2.2785048518352208e-09",
      "-6.50492343950002e-10",
      "2.641894050467609e-09",
      "2.374047491648654e-09",
      "1.8296564815482657e-09",
      "-1.6215460845272612e-09",
      "-3.1302509728116564e-09",
      "3.4514918984378605e-09",
      "1.0373381409319631e-09",
      "-2.1912282948434722e-09",
      "2.9400045950977364e-09",
      "7.521947292688885e-10",
      "3.0233288483731762e-09"
    ],
    [
      "0.0001223227030679441",
      "0.0001223230834429068",
      "0.0001223223472198461",
      "0.00012232257996963022",
      "0.00012232321690381438",
      "3.5439754454535935e-09",
      "1.386933120507979e-10",
      "-3.216283599880076e-10",
      "3.6322757730377544e-09",
      "2.9938145706340822e-09",
      "-9.048810911500369e-10",
      "5.869241309275108e-10",
      "2.6328641515771522e-09",
      "-6.410001472533434e-10",
      "3.160369085845553e-09",
      "2.9866858938889767e-09",
      "1.966464645590601e-09",
      "-2.2468852635702e-09",
      "-3.832019515617739e-09",
      "3.7255106498740494e-09",
      "1.3703047626415647e-09",
      "-2.7578173911951255e-09",
      "3.458944103868293e-09",
      "1.0891759783351096e-09",
      "3.748195718493278e-09"
    ],
    [
      "0.00012232178169011617",
      "0.00012232177196307628",
      "0.00012232164636305636",
      "0.00012232223315883917",
      "0.00012232276540726755",
      "2.9682101130675235e-09",
      "2.3642811092850123e-10",
      "-4.895263126454618e-10",
      "2.817076574908215e-09",
      "2.5288850915412436e-09",
      "-4.0005968340858474e-10",
      "6.258445989445803e-10",
      "2.4021961672596606e-09",
      "-6.700000407889141e-10",
      "2.8998742906464186e-09",
      "2.2179660424458656e-09",
      "1.7787602773419064e-09",
      "-1.847021248022575e-09",
      "-3.453234746294612e-09",
      "3.002214884461278e-09",
      "1.1199452309052564e-09",
      "-2.160038320686225e-09",
      "3.0664171507168076e-09",
      "1.118305836025585e-09",
      "3.7210266930766886e-09"
    ],
    [
      "0.00012232311039309324",
      "0.00012232243610917485",
      "0.00012232194449978751",
      "0.00012232341568619185",
      "0.00012232474584822836",
      "3.361176549080521e-09",
      "-6.970244994887678e-11",
      "-7.495136098863567e-10",
      "3.499074536058286e-09",
      "2.8122081711747884e-09",
      "-1.3084488443783638e-10",
      "7.981282816560887e-10",
      "2.9344926272683884e-09",
      "-2.9685834865382046e-10",
      "4.045570667623556e-09",
      "2.6071010534832995e-09",
      "1.83351123402643e-09",
      "-2.647303832297494e-09",
      "-4.619315338259854e-09",
      "3.1958780797937504e-09",
      "1.101167688326446e-09",
      "-2.2362601985728553e-09",
      "3.0239702936557256e-09",
      "1.5994859542078098e-09",
      "4.761732318952767e-09"
    ],
    [
      "0.00012232228746478747",
      "0.00012232163930660163",
      "0.00012232174788517688",
      "0.00012232283653437862",
      "0.00012232368304938778",
      "2.574167207509828e-09",
      "4.4336451744761204e-10",
      "-8.586042778679262e-11",
      "2.6088821192501286e-09",
      "2.390270598924943e-09",
      "1.9730714443436556e-10",
      "8.315339257046919e-10",
      "2.7981997697596736e-09",
      "1.0908013575534083e-11",
      "3.3678688703998186e-09",
      "2.0496139363118842e-09",
      "1.4151134349696245e-09",
      "-1.712810140973706e-09",
      "-3.500065773006428e-09",
      "2.6304642908246216e-09",
      "8.201634035047498e-10",
      "-1.7805435602940742e-09",
      "2.725797675099227e-09",
      "1.4434139519399793e-09",
      "4.066429609466377e-09"
    ],
    [
      "0.0009600452590444017",
      "0.0007790309660659736",
      "0.0009345293655019952",
      "0.00024341969083447836",
      "0.004023024387320836",
      "-0.00034051352756025776",
      "-0.0006849868537593811",
      "-0.00020823178670642737",
      "-0.0017869997876885264",
      "-8.30397956365968e-05",
      "-0.00010492490599754256",
      "0.0005119522226171051",
      "0.0003024803611967574",
      "0.001610746745092657",
      "0.000522624834226373",
      "-0.0006589257456417464",
      "0.00045955939575210563",
      "0.00024100164021645384",
      "0.00027260568334082667",
      "-0.0007255900925229727",
      "-0.0002617509192063457",
      "-0.00151641982137342",
      "-8.282881816955916e-05",
      "0.0007574103476307883",
      "0.0004463453908204968"
    ],
    [
      "0.00012235415525229626",
      "0.00012233051482296763",
      "0.00012232812926604565",
      "0.0001223300510599128",
      "0.00012233216578981336",
      "-3.6948138998216003e-09",
      "6.37900895648192e-09",
      "-4.759485377144137e-09",
      "-1.21807898438384e-08",
      "-2.1486639802875684e-09",
      "6.881678389187813e-09",
      "4.4256591516357785e-09",
      "-1.223280194755781e-09",
      "-1.2960766947723392e-09",
      "4.845072630316219e-09",
      "-1.0570855817138652e-08",
      "6.63388579244428e-09",
      "-1.0548456534811168e-08",
      "-4.993919925793041e-09",
      "4.695954422872824e-09",
      "1.3325811739713627e-10",
      "-5.924469310686104e-09",
      "1.2064327334222713e-09",
      "2.6042658566237576e-09",
      "1.0980401889124485e-09"
    ],
    [
      "0.00012232966047298",
      "0.0001223302320656824",
      "0.00012232744043975008",
      "0.00012232956996942483",
      "0.00012232625199339728",
      "-1.430488531498577e-09",
      "2.3948110400608127e-09",
      "4.246776278092948e-09",
      "2.4804565836523134e-09",
      "7.507581924621841e-10",
      "-3.3406396766823957e-09",
      "2.1775691911760993e-09",
      "2.467901458192019e-09",
      "1.2226697757367718e-09",
      "1.8621800160930082e-09",
      "2.1430914083350597e-09",
      "1.5307793762289925e-09",
      "-1.6062641871740611e-09",
      "-5.584226668613444e-09",
      "4.060731339957408e-09",
      "1.193353565838325e-09",
      "2.526782924366415e-10",
      "2.0035259535294986e-09",
      "1.061848954402616e-09",
      "1.9795782074029436e-09"
    ],
    [
      "0.0001223250280772396",
      "0.00012232511772980597",
      "0.00012232649721041376",
      "0.0001223260444683339",
      "0.0001223243884457145",
      "1.1538489491226856e-09",
      "2.9445214580951577e-09",
      "2.0490836629948797e-09",
      "1.6388437392536445e-09",
      "1.334889568060616e-09",
      "-1.5419826079080488e-09",
      "1.7934326315254788e-09",
      "2.4941561954485715e-09",
      "-2.022110069879671e-10",
      "8.260929357990358e-10",
      "2.3798597633689237e-09",
      "1.059809312886083e-09",
      "-1.9625777196162348e-09",
      "-2.4960547810031175e-09",
      "4.08102091919098e-09",
      "9.188674840768105e-10",
      "-1.5110660588254354e-09",
      "4.1713974866836246e-09",
      "1.244762471484172e-09",
      "2.2392449108876777e-09"
    ],
    [
      "0.00012232649721041387",
      "0.0001223260444683339",
      "0.00012232438844571455",
      "0.00012232502807723957",
      "0.00012232511772980594",
      "2.4941561954559776e-09",
      "-2.0221100698316973e-10",
      "2.9445214581073222e-09",
      "1.3348895680674218e-09",
      "8.260929357725251e-10",
      "2.0490836629871244e-09",
      "-1.5419826078952405e-09",
      "1.638843739240085e-09",
      "1.7934326315531956e-09",
      "1.1538489491275852e-09",
      "4.171397486663741e-09",
      "1.2447624714721158e-09",
      "-1.059809312899939e-09",
      "-4.081020919197488e-09",
      "2.239244910867894e-09",
      "1.962577719606324e-09",
      "-9.18867484101812e-10",
      "2.496054780983161e-09",
      "1.5110660588217737e-09",
      "2.379859763363422e-09"
    ],
    [
      "0.00012232474421257174",
      "0.00012232429816396882",
      "0.00012232402638223018",
      "0.00012232423011675472",
      "0.0001223268357363169",
      "2.4982644380929785e-09",
      "-2.0217013474117032e-10",
      "1.0415742486053634e-09",
      "3.4642947867076283e-09",
      "2.7955030392460427e-09",
      "-2.6478911831804634e-10",
      "-1.2438227463020814e-09",
      "3.513933854570416e-09",
      "2.1341848584228217e-09",
      "3.4876431814541983e-09",
      "4.115415300253577e-09",
      "6.782860949685216e-10",
      "-2.1939902682324846e-09",
      "-4.7558755301953636e-09",
      "3.2215673918488966e-09",
      "2.3611385301787246e-09",
      "-2.380765578525909e-09",
      "3.712786487247516e-09",
      "2.3754566455457848e-09",
      "3.4214608950910733e-09"
    ],
    [
      "0.00012232225872009045",
      "0.0001223217986760936",
      "0.00012232220453704928",
      "0.00012232212463079073",
      "0.00012232278774605929",
      "2.2785048518238702e-09",
      "-6.504923439536206e-10",
      "6.139231062735967e-10",
      "2.493768973921781e-09",
      "2.641894050458307e-09",
      "4.31845345458193e-11",
      "-3.2311864962791865e-10",
      "2.961725330031686e-09",
      "1.1124260823545996e-09",
      "3.1866483698920727e-09",
      "2.9400045950897504e-09",
      "7.521947292539633e-10",
      "-1.8296564815591282e-09",
      "-3.4514918984434167e-09",
      "3.023328848359406e-09",
      "1.6215460845157082e-09",
      "-1.0373381409324669e-09",
      "3.1302509728104102e-09",
      "2.191228294842621e-09",
      "2.3740474916443965e-09"
    ],
    [
      "0.00012232234721984615",
      "0.0001223225799696303",
      "0.00012232321690381444",
      "0.00012232270306794407",
      "0.0001223230834429067",
      "2.6328641515767196e-09",
      "-6.410001472442654e-10",
      "1.386933120467338e-10",
      "2.993814570634773e-09",
      "3.1603690858460596e-09",
      "-3.2162835998584724e-10",
      "-9.048810911445908e-10",
      "3.6322757730306994e-09",
      "5.869241309359871e-10",
      "3.5439754454439332e-09",
      "3.4589441038653043e-09",
      "1.0891759783368417e-09",
      "-1.966464645583401e-09",
      "-3.725510649880236e-09",
      "3.748195718476384e-09",
      "2.2468852635680323e-09",
      "-1.3703047626502032e-09",
      "3.832019515613959e-09",
      "2.757817391176601e-09",
      "2.9866858938765284e-09"
    ],
    [
      "0.00012232164636305636",
      "0.00012232223315883917",
      "0.00012232276540726753",
      "0.0001223217816901162",
      "0.0001223217719630763",
      "2.4021961672453297e-09",
      "-6.70000040796752e-10",
      "2.3642811092102755e-10",
      "2.528885091544079e-09",
      "2.899874290633708e-09",
      "-4.895263126585178e-10",
      "-4.00059683412209e-10",
      "2.8170765749007024e-09",
      "6.258445989457071e-10",
      "2.968210113065582e-09",
      "3.066417150715063e-09",
      "1.1183058360155069e-09",
      "-1.7787602773532257e-09",
      "-3.0022148844710807e-09",
      "3.7210266930621604e-09",
      "1.8470212480190754e-09",
      "-1.119945230910963e-09",
      "3.4532347462985892e-09",
      "2.1600383206802745e-09",
      "2.21796604244843e-09"
    ],
    [
      "0.00012232194449978743",
      "0.0001223234156861919",
      "0.00012232474584822833",
      "0.00012232311039309332",
      "0.00012232243610917496",
      "2.9344926272572e-09",
      "-2.9685834865312537e-10",
      "-6.970244995612847e-11",
      "2.8122081711736105e-09",
      "4.045570667612888e-09",
      "-7.495136098904258e-10",
      "-1.30844884439655e-10",
      "3.499074536051308e-09",
      "7.981282816527847e-10",
      "3.361176549065541e-09",
      "3.0239702936524157e-09",
      "1.5994859542023083e-09",
      "-1.8335112340236388e-09",
      "-3.1958780797988876e-09",
      "4.761732318931699e-09",
      "2.6473038322981737e-09",
      "-1.1011676883370047e-09",
      "4.619315338259966e-09",
      "2.2362601985538434e-09",
      "2.607101053479706e-09"
    ],
    [
      "0.00012232174788517685",
      "0.0001223228365343786",
      "0.00012232368304938778",
      "0.00012232228746478747",
      "0.00012232163930660166",
      "2.7981997697452806e-09",
      "1.0908013563701445e-11",
      "4.4336451743713393e-10",
      "2.3902705989244547e-09",
      "3.3678688703874402e-09",
      "-8.58604278024442e-11",
      "1.9730714442189103e-10",
      "2.608882119247017e-09",
      "8.315339256984535e-10",
      "2.574167207501198e-09",
      "2.7257976751018747e-09",
      "1.4434139519307941e-09",
      "-1.4151134349782644e-09",
      "-2.63046429083889e-09",
      "4.066429609457653e-09",
      "1.7128101409787788e-09",
      "-8.201634035123773e-10",
      "3.5000657730084843e-09",
      "1.7805435602868204e-09",
      "2.0496139363149837e-09"
    ],
    [
      "0.0009345293655031111",
      "0.00024341969083419194",
      "0.0040230243873272675",
      "0.000960045259047042",
      "0.000779030966067436",
      "0.00030248036119641744",
      "0.0016107467450956028",
      "-0.0006849868537608342",
      "-8.303979563637139e-05",
      "0.0005226248342254889",
      "-0.00020823178670591712",
      "-0.00010492490599798799",
      "-0.0017869997876925675",
      "0.0005119522226178424",
      "-0.00034051352756164684",
      "-8.282881817019454e-05",
      "0.0007574103476308118",
      "-0.0004595593957532888",
      "0.0007255900925243146",
      "0.000446345390821152",
      "-0.00024100164021705558",
      "0.00026175091920614565",
      "-0.00027260568334308105",
      "0.001516419821376447",
      "-0.0006589257456432737"
    ],
    [
      "0.00012232812926604562",
      "0.00012233005105991276",
      "0.00012233216578981285",
      "0.0001223541552522953",
      "0.0001223305148229674",
      "-1.2232801947073155e-09",
      "-1.2960766946296078e-09",
      "6.37900895636965e-09",
      "-2.1486639801263806e-09",
      "4.845072630201283e-09",
      "-4.759485377098987e-09",
      "6.881678389114358e-09",
      "-1.2180789843096913e-08",
      "4.425659151504834e-09",
      "-3.69481389973396e-09",
      "1.2064327333883813e-09",
      "2.604265856392217e-09",
      "-6.633885792139495e-09",
      "-4.695954422850459e-09",
      "1.0980401890422509e-09",
      "1.0548456534666557e-08",
      "-1.3325811744378874e-10",
      "4.993919925703842e-09",
      "5.924469310308803e-09",
      "-1.0570855816616764e-08"
    ],
    [
      "0.00012232744043975008",
      "0.00012232956996942492",
      "0.00012232625199339723",
      "0.00012232966047298003",
      "0.00012233023206568248",
      "2.467901458234222e-09",
      "1.2226697757920749e-09",
      "2.3948110401061624e-09",
      "7.507581924647698e-10",
      "1.8621800160882345e-09",
      "4.246776278198538e-09",
      "-3.3406396767520865e-09",
      "2.4804565836595293e-09",
      "2.1775691911966502e-09",
      "-1.4304885315520995e-09",
      "2.003525953525116e-09",
      "1.0618489543837447e-09",
      "-1.530779376191426e-09",
      "-4.06073133999878e-09",
      "1.9795782073492704e-09",
      "1.6062641871945241e-09",
      "-1.1933535659268438e-09",
      "5.5842266685957274e-09",
      "-2.526782924779243e-10",
      "2.143091408301008e-09"
    ],
    [
      "0.00012232625199339725",
      "0.00012232966047297987",
      "0.0001223302320656824",
      "0.00012232744043975006",
      "0.00012232956996942478",
      "2.4804565836694923e-09",
      "2.1775691911844902e-09",
      "1.2226697757405622e-09",
      "1.8621800160918296e-09",
      "-1.4304885313979863e-09",
      "2.394811040031684e-09",
      "4.246776278023682e-09",
      "7.507581925155895e-10",
      "-3.3406396766634743e-09",
      "2.4679014581687677e-09",
      "5.5842266685589245e-09",
      "-2.526782923977679e-10",
      "-1.0618489544022524e-09",
      "-1.9795782074267346e-09",
      "2.1430914083618984e-09",
      "1.5307793762190493e-09",
      "-1.6062641871623266e-09",
      "4.060731340009684e-09",
      "1.1933535658082823e-09",
      "2.003525953540003e-09"
    ],
    [
      "0.0001223243884457145",
      "0.00012232502807723954",
      "0.00012232511772980592",
      "0.00012232649721041384",
      "0.00012232604446833385",
      "1.6388437392663212e-09",
      "1.7934326315261811e-09",
      "-2.0221100697899593e-10",
      "8.260929358100858e-10",
      "1.1538489491536674e-09",
      "2.944521458092021e-09",
      "2.0490836629754293e-09",
      "1.334889568085507e-09",
      "-1.5419826078863283e-09",
      "2.4941561954565323e-09",
      "2.4960547809876314e-09",
      "1.511066058834043e-09",
      "-1.2447624714892938e-09",
      "-2.239244910886276e-09",
      "2.3798597633742156e-09",
      "1.0598093129040855e-09",
      "-1.9625777196127395e-09",
      "4.081020919191832e-09",
      "9.188674840871255e-10",
      "4.1713974866656805e-09"
    ],
    [
      "0.00012232402638223024",
      "0.00012232423011675477",
      "0.0001223268357363169",
      "0.0001223247442125717",
      "0.0001223242981639688",
      "3.51393385461438e-09",
      "2.1341848584284262e-09",
      "-2.0217013477110823e-10",
      "2.795503039244973e-09",
      "3.4876431815202863e-09",
      "1.0415742486165893e-09",
      "-2.6478911835467875e-10",
      "3.464294786731679e-09",
      "-1.2438227463346372e-09",
      "2.4982644380519176e-09",
      "3.712786487270393e-09",
      "2.3754566456190382e-09",
      "-6.782860949484377e-10",
      "-3.2215673918986076e-09",
      "3.421460895133131e-09",
      "2.1939902682881257e-09",
      "-2.3611385302120075e-09",
      "4.755875530203421e-09",
      "2.3807655784763743e-09",
      "4.115415300255571e-09"
    ],
    [
      "0.00012232220453704928",
      "0.00012232212463079073",
      "0.00012232278774605929",
      "0.00012232225872009045",
      "0.00012232179867609352",
      "2.961725330048987e-09",
      "1.1124260823607602e-09",
      "-6.504923439359524e-10",
      "2.641894050471755e-09",
      "3.1866483698987915e-09",
      "6.139231062908222e-10",
      "4.3184534561784695e-11",
      "2.4937689739366827e-09",
      "-3.2311864962338053e-10",
      "2.278504851829914e-09",
      "3.13025097280311e-09",
      "2.191228294845082e-09",
      "-7.521947292545838e-10",
      "-3.0233288483649106e-09",
      "2.3740474916447703e-09",
      "1.82965648155621e-09",
      "-1.621546084527661e-09",
      "3.4514918984352127e-09",
      "1.0373381409219576e-09",
      "2.940004595087777e-09"
    ],
    [
      "0.00012232321690381454",
      "0.00012232270306794396",
      "0.00012232308344290675",
      "0.0001223223472198461",
      "0.00012232257996963022",
      "3.6322757730595427e-09",
      "5.869241309591883e-10",
      "-6.410001472470427e-10",
      "3.160369085845245e-09",
      "3.5439754454853473e-09",
      "1.3869331206519772e-10",
      "-3.2162835999144074e-10",
      "2.993814570659336e-09",
      "-9.04881091146965e-10",
      "2.6328641515612828e-09",
      "3.8320195156280255e-09",
      "2.757817391214724e-09",
      "-1.0891759783068234e-09",
      "-3.748195718489956e-09",
      "2.98668589389509e-09",
      "1.966464645613491e-09",
      "-2.2468852635768872e-09",
      "3.725510649883015e-09",
      "1.3703047626298822e-09",
      "3.4589441038555357e-09"
    ],
    [
      "0.00012232276540726758",
      "0.00012232178169011617",
      "0.00012232177196307636",
      "0.00012232164636305647",
      "0.00012232223315883917",
      "2.8170765749205184e-09",
      "6.258445989643254e-10",
      "-6.700000407783504e-10",
      "2.8998742906490217e-09",
      "2.9682101130779497e-09",
      "2.364281109394018e-10",
      "-4.895263126453865e-10",
      "2.528885091555834e-09",
      "-4.000596834020865e-10",
      "2.402196167252194e-09",
      "3.4532347463020787e-09",
      "2.1600383206890285e-09",
      "-1.1183058360097433e-09",
      "-3.7210266930721507e-09",
      "2.2179660424435805e-09",
      "1.7787602773496688e-09",
      "-1.8470212480304311e-09",
      "3.002214884462856e-09",
      "1.1199452308998928e-09",
      "3.06641715070688e-09"
    ],
    [
      "0.00012232474584822855",
      "0.00012232311039309327",
      "0.000122322436109175",
      "0.00012232194449978754",
      "0.00012232341568619198",
      "3.4990745360836393e-09",
      "7.981282816865942e-10",
      "-2.9685834864982993e-10",
      "4.04557066763061e-09",
      "3.3611765491020834e-09",
      "-6.970244993695054e-11",
      "-7.495136098892681e-10",
      "2.812208171188763e-09",
      "-1.3084488443730148e-10",
      "2.934492627250722e-09",
      "4.61931533828317e-09",
      "2.23626019859112e-09",
      "-1.5994859541825798e-09",
      "-4.761732318959387e-09",
      "2.607101053481212e-09",
      "1.8335112340381865e-09",
      "-2.6473038323169325e-09",
      "3.195878079798999e-09",
      "1.1011676883086535e-09",
      "3.023970293643487e-09"
    ],
    [
      "0.00012232368304938778",
      "0.00012232228746478747",
      "0.00012232163930660166",
      "0.00012232174788517685",
      "0.00012232283653437862",
      "2.6088821192501204e-09",
      "8.315339257090734e-10",
      "1.0908013579472128e-11",
      "3.367868870397503e-09",
      "2.5741672075043963e-09",
      "4.433645174483208e-10",
      "-8.586042779127487e-11",
      "2.390270598932607e-09",
      "1.9730714443422181e-10",
      "2.7981997697576073e-09",
      "3.500065773005348e-09",
      "1.780543560288394e-09",
      "-1.4434139519359607e-09",
      "-4.066429609467291e-09",
      "2.049613936309885e-09",
      "1.4151134349749465e-09",
      "-1.7128101409774857e-09",
      "2.6304642908318078e-09",
      "8.201634035082183e-10",
      "2.7257976750970356e-09"
    ],
    [
      "0.004023024387324576",
      "0.0009600452590450916",
      "0.0007790309660668483",
      "0.0009345293655024184",
      "0.00024341969083472206",
      "-0.0017869997876902412",
      "0.0005119522226175197",
      "0.0016107467450935783",
      "0.0005226248342272225",
      "-0.00034051352756024817",
      "-0.0006849868537598896",
      "-0.00020823178670686926",
      "-8.303979563700827e-05",
      "-0.0001049249059977071",
      "0.00030248036119718305",
      "-0.0002726056833402691",
      "0.0015164198213752187",
      "-0.000757410347631909",
      "-0.00044634539082108313",
      "-0.0006589257456426504",
      "0.000459559395752341",
      "0.0002410016402166704",
      "-0.0007255900925236005",
      "-0.00026175091920678913",
      "-8.282881816951039e-05"
    ],
    [
      "0.00012233216578981328",
      "0.00012235415525229572",
      "0.00012233051482296757",
      "0.00012232812926604565",
      "0.00012233005105991268",
      "-1.2180789843584366e-08",
      "4.4256591515999716e-09",
      "-1.2960766947427878e-09",
      "4.8450726302054196e-09",
      "-3.6948138998406254e-09",
      "6.3790089565175016e-09",
      "-4.759485377006725e-09",
      "-2.148663980223007e-09",
      "6.8816783891066774e-09",
      "-1.223280194682391e-09",
      "4.993919925718512e-09",
      "5.9244693105580396e-09",
      "-2.604265856512205e-09",
      "-1.0980401889869375e-09",
      "-1.0570855816903123e-08",
      "6.633885792228708e-09",
      "-1.0548456534629087e-08",
      "4.695954422932027e-09",
      "1.3325811745563422e-10",
      "1.2064327333601227e-09"
    ],
    [
      "0.00012233051482296754",
      "0.00012232812926604562",
      "0.0001223300510599127",
      "0.00012233216578981306",
      "0.0001223541552522957",
      "-2.148663980188903e-09",
      "6.8816783891273495e-09",
      "4.425659151541842e-09",
      "-3.694813899720212e-09",
      "-1.223280194738223e-09",
      "-1.2960766947151502e-09",
      "6.3790089564840496e-09",
      "4.845072630202802e-09",
      "-4.7594853770449214e-09",
      "-1.218078984338107e-08",
      "4.695954422879283e-09",
      "1.332581174469641e-10",
      "-5.9244693104833005e-09",
      "1.0570855816866692e-08",
      "1.2064327333649142e-09",
      "2.6042658564742546e-09",
      "-6.633885792294803e-09",
      "1.0980401889667955e-09",
      "1.0548456534760634e-08",
      "4.993919925761723e-09"
    ],
    [
      "0.00012233023206568237",
      "0.00012232744043975006",
      "0.00012232956996942478",
      "0.00012232625199339725",
      "0.00012232966047298003",
      "7.507581924994675e-10",
      "-3.340639676665697e-09",
      "2.1775691911902015e-09",
      "-1.430488531481484e-09",
      "2.4679014581785814e-09",
      "1.2226697757412943e-09",
      "2.394811040102279e-09",
      "1.8621800160922703e-09",
      "4.2467762781258255e-09",
      "2.480456583657902e-09",
      "4.060731339931207e-09",
      "1.1933535658958923e-09",
      "2.526782924211061e-10",
      "-2.1430914083066316e-09",
      "2.003525953470872e-09",
      "1.0618489543805435e-09",
      "-1.5307793762784492e-09",
      "1.9795782073850873e-09",
      "1.6062641871925093e-09",
      "5.584226668613153e-09"
    ],
    [
      "0.00012232511772980597",
      "0.00012232649721041373",
      "0.00012232604446833388",
      "0.0001223243884457145",
      "0.00012232502807723965",
      "1.3348895680639057e-09",
      "-1.5419826079242652e-09",
      "1.7934326315451382e-09",
      "1.1538489491239485e-09",
      "2.4941561954448793e-09",
      "-2.0221100700525468e-10",
      "2.9445214581241173e-09",
      "8.260929357743993e-10",
      "2.0490836629926756e-09",
      "1.638843739247828e-09",
      "4.0810209191789885e-09",
      "9.188674840822105e-10",
      "-1.511066058838322e-09",
      "-2.3798597633612793e-09",
      "4.171397486648107e-09",
      "1.2447624714600687e-09",
      "-1.0598093129071419e-09",
      "2.239244910889147e-09",
      "1.962577719610109e-09",
      "2.4960547810071806e-09"
    ],
    [
      "0.00012232683573631687",
      "0.00012232474421257168",
      "0.00012232429816396882",
      "0.0001223240263822302",
      "0.00012232423011675472",
      "3.4642947866859764e-09",
      "-1.2438227463543005e-09",
      "2.1341848583826393e-09",
      "3.487643181469931e-09",
      "2.498264438065137e-09",
      "-2.0217013478332024e-10",
      "1.0415742485846825e-09",
      "2.795503039240217e-09",
      "-2.647891183488679e-10",
      "3.5139338545848476e-09",
      "4.755875530196194e-09",
      "2.3807655784957315e-09",
      "-2.3754566455981234e-09",
      "-3.42146089512068e-09",
      "4.115415300260203e-09",
      "6.782860949742461e-10",
      "-2.1939902682533266e-09",
      "3.2215673918968528e-09",
      "2.361138530206961e-09",
      "3.7127864872654193e-09"
    ],
    [
      "0.00012232278774605926",
      "0.00012232225872009045",
      "0.00012232179867609355",
      "0.00012232220453704926",
      "0.00012232212463079073",
      "2.493768973914761e-09",
      "-3.231186496525718e-10",
      "1.1124260823471382e-09",
      "3.1866483698940666e-09",
      "2.2785048518112532e-09",
      "-6.504923439638821e-10",
      "6.139231062728931e-10",
      "2.6418940504553566e-09",
      "4.3184534540160327e-11",
      "2.9617253300374286e-09",
      "3.451491898441007e-09",
      "1.037338140917596e-09",
      "-2.191228294858333e-09",
      "-2.374047491643732e-09",
      "2.9400045950954617e-09",
      "7.521947292521096e-10",
      "-1.8296564815623733e-09",
      "3.0233288483760945e-09",
      "1.6215460845254023e-09",
      "3.1302509728173784e-09"
    ],
    [
      "0.00012232308344290675",
      "0.0001223223472198461",
      "0.0001223225799696303",
      "0.00012232321690381433",
      "0.00012232270306794404",
      "2.9938145706285335e-09",
      "-9.04881091160111e-10",
      "5.86924130930962e-10",
      "3.5439754454511243e-09",
      "2.632864151563333e-09",
      "-6.41000147259879e-10",
      "1.3869331204457507e-10",
      "3.1603690858458495e-09",
      "-3.2162835999978906e-10",
      "3.6322757730331453e-09",
      "3.7255106498732214e-09",
      "1.3703047626357606e-09",
      "-2.7578173911927788e-09",
      "-2.986685893880666e-09",
      "3.458944103865909e-09",
      "1.0891759783340074e-09",
      "-1.966464645596578e-09",
      "3.748195718501404e-09",
      "2.246885263574405e-09",
      "3.832019515624135e-09"
    ],
    [
      "0.00012232177196307628",
      "0.00012232164636305644",
      "0.00012232223315883906",
      "0.0001223227654072677",
      "0.00012232178169011617",
      "2.5288850915394367e-09",
      "-4.0005968342098785e-10",
      "6.258445989454812e-10",
      "2.968210113070026e-09",
      "2.40219616724481e-09",
      "-6.700000407997323e-10",
      "2.364281109213767e-10",
      "2.899874290642442e-09",
      "-4.895263126612178e-10",
      "2.8170765749063413e-09",
      "3.0022148844646527e-09",
      "1.119945230900947e-09",
      "-2.160038320689278e-09",
      "-2.2179660424463222e-09",
      "3.0664171507174412e-09",
      "1.1183058360209224e-09",
      "-1.7787602773539733e-09",
      "3.7210266930839893e-09",
      "1.8470212480259344e-09",
      "3.453234746305526e-09"
    ],
    [
      "0.00012232243610917494",
      "0.0001223219444997875",
      "0.00012232341568619188",
      "0.0001223247458482283",
      "0.00012232311039309324",
      "2.812208171181923e-09",
      "-1.3084488443829203e-10",
      "7.981282816603666e-10",
      "3.361176549079286e-09",
      "2.9344926272645156e-09",
      "-2.9685834865471087e-10",
      "-6.97024499525269e-11",
      "4.045570667627043e-09",
      "-7.495136098983882e-10",
      "3.4990745360534815e-09",
      "3.1958780797970968e-09",
      "1.1011676883302744e-09",
      "-2.2362601985614998e-09",
      "-2.6071010534786557e-09",
      "3.023970293657306e-09",
      "1.5994859542092487e-09",
      "-1.8335112340373653e-09",
      "4.761732318959411e-09",
      "2.6473038322971116e-09",
      "4.61931533826635e-09"
    ],
    [
      "0.0001223216393066016",
      "0.00012232174788517696",
      "0.00012232283653437862",
      "0.0001223236830493878",
      "0.00012232228746478747",
      "2.3902705989314436e-09",
      "1.973071444272959e-10",
      "8.315339257095206e-10",
      "2.5741672075133687e-09",
      "2.7981997697437334e-09",
      "1.0908013568450792e-11",
      "4.4336451745179835e-10",
      "3.367868870389413e-09",
      "-8.586042780186007e-11",
      "2.6088821192480094e-09",
      "2.6304642908259513e-09",
      "8.201634035044046e-10",
      "-1.7805435602910107e-09",
      "-2.0496139363061725e-09",
      "2.725797675094616e-09",
      "1.443413951924496e-09",
      "-1.4151134349885917e-09",
      "4.0664296094695854e-09",
      "1.7128101409711253e-09",
      "3.500065773016127e-09"
    ],
    [
      "0.0007790309660664728",
      "0.0009345293655026578",
      "0.00024341969083442675",
      "0.004023024387324384",
      "0.0009600452590454296",
      "-8.30397956366569e-05",
      "-0.00010492490599806616",
      "0.0005119522226170795",
      "-0.0003405135275608113",
      "0.0003024803611966548",
      "0.0016107467450942813",
      "-0.0006849868537599359",
      "0.0005226248342257722",
      "-0.00020823178670596518",
      "-0.001786999787690269",
      "-0.0007255900925235419",
      "-0.0002617509192061887",
      "-0.0015164198213748412",
      "0.0006589257456422904",
      "-8.282881817016257e-05",
      "0.000757410347630941",
      "-0.00045955939575279215",
      "0.0004463453908214664",
      "-0.00024100164021702145",
      "-0.00027260568334223554"
    ],
    [
      "0.00024341969083420354",
      "0.0040230243873273",
      "0.0009600452590469025",
      "0.0007790309660672927",
      "0.000934529365503173",
      "0.0005226248342262108",
      "-0.00020823178670651682",
      "-0.00010492490599757425",
      "0.0003024803611965969",
      "-0.0017869997876926963",
      "0.0005119522226177832",
      "0.0016107467450954822",
      "-0.0003405135275609426",
      "-0.0006849868537611299",
      "-8.303979563655584e-05",
      "0.0004463453908203655",
      "-0.00024100164021652494",
      "0.00026175091920629316",
      "8.282881816965282e-05",
      "-0.0002726056833413301",
      "0.0015164198213762827",
      "-0.0007574103476312757",
      "-0.0006589257456434745",
      "0.0004595593957527861",
      "-0.0007255900925242423"
    ],
    [
      "0.0001223300510599128",
      "0.000122332165789813",
      "0.00012235415525229564",
      "0.00012233051482296752",
      "0.00012232812926604565",
      "4.845072630237048e-09",
      "-4.7594853771226855e-09",
      "6.881678389170573e-09",
      "-1.2232801947575191e-09",
      "-1.2180789843348998e-08",
      "4.42565915151737e-09",
      "-1.2960766947085115e-09",
      "-3.6948138997197814e-09",
      "6.379008956476666e-09",
      "-2.1486639802041294e-09",
      "1.0980401889899846e-09",
      "1.0548456534778913e-08",
      "-1.3325811743198495e-10",
      "-1.2064327333703264e-09",
      "4.9939199257730595e-09",
      "5.924469310468728e-09",
      "-2.60426585648979e-09",
      "-1.0570855816854097e-08",
      "6.633885792297074e-09",
      "4.695954422890719e-09"
    ],
    [
      "0.00012232956996942478",
      "0.0001223262519933973",
      "0.00012232966047297995",
      "0.0001223302320656824",
      "0.00012232744043975006",
      "1.8621800160953567e-09",
      "4.24677627807922e-09",
      "-3.340639676644263e-09",
      "2.4679014581864533e-09",
      "2.4804565836775474e-09",
      "2.1775691912227366e-09",
      "1.2226697757198084e-09",
      "-1.430488531407317e-09",
      "2.3948110400656728e-09",
      "7.507581924672907e-10",
      "1.9795782074094287e-09",
      "1.6062641871843368e-09",
      "-1.19335356587018e-09",
      "-2.003525953481641e-09",
      "5.584226668612592e-09",
      "-2.526782923924484e-10",
      "-1.0618489543977379e-09",
      "2.143091408296989e-09",
      "1.5307793762365264e-09",
      "4.06073133995018e-09"
    ],
    [
      "0.00012232604446833385",
      "0.0001223243884457145",
      "0.0001223250280772396",
      "0.00012232511772980592",
      "0.00012232649721041384",
      "8.260929358035629e-10",
      "2.0490836629905266e-09",
      "-1.5419826078637187e-09",
      "2.4941561954382437e-09",
      "1.6388437392383373e-09",
      "1.7934326315461803e-09",
      "-2.022110069924622e-10",
      "1.1538489491411729e-09",
      "2.9445214581172265e-09",
      "1.3348895680655702e-09",
      "2.239244910880706e-09",
      "1.962577719600816e-09",
      "-9.188674840729976e-10",
      "-4.171397486644427e-09",
      "2.496054781005643e-09",
      "1.5110660588274236e-09",
      "-1.2447624714953482e-09",
      "2.3798597633540485e-09",
      "1.0598093129059654e-09",
      "4.081020919170628e-09"
    ],
    [
      "0.00012232429816396885",
      "0.00012232402638223024",
      "0.00012232423011675472",
      "0.00012232683573631687",
      "0.00012232474421257168",
      "2.79550303926946e-09",
      "-2.647891183249112e-10",
      "-1.2438227463028964e-09",
      "2.498264438048657e-09",
      "3.513933854612828e-09",
      "2.1341848584245852e-09",
      "-2.021701347621765e-10",
      "3.4876431815076374e-09",
      "1.0415742486168385e-09",
      "3.464294786687856e-09",
      "3.2215673918935813e-09",
      "2.3611385302121014e-09",
      "-2.380765578442676e-09",
      "-4.1154153002326206e-09",
      "3.71278648726707e-09",
      "2.3754566456013945e-09",
      "-6.782860949802795e-10",
      "3.421460895116183e-09",
      "2.193990268252548e-09",
      "4.75587553015289e-09"
    ],
    [
      "0.00012232179867609352",
      "0.00012232220453704926",
      "0.00012232212463079073",
      "0.00012232278774605929",
      "0.00012232225872009042",
      "2.6418940504834473e-09",
      "4.318453455804006e-11",
      "-3.2311864961648257e-10",
      "2.27850485182332e-09",
      "2.9617253300406894e-09",
      "1.1124260823619987e-09",
      "-6.504923439442448e-10",
      "3.1866483698963513e-09",
      "6.139231062906171e-10",
      "2.493768973920109e-09",
      "3.0233288483737784e-09",
      "1.6215460845270951e-09",
      "-1.037338140911002e-09",
      "-2.9400045950911314e-09",
      "3.1302509728107845e-09",
      "2.1912282948393703e-09",
      "-7.521947292641869e-10",
      "2.3740474916344587e-09",
      "1.8296564815523158e-09",
      "3.4514918984253577e-09"
    ],
    [
      "0.00012232257996963022",
      "0.0001223232169038145",
      "0.00012232270306794404",
      "0.00012232308344290675",
      "0.00012232234721984615",
      "3.16036908586178e-09",
      "-3.2162835998271895e-10",
      "-9.048810911401111e-10",
      "2.63286415156379e-09",
      "3.6322757730470407e-09",
      "5.869241309513263e-10",
      "-6.410001472445045e-10",
      "3.543975445464782e-09",
      "1.3869331205865854e-10",
      "2.9938145706296204e-09",
      "3.748195718493426e-09",
      "2.2468852635821047e-09",
      "-1.370304762618564e-09",
      "-3.4589441038562644e-09",
      "3.832019515625272e-09",
      "2.757817391193347e-09",
      "-1.0891759783320286e-09",
      "2.98668589387722e-09",
      "1.966464645587736e-09",
      "3.725510649863083e-09"
    ],
    [
      "0.0001223222331588392",
      "0.00012232276540726753",
      "0.00012232178169011628",
      "0.00012232177196307625",
      "0.00012232164636305642",
      "2.899874290650166e-09",
      "-4.895263126567369e-10",
      "-4.0005968340476575e-10",
      "2.4021961672501484e-09",
      "2.8170765749026443e-09",
      "6.258445989475684e-10",
      "-6.700000407895657e-10",
      "2.9682101130699538e-09",
      "2.3642811093250706e-10",
      "2.5288850915462597e-09",
      "3.7210266930750277e-09",
      "1.8470212480247091e-09",
      "-1.119945230903673e-09",
      "-3.0664171507173684e-09",
      "3.453234746302359e-09",
      "2.1600383206766713e-09",
      "-1.1183058360233732e-09",
      "2.217966042443986e-09",
      "1.778760277351585e-09",
      "3.002214884461174e-09"
    ],
    [
      "0.00012232341568619182",
      "0.00012232474584822833",
      "0.00012232311039309321",
      "0.00012232243610917485",
      "0.0001223219444997875",
      "4.045570667627282e-09",
      "-7.495136099030934e-10",
      "-1.3084488444924211e-10",
      "2.93449262724643e-09",
      "3.4990745360704007e-09",
      "7.981282816578752e-10",
      "-2.9685834866660583e-10",
      "3.3611765490939944e-09",
      "-6.970244995071217e-11",
      "2.8122081711722854e-09",
      "4.761732318960004e-09",
      "2.6473038323183036e-09",
      "-1.1011676883158841e-09",
      "-3.023970293654799e-09",
      "4.619315338288888e-09",
      "2.2362601985842352e-09",
      "-1.59948595419714e-09",
      "2.6071010534894616e-09",
      "1.8335112340383407e-09",
      "3.1958780797974426e-09"
    ],
    [
      "0.00012232283653437867",
      "0.0001223236830493878",
      "0.00012232228746478747",
      "0.00012232163930660158",
      "0.00012232174788517685",
      "3.3678688703947298e-09",
      "-8.58604278136914e-11",
      "1.9730714442829315e-10",
      "2.7981997697478147e-09",
      "2.608882119239454e-09",
      "8.315339256982415e-10",
      "1.0908013562327429e-11",
      "2.5741672075053624e-09",
      "4.4336451744484326e-10",
      "2.3902705989280583e-09",
      "4.066429609472753e-09",
      "1.7128101409776936e-09",
      "-8.201634035135508e-10",
      "-2.725797675104741e-09",
      "3.5000657730225865e-09",
      "1.7805435602866128e-09",
      "-1.4434139519334475e-09",
      "2.0496139363090127e-09",
      "1.4151134349819925e-09",
      "2.630464290835256e-09"
    ]
  ],
  "rational_Q": [
    [
      "0.00029480163292506416",
      "0.000986605594933313",
      "0.0011621875475314525",
      "0.0011621875475318786",
      "0.0009866055949343574",
      "0.0009866055949333797",
      "0.00029480163292454494",
      "0.0009866055949348156",
      "0.0011621875475316462",
      "0.001162187547530301",
      "0.0011621875475314742",
      "0.0009866055949347718",
      "0.0002948016329255613",
      "0.0009866055949341037",
      "0.0011621875475303289",
      "0.0011621875475318311",
      "0.0011621875475316063",
      "0.0009866055949340879",
      "0.0002948016329249771",
      "0.0009866055949340003",
      "0.0009866055949342973",
      "0.0011621875475302584",
      "0.0011621875475302985",
      "0.0009866055949339992",
      "0.0002948016329252841",
      "0.0002493790915497431",
      "-0.0003338892876488905",
      "-0.0003338913320137036",
      "0.0002493819201197724",
      "0.00024937909154974737",
      "0.0001724635331036952",
      "0.00024938060225049974",
      "-0.00033389010720840637",
      "-0.00033388757521727284",
      "-0.00033388928764888136",
      "0.00024938060225047285",
      "0.00017246747991009",
      "0.000249382303469524",
      "-0.000333890351703035",
      "-0.00033389133201370034",
      "-0.0003338901072084087",
      "0.00024938230346951246",
      "0.00017246747990980657",
      "0.0002493815030577381",
      "0.0002493819201197676",
      "-0.00033388757521728423",
      "-0.0003338903517030329",
      "0.0002493815030577217",
      "0.00017246353310407248",
      "-3.7621756108700124e-05",
      "-0.0009279608671473016",
      "-0.00014308375097048506",
      "-0.00014308272325688268",
      "0.0002493819201192882",
      "0.0008642755233339411",
      "-3.762223235978581e-05",
      "-0.0009279626012894459",
      "-0.0009279631338296243",
      "-0.00014308375097016272",
      "0.00024938150305794064",
      "0.0008642732928367083",
      "-3.7620844156144436e-05",
      "-3.7621095249245575e-05",
      "-0.0009279610582966754",
      "-0.00014308617422563615",
      "0.0002493823034695258",
      "0.0008642732928366653",
      "0.0008642755233336655",
      "-3.762159650315113e-05",
      "-0.000927960603892362",
      "-0.00014308617422494857",
      "0.0002493806022503548",
      "0.0002529416108553527",
      "-0.0009279610582970038",
      "-0.0009279631338296546",
      "-0.00033388757521713645",
      "-3.762159650404629e-05",
      "0.001039852956801855",
      "0.0002529425568413762",
      "0.0002529405732304767",
      "-0.000927962601290658",
      "-0.0003338913320142799",
      "-3.762109524928719e-05",
      "0.0010398560960704197",
      "0.001039856096071163",
      "0.0002529425568416406",
      "-0.0009279608671472752",
      "-0.00033389035170313666",
      "-3.762084415638718e-05",
      "-3.76222323601953e-05",
      "0.0010398529568011227",
      "0.00025294161085573634",
      "-0.0009279606038932652",
      "-0.00033389010720873515",
      "-3.762159650307242e-05",
      "-3.762109524926882e-05",
      "-0.000333890351702633",
      "-0.0009279606038940522",
      "0.000252941610854855",
      "0.0010398529568013818",
      "0.0010398560960712116",
      "-3.762084415591515e-05",
      "-0.00033389010720891307",
      "-0.000927961058297076",
      "0.00025294255684134856",
      "0.0002529405732292348",
      "0.00103985609607124",
      "-3.7622232359150766e-05",
      "-0.00033388928764869417",
      "-0.0009279631338303005",
      "-0.000927962601290628",
      "0.0002529425568408205",
      "0.0010398529568013697",
      "-3.7621756108274466e-05",
      "-0.0003338875752177331",
      "0.0008642755233337281",
      "0.0002493815030573156",
      "-0.00014308617422512842",
      "-0.0009279606038935938",
      "-3.762175610796629e-05",
      "-3.762223236023532e-05",
      "0.0008642732928375956",
      "0.0002493823034700464",
      "-0.00014308617422586494",
      "-0.0009279608671470652",
      "-0.0009279626012906553",
      "-3.7620844155594414e-05",
      "0.0008642732928372381",
      "0.0002493806022502405",
      "-0.0001430837509703952",
      "-0.0001430827232573271",
      "-0.000927963133829727",
      "-3.7621095249620926e-05",
      "0.0008642755233340518",
      "0.0002493790915500232",
      "0.00024938192011931295",
      "-0.0001430837509701238",
      "-0.00092796105829671",
      "-3.76215965031466e-05",
      "-3.7621756108754835e-05",
      "0.0008642755233339246",
      "0.0002493815030579543",
      "-0.00014308617422560468",
      "-0.0009279606038924467",
      "-0.0009279608671473374",
      "-3.7622232359811594e-05",
      "0.0008642732928367337",
      "0.0002493823034695465",
      "-0.00014308617422493367",
      "-0.0001430837509704686",
      "-0.0009279626012894493",
      "-3.76208441561223e-05",
      "0.0008642732928366919",
      "0.00024938060225038856",
      "0.0002493790915496659",
      "-0.0003338892876482659",
      "-0.00033389133201294335",
      "-0.000333887575217132",
      "0.00024937909154964003",
      "0.0001724635331039415",
      "0.00024938060224976487",
      "-0.00033389010720781374",
      "-0.0003338903517026206",
      "-0.000333889287648255",
      "0.00024938060224974904",
      "0.00017246747990955157",
      "0.0002493823034693587",
      "0.0002493815030572931",
      "-0.0003338913320129525",
      "-0.0003338901072078172",
      "0.0002493823034693555",
      "0.00017246747990970387",
      "-3.762175610846174e-05",
      "-0.0009279608671474746",
      "-0.0009279626012906903",
      "-0.0001430827232566811",
      "0.00024938192012032413",
      "0.0008642755233343425",
      "-3.7622232360494466e-05",
      "-3.7620844155910215e-05",
      "-0.000927963133830668",
      "-0.00014308375097076462",
      "0.00024938150305779216",
      "0.0008642732928374371",
      "0.0008642732928375595",
      "-3.762109524953565e-05",
      "-0.0009279610582968227",
      "-0.00014308617422483828",
      "0.000249382303470045",
      "0.0002529416108546388",
      "0.0002529425568416681",
      "-0.0009279631338306434",
      "-0.00033388757521800425",
      "-3.7621596502677627e-05",
      "0.0010398529568012831",
      "0.0010398560960712927",
      "0.0002529405732293966",
      "-0.0009279626012903276",
      "-0.0003338913320135971",
      "-3.7621095249498384e-05",
      "-3.762084415558359e-05",
      "0.0010398560960704797",
      "0.0002529425568414023",
      "-0.0009279608671475955",
      "-0.0003338903517033351",
      "0.0010398529568011524",
      "-3.7621095249467586e-05",
      "-0.000333890351703356",
      "-0.0009279606038928082",
      "0.0002529416108549005",
      "0.00025294255684078445",
      "0.001039856096070478",
      "-3.762084415501435e-05",
      "-0.0003338901072080822",
      "-0.0009279610582965163",
      "-0.0009279631338297477",
      "0.00025294057322885767",
      "0.0010398560960698316",
      "-3.7622232359856555e-05",
      "-0.00033388928764872214",
      "-3.762159650401961e-05",
      "-0.00033389133201430093",
      "-0.0009279608671473188",
      "0.00025294161085576497",
      "0.0002529416108553646",
      "0.0010398529568018406",
      "-3.762109524926325e-05",
      "-0.00033389035170316045",
      "-0.0009279606038932848",
      "-0.0009279610582969893",
      "0.000252942556841423",
      "0.0010398560960704203",
      "-3.762084415642075e-05",
      "-0.0003338901072087469",
      "0.00024938192012031606",
      "-0.0001430837509707769",
      "-0.0009279610582968251",
      "-0.0009279606038940124",
      "-3.7621756108485695e-05",
      "0.0008642755233342778",
      "0.00024938150305781927",
      "-0.00014308617422486073",
      "-0.00014308617422518135",
      "-0.0009279608671474032",
      "-3.762223236050558e-05",
      "0.0008642732928373997",
      "0.00024938230347004074",
      "0.00024937909155002986",
      "-0.00033388928764913555",
      "-0.00033389010720889914",
      "-0.000333887575218003",
      "0.00024937909155002785",
      "0.0001724635331041538",
      "0.0002493806022507029",
      "0.0002493823034700416",
      "-0.0003338903517033597",
      "-0.00033388928764915626",
      "0.0002493806022507043",
      "0.00017246747991020312",
      "-3.762175610802123e-05",
      "-3.762223235912961e-05",
      "-0.0009279626012903105",
      "-0.00014308272325806173",
      "0.0002493819201195327",
      "0.0008642755233338928",
      "0.0008642732928371882",
      "-3.762084415507418e-05",
      "-0.0009279631338294079",
      "-0.00014308375097075348",
      "0.0002493815030576718",
      "0.001039852956801385",
      "0.0002529425568414219",
      "-0.0009279631338294406",
      "-0.000333887575217345",
      "-3.762159650381382e-05",
      "-3.7621095249565536e-05",
      "0.0010398560960698207",
      "0.0002529405732300028",
      "-0.0009279626012897508",
      "-0.00033389133201382605",
      "0.0002529416108548278",
      "-0.0009279610582970649",
      "-0.0003338892876487018",
      "-3.7621756108278e-05",
      "-3.7621596503006404e-05",
      "0.0010398529568013293",
      "0.0002529425568413269",
      "-0.0009279631338303169",
      "-0.00033388757521774984",
      "-3.7621596502669387e-05",
      "-0.00033389133201359707",
      "-0.0009279608671475628",
      "-0.0009279606038935474",
      "0.0002529416108546779",
      "0.0010398529568012534",
      "-3.76210952494502e-05",
      "-0.0003338903517033315",
      "0.0002493819201195403",
      "-0.00014308375097074787",
      "-0.0001430861742258978",
      "-0.0009279606038927612",
      "-3.7621756108028027e-05",
      "0.0008642755233339043",
      "0.0002493815030576723",
      "0.0002493790915498244",
      "0.0002493806022502214",
      "-0.0003338901072080937",
      "-0.00033388757521733",
      "0.0002493790915498185",
      "0.00017246353310401165",
      "0.0008642755233340202",
      "-3.762223235988665e-05",
      "-0.0009279626012897118",
      "-0.00014308272325672892",
      "0.0002493819201199845",
      "-3.7621756107973234e-05",
      "-0.0009279608671469956",
      "-0.0001430837509704234",
      "0.00024937909154999153",
      "0.0002529416108549713",
      "-0.0009279610582964726",
      "-0.0003338892876487507",
      "-3.762159650383326e-05",
      "-0.0003338913320138056",
      "0.000249381920119966",
      "0.0002947318995185957",
      "0.000260494544447066",
      "-0.00026049515933071997",
      "-0.0002947337754063834",
      "-0.0002947318995185934",
      "-2.237830123621137e-19",
      "0.00029473353221883415",
      "0.0002604982857527483",
      "-0.0002604999807039304",
      "-0.0002604945444470667",
      "-0.0002947335322188176",
      "2.8052059185960943e-18",
      "0.00029473357851930867",
      "0.00026049777932441224",
      "0.00026049515933072837",
      "-0.000260498285752741",
      "-0.0002947335785192978",
      "-5.593748557954465e-18",
      "0.00029473404195406604",
      "0.0002947337754063638",
      "0.0002604999807039255",
      "-0.00026049777932439126",
      "-0.0002947340419540599",
      "-4.539857202552472e-18",
      "0.0009472612933066529",
      "0.00019392730730321493",
      "-0.0008523497967172657",
      "-0.0008523494478609321",
      "-0.00029473377540572366",
      "1.3686723017435535e-09",
      "0.0009472605377439405",
      "0.0001939263889078222",
      "0.00019392439809956904",
      "-0.0008523497967175258",
      "-0.00029473404195440593",
      "6.184392054269256e-10",
      "0.0009472623650726452",
      "0.0009472618869870351",
      "0.00019392721041059253",
      "-0.0008523489241520917",
      "-0.0002947335785189393",
      "-6.184387805167753e-10",
      "-1.3686724016251267e-09",
      "0.0009472614395561466",
      "0.0001939272047588126",
      "-0.0008523489241521507",
      "-0.0002947335322188131",
      "0.0010086210832704503",
      "0.00019392721041137324",
      "0.00019392439809961",
      "-0.00026049998070347717",
      "-0.0009472614395574642",
      "3.5696680046705805e-12",
      "0.0010086239684870498",
      "0.0010086230500324146",
      "0.0001939263889084547",
      "-0.0002604951593308314",
      "-0.0009472618869872992",
      "4.293763441153915e-10",
      "-4.2937714925604357e-10",
      "0.0010086239684876483",
      "0.0001939273073044231",
      "-0.000260497779324432",
      "-0.0009472623650735128",
      "-0.0009472605377443326",
      "-3.57085938619578e-12",
      "0.001008621083269568",
      "0.00019392720475894836",
      "-0.000260498285752697",
      "0.0009472614395574515",
      "0.0009472618869870965",
      "0.0002604977793243783",
      "-0.0001939272047583867",
      "-0.0010086210832707051",
      "-3.570194427796007e-12",
      "-4.293771254136592e-10",
      "0.0009472623650741599",
      "0.00026049828575316333",
      "-0.0001939272104112331",
      "-0.001008623968487291",
      "-0.0010086230500331137",
      "4.293763674206971e-10",
      "0.0009472605377444555",
      "0.0002604945444472624",
      "-0.00019392439809896536",
      "-0.00019392638890826158",
      "-0.0010086239684873896",
      "3.5696719547730228e-12",
      "0.0009472612933072477",
      "0.00026049998070430675",
      "-1.368672418185991e-09",
      "0.0002947340419537728",
      "0.0008523489241530483",
      "-0.00019392720475881634",
      "-0.0009472612933067547",
      "-0.0009472605377444047",
      "-6.184382791002803e-10",
      "0.00029473357851966136",
      "0.000852348924152568",
      "-0.00019392730730384965",
      "-0.0001939263889082559",
      "-0.0009472623650738296",
      "6.184382560580541e-10",
      "0.00029473353221877425",
      "0.0008523497967176201",
      "0.0008523494478618595",
      "-0.000193924398099173",
      "-0.0009472618869869161",
      "1.368672805853494e-09",
      "0.00029473189951899413",
      "0.00029473377540572903",
      "0.0008523497967175734",
      "-0.0001939272104106469",
      "-0.0009472614395561934",
      "-0.0009472612933067251",
      "-1.368672330953845e-09",
      "0.0002947340419544084",
      "0.0008523489241521181",
      "-0.00019392720475880368",
      "-0.0001939273073032254",
      "-0.0009472605377439362",
      "-6.184392262528561e-10",
      "0.00029473357851894617",
      "0.0008523489241521698",
      "0.0008523497967172682",
      "-0.00019392638890780814",
      "-0.0009472623650726393",
      "6.184388061874996e-10",
      "0.00029473353221882043",
      "0.00029473189951832924",
      "0.0002604945444468902",
      "-0.0002604951593301491",
      "-0.0002604999807034689",
      "-0.00029473189951833423",
      "1.907870813432954e-18",
      "0.0002947335322184874",
      "0.0002604982857520464",
      "0.0002604977793243759",
      "-0.00026049454444688417",
      "-0.0002947335322184877",
      "-1.9802884349802623e-18",
      "0.00029473357851865224",
      "0.0002947340419537365",
      "0.0002604951593301218",
      "-0.00026049828575203424",
      "-0.0002947335785186631",
      "-5.060028954610669e-18",
      "0.0009472612933075859",
      "0.0001939273073029935",
      "0.00019392638890846614",
      "-0.0008523494478624414",
      "-0.00029473377540677453",
      "1.368673291513971e-09",
      "0.0009472605377441382",
      "0.0009472623650741623",
      "0.00019392439809901162",
      "-0.0008523497967178428",
      "-0.00029473404195410913",
      "6.184387450888128e-10",
      "-6.184383378587105e-10",
      "0.0009472618869871316",
      "0.00019392721041083902",
      "-0.0008523489241529117",
      "-0.0002947335785194013",
      "0.0010086210832699332",
      "0.0010086239684876884",
      "0.00019392439809904222",
      "-0.00026049998070445127",
      "-0.0009472614395572257",
      "3.5706765234961573e-12",
      "4.2937635883023136e-10",
      "0.001008623050032863",
      "0.00019392638890871876",
      "-0.0002604951593306024",
      "-0.0009472618869873277",
      "-0.0009472623650738226",
      "-4.2937656320878735e-10",
      "0.0010086239684871407",
      "0.00019392730730321457",
      "-0.00026049777932487004",
      "-3.570932440788004e-12",
      "0.0009472618869871273",
      "0.0002604977793249568",
      "-0.00019392720475896568",
      "-0.0010086210832692024",
      "-0.0010086239684873948",
      "-4.2937655617716515e-10",
      "0.0009472623650730945",
      "0.0002604982857525517",
      "-0.00019392721041034398",
      "-0.00019392439809917715",
      "-0.0010086230500315832",
      "4.2937587722828493e-10",
      "0.0009472605377437025",
      "0.0002604945444473246",
      "0.0009472614395574647",
      "0.00026049515933082736",
      "-0.0001939273073044388",
      "-0.0010086210832695947",
      "-0.0010086210832704371",
      "-3.5696398949701325e-12",
      "0.0009472618869872959",
      "0.00026049777932444276",
      "-0.0001939272047589489",
      "-0.00019392721041140498",
      "-0.0010086239684870487",
      "-4.2937633970416154e-10",
      "0.0009472623650735317",
      "0.00026049828575271415",
      "0.00029473377540676553",
      "0.0008523497967178259",
      "-0.00019392721041088602",
      "-0.00019392720475841228",
      "-0.0009472612933075506",
      "-1.368673291165895e-09",
      "0.0002947340419540861",
      "0.0008523489241528761",
      "0.0008523489241529915",
      "-0.0001939273073030142",
      "-0.0009472605377440715",
      "-6.184387351918989e-10",
      "0.00029473357851937546",
      "0.0002947318995192987",
      "0.0002604945444473499",
      "0.00026049828575318886",
      "-0.00026049998070444",
      "-0.00029473189951928567",
      "-3.0385129288587828e-18",
      "0.00029473353221914255",
      "0.00029473357851964304",
      "0.00026049777932494035",
      "-0.0002604945444473245",
      "-0.0002947335322191329",
      "-5.239834392238732e-18",
      "0.000947261293306619",
      "0.000947260537744481",
      "0.00019392638890868764",
      "-0.0008523494478614618",
      "-0.00029473377540637554",
      "1.3686718569324532e-09",
      "6.184383068689446e-10",
      "0.0009472623650730708",
      "0.0001939243981000635",
      "-0.0008523497967174155",
      "-0.00029473404195445293",
      "3.5696542002885825e-12",
      "0.0010086239684871513",
      "0.00019392439810007533",
      "-0.00026049998070369097",
      "-0.0009472614395565402",
      "-0.0009472618869868897",
      "4.2937591958790673e-10",
      "0.001008623050031336",
      "0.00019392638890828497",
      "-0.0002604951593305182",
      "0.0010086210832706613",
      "0.00019392721041124343",
      "-0.000260494544447268",
      "-0.0009472612933072299",
      "-0.0009472614395574193",
      "3.5702359434874233e-12",
      "0.0010086239684872623",
      "0.00019392439809895622",
      "-0.00026049998070428425",
      "0.0009472614395571918",
      "0.00026049515933061",
      "-0.0001939273073032241",
      "-0.00019392720475877348",
      "-0.0010086210832698946",
      "-3.570691366929931e-12",
      "0.0009472618869872981",
      "0.00026049777932489216",
      "0.00029473377540636557",
      "0.0008523497967174511",
      "0.0008523489241525211",
      "-0.0001939272047590076",
      "-0.0009472612933065956",
      "-1.36867188295766e-09",
      "0.0002947340419544666",
      "0.0002947318995185791",
      "0.00029473353221877224",
      "0.0002604982857525365",
      "-0.0002604999807036847",
      "-0.0002947318995185825",
      "-2.234150279231202e-18",
      "1.3686728469384927e-09",
      "0.0009472605377436728",
      "0.00019392638890823315",
      "-0.0008523494478616173",
      "-0.0002947337754064271",
      "0.0009472612933067071",
      "0.00019392730730390415",
      "-0.0008523497967175937",
      "-0.0002947318995189925",
      "0.0010086210832691343",
      "0.00019392721041036582",
      "-0.00026049454444729194",
      "0.000947261439556535",
      "0.00026049515933052503",
      "0.000294733775406437"
    ],
    [
      "0.0003890729144106064",
      "0.0005157427012779033",
      "0.0004710570704812313",
      "0.0004710570704808413",
      "0.0005157427012775141",
      "0.0005157427012779395",
      "0.00038907291441023554",
      "0.0005157427012776084",
      "0.0004710570704819043",
      "0.00047105707048076693",
      "0.00047105707048120967",
      "0.0005157427012775857",
      "0.00038907291440942737",
      "0.0005157427012785508",
      "0.00047105707048144987",
      "0.00047105707048082835",
      "0.00047105707048189483",
      "0.0005157427012785035",
      "0.0003890729144085687",
      "0.0005157427012780112",
      "0.0005157427012774772",
      "0.0004710570704807719",
      "0.00047105707048146684",
      "0.0005157427012779734",
      "0.0003890729144102865",
      "-0.0003028906025500322",
      "0.00022860480067366727",
      "0.0002284470575342131",
      "-0.0003028295049036487",
      "-0.00030289060255006073",
      "0.0002667072661325475",
      "-0.000302978567937446",
      "0.00022855504338501994",
      "0.00022853672982320512",
      "0.0002286048006736599",
      "-0.00030297856793744206",
      "0.0002666614010753884",
      "-0.0003029448937261756",
      "0.00022846483868429256",
      "0.00022844705753423907",
      "0.00022855504338502533",
      "-0.00030294489372614786",
      "0.0002666614010750067",
      "-0.000302864279322142",
      "-0.0003028295049036395",
      "0.0002285367298232239",
      "0.00022846483868428397",
      "-0.0003028642793221162",
      "0.0002667072661325936",
      "-0.0003462279572309495",
      "-0.00017303783259086584",
      "0.00029486545352585067",
      "0.00029489081175480196",
      "-0.0003028295049036558",
      "0.0003932413706022514",
      "-0.0003461419945988338",
      "-0.000173088505434428",
      "-0.00017287093610938447",
      "0.00029486545352608925",
      "-0.0003028642793213246",
      "0.00039300346472085214",
      "-0.00034611212761934644",
      "-0.00034619571780385026",
      "-0.00017269945312166644",
      "0.00029484412582727123",
      "-0.00030294489372463226",
      "0.0003930034647205775",
      "0.00039324137060215954",
      "-0.0003462640362507008",
      "-0.00017279511214181566",
      "0.0002948441258269582",
      "-0.00030297856793738286",
      "4.3025579571586384e-05",
      "-0.0001726994531212212",
      "-0.00017287093610938252",
      "0.00022853672982305065",
      "-0.0003462640362506741",
      "0.0003485842256082614",
      "4.312449469240214e-05",
      "4.3187524936181097e-05",
      "-0.0001730885054343996",
      "0.0002284470575338608",
      "-0.0003461957178042052",
      "0.00034835566478557246",
      "0.0003483556647853727",
      "4.312449469222405e-05",
      "-0.00017303783259167748",
      "0.00022846483868355368",
      "-0.0003461121276192477",
      "-0.000346141994598215",
      "0.0003485842256077556",
      "4.3025579571426633e-05",
      "-0.00017279511214232809",
      "0.00022855504338467725",
      "-0.0003462640362503334",
      "-0.0003461957178038569",
      "0.00022846483868409518",
      "-0.0001727951121416508",
      "4.3025579571662366e-05",
      "0.00034858422560745414",
      "0.00034835566478536863",
      "-0.0003461121276190562",
      "0.0002285550433840916",
      "-0.00017269945312168138",
      "4.312449469176157e-05",
      "4.318752493572775e-05",
      "0.00034835566478587837",
      "-0.00034614199459837675",
      "0.000228604800672559",
      "-0.00017287093610954672",
      "-0.00017308850543407307",
      "4.312449469211773e-05",
      "0.00034858422560791113",
      "-0.00034622795723058007",
      "0.00022853672982283535",
      "0.0003932413706021948",
      "-0.00030286427932166987",
      "0.0002948441258263728",
      "-0.00017279511214211949",
      "-0.00034622795723049187",
      "-0.0003461419945982379",
      "0.00039300346472006983",
      "-0.0003029448937249962",
      "0.00029484412582712964",
      "-0.00017303783259089493",
      "-0.0001730885054340875",
      "-0.00034611212761973394",
      "0.0003930034647205713",
      "-0.0003029785679362283",
      "0.00029486545352634094",
      "0.00029489081175434817",
      "-0.00017287093610920937",
      "-0.0003461957178039814",
      "0.00039324137060227967",
      "-0.00030289060254958845",
      "-0.00030282950490365817",
      "0.0002948654535261048",
      "-0.0001726994531216629",
      "-0.00034626403625070436",
      "-0.0003462279572309758",
      "0.000393241370602266",
      "-0.00030286427932133567",
      "0.00029484412582729606",
      "-0.00017279511214182802",
      "-0.00017303783259090897",
      "-0.00034614199459886443",
      "0.00039300346472085225",
      "-0.0003029448937246615",
      "0.00029484412582698755",
      "0.0002948654535258744",
      "-0.0001730885054344662",
      "-0.00034611212761938406",
      "0.00039300346472058255",
      "-0.0003029785679373992",
      "-0.0003028906025496365",
      "0.0002286048006737284",
      "0.00022844705753422606",
      "0.00022853672982305209",
      "-0.0003028906025496374",
      "0.000266707266131968",
      "-0.00030297856793770964",
      "0.0002285550433845426",
      "0.0002284648386841168",
      "0.00022860480067373433",
      "-0.0003029785679376967",
      "0.0002666614010748408",
      "-0.00030294489372577647",
      "-0.0003028642793216645",
      "0.00022844705753424744",
      "0.00022855504338453806",
      "-0.00030294489372575614",
      "0.0002666614010756694",
      "-0.0003462279572310646",
      "-0.00017303783259114183",
      "-0.00017308850543439627",
      "0.00029489081175453964",
      "-0.0003028295049029696",
      "0.00039324137060258867",
      "-0.0003461419945981908",
      "-0.0003461121276190873",
      "-0.00017287093610946185",
      "0.0002948654535264537",
      "-0.00030286427932072076",
      "0.0003930034647203498",
      "0.0003930034647200489",
      "-0.0003461957178039241",
      "-0.00017269945312102492",
      "0.0002948441258267592",
      "-0.00030294489372552266",
      "4.302557957192142e-05",
      "4.312449469222075e-05",
      "-0.00017287093610945223",
      "0.00022853672982296752",
      "-0.00034626403625127384",
      "0.00034858422560836986",
      "0.000348355664785863",
      "4.318752493618796e-05",
      "-0.00017308850543504764",
      "0.00022844705753383775",
      "-0.0003461957178044258",
      "-0.0003461121276197013",
      "0.0003483556647858365",
      "4.312449469200759e-05",
      "-0.00017303783259165918",
      "0.00022846483868455225",
      "0.0003485842256077326",
      "-0.00034619571780390327",
      "0.0002284648386838408",
      "-0.0001727951121426213",
      "4.302557957154725e-05",
      "4.3124494692139556e-05",
      "0.000348355664785832",
      "-0.0003461121276194307",
      "0.00022855504338385103",
      "-0.00017269945312183043",
      "-0.00017287093610920853",
      "4.3187524936437605e-05",
      "0.0003483556647854457",
      "-0.00034614199459809855",
      "0.0002286048006734735",
      "-0.0003462640362506655",
      "0.0002284470575338652",
      "-0.00017303783259169024",
      "4.302557957145139e-05",
      "4.30255795716434e-05",
      "0.0003485842256082492",
      "-0.00034619571780417264",
      "0.00022846483868356658",
      "-0.0001727951121423558",
      "-0.00017269945312125233",
      "4.312449469244052e-05",
      "0.00034835566478557474",
      "-0.0003461121276192312",
      "0.00022855504338468343",
      "-0.0003028295049029763",
      "0.0002948654535264727",
      "-0.0001726994531210501",
      "-0.0001727951121416981",
      "-0.0003462279572310703",
      "0.00039324137060256503",
      "-0.00030286427932073307",
      "0.00029484412582680134",
      "0.00029484412582637373",
      "-0.00017303783259117598",
      "-0.00034614199459817677",
      "0.0003930034647203257",
      "-0.0003029448937255214",
      "-0.00030289060254967974",
      "0.00022860480067308145",
      "0.00022855504338411672",
      "0.00022853672982298595",
      "-0.0003028906025496655",
      "0.00026670726613114596",
      "-0.0003029785679370914",
      "-0.00030294489372499124",
      "0.00022846483868385172",
      "0.00022860480067308345",
      "-0.0003029785679370594",
      "0.00026666140107522307",
      "-0.0003462279572310375",
      "-0.00034614199459842213",
      "-0.0001730885054350662",
      "0.0002948908117557001",
      "-0.000302829504903071",
      "0.00039324137060273525",
      "0.00039300346472058233",
      "-0.0003461121276194653",
      "-0.0001728709361095618",
      "0.00029486545352693444",
      "-0.0003028642793222142",
      "0.00034858422560789736",
      "4.312449469203615e-05",
      "-0.00017287093610955808",
      "0.00022853672982227016",
      "-0.0003462640362507692",
      "-0.0003461957178039475",
      "0.00034835566478544626",
      "4.318752493566504e-05",
      "-0.00017308850543458962",
      "0.0002284470575341346",
      "4.302557957172616e-05",
      "-0.00017269945312169916",
      "0.0002286048006725659",
      "-0.00034622795723060707",
      "-0.00034626403625032115",
      "0.00034858422560745707",
      "4.312449469179889e-05",
      "-0.00017287093610955767",
      "0.0002285367298228576",
      "-0.00034626403625124565",
      "0.00022844705753386225",
      "-0.00017303783259170488",
      "-0.00017279511214216052",
      "4.3025579571962216e-05",
      "0.00034858422560837837",
      "-0.00034619571780442445",
      "0.00022846483868456383",
      "-0.00030282950490307005",
      "0.0002948654535269403",
      "0.0002948441258271203",
      "-0.0001727951121426318",
      "-0.0003462279572310156",
      "0.00039324137060269617",
      "-0.00030286427932219387",
      "-0.0003028906025490356",
      "-0.0003029785679362101",
      "0.0002285550433838515",
      "0.00022853672982228233",
      "-0.0003028906025490229",
      "0.0002667072661315433",
      "0.0003932413706022633",
      "-0.00034614199459812305",
      "-0.00017308850543460875",
      "0.0002948908117554791",
      "-0.0003028295049037787",
      "-0.0003462279572304869",
      "-0.0001730378325909019",
      "0.0002948654535263117",
      "-0.0003028906025495873",
      "4.3025579571551825e-05",
      "-0.00017269945312182544",
      "0.0002286048006734863",
      "-0.0003462640362507655",
      "0.0002284470575341378",
      "-0.0003028295049037564",
      "0.00011456716557977982",
      "-0.00020185034851941968",
      "0.0002017612696619146",
      "-0.00011453947892252582",
      "-0.00011456716557979777",
      "8.54858232346543e-19",
      "0.00011449820605367072",
      "-0.0002018562141892125",
      "0.00020178654278852",
      "0.00020185034851940645",
      "-0.00011449820605366424",
      "3.928965686421329e-18",
      "0.0001144388446974904",
      "-0.00020180497545322493",
      "-0.0002017612696618836",
      "0.0002018562141892037",
      "-0.00011443884469748396",
      "1.7877588770136097e-17",
      "0.00011446493760532563",
      "0.00011453947892248974",
      "-0.00020178654278850535",
      "0.00020180497545323986",
      "-0.00011446493760534426",
      "4.084852419697076e-18",
      "0.0001310386974177579",
      "-0.00032718971045532524",
      "0.00026007255262495104",
      "0.00025999623261891233",
      "-0.0001145394789224178",
      "1.977850584485477e-07",
      "0.0001309684431385582",
      "-0.00032738149398157924",
      "-0.0003274837323875297",
      "0.00026007255262493716",
      "-0.00011446493760534993",
      "1.1747616851536408e-07",
      "0.00013106683286730151",
      "0.0001312088446328403",
      "-0.00032736377862294856",
      "0.0002601618215078381",
      "-0.0001144388446973391",
      "-1.1747616767243702e-07",
      "-1.977850584907999e-07",
      "0.00013119459962602223",
      "-0.0003271829540576961",
      "0.0002601618215076699",
      "-0.00011449820605369188",
      "0.00034572575097097807",
      "-0.00032736377862244566",
      "-0.00032748373238757246",
      "0.00020178654278856921",
      "-0.00013119459962633912",
      "-1.0894443030610402e-07",
      "0.000345893130759081",
      "0.0003459971887557152",
      "-0.00032738149398164656",
      "0.00020176126966142056",
      "-0.00013120884463334786",
      "-6.455129239897059e-08",
      "6.455129197145097e-08",
      "0.0003458931307596485",
      "-0.00032718971045540927",
      "0.00020180497545223118",
      "-0.00013106683286726568",
      "-0.00013096844313811715",
      "1.0894443044599219e-07",
      "0.00034572575097121253",
      "-0.0003271829540573052",
      "0.00020185621418886504",
      "0.00013119459962638937",
      "0.00013120884463288805",
      "-0.00020180497545290948",
      "0.0003271829540573084",
      "-0.0003457257509714846",
      "1.0894442996134991e-07",
      "6.455129191104524e-08",
      "0.0001310668328669043",
      "-0.0002018562141885794",
      "0.0003273637786226339",
      "-0.0003458931307593404",
      "-0.00034599718875539067",
      "-6.45512923046116e-08",
      "0.0001309684431389053",
      "-0.0002018503485186617",
      "0.00032748373238731014",
      "0.00032738149398153077",
      "-0.0003458931307588311",
      "-1.0894443016986875e-07",
      "0.0001310386974183316",
      "-0.00020178654278857997",
      "-1.977850585234116e-07",
      "0.00011446493760551744",
      "-0.00026016182150793966",
      "0.00032718295405771805",
      "-0.00013103869741735047",
      "-0.00013096844313807642",
      "-1.1747616812489457e-07",
      "0.00011443884469741892",
      "-0.0002601618215078675",
      "0.00032718971045544694",
      "0.0003273814939815369",
      "-0.00013106683286697582",
      "1.1747616762735629e-07",
      "0.00011449820605324264",
      "-0.000260072552624538",
      "-0.000259996232618438",
      "0.00032748373238710484",
      "-0.00013120884463314682",
      "1.9778505801756439e-07",
      "0.0001145671655797083",
      "0.0001145394789224311",
      "-0.0002600725526249659",
      "0.0003273637786229751",
      "-0.0001311945996260437",
      "-0.00013103869741774176",
      "-1.9778505846319318e-07",
      "0.00011446493760534733",
      "-0.00026016182150787113",
      "0.00032718295405769436",
      "0.0003271897104553259",
      "-0.00013096844313854387",
      "-1.1747616852708641e-07",
      "0.00011443884469732511",
      "-0.0002601618215076865",
      "-0.0002600725526249265",
      "0.0003273814939815979",
      "-0.00013106683286732117",
      "1.1747616769196619e-07",
      "0.00011449820605369937",
      "0.00011456716557966222",
      "-0.0002018503485194939",
      "0.00020176126966157015",
      "0.00020178654278854742",
      "-0.00011456716557964952",
      "1.7754374367208573e-18",
      "0.00011449820605344326",
      "-0.00020185621418907865",
      "-0.00020180497545287907",
      "0.00020185034851948348",
      "-0.00011449820605343525",
      "1.2356362921376478e-17",
      "0.00011443884469737841",
      "0.00011446493760548767",
      "-0.00020176126966156086",
      "0.0002018562141890942",
      "-0.00011443884469738543",
      "7.848429968826589e-21",
      "0.00013103869741788407",
      "-0.0003271897104550127",
      "-0.00032738149398163637",
      "0.00025999623261849594",
      "-0.00011453947892224913",
      "1.9778505891365507e-07",
      "0.000130968443138481",
      "0.00013106683286685412",
      "-0.00032748373238774214",
      "0.0002600725526247143",
      "-0.00011446493760519691",
      "1.1747616853817781e-07",
      "-1.174761680820245e-07",
      "0.00013120884463251956",
      "-0.0003273637786226881",
      "0.00026016182150767923",
      "-0.00011443884469763205",
      "0.0003457257509714336",
      "0.000345893130759635",
      "-0.00032748373238773433",
      "0.00020178654278848245",
      "-0.00013119459962691995",
      "-1.0894443056105768e-07",
      "-6.455129223702638e-08",
      "0.0003459971887563853",
      "-0.00032738149398224765",
      "0.00020176126966139432",
      "-0.00013120884463329195",
      "-0.00013106683286701683",
      "6.455129228562175e-08",
      "0.00034589313075974245",
      "-0.0003271897104556375",
      "0.00020180497545314126",
      "1.0894443041298765e-07",
      "0.00013120884463255512",
      "-0.0002018049754523376",
      "0.0003271829540572899",
      "-0.00034572575097107484",
      "-0.00034589313075881367",
      "6.455129224792948e-08",
      "0.0001310668328672768",
      "-0.0002018562141879663",
      "0.00032736377862214365",
      "0.0003274837323870768",
      "-0.00034599718875520793",
      "-6.455129166703746e-08",
      "0.00013096844313849305",
      "-0.0002018503485190614",
      "0.00013119459962632527",
      "-0.0002017612696613991",
      "0.00032718971045540986",
      "-0.0003457257509711973",
      "-0.00034572575097094473",
      "1.0894443029618374e-07",
      "0.00013120884463331883",
      "-0.0002018049754521932",
      "0.00032718295405729223",
      "0.00032736377862239784",
      "-0.00034589313075907355",
      "6.455129242729762e-08",
      "0.0001310668328672224",
      "-0.00020185621418884877",
      "0.00011453947892223433",
      "-0.0002600725526247248",
      "0.00032736377862267215",
      "0.00032718295405726226",
      "-0.00013103869741787623",
      "-1.9778505890648605e-07",
      "0.0001144649376051648",
      "-0.000260161821507668",
      "-0.00026016182150788897",
      "0.00032718971045500686",
      "-0.00013096844313850855",
      "-1.1747616850033289e-07",
      "0.00011443884469761579",
      "0.00011456716557933615",
      "-0.00020185034851922132",
      "-0.0002018562141885516",
      "0.00020178654278846345",
      "-0.00011456716557931849",
      "8.131792692997692e-18",
      "0.00011449820605317324",
      "0.00011443884469739668",
      "-0.00020180497545233453",
      "0.0002018503485192265",
      "-0.00011449820605317543",
      "-2.357746911847336e-18",
      "0.00013103869741845934",
      "0.00013096844313886794",
      "-0.0003273814939822637",
      "0.00025999623261857975",
      "-0.00011453947892187306",
      "1.9778505848592768e-07",
      "1.1747616766340728e-07",
      "0.00013106683286726346",
      "-0.00032748373238788487",
      "0.0002600725526247371",
      "-0.00011446493760528908",
      "-1.0894443014441855e-07",
      "0.0003458931307597338",
      "-0.0003274837323878482",
      "0.00020178654278822346",
      "-0.0001311945996270494",
      "-0.00013120884463315124",
      "-6.455129166034543e-08",
      "0.00034599718875601187",
      "-0.0003273814939819012",
      "0.00020176126966200904",
      "0.00034572575097146965",
      "-0.00032736377862259045",
      "0.0002018503485186474",
      "-0.00013103869741831265",
      "-0.00013119459962636145",
      "-1.0894442998450982e-07",
      "0.0003458931307593443",
      "-0.00032748373238727777",
      "0.00020178654278855455",
      "0.00013119459962689822",
      "-0.00020176126966137242",
      "0.00032718971045563424",
      "0.0003271829540576751",
      "-0.0003457257509714392",
      "1.0894443059367116e-07",
      "0.00013120884463324503",
      "-0.00020180497545312543",
      "0.00011453947892183337",
      "-0.0002600725526247115",
      "-0.0002601618215078118",
      "0.00032718295405725125",
      "-0.00013103869741846693",
      "-1.9778505845722907e-07",
      "0.00011446493760527611",
      "0.00011456716557901976",
      "0.0001144982060532352",
      "-0.00020185621418797236",
      "0.00020178654278821338",
      "-0.00011456716557900502",
      "-1.0040060979498385e-17",
      "1.977850580300261e-07",
      "0.0001309684431385084",
      "-0.0003273814939819273",
      "0.00025999623261825785",
      "-0.00011453947892211714",
      "0.00013103869741735657",
      "-0.0003271897104554255",
      "0.0002600725526245012",
      "-0.0001145671655796801",
      "0.0003457257509711017",
      "-0.0003273637786221386",
      "0.00020185034851905352",
      "0.00013119459962704689",
      "-0.00020176126966201815",
      "0.00011453947892212557"
    ]
  ],
  "status": "RIGOROUS ORIENTED-POLYGON INTERVAL EXCLUSION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.03523801447167293017000000 +/- 3e-31]",
      "[0.02106953836580366595118085 +/- 8.17e-28]",
      "[0.05796144192610257466268374 +/- 3.22e-27]",
      "[0.03361157244212079231548352 +/- 3.83e-27]",
      "[0.02265290607236038410845747 +/- 3.31e-27]",
      "[0.009344939995177909495177186 +/- 3.61e-28]",
      "[0.01179222660447370959976576 +/- 2.53e-27]",
      "[0.01294665531153622964216248 +/- 4.12e-27]",
      "[0.006156823702973257856217260 +/- 2.83e-28]",
      "[0.003755690310128168412974891 +/- 3.24e-28]",
      "[0.002510878536425900723634287 +/- 4.63e-28]",
      "[0.002479473000260628473433735 +/- 3.26e-28]",
      "[0.001911148535870853338882564 +/- 1.03e-28]",
      "[0.0005862581761422896375793829 +/- 2.12e-29]",
      "[0.0004762131418627802851998756 +/- 6.26e-30]"
    ],
    [
      "[0.03016913493554366872380000 +/- 3e-31]",
      "[0.01682833809259987139911699 +/- 2.89e-27]",
      "[0.05039399128711418912103011 +/- 2.59e-27]",
      "[0.02816279686753544925402365 +/- 2.32e-27]",
      "[0.01456448236445549583513627 +/- 2.85e-27]",
      "[0.003152334846867961702979656 +/- 1.22e-28]",
      "[0.006738742462228615686852814 +/- 3.81e-28]",
      "[0.003490698118852587163574064 +/- 4.28e-28]",
      "[0.002354891466824432889403391 +/- 2.79e-28]",
      "[0.001170463114400567453531039 +/- 3.6e-31]",
      "[0.001839777640663206766870011 +/- 1.17e-28]",
      "[0.0005317538957954933128300555 +/- 3.39e-30]",
      "[0.0004645070916683070535818365 +/- 1.85e-29]",
      "[0.0003382945835817830188608004 +/- 4.07e-29]",
      "[0.0002597856901206296334547044 +/- 2.52e-29]"
    ]
  ],
  "exact_identity": "R(t)=-PPT(Q(t))-sum T^*(H_j(t) tensor G_j)T; endpoint residuals are positive definite.",
  "scope": "Only the stored closed oriented cell and stated edge interval. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.08926941710524261
}


==> anc/small-orders/order6/polygon_p5_c0_m6_e1_0.635_0.68_certificate.json <==
{
  "kind": "p5",
  "cell": 0,
  "points": [
    [
      "4",
      "0"
    ],
    [
      "1",
      "4"
    ],
    [
      "-3",
      "2"
    ],
    [
      "-3",
      "-2"
    ],
    [
      "1",
      "-4"
    ],
    [
      "0",
      "0"
    ]
  ],
  "polygon": 6,
  "edge": 1,
  "interval": [
    "0.635",
    "0.68"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      -1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        3
      ]
    ]
  ],
  "rational_G": [
    [
      "0.00014579442654868372",
      "0.00014579450428551296",
      "0.00014579480947385566",
      "0.00014579452685875262",
      "0.00014579429419531138",
      "4.031263125541855e-10",
      "2.877465326903437e-10",
      "-5.867542289235392e-11",
      "4.1015214700626554e-10",
      "4.2093175543499963e-10",
      "2.2595254841295103e-10",
      "5.296896605450625e-11",
      "3.086313639651345e-10",
      "1.7680439302230838e-10",
      "3.1573738461525485e-10",
      "3.838405867822374e-10",
      "1.6294306271044966e-10",
      "-1.6686349562366698e-10",
      "-3.236629748095122e-10",
      "6.008900882568002e-10",
      "2.39337389240692e-10",
      "-8.316132130158653e-11",
      "2.885901768371115e-10",
      "2.2045895512491883e-10",
      "4.4948126457001764e-10"
    ],
    [
      "0.00014579444161055534",
      "0.00014579454259870618",
      "0.00014579453420160565",
      "0.00014579437149059223",
      "0.000145794348590297",
      "4.661735773468669e-10",
      "7.645049734380447e-11",
      "1.6680047540028477e-11",
      "4.363076685746026e-10",
      "3.8620454555851535e-10",
      "7.519554983112651e-11",
      "7.611167313072e-11",
      "4.166063133197358e-10",
      "-3.55247048604065e-11",
      "3.740534882042755e-10",
      "5.93208412849536e-10",
      "2.387353151141238e-10",
      "-1.6149840945823037e-10",
      "-3.384767269977288e-10",
      "4.3427559435625594e-10",
      "2.3471868405995724e-10",
      "-2.4502356525306625e-10",
      "4.825554724761331e-10",
      "2.556151117868671e-10",
      "4.608776574715528e-10"
    ],
    [
      "0.00014579450428550477",
      "0.00014579480947385606",
      "0.00014579452685875146",
      "0.0001457942941953093",
      "0.00014579442654868673",
      "4.209317472781244e-10",
      "2.2595254933398391e-10",
      "5.2968975924262505e-11",
      "4.031263151123986e-10",
      "3.086313600719758e-10",
      "1.7680439645533708e-10",
      "2.877465306270097e-10",
      "3.157373841648791e-10",
      "-5.867542837863322e-11",
      "4.101521471807821e-10",
      "6.008900792541804e-10",
      "2.393373894874506e-10",
      "-8.316132362767898e-11",
      "-3.8384058708422735e-10",
      "2.885901793852728e-10",
      "2.204589544293021e-10",
      "-1.6294307158365528e-10",
      "4.494812699998412e-10",
      "1.6686349603000224e-10",
      "3.2366297742234276e-10"
    ],
    [
      "0.00014579461059780472",
      "0.00014579464196798824",
      "0.0001457946161203013",
      "0.00014579445967672242",
      "0.00014579451227999886",
      "3.582402698506366e-10",
      "2.349943073773117e-10",
      "-1.8036655776798855e-11",
      "4.417136875353339e-10",
      "2.8761373160638467e-10",
      "1.7485131566254418e-10",
      "-1.8932796357703568e-11",
      "3.4936961703087807e-10",
      "1.638782810233086e-10",
      "3.087650308857397e-10",
      "5.754000353758549e-10",
      "1.3142424870039806e-10",
      "-1.6871277444229122e-10",
      "-5.304946481364204e-10",
      "4.405329381435361e-10",
      "3.2466953299097973e-10",
      "-1.3861571876472763e-10",
      "3.223491192017056e-10",
      "5.889619606823392e-11",
      "4.4403593431399956e-10"
    ],
    [
      "0.00014579437149059619",
      "0.00014579434859029192",
      "0.00014579444161055038",
      "0.00014579454259871092",
      "0.00014579453420160516",
      "3.7405348746001237e-10",
      "1.668004980143596e-11",
      "7.519554590409488e-11",
      "4.1660630572209264e-10",
      "4.3630766698195526e-10",
      "7.61116754838668e-11",
      "-3.552470499104518e-11",
      "4.661735736226806e-10",
      "7.645050087212384e-11",
      "3.862045496203661e-10",
      "4.608776561021402e-10",
      "1.6149841880249978e-10",
      "-2.3471867755793826e-10",
      "-4.825554768173692e-10",
      "3.3847672673561274e-10",
      "2.450235672456852e-10",
      "-2.5561510999980367e-10",
      "5.932084173144857e-10",
      "2.3873532421665433e-10",
      "4.3427558957649405e-10"
    ],
    [
      "0.00014579454259871128",
      "0.0001457945342016058",
      "0.00014579437149059548",
      "0.00014579434859029287",
      "0.00014579444161055377",
      "3.862045473727722e-10",
      "7.519554747736502e-11",
      "7.611167517366598e-11",
      "4.66173579025155e-10",
      "4.166063089835232e-10",
      "-3.552470355848172e-11",
      "7.6450497442455e-11",
      "3.7405348931284825e-10",
      "1.668005056250397e-11",
      "4.363076676967314e-10",
      "4.342755918353458e-10",
      "2.347186838131176e-10",
      "-2.4502356930925764e-10",
      "-5.932084136657468e-10",
      "4.825554741595259e-10",
      "2.5561511124347246e-10",
      "-2.387353244277196e-10",
      "4.6087765672086056e-10",
      "1.6149841022777978e-10",
      "3.384767224115914e-10"
    ],
    [
      "0.0070697915583687035",
      "0.010948343966299746",
      "0.007302269584016465",
      "0.004454198081925783",
      "0.00364879963163042",
      "-0.006200043534150096",
      "-0.0012798881715090004",
      "0.005072273755127088",
      "-0.0011053036246768556",
      "-0.004881760323567846",
      "-0.0027779037105091016",
      "-0.003189615428315099",
      "-0.0029626876821154825",
      "0.00500217102345593",
      "-0.00221378629955685",
      "-0.006029614793965878",
      "0.006921942801395034",
      "-0.0020256882736131338",
      "0.004799279494512973",
      "-0.007312768233183727",
      "0.00623097037778817",
      "-0.005260012891062199",
      "-0.004696323825335448",
      "0.0002178380291475915",
      "0.0031924140294443243"
    ],
    [
      "0.0001457948094738558",
      "0.00014579452685875186",
      "0.00014579429419531108",
      "0.0001457944265486868",
      "0.00014579450428550458",
      "3.0863135684645504e-10",
      "1.7680438905182252e-10",
      "2.8774652497214856e-10",
      "4.20931754210068e-10",
      "3.157373824514087e-10",
      "-5.867542631082488e-11",
      "2.259525483651226e-10",
      "4.101521457727951e-10",
      "5.2968976322154766e-11",
      "4.0312631650465105e-10",
      "2.8859017997511216e-10",
      "2.2045895236039757e-10",
      "-1.6294306760609837e-10",
      "-6.008900777669723e-10",
      "4.4948126552017603e-10",
      "1.668634959488053e-10",
      "-2.393373854119798e-10",
      "3.236629766075094e-10",
      "8.316131913888871e-11",
      "3.838405837920927e-10"
    ],
    [
      "0.007302269584012734",
      "0.004454198081929344",
      "0.003648799631630044",
      "0.007069791558367706",
      "0.010948343966300723",
      "-0.002962687682116147",
      "0.005002171023454272",
      "-0.001279888171509429",
      "-0.004881760323566785",
      "-0.002213786299557267",
      "0.005072273755129024",
      "-0.0027779037105100392",
      "-0.0011053036246765238",
      "-0.003189615428315966",
      "-0.0062000435341491925",
      "-0.004696323825336035",
      "0.00021783802914669776",
      "-0.006921942801392641",
      "0.007312768233182026",
      "0.003192414029445695",
      "0.0020256882736134317",
      "-0.006230970377791139",
      "-0.004799279494512369",
      "0.0052600128910616824",
      "-0.0060296147939664455"
    ],
    [
      "0.00014579464196798925",
      "0.00014579461612030094",
      "0.00014579445967672142",
      "0.00014579451227999992",
      "0.00014579461059780477",
      "2.876137318017122e-10",
      "1.7485131353282265e-10",
      "-1.8932795483747243e-11",
      "3.5824027138501706e-10",
      "3.4936961799860726e-10",
      "1.6387828201860485e-10",
      "2.3499430769709764e-10",
      "3.087650301547965e-10",
      "-1.803665592037616e-11",
      "4.4171368869898367e-10",
      "4.405329386232113e-10",
      "3.246695344427052e-10",
      "-1.3861571675261764e-10",
      "-5.754000372385772e-10",
      "3.223491198176208e-10",
      "5.889619701238688e-11",
      "-1.3142424980559576e-10",
      "4.440359334960121e-10",
      "1.6871277433814212e-10",
      "5.304946471640647e-10"
    ],
    [
      "0.00014579429419531116",
      "0.0001457944265486858",
      "0.00014579450428550496",
      "0.00014579480947385517",
      "0.00014579452685875268",
      "4.1015214739193467e-10",
      "5.2968973596232846e-11",
      "1.7680439443398286e-10",
      "3.1573738301769767e-10",
      "4.0312631616772814e-10",
      "2.8774653071285e-10",
      "-5.867542575018385e-11",
      "4.2093175789475105e-10",
      "2.2595255014833108e-10",
      "3.086313564662661e-10",
      "3.2366297879519426e-10",
      "8.316131878806877e-11",
      "-2.2045895250450616e-10",
      "-4.494812651390444e-10",
      "3.838405850490295e-10",
      "1.6294306780861002e-10",
      "-1.6686349581196174e-10",
      "6.008900824789657e-10",
      "2.393373884481298e-10",
      "2.8859017924752937e-10"
    ],
    [
      "0.0001457943485902947",
      "0.00014579444161054791",
      "0.00014579454259870003",
      "0.00014579453420160538",
      "0.00014579437149059502",
      "4.3630766701793994e-10",
      "7.611167567906588e-11",
      "-3.5524706688148644e-11",
      "3.740534925954499e-10",
      "4.661735718116041e-10",
      "7.645047956466278e-11",
      "1.668005878283357e-11",
      "3.8620454984568095e-10",
      "7.51955447294579e-11",
      "4.1660630813720836e-10",
      "3.384767258774214e-10",
      "2.450235677089643e-10",
      "-2.556151229749638e-10",
      "-4.6087765395249524e-10",
      "5.932084266369663e-10",
      "2.387353233675986e-10",
      "-1.6149841605462225e-10",
      "4.342755848586917e-10",
      "2.347186794125957e-10",
      "4.825554700004414e-10"
    ],
    [
      "0.0001457945122799983",
      "0.00014579461059780526",
      "0.0001457946419679891",
      "0.00014579461612030113",
      "0.00014579445967672245",
      "4.4171368673668213e-10",
      "-1.893279571600533e-11",
      "1.6387828163382545e-10",
      "3.0876503049064414e-10",
      "3.5824026820312063e-10",
      "2.3499430706098887e-10",
      "-1.8036657908769413e-11",
      "2.8761373194346237e-10",
      "1.7485131529313049e-10",
      "3.4936961631100517e-10",
      "5.304946497675448e-10",
      "1.3861571723324977e-10",
      "-5.889619631527477e-11",
      "-4.4403593264524756e-10",
      "5.754000350462055e-10",
      "1.3142425061468924e-10",
      "-1.6871277513319904e-10",
      "4.4053293809873404e-10",
      "3.2466953341588236e-10",
      "3.223491206306956e-10"
    ],
    [
      "0.000145794534201603",
      "0.00014579437149059372",
      "0.0001457943485902978",
      "0.00014579444161055046",
      "0.00014579454259870686",
      "4.1660630608142533e-10",
      "-3.552470537649691e-11",
      "7.645049357757072e-11",
      "3.862045513738678e-10",
      "3.74053483588944e-10",
      "1.66800556935384e-11",
      "7.519555696320358e-11",
      "4.3630766654956246e-10",
      "7.611166788975954e-11",
      "4.661735731897083e-10",
      "4.825554724588155e-10",
      "2.556151061652405e-10",
      "-2.387353249293908e-10",
      "-4.3427558365190043e-10",
      "4.608776600635224e-10",
      "1.6149841836193977e-10",
      "-2.347186858985778e-10",
      "3.3847672799621273e-10",
      "2.4502357235966347e-10",
      "5.932084168571683e-10"
    ],
    [
      "0.0036487996316323626",
      "0.007069791558369143",
      "0.010948343966300766",
      "0.007302269584013479",
      "0.004454198081930195",
      "-0.0011053036246759951",
      "-0.0031896154283175037",
      "0.0050021710234561785",
      "-0.0022137862995571934",
      "-0.006200043534150419",
      "-0.0012798881715092001",
      "0.005072273755130278",
      "-0.004881760323566753",
      "-0.0027779037105116473",
      "-0.0029626876821158402",
      "-0.004799279494514687",
      "0.005260012891063116",
      "-0.00021783802914600013",
      "-0.003192414029447791",
      "-0.006029614793966531",
      "0.006921942801393664",
      "-0.002025688273613303",
      "-0.00731276823318269",
      "0.0062309703777911965",
      "-0.004696323825337172"
    ],
    [
      "0.01094834396630108",
      "0.007302269584012965",
      "0.004454198081930829",
      "0.0036487996316337395",
      "0.007069791558369327",
      "-0.004881760323567183",
      "-0.0027779037105120827",
      "-0.003189615428316177",
      "-0.006200043534149154",
      "-0.00296268768211535",
      "0.005002171023456962",
      "-0.0012798881715104305",
      "-0.0022137862995588883",
      "0.005072273755131252",
      "-0.001105303624679314",
      "-0.007312768233182153",
      "0.006230970377791577",
      "-0.0052600128910654294",
      "0.006029614793968339",
      "-0.004696323825337691",
      "0.00021783802914834103",
      "-0.006921942801393415",
      "0.0031924140294478614",
      "0.0020256882736119815",
      "-0.004799279494515005"
    ],
    [
      "0.00014579452685875382",
      "0.00014579429419531062",
      "0.0001457944265486873",
      "0.00014579450428550597",
      "0.00014579480947385622",
      "3.1573738370602056e-10",
      "-5.867542789773108e-11",
      "2.2595255019281098e-10",
      "3.086313606569132e-10",
      "4.101521468473932e-10",
      "5.296897386709927e-11",
      "1.7680439344756938e-10",
      "4.031263173527547e-10",
      "2.877465322291448e-10",
      "4.209317635456373e-10",
      "4.4948126755950783e-10",
      "1.6686349389471363e-10",
      "-2.3933738979039727e-10",
      "-2.885901789595677e-10",
      "3.236629763642053e-10",
      "8.316131942633538e-11",
      "-2.2045895346905444e-10",
      "3.8384058469223195e-10",
      "1.629430684357539e-10",
      "6.008900791573051e-10"
    ],
    [
      "0.00014579445967672245",
      "0.00014579451227999876",
      "0.00014579461059780572",
      "0.00014579464196798805",
      "0.00014579461612030146",
      "3.087650322625762e-10",
      "-1.8036653729764944e-11",
      "1.7485131639647178e-10",
      "3.493696190872924e-10",
      "4.417136860590348e-10",
      "-1.893279556005306e-11",
      "1.6387828103472925e-10",
      "3.5824027278682505e-10",
      "2.3499430734696455e-10",
      "2.8761372977985407e-10",
      "4.440359319436136e-10",
      "1.6871277409118678e-10",
      "-3.246695339965952e-10",
      "-3.223491195734167e-10",
      "5.304946492315448e-10",
      "1.386157204326989e-10",
      "-5.889619486620991e-11",
      "5.754000357247442e-10",
      "1.31424250880848e-10",
      "4.4053293700793376e-10"
    ],
    [
      "0.004454198081927077",
      "0.0036487996316314896",
      "0.007069791558367506",
      "0.010948343966301904",
      "0.007302269584017812",
      "-0.0022137862995566812",
      "0.005072273755127317",
      "-0.002777903710508963",
      "-0.002962687682115824",
      "-0.0011053036246755393",
      "-0.0031896154283179387",
      "0.005002171023457048",
      "-0.006200043534149581",
      "-0.0012798881715082998",
      "-0.004881760323570137",
      "0.003192414029445875",
      "0.002025688273613436",
      "-0.0062309703777900256",
      "0.004696323825336779",
      "-0.0047992794945135395",
      "0.005260012891062289",
      "-0.00021783802914669565",
      "-0.006029614793966607",
      "0.006921942801395119",
      "-0.007312768233184206"
    ],
    [
      "0.0001457946161203015",
      "0.00014579445967672123",
      "0.0001457945122799988",
      "0.0001457946105978052",
      "0.00014579464196799025",
      "3.493696167219174e-10",
      "1.6387828158602315e-10",
      "2.349943076486115e-10",
      "2.8761372958628466e-10",
      "3.087650316923028e-10",
      "-1.8036657996506286e-11",
      "1.7485131562957806e-10",
      "4.417136868598561e-10",
      "-1.8932796242594604e-11",
      "3.5824026920378573e-10",
      "3.223491208530629e-10",
      "5.889619553536988e-11",
      "-1.3142424974964082e-10",
      "-4.4053293766192436e-10",
      "4.440359324893632e-10",
      "1.6871277524383952e-10",
      "-3.246695328401487e-10",
      "5.304946487899692e-10",
      "1.3861571950905992e-10",
      "5.75400034845963e-10"
    ],
    [
      "0.0022292734067213935",
      "0.001394959407560776",
      "0.002209556788718956",
      "0.011234247404774364",
      "0.0007548251280265711",
      "-0.0007105662557562443",
      "0.00022615965841525214",
      "0.00010579031784773572",
      "0.0005146791679007374",
      "0.0013557450552143158",
      "-0.0033765500302161424",
      "0.0005210183733916871",
      "-0.004742541906015986",
      "0.0010471677830478643",
      "-0.002284888414503326",
      "-0.0014483446274989428",
      "-0.0020612264654798315",
      "0.004805346772469373",
      "-0.0010020016118152885",
      "0.0008601939733057434",
      "-0.0015653130212396392",
      "0.0006995129313660134",
      "0.0006262759315984809",
      "0.00040041632211263036",
      "-0.0012379359832292134"
    ],
    [
      "0.00014579449520426484",
      "0.00014579433828518974",
      "0.00014579422773497487",
      "0.00014579431077027362",
      "0.0001457944592261938",
      "3.931582686255047e-10",
      "2.7599225086271512e-11",
      "1.0893467663030108e-10",
      "4.401775901151501e-10",
      "3.4359435681609573e-10",
      "3.631858771634706e-11",
      "1.4189625338877158e-10",
      "3.8540421151744466e-10",
      "8.676234787577993e-11",
      "4.736719482110717e-10",
      "4.043903158783889e-10",
      "1.8223101982091092e-10",
      "-2.48556533926323e-10",
      "-4.891712228984337e-10",
      "4.0042745377841224e-10",
      "1.0836075048103944e-10",
      "-2.39925680471914e-10",
      "2.942224165712784e-10",
      "1.6873234549659049e-10",
      "4.670881678304732e-10"
    ],
    [
      "0.0001457946078238865",
      "0.0001457943233693486",
      "0.00014579436736990872",
      "0.00014579449526111977",
      "0.00014579462107906763",
      "3.9494543076988065e-10",
      "5.609335365780476e-12",
      "1.3726522007305164e-10",
      "3.3880563325911815e-10",
      "3.561738944383212e-10",
      "1.6615716113916052e-11",
      "7.311999871455049e-11",
      "4.4316899684854787e-10",
      "3.732651791040666e-11",
      "4.2271117172033185e-10",
      "4.4208342257907535e-10",
      "2.723767989086487e-10",
      "-1.8554862855751886e-10",
      "-4.130973094193154e-10",
      "3.973510382453435e-10",
      "1.6060972683927868e-10",
      "-2.4342808680603193e-10",
      "3.9169915165940484e-10",
      "2.537294442510729e-10",
      "6.325696349595775e-10"
    ],
    [
      "0.00014579480982139918",
      "0.00014579442873671348",
      "0.0001457947808753147",
      "0.00014579483169244737",
      "0.00014579541332295195",
      "2.9496751850053804e-10",
      "-2.2067383625872926e-10",
      "4.14963528841042e-10",
      "-1.2158330286403915e-10",
      "4.4706679054824234e-10",
      "1.3244832117247308e-10",
      "1.3128661702794847e-10",
      "3.4333151784524164e-10",
      "5.520247266100839e-10",
      "1.0095546088919217e-10",
      "2.974741539681804e-10",
      "1.473470302360141e-11",
      "-3.347995692918147e-10",
      "-2.3798817733297406e-10",
      "2.955295120892034e-10",
      "1.864447576782072e-10",
      "-4.1706105939138343e-10",
      "6.530892862121861e-10",
      "-6.10104946967798e-11",
      "4.249977114651168e-10"
    ],
    [
      "0.0038050525716045456",
      "0.018010203771485187",
      "0.014749918169159394",
      "0.00017972210018196084",
      "0.004082719633105336",
      "-0.00795745906405165",
      "0.006678522373521311",
      "-0.00018186356301191358",
      "-0.00330785778455358",
      "-0.013360188295719343",
      "0.0005135454350162521",
      "0.006465155941846374",
      "-8.674741439106798e-05",
      "-0.007549285293442834",
      "1.089820614573486e-05",
      "0.0014315424580318382",
      "0.0029728083029156587",
      "0.00030178554148165454",
      "-0.0018612628826282017",
      "-0.009077411432440131",
      "-0.0005851184305198819",
      "0.0053415913087713944",
      "0.0006985376038803186",
      "-0.0007096672125951854",
      "0.00036530966745366826"
    ],
    [
      "0.00408271963310632",
      "0.0038050525716053023",
      "0.0180102037714822",
      "0.014749918169159605",
      "0.00017972210018227168",
      "-0.0033078577845534413",
      "0.006465155941845684",
      "-0.007549285293443488",
      "1.0898206144618765e-05",
      "-0.007957459064052395",
      "0.006678522373520995",
      "-0.00018186356301194283",
      "-0.013360188295717711",
      "0.0005135454350168316",
      "-8.674741438928958e-05",
      "0.00186126288263026",
      "-0.005341591308773047",
      "0.0007096672125958488",
      "-0.00036530966745543003",
      "0.001431542458029723",
      "0.002972808302918567",
      "0.00030178554148357374",
      "-0.00907741143244102",
      "-0.0005851184305240698",
      "0.0006985376038838086"
    ],
    [
      "0.0007548251280273301",
      "0.002229273406723561",
      "0.0013949594075613211",
      "0.0022095567887216463",
      "0.011234247404778666",
      "0.0005146791679018538",
      "0.0005210183733915684",
      "0.0010471677830488075",
      "-0.0022848884145039877",
      "-0.0007105662557571517",
      "0.0002261596584145994",
      "0.00010579031784988335",
      "0.001355745055215647",
      "-0.0033765500302177956",
      "-0.004742541906020027",
      "0.0010020016118161624",
      "-0.000699512931367015",
      "-0.0004004163221141597",
      "0.0012379359832324097",
      "-0.0014483446274998228",
      "-0.002061226465482358",
      "0.004805346772472748",
      "0.000860193973306248",
      "-0.0015653130212397387",
      "0.0006262759315989123"
    ],
    [
      "0.00014579445922619955",
      "0.00014579449520427446",
      "0.0001457943382851916",
      "0.00014579422773497517",
      "0.0001457943107702747",
      "4.4017758819636255e-10",
      "1.418962797097283e-10",
      "8.676234915262048e-11",
      "4.736719460726114e-10",
      "3.931582737372984e-10",
      "2.759922838113509e-11",
      "1.0893468338235316e-10",
      "3.435943593758093e-10",
      "3.6318586909555124e-11",
      "3.854042110204683e-10",
      "4.891712222833376e-10",
      "2.3992567979060766e-10",
      "-1.6873234994340525e-10",
      "-4.670881400371616e-10",
      "4.043903143233717e-10",
      "1.822310300709804e-10",
      "-2.485565392082735e-10",
      "4.0042745043321056e-10",
      "1.0836074530978234e-10",
      "2.94222411815754e-10"
    ],
    [
      "0.00014579462107906752",
      "0.0001457946078238877",
      "0.00014579432336934818",
      "0.00014579436736990867",
      "0.00014579449526111942",
      "3.3880563368086854e-10",
      "7.312000112177325e-11",
      "3.7326518479544455e-11",
      "4.2271117119444185e-10",
      "3.949454310998354e-10",
      "5.609334156053829e-12",
      "1.3726521866927796e-10",
      "3.5617389359680555e-10",
      "1.6615714471931966e-11",
      "4.4316899221497475e-10",
      "4.130973093957557e-10",
      "2.4342808702149134e-10",
      "-2.537294442991663e-10",
      "-6.325696341980028e-10",
      "4.42083420382314e-10",
      "2.723767994008415e-10",
      "-1.8554862884463987e-10",
      "3.973510382382912e-10",
      "1.6060972810397748e-10",
      "3.9169915112867046e-10"
    ],
    [
      "0.00014579541332295298",
      "0.000145794809821399",
      "0.0001457944287367138",
      "0.0001457947808753142",
      "0.0001457948316924473",
      "-1.215833033603019e-10",
      "1.3128661806091425e-10",
      "5.520247293410403e-10",
      "1.0095545978405991e-10",
      "2.9496751903127713e-10",
      "-2.2067383622260125e-10",
      "4.1496352977304763e-10",
      "4.470667904335756e-10",
      "1.3244831785288326e-10",
      "3.4333151876106236e-10",
      "2.3798817818968667e-10",
      "4.170610580969225e-10",
      "6.101049461207382e-11",
      "-4.2499771241674616e-10",
      "2.974741539845896e-10",
      "1.4734705899323873e-11",
      "-3.3479956799288654e-10",
      "2.9552951211331934e-10",
      "1.8644475703304527e-10",
      "6.530892844503201e-10"
    ],
    [
      "0.0001457948316924473",
      "0.00014579541332295287",
      "0.00014579480982139905",
      "0.00014579442873671405",
      "0.0001457947808753161",
      "1.009554604622429e-10",
      "4.149635297265951e-10",
      "1.3244832227034575e-10",
      "3.433315166951558e-10",
      "-1.2158330274171943e-10",
      "1.3128661689143135e-10",
      "5.52024727398718e-10",
      "2.949675180098599e-10",
      "-2.206738356874338e-10",
      "4.4706679120588303e-10",
      "4.24997711584081e-10",
      "3.3479956921476413e-10",
      "-1.8644475792133445e-10",
      "-6.530892897364698e-10",
      "2.3798817790174526e-10",
      "4.170610602529373e-10",
      "6.101049424593967e-11",
      "2.9747415400699e-10",
      "1.4734703179187875e-11",
      "2.955295103157725e-10"
    ],
    [
      "0.00017972210018213296",
      "0.0040827196331086925",
      "0.003805052571603555",
      "0.018010203771483907",
      "0.014749918169166572",
      "1.0898206145616034e-05",
      "-0.0001818635630123305",
      "0.000513545435017526",
      "-8.674741439114798e-05",
      "-0.003307857784553889",
      "0.006465155941846996",
      "-0.007549285293447684",
      "-0.00795745906405052",
      "0.006678522373521628",
      "-0.013360188295720696",
      "0.00036530966745475864",
      "-0.0003017855414823937",
      "0.0005851184305213914",
      "-0.0006985376038822951",
      "0.0018612628826299785",
      "-0.00534159130877594",
      "0.0007096672125970849",
      "0.0014315424580315656",
      "0.002972808302917153",
      "-0.009077411432444503"
    ],
    [
      "0.011234247404771292",
      "0.0007548251280268002",
      "0.0022292734067229075",
      "0.001394959407559096",
      "0.0022095567887196904",
      "-0.0022848884145045185",
      "0.00010579031784587777",
      "-0.0033765500302131",
      "-0.004742541906016057",
      "0.00051467916790053",
      "0.0005210183733919164",
      "0.001047167783048672",
      "-0.0007105662557557318",
      "0.00022615965841656118",
      "0.0013557450552133185",
      "-0.0012379359832272415",
      "-0.004805346772470485",
      "0.0015653130212390275",
      "-0.0006262759315993513",
      "0.0010020016118160908",
      "-0.0006995129313653202",
      "-0.0004004163221116639",
      "-0.0014483446274986295",
      "-0.0020612264654808173",
      "0.0008601939733058252"
    ],
    [
      "0.00014579431077027145",
      "0.00014579445922621603",
      "0.00014579449520426725",
      "0.00014579433828519029",
      "0.00014579422773497447",
      "4.736719468584313e-10",
      "1.0893465970089292e-10",
      "3.631858777542188e-11",
      "3.8540421591677455e-10",
      "4.4017758487886847e-10",
      "1.4189625364574407e-10",
      "8.676234456664125e-11",
      "3.9315827310031767e-10",
      "2.7599228457801224e-11",
      "3.4359435701743014e-10",
      "4.670881795435375e-10",
      "2.4855653961412884e-10",
      "-1.0836074986040095e-10",
      "-2.942224221342706e-10",
      "4.891712159433136e-10",
      "2.3992568548247256e-10",
      "-1.687323457007725e-10",
      "4.043903124507905e-10",
      "1.8223102458545796e-10",
      "4.00427451956927e-10"
    ],
    [
      "0.0001457944952611157",
      "0.0001457946210790688",
      "0.00014579460782388726",
      "0.0001457943233693483",
      "0.00014579436736990775",
      "4.227111715792508e-10",
      "1.3726521512307452e-10",
      "1.6615715810286096e-11",
      "4.4316899617198465e-10",
      "3.3880563423805466e-10",
      "7.312000087798806e-11",
      "3.732652193770468e-11",
      "3.9494543107514126e-10",
      "5.60933403311934e-12",
      "3.5617389380377126e-10",
      "6.32569632451298e-10",
      "1.8554862792317772e-10",
      "-1.6060972725848614e-10",
      "-3.916991468744744e-10",
      "4.1309730957686016e-10",
      "2.434280879611507e-10",
      "-2.5372944437379235e-10",
      "4.420834240747164e-10",
      "2.7237680047099406e-10",
      "3.9735103763381885e-10"
    ],
    [
      "0.0001457943673699089",
      "0.00014579449526111354",
      "0.00014579462107906622",
      "0.00014579460782389037",
      "0.0001457943233693482",
      "4.431689961244507e-10",
      "3.732651929212562e-11",
      "5.609333357575245e-12",
      "3.56173896241395e-10",
      "4.2271117184452847e-10",
      "1.3726522255360484e-10",
      "1.6615715560951522e-11",
      "3.3880563387456477e-10",
      "7.312000204113692e-11",
      "3.949454303523094e-10",
      "3.91699153137814e-10",
      "2.537294455873056e-10",
      "-2.723767998588664e-10",
      "-3.97351035571856e-10",
      "6.325696318525721e-10",
      "1.8554862762204084e-10",
      "-1.6060972134238152e-10",
      "4.1309730754991596e-10",
      "2.4342808821125783e-10",
      "4.420834214956361e-10"
    ],
    [
      "0.00014579478087531583",
      "0.00014579483169244618",
      "0.00014579541332295274",
      "0.00014579480982139935",
      "0.000145794428736714",
      "3.4333151769437827e-10",
      "5.520247271783066e-10",
      "-2.20673836206728e-10",
      "4.470667900554357e-10",
      "1.0095546142733496e-10",
      "4.149635295972908e-10",
      "1.3244832207669393e-10",
      "-1.215833029649697e-10",
      "1.3128661696131354e-10",
      "2.949675182128226e-10",
      "6.530892878646242e-10",
      "-6.101049469016881e-11",
      "-1.4734704152035414e-11",
      "-2.955295111494271e-10",
      "4.249977143997278e-10",
      "3.347995687337575e-10",
      "-1.8644475822060307e-10",
      "2.3798817834242294e-10",
      "4.1706105929309633e-10",
      "2.974741536927325e-10"
    ],
    [
      "0.01474991816916762",
      "0.0001797221001820289",
      "0.004082719633107429",
      "0.003805052571608595",
      "0.018010203771493132",
      "-8.674741438884648e-05",
      "-0.007549285293446878",
      "0.006678522373526778",
      "-0.013360188295725878",
      "1.0898206144572334e-05",
      "-0.0001818635630112156",
      "0.000513545435014955",
      "-0.0033078577845562784",
      "0.00646515594185",
      "-0.007957459064057959",
      "0.0006985376038815281",
      "-0.0007096672125946253",
      "-0.0029728083029187695",
      "0.009077411432445344",
      "0.0003653096674541634",
      "-0.00030178554148271565",
      "0.000585118430522302",
      "0.0018612628826295925",
      "-0.0053415913087734935",
      "0.0014315424580324029"
    ],
    [
      "0.002209556788720479",
      "0.011234247404776531",
      "0.000754825128028711",
      "0.00222927340672013",
      "0.0013949594075590135",
      "-0.004742541906018234",
      "0.0010471677830495838",
      "0.00022615965841509903",
      "0.0013557450552145898",
      "-0.002284888414506033",
      "0.00010579031784794096",
      "-0.0033765500302153683",
      "0.0005146791679026666",
      "0.0005210183733919437",
      "-0.0007105662557544101",
      "0.0006262759315985734",
      "0.00040041632211480776",
      "0.0020612264654799955",
      "-0.0008601939733043019",
      "-0.0012379359832343057",
      "-0.004805346772468391",
      "0.001565313021235941",
      "0.0010020016118161377",
      "-0.0006995129313669654",
      "-0.00144834462749803"
    ],
    [
      "0.00014579422773497555",
      "0.000145794310770271",
      "0.00014579445922619473",
      "0.00014579449520426486",
      "0.00014579433828519067",
      "3.85404225273585e-10",
      "8.67623448896106e-11",
      "2.7599233216859382e-11",
      "3.435943564104164e-10",
      "4.736719440484719e-10",
      "1.0893467194221642e-10",
      "3.631859305359002e-11",
      "4.401775867286036e-10",
      "1.418962534031583e-10",
      "3.931582706891301e-10",
      "2.942224158064456e-10",
      "1.6873234337623786e-10",
      "-1.8223101903863427e-10",
      "-4.004274536841328e-10",
      "4.670881622348962e-10",
      "2.4855653364344265e-10",
      "-1.083607499598824e-10",
      "4.891712233763316e-10",
      "2.399256768326894e-10",
      "4.043903175046587e-10"
    ],
    [
      "0.0001457943382851914",
      "0.0001457942277349762",
      "0.00014579431077025974",
      "0.00014579445922618928",
      "0.00014579449520426522",
      "3.435943562754014e-10",
      "3.631858858233048e-11",
      "1.418962499723274e-10",
      "3.931582701307161e-10",
      "3.8540421158875026e-10",
      "8.676234008978002e-11",
      "2.759922498461679e-11",
      "4.736719424085804e-10",
      "1.0893466177628807e-10",
      "4.4017758682039304e-10",
      "4.0042745498585797e-10",
      "1.0836075432616478e-10",
      "-2.399256784752874e-10",
      "-4.0439032272798243e-10",
      "2.9422242088562653e-10",
      "1.6873235852521422e-10",
      "-1.822310241460035e-10",
      "4.670881628879496e-10",
      "2.4855653247965413e-10",
      "4.891712179051881e-10"
    ],
    [
      "0.00014579432336934853",
      "0.00014579436736991163",
      "0.00014579449526111747",
      "0.000145794621079069",
      "0.00014579460782388775",
      "3.561738927720155e-10",
      "1.661571283974213e-11",
      "7.311999938072532e-11",
      "3.9494543214786646e-10",
      "4.431689955358002e-10",
      "3.73265128807045e-11",
      "5.609332218706332e-12",
      "4.227111709463604e-10",
      "1.3726522371223968e-10",
      "3.3880563338859384e-10",
      "3.9735103782511703e-10",
      "1.606097288755424e-10",
      "-2.434280889157219e-10",
      "-4.4208342225571793e-10",
      "3.916991478693263e-10",
      "2.537294441296156e-10",
      "-2.723768003537953e-10",
      "6.325696320772404e-10",
      "1.8554862871459e-10",
      "4.1309730957689444e-10"
    ],
    [
      "0.00014579442873671362",
      "0.00014579478087531589",
      "0.00014579483169244704",
      "0.00014579541332295255",
      "0.00014579480982139913",
      "4.470667905281138e-10",
      "1.3244832111162055e-10",
      "1.3128661723987e-10",
      "2.9496751829174773e-10",
      "3.4333151799184333e-10",
      "5.520247254797777e-10",
      "-2.206738363890526e-10",
      "1.009554606905939e-10",
      "4.149635301660869e-10",
      "-1.2158330297919748e-10",
      "2.9552951178038855e-10",
      "1.8644475775813657e-10",
      "-4.17061059137708e-10",
      "-2.974741536879613e-10",
      "6.530892865089047e-10",
      "-6.101049444955062e-11",
      "-1.473470322647144e-11",
      "4.24997712903451e-10",
      "3.3479956926751323e-10",
      "2.3798817780616474e-10"
    ],
    [
      "0.018010203771489344",
      "0.014749918169171379",
      "0.00017972210018203687",
      "0.004082719633107089",
      "0.0038050525716010683",
      "-0.013360188295724893",
      "0.0005135454350158032",
      "0.006465155941848937",
      "-0.007957459064048723",
      "-8.674741438976611e-05",
      "-0.007549285293447631",
      "0.00667852237352048",
      "1.0898206145091297e-05",
      "-0.00018186356301144735",
      "-0.0033078577845529413",
      "-0.009077411432447077",
      "-0.0005851184305215879",
      "0.005341591308772772",
      "-0.0014315424580314108",
      "0.0006985376038815832",
      "-0.0007096672125936533",
      "-0.0029728083029163335",
      "0.0003653096674541839",
      "-0.0003017855414822014",
      "0.0018612628826273298"
    ],
    [
      "0.0013949594075612086",
      "0.002209556788718665",
      "0.011234247404767934",
      "0.0007548251280263099",
      "0.0022292734067235597",
      "0.0013557450552134586",
      "-0.0033765500302145525",
      "0.0005210183733913758",
      "-0.0007105662557576727",
      "-0.004742541906014025",
      "0.0010471677830478667",
      "0.000226159658416404",
      "-0.002284888414502593",
      "0.00010579031784722708",
      "0.0005146791679006605",
      "0.0008601939733073989",
      "-0.0015653130212420392",
      "0.0006995129313662013",
      "0.0014483446274994932",
      "0.0006262759316001201",
      "0.0004004163221117389",
      "0.0020612264654806443",
      "-0.0012379359832277968",
      "-0.004805346772470497",
      "0.001002001611815712"
    ],
    [
      "0.00014579454856712898",
      "0.00014579453752994135",
      "0.0001457945536479719",
      "0.0001457945711336177",
      "0.00014579450936619804",
      "3.616571865359006e-10",
      "2.0523503620157085e-10",
      "1.8757750803232244e-10",
      "3.4480550179696756e-10",
      "3.2520029081412633e-10",
      "1.0240410249595876e-10",
      "1.191663614678371e-10",
      "4.767739255658015e-10",
      "-9.078901332080376e-11",
      "3.7258304762006976e-10",
      "4.634464115281255e-10",
      "1.956225466705827e-10",
      "-1.5822439578584387e-10",
      "-4.208322714594267e-10",
      "3.326412333988838e-10",
      "1.6589285653339424e-10",
      "-1.714236729276166e-10",
      "5.454505257967848e-10",
      "2.1528399446046226e-10",
      "5.134050420244313e-10"
    ],
    [
      "0.00014579421317175584",
      "0.00014579415675768393",
      "0.00014579416567642848",
      "0.00014579428395099751",
      "0.0001457943209262891",
      "3.472715854741258e-10",
      "-4.1419246097641584e-11",
      "1.4206790707615653e-12",
      "4.2875585756777823e-10",
      "3.4275820686538423e-10",
      "-6.357765216508504e-11",
      "-1.4709262168565305e-11",
      "3.8768948961732054e-10",
      "-1.9721658073774977e-11",
      "4.5093044871432336e-10",
      "3.6948933528529146e-10",
      "1.5841332825568686e-10",
      "-2.9739420705914253e-10",
      "-4.522760187635247e-10",
      "3.730953374278867e-10",
      "1.8908198477781795e-10",
      "-2.532220122806634e-10",
      "4.312625649045556e-10",
      "2.464761153050147e-10",
      "4.6003449423316395e-10"
    ],
    [
      "0.0001457941966254849",
      "0.00014579417658089488",
      "0.00014579421279831126",
      "0.0001457942704808608",
      "0.00014579429530355465",
      "3.506216078702709e-10",
      "-6.240854908722038e-11",
      "-5.1172915396824485e-11",
      "3.995498119531754e-10",
      "3.6381484518915995e-10",
      "-7.349210151847359e-11",
      "-3.747001046929609e-11",
      "3.9918072400315175e-10",
      "-2.92277251695336e-11",
      "4.333955982198643e-10",
      "3.779337964541726e-10",
      "1.8832821074032603e-10",
      "-2.888921052656187e-10",
      "-4.527325661076475e-10",
      "4.203398616960568e-10",
      "2.2536648511786923e-10",
      "-2.330200340035008e-10",
      "4.35814801234025e-10",
      "2.606272965570975e-10",
      "4.719247850857114e-10"
    ],
    [
      "0.00014579427627086432",
      "0.00014579426484632261",
      "0.0001457944536073179",
      "0.00014579452187130852",
      "0.00014579445682936807",
      "3.6220696197961173e-10",
      "6.973674457376485e-11",
      "5.573997224661174e-11",
      "3.7024996857981496e-10",
      "4.50575885860444e-10",
      "4.209047105040874e-11",
      "1.8646561791777625e-11",
      "5.074697418804042e-10",
      "8.754127056095744e-11",
      "4.1635943651727906e-10",
      "3.076105618145129e-10",
      "1.413644093820011e-10",
      "-2.356668864732524e-10",
      "-4.2013049035023105e-10",
      "4.33539678831004e-10",
      "2.6774855671197064e-10",
      "-1.8344156993196605e-10",
      "5.231004669819851e-10",
      "2.6023655706040514e-10",
      "4.946226116813892e-10"
    ],
    [
      "0.021469775326470156",
      "0.027888327248843093",
      "0.01733069737788372",
      "0.008779516289533277",
      "0.007437252091608951",
      "0.002637998990586128",
      "-0.018924232646587182",
      "-0.00347948562934349",
      "0.001330809778003911",
      "0.0009285480639274381",
      "-0.015301138307806265",
      "-0.013893225829894726",
      "0.0013145155980739335",
      "-0.0028578179502644512",
      "0.007407861997461589",
      "-0.02417888076671728",
      "-0.002883723617787148",
      "0.013114721387969585",
      "0.01239796416042911",
      "-0.021814824673747155",
      "-0.002322944045170052",
      "0.003042875661578074",
      "-0.012109511590046928",
      "-0.01082289354452868",
      "-0.002841596228159075"
    ],
    [
      "0.007437252091605984",
      "0.02146977532648217",
      "0.027888327248842062",
      "0.017330697377886888",
      "0.00877951628953603",
      "0.0013308097779985728",
      "-0.013893225829892965",
      "-0.002857817950260907",
      "0.007407861997463008",
      "0.0026379989905878703",
      "-0.018924232646594052",
      "-0.0034794856293424692",
      "0.0009285480639293089",
      "-0.015301138307808881",
      "0.0013145155980703437",
      "-0.012397964160430635",
      "-0.0030428756615721976",
      "0.010822893544528553",
      "0.002841596228154293",
      "-0.024178880766723893",
      "-0.0028837236177910535",
      "0.013114721387976104",
      "-0.021814824673748734",
      "-0.0023229440451665844",
      "-0.012109511590050217"
    ],
    [
      "0.00014579450936619758",
      "0.00014579454856712782",
      "0.0001457945375299402",
      "0.00014579455364797323",
      "0.00014579457113361952",
      "3.448055012145373e-10",
      "1.1916636170565486e-10",
      "-9.078901252117401e-11",
      "3.725830466083506e-10",
      "3.616571895421085e-10",
      "2.052350365387898e-10",
      "1.875775052229434e-10",
      "3.2520029211431203e-10",
      "1.0240410535387128e-10",
      "4.767739239647712e-10",
      "4.2083227035447834e-10",
      "1.7142367016084692e-10",
      "-2.1528399775272775e-10",
      "-5.134050387627701e-10",
      "4.6344641315566676e-10",
      "1.9562254811631906e-10",
      "-1.582243961853948e-10",
      "3.326412294697529e-10",
      "1.6589285556513438e-10",
      "5.454505269235166e-10"
    ],
    [
      "0.00014579432092631794",
      "0.00014579421317173914",
      "0.00014579415675768393",
      "0.0001457941656763333",
      "0.00014579428395093864",
      "4.2875586702689903e-10",
      "-1.4709236392284617e-11",
      "-1.972162457682902e-11",
      "4.509304788652787e-10",
      "3.472716043076209e-10",
      "-4.1419263490077783e-11",
      "1.4206793744959233e-12",
      "3.4275822491718854e-10",
      "-6.357769555936808e-11",
      "3.876894885013091e-10",
      "4.5227602612881785e-10",
      "2.5322198043262204e-10",
      "-2.464760217516756e-10",
      "-4.6003446002755057e-10",
      "3.694893399527598e-10",
      "1.5841330637158807e-10",
      "-2.973941904506493e-10",
      "3.7309539423022163e-10",
      "1.890819925295234e-10",
      "4.312625574868452e-10"
    ],
    [
      "0.0001457942953035445",
      "0.0001457941966254842",
      "0.00014579417658089138",
      "0.0001457942127983895",
      "0.00014579427048086292",
      "3.9954983198974703e-10",
      "-3.7469993497409503e-11",
      "-2.922772634888699e-11",
      "4.333955941595874e-10",
      "3.5062161390400594e-10",
      "-6.240852691325701e-11",
      "-5.1172892953890225e-11",
      "3.638148361628839e-10",
      "-7.349213350405583e-11",
      "3.9918071508592043e-10",
      "4.527325686178374e-10",
      "2.330200329421846e-10",
      "-2.6062731223987246e-10",
      "-4.719247995866121e-10",
      "3.779337927401583e-10",
      "1.8832820053170343e-10",
      "-2.888921221119718e-10",
      "4.203398852833513e-10",
      "2.253664878395202e-10",
      "4.3581481238331356e-10"
    ],
    [
      "0.00014579445682937926",
      "0.00014579427627086364",
      "0.00014579426484632297",
      "0.00014579445360734278",
      "0.000145794521871312",
      "3.7024995530579533e-10",
      "1.8646561395565957e-11",
      "8.75412724414441e-11",
      "4.1635943792549356e-10",
      "3.6220695068568635e-10",
      "6.973675043788805e-11",
      "5.5739987952455984e-11",
      "4.5057586760163507e-10",
      "4.2090462479316574e-11",
      "5.074697259896975e-10",
      "4.2013049075553947e-10",
      "1.8344157238866114e-10",
      "-2.6023655548175814e-10",
      "-4.946225948463142e-10",
      "3.0761057602935437e-10",
      "1.4136440555795718e-10",
      "-2.3566687065043723e-10",
      "4.335396535018598e-10",
      "2.6774855940329003e-10",
      "5.231004534299528e-10"
    ],
    [
      "0.00014579452187131635",
      "0.00014579445682937395",
      "0.00014579427627086586",
      "0.00014579426484632123",
      "0.00014579445360733483",
      "4.163594334081453e-10",
      "5.573997453844557e-11",
      "4.20904855099612e-11",
      "5.074697383403548e-10",
      "3.702499635475993e-10",
      "1.8646564587922106e-11",
      "8.754127213098852e-11",
      "3.6220696124490955e-10",
      "6.97367464879776e-11",
      "4.50575887546305e-10",
      "4.946225953930216e-10",
      "2.3566686631132024e-10",
      "-2.6774856330268923e-10",
      "-5.231004763606195e-10",
      "4.2013048935754664e-10",
      "1.8344158321539016e-10",
      "-2.6023655699835677e-10",
      "3.076105726291722e-10",
      "1.4136440523344603e-10",
      "4.335396631185815e-10"
    ],
    [
      "0.00877951628952941",
      "0.007437252091609845",
      "0.02146977532647243",
      "0.027888327248845848",
      "0.017330697377883487",
      "0.007407861997460908",
      "-0.0034794856293410255",
      "-0.01530113830780394",
      "0.0013145155980743629",
      "0.0013308097780033964",
      "-0.013893225829896556",
      "-0.002857817950262309",
      "0.0026379989905835496",
      "-0.018924232646588563",
      "0.0009285480639257229",
      "-0.0028415962281572184",
      "-0.013114721387967529",
      "0.002322944045169191",
      "0.012109511590043994",
      "-0.012397964160430569",
      "-0.0030428756615763983",
      "0.010822893544530005",
      "-0.024178880766720624",
      "-0.0028837236177836857",
      "-0.021814824673748272"
    ],
    [
      "0.00014579457113362228",
      "0.00014579450936619926",
      "0.00014579454856712847",
      "0.00014579453752993997",
      "0.00014579455364797011",
      "3.725830481492631e-10",
      "1.8757751004780466e-10",
      "1.0240410232201563e-10",
      "4.767739244100034e-10",
      "3.448055027382428e-10",
      "1.1916636025935212e-10",
      "-9.078901543088173e-11",
      "3.61657185449588e-10",
      "2.0523503458825267e-10",
      "3.252002883427493e-10",
      "5.134050409748701e-10",
      "1.582243961867808e-10",
      "-1.6589285515100428e-10",
      "-5.454505277334821e-10",
      "4.208322735791514e-10",
      "1.7142367184485673e-10",
      "-2.1528399621516533e-10",
      "4.63446411668334e-10",
      "1.9562254752698213e-10",
      "3.3264123171189624e-10"
    ],
    [
      "0.0001457942839510154",
      "0.00014579432092631334",
      "0.00014579421317176375",
      "0.00014579415675767854",
      "0.00014579416567632296",
      "4.509304451905539e-10",
      "1.4206997568742169e-12",
      "-6.357762824717319e-11",
      "3.8768954068779205e-10",
      "4.2875579088048195e-10",
      "-1.470923455678895e-11",
      "-1.972165988779488e-11",
      "3.472715983842536e-10",
      "-4.141925530390601e-11",
      "3.427581922614986e-10",
      "4.6003455287373e-10",
      "2.9739422401113266e-10",
      "-1.890819872133981e-10",
      "-4.312625157085507e-10",
      "4.52275984425045e-10",
      "2.5322194729174805e-10",
      "-2.464761062747668e-10",
      "3.69489308987448e-10",
      "1.5841328897090734e-10",
      "3.730953220133888e-10"
    ],
    [
      "0.0001457942704808882",
      "0.0001457942953035457",
      "0.00014579419662548597",
      "0.0001457941765808964",
      "0.0001457942127983463",
      "4.3339560589811237e-10",
      "-5.117291687697798e-11",
      "-7.349212090238838e-11",
      "3.9918071903411414e-10",
      "3.995497967502789e-10",
      "-3.747000489629179e-11",
      "-2.9227744483343386e-11",
      "3.5062159793213493e-10",
      "-6.240854617686952e-11",
      "3.638148167726234e-10",
      "4.719247757903059e-10",
      "2.8889210495988597e-10",
      "-2.2536649035712078e-10",
      "-4.3581479643530304e-10",
      "4.527325708686396e-10",
      "2.3302003213077933e-10",
      "-2.6062732149348283e-10",
      "3.77933791870025e-10",
      "1.883282028717763e-10",
      "4.203398442044163e-10"
    ],
    [
      "0.00014579421279832468",
      "0.00014579427048085305",
      "0.00014579429530354137",
      "0.00014579419662548408",
      "0.00014579417658090016",
      "3.9918070487936713e-10",
      "-2.9227733468167465e-11",
      "-6.240854758019522e-11",
      "3.638148354956713e-10",
      "4.333956141055818e-10",
      "-5.1172896461008184e-11",
      "-7.349211582616919e-11",
      "3.995498102417509e-10",
      "-3.747001154562823e-11",
      "3.506215978897228e-10",
      "4.3581480771303585e-10",
      "2.6062730805753205e-10",
      "-1.883282131124967e-10",
      "-4.2033987281103725e-10",
      "4.719247809134259e-10",
      "2.88892103803382e-10",
      "-2.2536648201119586e-10",
      "4.527325784338414e-10",
      "2.330200348609021e-10",
      "3.779337907763906e-10"
    ],
    [
      "0.0001457944536073183",
      "0.0001457945218713105",
      "0.0001457944568293741",
      "0.0001457942762708628",
      "0.00014579426484631294",
      "5.074697365477147e-10",
      "8.754128550672449e-11",
      "6.973674290621524e-11",
      "4.5057588576885397e-10",
      "4.163594374839823e-10",
      "5.573997237318493e-11",
      "4.209047147304438e-11",
      "3.7024995802326717e-10",
      "1.864656375944377e-11",
      "3.622069608301024e-10",
      "5.231004620082668e-10",
      "2.6023655481139024e-10",
      "-1.4136440574011116e-10",
      "-4.33539674367706e-10",
      "4.946225968227951e-10",
      "2.356668694471239e-10",
      "-2.6774856062162114e-10",
      "4.2013048939942126e-10",
      "1.8344158489120318e-10",
      "3.076105693053738e-10"
    ],
    [
      "0.01733069737787906",
      "0.00877951628953611",
      "0.007437252091608213",
      "0.02146977532647725",
      "0.027888327248842885",
      "0.001314515598072401",
      "-0.0028578179502624056",
      "-0.01892423264658733",
      "0.0009285480639317576",
      "0.0074078619974631554",
      "-0.003479485629343101",
      "-0.015301138307808368",
      "0.001330809778001422",
      "-0.013893225829894938",
      "0.002637998990582014",
      "-0.012109511590047322",
      "-0.01082289354452722",
      "0.0028837236177877727",
      "0.021814824673743613",
      "-0.0028415962281571217",
      "-0.013114721387974178",
      "0.002322944045171761",
      "-0.012397964160430808",
      "-0.003042875661572827",
      "-0.02417888076672216"
    ],
    [
      "0.00014579455364797247",
      "0.00014579457113362117",
      "0.00014579450936619848",
      "0.0001457945485671266",
      "0.00014579453752994065",
      "4.767739157649182e-10",
      "-9.078901435991811e-11",
      "2.0523503327508266e-10",
      "3.2520028907769767e-10",
      "3.7258304423006715e-10",
      "1.8757751176538945e-10",
      "1.0240410118445212e-10",
      "3.448055022969248e-10",
      "1.191663585617697e-10",
      "3.6165718574450385e-10",
      "5.454505276590945e-10",
      "2.1528399455526057e-10",
      "-1.9562254688952307e-10",
      "-3.32641231525617e-10",
      "5.134050431890612e-10",
      "1.5822439771717482e-10",
      "-1.6589285346137484e-10",
      "4.2083227339462197e-10",
      "1.7142367105524418e-10",
      "4.6344641859714874e-10"
    ],
    [
      "0.00014579416567632678",
      "0.00014579428395095772",
      "0.00014579432092625777",
      "0.0001457942131717889",
      "0.00014579415675768746",
      "3.876895307353956e-10",
      "-1.9721675045635068e-11",
      "-4.141924987620426e-11",
      "3.4275821718411584e-10",
      "4.509304425750589e-10",
      "1.4206963316148833e-12",
      "-6.357765204108676e-11",
      "4.2875582821902256e-10",
      "-1.4709278801480092e-11",
      "3.472715786412905e-10",
      "4.312625633010882e-10",
      "2.464760805954271e-10",
      "-1.5841330042249828e-10",
      "-3.730953688460159e-10",
      "4.600344736806342e-10",
      "2.9739419007779933e-10",
      "-1.890820162654359e-10",
      "4.522759763024623e-10",
      "2.532220082990669e-10",
      "3.6948932516429185e-10"
    ],
    [
      "0.00014579415675767586",
      "0.00014579416567628878",
      "0.00014579428395098738",
      "0.00014579432092630304",
      "0.00014579421317174014",
      "3.427582017207222e-10",
      "-6.357759650244443e-11",
      "-1.4709253380115407e-11",
      "3.472715836819017e-10",
      "3.87689501513314e-10",
      "-1.9721649356972782e-11",
      "-4.141934085431146e-11",
      "4.5093045761082466e-10",
      "1.4206957712179024e-12",
      "4.287558822249309e-10",
      "3.7309537469298856e-10",
      "1.8908200426843092e-10",
      "-2.5322197610170417e-10",
      "-3.6948933432878033e-10",
      "4.312625672752226e-10",
      "2.464761121568516e-10",
      "-1.5841331544180575e-10",
      "4.60034501911842e-10",
      "2.973942251609131e-10",
      "4.5227601357772507e-10"
    ],
    [
      "0.00014579417658080183",
      "0.00014579421279844413",
      "0.00014579427048084015",
      "0.00014579429530353226",
      "0.00014579419662549356",
      "3.6381484413248413e-10",
      "-7.349208196018598e-11",
      "-3.747007820571187e-11",
      "3.506216862992335e-10",
      "3.9918062112560244e-10",
      "-2.9227825442760433e-11",
      "-6.240862614861682e-11",
      "4.333955916102902e-10",
      "-5.117290953219642e-11",
      "3.995497332880047e-10",
      "4.2033987326635716e-10",
      "2.253664775140307e-10",
      "-2.3302005580341093e-10",
      "-3.7793371316625025e-10",
      "4.3581470864269894e-10",
      "2.606273058432942e-10",
      "-1.8832817619917648e-10",
      "4.719248235236938e-10",
      "2.888920944527902e-10",
      "4.5273256793976893e-10"
    ],
    [
      "0.00014579426484631332",
      "0.0001457944536073137",
      "0.0001457945218713082",
      "0.00014579445682937387",
      "0.0001457942762708633",
      "4.5057588563488757e-10",
      "4.20904690058594e-11",
      "1.8646564340397558e-11",
      "3.6220696291748074e-10",
      "5.074697347927357e-10",
      "8.754128311393556e-11",
      "6.973674140647889e-11",
      "4.163594459583093e-10",
      "5.5739976684267105e-11",
      "3.702499512843701e-10",
      "4.335396757763038e-10",
      "2.677485551288532e-10",
      "-1.834415814055936e-10",
      "-3.0761057050601796e-10",
      "5.231004722473986e-10",
      "2.602365558671764e-10",
      "-1.4136440417218987e-10",
      "4.946225964887829e-10",
      "2.356668701085556e-10",
      "4.201304887338245e-10"
    ],
    [
      "0.027888327248838492",
      "0.01733069737788468",
      "0.008779516289528716",
      "0.00743725209161066",
      "0.021469775326478393",
      "0.0009285480639269954",
      "-0.015301138307801563",
      "-0.013893225829895283",
      "0.0026379989905932068",
      "0.0013145155980707859",
      "-0.002857817950264581",
      "-0.018924232646591096",
      "0.0074078619974612",
      "-0.003479485629343887",
      "0.0013308097780004157",
      "-0.021814824673745924",
      "-0.0023229440451656928",
      "0.003042875661578179",
      "0.024178880766719958",
      "-0.012109511590044248",
      "-0.010822893544530315",
      "0.002883723617792914",
      "-0.002841596228156646",
      "-0.013114721387968738",
      "-0.012397964160433593"
    ],
    [
      "0.00014579453752994095",
      "0.0001457945536479725",
      "0.0001457945711336211",
      "0.00014579450936619634",
      "0.00014579454856712898",
      "3.252002901833924e-10",
      "1.0240410216930352e-10",
      "1.1916636140554329e-10",
      "3.616571870513429e-10",
      "4.76773924762963e-10",
      "-9.078901367853579e-11",
      "2.0523503373357034e-10",
      "3.7258304787340075e-10",
      "1.8757750866173505e-10",
      "3.448055023691886e-10",
      "3.326412322405489e-10",
      "1.6589286008226296e-10",
      "-1.714236708748089e-10",
      "-4.634464134566392e-10",
      "5.454505279777585e-10",
      "2.1528399529475107e-10",
      "-1.9562254597123963e-10",
      "5.134050376347948e-10",
      "1.582243949530883e-10",
      "4.208322730366075e-10"
    ],
    [
      "0.0001457946517842561",
      "0.00014579488782088542",
      "0.00014579467116753592",
      "0.0001457946624241884",
      "0.00014579464480222705",
      "5.066668788495026e-10",
      "1.7109570683425944e-10",
      "-2.976537281927555e-11",
      "4.940099890405058e-10",
      "4.4530218365622133e-10",
      "-1.4765974631811883e-10",
      "3.0486266116504127e-10",
      "3.178016403011939e-10",
      "-6.07783081878087e-11",
      "4.040135570101029e-10",
      "4.677790192468466e-10",
      "3.127553680914841e-10",
      "-3.324723830464875e-10",
      "-5.522490188583672e-10",
      "6.048697860380063e-10",
      "2.7091992422041335e-10",
      "-3.2820628331092686e-10",
      "5.743205082018903e-10",
      "1.16648953698102e-10",
      "4.956804793918367e-10"
    ],
    [
      "0.0001457943692056005",
      "0.00014579439732488955",
      "0.00014579436970345332",
      "0.00014579430531708624",
      "0.00014579436000425534",
      "4.809321606374776e-10",
      "1.6304530226879106e-10",
      "2.973432715860721e-11",
      "4.2646675580107737e-10",
      "3.783711219187175e-10",
      "1.6836980587852134e-11",
      "1.9666733585910285e-10",
      "3.2204279277082895e-10",
      "-7.522817732995482e-11",
      "3.880021634872414e-10",
      "3.070385199245718e-10",
      "2.803085750180859e-10",
      "-2.0231093416091936e-10",
      "-4.620077339460114e-10",
      "4.628405548160005e-10",
      "1.3483221616320245e-10",
      "-2.896470102266518e-10",
      "4.1260846766980806e-10",
      "8.202476934765571e-11",
      "4.321166729147295e-10"
    ],
    [
      "0.00014579446759998055",
      "0.00014579442973544008",
      "0.00014579435292986863",
      "0.00014579442372352624",
      "0.00014579452755256002",
      "5.16396828813741e-10",
      "3.849068764664405e-11",
      "-7.261715057266612e-11",
      "5.225803208381126e-10",
      "4.249978521323691e-10",
      "-1.2095265694697013e-10",
      "7.117235337471368e-11",
      "3.542189943738486e-10",
      "-1.1180971192575697e-10",
      "4.604288149593405e-10",
      "4.3362196991091904e-10",
      "3.085390405658907e-10",
      "-3.271939108612518e-10",
      "-6.00231087062155e-10",
      "5.091428787296046e-10",
      "1.8657423364729203e-10",
      "-3.9800079247608826e-10",
      "5.037587809716574e-10",
      "1.4767708901221153e-10",
      "5.735849510819821e-10"
    ],
    [
      "0.00014579432301262474",
      "0.00014579425493790687",
      "0.0001457942595936368",
      "0.00014579437058147545",
      "0.00014579444932097177",
      "4.289015802938248e-10",
      "8.526152090543993e-11",
      "-7.21454827297119e-11",
      "4.0915064036313806e-10",
      "3.879457750991267e-10",
      "-2.4634184955721926e-12",
      "1.0304096707147221e-10",
      "3.5255069743423955e-10",
      "-6.111429754426348e-11",
      "4.2971212450388567e-10",
      "3.067852200134277e-10",
      "2.5898859340338844e-10",
      "-2.522655461571051e-10",
      "-5.222307954886528e-10",
      "3.9733495912963775e-10",
      "1.692603244402451e-10",
      "-2.7595454132237324e-10",
      "4.2528401135079264e-10",
      "1.4272192801613452e-10",
      "5.451833611351691e-10"
    ],
    [
      "0.00014579455454110074",
      "0.0001457943425397427",
      "0.00014579430612154633",
      "0.00014579455233630208",
      "0.00014579474838726978",
      "4.536255610705444e-10",
      "-9.659809341735325e-12",
      "-1.5588474696722942e-10",
      "4.978855459513514e-10",
      "4.071249846452845e-10",
      "-9.006524360833615e-12",
      "7.119802523981959e-11",
      "4.218667301734727e-10",
      "-3.488815690538175e-11",
      "5.915097843366719e-10",
      "3.9347386734863665e-10",
      "2.689379655890675e-10",
      "-4.0019417948188043e-10",
      "-7.356308347148271e-10",
      "4.425208509023583e-10",
      "1.9154304078160316e-10",
      "-2.904440411496543e-10",
      "4.427916560285499e-10",
      "2.3824164176678067e-10",
      "7.178596759190784e-10"
    ],
    [
      "0.0001457944156480548",
      "0.0001457942535163249",
      "0.00014579427999244569",
      "0.0001457944493187614",
      "0.00014579458712247602",
      "3.5419839169448025e-10",
      "1.2829478132370136e-10",
      "5.827987457175138e-12",
      "3.88315068450297e-10",
      "3.6441533648213604e-10",
      "9.764809684565124e-11",
      "1.3684316743753676e-10",
      "4.192520093847042e-10",
      "7.111775128155943e-11",
      "4.981916913247925e-10",
      "2.814726354169737e-10",
      "1.832752710886514e-10",
      "-2.3158375203202123e-10",
      "-5.274473823853353e-10",
      "3.41270159621225e-10",
      "1.2692346610360472e-10",
      "-2.1782031861495007e-10",
      "3.582858440231875e-10",
      "1.8361692637728646e-10",
      "5.766061659000208e-10"
    ],
    [
      "0.0009303704377368706",
      "0.0009312501576619601",
      "0.0011631767596541457",
      "0.0003093653524916409",
      "0.004763594535210924",
      "-0.0003164318824366864",
      "-0.0007921609587745734",
      "-0.00026892918185258854",
      "-0.0018797499624534396",
      "-5.882006348378406e-05",
      "-0.0001082448141832787",
      "0.0004841174775437734",
      "0.00039615587426526384",
      "0.0020555077992912693",
      "0.0007345913283689947",
      "-0.0007184146175122167",
      "0.0004131517001958788",
      "0.00023666519807269843",
      "0.0002992506007032478",
      "-0.0008919910752613106",
      "-0.000341702039717644",
      "-0.001841930488962182",
      "-9.733721535282468e-05",
      "0.000687717958755216",
      "0.00046444909278676555"
    ],
    [
      "0.0001457984797626565",
      "0.00014579568994942636",
      "0.00014579500268963372",
      "0.00014579547784483425",
      "0.00014579559915018397",
      "-7.098540469505372e-10",
      "8.981157192175403e-10",
      "-3.5147231168562884e-10",
      "-1.3075426278120487e-09",
      "-2.267860980842919e-11",
      "1.1208924653326705e-09",
      "4.610152848057068e-10",
      "1.6056250043686064e-10",
      "5.18448413080437e-11",
      "3.8595894550200726e-10",
      "-1.4523197595963499e-09",
      "2.2738635372790538e-10",
      "-1.4684757351395505e-09",
      "-3.0862923273217935e-10",
      "6.954578006612761e-10",
      "2.2795538300869285e-10",
      "-7.809223864413971e-10",
      "3.278421793190084e-11",
      "1.357314592414923e-10",
      "1.379082360993037e-10"
    ],
    [
      "0.00014579588194302753",
      "0.00014579573526915938",
      "0.00014579515010775966",
      "0.000145795703089963",
      "0.00014579500609314866",
      "-5.682678113636958e-10",
      "4.0909874413258704e-10",
      "1.0139472379891172e-09",
      "2.8699154044090644e-10",
      "-6.298174233828563e-11",
      "-7.109294921108985e-10",
      "3.4814236937260585e-10",
      "4.118614721302705e-10",
      "1.1130440035937548e-10",
      "1.6529107536546934e-10",
      "1.875206028797264e-10",
      "3.1202029710898935e-10",
      "-9.741626540827268e-11",
      "-9.4394559801225e-10",
      "4.0672064724845304e-10",
      "1.4654060619343455e-10",
      "1.0867979682207142e-10",
      "1.4586340106814582e-10",
      "2.032171255939379e-10",
      "1.667125277988047e-10"
    ],
    [
      "0.00014579476896559937",
      "0.00014579469821399856",
      "0.00014579498011318712",
      "0.00014579490071934073",
      "0.0001457947229181741",
      "2.2519311693610015e-10",
      "5.554337270958472e-10",
      "3.6777572943058515e-10",
      "2.354877609408133e-10",
      "2.0876633870604305e-10",
      "-6.71699301606749e-11",
      "2.6908003052729584e-10",
      "4.140953840598176e-10",
      "-4.267486473974993e-11",
      "1.179265175608987e-10",
      "2.8995209063488223e-10",
      "1.2895340268768264e-10",
      "-1.625672729640421e-10",
      "-3.6122033009961523e-10",
      "5.078687183119216e-10",
      "5.513450507565056e-11",
      "-1.8258614784019678e-10",
      "5.411252151056606e-10",
      "1.9054514878352501e-10",
      "3.574278657750797e-10"
    ],
    [
      "0.0001457949801131876",
      "0.00014579490071934067",
      "0.0001457947229181741",
      "0.00014579476896560024",
      "0.00014579469821399894",
      "4.140953840587985e-10",
      "-4.2674864739403524e-11",
      "5.554337270955948e-10",
      "2.0876633870817004e-10",
      "1.1792651756029733e-10",
      "3.6777572942884936e-10",
      "-6.716993015808728e-11",
      "2.3548776093931273e-10",
      "2.6908003052584874e-10",
      "2.2519311693684185e-10",
      "5.411252151045201e-10",
      "1.905451487878069e-10",
      "-1.2895340269116518e-10",
      "-5.078687183057356e-10",
      "3.5742786577681077e-10",
      "1.6256727296542187e-10",
      "-5.513450507614411e-11",
      "3.6122033009821906e-10",
      "1.825861478368825e-10",
      "2.89952090637246e-10"
    ],
    [
      "0.00014579467116753467",
      "0.00014579466242418843",
      "0.00014579464480222722",
      "0.0001457946517842565",
      "0.00014579488782088547",
      "3.1780164030062085e-10",
      "-6.07783081884465e-11",
      "1.7109570683258675e-10",
      "4.4530218365773347e-10",
      "4.0401355701199245e-10",
      "-2.9765372820921655e-11",
      "-1.476597463198387e-10",
      "4.940099890413327e-10",
      "3.0486266116121954e-10",
      "5.066668788474442e-10",
      "5.743205082049006e-10",
      "1.1664895369948883e-10",
      "-3.127553680924767e-10",
      "-6.048697860367447e-10",
      "4.956804793939599e-10",
      "3.324723830497497e-10",
      "-2.709199242224226e-10",
      "5.522490188581786e-10",
      "3.282062833091668e-10",
      "4.677790192506198e-10"
    ],
    [
      "0.0001457943697034582",
      "0.0001457943053170861",
      "0.00014579436000425076",
      "0.00014579436920560357",
      "0.00014579439732489042",
      "3.220427927726199e-10",
      "-7.522817732893664e-11",
      "1.6304530226748517e-10",
      "3.7837112191966646e-10",
      "3.88002163488366e-10",
      "2.973432715767636e-11",
      "1.6836980589507122e-11",
      "4.2646675579998767e-10",
      "1.9666733585601377e-10",
      "4.809321606352558e-10",
      "4.126084676709035e-10",
      "8.202476935092715e-11",
      "-2.8030857501748897e-10",
      "-4.628405548132043e-10",
      "4.3211667291505614e-10",
      "2.0231093416063497e-10",
      "-1.3483221616607192e-10",
      "4.6200773394460055e-10",
      "2.896470102238808e-10",
      "3.0703851992635573e-10"
    ],
    [
      "0.00014579435292987226",
      "0.0001457944237235275",
      "0.00014579452755256176",
      "0.00014579446759998635",
      "0.00014579442973544003",
      "3.5421899437512627e-10",
      "-1.1180971192545407e-10",
      "3.849068764652149e-11",
      "4.2499785213401324e-10",
      "4.6042881495923145e-10",
      "-7.261715057310084e-11",
      "-1.2095265694672392e-10",
      "5.225803208387109e-10",
      "7.117235337271743e-11",
      "5.16396828813039e-10",
      "5.037587809731469e-10",
      "1.476770890127904e-10",
      "-3.085390405662756e-10",
      "-5.091428787290375e-10",
      "5.735849510823718e-10",
      "3.2719391086125025e-10",
      "-1.8657423364994873e-10",
      "6.002310870608804e-10",
      "3.9800079247553663e-10",
      "4.3362196991341527e-10"
    ],
    [
      "0.00014579425959362934",
      "0.0001457943705814776",
      "0.00014579444932097263",
      "0.00014579432301262867",
      "0.0001457942549379295",
      "3.5255069743588543e-10",
      "-6.111429754296075e-11",
      "8.526152090505239e-11",
      "3.879457750999179e-10",
      "4.2971212450368637e-10",
      "-7.214548272895547e-11",
      "-2.463418493949812e-12",
      "4.091506403622743e-10",
      "1.0304096706948836e-10",
      "4.289015802920648e-10",
      "4.2528401135098134e-10",
      "1.427219280177023e-10",
      "-2.58988593402538e-10",
      "-3.9733495912826633e-10",
      "5.451833611341074e-10",
      "2.522655461560294e-10",
      "-1.692603244427337e-10",
      "5.222307954851499e-10",
      "2.7595454132028383e-10",
      "3.067852200148836e-10"
    ],
    [
      "0.00014579430612154446",
      "0.0001457945523363093",
      "0.00014579474838727043",
      "0.0001457945545411004",
      "0.00014579434253974373",
      "4.218667301742519e-10",
      "-3.4888156904585057e-11",
      "-9.659809341617488e-12",
      "4.071249846459185e-10",
      "5.915097843350781e-10",
      "-1.5588474696532378e-10",
      "-9.00652436028984e-12",
      "4.97885545951342e-10",
      "7.119802523809734e-11",
      "4.536255610694069e-10",
      "4.427916560284221e-10",
      "2.38241641766441e-10",
      "-2.689379655884053e-10",
      "-4.4252085090200923e-10",
      "7.178596759165291e-10",
      "4.001941794807149e-10",
      "-1.9154304078366462e-10",
      "7.356308347096508e-10",
      "2.904440411491884e-10",
      "3.9347386735091626e-10"
    ],
    [
      "0.0001457942799924558",
      "0.00014579444931874574",
      "0.00014579458712247627",
      "0.00014579441564805523",
      "0.00014579425351632423",
      "4.192520093865825e-10",
      "7.111775128196844e-11",
      "1.282947813232811e-10",
      "3.644153364825105e-10",
      "4.981916913250404e-10",
      "5.8279874575176725e-12",
      "9.764809684723097e-11",
      "3.8831506844956117e-10",
      "1.3684316743584063e-10",
      "3.5419839169430566e-10",
      "3.5828584402349443e-10",
      "1.836169263792182e-10",
      "-1.8327527108854297e-10",
      "-3.41270159620017e-10",
      "5.766061658999419e-10",
      "2.3158375203117503e-10",
      "-1.269234661056322e-10",
      "5.274473823825053e-10",
      "2.1782031861454034e-10",
      "2.814726354184718e-10"
    ],
    [
      "0.0011631767596545861",
      "0.0003093653524913991",
      "0.00476359453521243",
      "0.0009303704377376015",
      "0.000931250157663261",
      "0.0003961558742649892",
      "0.002055507799292229",
      "-0.0007921609587747861",
      "-5.88200634838181e-05",
      "0.0007345913283683627",
      "-0.00026892918185216115",
      "-0.00010824481418351651",
      "-0.001879749962454328",
      "0.0004841174775438808",
      "-0.00031643188243769154",
      "-9.733721535305007e-05",
      "0.0006877179587549905",
      "-0.0004131517001967983",
      "0.0008919910752622466",
      "0.0004644490927868346",
      "-0.00023666519807303556",
      "0.0003417020397176038",
      "-0.00029925060070537784",
      "0.0018419304889641275",
      "-0.0007184146175128914"
    ],
    [
      "0.00014579500268963397",
      "0.000145795477844834",
      "0.00014579559915018397",
      "0.00014579847976265665",
      "0.00014579568994942653",
      "1.6056250043299946e-10",
      "5.184484129510488e-11",
      "8.981157192359011e-10",
      "-2.2678609820993464e-11",
      "3.859589455052717e-10",
      "-3.5147231169732615e-10",
      "1.1208924653643453e-09",
      "-1.307542627909125e-09",
      "4.610152848128253e-10",
      "-7.098540469865091e-10",
      "3.2784217925618434e-11",
      "1.3573145925919092e-10",
      "-2.2738635374947223e-10",
      "-6.954578006631023e-10",
      "1.3790823606529873e-10",
      "1.4684757352067457e-09",
      "-2.2795538301903142e-10",
      "3.08629232705148e-10",
      "7.809223864896634e-10",
      "-1.452319759678678e-09"
    ],
    [
      "0.00014579515010775966",
      "0.00014579570308996298",
      "0.00014579500609314855",
      "0.00014579588194302766",
      "0.0001457957352691595",
      "4.1186147213522375e-10",
      "1.1130440035357813e-10",
      "4.0909874413617457e-10",
      "-6.298174234117198e-11",
      "1.6529107536343544e-10",
      "1.0139472380011525e-09",
      "-7.109294921210473e-10",
      "2.869915404383361e-10",
      "3.4814236937435456e-10",
      "-5.682678113765507e-10",
      "1.4586340106705673e-10",
      "2.0321712559331415e-10",
      "-3.120202971156871e-10",
      "-4.067206472413287e-10",
      "1.667125277969518e-10",
      "9.741626540890485e-11",
      "-1.4654060618968722e-10",
      "9.43945598018952e-10",
      "-1.086797968260046e-10",
      "1.875206028830802e-10"
    ],
    [
      "0.00014579500609314871",
      "0.0001457958819430276",
      "0.0001457957352691594",
      "0.0001457951501077596",
      "0.000145795703089963",
      "2.869915404404168e-10",
      "3.4814236936514633e-10",
      "1.1130440036478986e-10",
      "1.652910753671821e-10",
      "-5.682678113838777e-10",
      "4.090987441412376e-10",
      "1.0139472380088963e-09",
      "-6.298174233898223e-11",
      "-7.109294921233817e-10",
      "4.118614721377722e-10",
      "9.439455980162992e-10",
      "-1.0867979683445248e-10",
      "-2.032171255882384e-10",
      "-1.6671252779382608e-10",
      "1.8752060288100762e-10",
      "3.120202971082206e-10",
      "-9.741626540529271e-11",
      "4.067206472488219e-10",
      "1.4654060619248771e-10",
      "1.4586340106957209e-10"
    ],
    [
      "0.00014579472291817406",
      "0.00014579476896559978",
      "0.00014579469821399918",
      "0.0001457949801131871",
      "0.0001457949007193408",
      "2.354877609399594e-10",
      "2.690800305241217e-10",
      "-4.267486473619585e-11",
      "1.1792651755843845e-10",
      "2.2519311693514654e-10",
      "5.554337270960716e-10",
      "3.67775729431559e-10",
      "2.0876633870656593e-10",
      "-6.716993015890822e-11",
      "4.1409538406047525e-10",
      "3.6122033010041145e-10",
      "1.8258614783379032e-10",
      "-1.9054514878177204e-10",
      "-3.5742786577293713e-10",
      "2.899520906364825e-10",
      "1.2895340268621559e-10",
      "-1.6256727296225878e-10",
      "5.078687183115477e-10",
      "5.513450507578301e-11",
      "5.411252151103445e-10"
    ],
    [
      "0.0001457946448022266",
      "0.00014579465178425743",
      "0.00014579488782088577",
      "0.00014579467116753497",
      "0.00014579466242418843",
      "4.940099890354192e-10",
      "3.048626611582813e-10",
      "-6.077830818304516e-11",
      "4.040135570086696e-10",
      "5.066668788409872e-10",
      "1.7109570683632003e-10",
      "-2.976537281950523e-11",
      "4.4530218366064804e-10",
      "-1.476597463175289e-10",
      "3.1780164030258075e-10",
      "5.522490188549825e-10",
      "3.2820628329945324e-10",
      "-1.1664895369652153e-10",
      "-4.956804793875959e-10",
      "4.677790192488627e-10",
      "3.1275536809062806e-10",
      "-3.324723830451992e-10",
      "6.048697860376542e-10",
      "2.709199242273984e-10",
      "5.743205082051428e-10"
    ],
    [
      "0.00014579436000425444",
      "0.00014579436920559964",
      "0.00014579439732487974",
      "0.000145794369703454",
      "0.00014579430531708667",
      "4.2646675579898233e-10",
      "1.9666733585448752e-10",
      "-7.522817732900248e-11",
      "3.880021634857722e-10",
      "4.809321606343125e-10",
      "1.6304530226842077e-10",
      "2.973432715776102e-11",
      "3.783711219198861e-10",
      "1.6836980588736164e-11",
      "3.220427927731338e-10",
      "4.620077339445724e-10",
      "2.8964701022323314e-10",
      "-8.202476934929001e-11",
      "-4.3211667291312436e-10",
      "3.0703851992692876e-10",
      "2.8030857501769453e-10",
      "-2.0231093415917773e-10",
      "4.628405548150994e-10",
      "1.3483221616765307e-10",
      "4.1260846767074014e-10"
    ],
    [
      "0.00014579452755253896",
      "0.00014579446759998264",
      "0.00014579442973543548",
      "0.00014579435292987067",
      "0.00014579442372352776",
      "5.225803208370491e-10",
      "7.117235337195981e-11",
      "-1.1180971192373665e-10",
      "4.6042881495633316e-10",
      "5.163968288116555e-10",
      "3.849068764819225e-11",
      "-7.261715057201323e-11",
      "4.2499785213476867e-10",
      "-1.209526569457703e-10",
      "3.5421899437531177e-10",
      "6.002310870595465e-10",
      "3.9800079247340504e-10",
      "-1.4767708901111068e-10",
      "-5.735849510780648e-10",
      "4.3362196991312234e-10",
      "3.0853904056581125e-10",
      "-3.271939108584533e-10",
      "5.091428787297293e-10",
      "1.8657423365157236e-10",
      "5.037587809715607e-10"
    ],
    [
      "0.00014579444932097404",
      "0.00014579432301262718",
      "0.00014579425493792104",
      "0.00014579425959363257",
      "0.00014579437058147765",
      "4.091506403625425e-10",
      "1.0304096706898431e-10",
      "-6.111429754323778e-11",
      "4.2971212450193673e-10",
      "4.289015802920507e-10",
      "8.526152090518474e-11",
      "-7.214548272894174e-11",
      "3.879457750999179e-10",
      "-2.463418494809751e-12",
      "3.5255069743498013e-10",
      "5.222307954858537e-10",
      "2.7595454132099485e-10",
      "-1.4272192801614297e-10",
      "-5.451833611319533e-10",
      "3.0678522001577624e-10",
      "2.589885934028773e-10",
      "-2.522655461557e-10",
      "3.973349591293646e-10",
      "1.69260324442916e-10",
      "4.252840113503759e-10"
    ],
    [
      "0.00014579474838726593",
      "0.00014579455454109849",
      "0.00014579434253974075",
      "0.00014579430612153492",
      "0.0001457945523363017",
      "4.978855459500581e-10",
      "7.119802523706978e-11",
      "-3.488815690324163e-11",
      "5.915097843331616e-10",
      "4.536255610676711e-10",
      "-9.659809340714764e-12",
      "-1.5588474696477528e-10",
      "4.071249846461465e-10",
      "-9.0065243597886e-12",
      "4.2186673017384894e-10",
      "7.356308347090866e-10",
      "2.904440411473342e-10",
      "-2.3824164176544063e-10",
      "-7.178596759131914e-10",
      "3.934738673510518e-10",
      "2.6893796558798923e-10",
      "-4.0019417947918165e-10",
      "4.425208509017007e-10",
      "1.915430407846759e-10",
      "4.427916560267143e-10"
    ],
    [
      "0.0001457945871224764",
      "0.00014579441564805542",
      "0.0001457942535163255",
      "0.00014579427999245867",
      "0.00014579444931874758",
      "3.8831506845117303e-10",
      "1.3684316743544813e-10",
      "7.111775128192937e-11",
      "4.981916913250545e-10",
      "3.541983916946858e-10",
      "1.2829478132302625e-10",
      "5.827987458423046e-12",
      "3.644153364815334e-10",
      "9.764809684584411e-11",
      "4.1925200938606995e-10",
      "5.27447382383398e-10",
      "2.1782031861636652e-10",
      "-1.836169263789338e-10",
      "-5.766061658983734e-10",
      "2.814726354189857e-10",
      "1.8327527108794882e-10",
      "-2.3158375203230987e-10",
      "3.4127015962086455e-10",
      "1.2692346610474023e-10",
      "3.582858440225511e-10"
    ],
    [
      "0.004763594535213011",
      "0.0009303704377379619",
      "0.0009312501576638518",
      "0.00116317675965402",
      "0.00030936535249149116",
      "-0.001879749962454832",
      "0.0004841174775438422",
      "0.0020555077992916405",
      "0.0007345913283683497",
      "-0.0003164318824379115",
      "-0.0007921609587745901",
      "-0.0002689291818521236",
      "-5.882006348413252e-05",
      "-0.00010824481418382828",
      "0.00039615587426495685",
      "-0.0002992506007057884",
      "0.0018419304889649953",
      "-0.0006877179587552781",
      "-0.0004644490927874165",
      "-0.0007184146175133101",
      "0.0004131517001970826",
      "0.00023666519807335624",
      "-0.0008919910752623136",
      "-0.00034170203971775484",
      "-9.73372153531906e-05"
    ],
    [
      "0.00014579559915018405",
      "0.00014579847976265667",
      "0.00014579568994942685",
      "0.00014579500268963397",
      "0.000145795477844834",
      "-1.30754262787962e-09",
      "4.610152848140429e-10",
      "5.1844841299973884e-11",
      "3.85958945517921e-10",
      "-7.098540469817338e-10",
      "8.981157192276481e-10",
      "-3.514723117140236e-10",
      "-2.2678609820392104e-11",
      "1.1208924653716437e-09",
      "1.6056250043215028e-10",
      "3.086292327177054e-10",
      "7.809223864768893e-10",
      "-1.357314592575782e-10",
      "-1.3790823606487878e-10",
      "-1.4523197596673282e-09",
      "2.2738635375091354e-10",
      "-1.4684757352048445e-09",
      "6.954578006602695e-10",
      "2.27955383011817e-10",
      "3.278421792763628e-11"
    ],
    [
      "0.0001457956899494267",
      "0.00014579500268963388",
      "0.000145795477844834",
      "0.00014579559915018394",
      "0.0001457984797626565",
      "-2.2678609808200253e-11",
      "1.1208924653400936e-09",
      "4.610152848095342e-10",
      "-7.098540469662733e-10",
      "1.6056250044261112e-10",
      "5.18448413043578e-11",
      "8.981157192136006e-10",
      "3.859589455093276e-10",
      "-3.514723116950419e-10",
      "-1.3075426278235368e-09",
      "6.954578006594748e-10",
      "2.2795538300645533e-10",
      "-7.809223864497708e-10",
      "1.4523197596153473e-09",
      "3.278421794054174e-11",
      "1.3573145924063997e-10",
      "-2.2738635372511468e-10",
      "1.3790823609669533e-10",
      "1.4684757351411646e-09",
      "3.0862923272652314e-10"
    ],
    [
      "0.00014579573526915946",
      "0.00014579515010775971",
      "0.000145795703089963",
      "0.00014579500609314852",
      "0.00014579588194302753",
      "-6.298174233654397e-11",
      "-7.10929492129726e-10",
      "3.48142369358091e-10",
      "-5.68267811379023e-10",
      "4.1186147213669933e-10",
      "1.1130440036748402e-10",
      "4.090987441348961e-10",
      "1.6529107537447114e-10",
      "1.0139472380004597e-09",
      "2.8699154044437874e-10",
      "4.067206472568756e-10",
      "1.4654060618669598e-10",
      "1.0867979682807645e-10",
      "-1.8752060289701775e-10",
      "1.45863401081454e-10",
      "2.0321712558950837e-10",
      "-3.120202970948152e-10",
      "1.6671252780397337e-10",
      "9.741626541239384e-11",
      "9.43945598002028e-10"
    ],
    [
      "0.00014579469821399886",
      "0.00014579498011318712",
      "0.00014579490071934094",
      "0.0001457947229181741",
      "0.0001457947689656001",
      "2.0876633870693472e-10",
      "-6.71699301603235e-11",
      "2.6908003052220945e-10",
      "2.251931169351512e-10",
      "4.1409538406649175e-10",
      "-4.2674864738880106e-11",
      "5.55433727096698e-10",
      "1.1792651755820515e-10",
      "3.677757294310433e-10",
      "2.3548776094166404e-10",
      "5.078687183107779e-10",
      "5.513450507872174e-11",
      "-1.8258614783586192e-10",
      "-2.8995209063928723e-10",
      "5.411252151130776e-10",
      "1.9054514878102333e-10",
      "-1.2895340268619302e-10",
      "3.5742786577473687e-10",
      "1.625672729620866e-10",
      "3.6122033009989105e-10"
    ],
    [
      "0.00014579488782088528",
      "0.0001457946711675341",
      "0.0001457946624241886",
      "0.0001457946448022271",
      "0.00014579465178425743",
      "4.453021836620503e-10",
      "-1.4765974632055744e-10",
      "3.0486266116105343e-10",
      "5.06666878844341e-10",
      "3.178016403038451e-10",
      "-6.077830818513212e-11",
      "1.7109570683540692e-10",
      "4.040135570080614e-10",
      "-2.976537282153166e-11",
      "4.940099890381508e-10",
      "6.04869786040918e-10",
      "2.709199242283164e-10",
      "-3.282062833043685e-10",
      "-4.677790192518955e-10",
      "5.743205082071506e-10",
      "1.166489536954036e-10",
      "-3.1275536809220916e-10",
      "4.956804793901696e-10",
      "3.324723830464016e-10",
      "5.522490188549683e-10"
    ],
    [
      "0.0001457943973248885",
      "0.00014579436970345522",
      "0.00014579430531708418",
      "0.00014579436000425458",
      "0.00014579436920560043",
      "3.7837112192105194e-10",
      "1.683698058928519e-11",
      "1.966673358547142e-10",
      "4.809321606354698e-10",
      "3.220427927739307e-10",
      "-7.522817732835773e-11",
      "1.6304530226955488e-10",
      "3.880021634851078e-10",
      "2.9734327158298155e-11",
      "4.2646675579961874e-10",
      "4.6284055481539507e-10",
      "1.348322161680487e-10",
      "-2.896470102234824e-10",
      "-3.0703851992751027e-10",
      "4.1260846767005306e-10",
      "8.202476934837766e-11",
      "-2.803085750184548e-10",
      "4.321166729119191e-10",
      "2.0231093415846245e-10",
      "4.6200773394466817e-10"
    ],
    [
      "0.00014579442973543756",
      "0.00014579435292987056",
      "0.0001457944237235274",
      "0.00014579452755256376",
      "0.00014579446759998397",
      "4.249978521357788e-10",
      "-1.209526569460578e-10",
      "7.117235337288628e-11",
      "5.163968288137292e-10",
      "3.542189943748334e-10",
      "-1.1180971192417878e-10",
      "3.8490687647976e-11",
      "4.604288149570095e-10",
      "-7.26171505719065e-11",
      "5.225803208385599e-10",
      "5.091428787313124e-10",
      "1.8657423365068262e-10",
      "-3.980007924749446e-10",
      "-4.336219699142785e-10",
      "5.037587809711494e-10",
      "1.4767708901018745e-10",
      "-3.085390405674302e-10",
      "5.735849510780368e-10",
      "3.2719391085974504e-10",
      "6.002310870607121e-10"
    ],
    [
      "0.00014579425493792278",
      "0.00014579425959363097",
      "0.00014579437058147765",
      "0.00014579444932096838",
      "0.00014579432301262626",
      "3.879457751010865e-10",
      "-2.463418494359005e-12",
      "1.0304096707095197e-10",
      "4.289015802941373e-10",
      "3.5255069743447467e-10",
      "-6.111429754302059e-11",
      "8.526152090715062e-11",
      "4.297121245015356e-10",
      "-7.21454827281779e-11",
      "4.0915064036399445e-10",
      "3.9733495913043184e-10",
      "1.6926032444210997e-10",
      "-2.7595454132200856e-10",
      "-3.067852200150089e-10",
      "4.252840113496438e-10",
      "1.4272192801366986e-10",
      "-2.5898859340424023e-10",
      "5.451833611308297e-10",
      "2.5226554615573515e-10",
      "5.222307954871633e-10"
    ],
    [
      "0.00014579434253974454",
      "0.0001457943061215438",
      "0.00014579455233631366",
      "0.00014579474838727726",
      "0.0001457945545411004",
      "4.071249846462769e-10",
      "-9.006524358949047e-12",
      "7.119802524127226e-11",
      "4.536255610697404e-10",
      "4.21866730172824e-10",
      "-3.488815690230849e-11",
      "-9.659809339173427e-12",
      "5.915097843352973e-10",
      "-1.5588474696256735e-10",
      "4.978855459529282e-10",
      "4.425208509024237e-10",
      "1.9154304078132424e-10",
      "-2.9044404114856364e-10",
      "-3.934738673489015e-10",
      "4.427916560254709e-10",
      "2.382416417634228e-10",
      "-2.6893796558776646e-10",
      "7.178596759137025e-10",
      "4.001941794813226e-10",
      "7.35630834710729e-10"
    ],
    [
      "0.00014579425351632448",
      "0.00014579427999245365",
      "0.00014579444931874785",
      "0.00014579458712247678",
      "0.0001457944156480552",
      "3.6441533648184317e-10",
      "9.76480968458934e-11",
      "1.3684316743581356e-10",
      "3.541983916949393e-10",
      "4.192520093857827e-10",
      "7.111775128166607e-11",
      "1.2829478132414348e-10",
      "4.981916913247588e-10",
      "5.827987459630651e-12",
      "3.8831506845193347e-10",
      "3.4127015962208386e-10",
      "1.2692346610424322e-10",
      "-2.178203186156231e-10",
      "-2.814726354186211e-10",
      "3.582858440227651e-10",
      "1.8361692637781446e-10",
      "-1.832752710886007e-10",
      "5.766061658976103e-10",
      "2.3158375203240137e-10",
      "5.274473823843076e-10"
    ],
    [
      "0.0009312501576629766",
      "0.0011631767596533091",
      "0.00030936535249179165",
      "0.0047635945352094795",
      "0.0009303704377361536",
      "-5.882006348354983e-05",
      "-0.00010824481418372729",
      "0.0004841174775443913",
      "-0.00031643188243750224",
      "0.00039615587426516393",
      "0.002055507799290172",
      "-0.0007921609587735722",
      "0.0007345913283686816",
      "-0.000268929181852113",
      "-0.0018797499624520523",
      "-0.0008919910752615408",
      "-0.0003417020397179201",
      "-0.0018419304889630026",
      "0.0007184146175120268",
      "-9.733721535331974e-05",
      "0.0006877179587546783",
      "-0.00041315170019613697",
      "0.0004644490927877649",
      "-0.00023666519807324007",
      "-0.00029925060070465614"
    ],
    [
      "0.00030936535249158684",
      "0.004763594535210125",
      "0.0009303704377366848",
      "0.0009312501576624751",
      "0.0011631767596540915",
      "0.0007345913283685357",
      "-0.00026892918185227396",
      "-0.00010824481418353082",
      "0.00039615587426513243",
      "-0.0018797499624529487",
      "0.00048411747754372456",
      "0.0020555077992910316",
      "-0.0003164318824369876",
      "-0.0007921609587742778",
      "-5.8820063483910616e-05",
      "0.0004644490927870841",
      "-0.00023666519807290278",
      "0.00034170203971762544",
      "9.733721535302799e-05",
      "-0.00029925060070396957",
      "0.00184193048896269",
      "-0.0006877179587552047",
      "-0.0007184146175122663",
      "0.0004131517001961787",
      "-0.0008919910752615695"
    ],
    [
      "0.00014579547784483398",
      "0.00014579559915018402",
      "0.00014579847976265646",
      "0.00014579568994942644",
      "0.00014579500268963397",
      "3.8595894548231804e-10",
      "-3.514723116458188e-10",
      "1.1208924653100519e-09",
      "1.6056250045331662e-10",
      "-1.3075426277472443e-09",
      "4.6101528478483405e-10",
      "5.184484132811478e-11",
      "-7.098540469199686e-10",
      "8.981157191683594e-10",
      "-2.2678609792027783e-11",
      "1.3790823611329935e-10",
      "1.4684757351040986e-09",
      "-2.279553830167923e-10",
      "-3.27842179446162e-11",
      "3.0862923271575305e-10",
      "7.809223864166967e-10",
      "-1.3573145923916206e-10",
      "-1.4523197595373384e-09",
      "2.2738635371356077e-10",
      "6.95457800643544e-10"
    ],
    [
      "0.0001457957030899631",
      "0.00014579500609314866",
      "0.00014579588194302758",
      "0.00014579573526915938",
      "0.00014579515010775966",
      "1.6529107536666777e-10",
      "1.013947237993555e-09",
      "-7.109294921210556e-10",
      "4.11861472129896e-10",
      "2.8699154043870526e-10",
      "3.4814236936371583e-10",
      "1.1130440036436605e-10",
      "-5.682678113653825e-10",
      "4.090987441305877e-10",
      "-6.2981742335394e-11",
      "1.667125278074905e-10",
      "9.741626540882883e-11",
      "-1.465406061799996e-10",
      "-1.4586340107715263e-10",
      "9.439455979942784e-10",
      "-1.0867979681769825e-10",
      "-2.0321712559117403e-10",
      "1.8752060289872844e-10",
      "3.1202029710232114e-10",
      "4.0672064725436655e-10"
    ],
    [
      "0.00014579490071934084",
      "0.000145794722918174",
      "0.00014579476896559997",
      "0.0001457946982139987",
      "0.00014579498011318715",
      "1.1792651755659365e-10",
      "3.677757294323366e-10",
      "-6.716993016445671e-11",
      "4.1409538406424626e-10",
      "2.354877609399251e-10",
      "2.6908003052447567e-10",
      "-4.2674864741686756e-11",
      "2.251931169351668e-10",
      "5.554337270947223e-10",
      "2.0876633870573053e-10",
      "3.5742786577608e-10",
      "1.6256727296485859e-10",
      "-5.513450507699449e-11",
      "-5.41125215109553e-10",
      "3.612203300980602e-10",
      "1.8258614783959377e-10",
      "-1.9054514878321883e-10",
      "2.899520906386904e-10",
      "1.2895340268786183e-10",
      "5.07868718311102e-10"
    ],
    [
      "0.00014579466242418834",
      "0.00014579464480222722",
      "0.00014579465178425852",
      "0.00014579488782088631",
      "0.00014579467116753632",
      "4.0401355700732074e-10",
      "-2.976537282257022e-11",
      "-1.4765974632381622e-10",
      "3.17801640301246e-10",
      "4.9400998903883e-10",
      "3.0486266116083444e-10",
      "-6.07783081905004e-11",
      "5.066668788472922e-10",
      "1.7109570683401584e-10",
      "4.4530218365857264e-10",
      "4.95680479393653e-10",
      "3.324723830482531e-10",
      "-2.7091992422435575e-10",
      "-5.743205082065114e-10",
      "5.522490188575788e-10",
      "3.282062833104397e-10",
      "-1.166489536957943e-10",
      "4.677790192518561e-10",
      "3.127553680952617e-10",
      "6.048697860415854e-10"
    ],
    [
      "0.00014579430531708518",
      "0.00014579436000425444",
      "0.00014579436920560438",
      "0.0001457943973248896",
      "0.0001457943697034549",
      "3.8800216348472147e-10",
      "2.9734327157342665e-11",
      "1.68369805870788e-11",
      "3.220427927720581e-10",
      "4.2646675579988065e-10",
      "1.966673358551183e-10",
      "-7.52281773303095e-11",
      "4.809321606362386e-10",
      "1.6304530226891777e-10",
      "3.783711219195989e-10",
      "4.3211667291309055e-10",
      "2.0231093415990705e-10",
      "-1.3483221616669212e-10",
      "-4.126084676696814e-10",
      "4.6200773394650136e-10",
      "2.8964701022589e-10",
      "-8.20247693479711e-11",
      "3.070385199263712e-10",
      "2.803085750193081e-10",
      "4.6284055481604834e-10"
    ],
    [
      "0.000145794423723537",
      "0.00014579452755257178",
      "0.00014579446759998936",
      "0.00014579442973543805",
      "0.0001457943529298737",
      "4.604288149573803e-10",
      "-7.261715057486159e-11",
      "-1.2095265694937128e-10",
      "3.5421899437281865e-10",
      "5.225803208391257e-10",
      "7.117235337229196e-11",
      "-1.1180971192819055e-10",
      "5.163968288159361e-10",
      "3.849068764635967e-11",
      "4.24997852134659e-10",
      "5.735849510813838e-10",
      "3.271939108615447e-10",
      "-1.8657423364940258e-10",
      "-5.037587809727793e-10",
      "6.002310870644922e-10",
      "3.980007924788556e-10",
      "-1.476770890103651e-10",
      "4.336219699147179e-10",
      "3.085390405700978e-10",
      "5.091428787321195e-10"
    ],
    [
      "0.00014579437058148158",
      "0.00014579444932097518",
      "0.00014579432301262384",
      "0.00014579425493792055",
      "0.0001457942595936291",
      "4.29712124503113e-10",
      "-7.214548272922967e-11",
      "-2.4634184957173846e-12",
      "3.525506974341973e-10",
      "4.0915064036436844e-10",
      "1.0304096707023951e-10",
      "-6.111429754388861e-11",
      "4.2890158029383885e-10",
      "8.52615209053727e-11",
      "3.8794577509965323e-10",
      "5.451833611328543e-10",
      "2.522655461579992e-10",
      "-1.6926032444145244e-10",
      "-4.252840113499535e-10",
      "5.222307954893511e-10",
      "2.7595454132279283e-10",
      "-1.4272192801563258e-10",
      "3.0678522001439784e-10",
      "2.5898859340380374e-10",
      "3.973349591296265e-10"
    ],
    [
      "0.00014579455233630623",
      "0.00014579474838726932",
      "0.0001457945545411034",
      "0.00014579434253974232",
      "0.00014579430612154246",
      "5.915097843362038e-10",
      "-1.558847469639697e-10",
      "-9.006524359720002e-12",
      "4.218667301725544e-10",
      "4.978855459530622e-10",
      "7.119802524109192e-11",
      "-3.4888156903453435e-11",
      "4.536255610706659e-10",
      "-9.65980934025836e-12",
      "4.071249846459273e-10",
      "7.178596759148992e-10",
      "4.001941794823853e-10",
      "-1.91543040780983e-10",
      "-4.427916560262656e-10",
      "7.35630834713138e-10",
      "2.9044404114972133e-10",
      "-2.3824164176469276e-10",
      "3.934738673485291e-10",
      "2.689379655887902e-10",
      "4.425208509017911e-10"
    ],
    [
      "0.0001457944493187512",
      "0.0001457945871224768",
      "0.00014579441564805472",
      "0.00014579425351632372",
      "0.0001457942799924563",
      "4.981916913245588e-10",
      "5.827987459610543e-12",
      "9.764809684575964e-11",
      "4.192520093847915e-10",
      "3.8831506845205646e-10",
      "1.368431674366638e-10",
      "7.111775128257212e-11",
      "3.5419839169461265e-10",
      "1.2829478132331137e-10",
      "3.6441533648170797e-10",
      "5.766061658958898e-10",
      "2.3158375203332784e-10",
      "-1.269234661038532e-10",
      "-3.5828584402182176e-10",
      "5.274473823843272e-10",
      "2.178203186158723e-10",
      "-1.8361692637783134e-10",
      "2.814726354173567e-10",
      "1.832752710881431e-10",
      "3.412701596207998e-10"
    ]
  ],
  "rational_Q": [
    [
      "0.00022235129293537935",
      "0.00030147215562369693",
      "0.0002449671998901255",
      "0.0002449671998914833",
      "0.00030147215562416254",
      "0.0003014721556227424",
      "0.00022235129293411728",
      "0.0003014721556247139",
      "0.0002449671998902221",
      "0.00024496719989062214",
      "0.0002449671998908325",
      "0.0003014721556237424",
      "0.00022235129293489116",
      "0.00030147215562353083",
      "0.0002449671998900593",
      "0.0002449671998907877",
      "0.000244967199890931",
      "0.0003014721556225713",
      "0.00022235129293537482",
      "0.0003014721556237394",
      "0.00030147215562511013",
      "0.00024496719988993773",
      "0.0002449671998907828",
      "0.0003014721556227299",
      "0.00022235129293452944",
      "-1.7383749324066147e-05",
      "6.0047209369217265e-05",
      "-5.0778395324419366e-05",
      "7.920672578038905e-05",
      "-1.7383749323680246e-05",
      "2.3657161619474464e-05",
      "-8.99509640916287e-05",
      "2.211434862236492e-05",
      "1.4996978883110168e-05",
      "6.0047209369694246e-05",
      "-8.995096409119517e-05",
      "-6.19347339522274e-05",
      "-3.8208846484400916e-05",
      "-4.637930522960138e-05",
      "-5.0778395324209167e-05",
      "2.211434862224542e-05",
      "-3.82088464845199e-05",
      "-6.193473395233067e-05",
      "6.633566522292986e-05",
      "7.920672578057586e-05",
      "1.4996978882719928e-05",
      "-4.637930523011792e-05",
      "6.633566522241747e-05",
      "2.3657161619516446e-05",
      "-9.682684414952878e-07",
      "-3.9903663086606714e-05",
      "1.81802570229116e-05",
      "5.883238082624432e-05",
      "7.920672577935842e-05",
      "4.810673935845622e-05",
      "2.0388369531317867e-05",
      "-0.00012118897643326143",
      "-3.499500702053989e-05",
      "1.8180257024164798e-05",
      "6.63356652221948e-05",
      "-0.0001259444385802158",
      "1.3569341807676067e-05",
      "-1.200300613140892e-05",
      "9.95607422232278e-05",
      "-4.759592026666533e-05",
      "-3.820884648422043e-05",
      "-0.0001259444385801934",
      "4.810673935910009e-05",
      "-2.0987542450306266e-05",
      "9.652702914772473e-05",
      "-4.759592026746796e-05",
      "-8.995096409060274e-05",
      "3.729652925968432e-06",
      "9.956074222288774e-05",
      "-3.4995007020415546e-05",
      "1.4996978882603654e-05",
      "-2.0987542451423936e-05",
      "3.064586611764864e-05",
      "-1.424698114817078e-06",
      "-4.610190774304113e-06",
      "-0.00012118897643296898",
      "-5.0778395324001596e-05",
      "-1.2003006131590055e-05",
      "-8.02314456687486e-05",
      "-8.023144566921853e-05",
      "-1.4246981159296758e-06",
      "-3.990366308645539e-05",
      "-4.6379305229628245e-05",
      "1.3569341808795291e-05",
      "2.0388369532423174e-05",
      "3.064586611700651e-05",
      "3.729652925497522e-06",
      "9.65270291473559e-05",
      "2.2114348622283418e-05",
      "-2.098754245132952e-05",
      "-1.2003006132018792e-05",
      "-4.637930522972565e-05",
      "9.652702914869621e-05",
      "3.7296529262024406e-06",
      "3.0645866117795806e-05",
      "-8.023144566978008e-05",
      "1.3569341808328339e-05",
      "2.2114348622548133e-05",
      "9.956074222359163e-05",
      "-1.4246981153653814e-06",
      "-4.610190774806531e-06",
      "-8.023144566969628e-05",
      "2.038836953211201e-05",
      "6.0047209369732654e-05",
      "-3.4995007021098356e-05",
      "-0.0001211889764343354",
      "-1.4246981159380019e-06",
      "3.064586611787734e-05",
      "-9.682684412426939e-07",
      "1.4996978882859295e-05",
      "4.8106739358805404e-05",
      "6.633566522204622e-05",
      "-4.759592026858401e-05",
      "9.652702914795887e-05",
      "-9.68268440037731e-07",
      "2.0388369532898183e-05",
      "-0.00012594443858054914",
      "-3.8208846484791906e-05",
      "-4.759592026729353e-05",
      "-3.9903663086215216e-05",
      "-0.00012118897643349403",
      "1.3569341807778882e-05",
      "-0.000125944438580424",
      "-8.995096409126211e-05",
      "1.8180257024727374e-05",
      "5.883238082766928e-05",
      "-3.499500702108114e-05",
      "-1.2003006133031171e-05",
      "4.810673935849101e-05",
      "-1.7383749323635668e-05",
      "7.920672577915436e-05",
      "1.8180257023417024e-05",
      "9.956074222245925e-05",
      "-2.098754245048143e-05",
      "-9.68268440962031e-07",
      "4.81067393581378e-05",
      "6.633566522168039e-05",
      "-4.7595920267104926e-05",
      "9.652702914714826e-05",
      "-3.990366308622231e-05",
      "2.038836953179904e-05",
      "-0.0001259444385794465",
      "-3.820884648432464e-05",
      "-4.759592026703257e-05",
      "1.8180257023622002e-05",
      "-0.0001211889764324354",
      "1.3569341807471489e-05",
      "-0.00012594443857942298",
      "-8.995096409015929e-05",
      "-1.738374932412648e-05",
      "6.0047209368416724e-05",
      "-5.07783953234758e-05",
      "1.4996978883041646e-05",
      "-1.7383749323764153e-05",
      "2.3657161619017673e-05",
      "-8.995096409027661e-05",
      "2.2114348621796835e-05",
      "-4.637930522921163e-05",
      "6.004720936886265e-05",
      "-8.995096408983363e-05",
      "-6.193473395181243e-05",
      "-3.8208846483701924e-05",
      "6.633566522254513e-05",
      "-5.07783953232731e-05",
      "2.211434862171382e-05",
      "-3.8208846483815555e-05",
      "-6.193473395136273e-05",
      "-9.682684411604182e-07",
      "-3.990366308623005e-05",
      "-0.00012118897643379148",
      "5.8832380827735505e-05",
      "7.920672578037772e-05",
      "4.8106739359139765e-05",
      "2.0388369532346893e-05",
      "1.3569341808533692e-05",
      "-3.4995007021146034e-05",
      "1.8180257023945027e-05",
      "6.63356652230544e-05",
      "-0.00012594443858081935",
      "-0.0001259444385813008",
      "-1.2003006132279314e-05",
      "9.956074222343196e-05",
      "-4.7595920268137506e-05",
      "-3.820884648428274e-05",
      "3.7296529268146184e-06",
      "-1.4246981154980295e-06",
      "-3.4995007021032064e-05",
      "1.4996978882303427e-05",
      "-2.0987542450163927e-05",
      "3.0645866117196425e-05",
      "-8.023144566914525e-05",
      "-4.610190775388736e-06",
      "-0.00012118897643254725",
      "-5.077839532384053e-05",
      "-1.2003006131280501e-05",
      "1.3569341808000166e-05",
      "-8.023144566882027e-05",
      "-1.4246981162585382e-06",
      "-3.9903663085832885e-05",
      "-4.637930522903538e-05",
      "3.064586611721096e-05",
      "-1.2003006132876242e-05",
      "-4.637930522966441e-05",
      "9.65270291477417e-05",
      "3.7296529261087474e-06",
      "-1.4246981163464975e-06",
      "-8.023144566939161e-05",
      "1.356934180724782e-05",
      "2.2114348622021193e-05",
      "9.956074222288217e-05",
      "-3.499500702121256e-05",
      "-4.610190775194659e-06",
      "-8.023144566909386e-05",
      "2.03883695323465e-05",
      "6.0047209369003217e-05",
      "-2.0987542451616968e-05",
      "-5.0778395324247825e-05",
      "-3.990366308685031e-05",
      "3.7296529257568814e-06",
      "3.729652925713313e-06",
      "3.0645866117865974e-05",
      "-1.2003006132222246e-05",
      "-4.637930523014593e-05",
      "9.652702914793659e-05",
      "9.956074222364207e-05",
      "-1.424698115236079e-06",
      "-8.023144566931216e-05",
      "1.3569341808609332e-05",
      "2.211434862219052e-05",
      "7.920672578019836e-05",
      "1.818025702324718e-05",
      "9.956074222268188e-05",
      "9.652702914809353e-05",
      "-9.682684406748248e-07",
      "4.81067393588573e-05",
      "6.633566522254038e-05",
      "-4.7595920268554836e-05",
      "-4.7595920268152604e-05",
      "-3.990366308584238e-05",
      "2.0388369532825904e-05",
      "-0.0001259444385800435",
      "-3.8208846484396464e-05",
      "-1.738374932353168e-05",
      "6.004720936879484e-05",
      "2.2114348622658308e-05",
      "1.4996978882678852e-05",
      "-1.738374932314419e-05",
      "2.3657161619764986e-05",
      "-8.995096409099117e-05",
      "-3.8208846484684075e-05",
      "-4.637930522914734e-05",
      "6.0047209369233406e-05",
      "-8.995096409055976e-05",
      "-6.193473395162103e-05",
      "-9.68268440639902e-07",
      "2.0388369531626583e-05",
      "-0.00012118897643338896",
      "5.8832380826055344e-05",
      "7.920672578004888e-05",
      "4.810673935804405e-05",
      "-0.00012594443858118893",
      "1.356934180745471e-05",
      "-3.4995007020336325e-05",
      "1.8180257023355065e-05",
      "6.633566522203605e-05",
      "3.064586611764383e-05",
      "-1.4246981158407377e-06",
      "-3.499500702020592e-05",
      "1.4996978882958229e-05",
      "-2.0987542450809874e-05",
      "-1.2003006132418848e-05",
      "-8.023144566853555e-05",
      "-4.610190775013074e-06",
      "-0.00012118897643247019",
      "-5.0778395323470927e-05",
      "3.7296529264683425e-06",
      "9.956074222283943e-05",
      "6.004720936925299e-05",
      "-9.682684417453001e-07",
      "-2.0987542451154305e-05",
      "3.0645866117587266e-05",
      "-1.424698114949939e-06",
      "-3.499500702097785e-05",
      "1.4996978882473269e-05",
      "-2.0987542450343745e-05",
      "-5.0778395324052154e-05",
      "-3.990366308621904e-05",
      "9.652702914854865e-05",
      "3.7296529265474655e-06",
      "3.06458661174286e-05",
      "-1.200300613187177e-05",
      "-4.637930522954847e-05",
      "7.92067257798467e-05",
      "1.8180257022654948e-05",
      "-4.759592026772039e-05",
      "9.652702914714088e-05",
      "-9.682684401332173e-07",
      "4.810673935774813e-05",
      "6.633566522153723e-05",
      "-1.7383749324420244e-05",
      "-8.995096409169275e-05",
      "2.21143486221187e-05",
      "1.4996978883336255e-05",
      "-1.738374932404579e-05",
      "2.3657161619412407e-05",
      "4.8106739358776876e-05",
      "2.038836953185577e-05",
      "-0.00012118897643329843",
      "5.8832380827134146e-05",
      "7.920672577963794e-05",
      "-9.682684405536675e-07",
      "-3.990366308659441e-05",
      "1.8180257024017065e-05",
      "-1.7383749324024805e-05",
      "3.7296529263676582e-06",
      "9.956074222214158e-05",
      "6.0047209368545026e-05",
      "-2.0987542450992064e-05",
      "-5.077839532369363e-05",
      "7.920672577944982e-05",
      "4.0181878829859024e-05",
      "-3.0423571999822253e-05",
      "-5.7058617132326424e-05",
      "-5.5920378130456796e-05",
      "-4.018187882909471e-05",
      "3.0527764809687137e-16",
      "-3.1087064105713646e-05",
      "-6.189886704184168e-05",
      "-4.309675447786468e-05",
      "3.0423571999771543e-05",
      "3.1087064105748734e-05",
      "1.8393596251079046e-16",
      "-5.9395214723462755e-05",
      "-7.831990245461568e-06",
      "5.705861713205086e-05",
      "6.18988670423021e-05",
      "5.939521472276496e-05",
      "-1.9497235116364718e-16",
      "-5.621459525055626e-06",
      "5.5920378130814454e-05",
      "4.309675447738353e-05",
      "7.831990245744993e-06",
      "5.621459524531014e-06",
      "-3.0449910971115506e-16",
      "4.174887204685258e-05",
      "8.999179335049124e-05",
      "-2.7201538734538343e-05",
      "-8.802601999504798e-05",
      "-5.592037813020766e-05",
      "0.00010854357906216993",
      "-4.478027709688456e-05",
      "-1.669864702346505e-05",
      "-0.00010031176562975343",
      "-2.7201538732659428e-05",
      "5.621459525272431e-06",
      "6.708335316427224e-05",
      "-6.942514042398092e-05",
      "1.8730520827806643e-06",
      "-4.529715415004039e-05",
      "7.12137210102964e-05",
      "5.939521472348768e-05",
      "-6.708335316422214e-05",
      "-0.00010854357906224448",
      "7.058228017624464e-05",
      "7.231707963887745e-05",
      "7.121372100948067e-05",
      "3.108706410532304e-05",
      "-4.2976923599407224e-05",
      "-4.529715414946567e-05",
      "-0.00010031176562880487",
      "-4.309675447643073e-05",
      "-7.058228017718787e-05",
      "-7.952517237349804e-05",
      "1.641534376672148e-05",
      "5.312159982521145e-05",
      "-1.6698647023683158e-05",
      "-5.705861713155825e-05",
      "-1.8730520833145648e-06",
      "-4.914906089125964e-05",
      "4.9149060891353794e-05",
      "1.641534376791861e-05",
      "8.999179334896932e-05",
      "7.831990245028837e-06",
      "6.942514042419092e-05",
      "4.478027709745448e-05",
      "7.95251723735727e-05",
      "-4.2976923598574556e-05",
      "7.231707963799576e-05",
      "6.189886704109496e-05",
      "7.058228017766038e-05",
      "1.8730520826307909e-06",
      "-7.831990245460832e-06",
      "-7.231707963895082e-05",
      "4.297692359935017e-05",
      "7.952517237462847e-05",
      "4.91490608918441e-05",
      "-6.942514042533439e-05",
      "-6.18988670421368e-05",
      "4.5297154150096344e-05",
      "-1.6415343767295132e-05",
      "-5.312159982555102e-05",
      "-4.914906089205941e-05",
      "-4.4780277097297454e-05",
      "-3.0423571999825672e-05",
      "0.00010031176563023777",
      "1.6698647023611577e-05",
      "-1.6415343767487903e-05",
      "-7.952517237459144e-05",
      "4.174887204787246e-05",
      "4.3096754477449594e-05",
      "-0.00010854357906100167",
      "-5.621459524039574e-06",
      "-7.121372101088814e-05",
      "-7.231707963833708e-05",
      "-4.174887204826715e-05",
      "4.4780277097409425e-05",
      "-6.708335316371521e-05",
      "-5.939521472254383e-05",
      "-7.121372101137835e-05",
      "-8.999179334964551e-05",
      "1.6698647023564224e-05",
      "6.942514042544932e-05",
      "6.708335316338881e-05",
      "-3.108706410599558e-05",
      "2.720153873318223e-05",
      "8.802601999643212e-05",
      "0.00010031176562935107",
      "-1.8730520820564727e-06",
      "0.00010854357906106431",
      "4.018187882857676e-05",
      "5.592037812986108e-05",
      "2.720153873311131e-05",
      "4.5297154149463664e-05",
      "-7.058228017627584e-05",
      "-4.174887204696747e-05",
      "-0.00010854357906094358",
      "-5.6214595247741055e-06",
      "-7.121372100998568e-05",
      "-7.231707963826222e-05",
      "-8.999179334954877e-05",
      "4.4780277096775e-05",
      "-6.708335316351552e-05",
      "-5.939521472279334e-05",
      "-7.121372100975754e-05",
      "2.7201538734081078e-05",
      "1.669864702343212e-05",
      "6.942514042411826e-05",
      "6.708335316346044e-05",
      "-3.108706410541288e-05",
      "4.018187882911987e-05",
      "-3.0423571999565307e-05",
      "-5.7058617131573323e-05",
      "-4.309675447690558e-05",
      "-4.018187882838722e-05",
      "3.0403739344326803e-16",
      "-3.108706410533888e-05",
      "-6.189886704118478e-05",
      "-7.831990245152036e-06",
      "3.0423571999550667e-05",
      "3.1087064105408545e-05",
      "1.845842050809158e-16",
      "-5.93952147227162e-05",
      "-5.621459524562723e-06",
      "5.7058617131313366e-05",
      "6.189886704164925e-05",
      "5.93952147220313e-05",
      "-1.8686361032389984e-16",
      "4.174887204821131e-05",
      "8.99917933506175e-05",
      "-1.669864702369157e-05",
      "-8.80260199958477e-05",
      "-5.592037813036728e-05",
      "0.00010854357906207178",
      "-4.478027709662675e-05",
      "-6.942514042520154e-05",
      "-0.00010031176563020775",
      "-2.7201538734180235e-05",
      "5.62145952475166e-06",
      "6.708335316431764e-05",
      "-6.7083353164459e-05",
      "1.8730520817993952e-06",
      "-4.529715415009501e-05",
      "7.121372101025315e-05",
      "5.939521472293881e-05",
      "-4.2976923598595055e-05",
      "1.6415343767938748e-05",
      "-0.00010031176562924395",
      "-4.309675447728003e-05",
      "-7.058228017688774e-05",
      "-7.952517237371809e-05",
      "-4.91490608915713e-05",
      "5.312159982505939e-05",
      "-1.6698647023742715e-05",
      "-5.705861713202033e-05",
      "-1.8730520819507579e-06",
      "6.942514042529447e-05",
      "4.9149060891320564e-05",
      "1.6415343766950542e-05",
      "8.999179334941115e-05",
      "7.831990245359986e-06",
      "7.95251723743803e-05",
      "1.873052081612041e-06",
      "-7.831990246149822e-06",
      "-7.231707963864443e-05",
      "4.297692359823137e-05",
      "-1.641534376747046e-05",
      "4.914906089179431e-05",
      "-6.942514042418153e-05",
      "-6.189886704221103e-05",
      "4.529715415035573e-05",
      "0.00010031176563031628",
      "-5.3121599824176014e-05",
      "-4.9149060892150026e-05",
      "-4.4780277095910644e-05",
      "-3.0423571999191024e-05",
      "7.058228017723724e-05",
      "5.7058617131792624e-05",
      "-8.999179334993411e-05",
      "4.2976923598550385e-05",
      "4.297692359940412e-05",
      "7.952517237428269e-05",
      "1.8730520831578468e-06",
      "-7.831990245345273e-06",
      "-7.2317079638614e-05",
      "4.529715415003149e-05",
      "-1.6415343766677262e-05",
      "4.914906089174965e-05",
      "-6.94251404243287e-05",
      "-6.189886704156739e-05",
      "5.592037813000529e-05",
      "2.720153873464311e-05",
      "4.529715414952797e-05",
      "-7.231707963835203e-05",
      "-4.174887204838938e-05",
      "-0.00010854357906086169",
      "-5.621459524230555e-06",
      "-7.121372100997319e-05",
      "-7.121372101116834e-05",
      "-8.99917933496609e-05",
      "4.478027709656393e-05",
      "-6.708335316356376e-05",
      "-5.939521472225697e-05",
      "4.0181878829838926e-05",
      "-3.0423571999317466e-05",
      "-6.189886704166391e-05",
      "-4.309675447776898e-05",
      "-4.018187882912222e-05",
      "3.061825543303866e-16",
      "-3.108706410514099e-05",
      "-5.93952147232277e-05",
      "-7.831990245845177e-06",
      "3.0423571999289764e-05",
      "3.108706410521212e-05",
      "1.8606156975046172e-16",
      "4.174887204701728e-05",
      "-4.4780277097375605e-05",
      "-1.669864702376749e-05",
      "-8.802601999521714e-05",
      "-5.592037813067454e-05",
      "0.00010854357906203389",
      "6.708335316415381e-05",
      "-6.942514042403741e-05",
      "-0.00010031176563005467",
      "-2.7201538732549178e-05",
      "5.621459525080665e-06",
      "-7.952517237380316e-05",
      "1.6415343766992443e-05",
      "-0.00010031176562910716",
      "-4.3096754477191926e-05",
      "-7.058228017614525e-05",
      "-1.8730520821955917e-06",
      "-4.914906089166508e-05",
      "5.312159982434782e-05",
      "-1.669864702369861e-05",
      "-5.705861713149775e-05",
      "-4.297692359931354e-05",
      "-4.5297154149518545e-05",
      "3.042357199985399e-05",
      "-4.1748872047711095e-05",
      "-7.058228017764374e-05",
      "-7.952517237384426e-05",
      "1.6415343767333093e-05",
      "-0.00010031176562925968",
      "-4.309675447697782e-05",
      "7.058228017693787e-05",
      "5.705861713230757e-05",
      "-8.99917933503629e-05",
      "-7.231707963893112e-05",
      "4.297692359861995e-05",
      "7.952517237450247e-05",
      "1.8730520817921181e-06",
      "-7.831990245664195e-06",
      "5.592037813035332e-05",
      "2.720153873301193e-05",
      "-7.121372101109605e-05",
      "-7.23170796380359e-05",
      "-4.1748872047197936e-05",
      "-0.0001085435790608103",
      "-5.621459524576117e-06",
      "4.0181878829653094e-05",
      "-3.1087064105901e-05",
      "-6.18988670417495e-05",
      "-4.309675447767415e-05",
      "-4.0181878828917e-05",
      "3.0128507884271094e-16",
      "0.00010854357906229618",
      "-4.478027709595009e-05",
      "-1.6698647023701976e-05",
      "-8.802601999449827e-05",
      "-5.592037813007289e-05",
      "4.174887204808864e-05",
      "8.999179335060502e-05",
      "-2.7201538733638408e-05",
      "-4.0181878829304116e-05",
      "-4.2976923598180056e-05",
      "-4.5297154149786194e-05",
      "3.0423571999202025e-05",
      "7.058228017623067e-05",
      "5.7058617131784126e-05",
      "5.592037812970773e-05"
    ],
    [
      "0.0001505278883271306",
      "0.00040940988968916247",
      "0.00039386347286581643",
      "0.0003938634728641495",
      "0.00040940988968908256",
      "0.0004094098896891284",
      "0.00015052788832713583",
      "0.0004094098896897554",
      "0.00039386347286340923",
      "0.0003938634728634183",
      "0.000393863472865812",
      "0.0004094098896897851",
      "0.00015052788832708335",
      "0.0004094098896888229",
      "0.00039386347286523573",
      "0.0003938634728641346",
      "0.00039386347286338814",
      "0.0004094098896888739",
      "0.0001505278883272932",
      "0.00040940988968977965",
      "0.0004094098896891314",
      "0.00039386347286340104",
      "0.000393863472865228",
      "0.0004094098896897829",
      "0.0001505278883269903",
      "-8.128011772489077e-06",
      "2.0500998510987276e-05",
      "2.6912430429673596e-05",
      "-1.1040457272703266e-05",
      "-8.12801177248637e-06",
      "3.4102531791036365e-06",
      "-8.351911178819117e-06",
      "2.7137082022670148e-05",
      "2.036188715217495e-05",
      "2.0500998510986127e-05",
      "-8.35191117881478e-06",
      "1.2721011017394908e-06",
      "-1.140202426772667e-05",
      "3.109981429167186e-05",
      "2.691243042967198e-05",
      "2.7137082022667837e-05",
      "-1.1402024267723964e-05",
      "1.2721011015318896e-06",
      "-1.3064008587365074e-05",
      "-1.1040457272703382e-05",
      "2.0361887152173816e-05",
      "3.109981429167127e-05",
      "-1.3064008587364888e-05",
      "3.4102531788207952e-06",
      "-0.0001245127854484435",
      "-6.877496508272191e-05",
      "-0.00018099851269446143",
      "-0.00017946053188635277",
      "-1.1040457272423591e-05",
      "0.0002599893726798172",
      "-0.0001140449813050791",
      "-7.328874269204627e-05",
      "-6.724769052347303e-05",
      "-0.00018099851269426256",
      "-1.3064008587389147e-05",
      "0.00025412366232516464",
      "-0.00011211009639758322",
      "-0.00012138277976240552",
      "-5.900071089998998e-05",
      "-0.00018348692759348915",
      "-1.1402024268087464e-05",
      "0.0002541236623249898",
      "0.0002599893726790985",
      "-0.00012904790807575204",
      "-5.994470850979569e-05",
      "-0.00018348692759429368",
      "-8.351911179322564e-06",
      "0.00020816379184697217",
      "-5.900071089896711e-05",
      "-6.724769052351944e-05",
      "2.0361887152136137e-05",
      "-0.00012904790807695808",
      "0.00023465220643702407",
      "0.00022712723137123465",
      "0.00023884717218914406",
      "-7.328874269285601e-05",
      "2.691243043000273e-05",
      "-0.0001213827797631631",
      "0.00021294486732426472",
      "0.00021294486732451515",
      "0.00022712723137059676",
      "-6.877496508353405e-05",
      "3.109981429218491e-05",
      "-0.00011211009639613143",
      "-0.00011404498130396455",
      "0.0002346522064375198",
      "0.00020816379184655976",
      "-5.9944708509153115e-05",
      "2.713708202327958e-05",
      "-0.00012904790807611726",
      "-0.00012138277976233528",
      "3.109981429173304e-05",
      "-5.9944708509689205e-05",
      "0.00020816379184887792",
      "0.00023465220643515463",
      "0.0002129448673245205",
      "-0.00011211009639689503",
      "2.7137082023084872e-05",
      "-5.900071089966402e-05",
      "0.0002271272313714565",
      "0.0002388471721874722",
      "0.00021294486732658394",
      "-0.00011404498130497354",
      "2.0500998511410586e-05",
      "-6.724769052323428e-05",
      "-7.328874269219062e-05",
      "0.00022712723136894452",
      "0.00023465220643807265",
      "-0.00012451278544831594",
      "2.0361887152600687e-05",
      "0.000259989372679057",
      "-1.3064008587399469e-05",
      "-0.00018348692759431512",
      "-5.9944708510619234e-05",
      "-0.0001245127854471606",
      "-0.00011404498130402112",
      "0.0002541236623251108",
      "-1.1402024267878004e-05",
      "-0.00018348692759367972",
      "-6.877496508349474e-05",
      "-7.32887426921349e-05",
      "-0.00011211009639783639",
      "0.00025412366232524763",
      "-8.351911179022704e-06",
      "-0.00018099851269436489",
      "-0.00017946053188604093",
      "-6.724769052280075e-05",
      "-0.00012138277976415991",
      "0.0002599893726797678",
      "-8.128011772707366e-06",
      "-1.1040457272400574e-05",
      "-0.00018099851269421914",
      "-5.900071090005774e-05",
      "-0.00012904790807571396",
      "-0.00012451278544847958",
      "0.0002599893726798148",
      "-1.3064008587376694e-05",
      "-0.00018348692759344665",
      "-5.9944708509784615e-05",
      "-6.877496508264142e-05",
      "-0.00011404498130512804",
      "0.0002541236623251748",
      "-1.1402024268101812e-05",
      "-0.00018348692759429398",
      "-0.00018099851269448824",
      "-7.328874269200126e-05",
      "-0.00011211009639756583",
      "0.0002541236623249747",
      "-8.351911179342973e-06",
      "-8.12801177249494e-06",
      "2.0500998512069283e-05",
      "2.6912430429077105e-05",
      "2.0361887152132372e-05",
      "-8.128011772470345e-06",
      "3.4102531788628513e-06",
      "-8.35191117931074e-06",
      "2.7137082023756227e-05",
      "3.1099814291734046e-05",
      "2.050099851206453e-05",
      "-8.351911179287754e-06",
      "1.2721011016210483e-06",
      "-1.1402024268158198e-05",
      "-1.3064008587419957e-05",
      "2.6912430429078335e-05",
      "2.7137082023753222e-05",
      "-1.1402024268137752e-05",
      "1.2721011017921574e-06",
      "-0.00012451278544797965",
      "-6.877496508379187e-05",
      "-7.328874269282863e-05",
      "-0.0001794605318860237",
      "-1.1040457272845182e-05",
      "0.00025998937267935333",
      "-0.00011404498130408617",
      "-0.00011211009639697456",
      "-6.724769052344909e-05",
      "-0.00018099851269407505",
      "-1.3064008587614564e-05",
      "0.00025412366232495365",
      "0.0002541236623251212",
      "-0.0001213827797635974",
      "-5.900071089845796e-05",
      "-0.00018348692759477593",
      "-1.1402024267964518e-05",
      "0.0002081637918495865",
      "0.00022712723137060834",
      "-6.72476905234977e-05",
      "2.0361887153160738e-05",
      "-0.0001290479080756317",
      "0.00023465220643598478",
      "0.00021294486732658716",
      "0.0002388471721870788",
      "-7.328874269213779e-05",
      "2.6912430429548763e-05",
      "-0.000121382779762334",
      "-0.00011211009639776723",
      "0.00021294486732744385",
      "0.00022712723136978556",
      "-6.877496508272981e-05",
      "3.109981429129035e-05",
      "0.00023465220643752668",
      "-0.00012138277976355017",
      "3.109981429167111e-05",
      "-5.994470851095591e-05",
      "0.00020816379184796814",
      "0.00022712723136893788",
      "0.00021294486732744225",
      "-0.00011211009639798727",
      "2.7137082023532014e-05",
      "-5.900071089905616e-05",
      "-6.724769052282073e-05",
      "0.00023884717218713647",
      "0.000212944867325866",
      "-0.00011404498130388542",
      "2.050099851217091e-05",
      "-0.00012904790807698484",
      "2.691243043000034e-05",
      "-6.877496508349333e-05",
      "0.00020816379184654843",
      "0.00020816379184693346",
      "0.00023465220643701084",
      "-0.00012138277976320438",
      "3.1099814292185894e-05",
      "-5.994470850908474e-05",
      "-5.90007108988954e-05",
      "0.00022712723137120245",
      "0.0002129448673242587",
      "-0.00011211009639619125",
      "2.713708202328131e-05",
      "-1.1040457272831084e-05",
      "-0.00018099851269407473",
      "-5.900071089842768e-05",
      "-5.9944708509590224e-05",
      "-0.00012451278544801838",
      "0.0002599893726793933",
      "-1.3064008587627275e-05",
      "-0.0001834869275948186",
      "-0.0001834869275943848",
      "-6.8774965083728e-05",
      "-0.00011404498130405933",
      "0.0002541236623249692",
      "-1.1402024267983236e-05",
      "-8.128011772924757e-06",
      "2.0500998512055496e-05",
      "2.713708202308439e-05",
      "2.0361887153157133e-05",
      "-8.128011772912312e-06",
      "3.4102531790766635e-06",
      "-8.351911179228281e-06",
      "-1.140202426788787e-05",
      "3.109981429167097e-05",
      "2.05009985120537e-05",
      "-8.351911179218503e-06",
      "1.272101101889824e-06",
      "-0.00012451278544810076",
      "-0.0001140449813050388",
      "-7.328874269207558e-05",
      "-0.00017946053188603",
      "-1.1040457272619232e-05",
      "0.00025998937267940477",
      "0.00025412366232524687",
      "-0.00011211009639801981",
      "-6.724769052264675e-05",
      "-0.00018099851269476138",
      "-1.3064008587210287e-05",
      "0.00023465220643806704",
      "0.0002271272313697615",
      "-6.724769052263027e-05",
      "2.0361887151947014e-05",
      "-0.00012904790807671018",
      "-0.00012138277976415666",
      "0.00021294486732586116",
      "0.00023884717218853333",
      "-7.328874269176789e-05",
      "2.6912430429157085e-05",
      "0.00020816379184882686",
      "-5.9000710899578134e-05",
      "2.0500998511406886e-05",
      "-0.00012451278544836264",
      "-0.000129047908076167",
      "0.00023465220643513815",
      "0.000227127231371429",
      "-6.724769052317574e-05",
      "2.036188715259625e-05",
      "-0.0001290479080756852",
      "2.6912430429548543e-05",
      "-6.877496508264064e-05",
      "-5.9944708510527036e-05",
      "0.00020816379184954262",
      "0.00023465220643597082",
      "-0.00012138277976240666",
      "3.109981429129084e-05",
      "-1.1040457272633495e-05",
      "-0.0001809985126948045",
      "-0.00018348692759374908",
      "-5.9944708510905395e-05",
      "-0.0001245127854480891",
      "0.00025998937267943296",
      "-1.3064008587230577e-05",
      "-8.128011772327033e-06",
      "-8.351911179005828e-06",
      "2.7137082023528626e-05",
      "2.0361887151948444e-05",
      "-8.128011772343999e-06",
      "3.410253178981886e-06",
      "0.0002599893726797906",
      "-0.0001140449813038984",
      "-7.328874269175759e-05",
      "-0.00017946053188693602",
      "-1.1040457272406942e-05",
      "-0.00012451278544717756",
      "-6.877496508348114e-05",
      "-0.0001809985126943907",
      "-8.12801177268442e-06",
      "0.00020816379184794895",
      "-5.900071089903323e-05",
      "2.0500998512166766e-05",
      "-0.0001290479080767168",
      "2.6912430429159325e-05",
      "-1.1040457272429873e-05",
      "-2.3251065442751744e-05",
      "1.6570207012019341e-06",
      "-3.92579919230716e-06",
      "2.4033781007197945e-05",
      "2.3251065442750968e-05",
      "1.12575204884967e-18",
      "-2.4757375857852173e-05",
      "3.165368127063873e-06",
      "-2.127032640931448e-06",
      "-1.6570207012092773e-06",
      "2.4757375857855588e-05",
      "5.348170303337297e-19",
      "-2.6471355282044355e-05",
      "4.56752520161545e-06",
      "3.925799192312822e-06",
      "-3.1653681270730916e-06",
      "2.6471355282048465e-05",
      "-9.609624617736767e-19",
      "-2.6024022696835724e-05",
      "-2.4033781007200727e-05",
      "2.12703264093327e-06",
      "-4.5675252016165995e-06",
      "2.6024022696835856e-05",
      "-1.2866502785671758e-18",
      "0.0002147286325723623",
      "0.0002313733192415595",
      "-0.00018473648573191467",
      "-0.00018706377203472424",
      "2.4033781007315307e-05",
      "-3.187091235990919e-06",
      "0.0002118978741308035",
      "0.00023956582004055333",
      "0.00024009713694344602",
      "-0.00018473648573270754",
      "2.6024022697222706e-05",
      "-1.9696940909033546e-06",
      "0.00020816223655203386",
      "0.0002086844115846003",
      "0.00023223305660279665",
      "-0.00018097128377201528",
      "2.647135528246804e-05",
      "1.9696940912419217e-06",
      "3.187091236021917e-06",
      "0.00021274264005100105",
      "0.0002268416290054848",
      "-0.00018097128377121945",
      "2.4757375858302083e-05",
      "-4.787680162028664e-05",
      "0.000232233056602128",
      "0.00024009713694341932",
      "-2.127032640825078e-06",
      "-0.00021274264005086805",
      "2.51825220517765e-06",
      "-5.8017170150539204e-05",
      "-6.428447061381534e-05",
      "0.0002395658200410916",
      "-3.9257991922592634e-06",
      "-0.00020868441158454658",
      "1.5564088100074001e-06",
      "-1.556408809547667e-06",
      "-5.801717015065066e-05",
      "0.00023137331924186016",
      "-4.567525201703344e-06",
      "-0.0002081622365526341",
      "-0.00021189787413070454",
      "-2.518252205374821e-06",
      "-4.787680162065972e-05",
      "0.00022684162900530014",
      "-3.1653681272740523e-06",
      "0.00021274264005022542",
      "0.00020868441158463188",
      "4.567525201640245e-06",
      "-0.00022684162900554137",
      "4.787680162108968e-05",
      "-2.518252205134469e-06",
      "-1.5564088096688536e-06",
      "0.0002081622365527593",
      "3.1653681271750126e-06",
      "-0.00023223305660244296",
      "5.80171701516139e-05",
      "6.428447061343964e-05",
      "1.5564088097261195e-06",
      "0.00021189787413059517",
      "1.6570207012164104e-06",
      "-0.00024009713694348586",
      "-0.00023956582004026433",
      "5.8017170149788204e-05",
      "2.518252204987618e-06",
      "0.00021472863257221452",
      "2.1270326409456877e-06",
      "3.1870912359921056e-06",
      "-2.602402269688215e-05",
      "0.00018097128377195736",
      "-0.0002268416290062891",
      "-0.00021472863257187384",
      "-0.0002118978741306427",
      "1.969694090653722e-06",
      "-2.6471355282472107e-05",
      "0.00018097128377223405",
      "-0.00023137331924272538",
      "-0.000239565820040247",
      "-0.00020816223655313105",
      "-1.9696940905401795e-06",
      "-2.475737585826947e-05",
      "0.00018473648573212522",
      "0.0001870637720343878",
      "-0.00024009713694247699",
      "-0.00020868441158489716",
      "-3.1870912365115295e-06",
      "-2.3251065443237538e-05",
      "-2.403378100732302e-05",
      "0.00018473648573270605",
      "-0.0002322330566027729",
      "-0.00021274264005101566",
      "-0.00021472863257232096",
      "3.1870912359611232e-06",
      "-2.6024022697226033e-05",
      "0.00018097128377199775",
      "-0.00022684162900547556",
      "-0.00023137331924155693",
      "-0.000211897874130744",
      "1.9696940908853247e-06",
      "-2.6471355282460177e-05",
      "0.00018097128377119303",
      "0.00018473648573189946",
      "-0.00023956582004053929",
      "-0.0002081622365520204",
      "-1.969694091222882e-06",
      "-2.4757375858291495e-05",
      "-2.3251065443203328e-05",
      "1.657020701359952e-06",
      "-3.925799192108515e-06",
      "-2.1270326408530777e-06",
      "2.325106544321515e-05",
      "-6.175960073388229e-19",
      "-2.4757375858404652e-05",
      "3.1653681273871016e-06",
      "4.567525201625519e-06",
      "-1.6570207013897262e-06",
      "2.4757375858417066e-05",
      "-2.122940475065985e-18",
      "-2.6471355282451883e-05",
      "-2.6024022696876317e-05",
      "3.925799192089825e-06",
      "-3.165368127408559e-06",
      "2.64713552824607e-05",
      "-2.4424671832701067e-18",
      "0.00021472863257207848",
      "0.00023137331924283334",
      "0.00023956582004108277",
      "-0.00018706377203499687",
      "2.403378100782819e-05",
      "-3.1870912361934046e-06",
      "0.00021189787413023286",
      "0.00020816223655268897",
      "0.00024009713694307219",
      "-0.00018473648573215682",
      "2.6024022697025405e-05",
      "-1.9696940901862108e-06",
      "1.9696940907132474e-06",
      "0.0002086844115856017",
      "0.00023223305660197556",
      "-0.00018097128377126518",
      "2.6471355282226464e-05",
      "-4.787680162148837e-05",
      "-5.801717015063461e-05",
      "0.0002400971369430852",
      "-2.127032641074575e-06",
      "-0.00021274264005068487",
      "2.5182522058244416e-06",
      "1.5564088098652142e-06",
      "-6.428447061233431e-05",
      "0.00023956582004024433",
      "-3.925799192244328e-06",
      "-0.00020868441158588397",
      "-0.00020816223655320968",
      "-1.5564088096319384e-06",
      "-5.8017170150125655e-05",
      "0.0002313733192425874",
      "-4.567525201471692e-06",
      "-2.518252205461251e-06",
      "0.0002086844115856548",
      "4.567525201501656e-06",
      "-0.0002268416290058448",
      "4.787680162140959e-05",
      "5.801717014982262e-05",
      "-1.5564088097366067e-06",
      "0.00020816223655255873",
      "3.165368127238189e-06",
      "-0.0002322330566022254",
      "-0.00024009713694250477",
      "6.428447061228449e-05",
      "1.5564088091448773e-06",
      "0.00021189787413060406",
      "1.6570207014220282e-06",
      "0.00021274264005086515",
      "3.925799192276632e-06",
      "-0.00023137331924184408",
      "4.787680162071513e-05",
      "4.787680162040215e-05",
      "-2.5182522051964268e-06",
      "0.00020868441158454807",
      "4.5675252016935355e-06",
      "-0.0002268416290053156",
      "-0.00023223305660217093",
      "5.801717015062078e-05",
      "-1.5564088099505799e-06",
      "0.00020816223655259933",
      "3.165368127258069e-06",
      "-2.4033781007835632e-05",
      "0.00018473648573214013",
      "-0.00023223305660200304",
      "-0.00022684162900557544",
      "-0.00021472863257205915",
      "3.187091236204847e-06",
      "-2.6024022697021736e-05",
      "0.00018097128377124022",
      "0.00018097128377194291",
      "-0.00023137331924285597",
      "-0.00021189787413025926",
      "1.969694090234772e-06",
      "-2.6471355282220233e-05",
      "-2.325106544345126e-05",
      "1.6570207014402039e-06",
      "3.1653681271710967e-06",
      "-2.12703264109381e-06",
      "2.325106544345943e-05",
      "-1.5331029782589003e-18",
      "-2.4757375858466214e-05",
      "-2.6471355282470843e-05",
      "4.567525201493783e-06",
      "-1.6570207014510317e-06",
      "2.4757375858470375e-05",
      "-1.8738057950735453e-18",
      "0.0002147286325719211",
      "0.00021189787413052047",
      "0.0002395658200402244",
      "-0.00018706377203454318",
      "2.4033781007303814e-05",
      "-3.187091235279628e-06",
      "-1.9696940904923946e-06",
      "0.00020816223655250061",
      "0.00024009713694297312",
      "-0.0001847364857321448",
      "2.602402269679175e-05",
      "2.5182522050514787e-06",
      "-5.801717015019659e-05",
      "0.00024009713694300784",
      "-2.127032640877572e-06",
      "-0.0002127426400512815",
      "-0.00020868441158493012",
      "1.5564088091740273e-06",
      "-6.428447061405903e-05",
      "0.0002395658200414931",
      "-3.925799192154327e-06",
      "-4.7876801621219843e-05",
      "0.00023223305660248337",
      "-1.6570207012395587e-06",
      "-0.00021472863257217657",
      "-0.00021274264005021414",
      "2.5182522050993327e-06",
      "-5.801717015167295e-05",
      "0.00024009713694349587",
      "-2.127032640974746e-06",
      "0.00021274264005066904",
      "3.925799192236542e-06",
      "-0.00023137331924259942",
      "-0.0002268416290063277",
      "4.7876801621585104e-05",
      "-2.5182522057498192e-06",
      "0.00020868441158583155",
      "4.567525201457656e-06",
      "-2.403378100730084e-05",
      "0.0001847364857321358",
      "0.0001809712837722364",
      "-0.00022684162900587482",
      "-0.00021472863257195168",
      "3.1870912353160543e-06",
      "-2.602402269678627e-05",
      "-2.325106544304049e-05",
      "-2.4757375858279335e-05",
      "3.165368127257461e-06",
      "-2.1270326408615485e-06",
      "2.3251065443033606e-05",
      "-3.6023714513069184e-19",
      "-3.187091236501029e-06",
      "0.00021189787413058314",
      "0.0002395658200414898",
      "-0.0001870637720345076",
      "2.403378100743755e-05",
      "0.00021472863257188034",
      "0.00023137331924274814",
      "-0.00018473648573213663",
      "2.3251065443249894e-05",
      "-4.7876801621435e-05",
      "0.00023223305660222373",
      "-1.657020701447428e-06",
      "0.00021274264005127509",
      "3.925799192132221e-06",
      "-2.4033781007428335e-05"
    ]
  ],
  "status": "RIGOROUS ORIENTED-POLYGON INTERVAL EXCLUSION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.03328399167910052067215015 +/- 3.79e-27]",
      "[0.01790150557352616087500685 +/- 1.49e-27]",
      "[0.05783897483084986947884611 +/- 3.86e-27]",
      "[0.03396775195948949909632062 +/- 2.61e-27]",
      "[0.01802027840428922680250077 +/- 3.02e-27]",
      "[0.005531175167293933140459067 +/- 3.78e-28]",
      "[0.008684881429410977746803400 +/- 2.50e-28]",
      "[0.004208168891686610365361899 +/- 4.94e-28]",
      "[0.002927713372233849378074123 +/- 1.03e-28]",
      "[0.001745611250689331790885401 +/- 1.92e-28]",
      "[0.002049075285583932271551474 +/- 4.83e-28]",
      "[0.0006296582833646234914115826 +/- 1.27e-29]",
      "[0.0006449712077275676492503442 +/- 4.78e-29]",
      "[0.0003886807663160807844422886 +/- 3.43e-29]",
      "[0.0002997135729273593846539914 +/- 3.44e-29]"
    ],
    [
      "[0.03335581508370876942215015 +/- 3.79e-27]",
      "[0.01925014302670888719510221 +/- 4.33e-28]",
      "[0.05778313441384525914660645 +/- 1.98e-27]",
      "[0.03370060569495057446594063 +/- 1.49e-27]",
      "[0.01842257667941187830451701 +/- 3.31e-27]",
      "[0.006926186083883512452573559 +/- 2.04e-28]",
      "[0.01126751805382045301522394 +/- 4.32e-27]",
      "[0.006481012190407561825133597 +/- 2.50e-28]",
      "[0.01003379642328552880020877 +/- 1.81e-27]",
      "[0.004791348650001566616499705 +/- 2.62e-28]",
      "[0.004815572280129687593104919 +/- 3.54e-28]",
      "[0.002974570344605132633431509 +/- 1.47e-28]",
      "[0.001098571365082128369836765 +/- 2.65e-29]",
      "[0.0005195558294909651915053292 +/- 2.15e-29]",
      "[0.0005705627683113419147097252 +/- 7.56e-31]"
    ]
  ],
  "exact_identity": "R(t)=-PPT(Q(t))-sum T^*(H_j(t) tensor G_j)T; endpoint residuals are positive definite.",
  "scope": "Only the stored closed oriented cell and stated edge interval. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.09492983296513557
}


==> anc/small-orders/order6/polygon_p5_c0_m6_e2_0.23_0.25_certificate.json <==
{
  "kind": "p5",
  "cell": 0,
  "points": [
    [
      "4",
      "0"
    ],
    [
      "1",
      "4"
    ],
    [
      "-3",
      "2"
    ],
    [
      "-3",
      "-2"
    ],
    [
      "1",
      "-4"
    ],
    [
      "0",
      "0"
    ]
  ],
  "polygon": 6,
  "edge": 2,
  "interval": [
    "0.23",
    "0.25"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      -1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        3
      ]
    ]
  ],
  "rational_G": [
    [
      "1.5142729756309751e-06",
      "1.508508411451688e-06",
      "1.504827250434242e-06",
      "1.5099334233148838e-06",
      "1.5080119680684418e-06",
      "3.025315088631474e-08",
      "1.6647484842062028e-09",
      "2.687567698321025e-09",
      "2.7073624091694993e-08",
      "2.6071364146335724e-08",
      "3.204826464393194e-09",
      "9.288467752698298e-10",
      "2.1343847888490263e-08",
      "-1.188428770946208e-09",
      "2.3405461825463314e-08",
      "2.378861602374081e-08",
      "1.8177945156836013e-08",
      "-1.6389495679948113e-08",
      "-2.7206755269965588e-08",
      "2.2593302064818915e-08",
      "1.4626998658510087e-08",
      "-1.8228863401048395e-08",
      "2.212849718151598e-08",
      "1.1201651126890877e-08",
      "2.2092513946434664e-08"
    ],
    [
      "1.4937778355022255e-06",
      "1.490098005186205e-06",
      "1.4924275635596588e-06",
      "1.4906601967760272e-06",
      "1.492001084804506e-06",
      "1.8211956441817418e-08",
      "-6.64438901830547e-10",
      "-1.1104667975648243e-09",
      "1.6772564220574262e-08",
      "1.6101761230466724e-08",
      "-1.7870361700890958e-09",
      "-2.1765526914658895e-09",
      "1.5421352389738013e-08",
      "-2.475704643607661e-09",
      "1.6604019058966573e-08",
      "1.631751641909627e-08",
      "1.3065190796733614e-08",
      "-1.1633473814392254e-08",
      "-1.7904162808010597e-08",
      "1.77058677435888e-08",
      "9.47237229271307e-09",
      "-1.1217633566701001e-08",
      "1.559223833733656e-08",
      "1.0528290905603097e-08",
      "1.7482186672320196e-08"
    ],
    [
      "1.5085084114157256e-06",
      "1.5048272504350737e-06",
      "1.5099334232483276e-06",
      "1.5080119680973304e-06",
      "1.5142729756053714e-06",
      "2.607136415440841e-08",
      "3.2048264815188265e-09",
      "9.288466559663457e-10",
      "3.025315088541911e-08",
      "2.1343847735586543e-08",
      "-1.1884288282966467e-09",
      "1.6647486155618434e-09",
      "2.3405461746064285e-08",
      "2.6875677365241618e-09",
      "2.7073624080754534e-08",
      "2.2593302107977632e-08",
      "1.4626998736718796e-08",
      "-1.822886345229218e-08",
      "-2.378861600564442e-08",
      "2.2128497167519715e-08",
      "1.1201650908883952e-08",
      "-1.817794509707044e-08",
      "2.2092514094496546e-08",
      "1.6389495623528472e-08",
      "2.7206755162887792e-08"
    ],
    [
      "1.5277213211950378e-06",
      "1.5170413575956745e-06",
      "1.5112289626808136e-06",
      "1.523988417521857e-06",
      "1.5310027065008808e-06",
      "3.4981736656258255e-08",
      "-1.936885389145908e-09",
      "2.3399099517283464e-09",
      "4.023974293401565e-08",
      "2.4346275677839575e-08",
      "1.0017877539872087e-09",
      "4.717823535253187e-09",
      "2.2585059934833576e-08",
      "-2.1434920958271863e-09",
      "3.828501393141773e-08",
      "2.9362474240971018e-08",
      "1.860886782721743e-08",
      "-3.0102027490586825e-08",
      "-3.7083789375088614e-08",
      "2.4349577395977454e-08",
      "9.044845885293819e-09",
      "-2.6003010333157154e-08",
      "2.6768011842097553e-08",
      "1.73110333524542e-08",
      "3.398129292120109e-08"
    ],
    [
      "1.4906601961158066e-06",
      "1.4920010848723042e-06",
      "1.493777835410081e-06",
      "1.4900980050327592e-06",
      "1.492427563000879e-06",
      "1.6604019146560136e-08",
      "-1.1104663799580332e-09",
      "-1.7870361621044169e-09",
      "1.5421352392312246e-08",
      "1.677256292997921e-08",
      "-2.1765531220971267e-09",
      "-2.475705400028786e-09",
      "1.821195625822935e-08",
      "-6.644374201650749e-10",
      "1.6101760981882777e-08",
      "1.7482187040651064e-08",
      "1.163347342030392e-08",
      "-9.472372573094412e-09",
      "-1.5592237754935278e-08",
      "1.7904162918071435e-08",
      "1.1217632713909641e-08",
      "-1.052829069144485e-08",
      "1.631751600368906e-08",
      "1.3065191314783788e-08",
      "1.770586705192144e-08"
    ],
    [
      "1.490098004957362e-06",
      "1.4924275634457753e-06",
      "1.4906601964533568e-06",
      "1.4920010847289182e-06",
      "1.4937778354931669e-06",
      "1.610176079341839e-08",
      "-1.7870360069591754e-09",
      "-2.17655311211936e-09",
      "1.8211956006484855e-08",
      "1.542135258448232e-08",
      "-2.475704485799226e-09",
      "-6.644386280961884e-10",
      "1.660401990630764e-08",
      "-1.1104666166525444e-09",
      "1.6772562811421773e-08",
      "1.7705867242301554e-08",
      "9.472372054704354e-09",
      "-1.1217633398428119e-08",
      "-1.6317515833058765e-08",
      "1.5592238824910913e-08",
      "1.0528290146260737e-08",
      "-1.3065190850065664e-08",
      "1.7482186786339904e-08",
      "1.1633472504164402e-08",
      "1.7904162677898958e-08"
    ],
    [
      "1.571309622774069e-06",
      "1.5635440846658242e-06",
      "1.541988928270997e-06",
      "1.5413805878961759e-06",
      "1.5903211948799601e-06",
      "5.175281523965716e-08",
      "8.261945074322071e-09",
      "5.488709080903765e-09",
      "8.347512712826645e-08",
      "2.5953756010434877e-08",
      "-1.738779024091648e-08",
      "5.912463203913348e-09",
      "4.171586550890036e-08",
      "1.0900872542720967e-08",
      "5.259658414483917e-08",
      "6.484923124543214e-08",
      "1.6633319580574305e-08",
      "-4.598639343570564e-08",
      "-4.971972577478419e-08",
      "3.2366291282133324e-08",
      "7.332937228349443e-09",
      "-6.596924728632295e-08",
      "3.0928211944369436e-08",
      "3.158072559000405e-08",
      "5.908157252171441e-08"
    ],
    [
      "1.5048272504313428e-06",
      "1.5099334232889538e-06",
      "1.508011968098143e-06",
      "1.5142729756769633e-06",
      "1.5085084114214012e-06",
      "2.1343847947523133e-08",
      "-1.1884288142870253e-09",
      "1.6647484975883942e-09",
      "2.6071364039901137e-08",
      "2.3405461835776983e-08",
      "2.6875677201075333e-09",
      "3.2048265007903915e-09",
      "2.707362406761545e-08",
      "9.288467309863326e-10",
      "3.025315089329746e-08",
      "2.212849716307496e-08",
      "1.1201651181066815e-08",
      "-1.8177945128211054e-08",
      "-2.2593301991547458e-08",
      "2.2092514115800407e-08",
      "1.6389495709323827e-08",
      "-1.4626998780035394e-08",
      "2.7206755215788527e-08",
      "1.8228863455415126e-08",
      "2.3788616074304793e-08"
    ],
    [
      "1.5419889282672055e-06",
      "1.5413805878566383e-06",
      "1.5903211948922148e-06",
      "1.5713096227892425e-06",
      "1.5635440847188046e-06",
      "4.17158654913146e-08",
      "1.0900872541955665e-08",
      "8.261945075785127e-09",
      "2.59537560273258e-08",
      "5.259658408217868e-08",
      "5.488709077897289e-09",
      "-1.738779020892258e-08",
      "8.347512724380964e-08",
      "5.9124631758354436e-09",
      "5.175281526300899e-08",
      "3.09282119699438e-08",
      "3.1580725484925785e-08",
      "-1.663331959803969e-08",
      "-3.236629124714586e-08",
      "5.9081572512468626e-08",
      "4.598639344320444e-08",
      "-7.3329372338334515e-09",
      "4.9719725795652616e-08",
      "6.596924736158007e-08",
      "6.484923133967675e-08"
    ],
    [
      "1.5170413575462228e-06",
      "1.5112289625841934e-06",
      "1.5239884174622595e-06",
      "1.5310027064159566e-06",
      "1.5277213211992816e-06",
      "2.4346275777685572e-08",
      "1.0017879027280318e-09",
      "4.7178235511361165e-09",
      "3.4981736636167705e-08",
      "2.2585059952218143e-08",
      "-2.143492102273637e-09",
      "-1.936885302436015e-09",
      "3.828501390562736e-08",
      "2.3399100625843636e-09",
      "4.023974293312285e-08",
      "2.434957715966424e-08",
      "9.044845863362976e-09",
      "-2.6003010278774595e-08",
      "-2.936247427870046e-08",
      "2.6768011594483366e-08",
      "1.731103332162883e-08",
      "-1.8608867832375792e-08",
      "3.3981293195247774e-08",
      "3.0102027607793864e-08",
      "3.70837893480256e-08"
    ],
    [
      "1.5080119680190642e-06",
      "1.514272975611145e-06",
      "1.5085084114603414e-06",
      "1.504827250417526e-06",
      "1.5099334234078793e-06",
      "2.7073624022812557e-08",
      "9.288467775849422e-10",
      "-1.1884288074972104e-09",
      "2.3405461832018516e-08",
      "3.025315097147765e-08",
      "1.6647485049356612e-09",
      "2.6875677005071574e-09",
      "2.6071364217528082e-08",
      "3.2048263375142633e-09",
      "2.134384783866875e-08",
      "2.7206755234582418e-08",
      "1.822886345559703e-08",
      "-1.1201651131825067e-08",
      "-2.2092514039135535e-08",
      "2.3788616026900313e-08",
      "1.8177945073169606e-08",
      "-1.63894957327252e-08",
      "2.259330211202235e-08",
      "1.4626998826916183e-08",
      "2.2128497082592e-08"
    ],
    [
      "1.492001084858297e-06",
      "1.493777835443204e-06",
      "1.4900980052829768e-06",
      "1.4924275631536035e-06",
      "1.4906601962543928e-06",
      "1.677256233824813e-08",
      "-2.1765531791007488e-09",
      "-2.4757046664259436e-09",
      "1.6604018329389378e-08",
      "1.821195606942106e-08",
      "-6.644385503366707e-10",
      "-1.110466853113923e-09",
      "1.6101761344374236e-08",
      "-1.7870359299766815e-09",
      "1.5421352275130313e-08",
      "1.7904162972078325e-08",
      "1.1217632621302126e-08",
      "-1.0528290876998999e-08",
      "-1.748218679375301e-08",
      "1.6317515142830774e-08",
      "1.3065190855977939e-08",
      "-1.163347379889482e-08",
      "1.7705866635615645e-08",
      "9.472372540889167e-09",
      "1.5592238845775455e-08"
    ],
    [
      "1.5310027064091022e-06",
      "1.5277213211968227e-06",
      "1.517041357617635e-06",
      "1.5112289626102668e-06",
      "1.5239884174641505e-06",
      "4.023974301355929e-08",
      "4.717823527507324e-09",
      "-2.1434920656277312e-09",
      "3.82850138726947e-08",
      "3.4981736634620335e-08",
      "-1.936885275155481e-09",
      "2.3399100634161545e-09",
      "2.434627576609457e-08",
      "1.0017879987204162e-09",
      "2.25850600395563e-08",
      "3.7083789383419964e-08",
      "2.600301037271013e-08",
      "-1.731103335000567e-08",
      "-3.39812931573801e-08",
      "2.9362474252263767e-08",
      "1.8608867822716814e-08",
      "-3.010202767161022e-08",
      "2.43495771870697e-08",
      "9.04484581884479e-09",
      "2.6768011648397126e-08"
    ],
    [
      "1.492427562895748e-06",
      "1.4906601970066404e-06",
      "1.4920010852055125e-06",
      "1.493777835258011e-06",
      "1.4900980052094871e-06",
      "1.5421352588114982e-08",
      "-2.4757048864086793e-09",
      "-6.644377044958547e-10",
      "1.6101761598029895e-08",
      "1.66040194176333e-08",
      "-1.110466442568148e-09",
      "-1.7870368337769197e-09",
      "1.6772563131886898e-08",
      "-2.1765534790334524e-09",
      "1.8211955208081326e-08",
      "1.559223853676595e-08",
      "1.0528290810982234e-08",
      "-1.3065190222785086e-08",
      "-1.7705867711598252e-08",
      "1.7482186132503336e-08",
      "1.1633473728392815e-08",
      "-9.472372998766101e-09",
      "1.790416382809177e-08",
      "1.1217633807589437e-08",
      "1.631751610434935e-08"
    ],
    [
      "1.5903211949682117e-06",
      "1.5713096228414127e-06",
      "1.5635440847561486e-06",
      "1.5419889282998004e-06",
      "1.5413805879221675e-06",
      "8.347512737785107e-08",
      "5.9124632519705765e-09",
      "1.0900872341207514e-08",
      "5.259658407239918e-08",
      "5.175281508397858e-08",
      "8.261945090867986e-09",
      "5.488708873395051e-09",
      "2.5953756154363582e-08",
      "-1.738779020479551e-08",
      "4.171586539995368e-08",
      "4.971972565400919e-08",
      "6.596924760650116e-08",
      "-3.1580725526040116e-08",
      "-5.9081572688055486e-08",
      "6.484923139849667e-08",
      "1.6633319687354746e-08",
      "-4.5986393468860055e-08",
      "3.236629121386764e-08",
      "7.332937316120068e-09",
      "3.092821175338001e-08"
    ],
    [
      "1.5635440848221767e-06",
      "1.5419889282789314e-06",
      "1.5413805878912874e-06",
      "1.5903211949332188e-06",
      "1.5713096228000962e-06",
      "2.595375630509984e-08",
      "-1.7387790280925233e-08",
      "5.912463254034637e-09",
      "5.17528152387897e-08",
      "4.1715865439352e-08",
      "1.0900872569093621e-08",
      "8.261945193430582e-09",
      "5.259658399359337e-08",
      "5.488709004464243e-09",
      "8.347512726162547e-08",
      "3.2366291249393655e-08",
      "7.332937310730982e-09",
      "-6.596924727736751e-08",
      "-6.484923113033916e-08",
      "3.092821194909014e-08",
      "3.158072581338511e-08",
      "-1.6633319613942612e-08",
      "5.908157254453189e-08",
      "4.59863934666205e-08",
      "4.971972575711142e-08"
    ],
    [
      "1.509933423298825e-06",
      "1.5080119680223763e-06",
      "1.5142729756208493e-06",
      "1.5085084114549608e-06",
      "1.5048272504143733e-06",
      "2.340546176397581e-08",
      "2.6875677243326896e-09",
      "3.2048265177101765e-09",
      "2.1343847904328618e-08",
      "2.7073624035016614e-08",
      "9.288468595542172e-10",
      "-1.1884287996873373e-09",
      "3.025315090395082e-08",
      "1.664748303063761e-09",
      "2.607136425998389e-08",
      "2.2092513979257452e-08",
      "1.638949577357459e-08",
      "-1.462699861569303e-08",
      "-2.2128497141164447e-08",
      "2.720675514597588e-08",
      "1.822886343901292e-08",
      "-1.1201651136317894e-08",
      "2.3788616144680486e-08",
      "1.8177945135120256e-08",
      "2.2593301862472147e-08"
    ],
    [
      "1.5239884175251737e-06",
      "1.5310027064170057e-06",
      "1.5277213211482811e-06",
      "1.5170413575109115e-06",
      "1.5112289628622785e-06",
      "3.8285014029851816e-08",
      "2.3399099988368038e-09",
      "1.0017880846771445e-09",
      "2.2585059978790046e-08",
      "4.023974292659569e-08",
      "4.717823607310566e-09",
      "-2.143492164299506e-09",
      "3.4981736588542384e-08",
      "-1.9368852135157388e-09",
      "2.4346275700447818e-08",
      "3.398129320503248e-08",
      "3.010202754448426e-08",
      "-9.044845888447681e-09",
      "-2.676801127508693e-08",
      "3.708378938265997e-08",
      "2.600300990822174e-08",
      "-1.7311033482996374e-08",
      "2.936247432401639e-08",
      "1.8608867660998312e-08",
      "2.4349576798517183e-08"
    ],
    [
      "1.5413805879450823e-06",
      "1.5903211949353737e-06",
      "1.571309622852788e-06",
      "1.5635440847475019e-06",
      "1.541988928336269e-06",
      "5.259658398802613e-08",
      "5.488709125227792e-09",
      "-1.7387790264866034e-08",
      "4.171586549838777e-08",
      "8.347512711817094e-08",
      "5.91246328565689e-09",
      "1.0900872515229196e-08",
      "5.175281523018992e-08",
      "8.261945173866197e-09",
      "2.5953756109187302e-08",
      "5.908157257767643e-08",
      "4.5986393484130835e-08",
      "-7.332937246504482e-09",
      "-3.09282120312507e-08",
      "4.9719725810674964e-08",
      "6.596924731291492e-08",
      "-3.1580725485755685e-08",
      "6.484923125502999e-08",
      "1.6633319582320027e-08",
      "3.236629127203704e-08"
    ],
    [
      "1.511228962483667e-06",
      "1.5239884175221672e-06",
      "1.531002706411107e-06",
      "1.5277213212316073e-06",
      "1.517041357646477e-06",
      "2.2585059989048413e-08",
      "-2.1434920513079746e-09",
      "-1.93688531595765e-09",
      "2.4346275768295173e-08",
      "3.828501416875796e-08",
      "2.3399101057223388e-09",
      "1.0017876683263846e-09",
      "4.0239743222115196e-08",
      "4.7178235314447445e-09",
      "3.4981736751339457e-08",
      "2.6768011777088413e-08",
      "1.731103338745827e-08",
      "-1.8608867925978796e-08",
      "-2.434957660066445e-08",
      "3.398129314223817e-08",
      "3.01020282519089e-08",
      "-9.044845861318298e-09",
      "3.708378938251884e-08",
      "2.6003010425120454e-08",
      "2.936247423092115e-08"
    ],
    [
      "1.5207890638182016e-06",
      "1.5314719605259986e-06",
      "1.5244248262935893e-06",
      "1.5328221307543423e-06",
      "1.5240805795277916e-06",
      "2.585766631742359e-08",
      "-3.108264496724667e-09",
      "2.658464749628016e-09",
      "3.282992126478671e-08",
      "3.339387385657339e-08",
      "8.886752976628699e-11",
      "5.779867372704054e-09",
      "3.046069383916579e-08",
      "4.9037773957509045e-09",
      "3.141185046556259e-08",
      "3.182489559129881e-08",
      "1.5695981232242204e-08",
      "-2.5556525630353256e-08",
      "-2.658149108229291e-08",
      "2.9131882217211168e-08",
      "2.5547274619843506e-08",
      "-2.2250055812384643e-08",
      "3.590999141717893e-08",
      "2.029211285924213e-08",
      "2.741707803752867e-08"
    ],
    [
      "1.489009852715773e-06",
      "1.4899675433741948e-06",
      "1.4924401910988169e-06",
      "1.4950927972173778e-06",
      "1.4901689098949766e-06",
      "1.3426047756429248e-08",
      "-2.282102679285019e-09",
      "-7.594529855556907e-10",
      "1.5478204327249975e-08",
      "1.6668619227560182e-08",
      "1.6339419060521579e-10",
      "-1.2710689994297207e-09",
      "1.885607585853626e-08",
      "-5.753911120460493e-10",
      "1.9586513756831193e-08",
      "1.440237385639434e-08",
      "8.469729405534903e-09",
      "-1.2262680032437733e-08",
      "-1.6141317703704627e-08",
      "1.6506980202332345e-08",
      "1.2613182459357634e-08",
      "-7.4117034346348515e-09",
      "1.866600565034908e-08",
      "1.2965796482748599e-08",
      "1.675470755211933e-08"
    ],
    [
      "1.5142626673416595e-06",
      "1.5073582668467305e-06",
      "1.5134916346785963e-06",
      "1.5075536461821963e-06",
      "1.5038479446220125e-06",
      "2.6648498802172274e-08",
      "9.605908409351388e-10",
      "2.796190606618647e-09",
      "1.85266935006645e-08",
      "2.662310084960305e-08",
      "-7.856743930908109e-10",
      "-3.039061412925328e-09",
      "2.660926263330646e-08",
      "-3.979453386345895e-09",
      "2.280233574990439e-08",
      "2.200342373720289e-08",
      "2.1200131445255664e-08",
      "-1.47702119149276e-08",
      "-2.544875954267426e-08",
      "2.921493497503839e-08",
      "1.7563987970392463e-08",
      "-1.400419791591995e-08",
      "2.4101203610663192e-08",
      "1.6379684909299077e-08",
      "2.169316622192082e-08"
    ],
    [
      "0.006346785441934566",
      "0.01042109458663657",
      "0.008478053133232157",
      "0.000528429788712603",
      "0.012117776094939267",
      "0.0008223951699853788",
      "-0.005277920183734983",
      "-0.0007044274654373717",
      "0.002994437800238647",
      "-0.007175306434546791",
      "-0.0022417974425794226",
      "-0.010117979939246272",
      "0.0019398510655960891",
      "0.0041223862011039464",
      "0.0018586181051842695",
      "0.008089354472428499",
      "-0.005091756567669285",
      "-0.001686927089440129",
      "-0.008240921959280159",
      "0.006068892786973829",
      "0.0006795662750043464",
      "-0.004885489225966157",
      "0.0008380288988939419",
      "0.009257908733301044",
      "0.0017110849625670732"
    ],
    [
      "0.021950763589441123",
      "0.018018143683648593",
      "0.0065687152689202005",
      "0.005911801645652709",
      "0.005713994147640747",
      "0.008351723805369794",
      "-0.008231415579935149",
      "0.009716938736471645",
      "0.011040065534829372",
      "0.0040539294209057716",
      "0.008582607272531418",
      "0.005738223583882886",
      "-0.0012782259390918076",
      "-0.0033958757929500112",
      "0.005393785567474263",
      "0.01804703502205347",
      "0.008739822009507002",
      "0.0059414740612771105",
      "0.0018696677686903583",
      "0.010093639434098271",
      "-0.005728714504307674",
      "-0.0083659688813081",
      "-0.0060971677970547335",
      "-0.005097056254020507",
      "-0.0021605927846970793"
    ],
    [
      "0.005713994147672395",
      "0.021950763587476618",
      "0.0180181436854339",
      "0.006568715270395242",
      "0.005911801645685006",
      "0.011040065534311319",
      "0.005738223584911675",
      "-0.003395875792299986",
      "0.005393785567763663",
      "0.008351723806459136",
      "-0.008231415578959598",
      "0.009716938736605972",
      "0.0040539294227437935",
      "0.008582607272789481",
      "-0.0012782259387266418",
      "-0.0018696677689312789",
      "0.008365968881245285",
      "0.0050970562553005515",
      "0.0021605927840603048",
      "0.018047035021653456",
      "0.008739822011541967",
      "0.005941474060139719",
      "0.01009363943525713",
      "-0.005728714504890744",
      "-0.006097167797863484"
    ],
    [
      "1.5240805795509277e-06",
      "1.5207890638210377e-06",
      "1.5314719605273839e-06",
      "1.5244248262684252e-06",
      "1.5328221307343079e-06",
      "3.282992125182005e-08",
      "5.779867361753833e-09",
      "4.903777440984894e-09",
      "3.141185042480777e-08",
      "2.5857666312725016e-08",
      "-3.1082644758086207e-09",
      "2.6584647874103084e-09",
      "3.339387383623986e-08",
      "8.886737011626959e-11",
      "3.046069385548864e-08",
      "2.658149105338627e-08",
      "2.225005578883904e-08",
      "-2.029211287299022e-08",
      "-2.7417078041676637e-08",
      "3.182489562332075e-08",
      "1.5695981199010885e-08",
      "-2.5556525661124494e-08",
      "2.9131882233975257e-08",
      "2.554727467061273e-08",
      "3.5909991375868993e-08"
    ],
    [
      "1.4901689097876683e-06",
      "1.4890098525040164e-06",
      "1.4899675434136157e-06",
      "1.492440191268723e-06",
      "1.4950927975177083e-06",
      "1.5478203347305918e-08",
      "-1.271068656292557e-09",
      "-5.753906283999974e-10",
      "1.958651379400368e-08",
      "1.342604819105798e-08",
      "-2.2821026492909927e-09",
      "-7.594528606720739e-10",
      "1.6668619616429418e-08",
      "1.6339366528203752e-10",
      "1.8856075977569818e-08",
      "1.6141316948512547e-08",
      "7.411703686807095e-09",
      "-1.2965796355018401e-08",
      "-1.6754708237982257e-08",
      "1.440237381914009e-08",
      "8.469728933161484e-09",
      "-1.2262680001655922e-08",
      "1.6506980588614012e-08",
      "1.2613182393796588e-08",
      "1.86660051426575e-08"
    ],
    [
      "1.5038479448009471e-06",
      "1.5142626673289245e-06",
      "1.5073582667501707e-06",
      "1.5134916344012697e-06",
      "1.5075536457677772e-06",
      "1.8526693959798684e-08",
      "-3.039061447870417e-09",
      "-3.979453214424468e-09",
      "2.280233613823036e-08",
      "2.664849967375849e-08",
      "9.605908340626904e-10",
      "2.796191400453493e-09",
      "2.662310064406158e-08",
      "-7.856760429422198e-10",
      "2.6609262505803128e-08",
      "2.544875957895761e-08",
      "1.4004197081841524e-08",
      "-1.6379684928100578e-08",
      "-2.1693165280584654e-08",
      "2.2003423909793967e-08",
      "2.1200131465508546e-08",
      "-1.4770210939918516e-08",
      "2.9214934985873704e-08",
      "1.7563988069874045e-08",
      "2.4101203392901335e-08"
    ],
    [
      "0.012117776097419429",
      "0.006346785442875809",
      "0.010421094584935904",
      "0.008478053133308246",
      "0.000528429788836791",
      "0.002994437800879516",
      "-0.01011797993971925",
      "0.004122386202510305",
      "0.0018586181055958847",
      "0.0008223951694340588",
      "-0.005277920183551929",
      "-0.0007044274655475207",
      "-0.0071753064343042",
      "-0.0022417974426282078",
      "0.00193985106592032",
      "0.008240921960698117",
      "0.004885489225524391",
      "-0.0092579087338603",
      "-0.0017110849629425231",
      "0.008089354472429847",
      "-0.00509175656869498",
      "-0.00168692708977583",
      "0.006068892786146295",
      "0.0006795662751461111",
      "0.0008380288987972689"
    ],
    [
      "0.0005284297885194809",
      "0.012117776094285718",
      "0.006346785442042434",
      "0.010421094585689792",
      "0.008478053132720292",
      "0.001858618104923559",
      "-0.0007044274653295793",
      "-0.002241797442055243",
      "0.0019398510651672295",
      "0.0029944377994785545",
      "-0.010117979938984046",
      "0.004122386201414966",
      "0.0008223951698712366",
      "-0.005277920183754742",
      "-0.007175306433779055",
      "0.0017110849620670784",
      "0.0016869270891380459",
      "-0.0006795662748930011",
      "-0.0008380288987480139",
      "0.008240921959377792",
      "0.0048854892246457966",
      "-0.009257908732525024",
      "0.008089354472143262",
      "-0.005091756567420375",
      "0.0060688927867813165"
    ],
    [
      "0.005911801647100121",
      "0.005713994147273079",
      "0.021950763587582568",
      "0.018018143681777274",
      "0.006568715268100025",
      "0.005393785567955856",
      "0.009716938737639956",
      "0.008582607273603235",
      "-0.0012782259382407212",
      "0.011040065534133114",
      "0.005738223584062841",
      "-0.0033958757918654816",
      "0.008351723807237909",
      "-0.008231415577170166",
      "0.004053929421153637",
      "-0.0021605927849049854",
      "-0.0059414740611164335",
      "0.005728714504010354",
      "0.006097167797614278",
      "-0.001869667767801043",
      "0.008365968880150147",
      "0.005097056254046417",
      "0.018047035019121676",
      "0.008739822010383003",
      "0.010093639432657106"
    ],
    [
      "1.5328221307585214e-06",
      "1.5240805795373085e-06",
      "1.5207890638265396e-06",
      "1.5314719606546597e-06",
      "1.5244248262006153e-06",
      "3.1411850437074125e-08",
      "2.658464790964484e-09",
      "8.88674420886186e-11",
      "3.0460693828909865e-08",
      "3.282992126040894e-08",
      "5.779867379794427e-09",
      "4.9037775574407144e-09",
      "2.5857666466063893e-08",
      "-3.1082645363017526e-09",
      "3.339387384720539e-08",
      "2.7417078186409236e-08",
      "2.555652573913148e-08",
      "-2.5547274717360784e-08",
      "-3.590999134504266e-08",
      "2.6581491051684156e-08",
      "2.2250056024823696e-08",
      "-2.029211277120588e-08",
      "3.1824895652242526e-08",
      "1.5695981192321747e-08",
      "2.91318821305457e-08"
    ],
    [
      "1.4950927971287963e-06",
      "1.4901689096272244e-06",
      "1.4890098527230957e-06",
      "1.4899675430663966e-06",
      "1.492440191175801e-06",
      "1.958651395810476e-08",
      "-7.594533335149674e-10",
      "1.6339396339019568e-10",
      "1.8856075442554113e-08",
      "1.5478204374547425e-08",
      "-1.2710695195449187e-09",
      "-5.75391752645642e-10",
      "1.3426047458802892e-08",
      "-2.282102530345419e-09",
      "1.666861939402272e-08",
      "1.6754708366458154e-08",
      "1.2262679963691077e-08",
      "-1.2613181829151592e-08",
      "-1.8666005346930367e-08",
      "1.614131662599099e-08",
      "7.4117036396895885e-09",
      "-1.2965796801576993e-08",
      "1.4402373732781891e-08",
      "8.469728749623184e-09",
      "1.6506980324434914e-08"
    ],
    [
      "1.507553645893689e-06",
      "1.5038479446065312e-06",
      "1.5142626675895909e-06",
      "1.507358266704517e-06",
      "1.51349163489145e-06",
      "2.2802335583849983e-08",
      "2.7961904725391375e-09",
      "-7.856740465131623e-10",
      "2.660926265377027e-08",
      "1.852669382235554e-08",
      "-3.0390614602968155e-09",
      "-3.9794534110521945e-09",
      "2.6648498569649544e-08",
      "9.605905127225877e-10",
      "2.6623100789349066e-08",
      "2.1693166254462363e-08",
      "1.4770212133381394e-08",
      "-1.756398806138025e-08",
      "-2.4101203039289098e-08",
      "2.5448759705216005e-08",
      "1.4004198266073344e-08",
      "-1.6379684353330024e-08",
      "2.20034236723739e-08",
      "2.1200131294308318e-08",
      "2.9214934554020163e-08"
    ],
    [
      "1.5134916348036476e-06",
      "1.5075536461664718e-06",
      "1.503847944624585e-06",
      "1.5142626673427026e-06",
      "1.5073582668708185e-06",
      "2.6609262489957246e-08",
      "-3.9794534312681205e-09",
      "9.605906693838644e-10",
      "2.6623100783789783e-08",
      "2.280233581609255e-08",
      "2.79619055074615e-09",
      "-7.856743259525019e-10",
      "1.85266935700086e-08",
      "-3.039061455158439e-09",
      "2.6648498955656255e-08",
      "2.4101203576427424e-08",
      "1.637968481248663e-08",
      "-2.1200131365705165e-08",
      "-2.9214934894378326e-08",
      "2.169316630421028e-08",
      "1.4770211982657712e-08",
      "-1.7563988127119956e-08",
      "2.5448759924270045e-08",
      "1.4004197896345831e-08",
      "2.2003423886191268e-08"
    ],
    [
      "0.008478053132973742",
      "0.0005284297890705447",
      "0.012117776096329648",
      "0.006346785441355812",
      "0.010421094583327588",
      "0.0019398510664925478",
      "0.004122386202505953",
      "-0.005277920182128849",
      "-0.007175306433795899",
      "0.0018586181056042897",
      "-0.0007044274657563333",
      "-0.0022417974428246513",
      "0.0029944378012671763",
      "-0.010117979938476225",
      "0.0008223951684352109",
      "0.0008380288985480152",
      "0.009257908733148187",
      "0.005091756568696606",
      "-0.0060688927853332865",
      "0.001711084963593655",
      "0.0016869270898918498",
      "-0.0006795662756579592",
      "0.008240921959017815",
      "0.004885489224963146",
      "0.008089354470923337"
    ],
    [
      "0.006568715270636298",
      "0.005911801645909",
      "0.005713994148026701",
      "0.02195076358787716",
      "0.01801814368281698",
      "-0.0012782259394377754",
      "-0.0033958757929730813",
      "-0.008231415580272336",
      "0.004053929421801615",
      "0.005393785568054439",
      "0.00971693873678658",
      "0.008582607272116063",
      "0.011040065534707348",
      "0.005738223584442995",
      "0.00835172380497754",
      "-0.006097167797951604",
      "-0.005097056255215326",
      "-0.008739822010758272",
      "-0.010093639434999654",
      "-0.002160592784115987",
      "-0.005941474060456953",
      "0.005728714504904085",
      "-0.0018696677692847591",
      "0.008365968881056403",
      "0.01804703502094833"
    ],
    [
      "1.5244248263265056e-06",
      "1.5328221306571027e-06",
      "1.5240805796074345e-06",
      "1.5207890638246123e-06",
      "1.5314719605427076e-06",
      "3.0460693806935726e-08",
      "4.903777452987866e-09",
      "-3.108264463184603e-09",
      "3.3393873780039725e-08",
      "3.1411850440036953e-08",
      "2.658464758326479e-09",
      "8.886739009656192e-11",
      "3.282992117071634e-08",
      "5.779867413713568e-09",
      "2.5857666315702658e-08",
      "3.5909991387156846e-08",
      "2.029211288640249e-08",
      "-1.5695981233503195e-08",
      "-2.913188230892028e-08",
      "2.7417078168252115e-08",
      "2.5556525704351726e-08",
      "-2.5547274735399277e-08",
      "2.6581491109160537e-08",
      "2.2250055823567026e-08",
      "3.182489559086221e-08"
    ],
    [
      "1.4924401912389748e-06",
      "1.4950927972596778e-06",
      "1.490168910201019e-06",
      "1.4890098523064705e-06",
      "1.4899675435839407e-06",
      "1.8856076389687954e-08",
      "-5.753909852311307e-10",
      "-2.282102548397315e-09",
      "1.6668618671292708e-08",
      "1.9586513203349085e-08",
      "-7.594531383196271e-10",
      "1.6339421316043529e-10",
      "1.5478204506451385e-08",
      "-1.271069510495262e-09",
      "1.3426047758653208e-08",
      "1.8666005627795557e-08",
      "1.296579618369845e-08",
      "-8.469729471215573e-09",
      "-1.6506979954436288e-08",
      "1.6754707288615094e-08",
      "1.2262679842165849e-08",
      "-1.2613182398560666e-08",
      "1.6141317472868756e-08",
      "7.411703701333589e-09",
      "1.4402373957014668e-08"
    ],
    [
      "1.4899675435007894e-06",
      "1.4924401911682977e-06",
      "1.4950927971406186e-06",
      "1.4901689097987755e-06",
      "1.4890098526408535e-06",
      "1.6668619094719277e-08",
      "1.6339418432334415e-10",
      "-1.2710689565188738e-09",
      "1.3426047649926914e-08",
      "1.885607578688632e-08",
      "-5.75390997146771e-10",
      "-2.2821025494907316e-09",
      "1.9586513873078422e-08",
      "-7.594533897739477e-10",
      "1.5478204303295003e-08",
      "1.6506980218941993e-08",
      "1.261318215129885e-08",
      "-7.411703506984479e-09",
      "-1.4402373795406902e-08",
      "1.8666005577427414e-08",
      "1.296579640870909e-08",
      "-8.469729568676836e-09",
      "1.6754707575922813e-08",
      "1.2262680061348819e-08",
      "1.614131785584117e-08"
    ],
    [
      "1.5073582667886025e-06",
      "1.5134916347432408e-06",
      "1.5075536460983536e-06",
      "1.5038479446217753e-06",
      "1.5142626672202235e-06",
      "2.6623100881358476e-08",
      "-7.856744856623407e-10",
      "-3.039061473115565e-09",
      "2.6648498905933287e-08",
      "2.6609262468772304e-08",
      "-3.979453488019273e-09",
      "9.605906601764911e-10",
      "2.2802336043621528e-08",
      "2.796190473637609e-09",
      "1.8526693475583313e-08",
      "2.9214934933682802e-08",
      "1.7563988200864487e-08",
      "-1.4004197840615568e-08",
      "-2.2003423314295368e-08",
      "2.4101203535832126e-08",
      "1.637968485093804e-08",
      "-2.120013134156973e-08",
      "2.1693166313161297e-08",
      "1.4770211752797025e-08",
      "2.5448759897163058e-08"
    ],
    [
      "0.010421094587002619",
      "0.008478053132902737",
      "0.0005284297883169155",
      "0.012117776095989855",
      "0.006346785442557799",
      "-0.007175306434758877",
      "-0.0022417974417309225",
      "-0.01011797993996665",
      "0.000822395170157037",
      "0.0019398510649219997",
      "0.004122386201739694",
      "-0.0052779201837763025",
      "0.0018586181044805972",
      "-0.0007044274653515512",
      "0.0029944378002273136",
      "0.0060688927866989345",
      "0.0006795662749203597",
      "-0.004885489226056485",
      "-0.008089354472961113",
      "0.0008380288983527326",
      "0.009257908733286234",
      "0.005091756567941499",
      "0.0017110849620940569",
      "0.0016869270888304052",
      "0.008240921960143659"
    ],
    [
      "0.018018143688210284",
      "0.006568715271576783",
      "0.005911801646888937",
      "0.0057139941488778",
      "0.021950763588262846",
      "0.004053929423147011",
      "0.008582607275075689",
      "0.005738223586638677",
      "0.00835172381016396",
      "-0.001278225938338718",
      "-0.0033958757926887293",
      "-0.008231415578675686",
      "0.0053937855687746054",
      "0.009716938737950608",
      "0.011040065535823521",
      "0.010093639437053084",
      "-0.00572871450479091",
      "-0.008365968882307243",
      "-0.018047035022020267",
      "-0.006097167799165928",
      "-0.005097056256480623",
      "-0.008739822013589388",
      "-0.002160592784777442",
      "-0.005941474060557397",
      "-0.0018696677682776622"
    ],
    [
      "1.5314719605655326e-06",
      "1.524424826285803e-06",
      "1.5328221306805467e-06",
      "1.5240805796011108e-06",
      "1.5207890637811005e-06",
      "3.339387359299313e-08",
      "8.886750393691717e-11",
      "5.779867406629551e-09",
      "2.5857666272096726e-08",
      "3.0460693891258114e-08",
      "4.903777268270508e-09",
      "-3.1082644743833145e-09",
      "3.141185042417289e-08",
      "2.6584647241696635e-09",
      "3.282992133486331e-08",
      "2.91318822862665e-08",
      "2.5547274573935015e-08",
      "-2.2250055896338697e-08",
      "-3.1824895617016636e-08",
      "3.5909991301966705e-08",
      "2.0292112854735507e-08",
      "-1.5695980895851477e-08",
      "2.741707793681654e-08",
      "2.5556525657125347e-08",
      "2.658149104288625e-08"
    ],
    [
      "1.482843868035046e-06",
      "1.4852692687524315e-06",
      "1.4863228484742014e-06",
      "1.485386190664645e-06",
      "1.483453098502064e-06",
      "1.2062189087957671e-08",
      "-6.775590724974828e-10",
      "-1.1799887718961123e-09",
      "1.1700861383985036e-08",
      "1.4221341004216148e-08",
      "-5.629327280287389e-10",
      "-9.077139550172969e-10",
      "1.464214864393336e-08",
      "-4.1160105338196834e-10",
      "1.2866430911069529e-08",
      "1.2702490888426548e-08",
      "8.537252814820013e-09",
      "-7.393285642186968e-09",
      "-1.157360121166254e-08",
      "1.362906955820222e-08",
      "1.0296383308061548e-08",
      "-7.1725789199790874e-09",
      "1.409416826085425e-08",
      "9.373292757764662e-09",
      "1.2878942320237899e-08"
    ],
    [
      "1.47265867775563e-06",
      "1.4740596552986478e-06",
      "1.4739549943026796e-06",
      "1.4739130987901024e-06",
      "1.473207980588085e-06",
      "6.870550957609121e-09",
      "-9.532023213242047e-10",
      "-9.659355102754269e-10",
      "7.054383446768179e-09",
      "7.811667567771919e-09",
      "-7.228396245331488e-10",
      "-7.814265768185369e-10",
      "8.077305264500637e-09",
      "-4.5882635830227355e-10",
      "7.360148071055712e-09",
      "7.640065600129352e-09",
      "4.596054181622582e-09",
      "-4.578481660483555e-09",
      "-6.967440421597422e-09",
      "7.733980804935556e-09",
      "5.6848722932051e-09",
      "-4.508064181730924e-09",
      "8.006006502504995e-09",
      "5.302473248297266e-09",
      "7.526715723525393e-09"
    ],
    [
      "1.4779101633845688e-06",
      "1.479596807060603e-06",
      "1.4794994658610395e-06",
      "1.479696963687939e-06",
      "1.477889238115998e-06",
      "9.52356894805321e-09",
      "-1.2653059285485225e-09",
      "-1.2947040866856915e-09",
      "9.119196319182908e-09",
      "1.1032765355223709e-08",
      "-3.830105560364443e-10",
      "-1.189909811404359e-09",
      "1.1040080230410482e-08",
      "-8.947737916774225e-10",
      "9.970101752504395e-09",
      "1.0107588269562197e-08",
      "6.6494200218805745e-09",
      "-6.062784306057078e-09",
      "-9.850481295458558e-09",
      "1.0708619987051199e-08",
      "8.272282368773613e-09",
      "-5.752077641141165e-09",
      "1.1068382754917437e-08",
      "7.073131372403828e-09",
      "9.91854751467408e-09"
    ],
    [
      "0.004669671703536032",
      "0.0011844166609267766",
      "0.0017584608928968028",
      "0.0009204950057416953",
      "0.0014149299240230064",
      "0.002334783432955708",
      "0.001269826447674169",
      "0.001601291095481689",
      "-0.0020890454446682734",
      "0.000781390641549138",
      "0.000875719689204235",
      "-0.0011299769569362331",
      "0.0011579693076658112",
      "-0.0013900703763127307",
      "-0.0011371184856209405",
      "0.0002659636701785772",
      "0.00256691976096577",
      "0.0013135871392472112",
      "-0.0014945754052567131",
      "0.0012115337326362953",
      "0.0005658238843444978",
      "-0.0006284860115927223",
      "-0.0005231252364665066",
      "0.0007422243061564013",
      "7.523741111816474e-05"
    ],
    [
      "0.0030524885468117776",
      "0.015192095542674519",
      "0.004160085844201753",
      "0.013262727982362516",
      "0.005787286088826039",
      "0.0019576434804213895",
      "-0.001328545922388686",
      "-0.005884697171234798",
      "0.0011055324512835361",
      "-0.0017002662933893018",
      "-0.0037812389370054495",
      "0.00766546433199607",
      "0.0015544935986718173",
      "-0.002033046507944245",
      "-0.00022591918182047783",
      "-0.005365190754104019",
      "0.0007898657360853761",
      "0.0010940265139927493",
      "-0.0016290788458108187",
      "-0.005688588400358489",
      "-0.007872150141967496",
      "0.0027897045244756535",
      "0.002906135017720795",
      "0.004160093895882661",
      "0.001938401383369654"
    ],
    [
      "0.005787286090052181",
      "0.0030524885472695594",
      "0.015192095545786566",
      "0.004160085843818681",
      "0.013262727981163014",
      "0.0011055324518924625",
      "0.007665464334240743",
      "-0.002033046507329607",
      "-0.00022591918175324496",
      "0.0019576434810088758",
      "-0.0013285459222807168",
      "-0.005884697171249306",
      "-0.0017002662931015597",
      "-0.0037812389359782594",
      "0.0015544935976008407",
      "0.001629078846142101",
      "-0.0027897045243920394",
      "-0.004160093896367067",
      "-0.0019384013830197853",
      "-0.005365190755041137",
      "0.0007898657356923937",
      "0.0010940265135938147",
      "-0.005688588400754862",
      "-0.007872150142127362",
      "0.00290613501762037"
    ],
    [
      "1.4834530997623331e-06",
      "1.4828438696679482e-06",
      "1.4852692680591783e-06",
      "1.4863228484392456e-06",
      "1.4853861920695542e-06",
      "1.1700860851007302e-08",
      "-9.077146907519094e-10",
      "-4.11601751673804e-10",
      "1.2866429219672658e-08",
      "1.2062192450620572e-08",
      "-6.775600631128603e-10",
      "-1.1799894603585493e-09",
      "1.4221341290464762e-08",
      "-5.629323225502447e-10",
      "1.4642149878701373e-08",
      "1.1573598165862095e-08",
      "7.172579359780212e-09",
      "-9.373293680058442e-09",
      "-1.2878941949126743e-08",
      "1.2702492303906293e-08",
      "8.53724910164674e-09",
      "-7.393285658259258e-09",
      "1.3629070794043233e-08",
      "1.0296384310209455e-08",
      "1.4094168238577715e-08"
    ],
    [
      "1.473207975436532e-06",
      "1.4726586756302093e-06",
      "1.4740596539863898e-06",
      "1.4739549948800213e-06",
      "1.4739130955406342e-06",
      "7.054382318067682e-09",
      "-7.814258233434548e-10",
      "-4.588267069584561e-10",
      "7.360145411563584e-09",
      "6.870549884290556e-09",
      "-9.532008402149654e-10",
      "-9.65939891783451e-10",
      "7.811672258293433e-09",
      "-7.228416391824828e-10",
      "8.077306159674634e-09",
      "6.967447564327624e-09",
      "4.5080566045689565e-09",
      "-5.302470655663205e-09",
      "-7.526712950018802e-09",
      "7.64006066440978e-09",
      "4.596062605599901e-09",
      "-4.57848221191529e-09",
      "7.733975953974632e-09",
      "5.684864386857484e-09",
      "8.006009271357371e-09"
    ],
    [
      "1.4778892393705721e-06",
      "1.4779101631395379e-06",
      "1.4795968070334245e-06",
      "1.4794994654784534e-06",
      "1.4796969616108159e-06",
      "9.119195308845793e-09",
      "-1.189914218726166e-09",
      "-8.947738424452547e-10",
      "9.970102612382315e-09",
      "9.523568338953189e-09",
      "-1.265306154827283e-09",
      "-1.2947040578974996e-09",
      "1.1032769837036623e-08",
      "-3.830093933970398e-10",
      "1.1040079219707757e-08",
      "9.850483100834012e-09",
      "5.7520786107475075e-09",
      "-7.073132022545151e-09",
      "-9.918545779348917e-09",
      "1.0107590053781897e-08",
      "6.649418797191236e-09",
      "-6.062782608793518e-09",
      "1.0708623105612745e-08",
      "8.27228427541136e-09",
      "1.1068382296148824e-08"
    ],
    [
      "0.0014149299238609971",
      "0.004669671703583061",
      "0.0011844166611806454",
      "0.0017584608932541836",
      "0.0009204950060439156",
      "-0.002089045444729294",
      "-0.0011299769570941684",
      "-0.0013900703762953198",
      "-0.0011371184857299221",
      "0.0023347834332045512",
      "0.0012698264478282078",
      "0.0016012910956808213",
      "0.0007813906417794331",
      "0.000875719689438181",
      "0.0011579693080066122",
      "0.0014945754049407076",
      "0.0006284860114413603",
      "-0.0007422243063376317",
      "-7.52374113177022e-05",
      "0.00026596367032015385",
      "0.002566919761230115",
      "0.0013135871395575892",
      "0.001211533732846299",
      "0.0005658238845044008",
      "-0.0005231252365334528"
    ],
    [
      "0.0009204950053284878",
      "0.0014149299238320448",
      "0.004669671702427856",
      "0.0011844166606579348",
      "0.0017584608924024905",
      "-0.001137118485294776",
      "0.0016012910949658875",
      "0.0008757196889167936",
      "0.0011579693071927845",
      "-0.0020890454441973736",
      "-0.0011299769566911772",
      "-0.0013900703760128367",
      "0.0023347834324167096",
      "0.0012698264471663588",
      "0.0007813906412548564",
      "7.523741100425226e-05",
      "-0.0013135871387546",
      "-0.0005658238841387444",
      "0.000523125236385587",
      "0.0014945754050932991",
      "0.0006284860115520592",
      "-0.000742224306022214",
      "0.0002659636700943269",
      "0.002566919760388365",
      "0.0012115337323899394"
    ],
    [
      "0.013262727982389923",
      "0.005787286089091675",
      "0.003052488547117699",
      "0.01519209554435867",
      "0.0041600858441741455",
      "-0.0002259191822633805",
      "-0.005884697171563541",
      "-0.003781238936527093",
      "0.0015544935987995094",
      "0.001105532451440141",
      "0.007665464333118441",
      "-0.0020330465074587523",
      "0.001957643480330706",
      "-0.0013285459220598425",
      "-0.0017002662929319198",
      "0.001938401383754478",
      "-0.0010940265144627377",
      "0.007872150142475097",
      "-0.0029061350178941365",
      "0.0016290788458058812",
      "-0.0027897045246660654",
      "-0.0041600938960713405",
      "-0.005365190754377099",
      "0.0007898657360603217",
      "-0.005688588400792176"
    ],
    [
      "1.48538619151098e-06",
      "1.4834530988545584e-06",
      "1.4828438678305054e-06",
      "1.4852692693868042e-06",
      "1.4863228482793495e-06",
      "1.2866430700881701e-08",
      "-1.1799883053278263e-09",
      "-5.629334675075672e-10",
      "1.4642148220103222e-08",
      "1.1700861394467616e-08",
      "-9.077128800722014e-10",
      "-4.11598298221337e-10",
      "1.206218888215206e-08",
      "-6.775578213638623e-10",
      "1.422134157326434e-08",
      "1.2878941623618143e-08",
      "7.393287084533118e-09",
      "-1.0296384268241254e-08",
      "-1.4094167440943587e-08",
      "1.157360069357865e-08",
      "7.172579523919269e-09",
      "-9.373292875934272e-09",
      "1.2702491374356805e-08",
      "8.537250782881493e-09",
      "1.3629069913698233e-08"
    ],
    [
      "1.4739130947860398e-06",
      "1.4732079759938963e-06",
      "1.4726586758973423e-06",
      "1.4740596526785157e-06",
      "1.4739549958937556e-06",
      "7.360145650532185e-09",
      "-9.65937473901474e-10",
      "-7.228414835486865e-10",
      "8.077310962772361e-09",
      "7.054383577754678e-09",
      "-7.814287400730042e-10",
      "-4.5882436263678783e-10",
      "6.870546411570642e-09",
      "-9.532057757131465e-10",
      "7.81167186199171e-09",
      "7.526713309013367e-09",
      "4.5784809940293045e-09",
      "-5.68486765875165e-09",
      "-8.006012487924015e-09",
      "6.967447735192238e-09",
      "4.508062852905998e-09",
      "-5.302461761036422e-09",
      "7.640056895453191e-09",
      "4.596059911089612e-09",
      "7.73397946123144e-09"
    ],
    [
      "1.4796969625588365e-06",
      "1.4778892395482458e-06",
      "1.4779101636039984e-06",
      "1.4795968065865735e-06",
      "1.479499467436514e-06",
      "9.970101662641245e-09",
      "-1.2947037491089567e-09",
      "-3.83010677756031e-10",
      "1.1040079146547975e-08",
      "9.119195818807678e-09",
      "-1.189915209041844e-09",
      "-8.947728089310349e-10",
      "9.523569465402099e-09",
      "-1.2653064892487313e-09",
      "1.103276688520034e-08",
      "9.918545838941931e-09",
      "6.062784369821276e-09",
      "-8.272282200908602e-09",
      "-1.1068383045929569e-08",
      "9.850483844931393e-09",
      "5.752077475274137e-09",
      "-7.073131134967461e-09",
      "1.0107591894166182e-08",
      "6.649418984615491e-09",
      "1.0708621361479048e-08"
    ],
    [
      "1.4794994659634693e-06",
      "1.479696962356874e-06",
      "1.477889239982285e-06",
      "1.4779101627948924e-06",
      "1.4795968078539438e-06",
      "1.1040079905617397e-08",
      "-8.947734392946595e-10",
      "-1.2653068469737664e-09",
      "1.1032769248644003e-08",
      "9.970102993684948e-09",
      "-1.2947033788838315e-09",
      "-3.8300885952485716e-10",
      "9.119196774757125e-09",
      "-1.1899140807858117e-09",
      "9.523568871949961e-09",
      "1.1068382842710503e-08",
      "7.073133497630353e-09",
      "-6.649418508474417e-09",
      "-1.0708620401028389e-08",
      "9.918546328758824e-09",
      "6.062784176933957e-09",
      "-8.272285886470056e-09",
      "9.850483200131306e-09",
      "5.752077603774191e-09",
      "1.0107589940509946e-08"
    ],
    [
      "0.00175846089309327",
      "0.000920495005952202",
      "0.0014149299238312833",
      "0.004669671704128902",
      "0.0011844166610663434",
      "0.0011579693078130435",
      "-0.0013900703762421784",
      "0.0012698264478324204",
      "0.0007813906417105592",
      "-0.0011371184856758204",
      "0.0016012910958963565",
      "0.0008757196894439296",
      "-0.0020890454447719357",
      "-0.0011299769570086288",
      "0.002334783433227496",
      "-0.0005231252366667982",
      "0.0007422243062481863",
      "-0.002566919761268809",
      "-0.001211533732729531",
      "7.52374110947707e-05",
      "-0.0013135871393233714",
      "-0.0005658238843070312",
      "0.0014945754050934522",
      "0.0006284860114390428",
      "0.00026596367034214917"
    ],
    [
      "0.0041600858442566065",
      "0.013262727981047722",
      "0.0057872860891448686",
      "0.003052488546501512",
      "0.015192095545306318",
      "0.0015544935974907133",
      "-0.0020330465074187166",
      "-0.0013285459218938707",
      "-0.0017002662932506614",
      "-0.00022591918163647581",
      "-0.0058846971706009886",
      "-0.003781238936805572",
      "0.0011055324513309561",
      "0.0076654643329275305",
      "0.0019576434805633446",
      "0.0029061350181163095",
      "0.004160093896087393",
      "-0.0007898657360996873",
      "0.005688588400362082",
      "0.0019384013823351546",
      "-0.0010940265137447342",
      "0.007872150141692525",
      "0.001629078845521755",
      "-0.002789704524609405",
      "-0.005365190754169547"
    ],
    [
      "1.4863228495006512e-06",
      "1.4853861918422294e-06",
      "1.4834531004586874e-06",
      "1.4828438665408368e-06",
      "1.4852692687222679e-06",
      "1.4642148298297478e-08",
      "-4.116014761254237e-10",
      "-6.775583746526162e-10",
      "1.422134042628765e-08",
      "1.2866430461727252e-08",
      "-1.1799897210693702e-09",
      "-5.629320724204459e-10",
      "1.1700861864067942e-08",
      "-9.077127218332004e-10",
      "1.2062186220304616e-08",
      "1.4094168419090734e-08",
      "9.373293401408553e-09",
      "-8.537252090255672e-09",
      "-1.3629069621951843e-08",
      "1.287894148121976e-08",
      "7.3932865298477155e-09",
      "-1.0296385996803624e-08",
      "1.1573602242557905e-08",
      "7.172579184670323e-09",
      "1.2702492247299426e-08"
    ],
    [
      "1.47395499268571e-06",
      "1.4739130952088355e-06",
      "1.4732079753016182e-06",
      "1.4726586737766812e-06",
      "1.4740596548638834e-06",
      "8.077310675879618e-09",
      "-4.588260664261086e-10",
      "-9.532017627935163e-10",
      "7.811673132948719e-09",
      "7.360150278975239e-09",
      "-9.659389712806214e-10",
      "-7.22839961803232e-10",
      "7.054380560446236e-09",
      "-7.81429651864484e-10",
      "6.870547027549633e-09",
      "8.006011129377388e-09",
      "5.302471645935471e-09",
      "-4.596059871853936e-09",
      "-7.73397848206849e-09",
      "7.526711508302983e-09",
      "4.578476463799462e-09",
      "-5.684864170507268e-09",
      "6.9674519474315585e-09",
      "4.508059956770487e-09",
      "7.640061461431737e-09"
    ],
    [
      "1.4740596511355186e-06",
      "1.4739549946911899e-06",
      "1.4739130971827604e-06",
      "1.4732079773237535e-06",
      "1.4726586755523208e-06",
      "7.811672735000277e-09",
      "-7.228334618924377e-10",
      "-7.814279376172591e-10",
      "6.870551434852106e-09",
      "8.077306209184392e-09",
      "-4.5882773848611205e-10",
      "-9.532050751415554e-10",
      "7.360147455688719e-09",
      "-9.659382396881267e-10",
      "7.054378312347412e-09",
      "7.7339799445452e-09",
      "5.684863341144599e-09",
      "-4.5080574385263835e-09",
      "-7.640062016844713e-09",
      "8.0060084426891e-09",
      "5.302468456719149e-09",
      "-4.596058610896569e-09",
      "7.526714014290007e-09",
      "4.578482391976457e-09",
      "6.967445653046578e-09"
    ],
    [
      "1.4795968085138939e-06",
      "1.4794994664012365e-06",
      "1.479696962230366e-06",
      "1.4778892391540028e-06",
      "1.477910164371103e-06",
      "1.10327700446138e-08",
      "-3.8301038920822415e-10",
      "-1.189914377754337e-09",
      "9.52357034574968e-09",
      "1.104007266654646e-08",
      "-8.947731698751755e-10",
      "-1.2653049966743444e-09",
      "9.970100295389245e-09",
      "-1.294704681714947e-09",
      "9.119196695127003e-09",
      "1.0708620536615863e-08",
      "8.272289152783292e-09",
      "-5.7520777826741784e-09",
      "-1.0107588674859763e-08",
      "1.1068383315431953e-08",
      "7.073132872318442e-09",
      "-6.649419926401167e-09",
      "9.91854862680967e-09",
      "6.062783162226718e-09",
      "9.850485381655241e-09"
    ],
    [
      "0.001184416660787938",
      "0.0017584608924965206",
      "0.0009204950056601183",
      "0.0014149299235616186",
      "0.004669671701670416",
      "0.0007813906414111998",
      "0.0008757196890440359",
      "-0.0011299769566912863",
      "0.002334783432358949",
      "0.001157969307545772",
      "-0.001390070375918853",
      "0.001269826447334251",
      "-0.0011371184853751482",
      "0.0016012910949615839",
      "-0.00208904544396154",
      "0.001211533732429154",
      "0.0005658238843944271",
      "-0.000628486011443098",
      "-0.0002659636700501234",
      "-0.0005231252362432248",
      "0.0007422243059667788",
      "-0.0025669197601308593",
      "7.523741125326152e-05",
      "-0.0013135871390835667",
      "0.0014945754046420195"
    ],
    [
      "0.015192095545067766",
      "0.004160085843927681",
      "0.013262727982038662",
      "0.005787286088880452",
      "0.003052488546684346",
      "-0.001700266292791998",
      "-0.003781238936639877",
      "0.007665464332635519",
      "0.0019576434808002644",
      "0.001554493597763482",
      "-0.00203304650720977",
      "-0.0013285459216670933",
      "-0.00022591918184520265",
      "-0.005884697171024161",
      "0.0011055324515824873",
      "-0.005688588400137141",
      "-0.007872150142689724",
      "0.0027897045247372225",
      "0.005365190754187597",
      "0.0029061350180288876",
      "0.004160093895882766",
      "-0.0007898657357531601",
      "0.0019384013828731494",
      "-0.0010940265139146382",
      "0.0016290788452770818"
    ],
    [
      "1.4852692694901977e-06",
      "1.4863228490486888e-06",
      "1.4853861916010484e-06",
      "1.4834530992057973e-06",
      "1.4828438679157167e-06",
      "1.422134141782903e-08",
      "-5.629326668085918e-10",
      "-9.077132429738688e-10",
      "1.2062187234787229e-08",
      "1.4642148124819474e-08",
      "-4.1159927874647246e-10",
      "-6.775579168509956e-10",
      "1.2866430306890144e-08",
      "-1.1799881612957053e-09",
      "1.1700861490770594e-08",
      "1.3629070076064685e-08",
      "1.0296384414706266e-08",
      "-7.172579852444634e-09",
      "-1.2702491274352338e-08",
      "1.4094167887902236e-08",
      "9.373293312105942e-09",
      "-8.53725178129744e-09",
      "1.2878941258797457e-08",
      "7.393286211928257e-09",
      "1.1573601337436587e-08"
    ],
    [
      "1.489588227302965e-06",
      "1.494997497341874e-06",
      "1.4960234635166853e-06",
      "1.4988118145953225e-06",
      "1.4929874338637887e-06",
      "1.496737794296826e-08",
      "-1.8041933825193247e-09",
      "-1.7172031194252839e-09",
      "1.6390486821104153e-08",
      "2.0670388852577496e-08",
      "6.989922013934152e-10",
      "2.8529418741217265e-10",
      "2.0930240567294483e-08",
      "6.647971681101721e-10",
      "1.9563817037230126e-08",
      "1.6577030945521544e-08",
      "9.897339066484185e-09",
      "-1.1145041638984802e-08",
      "-1.526846041928868e-08",
      "1.7207768281551012e-08",
      "1.5470088030460943e-08",
      "-8.290731967984936e-09",
      "2.134799171561946e-08",
      "1.350588609884741e-08",
      "1.7853849504482666e-08"
    ],
    [
      "1.479943745784289e-06",
      "1.4828725209489097e-06",
      "1.4852614069246883e-06",
      "1.488137438501524e-06",
      "1.4825931681108658e-06",
      "9.268581598274029e-09",
      "-2.7437656937392736e-09",
      "-2.0341578813797662e-09",
      "1.0556461854955414e-08",
      "1.3296194941742051e-08",
      "-4.764234169457259e-10",
      "-1.8892596835162103e-09",
      "1.5146642573275967e-08",
      "-1.0007822006063352e-09",
      "1.4158934264577372e-08",
      "1.1246351920242428e-08",
      "6.372457576381563e-09",
      "-8.54355575221242e-09",
      "-1.1653767368250719e-08",
      "1.27140820751561e-08",
      "1.1479744318472604e-08",
      "-5.289145355067212e-09",
      "1.6155183837486856e-08",
      "1.1022541622932381e-08",
      "1.3545038748001204e-08"
    ],
    [
      "1.481776755859749e-06",
      "1.4829567264910578e-06",
      "1.4855715025947154e-06",
      "1.4892836678864422e-06",
      "1.4856009193409304e-06",
      "9.79052253759955e-09",
      "-2.007136891101981e-09",
      "-4.2471602497587536e-10",
      "1.3016138834202789e-08",
      "1.2796179230345996e-08",
      "-4.2039292747075683e-10",
      "-1.0689886623130876e-09",
      "1.6113042631349226e-08",
      "4.841786495509465e-10",
      "1.620400401856536e-08",
      "1.1283209962315807e-08",
      "5.012558852779583e-09",
      "-1.0334506312723685e-08",
      "-1.2362765594753484e-08",
      "1.2374705015633768e-08",
      "1.0186137471223727e-08",
      "-5.982237178485721e-09",
      "1.5447278451280366e-08",
      "1.1720464163735933e-08",
      "1.466107490518632e-08"
    ],
    [
      "1.4830393089104388e-06",
      "1.4852321845632005e-06",
      "1.4880784241241573e-06",
      "1.491956103932159e-06",
      "1.4865933953846423e-06",
      "9.27414682886943e-09",
      "-3.5637122554943973e-09",
      "-1.7029983505257547e-09",
      "1.2134516091073683e-08",
      "1.4146753391292185e-08",
      "-9.637367276184258e-10",
      "-1.926595779967804e-09",
      "1.705433246054405e-08",
      "-5.228258532417439e-10",
      "1.6811252311906845e-08",
      "1.2207281904248923e-08",
      "6.055681852976143e-09",
      "-1.1226114761622733e-08",
      "-1.3483032758787438e-08",
      "1.4122054580219057e-08",
      "1.2371879188707138e-08",
      "-5.656723882380156e-09",
      "1.768538440960464e-08",
      "1.2965035405698193e-08",
      "1.5548388788038366e-08"
    ],
    [
      "1.4973416335067415e-06",
      "1.4958777722216096e-06",
      "1.498918407993387e-06",
      "1.5109076141873615e-06",
      "1.5041645223861193e-06",
      "1.4970716102310328e-08",
      "-4.341603575072127e-09",
      "7.829032079414012e-10",
      "2.1717743887707265e-08",
      "1.9682339240757713e-08",
      "1.971690562328134e-09",
      "6.034708370746226e-10",
      "2.5187746920220877e-08",
      "1.1203164150954316e-09",
      "3.039692503655179e-08",
      "1.6411648923759506e-08",
      "6.333494423437062e-09",
      "-1.99915573924324e-08",
      "-2.2226718120836626e-08",
      "1.7056210387474604e-08",
      "1.4567738463479133e-08",
      "-8.589141357053256e-09",
      "2.523920514559317e-08",
      "1.9589056340643454e-08",
      "2.3528130458543598e-08"
    ],
    [
      "1.5111428263770692e-06",
      "1.5084307268355447e-06",
      "1.5177044437431063e-06",
      "1.5289247853649428e-06",
      "1.5197413723599917e-06",
      "1.8047668121128395e-08",
      "-7.2702036432465686e-09",
      "-5.701428174440366e-10",
      "2.669986394268486e-08",
      "2.3680209957194434e-08",
      "-1.2759717501429182e-09",
      "-4.784722963754312e-09",
      "3.559986081748647e-08",
      "-7.955866243477945e-10",
      "3.9053538462803687e-08",
      "2.228827997988122e-08",
      "8.530241542889757e-09",
      "-2.6966358353364593e-08",
      "-3.133274589172076e-08",
      "2.710091755105835e-08",
      "2.1890125406734226e-08",
      "-1.2115415840527123e-08",
      "3.561412149924173e-08",
      "2.990309027092764e-08",
      "3.329601408303666e-08"
    ],
    [
      "0.0017723761055955048",
      "0.0018881666649214698",
      "0.0035247570759124273",
      "0.00015743732366390705",
      "0.005887189814692527",
      "-0.0016327957289108083",
      "0.0010142112707306852",
      "0.00046296623708174647",
      "-0.001338357155123473",
      "0.00012359661680387492",
      "-0.0005417283856348563",
      "0.002596945013892008",
      "-5.383696136000141e-05",
      "0.003020075393590111",
      "-0.0007604804497342774",
      "0.0008212839907992631",
      "0.002282244664865233",
      "-0.00024789819509755186",
      "0.0029372253999084452",
      "-0.002574971812798691",
      "1.372670877695174e-05",
      "-0.002087758570415637",
      "-0.0007384936418272253",
      "0.0034080882750045505",
      "0.00058093347587327"
    ],
    [
      "0.0055509177791218485",
      "0.0003915149425483209",
      "0.000668392929797931",
      "0.001166035802883519",
      "0.0032604494927263245",
      "1.923575916143262e-06",
      "-0.00016370558916202602",
      "0.0016114022656146545",
      "-0.003483887719483104",
      "-0.0005080509471225305",
      "0.0005216789002191369",
      "0.0006452186796267205",
      "-0.000726489801000032",
      "-0.0007395405350097038",
      "-0.0001476854860688739",
      "-0.0014709417035978108",
      "0.0019166845044293632",
      "-0.0019659935678863582",
      "-0.002438731840743122",
      "-4.267478221467845e-05",
      "0.00042656192898897515",
      "-0.0009243640788196816",
      "-0.0004984667561161452",
      "0.0012752540927892199",
      "-0.0019423291254123173"
    ],
    [
      "1.5550168939718347e-06",
      "1.5703293498574812e-06",
      "1.5638648171405153e-06",
      "1.5797129492117516e-06",
      "1.56176954151125e-06",
      "5.7837094064613024e-08",
      "9.902820206558424e-09",
      "7.848819747593256e-09",
      "5.7083014663863753e-08",
      "6.107485396549644e-08",
      "2.1780266005620774e-08",
      "1.3121791461074111e-08",
      "6.03478254755207e-08",
      "1.1258068264827753e-08",
      "5.972195564208785e-08",
      "4.6359586581414804e-08",
      "2.551307871859076e-08",
      "-2.158585214494189e-08",
      "-4.480614084707987e-08",
      "3.6855731927776e-08",
      "4.082901872894313e-08",
      "-3.1331801050630374e-08",
      "5.984020457864085e-08",
      "3.3570240351394264e-08",
      "3.9843275812266255e-08"
    ],
    [
      "1.4977089529543477e-06",
      "1.506208670773905e-06",
      "1.5107142666917204e-06",
      "1.5089205795724635e-06",
      "1.501949463547071e-06",
      "1.9111020643214153e-08",
      "-2.445642873803384e-09",
      "-3.955294461515934e-09",
      "1.8734129734458654e-08",
      "2.641676443000276e-08",
      "-1.5706768101149556e-09",
      "-2.798879540078323e-09",
      "2.7414080338911248e-08",
      "-1.391793638848386e-10",
      "2.168839199764568e-08",
      "2.199823121831521e-08",
      "1.4574456739889998e-08",
      "-1.2285465213162281e-08",
      "-1.9095001804299136e-08",
      "2.538180960564716e-08",
      "2.2096162952256813e-08",
      "-1.1024283125549383e-08",
      "2.8117596743062767e-08",
      "1.854295746550015e-08",
      "2.3426380313423154e-08"
    ],
    [
      "1.51071426667938e-06",
      "1.5089205795070814e-06",
      "1.5019494636125994e-06",
      "1.4977089531322858e-06",
      "1.5062086706953372e-06",
      "2.7414080348353482e-08",
      "-1.3917936316742555e-10",
      "-2.4456428720164087e-09",
      "2.6416764425002443e-08",
      "2.1688391990970795e-08",
      "-3.9552944568591025e-09",
      "-1.5706768147189312e-09",
      "1.873412973608177e-08",
      "-2.7988795477768285e-09",
      "1.9111020641564448e-08",
      "2.8117596741707402e-08",
      "1.8542957470238836e-08",
      "-1.4574456731730515e-08",
      "-2.5381809610754143e-08",
      "2.342638031441445e-08",
      "1.2285465208491029e-08",
      "-2.2096162957759437e-08",
      "1.909500179906202e-08",
      "1.1024283131208304e-08",
      "2.1998231220380086e-08"
    ],
    [
      "1.496023462727705e-06",
      "1.4988118146059325e-06",
      "1.4929874338322603e-06",
      "1.4895882272273952e-06",
      "1.4949974973736273e-06",
      "2.0930240570387758e-08",
      "6.647971682565646e-10",
      "-1.8041933782319102e-09",
      "2.067038884666638e-08",
      "1.9563817027643106e-08",
      "-1.7172031147064048e-09",
      "6.989921973236778e-10",
      "1.639048682268318e-08",
      "2.8529418228465425e-10",
      "1.496737794371998e-08",
      "2.1347991710418015e-08",
      "1.3505886097985304e-08",
      "-9.897339061128741e-09",
      "-1.7207768282767407e-08",
      "1.785384950189839e-08",
      "1.1145041632356634e-08",
      "-1.5470088030491145e-08",
      "1.5268460414095064e-08",
      "8.290731975188566e-09",
      "1.657703094784765e-08"
    ],
    [
      "1.485261407342618e-06",
      "1.488137438616441e-06",
      "1.4825931683409255e-06",
      "1.479943745722601e-06",
      "1.4828725211570687e-06",
      "1.5146642579480698e-08",
      "-1.000782199031492e-09",
      "-2.7437656916596584e-09",
      "1.3296194941424093e-08",
      "1.4158934259789583e-08",
      "-2.0341578790149635e-09",
      "-4.764234186182583e-10",
      "1.0556461854131303e-08",
      "-1.889259687577832e-09",
      "9.268581598019413e-09",
      "1.6155183837181147e-08",
      "1.1022541625133153e-08",
      "-6.372457573447387e-09",
      "-1.2714082079254792e-08",
      "1.3545038746345129e-08",
      "8.543555746651833e-09",
      "-1.1479744322728563e-08",
      "1.1653767363710415e-08",
      "5.2891453565738155e-09",
      "1.1246351921884221e-08"
    ],
    [
      "1.4855715022847917e-06",
      "1.489283667393696e-06",
      "1.4856009200827646e-06",
      "1.4817767558170747e-06",
      "1.4829567264989494e-06",
      "1.6113042635145088e-08",
      "4.841786492662684e-10",
      "-2.007136889402514e-09",
      "1.279617922902094e-08",
      "1.620400401211402e-08",
      "-4.2471602408354637e-10",
      "-4.2039293125793337e-10",
      "1.3016138834305012e-08",
      "-1.068988667261515e-09",
      "9.790522538387083e-09",
      "1.544727845093606e-08",
      "1.1720464164821326e-08",
      "-5.0125588512684715e-09",
      "-1.2374705019268511e-08",
      "1.4661074903537458e-08",
      "1.0334506307235378e-08",
      "-1.0186137474189942e-08",
      "1.2362765591628511e-08",
      "5.982237183106869e-09",
      "1.128320996650815e-08"
    ],
    [
      "1.4880784238647033e-06",
      "1.4919561039444328e-06",
      "1.486593395351077e-06",
      "1.4830393089197847e-06",
      "1.4852321846157094e-06",
      "1.7054332465244144e-08",
      "-5.228258529622562e-10",
      "-3.5637122538368373e-09",
      "1.4146753389394276e-08",
      "1.6811252305198175e-08",
      "-1.7029983492711758e-09",
      "-9.637367313053451e-10",
      "1.2134516090681128e-08",
      "-1.9265957855857734e-09",
      "9.274146828825307e-09",
      "1.768538440840547e-08",
      "1.2965035407492561e-08",
      "-6.055681850538528e-09",
      "-1.4122054584295845e-08",
      "1.554838878679517e-08",
      "1.1226114755759267e-08",
      "-1.2371879191922333e-08",
      "1.3483032754840261e-08",
      "5.656723886045134e-09",
      "1.2207281907912254e-08"
    ],
    [
      "1.4989184078941552e-06",
      "1.5109076141962722e-06",
      "1.50416452239315e-06",
      "1.497341633556172e-06",
      "1.4958777722126862e-06",
      "2.5187746924278006e-08",
      "1.1203164162489287e-09",
      "-4.341603570041148e-09",
      "1.9682339238576997e-08",
      "3.0396925021757606e-08",
      "7.829032100630748e-10",
      "1.971690557175253e-09",
      "2.1717743885232893e-08",
      "6.034708297231567e-10",
      "1.4970716103346494e-08",
      "2.5239205141538925e-08",
      "1.958905633947696e-08",
      "-6.333494421579871e-09",
      "-1.7056210391423224e-08",
      "2.352813045154843e-08",
      "1.9991557378788253e-08",
      "-1.456773846654046e-08",
      "2.2226718112127932e-08",
      "8.589141363169028e-09",
      "1.6411648930417612e-08"
    ],
    [
      "1.5177044437560879e-06",
      "1.5289247853566287e-06",
      "1.519741372350869e-06",
      "1.511142826340223e-06",
      "1.5084307268417124e-06",
      "3.559986083145606e-08",
      "-7.955866215151057e-10",
      "-7.270203644350681e-09",
      "2.368020995875969e-08",
      "3.905353845489708e-08",
      "-5.701428184235609e-10",
      "-1.2759717560506449e-09",
      "2.6699863939020285e-08",
      "-4.784722975766155e-09",
      "1.8047668117741584e-08",
      "3.5614121504245324e-08",
      "2.9903090280351536e-08",
      "-8.530241538106959e-09",
      "-2.7100917561734866e-08",
      "3.329601408083773e-08",
      "2.696635834310754e-08",
      "-2.1890125419090514e-08",
      "3.133274588567659e-08",
      "1.2115415841832277e-08",
      "2.2288279988338905e-08"
    ],
    [
      "0.0035247570750866516",
      "0.00015743732374629785",
      "0.005887189815119743",
      "0.0017723761059340033",
      "0.0018881666659918842",
      "-5.383696154823744e-05",
      "0.0030200753930689794",
      "0.0010142112707985929",
      "0.00012359661631334713",
      "-0.0007604804501502232",
      "0.000462966237177643",
      "-0.0005417283859229067",
      "-0.0013383571554243573",
      "0.002596945014477646",
      "-0.0016327957296609593",
      "-0.0007384936419212267",
      "0.0034080882749720418",
      "-0.002282244664775564",
      "0.002574971813252117",
      "0.0005809334757967369",
      "0.00024789819531805",
      "-1.3726709026730318e-05",
      "-0.0029372254002361054",
      "0.0020877585713902445",
      "0.0008212839908451654"
    ],
    [
      "0.0006683929293391983",
      "0.0011660358034351918",
      "0.003260449491516073",
      "0.005550917778475579",
      "0.00039151494260897864",
      "-0.0007264898007361334",
      "-0.000739540534601477",
      "-0.00016370558901359714",
      "-0.0005080509469919069",
      "-0.0001476854868103301",
      "0.0016114022665360817",
      "0.0005216789002896277",
      "-0.0034838877187685705",
      "0.0006452186794102631",
      "1.9235760675292975e-06",
      "-0.0004984667563259421",
      "0.0012752540921235707",
      "-0.0019166845036636753",
      "4.267478212958087e-05",
      "-0.0019423291254511614",
      "0.0019659935677132203",
      "-0.0004265619292382474",
      "0.00243873183995434",
      "0.0009243640788203693",
      "-0.001470941703625394"
    ],
    [
      "1.5638648171441923e-06",
      "1.5797129492065184e-06",
      "1.5617695414774627e-06",
      "1.555016893951707e-06",
      "1.570329349861196e-06",
      "6.034782549345477e-08",
      "1.1258068276071381e-08",
      "9.902820221972013e-09",
      "6.10748539609424e-08",
      "5.972195563315455e-08",
      "7.848819773970691e-09",
      "2.1780266009483585e-08",
      "5.708301466944351e-08",
      "1.3121791462253738e-08",
      "5.783709406896621e-08",
      "5.984020457344122e-08",
      "3.357024035143363e-08",
      "-2.5513078697790076e-08",
      "-3.6855731923846434e-08",
      "3.9843275796064175e-08",
      "2.1585852128759147e-08",
      "-4.0829018729897284e-08",
      "4.4806140830491654e-08",
      "3.1331801060609064e-08",
      "4.635958657887184e-08"
    ],
    [
      "1.5617695414618479e-06",
      "1.5550168938967844e-06",
      "1.5703293498222463e-06",
      "1.5638648171726996e-06",
      "1.5797129492309973e-06",
      "5.708301465192748e-08",
      "1.312179145375762e-08",
      "1.1258068293058614e-08",
      "5.972195561918546e-08",
      "5.783709403577437e-08",
      "9.902820234791989e-09",
      "7.848819766584448e-09",
      "6.107485397808929e-08",
      "2.1780266002204535e-08",
      "6.034782551751902e-08",
      "4.480614080710094e-08",
      "3.133180103142727e-08",
      "-3.357024035309667e-08",
      "-3.9843275791573405e-08",
      "4.6359586553284866e-08",
      "2.5513078682079524e-08",
      "-2.1585852115628638e-08",
      "3.685573192705423e-08",
      "4.082901877029486e-08",
      "5.98402045932575e-08"
    ],
    [
      "1.5019494634610639e-06",
      "1.4977089531924108e-06",
      "1.5062086706667051e-06",
      "1.510714266688318e-06",
      "1.5089205795711455e-06",
      "1.8734129739389223e-08",
      "-2.7988795489111263e-09",
      "-1.3917936217183101e-10",
      "2.168839198899545e-08",
      "1.9111020634113344e-08",
      "-2.4456428709677174e-09",
      "-3.955294459550654e-09",
      "2.641676443048669e-08",
      "-1.5706768192903242e-09",
      "2.7414080356520908e-08",
      "1.9095001796656235e-08",
      "1.1024283131061197e-08",
      "-1.854295746836033e-08",
      "-2.34263803181753e-08",
      "2.1998231216736256e-08",
      "1.4574456724411946e-08",
      "-1.2285465210607203e-08",
      "2.5381809614419115e-08",
      "2.2096162972493277e-08",
      "2.811759675267365e-08"
    ],
    [
      "1.4929874338252513e-06",
      "1.4895882276481963e-06",
      "1.4949974976613972e-06",
      "1.4960234630436741e-06",
      "1.4988118147515588e-06",
      "1.6390486818857795e-08",
      "2.8529417808274626e-10",
      "6.647971703686161e-10",
      "1.9563817021785446e-08",
      "1.4967377933355698e-08",
      "-1.804193377191347e-09",
      "-1.7172031199493315e-09",
      "2.0670388853964897e-08",
      "6.989921946160875e-10",
      "2.093024057756471e-08",
      "1.5268460408670837e-08",
      "8.290731969142896e-09",
      "-1.350588609622477e-08",
      "-1.7853849500722286e-08",
      "1.6577030944259194e-08",
      "9.897339056734257e-09",
      "-1.1145041629565744e-08",
      "1.720776828623839e-08",
      "1.5470088048455553e-08",
      "2.134799171993112e-08"
    ],
    [
      "1.4825931683750181e-06",
      "1.479943745836203e-06",
      "1.4828725210069882e-06",
      "1.485261406901574e-06",
      "1.4881374385557354e-06",
      "1.0556461855265107e-08",
      "-1.8892596890106707e-09",
      "-1.0007821984757497e-09",
      "1.4158934256209343e-08",
      "9.268581593249846e-09",
      "-2.7437656903045133e-09",
      "-2.0341578804831177e-09",
      "1.3296194943244446e-08",
      "-4.764234213026695e-10",
      "1.514664258199655e-08",
      "1.165376736100892e-08",
      "5.289145356266496e-09",
      "-1.102254162246861e-08",
      "-1.354503874719873e-08",
      "1.1246351920512941e-08",
      "6.372457569917737e-09",
      "-8.543555746990787e-09",
      "1.2714082080086464e-08",
      "1.1479744329803566e-08",
      "1.61551838401889e-08"
    ],
    [
      "1.4856009189507792e-06",
      "1.481776756068113e-06",
      "1.4829567263378789e-06",
      "1.485571502379012e-06",
      "1.4892836679834836e-06",
      "1.301613883498926e-08",
      "-1.0689886681560137e-09",
      "4.841786510611703e-10",
      "1.6204004008060215e-08",
      "9.790522533363903e-09",
      "-2.0071368863715406e-09",
      "-4.2471602537000495e-10",
      "1.2796179232225089e-08",
      "-4.203929331741802e-10",
      "1.6113042638287617e-08",
      "1.2362765587783409e-08",
      "5.982237181588619e-09",
      "-1.172046416156006e-08",
      "-1.4661074903480522e-08",
      "1.1283209964540309e-08",
      "5.012558848123723e-09",
      "-1.0334506306399065e-08",
      "1.2374705019592876e-08",
      "1.0186137482187074e-08",
      "1.5447278453955782e-08"
    ],
    [
      "1.4865933954730475e-06",
      "1.4830393092753969e-06",
      "1.4852321845929909e-06",
      "1.4880784238842793e-06",
      "1.4919561039176841e-06",
      "1.2134516092429925e-08",
      "-1.9265957868012326e-09",
      "-5.228258520224393e-10",
      "1.681125230050856e-08",
      "9.274146823306847e-09",
      "-3.5637122515105437e-09",
      "-1.702998350751502e-09",
      "1.4146753391452107e-08",
      "-9.637367340933938e-10",
      "1.7054332467538736e-08",
      "1.3483032751103016e-08",
      "5.656723885809749e-09",
      "-1.2965035403364041e-08",
      "-1.5548388787361583e-08",
      "1.2207281906592405e-08",
      "6.055681846457015e-09",
      "-1.1226114755928278e-08",
      "1.4122054584491882e-08",
      "1.2371879199700689e-08",
      "1.7685384410818982e-08"
    ],
    [
      "1.5041645226176166e-06",
      "1.4973416334366124e-06",
      "1.4958777721846538e-06",
      "1.498918407839794e-06",
      "1.5109076141657435e-06",
      "2.171774388099234e-08",
      "6.034708253965604e-10",
      "1.1203164196468868e-09",
      "3.039692500665655e-08",
      "1.4970716091457957e-08",
      "-4.341603563189446e-09",
      "7.829032062519628e-10",
      "1.9682339242793685e-08",
      "1.97169055358908e-09",
      "2.5187746926282986e-08",
      "2.2226718100187703e-08",
      "8.589141357530477e-09",
      "-1.9589056330250022e-08",
      "-2.3528130446900266e-08",
      "1.6411648927388e-08",
      "6.333494417659381e-09",
      "-1.9991557371651583e-08",
      "1.7056210390732568e-08",
      "1.4567738480844108e-08",
      "2.523920514086961e-08"
    ],
    [
      "1.5197413723453514e-06",
      "1.5111428262966404e-06",
      "1.508430726822871e-06",
      "1.5177044436739915e-06",
      "1.528924785352372e-06",
      "2.6699863948103592e-08",
      "-4.784722972139975e-09",
      "-7.955866185657581e-10",
      "3.905353844465644e-08",
      "1.8047668112533698e-08",
      "-7.27020363247658e-09",
      "-5.701428147270908e-10",
      "2.3680209956931768e-08",
      "-1.2759717601259303e-09",
      "3.5599860830991834e-08",
      "3.133274587556528e-08",
      "1.2115415847227513e-08",
      "-2.9903090267812424e-08",
      "-3.3296014082573874e-08",
      "2.2288279985093994e-08",
      "8.530241530360733e-09",
      "-2.6966358342376643e-08",
      "2.7100917555123648e-08",
      "2.189012542121065e-08",
      "3.561412149864801e-08"
    ],
    [
      "0.0058871898140564725",
      "0.0017723761063179282",
      "0.001888166666912385",
      "0.0035247570747354963",
      "0.00015743732376555814",
      "-0.0013383571540430844",
      "0.002596945014915974",
      "0.003020075393391242",
      "-0.0007604804502119695",
      "-0.0016327957298355137",
      "0.0010142112714547082",
      "0.00046296623710078826",
      "0.0001235966169431784",
      "-0.0005417283860875257",
      "-5.3836961817333966e-05",
      "-0.002937225400936529",
      "0.0020877585716660963",
      "-0.003408088273836662",
      "-0.0005809334756697694",
      "0.0008212839919454312",
      "0.0022822446646459456",
      "-0.000247898195649729",
      "-0.002574971813727785",
      "1.3726709100576824e-05",
      "-0.0007384936419089249"
    ],
    [
      "0.0032604494919103878",
      "0.005550917778955034",
      "0.00039151494264261726",
      "0.0006683929294100491",
      "0.001166035803248649",
      "-0.0034838877196098016",
      "0.0006452186794755774",
      "-0.0007395405347684153",
      "-0.00014768548758971298",
      "1.923575779701867e-06",
      "-0.00016370558852694337",
      "0.001611402266881339",
      "-0.0005080509470429566",
      "0.0005216789000987053",
      "-0.000726489800481486",
      "0.0024387318395224012",
      "0.0009243640789167381",
      "-0.001275254092219669",
      "0.0019423291253526833",
      "-0.001470941703753239",
      "0.00191668450388931",
      "-0.001965993567307604",
      "-4.2674782099658675e-05",
      "0.0004265619294329469",
      "-0.0004984667566507861"
    ],
    [
      "0.0003915149425619831",
      "0.000668392929696961",
      "0.0011660358034464161",
      "0.0032604494928144185",
      "0.005550917780484995",
      "-0.0005080509470867879",
      "0.0005216789001636685",
      "0.0006452186797371372",
      "1.9235755234344508e-06",
      "-0.0007264898009707477",
      "-0.0007395405348950865",
      "-0.0001637055889494067",
      "-0.00014768548678353868",
      "0.0016114022665551936",
      "-0.0034838877203696313",
      "-4.2674782289610435e-05",
      "0.0004265619293333487",
      "-0.0009243640787855126",
      "0.0014709417038066975",
      "-0.0004984667564109808",
      "0.0012752540927502471",
      "-0.0019166845045364357",
      "-0.0019423291258527217",
      "0.001965993568310726",
      "0.002438731840487629"
    ],
    [
      "1.570329349863047e-06",
      "1.5638648171766035e-06",
      "1.57971294925242e-06",
      "1.5617695414832016e-06",
      "1.555016893926811e-06",
      "6.107485399865769e-08",
      "2.1780266020878948e-08",
      "1.3121791465612882e-08",
      "5.7837094037313046e-08",
      "6.034782551756338e-08",
      "1.1258068304926571e-08",
      "9.902820226559995e-09",
      "5.97219556448231e-08",
      "7.84881975795059e-09",
      "5.708301466568612e-08",
      "3.685573192583652e-08",
      "4.082901878341752e-08",
      "-3.1331801021565973e-08",
      "-4.6359586562257665e-08",
      "5.984020459628328e-08",
      "3.3570240352461413e-08",
      "-2.5513078686739132e-08",
      "3.984327579620528e-08",
      "2.1585852137837375e-08",
      "4.480614082778181e-08"
    ],
    [
      "1.5062086707540154e-06",
      "1.5107142667529827e-06",
      "1.5089205795707802e-06",
      "1.5019494634845636e-06",
      "1.4977089531395828e-06",
      "2.641676444623936e-08",
      "-1.5706768144743097e-09",
      "-2.7988795483473887e-09",
      "1.9111020632951413e-08",
      "2.7414080354676814e-08",
      "-1.3917935892688292e-10",
      "-2.4456428760424493e-09",
      "2.1688391991675788e-08",
      "-3.955294471123923e-09",
      "1.873412973860423e-08",
      "2.5381809617029588e-08",
      "2.209616298463383e-08",
      "-1.1024283123713815e-08",
      "-2.199823122633048e-08",
      "2.811759675588969e-08",
      "1.8542957464100276e-08",
      "-1.4574456733405155e-08",
      "2.3426380315808958e-08",
      "1.2285465213612288e-08",
      "1.9095001803175884e-08"
    ],
    [
      "1.4949974973300138e-06",
      "1.496023463039291e-06",
      "1.498811814853056e-06",
      "1.4929874337830053e-06",
      "1.4895882274273398e-06",
      "2.067038886033599e-08",
      "6.989921958948145e-10",
      "2.8529417995558274e-10",
      "1.4967377931849098e-08",
      "2.093024057216271e-08",
      "6.647971719706288e-10",
      "-1.8041933832942455e-09",
      "1.956381702734769e-08",
      "-1.7172031271263521e-09",
      "1.639048682264474e-08",
      "1.720776828618502e-08",
      "1.5470088051928662e-08",
      "-8.290731966495698e-09",
      "-1.657703094985311e-08",
      "2.1347991719696086e-08",
      "1.3505886092300575e-08",
      "-9.89733906028129e-09",
      "1.785384950107588e-08",
      "1.1145041639706875e-08",
      "1.526846041837811e-08"
    ],
    [
      "1.482872521209166e-06",
      "1.485261406379124e-06",
      "1.488137438348425e-06",
      "1.4825931681384778e-06",
      "1.4799437457948451e-06",
      "1.3296194946070092e-08",
      "-4.764234211621861e-10",
      "-1.8892596888300736e-09",
      "9.268581591434057e-09",
      "1.5146642576788023e-08",
      "-1.0007821988185142e-09",
      "-2.7437656946236794e-09",
      "1.4158934258010165e-08",
      "-2.034157885868783e-09",
      "1.0556461856866138e-08",
      "1.271408207911808e-08",
      "1.1479744331590395e-08",
      "-5.289145354842472e-09",
      "-1.1246351924339396e-08",
      "1.6155183839119502e-08",
      "1.1022541618949014e-08",
      "-6.372457572373618e-09",
      "1.3545038747320975e-08",
      "8.54355575320573e-09",
      "1.1653767367000754e-08"
    ],
    [
      "1.4829567260198773e-06",
      "1.4855715021854813e-06",
      "1.4892836678916252e-06",
      "1.4856009184186636e-06",
      "1.48177675598058e-06",
      "1.2796179233998756e-08",
      "-4.203929331096276e-10",
      "-1.0689886671688593e-09",
      "9.79052253205124e-09",
      "1.6113042632782548e-08",
      "4.841786514331563e-10",
      "-2.0071368903600384e-09",
      "1.620400401129123e-08",
      "-4.247160295062894e-10",
      "1.3016138838784563e-08",
      "1.237470501811711e-08",
      "1.0186137482326395e-08",
      "-5.982237180864725e-09",
      "-1.1283209967601713e-08",
      "1.5447278451416824e-08",
      "1.1720464157589981e-08",
      "-5.01255884929197e-09",
      "1.4661074904576907e-08",
      "1.0334506314871223e-08",
      "1.23627655953382e-08"
    ],
    [
      "1.4852321842934919e-06",
      "1.488078423468177e-06",
      "1.4919561033322645e-06",
      "1.4865933952491414e-06",
      "1.483039309062254e-06",
      "1.414675339436412e-08",
      "-9.63736734572116e-10",
      "-1.9265957868366335e-09",
      "9.274146821217642e-09",
      "1.7054332461521434e-08",
      "-5.228258526369759e-10",
      "-3.5637122567171795e-09",
      "1.6811252302723856e-08",
      "-1.7029983567753257e-09",
      "1.21345160944948e-08",
      "1.4122054584112339e-08",
      "1.2371879201642987e-08",
      "-5.656723884263419e-09",
      "-1.220728191055896e-08",
      "1.7685384409558233e-08",
      "1.296503539913514e-08",
      "-6.055681849039517e-09",
      "1.554838878759107e-08",
      "1.1226114763810697e-08",
      "1.3483032758636087e-08"
    ],
    [
      "1.495877772074458e-06",
      "1.498918407359839e-06",
      "1.5109076140256576e-06",
      "1.504164522366893e-06",
      "1.4973416336511182e-06",
      "1.96823392406255e-08",
      "1.9716905502273634e-09",
      "6.034708260706444e-10",
      "1.497071608919876e-08",
      "2.518774691518837e-08",
      "1.120316417013654e-09",
      "-4.3416035726934605e-09",
      "3.039692501588697e-08",
      "7.829032002323811e-10",
      "2.1717743890182437e-08",
      "1.705621038922553e-08",
      "1.456773847749037e-08",
      "-8.589141359024262e-09",
      "-1.6411648930481917e-08",
      "2.5239205137148022e-08",
      "1.9589056325149206e-08",
      "-6.333494417807811e-09",
      "2.3528130452289454e-08",
      "1.9991557392997727e-08",
      "2.2226718118146717e-08"
    ],
    [
      "1.5084307268598514e-06",
      "1.5177044437286095e-06",
      "1.5289247853481082e-06",
      "1.5197413723562453e-06",
      "1.5111428263594841e-06",
      "2.3680209960450836e-08",
      "-1.2759717617706147e-09",
      "-4.784722973904918e-09",
      "1.8047668108521174e-08",
      "3.559986081992628e-08",
      "-7.955866219017427e-10",
      "-7.270203639743842e-09",
      "3.9053538444231695e-08",
      "-5.701428251021503e-10",
      "2.669986394950683e-08",
      "2.7100917555265228e-08",
      "2.1890125424699523e-08",
      "-1.2115415844264087e-08",
      "-2.228827999046821e-08",
      "3.561412149439132e-08",
      "2.990309025880159e-08",
      "-8.530241535848463e-09",
      "3.329601408357761e-08",
      "2.696635835300271e-08",
      "3.133274588559499e-08"
    ],
    [
      "0.0018881666654938783",
      "0.0035247570752872286",
      "0.00015743732366764096",
      "0.005887189814382209",
      "0.001772376105295013",
      "0.00012359661740180938",
      "-0.0005417283857213247",
      "0.0025969450142667447",
      "-0.0016327957287581088",
      "-5.3836961627866025e-05",
      "0.0030200753939483337",
      "0.0010142112707739676",
      "-0.0007604804498154062",
      "0.0004629662369319863",
      "-0.0013383571540866866",
      "-0.0025749718129378764",
      "1.3726708854977024e-05",
      "-0.0020877585706189894",
      "-0.0008212839913852655",
      "-0.0007384936417485147",
      "0.0034080882739899176",
      "-0.002282244664370705",
      "0.0005809334757404661",
      "0.0002478981952949144",
      "-0.002937225399986735"
    ],
    [
      "0.00015743732377281874",
      "0.005887189813997399",
      "0.0017723761060081215",
      "0.0018881666653700674",
      "0.0035247570758054616",
      "-0.0007604804502055024",
      "0.00046296623708680227",
      "-0.0005417283858823561",
      "-5.3836961954990664e-05",
      "-0.0013383571540034663",
      "0.0025969450142474025",
      "0.00302007539454258",
      "-0.001632795728889387",
      "0.0010142112709792168",
      "0.00012359661794641015",
      "0.0005809334757079289",
      "0.0002478981956038424",
      "-1.3726708968547242e-05",
      "0.0007384936420280075",
      "-0.0029372254006284977",
      "0.002087758570295606",
      "-0.003408088273712712",
      "0.0008212839918141253",
      "0.002282244665031082",
      "-0.002574971813018427"
    ],
    [
      "0.0011660358032763332",
      "0.003260449493592145",
      "0.005550917780277242",
      "0.0003915149426540514",
      "0.0006683929298151209",
      "-0.0001476854864638966",
      "0.0016114022660934247",
      "0.0005216789001942395",
      "-0.0007264898011206521",
      "-0.003483887720699432",
      "0.0006452186800301872",
      "-0.0007395405349135699",
      "1.923575313532982e-06",
      "-0.00016370558918223817",
      "-0.0005080509471812023",
      "-0.0019423291259696206",
      "0.0019659935683887784",
      "-0.0004265619293439834",
      "0.000498466756219527",
      "0.0024387318407639537",
      "0.0009243640789078237",
      "-0.0012752540930940335",
      "-0.0014709417039532376",
      "0.001916684504652053",
      "-4.267478242922097e-05"
    ],
    [
      "1.5797129492007038e-06",
      "1.561769541478701e-06",
      "1.555016893962346e-06",
      "1.5703293498842805e-06",
      "1.5638648171619194e-06",
      "5.972195561462078e-08",
      "7.848819736858081e-09",
      "2.1780266002315966e-08",
      "6.034782547528287e-08",
      "5.7083014662269e-08",
      "1.3121791464413876e-08",
      "1.12580682774813e-08",
      "5.783709406157573e-08",
      "9.902820217688617e-09",
      "6.107485399400628e-08",
      "3.984327579085933e-08",
      "2.1585852131307194e-08",
      "-4.082901875872177e-08",
      "-5.98402045760863e-08",
      "4.4806140833408795e-08",
      "3.133180104728108e-08",
      "-3.3570240323116605e-08",
      "4.635958659010276e-08",
      "2.5513078728932275e-08",
      "3.685573194317847e-08"
    ],
    [
      "1.5089205794211724e-06",
      "1.5019494634617762e-06",
      "1.4977089531223186e-06",
      "1.5062086707185313e-06",
      "1.510714266656416e-06",
      "2.1688391995188047e-08",
      "-3.955294466525311e-09",
      "-1.5706768104108187e-09",
      "2.7414080342493414e-08",
      "1.873412973648113e-08",
      "-2.7988795371782117e-09",
      "-1.3917935746901328e-10",
      "1.9111020639125436e-08",
      "-2.445642875907028e-09",
      "2.641676444557581e-08",
      "2.3426380306492277e-08",
      "1.2285465214647807e-08",
      "-2.2096162969121924e-08",
      "-2.811759675034971e-08",
      "1.9095001801130224e-08",
      "1.1024283122060989e-08",
      "-1.8542957458367914e-08",
      "2.199823122419481e-08",
      "1.4574456740568485e-08",
      "2.5381809613870724e-08"
    ],
    [
      "1.498811813965958e-06",
      "1.4929874335835284e-06",
      "1.489588227504876e-06",
      "1.49499749738686e-06",
      "1.4960234631501197e-06",
      "1.956381703094523e-08",
      "-1.717203124894979e-09",
      "6.989921969499825e-10",
      "2.093024056479052e-08",
      "1.6390486823740566e-08",
      "2.852941882764028e-10",
      "6.647971701708255e-10",
      "1.496737794077437e-08",
      "-1.8041933850255643e-09",
      "2.0670388862232464e-08",
      "1.7853849498010077e-08",
      "1.1145041641640624e-08",
      "-1.547008804126163e-08",
      "-2.1347991717980878e-08",
      "1.5268460418611778e-08",
      "8.290731969552236e-09",
      "-1.3505886088985136e-08",
      "1.657703095247655e-08",
      "9.897339069142019e-09",
      "1.720776828888083e-08"
    ],
    [
      "1.4881374387393175e-06",
      "1.4825931681928493e-06",
      "1.4799437458154748e-06",
      "1.4828725211579161e-06",
      "1.4852614067757337e-06",
      "1.415893426178356e-08",
      "-2.034157883633852e-09",
      "-4.764234192847716e-10",
      "1.5146642572394758e-08",
      "1.0556461855979005e-08",
      "-1.8892596837162768e-09",
      "-1.0007821991614876e-09",
      "9.268581594982331e-09",
      "-2.7437656959631537e-09",
      "1.3296194945854716e-08",
      "1.3545038744605442e-08",
      "8.543555754744528e-09",
      "-1.1479744324660594e-08",
      "-1.615518383876983e-08",
      "1.165376736708255e-08",
      "5.289145354402812e-09",
      "-1.1022541618450204e-08",
      "1.1246351922957423e-08",
      "6.37245757575832e-09",
      "1.2714082078846979e-08"
    ],
    [
      "1.4892836678291182e-06",
      "1.4856009194912262e-06",
      "1.4817767556367793e-06",
      "1.4829567260401254e-06",
      "1.4855715026255302e-06",
      "1.620400401449586e-08",
      "-4.2471602770673895e-10",
      "-4.203929307395424e-10",
      "1.611304262823949e-08",
      "1.3016138836943188e-08",
      "-1.068988661951163e-09",
      "4.841786502786996e-10",
      "9.790522536185945e-09",
      "-2.0071368923750433e-09",
      "1.2796179234751234e-08",
      "1.4661074901477383e-08",
      "1.0334506315751335e-08",
      "-1.0186137476097665e-08",
      "-1.544727845116261e-08",
      "1.2362765595010358e-08",
      "5.982237180126776e-09",
      "-1.1720464156481465e-08",
      "1.1283209966640305e-08",
      "5.01255885395815e-09",
      "1.2374705019039359e-08"
    ],
    [
      "1.4919561036762255e-06",
      "1.4865933953018537e-06",
      "1.4830393090068764e-06",
      "1.4852321845252244e-06",
      "1.4880784239152695e-06",
      "1.6811252308892413e-08",
      "-1.7029983537416695e-09",
      "-9.637367315566684e-10",
      "1.7054332458025435e-08",
      "1.2134516093149975e-08",
      "-1.926595780577283e-09",
      "-5.228258524530731e-10",
      "9.274146824890483e-09",
      "-3.563712259078569e-09",
      "1.4146753395192236e-08",
      "1.5548388784597705e-08",
      "1.1226114766352037e-08",
      "-1.237187919501304e-08",
      "-1.7685384411027194e-08",
      "1.3483032758830762e-08",
      "5.6567238825632456e-09",
      "-1.2965035399977549e-08",
      "1.220728190821628e-08",
      "6.0556818522915336e-09",
      "1.4122054584180409e-08"
    ],
    [
      "1.5109076142533477e-06",
      "1.5041645223683422e-06",
      "1.49734163358089e-06",
      "1.4958777722435967e-06",
      "1.498918407827107e-06",
      "3.039692502568564e-08",
      "7.829032033298379e-10",
      "1.9716905527617865e-09",
      "2.5187746910601425e-08",
      "2.171774388992538e-08",
      "6.034708339803504e-10",
      "1.1203164132522521e-09",
      "1.4970716097213155e-08",
      "-4.341603578786108e-09",
      "1.968233924131924e-08",
      "2.352813045182579e-08",
      "1.9991557398163734e-08",
      "-1.456773846796073e-08",
      "-2.523920514148655e-08",
      "2.2226718120638304e-08",
      "8.589141360495469e-09",
      "-1.9589056327748744e-08",
      "1.641164892930413e-08",
      "6.3334944241147046e-09",
      "1.7056210392574266e-08"
    ],
    [
      "1.528924785359364e-06",
      "1.5197413723381192e-06",
      "1.5111428263484125e-06",
      "1.5084307268418712e-06",
      "1.517704443747724e-06",
      "3.905353845611455e-08",
      "-5.701428201884651e-10",
      "-1.2759717554105775e-09",
      "3.559986081224543e-08",
      "2.6699863943561315e-08",
      "-4.784722964359481e-09",
      "-7.955866231617683e-10",
      "1.8047668112638882e-08",
      "-7.2702036470071384e-09",
      "2.3680209959867045e-08",
      "3.329601407685459e-08",
      "2.696635835871422e-08",
      "-2.189012541368771e-08",
      "-3.561412149871239e-08",
      "3.133274588713622e-08",
      "1.2115415838356216e-08",
      "-2.9903090261390915e-08",
      "2.2288279982261622e-08",
      "8.530241539961244e-09",
      "2.7100917554238998e-08"
    ]
  ],
  "rational_Q": [
    [
      "0.0009429335199634315",
      "0.0030524515372155575",
      "0.0022026141189229907",
      "0.0022026141189499604",
      "0.0030524515379682106",
      "0.003052451537215522",
      "0.0009429335197462328",
      "0.003052451537839996",
      "0.002202614118664315",
      "0.0022026141181395844",
      "0.0022026141189203565",
      "0.0030524515378429896",
      "0.0009429335197083227",
      "0.003052451537725083",
      "0.0022026141186053433",
      "0.002202614118951959",
      "0.0022026141186670452",
      "0.003052451537727469",
      "0.0009429335199579148",
      "0.0030524515371538586",
      "0.003052451537974651",
      "0.0022026141181404196",
      "0.002202614118607608",
      "0.0030524515371533616",
      "0.0009429335200138857",
      "0.0009476800286862375",
      "5.392676102976322e-05",
      "-0.0012860095686205335",
      "-0.0005343889818624297",
      "0.0009476800286866367",
      "-0.0005284131232995919",
      "-0.0002102428895628418",
      "-0.0004735549944162605",
      "0.0006756692114143622",
      "5.3926761028622036e-05",
      "-0.0002102428895642599",
      "5.876690689362128e-05",
      "-0.00027201491779688916",
      "0.0010436361186819162",
      "-0.0012860095686211223",
      "-0.0004735549944167573",
      "-0.00027201491779955993",
      "5.8766906922950726e-05",
      "6.602983579249468e-05",
      "-0.000534388981865542",
      "0.0006756692114144571",
      "0.0010436361186825283",
      "6.602983579328175e-05",
      "-0.0005284131231784835",
      "-0.0001962856714834406",
      "-0.0016758137888249812",
      "-0.00033617491782526323",
      "-0.0007476492862333132",
      "-0.0005343889818138796",
      "-0.00015716525850016316",
      "-0.0005642543113727116",
      "0.0003256989898043217",
      "-0.00010604101886164164",
      "-0.0003361749176025355",
      "6.602983580609655e-05",
      "-0.0013604060596205572",
      "0.0003965278817243678",
      "-0.0008862803556259641",
      "0.0005506370737088349",
      "0.0007069116708494419",
      "-0.0002720149177520732",
      "-0.0013604060595742158",
      "-0.00015716525884911894",
      "0.0012023623743016249",
      "0.0009115085612067133",
      "0.0007069116707423709",
      "-0.000210242889600658",
      "0.0006232809169216541",
      "0.0005506370740504432",
      "-0.00010604101885857235",
      "0.0006756692113861533",
      "0.001202362374564642",
      "-0.0013498244670009033",
      "-0.001493957142816369",
      "0.0017682964647228931",
      "0.0003256989901645142",
      "-0.0012860095684011598",
      "-0.0008862803556366406",
      "0.00032971632406880117",
      "0.00032971632370833073",
      "-0.0014939571432550747",
      "-0.0016758137890862865",
      "0.0010436361188839191",
      "0.00039652788185863145",
      "-0.0005642543113906935",
      "-0.001349824466891691",
      "0.0006232809171683582",
      "0.0009115085609371888",
      "-0.00047355499444734224",
      "0.00120236237451381",
      "-0.0008862803556257205",
      "0.0010436361186868812",
      "0.0009115085609932026",
      "0.0006232809172982814",
      "-0.0013498244668218755",
      "0.0003297163237109194",
      "0.0003965278815473802",
      "-0.00047355499420459484",
      "0.0005506370739818305",
      "-0.0014939571432109583",
      "0.0017682964648703802",
      "0.0003297163241593978",
      "-0.0005642543112490284",
      "5.3926760976510096e-05",
      "-0.00010604101923187252",
      "0.00032569899036155164",
      "-0.001493957142787323",
      "-0.0013498244672208197",
      "-0.0001962856712587336",
      "0.0006756692115011747",
      "-0.0001571652588468159",
      "6.602983584793564e-05",
      "0.0007069116708241967",
      "0.0009115085612250527",
      "-0.00019628567150134556",
      "-0.0005642543113859918",
      "-0.001360406059619449",
      "-0.00027201491775705904",
      "0.0007069116706694319",
      "-0.0016758137888719478",
      "0.00032569899035876816",
      "0.0003965278815084651",
      "-0.001360406059506906",
      "-0.00021024288955335347",
      "-0.00033617491737388965",
      "-0.000747649286754731",
      "-0.0001060410191257186",
      "-0.0008862803554733312",
      "-0.0001571652586417649",
      "0.0009476800287385368",
      "-0.0005343889818141022",
      "-0.00033617491760200996",
      "0.0005506370737065059",
      "0.0012023623743008546",
      "-0.00019628567148181515",
      "-0.0001571652585012853",
      "6.602983580448845e-05",
      "0.0007069116708495012",
      "0.0009115085612073412",
      "-0.001675813788825772",
      "-0.0005642543113753588",
      "-0.0013604060596243612",
      "-0.00027201491775023334",
      "0.0007069116707432577",
      "-0.000336174917826861",
      "0.0003256989898036728",
      "0.00039652788172582493",
      "-0.001360406059571678",
      "-0.00021024288960126917",
      "0.0009476800284461425",
      "5.392676092822909e-05",
      "-0.00128600956813168",
      "0.0006756692113865313",
      "0.0009476800284477171",
      "-0.0005284131230517767",
      "-0.0002102428895262306",
      "-0.0004735549942566256",
      "0.0010436361186871874",
      "5.392676092836599e-05",
      "-0.00021024288952666245",
      "5.876690709066305e-05",
      "-0.00027201491763022224",
      "6.602983584863094e-05",
      "-0.0012860095681318346",
      "-0.00047355499425697997",
      "-0.00027201491763059933",
      "5.876690674982533e-05",
      "-0.00019628567167694313",
      "-0.0016758137886015568",
      "0.00032569899016736046",
      "-0.0007476492871830942",
      "-0.000534388981754444",
      "-0.00015716525891745905",
      "-0.0005642543111354419",
      "0.00039652788154511596",
      "-0.00010604101938450883",
      "-0.00033617491765566506",
      "6.602983612996278e-05",
      "-0.0013604060596493874",
      "-0.001360406059620115",
      "-0.000886280355161084",
      "0.0005506370741400407",
      "0.0007069116712141276",
      "-0.0002720149180363998",
      "0.0006232809170632376",
      "-0.0014939571432521321",
      "-0.00010604101937988405",
      "0.0006756692114796198",
      "0.0012023623746880417",
      "-0.0013498244670932654",
      "0.00032971632416057704",
      "0.001768296464493057",
      "0.00032569899002173356",
      "-0.0012860095684342249",
      "-0.000886280355398402",
      "0.00039652788151370766",
      "0.0003297163239411347",
      "-0.0014939571430464453",
      "-0.0016758137884736338",
      "0.0010436361186983412",
      "-0.0013498244668915704",
      "-0.000886280355161445",
      "0.0010436361183735583",
      "0.0009115085611368848",
      "0.0006232809168883578",
      "-0.0014939571427869628",
      "0.00032971632394150884",
      "0.00039652788159782505",
      "-0.0004735549944840062",
      "0.0005506370738378702",
      "-0.00010604101912553033",
      "0.001768296463968045",
      "0.0003297163237302311",
      "-0.0005642543113676407",
      "5.392676120935245e-05",
      "0.001202362374561258",
      "-0.0012860095684006723",
      "-0.0016758137890830536",
      "0.0006232809171657414",
      "0.0006232809169218023",
      "-0.0013498244670000878",
      "-0.0008862803556383201",
      "0.0010436361188828982",
      "0.000911508560936495",
      "0.0005506370740478975",
      "-0.0014939571428163412",
      "0.0003297163240675084",
      "0.00039652788185744257",
      "-0.00047355499444604103",
      "-0.0005343889817527291",
      "-0.000336174917650976",
      "0.0005506370741374426",
      "0.0009115085609948967",
      "-0.00019628567167266067",
      "-0.000157165258916798",
      "6.602983612690576e-05",
      "0.0007069116712108073",
      "0.0007069116708234764",
      "-0.0016758137886024598",
      "-0.0005642543111383751",
      "-0.0013604060596527823",
      "-0.0002720149180349786",
      "0.0009476800286488469",
      "5.392676085203638e-05",
      "-0.00047355499420402716",
      "0.0006756692114801932",
      "0.0009476800286498927",
      "-0.0005284131233343941",
      "-0.00021024288963390436",
      "-0.00027201491775554745",
      "0.001043636118373583",
      "5.3926760851655176e-05",
      "-0.00021024288963364908",
      "5.876690699864255e-05",
      "-0.00019628567145919877",
      "-0.0005642543112512791",
      "0.00032569899001878323",
      "-0.0007476492862907401",
      "-0.0005343889819666589",
      "-0.0001571652585383019",
      "-0.001360406059508293",
      "0.0003965278815968351",
      "-0.00010604101924329038",
      "-0.0003361749178897622",
      "6.602983583934209e-05",
      "-0.001349824467221657",
      "-0.001493957143046357",
      "-0.00010604101924756136",
      "0.0006756692114766773",
      "0.0012023623742109522",
      "-0.0008862803554786732",
      "0.0003297163237300916",
      "0.001768296464495885",
      "0.00032569898993154345",
      "-0.0012860095684244727",
      "0.0006232809173004554",
      "0.0005506370739856892",
      "5.3926760975604665e-05",
      "-0.00019628567125845107",
      "0.0012023623745183371",
      "-0.0013498244668218326",
      "-0.0014939571432134107",
      "-0.00010604101923382276",
      "0.0006756692115022975",
      "0.001202362374692369",
      "-0.0012860095684350183",
      "-0.0016758137884742255",
      "0.0009115085612312178",
      "0.000623280917063462",
      "-0.0013498244670954512",
      "-0.0008862803553992083",
      "0.001043636118699057",
      "-0.0005343889819681225",
      "-0.00033617491789072345",
      "0.0007069116706750815",
      "0.0009115085611377329",
      "-0.00019628567146447355",
      "-0.00015716525853918089",
      "6.602983584286211e-05",
      "0.0009476800285416825",
      "-0.00021024288955639604",
      "-0.0004735549944839181",
      "0.0006756692114773554",
      "0.0009476800285415074",
      "-0.0005284131232461263",
      "-0.00015716525864402887",
      "-0.0005642543113680925",
      "0.00032569898993142337",
      "-0.0007476492864289782",
      "-0.0005343889816394628",
      "-0.00019628567150087396",
      "-0.0016758137888781674",
      "-0.00033617491737736793",
      "0.0009476800287424969",
      "0.0006232809168885678",
      "0.0005506370738386693",
      "5.392676120943277e-05",
      "0.0012023623742124735",
      "-0.0012860095684251215",
      "-0.0005343889816399124",
      "0.0003404585364082123",
      "8.783110474369755e-05",
      "-4.102455208117739e-05",
      "0.0005038099158583007",
      "-0.0003404585364085162",
      "-4.8422732857371135e-16",
      "0.0008655827808724879",
      "-8.19371307329094e-05",
      "-0.00018561266760417524",
      "-8.78311047424161e-05",
      "-0.0008655827808740279",
      "-3.7259847235732303e-16",
      "-0.0006721640141279314",
      "-0.00024412627798084012",
      "4.102455208111506e-05",
      "8.193713073115157e-05",
      "0.0006721640141267116",
      "7.966829305321131e-16",
      "-2.5512422020339745e-05",
      "-0.0005038099158572504",
      "0.00018561266760467612",
      "0.00024412627798108926",
      "2.5512422022349124e-05",
      "6.870455783842475e-17",
      "0.0005970447669427305",
      "0.0003682880244444926",
      "-0.00030433419808481387",
      "-0.0017456007839104695",
      "0.0005038099158020345",
      "0.0015944817786860451",
      "-0.001165650517964484",
      "-0.0010993250679503185",
      "0.0002870334323633511",
      "-0.00030433419864272577",
      "2.5512421969251166e-05",
      "-0.00027483481501902813",
      "0.0004329659119827165",
      "0.0005649391682411026",
      "-0.0007396690298167856",
      "0.0011843370415515855",
      "0.0006721640138961423",
      "0.0002748348148026162",
      "-0.0015944817786314135",
      "-0.0004435802933838848",
      "0.0011338657391246909",
      "0.0011843370413835864",
      "-0.0008655827808289353",
      "3.994390626557173e-05",
      "-0.0007396690302030444",
      "0.00028703343236309364",
      "-0.00018561266747974624",
      "0.0004435802940027595",
      "-0.0003570855715319739",
      "-6.759814377066193e-05",
      "0.0002136882844747747",
      "-0.001099325068323448",
      "-4.102455208480833e-05",
      "-0.0005649391684727437",
      "-0.00011122647341973058",
      "0.00011122647330794864",
      "-6.759814356313619e-05",
      "0.0003682880244440982",
      "0.0002441262779356651",
      "-0.0004329659122401478",
      "0.0011656505186702951",
      "0.00035708557132632266",
      "3.994390590269428e-05",
      "0.001133865739228041",
      "8.193713081288445e-05",
      "-0.0004435802939907591",
      "0.000564939168242183",
      "-0.00024412627807667635",
      "-0.0011338657394674117",
      "-3.994390601795458e-05",
      "0.00035708557172558846",
      "0.00011122647330637621",
      "0.0004329659123295624",
      "-8.193713052944714e-05",
      "0.0007396690303168723",
      "6.759814401952768e-05",
      "-0.00021368828462427176",
      "-0.00011122647346996015",
      "-0.0011656505183165182",
      "8.783110469875561e-05",
      "-0.0002870334322851052",
      "0.0010993250682329483",
      "6.759814380756536e-05",
      "-0.00035708557138937845",
      "0.0005970447669598446",
      "0.0001856126675312943",
      "-0.0015944817786295135",
      "-2.5512421659286415e-05",
      "-0.0011843370413281084",
      "-0.0011338657391827046",
      "-0.0005970447673822467",
      "0.0011656505186671733",
      "0.00027483481556909696",
      "-0.0006721640141616197",
      "-0.0011843370416669884",
      "-0.00036828802457198457",
      "0.0010993250682339668",
      "-0.00043296591222545273",
      "-0.00027483481540098063",
      "0.0008655827808840458",
      "0.00030433419860546846",
      "0.0017456007845525804",
      "-0.0002870334328122553",
      "-0.0005649391683833513",
      "0.0015944817785236568",
      "0.00034045853648467214",
      "-0.0005038099158028946",
      "0.000304334198641742",
      "0.0007396690298148193",
      "0.00044358029338424637",
      "-0.0005970447669412189",
      "-0.00159448177868732",
      "-2.551242196964413e-05",
      "-0.0011843370415545622",
      "-0.0011338657391237407",
      "-0.0003682880244444551",
      "0.0011656505179633648",
      "0.00027483481502046253",
      "-0.0006721640138948973",
      "-0.001184337041382243",
      "0.00030433419808738825",
      "0.0010993250679511614",
      "-0.00043296591198218606",
      "-0.0002748348148008507",
      "0.0008655827808286953",
      "0.0003404585362730361",
      "8.783110484639507e-05",
      "-4.102455183686266e-05",
      "-0.00018561266747896737",
      "-0.0003404585362725215",
      "-1.9988204429566656e-16",
      "0.0008655827807806495",
      "-8.193713054992914e-05",
      "-0.0002441262780777707",
      "-8.783110484738324e-05",
      "-0.0008655827807812167",
      "1.7283082166007008e-16",
      "-0.000672164013668273",
      "-2.551242166019428e-05",
      "4.102455183669637e-05",
      "8.193713055130723e-05",
      "0.0006721640136683838",
      "-4.65530053551782e-16",
      "0.0005970447674714384",
      "0.00036828802467063157",
      "-0.0010993250683201253",
      "-0.0017456007844219882",
      "0.00050380991585826",
      "0.0015944817785566222",
      "-0.0011656505183153278",
      "0.0004329659123289163",
      "0.0002870334327825299",
      "-0.00030433419797445385",
      "2.5512421681462276e-05",
      "-0.00027483481489129697",
      "0.0002748348155716703",
      "0.0005649391682752884",
      "-0.0007396690302893173",
      "0.00118433704136185",
      "0.0006721640142109308",
      "3.9943906127341956e-05",
      "-6.759814356394109e-05",
      "0.00028703343278469937",
      "-0.0001856126675792975",
      "0.0004435802935347558",
      "-0.0003570855713236067",
      "-0.00011122647347217298",
      "0.00021368828387265267",
      "-0.0010993250681822545",
      "-4.102455182034258e-05",
      "-0.0005649391678002068",
      "-0.00043296591222910036",
      "0.00011122647343254255",
      "-6.759814360958601e-05",
      "0.0003682880244432826",
      "0.00024412627793956318",
      "0.00035708557132550263",
      "0.0005649391682751574",
      "-0.00024412627787062",
      "-0.0011338657390827789",
      "-3.994390615808444e-05",
      "6.759814380790414e-05",
      "0.00011122647343293147",
      "0.0004329659120655802",
      "-8.193713068107502e-05",
      "0.0007396690297266224",
      "-0.0002870334328127041",
      "-0.00021368828403337494",
      "-0.0001112264732316834",
      "-0.0011656505179609361",
      "8.78311047556973e-05",
      "-0.000443580294003639",
      "4.1024552084369234e-05",
      "-0.00036828802444407565",
      "-3.994390590528951e-05",
      "-3.994390626399773e-05",
      "0.0003570855715329096",
      "0.000564939168471022",
      "-0.00024412627793542012",
      "-0.0011338657392276318",
      "0.0007396690302061348",
      "6.759814377121172e-05",
      "0.00011122647341688361",
      "0.00043296591224096826",
      "-8.193713081056687e-05",
      "-0.0005038099158593603",
      "0.0003043341979773187",
      "0.0007396690302913664",
      "-0.0011338657394702255",
      "-0.0005970447674748775",
      "-0.0015944817785627844",
      "-2.5512421679844924e-05",
      "-0.0011843370413612223",
      "-0.00118433704133259",
      "-0.0003682880246709226",
      "0.0011656505183182354",
      "0.000274834814893625",
      "-0.000672164014212477",
      "0.0003404585363641615",
      "8.783110468253634e-05",
      "-8.193713053031836e-05",
      "-0.00018561266758031341",
      "-0.000340458536363985",
      "1.353824786352805e-16",
      "0.0008655827806175179",
      "-0.0006721640141633407",
      "-0.00024412627787113094",
      "-8.783110468080322e-05",
      "-0.0008655827806174296",
      "-7.173677753905905e-16",
      "0.0005970447671679892",
      "-0.0011656505183186363",
      "-0.0010993250681843932",
      "-0.0017456007843271576",
      "0.0005038099156793929",
      "0.0015944817785834952",
      "-0.00027483481540562784",
      "0.0004329659120651911",
      "0.00028703343264404994",
      "-0.00030433419854086275",
      "2.5512422061820825e-05",
      "-0.0003570855713890965",
      "-6.759814361272036e-05",
      "0.0002870334326406932",
      "-0.0001856126675497151",
      "0.00044358029334428116",
      "-0.0005649391683814101",
      "-0.00011122647323141567",
      "0.00021368828425977315",
      "-0.001099325067815088",
      "-4.1024551964125324e-05",
      "3.994390602027595e-05",
      "-0.0007396690303162599",
      "-8.783110470076918e-05",
      "-0.0005970447669624304",
      "0.0004435802939895565",
      "-0.0003570855717262045",
      "-6.759814402004842e-05",
      "0.0002870334322826948",
      "-0.0001856126675313328",
      "-0.00044358029353386486",
      "4.1024551819131214e-05",
      "-0.00036828802444507767",
      "-0.0011338657391870902",
      "-3.994390612790958e-05",
      "0.0003570855713266751",
      "0.0005649391677984773",
      "-0.00024412627794220826",
      "-0.0005038099156789784",
      "0.0003043341985410843",
      "-0.001184337041667084",
      "-0.001133865739084033",
      "-0.0005970447671663056",
      "-0.0015944817785836208",
      "-2.5512422063877607e-05",
      "0.000340458536130815",
      "0.0008655827808868936",
      "-8.193713068080914e-05",
      "-0.0001856126675526188",
      "-0.0003404585361305057",
      "1.1314924750007878e-15",
      "0.001594481778527525",
      "-0.0011656505179609606",
      "-0.001099325067818797",
      "-0.0017456007838031681",
      "0.0005038099155756193",
      "0.0005970447673821278",
      "0.0003682880245694294",
      "-0.0003043341986075708",
      "-0.0003404585364834071",
      "3.994390615770378e-05",
      "-0.0007396690297268743",
      "-8.783110475560391e-05",
      "-0.00044358029334111735",
      "4.102455196463329e-05",
      "-0.0005038099155730743"
    ],
    [
      "0.0019529763058883274",
      "0.004077910999592213",
      "0.0032886181057217427",
      "0.003288618106106574",
      "0.004077910999708947",
      "0.004077910998869739",
      "0.0019529763056340412",
      "0.004077910998776733",
      "0.0032886181056141967",
      "0.0032886181054394155",
      "0.003288618105837038",
      "0.004077910999480177",
      "0.001952976305565534",
      "0.004077910998471952",
      "0.003288618105799523",
      "0.0032886181051657902",
      "0.003288618105605514",
      "0.004077910999515067",
      "0.0019529763054407022",
      "0.0040779109982972605",
      "0.004077910998155914",
      "0.0032886181058952666",
      "0.00328861810540449",
      "0.004077910998673677",
      "0.0019529763055047532",
      "0.002058569816259527",
      "-0.0001386682081984153",
      "-0.0017411534432659492",
      "-0.0005308217085243707",
      "0.0020585698162255165",
      "-0.00019470457019046963",
      "-0.00032921610583302123",
      "-0.00025922685103532466",
      "0.0009972611407040725",
      "-0.00013866820819029974",
      "-0.0003292161058755442",
      "-0.0007759981522016154",
      "-0.0006355526662329614",
      "0.0011470204929477773",
      "-0.0017411534432454434",
      "-0.0002592268509953658",
      "-0.0006355526661794034",
      "-0.0007759981522703459",
      "-0.000564485655568864",
      "-0.0005308217084485315",
      "0.0009972611407184715",
      "0.0011470204929310186",
      "-0.0005644856554851395",
      "-0.00019470457024606678",
      "-0.0007589379364226118",
      "-0.0028320936837249295",
      "-0.001077376044856225",
      "0.00047057812805042425",
      "-0.0005308217088700679",
      "-0.00038109067778138684",
      "-0.000906648106149022",
      "0.0011525805243182737",
      "-8.695943651916206e-05",
      "-0.0010773760444851592",
      "-0.0005644856550779176",
      "-0.001629402662817254",
      "0.001321130418819196",
      "-0.0015743427496948",
      "0.0002468702654686749",
      "0.0008147185088036472",
      "-0.0006355526658013195",
      "-0.0016294026625828793",
      "-0.0003810906773141221",
      "0.0018314394192027758",
      "0.0016051355916331892",
      "0.0008147185087704804",
      "-0.0003292161061916927",
      "0.0009971557182051757",
      "0.0002468702661749343",
      "-8.695943589917336e-05",
      "0.00099726114050335",
      "0.0018314394179555565",
      "-0.0022563762142681857",
      "-0.0024080669718061706",
      "0.002688238549149957",
      "0.0011525805238651067",
      "-0.0017411534434110712",
      "-0.001574342749529981",
      "0.0006827941146379157",
      "0.0006827941146885282",
      "-0.0024080669719544995",
      "-0.0028320936832888144",
      "0.0011470204928198404",
      "0.0013211304185272923",
      "-0.0009066481055759741",
      "-0.002256376214729689",
      "0.000997155717626165",
      "0.001605135590251522",
      "-0.00025922685084730005",
      "0.001831439418871739",
      "-0.001574342748587421",
      "0.0011470204929657961",
      "0.0016051355911019546",
      "0.0009971557184097657",
      "-0.002256376214452403",
      "0.0006827941145611821",
      "0.0013211304182931703",
      "-0.0002592268510935636",
      "0.00024687026628796943",
      "-0.0024080669721685357",
      "0.002688238548994669",
      "0.0006827941149197001",
      "-0.0009066481064488956",
      "-0.00013866820831754618",
      "-8.695943628506899e-05",
      "0.0011525805240559755",
      "-0.0024080669721706595",
      "-0.0022563762148244577",
      "-0.0007589379364193592",
      "0.0009972611408663398",
      "-0.00038109067687023006",
      "-0.0005644856554806943",
      "0.0008147185086605827",
      "0.0016051355914482313",
      "-0.0007589379360685184",
      "-0.0009066481063196236",
      "-0.001629402662956395",
      "-0.0006355526661430073",
      "0.0008147185089521878",
      "-0.0028320936833189938",
      "0.0011525805241935558",
      "0.0013211304184699727",
      "-0.0016294026632808097",
      "-0.0003292161058109063",
      "-0.0010773760439294715",
      "0.00047057812755997575",
      "-8.695943645377384e-05",
      "-0.0015743427493041897",
      "-0.00038109067700012675",
      "0.00205856981617395",
      "-0.000530821707765497",
      "-0.0010773760431745023",
      "0.0002468702657662062",
      "0.0018314394177846806",
      "-0.0007589379356742436",
      "-0.00038109067656905946",
      "-0.0005644856557860249",
      "0.0008147185078762286",
      "0.0016051355906560034",
      "-0.002832093682350064",
      "-0.0009066481056017846",
      "-0.0016294026632265467",
      "-0.0006355526665454803",
      "0.0008147185076976518",
      "-0.001077376044157589",
      "0.001152580523016483",
      "0.0013211304178406946",
      "-0.0016294026630985733",
      "-0.0003292161058203426",
      "0.0020585698157310063",
      "-0.00013866820802822504",
      "-0.0017411534431101868",
      "0.000997261140572281",
      "0.0020585698160687023",
      "-0.0001947045698467558",
      "-0.0003292161056431049",
      "-0.0002592268509419267",
      "0.001147020492614927",
      "-0.00013866820844095533",
      "-0.0003292161057544214",
      "-0.0007759981521965968",
      "-0.0006355526656661236",
      "-0.0005644856553148302",
      "-0.0017411534433082242",
      "-0.00025922685119291546",
      "-0.0006355526668073613",
      "-0.0007759981523830207",
      "-0.0007589379354317301",
      "-0.002832093682572426",
      "0.0011525805235487018",
      "0.000470578127345843",
      "-0.0005308217081489821",
      "-0.0003810906771014902",
      "-0.0009066481062823824",
      "0.0013211304179739773",
      "-8.69594364390149e-05",
      "-0.0010773760438390616",
      "-0.0005644856555455118",
      "-0.0016294026626140665",
      "-0.0016294026622904825",
      "-0.0015743427491425133",
      "0.0002468702654810426",
      "0.0008147185075091262",
      "-0.0006355526659493384",
      "0.000997155717777639",
      "-0.002408066972058731",
      "-8.69594364489898e-05",
      "0.0009972611407415735",
      "0.001831439418825675",
      "-0.0022563762146512348",
      "0.0006827941150182099",
      "0.0026882385492382546",
      "0.001152580523711459",
      "-0.0017411534431171715",
      "-0.0015743427493279459",
      "0.0013211304178565363",
      "0.0006827941147295324",
      "-0.002408066971847965",
      "-0.002832093682409544",
      "0.001147020492967739",
      "-0.002256376214437372",
      "-0.0015743427491649248",
      "0.0011470204927362013",
      "0.0016051355908511646",
      "0.0009971557178968004",
      "-0.002408066971569616",
      "0.0006827941151083242",
      "0.001321130418352395",
      "-0.00025922685102567245",
      "0.0002468702653816517",
      "-8.69594364216229e-05",
      "0.002688238549016738",
      "0.0006827941148381161",
      "-0.0009066481053251461",
      "-0.00013866820800273704",
      "0.0018314394183381695",
      "-0.0017411534431729888",
      "-0.0028320936830602246",
      "0.000997155718344918",
      "0.0009971557176849484",
      "-0.002256376214912042",
      "-0.00157434274941827",
      "0.0011470204930119244",
      "0.0016051355912742678",
      "0.00024687026583747036",
      "-0.0024080669718567213",
      "0.0006827941149644437",
      "0.0013211304180573594",
      "-0.0002592268513471992",
      "-0.0005308217080832213",
      "-0.0010773760436472532",
      "0.00024687026618986757",
      "0.0016051355906282947",
      "-0.0007589379363505908",
      "-0.00038109067736270585",
      "-0.0005644856553919555",
      "0.0008147185089791274",
      "0.0008147185082634577",
      "-0.002832093683057077",
      "-0.0009066481060958382",
      "-0.0016294026635883902",
      "-0.0006355526664616784",
      "0.002058569815765748",
      "-0.00013866820834122456",
      "-0.0002592268508215674",
      "0.0009972611408860831",
      "0.002058569816434951",
      "-0.00019470457038067232",
      "-0.0003292161061552109",
      "-0.0006355526659141511",
      "0.0011470204928099442",
      "-0.00013866820834324743",
      "-0.00032921610598504595",
      "-0.0007759981520202679",
      "-0.0007589379368424591",
      "-0.0009066481052048981",
      "0.0011525805247361415",
      "0.00047057812847712865",
      "-0.0005308217088042926",
      "-0.0003810906777291527",
      "-0.0016294026618618963",
      "0.0013211304178526108",
      "-8.695943731694384e-05",
      "-0.0010773760444817398",
      "-0.0005644856546363026",
      "-0.0022563762143766345",
      "-0.002408066971906173",
      "-8.69594360190795e-05",
      "0.0009972611405078598",
      "0.0018314394181285242",
      "-0.0015743427487706586",
      "0.0006827941146758431",
      "0.002688238548684583",
      "0.0011525805235501633",
      "-0.0017411534431813888",
      "0.0009971557178392707",
      "0.00024687026551426807",
      "-0.00013866820801617912",
      "-0.0007589379354997967",
      "0.0018314394181217237",
      "-0.0022563762141297235",
      "-0.002408066971724059",
      "-8.695943653873934e-05",
      "0.0009972611406334094",
      "0.0018314394181228495",
      "-0.0017411534429399838",
      "-0.0028320936825658705",
      "0.0016051355908349282",
      "0.00099715571829277",
      "-0.002256376214290772",
      "-0.0015743427488428767",
      "0.0011470204930246852",
      "-0.0005308217082534827",
      "-0.0010773760440234692",
      "0.0008147185077812301",
      "0.001605135591538511",
      "-0.0007589379354623012",
      "-0.000381090676711611",
      "-0.0005644856557837623",
      "0.0020585698156389627",
      "-0.00032921610554764404",
      "-0.0002592268509848493",
      "0.0009972611405104765",
      "0.00205856981594693",
      "-0.00019470456989555712",
      "-0.00038109067707175554",
      "-0.0009066481063703472",
      "0.0011525805235486671",
      "0.00047057812781742595",
      "-0.0005308217082873882",
      "-0.0007589379359411684",
      "-0.0028320936822637025",
      "-0.0010773760430680956",
      "0.0020585698154362347",
      "0.0009971557180955288",
      "0.00024687026645982827",
      "-0.0001386682079397586",
      "0.001831439418029986",
      "-0.001741153442919762",
      "-0.0005308217077232007",
      "0.00039525393799507536",
      "0.00019320625972158687",
      "8.931477967903342e-05",
      "0.0012090131177697045",
      "-0.0003952539379750925",
      "-4.663076984127243e-15",
      "0.0016960806032095012",
      "-0.0002083088221609114",
      "-0.0006618750408796365",
      "-0.00019320625989929267",
      "-0.0016960806032659157",
      "6.609161612020483e-14",
      "-2.092528514803073e-05",
      "-0.0005210642486267161",
      "-8.93147797220442e-05",
      "0.0002083088222974457",
      "2.0925285310158132e-05",
      "-4.000878830751747e-14",
      "-0.0008848063690678034",
      "-0.001209013117805315",
      "0.0006618750409986393",
      "0.0005210642485948767",
      "0.0008848063689713662",
      "-1.9216018244043896e-14",
      "0.0004068148516826213",
      "5.9681777149712124e-05",
      "-0.0005036920303856946",
      "-0.0008222816750702974",
      "0.0012090131179456815",
      "0.002750720718863313",
      "-0.0008535186133148582",
      "-0.001172342326455491",
      "0.0002535765483913717",
      "-0.000503692030005297",
      "0.0008848063690093155",
      "0.0004256833342939071",
      "0.000435455286155053",
      "-0.00011001129491619814",
      "-0.0005273767105764768",
      "0.0009110191259039824",
      "2.0925284931350893e-05",
      "-0.0004256833347280775",
      "-0.0027507207186720827",
      "0.00012762216571096676",
      "0.0014052036046462541",
      "0.0009110191248257536",
      "-0.0016960806031432127",
      "-0.00011812746572097643",
      "-0.0005273767096812409",
      "0.00025357654804423373",
      "-0.0006618750409325415",
      "-0.0001276221655922726",
      "-0.0005617054220727174",
      "0.00024609951995869774",
      "-0.0002964810718319664",
      "-0.001172342326502519",
      "8.931477934952049e-05",
      "0.00011001129449905646",
      "0.00033991272798712283",
      "-0.000339912728011859",
      "0.00024609952025965995",
      "5.968177725734332e-05",
      "0.0005210642482042572",
      "-0.00043545528659537673",
      "0.0008535186141039743",
      "0.0005617054221102541",
      "-0.0001181274667068465",
      "0.0014052036045506394",
      "0.00020830882293367838",
      "0.0001276221662995657",
      "-0.00011001129489861357",
      "-0.0005210642490693848",
      "-0.0014052036052335662",
      "0.00011812746626991171",
      "0.0005617054228994778",
      "-0.0003399127286069556",
      "0.00043545528559023046",
      "-0.0002083088225341878",
      "0.0005273767102539305",
      "-0.0002460995201992739",
      "0.00029648107173076203",
      "0.00033991272893101423",
      "-0.0008535186136051333",
      "0.00019320625985045086",
      "-0.0002535765483580203",
      "0.0011723423267744166",
      "-0.00024609951945814035",
      "-0.0005617054226887204",
      "0.00040681485192493487",
      "0.0006618750414946029",
      "-0.002750720718891857",
      "-0.0008848063697485366",
      "-0.000911019126391662",
      "-0.0014052036046715182",
      "-0.00040681485122207966",
      "0.0008535186132819714",
      "-0.0004256833354634119",
      "-2.09252852209623e-05",
      "-0.000911019125227414",
      "-5.9681777466600024e-05",
      "0.001172342325845044",
      "-0.0004354552860124683",
      "0.0004256833347328618",
      "0.001696080603261623",
      "0.0005036920305089814",
      "0.0008222816758808033",
      "-0.00025357654745739635",
      "0.00011001129511136949",
      "0.002750720719025291",
      "0.000395253938411111",
      "-0.0012090131177538766",
      "0.0005036920306649581",
      "0.0005273767103469195",
      "-0.00012762216578238444",
      "-0.00040681485216520946",
      "-0.0027507207192225313",
      "-0.0008848063687719706",
      "-0.0009110191248147803",
      "-0.0014052036046989951",
      "-5.968177734651939e-05",
      "0.0008535186134226346",
      "-0.00042568333494642004",
      "-2.0925284994343534e-05",
      "-0.0009110191256171416",
      "0.0005036920294507376",
      "0.001172342326595693",
      "-0.00043545528568065693",
      "0.0004256833354913438",
      "0.0016960806027726527",
      "0.00039525393798463395",
      "0.0001932062602549546",
      "8.931477972084734e-05",
      "-0.0006618750409240918",
      "-0.0003952539378588822",
      "-4.0178482383508376e-13",
      "0.0016960806025752002",
      "-0.00020830882303422225",
      "-0.000521064248023252",
      "-0.00019320625924813443",
      "-0.0016960806031965138",
      "-3.0809161473589987e-13",
      "-2.0925285335164466e-05",
      "-0.0008848063682171688",
      "-8.931478028072292e-05",
      "0.0002083088215236526",
      "2.0925284496503006e-05",
      "6.958689054153298e-13",
      "0.00040681485251928414",
      "5.9681777476992156e-05",
      "-0.001172342326469977",
      "-0.0008222816752843565",
      "0.0012090131172945201",
      "0.002750720718371882",
      "-0.0008535186143881758",
      "0.00043545528677375433",
      "0.0002535765491976136",
      "-0.0005036920299804039",
      "0.000884806368559568",
      "0.0004256833342826126",
      "-0.00042568333377573047",
      "-0.00011001129526558111",
      "-0.0005273767112208386",
      "0.0009110191248852398",
      "2.0925286131251593e-05",
      "-0.00011812746585593337",
      "0.00024609951954828504",
      "0.0002535765480051287",
      "-0.0006618750405610151",
      "-0.0001276221655055772",
      "-0.0005617054225828303",
      "0.00033991272829394755",
      "-0.0002964810716321955",
      "-0.0011723423259447972",
      "8.931478000692952e-05",
      "0.00011001129504915339",
      "-0.0004354552860541895",
      "-0.00033991272764523556",
      "0.0002460995201032726",
      "5.968177770228687e-05",
      "0.0005210642484763809",
      "0.0005617054222986666",
      "-0.00011001129483717128",
      "-0.0005210642480180923",
      "-0.0014052036043085288",
      "0.0001181274664387849",
      "-0.0002460995200740611",
      "-0.0003399127285652497",
      "0.00043545528645920256",
      "-0.00020830882217221606",
      "0.0005273767102068225",
      "-0.0002535765490441902",
      "0.00029648107232431854",
      "0.0003399127289595624",
      "-0.0008535186130100575",
      "0.00019320625915517363",
      "0.00012762216572217037",
      "-8.931477989975026e-05",
      "-5.9681777588859824e-05",
      "0.00011812746600270598",
      "0.00011812746604686874",
      "0.0005617054225011705",
      "-0.00011001129501204417",
      "-0.0005210642486392917",
      "-0.001405203604721613",
      "0.000527376710550497",
      "-0.000246099520274678",
      "-0.0003399127288531581",
      "0.0004354552856798366",
      "-0.0002083088221433249",
      "-0.001209013118146636",
      "0.0005036920295926571",
      "0.0005273767097007827",
      "-0.0014052036043857318",
      "-0.00040681485155910516",
      "-0.0027507207192717723",
      "-0.0008848063691722637",
      "-0.0009110191254913254",
      "-0.000911019124752813",
      "-5.9681778004223924e-05",
      "0.0008535186127508954",
      "-0.0004256833353772325",
      "-2.0925284602931083e-05",
      "0.00039525393814503576",
      "0.00019320625979637915",
      "-0.0002083088221954414",
      "-0.0006618750409107646",
      "-0.0003952539382549981",
      "-4.4530008930402146e-14",
      "0.0016960806028167668",
      "-2.0925285720641476e-05",
      "-0.0005210642487288513",
      "-0.00019320625960028644",
      "-0.0016960806028085106",
      "-2.7932817767847544e-13",
      "0.0004068148518374484",
      "-0.0008535186131520604",
      "-0.0011723423259907672",
      "-0.0008222816754766276",
      "0.0012090131175144943",
      "0.0027507207182061047",
      "0.00042568333402220247",
      "0.0004354552861048527",
      "0.0002535765486967564",
      "-0.0005036920296532304",
      "0.0008848063686676655",
      "-0.0005617054221228697",
      "0.00024609951983844015",
      "0.0002535765481913143",
      "-0.0006618750413397285",
      "-0.00012762216639652425",
      "0.00011001129444494399",
      "0.00033991272769757033",
      "-0.0002964810720251331",
      "-0.0011723423265104322",
      "8.931477942236517e-05",
      "-0.00011812746580039175",
      "-0.0005273767101708645",
      "-0.0001932062597045609",
      "-0.00040681485162634613",
      "-0.00012762216496618595",
      "-0.0005617054223715735",
      "0.00024609951942449533",
      "0.000253576547994447",
      "-0.000661875040321178",
      "0.00012762216622142636",
      "-8.931477945411088e-05",
      "-5.968177709724992e-05",
      "-0.001405203604368725",
      "0.00011812746676952839",
      "0.0005617054227409618",
      "-0.00011001129467271516",
      "-0.0005210642482544025",
      "-0.0012090131174867377",
      "0.0005036920307278433",
      "-0.0009110191256162305",
      "-0.0014052036049686653",
      "-0.0004068148517502309",
      "-0.002750720719040653",
      "-0.0008848063692556202",
      "0.00039525393790484724",
      "0.0016960806024667217",
      "-0.00020830882251213212",
      "-0.0006618750407102944",
      "-0.000395253937747251",
      "-3.9159369048225587e-13",
      "0.0027507207178588413",
      "-0.0008535186136276021",
      "-0.0011723423259383382",
      "-0.0008222816749277317",
      "0.0012090131170124905",
      "0.0004068148526898752",
      "5.968177795285493e-05",
      "-0.0005036920301950652",
      "-0.00039525393822377843",
      "-0.00011812746520651668",
      "-0.0005273767096761302",
      "-0.00019320626063117852",
      "0.00012762216597869013",
      "-8.931478013341237e-05",
      "-0.001209013117775653"
    ]
  ],
  "status": "RIGOROUS ORIENTED-POLYGON INTERVAL EXCLUSION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.007727964825698214640148150 +/- 1.23e-28]",
      "[0.01915661483252929171294433 +/- 4.51e-27]",
      "[0.01629298129011428583036769 +/- 2.36e-27]",
      "[0.005120457516793784164535074 +/- 3.24e-28]",
      "[0.002275991857663806528523541 +/- 1.41e-28]",
      "[0.001227673312451192762450017 +/- 1.10e-28]",
      "[0.0002711992996195039211837624 +/- 9.77e-30]",
      "[4.284212110851059539305661e-5 +/- 3.61e-30]",
      "[6.813525942363893252090647e-6 +/- 1.79e-31]",
      "[8.397927970069394293941981e-6 +/- 5.00e-31]",
      "[6.743537104266369784651792e-6 +/- 1.96e-31]",
      "[5.123878898868025313838984e-6 +/- 4.37e-31]",
      "[2.761074930047999777489111e-6 +/- 5.70e-33]",
      "[4.298082856202836286036350e-6 +/- 1.85e-31]",
      "[2.161082603454677359410265e-6 +/- 3.45e-31]"
    ],
    [
      "[0.006492701303522366892352094 +/- 3.68e-29]",
      "[0.01620814979939178966052220 +/- 4.10e-27]",
      "[0.01148522278062805174963781 +/- 2.60e-27]",
      "[0.0005650118620330780948088240 +/- 4.75e-29]",
      "[9.940425694197282927488046e-5 +/- 3.71e-30]",
      "[0.0001201051936962164594937078 +/- 1.78e-29]",
      "[2.824368279588056366996158e-5 +/- 2.11e-30]",
      "[4.867523657010356141481405e-5 +/- 4.16e-30]",
      "[6.875590739502584692718532e-6 +/- 3.17e-31]",
      "[4.847385134009771734094156e-6 +/- 1.36e-31]",
      "[8.235299377347521368629183e-6 +/- 3.49e-31]",
      "[4.993867237627120981200623e-6 +/- 3.14e-31]",
      "[2.535154071501635185188028e-6 +/- 1.88e-31]",
      "[3.492054754675640047755069e-6 +/- 3.99e-31]",
      "[2.006920878115064225534103e-6 +/- 2.99e-31]"
    ]
  ],
  "exact_identity": "R(t)=-PPT(Q(t))-sum T^*(H_j(t) tensor G_j)T; endpoint residuals are positive definite.",
  "scope": "Only the stored closed oriented cell and stated edge interval. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.09555974998511374
}


==> anc/small-orders/order6/polygon_p5_c0_m6_e2_0.63_0.69_certificate.json <==
{
  "kind": "p5",
  "cell": 0,
  "points": [
    [
      "4",
      "0"
    ],
    [
      "1",
      "4"
    ],
    [
      "-3",
      "2"
    ],
    [
      "-3",
      "-2"
    ],
    [
      "1",
      "-4"
    ],
    [
      "0",
      "0"
    ]
  ],
  "polygon": 6,
  "edge": 2,
  "interval": [
    "0.63",
    "0.69"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      -1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        3
      ]
    ]
  ],
  "rational_G": [
    [
      "3.495405074070973e-06",
      "3.2297539877223413e-06",
      "2.9404319418772195e-06",
      "2.8283184582319065e-06",
      "2.9775869745949844e-06",
      "-1.6874034406323e-06",
      "5.829034712929933e-07",
      "7.166925892923769e-07",
      "-1.6102868648407387e-06",
      "-1.7554892584915014e-06",
      "8.872720012143232e-07",
      "2.683460542112248e-07",
      "-1.6212535080305914e-06",
      "9.425061472150965e-07",
      "-1.6200956030922607e-06",
      "1.6768500056273e-06",
      "-2.174441044907267e-06",
      "2.0404740664914806e-06",
      "-1.536364894367983e-06",
      "1.203165386311579e-06",
      "-1.9079805935219663e-06",
      "2.088907886846559e-06",
      "1.064494464984284e-06",
      "-1.7998046287146675e-06",
      "1.0413610221182394e-06"
    ],
    [
      "1.1367111085842602e-06",
      "1.1067567432467596e-06",
      "1.0954117957091415e-06",
      "1.1068343777951886e-06",
      "1.1253033380170445e-06",
      "-1.2830390583703868e-07",
      "8.246273948781249e-08",
      "7.222930504688176e-08",
      "-1.1747356823532263e-07",
      "-1.3431298859702363e-07",
      "8.922034877319395e-08",
      "6.319573572047763e-08",
      "-1.266421766189192e-07",
      "8.469490807944032e-08",
      "-1.197017894125762e-07",
      "1.5743741071876652e-07",
      "-1.8730420767188864e-07",
      "1.776295544983792e-07",
      "-1.660987324028597e-07",
      "1.2775555311322077e-07",
      "-1.791238146765526e-07",
      "1.7987702414266893e-07",
      "1.340235627554011e-07",
      "-1.734645913337333e-07",
      "1.4792432281232704e-07"
    ],
    [
      "3.229753986790215e-06",
      "2.9404319404427637e-06",
      "2.828318457486858e-06",
      "2.9775869731591166e-06",
      "3.495405071911599e-06",
      "-1.7554892577195802e-06",
      "8.87272000547345e-07",
      "2.68346054347523e-07",
      "-1.6874034395739288e-06",
      "-1.6212535073195576e-06",
      "9.425061458962281e-07",
      "5.829034707037321e-07",
      "-1.6200956020572422e-06",
      "7.166925882310663e-07",
      "-1.6102868642786728e-06",
      "1.2031653857323323e-06",
      "-1.9079805921855105e-06",
      "2.0889078863958973e-06",
      "-1.6768500043270698e-06",
      "1.0644944641703252e-06",
      "-1.7998046277824e-06",
      "2.1744410434803945e-06",
      "1.041361022560229e-06",
      "-2.0404740650006895e-06",
      "1.5363648932758846e-06"
    ],
    [
      "1.4093747058352889e-06",
      "1.4068175710514351e-06",
      "1.3928601334129336e-06",
      "1.3852593224921227e-06",
      "1.4188451825003926e-06",
      "-2.6587037266703703e-07",
      "1.5907781285114897e-07",
      "1.505116004878425e-07",
      "-2.605454618225035e-07",
      "-2.653895724599739e-07",
      "1.6514646565160898e-07",
      "1.662407604407521e-07",
      "-2.916210554963809e-07",
      "1.821070618606633e-07",
      "-2.8082347389480904e-07",
      "3.1107958190536707e-07",
      "-3.769935907569016e-07",
      "3.733577728612921e-07",
      "-3.1387050549266265e-07",
      "3.044495490202922e-07",
      "-3.857586004637065e-07",
      "3.8252276753163556e-07",
      "2.8083402098880925e-07",
      "-3.9981723076283385e-07",
      "3.0494266006723196e-07"
    ],
    [
      "1.1068343779024336e-06",
      "1.1253033384960772e-06",
      "1.1367111084119906e-06",
      "1.1067567440222307e-06",
      "1.095411795604909e-06",
      "-1.1970178911304456e-07",
      "7.222930880582003e-08",
      "8.92203481675131e-08",
      "-1.2664217599279025e-07",
      "-1.1747356826935305e-07",
      "6.319573588586457e-08",
      "8.469490461535546e-08",
      "-1.2830390582123283e-07",
      "8.24627386167774e-08",
      "-1.3431298653060166e-07",
      "1.47924323118493e-07",
      "-1.7762955428477614e-07",
      "1.791238158679199e-07",
      "-1.3402356290182074e-07",
      "1.6609873160256925e-07",
      "-1.798770259097898e-07",
      "1.7346459212686357e-07",
      "1.5743740978661706e-07",
      "-1.873042041509171e-07",
      "1.2775555361119194e-07"
    ],
    [
      "1.1067567426334846e-06",
      "1.095411793358333e-06",
      "1.1068343777424062e-06",
      "1.1253033372777777e-06",
      "1.1367111089043639e-06",
      "-1.3431298901178478e-07",
      "8.922034912381934e-08",
      "6.31957362534083e-08",
      "-1.2830390744465764e-07",
      "-1.2664217712037446e-07",
      "8.469490683280563e-08",
      "8.246273962104666e-08",
      "-1.1970178888938496e-07",
      "7.22293060996835e-08",
      "-1.1747357114978572e-07",
      "1.2775555376542984e-07",
      "-1.7912381433998907e-07",
      "1.798770256636099e-07",
      "-1.5743741085120322e-07",
      "1.340235629125476e-07",
      "-1.7346459128591517e-07",
      "1.8730420628934505e-07",
      "1.4792432380612512e-07",
      "-1.776295550563888e-07",
      "1.660987319767593e-07"
    ],
    [
      "3.2597855781254554e-06",
      "2.3347779856727667e-06",
      "8.796367570566336e-06",
      "7.621349387736729e-06",
      "1.6004775737301602e-06",
      "8.937159759140057e-07",
      "3.837572276004673e-06",
      "1.7053212971632091e-06",
      "-7.747203311160967e-07",
      "1.968736020649694e-06",
      "-1.3815872492494184e-07",
      "5.125656565972909e-08",
      "3.2331241526970268e-06",
      "-7.862420607254181e-07",
      "-7.154342694502171e-07",
      "-3.8544150897898253e-07",
      "5.300440369334625e-08",
      "3.4183815665746238e-06",
      "-2.1348334368073625e-07",
      "1.8578337588053846e-06",
      "1.978359303659377e-06",
      "1.3483117430389752e-07",
      "6.113599174291501e-06",
      "-3.7838761116524057e-07",
      "1.0883418020479093e-06"
    ],
    [
      "2.9404319449502262e-06",
      "2.828318461158025e-06",
      "2.9775869782529546e-06",
      "3.495405077614102e-06",
      "3.229753990964231e-06",
      "-1.6212535100257398e-06",
      "9.425061476164718e-07",
      "5.829034727408319e-07",
      "-1.7554892610609505e-06",
      "-1.6200956056317966e-06",
      "7.166925890792513e-07",
      "8.872720030194736e-07",
      "-1.610286867531103e-06",
      "2.683460541477869e-07",
      "-1.6874034431553795e-06",
      "1.064494466254588e-06",
      "-1.79980463190905e-06",
      "2.174441048301184e-06",
      "-1.2031653877505253e-06",
      "1.0413610240026308e-06",
      "-2.040474069884672e-06",
      "1.907980595834986e-06",
      "1.5363648971851288e-06",
      "-2.0889078903576347e-06",
      "1.6768500076064398e-06"
    ],
    [
      "8.796367565010453e-06",
      "7.621349379218495e-06",
      "1.6004775730496766e-06",
      "3.259785574544417e-06",
      "2.334777985970761e-06",
      "3.233124149688107e-06",
      "-7.862420579192186e-07",
      "3.837572271073256e-06",
      "1.9687360192470687e-06",
      "-7.154342677660901e-07",
      "1.7053212953280057e-06",
      "-1.381587259608067e-07",
      "-7.747203294164873e-07",
      "5.125656648602605e-08",
      "8.937159745912838e-07",
      "6.113599167754324e-06",
      "-3.7838761083653027e-07",
      "-5.300440311544325e-08",
      "-1.8578337597285106e-06",
      "1.0883417997063094e-06",
      "-3.418381561289488e-06",
      "-1.9783593021751405e-06",
      "2.134833432253424e-07",
      "-1.348311746995071e-07",
      "-3.8544150913206203e-07"
    ],
    [
      "1.4068175713056215e-06",
      "1.3928601334777776e-06",
      "1.385259322440265e-06",
      "1.4188451825516976e-06",
      "1.4093747059834413e-06",
      "-2.65389572578413e-07",
      "1.651464655828997e-07",
      "1.662407610668537e-07",
      "-2.6587037261231785e-07",
      "-2.9162105524014605e-07",
      "1.821070621745253e-07",
      "1.59077813459914e-07",
      "-2.8082347409171503e-07",
      "1.5051160098261743e-07",
      "-2.6054546105444594e-07",
      "3.0444954827536623e-07",
      "-3.857586003611605e-07",
      "3.82522768035024e-07",
      "-3.1107958128880617e-07",
      "2.8083402141149505e-07",
      "-3.9981723162633206e-07",
      "3.7699359089111703e-07",
      "3.0494265973773456e-07",
      "-3.733577729940753e-07",
      "3.1387050558583167e-07"
    ],
    [
      "2.977586978378564e-06",
      "3.4954050783473958e-06",
      "3.229753992400276e-06",
      "2.9404319455938836e-06",
      "2.8283184616949817e-06",
      "-1.6102868681238454e-06",
      "2.6834605438365677e-07",
      "9.425061492222044e-07",
      "-1.6200956060749352e-06",
      "-1.687403443995443e-06",
      "5.829034724656643e-07",
      "7.166925895324981e-07",
      "-1.7554892619548277e-06",
      "8.872720033736178e-07",
      "-1.621253511563786e-06",
      "1.5363648973600742e-06",
      "-2.088907892024532e-06",
      "1.7998046320821524e-06",
      "-1.041361024700383e-06",
      "1.6768500090456545e-06",
      "-2.1744410491522428e-06",
      "2.040474070314803e-06",
      "1.2031653888813899e-06",
      "-1.9079805966230504e-06",
      "1.06449446624011e-06"
    ],
    [
      "1.1253033384269149e-06",
      "1.1367111096129764e-06",
      "1.1067567437809454e-06",
      "1.095411795430967e-06",
      "1.1068343780196847e-06",
      "-1.1747356823924007e-07",
      "6.319573608615163e-08",
      "8.46949080069381e-08",
      "-1.1970178924837512e-07",
      "-1.2830390607788067e-07",
      "8.246273954594538e-08",
      "7.222930639890288e-08",
      "-1.3431298820940891e-07",
      "8.922034913577166e-08",
      "-1.2664217673635584e-07",
      "1.660987333594349e-07",
      "-1.7987702421605216e-07",
      "1.7346459280674216e-07",
      "-1.479243225793635e-07",
      "1.5743741000770084e-07",
      "-1.8730420806641004e-07",
      "1.7762955418711453e-07",
      "1.2775555327669902e-07",
      "-1.7912381554470052e-07",
      "1.3402356242595096e-07"
    ],
    [
      "1.4188451825361764e-06",
      "1.40937470567756e-06",
      "1.4068175711642229e-06",
      "1.392860133035955e-06",
      "1.3852593226131228e-06",
      "-2.605454612184634e-07",
      "1.6624076076382005e-07",
      "1.821070619859443e-07",
      "-2.8082347367266735e-07",
      "-2.6587037254351554e-07",
      "1.590778129597346e-07",
      "1.5051160054646897e-07",
      "-2.653895719921032e-07",
      "1.651464654574954e-07",
      "-2.9162105569658007e-07",
      "3.138705052665836e-07",
      "-3.825227679208914e-07",
      "3.998172313912046e-07",
      "-3.049426602022291e-07",
      "3.1107958167446816e-07",
      "-3.769935907923851e-07",
      "3.733577730372356e-07",
      "3.044495484738213e-07",
      "-3.8575860042945384e-07",
      "2.8083402126043567e-07"
    ],
    [
      "1.0954117956736625e-06",
      "1.106834377883633e-06",
      "1.1253033379457872e-06",
      "1.1367111093723546e-06",
      "1.106756743522347e-06",
      "-1.2664217633302885e-07",
      "8.469490830567875e-08",
      "8.246273940327589e-08",
      "-1.3431298865425627e-07",
      "-1.1970178987466927e-07",
      "7.222930577431768e-08",
      "8.922035046272997e-08",
      "-1.1747356869385668e-07",
      "6.319573632334636e-08",
      "-1.2830390620391764e-07",
      "1.3402356196336133e-07",
      "-1.734645918608448e-07",
      "1.8730420738729915e-07",
      "-1.2775555369332205e-07",
      "1.4792432298990715e-07",
      "-1.7762955434723325e-07",
      "1.7912381411227845e-07",
      "1.6609873205241857e-07",
      "-1.7987702406967005e-07",
      "1.5743740956983288e-07"
    ],
    [
      "1.6004775729504327e-06",
      "3.259785574734963e-06",
      "2.3347779853192257e-06",
      "8.79636756360458e-06",
      "7.6213493784185e-06",
      "-7.747203294583216e-07",
      "5.125656624494397e-08",
      "-7.862420582974916e-07",
      "-7.154342681830771e-07",
      "8.937159747603899e-07",
      "3.837572271198923e-06",
      "1.7053212948477787e-06",
      "1.9687360189684355e-06",
      "-1.3815872580606042e-07",
      "3.233124148981397e-06",
      "2.1348334366751613e-07",
      "-1.3483117433151543e-07",
      "3.7838761128546684e-07",
      "-1.0883417995969917e-06",
      "-3.8544150903642026e-07",
      "5.3004403423061765e-08",
      "3.4183815614682984e-06",
      "1.8578337588378853e-06",
      "1.9783593019408326e-06",
      "6.113599167134785e-06"
    ],
    [
      "2.3347779874960783e-06",
      "8.796367587308011e-06",
      "7.621349400355899e-06",
      "1.6004775738955184e-06",
      "3.259785581710127e-06",
      "1.968736024495097e-06",
      "-1.3815872674068394e-07",
      "5.1256565494938064e-08",
      "8.937159776442633e-07",
      "3.2331241593012673e-06",
      "-7.862420623583546e-07",
      "3.837572283775997e-06",
      "-7.154342707802023e-07",
      "1.7053213005232758e-06",
      "-7.747203318303655e-07",
      "1.8578337630179647e-06",
      "1.978359308303479e-06",
      "1.3483117354426318e-07",
      "3.854415110379803e-07",
      "6.1135991875062105e-06",
      "-3.783876120442623e-07",
      "-5.3004403380773446e-08",
      "1.0883418027543494e-06",
      "-3.418381572392082e-06",
      "2.1348334398863246e-07"
    ],
    [
      "2.8283184641015603e-06",
      "2.9775869805962484e-06",
      "3.4954050815968255e-06",
      "3.229753994813659e-06",
      "2.940431947494503e-06",
      "-1.6200956080592513e-06",
      "7.166925900727741e-07",
      "8.872720048009067e-07",
      "-1.6212535135390826e-06",
      "-1.6102868700008308e-06",
      "2.6834605473920663e-07",
      "9.425061497724075e-07",
      "-1.6874034456883081e-06",
      "5.829034730417218e-07",
      "-1.7554892640066981e-06",
      "1.041361026233537e-06",
      "-2.0404740729486737e-06",
      "1.9079805985721207e-06",
      "-1.064494467582211e-06",
      "1.5363648993559735e-06",
      "-2.088907893858499e-06",
      "1.7998046339537492e-06",
      "1.676850010452767e-06",
      "-2.174441051164566e-06",
      "1.2031653889834597e-06"
    ],
    [
      "1.3852593225483574e-06",
      "1.4188451828245974e-06",
      "1.4093747057007136e-06",
      "1.4068175711455765e-06",
      "1.3928601334223395e-06",
      "-2.8082347381274944e-07",
      "1.505116002611033e-07",
      "1.651464653065665e-07",
      "-2.9162105564205783e-07",
      "-2.6054546126940316e-07",
      "1.662407606308643e-07",
      "1.8210706192973075e-07",
      "-2.658703726601713e-07",
      "1.5907781303069028e-07",
      "-2.6538957198085934e-07",
      "3.049426597583142e-07",
      "-3.733577726847686e-07",
      "3.8575860063888893e-07",
      "-2.8083402123520393e-07",
      "3.138705053592022e-07",
      "-3.825227681187634e-07",
      "3.9981723123372604e-07",
      "3.110795818401341e-07",
      "-3.769935907910074e-07",
      "3.044495483070458e-07"
    ],
    [
      "7.621349380638105e-06",
      "1.6004775731820401e-06",
      "3.259785575147684e-06",
      "2.334777985916381e-06",
      "8.796367566700636e-06",
      "-7.154342686221517e-07",
      "1.7053212953268114e-06",
      "-1.3815872597427915e-07",
      "3.2331241501719356e-06",
      "-7.747203297338993e-07",
      "5.1256566273924024e-08",
      "-7.862420584549094e-07",
      "8.93715974924174e-07",
      "3.837572272268716e-06",
      "1.9687360197269328e-06",
      "1.0883417999095907e-06",
      "-3.4183815623181663e-06",
      "-1.9783593025688376e-06",
      "-6.113599169319689e-06",
      "2.134833434817998e-07",
      "-1.3483117439043586e-07",
      "3.783876114038859e-07",
      "-3.8544150937653686e-07",
      "5.3004403354421987e-08",
      "1.8578337597489258e-06"
    ],
    [
      "1.3928601334955079e-06",
      "1.3852593226509712e-06",
      "1.4188451824583175e-06",
      "1.4093747058562824e-06",
      "1.4068175712101374e-06",
      "-2.916210554365081e-07",
      "1.821070620851561e-07",
      "1.5907781306259595e-07",
      "-2.6538957224291905e-07",
      "-2.8082347402876476e-07",
      "1.5051160054489976e-07",
      "1.6514646572382672e-07",
      "-2.6054546129903983e-07",
      "1.662407604080968e-07",
      "-2.6587037262290063e-07",
      "2.80834021628357e-07",
      "-3.9981723066794895e-07",
      "3.769935908987503e-07",
      "-3.044495480122897e-07",
      "3.049426597136133e-07",
      "-3.733577728569771e-07",
      "3.8575860065465253e-07",
      "3.1387050513653993e-07",
      "-3.825227676379879e-07",
      "3.1107958193638536e-07"
    ],
    [
      "2.6877242673001205e-06",
      "2.6579342002483437e-06",
      "3.058357361892683e-06",
      "3.1111595893900504e-06",
      "2.926976383603299e-06",
      "-1.4799921118575862e-06",
      "8.099797453814799e-07",
      "6.174250629823295e-07",
      "-1.5089411339177057e-06",
      "-1.4818140593443403e-06",
      "4.1886558706906614e-07",
      "8.320486656576729e-07",
      "-1.5334310072758718e-06",
      "3.991581355664243e-07",
      "-1.5947813750082148e-06",
      "8.903529718878071e-07",
      "-1.7530159609209735e-06",
      "1.8552958282738258e-06",
      "-1.0913527987967153e-06",
      "1.1763363843354383e-06",
      "-1.8653823468554578e-06",
      "1.6683406524130851e-06",
      "1.467759354780538e-06",
      "-1.997104600532364e-06",
      "1.3146356870162832e-06"
    ],
    [
      "1.1559359744702215e-06",
      "1.180304239457482e-06",
      "1.2029563223046154e-06",
      "1.2156071820907774e-06",
      "1.1706338840248873e-06",
      "-1.8665160557172936e-07",
      "1.0746205842420346e-07",
      "1.1341117104471194e-07",
      "-1.9263247169832185e-07",
      "-1.784286275473226e-07",
      "9.148988554144067e-08",
      "1.2209158596953986e-07",
      "-1.7125367144788866e-07",
      "8.209982631820524e-08",
      "-1.807993843044358e-07",
      "1.6979946361551302e-07",
      "-2.4459457316142734e-07",
      "2.5387954052027116e-07",
      "-1.5617656937415895e-07",
      "1.9415040462216038e-07",
      "-2.5077889995254763e-07",
      "2.479772843040814e-07",
      "2.1535947279271403e-07",
      "-2.4650767907313457e-07",
      "1.9990722316425034e-07"
    ],
    [
      "1.257335988862589e-06",
      "1.3250576933503828e-06",
      "1.3074541559923501e-06",
      "1.2658185910557206e-06",
      "1.210942055490202e-06",
      "-1.2482610722881645e-07",
      "9.572450557807173e-08",
      "1.4563379075530317e-07",
      "-1.5758478345088583e-07",
      "-1.2604135489567434e-07",
      "9.843789042120829e-08",
      "1.3189444455136085e-07",
      "-1.5328920444548802e-07",
      "1.0925265291378158e-07",
      "-1.7113262442768458e-07",
      "2.5404854729274565e-07",
      "-2.1605331454536694e-07",
      "2.505162412842877e-07",
      "-1.7343163740136695e-07",
      "2.6879664837032946e-07",
      "-2.452691735038169e-07",
      "2.2407175304352664e-07",
      "2.4300802766633683e-07",
      "-2.5078773260568585e-07",
      "1.948947840186329e-07"
    ],
    [
      "0.01606592414054221",
      "0.012799197978320503",
      "0.0287055469655361",
      "0.013133945806875437",
      "0.012512242523022252",
      "0.013694655284099024",
      "0.018377838132686095",
      "0.011436582565912052",
      "0.012530292160909147",
      "0.01822670115624052",
      "0.01184267275728221",
      "0.012325407988731526",
      "0.019096374045335034",
      "0.018830350211461146",
      "0.01240400360349408",
      "0.0036507385815050734",
      "0.0108406583199727",
      "0.008938302896345235",
      "0.006220235351010533",
      "0.005378376595064746",
      "0.004984052992150783",
      "0.0026644717964725683",
      "0.0024296549016482125",
      "-0.0015157795289637308",
      "-0.0024701506891734175"
    ],
    [
      "0.004385271146279829",
      "0.00018806640282448785",
      "0.0037015704995488866",
      "0.005404954886841173",
      "0.012212735807067132",
      "0.0006328904846389289",
      "0.0008138442675874401",
      "0.0012242215640577256",
      "0.006401828225744242",
      "-0.00046249426133455695",
      "-0.0005146967104640962",
      "0.00040480809181709407",
      "0.004465061151307778",
      "0.004374240935444913",
      "0.005592786690214448",
      "0.0006446805985100347",
      "-0.0039446536487114684",
      "-0.004709526536171556",
      "-0.0035415419417751948",
      "-0.0006892288088474727",
      "-0.0008606767012384971",
      "-0.0014518500123720927",
      "0.00022806013314382955",
      "0.005103172869234501",
      "0.005890895681482599"
    ],
    [
      "0.012212735806799964",
      "0.004385271146141993",
      "0.00018806640276483453",
      "0.003701570499384439",
      "0.005404954886476086",
      "0.006401828225291086",
      "0.0004048080913084626",
      "0.0043742409351401924",
      "0.0055927866899277276",
      "0.0006328904843837404",
      "0.0008138442671228685",
      "0.0012242215635949153",
      "-0.0004624942614775159",
      "-0.0005146967106273515",
      "0.004465061151052445",
      "0.0035415419421845574",
      "0.0014518500122432886",
      "-0.005103172869201608",
      "-0.005890895681257773",
      "0.0006446805985378789",
      "-0.003944653648648747",
      "-0.0047095265360420895",
      "-0.0006892288085684955",
      "-0.0008606767009114337",
      "0.00022806013324148478"
    ],
    [
      "2.926976379506501e-06",
      "2.6877242628407287e-06",
      "2.657934196297989e-06",
      "3.058357356898288e-06",
      "3.111159583493143e-06",
      "-1.5089411300650288e-06",
      "8.32048663684237e-07",
      "3.9915813462640055e-07",
      "-1.5947813705398407e-06",
      "-1.479992107775951e-06",
      "8.099797433440754e-07",
      "6.17425060913406e-07",
      "-1.4818140557843061e-06",
      "4.1886558602905134e-07",
      "-1.5334310035795267e-06",
      "1.0913527964830992e-06",
      "-1.6683406473830206e-06",
      "1.9971045954117344e-06",
      "-1.3146356843491132e-06",
      "8.903529698696482e-07",
      "-1.7530159568499104e-06",
      "1.8552958241008087e-06",
      "1.1763363815821795e-06",
      "-1.8653823422747771e-06",
      "1.4677593511249655e-06"
    ],
    [
      "1.1706338840362684e-06",
      "1.1559359750398463e-06",
      "1.1803042391853265e-06",
      "1.202956322740446e-06",
      "1.2156071824374259e-06",
      "-1.9263247266834263e-07",
      "1.2209158668403206e-07",
      "8.209982682052776e-08",
      "-1.8079938509434703e-07",
      "-1.8665160471814197e-07",
      "1.0746205885461457e-07",
      "1.1341117107707376e-07",
      "-1.784286278680603e-07",
      "9.148988533903968e-08",
      "-1.712536716961464e-07",
      "1.5617656909820225e-07",
      "-2.4797728437450966e-07",
      "2.4650767928910346e-07",
      "-1.9990722336216988e-07",
      "1.697994638591868e-07",
      "-2.4459457272543375e-07",
      "2.53879539553179e-07",
      "1.9415040433003496e-07",
      "-2.5077890026935685e-07",
      "2.1535947260046775e-07"
    ],
    [
      "1.2109420554617851e-06",
      "1.2573359888573573e-06",
      "1.3250576931554837e-06",
      "1.307454156018238e-06",
      "1.2658185910977078e-06",
      "-1.575847834377509e-07",
      "1.3189444461798044e-07",
      "1.0925265278738828e-07",
      "-1.7113262434692682e-07",
      "-1.2482610724745734e-07",
      "9.572450576218367e-08",
      "1.4563379076714599e-07",
      "-1.260413549059544e-07",
      "9.843789029700289e-08",
      "-1.5328920440738517e-07",
      "1.734316374001244e-07",
      "-2.2407175292970167e-07",
      "2.507877325642642e-07",
      "-1.9489478404849055e-07",
      "2.540485470862599e-07",
      "-2.16053314554726e-07",
      "2.505162411826505e-07",
      "2.6879664818301035e-07",
      "-2.452691734774186e-07",
      "2.430080280144376e-07"
    ],
    [
      "0.01251224252048831",
      "0.016065924139796912",
      "0.01279919797762885",
      "0.02870554696378398",
      "0.013133945806273634",
      "0.012530292159232622",
      "0.012325407986960883",
      "0.018830350209031024",
      "0.012404003602026653",
      "0.013694655283623337",
      "0.018377838131597206",
      "0.011436582565218536",
      "0.018226701154929897",
      "0.011842672756392732",
      "0.01909637404434966",
      "-0.00622023535059841",
      "-0.0026644717970087032",
      "0.0015157795284291618",
      "0.0024701506887981647",
      "0.003650738580699278",
      "0.010840658319635939",
      "0.008938302896151258",
      "0.005378376595767535",
      "0.004984052992709026",
      "0.0024296549016674697"
    ],
    [
      "0.01313394580613049",
      "0.012512242520129273",
      "0.01606592413672083",
      "0.012799197979201623",
      "0.02870554696441001",
      "0.012404003600926422",
      "0.01143658256325365",
      "0.011842672756200249",
      "0.0190963740434373",
      "0.012530292156281124",
      "0.0123254079868901",
      "0.01883035020864815",
      "0.01369465528217471",
      "0.018377838129029073",
      "0.01822670115479699",
      "-0.002470150688024712",
      "-0.008938302896190188",
      "-0.0049840529933137265",
      "-0.0024296549021971697",
      "-0.00622023535058576",
      "-0.0026644717990002014",
      "0.0015157795280924923",
      "0.00365073858047103",
      "0.01084065831883531",
      "0.0053783765977787334"
    ],
    [
      "0.005404954886870712",
      "0.012212735806076711",
      "0.004385271145817848",
      "0.00018806640281462315",
      "0.0037015704993993044",
      "0.005592786690036455",
      "0.0012242215641808164",
      "-0.0005146967104952763",
      "0.00446506115121358",
      "0.0064018282252567",
      "0.00040480809170456066",
      "0.004374240934826375",
      "0.0006328904845313062",
      "0.0008138442673846885",
      "-0.00046249426139913837",
      "0.005890895681224666",
      "0.004709526535885841",
      "0.0008606767011900201",
      "-0.00022806013347671935",
      "0.0035415419412309123",
      "0.0014518500122972409",
      "-0.005103172869229586",
      "0.0006446805985175152",
      "-0.003944653648454909",
      "-0.0006892288087575698"
    ],
    [
      "3.111159582200448e-06",
      "2.9269763773971613e-06",
      "2.687724261590934e-06",
      "2.657934194630957e-06",
      "3.0583573548216735e-06",
      "-1.5947813694800394e-06",
      "6.174250605502888e-07",
      "4.188655861041402e-07",
      "-1.5334310021440467e-06",
      "-1.5089411286404213e-06",
      "8.320486626268923e-07",
      "3.991581337542754e-07",
      "-1.479992106497165e-06",
      "8.099797428557846e-07",
      "-1.4818140546769567e-06",
      "1.314635683777001e-06",
      "-1.8552958227947013e-06",
      "1.8653823405368851e-06",
      "-1.4677593503130967e-06",
      "1.0913527954163637e-06",
      "-1.6683406466922295e-06",
      "1.9971045937490604e-06",
      "8.903529691554439e-07",
      "-1.7530159552561474e-06",
      "1.1763363793980445e-06"
    ],
    [
      "1.215607182176254e-06",
      "1.1706338841916568e-06",
      "1.1559359743102644e-06",
      "1.180304239274292e-06",
      "1.2029563228294171e-06",
      "-1.807993844596846e-07",
      "1.1341117097125823e-07",
      "9.148988533223705e-08",
      "-1.7125367152752376e-07",
      "-1.9263247175046986e-07",
      "1.2209158611372493e-07",
      "8.209982652547536e-08",
      "-1.8665160461363655e-07",
      "1.0746205783111354e-07",
      "-1.7842862746453406e-07",
      "1.9990722314341817e-07",
      "-2.5387954057176854e-07",
      "2.507788999424398e-07",
      "-2.1535947254316118e-07",
      "1.5617656929135846e-07",
      "-2.479772843876907e-07",
      "2.465076792025243e-07",
      "1.697994635945317e-07",
      "-2.4459457302597105e-07",
      "1.941504047052257e-07"
    ],
    [
      "1.2658185912119535e-06",
      "1.2109420554244007e-06",
      "1.2573359886840273e-06",
      "1.3250576931791216e-06",
      "1.3074541560325368e-06",
      "-1.7113262448562015e-07",
      "1.4563379043495242e-07",
      "9.843788955089167e-08",
      "-1.5328920452026012e-07",
      "-1.575847834806496e-07",
      "1.31894444762095e-07",
      "1.092526527632374e-07",
      "-1.248261072107289e-07",
      "9.572450570746171e-08",
      "-1.2604135498580738e-07",
      "1.948947841157322e-07",
      "-2.505162410853512e-07",
      "2.452691736044824e-07",
      "-2.4300802792000065e-07",
      "1.73431637291303e-07",
      "-2.240717535725483e-07",
      "2.507877326383742e-07",
      "2.540485470124007e-07",
      "-2.160533145399676e-07",
      "2.6879664815048296e-07"
    ],
    [
      "1.3074541560757058e-06",
      "1.2658185910134911e-06",
      "1.2109420551258523e-06",
      "1.257335988705056e-06",
      "1.325057693292009e-06",
      "-1.5328920447393025e-07",
      "1.092526529032791e-07",
      "9.572450573592672e-08",
      "-1.2604135466151169e-07",
      "-1.7113262447584568e-07",
      "1.4563379084883993e-07",
      "9.843789024623576e-08",
      "-1.5758478345434508e-07",
      "1.318944445948861e-07",
      "-1.2482610731365048e-07",
      "2.430080279031389e-07",
      "-2.5078773264691513e-07",
      "2.160533142772492e-07",
      "-2.6879664844801943e-07",
      "1.948947839130436e-07",
      "-2.505162410845413e-07",
      "2.4526917366366317e-07",
      "1.7343163709165404e-07",
      "-2.240717529731319e-07",
      "2.5404854758838863e-07"
    ],
    [
      "0.028705546964397283",
      "0.013133945806297771",
      "0.012512242521411532",
      "0.01606592413853884",
      "0.012799197979520307",
      "0.019096374043925068",
      "0.018830350209631228",
      "0.01837783812979132",
      "0.018226701155471033",
      "0.012404003601905064",
      "0.011436582564141361",
      "0.011842672756931728",
      "0.012530292157888468",
      "0.012325407987961215",
      "0.01369465528315635",
      "0.002429654901197305",
      "-0.0015157795287688723",
      "-0.010840658320340387",
      "-0.005378376597219929",
      "-0.0024701506881025857",
      "-0.008938302896559447",
      "-0.004984052992651947",
      "-0.006220235351378319",
      "-0.002664471798211571",
      "0.0036507385815800816"
    ],
    [
      "0.003701570499099714",
      "0.005404954886030961",
      "0.012212735803051713",
      "0.0043852711456155505",
      "0.00018806640285859045",
      "0.004465061150684756",
      "0.004374240934107679",
      "0.0008138442675938222",
      "-0.0004624942617022",
      "0.0055927866889965054",
      "0.0012242215644320963",
      "-0.000514696710841701",
      "0.0064018282245575635",
      "0.00040480809114088677",
      "0.0006328904843029955",
      "0.0002280601335080001",
      "0.005103172868393499",
      "0.003944653648148566",
      "0.0006892288086352642",
      "0.005890895679964666",
      "0.004709526535318677",
      "0.0008606767010332539",
      "0.0035415419402884713",
      "0.0014518500124548537",
      "0.000644680598867028"
    ],
    [
      "3.058357354809326e-06",
      "3.1111595813252007e-06",
      "2.9269763772097837e-06",
      "2.687724261072539e-06",
      "2.6579341941614857e-06",
      "-1.53343100173875e-06",
      "3.9915813371241415e-07",
      "8.09979743010952e-07",
      "-1.4818140543631138e-06",
      "-1.5947813691573961e-06",
      "6.174250600064827e-07",
      "4.1886558553076817e-07",
      "-1.5089411283287748e-06",
      "8.320486628800721e-07",
      "-1.4799921064538205e-06",
      "1.4677593500833335e-06",
      "-1.9971045936541237e-06",
      "1.7530159549358935e-06",
      "-1.1763363797848252e-06",
      "1.3146356832726053e-06",
      "-1.8552958219742088e-06",
      "1.8653823400729633e-06",
      "1.0913527953453351e-06",
      "-1.6683406459968101e-06",
      "8.90352968511929e-07"
    ],
    [
      "1.2029563222579634e-06",
      "1.2156071818081388e-06",
      "1.170633883916328e-06",
      "1.1559359747939628e-06",
      "1.1803042387666e-06",
      "-1.712536720861611e-07",
      "8.209982647020597e-08",
      "1.0746205984457879e-07",
      "-1.7842862767217354e-07",
      "-1.8079938686215572e-07",
      "1.1341117120618154e-07",
      "9.148988494634997e-08",
      "-1.9263247145047794e-07",
      "1.220915843478026e-07",
      "-1.8665160480764103e-07",
      "2.1535947231053324e-07",
      "-2.465076813671958e-07",
      "2.44594573879111e-07",
      "-1.9415040644506128e-07",
      "1.9990722336468668e-07",
      "-2.538795426407854e-07",
      "2.507789002628454e-07",
      "1.5617656897912589e-07",
      "-2.4797728460411525e-07",
      "1.697994647923824e-07"
    ],
    [
      "1.1803042392875622e-06",
      "1.2029563227087712e-06",
      "1.2156071821971417e-06",
      "1.1706338839934282e-06",
      "1.1559359742150143e-06",
      "-1.7842862996938394e-07",
      "9.14898853382892e-08",
      "1.220915864463939e-07",
      "-1.8665160463607843e-07",
      "-1.7125367067735163e-07",
      "8.20998264704488e-08",
      "1.0746205826255651e-07",
      "-1.8079938331430332e-07",
      "1.1341117097682347e-07",
      "-1.9263247166951325e-07",
      "1.941504046763003e-07",
      "-2.5077890043359765e-07",
      "2.4797728389342957e-07",
      "-1.69799463586456e-07",
      "2.1535947232745125e-07",
      "-2.4650767928134236e-07",
      "2.4459457306134585e-07",
      "1.9990722309517358e-07",
      "-2.538795406059269e-07",
      "1.5617656909578596e-07"
    ],
    [
      "1.3250576933697665e-06",
      "1.3074541561260306e-06",
      "1.265818590855869e-06",
      "1.2109420553573908e-06",
      "1.2573359888211935e-06",
      "-1.2604135501362161e-07",
      "9.843789026978367e-08",
      "1.318944445666043e-07",
      "-1.2482610739756415e-07",
      "-1.5328920464000061e-07",
      "1.0925265291965607e-07",
      "9.572450587770578e-08",
      "-1.711326245024354e-07",
      "1.456337911170009e-07",
      "-1.5758478357194714e-07",
      "2.6879664868657557e-07",
      "-2.4526917321384246e-07",
      "2.240717530495957e-07",
      "-2.5404854701498586e-07",
      "2.4300802776572365e-07",
      "-2.507877327078944e-07",
      "2.1605331459686723e-07",
      "1.948947841657805e-07",
      "-2.5051624101715064e-07",
      "1.734316371914163e-07"
    ],
    [
      "0.012799197978641626",
      "0.028705546964208465",
      "0.013133945804872343",
      "0.012512242521482402",
      "0.016065924139473258",
      "0.01822670115548195",
      "0.011842672756306096",
      "0.012325407987986094",
      "0.01369465528321069",
      "0.01909637404303914",
      "0.018830350209665538",
      "0.018377838130755195",
      "0.0124040036013731",
      "0.011436582564095604",
      "0.012530292159022786",
      "0.005378376595488972",
      "0.004984052991603965",
      "0.0026644717965451964",
      "-0.0036507385821391695",
      "0.002429654901275228",
      "-0.0015157795293772992",
      "-0.010840658320228822",
      "-0.0024701506887372447",
      "-0.00893830289605383",
      "-0.006220235350817789"
    ],
    [
      "0.0001880664028049811",
      "0.0037015704991515104",
      "0.005404954885563424",
      "0.012212735804018581",
      "0.004385271145691837",
      "-0.00046249426133467995",
      "-0.0005146967103710035",
      "0.00040480809164511017",
      "0.0006328904845163298",
      "0.004465061150523695",
      "0.004374240934656185",
      "0.0008138442675064545",
      "0.005592786689330054",
      "0.0012242215642367614",
      "0.006401828224536088",
      "-0.0006892288087419905",
      "-0.0008606767010983186",
      "-0.0014518500121474688",
      "-0.0006446805984821103",
      "0.00022806013346849592",
      "0.005103172868332804",
      "0.003944653648233446",
      "0.005890895679601333",
      "0.0047095265352004225",
      "0.0035415419410579764"
    ],
    [
      "2.657934200810805e-06",
      "3.0583573620029747e-06",
      "3.1111595894917676e-06",
      "2.926976384346427e-06",
      "2.6877242670569513e-06",
      "-1.4818140597489465e-06",
      "4.188655867027635e-07",
      "8.320486659894744e-07",
      "-1.4799921118432186e-06",
      "-1.5334310076169233e-06",
      "3.991581346805844e-07",
      "8.099797454172815e-07",
      "-1.5947813751161037e-06",
      "6.174250627171062e-07",
      "-1.508941134111177e-06",
      "1.1763363835840225e-06",
      "-1.8653823473352054e-06",
      "1.6683406519193778e-06",
      "-8.903529716817755e-07",
      "1.467759355352221e-06",
      "-1.997104600762914e-06",
      "1.7530159611831969e-06",
      "1.3146356880006126e-06",
      "-1.8552958285387165e-06",
      "1.0913527985126158e-06"
    ],
    [
      "1.2093338089762883e-06",
      "1.208930770662956e-06",
      "1.2331603088442351e-06",
      "1.2227069639140124e-06",
      "1.21448851609536e-06",
      "-2.5584503646403e-07",
      "1.2162531758911628e-07",
      "1.1694974223252512e-07",
      "-2.537156479044684e-07",
      "-2.5437128150601135e-07",
      "9.986757677138621e-08",
      "1.2259471768032736e-07",
      "-2.549075827694902e-07",
      "1.0836180173514477e-07",
      "-2.581564008365492e-07",
      "2.0036605892651291e-07",
      "-3.1832822020808415e-07",
      "3.1583945579839513e-07",
      "-2.093062157412943e-07",
      "2.1857957531796548e-07",
      "-3.176677886172919e-07",
      "3.100775002698794e-07",
      "2.2909134238374996e-07",
      "-3.247386483364049e-07",
      "2.1180557908385295e-07"
    ],
    [
      "1.01707443530659e-06",
      "1.0225826162320487e-06",
      "1.0310361260735328e-06",
      "1.0200546373280358e-06",
      "1.019692787259828e-06",
      "-1.0983382204182375e-07",
      "5.431991613998187e-08",
      "5.564178282213144e-08",
      "-1.0792208920028381e-07",
      "-1.0682980254582873e-07",
      "4.676919296532113e-08",
      "5.8391888407259134e-08",
      "-1.0748727675754177e-07",
      "5.5384634753005095e-08",
      "-1.0884774087191161e-07",
      "9.533060418982241e-08",
      "-1.4185930598280631e-07",
      "1.3799684829107784e-07",
      "-9.740469269484094e-08",
      "1.0764904895137092e-07",
      "-1.398214248408955e-07",
      "1.3967687710094676e-07",
      "1.0448428348258891e-07",
      "-1.4315570502719275e-07",
      "9.707528323684986e-08"
    ],
    [
      "1.0769017965872498e-06",
      "1.0881706358209106e-06",
      "1.0683984510542713e-06",
      "1.0616157939133668e-06",
      "1.0667789421005154e-06",
      "-1.1382121415146591e-07",
      "5.680479411453656e-08",
      "7.088168273927877e-08",
      "-1.1234079075591397e-07",
      "-1.1654138556795757e-07",
      "6.989995809758741e-08",
      "6.461186262864669e-08",
      "-1.1641527093061993e-07",
      "7.412935280011043e-08",
      "-1.1174746722026833e-07",
      "1.3728065937836343e-07",
      "-1.6111013660131317e-07",
      "1.5457594918093176e-07",
      "-1.2262121492124312e-07",
      "1.3292224885922946e-07",
      "-1.6288303236504526e-07",
      "1.6162279703470632e-07",
      "1.1374536577442873e-07",
      "-1.5553397595801481e-07",
      "1.1924238605647833e-07"
    ],
    [
      "0.001883931131942387",
      "0.005211913009286588",
      "0.0003642880680602357",
      "0.000340270347551387",
      "0.002187534384747456",
      "-0.0007515145765574191",
      "0.00034141293063897406",
      "1.574244324802731e-05",
      "-7.187984210999184e-05",
      "0.0010779472058218503",
      "-0.001292213211779845",
      "-0.0032437683206602863",
      "-0.00031591162110905757",
      "-0.0008222423906667567",
      "0.0008574751937378633",
      "-0.003035747356416726",
      "-0.0007518739316644403",
      "0.0007978363352883401",
      "0.002024171374406929",
      "0.0008518535417798181",
      "-0.00029441985514063276",
      "-0.0009241264567918648",
      "0.00015102918239241322",
      "0.00033809169552493794",
      "4.77182392762072e-05"
    ],
    [
      "1.7978807336466985e-06",
      "2.174242062636954e-06",
      "1.6740385581651112e-06",
      "2.5864184980794986e-06",
      "2.80210263807906e-06",
      "-7.825886045225735e-07",
      "3.890066195154061e-07",
      "-8.47127416389968e-08",
      "-8.01203363705077e-07",
      "-6.459106931267321e-07",
      "8.773966916926173e-07",
      "7.495320681294618e-07",
      "-6.455009570387424e-07",
      "7.169838575428881e-08",
      "-3.181154187501015e-07",
      "4.7118271403341753e-07",
      "-6.270787041991642e-07",
      "8.962160178376023e-07",
      "-7.219712784249295e-07",
      "4.231811410095994e-07",
      "-9.65577313028092e-07",
      "1.2431959889820937e-06",
      "5.342428137391616e-07",
      "-8.276929658700227e-07",
      "1.5119200289239032e-06"
    ],
    [
      "2.802102637326333e-06",
      "1.7978807332905643e-06",
      "2.174242061745645e-06",
      "1.6740385579708941e-06",
      "2.5864184974080446e-06",
      "-8.012033630664591e-07",
      "7.495320677027746e-07",
      "7.169838574974641e-08",
      "-3.1811541847934764e-07",
      "-7.82588604067789e-07",
      "3.8900661945943483e-07",
      "-8.471274143326099e-08",
      "-6.459106926335824e-07",
      "8.773966913066011e-07",
      "-6.455009564964063e-07",
      "7.219712779923573e-07",
      "-1.243195988507439e-06",
      "8.276929654501476e-07",
      "-1.5119200281723563e-06",
      "4.7118271345764545e-07",
      "-6.270787039246673e-07",
      "8.962160173338693e-07",
      "4.2318114067407963e-07",
      "-9.65577312365715e-07",
      "5.342428137585354e-07"
    ],
    [
      "1.2144885140071882e-06",
      "1.2093338086651644e-06",
      "1.208930768755837e-06",
      "1.2331603030519051e-06",
      "1.2227069598591117e-06",
      "-2.537156583782087e-07",
      "1.2259471811948035e-07",
      "1.0836182394219884e-07",
      "-2.581564018320393e-07",
      "-2.5584505063723405e-07",
      "1.2162532199227973e-07",
      "1.1694973398724532e-07",
      "-2.5437126895633097e-07",
      "9.986758168119433e-08",
      "-2.549075813836678e-07",
      "2.093062161284678e-07",
      "-3.100774952709853e-07",
      "3.2473864617960306e-07",
      "-2.1180557373203975e-07",
      "2.0036605768279313e-07",
      "-3.1832821537761174e-07",
      "3.1583945370875696e-07",
      "2.185795812189908e-07",
      "-3.176677928735084e-07",
      "2.290913477724894e-07"
    ],
    [
      "1.0196927957648946e-06",
      "1.0170744492303308e-06",
      "1.0225826181029499e-06",
      "1.031036144317587e-06",
      "1.0200546507449428e-06",
      "-1.0792205394878525e-07",
      "5.839191828408588e-08",
      "5.5384631663307015e-08",
      "-1.0884773200181795e-07",
      "-1.0983382998452109e-07",
      "5.4319908872316586e-08",
      "5.5641785694790995e-08",
      "-1.0682978773870926e-07",
      "4.676919635448232e-08",
      "-1.0748729551791104e-07",
      "9.740470199614737e-08",
      "-1.3967686659155042e-07",
      "1.4315569683714603e-07",
      "-9.707530276493534e-08",
      "9.533062017969388e-08",
      "-1.4185930835345801e-07",
      "1.3799684310956025e-07",
      "1.0764906378677887e-07",
      "-1.3982140619351077e-07",
      "1.0448425978782064e-07"
    ],
    [
      "1.0667789434672317e-06",
      "1.0769017979493372e-06",
      "1.0881706366787777e-06",
      "1.0683984512031911e-06",
      "1.0616157954417592e-06",
      "-1.1234079208953972e-07",
      "6.461186164317551e-08",
      "7.412935303484153e-08",
      "-1.1174746615071998e-07",
      "-1.138212141270023e-07",
      "5.6804794993532714e-08",
      "7.088168430573455e-08",
      "-1.16541385792627e-07",
      "6.989995890598372e-08",
      "-1.164152715186984e-07",
      "1.2262121354514485e-07",
      "-1.6162279694561442e-07",
      "1.5553397412054923e-07",
      "-1.192423862278598e-07",
      "1.372806612970141e-07",
      "-1.61110136867602e-07",
      "1.545759484014501e-07",
      "1.3292224754087374e-07",
      "-1.6288303242680346e-07",
      "1.1374536568184604e-07"
    ],
    [
      "0.0021875343842203544",
      "0.0018839311321731647",
      "0.005211913010065273",
      "0.0003642880682667393",
      "0.0003402703475407623",
      "-7.187984227778351e-05",
      "-0.0032437683205339576",
      "-0.0008222423907276474",
      "0.0008574751936084198",
      "-0.000751514576331933",
      "0.0003414129309873195",
      "1.5742443373299063e-05",
      "0.0010779472060409234",
      "-0.0012922132119310027",
      "-0.0003159116211243015",
      "-0.0020241713742827497",
      "0.0009241264566724294",
      "-0.00033809169576546716",
      "-4.771823947721508e-05",
      "-0.0030357473569107927",
      "-0.0007518739318211343",
      "0.0007978363353215965",
      "0.0008518535423016622",
      "-0.0002944198548163133",
      "0.00015102918257904336"
    ],
    [
      "0.00034027034728526694",
      "0.0021875343835520886",
      "0.001883931132157816",
      "0.005211913011938861",
      "0.00036428806840468555",
      "0.0008574751931816083",
      "1.5742442799762734e-05",
      "-0.0012922132114893564",
      "-0.0003159116211749598",
      "-7.187984249661706e-05",
      "-0.0032437683205821565",
      "-0.0008222423908036509",
      "-0.0007515145762614545",
      "0.0003414129310399312",
      "0.0010779472065102953",
      "4.771823893757948e-05",
      "-0.0007978363350297879",
      "0.0002944198555918214",
      "-0.00015102918232274843",
      "-0.0020241713739550977",
      "0.0009241264568480408",
      "-0.00033809169567345965",
      "-0.003035747357494216",
      "-0.0007518739319665729",
      "0.0008518535425281792"
    ],
    [
      "2.586418497523834e-06",
      "2.80210263731763e-06",
      "1.7978807329090173e-06",
      "2.174242061879799e-06",
      "1.674038558083243e-06",
      "-3.181154184072143e-07",
      "-8.471274123816367e-08",
      "8.773966911922783e-07",
      "-6.455009565312897e-07",
      "-8.012033629420747e-07",
      "7.495320679465182e-07",
      "7.169838553640276e-08",
      "-7.825886039919855e-07",
      "3.890066193890934e-07",
      "-6.459106926300711e-07",
      "1.5119200282371575e-06",
      "-8.962160172090495e-07",
      "9.655773123622703e-07",
      "-5.342428139976007e-07",
      "7.21971277624732e-07",
      "-1.2431959883683802e-06",
      "8.276929655543019e-07",
      "4.7118271333315384e-07",
      "-6.27078703810677e-07",
      "4.2318114080649126e-07"
    ],
    [
      "1.2227069569249576e-06",
      "1.2144885140863264e-06",
      "1.209333804252453e-06",
      "1.2089307712555809e-06",
      "1.2331603081340687e-06",
      "-2.581564109884792e-07",
      "1.1694974267827643e-07",
      "9.986758092878954e-08",
      "-2.5490758363669976e-07",
      "-2.537156707519969e-07",
      "1.2259471313008484e-07",
      "1.0836180805066927e-07",
      "-2.5584504702051957e-07",
      "1.2162531776093815e-07",
      "-2.5437126961009053e-07",
      "2.1180557584340932e-07",
      "-3.1583945585096613e-07",
      "3.176677956907659e-07",
      "-2.2909134420826147e-07",
      "2.093062194561443e-07",
      "-3.1007749658457783e-07",
      "3.247386477668783e-07",
      "2.003660620801587e-07",
      "-3.183282147691568e-07",
      "2.1857957362271753e-07"
    ],
    [
      "1.0200546532108683e-06",
      "1.0196927923793304e-06",
      "1.0170744432326117e-06",
      "1.0225826173988016e-06",
      "1.0310361243396485e-06",
      "-1.0884774196483578e-07",
      "5.564179012704269e-08",
      "4.676919126442794e-08",
      "-1.0748727976259051e-07",
      "-1.0792206905589554e-07",
      "5.839190446160603e-08",
      "5.538463652000428e-08",
      "-1.0983382837369777e-07",
      "5.4319920008572166e-08",
      "-1.068297955294673e-07",
      "9.707530531390441e-08",
      "-1.3799685362561855e-07",
      "1.3982141219461747e-07",
      "-1.0448426418337741e-07",
      "9.740469132503289e-08",
      "-1.3967687255584652e-07",
      "1.4315570623179216e-07",
      "9.533060485877436e-08",
      "-1.418593098117439e-07",
      "1.0764905893653525e-07"
    ],
    [
      "1.0616157952259256e-06",
      "1.0667789443257267e-06",
      "1.0769017949225908e-06",
      "1.0881706383154328e-06",
      "1.0683984509671931e-06",
      "-1.1174746593084991e-07",
      "7.088168533079257e-08",
      "6.989995765660614e-08",
      "-1.1641527453450482e-07",
      "-1.1234078968318104e-07",
      "6.461187053840675e-08",
      "7.412935285992898e-08",
      "-1.1382121232916727e-07",
      "5.680479409842625e-08",
      "-1.1654138563430404e-07",
      "1.1924238644327397e-07",
      "-1.5457595180488115e-07",
      "1.6288303462376418e-07",
      "-1.1374536463509984e-07",
      "1.226212129739493e-07",
      "-1.6162279829295513e-07",
      "1.5553397813174943e-07",
      "1.372806618870816e-07",
      "-1.6111013659660766e-07",
      "1.3292225284234723e-07"
    ],
    [
      "1.068398448929623e-06",
      "1.0616157965056594e-06",
      "1.0667789423694308e-06",
      "1.0769017979065868e-06",
      "1.0881706374109451e-06",
      "-1.1641527068867204e-07",
      "7.412935274129329e-08",
      "5.680479410118001e-08",
      "-1.1654138773241668e-07",
      "-1.1174746703161649e-07",
      "7.088168416904784e-08",
      "6.989995997597945e-08",
      "-1.1234079032603399e-07",
      "6.461186374237062e-08",
      "-1.1382121599319091e-07",
      "1.1374536798586604e-07",
      "-1.5553397405958e-07",
      "1.6111013681722115e-07",
      "-1.3292224736283794e-07",
      "1.1924238201154396e-07",
      "-1.545759508047834e-07",
      "1.628830325721468e-07",
      "1.226212130262861e-07",
      "-1.6162279418566135e-07",
      "1.3728066065716681e-07"
    ],
    [
      "0.00036428806811974833",
      "0.0003402703471284569",
      "0.0021875343843363562",
      "0.0018839311319012344",
      "0.005211913011004368",
      "-0.00031591162092952296",
      "-0.0008222423906207551",
      "0.00034141293078354635",
      "0.0010779472059713694",
      "0.0008574751931236484",
      "1.5742443157114835e-05",
      "-0.0012922132111653692",
      "-7.187984219981757e-05",
      "-0.003243768320868434",
      "-0.0007515145766106006",
      "0.00015102918233037414",
      "0.0003380916956157597",
      "0.0007518739316648153",
      "-0.0008518535421416677",
      "4.771823919493225e-05",
      "-0.0007978363347837793",
      "0.00029441985511100964",
      "-0.002024171374193209",
      "0.0009241264569475096",
      "-0.003035747356903671"
    ],
    [
      "1.6740385581595332e-06",
      "2.586418498170219e-06",
      "2.802102637744789e-06",
      "1.7978807334030435e-06",
      "2.174242062481195e-06",
      "-6.455009568717187e-07",
      "7.169838558173248e-08",
      "3.890066196011721e-07",
      "-6.459106930163317e-07",
      "-3.181154190041626e-07",
      "-8.471274118326585e-08",
      "8.773966914230552e-07",
      "-8.0120336352609e-07",
      "7.495320683172878e-07",
      "-7.825886044395432e-07",
      "5.342428140377364e-07",
      "-8.276929660356252e-07",
      "6.27078704107589e-07",
      "-4.231811410339135e-07",
      "1.5119200286558768e-06",
      "-8.962160177446251e-07",
      "9.655773130715979e-07",
      "7.219712778057057e-07",
      "-1.243195989043522e-06",
      "4.711827137806471e-07"
    ],
    [
      "1.2331603070933877e-06",
      "1.2227069566538317e-06",
      "1.2144885145338273e-06",
      "1.209333808081144e-06",
      "1.2089307647200775e-06",
      "-2.5490758132125573e-07",
      "1.0836180984677903e-07",
      "1.216253248741594e-07",
      "-2.543712696276508e-07",
      "-2.5815640609801343e-07",
      "1.1694974193657961e-07",
      "9.986758104269497e-08",
      "-2.5371565688270605e-07",
      "1.225947191952428e-07",
      "-2.558450505090665e-07",
      "2.2909134406806804e-07",
      "-3.247386446364009e-07",
      "3.1832821516267294e-07",
      "-2.1857957830154166e-07",
      "2.118055772869405e-07",
      "-3.1583945256618093e-07",
      "3.1766779023981736e-07",
      "2.0930621815408607e-07",
      "-3.1007748954095344e-07",
      "2.0036605943913527e-07"
    ],
    [
      "1.0310361278588578e-06",
      "1.020054655434048e-06",
      "1.0196927909636273e-06",
      "1.0170744438461039e-06",
      "1.0225826171752699e-06",
      "-1.074872816037634e-07",
      "5.538463368944656e-08",
      "5.4319922873570504e-08",
      "-1.0682979615151475e-07",
      "-1.0884774076293602e-07",
      "5.564178951633636e-08",
      "4.67691949603605e-08",
      "-1.0792207137186771e-07",
      "5.839190429090022e-08",
      "-1.0983383349999234e-07",
      "1.0448426234474178e-07",
      "-1.43155706762403e-07",
      "1.4185930946815925e-07",
      "-1.07649057283194e-07",
      "9.707530753828658e-08",
      "-1.3799685154089166e-07",
      "1.3982141229880348e-07",
      "9.740469272080602e-08",
      "-1.396768764784779e-07",
      "9.533059919922707e-08"
    ],
    [
      "1.0225826179476333e-06",
      "1.031036126737584e-06",
      "1.0200546527848794e-06",
      "1.019692791730358e-06",
      "1.0170744409521544e-06",
      "-1.0682979595071843e-07",
      "4.676918634828487e-08",
      "5.8391906608745567e-08",
      "-1.0983383088929933e-07",
      "-1.0748728173509277e-07",
      "5.538463728105771e-08",
      "5.431992015544864e-08",
      "-1.0884773789426956e-07",
      "5.564178989206833e-08",
      "-1.0792206523666462e-07",
      "1.0764906457953049e-07",
      "-1.398214177316583e-07",
      "1.3967687476825804e-07",
      "-9.533060638444222e-08",
      "1.0448426214212948e-07",
      "-1.4315571574197986e-07",
      "1.418593088597339e-07",
      "9.707530612075497e-08",
      "-1.3799684874300057e-07",
      "9.74046908628822e-08"
    ],
    [
      "1.0881706374423002e-06",
      "1.0683984483519999e-06",
      "1.061615794461686e-06",
      "1.0667789424608206e-06",
      "1.076901797880656e-06",
      "-1.165413864069291e-07",
      "6.989995772672472e-08",
      "6.461186290985128e-08",
      "-1.1382121705665445e-07",
      "-1.1641527245138997e-07",
      "7.412935082214688e-08",
      "5.6804794087967765e-08",
      "-1.1174747083159813e-07",
      "7.088168392592544e-08",
      "-1.1234078936156693e-07",
      "1.3292224760656262e-07",
      "-1.6288303269771173e-07",
      "1.616228000442306e-07",
      "-1.3728066043928924e-07",
      "1.1374536384085833e-07",
      "-1.5553397330738866e-07",
      "1.6111013625710545e-07",
      "1.19242386423251e-07",
      "-1.5457595171742108e-07",
      "1.2262121403223133e-07"
    ],
    [
      "0.005211913009639492",
      "0.0003642880680430865",
      "0.00034027034732584055",
      "0.0021875343848363044",
      "0.0018839311322878685",
      "0.0010779472057514366",
      "-0.0012922132115046835",
      "-0.0032437683210181758",
      "-0.0007515145762236934",
      "-0.00031591162092541194",
      "-0.0008222423905651391",
      "0.00034141293083973285",
      "0.0008574751934602605",
      "1.574244343290968e-05",
      "-7.187984200761959e-05",
      "0.0008518535418921908",
      "-0.00029441985456414344",
      "-0.0009241264562059754",
      "0.0030357473569067586",
      "0.00015102918248849912",
      "0.0003380916957643759",
      "0.0007518739316360296",
      "4.77182394174327e-05",
      "-0.0007978363350924228",
      "-0.0020241713746393893"
    ],
    [
      "2.174242062026599e-06",
      "1.6740385581481066e-06",
      "2.5864184969660602e-06",
      "2.8021026368473947e-06",
      "1.7978807334598282e-06",
      "-6.45910692452105e-07",
      "8.773966910810467e-07",
      "7.495320680564184e-07",
      "-7.82588604095178e-07",
      "-6.45500956606809e-07",
      "7.16983860349163e-08",
      "3.8900661942782917e-07",
      "-3.1811541869888963e-07",
      "-8.471274136194463e-08",
      "-8.012033630851584e-07",
      "4.2318114099407497e-07",
      "-9.655773126610599e-07",
      "1.2431959886327474e-06",
      "-4.711827137413053e-07",
      "5.342428137088279e-07",
      "-8.27692965278696e-07",
      "6.270787037688993e-07",
      "1.5119200280549484e-06",
      "-8.962160172947026e-07",
      "7.219712776636655e-07"
    ],
    [
      "1.2089307713186137e-06",
      "1.2331603098680034e-06",
      "1.2227069569668826e-06",
      "1.2144885140926148e-06",
      "1.2093338102770436e-06",
      "-2.543712686579784e-07",
      "9.98675849280006e-08",
      "1.2259471860780734e-07",
      "-2.5584505364872936e-07",
      "-2.5490758119235987e-07",
      "1.0836181045103148e-07",
      "1.216253205326232e-07",
      "-2.581564061645648e-07",
      "1.1694974362172105e-07",
      "-2.5371565788868023e-07",
      "2.1857957514874892e-07",
      "-3.1766778934408526e-07",
      "3.1007749795868857e-07",
      "-2.003660582941286e-07",
      "2.2909133941994118e-07",
      "-3.247386508859777e-07",
      "3.1832821634750316e-07",
      "2.1180557919281447e-07",
      "-3.158394533301645e-07",
      "2.093062177780461e-07"
    ],
    [
      "1.142949722436644e-06",
      "1.1324949422314e-06",
      "1.1320049316130675e-06",
      "1.1317949157852425e-06",
      "1.155939919919954e-06",
      "-1.6561446381552748e-07",
      "9.176198744656618e-08",
      "7.317499327152666e-08",
      "-1.5429510209730854e-07",
      "-1.698543097591424e-07",
      "9.436315656608307e-08",
      "8.286412755340477e-08",
      "-1.711900678593969e-07",
      "9.532541794333966e-08",
      "-1.5972130134575743e-07",
      "1.5931329646373437e-07",
      "-2.2134966138438948e-07",
      "2.1263851721600703e-07",
      "-1.8067619381408946e-07",
      "1.578104501490672e-07",
      "-2.1824700346694514e-07",
      "2.2124162463930876e-07",
      "1.5089352082487997e-07",
      "-2.2209060773635645e-07",
      "1.704166877931433e-07"
    ],
    [
      "1.0763526651040958e-06",
      "1.0747397247126522e-06",
      "1.0708329414103902e-06",
      "1.0660243225599067e-06",
      "1.0827034247349867e-06",
      "-1.236984666380648e-07",
      "6.77531401202232e-08",
      "6.259245563078041e-08",
      "-1.1393977332030172e-07",
      "-1.275242864051451e-07",
      "7.151354098084519e-08",
      "6.685144224903725e-08",
      "-1.2694237181303397e-07",
      "7.649965396989714e-08",
      "-1.1694585871610869e-07",
      "1.2610178426764257e-07",
      "-1.7061167018812116e-07",
      "1.5865905508179795e-07",
      "-1.353885604939284e-07",
      "1.2706790301827161e-07",
      "-1.6852277449763128e-07",
      "1.6797134178860505e-07",
      "1.1647830059102299e-07",
      "-1.6685893582017787e-07",
      "1.2825964654183676e-07"
    ],
    [
      "1.0913501496039908e-06",
      "1.1132093127098156e-06",
      "1.1164429048296722e-06",
      "1.099396493423881e-06",
      "1.0966970485151116e-06",
      "-1.3878597953465354e-07",
      "6.93531749756341e-08",
      "8.177520309627399e-08",
      "-1.3676296720191379e-07",
      "-1.424652070900577e-07",
      "6.78912445572953e-08",
      "8.533339406803408e-08",
      "-1.492559514438872e-07",
      "8.153983090470103e-08",
      "-1.4317912605837414e-07",
      "1.4128810894254182e-07",
      "-1.913660309879576e-07",
      "1.8261178131755791e-07",
      "-1.3395951415341215e-07",
      "1.603138537203242e-07",
      "-1.9769429304320096e-07",
      "1.8781147322109178e-07",
      "1.4467621578050182e-07",
      "-1.9631142350888778e-07",
      "1.3859139174520878e-07"
    ],
    [
      "1.1179290966571964e-06",
      "1.1613989921055652e-06",
      "1.1520905106560501e-06",
      "1.1233433139850824e-06",
      "1.1175109449645238e-06",
      "-1.3474102337441673e-07",
      "6.780707501420507e-08",
      "9.549002541058407e-08",
      "-1.3763661897577814e-07",
      "-1.378558068799764e-07",
      "7.05425786657873e-08",
      "1.0031206081226234e-07",
      "-1.535563202318823e-07",
      "9.171913567977981e-08",
      "-1.4764742850395974e-07",
      "1.634844913075767e-07",
      "-1.9532954238346235e-07",
      "1.8865690487218156e-07",
      "-1.3640689266503015e-07",
      "1.893889929074626e-07",
      "-2.106186150446606e-07",
      "1.9475999926089422e-07",
      "1.5586385172333346e-07",
      "-2.09266222155839e-07",
      "1.4728458917851588e-07"
    ],
    [
      "1.182251479140728e-06",
      "1.3309290889283929e-06",
      "1.2604160065991473e-06",
      "1.1774023363042904e-06",
      "1.1541887093221215e-06",
      "-7.878526294893495e-08",
      "4.1075284602340455e-08",
      "1.2785328953371153e-07",
      "-1.1922497695690826e-07",
      "-8.683239852881174e-08",
      "8.322564510651248e-08",
      "1.4265261537166136e-07",
      "-1.491551605352318e-07",
      "1.1296850086481452e-07",
      "-1.3732065082747995e-07",
      "2.3781656962219585e-07",
      "-1.5819647403189346e-07",
      "1.8564155226528458e-07",
      "-1.260169497527991e-07",
      "2.905653616097253e-07",
      "-2.2701612281906158e-07",
      "1.9144472054882906e-07",
      "1.761495068547812e-07",
      "-2.2505307861914637e-07",
      "1.5785714390409488e-07"
    ],
    [
      "1.4161160611713516e-06",
      "1.5651982749818486e-06",
      "1.4680495698462125e-06",
      "1.3892652476219498e-06",
      "1.3419852367974348e-06",
      "-1.121777938357311e-07",
      "1.1415714135535138e-07",
      "2.057215238774456e-07",
      "-1.5514771368586108e-07",
      "-1.2213641978898754e-07",
      "1.7462628250425153e-07",
      "1.7476175125032604e-07",
      "-1.316696636146392e-07",
      "1.7442509501938454e-07",
      "-1.441992225923796e-07",
      "3.5392460528592297e-07",
      "-2.53813670912836e-07",
      "2.870293000715318e-07",
      "-2.2602649653761116e-07",
      "3.8711233356968214e-07",
      "-2.8843496810397993e-07",
      "2.855989052808875e-07",
      "2.6614531183366245e-07",
      "-2.687471808393891e-07",
      "2.476946540535957e-07"
    ],
    [
      "0.0005433001642276908",
      "0.019519806478980453",
      "0.010256694922809551",
      "0.007065596252784646",
      "0.023154562166301056",
      "0.0017205890067451721",
      "0.0023463607554333275",
      "2.9877538978843143e-05",
      "0.0034712566614541643",
      "0.008196287802467363",
      "0.010049454240877229",
      "0.0143775398833408",
      "0.0006345448501171281",
      "0.015285800989670383",
      "0.002533311897561206",
      "0.002752043400486425",
      "0.0001417490405120825",
      "0.0019520953052596822",
      "0.0006466474076995655",
      "-0.011525088957324537",
      "0.006071592817215586",
      "-0.01565433920155466",
      "0.00848624566796869",
      "0.0019206517429474423",
      "-0.012533109427100668"
    ],
    [
      "0.0010660597869570298",
      "5.99469163191078e-05",
      "9.330897914445147e-05",
      "0.0007092052207260972",
      "0.0022848431870518674",
      "8.927681054499515e-05",
      "9.695556640586314e-05",
      "-0.00023255699726152136",
      "0.0007526125969609058",
      "6.600546471077855e-05",
      "0.0001582724978138285",
      "0.00035280298852244493",
      "0.00020573617892080735",
      "0.0004405327405770704",
      "0.0009031205069618306",
      "-0.00022136397725688214",
      "-0.0002937305953088426",
      "-0.0008301426200371706",
      "-0.0013630543311574932",
      "-5.374767835886455e-06",
      "-0.00012325755518639316",
      "4.326682852186756e-05",
      "-0.0001353114893971813",
      "8.42731519051248e-05",
      "0.000891572979172203"
    ],
    [
      "1.482801424245369e-06",
      "1.3904160015591635e-06",
      "1.3486909435873036e-06",
      "1.4633138034248743e-06",
      "1.6806244568005599e-06",
      "-3.0461600870477367e-07",
      "1.9778891374039356e-07",
      "5.371005523072136e-08",
      "-2.177599777251942e-07",
      "-3.0093364949416546e-07",
      "2.57961669762128e-07",
      "1.8423640018693636e-07",
      "-2.691421223575235e-07",
      "1.9737150831731923e-07",
      "-1.6354140208568034e-07",
      "2.6540242335508646e-07",
      "-4.0390782704253e-07",
      "3.2479705106480924e-07",
      "-4.7323415322991157e-07",
      "2.449687111558711e-07",
      "-3.835764473582936e-07",
      "4.399523546395651e-07",
      "2.3876557122364946e-07",
      "-3.6540614483253087e-07",
      "4.549291859382829e-07"
    ],
    [
      "1.3973408985477852e-06",
      "1.3268875878860398e-06",
      "1.334831063040662e-06",
      "1.3186115419371755e-06",
      "1.4380745197554982e-06",
      "-3.3874349126027526e-07",
      "1.9045597628207826e-07",
      "8.87961370597531e-08",
      "-2.895897890671827e-07",
      "-3.2353575845264034e-07",
      "1.844911866428057e-07",
      "1.2639425947010908e-07",
      "-3.085069753024591e-07",
      "1.922322434228621e-07",
      "-2.8994168795960023e-07",
      "2.663713905055011e-07",
      "-4.2031944210899475e-07",
      "3.9243247110726316e-07",
      "-3.764137341841588e-07",
      "2.5842233981857716e-07",
      "-3.709224911003405e-07",
      "4.295750345361403e-07",
      "2.3886405762497247e-07",
      "-4.0671721198743673e-07",
      "3.0880387858532666e-07"
    ],
    [
      "1.3348310629236008e-06",
      "1.3186115416858131e-06",
      "1.4380745195637157e-06",
      "1.3973408982699537e-06",
      "1.3268875879445194e-06",
      "-3.085069752984868e-07",
      "1.9223224330475084e-07",
      "1.9045597628748252e-07",
      "-3.235357584775718e-07",
      "-2.89941687968029e-07",
      "8.879613719639801e-08",
      "1.844911865168692e-07",
      "-2.895897890740907e-07",
      "1.2639425956693903e-07",
      "-3.3874349124342836e-07",
      "2.3886405779411637e-07",
      "-4.0671721199969203e-07",
      "4.2031944211664484e-07",
      "-2.5842233986110594e-07",
      "3.0880387853023653e-07",
      "-3.924324711017461e-07",
      "3.7092249118249873e-07",
      "3.7641373400583665e-07",
      "-4.2957503443668736e-07",
      "2.663713904614206e-07"
    ],
    [
      "1.1320049315824975e-06",
      "1.1317949175934556e-06",
      "1.1559399202541277e-06",
      "1.1429497222887978e-06",
      "1.1324949422541955e-06",
      "-1.7119006783121063e-07",
      "9.532541786973185e-08",
      "9.176198742327331e-08",
      "-1.6985430975085325e-07",
      "-1.597213013302334e-07",
      "7.317499337186793e-08",
      "9.436315646378085e-08",
      "-1.5429510207956725e-07",
      "8.286412760310833e-08",
      "-1.6561446378293098e-07",
      "1.5089352092538985e-07",
      "-2.2209060770963703e-07",
      "2.2134966137638758e-07",
      "-1.5781045017235334e-07",
      "1.7041668773384572e-07",
      "-2.1263851717773371e-07",
      "2.182470034981534e-07",
      "1.8067619368008803e-07",
      "-2.2124162454920658e-07",
      "1.5931329643156051e-07"
    ],
    [
      "1.0708329415226288e-06",
      "1.0660243227772366e-06",
      "1.0827034245125218e-06",
      "1.0763526654073027e-06",
      "1.0747397247447272e-06",
      "-1.2694237179439964e-07",
      "7.649965391630763e-08",
      "6.77531400997239e-08",
      "-1.2752428640181446e-07",
      "-1.1694585870975745e-07",
      "6.25924557187984e-08",
      "7.151354089423594e-08",
      "-1.1393977330953163e-07",
      "6.685144228951909e-08",
      "-1.2369846661597588e-07",
      "1.1647830067695119e-07",
      "-1.6685893580343574e-07",
      "1.7061167019046474e-07",
      "-1.27067903043982e-07",
      "1.2825964649203463e-07",
      "-1.5865905505355356e-07",
      "1.685227745285431e-07",
      "1.353885603902054e-07",
      "-1.6797134171949438e-07",
      "1.2610178424707878e-07"
    ],
    [
      "1.1164429037898043e-06",
      "1.0993964930386367e-06",
      "1.09669704811162e-06",
      "1.0913501491493397e-06",
      "1.1132093123887831e-06",
      "-1.4925595141036015e-07",
      "8.153983084601196e-08",
      "6.93531749594708e-08",
      "-1.424652070773477e-07",
      "-1.4317912604056898e-07",
      "8.177520318009092e-08",
      "6.789124446083755e-08",
      "-1.3676296717809983e-07",
      "8.533339410225882e-08",
      "-1.387859795069087e-07",
      "1.4467621587003469e-07",
      "-1.9631142348188413e-07",
      "1.9136603098414783e-07",
      "-1.6031385373914346e-07",
      "1.3859139168998202e-07",
      "-1.8261178127665734e-07",
      "1.976942930576505e-07",
      "1.339595140515727e-07",
      "-1.8781147313775724e-07",
      "1.412881089132601e-07"
    ],
    [
      "1.1520905108746242e-06",
      "1.1233433144342862e-06",
      "1.117510944630745e-06",
      "1.1179290969665972e-06",
      "1.1613989919666563e-06",
      "-1.5355632019596075e-07",
      "9.171913561867444e-08",
      "6.78070749811622e-08",
      "-1.3785580686231503e-07",
      "-1.4764742848408565e-07",
      "9.549002551011027e-08",
      "7.054257855461893e-08",
      "-1.3763661895225897e-07",
      "1.0031206085532381e-07",
      "-1.347410233440702e-07",
      "1.5586385181789272e-07",
      "-2.092662221230597e-07",
      "1.9532954237943367e-07",
      "-1.8938899293850782e-07",
      "1.4728458911790635e-07",
      "-1.8865690481989543e-07",
      "2.1061861506527894e-07",
      "1.3640689254500733e-07",
      "-1.9475999917185306e-07",
      "1.634844912808914e-07"
    ],
    [
      "1.2604160067550978e-06",
      "1.1774023363029243e-06",
      "1.1541887092086324e-06",
      "1.1822514791834916e-06",
      "1.3309290889298002e-06",
      "-1.4915516051786907e-07",
      "1.129685008341918e-07",
      "4.1075284553613846e-08",
      "-8.683239852279245e-08",
      "-1.3732065083121544e-07",
      "1.278532896714566e-07",
      "8.322564497543163e-08",
      "-1.1922497695590964e-07",
      "1.4265261543101976e-07",
      "-7.878526294535736e-08",
      "1.761495069812522e-07",
      "-2.250530786104223e-07",
      "1.5819647406914613e-07",
      "-2.9056536169804546e-07",
      "1.5785714383621088e-07",
      "-1.856415522228391e-07",
      "2.270161228705505e-07",
      "1.2601694963365151e-07",
      "-1.914447204897781e-07",
      "2.378165696276161e-07"
    ],
    [
      "1.4680495700064715e-06",
      "1.389265247664589e-06",
      "1.3419852366456545e-06",
      "1.4161160611258947e-06",
      "1.565198275009408e-06",
      "-1.316696635714111e-07",
      "1.7442509499999047e-07",
      "1.1415714130960631e-07",
      "-1.2213641976735646e-07",
      "-1.441992225852006e-07",
      "2.0572152407152197e-07",
      "1.746262823218749e-07",
      "-1.5514771366535573e-07",
      "1.74761751336669e-07",
      "-1.1217779381879589e-07",
      "2.6614531198502284e-07",
      "-2.6874718082696706e-07",
      "2.5381367096187944e-07",
      "-3.871123336937402e-07",
      "2.476946539433467e-07",
      "-2.8702930000407555e-07",
      "2.884349681630917e-07",
      "2.2602649638426506e-07",
      "-2.855989051941651e-07",
      "3.5392460526910105e-07"
    ],
    [
      "0.010256694925845937",
      "0.0070655962539039425",
      "0.023154562162115148",
      "0.0005433001642085844",
      "0.019519806474948827",
      "0.000634544849841304",
      "0.015285800990389311",
      "0.0023463607556957547",
      "0.008196287802326735",
      "0.0025333118980128753",
      "2.9877538063154126e-05",
      "0.010049454240599068",
      "0.0034712566607641884",
      "0.014377539881251703",
      "0.0017205890052592815",
      "0.00848624566992928",
      "0.0019206517444151922",
      "-0.00014174904151456676",
      "0.011525088958210345",
      "-0.01253310942685228",
      "-0.0019520953054085585",
      "-0.006071592817129453",
      "-0.0006466474094123098",
      "0.015654339197882994",
      "0.002752043400969877"
    ],
    [
      "9.330897935046719e-05",
      "0.000709205220827285",
      "0.002284843187777025",
      "0.0010660597876850548",
      "5.9946916294891e-05",
      "0.00020573617925308464",
      "0.0004405327410903545",
      "9.695556650952219e-05",
      "6.600546474493828e-05",
      "0.0009031205074361071",
      "-0.00023255699686256545",
      "0.00015827249769592125",
      "0.0007526125977116202",
      "0.00035280298851000534",
      "8.927681082990633e-05",
      "-0.00013531148939636926",
      "8.427315218932916e-05",
      "0.0002937305957461171",
      "5.374767939661409e-06",
      "0.0008915729790939046",
      "0.0008301426204991972",
      "0.00012325755527411056",
      "0.0013630543316253952",
      "-4.326682816190503e-05",
      "-0.00022136397713540517"
    ],
    [
      "1.3486909438345932e-06",
      "1.4633138036054657e-06",
      "1.6806244565084373e-06",
      "1.4828014242038811e-06",
      "1.3904160016241923e-06",
      "-2.691421224151481e-07",
      "1.9737150822082786e-07",
      "1.9778891373602748e-07",
      "-3.0093364960404e-07",
      "-1.6354140221891392e-07",
      "5.371005551489005e-08",
      "2.5796166958492647e-07",
      "-2.1775997782541194e-07",
      "1.842364002693369e-07",
      "-3.0461600874209876e-07",
      "2.3876557150793325e-07",
      "-3.6540614489606935e-07",
      "4.0390782716923043e-07",
      "-2.44968711271022e-07",
      "4.549291857936195e-07",
      "-3.247970511710448e-07",
      "3.835764475441564e-07",
      "4.7323415299203735e-07",
      "-4.399523545671658e-07",
      "2.654024234083312e-07"
    ],
    [
      "1.6806244569670357e-06",
      "1.4828014244460424e-06",
      "1.3904160014932158e-06",
      "1.3486909437153333e-06",
      "1.4633138036076072e-06",
      "-2.1775997775474242e-07",
      "1.8423640020429006e-07",
      "1.9737150830212444e-07",
      "-1.6354140215626556e-07",
      "-3.046160087987527e-07",
      "1.9778891393210785e-07",
      "5.371005522240532e-08",
      "-3.009336495680234e-07",
      "2.579616697175143e-07",
      "-2.6914212238821866e-07",
      "4.7323415339600843e-07",
      "-4.3995235465351973e-07",
      "3.6540614496153044e-07",
      "-4.549291860033719e-07",
      "2.654024233092358e-07",
      "-4.03907827152946e-07",
      "3.247970511662709e-07",
      "2.44968711130834e-07",
      "-3.8357644739630996e-07",
      "2.3876557137792777e-07"
    ],
    [
      "1.438074519659591e-06",
      "1.3973408987720484e-06",
      "1.326887587848571e-06",
      "1.3348310628927392e-06",
      "1.318611541544914e-06",
      "-2.895897890297904e-07",
      "1.2639425946794862e-07",
      "1.922322433647331e-07",
      "-2.899416879568363e-07",
      "-3.3874349124511014e-07",
      "1.9045597638465234e-07",
      "8.879613703019191e-08",
      "-3.235357584416727e-07",
      "1.844911865996152e-07",
      "-3.0850697527751466e-07",
      "3.764137342124354e-07",
      "-4.2957503446487106e-07",
      "4.067172120097691e-07",
      "-3.088038785934731e-07",
      "2.6637139042108695e-07",
      "-4.203194420892156e-07",
      "3.9243247111358954e-07",
      "2.5842233975209397e-07",
      "-3.7092249106098253e-07",
      "2.388640576921006e-07"
    ],
    [
      "1.155939919626622e-06",
      "1.1429497223674025e-06",
      "1.1324949432040345e-06",
      "1.1320049314845e-06",
      "1.1317949167130915e-06",
      "-1.5429510208303863e-07",
      "8.286412755195616e-08",
      "9.532541789115939e-08",
      "-1.5972130135604338e-07",
      "-1.6561446381394702e-07",
      "9.176198752985913e-08",
      "7.317499326483363e-08",
      "-1.6985430976178452e-07",
      "9.436315653010348e-08",
      "-1.7119006784332733e-07",
      "1.806761938336439e-07",
      "-2.2124162458775524e-07",
      "2.22090607758191e-07",
      "-1.7041668779894714e-07",
      "1.5931329640681958e-07",
      "-2.2134966138432854e-07",
      "2.126385172381463e-07",
      "1.5781045009470866e-07",
      "-2.1824700344839083e-07",
      "1.50893520897637e-07"
    ],
    [
      "1.082703424915715e-06",
      "1.0763526654389836e-06",
      "1.0747397243365948e-06",
      "1.0708329410467058e-06",
      "1.0660243228711086e-06",
      "-1.1393977331214859e-07",
      "6.685144225079945e-08",
      "7.649965392430623e-08",
      "-1.1694585872734396e-07",
      "-1.236984666401728e-07",
      "6.775314019038523e-08",
      "6.259245563096782e-08",
      "-1.275242864105611e-07",
      "7.151354094843865e-08",
      "-1.2694237180066062e-07",
      "1.3538856050782305e-07",
      "-1.6797134174630213e-07",
      "1.6685893584024496e-07",
      "-1.2825964654634628e-07",
      "1.2610178422172745e-07",
      "-1.7061167019235246e-07",
      "1.5865905510346553e-07",
      "1.2706790297434888e-07",
      "-1.685227744872345e-07",
      "1.1647830065682987e-07"
    ],
    [
      "1.0966970482355704e-06",
      "1.09135014928117e-06",
      "1.1132093122028776e-06",
      "1.1164429034222924e-06",
      "1.099396493105397e-06",
      "-1.367629671718365e-07",
      "8.533339405219539e-08",
      "8.153983084459857e-08",
      "-1.4317912605242024e-07",
      "-1.387859795177383e-07",
      "6.935317505518787e-08",
      "8.17752030858894e-08",
      "-1.4246520707686976e-07",
      "6.789124451424557e-08",
      "-1.4925595140491503e-07",
      "1.3395951416271627e-07",
      "-1.8781147314709504e-07",
      "1.9631142350532412e-07",
      "-1.3859139173328253e-07",
      "1.412881088710662e-07",
      "-1.9136603097226306e-07",
      "1.8261178132245953e-07",
      "1.6031385364457726e-07",
      "-1.976942929990534e-07",
      "1.4467621584398866e-07"
    ],
    [
      "1.1175109447638602e-06",
      "1.1179290969223132e-06",
      "1.1613989917780456e-06",
      "1.1520905107913012e-06",
      "1.1233433139694281e-06",
      "-1.3763661895408012e-07",
      "1.0031206080288098e-07",
      "9.17191356019124e-08",
      "-1.4764742850887338e-07",
      "-1.347410233666171e-07",
      "6.780707510788567e-08",
      "9.549002540983873e-08",
      "-1.3785580687904198e-07",
      "7.054257861262736e-08",
      "-1.5355632019786896e-07",
      "1.3640689267205528e-07",
      "-1.947599991811716e-07",
      "2.0926622216255677e-07",
      "-1.4728458917525665e-07",
      "1.6348449122879966e-07",
      "-1.9532954237829682e-07",
      "1.886569048891077e-07",
      "1.8938899282332547e-07",
      "-2.1061861501241575e-07",
      "1.558638518127984e-07"
    ],
    [
      "1.1541887093090585e-06",
      "1.1822514791792304e-06",
      "1.3309290886430737e-06",
      "1.2604160065683065e-06",
      "1.1774023363203457e-06",
      "-1.1922497694472534e-07",
      "1.4265261533318386e-07",
      "1.1296850076418149e-07",
      "-1.373206508416551e-07",
      "-7.878526297741151e-08",
      "4.107528474023948e-08",
      "1.2785328953153003e-07",
      "-8.683239855914524e-08",
      "8.322564504170817e-08",
      "-1.491551604873571e-07",
      "1.2601694978600672e-07",
      "-1.9144472045818682e-07",
      "2.2505307861901355e-07",
      "-1.5785714390146932e-07",
      "2.378165695039266e-07",
      "-1.5819647406762655e-07",
      "1.8564155230076843e-07",
      "2.905653614497572e-07",
      "-2.2701612277282605e-07",
      "1.761495069742402e-07"
    ],
    [
      "1.341985236739545e-06",
      "1.4161160611414429e-06",
      "1.5651982747572347e-06",
      "1.468049569840161e-06",
      "1.3892652476697185e-06",
      "-1.5514771366419048e-07",
      "1.74761751247348e-07",
      "1.7442509490830337e-07",
      "-1.4419922259124564e-07",
      "-1.1217779386220895e-07",
      "1.1415714149690325e-07",
      "2.0572152388746965e-07",
      "-1.2213641980199082e-07",
      "1.7462628240554342e-07",
      "-1.316696635501926e-07",
      "2.260264965385725e-07",
      "-2.8559890517521434e-07",
      "2.687471808403007e-07",
      "-2.476946540500134e-07",
      "3.539246051544531e-07",
      "-2.538136709337423e-07",
      "2.8702930008775097e-07",
      "3.8711233344416997e-07",
      "-2.884349680612311e-07",
      "2.6614531196183076e-07"
    ],
    [
      "0.0231545621638963",
      "0.0005433001644604047",
      "0.019519806473939152",
      "0.010256694926097916",
      "0.007065596253997593",
      "0.0034712566619818316",
      "0.014377539879940698",
      "0.015285800991055644",
      "0.002533311898433461",
      "0.001720589006661206",
      "0.0023463607563211893",
      "2.987753906515197e-05",
      "0.008196287800458014",
      "0.010049454241135762",
      "0.000634544849575162",
      "-0.000646647407896103",
      "0.01565433919946162",
      "-0.0019206517453813816",
      "0.012533109427359232",
      "0.0027520434008444917",
      "0.0001417490402754983",
      "0.0019520953058351704",
      "-0.011525088959315831",
      "0.006071592815800886",
      "0.008486245670114651"
    ],
    [
      "0.002284843187190611",
      "0.0010660597872510283",
      "5.994691627473754e-05",
      "9.330897929319308e-05",
      "0.0007092052206196554",
      "0.0007526125974023423",
      "0.0003528029884161783",
      "0.00044053274089436636",
      "0.0009031205071437619",
      "8.927681078986036e-05",
      "9.695556640024044e-05",
      "-0.0002325569968659987",
      "6.600546472064727e-05",
      "0.00015827249764413165",
      "0.00020573617918111632",
      "0.0013630543312090845",
      "-4.32668281526223e-05",
      "-8.427315222539776e-05",
      "-0.0008915729788985996",
      "-0.00022136397706902131",
      "-0.0002937305956185271",
      "-0.000830142620193037",
      "-5.374767947420252e-06",
      "-0.00012325755524306923",
      "-0.00013531148931997779"
    ],
    [
      "5.994691643660212e-05",
      "9.330897920951733e-05",
      "0.0007092052216114885",
      "0.0022848431894835447",
      "0.0010660597879123296",
      "6.600546480610558e-05",
      "0.00015827249803702112",
      "0.00035280298910730207",
      "8.927681081082932e-05",
      "0.00020573617919602419",
      "0.00044053274093870535",
      "9.695556639908976e-05",
      "0.0009031205081170241",
      "-0.00023255699732828382",
      "0.0007526125978394414",
      "-5.3747679020779385e-06",
      "-0.00012325755544544915",
      "4.3266828425496586e-05",
      "0.00022136397754732388",
      "-0.00013531148942779104",
      "8.427315215241271e-05",
      "0.0002937305955729248",
      "0.0008915729800965692",
      "0.0008301426209866745",
      "0.0013630543324203894"
    ],
    [
      "1.3904160014979423e-06",
      "1.3486909438607373e-06",
      "1.4633138032081548e-06",
      "1.6806244565829971e-06",
      "1.4828014243792627e-06",
      "-3.0093364952773137e-07",
      "2.579616695249303e-07",
      "1.84236400061979e-07",
      "-3.0461600876853767e-07",
      "-2.691421223476583e-07",
      "1.9737150848386915e-07",
      "1.977889137640137e-07",
      "-1.6354140221343396e-07",
      "5.3710055390595225e-08",
      "-2.1775997772299856e-07",
      "2.449687112949775e-07",
      "-3.835764473131824e-07",
      "4.399523545852111e-07",
      "-2.6540242337655864e-07",
      "2.387655713230541e-07",
      "-3.6540614487694155e-07",
      "4.039078272368115e-07",
      "4.549291856022943e-07",
      "-3.247970510721637e-07",
      "4.7323415325643244e-07"
    ],
    [
      "1.3268875880059909e-06",
      "1.3348310630216451e-06",
      "1.318611540823326e-06",
      "1.4380745195125333e-06",
      "1.3973408984437524e-06",
      "-3.235357584867644e-07",
      "1.8449118652195774e-07",
      "1.2639425949216722e-07",
      "-3.38743491308922e-07",
      "-3.085069753200185e-07",
      "1.9223224348581403e-07",
      "1.9045597629535588e-07",
      "-2.8994168800418736e-07",
      "8.879613714663356e-08",
      "-2.895897890732853e-07",
      "2.5842233992885355e-07",
      "-3.7092249113119976e-07",
      "4.2957503452798666e-07",
      "-2.6637139049054514e-07",
      "2.388640577077602e-07",
      "-4.0671721204450113e-07",
      "4.2031944221486127e-07",
      "3.088038784800926e-07",
      "-3.92432471097828e-07",
      "3.7641373418495797e-07"
    ],
    [
      "1.132494942214999e-06",
      "1.1320049315640885e-06",
      "1.1317949164699412e-06",
      "1.1559399200024716e-06",
      "1.14294972236476e-06",
      "-1.6985430975890922e-07",
      "9.43631564734671e-08",
      "8.286412755238711e-08",
      "-1.6561446382669108e-07",
      "-1.7119006785222133e-07",
      "9.532541798264268e-08",
      "9.17619874434678e-08",
      "-1.5972130136260979e-07",
      "7.317499332829355e-08",
      "-1.5429510208360434e-07",
      "1.578104502092883e-07",
      "-2.1824700346176525e-07",
      "2.2124162460961327e-07",
      "-1.5931329644590856e-07",
      "1.5089352087489798e-07",
      "-2.2209060774935385e-07",
      "2.2134966143632583e-07",
      "1.7041668770347228e-07",
      "-2.1263851718972145e-07",
      "1.8067619380321692e-07"
    ],
    [
      "1.0747397246464589e-06",
      "1.0708329415041904e-06",
      "1.066024322578167e-06",
      "1.082703424421606e-06",
      "1.076352665459346e-06",
      "-1.2752428640166697e-07",
      "7.151354090208666e-08",
      "6.6851442244141e-08",
      "-1.2369846664357372e-07",
      "-1.2694237180444487e-07",
      "7.649965400418774e-08",
      "6.775314011465683e-08",
      "-1.1694585872772242e-07",
      "6.259245567886409e-08",
      "-1.1393977330494365e-07",
      "1.2706790306680276e-07",
      "-1.68522774489463e-07",
      "1.6797134176001848e-07",
      "-1.261017842526518e-07",
      "1.1647830063143033e-07",
      "-1.6685893582623024e-07",
      "1.7061167022984743e-07",
      "1.282596464633929e-07",
      "-1.5865905505590884e-07",
      "1.3538856048437832e-07"
    ],
    [
      "1.113209313242944e-06",
      "1.1164429037192734e-06",
      "1.0993964928939878e-06",
      "1.0966970478545158e-06",
      "1.0913501490802517e-06",
      "-1.424652070896099e-07",
      "6.789124447569961e-08",
      "8.533339406538926e-08",
      "-1.387859795475703e-07",
      "-1.4925595143691683e-07",
      "8.15398309422873e-08",
      "6.935317497415986e-08",
      "-1.4317912607420175e-07",
      "8.177520314851526e-08",
      "-1.3676296719133082e-07",
      "1.60313853776364e-07",
      "-1.9769429303762118e-07",
      "1.8781147319818258e-07",
      "-1.4128810893108462e-07",
      "1.4467621583285653e-07",
      "-1.9631142352163252e-07",
      "1.9136603103916725e-07",
      "1.3859139166760761e-07",
      "-1.8261178129680756e-07",
      "1.3395951415076448e-07"
    ],
    [
      "1.161398991918944e-06",
      "1.1520905109221375e-06",
      "1.1233433139023385e-06",
      "1.1175109449596972e-06",
      "1.1179290970058641e-06",
      "-1.378558068797348e-07",
      "7.054257857306623e-08",
      "1.0031206081719978e-07",
      "-1.3474102339016858e-07",
      "-1.5355632023182797e-07",
      "9.171913572396935e-08",
      "6.78070750022454e-08",
      "-1.4764742852468965e-07",
      "9.549002547299792e-08",
      "-1.3763661896761012e-07",
      "1.893889929811635e-07",
      "-2.1061861504757937e-07",
      "1.9475999923994477e-07",
      "-1.6348449130036192e-07",
      "1.5586385178279051e-07",
      "-2.092662221735881e-07",
      "1.9532954244173009e-07",
      "1.4728458909855014e-07",
      "-1.8865690484731913e-07",
      "1.364068926562495e-07"
    ],
    [
      "1.3309290889087127e-06",
      "1.2604160067737183e-06",
      "1.1774023362198221e-06",
      "1.154188709277684e-06",
      "1.1822514792266511e-06",
      "-8.683239851803188e-08",
      "8.322564499345261e-08",
      "1.4265261537177743e-07",
      "-7.8785262978099e-08",
      "-1.4915516053556357e-07",
      "1.1296850093783583e-07",
      "4.1075284592473084e-08",
      "-1.3732065086692328e-07",
      "1.2785328960744054e-07",
      "-1.1922497695936797e-07",
      "2.905653617178539e-07",
      "-2.2701612281316144e-07",
      "1.9144472054257714e-07",
      "-2.3781656962789167e-07",
      "1.761495069425568e-07",
      "-2.2505307865032912e-07",
      "1.581964741088608e-07",
      "1.5785714380125738e-07",
      "-1.8564155225164516e-07",
      "1.2601694975328134e-07"
    ],
    [
      "1.565198275021239e-06",
      "1.4680495700588972e-06",
      "1.3892652476092583e-06",
      "1.341985236743258e-06",
      "1.4161160612426042e-06",
      "-1.2213641980356027e-07",
      "1.746262823641969e-07",
      "1.747617512509701e-07",
      "-1.1217779387769304e-07",
      "-1.3166966362750952e-07",
      "1.7442509512848524e-07",
      "1.141571413326903e-07",
      "-1.4419922264009832e-07",
      "2.0572152401214692e-07",
      "-1.5514771368332975e-07",
      "3.871123337143332e-07",
      "-2.884349681334254e-07",
      "2.855989052775168e-07",
      "-3.539246053143588e-07",
      "2.661453119396339e-07",
      "-2.687471808784876e-07",
      "2.5381367104599897e-07",
      "2.4769465391932526e-07",
      "-2.870293000502998e-07",
      "2.2602649653302369e-07"
    ],
    [
      "0.0195198064770572",
      "0.01025669492431679",
      "0.007065596253006929",
      "0.023154562165267376",
      "0.0005433001642852487",
      "0.008196287803221748",
      "0.01004945423990044",
      "0.01437753988195602",
      "0.0017205890068429873",
      "0.0006345448496931528",
      "0.015285800990585883",
      "0.0023463607557296664",
      "0.002533311895938428",
      "2.9877538843162488e-05",
      "0.0034712566615902806",
      "-0.01152508895720883",
      "0.006071592818074084",
      "-0.015654339200760235",
      "-0.002752043400431125",
      "0.008486245668762125",
      "0.001920651741961462",
      "-0.00014174904055956562",
      "-0.012533109427336764",
      "-0.001952095305396753",
      "-0.0006466474075177711"
    ],
    [
      "0.007065596253848226",
      "0.023154562163058168",
      "0.0005433001641105885",
      "0.019519806472044557",
      "0.0102566949283849",
      "0.0025333118984659834",
      "2.9877537722035493e-05",
      "0.010049454239816824",
      "0.0006345448497549683",
      "0.0034712566603847268",
      "0.0143775398809746",
      "0.015285800992487891",
      "0.001720589004490442",
      "0.002346360755753519",
      "0.00819628780249463",
      "-0.012533109426974666",
      "-0.001952095305228052",
      "-0.006071592816643273",
      "-0.008486245670960995",
      "-0.0006466474100798867",
      "0.015654339196587992",
      "-0.0019206517454874745",
      "0.002752043400811363",
      "0.00014174904187698383",
      "-0.0115250889589539"
    ],
    [
      "0.00070920522036062",
      "0.0022848431867622493",
      "0.0010660597873199606",
      "5.9946916227728044e-05",
      "9.330897934693395e-05",
      "0.0009031205068963504",
      "-0.00023255699679236677",
      "0.0001582724975505755",
      "0.0002057361791562029",
      "0.000752612597406371",
      "0.0003528029882223095",
      "0.000440532741009582",
      "8.927681075161736e-05",
      "9.695556654405994e-05",
      "6.600546470860367e-05",
      "0.0008915729786459523",
      "0.0008301426200712261",
      "0.0001232575551621446",
      "0.0001353114894019319",
      "0.001363054331093732",
      "-4.326682814046805e-05",
      "-8.427315209149655e-05",
      "-0.00022136397697002718",
      "-0.00029373059567816236",
      "-5.3747679224692385e-06"
    ],
    [
      "1.4633138035735993e-06",
      "1.680624456907108e-06",
      "1.4828014242488383e-06",
      "1.3904160015461948e-06",
      "1.3486909438533151e-06",
      "-1.635414021340843e-07",
      "5.371005528152525e-08",
      "2.5796166959870463e-07",
      "-2.691421224072812e-07",
      "-2.1775997775683882e-07",
      "1.8423640036347299e-07",
      "1.973715082855341e-07",
      "-3.0461600879098383e-07",
      "1.9778891385075658e-07",
      "-3.009336495487566e-07",
      "4.549291859729488e-07",
      "-3.247970510727157e-07",
      "3.835764474556337e-07",
      "-2.3876557141717356e-07",
      "4.73234153222869e-07",
      "-4.399523546336468e-07",
      "3.654061449907266e-07",
      "2.654024232053782e-07",
      "-4.0390782713315276e-07",
      "2.4496871127675164e-07"
    ],
    [
      "1.3186115418462503e-06",
      "1.438074519685718e-06",
      "1.3973408982643663e-06",
      "1.3268875877402877e-06",
      "1.3348310628708366e-06",
      "-2.8994168795467346e-07",
      "8.879613704610021e-08",
      "1.8449118654930004e-07",
      "-3.085069753105537e-07",
      "-2.895897890540476e-07",
      "1.2639425960199407e-07",
      "1.9223224331750356e-07",
      "-3.3874349125654583e-07",
      "1.9045597635976045e-07",
      "-3.2353575844465345e-07",
      "3.0880387863987817e-07",
      "-3.9243247108486237e-07",
      "3.7092249112664024e-07",
      "-2.388640577360122e-07",
      "3.764137341086951e-07",
      "-4.29575034473053e-07",
      "4.067172120616419e-07",
      "2.663713903531816e-07",
      "-4.203194420651971e-07",
      "2.584223398384156e-07"
    ],
    [
      "1.1317949168519543e-06",
      "1.1559399198271955e-06",
      "1.1429497220600845e-06",
      "1.1324949426371954e-06",
      "1.1320049315215115e-06",
      "-1.597213013377068e-07",
      "7.317499326320173e-08",
      "9.436315647491628e-08",
      "-1.711900678532335e-07",
      "-1.5429510207928363e-07",
      "8.286412764617864e-08",
      "9.532541787854253e-08",
      "-1.6561446380996666e-07",
      "9.176198748958169e-08",
      "-1.6985430973831104e-07",
      "1.7041668781853364e-07",
      "-2.126385171798885e-07",
      "2.1824700347071169e-07",
      "-1.5089352090109814e-07",
      "1.806761937586146e-07",
      "-2.2124162458416882e-07",
      "2.2209060778018268e-07",
      "1.5931329634288752e-07",
      "-2.2134966135351825e-07",
      "1.5781045017101574e-07"
    ],
    [
      "1.066024322670957e-06",
      "1.0827034251617613e-06",
      "1.0763526653012836e-06",
      "1.074739724587696e-06",
      "1.0708329412339847e-06",
      "-1.1694585871305574e-07",
      "6.259245562874989e-08",
      "7.151354089971285e-08",
      "-1.2694237180805643e-07",
      "-1.1393977330862889e-07",
      "6.685144232774318e-08",
      "7.649965392027458e-08",
      "-1.2369846663697597e-07",
      "6.775314015458868e-08",
      "-1.275242863878753e-07",
      "1.282596465589622e-07",
      "-1.5865905505232973e-07",
      "1.6852277450221577e-07",
      "-1.1647830065572613e-07",
      "1.3538856044969544e-07",
      "-1.6797134174444882e-07",
      "1.6685893585928472e-07",
      "1.2610178416851936e-07",
      "-1.70611670168107e-07",
      "1.2706790304112454e-07"
    ],
    [
      "1.0993964931308256e-06",
      "1.0966970485527075e-06",
      "1.0913501492590112e-06",
      "1.1132093124843515e-06",
      "1.1164429038248743e-06",
      "-1.4317912603484312e-07",
      "8.177520307990084e-08",
      "6.789124445700683e-08",
      "-1.4925595141397028e-07",
      "-1.3676296716364595e-07",
      "8.533339414061509e-08",
      "8.15398308449488e-08",
      "-1.3878597951478246e-07",
      "6.935317501339233e-08",
      "-1.4246520704932136e-07",
      "1.385913917474968e-07",
      "-1.8261178126080456e-07",
      "1.9769429301470298e-07",
      "-1.4467621584060495e-07",
      "1.339595140997747e-07",
      "-1.8781147314557636e-07",
      "1.9631142352889062e-07",
      "1.4128810881435763e-07",
      "-1.913660309445198e-07",
      "1.603138537281572e-07"
    ],
    [
      "1.123343313942041e-06",
      "1.1175109449887335e-06",
      "1.11792909669838e-06",
      "1.1613989919317327e-06",
      "1.1520905107894682e-06",
      "-1.4764742848707083e-07",
      "9.54900253968215e-08",
      "7.054257854510857e-08",
      "-1.5355632020353958e-07",
      "-1.376366189428659e-07",
      "1.0031206090439598e-07",
      "9.171913560639338e-08",
      "-1.3474102335861525e-07",
      "6.780707505625043e-08",
      "-1.3785580683585788e-07",
      "1.4728458919091162e-07",
      "-1.88656904813348e-07",
      "2.1061861502077162e-07",
      "-1.5586385180128341e-07",
      "1.3640689260074363e-07",
      "-1.947599991781075e-07",
      "2.0926622218715005e-07",
      "1.634844911611358e-07",
      "-1.9532954233854644e-07",
      "1.8938899291832641e-07"
    ],
    [
      "1.177402336268078e-06",
      "1.1541887093405258e-06",
      "1.1822514790208573e-06",
      "1.330929088749204e-06",
      "1.2604160067170656e-06",
      "-1.3732065083205602e-07",
      "1.278532895170535e-07",
      "8.322564493675891e-08",
      "-1.4915516052089476e-07",
      "-1.1922497693884113e-07",
      "1.4265261549247224e-07",
      "1.1296850081785112e-07",
      "-7.878526298520403e-08",
      "4.107528465884132e-08",
      "-8.683239849698848e-08",
      "1.5785714391933033e-07",
      "-1.8564155220315495e-07",
      "2.2701612280070206e-07",
      "-1.761495069716113e-07",
      "1.2601694970025088e-07",
      "-1.9144472048887843e-07",
      "2.2505307868733975e-07",
      "2.3781656943987653e-07",
      "-1.5819647403333008e-07",
      "2.905653616501446e-07"
    ],
    [
      "1.389265247630252e-06",
      "1.3419852368021174e-06",
      "1.4161160610170607e-06",
      "1.5651982747994186e-06",
      "1.468049569939955e-06",
      "-1.441992225764444e-07",
      "2.057215238880757e-07",
      "1.7462628230417775e-07",
      "-1.3166966356281102e-07",
      "-1.5514771367257672e-07",
      "1.747617514021173e-07",
      "1.7442509495306588e-07",
      "-1.1217779387083868e-07",
      "1.1415714141946029e-07",
      "-1.2213641973462486e-07",
      "2.476946540660738e-07",
      "-2.8702929999252403e-07",
      "2.884349680817614e-07",
      "-2.6614531195949507e-07",
      "2.2602649645044136e-07",
      "-2.8559890520720466e-07",
      "2.687471808919429e-07",
      "3.539246050766267e-07",
      "-2.538136709039765e-07",
      "3.87112333600307e-07"
    ]
  ],
  "rational_Q": [
    [
      "0.0014693737807135137",
      "0.0005700582744888661",
      "0.0024563957876622246",
      "0.0024563957871982377",
      "0.0005700582744945779",
      "0.0005700582744699618",
      "0.0014693737811776308",
      "0.0005700582743765236",
      "0.002456395787336994",
      "0.002456395787679862",
      "0.002456395787687494",
      "0.0005700582743833405",
      "0.001469373780950058",
      "0.0005700582742177902",
      "0.002456395787386628",
      "0.0024563957873105246",
      "0.0024563957875699755",
      "0.0005700582742159809",
      "0.0014693737807684956",
      "0.0005700582742277585",
      "0.000570058274510407",
      "0.002456395787507649",
      "0.0024563957873735484",
      "0.0005700582742322818",
      "0.0014693737809820173",
      "0.00020914820716549224",
      "0.0002023623085209533",
      "0.0003089481818249472",
      "-0.00016808095724509713",
      "0.00020914820704021287",
      "-0.0011793017661642143",
      "-0.00022812941372662589",
      "2.6733326054845934e-05",
      "-0.00025339350448239914",
      "0.00020236230842217927",
      "-0.00022812941370762416",
      "0.00045626594482688776",
      "0.00010255769611567999",
      "-0.00014538709984284812",
      "0.0003089481819067887",
      "2.6733326077117174e-05",
      "0.00010255769610230267",
      "0.0004562659451918155",
      "4.917243034852391e-06",
      "-0.00016808095731871202",
      "-0.00025339350455154847",
      "-0.0001453870998444462",
      "4.91724293194046e-06",
      "-0.001179301766175389",
      "-0.0004015664203519026",
      "-1.5268199338336633e-05",
      "0.00022242237109447043",
      "-0.0003263743356711184",
      "-0.00016808095735469094",
      "-0.00020238802005013222",
      "0.0002372144886285851",
      "-0.00042490389539049343",
      "0.00014330654858985052",
      "0.00022242237095103482",
      "4.917242824716284e-06",
      "0.00027325720296434634",
      "-0.00016971701355565186",
      "-0.00015017448917913051",
      "-0.00036636536064971735",
      "-0.0001170891448228885",
      "0.00010255769637489033",
      "0.0002732572028608672",
      "-0.0002023880200759155",
      "0.00022476156358971393",
      "-0.00010873464774881832",
      "-0.00011708914483064691",
      "-0.0002281294138854835",
      "-0.0004440585059089604",
      "-0.00036636536041812786",
      "0.00014330654855354878",
      "-0.0002533935046251561",
      "0.0002247615637515249",
      "-0.0016028998731980133",
      "0.0016968242168997217",
      "-0.001767131360319967",
      "-0.0004249038954150114",
      "0.000308948182238446",
      "-0.00015017448961718107",
      "0.0009039511832028624",
      "0.0009039511829544512",
      "0.0016968242165388736",
      "-1.5268199379057183e-05",
      "-0.00014538710016073208",
      "-0.00016971701318774408",
      "0.00023721448808615786",
      "-0.0016028998731799225",
      "-0.0004440585054591765",
      "-0.00010873464799811379",
      "2.673332627195967e-05",
      "0.0002247615636816786",
      "-0.0001501744891974777",
      "-0.0001453870998608532",
      "-0.00010873464773641121",
      "-0.0004440585059185242",
      "-0.00160289987294752",
      "0.0009039511828616838",
      "-0.00016971701326385933",
      "2.6733326218762618e-05",
      "-0.0003663653605475609",
      "0.0016968242167101765",
      "-0.0017671313605809285",
      "0.0009039511828341778",
      "0.0002372144882919299",
      "0.0002023623083277684",
      "0.00014330654902293977",
      "-0.0004249038955394966",
      "0.0016968242166025883",
      "-0.0016028998730810043",
      "-0.00040156642054956225",
      "-0.0002533935044122627",
      "-0.00020238802006057572",
      "4.917242916212932e-06",
      "-0.0001170891450774554",
      "-0.00010873464799296128",
      "-0.0004015664202046378",
      "0.00023721448817602355",
      "0.0002732572031744598",
      "0.00010255769617566327",
      "-0.00011708914493225948",
      "-1.5268199044979274e-05",
      "-0.0004249038955563025",
      "-0.00016971701310093877",
      "0.0002732572028480342",
      "-0.00022812941365166125",
      "0.00022242237111300147",
      "-0.00032637433593792655",
      "0.00014330654863455242",
      "-0.00015017448949142308",
      "-0.00020238801994195866",
      "0.0002091482070153799",
      "-0.0001680809572271835",
      "0.000222422370959495",
      "-0.00036636536061478126",
      "0.0002247615636302917",
      "-0.000401566420406815",
      "-0.00020238802003803993",
      "4.917242747415152e-06",
      "-0.0001170891448263772",
      "-0.00010873464776516603",
      "-1.5268199346524117e-05",
      "0.00023721448866956954",
      "0.00027325720296350283",
      "0.00010255769638061764",
      "-0.00011708914482278811",
      "0.00022242237109694214",
      "-0.0004249038953607886",
      "-0.0001697170135765769",
      "0.00027325720284956343",
      "-0.00022812941381124141",
      "0.00020914820707001772",
      "0.00020236230862213516",
      "0.00030894818208851925",
      "-0.00025339350462733127",
      "0.00020914820704119645",
      "-0.001179301766242448",
      "-0.00022812941373469593",
      "2.673332604926693e-05",
      "-0.00014538709989942206",
      "0.0002023623086715541",
      "-0.00022812941371288086",
      "0.00045626594492304337",
      "0.00010255769616436564",
      "4.917242990153811e-06",
      "0.00030894818207105585",
      "2.6733326035500057e-05",
      "0.00010255769626304762",
      "0.00045626594504352507",
      "-0.00040156642032620484",
      "-1.5268199460754354e-05",
      "-0.00042490389535541857",
      "-0.0003263743355909273",
      "-0.0001680809572599233",
      "-0.00020238801985315277",
      "0.0002372144884048854",
      "-0.00016971701330466293",
      "0.00014330654861729068",
      "0.00022242237083969593",
      "4.917242943557723e-06",
      "0.00027325720284276234",
      "0.00027325720318089025",
      "-0.00015017448931164168",
      "-0.00036636536048441045",
      "-0.00011708914484290041",
      "0.0001025576962086861",
      "-0.00044405850610997104",
      "0.0016968242164184478",
      "0.0001433065486443856",
      "-0.00025339350454126806",
      "0.00022476156401145614",
      "-0.0016028998730836749",
      "0.0009039511828518056",
      "-0.0017671313604771162",
      "-0.0004249038955123051",
      "0.00030894818179309617",
      "-0.00015017448953775806",
      "-0.00016971701304854535",
      "0.0009039511832925205",
      "0.0016968242162753696",
      "-1.526819906121509e-05",
      "-0.0001453870998793628",
      "-0.0016028998732885227",
      "-0.00015017448939512739",
      "-0.00014538710004898388",
      "-0.00010873464780104237",
      "-0.00044405850576651",
      "0.0016968242167177139",
      "0.0009039511835215843",
      "-0.00016971701321006645",
      "2.673332620091978e-05",
      "-0.0003663653606109654",
      "0.00014330654859023785",
      "-0.0017671313605342235",
      "0.000903951182722702",
      "0.0002372144882695521",
      "0.00020236230842995577",
      "0.00022476156383882944",
      "0.0003089481823048841",
      "-1.5268199348139596e-05",
      "-0.000444058505457345",
      "-0.0004440585059862675",
      "-0.001602899873378177",
      "-0.00015017448961667266",
      "-0.00014538710029980497",
      "-0.00010873464793997696",
      "-0.00036636536037614186",
      "0.0016968242168270882",
      "0.0009039511832220507",
      "-0.00016971701318863945",
      "2.673332639583436e-05",
      "-0.00016808095724020494",
      "0.00022242237084795527",
      "-0.00036636536048681076",
      "-0.00010873464777557079",
      "-0.0004015664203902935",
      "-0.00020238801985968889",
      "4.917242937659493e-06",
      "-0.00011708914485745767",
      "-0.00011708914506298502",
      "-1.526819941170207e-05",
      "0.00023721448841430831",
      "0.0002732572028605615",
      "0.00010255769619917627",
      "0.00020914820699584672",
      "0.00020236230869528937",
      "2.673332621594019e-05",
      "-0.0002533935046197288",
      "0.00020914820698025437",
      "-0.0011793017661560564",
      "-0.00022812941383435818",
      "0.00010255769613183145",
      "-0.00014538709998038082",
      "0.00020236230871409957",
      "-0.00022812941389582542",
      "0.00045626594520874317",
      "-0.0004015664206518582",
      "0.00023721448828508247",
      "-0.0004249038955539257",
      "-0.0003263743354418723",
      "-0.00016808095721388016",
      "-0.00020238801998673147",
      "0.00027325720285061646",
      "-0.00016971701321874554",
      "0.00014330654882640815",
      "0.00022242237111144114",
      "4.9172429676196984e-06",
      "-0.0016028998730900264",
      "0.0016968242162848444",
      "0.00014330654881501204",
      "-0.0002533935046470141",
      "0.00022476156392118508",
      "-0.00015017448951013812",
      "0.0009039511827616096",
      "-0.0017671313600605848",
      "-0.00042490389579107285",
      "0.0003089481819665303",
      "-0.00044405850580242956",
      "-0.00036636536054441096",
      "0.00020236230838996755",
      "-0.0004015664205551163",
      "0.00022476156363936464",
      "-0.0016028998730019093",
      "0.0016968242167065706",
      "0.00014330654898986767",
      "-0.00025339350448941577",
      "0.00022476156402151872",
      "0.0003089481818932344",
      "-1.5268199091070927e-05",
      "-0.00010873464802716583",
      "-0.0004440585061778063",
      "-0.0016028998731081722",
      "-0.00015017448954463868",
      "-0.00014538709994074553",
      "-0.00016808095720407184",
      "0.00022242237110958111",
      "-0.0001170891449395635",
      "-0.0001087346477707493",
      "-0.00040156642064902",
      "-0.00020238801999279885",
      "4.917242975114796e-06",
      "0.0002091482072011681",
      "-0.00022812941365171977",
      "2.6733326075512118e-05",
      "-0.000253393504668254",
      "0.00020914820719921832",
      "-0.0011793017663052489",
      "-0.00020238801995296304",
      "0.00023721448828809214",
      "-0.0004249038957812186",
      "-0.0003263743355462664",
      "-0.00016808095740168506",
      "-0.0004015664201349637",
      "-1.5268199041440458e-05",
      "0.0002224223711286584",
      "0.00020914820706010724",
      "-0.0004440585057707894",
      "-0.00036636536056628235",
      "0.0002023623085316527",
      "0.00022476156390711892",
      "0.0003089481819776526",
      "-0.00016808095733833285",
      "0.0005148136890855795",
      "-0.0014656327146476292",
      "0.0008304272112913136",
      "0.00030825869349373233",
      "-0.0005148136890862504",
      "-3.3733716575823867e-14",
      "-0.0004570625135443821",
      "0.0009689607965338756",
      "-0.0014450621190417211",
      "0.0014656327146851163",
      "0.00045706251359379314",
      "4.177476521791674e-14",
      "0.0002929085654770018",
      "-5.9392435941372434e-05",
      "-0.0008304272113452086",
      "-0.0009689607966603074",
      "-0.0002929085654666749",
      "-4.721049231763303e-14",
      "5.148216612767791e-05",
      "-0.00030825869345246277",
      "0.0014450621189571978",
      "5.939243595789825e-05",
      "-5.148216610450562e-05",
      "2.155567694542494e-14",
      "-0.0003395826833832487",
      "-0.000104850905564775",
      "0.0003350188012620929",
      "-0.00010112753858884267",
      "0.00030825869342271346",
      "5.192732630789636e-05",
      "-0.00014628693393431584",
      "-0.00026663272108256436",
      "0.00025265648704507276",
      "0.00033501880136783496",
      "-5.1482166052436733e-05",
      "-8.452425171876292e-05",
      "-2.2009744956752565e-05",
      "-0.00041623157219451343",
      "-0.0004251383332702828",
      "6.56390375165375e-05",
      "-0.0002929085655619839",
      "8.452425173376982e-05",
      "-5.1927326393249816e-05",
      "9.769368477915787e-05",
      "0.0001525949102677088",
      "6.563903767959316e-05",
      "0.0004570625136910541",
      "-8.875316157726701e-06",
      "-0.000425138333310048",
      "0.00025265648686990407",
      "-0.0014450621191751227",
      "-9.769368451857796e-05",
      "-2.2994862997620543e-05",
      "-0.0005249497995193592",
      "0.00031148407289648025",
      "-0.000266632721103109",
      "0.0008304272111078308",
      "0.00041623157197631763",
      "3.7717843919425036e-05",
      "-3.771784394110308e-05",
      "-0.0005249497996201135",
      "-0.00010485090571173901",
      "5.939243625973816e-05",
      "2.200974518628617e-05",
      "0.0001462869341098108",
      "2.2994863210473882e-05",
      "-8.875315863947555e-06",
      "0.00015259491025661852",
      "-0.0009689607965759845",
      "9.76936847890731e-05",
      "-0.00041623157210041384",
      "-5.939243593146648e-05",
      "-0.00015259491010994103",
      "8.875316357729029e-06",
      "2.299486320682992e-05",
      "-3.7717843944296884e-05",
      "-2.200974533689459e-05",
      "0.0009689607964222732",
      "0.0004251383331882805",
      "0.000524949798910168",
      "-0.00031148407279324946",
      "3.771784386841818e-05",
      "-0.00014628693347084966",
      "-0.0014656327145491966",
      "-0.00025265648687314876",
      "0.00026663272079947245",
      "0.0005249497992377815",
      "-2.2994863262303303e-05",
      "-0.00033958268343574203",
      "0.0014450621188649654",
      "-5.192732641132739e-05",
      "5.1482166005850314e-05",
      "-6.563903753753306e-05",
      "-0.00015259491040099806",
      "0.00033958268336068537",
      "0.00014628693418717768",
      "8.452425169375917e-05",
      "0.0002929085660188939",
      "-6.563903793133915e-05",
      "0.00010485090599959276",
      "0.00026663272076294064",
      "2.2009745040070164e-05",
      "-8.452425173575497e-05",
      "-0.0004570625140865668",
      "-0.0003350188010460351",
      "0.00010112753829999476",
      "-0.00025265648670450095",
      "0.00041623157242511846",
      "5.1927326145677955e-05",
      "0.0005148136894130239",
      "-0.0003082586934308557",
      "-0.0003350188013523364",
      "0.00042513833314242953",
      "-9.769368462314337e-05",
      "0.0003395826832135671",
      "-5.192732631654008e-05",
      "5.148216606081545e-05",
      "-6.563903754110504e-05",
      "-0.00015259491025199594",
      "0.0001048509056521868",
      "0.00014628693403807781",
      "8.452425174086285e-05",
      "0.0002929085655528636",
      "-6.563903765836186e-05",
      "-0.0003350188012751189",
      "0.0002666327209136928",
      "2.200974494254696e-05",
      "-8.452425175555085e-05",
      "-0.0004570625136867727",
      "0.0005148136890938504",
      "-0.0014656327147840006",
      "0.0008304272115645461",
      "-0.0014450621191895608",
      "-0.0005148136891489425",
      "-2.0995874035757036e-14",
      "-0.0004570625137755079",
      "0.0009689607965644387",
      "-5.939243587432545e-05",
      "0.0014656327148933853",
      "0.0004570625137653771",
      "4.470058969595586e-14",
      "0.0002929085658207604",
      "5.148216595630443e-05",
      "-0.0008304272114914683",
      "-0.0009689607965692557",
      "-0.0002929085658411919",
      "-4.0998166421083416e-14",
      "-0.0003395826834822483",
      "-0.0001048509055893652",
      "-0.0002666327211577655",
      "-0.00010112753845606929",
      "0.000308258693287585",
      "5.192732644822269e-05",
      "-0.00014628693389518978",
      "-2.2009745309272197e-05",
      "0.0002526564870196059",
      "0.0003350188011916635",
      "-5.1482165999915155e-05",
      "-8.452425157613202e-05",
      "8.452425168341636e-05",
      "-0.0004162315721132147",
      "-0.0004251383334275008",
      "6.563903774062267e-05",
      "-0.00029290856557148963",
      "-8.875316068134007e-06",
      "-0.0005249497995305871",
      "0.0002526564869826995",
      "-0.0014450621186738672",
      "-9.769368478857331e-05",
      "-2.299486343284706e-05",
      "3.771784384869954e-05",
      "0.0003114840723787132",
      "-0.0002666327207036307",
      "0.0008304272108138956",
      "0.00041623157212806257",
      "2.200974509366916e-05",
      "-3.771784415839134e-05",
      "-0.0005249497991452727",
      "-0.00010485090546399783",
      "5.9392436165329016e-05",
      "2.2994863193281176e-05",
      "-0.000416231572096124",
      "-5.9392435805916545e-05",
      "-0.00015259491035420427",
      "8.87531644837851e-06",
      "0.0005249497993060066",
      "-3.771784417100987e-05",
      "-2.200974542461453e-05",
      "0.0009689607964189289",
      "0.00042513833317628954",
      "-0.0002526564868068008",
      "-0.0003114840727178337",
      "3.7717844258454953e-05",
      "-0.00014628693382727972",
      "-0.001465632714637592",
      "9.76936845069043e-05",
      "-0.0008304272111016867",
      "0.00010485090567991908",
      "8.875315860437991e-06",
      "8.875316106948176e-06",
      "2.2994863015933538e-05",
      "-0.00041623157194170784",
      "-5.9392436289454607e-05",
      "-0.00015259491037977204",
      "0.00042513833342161625",
      "0.000524949799463115",
      "-3.771784391268825e-05",
      "-2.200974504533009e-05",
      "0.0009689607966123512",
      "-0.00030825869332663233",
      "-0.00033501880118841576",
      "0.0004251383334277952",
      "-0.0001525949101421202",
      "0.00033958268349078996",
      "-5.19273264539245e-05",
      "5.1482166009607956e-05",
      "-6.56390377585844e-05",
      "-6.56390375256332e-05",
      "0.00010485090564647441",
      "0.0001462869338779823",
      "8.452425158859199e-05",
      "0.00029290856559578964",
      "0.0005148136893664056",
      "-0.0014656327144279043",
      "0.0009689607963862218",
      "-0.0014450621187361826",
      "-0.0005148136893611645",
      "-2.758358009897035e-14",
      "-0.0004570625140872774",
      "0.00029290856605430926",
      "-5.9392435843696356e-05",
      "0.0014656327144229658",
      "0.0004570625140982234",
      "3.850658889509437e-14",
      "-0.00033958268354682505",
      "-0.00014628693350948198",
      "-0.00026663272070849944",
      "-0.00010112753840033683",
      "0.00030825869368850426",
      "5.1927326350920964e-05",
      "-8.452425171846041e-05",
      "-2.20097453869041e-05",
      "0.00025265648682831445",
      "0.0003350188010478599",
      "-5.148216627682063e-05",
      "-2.299486327011389e-05",
      "-0.0005249497991663035",
      "0.00025265648684393884",
      "-0.0014450621185533156",
      "-9.769368505759407e-05",
      "0.00041623157241473733",
      "3.77178442594135e-05",
      "0.0003114840725079285",
      "-0.00026663272077557496",
      "0.0008304272111535581",
      "-8.875316431785538e-06",
      "-0.0004251383332248773",
      "0.0014656327145471783",
      "0.00033958268348782314",
      "-9.769368483080105e-05",
      "-2.299486318274714e-05",
      "-0.0005249497988992448",
      "0.00025265648683082183",
      "-0.001445062118899811",
      "9.769368478354504e-05",
      "-0.0008304272107896483",
      "0.00010485090556570115",
      "-0.00015259491049479236",
      "8.875316038130801e-06",
      "2.2994863435061107e-05",
      "-0.0004162315722376138",
      "-5.9392436256047336e-05",
      "-0.0003082586936888979",
      "-0.0003350188010280581",
      "-6.563903794602009e-05",
      "-0.00015259491039181552",
      "0.0003395826835581102",
      "-5.192732637179155e-05",
      "5.148216628386209e-05",
      "0.0005148136893974326",
      "-0.0004570625140969225",
      "0.0009689607964021164",
      "-0.0014450621185359924",
      "-0.0005148136893938778",
      "-2.98466523999578e-14",
      "5.192732614747081e-05",
      "-0.00014628693370554688",
      "-0.00026663272074981014",
      "-0.00010112753850950279",
      "0.0003082586936736527",
      "-0.00033958268343000324",
      "-0.00010485090602424783",
      "0.00033501880104015583",
      "-0.000514813689392175",
      "-8.875316433602844e-06",
      "-0.0004251383330650029",
      "0.0014656327145788502",
      "9.769368508922553e-05",
      "-0.0008304272111359589",
      "-0.000308258693658067"
    ],
    [
      "0.002343844010297898",
      "0.0006103506630663206",
      "0.0024533673789538003",
      "0.0024533673783708847",
      "0.0006103506628571799",
      "0.0006103506630648221",
      "0.002343844009980212",
      "0.0006103506632290949",
      "0.002453367378706628",
      "0.0024533673786537287",
      "0.0024533673789524603",
      "0.0006103506632312568",
      "0.0023438440098832104",
      "0.0006103506628400993",
      "0.0024533673778163356",
      "0.0024533673783720114",
      "0.00245336737870825",
      "0.0006103506628393891",
      "0.002343844010821983",
      "0.0006103506627986146",
      "0.0006103506628553712",
      "0.0024533673786511336",
      "0.0024533673778143667",
      "0.0006103506627984892",
      "0.0023438440100627166",
      "0.0003387795461919708",
      "0.0007299536038057616",
      "0.0004825051963550978",
      "7.423415651682433e-05",
      "0.0003387795461891162",
      "-0.0013964340739618633",
      "-2.315651245173299e-05",
      "-0.0005333184150443331",
      "-0.0007598987361305915",
      "0.0007299536038058392",
      "-2.3156512454090023e-05",
      "0.0008451631859174568",
      "0.0003067968385802976",
      "-7.724684749530867e-05",
      "0.0004825051963538923",
      "-0.0005333184150473406",
      "0.00030679683857839576",
      "0.0008451631865207171",
      "0.00018051142903022257",
      "7.423415651823379e-05",
      "-0.0007598987361243203",
      "-7.724684749956778e-05",
      "0.0001805114290268506",
      "-0.0013964340740258614",
      "-0.0002201180054422802",
      "-5.135313037697676e-05",
      "-1.2828351170431264e-05",
      "-0.00016674411661524765",
      "7.42341564215889e-05",
      "0.00011962761909767774",
      "0.00047679743989457253",
      "-0.0007247332171259723",
      "0.00032760065883222266",
      "-1.2828351092211444e-05",
      "0.00018051142900552805",
      "0.0004055289035375787",
      "0.00018429197671723026",
      "-5.285585540530692e-05",
      "-0.0006415982272398854",
      "-0.00011306370022413528",
      "0.0003067968384189489",
      "0.0004055289034774801",
      "0.00011962761901520911",
      "0.0005859490373771595",
      "-0.00010698283862651671",
      "-0.0001130637002691747",
      "-2.3156512897372024e-05",
      "-0.00065518933146258",
      "-0.0006415982269842123",
      "0.0003276006588307768",
      "-0.0007598987363532794",
      "0.0005859490377303533",
      "-0.0014996082010402655",
      "0.0008499955270542041",
      "-0.0015024826708363121",
      "-0.0007247332173464489",
      "0.00048250519646436386",
      "-5.285585594205573e-05",
      "0.000851207724320536",
      "0.0008512077242583589",
      "0.0008499955267381647",
      "-5.1353130193655676e-05",
      "-7.724684782484249e-05",
      "0.00018429197682970846",
      "0.00047679743966997225",
      "-0.0014996082010959914",
      "-0.0006551893312856981",
      "-0.0001069828386146228",
      "-0.0005333184150609791",
      "0.0005859490372528287",
      "-5.285585540448888e-05",
      "-7.724684757056365e-05",
      "-0.00010698283841443219",
      "-0.0006551893312386097",
      "-0.001499608200904616",
      "0.0008512077242575867",
      "0.0001842919768911189",
      "-0.0005333184150754169",
      "-0.0006415982268488678",
      "0.0008499955268249872",
      "-0.001502482670701343",
      "0.0008512077244106523",
      "0.00047679743987688426",
      "0.0007299536042147943",
      "0.00032760065887603445",
      "-0.0007247332168530687",
      "0.0008499955269363398",
      "-0.001499608200495047",
      "-0.00022011800537604588",
      "-0.0007598987360182619",
      "0.00011962761901489853",
      "0.00018051142897441787",
      "-0.00011306370019163743",
      "-0.00010698283866376874",
      "-0.00022011800541599325",
      "0.0004767974396720622",
      "0.00040552890347800806",
      "0.00030679683835403997",
      "-0.0001130637002044611",
      "-5.1353130396195274e-05",
      "-0.0007247332168551107",
      "0.00018429197687692072",
      "0.0004055289034528174",
      "-2.315651301470328e-05",
      "-1.2828351254256787e-05",
      "-0.0001667441165012727",
      "0.0003276006588907873",
      "-5.285585549995824e-05",
      "0.00011962761875357064",
      "0.0003387795459264304",
      "7.423415642335393e-05",
      "-1.282835109219843e-05",
      "-0.0006415982272380064",
      "0.0005859490373758588",
      "-0.00022011800544206097",
      "0.00011962761909722845",
      "0.0001805114290032127",
      "-0.00011306370022472236",
      "-0.00010698283862612208",
      "-5.1353130378074284e-05",
      "0.0004767974398945577",
      "0.00040552890353640243",
      "0.0003067968384183842",
      "-0.0001130637002687659",
      "-1.2828351170912106e-05",
      "-0.0007247332171232434",
      "0.00018429197671593768",
      "0.0004055289034763568",
      "-2.315651289712568e-05",
      "0.00033877954600158714",
      "0.0007299536037941695",
      "0.0004825051962053041",
      "-0.0007598987363495335",
      "0.00033877954600473046",
      "-0.0013964340741207033",
      "-2.3156512769143457e-05",
      "-0.0005333184150006791",
      "-7.724684757204636e-05",
      "0.0007299536037946901",
      "-2.3156512767609226e-05",
      "0.0008451631857200536",
      "0.0003067968383872091",
      "0.0001805114289719315",
      "0.0004825051962032685",
      "-0.0005333184149964302",
      "0.00030679683838998154",
      "0.000845163186236742",
      "-0.00022011800557980807",
      "-5.135313031009025e-05",
      "-0.0007247332173429045",
      "-0.00016674411659400257",
      "7.423415634021777e-05",
      "0.00011962761891059425",
      "0.00047679743997421455",
      "0.00018429197688997714",
      "0.00032760065907875505",
      "-1.2828350961369111e-05",
      "0.00018051142920313143",
      "0.0004055289035876993",
      "0.00040552890347624873",
      "-5.285585586998884e-05",
      "-0.0006415982273799284",
      "-0.00011306370039681329",
      "0.00030679683822878165",
      "-0.0006551893316482919",
      "0.0008499955267389276",
      "0.00032760065908103844",
      "-0.0007598987363341435",
      "0.0005859490374735937",
      "-0.0014996082004581422",
      "0.0008512077244107022",
      "-0.0015024826705167535",
      "-0.0007247332171459308",
      "0.00048250519660084914",
      "-5.285585571981834e-05",
      "0.0001842919768776483",
      "0.0008512077243084062",
      "0.0008499955265005016",
      "-5.135313043377041e-05",
      "-7.724684778699889e-05",
      "-0.0014996082010969227",
      "-5.2855855870941435e-05",
      "-7.724684739856103e-05",
      "-0.00010698283854412018",
      "-0.0006551893313662921",
      "0.0008499955269368004",
      "0.0008512077243109624",
      "0.0001842919767653091",
      "-0.0005333184153608815",
      "-0.0006415982269760184",
      "0.0003276006588883282",
      "-0.0015024826708857355",
      "0.0008512077243831156",
      "0.00047679743982839695",
      "0.0007299536040835335",
      "0.0005859490377321263",
      "0.0004825051964680891",
      "-5.1353130191949826e-05",
      "-0.0006551893312849897",
      "-0.0006551893314632109",
      "-0.0014996082010402371",
      "-5.28558559412275e-05",
      "-7.724684782465129e-05",
      "-0.00010698283861212566",
      "-0.0006415982269808468",
      "0.000849995527055465",
      "0.0008512077243187358",
      "0.000184291976830363",
      "-0.0005333184150555908",
      "7.423415633979588e-05",
      "-1.2828350961640287e-05",
      "-0.000641598227381633",
      "-0.00010698283841612551",
      "-0.0002201180055800438",
      "0.00011962761891052652",
      "0.00018051142920293356",
      "-0.00011306370039670205",
      "-0.00011306370019176699",
      "-5.1353130307985696e-05",
      "0.0004767974399745263",
      "0.0004055289035884948",
      "0.00030679683823125087",
      "0.0003387795457959139",
      "0.0007299536037621419",
      "-0.0005333184150784009",
      "-0.00075989873633772",
      "0.0003387795457950206",
      "-0.0013964340748592002",
      "-2.3156513052833636e-05",
      "0.0003067968383536492",
      "-7.724684739186016e-05",
      "0.0007299536037601821",
      "-2.315651305499379e-05",
      "0.0008451631860116556",
      "-0.00022011800550652893",
      "0.00047679743987600205",
      "-0.0007247332171479316",
      "-0.00016674411640595326",
      "7.423415645121991e-05",
      "0.00011962761876782231",
      "0.00040552890345262787",
      "0.00018429197676731346",
      "0.00032760065894015526",
      "-1.2828351073010173e-05",
      "0.00018051142901989966",
      "-0.0014996082004947843",
      "0.0008499955264987149",
      "0.0003276006589405917",
      "-0.0007598987360472764",
      "0.0005859490372969661",
      "-5.285585550002498e-05",
      "0.0008512077243830079",
      "-0.0015024826705960419",
      "-0.0007247332169395797",
      "0.0004825051960458799",
      "-0.0006551893312386352",
      "-0.0006415982268502532",
      "0.0007299536042142559",
      "-0.00022011800537682897",
      "0.0005859490372515271",
      "-0.001499608200904783",
      "0.0008499955268249737",
      "0.0003276006588749698",
      "-0.0007598987360207341",
      "0.0005859490374729192",
      "0.00048250519660029083",
      "-5.135313043586201e-05",
      "-0.00010698283866571257",
      "-0.000655189331649431",
      "-0.0014996082004569838",
      "-5.285585571958074e-05",
      "-7.724684778872964e-05",
      "7.423415645076746e-05",
      "-1.2828351072239964e-05",
      "-0.00011306370020454831",
      "-0.0001069828385410986",
      "-0.000220118005507541",
      "0.00011962761876705495",
      "0.0001805114290206374",
      "0.00033877954573346345",
      "-2.3156513014716144e-05",
      "-0.0005333184153596842",
      "-0.000759898736047878",
      "0.0003387795457329736",
      "-0.0013964340749243016",
      "0.00011962761875301375",
      "0.0004767974398290319",
      "-0.0007247332169386426",
      "-0.00016674411655154655",
      "7.423415631760163e-05",
      "-0.00022011800541434876",
      "-5.135313039522014e-05",
      "-1.2828351254738894e-05",
      "0.0003387795459240425",
      "-0.0006551893313644585",
      "-0.0006415982269739233",
      "0.000729953604085213",
      "0.0005859490372965697",
      "0.0004825051960488731",
      "7.423415631904093e-05",
      "0.0003293161617281089",
      "-0.0016877516046730873",
      "0.0014673461699005208",
      "0.00074315188848011",
      "-0.00032931616172717204",
      "2.0297032913924176e-15",
      "-0.0006308091642522066",
      "0.0005000622560883942",
      "-0.001395425257703218",
      "0.0016877516046724071",
      "0.0006308091642548384",
      "1.6555202887527145e-15",
      "-0.00015540168815586213",
      "7.360457888849764e-05",
      "-0.001467346169901323",
      "-0.0005000622560877036",
      "0.00015540168815718317",
      "3.6122648143103963e-16",
      "6.487729980164462e-05",
      "-0.000743151888477372",
      "0.0013954252577033416",
      "-7.360457888909623e-05",
      "-6.487729980012031e-05",
      "2.5500487094285724e-15",
      "-0.0006112733450526699",
      "0.00034554276878603267",
      "0.00037788544049837406",
      "0.00023807717749933538",
      "0.000743151888633022",
      "7.413096461314153e-05",
      "-5.926839241515425e-05",
      "-2.135831039940217e-06",
      "0.00016476346190979176",
      "0.00037788544071591835",
      "-6.487730017222084e-05",
      "-0.00011207409166671407",
      "-4.8116279309408486e-05",
      "-0.0005647947664146208",
      "0.00023321823305139675",
      "0.0003055594143622617",
      "0.0001554016879206936",
      "0.00011207409175674635",
      "-7.413096476223788e-05",
      "0.0002995755938177094",
      "-4.788767396508541e-05",
      "0.00030555941437976635",
      "0.0006308091640482547",
      "0.0002223791897763389",
      "0.0002332182329219114",
      "0.00016476346190734528",
      "-0.0013954252577210496",
      "-0.0002995755937448549",
      "-0.00028782707689548227",
      "-0.000880427472455403",
      "0.0010130752477898585",
      "-2.1358309407546144e-06",
      "0.0014673461697326177",
      "0.000564794766570265",
      "0.0005120848579542253",
      "-0.0005120848576652718",
      "-0.0008804274726191452",
      "0.0003455427686295553",
      "-7.360457915728614e-05",
      "4.811627904646571e-05",
      "5.92683925450624e-05",
      "0.00028782707691559634",
      "0.00022237918974035646",
      "-4.7887674004666035e-05",
      "-0.0005000622564034682",
      "0.0002995755940678006",
      "-0.0005647947664128001",
      "7.360457927042741e-05",
      "4.788767387122104e-05",
      "-0.0002223791896642796",
      "0.00028782707678786957",
      "-0.0005120848576636436",
      "-4.8116279490699916e-05",
      "0.0005000622565375656",
      "-0.00023321823330414547",
      "0.0008804274719403067",
      "-0.0010130752478878131",
      "0.00051208485797088",
      "-5.9268392127420896e-05",
      "-0.0016877516044818317",
      "-0.00016476346199492114",
      "2.1358310926072507e-06",
      "0.000880427472460965",
      "-0.00028782707663795",
      "-0.0006112733447934702",
      "0.0013954252576240792",
      "-7.413096476162279e-05",
      "6.487729991853644e-05",
      "-0.0003055594145212016",
      "4.788767390412992e-05",
      "0.000611273344796237",
      "5.926839254304136e-05",
      "0.00011207409165333706",
      "-0.00015540168765583296",
      "-0.0003055594142840995",
      "-0.00034554276881499887",
      "2.135831093746776e-06",
      "4.811627895649642e-05",
      "-0.00011207409189804901",
      "-0.0006308091641996042",
      "-0.0003778854403517441",
      "-0.00023807717730742696",
      "-0.00016476346182363818",
      "0.0005647947665708833",
      "7.41309648284342e-05",
      "0.00032931616199284813",
      "-0.0007431518886315476",
      "-0.00037788544071411576",
      "-0.00023321823305207413",
      "-0.0002995755938161682",
      "0.00061127334504948",
      "-7.413096461384042e-05",
      "6.487730017251673e-05",
      "-0.0003055594143620049",
      "4.788767396614854e-05",
      "-0.00034554276878485414",
      "5.926839241661156e-05",
      "0.00011207409166651399",
      "-0.00015540168792087264",
      "-0.00030555941437897596",
      "-0.00037788544049667235",
      "2.135831038984142e-06",
      "4.811627930777011e-05",
      "-0.00011207409175704715",
      "-0.0006308091640467536",
      "0.00032931616200698846",
      "-0.001687751604344478",
      "0.0014673461699957068",
      "-0.0013954252577215262",
      "-0.00032931616200896843",
      "-2.4799634292109832e-15",
      "-0.0006308091640165904",
      "0.0005000622559418769",
      "7.360457927048603e-05",
      "0.0016877516043454551",
      "0.0006308091640146605",
      "-6.482335967815244e-16",
      "-0.00015540168803436055",
      "6.487729991648484e-05",
      "-0.0014673461699947258",
      "-0.0005000622559421197",
      "0.0001554016880328496",
      "-1.3223776758396373e-15",
      "-0.0006112733452452037",
      "0.0003455427687737821",
      "-2.1358309389774563e-06",
      "0.0002380771774655092",
      "0.0007431518886783906",
      "7.41309647113039e-05",
      "-5.926839218237132e-05",
      "-4.811627949264439e-05",
      "0.00016476346184722394",
      "0.0003778854407077042",
      "-6.487730041011366e-05",
      "-0.00011207409188850523",
      "0.00011207409165274323",
      "-0.0005647947662986893",
      "0.0002332182332809429",
      "0.000305559414287851",
      "0.00015540168823271872",
      "0.00022237918961934153",
      "-0.0008804274726164659",
      "0.00016476346184848356",
      "-0.0013954252576424727",
      "-0.0002995755938215332",
      "-0.0002878270769127048",
      "0.0005120848579700419",
      "0.0010130752477293336",
      "-2.1358309586866708e-06",
      "0.0014673461696929",
      "0.0005647947665616366",
      "4.811627895402124e-05",
      "-0.0005120848579542029",
      "-0.0008804274722208738",
      "0.0003455427685757585",
      "-7.360457921371419e-05",
      "0.00028782707690946214",
      "-0.000564794766303163",
      "7.36045792673097e-05",
      "4.788767410819304e-05",
      "-0.00022237918977758303",
      "0.0008804274724637573",
      "-0.0005120848579531334",
      "-4.811627930047618e-05",
      "0.0005000622568761697",
      "-0.000233218232982633",
      "-0.00016476346182110028",
      "-0.0010130752479062396",
      "0.0005120848579080236",
      "-5.926839215995516e-05",
      "-0.0016877516045732289",
      "0.00029957559374795",
      "-0.0014673461697312506",
      "-0.0003455427686307201",
      "-0.00022237918974498343",
      "-0.00022237918977479265",
      "0.0002878270768979866",
      "-0.0005647947665680354",
      "7.360457915754862e-05",
      "4.788767400155616e-05",
      "-0.00023321823292256696",
      "0.0008804274724487808",
      "-0.000512084857949661",
      "-4.81162790425497e-05",
      "0.0005000622564044818",
      "-0.0007431518886803376",
      "-0.0003778854407089015",
      "-0.00023321823328225448",
      "4.788767387297787e-05",
      "0.0006112733452482829",
      "-7.413096471148365e-05",
      "6.487730040978568e-05",
      "-0.00030555941428906877",
      "-0.00030555941452108673",
      "-0.00034554276877695925",
      "5.9268392182615e-05",
      "0.00011207409188936726",
      "-0.00015540168823213618",
      "0.0003293161623114281",
      "-0.0016877516039661136",
      "0.0005000622565371232",
      "-0.001395425257641184",
      "-0.00032931616231145406",
      "-1.3729957529801418e-16",
      "-0.0006308091639650129",
      "-0.0001554016876542427",
      "7.360457926804988e-05",
      "0.001687751603964934",
      "0.0006308091639659055",
      "2.3430324893227953e-15",
      "-0.0006112733449755317",
      "-5.926839212882342e-05",
      "-2.1358309590001407e-06",
      "0.00023807717719926717",
      "0.0007431518885351354",
      "7.413096461013349e-05",
      "-0.00011207409189804765",
      "-4.8116279298580525e-05",
      "0.00016476346180978107",
      "0.00037788544041393276",
      "-6.487730031651274e-05",
      "-0.00028782707664088715",
      "-0.000880427472224031",
      "0.0001647634618099004",
      "-0.0013954252574675113",
      "-0.0002995755938628697",
      "0.0005647947665701951",
      "0.0005120848579128289",
      "0.0010130752470890402",
      "-2.135831329432387e-06",
      "0.0014673461695358613",
      "0.00022237918966332577",
      "0.000233218233303209",
      "0.0016877516044823608",
      "0.0006112733447956672",
      "-0.00029957559406643304",
      "-0.00028782707678538653",
      "-0.0008804274719431478",
      "0.00016476346199295323",
      "-0.0013954252576242195",
      "0.0002995755938201784",
      "-0.0014673461696933488",
      "-0.0003455427685744564",
      "4.788767390485555e-05",
      "-0.00022237918961799316",
      "0.00028782707690995626",
      "-0.0005647947665641325",
      "7.36045792122599e-05",
      "-0.00074315188853523",
      "-0.00037788544041364284",
      "-0.0003055594142828574",
      "4.788767410709873e-05",
      "0.0006112733449747671",
      "-7.413096460978988e-05",
      "6.487730031835267e-05",
      "0.00032931616221509185",
      "-0.000630809164199114",
      "0.0005000622568765146",
      "-0.0013954252574675645",
      "-0.0003293161622149525",
      "5.196600927134735e-16",
      "7.413096482741181e-05",
      "-5.926839215691471e-05",
      "-2.135831329077851e-06",
      "0.00023807717715920035",
      "0.0007431518883655754",
      "-0.0006112733447924957",
      "0.00034554276881321476",
      "0.00037788544035051544",
      "-0.0003293161619917245",
      "0.0002223791897825727",
      "0.00023321823298497874",
      "0.001687751604572072",
      "0.0002995755938639995",
      "-0.0014673461695349375",
      "-0.0007431518883648805"
    ]
  ],
  "status": "RIGOROUS ORIENTED-POLYGON INTERVAL EXCLUSION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.01852994176400769882830244 +/- 3.51e-27]",
      "[0.02009807304651669850972972 +/- 4.41e-27]",
      "[0.01400203781027976904346970 +/- 2.94e-27]",
      "[0.004643169053395580123522629 +/- 3.51e-28]",
      "[0.0005519930110482778346737378 +/- 2.84e-29]",
      "[0.002288966526622301591646791 +/- 9.52e-29]",
      "[0.001308400448769792977631238 +/- 1.20e-28]",
      "[0.0007338384941787354575068590 +/- 1.42e-29]",
      "[1.971892301318072747247168e-5 +/- 3.46e-31]",
      "[7.794673948872006477769621e-6 +/- 1.51e-31]",
      "[6.971981116280745609961284e-6 +/- 4.87e-31]",
      "[6.527659144699711112909951e-6 +/- 1.32e-31]",
      "[2.802229777885195180440265e-6 +/- 2.81e-31]",
      "[3.179502884622894481921350e-6 +/- 3.74e-31]",
      "[1.776113282672046096189050e-6 +/- 2.51e-31]"
    ],
    [
      "[0.01441232306771176655073989 +/- 4.90e-27]",
      "[0.01742379430506996246784985 +/- 2.18e-27]",
      "[0.007951567329995718359434069 +/- 3.88e-28]",
      "[0.004397076801373731527563279 +/- 3.14e-28]",
      "[0.002117622699578091978891515 +/- 4.09e-28]",
      "[0.001093261643453648760349024 +/- 1.71e-28]",
      "[0.001839847977611036643870971 +/- 1.93e-29]",
      "[9.889526514912144240050886e-6 +/- 2.76e-31]",
      "[1.308084155158865470806172e-5 +/- 1.06e-30]",
      "[2.356883638467391734454492e-6 +/- 1.22e-31]",
      "[7.887727106616928821324103e-6 +/- 4.96e-31]",
      "[3.798891771784981807963829e-6 +/- 4.37e-32]",
      "[1.854573952364574029865450e-6 +/- 1.06e-32]",
      "[3.880038619083552083950617e-6 +/- 5.81e-32]",
      "[1.480367253327850330152991e-6 +/- 6.44e-32]"
    ]
  ],
  "exact_identity": "R(t)=-PPT(Q(t))-sum T^*(H_j(t) tensor G_j)T; endpoint residuals are positive definite.",
  "scope": "Only the stored closed oriented cell and stated edge interval. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.08974983310326934
}


==> anc/small-orders/order6/polygon_p5_c1_m4_e0_0.89_1.0_certificate.json <==
{
  "kind": "p5",
  "cell": 1,
  "points": [
    [
      "4",
      "0"
    ],
    [
      "1",
      "4"
    ],
    [
      "-3",
      "2"
    ],
    [
      "-3",
      "-2"
    ],
    [
      "1",
      "-4"
    ],
    [
      "2",
      "0"
    ]
  ],
  "polygon": 4,
  "edge": 0,
  "interval": [
    "0.89",
    "1.0"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        3
      ]
    ]
  ],
  "rational_G": [
    [
      "6.209101246828856e-06",
      "6.276440069876361e-06",
      "6.259564837274142e-06",
      "6.294693143844968e-06",
      "6.27309788026879e-06",
      "2.7219541372606393e-08",
      "7.181748659873285e-09",
      "4.263631755772129e-08",
      "7.39482990836987e-08",
      "8.95316935913327e-08",
      "3.281950911692916e-08",
      "5.504142238720345e-08",
      "1.3617097629774736e-07",
      "5.837837829960104e-08",
      "1.4067263054650845e-07",
      "4.6447483117665315e-08",
      "-3.515158109279829e-08",
      "-5.932909843762377e-08",
      "-6.438340288602789e-08",
      "8.093886871049909e-08",
      "7.297215923263125e-08",
      "2.9225990606775466e-08",
      "1.125102292982442e-07",
      "8.970195556166043e-08",
      "8.176194679848963e-08"
    ],
    [
      "6.194195515729655e-06",
      "6.288319675979811e-06",
      "6.254690215121104e-06",
      "6.281183948832048e-06",
      "6.243463784345126e-06",
      "4.745345195526813e-08",
      "2.602352134365177e-08",
      "6.861066150118583e-08",
      "7.672468582343206e-08",
      "1.0437967817559645e-07",
      "6.591135216714356e-08",
      "7.39065342740276e-08",
      "1.4681785642980126e-07",
      "7.534144636421979e-08",
      "1.402352625955052e-07",
      "4.908015606505376e-08",
      "-3.6534178810022774e-08",
      "-2.9378346665121704e-08",
      "-2.9076100153850327e-08",
      "6.216014796720899e-08",
      "6.941321047965965e-08",
      "3.3959567279679736e-08",
      "1.0535104044062985e-07",
      "8.975031223542684e-08",
      "5.716092438278353e-08"
    ],
    [
      "6.192894723964391e-06",
      "6.253268330359726e-06",
      "6.250660092158441e-06",
      "6.273969765607254e-06",
      "6.242707978185977e-06",
      "2.2904566225964226e-08",
      "1.8638402885332035e-08",
      "6.013621449053573e-08",
      "6.920325483060008e-08",
      "8.46805955867393e-08",
      "3.7662242093956495e-08",
      "5.414452972827805e-08",
      "1.396232546350354e-07",
      "6.690751609961848e-08",
      "1.3060723864159897e-07",
      "3.1290747367941915e-08",
      "-4.656591012516946e-08",
      "-4.583747769866329e-08",
      "-4.839908420264774e-08",
      "7.167423910503406e-08",
      "7.111231273508806e-08",
      "3.4332784200248976e-08",
      "1.0453720059620704e-07",
      "8.487500519296702e-08",
      "5.939202669745739e-08"
    ],
    [
      "6.269094763200616e-06",
      "6.500320684510794e-06",
      "6.275519187137201e-06",
      "6.2895494867213255e-06",
      "6.370475287462524e-06",
      "1.0258980519807657e-07",
      "3.245961917986539e-08",
      "8.047116387505218e-08",
      "1.2985841082917165e-07",
      "1.2265971922424634e-07",
      "7.446402047635986e-08",
      "2.0373765151434032e-07",
      "1.387742461706393e-07",
      "8.291464795621802e-08",
      "1.573888763155362e-07",
      "1.2169905851601087e-07",
      "-2.182908038733866e-08",
      "-3.7035057825185065e-08",
      "-3.242891180845174e-08",
      "7.454398949187269e-08",
      "2.9503877045551954e-08",
      "-3.2152117434606825e-08",
      "1.0700978273635947e-07",
      "7.333552983979986e-08",
      "7.673410096824626e-08"
    ],
    [
      "6.195996416862299e-06",
      "6.285512943644925e-06",
      "6.254594362941294e-06",
      "6.274121905304928e-06",
      "6.231992104158592e-06",
      "3.193700215701893e-08",
      "8.704074131887287e-09",
      "4.7037870808728846e-08",
      "5.373035901249281e-08",
      "8.813048862021047e-08",
      "3.9477502000855614e-08",
      "3.8343199184034685e-08",
      "1.3766767601219537e-07",
      "4.9913387754505165e-08",
      "1.111904826856366e-07",
      "6.312456261395775e-08",
      "-2.521023712066504e-08",
      "-2.3434301921570894e-08",
      "-3.936816309057735e-08",
      "8.75173158443624e-08",
      "7.599545906972485e-08",
      "3.139030843833492e-08",
      "1.0493203919844329e-07",
      "8.358994115546627e-08",
      "7.065778665862662e-08"
    ],
    [
      "6.178362413600354e-06",
      "6.2481683649561305e-06",
      "6.252987463943486e-06",
      "6.284676117592251e-06",
      "6.247059629665595e-06",
      "2.9947148113005886e-08",
      "2.8191499543387264e-08",
      "7.232930967718603e-08",
      "7.497623169193339e-08",
      "8.678394768267062e-08",
      "4.895677583313112e-08",
      "6.739768777870098e-08",
      "1.4744873855509437e-07",
      "7.24482027901467e-08",
      "1.3817164126249998e-07",
      "1.771866673493332e-08",
      "-5.2774405570582424e-08",
      "-4.002454001581286e-08",
      "-3.729060172327089e-08",
      "6.296421856217829e-08",
      "6.792132750867707e-08",
      "3.348882571289974e-08",
      "1.0820782499527782e-07",
      "8.932247064791939e-08",
      "5.985085762079766e-08"
    ],
    [
      "0.007592080609471041",
      "0.0031696526352480514",
      "0.005860524743668963",
      "0.002223168546323218",
      "0.00029369928130202016",
      "0.004587459984056215",
      "-0.0021317832741454064",
      "0.0033122584136147716",
      "0.00109785678504663",
      "-0.0027179445438350095",
      "0.002550148469262725",
      "0.0008875224641274268",
      "-0.002943057008909719",
      "-0.0011292956873774108",
      "0.000793659468969385",
      "-0.0017167862396698563",
      "0.006313717589671717",
      "-0.002417777687016509",
      "-0.0009863723295404452",
      "0.003335989367662066",
      "-0.0007123362834861663",
      "-0.00034806912464439984",
      "-0.002077132546896942",
      "-0.000636690645668572",
      "-8.067434965102484e-05"
    ],
    [
      "6.223537930222131e-06",
      "6.246745601601581e-06",
      "6.282937246900008e-06",
      "6.31371180782107e-06",
      "6.259332488081052e-06",
      "6.3920249091735975e-09",
      "4.952923447639088e-08",
      "1.004394003956445e-07",
      "4.945968639741502e-08",
      "7.451036527326425e-08",
      "2.006057572413838e-08",
      "6.800856697039815e-08",
      "1.619558455579782e-07",
      "5.8908648466412295e-08",
      "1.1347918254719831e-07",
      "2.169825244319148e-09",
      "-6.586178077434656e-08",
      "-2.8017886557756078e-08",
      "-5.7808921866198804e-08",
      "8.682800308860497e-08",
      "7.139261984581857e-08",
      "3.526023784823983e-08",
      "1.3152418166471189e-07",
      "7.493567314904034e-08",
      "6.068500081469904e-08"
    ],
    [
      "6.804902482683299e-06",
      "6.505198680762087e-06",
      "6.327222356191044e-06",
      "6.380797346017707e-06",
      "6.39480416950062e-06",
      "-1.2423828562792387e-07",
      "1.7753039672526146e-07",
      "-1.014426945442602e-07",
      "6.373995154912583e-08",
      "7.067188809465769e-09",
      "6.453854938320416e-08",
      "-7.783751720550797e-08",
      "7.826386383843494e-08",
      "6.862867900965007e-08",
      "1.4389414171320655e-07",
      "3.8600414160754066e-07",
      "-6.039497565111029e-08",
      "-9.965659544153405e-08",
      "-2.887513044234585e-07",
      "2.091103926320943e-09",
      "1.3333373790545767e-07",
      "9.958179180968256e-08",
      "7.047199766164345e-08",
      "2.902878682933752e-08",
      "1.8704918461131006e-07"
    ],
    [
      "6.256048935060038e-06",
      "6.27022271988365e-06",
      "6.261758504786183e-06",
      "6.303499447594482e-06",
      "6.289669696465579e-06",
      "2.7246025498790445e-08",
      "4.3529197111551326e-08",
      "8.127089372378324e-08",
      "7.068469555785973e-08",
      "7.109581073968518e-08",
      "4.5170242499408645e-08",
      "6.897776724646901e-08",
      "1.466815684419355e-07",
      "5.658273869067806e-08",
      "1.3313288936611628e-07",
      "5.4613870358880415e-08",
      "-4.922968207553704e-08",
      "-3.470228006822333e-08",
      "-6.248543425875194e-08",
      "5.434050674427678e-08",
      "4.2630329968279355e-08",
      "2.5317843955188637e-08",
      "1.1267528085546981e-07",
      "8.947133185493137e-08",
      "8.652421766260184e-08"
    ],
    [
      "6.209997098838706e-06",
      "6.294852464068277e-06",
      "6.275739654949734e-06",
      "6.305367764933039e-06",
      "6.2978437915123976e-06",
      "1.5732659123047804e-08",
      "-1.0207507640331071e-08",
      "2.113687891219735e-08",
      "5.132582291270607e-08",
      "7.551738771163706e-08",
      "1.2984490734805472e-08",
      "2.598806474460811e-08",
      "1.3645435616464172e-07",
      "3.241848425328746e-08",
      "1.1244823231109359e-07",
      "6.142675372994609e-08",
      "-2.555351967808466e-08",
      "-4.3921558497070994e-08",
      "-8.012251782130139e-08",
      "1.1747464285415957e-07",
      "7.875647846158875e-08",
      "2.7816649170330925e-08",
      "1.197871538074441e-07",
      "9.068282738539601e-08",
      "1.1567776952662734e-07"
    ],
    [
      "6.182516504131214e-06",
      "6.2688596228630746e-06",
      "6.258580468398201e-06",
      "6.299618738006715e-06",
      "6.273623042721126e-06",
      "3.407076016073535e-08",
      "1.9220224186942244e-08",
      "6.361921743436509e-08",
      "7.843720741255192e-08",
      "8.798325166679286e-08",
      "4.997621892045269e-08",
      "7.487846372510706e-08",
      "1.4721663990489176e-07",
      "6.730741089482425e-08",
      "1.4667538694453428e-07",
      "2.7578561571955415e-08",
      "-4.806261573315485e-08",
      "-4.495926483642865e-08",
      "-4.343102495434074e-08",
      "6.710281939044347e-08",
      "6.512274609886039e-08",
      "2.8690540595196163e-08",
      "1.1457639513520137e-07",
      "9.6540526221384e-08",
      "7.683615889524567e-08"
    ],
    [
      "6.229435248089342e-06",
      "6.339662935960112e-06",
      "6.280327828706584e-06",
      "6.274816036498994e-06",
      "6.272113775783966e-06",
      "2.5701112035108188e-08",
      "1.3316489627280473e-08",
      "4.204541264118797e-08",
      "4.5177885403378135e-08",
      "9.15651237252062e-08",
      "1.184135201711243e-08",
      "7.18236468676261e-08",
      "1.250759558679779e-07",
      "4.779007701274218e-08",
      "8.99927207239538e-08",
      "4.151188541891286e-08",
      "-2.5197035334194025e-08",
      "-2.993623636072708e-08",
      "-8.469475286132433e-08",
      "1.39504589419222e-07",
      "8.920986623853376e-08",
      "2.2725223732106152e-08",
      "1.1240359247800014e-07",
      "3.840116379027309e-08",
      "5.863945315729643e-08"
    ],
    [
      "6.209239216880692e-06",
      "6.2605835757884836e-06",
      "6.2742369065870445e-06",
      "6.313838593609483e-06",
      "6.253043193727e-06",
      "3.318140505342504e-08",
      "4.298218514654088e-08",
      "9.766138544086773e-08",
      "6.444776309637682e-08",
      "9.024921931750883e-08",
      "5.346681166100602e-08",
      "7.308958787383054e-08",
      "1.6245728937304935e-07",
      "6.80902039689726e-08",
      "1.3358372966971032e-07",
      "2.8775096860630422e-08",
      "-5.3200962765874143e-08",
      "-2.2194275426228536e-08",
      "-3.1174246652651364e-08",
      "6.525442618864083e-08",
      "6.138742825624987e-08",
      "3.7196000317597774e-08",
      "1.2392951376407812e-07",
      "9.263361367155856e-08",
      "6.752149473948216e-08"
    ],
    [
      "6.32632034335294e-06",
      "6.444543850418081e-06",
      "6.3512338845671935e-06",
      "6.359349757656136e-06",
      "6.287246657825209e-06",
      "1.1651723109514447e-07",
      "7.8534175839459e-08",
      "1.2231789289881096e-07",
      "7.13044737662878e-08",
      "1.4340699558387206e-07",
      "4.2454199222843666e-08",
      "1.0838907945885564e-07",
      "1.9479623680588427e-07",
      "4.53140902575607e-08",
      "8.24413079916814e-08",
      "2.8811420350420022e-08",
      "-1.1723786186574929e-08",
      "2.239350242562828e-08",
      "-1.0531167538359632e-07",
      "1.7464883303928483e-07",
      "1.5194210317099605e-07",
      "-2.7539381178951104e-08",
      "1.5823127028178704e-07",
      "2.2533979571000856e-08",
      "1.9472022430558223e-08"
    ],
    [
      "0.00492869883124657",
      "0.002090014625160632",
      "0.001517284492058269",
      "0.0025259030813907794",
      "0.0009490027700517615",
      "0.002599396149961492",
      "-0.002684414608270784",
      "0.0023033918438064302",
      "-0.0017779756559864778",
      "-0.0012352437834917687",
      "0.0022286423980483615",
      "-0.0014009872412587057",
      "-0.0009963734237632554",
      "0.0008510938513916839",
      "-0.001490033983001297",
      "0.0018706609814108835",
      "0.0004798774554521616",
      "0.002663796133926979",
      "-0.0012161795586990327",
      "0.001273781455886358",
      "0.0005315282402248483",
      "3.352901771480423e-05",
      "-0.001677150384064425",
      "0.0008365033504843437",
      "0.0003933265108039044"
    ],
    [
      "6.30995406952296e-06",
      "6.313091310289321e-06",
      "6.294687604874418e-06",
      "6.331184499134512e-06",
      "6.268807391891054e-06",
      "1.6736446885705095e-08",
      "2.647264684739294e-08",
      "9.704399064716211e-08",
      "-7.676940282329977e-09",
      "8.527561617489575e-08",
      "3.7142065731588015e-08",
      "4.2399423224865424e-08",
      "1.5397378258094684e-07",
      "3.0304293377978436e-08",
      "7.563216218005682e-08",
      "1.0600756529795878e-07",
      "-1.4161114096312328e-08",
      "2.3285168792714796e-08",
      "-5.0991061072543455e-08",
      "1.0843163094308219e-07",
      "4.784683238407004e-08",
      "5.916004766873875e-08",
      "1.2720675525923292e-07",
      "7.886167689183045e-08",
      "1.0161897426945986e-07"
    ],
    [
      "6.240180085468256e-06",
      "6.328833343116941e-06",
      "6.323861724867128e-06",
      "6.360347847345082e-06",
      "6.286275447168005e-06",
      "5.446474240629929e-08",
      "2.4365749393288764e-08",
      "6.712103989961729e-08",
      "6.45887362232941e-08",
      "9.783376910750808e-08",
      "2.4236922525141626e-08",
      "4.0668243711805585e-08",
      "1.7995206153108932e-07",
      "2.657734014896348e-08",
      "1.1557716529669798e-07",
      "6.948130831688284e-08",
      "-2.2087382601022088e-08",
      "-1.6292828294421013e-08",
      "-5.5680047347903144e-08",
      "1.1887935382196945e-07",
      "9.469903213784184e-08",
      "3.65145729387272e-09",
      "1.5822708047579456e-07",
      "1.0101633474196979e-07",
      "1.1021360263600444e-07"
    ],
    [
      "6.23835712724372e-06",
      "6.310025403639171e-06",
      "6.31075263802824e-06",
      "6.3702256949297735e-06",
      "6.304975983148446e-06",
      "3.01961927052052e-08",
      "2.428875434414603e-08",
      "8.115601914949915e-08",
      "9.028788819110168e-08",
      "7.726250897875555e-08",
      "3.085613956212569e-08",
      "5.991210557849053e-08",
      "1.7862457827475552e-07",
      "5.299279537757723e-08",
      "1.598701873304929e-07",
      "6.672082398459291e-08",
      "-6.370378880731797e-08",
      "-5.306844339286376e-08",
      "-5.05477784007932e-08",
      "7.793694209893508e-08",
      "7.142022208807708e-08",
      "1.1321501314443446e-08",
      "1.5889467164140468e-07",
      "1.2832987530514005e-07",
      "1.1078807974610046e-07"
    ],
    [
      "6.254293379466414e-06",
      "6.269894216315855e-06",
      "6.275485424314869e-06",
      "6.313854723796553e-06",
      "6.26580056601206e-06",
      "-9.691404519955567e-09",
      "2.1497373522225376e-08",
      "8.66387316043432e-08",
      "2.772058598614753e-08",
      "6.37517650293814e-08",
      "2.1849910628297986e-08",
      "4.6909135703710804e-08",
      "1.5007053786736982e-07",
      "4.9293769632415346e-08",
      "1.0967292767405851e-07",
      "6.553948246110302e-08",
      "-5.746011366104412e-08",
      "-2.3899469757799732e-08",
      "-5.335128880757073e-08",
      "8.309631106945671e-08",
      "4.822344300982253e-08",
      "5.1078448580037164e-08",
      "1.270367684218474e-07",
      "9.328195822861783e-08",
      "8.797205151092174e-08"
    ],
    [
      "0.005820405269093143",
      "0.024732886389466666",
      "0.00852372624617608",
      "0.00946326689404569",
      "0.002979955118238215",
      "-0.0061730195397128205",
      "0.0068469008205809395",
      "-0.00735641241645555",
      "0.002278551663076647",
      "-0.010142383070082297",
      "0.0061674180846193645",
      "0.0037297035712469005",
      "-0.008403362735510619",
      "0.0017112242283606905",
      "-0.0034388682695530724",
      "0.010278772818852736",
      "-0.0016250068362435317",
      "-0.0009295910476943355",
      "0.0034776998198838265",
      "-0.010379225513049919",
      "0.013992759196881716",
      "-0.007720915306797509",
      "-0.0031505009777227774",
      "0.004732612950464662",
      "-0.004036172016199082"
    ],
    [
      "6.214724669316018e-06",
      "6.24405835384222e-06",
      "6.271723203198956e-06",
      "6.3024973387788e-06",
      "6.247997210297196e-06",
      "-2.2342322619264894e-09",
      "3.3449687566322425e-08",
      "9.273474844345656e-08",
      "4.485756840661845e-08",
      "6.314557891116183e-08",
      "1.1179789387002062e-08",
      "5.975930238679099e-08",
      "1.496536642475941e-07",
      "5.231071683306476e-08",
      "1.0892607722305146e-07",
      "2.2241310747951483e-08",
      "-6.455415620287597e-08",
      "-3.255013139677022e-08",
      "-4.4526199104915246e-08",
      "8.333708968506141e-08",
      "5.593654012462531e-08",
      "3.427164212187726e-08",
      "1.2679086755912434e-07",
      "8.010853521899306e-08",
      "6.825430166578162e-08"
    ],
    [
      "6.219921854986022e-06",
      "6.233337931269634e-06",
      "6.261573655017887e-06",
      "6.30798636516912e-06",
      "6.2355302655653266e-06",
      "2.992559296412546e-08",
      "4.492598253017412e-08",
      "9.721662260171746e-08",
      "5.339237658845213e-08",
      "7.861215561526e-08",
      "4.765745786653596e-08",
      "5.151391178270318e-08",
      "1.5476321346773988e-07",
      "5.358730984735139e-08",
      "1.1844721714981209e-07",
      "3.528135873985262e-08",
      "-4.7032495276594674e-08",
      "-1.4207606559713367e-08",
      "-3.242622368190744e-08",
      "5.738755528178494e-08",
      "5.352483064020228e-08",
      "3.492705170346873e-08",
      "1.1927351451163521e-07",
      "8.914566327618026e-08",
      "7.078499255181979e-08"
    ],
    [
      "6.313585414892356e-06",
      "6.322971292024424e-06",
      "6.269473753977767e-06",
      "6.321988670859818e-06",
      "6.33579850866474e-06",
      "1.0543253869051562e-08",
      "2.4827970263514838e-08",
      "8.46219701987025e-08",
      "-7.539690113962545e-09",
      "7.442380881753515e-08",
      "4.869611437309209e-08",
      "6.998840437235469e-08",
      "1.3244049233587545e-07",
      "4.1704903237967336e-08",
      "7.418551472739731e-08",
      "9.69103713355057e-08",
      "-2.7627929358253897e-08",
      "2.0882220521400473e-08",
      "-8.276730770841686e-08",
      "9.019164335043988e-08",
      "3.1786839337954066e-08",
      "5.9601106408010496e-08",
      "1.1270690929179304e-07",
      "6.843953784482977e-08",
      "1.1349370767515879e-07"
    ],
    [
      "7.035337129453534e-06",
      "6.549641695233406e-06",
      "6.602041756894235e-06",
      "6.415724105138537e-06",
      "6.451379166199126e-06",
      "7.102408446232546e-08",
      "-1.404947475927596e-08",
      "2.520160057643271e-07",
      "-6.65388433857761e-08",
      "1.0354590555817995e-07",
      "-5.49211729577854e-09",
      "8.888457656484036e-08",
      "1.1043474774489114e-07",
      "-1.609985680985092e-08",
      "1.6601887983527303e-08",
      "3.137309777604036e-07",
      "2.1916368602350965e-07",
      "2.1109797936513035e-08",
      "-2.537577876491646e-07",
      "3.1408813831570384e-07",
      "-3.660316287264743e-08",
      "7.444097771161436e-08",
      "1.3469776938578527e-07",
      "-8.946018949139201e-09",
      "1.0720867382349047e-07"
    ],
    [
      "0.0023277815479507327",
      "0.0008112810544294836",
      "0.0032366525811739705",
      "0.0013794733105252732",
      "0.0019765946671352216",
      "0.0013664713934652658",
      "0.0025485379427606187",
      "-0.001488406354498094",
      "0.00164251275891021",
      "0.001504837849138019",
      "-0.0008809053986750101",
      "0.0009612808939398186",
      "-0.002059523004935565",
      "0.0012122623188487573",
      "-0.0004719169222478138",
      "1.042331490562383e-05",
      "0.0010018977967684653",
      "-0.0009856654173295701",
      "-0.0013694297621699059",
      "0.0005787088162216796",
      "-0.000573626207041513",
      "-0.0008134671392245629",
      "-0.0004393631702164405",
      "-0.0022123077928288787",
      "0.0015756485351912735"
    ],
    [
      "0.00013786841123768104",
      "0.013520823365951276",
      "0.0044127605019948085",
      "0.018319311339547513",
      "0.00903956260434831",
      "0.000888988181331094",
      "-0.0007263415287042773",
      "0.001527071346342724",
      "-0.0008503442286026837",
      "-0.006609382694485586",
      "0.012327179144062953",
      "-0.000638872387825034",
      "-0.00890918747191456",
      "0.0035631587704662952",
      "-0.008560123556727329",
      "-0.000989793272043405",
      "0.0002223822090029057",
      "-0.00026016372340465746",
      "-0.0006789542670004969",
      "-0.003982794637879648",
      "0.00977391623093351",
      "-0.01103014905432549",
      "-0.001147088563385618",
      "0.005206419409248881",
      "-0.009599032487692848"
    ],
    [
      "6.169113675865487e-06",
      "6.233618594786627e-06",
      "6.232919966119812e-06",
      "6.260157836286765e-06",
      "6.239240882203973e-06",
      "2.274985614523053e-08",
      "1.4605409600074824e-08",
      "4.820360291862153e-08",
      "6.004545952908901e-08",
      "7.668532933674159e-08",
      "4.0263885990723314e-08",
      "5.3816921271337756e-08",
      "1.2815519023705607e-07",
      "5.606078244702622e-08",
      "1.2182791971172602e-07",
      "2.473253245684347e-08",
      "-3.7037990599334574e-08",
      "-3.7760324536260105e-08",
      "-4.074781544685067e-08",
      "5.926961116041582e-08",
      "6.162747323077003e-08",
      "3.182423907422759e-08",
      "9.575096202578019e-08",
      "8.512968957403033e-08",
      "6.577430140651431e-08"
    ],
    [
      "6.182110127053359e-06",
      "6.273826297009153e-06",
      "6.261831921049354e-06",
      "6.288817231017661e-06",
      "6.271449081697137e-06",
      "2.8441274876443547e-08",
      "2.714968544432768e-08",
      "7.078668235189729e-08",
      "7.641395616255286e-08",
      "1.046583744117952e-07",
      "6.319616103660262e-08",
      "8.714995803731318e-08",
      "1.5579617827483e-07",
      "9.114971335397755e-08",
      "1.5374657616024016e-07",
      "1.3019436465481201e-08",
      "-5.426150898629377e-08",
      "-4.4771513119704224e-08",
      "-4.5407713210727096e-08",
      "7.063924515601142e-08",
      "7.742233728528685e-08",
      "5.10428731840217e-08",
      "1.0574760667718224e-07",
      "9.116723385532307e-08",
      "5.8311279787320736e-08"
    ],
    [
      "6.257035197793656e-06",
      "6.291415208642419e-06",
      "6.270016101007891e-06",
      "6.303140183085088e-06",
      "6.272173283527982e-06",
      "1.368314868157588e-08",
      "2.9382593849898266e-08",
      "9.795294919824342e-08",
      "4.710071037775185e-08",
      "6.149695514144487e-08",
      "1.3002308460078972e-08",
      "7.324048372026862e-08",
      "1.4282097489895926e-07",
      "4.412494197294738e-08",
      "1.0126882707294437e-07",
      "4.716645726385129e-08",
      "-5.4212925722915684e-08",
      "-2.766659367929145e-08",
      "-5.9471600526870755e-08",
      "9.301116091055562e-08",
      "4.8448760496645376e-08",
      "1.8256284710676944e-08",
      "1.2216881249975203e-07",
      "7.172735024062179e-08",
      "7.061174252501375e-08"
    ],
    [
      "6.227937347975443e-06",
      "6.26412735532459e-06",
      "6.260918024902944e-06",
      "6.293866139273645e-06",
      "6.252419460194774e-06",
      "4.076246207645724e-08",
      "3.261109599862922e-08",
      "8.151564190361592e-08",
      "7.45168656650212e-08",
      "7.977584254458915e-08",
      "4.125668107405359e-08",
      "5.975762062868442e-08",
      "1.4611966085619366e-07",
      "5.54087018387582e-08",
      "1.2816302756149666e-07",
      "4.941307329965578e-08",
      "-4.3749723517612066e-08",
      "-3.2922243610481126e-08",
      "-4.600350430269417e-08",
      "6.231154188961102e-08",
      "5.435672718426743e-08",
      "1.6870790963858764e-08",
      "1.1612251304188044e-07",
      "8.89169867865433e-08",
      "6.811812961208412e-08"
    ],
    [
      "0.002243701389142774",
      "0.002751692422804267",
      "0.0003871963166829791",
      "0.004179219289638969",
      "0.007473731971618371",
      "-0.00021626978289654252",
      "0.000724996376239197",
      "-0.0020379645992714282",
      "0.001444086227335008",
      "0.0005605496340769741",
      "0.00270912153888543",
      "-0.004359062878555921",
      "-7.879731605626143e-05",
      "-0.0005087631977507259",
      "-0.005206124098430789",
      "0.0024689546854465964",
      "0.0005714581557237032",
      "0.0022763806925231926",
      "-0.003823883669736112",
      "-0.0008550899841941866",
      "0.002028977892801444",
      "-0.0012239070785806693",
      "0.0012582396365831872",
      "-0.0016077081983483727",
      "0.0020139550151595997"
    ],
    [
      "0.0066401937292025195",
      "0.018135320746857246",
      "0.024854945139072732",
      "0.02238478771346048",
      "0.014446662844710509",
      "-0.00909174114879737",
      "0.005618422278838876",
      "-0.0034850364911214577",
      "-0.0038894716339506266",
      "-0.016895413353195433",
      "0.014321266526232796",
      "0.0007728406569215563",
      "-0.022866910966631595",
      "0.009993185772655204",
      "-0.011779490378810173",
      "-0.0030444190665787174",
      "0.00180310046535657",
      "-0.0038906092475845706",
      "0.0012238087998928452",
      "-0.0035913995201918296",
      "0.007951668530261899",
      "-0.00937783249231434",
      "-0.003893894814579192",
      "0.01022264324680156",
      "-0.009723149756261585"
    ],
    [
      "6.198403728811113e-06",
      "6.2734751166742815e-06",
      "6.2496843237898265e-06",
      "6.261328818068927e-06",
      "6.217835316005003e-06",
      "2.7953185337995175e-08",
      "4.996286446942459e-09",
      "4.919938434352224e-08",
      "6.48255414246355e-08",
      "7.655889123917905e-08",
      "1.3053683161171603e-08",
      "3.8710476071028464e-08",
      "1.2464608896001554e-07",
      "4.602244442892494e-08",
      "1.0683045223405267e-07",
      "5.7493849637696146e-08",
      "-3.361081265186287e-08",
      "-4.345873033287996e-08",
      "-4.342711949111625e-08",
      "8.944510079237505e-08",
      "6.984442161509389e-08",
      "1.289205733336769e-08",
      "1.0739496093757778e-07",
      "7.337115200593197e-08",
      "5.680384808914942e-08"
    ],
    [
      "6.19025160766807e-06",
      "6.2796954534700615e-06",
      "6.255573680358314e-06",
      "6.286745589067907e-06",
      "6.2626319679701115e-06",
      "4.432895669639511e-08",
      "2.439168127868894e-08",
      "6.562074735624334e-08",
      "8.338790008302991e-08",
      "9.823218128635482e-08",
      "5.824477037202226e-08",
      "7.852793839900233e-08",
      "1.4650174094489626e-07",
      "7.369104798723369e-08",
      "1.4605490616908813e-07",
      "3.752591833381967e-08",
      "-4.21019460517084e-08",
      "-4.0307501278845624e-08",
      "-3.836047690659724e-08",
      "6.167111036981276e-08",
      "6.67037560658336e-08",
      "2.785779598407092e-08",
      "1.0858193826370453e-07",
      "9.245916946143001e-08",
      "6.511308732615404e-08"
    ],
    [
      "6.186474471908457e-06",
      "6.289323321706438e-06",
      "6.242846663597987e-06",
      "6.271116344525089e-06",
      "6.264250068157472e-06",
      "3.670230202628194e-08",
      "1.5576330825972293e-08",
      "4.966629682718761e-08",
      "6.525038187197583e-08",
      "9.503522551380584e-08",
      "5.6212180759920914e-08",
      "7.79813826055828e-08",
      "1.3138532503886166e-07",
      "6.662699043626295e-08",
      "1.2894883509584367e-07",
      "3.687492573270114e-08",
      "-3.192385396777459e-08",
      "-3.3181785686643255e-08",
      "-4.815820704169908e-08",
      "7.369174476173118e-08",
      "6.924066196200677e-08",
      "3.332945152457186e-08",
      "9.646734796102846e-08",
      "7.673650868967836e-08",
      "6.424763261501321e-08"
    ],
    [
      "6.215095044280762e-06",
      "6.327812315172599e-06",
      "6.271007333026982e-06",
      "6.295431901179121e-06",
      "6.277723516318839e-06",
      "3.1099423721995855e-08",
      "1.1881497948581223e-08",
      "4.627116256825223e-08",
      "7.5023425474972e-08",
      "9.944879994014814e-08",
      "3.519748811091809e-08",
      "7.584716922265002e-08",
      "1.4122608263948936e-07",
      "6.524592261430601e-08",
      "1.366112406662932e-07",
      "5.117796620434575e-08",
      "-3.599191597531203e-08",
      "-5.306378359007279e-08",
      "-6.303782920180318e-08",
      "1.0075768058218728e-07",
      "8.513924211064939e-08",
      "2.7909499480953323e-08",
      "1.1378300364312004e-07",
      "7.658582336043334e-08",
      "7.158571734390106e-08"
    ],
    [
      "0.01367108953849243",
      "0.002647363788941584",
      "0.01941897066502358",
      "0.03193333952832942",
      "0.004566531449642899",
      "-0.00018131503810125995",
      "0.016118991598132824",
      "-0.01992636599549055",
      "-0.004230072710116297",
      "0.0008076404004373496",
      "0.0030136579836068443",
      "0.0029846279076400305",
      "-0.02244384521448957",
      "-0.003855913975946204",
      "0.00922055845168112",
      "-0.006002974288138337",
      "-0.0023250365956092186",
      "-0.006257311237252844",
      "-0.006664587913615142",
      "0.007114258554372992",
      "-0.008673015707379907",
      "-0.0017699113708037303",
      "-0.010771915357776335",
      "-0.008582097290935706",
      "0.007782665216933945"
    ],
    [
      "0.001010627113467213",
      "0.025639253227712978",
      "0.014068893056453742",
      "0.013330473009629357",
      "0.020255818246285775",
      "0.001365627499644134",
      "0.0013017668724125554",
      "-0.0021698442294831974",
      "0.0026605219900575103",
      "-0.015382950655752967",
      "0.011377961347900345",
      "-0.0140978238646132",
      "-0.013150050119321148",
      "0.016229868774905704",
      "-0.016425364905860777",
      "0.004886410457507088",
      "-0.0035252969512609856",
      "0.0029448249413734054",
      "-0.0036411373581367833",
      "-0.011127505619290153",
      "0.014562741157510451",
      "-0.017896520360589304",
      "-0.003799997573711919",
      "0.004620070664859258",
      "6.584702131663435e-05"
    ],
    [
      "6.181801442731598e-06",
      "6.247959880851668e-06",
      "6.2549885233940976e-06",
      "6.278652989054815e-06",
      "6.25058464710832e-06",
      "1.1021777610310652e-08",
      "5.262925347651798e-09",
      "3.0495933012146624e-08",
      "4.471727140478006e-08",
      "7.981213529885654e-08",
      "2.5555284744284334e-08",
      "3.3372571176235345e-08",
      "1.2935643354854615e-07",
      "4.6454312862004023e-08",
      "1.1294639505893395e-07",
      "3.0663680839840195e-08",
      "-2.9267913912729967e-08",
      "-3.899496540668956e-08",
      "-6.120576286133328e-08",
      "9.216355137105663e-08",
      "7.785123922334878e-08",
      "4.1243548731303005e-08",
      "1.0611952239067787e-07",
      "8.020155714053923e-08",
      "8.215738108133345e-08"
    ],
    [
      "6.218954682602676e-06",
      "6.2812145403028786e-06",
      "6.261425491053498e-06",
      "6.2722891581082965e-06",
      "6.242654416107143e-06",
      "1.6619497845111004e-08",
      "-1.137654063558321e-09",
      "4.2293791682207566e-08",
      "2.9699703296881705e-08",
      "8.174960267605597e-08",
      "2.7153528303889006e-08",
      "2.7586892188469092e-08",
      "1.3069931766668215e-07",
      "4.171631163566685e-08",
      "9.474362474867158e-08",
      "7.449155704682029e-08",
      "-1.6856700967156265e-08",
      "-1.843563299858618e-08",
      "-5.136482782761684e-08",
      "1.0360421691456327e-07",
      "6.791344835189154e-08",
      "4.587287698218118e-08",
      "1.0312456568234897e-07",
      "7.83214592222562e-08",
      "8.270260193525364e-08"
    ],
    [
      "6.192959488695649e-06",
      "6.268154118442826e-06",
      "6.259188919406441e-06",
      "6.283200991082916e-06",
      "6.2376324944532e-06",
      "2.6987641360940156e-08",
      "1.0389957306957193e-08",
      "4.985642749948101e-08",
      "4.808622245196179e-08",
      "8.267434656720328e-08",
      "3.265949762737689e-08",
      "3.5303039382381104e-08",
      "1.4085333243923612e-07",
      "4.4370695363888484e-08",
      "1.0778569237159889e-07",
      "5.1296450052041336e-08",
      "-2.7502968205639335e-08",
      "-2.2897363103828144e-08",
      "-4.184616716868001e-08",
      "8.870835793281178e-08",
      "7.490230982853216e-08",
      "3.136592938922695e-08",
      "1.1018278519449748e-07",
      "8.6297432741337e-08",
      "7.778206761680094e-08"
    ],
    [
      "6.232998218057308e-06",
      "6.344258498891436e-06",
      "6.291191816211924e-06",
      "6.312453279262421e-06",
      "6.29554091929397e-06",
      "3.242909304988066e-08",
      "9.991032735310122e-09",
      "2.8060050812951307e-08",
      "6.121784256782702e-08",
      "8.871102122314575e-08",
      "2.9082473312747312e-08",
      "4.758243442298788e-08",
      "1.3784184648952773e-07",
      "3.736191433044071e-08",
      "1.1507872214615052e-07",
      "8.188960066921543e-08",
      "-1.8846272814418698e-08",
      "-3.156194520414751e-08",
      "-7.223620058459855e-08",
      "1.1051119621025657e-07",
      "8.377285842611384e-08",
      "1.5807316369494355e-08",
      "1.2762070506138624e-07",
      "8.306176127217328e-08",
      "1.0186866771611466e-07"
    ],
    [
      "0.01131896103658576",
      "0.01945083091595029",
      "0.005506323274952929",
      "0.0011369517587784756",
      "0.03342416945195863",
      "-0.014812538062653847",
      "0.006179623797301062",
      "-0.0031609379528269544",
      "0.019399260438459905",
      "-0.007769516310618954",
      "0.00424881251108529",
      "-0.025487137525960525",
      "-0.001002032003385603",
      "0.010032109135450367",
      "-0.005613383075357769",
      "0.0007427584927546251",
      "0.0049021410576315675",
      "0.001672122249719315",
      "-0.0013036047829542924",
      "-0.006824294540110103",
      "-0.001981724236957834",
      "0.00043329322119511963",
      "0.0022833842233118203",
      "-0.00911842385344529",
      "-0.0025027269142216023"
    ],
    [
      "0.0063425334744438575",
      "0.02443875985677729",
      "0.0026745910776003285",
      "0.001576749730403131",
      "0.024423492373454255",
      "0.009608685050627733",
      "-0.004080137660387273",
      "0.00298392051390776",
      "0.0005928303685749544",
      "-0.006820865571403731",
      "0.003248478889370736",
      "0.016398074063558823",
      "-0.001839344683533396",
      "-0.0013769220163520049",
      "-0.0017271896571444583",
      "-0.007903775085660078",
      "0.0005075043990719788",
      "0.0010233143540718513",
      "-0.01242394700023907",
      "-0.00432037543390674",
      "0.005273892866911919",
      "-0.018101684306042913",
      "-0.000897801200638152",
      "0.007953372364104982",
      "-0.005946252608591048"
    ],
    [
      "6.295000009206911e-06",
      "6.383454312161596e-06",
      "6.322922622937369e-06",
      "6.35129297316344e-06",
      "6.302514323157632e-06",
      "3.842700924801941e-08",
      "9.408363908669727e-09",
      "7.236783348086688e-08",
      "7.832103758492992e-08",
      "8.564967522591212e-08",
      "1.9331654839785597e-08",
      "4.5108719285837836e-08",
      "1.7667147233058889e-07",
      "4.290045669839197e-08",
      "1.3369908871007567e-07",
      "1.1473071886591881e-07",
      "-4.3388207705846314e-08",
      "-4.1718570153879615e-08",
      "-7.3920769157716e-08",
      "1.247855980090713e-07",
      "8.43496499754497e-08",
      "8.55718659635548e-09",
      "1.5186828821233147e-07",
      "1.0720789845129954e-07",
      "1.0369203753706332e-07"
    ],
    [
      "6.14508242894978e-06",
      "6.19400495343839e-06",
      "6.250771866388312e-06",
      "6.276047426239286e-06",
      "6.206221022007868e-06",
      "5.833811390393145e-09",
      "1.4175445675143015e-08",
      "5.692251287258549e-08",
      "5.299441665087705e-08",
      "7.454408577146523e-08",
      "2.769914656929042e-08",
      "2.382342798521551e-08",
      "1.4516281598920378e-07",
      "5.93369122438605e-08",
      "1.224399213219415e-07",
      "6.876485771043644e-09",
      "-5.150890416450113e-08",
      "-4.0279058817988517e-08",
      "-2.817021266269165e-08",
      "6.976374184734625e-08",
      "7.78527228811916e-08",
      "4.576313322985497e-08",
      "1.1014375233148275e-07",
      "9.683036664635205e-08",
      "6.263802815783508e-08"
    ],
    [
      "6.13693739361713e-06",
      "6.177709409756498e-06",
      "6.240955365892709e-06",
      "6.2744084752201455e-06",
      "6.205714104551957e-06",
      "1.320438665171511e-08",
      "2.419647480509177e-08",
      "6.346536668447218e-08",
      "5.688762550738789e-08",
      "7.821455646436994e-08",
      "4.413648088021045e-08",
      "3.375125431539172e-08",
      "1.4433998533289242e-07",
      "6.564971329391207e-08",
      "1.2924891220660348e-07",
      "-2.3218989327983346e-09",
      "-5.137225744720736e-08",
      "-3.5156983789809704e-08",
      "-2.035816427677648e-08",
      "4.990370102259472e-08",
      "6.984672938507927e-08",
      "4.890944369918362e-08",
      "1.0470635529329801e-07",
      "9.797681115809234e-08",
      "6.013436337424391e-08"
    ],
    [
      "6.151358336887937e-06",
      "6.218485795394334e-06",
      "6.267436522190762e-06",
      "6.300331172553827e-06",
      "6.2285423142939515e-06",
      "2.0186856963952668e-08",
      "2.5853230627759216e-08",
      "6.871569030708529e-08",
      "6.37947665723581e-08",
      "9.680510408695634e-08",
      "5.327770151366456e-08",
      "4.700550129319073e-08",
      "1.6277411575748615e-07",
      "7.585512537900114e-08",
      "1.448692401926256e-07",
      "3.1484019574542764e-09",
      "-5.273092290662528e-08",
      "-3.6742335838673907e-08",
      "-2.6424026171631752e-08",
      "6.591753558282776e-08",
      "8.553166127544858e-08",
      "5.483670551315035e-08",
      "1.1874151513240566e-07",
      "1.0461167578326801e-07",
      "6.388541996096889e-08"
    ],
    [
      "6.164045293690383e-06",
      "6.2103067325542636e-06",
      "6.256771404066798e-06",
      "6.29960039358778e-06",
      "6.231155184809236e-06",
      "2.11484096368629e-08",
      "2.681350331660214e-08",
      "6.021011715452866e-08",
      "5.10630344564253e-08",
      "8.556345323958803e-08",
      "4.9858854785160396e-08",
      "3.520581646542547e-08",
      "1.536348143418742e-07",
      "5.464648351913563e-08",
      "1.286317615995654e-07",
      "1.9709732977627306e-08",
      "-3.895143964003082e-08",
      "-2.3627726731670716e-08",
      "-2.763249874184445e-08",
      "5.6666658786265425e-08",
      "7.208269634913621e-08",
      "4.7480139233636324e-08",
      "1.1600352849300647e-07",
      "1.0373166073356824e-07",
      "8.167164148397108e-08"
    ],
    [
      "0.017701589344515985",
      "0.008825296655674966",
      "0.035870796254928956",
      "0.0074514283323290865",
      "0.003474721961026815",
      "-0.00847201857322118",
      "-0.004270086333038036",
      "0.008997886665253162",
      "-0.00010555686701603921",
      "-0.010734974373721796",
      "-0.0006681607523091872",
      "-0.004001552255532729",
      "-0.01199490541307078",
      "0.010808426646617308",
      "-0.0031209570469216243",
      "-0.009048988240903154",
      "0.024729736863064993",
      "-0.006859188020276839",
      "0.007649848425361716",
      "-0.014162196490187143",
      "0.00799042738523411",
      "-0.003671628613584502",
      "-0.010887318042157678",
      "-0.0018864575202152357",
      "0.004002208555095679"
    ],
    [
      "0.016478171721344293",
      "0.0030074851786795202",
      "0.023883132428614156",
      "0.011670260719769962",
      "0.003216617422154889",
      "-0.0011255116398353952",
      "-0.010147682676148894",
      "0.013805773075808849",
      "-0.007169986178354716",
      "-0.006485067763251364",
      "-0.0014639823135345752",
      "0.00100043232579819",
      "-0.007226894069339751",
      "0.003164011831591437",
      "-0.006100307893599293",
      "-0.006939043872324213",
      "0.017037872348866855",
      "0.0012354270777702667",
      "-0.0012115941575164765",
      "-0.005438281387683682",
      "0.00573175610022757",
      "-0.0029378457812011274",
      "-0.015041177672667914",
      "0.008162929533000086",
      "-0.0004774099451946283"
    ],
    [
      "0.014120005607364788",
      "0.0026769511985242148",
      "0.009989166263801417",
      "0.001632432104037171",
      "0.0005360988435588857",
      "0.0007620292179495081",
      "0.010956703489862723",
      "-0.004755055321279445",
      "0.0011127071335914906",
      "0.0025622434548703233",
      "-6.868882350711939e-06",
      "-0.0010177882329477595",
      "-0.003503992100176547",
      "5.581936386564494e-05",
      "-0.00047716910137237094",
      "0.0060918664281574275",
      "0.00456547540039351",
      "0.0005789975728345848",
      "-0.002497617041673035",
      "-0.004482451279357157",
      "0.002083754623464516",
      "-0.0006151009170200463",
      "0.0019880721295666396",
      "-0.002298692537932019",
      "0.0007960272378570406"
    ],
    [
      "6.1465233382708135e-06",
      "6.184588060214455e-06",
      "6.226307722141607e-06",
      "6.262107974283574e-06",
      "6.208986504065104e-06",
      "2.2314969638902293e-08",
      "2.5975253114516817e-08",
      "6.228912784124756e-08",
      "5.641959266346583e-08",
      "7.632702779081223e-08",
      "5.182425033840975e-08",
      "4.2411506994984143e-08",
      "1.3352564940819926e-07",
      "6.121063896959401e-08",
      "1.23919520420859e-07",
      "8.623110894475131e-09",
      "-4.2312099219366654e-08",
      "-2.8341934315462673e-08",
      "-1.9321881506451234e-08",
      "3.8972222145739e-08",
      "5.633965111104084e-08",
      "4.281876926227618e-08",
      "9.45308069663048e-08",
      "9.188567470084406e-08",
      "6.042909665131218e-08"
    ],
    [
      "6.14021154946382e-06",
      "6.1692212484048565e-06",
      "6.215280755440766e-06",
      "6.244084421137301e-06",
      "6.185393277634346e-06",
      "1.7293993635786054e-08",
      "2.4146137845971655e-08",
      "5.6339926195398646e-08",
      "4.9002092762308014e-08",
      "6.908729405842648e-08",
      "4.1979551610110224e-08",
      "2.8958361053068685e-08",
      "1.2252527349625302e-07",
      "5.4672833745444784e-08",
      "1.0824867226765828e-07",
      "5.901176090788538e-09",
      "-3.979008540508297e-08",
      "-2.544642765022724e-08",
      "-1.971672235797328e-08",
      "4.030822770980449e-08",
      "5.844150171767422e-08",
      "3.927322257861704e-08",
      "8.830201806731803e-08",
      "8.103400589446097e-08",
      "4.9516922249165846e-08"
    ],
    [
      "6.132907877483451e-06",
      "6.1863805137167175e-06",
      "6.219462917200668e-06",
      "6.249985752471625e-06",
      "6.209531579134183e-06",
      "1.983542744765249e-08",
      "2.134460906166426e-08",
      "5.3140468164702666e-08",
      "5.4579402344535897e-08",
      "8.449879155666699e-08",
      "5.946403572450061e-08",
      "4.6999445418288125e-08",
      "1.3039528103912812e-07",
      "7.117522600138166e-08",
      "1.2749130815511684e-07",
      "1.77576342817776e-11",
      "-4.065154661988382e-08",
      "-3.05259736425988e-08",
      "-2.2024681202318125e-08",
      "4.0473236862407e-08",
      "6.462734501205648e-08",
      "5.3089342785244147e-08",
      "8.55163137804649e-08",
      "8.893572080436734e-08",
      "5.288479083844302e-08"
    ],
    [
      "6.173988546588039e-06",
      "6.250583072660564e-06",
      "6.254113282926097e-06",
      "6.271441890281095e-06",
      "6.238651241824863e-06",
      "9.375057899171638e-09",
      "7.867718778642002e-09",
      "5.41990534144383e-08",
      "5.296351471533458e-08",
      "9.112247756560576e-08",
      "4.475536368334897e-08",
      "4.7702444747335126e-08",
      "1.4513248125047297e-07",
      "7.622509727116052e-08",
      "1.3224916894256636e-07",
      "2.7954787644717728e-08",
      "-4.674923192693224e-08",
      "-4.064085817913098e-08",
      "-4.1769661721207934e-08",
      "8.194886260338157e-08",
      "7.907618751800102e-08",
      "5.988770090980188e-08",
      "1.0023975564961293e-07",
      "9.247134825743545e-08",
      "6.138472735939794e-08"
    ],
    [
      "6.235002703642202e-06",
      "6.243198429667869e-06",
      "6.3320989376264145e-06",
      "6.409730705300571e-06",
      "6.32931600516217e-06",
      "7.417830802414309e-09",
      "3.617075763975969e-08",
      "1.1662032034392693e-07",
      "9.34613796587061e-08",
      "7.968402900517888e-08",
      "4.1339054390029543e-08",
      "5.662342911427225e-08",
      "2.1882973765252835e-07",
      "7.772792188597948e-08",
      "1.9838373294013449e-07",
      "3.018733753877929e-08",
      "-9.617297964314018e-08",
      "-6.809352011048054e-08",
      "-4.837560285286906e-08",
      "6.600064497428479e-08",
      "6.144895892888463e-08",
      "5.040185053817029e-08",
      "1.7213968640520945e-07",
      "1.6312467911676733e-07",
      "1.3093676366425207e-07"
    ],
    [
      "0.002096774280163692",
      "0.005615889099792592",
      "0.02470603965117823",
      "0.02076008204694204",
      "0.003019776568640979",
      "-0.002236971187688573",
      "-0.0011884430960441752",
      "0.0033391394825062954",
      "-0.0017811854939387395",
      "-0.005625152793395197",
      "-0.006917022611068033",
      "0.0034897790376126844",
      "-0.005225080226132755",
      "-0.0021794442119809766",
      "-0.004725205676109578",
      "-0.0014383107294726229",
      "0.003807183812250046",
      "0.0006760416831022381",
      "-0.001686872278430312",
      "-0.00933513663056503",
      "0.006628470376475177",
      "0.00023246503059864827",
      "-0.021925371715457206",
      "0.005714064230331644",
      "-0.0026294506880867054"
    ],
    [
      "0.000390818424064104",
      "0.000171911468150595",
      "3.748383031953456e-05",
      "2.616026251106118e-05",
      "0.00014470927452830926",
      "-0.00014205943611106",
      "0.0001017812917102429",
      "-7.965075251038125e-05",
      "-3.218753410352828e-05",
      "-5.9212561307921145e-05",
      "4.8240274960090855e-05",
      "-0.00011173409963190124",
      "-2.4510419395452253e-05",
      "1.5256510201983593e-05",
      "-1.3605151725970703e-05",
      "0.00020838320874119406",
      "-4.005459128619305e-05",
      "3.437265767813434e-05",
      "-0.00022848753899623548",
      "-4.021810233073182e-05",
      "3.067266437908061e-05",
      "0.00010188864583116945",
      "1.0064684358823101e-06",
      "-6.368907381738422e-05",
      "5.035676631299138e-05"
    ],
    [
      "6.206864256475156e-06",
      "6.202918032004124e-06",
      "6.241000277502841e-06",
      "6.2681477397556955e-06",
      "6.212285757852862e-06",
      "4.675133392574659e-09",
      "2.2664115588661515e-08",
      "5.731772128840666e-08",
      "4.6093748301880155e-08",
      "5.288322051391171e-08",
      "5.3507652080723e-09",
      "1.0778775671084279e-08",
      "1.2585305180905263e-07",
      "3.6971599743315685e-08",
      "9.251872903190161e-08",
      "2.971218960159158e-08",
      "-4.6426185161654495e-08",
      "-3.590759030775033e-08",
      "-5.968863071511869e-08",
      "7.334286263873561e-08",
      "6.588775932978863e-08",
      "2.2739890989328985e-08",
      "1.0586462968004928e-07",
      "7.165677474447079e-08",
      "6.272799158074359e-08"
    ],
    [
      "6.205590766629938e-06",
      "6.239870919102008e-06",
      "6.309356641468991e-06",
      "6.346656112674775e-06",
      "6.2539470015342695e-06",
      "2.3948878419479835e-09",
      "3.0057337776977506e-08",
      "9.155773928668071e-08",
      "7.726183115750135e-08",
      "9.652173521574025e-08",
      "3.751085021909222e-08",
      "3.4781319876219854e-08",
      "1.9339122161777654e-07",
      "8.960859762856917e-08",
      "1.6705793823835984e-07",
      "1.1223172285215799e-08",
      "-8.368431029963279e-08",
      "-6.120207007229343e-08",
      "-5.461005452417682e-08",
      "8.899038971790243e-08",
      "1.0380679745110037e-07",
      "6.23329498990367e-08",
      "1.463033484916515e-07",
      "1.192867857966835e-07",
      "6.859622773893927e-08"
    ],
    [
      "6.1712773182818085e-06",
      "6.2269704818062795e-06",
      "6.28572360711471e-06",
      "6.333764900644088e-06",
      "6.260457937294757e-06",
      "1.679514653720329e-08",
      "2.938327954741019e-08",
      "7.892493878942178e-08",
      "7.133058995501972e-08",
      "1.0132216820837806e-07",
      "6.477855463246282e-08",
      "5.126328375816304e-08",
      "1.8433011896479397e-07",
      "8.498475601618977e-08",
      "1.7025852296887252e-07",
      "1.3193815387722816e-08",
      "-6.253280683872447e-08",
      "-4.4001681918507904e-08",
      "-2.8678812434431692e-08",
      "5.84663867637144e-08",
      "8.232967606685541e-08",
      "6.627790587371436e-08",
      "1.3031242118044563e-07",
      "1.2991323696639902e-07",
      "8.605107227154818e-08"
    ],
    [
      "6.2110863291916806e-06",
      "6.34195784731093e-06",
      "6.282938505451394e-06",
      "6.273697573849488e-06",
      "6.227653102138988e-06",
      "4.741292940491339e-08",
      "2.1956808388439808e-08",
      "6.47139103050435e-08",
      "5.9576246953007756e-08",
      "9.386177697230453e-08",
      "1.085028842250787e-08",
      "7.476149868761773e-08",
      "1.379325797209839e-07",
      "4.3353225379777466e-08",
      "8.776948920268589e-08",
      "3.6218610789868033e-08",
      "-2.5932465377765782e-08",
      "-2.2785817090912563e-08",
      "-5.394769030976163e-08",
      "1.3420275795288424e-07",
      "9.844151682279409e-08",
      "-3.4349726543765327e-10",
      "1.2087447257925327e-07",
      "4.235822338454206e-08",
      "3.375070170134306e-08"
    ],
    [
      "0.0017765689537094559",
      "0.006356841250343337",
      "0.03187053575865025",
      "0.0103474844807841",
      "0.00025515223611046877",
      "-0.0032705306314780107",
      "0.003991309018004925",
      "0.00117459084741153",
      "0.00013138110706203968",
      "-0.01001967373955584",
      "-0.00046094236186449436",
      "-0.0005131518159788551",
      "-0.012136694276332575",
      "0.0026340332559875988",
      "-0.0014246326567965491",
      "-0.0007353371540641455",
      "0.006361159925638629",
      "-0.004113530093953146",
      "0.0006501481699561643",
      "-0.010097047857271939",
      "0.008090662597977999",
      "-0.0011475079125337845",
      "-0.013498196286773232",
      "0.0009944661120672791",
      "0.0007371664853413877"
    ],
    [
      "6.317876452834349e-06",
      "6.426342409631179e-06",
      "6.301868690819009e-06",
      "6.38127515693782e-06",
      "6.603807392714359e-06",
      "5.0393939228434534e-08",
      "4.627428149204424e-08",
      "-4.6557216894444856e-08",
      "1.0968485900778753e-07",
      "9.147095617911881e-08",
      "4.795845885428297e-08",
      "5.550281631716487e-08",
      "5.390945535432784e-08",
      "5.128643485480785e-08",
      "-1.40713615854053e-08",
      "9.554607648120381e-08",
      "2.3536498068929612e-08",
      "-1.792502497313516e-08",
      "-1.973879360510412e-07",
      "1.0666344851354022e-07",
      "9.823500203098562e-08",
      "-3.3924569588901436e-08",
      "1.0931860784358239e-07",
      "-3.1214060116251656e-08",
      "2.1325176683373133e-07"
    ],
    [
      "2.0499352861099553e-05",
      "0.0013023635643303474",
      "0.00043418017875704437",
      "0.0004206338612475408",
      "0.000716615853093635",
      "0.0001325578562874837",
      "6.76457723938879e-05",
      "5.7184758424113375e-05",
      "7.327576023082197e-05",
      "0.0007118830803597655",
      "0.0006405504602764705",
      "0.0008274828523038185",
      "0.00041205645791193797",
      "0.0005365331055972739",
      "0.0005424884784032448",
      "3.050538654351063e-05",
      "3.9062065796076005e-05",
      "5.1391743507926575e-05",
      "6.903250668717513e-05",
      "0.00021900736802729276",
      "0.0003560578277071064",
      "0.0004857897740773909",
      "8.744259753354763e-05",
      "0.00012713151807516797",
      "1.2894509787375981e-05"
    ],
    [
      "6.175182978604288e-06",
      "6.343287151902156e-06",
      "6.244831947695591e-06",
      "6.235104585668713e-06",
      "6.243599503271673e-06",
      "4.67039071434142e-08",
      "5.919580306653983e-09",
      "3.667470879081064e-08",
      "6.707059984920712e-08",
      "1.0596288902334197e-07",
      "3.417064816371553e-08",
      "9.498371445535157e-08",
      "1.1844561046020817e-07",
      "6.42995322793349e-08",
      "1.0487331358706649e-07",
      "4.1795382443900455e-08",
      "-1.742691336048093e-08",
      "-3.3342861062019086e-08",
      "-4.350174073432247e-08",
      "1.11510165795184e-07",
      "8.34287809601842e-08",
      "1.558432905389886e-08",
      "8.77189752220831e-08",
      "4.5428727637853434e-08",
      "3.902729533733918e-08"
    ],
    [
      "6.175414312889724e-06",
      "6.312159407736095e-06",
      "6.261429761829446e-06",
      "6.248821697588054e-06",
      "6.209573720614715e-06",
      "3.722437995862238e-08",
      "5.573104458428772e-09",
      "4.6618603595084014e-08",
      "6.473874114100599e-08",
      "9.392207460364313e-08",
      "1.0298189264367168e-08",
      "6.056606096652802e-08",
      "1.2755246883193642e-07",
      "5.3443382014851254e-08",
      "9.638938836172085e-08",
      "3.3802948076970306e-08",
      "-2.9565192094795086e-08",
      "-3.752463681252008e-08",
      "-4.4455082765138576e-08",
      "1.2423466723846088e-07",
      "9.641759462146051e-08",
      "9.604872565550647e-09",
      "1.0694756544465191e-07",
      "4.893621653552832e-08",
      "3.11579899031851e-08"
    ],
    [
      "6.130266279823429e-06",
      "6.185555932064466e-06",
      "6.2180862302623245e-06",
      "6.243515487815098e-06",
      "6.196631799113229e-06",
      "1.8224281506171965e-08",
      "1.9397097728051476e-08",
      "4.82921523610001e-08",
      "5.096820719058653e-08",
      "8.195394788121925e-08",
      "4.9988958076132895e-08",
      "3.951269955296147e-08",
      "1.2507219238847743e-07",
      "6.500935384120701e-08",
      "1.1725377582192279e-07",
      "-4.819810714102501e-11",
      "-3.781756847427796e-08",
      "-2.9383356367003964e-08",
      "-2.3351099788711695e-08",
      "4.7185978401138296e-08",
      "6.962065001789266e-08",
      "4.7750103911927116e-08",
      "8.615902911266647e-08",
      "8.108494855721684e-08",
      "4.705733633029592e-08"
    ],
    [
      "6.1599464349058464e-06",
      "6.232464623058873e-06",
      "6.233890810241651e-06",
      "6.2601687557274345e-06",
      "6.226853585463884e-06",
      "3.091077803623192e-08",
      "2.2573923050997726e-08",
      "5.746672326305814e-08",
      "6.621431446920038e-08",
      "9.300112836941346e-08",
      "5.684240019520539e-08",
      "6.040792499498032e-08",
      "1.3477150124208832e-07",
      "7.365467145344595e-08",
      "1.3091749875592893e-07",
      "1.2802278037201079e-08",
      "-4.0886919326732184e-08",
      "-3.474515525688851e-08",
      "-3.4845981599972307e-08",
      "5.680056347863182e-08",
      "7.261880153050279e-08",
      "4.147920425371432e-08",
      "9.35971670824941e-08",
      "8.160039688857204e-08",
      "4.8660599730473825e-08"
    ],
    [
      "0.004714808349248479",
      "0.002283931336524535",
      "0.001885075964782727",
      "0.0025810534028221158",
      "0.0009763544150160343",
      "-0.0032719855971065736",
      "-0.002415700285392868",
      "-0.0024854788618180333",
      "0.0018717529393263298",
      "0.0016361800517506102",
      "0.0017874651180484888",
      "-0.001275066273768264",
      "0.0003773550290621753",
      "-0.0013399269410644676",
      "-0.00045422970116536297",
      "0.00011628859900072251",
      "-0.0017344251639994145",
      "0.0024377371652132855",
      "0.0010307811139155122",
      "0.0012655081794799275",
      "-0.001632843751151367",
      "-0.0007626378295417134",
      "-0.0021662040330697753",
      "0.00016036498684653165",
      "-0.0015134476928519971"
    ],
    [
      "6.442113572359475e-06",
      "7.646964792166835e-06",
      "6.569456783865963e-06",
      "6.31038745083062e-06",
      "6.717865265480111e-06",
      "-3.341116265363019e-08",
      "-1.8708506239594187e-07",
      "8.69453008232661e-08",
      "-2.5929870750908366e-08",
      "3.3705865644238813e-07",
      "3.3334152579361213e-09",
      "7.22747510214411e-07",
      "8.384347834566043e-08",
      "2.7160705159925864e-07",
      "8.571820693751786e-08",
      "5.102290618682644e-07",
      "2.7319624520873747e-08",
      "-4.5378339201430764e-08",
      "9.853217585093271e-08",
      "6.464847415822072e-07",
      "-3.044897468717405e-08",
      "1.8632266400326353e-07",
      "9.615195138299232e-08",
      "-1.5781108353104547e-07",
      "1.4349636503593657e-07"
    ],
    [
      "0.0019974191356525203",
      "0.0015366655295476163",
      "0.0007173991680902277",
      "0.0007089306397425656",
      "1.1872510314132307e-05",
      "-0.00022343619613974567",
      "-0.0010170241209363012",
      "0.0009950945346322898",
      "7.160131141977325e-05",
      "-0.00042258361461315207",
      "-0.0006676774785137814",
      "-7.48054474984305e-05",
      "-0.00030976548719504997",
      "-1.2667421924036273e-05",
      "6.050798761526293e-05",
      "0.0017311585608344776",
      "-0.0006175007338248893",
      "-0.0006394446698976876",
      "-7.704547729538302e-05",
      "0.0009538167277964731",
      "-0.000793153515291323",
      "-5.3623842342804366e-05",
      "0.000635366646420432",
      "6.150094128782375e-05",
      "-1.5416206638390768e-05"
    ],
    [
      "6.139855163726366e-06",
      "6.201764112274463e-06",
      "6.232034866677966e-06",
      "6.252971901015693e-06",
      "6.199297359855945e-06",
      "1.554496942799753e-08",
      "1.2667694443564732e-08",
      "4.564731477411379e-08",
      "5.221483566372508e-08",
      "7.874570285744333e-08",
      "3.4455601931352585e-08",
      "3.157868589272181e-08",
      "1.2877625267191254e-07",
      "5.7300484514394214e-08",
      "1.1421858687855094e-07",
      "1.0381614670148487e-08",
      "-3.8697732002593424e-08",
      "-3.4779317736882634e-08",
      "-2.8316380234987396e-08",
      "6.348397391831828e-08",
      "7.519366747082104e-08",
      "4.0010765642901575e-08",
      "9.694619581810948e-08",
      "8.304806510482504e-08",
      "5.2627886341210345e-08"
    ],
    [
      "6.143791727158469e-06",
      "6.211164032494478e-06",
      "6.2201313656760984e-06",
      "6.240066872252101e-06",
      "6.19998071259858e-06",
      "2.064187976040393e-08",
      "1.6564287865934945e-08",
      "4.388521091842427e-08",
      "4.255588983801592e-08",
      "8.558842494322095e-08",
      "5.101552022461379e-08",
      "4.137139183357339e-08",
      "1.2262275357348414e-07",
      "6.086095047574676e-08",
      "1.0832499727898637e-07",
      "1.641901557044541e-08",
      "-2.787056963148099e-08",
      "-2.070097487041257e-08",
      "-2.4883575050526696e-08",
      "5.6878781696366163e-08",
      "6.978388746734247e-08",
      "4.8911762490767937e-08",
      "8.30201496040532e-08",
      "7.571220075940263e-08",
      "4.9690832151836854e-08"
    ],
    [
      "6.131115220220704e-06",
      "6.2037970393585064e-06",
      "6.223206703583781e-06",
      "6.239264781550444e-06",
      "6.190836090036059e-06",
      "1.6251882785205128e-08",
      "1.4182666722127121e-08",
      "4.2668476237767067e-08",
      "4.4095322565740104e-08",
      "8.70009558616505e-08",
      "4.78811941806602e-08",
      "3.667093378089566e-08",
      "1.2589431264913166e-07",
      "6.48452848267474e-08",
      "1.1137890112226958e-07",
      "8.28248461543432e-09",
      "-3.221623368132451e-08",
      "-2.567712862587723e-08",
      "-2.197835175968348e-08",
      "6.063333440557324e-08",
      "7.737615068793464e-08",
      "5.236169317835109e-08",
      "8.474112138477465e-08",
      "7.80371423361128e-08",
      "4.496378247805277e-08"
    ],
    [
      "6.156274536711864e-06",
      "6.260844646359906e-06",
      "6.26998090176441e-06",
      "6.281114776929568e-06",
      "6.209975183220808e-06",
      "1.8589801327602273e-08",
      "8.609579383620162e-09",
      "4.722257704342116e-08",
      "5.3961314022379355e-08",
      "9.834320420668812e-08",
      "3.234402928253907e-08",
      "3.574356295098367e-08",
      "1.5076699274963217e-07",
      "6.236352863157679e-08",
      "1.220642152870938e-07",
      "2.7865704289434772e-08",
      "-3.72597558592845e-08",
      "-3.516975344040998e-08",
      "-2.991479135281933e-08",
      "9.654410433706285e-08",
      "9.979329321370376e-08",
      "4.4873210433347616e-08",
      "1.1675282912841156e-07",
      "8.903104860048451e-08",
      "5.6439800473398684e-08"
    ],
    [
      "6.213901507621468e-06",
      "6.362411680483071e-06",
      "6.351263155558366e-06",
      "6.343222367862443e-06",
      "6.253609472912916e-06",
      "2.3112303113048838e-08",
      "-1.919625198138047e-08",
      "4.851318515699945e-08",
      "7.687515193940487e-08",
      "9.1724550701757e-08",
      "-3.783265754390172e-08",
      "2.545934468661021e-08",
      "1.739740770929336e-07",
      "3.132789539282392e-08",
      "1.1910502153403669e-07",
      "7.11703468614781e-08",
      "-4.495237581692878e-08",
      "-6.648049150024614e-08",
      "-6.090720128674373e-08",
      "1.827755080060174e-07",
      "1.2092902833278101e-07",
      "-2.732224501703902e-09",
      "1.7768381712065435e-07",
      "9.453886008577408e-08",
      "8.549298954402708e-08"
    ],
    [
      "0.0008875931719706635",
      "0.000381666003443214",
      "0.003048318999374155",
      "0.0028970557376583584",
      "0.0006451950018245927",
      "0.0005167683101549504",
      "-0.0011895323516732455",
      "0.0004797409251751311",
      "-0.0007494102636188231",
      "-0.00037574381449397763",
      "-0.00015455771984999988",
      "-0.00042916471541014974",
      "-0.0025898031195218363",
      "0.0010569074464025169",
      "-0.0004693442857685206",
      "0.0002523074060015189",
      "0.001124605054214108",
      "-0.0015219731647444547",
      "3.5555153456363645e-05",
      "0.0010003144929856414",
      "-0.0010298354696160847",
      "0.00023532350543459772",
      "0.0014434894771542335",
      "0.0009083580910166165",
      "-0.0012745310466205284"
    ],
    [
      "6.293573471462398e-06",
      "6.290708641609359e-06",
      "6.334062926749759e-06",
      "6.4164760104763835e-06",
      "6.3341443511934205e-06",
      "3.9910228622883146e-08",
      "8.706464336713764e-08",
      "9.938463004183254e-08",
      "7.170278152756798e-09",
      "9.570943265972693e-08",
      "6.690951750610915e-08",
      "7.135151981978643e-08",
      "2.003730176875809e-07",
      "8.404989003457016e-09",
      "1.0728349300946525e-07",
      "5.464843592120947e-08",
      "-1.2462693143549897e-08",
      "4.8916092904096375e-08",
      "-5.844832036784574e-08",
      "6.19457868097096e-08",
      "6.336181735293955e-08",
      "3.806998997876789e-08",
      "1.786167302454927e-07",
      "1.1100707431678725e-07",
      "1.4618943660688148e-07"
    ],
    [
      "0.00011185933691023342",
      "0.001019205388499944",
      "0.00023872342904359054",
      "4.7146664434299686e-05",
      "0.000196076713477223",
      "0.00018585269556966702",
      "-0.00011303339038926436",
      "-5.381394577789127e-05",
      "0.000137005329213053",
      "7.715150329471028e-05",
      "-0.00018969545966303908",
      "0.0003315518985232276",
      "1.9869868488282273e-05",
      "-0.00011020127694569223",
      "-8.224990174380946e-05",
      "0.00026896152266576187",
      "0.00010823250341934071",
      "-3.725899990461614e-05",
      "3.526429566868057e-05",
      "0.00047901902558368325",
      "7.214664324750523e-05",
      "-0.00028657040786165877",
      "9.540465877620802e-05",
      "-0.00017831860293907116",
      "3.0257723957185594e-05"
    ],
    [
      "6.168758728857539e-06",
      "6.316524995983051e-06",
      "6.278153525325395e-06",
      "6.26099278215052e-06",
      "6.221093453830229e-06",
      "2.453190082774392e-08",
      "-6.034898470887481e-09",
      "3.6813488986892106e-08",
      "4.938532679413516e-08",
      "7.835436340339017e-08",
      "-1.3599022009857363e-08",
      "4.982762855727836e-08",
      "1.2811838978481805e-07",
      "3.2188573933463545e-08",
      "8.058185167969276e-08",
      "3.7210442669851895e-08",
      "-2.5149958743771425e-08",
      "-3.52861276172512e-08",
      "-4.454665520407043e-08",
      "1.476507906218472e-07",
      "9.405975001054e-08",
      "4.6604338581758476e-09",
      "1.1767019981279707e-07",
      "5.209839088751435e-08",
      "5.536771767951525e-08"
    ],
    [
      "6.192269626330839e-06",
      "6.350908772600219e-06",
      "6.409941222606596e-06",
      "6.412763337035075e-06",
      "6.272925949560236e-06",
      "1.6049046519305085e-08",
      "2.0526823387310317e-08",
      "8.485467596304474e-08",
      "8.635470323570843e-08",
      "1.551712021834621e-07",
      "2.609773629431883e-08",
      "4.3714554042153436e-08",
      "2.519444706555556e-07",
      "1.0301135257015025e-07",
      "1.8624537945031774e-07",
      "7.279490689501174e-09",
      "-7.774289079006814e-08",
      "-6.389232165414248e-08",
      "-5.7056995034025195e-08",
      "1.794873719857633e-07",
      "1.852586122840203e-07",
      "7.0064515330792e-08",
      "2.019269558978926e-07",
      "1.3084871744968343e-07",
      "6.994915582762327e-08"
    ],
    [
      "6.144857118392516e-06",
      "6.222505772740629e-06",
      "6.232423905989705e-06",
      "6.240886205167942e-06",
      "6.185611891641052e-06",
      "2.0552077432623943e-08",
      "1.5470918412600545e-08",
      "4.5058121176906717e-08",
      "4.489270799439909e-08",
      "7.727278449647753e-08",
      "2.2912478495944617e-08",
      "3.4463164338183974e-08",
      "1.2061108512843702e-07",
      "4.75691373497089e-08",
      "9.090485259823074e-08",
      "1.1058830624532884e-08",
      "-3.123082176745774e-08",
      "-2.4170265904704167e-08",
      "-3.0740822396704625e-08",
      "8.113544063222583e-08",
      "8.13181100753878e-08",
      "2.749623807056045e-08",
      "9.532128323500101e-08",
      "6.10256964188897e-08",
      "3.941079004749617e-08"
    ],
    [
      "6.147019124573606e-06",
      "6.2145708340764986e-06",
      "6.2314636942618825e-06",
      "6.24551592017274e-06",
      "6.186002106817693e-06",
      "1.7249219066131133e-08",
      "1.578627710902399e-08",
      "4.03766601303563e-08",
      "3.946009329411126e-08",
      "7.783827486658858e-08",
      "2.5810073530812553e-08",
      "2.6601561046401806e-08",
      "1.209132733679112e-07",
      "4.50690575630951e-08",
      "9.084862130887282e-08",
      "1.3270436523142177e-08",
      "-2.8097193860103948e-08",
      "-2.176971985566794e-08",
      "-3.29773118100056e-08",
      "7.695603046613594e-08",
      "8.282460863970433e-08",
      "3.3157187083781935e-08",
      "9.58145297305784e-08",
      "6.43764158955975e-08",
      "4.545770428760443e-08"
    ],
    [
      "6.2582842297307e-06",
      "6.395112642587794e-06",
      "6.366891284698362e-06",
      "6.409456439071195e-06",
      "6.2811790067566515e-06",
      "8.06318794667733e-08",
      "7.071394708478288e-08",
      "8.726574806577e-08",
      "7.734985928867721e-08",
      "1.8811856616996103e-07",
      "1.1266811227205627e-07",
      "7.738765271858765e-08",
      "2.342650140769561e-07",
      "9.048490923058891e-08",
      "1.753030752990504e-07",
      "7.297708356947713e-08",
      "-1.970926162190144e-08",
      "1.0048681496776713e-08",
      "-3.867713510675556e-08",
      "9.704496235117364e-08",
      "1.5390588719583864e-07",
      "6.218806078406047e-08",
      "1.7932149580294027e-07",
      "1.179301282307515e-07",
      "7.861229902338973e-08"
    ],
    [
      "6.204279843546327e-06",
      "6.316996655721213e-06",
      "6.245995963693917e-06",
      "6.265631777454443e-06",
      "6.240385941389116e-06",
      "4.080932019571456e-08",
      "1.485913170060624e-08",
      "3.902159099147444e-08",
      "3.7812262602895426e-08",
      "7.912705735980043e-08",
      "2.8042833469996773e-08",
      "6.094883178524209e-08",
      "1.1263364511565749e-07",
      "2.8659933756834515e-08",
      "7.401190096238419e-08",
      "5.780583444925278e-08",
      "-7.948989473329441e-09",
      "-5.800548554543319e-09",
      "-4.929151898996879e-08",
      "9.878475148888934e-08",
      "7.389419099617789e-08",
      "7.0562117153412375e-09",
      "9.90233488897509e-08",
      "4.960050347414386e-08",
      "6.591969757190837e-08"
    ],
    [
      "0.004128261889481794",
      "0.007319909453993177",
      "0.012130545840207957",
      "0.02104264812474705",
      "0.0003324390250628491",
      "0.0003062545245770745",
      "0.007033108388091624",
      "-0.007647612740053297",
      "-0.0004377857666857738",
      "0.0014677896250004058",
      "0.006496515425632344",
      "-0.0014597848226989816",
      "-0.012133744051467919",
      "-0.0009318716833340897",
      "-0.0005707627046740585",
      "-0.005480880926048946",
      "-0.0007102724490780166",
      "-0.005312088351441374",
      "0.0010727725094299828",
      "0.009301141121751018",
      "-0.01056481239271826",
      "-0.000502239892611546",
      "-0.010382391257265415",
      "0.0017558508041109334",
      "-0.002554701680701701"
    ],
    [
      "6.393608395929447e-06",
      "6.446460334891214e-06",
      "6.3904759230387315e-06",
      "6.3325310328196186e-06",
      "6.3267869392804826e-06",
      "-1.495717109639364e-08",
      "3.2691186831736946e-08",
      "1.0058315275883668e-07",
      "-2.3589907656860242e-09",
      "3.13334776616729e-08",
      "1.447853363423821e-08",
      "9.237265559265189e-08",
      "4.636691261607019e-08",
      "8.301357572562172e-08",
      "3.341501784562203e-08",
      "1.7122418518397212e-07",
      "-5.15725346359251e-08",
      "-1.3476993826107577e-08",
      "-6.758449354576381e-08",
      "1.6719055131115514e-07",
      "-1.9642332892266424e-08",
      "6.779542417267501e-08",
      "9.388462424861306e-08",
      "1.3533444791932622e-08",
      "1.0182643295858709e-07"
    ],
    [
      "0.0031215375873822715",
      "0.0009586204769283284",
      "0.0005522159487944073",
      "0.00026228767357283563",
      "9.865541012014246e-05",
      "0.00035415943697866836",
      "0.0012970704213749861",
      "0.0007988389781738294",
      "0.0004006015501790424",
      "7.393456678834006e-05",
      "0.0003069015882352836",
      "-0.0001474823987375855",
      "0.00031527145531762144",
      "0.00018240261794565376",
      "5.708982981800581e-05",
      "0.00168568939232686",
      "-0.0001360379303389702",
      "0.00039925600623671624",
      "-0.0003569101226224696",
      "-0.0007171926408227181",
      "-0.0003867531448268695",
      "-0.000257256656506154",
      "0.00020121767842094568",
      "-0.00013100678989308928",
      "-0.00014275675010265231"
    ],
    [
      "6.17406015675625e-06",
      "6.256645210359439e-06",
      "6.210641827510345e-06",
      "6.237029834604355e-06",
      "6.232380981132988e-06",
      "3.107545612488833e-08",
      "1.7603986313561352e-08",
      "3.459470983897715e-08",
      "5.105669565127523e-08",
      "7.855353224936878e-08",
      "5.350226674845404e-08",
      "6.494777933058693e-08",
      "1.0689312605810508e-07",
      "4.83623100327103e-08",
      "1.0847234670861702e-07",
      "5.785873536464404e-08",
      "-1.4479624648147593e-08",
      "-2.0624675079135714e-08",
      "-2.2439666768925174e-08",
      "3.918395424881391e-08",
      "4.249655189021502e-08",
      "2.899910515187058e-08",
      "7.82269015691389e-08",
      "7.657974714513124e-08",
      "7.100118350086882e-08"
    ],
    [
      "6.200204475963305e-06",
      "6.262312653020612e-06",
      "6.2701663362230555e-06",
      "6.323488141665206e-06",
      "6.282295595334703e-06",
      "5.11040634108068e-08",
      "4.393754555611194e-08",
      "8.874996315325556e-08",
      "9.227782063736064e-08",
      "1.10093518127857e-07",
      "9.146274232802412e-08",
      "8.517968433854904e-08",
      "1.739184411850237e-07",
      "8.949579702677596e-08",
      "1.7785013623797005e-07",
      "3.9648759927564247e-08",
      "-5.010879847586314e-08",
      "-3.409552464420682e-08",
      "-2.3455073322302195e-08",
      "3.186078071134708e-08",
      "5.575265851213124e-08",
      "4.757212991605124e-08",
      "1.1778628705337345e-07",
      "1.230646592870186e-07",
      "8.557224800420245e-08"
    ],
    [
      "6.202680734386381e-06",
      "6.3014689174744904e-06",
      "6.284353455750965e-06",
      "6.340278001738162e-06",
      "6.3437842691611655e-06",
      "5.882328885816981e-08",
      "3.9838367302041226e-08",
      "9.382146141842413e-08",
      "1.179221675094843e-07",
      "1.3291282093103596e-07",
      "1.1361071926112779e-07",
      "1.269527286415172e-07",
      "1.9085858421953535e-07",
      "1.2372612814489644e-07",
      "2.1925766775062292e-07",
      "2.2365082058230473e-08",
      "-6.502151727184742e-08",
      "-5.6309259124038934e-08",
      "-4.317487681991905e-08",
      "3.9175670801596565e-08",
      "6.560452337630142e-08",
      "5.938389746724182e-08",
      "1.1888794802721317e-07",
      "1.341497788693617e-07",
      "8.639504622438204e-08"
    ],
    [
      "6.1668480455918e-06",
      "6.275861876989975e-06",
      "6.207848173923586e-06",
      "6.228619639774791e-06",
      "6.2597232109080325e-06",
      "3.7196993812936165e-08",
      "7.550466792699732e-09",
      "4.2066984940293515e-08",
      "6.623690432245257e-08",
      "7.619928160079354e-08",
      "5.000357285971508e-08",
      "9.275938040065487e-08",
      "1.0565237187403036e-07",
      "5.866403777385079e-08",
      "1.170523370255788e-07",
      "3.658454568479792e-08",
      "-2.6265548392906936e-08",
      "-3.5563608042639395e-08",
      "-3.644578021395288e-08",
      "5.750967600020086e-08",
      "3.9301485064363944e-08",
      "2.0570155420593738e-08",
      "7.231691277637114e-08",
      "6.738433746757722e-08",
      "6.192793483630724e-08"
    ],
    [
      "6.675169915202218e-06",
      "6.456426366296639e-06",
      "6.427024256012569e-06",
      "6.4892659992302785e-06",
      "6.531495253089959e-06",
      "5.5316507516286225e-08",
      "8.747017275077384e-08",
      "3.1367479647039293e-07",
      "2.6232818656049735e-07",
      "1.0897874227718731e-07",
      "4.2374285011621154e-08",
      "1.467550180184144e-07",
      "2.723270990173673e-07",
      "2.2261731091261964e-07",
      "3.182676488939748e-07",
      "7.580789672721777e-08",
      "-2.546796199373692e-07",
      "-1.898032173445334e-07",
      "-2.943929439742134e-07",
      "1.398593344082642e-07",
      "7.465389795050927e-08",
      "9.756970125446347e-09",
      "2.1813933584612357e-07",
      "1.1207626906864134e-07",
      "-3.9825450224704256e-09"
    ],
    [
      "6.316817231188637e-06",
      "6.567202787421286e-06",
      "6.343979326874947e-06",
      "6.2676201178611495e-06",
      "6.391444552813727e-06",
      "2.9344546200036777e-10",
      "2.1401697291960843e-08",
      "5.387609784006564e-08",
      "6.674994261354093e-08",
      "3.2698398853353415e-08",
      "2.7502118766228302e-08",
      "1.8223107842147441e-07",
      "7.926280554328428e-08",
      "7.06244313197298e-08",
      "8.868350943830143e-08",
      "9.104228207515578e-08",
      "-1.0329103131573589e-08",
      "-5.2142013581038085e-08",
      "-9.34200168703975e-08",
      "1.815303024984026e-07",
      "4.602845768843643e-08",
      "2.6297407536971304e-08",
      "7.850972263437714e-08",
      "-1.192583567026152e-08",
      "8.102957342970523e-08"
    ],
    [
      "0.008646706627000492",
      "0.005557750093315493",
      "0.03467370708601093",
      "0.003873665937538604",
      "0.015035098264341174",
      "-0.0011029193346926754",
      "-0.007201476723134725",
      "0.0036744462285292906",
      "0.008931061968858294",
      "-0.011524487084158416",
      "0.0029819259327282413",
      "-0.006691293874723934",
      "-0.011064167156587397",
      "0.005384415192347597",
      "0.0001578066351265321",
      "-0.006785444507751184",
      "0.01567014908983047",
      "-0.004438172172956189",
      "0.0070752043124018065",
      "-0.00762283361794162",
      "0.0034243144130664508",
      "0.006123586315313582",
      "-0.0029032645938481963",
      "-0.022117209557265205",
      "0.007593665403416012"
    ],
    [
      "6.238138210693388e-06",
      "6.333104484813844e-06",
      "6.302281968587166e-06",
      "6.331701473232257e-06",
      "6.289417324100585e-06",
      "2.0146356950577608e-08",
      "9.998431733371763e-09",
      "6.50872466635288e-08",
      "4.152899403239781e-08",
      "4.730265122680445e-08",
      "-1.149561563266626e-08",
      "6.606875455967105e-08",
      "1.325237306165273e-07",
      "9.97304237273973e-09",
      "8.558729669904479e-08",
      "6.567940085129299e-08",
      "-3.39186747337735e-08",
      "-2.7239518776739923e-08",
      "-5.666673309083093e-08",
      "1.194214092989303e-07",
      "5.574017315361281e-08",
      "-1.0629237257674485e-08",
      "1.4449093119374797e-07",
      "7.92420218372664e-08",
      "1.0423233207428531e-07"
    ],
    [
      "6.718116381104323e-06",
      "6.4012513515462095e-06",
      "7.0382711572719004e-06",
      "7.309795635409324e-06",
      "6.541645389447418e-06",
      "-2.7700714819511996e-08",
      "2.5075777872836156e-07",
      "6.771478805341894e-07",
      "3.635271197383047e-07",
      "1.9777289133883868e-07",
      "-2.5994143727813242e-08",
      "2.8415133797700272e-08",
      "7.727206595828229e-07",
      "2.7360865990092714e-07",
      "5.75879799975657e-07",
      "-6.811313407689086e-08",
      "-5.400507428158694e-07",
      "-2.610260186555205e-07",
      "-1.683557874245787e-07",
      "2.887208820702129e-07",
      "3.1283157683425495e-07",
      "9.856785605879317e-08",
      "7.361322318097482e-07",
      "4.1128443787991965e-07",
      "1.5636803999583866e-07"
    ],
    [
      "6.1806525494408354e-06",
      "6.200657411377943e-06",
      "6.230297045390164e-06",
      "6.255633057312777e-06",
      "6.185304922266784e-06",
      "2.0389254395887542e-08",
      "2.6506426389350688e-08",
      "6.44751929430174e-08",
      "3.7355216292117406e-08",
      "6.557782278177336e-08",
      "2.8724096740458184e-08",
      "2.2245560246480547e-08",
      "1.2403811161148772e-07",
      "3.905599523559123e-08",
      "8.808497956375965e-08",
      "2.873852072712574e-08",
      "-3.2642356307402983e-08",
      "-1.26638739255661e-08",
      "-2.9377104359694618e-08",
      "6.093276853874584e-08",
      "6.017848157628987e-08",
      "2.9187753852301754e-08",
      "9.841172719114548e-08",
      "7.051579223634054e-08",
      "5.113960650837451e-08"
    ],
    [
      "6.148416488163076e-06",
      "6.185333603148562e-06",
      "6.21175991314362e-06",
      "6.234955412387219e-06",
      "6.17457730274317e-06",
      "1.738172052920347e-08",
      "1.9829933704138477e-08",
      "4.796659329083356e-08",
      "3.5156043982718484e-08",
      "6.843934560857594e-08",
      "3.6885003052162195e-08",
      "2.1221325173548282e-08",
      "1.1466483146303302e-07",
      "4.3888526877339447e-08",
      "8.966740067168064e-08",
      "1.9732242683442737e-08",
      "-2.7743908662529836e-08",
      "-1.406153574852875e-08",
      "-2.1393510157699637e-08",
      "5.119720170951497e-08",
      "6.213437402596073e-08",
      "3.7339923224279026e-08",
      "8.444917292292324e-08",
      "7.035936458148437e-08",
      "4.756687778443749e-08"
    ],
    [
      "6.18939000715726e-06",
      "6.241171995514701e-06",
      "6.317423040035598e-06",
      "6.365525920937266e-06",
      "6.2433971231882065e-06",
      "2.3789332274294453e-08",
      "3.5730029521141986e-08",
      "8.57789074316739e-08",
      "6.227814836804735e-08",
      "1.195691457299363e-07",
      "6.915224178597727e-08",
      "2.601627424806461e-08",
      "2.0899566490587307e-07",
      "8.062571344335348e-08",
      "1.6727319524891115e-07",
      "2.5126821477127336e-08",
      "-5.434970681839916e-08",
      "-2.8013552282454857e-08",
      "-2.7798086967195654e-08",
      "7.834788926133308e-08",
      "1.0996929259888159e-07",
      "7.556347804960148e-08",
      "1.503373813373636e-07",
      "1.37327804578123e-07",
      "8.845148951962851e-08"
    ],
    [
      "6.1548811678847735e-06",
      "6.215647284226586e-06",
      "6.217411295241965e-06",
      "6.237958065523869e-06",
      "6.1930992199009905e-06",
      "1.3259448620671224e-08",
      "6.564834736748292e-09",
      "3.100916049600749e-08",
      "2.596128417727323e-08",
      "7.340193834377476e-08",
      "3.85031471845677e-08",
      "1.9797153477435515e-08",
      "1.156280938866694e-07",
      "4.020177874822897e-08",
      "8.996734603246464e-08",
      "4.1045288199890134e-08",
      "-1.671605992232117e-08",
      "-1.2405365583614121e-08",
      "-2.5290117919938867e-08",
      "6.260130646888232e-08",
      "6.5383894233918e-08",
      "4.5487717250220616e-08",
      "8.320388648554084e-08",
      "7.763460897722546e-08",
      "6.452753576713667e-08"
    ],
    [
      "6.276007059879069e-06",
      "6.486713591865142e-06",
      "6.567738849766999e-06",
      "6.670112086819406e-06",
      "6.492247271685929e-06",
      "-8.251789409781142e-09",
      "-2.6227804041453907e-08",
      "6.15933743732715e-08",
      "9.632607448109416e-08",
      "2.3228686459319309e-07",
      "1.0369847853991483e-07",
      "7.45235070996038e-09",
      "4.133973345687183e-07",
      "1.3509384597749455e-07",
      "3.505484512451981e-07",
      "1.0279661068039412e-07",
      "-8.960282847159016e-08",
      "-1.0048213376690475e-07",
      "-9.503549870496587e-08",
      "2.1150622125529837e-07",
      "2.6217241688796714e-07",
      "1.7815076972510425e-07",
      "3.045361988261874e-07",
      "3.2681638065144347e-07",
      "2.5418183379865984e-07"
    ],
    [
      "6.249147198394767e-06",
      "6.272263843529405e-06",
      "6.32968408164024e-06",
      "6.3821181008385544e-06",
      "6.270234184220432e-06",
      "2.9713160009394397e-08",
      "4.705854767778364e-08",
      "1.1674146528687488e-07",
      "6.756598753048636e-08",
      "8.090413985473572e-08",
      "2.1407112098454776e-08",
      "4.8786360873764036e-08",
      "1.9381508941975787e-07",
      "4.390533786100498e-08",
      "1.3411007395856937e-07",
      "3.504450191609957e-08",
      "-6.625714103940243e-08",
      "-2.8204672627594376e-08",
      "-4.905887322697176e-08",
      "9.556092412074062e-08",
      "7.849109420125497e-08",
      "1.8917320176621142e-08",
      "1.745610913316953e-07",
      "1.090775706471381e-07",
      "9.120487543467413e-08"
    ],
    [
      "6.6452181138770885e-06",
      "6.315389291048704e-06",
      "6.5000546715730375e-06",
      "6.601769242736046e-06",
      "6.391318920641466e-06",
      "5.278124485847568e-08",
      "2.9026363348205694e-07",
      "1.305498829018601e-07",
      "-1.1011279194807409e-07",
      "1.3003582301916884e-07",
      "1.1218766068907475e-07",
      "8.685920628383992e-09",
      "2.5718434912746377e-07",
      "-9.616987392224517e-08",
      "4.863754644167032e-08",
      "1.725418599312637e-07",
      "5.870579632611859e-08",
      "2.2093200314271845e-07",
      "-1.4402215558730766e-07",
      "1.0038694915906041e-08",
      "7.53866324734697e-08",
      "7.290699174190438e-08",
      "3.1511471431944505e-07",
      "8.749953193079179e-08",
      "2.3739807465900574e-07"
    ],
    [
      "0.004224722462520642",
      "0.00045073332800743673",
      "0.0006647036242271843",
      "0.0001310102231835993",
      "0.0028131416895804",
      "-0.0007452449782220147",
      "0.0009044639926906384",
      "0.00020339047946781898",
      "-0.0016105542877750275",
      "-0.0005407900281230036",
      "-0.00022535593105465037",
      "0.001112487421282143",
      "0.0002746418958661274",
      "-0.0013542160652585465",
      "-0.0005791705582493768",
      "-0.001148435075409081",
      "0.0013996850024662918",
      "0.0006959018753659375",
      "-0.0030408496756723566",
      "-9.462446893408042e-07",
      "-6.74991519559625e-05",
      "9.872694684776514e-05",
      "8.190063085019532e-05",
      "-0.00011745659096691414",
      "0.000119265731517804"
    ],
    [
      "6.269277040046832e-06",
      "6.337807902655133e-06",
      "6.283658982886976e-06",
      "6.365860644269022e-06",
      "6.33963537920705e-06",
      "2.036416964788395e-08",
      "2.34074313059878e-08",
      "1.5267316547152726e-08",
      "3.233288552541211e-08",
      "1.1777161921795735e-07",
      "9.57636736883311e-08",
      "3.3322372031007466e-08",
      "1.6558614305970156e-07",
      "5.0721570704048926e-08",
      "1.3877584004483303e-07",
      "8.214833836911258e-08",
      "-1.339519997798181e-08",
      "-7.183236243691734e-09",
      "-1.0801300723498514e-07",
      "7.917406398433039e-08",
      "1.1745013730729448e-07",
      "7.735646256792434e-08",
      "1.2774702486128348e-07",
      "1.0486345650976135e-07",
      "1.3098826247229782e-07"
    ],
    [
      "6.139517888298534e-06",
      "6.208936792257185e-06",
      "6.244777352570915e-06",
      "6.265983430773185e-06",
      "6.211772410362768e-06",
      "1.1624536861889362e-08",
      "1.8308643911775193e-08",
      "5.452036365050836e-08",
      "5.666214848024327e-08",
      "9.477092875635195e-08",
      "4.989187323774875e-08",
      "4.350527702791513e-08",
      "1.4477017371485357e-07",
      "8.01854663171433e-08",
      "1.3377076753477871e-07",
      "-3.008859539213964e-09",
      "-4.9627485501679606e-08",
      "-4.013718292672502e-08",
      "-3.148120598148248e-08",
      "6.567155919471216e-08",
      "8.822847726751653e-08",
      "5.999623155177593e-08",
      "9.943176565746737e-08",
      "8.97673301028047e-08",
      "4.690043737419444e-08"
    ],
    [
      "6.137113577816721e-06",
      "6.209984706084542e-06",
      "6.251338289611023e-06",
      "6.270570553941523e-06",
      "6.212151858704716e-06",
      "1.2111165869041808e-08",
      "1.9455810157580816e-08",
      "5.938438873522053e-08",
      "6.074842504927637e-08",
      "9.719265932648702e-08",
      "4.9498501122048046e-08",
      "4.5885302543111346e-08",
      "1.49610988815603e-07",
      "8.466162984459156e-08",
      "1.3822390948640843e-07",
      "-8.359354989589156e-09",
      "-5.461762453740521e-08",
      "-4.284971114778415e-08",
      "-3.104437957069094e-08",
      "6.904483601599462e-08",
      "9.191159179870595e-08",
      "6.043972555859472e-08",
      "1.0371611851180459e-07",
      "9.129606800342905e-08",
      "4.3490062998949644e-08"
    ],
    [
      "6.133339850687784e-06",
      "6.188669331439652e-06",
      "6.237387063514622e-06",
      "6.261228911510235e-06",
      "6.196962970661961e-06",
      "1.2698740320253959e-08",
      "2.078026087601003e-08",
      "5.801078905784366e-08",
      "5.567408913654544e-08",
      "8.5093549422126e-08",
      "4.5013609283912725e-08",
      "3.629322938006398e-08",
      "1.3931691755349285e-07",
      "7.194152297183961e-08",
      "1.2627366592280583e-07",
      "-4.178734500100643e-09",
      "-4.95682368247461e-08",
      "-3.6479024751285256e-08",
      "-2.3453556856262592e-08",
      "5.70398295745987e-08",
      "7.916166375731649e-08",
      "5.23999746914058e-08",
      "9.898706505869986e-08",
      "8.87052680387611e-08",
      "4.6327633199133074e-08"
    ],
    [
      "6.144907093068305e-06",
      "6.198173022355744e-06",
      "6.259133469875978e-06",
      "6.2824497314062305e-06",
      "6.2051043132930615e-06",
      "9.472753758362597e-09",
      "2.2211098097220206e-08",
      "6.90689704319994e-08",
      "6.325504937606492e-08",
      "8.603275363857314e-08",
      "3.628712439596776e-08",
      "3.549406841724151e-08",
      "1.5308672424073238e-07",
      "7.56525794044786e-08",
      "1.3494899001065794e-07",
      "-5.347867502734936e-09",
      "-6.164380309604205e-08",
      "-4.517299523451781e-08",
      "-2.8529346799536522e-08",
      "6.927779661865266e-08",
      "8.632060226413469e-08",
      "5.0916776457869476e-08",
      "1.1491801118427047e-07",
      "9.507267099328084e-08",
      "4.804486932686795e-08"
    ]
  ],
  "rational_Q": [
    [
      "0.0021643001133398376",
      "0.0019838709605285772",
      "0.002150244839237719",
      "0.0025077204913993216",
      "0.001524521517544392",
      "0.001983870960674445",
      "0.00201160238330421",
      "0.0017900406464530707",
      "0.0011244504317778428",
      "0.0018956391665666296",
      "0.002150244839172046",
      "0.0017900406463945623",
      "0.0017096707791829633",
      "0.001189225432118505",
      "0.001881091943335654",
      "0.0025077204911408283",
      "0.001124450431613152",
      "0.0011892254320319225",
      "0.0015384946322104089",
      "0.0012804950795408205",
      "0.0015245215173671418",
      "0.0018956391666461654",
      "0.0018810919432532256",
      "0.001280495079550444",
      "0.0010936534928002821",
      "0.00011289755943635842",
      "-0.0002174775721576415",
      "-0.0009483949117768584",
      "-0.0005843625025882798",
      "0.00011289755954214019",
      "-0.0004762408437809774",
      "0.0004784442081543133",
      "0.0005093684634313998",
      "0.0017033876772883664",
      "-0.00021747757207470216",
      "0.0004784442080728453",
      "0.0002638454351297625",
      "0.0011875578471880796",
      "-0.0007762801685096529",
      "-0.0009483949117021381",
      "0.0005093684632840767",
      "0.0011875578471527586",
      "-0.0008334425490694337",
      "-0.0011731364249814207",
      "-0.0005843625027670926",
      "0.001703387677322997",
      "-0.0007762801685312374",
      "-0.0011731364250773377",
      "-0.0012959970982288533",
      "-0.0010314249067382177",
      "0.0008703845624951993",
      "-0.000240708120899206",
      "-0.001133397495363204",
      "0.0005828663042968265",
      "-0.00016056128859909683",
      "0.0005802997174564311",
      "-0.00024144548698318638",
      "0.0010643072933542667",
      "-0.0008996253003531833",
      "-0.0006812655363508924",
      "0.00015375021666307506",
      "-0.0004907177883987157",
      "-0.0019256328791854818",
      "-1.1358083153072198e-05",
      "0.0005787649750500422",
      "0.00046078535670775374",
      "5.982560933948084e-05",
      "-9.61033441820583e-06",
      "2.7479504835723124e-05",
      "0.0015409701001495226",
      "-0.00018499043093155794",
      "-0.0004091251919523301",
      "-0.0012037470416216113",
      "0.00041426993081231827",
      "0.0010643072932541805",
      "0.0006068683582662843",
      "-0.0004626806221912436",
      "-0.0008575848914998991",
      "-0.00022179342452211686",
      "-0.001436890691377288",
      "-0.00026492572702104303",
      "-0.0004795676706321486",
      "-0.0003345853005027942",
      "0.000769983699959345",
      "0.0007490443463373606",
      "0.0011359038651071022",
      "-0.00037141864135867725",
      "-0.00024885647880643926",
      "1.1152791683289632e-05",
      "0.0005905850338551618",
      "-0.0007387607505101491",
      "-0.0008416945476633511",
      "0.000952243887153632",
      "1.8458493443358854e-05",
      "-0.0001391691194419763",
      "-0.0019256328793798622",
      "-0.0009033840751926459",
      "0.0009936050686883426",
      "-0.00039444842435634985",
      "-0.0003571536617319634",
      "0.0007490443462085162",
      "0.0004034863637097811",
      "0.0010322784842807084",
      "-0.0008551643609081911",
      "-0.001109322113652965",
      "-3.74071639897607e-05",
      "-0.0009854437998072162",
      "-0.0004855124122359722",
      "6.84385263048619e-05",
      "0.00031303445748866534",
      "0.00010804013920693704",
      "-0.0001232188109019192",
      "0.0007127273240927798",
      "6.709779849596557e-05",
      "0.0010469808182577813",
      "-9.610334392190454e-06",
      "0.0007715028944492474",
      "0.000193715270463781",
      "0.00030985490039225986",
      "-0.0010481633443429103",
      "0.0005905850338369669",
      "-0.0008725514214030157",
      "-0.0004835196984819642",
      "-0.0008279764914285741",
      "-0.00021906340638312585",
      "0.00010804013902525634",
      "-0.0002890835648685929",
      "-0.0007248741957384984",
      "-0.0004614439818187381",
      "0.0010770827927036202",
      "0.00012384617707072296",
      "-0.0005144615927866107",
      "-0.00011394550225042256",
      "0.0005299720368023233",
      "0.00031801570864159093",
      "0.0005828663044148251",
      "-0.0008996253004475921",
      "-1.1358083005036308e-05",
      "2.747950487595977e-05",
      "-0.0010314249066275835",
      "-0.00016056128865812527",
      "-0.0006812655364728731",
      "0.0005787649751103627",
      "0.0015409701002363433",
      "0.0008703845624409524",
      "0.0005802997174085479",
      "0.00015375021671295183",
      "0.0004607853567097441",
      "-0.00018499043108433964",
      "-0.000240708120893654",
      "-0.00024144548691603605",
      "-0.0004907177883548874",
      "5.9825609255730946e-05",
      "-0.00040912519205516055",
      "-0.0012362165900900658",
      "0.00045722971399855106",
      "-0.001023038259414304",
      "0.0006068683583242387",
      "-0.0012362165901759503",
      "-0.0017537029713031367",
      "-0.0003228979224772867",
      "0.0006489587822867165",
      "-0.0009033840750692022",
      "0.00045722971389896725",
      "-0.000322897922475441",
      "0.00014997659154665193",
      "0.0008003697089866949",
      "0.0007715028942846119",
      "-0.0010230382593430733",
      "0.0006489587822065395",
      "0.0008003697088935378",
      "-0.0003223943931321318",
      "-0.00029994834818369566",
      "0.0007210512116931725",
      "-0.00026492572706644373",
      "0.0005199379906705621",
      "0.0013043917026439198",
      "-0.0001341215624482199",
      "-0.0011863083427698234",
      "0.00040348636360648313",
      "-0.0005486316932870428",
      "0.00015138024379908832",
      "-0.0006638204352625998",
      "-0.0004189942355640655",
      "-0.0008725514212715735",
      "0.0011800607302141434",
      "-0.0005411681598104959",
      "-0.0007454770147361795",
      "0.00026138981571888534",
      "-0.00014105813476713902",
      "0.001135903865190419",
      "-0.0005486316934224015",
      "-0.0005653313294307765",
      "0.0004020181146714087",
      "-0.0001822950287890598",
      "-0.0009854437999088314",
      "-0.0003128312327938465",
      "0.00035375590457153755",
      "8.867602781396109e-07",
      "0.00031039324099910366",
      "-0.00028908356499891206",
      "0.0003087467098028493",
      "0.0004447522778177934",
      "-0.0004610532475716156",
      "-0.000576452115545244",
      "-0.0007387607504937976",
      "0.001180060730189515",
      "0.0008783546137513142",
      "0.0009976201811493363",
      "-0.0006525943580045638",
      "-0.00012321881076516982",
      "0.0003087467097138615",
      "0.0009339131853480615",
      "-0.0006691708888944631",
      "-0.0014215381499941874",
      "-0.0005144615928756474",
      "0.0016235562881319423",
      "-0.0009488339566627581",
      "-0.0011106799148380515",
      "-0.0007662409883872996",
      "-0.0004626806223819082",
      "-0.0004795676707393192",
      "-0.0003714186411891221",
      "-0.0008416945475315216",
      "-0.00120374704174216",
      "-0.0008575848914072776",
      "-0.00033458530034282904",
      "-0.0002488564786605072",
      "0.0009522438871174412",
      "0.0004142699306658677",
      "-0.00022179342444508668",
      "0.0007699837001045276",
      "1.1152791574015864e-05",
      "1.8458493329600222e-05",
      "0.0013043917026649566",
      "0.0001513802438260579",
      "-0.0005411681597103686",
      "0.0009936050687018535",
      "-0.00029994834808492506",
      "-0.00013412156237183973",
      "-0.00066382043504563",
      "-0.0007454770148401759",
      "0.00019371527037587467",
      "0.0007210512115940928",
      "-0.0011863083426069069",
      "-0.000418994235439495",
      "0.0002613898157902562",
      "-2.7743256968304533e-05",
      "-0.0008294871966721453",
      "0.0010322784841559753",
      "-0.0005653313292840999",
      "-2.7743256943958662e-05",
      "-0.0004516360764107154",
      "-0.0005836928807005632",
      "-0.0004835196983539571",
      "0.0008783546136206598",
      "-0.00082948719663846",
      "-0.0005836928806222682",
      "0.0005153963179674401",
      "0.0003010463745379841",
      "-0.0004855124121893729",
      "0.00035375590444197317",
      "0.0010731885922119898",
      "0.00029643453143701434",
      "-0.0009131680021057639",
      "-0.0007248741958090661",
      "0.0009339131853699557",
      "2.3118527401177114e-05",
      "-0.0009089665452233425",
      "-0.0009102100725490686",
      "0.0007127273240136258",
      "0.00044475227776223864",
      "2.3118527399495252e-05",
      "0.0012622791341914833",
      "0.00010973230647944458",
      "-0.00011394550215589905",
      "-0.0009488339566820985",
      "0.00048368307725929325",
      "0.00042717405482438575",
      "2.6601485200492494e-05",
      "-0.00039444842412508156",
      "-0.0008551643607948887",
      "6.84385263078454e-05",
      "6.70977983458653e-05",
      "-0.00013916911929167107",
      "-0.0003571536617609517",
      "-0.001109322113582912",
      "0.0003130344575712468",
      "0.0010469808181919732",
      "0.0004020181145105589",
      "8.867602106918979e-07",
      "-0.00046105324741573976",
      "0.00030985490026019287",
      "-0.00014105813478518893",
      "-0.00018229502881862022",
      "0.0003103932410122316",
      "-0.0005764521153508448",
      "0.00029643453139322943",
      "-0.0009089665450497987",
      "-0.0008279764914236298",
      "0.000997620181227642",
      "0.00030104637449229944",
      "-0.0009131680021652922",
      "-0.0009102100725965302",
      "7.520879864978722e-05",
      "-0.000461443981670854",
      "-0.0006691708890325329",
      "0.0012622791341661845",
      "7.520879866715533e-05",
      "0.00015641536336153246",
      "0.0005299720368274416",
      "-0.0011106799148125192",
      "0.0004271740548623068",
      "0.0008112326476985644",
      "0.0006028244100273378",
      "-0.0010481633443970534",
      "-0.0002190634062043984",
      "0.001077082792724207",
      "0.0003180157087812468",
      "-0.000652594358053084",
      "-0.0014215381500500641",
      "-0.0007662409884531277",
      "0.00010973230648307481",
      "2.660148524199643e-05",
      "0.0006028244101319606",
      "0.001402757045565544",
      "-0.0006215618072018279",
      "0.0011911683346642271",
      "0.0005224886281829541",
      "-0.0014027570456878133",
      "5.365411832665245e-15",
      "0.0010052124542107024",
      "0.000195304635168231",
      "-0.0003264640111661356",
      "0.0006215618072759682",
      "-0.0010052124541111338",
      "3.0628321342459404e-14",
      "-0.0003136374817430495",
      "-0.0009972319631769938",
      "-0.0011911683346167363",
      "-0.00019530463519569198",
      "0.00031363748162099663",
      "-1.3177566235574848e-13",
      "0.00019349659463622424",
      "-0.0005224886280118041",
      "0.0003264640111546397",
      "0.0009972319629692396",
      "-0.00019349659450429316",
      "3.496080218915076e-14",
      "0.0006725528875228714",
      "-0.000413814335672122",
      "0.0008824838527076759",
      "0.0007675693450564556",
      "0.0010680766983460494",
      "-0.0008033942790498709",
      "7.431168358562227e-05",
      "-0.001636673802221345",
      "-5.080046731944727e-05",
      "-0.001425157786798727",
      "-0.0010796885169711173",
      "-0.0004955724804536788",
      "0.0013222877868820536",
      "0.0002961850053788509",
      "7.79082346437419e-05",
      "-0.00045694776589530527",
      "0.0010671521382926482",
      "0.0010263686763921833",
      "-4.639405127489402e-05",
      "-0.0013922862754166662",
      "0.0009436861392486421",
      "0.0008390978570644029",
      "0.00041047858849635504",
      "0.00041026617267095594",
      "-0.001160779395367518",
      "-5.0800467452143374e-05",
      "-0.001786855580692616",
      "0.00103638514823399",
      "-0.0008866353153310244",
      "0.0013541923586977843",
      "-0.0014369743707969645",
      "0.0012537049634527232",
      "0.0015283451852659887",
      "0.0005869919879695185",
      "-0.000142554406807392",
      "0.0010236174347148027",
      "9.77282339635662e-05",
      "0.0005801459725455411",
      "6.500216144872102e-05",
      "-0.0012850760074218021",
      "-0.0007771638161013963",
      "0.0010382127681705928",
      "-0.0007027587158875532",
      "-0.0007523528057512596",
      "0.00010757965681690349",
      "-0.00021098793744012966",
      "0.0002961850054676949",
      "0.0009696437007144726",
      "-0.0017656458673261436",
      "0.00045146545409815644",
      "-0.0012052723522511858",
      "0.0010236174346852339",
      "-0.00032501736999507086",
      "-0.0010064020019219199",
      "-0.0002329512845104492",
      "0.001012528484842788",
      "-0.00025746007686798164",
      "-0.0002083648072379929",
      "-0.0005489741056769472",
      "0.0009389533172778099",
      "0.0008787149902545359",
      "0.0009860723408636617",
      "-0.0015125502937570947",
      "0.0010015397017462792",
      "0.0008071032433361284",
      "0.00030693440209093745",
      "-4.6394051430626966e-05",
      "-0.00018725427119856537",
      "-3.316364889275922e-06",
      "-0.001052661507267939",
      "-1.7022951127977173e-05",
      "-0.0007771638162738483",
      "0.0007381412140794327",
      "0.0004436522195484602",
      "-0.0007408738307329208",
      "-0.00010449075977661177",
      "0.0009860723409805042",
      "0.00038451420928136115",
      "-0.0008084435503676645",
      "-0.000585141675494698",
      "3.443615940974704e-05",
      "0.0009941116072637896",
      "-0.0006228262490137253",
      "-0.0009421277259257634",
      "0.0008870586270224138",
      "0.0006374497673306829",
      "-0.0010680766982498326",
      "0.001425157786873922",
      "-7.790823462536864e-05",
      "0.0013922862754315371",
      "-0.0006725528875376948",
      "0.0008033942789447608",
      "0.0010796885168407899",
      "0.00045694776588383256",
      "-0.0009436861393511317",
      "0.00041381433553544923",
      "-7.431168352357513e-05",
      "0.0004955724804571096",
      "-0.0010671521384618572",
      "-0.0008390978570765935",
      "-0.0008824838527360502",
      "0.0016366738023120646",
      "-0.001322287786994177",
      "-0.0010263686763869444",
      "-0.000410478588647114",
      "9.999657227518236e-05",
      "-0.0008689571500604994",
      "0.00015385635692199094",
      "-0.001786855580628469",
      "-9.999657217100309e-05",
      "4.374944248491149e-14",
      "-1.573501524168618e-05",
      "0.0007778255602817226",
      "0.0009696437007926066",
      "0.0008689571499739475",
      "1.5735015063116974e-05",
      "-1.2486830258488676e-13",
      "-0.00034570470149616005",
      "-0.0001872542710651578",
      "-0.00015385635687005986",
      "-0.0007778255604672015",
      "0.00034570470153948027",
      "4.3369857048437754e-14",
      "2.6928413805511297e-05",
      "-0.0007124605750449404",
      "0.001253704963268149",
      "0.00022136866016686445",
      "0.00027487138238835833",
      "-0.0008335403121541167",
      "-0.0007220573520231674",
      "-0.0003250173699988019",
      "-0.0008088249812148744",
      "-0.0007059768197626917",
      "3.16600175866895e-05",
      "0.0007000714247483465",
      "0.0007381412140546564",
      "-0.0006581509473809144",
      "0.0007019588013037921",
      "0.0004440474301533708",
      "0.0008114632034542417",
      "-0.0006314964061216892",
      "9.772823394707068e-05",
      "-0.0008088249813035103",
      "-0.0006396378679469605",
      "-0.0005732226920105529",
      "-0.00014702658336083758",
      "-0.00020836480720576672",
      "0.0003649883025419492",
      "-0.00042153312513928883",
      "-0.0005000027758765378",
      "0.0005926938205069466",
      "0.0003845142092359488",
      "-0.00046370181120158725",
      "-0.00018854446755116027",
      "0.000640737829521846",
      "-1.0105571170851168e-05",
      "0.0010382127682339402",
      "-0.0006581509473196382",
      "3.300035522341347e-05",
      "0.00013264392272870616",
      "-0.0009727226624152679",
      "-0.0015125502937306326",
      "-0.00046370181124264236",
      "0.000613313972547715",
      "0.0001755130851097219",
      "5.511547369283535e-06",
      "-0.0006228262489474116",
      "0.0006240189281998515",
      "0.0011763458528934424",
      "-0.0006444801708497477",
      "-0.0002507547141186788",
      "-0.0010363851482833697",
      "-0.0015283451852090822",
      "-0.0005801459726178317",
      "0.0007027587158815233",
      "-0.00041026617246116954",
      "0.0008866353152105399",
      "-0.0005869919880748454",
      "-6.500216145437247e-05",
      "0.0007523528058452652",
      "0.001160779395240933",
      "-0.0013541923586403589",
      "0.00014255440674804557",
      "0.0012850760074018073",
      "-0.00010757965676546368",
      "-0.0002748713823097666",
      "0.0007059768198401654",
      "-0.0007019588011380188",
      "-0.0017656458671618496",
      "-2.6928414031737436e-05",
      "0.0008335403121635689",
      "-3.1660017452861474e-05",
      "-0.00044404743012984405",
      "-3.316365067587497e-06",
      "0.0007124605750381348",
      "0.0007220573521145407",
      "-0.0007000714248422828",
      "-0.0008114632034276592",
      "8.615941658903293e-06",
      "-0.0007158913563506626",
      "-0.0010064020019093125",
      "-0.0006396378679344806",
      "-8.615941551730996e-06",
      "1.3556722929885465e-13",
      "0.00020131368432889626",
      "0.00044365221937942473",
      "3.300035518162032e-05",
      "0.000715891356543113",
      "-0.0002013136842791737",
      "-6.752811924187918e-17",
      "-0.0006123567498827119",
      "-0.0005489741058388494",
      "-0.0004215331250696648",
      "0.00026695438978297415",
      "-0.00018466832881782638",
      "0.00023199576167669448",
      "-0.0008084435503006006",
      "0.0006133139725111439",
      "0.00032816195235557384",
      "-0.0005216246677125399",
      "-0.000192687931706007",
      "0.0010015397015130426",
      "-0.00018854446739655016",
      "0.0003281619524783591",
      "-0.0005471526082955267",
      "-0.0005530688393508099",
      "-0.0009421277259577242",
      "0.001176345852990041",
      "-0.0012808337901981882",
      "-0.0009047223410772831",
      "-0.00034861208332895337",
      "-0.00045146545407735635",
      "0.00023295128468858587",
      "-0.0009389533169686916",
      "-0.0008071032433584451",
      "0.00021098793711384146",
      "0.001205272352260868",
      "-0.0010125284845612145",
      "-0.0008787149903407637",
      "-0.00030693440213071753",
      "0.0005732226919038942",
      "0.0005000027756982534",
      "-0.0006407378294931346",
      "-0.0010526615070546586",
      "0.0006314964061311136",
      "0.00014702658324686573",
      "-0.0005926938204331624",
      "1.0105571154609618e-05",
      "0.00018466832860556312",
      "0.0005216246677209415",
      "-0.0007408738305762019",
      "0.00013264392281806255",
      "0.0006123567497578588",
      "-0.0002319957616522581",
      "0.0001926879316569105",
      "0.0003345585423117816",
      "-0.000585141675458906",
      "0.00017551308521764736",
      "-0.0005471526082344403",
      "-0.0003345585423784667",
      "-1.4294245190436974e-13",
      "0.0008870586269205027",
      "-0.0006444801708331149",
      "-0.0009047223410019135",
      "0.0007595890619271953",
      "0.00012074570641161559",
      "1.7022951186030755e-05",
      "0.00010449075973417355",
      "-3.4436159443477884e-05",
      "-0.0006374497671730652",
      "0.000972722662294435",
      "-5.511547326312444e-06",
      "0.0002507547141318662",
      "0.0005530688393947701",
      "0.0003486120831128034",
      "-0.00012074570634565678"
    ],
    [
      "0.00045685183078026693",
      "0.0010565481883006076",
      "0.0005196554891010638",
      "0.0009445402058027428",
      "0.0004905673130719162",
      "0.00105654818830056",
      "0.00015189074985151217",
      "0.0008128568046030897",
      "0.00017448445439094843",
      "0.0002785791176111573",
      "0.0005196554891011893",
      "0.0008128568046031608",
      "0.0002184148169227573",
      "0.00031589100011938513",
      "0.0007625486042302636",
      "0.0009445402058030429",
      "0.00017448445439107417",
      "0.00031589100011937825",
      "8.919829010139196e-05",
      "0.00016437480042999264",
      "0.0004905673130717378",
      "0.00027857911761118397",
      "0.000762548604230097",
      "0.00016437480042991406",
      "6.142430750479599e-05",
      "9.51231172075143e-05",
      "-3.3878574276215287e-06",
      "-0.0001567984488977832",
      "-0.0001763671983648457",
      "9.512311720756401e-05",
      "-9.87361039260605e-05",
      "0.00031819686957794657",
      "-8.655507166057724e-05",
      "0.00020698049174276887",
      "-3.3878574275377156e-06",
      "0.00031819686957798923",
      "-0.0003017158936581317",
      "0.00025900032655615344",
      "-0.0003737680252634104",
      "-0.00015679844889788415",
      "-8.655507166059079e-05",
      "0.00025900032655619556",
      "-0.00018663899543225684",
      "5.893922641049271e-05",
      "-0.0001763671983648116",
      "0.0002069804917426843",
      "-0.0003737680252633536",
      "5.893922641040877e-05",
      "-0.00014291658661361542",
      "-0.0006024896870838593",
      "0.0004333630211245784",
      "-0.00022859166039797466",
      "-0.0007960566383354453",
      "-0.0001357362085812857",
      "0.0005492690121368498",
      "-0.00014718807153253882",
      "0.0003442401269093979",
      "0.00028605510887921414",
      "-8.361947147516438e-05",
      "-3.16400535010995e-05",
      "0.0003565654123213699",
      "-0.00037997794601622617",
      "-0.0007361619728991321",
      "-0.0001308030784566978",
      "-5.969451059589935e-05",
      "-1.6987250932383662e-05",
      "0.00022966668291569088",
      "0.0004859181574310703",
      "-0.00031339191730602123",
      "2.8955692418812286e-05",
      "2.26239892107445e-05",
      "-6.138521809189411e-05",
      "-0.0002655275772063296",
      "-3.592140404321554e-05",
      "0.0002860551088792775",
      "0.00017010757258377506",
      "-0.0002788216765872234",
      "0.00015124632289344414",
      "-0.00017705634544136562",
      "-4.8308562649501404e-05",
      "-0.0002143442714334908",
      "-4.5140960076732055e-05",
      "-0.00019489560371047446",
      "0.0003882879525648804",
      "0.0006168904472655559",
      "0.00020603881001781895",
      "-8.568736725001835e-05",
      "-3.177386493142138e-05",
      "-0.00025203057645165137",
      "-0.0004507885734375887",
      "0.0002574191241871203",
      "-9.766686747179898e-05",
      "-8.443734612226875e-05",
      "4.7169735205150945e-05",
      "-0.0004332894183998291",
      "-0.0007361619728990097",
      "0.0001615106563661632",
      "-0.00038087170135780296",
      "0.00023338716414260225",
      "0.0003085023517532855",
      "0.0006168904472653679",
      "-0.00020725015553460624",
      "6.950778996695765e-05",
      "-0.0001712225604318907",
      "-0.00023823336496790856",
      "-0.0005666989784960147",
      "9.392255997673416e-05",
      "-0.00021693545465361475",
      "4.000666184371425e-05",
      "3.515967356877102e-07",
      "0.00018910024471405527",
      "-0.0003901080875148301",
      "0.0007123095770330027",
      "-0.00029327677270989366",
      "8.457208583520396e-05",
      "0.0004859181574309099",
      "-0.00013971921959089753",
      "7.408778345706532e-05",
      "-0.00016712936630714083",
      "-0.0002835604284116707",
      "-0.000450788573437486",
      "0.00019109748061025864",
      "0.00016807618645136717",
      "-1.2133337621192338e-05",
      "0.00015234024490242505",
      "0.00018910024471400063",
      "-0.00014023332530222038",
      "0.0001005777328658362",
      "0.0001077559267497695",
      "9.545716108206081e-05",
      "0.00016956035299132543",
      "3.3479771120934524e-05",
      "-0.0001597735778040655",
      "0.0002116577189260071",
      "7.672424737502146e-06",
      "-0.000135736208581264",
      "-8.361947147521655e-05",
      "-0.00013080307845668822",
      "-0.0003133919173059133",
      "-0.0006024896870837648",
      "0.0005492690121368211",
      "-3.1640053501160115e-05",
      "-5.9694510595833106e-05",
      "2.8955692418724706e-05",
      "0.00043336302112457196",
      "-0.0001471880715325545",
      "0.0003565654123213876",
      "-1.6987250932452306e-05",
      "2.2623989210713797e-05",
      "-0.00022859166039810306",
      "0.000344240126909432",
      "-0.00037997794601622465",
      "0.00022966668291567104",
      "-6.138521809179798e-05",
      "-0.00024783096415682067",
      "0.00014882624437798938",
      "-1.5043449619979225e-05",
      "0.00017010757258376717",
      "-0.0002478309641568262",
      "3.1753801980035914e-05",
      "-0.00015766672165901948",
      "0.00018584224420581068",
      "0.00016151065636618408",
      "0.00014882624437800136",
      "-0.00015766672165903517",
      "1.6727355197915264e-05",
      "-0.00013506974655311715",
      "-0.00013971921959095307",
      "-1.5043449619995376e-05",
      "0.00018584224420576452",
      "-0.00013506974655306023",
      "6.485935463522656e-05",
      "-0.0003073970601899266",
      "0.00010919338747757719",
      "-0.00021434427143345248",
      "0.0001567542573937153",
      "-0.00016333364693589056",
      "0.0004815737023091918",
      "-0.00022380299970379113",
      "-0.0002072501555347605",
      "-0.00018925444782570596",
      "0.00017507936217760572",
      "-9.720374319253147e-05",
      "0.00019232423891417844",
      "0.0001910974806103067",
      "9.548522309785448e-05",
      "-0.0006039045917526402",
      "0.00024354451389143152",
      "-0.0001492653457873653",
      "1.7010716143841096e-05",
      "0.00020603881001783562",
      "-0.00018925444782569986",
      "2.1672316723584773e-05",
      "-0.00017889912055098014",
      "0.0001150667744768026",
      "9.392255997681229e-05",
      "0.00013836482756401122",
      "-0.00013248547222373424",
      "1.0654893993869903e-05",
      "-0.0001247205832779945",
      "-0.000140233325302222",
      "-3.249928404373521e-05",
      "0.0002470085242089787",
      "-0.00015480665784429088",
      "6.24772366524685e-05",
      "0.000257419124187045",
      "9.548522309795507e-05",
      "-0.000147207774047219",
      "0.00012805258949051535",
      "-0.00034648267134958596",
      "-0.0003901080875148971",
      "-3.249928404374743e-05",
      "6.0344893668526845e-05",
      "-9.155170621190646e-05",
      "6.372099090642874e-05",
      "3.34797711209896e-05",
      "-6.673540166468417e-05",
      "5.424869994117282e-05",
      "-6.995277517792803e-05",
      "-5.742331786385193e-05",
      "-0.0002788216765871807",
      "-4.514096007672178e-05",
      "-8.568736724998541e-05",
      "-9.766686747178114e-05",
      "-0.0002655275772062604",
      "0.00015124632289341053",
      "-0.0001948956037104553",
      "-3.177386493139576e-05",
      "-8.443734612226348e-05",
      "-3.5921404043177805e-05",
      "-0.0001770563454413014",
      "0.00038828795256480396",
      "-0.0002520305764516556",
      "4.7169735205186704e-05",
      "-0.00016333364693593165",
      "0.00017507936217762117",
      "-0.0006039045917528072",
      "-0.0003808717013579853",
      "-0.00030739706019003655",
      "0.00048157370230922646",
      "-9.720374319255967e-05",
      "0.00024354451389145394",
      "7.408778345704876e-05",
      "0.00010919338747759818",
      "-0.0002238029997037444",
      "0.0001923242389141787",
      "-0.00014926534578737726",
      "-0.00014527032929036795",
      "0.00022130451544159763",
      "6.950778996698309e-05",
      "2.1672316723596347e-05",
      "-0.00014527032929037936",
      "0.0001317257929034756",
      "-5.228697642561133e-06",
      "0.00016807618645136175",
      "-0.00014720777404721793",
      "0.00022130451544155513",
      "-5.228697642558733e-06",
      "8.642113658236387e-05",
      "-0.00024720397273697933",
      "-0.00021693545465367096",
      "-0.00013248547222375926",
      "0.00015329693262343324",
      "-8.757266087951217e-05",
      "0.0001339385158896601",
      "0.00010057773286588725",
      "6.034489366842045e-05",
      "-0.0003523050228796293",
      "0.00013366236235380811",
      "-0.00010967095023009373",
      "0.0007123095770331755",
      "0.0002470085242090664",
      "-0.0003523050228797183",
      "0.00013481069821715262",
      "-0.0002482511400498137",
      "-0.00015977357780415428",
      "5.424869994119294e-05",
      "3.922915324266273e-05",
      "-5.5344830101530066e-05",
      "0.00014675703957211513",
      "0.00023338716414269956",
      "-0.00017122256043194958",
      "4.0006661843587086e-05",
      "-0.0002932767727099731",
      "-0.0004332894183999952",
      "0.00030850235175336883",
      "-0.0002382333649678063",
      "3.515967356612478e-07",
      "8.457208583520815e-05",
      "-0.00017889912055099545",
      "1.0654893993877394e-05",
      "-0.00015480665784433297",
      "-0.00016712936630720017",
      "1.7010716143951647e-05",
      "0.00011506677447681742",
      "-0.00012472058327795926",
      "6.24772366525184e-05",
      "-8.75726608795021e-05",
      "0.0001336623623538096",
      "-1.2133337621193752e-05",
      "0.00012805258949053085",
      "-0.0002472039727369469",
      "0.00013393851588962944",
      "-0.00010967095023008942",
      "-6.206351429395616e-07",
      "0.00010775592674979557",
      "-9.155170621192372e-05",
      "0.00013481069821715937",
      "-6.206351429231594e-07",
      "5.2433896658078635e-05",
      "0.000211657718926043",
      "-6.995277517787879e-05",
      "-5.5344830101487416e-05",
      "9.995665726311103e-05",
      "-5.205328445732033e-05",
      "-0.0002835604284118248",
      "0.0001523402449024981",
      "9.545716108211958e-05",
      "7.672424737485772e-06",
      "-0.00034648267134954655",
      "6.372099090639541e-05",
      "-5.742331786393157e-05",
      "-0.000248251140049747",
      "0.00014675703957208014",
      "-5.20532844573245e-05",
      "0.0005422989812843057",
      "-0.00035495529021015653",
      "0.0005678743546958776",
      "-0.0002597289705985303",
      "-0.0005422989812842457",
      "-2.6935490175179502e-17",
      "1.7268374080906687e-05",
      "3.914560836525857e-05",
      "0.00027597758467783783",
      "0.00035495529021009684",
      "-1.7268374080828496e-05",
      "7.363413566561574e-18",
      "5.827139524739023e-05",
      "-0.000323171804890626",
      "-0.0005678743546959358",
      "-3.914560836542574e-05",
      "-5.827139524745627e-05",
      "5.479981701360822e-18",
      "0.00010849551373159925",
      "0.00025972897059863616",
      "-0.00027597758467788147",
      "0.0003231718048905548",
      "-0.00010849551373150746",
      "-7.548593051489439e-18",
      "0.00016874868437631143",
      "0.00043433408306183034",
      "-0.00013400398225983128",
      "-0.0005686478929711438",
      "0.00030155578791998464",
      "-0.0004568239995299918",
      "0.00026953271247057034",
      "-0.00014828149233941788",
      "0.0003400038384653136",
      "-0.0008359496757640635",
      "0.0003122943728388755",
      "-0.00036185202937152005",
      "0.0006516028346220015",
      "0.00031915841711274516",
      "0.0003225860678393417",
      "-0.0005600308051992227",
      "0.00018937517441569457",
      "-0.0002459775423449009",
      "3.1545495535681957e-05",
      "-0.00026026080550063164",
      "0.0005558088247146053",
      "-0.0002575665875334214",
      "0.00022176236177694832",
      "-4.7708267978789e-05",
      "-7.94283143013671e-05",
      "0.00034000383846538503",
      "-8.933136860264313e-05",
      "-7.230359112313617e-06",
      "-2.9179435158128176e-05",
      "0.0001615157908898117",
      "-3.685546423044301e-05",
      "0.000541795265351502",
      "-0.00023449938998836638",
      "8.511788737844779e-05",
      "-0.000473206147502405",
      "-0.00022321453460665672",
      "-0.0001313054733368985",
      "0.0003418255118019421",
      "-0.00014471681298238782",
      "8.225772842900869e-05",
      "-0.00016551739488648832",
      "0.0001590652949823074",
      "-0.00013516343408482954",
      "3.3343843589945934e-05",
      "-0.00011575169788701459",
      "0.0004404902868709965",
      "0.00031915841711267155",
      "5.74945273707523e-05",
      "-0.0005166343437642306",
      "6.355616327719333e-05",
      "-0.0003712256826446485",
      "-0.00022321453460654489",
      "-9.246852688542652e-05",
      "0.0003991417997452692",
      "-0.00038800501954592426",
      "0.0003986188918974045",
      "0.00025747388512739654",
      "1.3771478285870143e-05",
      "-0.00015547443035786798",
      "0.0002483740225533305",
      "-2.6742289332065135e-05",
      "0.00019806249904116347",
      "-0.00018373638901541563",
      "0.00043103769520452735",
      "1.09037460743273e-05",
      "0.00016197263834380026",
      "3.1545495535678765e-05",
      "-8.70333077657635e-05",
      "0.0005088995515391471",
      "-0.00015101061429928292",
      "3.140313001332879e-07",
      "-0.00016551739488644376",
      "-5.516654321020221e-05",
      "-0.00016567568330602315",
      "0.00028577526750932203",
      "6.614681289594291e-05",
      "0.00019806249904117472",
      "-1.2060829384643729e-05",
      "6.193676094800744e-05",
      "-0.000102037335361663",
      "-5.404458243538338e-06",
      "-0.00011658514930586315",
      "0.0002236315074281342",
      "-0.0005479512000634368",
      "0.00013281313473006436",
      "-9.052597844689396e-05",
      "-0.0003015557879198826",
      "0.0008359496757639701",
      "-0.00032258606783926413",
      "0.00026026080550062676",
      "-0.0001687486843762515",
      "0.0004568239995301115",
      "-0.0003122943728388394",
      "0.0005600308051992336",
      "-0.0005558088247147339",
      "-0.0004343340830620362",
      "-0.00026953271247070245",
      "0.0003618520293715223",
      "-0.0001893751744154148",
      "0.0002575665875334908",
      "0.00013400398225991563",
      "0.0001482814923393537",
      "-0.0006516028346219069",
      "0.00024597754234485867",
      "-0.00022176236177691498",
      "-0.00020381562116129483",
      "2.8719331930340084e-05",
      "-5.791064929901058e-05",
      "-8.933136860262234e-05",
      "0.00020381562116131947",
      "-1.964270285635275e-17",
      "-0.00010610227321959365",
      "-5.409508212720833e-05",
      "5.7494527370755825e-05",
      "-2.8719331930352386e-05",
      "0.00010610227321964265",
      "-1.2262308420464388e-17",
      "-5.503907489855551e-06",
      "-8.703330776579715e-05",
      "5.79106492990653e-05",
      "5.409508212711758e-05",
      "5.503907489972331e-06",
      "-6.870661492106255e-18",
      "0.00018700470951965898",
      "0.00023271079617852191",
      "0.0005417952653514087",
      "-0.0006009933999443844",
      "-4.4274894039671136e-05",
      "2.3479400475980215e-06",
      "0.000134387006929756",
      "-9.246852688537899e-05",
      "0.00023967701834637812",
      "-0.0003490246834662069",
      "-3.199533406100978e-05",
      "-0.00015026569221341477",
      "-5.5166543210174555e-05",
      "-0.00015014296256191426",
      "0.00023072796246610932",
      "-0.0002505292946636532",
      "6.015879055832563e-05",
      "-7.765337056782245e-05",
      "-0.00013130547333688414",
      "0.00023967701834643496",
      "3.673567058501011e-05",
      "-0.0001012453713170365",
      "-6.819217094489869e-05",
      "1.377147828581368e-05",
      "-6.372053755766473e-05",
      "0.00011732078002713436",
      "2.3458365864945197e-05",
      "3.0496188597927373e-05",
      "-1.2060829384663597e-05",
      "2.3008183685608398e-05",
      "7.013579415676427e-05",
      "3.3493992879686474e-05",
      "2.337169633032392e-06",
      "0.00015906529498227007",
      "-0.00015014296256190377",
      "0.00018550700006459962",
      "-0.0001530074873995642",
      "4.778581742129174e-05",
      "-0.00018373638901539568",
      "2.300818368546882e-05",
      "-0.00016055641706902841",
      "0.00011486954548980299",
      "2.0629510655777235e-05",
      "0.00022363150742815626",
      "-0.0002548108923724043",
      "0.000406246465500495",
      "-8.830387448523756e-05",
      "8.715986443587455e-05",
      "7.230359112304784e-06",
      "0.0002344993899883175",
      "-0.0003418255118018903",
      "0.00013516343408482908",
      "4.7708267978815975e-05",
      "2.9179435158133133e-05",
      "-8.51178873784071e-05",
      "0.00014471681298236876",
      "-3.334384358991447e-05",
      "7.94283143013905e-05",
      "-0.00016151579088968148",
      "0.0004732061475023304",
      "-8.225772842898217e-05",
      "0.00011575169788701724",
      "4.427489403970302e-05",
      "0.0003490246834661901",
      "-0.00023072796246615524",
      "-0.0005166343437643535",
      "-0.0001870047095196983",
      "-2.3479400475780713e-06",
      "3.199533406103809e-05",
      "0.0002505292946637384",
      "0.0005088995515392463",
      "-0.00023271079617856534",
      "-0.0001343870069296328",
      "0.00015026569221342188",
      "-6.015879055825882e-05",
      "-1.2998090030766138e-05",
      "0.0002513718763553184",
      "0.0003991417997453227",
      "3.673567058505846e-05",
      "1.2998090030690202e-05",
      "-2.889280574995573e-19",
      "-7.790329160970847e-05",
      "-0.00016567568330602277",
      "0.00018550700006459333",
      "-0.00025137187635526203",
      "7.79032916097017e-05",
      "7.4419659838095e-18",
      "4.3137942120288e-05",
      "-0.00015547443035780482",
      "0.00011732078002709158",
      "-0.00021938295899305105",
      "6.067090630200394e-06",
      "-5.2605136170586067e-05",
      "6.193676094806047e-05",
      "-0.00016055641706902164",
      "0.00021055317871163944",
      "-0.00014738846142064093",
      "4.3792269680786136e-05",
      "0.00043103769520458417",
      "7.013579415680117e-05",
      "0.00021055317871167018",
      "-0.00015844583021623078",
      "-0.00015606571968172656",
      "-0.0005479512000635615",
      "0.0004062464655004725",
      "-0.0003261464816559496",
      "-6.969577798672697e-06",
      "-6.839593586234282e-05",
      "-6.355616327740032e-05",
      "0.0003880050195459735",
      "-0.0002483740225532225",
      "-1.0903746074206298e-05",
      "-0.00044049028687105673",
      "0.0003712256826447144",
      "-0.00039861889189727885",
      "2.6742289331983962e-05",
      "-0.00016197263834378847",
      "0.00010124537131706988",
      "-2.3458365864913684e-05",
      "-3.3493992879676424e-05",
      "-0.0001510106142993399",
      "7.765337056783625e-05",
      "6.819217094485339e-05",
      "-3.0496188597925292e-05",
      "-2.3371696330618674e-06",
      "-6.067090630148711e-06",
      "0.0001473884614207181",
      "0.0002857752675094277",
      "-0.00015300748739957218",
      "-4.3137942120184205e-05",
      "5.260513617058841e-05",
      "-4.379226968080319e-05",
      "-4.858442483718973e-05",
      "-0.00010203733536173269",
      "0.00011486954548982456",
      "-0.0001584458302161957",
      "4.858442483729215e-05",
      "4.840089581882417e-18",
      "0.0001328131347301167",
      "-8.830387448528656e-05",
      "-6.9695777986005475e-06",
      "8.11858094476545e-06",
      "2.9528601923886198e-05",
      "-3.140313001503956e-07",
      "-6.614681289588541e-05",
      "5.404458243466956e-06",
      "9.05259784468514e-05",
      "-4.778581742130185e-05",
      "-2.062951065574984e-05",
      "-8.715986443589748e-05",
      "0.00015606571968161624",
      "6.839593586233516e-05",
      "-2.9528601923871243e-05"
    ]
  ],
  "status": "RIGOROUS ORIENTED-POLYGON INTERVAL EXCLUSION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.01559184688599452263420000 +/- 3e-31]",
      "[0.03567051693989045102150122 +/- 2.26e-27]",
      "[0.04510737598565034953677975 +/- 3.24e-27]",
      "[0.01445302362389560882105399 +/- 4.71e-27]",
      "[0.006707084152282735033558101 +/- 8.24e-29]",
      "[0.007564579209664233341569818 +/- 1.17e-28]",
      "[0.01408333692684450203031919 +/- 3.89e-27]",
      "[0.001403814043814290544363891 +/- 4.97e-28]",
      "[0.006980044926815294908671074 +/- 4.27e-28]",
      "[6.734059728671309868212563e-5 +/- 4.88e-30]",
      "[5.553879978604526502349864e-5 +/- 1.39e-30]",
      "[6.029031417750234377907793e-5 +/- 3.71e-30]",
      "[2.662467901111358415352472e-5 +/- 4.09e-30]",
      "[4.448610180049626750292291e-5 +/- 7.02e-31]",
      "[1.336052965350027643433371e-5 +/- 3.42e-30]"
    ],
    [
      "[0.01949388749431451985000000 +/- 3e-31]",
      "[0.04428483746148043087347275 +/- 2.05e-28]",
      "[0.06065193248485161469664924 +/- 1.90e-28]",
      "[0.02707357423753788109328503 +/- 3.91e-27]",
      "[0.01723694108735975479666677 +/- 7.79e-28]",
      "[0.01113093546169741652635371 +/- 1.88e-27]",
      "[0.03887441122688691452416336 +/- 4.47e-27]",
      "[0.01434240655802843549334685 +/- 4.57e-27]",
      "[0.01344277504816766642560277 +/- 4.73e-27]",
      "[0.004052732229476294196999959 +/- 1.99e-28]",
      "[0.0001648484621201658161462131 +/- 4.42e-29]",
      "[0.002914617463059615368240651 +/- 1.67e-29]",
      "[6.197230814048581082201185e-5 +/- 1.76e-30]",
      "[3.762757983060358358951176e-5 +/- 2.66e-30]",
      "[1.830696872452557370922044e-5 +/- 3.38e-30]"
    ]
  ],
  "exact_identity": "R(t)=-PPT(Q(t))-sum T^*(H_j(t) tensor G_j)T; endpoint residuals are positive definite.",
  "scope": "Only the stored closed oriented cell and stated edge interval. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.0848677500616759
}


==> anc/small-orders/order6/polygon_p5_c1_m4_e1_0.0_0.14_certificate.json <==
{
  "kind": "p5",
  "cell": 1,
  "points": [
    [
      "4",
      "0"
    ],
    [
      "1",
      "4"
    ],
    [
      "-3",
      "2"
    ],
    [
      "-3",
      "-2"
    ],
    [
      "1",
      "-4"
    ],
    [
      "2",
      "0"
    ]
  ],
  "polygon": 4,
  "edge": 1,
  "interval": [
    "0.0",
    "0.14"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        3
      ]
    ]
  ],
  "rational_G": [
    [
      "3.6501062916444185e-05",
      "3.6503403106795684e-05",
      "3.650887632023611e-05",
      "3.6504260342018466e-05",
      "3.650683784452873e-05",
      "6.597770376617999e-09",
      "1.2767651226474496e-09",
      "6.207437321125983e-10",
      "6.148378202125452e-09",
      "7.2702118480588425e-09",
      "2.368908211546194e-09",
      "5.479284722283575e-09",
      "5.347046941568724e-09",
      "1.0330590011106945e-09",
      "7.24695691869197e-09",
      "2.4067671384354264e-09",
      "3.700638110157325e-09",
      "-2.5044146701341285e-09",
      "-3.905098279488615e-09",
      "6.248080018003427e-09",
      "2.296998622029589e-09",
      "1.6323312591404927e-09",
      "8.737701453357887e-09",
      "5.06403657165534e-09",
      "7.244634332366368e-09"
    ],
    [
      "3.6501774463914245e-05",
      "3.650754990671498e-05",
      "3.650543102375026e-05",
      "3.6505384971261694e-05",
      "3.6511156284776614e-05",
      "7.200421963530058e-09",
      "3.34970291776873e-11",
      "1.5910730011706757e-09",
      "7.319960726810394e-09",
      "7.361067558118492e-09",
      "6.0701932824040365e-09",
      "8.725060989757104e-09",
      "6.0681486110861686e-09",
      "8.86020418066682e-10",
      "1.094713246967216e-08",
      "2.4538308337697253e-09",
      "2.8326482369379608e-09",
      "-2.9708593550584688e-09",
      "-5.298888538172194e-09",
      "4.252169212668811e-09",
      "3.3575297097956267e-09",
      "2.828791447338225e-09",
      "8.332486152218747e-09",
      "6.211282669084122e-09",
      "7.285815277555311e-09"
    ],
    [
      "3.650085075937906e-05",
      "3.650612489175774e-05",
      "3.650559536254781e-05",
      "3.6503306966862986e-05",
      "3.650548624359374e-05",
      "5.941303822889545e-09",
      "-6.673102372588613e-10",
      "-2.159717586364269e-10",
      "4.637152172842079e-09",
      "5.752699493098052e-09",
      "3.198150778682257e-09",
      "5.586068861885092e-09",
      "4.476252955151446e-09",
      "-1.6341814211035462e-09",
      "7.569966968694424e-09",
      "3.715844625818553e-09",
      "4.8983250754556e-09",
      "-2.3592658201440757e-09",
      "-4.516670324924787e-09",
      "6.375212679569547e-09",
      "2.7184757878294644e-09",
      "1.8907629303371772e-09",
      "8.038541701430774e-09",
      "3.7239831870079055e-09",
      "6.910755878160108e-09"
    ],
    [
      "8.988728395572595e-05",
      "0.00011340601497413644",
      "4.7599533053394545e-05",
      "4.337526717510088e-05",
      "3.9505377717622556e-05",
      "1.5587293189156172e-05",
      "1.9926710126919594e-05",
      "1.5154896446040838e-05",
      "1.1274507043054816e-05",
      "-1.0443934634599537e-05",
      "1.806121173660716e-05",
      "9.99688929488464e-06",
      "2.5943047626557822e-06",
      "2.7003475610758377e-06",
      "4.46843223324532e-06",
      "6.215413662439438e-05",
      "-1.3968825428793264e-05",
      "1.1710001864678914e-05",
      "5.75339024535919e-06",
      "-2.7271683974633547e-05",
      "-1.422008614818223e-05",
      "-1.1437489384661505e-05",
      "8.344876736152877e-06",
      "5.102210147763639e-06",
      "-8.322722484243916e-07"
    ],
    [
      "3.6501912016932354e-05",
      "3.650435476966987e-05",
      "3.650405319506783e-05",
      "3.6503850854877595e-05",
      "3.6507867926296115e-05",
      "3.764723466050523e-09",
      "-1.4196399519854953e-09",
      "8.877554254313878e-10",
      "5.1159628063904035e-09",
      "4.327883890974248e-09",
      "2.129460266209795e-09",
      "2.9927686749408514e-09",
      "5.3314298380387545e-09",
      "1.2006798250331749e-09",
      "7.07908557333996e-09",
      "3.5179197878692194e-09",
      "1.5357025668716383e-09",
      "-3.760328042618728e-09",
      "-6.7986196265063126e-09",
      "7.700464846142003e-09",
      "2.632259995841005e-09",
      "2.6693893034497553e-09",
      "6.272099117056572e-09",
      "3.6298274452455826e-09",
      "7.437844895007256e-09"
    ],
    [
      "3.650424742236426e-05",
      "3.6508572495903104e-05",
      "3.6505427720142206e-05",
      "3.650290757454583e-05",
      "3.650845959112316e-05",
      "7.849146299819757e-09",
      "-1.1915797434898388e-09",
      "8.274011988463446e-10",
      "7.307115073330837e-09",
      "5.327195544610152e-09",
      "2.605958768796355e-09",
      "7.26492023126388e-09",
      "4.232835839654265e-09",
      "-1.131239011819495e-09",
      "8.24784909950474e-09",
      "2.4376748508788933e-09",
      "5.392046196639795e-09",
      "-4.0403751204433864e-09",
      "-7.87573919755369e-09",
      "9.491619157639106e-09",
      "3.154279451784044e-09",
      "3.7408325800526983e-10",
      "6.581651896081229e-09",
      "1.6332155382836193e-09",
      "5.5809772419303385e-09"
    ],
    [
      "0.0037299055803671653",
      "0.002558770282118892",
      "0.00213063424761674",
      "0.005928349966721234",
      "0.000249818280428342",
      "-0.0020743617140360432",
      "0.0021081647594541715",
      "0.004605727389088605",
      "6.603492540888422e-05",
      "-0.0022835704843130627",
      "-0.0021379337519164656",
      "-0.0005736412946432698",
      "0.00226529801182314",
      "0.0004723909627032989",
      "-9.509954030782817e-05",
      "-0.002238879587780161",
      "0.001813853945512138",
      "-0.000740424680713344",
      "0.0008851335834727147",
      "0.00025922823776900616",
      "0.003207787782823393",
      "-0.000457101232487288",
      "-0.0026845248657440357",
      "0.00047280497947301404",
      "0.00111702789259463"
    ],
    [
      "3.6507916620114075e-05",
      "3.6506381426668034e-05",
      "3.650545425702896e-05",
      "3.650438951336603e-05",
      "3.6508139559815524e-05",
      "6.706313691931124e-09",
      "1.215619712642946e-09",
      "2.672547102253556e-09",
      "7.328955305305485e-09",
      "4.033354764303773e-09",
      "2.047303669771493e-09",
      "6.488387767875727e-09",
      "4.550375440848133e-09",
      "-1.499579930767224e-09",
      "7.518068209088923e-09",
      "1.9598744045761724e-09",
      "5.778213918174147e-09",
      "-4.208474758242763e-09",
      "-8.878836620774162e-09",
      "9.309041425250184e-09",
      "2.058363650639862e-09",
      "7.793503197308343e-10",
      "5.7367459461541474e-09",
      "-5.223855301225247e-10",
      "6.2290394018344195e-09"
    ],
    [
      "0.004778981373611522",
      "0.000421083701521508",
      "0.006280974324800487",
      "0.004455470712261535",
      "0.004831265649191247",
      "0.0004861116850331668",
      "0.005439227745440303",
      "0.0023095760652619667",
      "-0.0018776697553102985",
      "0.0006028224906962576",
      "0.0012868537278629775",
      "-0.0013570154714697244",
      "0.00279097433318982",
      "-0.00231109590139322",
      "-0.0045676225271610695",
      "-0.0012599728134752085",
      "-0.0001704712087888355",
      "-0.003952543951348859",
      "0.004383274468505182",
      "0.001427620277981872",
      "0.00020846294255404512",
      "-4.955182703186295e-05",
      "-0.004450211800313626",
      "0.004959772299787326",
      "0.000569756780824268"
    ],
    [
      "3.652288141808885e-05",
      "3.6507105586014576e-05",
      "3.6510621645449704e-05",
      "3.650444530891062e-05",
      "3.653072055681487e-05",
      "5.111788588143327e-09",
      "6.0731470821537526e-09",
      "-3.4957925462425606e-09",
      "8.499906336090826e-09",
      "9.326863034020783e-10",
      "2.451146410820325e-09",
      "1.0206596192282799e-08",
      "1.9049884962288075e-09",
      "-8.812796278813991e-09",
      "7.68581095625397e-09",
      "-1.1449214278982178e-09",
      "1.1203038247092832e-08",
      "-4.913129286042711e-09",
      "-2.7981102525310928e-08",
      "8.393556097516574e-09",
      "3.983680424443433e-10",
      "1.597616100522292e-09",
      "8.0309425150709e-09",
      "-5.760145626979022e-09",
      "1.1732670107434667e-08"
    ],
    [
      "3.6500709497546034e-05",
      "3.650456424955797e-05",
      "3.65060805011431e-05",
      "3.650856090904873e-05",
      "3.650708109057834e-05",
      "4.693214247569265e-09",
      "-8.485686682801893e-10",
      "1.9510544603217565e-09",
      "4.965136979162189e-09",
      "3.975877214525361e-09",
      "2.866851131549996e-09",
      "4.687773231906177e-09",
      "4.332840434799167e-09",
      "5.474875154092616e-10",
      "5.258271102634959e-09",
      "2.3815795067323053e-09",
      "1.711881693146965e-09",
      "-4.3334467887295094e-09",
      "-4.304547901111635e-09",
      "8.409644906940058e-09",
      "-8.061238291287528e-10",
      "2.7745977679452243e-09",
      "7.4248491941528e-09",
      "2.4417243559170718e-09",
      "9.995730388353784e-09"
    ],
    [
      "3.650381494926255e-05",
      "3.6504142500342006e-05",
      "3.6506913824450524e-05",
      "3.6503845967823834e-05",
      "3.6510839796614554e-05",
      "7.1499900024435805e-09",
      "-3.2925618402937394e-10",
      "1.0956114472040588e-09",
      "7.507585739918888e-09",
      "5.88462707645428e-09",
      "1.6731622809463303e-09",
      "6.027767719325985e-09",
      "4.172518515903656e-09",
      "1.3469125333319604e-09",
      "6.394980799436285e-09",
      "1.6442516875222937e-09",
      "3.2161752559944634e-09",
      "-3.445411039427075e-09",
      "-8.18151450934671e-09",
      "7.822307169839065e-09",
      "2.1550789123794263e-09",
      "-2.2473268994130663e-11",
      "7.19557288627965e-09",
      "3.585587859465458e-09",
      "6.1697696808424195e-09"
    ],
    [
      "3.650477925838242e-05",
      "3.650986892520411e-05",
      "3.651020123769476e-05",
      "3.6503462148721215e-05",
      "3.651048970238778e-05",
      "1.0322689590622734e-08",
      "1.1030640011660283e-09",
      "1.9686210211511812e-10",
      "7.791340707582839e-09",
      "7.376927950069556e-09",
      "2.2380329936815545e-09",
      "9.019987183433471e-09",
      "4.437277577275386e-09",
      "5.317152529448695e-10",
      "5.415144441917863e-09",
      "1.5724791473170315e-09",
      "7.780527871309826e-09",
      "-2.9578759419877244e-09",
      "-6.941450384424873e-09",
      "1.3219688465777905e-08",
      "1.324232550687911e-09",
      "4.3346533402133496e-10",
      "5.55204522471729e-09",
      "-6.652651737237583e-10",
      "8.204177684133851e-09"
    ],
    [
      "3.6509730080425e-05",
      "3.650629362793691e-05",
      "3.650357626787906e-05",
      "3.650680285342462e-05",
      "3.6512696167337155e-05",
      "7.985478266608195e-09",
      "1.0265443248371521e-09",
      "4.488393895078784e-09",
      "9.831702893829275e-09",
      "5.123555929995336e-09",
      "4.571267800705934e-09",
      "7.886560233221182e-09",
      "5.264432253115326e-09",
      "2.1814910891314305e-10",
      "1.0220764484531323e-08",
      "4.947621377162543e-10",
      "4.149632908941701e-09",
      "-5.589648061348313e-09",
      "-1.063898975284266e-08",
      "7.644514874134452e-09",
      "2.9337932666337566e-09",
      "1.1105101944862785e-09",
      "5.121601720337802e-09",
      "1.0097621150652888e-09",
      "6.83071193295061e-09"
    ],
    [
      "3.6568708205935607e-05",
      "3.6616305229042545e-05",
      "3.6518848210870944e-05",
      "3.651676064127645e-05",
      "3.6617423661926035e-05",
      "8.319753254487136e-08",
      "1.0289063230341297e-08",
      "2.8948288446714593e-08",
      "6.546586434064822e-08",
      "1.0599573483759373e-08",
      "3.6047309340496823e-08",
      "1.0876514433550128e-07",
      "1.0720503692185692e-08",
      "-7.066196840925776e-09",
      "3.397915381301331e-08",
      "-3.1831052644075706e-08",
      "2.6717095868789022e-08",
      "-2.103631606592792e-09",
      "-6.444848838222893e-08",
      "3.889239403297595e-08",
      "2.0317899731795324e-08",
      "-3.2863924602701514e-08",
      "-6.236037271949284e-10",
      "-2.3857077332224127e-08",
      "-1.9806024466492655e-08"
    ],
    [
      "3.6501873698173225e-05",
      "3.651054232878112e-05",
      "3.651528212564911e-05",
      "3.6506514684900506e-05",
      "3.650519349455529e-05",
      "6.492123635112725e-09",
      "4.561809392542304e-10",
      "6.975042070308273e-11",
      "3.474318208355847e-09",
      "7.224405223382806e-09",
      "1.7080431461567677e-09",
      "6.835248355652536e-09",
      "3.546176180430415e-09",
      "-1.0085140109852705e-09",
      "6.3442518996032185e-09",
      "3.5067648372368255e-09",
      "7.263968164019073e-09",
      "-1.8572918915906512e-09",
      "-3.89150965758603e-09",
      "1.165901335764539e-08",
      "4.562786409136847e-09",
      "2.5519658685088273e-09",
      "1.0052172027295852e-08",
      "2.3249715379317175e-09",
      "5.664625017453465e-09"
    ],
    [
      "3.650531131734535e-05",
      "3.6504776514875744e-05",
      "3.6504563704062054e-05",
      "3.650955729248333e-05",
      "3.651071539376815e-05",
      "3.2210579809777677e-09",
      "3.778812052186981e-10",
      "4.825408937284164e-09",
      "5.951129163283131e-09",
      "2.9398943001157432e-09",
      "2.9576629053158977e-09",
      "5.072831698185556e-09",
      "5.6952815452875515e-09",
      "1.596878753557455e-09",
      "8.004895642158012e-09",
      "4.179555791049651e-09",
      "3.9085294790716487e-10",
      "-4.520385040206536e-09",
      "-5.4617107568319725e-09",
      "7.32226508162067e-09",
      "-2.9981436436035775e-10",
      "4.02376703090137e-09",
      "6.554678099044758e-09",
      "1.90898972506348e-09",
      "1.0922897066851266e-08"
    ],
    [
      "3.650403003069771e-05",
      "3.650633327756269e-05",
      "3.6507457061538046e-05",
      "3.650660661468283e-05",
      "3.650738823972723e-05",
      "5.651707317535704e-09",
      "-5.172526720945338e-10",
      "2.917251950825705e-09",
      "5.780861482540194e-09",
      "5.0740991919236424e-09",
      "2.0730103431574463e-09",
      "4.311372209387544e-09",
      "6.078430219030652e-09",
      "9.913507771966595e-10",
      "7.036428081779169e-09",
      "4.480524778021027e-09",
      "1.5211762699344044e-09",
      "-3.0615420410159434e-09",
      "-6.081570180006934e-09",
      "7.76983474712811e-09",
      "2.6039274487548162e-09",
      "8.089229095139333e-10",
      "8.878725502710064e-09",
      "3.915977500502993e-09",
      "6.364628662120375e-09"
    ],
    [
      "7.388942494893659e-05",
      "0.0017410453442858434",
      "0.0037411330247041114",
      "0.003262436084001651",
      "0.0015227709494891857",
      "5.130855746743789e-06",
      "0.0002651612795181085",
      "-0.0003061708370279222",
      "-0.00013513160280119658",
      "0.0017992941258410597",
      "0.001064614015178293",
      "0.0012853750419319796",
      "-0.0010264220174133162",
      "0.0003907310964845324",
      "0.0019534694822478057",
      "0.0002523992352258616",
      "0.000261153043728565",
      "0.00016392141328802826",
      "0.00019314727278193822",
      "-0.0017541997609472801",
      "0.002089341108219307",
      "0.0009387370934385945",
      "0.0033011168765227157",
      "0.0023137437913465404",
      "-0.0009892261811867027"
    ],
    [
      "3.650256523463825e-05",
      "3.6503333966431725e-05",
      "3.6504154455674414e-05",
      "3.6507101066520375e-05",
      "3.650495797831844e-05",
      "2.7787250482278843e-09",
      "9.388975243552678e-11",
      "2.7665373113450722e-09",
      "4.2913690696397984e-09",
      "3.2481127835517848e-09",
      "1.8908124033547897e-09",
      "3.950267267868945e-09",
      "4.2186822709994415e-09",
      "-4.933546714399439e-10",
      "6.556563860749914e-09",
      "3.069847909616554e-09",
      "1.871106451072997e-09",
      "-3.655818978059364e-09",
      "-4.7281976619919446e-09",
      "6.730556179990485e-09",
      "1.5695368107758522e-09",
      "2.9052715027746846e-09",
      "7.269682161939979e-09",
      "1.6739931179935015e-09",
      "8.025206313336903e-09"
    ],
    [
      "0.003775294729678483",
      "0.015593357023548754",
      "0.007731948039067825",
      "0.013223510481928644",
      "0.01284042148526866",
      "6.696264536530427e-05",
      "-0.004515312616369092",
      "0.006862539357551255",
      "-0.0023163845765932414",
      "-0.005986825794917487",
      "0.0031544557933060506",
      "0.013256967595561272",
      "-0.009438848441687202",
      "-0.0022514854484154264",
      "-0.0016600700582452155",
      "-0.007626210294681023",
      "0.0028954329427457745",
      "-0.0014862397934470618",
      "-0.006519621878903284",
      "-0.00915829499274847",
      "0.013971312385435192",
      "-0.004841639908994037",
      "-0.003519624622184243",
      "0.009667597965133687",
      "-0.012887555089383641"
    ],
    [
      "3.6501554040287615e-05",
      "3.650248382213676e-05",
      "3.650200745562949e-05",
      "3.650310541739465e-05",
      "3.650249759455027e-05",
      "3.129677410769346e-09",
      "2.45615155540939e-10",
      "2.4717728038356006e-09",
      "3.7219550621937063e-09",
      "4.006215878219901e-09",
      "2.1246011408207638e-09",
      "3.4392298595614397e-09",
      "4.906796169716231e-09",
      "4.351914268119855e-10",
      "6.094458612102577e-09",
      "2.858922338318802e-09",
      "2.279613230581865e-09",
      "-2.5303165979837474e-09",
      "-4.27677328020892e-09",
      "6.097086645926371e-09",
      "2.2232388325889895e-09",
      "2.649429427348301e-09",
      "5.3645404651579246e-09",
      "2.132293661120712e-09",
      "5.497290418983674e-09"
    ],
    [
      "3.6510186230748556e-05",
      "3.6505102204008735e-05",
      "3.65041128993816e-05",
      "3.6508762678323305e-05",
      "3.651247438044146e-05",
      "5.636238396960333e-09",
      "1.2543797410875693e-09",
      "5.494891732742182e-09",
      "9.368526400537484e-09",
      "3.9576386701965746e-09",
      "4.493231638959137e-09",
      "6.513475629958641e-09",
      "5.692435671070303e-09",
      "5.162890145286451e-10",
      "1.1193920530372206e-08",
      "9.75185602969061e-10",
      "2.6739533991853306e-09",
      "-6.6852469379113965e-09",
      "-1.0281385780445045e-08",
      "7.467840299482544e-09",
      "2.1156134858568524e-09",
      "3.0312140215267744e-09",
      "5.630383296880473e-09",
      "1.332650725434941e-09",
      "8.18058981564256e-09"
    ],
    [
      "0.0005863135419053273",
      "0.00045341439329067847",
      "0.0040178855188240095",
      "0.0033793940074761963",
      "0.014586378563766381",
      "1.9402378978692613e-05",
      "-0.0012922958400614054",
      "0.0011713458080427476",
      "-0.002723984613481581",
      "-0.000672390516232992",
      "0.0006352213032836774",
      "0.0005662193284036669",
      "-0.0036475206370205236",
      "0.005405220359502105",
      "-0.00485829730932382",
      "0.0004783814517973322",
      "-0.0007203867454465723",
      "0.0006825645811777379",
      "0.0007612284108996972",
      "0.001098988063931519",
      "-0.0009950750134227553",
      "0.0023969503554064023",
      "-6.95892986288766e-05",
      "-0.00535837151333046",
      "0.00500354953957629"
    ],
    [
      "3.651346707585173e-05",
      "3.650825752078931e-05",
      "3.6513280042487315e-05",
      "3.651084919040792e-05",
      "3.650989684602104e-05",
      "-1.0949276115154257e-09",
      "7.558155286200148e-09",
      "5.279875405021037e-09",
      "-1.0393041147258981e-09",
      "-1.2085680120501691e-09",
      "1.1295372984412557e-09",
      "6.2513458228757595e-09",
      "6.6026168929560955e-09",
      "-5.0531556667846814e-09",
      "1.8414555003601625e-09",
      "4.8350113360310365e-09",
      "2.884669184056886e-09",
      "2.569232551709393e-09",
      "-9.293834473175657e-09",
      "6.855758064668012e-09",
      "-1.0419551364931436e-09",
      "5.001099141366838e-09",
      "1.1587047434377479e-08",
      "-2.314129259738684e-09",
      "9.267670795436426e-09"
    ],
    [
      "0.0029843611169006854",
      "0.0016639618004699835",
      "0.00341691211013192",
      "0.004052401618431397",
      "0.0009913640465113007",
      "0.002142744295328812",
      "0.002989235207922986",
      "-0.0034091591231149693",
      "0.0016555952215161613",
      "0.0020165616572277835",
      "-0.0025496200707405886",
      "0.0011616007457726039",
      "-0.0032970854346054896",
      "0.0017723187498191963",
      "-0.001871860966607231",
      "0.00045401284170974363",
      "-0.0010146022548676618",
      "-0.00046465027533132154",
      "-0.0002716207200874458",
      "-0.0011978724041021944",
      "0.00018730703436386394",
      "-0.0004524069578414859",
      "-0.001644544653418372",
      "0.00029440442752888145",
      "0.0005750848029031984"
    ],
    [
      "0.0023973019234948267",
      "0.0021331016605271804",
      "0.002945128732694277",
      "0.0010259907982070552",
      "0.0035712459057336316",
      "-0.00025350902261938555",
      "0.0010240954008727899",
      "-0.0004677141228291398",
      "0.0006411562336344637",
      "-0.0023682175877709453",
      "0.0014125207457991893",
      "-0.002705840793528195",
      "-0.001689527442819435",
      "0.0031558522258219633",
      "-0.0018630223809991424",
      "0.002210217332669553",
      "-0.0024119727515541376",
      "0.0014550329884483626",
      "-0.002816688257618418",
      "-0.0006997661598594649",
      "0.00028164675800992347",
      "-0.00029779557421507214",
      "0.00015333025159024736",
      "-0.0005667889046211548",
      "0.00016287446954353616"
    ],
    [
      "3.6500893588529316e-05",
      "3.650428111625928e-05",
      "3.650432462514619e-05",
      "3.6501174083998276e-05",
      "3.650259502006832e-05",
      "5.3909973892032955e-09",
      "-1.1563161893996956e-09",
      "-6.802620050101352e-10",
      "4.229811898680182e-09",
      "4.895289344045108e-09",
      "9.517568784288041e-10",
      "3.2404555630960753e-09",
      "3.851225295496899e-09",
      "-1.6411909336413742e-09",
      "5.5736543804241775e-09",
      "4.156551298171587e-09",
      "4.909827198716483e-09",
      "-2.4950304651698104e-09",
      "-4.880449395906426e-09",
      "7.397218040610263e-09",
      "2.7489195726803907e-09",
      "4.109622157555229e-10",
      "6.891390705638737e-09",
      "2.460096534062079e-09",
      "5.5893456531067165e-09"
    ],
    [
      "3.6506763550082366e-05",
      "3.6509280114742124e-05",
      "3.650548212290801e-05",
      "3.6505702496411184e-05",
      "3.651556899089329e-05",
      "8.07944183927569e-09",
      "-6.54917788991899e-10",
      "6.268261364014607e-10",
      "8.912748287177517e-09",
      "5.052440790132639e-09",
      "4.705733714248826e-09",
      "1.048771664960331e-08",
      "4.120435242623333e-09",
      "-2.5004002912722936e-09",
      "1.101449822593286e-08",
      "2.3861387427371786e-10",
      "6.127853145062065e-09",
      "-5.6351589047986475e-09",
      "-1.1204954283904096e-08",
      "8.425080280755842e-09",
      "2.4444012317203387e-09",
      "1.6925677965345628e-09",
      "7.148468654177518e-09",
      "1.6622940446644573e-09",
      "8.514260428314185e-09"
    ],
    [
      "3.6517413049697204e-05",
      "3.6507768693151003e-05",
      "3.650580700879247e-05",
      "3.6506864312862125e-05",
      "3.65110102352453e-05",
      "4.785369473534045e-09",
      "1.889410103073726e-09",
      "6.129195874512781e-09",
      "8.016653404349132e-09",
      "3.5611203188250197e-09",
      "2.2945084506170988e-09",
      "3.933836835467325e-09",
      "5.1871125503552715e-09",
      "2.585964307730073e-10",
      "9.078885695665224e-09",
      "4.704128846231025e-09",
      "5.6233096777882124e-09",
      "-5.9739290663905185e-09",
      "-1.2855732538380527e-08",
      "9.19984988571213e-09",
      "2.5630138966236032e-09",
      "2.5417496763955643e-09",
      "3.842001161056057e-09",
      "-3.213398600441219e-10",
      "5.862534618913442e-09"
    ],
    [
      "3.650633647235053e-05",
      "3.651153631638323e-05",
      "3.6506797762956903e-05",
      "3.6505684788786525e-05",
      "3.650757552384284e-05",
      "4.395793212591807e-09",
      "9.075002462181839e-10",
      "1.2602312392895257e-09",
      "4.086571221910499e-09",
      "3.5258309701160414e-09",
      "4.702947673457936e-09",
      "6.611661499168238e-09",
      "4.001622116113511e-09",
      "-2.8572448101255446e-09",
      "8.300082951537817e-09",
      "5.9487890860802566e-09",
      "5.0357339887132065e-09",
      "-2.5676314306613806e-09",
      "-6.503385097387673e-09",
      "5.620963175357224e-09",
      "2.776903614483877e-09",
      "3.783014273608888e-09",
      "7.956097970838518e-09",
      "2.413547029514596e-09",
      "7.1995782465558874e-09"
    ],
    [
      "0.0005143447085489675",
      "0.0005141443918683812",
      "0.002221882327416358",
      "0.00114184248347061",
      "0.0027579850037762316",
      "-0.00013042871877102388",
      "0.0002287066140292361",
      "0.00015376869052549348",
      "0.0005693970081102859",
      "-0.0010203333750164669",
      "0.0006411822834606389",
      "-0.001105702203088082",
      "-0.001406892213187313",
      "0.0023319016622734678",
      "-0.00128547239442565",
      "0.00045959357146469566",
      "-0.0009959558506711735",
      "0.0007102874328159134",
      "-0.0009880242470184978",
      "5.191098660394686e-05",
      "-0.0003417880310401591",
      "-0.00027792895760101854",
      "0.0006604602398338569",
      "0.0007139208957927828",
      "-0.0011643353802939331"
    ],
    [
      "0.014310443238511583",
      "0.003322967931864564",
      "0.013739319444472648",
      "0.005510334821807687",
      "0.009902451979003942",
      "6.244686360141436e-05",
      "0.010075306837783482",
      "-0.0065489034926424685",
      "0.004398391417878799",
      "-0.001657217974275908",
      "-0.0015433532295455825",
      "0.005280770067749641",
      "-0.00661607393533934",
      "0.0005248047802769253",
      "-0.004699677064962796",
      "0.0037865599796848707",
      "-0.007827326474762569",
      "-0.00016824023967615024",
      "0.00648135047721396",
      "-0.004966332398044895",
      "0.0035988630220616345",
      "-0.0015343115521951256",
      "-0.004859445661114942",
      "0.010429198031854343",
      "-0.005557864396310407"
    ],
    [
      "3.6499640253914085e-05",
      "3.6501767976458985e-05",
      "3.6504450367474666e-05",
      "3.6501543457383745e-05",
      "3.6503157167637445e-05",
      "5.76279561094239e-09",
      "-2.567373959776281e-10",
      "3.977415983278409e-10",
      "5.071146393519666e-09",
      "5.2350810448544945e-09",
      "1.7972902862347083e-09",
      "3.979289651339216e-09",
      "4.308063767276196e-09",
      "-5.004351079236709e-10",
      "6.069427341593119e-09",
      "2.6757420074661962e-09",
      "3.642351107027817e-09",
      "-2.314957886010697e-09",
      "-3.793654972616718e-09",
      "5.77253856529006e-09",
      "2.0201387669215097e-09",
      "3.914682953567734e-10",
      "6.96687313256062e-09",
      "3.542497082197961e-09",
      "5.792666939184731e-09"
    ],
    [
      "3.650249108124654e-05",
      "3.65116548990527e-05",
      "3.650679648114895e-05",
      "3.650625520259223e-05",
      "3.651257262118654e-05",
      "8.474692820848245e-09",
      "7.613568937168084e-10",
      "2.392369639602084e-09",
      "7.938844231904982e-09",
      "7.651910987092757e-09",
      "7.234747691629128e-09",
      "1.1499745271193781e-08",
      "6.1263071043292044e-09",
      "1.113842775029197e-09",
      "1.1575532103112525e-08",
      "3.809448004380281e-09",
      "2.7025230764206976e-09",
      "-2.415989376734165e-09",
      "-4.03312090209114e-09",
      "3.800906758116201e-09",
      "2.4485857719782853e-09",
      "3.029345688026238e-09",
      "9.179618993884041e-09",
      "6.4526094395376926e-09",
      "7.641477774190695e-09"
    ],
    [
      "3.6502409616698705e-05",
      "3.650475538336541e-05",
      "3.6506977874775335e-05",
      "3.650344440546403e-05",
      "3.651314380244143e-05",
      "7.055385736435394e-09",
      "2.0075441939270844e-10",
      "1.2319984259518144e-09",
      "8.094827571421833e-09",
      "6.730315018017764e-09",
      "2.642135928359427e-09",
      "7.826994853785645e-09",
      "4.905283043400053e-09",
      "3.2459242883183528e-09",
      "7.373330449368658e-09",
      "1.3576506389342604e-09",
      "2.6060780469324143e-09",
      "-3.865630162324497e-09",
      "-6.5767398050508696e-09",
      "7.22715918878266e-09",
      "1.3555756661549942e-09",
      "1.668701728028158e-09",
      "6.199178410909052e-09",
      "4.6497572537157075e-09",
      "7.557287512310125e-09"
    ],
    [
      "3.6502612434198147e-05",
      "3.650534691166463e-05",
      "3.651093435397333e-05",
      "3.650492417211783e-05",
      "3.650777667817476e-05",
      "7.451741109564866e-09",
      "9.60395152913325e-10",
      "-5.554802491303081e-10",
      "5.540719066387326e-09",
      "6.886143624025153e-09",
      "1.905459350063079e-09",
      "5.947726092613029e-09",
      "4.7302072455248676e-09",
      "-1.7442585323495073e-09",
      "6.723667400715347e-09",
      "2.1629858848076453e-09",
      "6.237632450329796e-09",
      "-2.0739806748295505e-09",
      "-6.000338517690126e-09",
      "8.413803310105381e-09",
      "2.904995410298433e-09",
      "7.020098148576058e-10",
      "9.77078511585556e-09",
      "3.5571850075553766e-09",
      "7.487723867366309e-09"
    ],
    [
      "0.02634461455130306",
      "0.0011534976956671993",
      "0.0019850167482192",
      "0.002502043993506442",
      "0.0012057200791905506",
      "-0.005411129313199321",
      "-0.002828071519302029",
      "-0.006073743668843317",
      "-0.005243632817012939",
      "0.0006629091959733332",
      "0.0013145781035490745",
      "0.001056223860672813",
      "0.0019752567799481346",
      "0.00011198498914259866",
      "0.0008473889456594608",
      "-0.0003248408688849367",
      "-0.006577499161940343",
      "-0.005288967809771582",
      "0.0018066561638918686",
      "0.00131797241548207",
      "0.0010128545428282037",
      "-0.00043634436648455437",
      "-0.0009499880897975341",
      "-0.0015052157075436325",
      "-0.0014712727908520284"
    ],
    [
      "0.0006551105858592",
      "0.0171705096360863",
      "0.002516557220706289",
      "0.002971365050110686",
      "0.004973525995028573",
      "-0.0010872188541200085",
      "0.00037401407463969757",
      "8.001270709657497e-05",
      "-0.0002610875166491879",
      "-0.005938226645406138",
      "0.002556611424012384",
      "0.001373457088668013",
      "-0.0018823467037949685",
      "0.0009434654333918443",
      "-0.003199440270199968",
      "0.0005095783038156741",
      "-0.000263642936634962",
      "5.3302018087638245e-05",
      "-0.0003033876112791927",
      "-0.002306632771615768",
      "0.0058557654502215985",
      "-0.007491536671385645",
      "-0.00155003550553515",
      "0.0027175080297216843",
      "-0.0019668010202739225"
    ],
    [
      "3.65001972890185e-05",
      "3.650233758881631e-05",
      "3.6504475299728254e-05",
      "3.650358058213186e-05",
      "3.650492002571791e-05",
      "5.023779601306333e-09",
      "-6.768544663687478e-10",
      "2.7023751630955314e-10",
      "5.372406213040436e-09",
      "4.513720603174848e-09",
      "1.4633892277388513e-09",
      "4.27175057786854e-09",
      "3.787984385477135e-09",
      "2.145669164288778e-10",
      "5.4338410397864915e-09",
      "1.8128990728246506e-09",
      "3.102259521390732e-09",
      "-3.941461607115399e-09",
      "-4.755065491319206e-09",
      "7.832353864570206e-09",
      "8.166538382576932e-10",
      "1.2424904668097054e-09",
      "6.006553139421966e-09",
      "2.1416139408142276e-09",
      "7.809339227466758e-09"
    ],
    [
      "3.650042218335843e-05",
      "3.6501766357826735e-05",
      "3.6503633802245515e-05",
      "3.650495370162111e-05",
      "3.650501902590993e-05",
      "2.5877692076319408e-09",
      "-8.908085514025383e-10",
      "1.3077107645906062e-09",
      "3.764957578145168e-09",
      "3.757213744781262e-09",
      "1.8598230263383162e-09",
      "2.1335712249893824e-09",
      "5.5977946882058725e-09",
      "3.2729789834065475e-10",
      "6.298540638445011e-09",
      "3.1293660637778424e-09",
      "1.0729404643677674e-09",
      "-3.162409043171606e-09",
      "-5.10457150598842e-09",
      "6.527146533968102e-09",
      "2.2783903507148715e-09",
      "2.8590416785525184e-09",
      "7.046257368459518e-09",
      "3.3778343694132696e-09",
      "7.786242527284485e-09"
    ],
    [
      "3.650512758294219e-05",
      "3.65048660023748e-05",
      "3.6504918993822435e-05",
      "3.6505147796099886e-05",
      "3.651084769698791e-05",
      "6.265448059588209e-09",
      "-1.7126699888798562e-09",
      "1.223051320250218e-09",
      "7.740396072527726e-09",
      "4.148659511116473e-09",
      "1.335159045557115e-09",
      "4.065339111120307e-09",
      "4.464340185258065e-09",
      "1.184713310766185e-11",
      "7.453599352164112e-09",
      "4.004404080069215e-09",
      "2.745510667933975e-09",
      "-5.1772363158559454e-09",
      "-8.584393792014025e-09",
      "8.312796338262799e-09",
      "1.2853677451940008e-09",
      "-1.441800310772189e-10",
      "6.826353123162898e-09",
      "2.9667416083556567e-09",
      "8.605714975230139e-09"
    ],
    [
      "0.0014275524543326582",
      "0.003248026300639117",
      "0.005930440237936845",
      "0.0069183515314501145",
      "0.011459019452009533",
      "0.000916355454283994",
      "0.0028612693862396163",
      "-0.0016493223030461374",
      "0.0034704442805342985",
      "0.0017354785490772396",
      "0.0024978099434348885",
      "-0.0003988225937366575",
      "-0.003597816239186285",
      "0.007292182628034162",
      "-0.007805037306058965",
      "-0.0019046465329008225",
      "0.00010909911959314098",
      "-0.0026177736650561576",
      "0.0019609489106778883",
      "0.003989571129420719",
      "-0.003982730243399736",
      "0.006043557474356399",
      "-0.005255162037985178",
      "0.003761329757331234",
      "0.0042058708052568105"
    ],
    [
      "0.01053531273448309",
      "0.003075134164690691",
      "0.0007387746196116858",
      "0.006351594178268216",
      "0.0017185437471654685",
      "-0.005454570140013531",
      "0.0007353277320727051",
      "0.007141080583153846",
      "-0.0017313427943912282",
      "-1.7014231815421344e-05",
      "-0.003163745553323497",
      "0.0014342334275017521",
      "0.0014741808483585328",
      "0.0008320505116665082",
      "0.00024924110857870986",
      "0.001466149124561324",
      "0.002613845928713473",
      "0.003912267736795103",
      "0.003829063241389407",
      "-0.001460681491266024",
      "-0.0030298297895610194",
      "-0.001747578578826543",
      "-0.0015038661542565884",
      "0.0006992280262221343",
      "0.0032496336539272297"
    ],
    [
      "0.0011399073668279039",
      "0.015097507852583722",
      "0.0075929489928602",
      "0.0028261150060233755",
      "0.006408054964848568",
      "-0.0029943226788976653",
      "0.0025792520611931367",
      "-0.0007323031008080433",
      "-0.0006893486973440215",
      "-0.0037448580754121806",
      "-0.0020096703293223345",
      "0.008289525255569771",
      "-0.003587510694150968",
      "0.0014008221759759017",
      "-0.0032418428700081202",
      "0.0027662756343190755",
      "0.0012981586656224465",
      "-0.0015942923709340972",
      "0.0025602888194989626",
      "-0.00998916238777463",
      "0.006162425870635707",
      "-0.005219732462711792",
      "-0.002865167764709202",
      "0.006795873240746384",
      "-0.002695272496398229"
    ],
    [
      "3.650325426829499e-05",
      "3.650471651305983e-05",
      "3.65092533311055e-05",
      "3.650710813174465e-05",
      "3.6507356396242306e-05",
      "5.759308464143052e-09",
      "-2.3139033505970156e-10",
      "-4.394893572925163e-11",
      "5.059460550181304e-09",
      "4.811778351731532e-09",
      "1.2363668244598225e-09",
      "3.984030174638451e-09",
      "5.672144583633588e-09",
      "-3.794760949386339e-09",
      "6.809779058629613e-09",
      "2.937928701286805e-09",
      "5.198077798199748e-09",
      "-2.7710114406469005e-09",
      "-7.170110532803519e-09",
      "8.361703239893125e-09",
      "3.3086001127503075e-09",
      "3.1472615171738636e-10",
      "1.0738719574993954e-08",
      "3.130711323614536e-09",
      "8.614320500052119e-09"
    ],
    [
      "3.649925443275195e-05",
      "3.650021701690746e-05",
      "3.650154093610296e-05",
      "3.65019346759906e-05",
      "3.650262769147555e-05",
      "4.0894576079301596e-09",
      "-1.651275998139982e-09",
      "3.054770546088566e-10",
      "4.990782560561177e-09",
      "3.949667219420171e-09",
      "9.80609845411082e-10",
      "2.4623779280963712e-09",
      "4.1955730413375044e-09",
      "-8.690689473829764e-10",
      "6.581642846935279e-09",
      "2.1872568387575443e-09",
      "2.6515158440667504e-09",
      "-3.983806038308883e-09",
      "-4.807498346986071e-09",
      "6.074115039633912e-09",
      "2.274880380496917e-09",
      "5.90134882377462e-10",
      "6.095505710022191e-09",
      "3.186770568900722e-09",
      "6.195602004612339e-09"
    ],
    [
      "3.649886930395213e-05",
      "3.650029697166858e-05",
      "3.650106878933587e-05",
      "3.650226793460039e-05",
      "3.650400490726984e-05",
      "3.986078430735815e-09",
      "-1.0569207460983377e-09",
      "9.664404526879e-10",
      "5.478152424258913e-09",
      "4.2259675423990494e-09",
      "2.1575176987872104e-09",
      "3.751373146891328e-09",
      "4.519422169586546e-09",
      "2.2882971654395812e-10",
      "7.56120862246637e-09",
      "1.201391259634464e-09",
      "1.7893733054453662e-09",
      "-4.111620176068622e-09",
      "-4.7078051337085775e-09",
      "5.297070122747925e-09",
      "2.1676221613476006e-09",
      "1.56141961549429e-09",
      "5.7218203166272515e-09",
      "3.4596924688417607e-09",
      "6.261219676737196e-09"
    ],
    [
      "3.650250522105585e-05",
      "3.650555783592701e-05",
      "3.6503517136711836e-05",
      "3.6505040237531416e-05",
      "3.651210280273385e-05",
      "7.1804977408963425e-09",
      "1.6907663259456938e-10",
      "2.317513810171292e-09",
      "9.232230176544133e-09",
      "6.292093839998848e-09",
      "4.897278037955549e-09",
      "8.793390070154852e-09",
      "5.850097062302678e-09",
      "2.2649662757295703e-09",
      "1.0740331759547141e-08",
      "2.052162475598889e-10",
      "2.4017578045818207e-09",
      "-5.307841672577319e-09",
      "-6.875319541382263e-09",
      "7.0879482766810965e-09",
      "1.9658679862787397e-09",
      "2.493932766993945e-09",
      "5.485167378360126e-09",
      "3.006390769955372e-09",
      "8.169149394880242e-09"
    ],
    [
      "3.650113677051417e-05",
      "3.6501901624231826e-05",
      "3.650507410735253e-05",
      "3.650596046792075e-05",
      "3.650645684174789e-05",
      "3.128600826082677e-09",
      "-1.1374804957257634e-09",
      "1.9996101379424367e-09",
      "5.435560264891026e-09",
      "3.4013577420388846e-09",
      "9.040983964933404e-10",
      "3.4386335729736627e-09",
      "4.846484937912973e-09",
      "6.608410146544597e-10",
      "6.656477635994184e-09",
      "2.437367723991017e-09",
      "3.343904391413825e-10",
      "-4.62228984045441e-09",
      "-5.523829445094674e-09",
      "7.1754669934753976e-09",
      "1.2654636365447321e-09",
      "1.8935907761269998e-09",
      "8.00405508687943e-09",
      "3.245228536106807e-09",
      "7.938940476581642e-09"
    ],
    [
      "0.00820623229080132",
      "0.009946490996237905",
      "0.03537116306708698",
      "0.02307432808741529",
      "0.01844299550400225",
      "-0.0016786220352501427",
      "-0.015179814228542681",
      "0.006993666206202457",
      "-0.0022843214602270984",
      "-0.005124450119589681",
      "-0.014206860388603474",
      "-0.012566368501053284",
      "-0.0019966388398345303",
      "0.015473857700723546",
      "0.015449921443718082",
      "-0.008835068748120808",
      "0.007609847785153391",
      "0.011798069306438275",
      "0.01204468140653333",
      "-0.01799519359135099",
      "0.005143168406012419",
      "-0.004943036694527396",
      "-0.028457520089473384",
      "-0.020269764304871946",
      "0.013611357347024846"
    ],
    [
      "0.00201073421592259",
      "0.011235672031909977",
      "0.013060787321913143",
      "0.020597814068204018",
      "0.002149614849900872",
      "0.004701812510619939",
      "-0.0014094070486917046",
      "-0.005114369187110054",
      "-0.0006779743567577526",
      "-0.0034740379560257765",
      "-0.012089033074672531",
      "-0.0015682800899807074",
      "-0.005722991004152436",
      "-0.004269629751395281",
      "0.005464268030580246",
      "4.754868235277385e-05",
      "-0.004870930667897786",
      "0.0037994007147290976",
      "0.0019266363037996246",
      "-0.011566840941209475",
      "0.009171935834822325",
      "0.004604935812220886",
      "-0.015331112537849766",
      "-0.0030482557109230562",
      "-0.003686416653322257"
    ],
    [
      "3.650619272642837e-05",
      "3.6509050632586894e-05",
      "3.650567601993909e-05",
      "3.650461046041075e-05",
      "3.6516594837023585e-05",
      "4.089493158094536e-09",
      "2.0689671716234534e-09",
      "5.70410059834069e-10",
      "6.754306892000275e-09",
      "4.382867027570802e-09",
      "4.80227464495015e-09",
      "1.0796975189992158e-08",
      "3.6182707517615642e-09",
      "8.064995621606992e-10",
      "8.977350749514258e-09",
      "5.340742822981383e-10",
      "2.9019146754423578e-09",
      "-3.9957474387199915e-09",
      "-1.059505245099244e-08",
      "6.3339785776639675e-09",
      "1.6916743521883106e-09",
      "5.239438734494521e-09",
      "6.343926199749603e-09",
      "8.855680301627788e-10",
      "8.354604617406842e-09"
    ],
    [
      "3.6499723601394675e-05",
      "3.6500519755402616e-05",
      "3.6500507068344974e-05",
      "3.6502310181526355e-05",
      "3.650548284119925e-05",
      "3.551387925942645e-09",
      "-1.0986476603062198e-09",
      "4.861241040632226e-10",
      "5.444963914775938e-09",
      "3.9973163683751995e-09",
      "2.798359953271903e-09",
      "3.7183084016588305e-09",
      "4.345727307613487e-09",
      "-2.0700857873474505e-10",
      "8.198563480051986e-09",
      "1.159590728710171e-09",
      "2.152752497109085e-09",
      "-4.405879839575902e-09",
      "-5.8920606092197446e-09",
      "4.932609310922556e-09",
      "2.3948108531464658e-09",
      "2.322128320879938e-09",
      "5.3677788134958614e-09",
      "3.4507032099383053e-09",
      "6.814972125101304e-09"
    ],
    [
      "3.649967512136303e-05",
      "3.650196470172483e-05",
      "3.650230063738365e-05",
      "3.6501653729912795e-05",
      "3.650367196718309e-05",
      "5.194862115523418e-09",
      "-1.1893931223784706e-09",
      "-1.278763854988757e-10",
      "5.320634636766926e-09",
      "4.699886269340735e-09",
      "1.7930335162370116e-09",
      "3.7175550732247478e-09",
      "4.201975914576476e-09",
      "-1.171288787358676e-09",
      "6.876591593630691e-09",
      "2.1094130534601658e-09",
      "3.831436855274431e-09",
      "-3.4497119618446683e-09",
      "-5.079592388217207e-09",
      "6.4205507037205665e-09",
      "2.6860757366122127e-09",
      "6.78699890240766e-10",
      "6.17908194498533e-09",
      "2.7737945767911802e-09",
      "6.150255051664382e-09"
    ],
    [
      "3.6499778366037034e-05",
      "3.650013756848297e-05",
      "3.650106340515486e-05",
      "3.650260135081203e-05",
      "3.650556265778682e-05",
      "3.895740615029544e-09",
      "-2.002862872484139e-09",
      "1.905505080527579e-11",
      "5.660882910539468e-09",
      "3.857031431529187e-09",
      "1.8488880784804166e-09",
      "3.063060982002937e-09",
      "4.3183663122899934e-09",
      "-1.0244012109258992e-09",
      "8.063824579602969e-09",
      "1.7622625789942646e-09",
      "2.344777839234588e-09",
      "-4.8193013976730815e-09",
      "-6.07154292698299e-09",
      "5.190605194529285e-09",
      "2.1092730753784523e-09",
      "1.2111385511701272e-09",
      "6.192382186358811e-09",
      "4.199311294379928e-09",
      "7.37113281900616e-09"
    ],
    [
      "3.6503508241564624e-05",
      "3.65020908598244e-05",
      "3.6502539518593765e-05",
      "3.6504875925760575e-05",
      "3.650850013449567e-05",
      "3.3492868307129266e-09",
      "-1.2057410210410062e-09",
      "8.048194706526217e-10",
      "5.402754034057593e-09",
      "3.853615557955884e-09",
      "2.276357033446359e-09",
      "3.033736718775526e-09",
      "4.956461004272992e-09",
      "-5.891509286735365e-10",
      "7.991815944900858e-09",
      "2.6560918775884626e-09",
      "2.410437971375534e-09",
      "-4.7407172392561085e-09",
      "-8.059147483251224e-09",
      "6.266278189332403e-09",
      "2.199695024307112e-09",
      "2.486709217518883e-09",
      "6.28608808051243e-09",
      "3.391798511043162e-09",
      "8.519481838936711e-09"
    ],
    [
      "3.6509527976168914e-05",
      "3.650838746014137e-05",
      "3.6506966688447334e-05",
      "3.6506903374482295e-05",
      "3.65120393027853e-05",
      "9.520425481775122e-10",
      "2.128851839161874e-09",
      "3.55963288377951e-09",
      "5.65204736676123e-09",
      "1.6717814023321299e-09",
      "1.9744343400525856e-09",
      "5.966740921132992e-09",
      "5.288394675370563e-09",
      "8.972107902881925e-10",
      "8.59924654403224e-09",
      "3.2450982595067845e-09",
      "8.163619840806032e-10",
      "-5.050754554124501e-09",
      "-1.0775847532812782e-08",
      "8.848393071268919e-09",
      "1.2222901686393603e-09",
      "5.5997756271065185e-09",
      "7.227565634964023e-09",
      "-8.30358700111643e-11",
      "7.647801710573682e-09"
    ],
    [
      "0.022067671800671818",
      "0.014051564080821548",
      "0.02973600299240672",
      "0.0444368080735301",
      "0.01463979761880751",
      "0.003794560962602042",
      "-0.015283621575135952",
      "-0.02229908814282032",
      "-0.0027392485807432535",
      "-0.0010864298916959242",
      "-0.008673098706042286",
      "-0.003498418044185992",
      "0.0001560467932499628",
      "-0.00678257599158706",
      "0.003482249947780871",
      "-0.014338332903865249",
      "-0.012010160957593352",
      "0.010654666530410336",
      "0.009083089075967011",
      "-0.014190606520005833",
      "-0.007155377233295826",
      "-0.0008541795444532536",
      "-0.028548990034691597",
      "-0.0015948704833511232",
      "-0.019103519952703714"
    ],
    [
      "3.6515267869607916e-05",
      "3.654931869222628e-05",
      "3.6525382799821775e-05",
      "3.651950173684718e-05",
      "3.653549017193768e-05",
      "2.6260537386136113e-08",
      "6.605202864964028e-09",
      "3.689129949759085e-09",
      "2.0301980287149386e-08",
      "1.8693592445194483e-08",
      "1.380836032035366e-08",
      "3.748717532137613e-08",
      "5.474128957027347e-09",
      "4.090388171574195e-09",
      "1.7560154185905593e-08",
      "2.1962041600453157e-09",
      "1.1519804719376855e-08",
      "3.8315870679774235e-10",
      "-1.079885300062056e-08",
      "1.3806163206158823e-08",
      "1.550034099362749e-08",
      "-1.5756526614789949e-09",
      "1.7557775402137625e-08",
      "-4.912571111000943e-10",
      "3.4410561262862887e-10"
    ],
    [
      "3.649776159161784e-05",
      "3.6499754420506586e-05",
      "3.650487076120624e-05",
      "3.6500904147291514e-05",
      "3.649920460596745e-05",
      "3.237848208558676e-09",
      "-6.935184281226154e-10",
      "-1.0675147977075525e-09",
      "1.9486833611921877e-09",
      "4.13924779587942e-09",
      "-2.8237566519273834e-10",
      "1.2739870315906702e-09",
      "3.6463581568594416e-09",
      "-2.4418185949315795e-09",
      "3.990252968839653e-09",
      "2.4975462773111496e-09",
      "4.274739916976773e-09",
      "-1.4841117468279928e-09",
      "-3.6492926359504146e-09",
      "6.275051413021973e-09",
      "3.1291716324138155e-09",
      "4.793023257842855e-10",
      "7.892275308140766e-09",
      "2.924863170980498e-09",
      "4.816862958932611e-09"
    ],
    [
      "3.650464684042861e-05",
      "3.651144429237953e-05",
      "3.651113006787059e-05",
      "3.650739379171571e-05",
      "3.65118216060405e-05",
      "1.035381401838001e-08",
      "1.0155087077063468e-09",
      "-4.945851669627e-11",
      "8.423493754501642e-09",
      "8.893544331704956e-09",
      "4.633654312942319e-09",
      "1.0097095222305713e-08",
      "6.130458426612917e-09",
      "-1.935315086839555e-09",
      "1.0672292884559463e-08",
      "1.0091200953565107e-09",
      "8.277182022771634e-09",
      "-3.214084345975623e-09",
      "-7.917759481471907e-09",
      "1.0848685403767441e-08",
      "5.228107318352335e-09",
      "1.4612606204710819e-09",
      "1.0199326997428328e-08",
      "1.7058157870557756e-09",
      "7.779310897665631e-09"
    ],
    [
      "3.6507635277915086e-05",
      "3.6506595320640975e-05",
      "3.6505606752601555e-05",
      "3.6508304151029256e-05",
      "3.651940033947857e-05",
      "6.530821000870948e-09",
      "-2.695687236768143e-10",
      "-8.655277069545668e-10",
      "1.0150718961601752e-08",
      "5.259017456893282e-09",
      "5.043324879318958e-09",
      "9.544257555404867e-09",
      "3.965952440739016e-09",
      "-2.640470971157923e-09",
      "1.3336597524583118e-08",
      "-8.497739697638097e-10",
      "5.888711319956607e-09",
      "-7.999325186619213e-09",
      "-1.3680732861483611e-08",
      "7.712373372148565e-09",
      "2.6678778502369833e-09",
      "3.1527375773425086e-09",
      "7.925833599838768e-09",
      "1.6392148998830955e-09",
      "1.1681668045309758e-08"
    ],
    [
      "3.6502323510202965e-05",
      "3.652618865527209e-05",
      "3.651007928382912e-05",
      "3.650750476857146e-05",
      "3.651075097880376e-05",
      "1.063909554939086e-08",
      "1.3182487382424495e-09",
      "1.3024564902557175e-09",
      "6.040104393926608e-09",
      "1.4156215605086217e-08",
      "9.205033230189726e-09",
      "1.612779892187214e-08",
      "7.057924660959472e-09",
      "3.918247632767552e-09",
      "1.1700305392541255e-08",
      "4.6882481646413955e-09",
      "6.730223447304187e-09",
      "5.63974462681011e-10",
      "-2.5392664496048974e-09",
      "8.820355001230098e-09",
      "1.1755139390842834e-08",
      "6.451268864393118e-09",
      "9.599337538234093e-09",
      "4.1442870165305315e-09",
      "1.805318677317238e-09"
    ],
    [
      "0.0010636410277392791",
      "0.002184928671306206",
      "0.0034919586871556673",
      "0.001018636666427801",
      "0.00046298078403737754",
      "-0.0007653823024156676",
      "0.001782110301754891",
      "-0.0007948012274119669",
      "-0.0003018488509707581",
      "-0.0005706299638188947",
      "-0.0001688816996417631",
      "0.0009550230610304127",
      "-0.001744272376676402",
      "-0.00017334596146921283",
      "-0.00011856013893833363",
      "0.0012731556752092507",
      "0.0006109939622828925",
      "-0.0006140651137220218",
      "0.0005890119014574623",
      "-0.002664225379819538",
      "0.0014427470108168243",
      "-6.476332668544275e-05",
      "-0.0005926209227942842",
      "0.0012015124445996408",
      "-0.000636234835118088"
    ],
    [
      "3.6502215266948924e-05",
      "3.650575268489205e-05",
      "3.6505804966486077e-05",
      "3.6503456718044046e-05",
      "3.6504544332187826e-05",
      "3.247390526586263e-09",
      "-1.7534816678282305e-09",
      "1.9973188835877163e-09",
      "2.45031091070025e-09",
      "3.342450038209858e-09",
      "9.586061231263156e-10",
      "2.597102460804678e-09",
      "3.744930025922508e-09",
      "6.524938331285906e-10",
      "3.869862534707127e-09",
      "5.7132426536479435e-09",
      "2.498806007459077e-09",
      "-2.57493985146752e-09",
      "-3.972599786036829e-09",
      "7.147995825516745e-09",
      "5.059475210145722e-10",
      "2.2553618177118143e-09",
      "6.246078109892438e-09",
      "4.094390428341677e-09",
      "6.0982561319344805e-09"
    ],
    [
      "0.00029974460462541994",
      "0.0008655516432010603",
      "0.00015849571527883001",
      "0.00029630762517180787",
      "0.0008596513787473784",
      "0.0004436401947313993",
      "0.00017599437244358266",
      "0.00024743604728942543",
      "0.00046311456112589004",
      "0.00027786253458391455",
      "0.0004640719258228961",
      "0.0008066352919499262",
      "0.00015459421304308036",
      "0.0003035984448146363",
      "0.00045044335112624675",
      "-0.0001463690106444269",
      "3.3723616784985535e-05",
      "-8.464996902910141e-05",
      "-4.70505050416255e-05",
      "0.0001546965570148562",
      "-5.0621203287440315e-06",
      "0.00017823386537581444",
      "-8.827708293454654e-05",
      "-9.076601295109552e-05",
      "0.00010470540464749355"
    ],
    [
      "3.649901290748144e-05",
      "3.650205448399719e-05",
      "3.65034812928001e-05",
      "3.650093462859521e-05",
      "3.650260007275499e-05",
      "5.191243091452826e-09",
      "-1.5862054356591015e-09",
      "-8.264829112943231e-11",
      "4.299052595761748e-09",
      "4.972560238798503e-09",
      "1.3937071666922052e-09",
      "3.3148841126373375e-09",
      "4.135908970086699e-09",
      "-5.924756480836329e-10",
      "5.697005569410829e-09",
      "2.996011487789102e-09",
      "3.915460982206641e-09",
      "-2.6592380942634092e-09",
      "-3.7692239203945565e-09",
      "6.6699001132844254e-09",
      "2.081802537968271e-09",
      "7.476551408918801e-10",
      "6.091881301552213e-09",
      "3.598221106143098e-09",
      "5.911547586394114e-09"
    ],
    [
      "3.649976127560705e-05",
      "3.6504661508003324e-05",
      "3.650453024547187e-05",
      "3.6500788703918615e-05",
      "3.6502929823433374e-05",
      "7.14038058859338e-09",
      "-6.320292100591209e-10",
      "7.12971792456776e-10",
      "5.271533365061199e-09",
      "6.232749530232961e-09",
      "2.435402331541235e-09",
      "5.1408162096118235e-09",
      "4.702703521118704e-09",
      "1.7495326256648984e-10",
      "6.151194450710411e-09",
      "2.951275051025285e-09",
      "4.751179659700228e-09",
      "-1.9656793679333154e-09",
      "-3.287051604306295e-09",
      "7.644996604740647e-09",
      "2.5729378160883636e-09",
      "6.011894452028592e-10",
      "5.842537764109969e-09",
      "2.8486183669902967e-09",
      "5.036123796145799e-09"
    ],
    [
      "3.6499618123833115e-05",
      "3.65020723260719e-05",
      "3.650213532019649e-05",
      "3.650169879947655e-05",
      "3.6505028263940176e-05",
      "5.8333463763374435e-09",
      "-1.2233374994457434e-09",
      "7.904631477472778e-10",
      "6.458428117288849e-09",
      "4.6765928892233375e-09",
      "2.188975799438033e-09",
      "5.011875370420763e-09",
      "4.2774713482393284e-09",
      "-1.4080927974665048e-10",
      "7.606787484098584e-09",
      "1.6887867020128873e-09",
      "2.940663669991558e-09",
      "-4.067263782556203e-09",
      "-4.771516444307545e-09",
      "6.175263001684827e-09",
      "1.6030705784822156e-09",
      "5.295807238087757e-10",
      "5.808830062283034e-09",
      "3.2468615845080753e-09",
      "6.371389058871993e-09"
    ],
    [
      "3.650084230645267e-05",
      "3.6505375846800416e-05",
      "3.6505785534592564e-05",
      "3.6502650845553095e-05",
      "3.650468439031888e-05",
      "7.060120899383509e-09",
      "-9.031849260312305e-10",
      "5.426912330902486e-10",
      "5.624860147433887e-09",
      "6.107393571265057e-09",
      "2.294948200751573e-09",
      "5.274363322260175e-09",
      "4.91164256596778e-09",
      "-6.807992074073968e-10",
      "7.0892240236774065e-09",
      "3.1990759513376896e-09",
      "4.75311458184572e-09",
      "-2.5830530191147706e-09",
      "-4.371800778720201e-09",
      "7.661712596931255e-09",
      "2.771156940952633e-09",
      "5.420943655991983e-10",
      "7.4249979230412355e-09",
      "3.5497169367835574e-09",
      "5.943744259483518e-09"
    ],
    [
      "0.01369612445713221",
      "0.011045367422121848",
      "0.014856603968624078",
      "0.021141755851818357",
      "0.0006948269614998881",
      "-0.007801559479982037",
      "0.0087085258160532",
      "-0.015306948119530485",
      "0.002525996556009434",
      "0.0028194301737949922",
      "0.013831594718338433",
      "-0.0003233467041487901",
      "-0.0037064835788833926",
      "0.0029416010545258247",
      "-0.0019613336442802463",
      "-0.009461089577628902",
      "-0.011251587356983244",
      "-0.007347563032797557",
      "-0.0016160816415107227",
      "0.012458066774417189",
      "-0.0064055989510670396",
      "0.0026725961923623714",
      "-0.017292872671032505",
      "0.0010503859078219839",
      "0.003169725532609437"
    ],
    [
      "0.008555901652267665",
      "0.0007133987446209568",
      "0.004024528019403466",
      "0.0016252885105487367",
      "0.007854089747559715",
      "-0.0013828480059363902",
      "-0.005661781899564873",
      "0.0032751874160005",
      "-0.005367911236762772",
      "0.0005997165540874129",
      "-0.00014541467598677273",
      "-0.0005452623361593881",
      "-0.002449162762033949",
      "0.0045671189235907085",
      "-0.0032728472648508784",
      "-0.0019632648582519206",
      "0.0013855575111081837",
      "-0.0016758899675401115",
      "0.006147058407394486",
      "-0.001529633254615272",
      "0.0010267855044379815",
      "-0.002234796722789011",
      "0.0005810984016357927",
      "-0.0032121764003394788",
      "0.001307237461195859"
    ],
    [
      "3.6505617883187523e-05",
      "3.650806002310839e-05",
      "3.650588541356166e-05",
      "3.650393833710544e-05",
      "3.650886611856989e-05",
      "9.424854376856678e-09",
      "3.5614305624552207e-10",
      "2.8590315789373304e-09",
      "7.738905835778527e-09",
      "6.378598560397415e-09",
      "4.035934991540432e-09",
      "7.454358758400947e-09",
      "5.188420905382359e-09",
      "8.182589147316637e-10",
      "7.267525119126418e-09",
      "3.041952283700682e-09",
      "5.1501371983036566e-09",
      "-2.712874645721175e-09",
      "-6.542229067263419e-09",
      "9.195024807445496e-09",
      "1.9390441232562115e-09",
      "3.749700036588815e-10",
      "5.32294544270015e-09",
      "1.4474987958169717e-09",
      "6.31666668987284e-09"
    ],
    [
      "3.649883880442684e-05",
      "3.650183447363894e-05",
      "3.6502316713649193e-05",
      "3.6500803721574835e-05",
      "3.650389295201361e-05",
      "5.559654622112704e-09",
      "-7.446285404479651e-10",
      "4.961191803994325e-10",
      "5.736798893473811e-09",
      "4.940685314553073e-09",
      "1.9767153816181604e-09",
      "4.659901059623235e-09",
      "4.322332172438503e-09",
      "2.0640471971681117e-10",
      "6.671905907595075e-09",
      "1.7570908274502695e-09",
      "3.028603402889501e-09",
      "-3.214149986886304e-09",
      "-4.141130204369846e-09",
      "6.190434195259223e-09",
      "1.8542907246359742e-09",
      "6.866267390917623e-10",
      "5.595398371807857e-09",
      "2.9432353432439887e-09",
      "5.8200618266513664e-09"
    ],
    [
      "3.649841264835207e-05",
      "3.650002721795732e-05",
      "3.650169858915995e-05",
      "3.650245751196267e-05",
      "3.650481144156784e-05",
      "4.1347158073659986e-09",
      "-9.196909383436817e-10",
      "6.366650316569162e-10",
      "5.400167048365616e-09",
      "4.7050120216320935e-09",
      "2.3983395440708443e-09",
      "3.6634006055560317e-09",
      "5.2230700475146794e-09",
      "5.309868656150409e-10",
      "7.4327100600465425e-09",
      "1.113112669066882e-09",
      "1.8731966937417284e-09",
      "-3.786368084936592e-09",
      "-4.514070662653951e-09",
      "5.3017787155772724e-09",
      "2.2670031908110747e-09",
      "1.7348254988534823e-09",
      "5.6967575792238544e-09",
      "4.11470133213115e-09",
      "7.024866261384884e-09"
    ],
    [
      "3.649976953932301e-05",
      "3.650097472021424e-05",
      "3.65023947905548e-05",
      "3.6503097430011486e-05",
      "3.650677434059862e-05",
      "5.293684740383e-09",
      "-1.3788376171168036e-09",
      "1.2455817489866357e-10",
      "6.4943086276531335e-09",
      "4.8400936902441855e-09",
      "2.3810544007016306e-09",
      "4.356745073870946e-09",
      "5.0384667375824234e-09",
      "-7.627170853063133e-10",
      "8.276762113846418e-09",
      "1.188315423826072e-09",
      "2.9529626234048903e-09",
      "-4.451026997281251e-09",
      "-5.8693742793077805e-09",
      "5.771543728789103e-09",
      "2.212138405965831e-09",
      "8.536881551144687e-10",
      "6.4740437097796146e-09",
      "4.152373177398312e-09",
      "7.810505532361439e-09"
    ],
    [
      "3.6502917753103294e-05",
      "3.6506131198887494e-05",
      "3.650735775983416e-05",
      "3.6502732905799523e-05",
      "3.650925666050383e-05",
      "9.070677050509961e-09",
      "3.7313004354305817e-10",
      "-4.807058014603105e-11",
      "8.351506066321645e-09",
      "7.108637614392022e-09",
      "1.94602437569104e-09",
      "7.479531062877096e-09",
      "4.871639387276059e-09",
      "-1.4566579376760062e-10",
      "7.231666996196926e-09",
      "1.9478338119396352e-09",
      "5.715905109806458e-09",
      "-3.3078375198569087e-09",
      "-6.5650434163581056e-09",
      "8.96322221064328e-09",
      "2.420626379384536e-09",
      "-6.198060860839295e-10",
      "7.343559763621532e-09",
      "1.9733231623114578e-09",
      "7.019112457589061e-09"
    ],
    [
      "3.650103494961036e-05",
      "3.6503435873309863e-05",
      "3.650542047112307e-05",
      "3.650428622159055e-05",
      "3.650736035936243e-05",
      "5.640885788450014e-09",
      "-5.362893425521396e-10",
      "1.6482381221014585e-09",
      "5.697290572462939e-09",
      "5.050043647882294e-09",
      "2.3780128648269732e-09",
      "4.813894105050124e-09",
      "5.093909981104284e-09",
      "1.0890818795349e-09",
      "5.855880539089076e-09",
      "2.7493768956608216e-09",
      "2.4299514556376403e-09",
      "-3.2000610827555947e-09",
      "-4.421725439479215e-09",
      "7.306376700584317e-09",
      "8.567051681276219e-10",
      "1.6248462919098025e-09",
      "6.270534074120286e-09",
      "3.5571951088131518e-09",
      "8.165018358722192e-09"
    ],
    [
      "0.012072458826951888",
      "0.013052831188283143",
      "0.01906938537584788",
      "0.006425999398132378",
      "0.023567238305840114",
      "-0.004826206829746952",
      "-0.007856030792195202",
      "-0.006670933918923156",
      "-0.009368184036202308",
      "0.010345301697426366",
      "0.001250930680727686",
      "-0.003715141123034411",
      "0.0001475292965099392",
      "0.005062755553401422",
      "0.001204953697495658",
      "-0.00694985283333868",
      "-0.00837335554303386",
      "-0.0005874669247127047",
      "0.010741406801308053",
      "-0.008357693793819952",
      "0.0003479915837470939",
      "-0.016455354134049673",
      "-0.0047245752361457045",
      "-0.017067932297141392",
      "-0.004017702157594197"
    ],
    [
      "3.650639038099461e-05",
      "3.6510933237774156e-05",
      "3.650814391447923e-05",
      "3.650723887097662e-05",
      "3.6511619681662575e-05",
      "6.4454919740969355e-09",
      "1.383788182076218e-09",
      "3.2668120520812233e-09",
      "7.147775078276322e-09",
      "6.979569674023267e-09",
      "3.08093996835846e-09",
      "9.024013483206375e-09",
      "6.280891609567327e-09",
      "2.4184032656296857e-09",
      "8.186230389811446e-09",
      "1.1642537619140442e-09",
      "3.5673010040996446e-09",
      "-3.677073581295213e-09",
      "-8.356830976688077e-09",
      "1.064796112337297e-08",
      "4.794120088419147e-09",
      "3.0386028301476545e-09",
      "7.175562931661637e-09",
      "8.756337389922518e-10",
      "5.803464133853042e-09"
    ],
    [
      "3.6519533325319245e-05",
      "3.653377413068389e-05",
      "3.651621803155091e-05",
      "3.6515222089826576e-05",
      "3.65250123173288e-05",
      "2.1819933330630028e-08",
      "-5.52664195871051e-10",
      "9.549584210232108e-09",
      "1.8182317296343098e-08",
      "1.1263560580278333e-08",
      "1.0887022160324408e-08",
      "1.897939007406336e-08",
      "8.307685958510807e-09",
      "5.497151411937473e-09",
      "1.6237805878624815e-08",
      "9.050656367970489e-09",
      "9.731166170703003e-09",
      "-7.014749845917946e-09",
      "-7.779113392196354e-09",
      "2.197912110667123e-08",
      "2.6919675450214256e-10",
      "2.1859397688061555e-09",
      "4.510011059352939e-09",
      "-8.933465391269911e-10",
      "1.2553426801379053e-08"
    ],
    [
      "3.649939211738585e-05",
      "3.6503685978582266e-05",
      "3.650358641050681e-05",
      "3.6500552285285836e-05",
      "3.6501618697659946e-05",
      "5.261365899230641e-09",
      "-1.541696899427788e-09",
      "6.604697599125695e-10",
      "3.7279017965527054e-09",
      "5.480852853689342e-09",
      "1.805547356361484e-09",
      "3.095170285529166e-09",
      "4.640914164962434e-09",
      "7.918392649943724e-10",
      "5.2338931116254575e-09",
      "3.3409899763116434e-09",
      "4.027726163009989e-09",
      "-2.125281499936696e-09",
      "-3.4743750678890093e-09",
      "8.436207337372723e-09",
      "2.7389648013780156e-09",
      "1.5615858915001163e-09",
      "4.777508558002513e-09",
      "2.705421798582287e-09",
      "4.947740534530113e-09"
    ],
    [
      "3.65100391735389e-05",
      "3.6523015422056314e-05",
      "3.651229700459329e-05",
      "3.650865618454543e-05",
      "3.651833993341255e-05",
      "1.8991959266092547e-08",
      "2.236096421193805e-09",
      "5.90276266330262e-09",
      "1.6845690128158435e-08",
      "1.2197142941914058e-08",
      "8.560116371763178e-09",
      "1.8797201887842115e-08",
      "8.004481188739851e-09",
      "4.6378100928122246e-09",
      "1.4316246996278948e-08",
      "2.7951127693708394e-09",
      "8.421769260142779e-09",
      "-5.784516211036118e-09",
      "-5.645863225002152e-09",
      "1.648691113070909e-08",
      "1.4225502574132744e-09",
      "5.658099051024858e-10",
      "5.324040236967698e-09",
      "-1.1600096414369497e-09",
      "9.04383493789933e-09"
    ],
    [
      "3.649869082381716e-05",
      "3.6504543357107234e-05",
      "3.650450247252192e-05",
      "3.650029100826669e-05",
      "3.650191010275377e-05",
      "6.149836068089342e-09",
      "-5.356977643976957e-10",
      "3.424504393645695e-10",
      "4.6013752875679624e-09",
      "6.553148213455376e-09",
      "1.679542041914175e-09",
      "4.597179525407401e-09",
      "4.8318445130105434e-09",
      "1.1092141495423532e-09",
      "5.488314252985036e-09",
      "2.4320661266905453e-09",
      "4.302122163613833e-09",
      "-1.834494117430713e-09",
      "-3.2523166801422617e-09",
      "8.569642419439477e-09",
      "3.5298684065472618e-09",
      "1.1427101096358267e-09",
      "5.633929116571735e-09",
      "2.1477323189369244e-09",
      "4.182565691544538e-09"
    ],
    [
      "3.64978675423138e-05",
      "3.650230262029079e-05",
      "3.650513498316101e-05",
      "3.650050393139095e-05",
      "3.6500497802540725e-05",
      "4.756401603934991e-09",
      "-6.944612839163536e-10",
      "-8.259634737685842e-11",
      "3.3319879742283314e-09",
      "5.7104589719388095e-09",
      "6.670944431499132e-10",
      "3.0213831274909605e-09",
      "4.419956456271882e-09",
      "1.8409250656481786e-10",
      "4.600532202253682e-09",
      "2.2428124662777663e-09",
      "3.906934171054071e-09",
      "-1.6154286699816738e-09",
      "-3.1998707889768488e-09",
      "7.89305504354631e-09",
      "3.4824996953851505e-09",
      "9.852196275170191e-10",
      "6.632418545635855e-09",
      "2.7419402014816515e-09",
      "4.070637933594234e-09"
    ],
    [
      "9.696502021024517e-05",
      "0.00038441958796808285",
      "0.0003364386128660491",
      "0.0002748700833418142",
      "0.00039406228303895776",
      "0.00014501339304943083",
      "0.00011207282344118368",
      "8.566622735664415e-05",
      "0.00014081832590993898",
      "0.0002651861294270276",
      "0.00020951954843415608",
      "0.00033976399861163455",
      "5.496498264165403e-05",
      "0.0002087750796669267",
      "0.0002583716051474333",
      "2.924482616395186e-06",
      "-7.464119553982675e-05",
      "8.409494476139494e-05",
      "4.2300072876420825e-05",
      "-0.00018443502924149144",
      "0.00019755936166792145",
      "9.466017806419206e-05",
      "0.0002616775422593583",
      "0.00025228448166537824",
      "-0.00013591072993409374"
    ],
    [
      "3.6501288094552956e-05",
      "3.650364328382193e-05",
      "3.6507896104231516e-05",
      "3.6503303095554744e-05",
      "3.650300128171104e-05",
      "3.910558327718682e-09",
      "-1.3537058818152922e-09",
      "7.895624778357093e-10",
      "1.7547764413643545e-09",
      "5.0896133812158e-09",
      "5.953502528868528e-10",
      "3.10119700849782e-09",
      "2.61959612936677e-09",
      "-1.3948684791965537e-10",
      "3.618394972235078e-09",
      "3.11825615319466e-09",
      "4.912884474339605e-09",
      "-1.8895544132695376e-09",
      "-4.860629039002754e-09",
      "7.641694081518055e-09",
      "3.926282644151781e-09",
      "1.3291770392029906e-09",
      "6.505116453185332e-09",
      "4.116047244701017e-09",
      "3.34987661142741e-09"
    ],
    [
      "0.01805940860234804",
      "0.023048351143079793",
      "0.005604499878873039",
      "0.006049058677728463",
      "0.023132380317261097",
      "-0.009897458701375643",
      "-0.00897877344051591",
      "-0.007646416800975665",
      "-0.006098594753979505",
      "0.0005440236310101825",
      "0.011174752502286249",
      "-0.015877773034280566",
      "0.002068385045021552",
      "0.00783690823853083",
      "-0.005043204897801783",
      "-0.01779829414503281",
      "0.004442108939861956",
      "-0.00706364728377841",
      "0.01946948491987635",
      "-0.01130631254287431",
      "-0.0036720852931668695",
      "-0.01671447901061662",
      "0.005403669531209635",
      "-0.008196339998333713",
      "-0.01065037267740143"
    ],
    [
      "3.6507348231733374e-05",
      "3.650310644007951e-05",
      "3.650484164599628e-05",
      "3.6502440900883935e-05",
      "3.6508555188394874e-05",
      "6.769005270682229e-10",
      "2.5552821927692356e-09",
      "-3.574315391945598e-10",
      "1.698390642067008e-09",
      "1.6531145840126714e-09",
      "2.4081224959594925e-09",
      "1.7358032586306895e-09",
      "2.4915686680158766e-09",
      "-9.551212266922915e-10",
      "2.66241494197025e-09",
      "4.371252294277611e-09",
      "2.213655539899609e-09",
      "-1.6738805801802879e-09",
      "-9.629011282002687e-09",
      "4.231926227785438e-09",
      "1.787820003026974e-09",
      "3.5469731170811146e-09",
      "5.137101486362875e-09",
      "3.7166461505035056e-10",
      "5.945745683804301e-09"
    ],
    [
      "0.0016232155996747225",
      "0.0008411304669919505",
      "0.0016561855355254212",
      "0.0005720040284965182",
      "0.0002466871738924762",
      "-0.0004663268215494281",
      "0.0015101978427243133",
      "0.00018600602245842765",
      "-0.0003826267634409954",
      "-0.0007926987966434875",
      "0.0005309289342957042",
      "-0.00016802954589295737",
      "-0.00012897805476462412",
      "-0.00021760557308349475",
      "-0.00029091502326265085",
      "0.0010291774045509943",
      "-0.0005378205914587227",
      "0.0009028075739312115",
      "-0.00043248787856965974",
      "-0.0008214748748387157",
      "-0.00038599128966098213",
      "0.0003752988364313093",
      "0.0009223381539776257",
      "-0.0005413212924712739",
      "0.00016703566744896516"
    ],
    [
      "3.6502235894116365e-05",
      "3.650105717057749e-05",
      "3.65014750503039e-05",
      "3.650009984922476e-05",
      "3.65051903352454e-05",
      "8.831180149068129e-10",
      "3.4103197797538605e-10",
      "-1.969485370654107e-09",
      "2.5596194942871823e-09",
      "2.5125221205764616e-09",
      "1.6803781134095895e-09",
      "4.777853990175602e-10",
      "2.543842657804699e-09",
      "-1.0679285054359133e-09",
      "4.570701832581601e-09",
      "4.521757117445549e-09",
      "2.374125552549225e-09",
      "-2.146015938940053e-09",
      "-8.024731036463112e-09",
      "3.566433764070539e-09",
      "2.246517387216864e-09",
      "2.9850816692470617e-09",
      "5.613868014853944e-09",
      "2.0048833890587923e-09",
      "6.5572550265198875e-09"
    ],
    [
      "3.651255401769667e-05",
      "3.650876099411959e-05",
      "3.650440831137998e-05",
      "3.650649921173633e-05",
      "3.65176524887023e-05",
      "5.9799883957855165e-09",
      "5.711795231738358e-10",
      "2.550695750463467e-09",
      "1.0587489915409427e-08",
      "1.5694320771180963e-09",
      "4.26087029662865e-09",
      "7.126652821616948e-09",
      "3.82857539992957e-09",
      "-1.3399239753895993e-09",
      "1.1455920775927674e-08",
      "5.53619152264208e-09",
      "1.6691473178037031e-09",
      "-6.958525666161455e-09",
      "-1.3188075912498785e-08",
      "5.424196359638524e-09",
      "-1.3591121761126276e-09",
      "1.590551267710276e-09",
      "7.3733193993478435e-09",
      "1.865137272136097e-09",
      "1.038924591115162e-08"
    ],
    [
      "3.651717594899529e-05",
      "3.652049398195229e-05",
      "3.650482618670384e-05",
      "3.650797077039475e-05",
      "3.651798805812617e-05",
      "1.0830251708199225e-08",
      "-3.339767226075053e-09",
      "4.2549307092514396e-09",
      "1.3540143772187374e-08",
      "2.1240653893935517e-09",
      "3.6337636704543865e-09",
      "8.322655896589512e-09",
      "4.081763042778735e-09",
      "-1.022157621871099e-09",
      "1.289783189853674e-08",
      "1.3283956706863188e-08",
      "2.134787450524831e-09",
      "-8.95354239057226e-09",
      "-1.148571196491458e-08",
      "9.388090877864296e-09",
      "-3.1247283106199925e-09",
      "-1.4810626575032518e-09",
      "7.270911096201927e-09",
      "3.4228662359895976e-09",
      "1.1289782496097933e-08"
    ],
    [
      "3.65035977768017e-05",
      "3.6503986279666166e-05",
      "3.6501218400302314e-05",
      "3.6500504305895064e-05",
      "3.650434983926695e-05",
      "1.9255661890684596e-09",
      "-2.0441958923761563e-09",
      "-3.1326956845198224e-10",
      "3.061763305370756e-09",
      "3.0655674130504817e-09",
      "1.0479550166826913e-09",
      "6.942589968362373e-11",
      "3.5769141892600456e-09",
      "-2.7787197948104464e-10",
      "5.5898362815421825e-09",
      "6.2704590779543976e-09",
      "2.651202494615875e-09",
      "-3.3643678482070237e-09",
      "-7.434757011698516e-09",
      "6.064725777256223e-09",
      "2.3297128649537507e-09",
      "2.5812620122285597e-09",
      "4.722865550269144e-09",
      "3.3019567999722736e-09",
      "5.9531204316135476e-09"
    ],
    [
      "0.0003224495030213798",
      "0.00010256171276004548",
      "4.664514783636899e-05",
      "0.0001734607963556067",
      "8.16342290256045e-05",
      "0.00011881393757715964",
      "4.9369138284950346e-05",
      "0.0001956891125200033",
      "0.00010719783752941302",
      "2.5676457291289443e-05",
      "7.420301362825724e-05",
      "3.550882235166626e-05",
      "3.1586803207156424e-05",
      "1.5690750648669092e-05",
      "7.722683497949261e-05",
      "6.899418610591945e-05",
      "2.1433224318460697e-05",
      "-2.9444443639857558e-05",
      "-3.7539465844302296e-05",
      "-2.983340209645865e-06",
      "-5.94441809251129e-05",
      "-4.145170521864384e-05",
      "-1.974095839133982e-05",
      "-1.4518307392047435e-05",
      "-1.463660769088175e-05"
    ],
    [
      "0.0009004100075387039",
      "0.01444207198907533",
      "0.00359044415749512",
      "0.0006242570432518834",
      "0.005561032377517272",
      "-0.0034768645796112493",
      "0.0007849344751788229",
      "0.00042097769639932845",
      "0.0016602100860936904",
      "-0.002076438211857379",
      "-0.0020915732210493214",
      "-0.0057003613126289385",
      "-0.0006600480640873079",
      "0.004083401711683197",
      "-0.00013598296083541095",
      "0.0005970239392534873",
      "0.0015665724299922807",
      "-0.0005749259112772419",
      "0.001419979554312551",
      "-0.006847248857240649",
      "0.0020229195845040725",
      "-0.006862192176868733",
      "-0.0012857514621563931",
      "-0.00172036530677357",
      "0.0017968241833954887"
    ],
    [
      "0.00174169470557567",
      "0.0036981454496572475",
      "0.0013790783106456229",
      "0.000202459282916028",
      "0.0011474444470089727",
      "-0.002422238782766764",
      "0.0013975970589171322",
      "0.00032716874764323126",
      "3.595548114468459e-05",
      "-0.0021938948629986956",
      "-0.00031381092206672406",
      "0.0004439731128300085",
      "0.00012556395779155985",
      "-0.00043821917898243933",
      "0.000345293484108708",
      "-0.0006135096205107364",
      "0.0005796397651838757",
      "-0.0004193776802787511",
      "-0.0013758548520250908",
      "-0.00032052954531892544",
      "0.0007134470488924983",
      "0.0019673998721967075",
      "-0.00045493850650895766",
      "-0.0011399262256936713",
      "-0.00025508383055072766"
    ],
    [
      "3.65000681860276e-05",
      "3.650495639175952e-05",
      "3.650602497941826e-05",
      "3.650282361918197e-05",
      "3.6505003994612086e-05",
      "3.7355206565917714e-09",
      "-5.035793790163589e-10",
      "3.879184584702019e-10",
      "3.0481493750295906e-09",
      "6.73884795442921e-09",
      "1.788058458845869e-09",
      "5.283938393912137e-09",
      "3.634214884515065e-09",
      "1.8662654481396466e-09",
      "5.3922437798479144e-09",
      "2.6238638701297947e-09",
      "3.5336584116306275e-09",
      "-2.0573034766183253e-09",
      "-4.386533837496041e-09",
      "6.471473984958322e-09",
      "4.179467965681397e-09",
      "3.0317438823069174e-09",
      "6.688921228957512e-09",
      "3.671159670851846e-09",
      "4.410102837741513e-09"
    ],
    [
      "3.65442274990674e-05",
      "3.6574202793844454e-05",
      "3.651996461794102e-05",
      "3.6544206842075004e-05",
      "3.657429559999787e-05",
      "5.4697760567349015e-08",
      "2.0312999672124718e-08",
      "3.9049183133542384e-08",
      "5.664912306554093e-08",
      "2.928107364502055e-08",
      "5.147023629340296e-08",
      "7.157509315965898e-08",
      "2.4458677669572974e-08",
      "2.4450032992562956e-08",
      "5.727402609330487e-08",
      "-1.6483218072573763e-08",
      "7.75457646489301e-09",
      "-1.4803445178132645e-08",
      "-1.706270018546316e-08",
      "2.3725935816412596e-08",
      "7.684825205499698e-09",
      "1.2606711235187911e-08",
      "1.9331159208813753e-10",
      "-6.591679479373194e-09",
      "1.1595911907955135e-08"
    ],
    [
      "3.649779687742427e-05",
      "3.6501670077671174e-05",
      "3.6502662206182424e-05",
      "3.650186499386732e-05",
      "3.6501409454879766e-05",
      "3.660356285213604e-09",
      "-5.092429798795252e-10",
      "1.737689546385984e-10",
      "3.344608548515971e-09",
      "5.490977277205052e-09",
      "2.115224036867055e-09",
      "2.8229223399718474e-09",
      "5.16954660844251e-09",
      "3.266805420394615e-10",
      "6.008208410833707e-09",
      "1.7667587222621327e-09",
      "2.9694229612254766e-09",
      "-2.0290738001828986e-09",
      "-3.5633656951270953e-09",
      "6.339948487718389e-09",
      "4.216351993083373e-09",
      "2.3579279739558997e-09",
      "6.08323278442562e-09",
      "3.1095865614717903e-09",
      "5.062776242417932e-09"
    ],
    [
      "3.649759477295336e-05",
      "3.6499854400738796e-05",
      "3.650237469002571e-05",
      "3.650126612734061e-05",
      "3.6501401545319126e-05",
      "3.437151017938228e-09",
      "-8.293119007316073e-10",
      "-2.1532782697720235e-10",
      "3.4262069357381607e-09",
      "4.707311887475519e-09",
      "1.3194956827416013e-09",
      "2.232381585266084e-09",
      "4.663897154893228e-09",
      "-5.44540481350629e-10",
      "5.623782551015148e-09",
      "1.5642715133998278e-09",
      "2.7823817163130586e-09",
      "-2.337935547958568e-09",
      "-4.043889895716581e-09",
      "5.681822924143415e-09",
      "3.468703983922057e-09",
      "1.384635445782647e-09",
      "6.424556892881194e-09",
      "3.375405884198128e-09",
      "5.237627808121124e-09"
    ],
    [
      "3.6502910752817086e-05",
      "3.650399726190542e-05",
      "3.650713444151758e-05",
      "3.65096274475639e-05",
      "3.651145786008897e-05",
      "5.93839343678485e-09",
      "-3.540371479822441e-10",
      "1.5928029136804877e-09",
      "8.199651463451561e-09",
      "5.853324703719592e-09",
      "3.567837807200817e-09",
      "5.7280487116290335e-09",
      "7.315678192740745e-09",
      "-9.821393364268557e-10",
      "1.1080730015650734e-08",
      "7.793133116168703e-10",
      "2.7189104764918196e-09",
      "-5.569960677370657e-09",
      "-7.596781100163151e-09",
      "7.4832313282034e-09",
      "3.4293868081271088e-09",
      "2.070990186890151e-09",
      "9.748669550065238e-09",
      "4.651609049037519e-09",
      "1.037014040030021e-08"
    ],
    [
      "3.649805853283435e-05",
      "3.649921421890677e-05",
      "3.650248891002342e-05",
      "3.650159082909148e-05",
      "3.650212965361615e-05",
      "2.2609072129023513e-09",
      "-8.527884740060229e-10",
      "-1.0776783854491515e-09",
      "2.655244253918847e-09",
      "3.999494873257736e-09",
      "7.498162047597847e-10",
      "1.3361068501056836e-09",
      "4.119571048050699e-09",
      "-1.0944748512508786e-09",
      "4.697387452914653e-09",
      "2.0669701489070516e-09",
      "2.5887415433358702e-09",
      "-2.35603379949631e-09",
      "-4.824095482058777e-09",
      "5.400739785860755e-09",
      "3.1811100982634878e-09",
      "1.6224843362701523e-09",
      "6.664596477953846e-09",
      "3.053740813457745e-09",
      "6.167008877700813e-09"
    ],
    [
      "3.651372290502211e-05",
      "3.650948060426004e-05",
      "3.652142163447228e-05",
      "3.652025107686915e-05",
      "3.654523535417484e-05",
      "6.7512913266920014e-09",
      "6.263833932527958e-09",
      "6.003634050738811e-09",
      "6.474018990204052e-09",
      "3.888720862434333e-09",
      "4.211197411465538e-09",
      "9.041208349367168e-09",
      "1.1650570011266711e-08",
      "-6.892977864688816e-09",
      "1.6022756606688805e-10",
      "4.6197361114490204e-10",
      "7.875783586591814e-10",
      "-3.4834284304648305e-09",
      "-1.4456598424784619e-08",
      "1.0480917238895915e-08",
      "1.0044625195211217e-09",
      "9.5548739059153e-10",
      "1.3391872105255911e-08",
      "6.425114779355388e-09",
      "1.8110246343213826e-08"
    ],
    [
      "3.651027248390351e-05",
      "3.652413143880037e-05",
      "3.6511655282586354e-05",
      "3.651415737817687e-05",
      "3.6515912961130474e-05",
      "3.1216348034481367e-09",
      "1.781002928502952e-09",
      "5.11003837983666e-09",
      "7.239019870516588e-09",
      "1.6782537068872048e-09",
      "4.987991997833329e-09",
      "8.112268565315789e-09",
      "4.782739913873943e-09",
      "5.830507172960942e-09",
      "8.683085348627228e-09",
      "3.681073607946705e-09",
      "3.0629144114887796e-09",
      "-6.128797746463326e-09",
      "-9.071473633160618e-09",
      "1.2610484470685836e-08",
      "1.026887405887431e-08",
      "6.867382473238442e-09",
      "1.946852819829521e-09",
      "-4.961523116923441e-10",
      "8.144907638238892e-09"
    ],
    [
      "0.0013276181792307275",
      "0.0005962400964692862",
      "0.00523948131983424",
      "0.0005952963625602126",
      "0.0004945018239707747",
      "-0.0008363619966034041",
      "0.0024617750536992393",
      "-0.0006913419580909634",
      "-0.0006977968719741782",
      "-0.0014991208210177408",
      "0.0003896699850412609",
      "0.0004901245666326976",
      "-0.0016280468447838318",
      "-0.0011276123691619207",
      "0.0002501623661582134",
      "0.0001522132599941565",
      "0.0008107386578402901",
      "-0.0004934591598870921",
      "0.0003230957883899888",
      "-0.0008153961667197405",
      "0.00040116300340538584",
      "-0.0001270343520216021",
      "-0.0005067488902995329",
      "0.0010542364797953277",
      "-0.0004397014601694916"
    ],
    [
      "3.6505445227380304e-05",
      "3.6519604260537556e-05",
      "3.651173048059204e-05",
      "3.651114953710873e-05",
      "3.650995418548131e-05",
      "3.745076324894177e-09",
      "-2.554642834614256e-10",
      "2.607283737623126e-09",
      "3.236708063904298e-09",
      "7.2036403243905675e-09",
      "-1.463767038426684e-09",
      "1.1170029724676809e-08",
      "2.894018279244693e-09",
      "1.759892487016423e-09",
      "3.835681937353317e-09",
      "6.0109564419076484e-09",
      "5.319330942924803e-09",
      "-3.93819786384629e-09",
      "-4.403523915013232e-09",
      "9.156108168196212e-09",
      "7.204202418300006e-09",
      "2.435047981850868e-09",
      "8.498261586371662e-09",
      "3.018411682239953e-09",
      "4.15425424996086e-09"
    ],
    [
      "3.650174779130874e-05",
      "3.6505712351900134e-05",
      "3.650957115046162e-05",
      "3.650475270117812e-05",
      "3.650725484926706e-05",
      "6.383114995693487e-09",
      "-8.291328973147983e-10",
      "-1.832241658508551e-11",
      "5.496088247684445e-09",
      "6.214833980964228e-09",
      "8.788559989791685e-10",
      "5.203126516398347e-09",
      "5.09521182927192e-09",
      "-9.970136777103977e-10",
      "6.786038442674015e-09",
      "2.612789101175992e-09",
      "4.921508937729041e-09",
      "-3.1110463644227704e-09",
      "-6.047533009129311e-09",
      "9.1958641627206e-09",
      "3.5822954849549323e-09",
      "4.777522391173713e-10",
      "9.444381847717809e-09",
      "3.835274277321497e-09",
      "6.534703751173433e-09"
    ],
    [
      "3.649891121607136e-05",
      "3.650183441530362e-05",
      "3.6504506839869704e-05",
      "3.65018005926544e-05",
      "3.650298356999556e-05",
      "5.705214289982059e-09",
      "-1.1788262844641605e-09",
      "-8.034716386153434e-10",
      "4.77771544745322e-09",
      "5.7290509266714215e-09",
      "1.377620670252462e-09",
      "3.538329707888808e-09",
      "4.6273023093372895e-09",
      "-1.6231336777630309e-09",
      "6.6018335490478564e-09",
      "1.943149884097497e-09",
      "4.815328877870888e-09",
      "-2.7495805397085692e-09",
      "-4.614554206016588e-09",
      "6.973158942581343e-09",
      "3.2852387183526005e-09",
      "4.2428380391329385e-10",
      "7.559566100424805e-09",
      "3.4595431655473427e-09",
      "6.013763362806988e-09"
    ],
    [
      "3.6500547912757075e-05",
      "3.6504025857226314e-05",
      "3.6503245909677196e-05",
      "3.650210916020425e-05",
      "3.650565818028252e-05",
      "7.327685918280606e-09",
      "-8.200198125826101e-10",
      "4.797604393397556e-10",
      "6.9354873686017844e-09",
      "5.968261288930728e-09",
      "2.905750416471536e-09",
      "5.9866944462001295e-09",
      "4.6540137946061985e-09",
      "-5.06570544394905e-10",
      "8.07545794695048e-09",
      "1.676238796208991e-09",
      "4.60166250991588e-09",
      "-3.6440843283478194e-09",
      "-5.108685280741677e-09",
      "7.1547964570558075e-09",
      "2.5460047166789112e-09",
      "4.817966140453835e-10",
      "6.109322096469542e-09",
      "2.7059506983017113e-09",
      "6.3178610221326014e-09"
    ],
    [
      "3.649985833517288e-05",
      "3.650228546311635e-05",
      "3.650284509317031e-05",
      "3.6501670786400683e-05",
      "3.650490035822989e-05",
      "6.399197140874679e-09",
      "-7.46615418142513e-10",
      "2.7931775182625874e-10",
      "6.294849082530381e-09",
      "5.3242886377685e-09",
      "2.503961157442956e-09",
      "5.2348160205631156e-09",
      "4.346967410216143e-09",
      "-8.342548995330605e-10",
      "7.561789623675526e-09",
      "1.2147458007605995e-09",
      "4.190910647678276e-09",
      "-3.494049421623189e-09",
      "-5.155949048001646e-09",
      "6.444735919333019e-09",
      "2.4053993682579947e-09",
      "4.836923337264272e-10",
      "6.176083884811199e-09",
      "2.761278584273474e-09",
      "6.108134779242883e-09"
    ],
    [
      "3.650053920662115e-05",
      "3.650492345366425e-05",
      "3.6503361331021174e-05",
      "3.650211238033734e-05",
      "3.6505303780956035e-05",
      "7.475311216573299e-09",
      "4.446826768429798e-11",
      "1.1114573838451732e-09",
      "6.727373996810753e-09",
      "6.447885039044234e-09",
      "3.827159277925449e-09",
      "6.66104272001916e-09",
      "4.954678904239368e-09",
      "3.923229083659838e-10",
      "8.08269411026896e-09",
      "1.3901360481173914e-09",
      "4.5922897303683906e-09",
      "-2.9557760852231218e-09",
      "-4.541753039392346e-09",
      "7.274158826104402e-09",
      "2.9357269186085297e-09",
      "1.3493504731215453e-09",
      "5.561254908102272e-09",
      "2.168742014412658e-09",
      "5.712929285570178e-09"
    ]
  ],
  "rational_Q": [
    [
      "0.0003348532756497237",
      "0.0003718463775355544",
      "0.001149870864738499",
      "8.344639454735696e-05",
      "0.00011085431789700973",
      "0.00037184637753554244",
      "0.0001915448502226861",
      "0.0010749741281703856",
      "0.0005737998995307261",
      "0.00026823051948028106",
      "0.0011498708647384906",
      "0.0010749741281703808",
      "0.00011596476069193452",
      "0.00034348651354877295",
      "0.00024549668829923894",
      "8.344639454738211e-05",
      "0.0005737998995307276",
      "0.00034348651354876753",
      "5.848423440079117e-05",
      "0.00016831735759559105",
      "0.00011085431789701944",
      "0.00026823051948028946",
      "0.0002454966882992324",
      "0.00016831735759558508",
      "0.00013814469918940793",
      "-0.00021274215930226407",
      "0.0005068591760493691",
      "-7.081364199527242e-05",
      "9.541870836579697e-05",
      "-0.00021274215930224704",
      "-0.00020283337786649965",
      "-0.0004919146332866663",
      "0.0001794299397950921",
      "7.318593201263882e-05",
      "0.0005068591760493756",
      "-0.0004919146332866597",
      "0.0001217807200104854",
      "-0.0002775255030082968",
      "8.739055678598497e-05",
      "-7.081364199527377e-05",
      "0.000179429939795094",
      "-0.00027752550300829917",
      "5.4573886484290116e-05",
      "4.491748312563131e-05",
      "9.541870836579327e-05",
      "7.318593201262456e-05",
      "8.739055678599336e-05",
      "4.491748312563132e-05",
      "-0.00014377527583476493",
      "-0.00024675941975333104",
      "3.0912283570138154e-05",
      "-6.569657782229235e-05",
      "-2.936627597304555e-05",
      "0.00014927601277091573",
      "0.0005254359901762708",
      "0.00014625015846519198",
      "-0.00015935895180300684",
      "-0.0005045101376352318",
      "0.00019584801454769756",
      "-8.072224210475225e-05",
      "0.00028963518224037617",
      "7.952530126770992e-05",
      "6.96751638103432e-05",
      "-0.00040814614955319396",
      "0.00010892112127522434",
      "-4.280393187024268e-05",
      "3.09490075000338e-05",
      "-5.981018461103375e-05",
      "2.9760556988850045e-05",
      "-0.00021625858261330037",
      "-7.181993361300835e-05",
      "9.614329821426484e-05",
      "-0.00012707439027571558",
      "9.603484365353486e-05",
      "-0.0005045101376352202",
      "-0.00039699337424304806",
      "-0.0008298183391944297",
      "0.0005340730299986176",
      "0.00020546507622708085",
      "0.0009295547462949956",
      "-0.0010645254641473614",
      "0.00013787766539191847",
      "-0.0004219025145223322",
      "0.0003160642454104033",
      "-0.0001091906898111372",
      "0.0001437150283970502",
      "-0.0005524427985426406",
      "0.00013655056923107483",
      "-1.649994528964779e-05",
      "0.00010853190887508792",
      "0.0003279634914801634",
      "0.00011755066191919958",
      "-9.260310782589571e-05",
      "-0.00017225096827859927",
      "-4.761759542207982e-05",
      "6.967516381034761e-05",
      "4.744247679551022e-05",
      "0.00010292562229835443",
      "-7.592921029049019e-05",
      "2.7359045540828494e-05",
      "-0.00010919068981113336",
      "0.0001275928083848454",
      "-2.9853005575673156e-05",
      "6.43422596232568e-05",
      "-6.65326069060982e-05",
      "-1.3244670903997306e-05",
      "-8.356202523822336e-06",
      "6.700716337276801e-05",
      "-1.2362298890235927e-05",
      "-7.696134809462117e-06",
      "7.398740686846426e-07",
      "-5.823455060204119e-05",
      "2.6895814425377807e-05",
      "-1.7196564113487635e-05",
      "3.510587362286592e-05",
      "-5.981018461102783e-05",
      "-4.530309508177848e-05",
      "-0.00012293459582251182",
      "4.392950347414926e-05",
      "-5.6802224497109544e-05",
      "0.00010853190887508328",
      "-0.00010853095933893318",
      "6.467408475648678e-05",
      "-9.158974261089519e-05",
      "2.717146433328373e-05",
      "7.39874068678917e-07",
      "4.5385531522054885e-05",
      "-7.418076579347572e-05",
      "1.0940546101245229e-06",
      "5.3393411314832354e-05",
      "3.139385546123106e-05",
      "-2.5894200235195324e-06",
      "-2.2263821089371916e-05",
      "7.291258019985915e-05",
      "-7.283577437065744e-05",
      "0.0001492760127709146",
      "0.00019584801454770444",
      "-0.000408146149553185",
      "2.9760556988840595e-05",
      "-0.0002467594197533324",
      "0.0005254359901762564",
      "-8.072224210474142e-05",
      "0.00010892112127521734",
      "-0.00021625858261329757",
      "3.091228357013645e-05",
      "0.00014625015846518531",
      "0.00028963518224037275",
      "-4.280393187023921e-05",
      "-7.181993361300206e-05",
      "-6.569657782229164e-05",
      "-0.00015935895180300435",
      "7.952530126770259e-05",
      "3.0949007500040375e-05",
      "9.614329821425843e-05",
      "0.0003708674569616599",
      "-0.00013313056840818816",
      "-9.62793500945063e-05",
      "-0.0003969933742430477",
      "0.0003708674569616576",
      "-6.025568465655553e-05",
      "0.00019381821421571058",
      "-8.174658953000672e-05",
      "4.7442476795520957e-05",
      "-0.00013313056840819106",
      "0.00019381821421570494",
      "-5.143351589250984e-05",
      "1.2211440767538037e-05",
      "-4.530309508177896e-05",
      "-9.627935009450597e-05",
      "-8.174658953001153e-05",
      "1.2211440767538782e-05",
      "7.421889756392133e-05",
      "-6.981601383427364e-05",
      "-0.00029901227032382146",
      "-0.0010645254641473629",
      "0.0007386746385321788",
      "-0.00015284639809565634",
      "0.0005517112079047379",
      "-6.367911687331743e-05",
      "0.00012759280838485493",
      "-0.0005692715085752392",
      "0.00038531745086109996",
      "-0.00012045768445093233",
      "6.52075497311697e-05",
      "-0.00010853095933894192",
      "-0.00014023511117960215",
      "-0.0003195016406008021",
      "-3.1450221080119576e-05",
      "0.00018701963939534634",
      "-7.453933541592806e-05",
      "0.0001437150283970493",
      "-0.0005692715085752263",
      "5.861348073418449e-05",
      "-3.416537964597359e-05",
      "0.00029664143695280477",
      "-8.356202523813853e-06",
      "-0.0003069178710906936",
      "-0.0003063872810794809",
      "4.21387685517521e-05",
      "7.578995043778319e-05",
      "4.538553152204707e-05",
      "0.0002230308980044249",
      "-0.00016249453868081318",
      "-7.730281941073192e-05",
      "-7.118856183709822e-05",
      "0.00032796349148015943",
      "-0.0001402351111796192",
      "-3.14231104613409e-05",
      "-0.00011916957862757528",
      "-3.078204268517895e-05",
      "-5.8234550602051784e-05",
      "0.00022303089800441742",
      "-4.480735306874622e-05",
      "5.2300077895649075e-05",
      "-0.0001199055159321349",
      "-2.5894200235069027e-06",
      "5.706242973625268e-05",
      "0.00019502778921035203",
      "-9.048869449488832e-05",
      "2.8680422705930764e-05",
      "-0.0008298183391944367",
      "0.000137877665391926",
      "-0.000552442798542634",
      "0.00011755066191918689",
      "-0.0001270743902757179",
      "0.0005340730299986246",
      "-0.00042190251452233515",
      "0.00013655056923107383",
      "-9.260310782588888e-05",
      "9.603484365354524e-05",
      "0.0002054650762270659",
      "0.0003160642454104194",
      "-1.6499945289645038e-05",
      "-0.00017225096827860363",
      "-0.000152846398095654",
      "0.0003853174508610957",
      "-0.0003195016406007941",
      "0.00010292562229836138",
      "-6.98160138342746e-05",
      "0.0005517112079047281",
      "-0.00012045768445095237",
      "-3.145022108011454e-05",
      "-0.0001229345958225144",
      "-0.000299012270323814",
      "-6.367911687333326e-05",
      "6.520754973117715e-05",
      "0.00018701963939534087",
      "-0.00010656992020589066",
      "6.257581057494126e-06",
      "-2.9853005575671716e-05",
      "5.8613480734195354e-05",
      "-0.00010656992020588918",
      "3.4175902608528804e-06",
      "7.469196336357132e-05",
      "6.46740847564876e-05",
      "-3.1423110461344784e-05",
      "6.257581057496677e-06",
      "7.469196336357264e-05",
      "-8.969845052715488e-05",
      "-2.385349407464002e-05",
      "6.700716337277445e-05",
      "-0.000306387281079493",
      "0.00021249979162806093",
      "-5.505668595536476e-05",
      "-5.352407921836296e-07",
      "-7.418076579348143e-05",
      "-4.480735306873654e-05",
      "-0.0001520963848917833",
      "-5.7499541611419165e-05",
      "0.0001267170310873067",
      "2.6895814425378526e-05",
      "-0.0001624945386808194",
      "-0.00015209638489177568",
      "3.466312558505324e-05",
      "-1.2241996149749416e-05",
      "-2.2263821089366488e-05",
      "0.00019502778921035198",
      "-9.953019245475158e-05",
      "-7.299321387555438e-05",
      "-1.1423088868038442e-05",
      "-7.592921029049652e-05",
      "6.434225962325001e-05",
      "-1.2362298890238344e-05",
      "-1.7196564113487614e-05",
      "-4.761759542208173e-05",
      "2.7359045540828467e-05",
      "-6.653260690610245e-05",
      "-7.696134809465602e-06",
      "3.5105873622867756e-05",
      "-3.4165379645984845e-05",
      "4.213876855174816e-05",
      "-7.730281941072169e-05",
      "4.39295034741584e-05",
      "-7.453933541594034e-05",
      "0.000296641436952807",
      "7.578995043778298e-05",
      "-7.11885618371077e-05",
      "-5.50566859553592e-05",
      "-5.749954161141518e-05",
      "-9.158974261089648e-05",
      "-0.00011916957862757267",
      "-2.385349407464928e-05",
      "-5.352407921856775e-07",
      "0.00012671703108730372",
      "-2.7538733677539447e-05",
      "1.0940546101255338e-06",
      "5.230007789564827e-05",
      "3.466312558505359e-05",
      "-2.7538733677536326e-05",
      "-6.623173660752824e-06",
      "7.291258019984964e-05",
      "-9.048869449487424e-05",
      "-7.299321387553364e-05",
      "9.539760443786939e-05",
      "-8.042800961208314e-05",
      "-5.6802224497110466e-05",
      "2.7171464333289725e-05",
      "5.339341131483264e-05",
      "-7.283577437065725e-05",
      "-3.0782042685181816e-05",
      "-0.00011990551593214011",
      "2.868042270593389e-05",
      "-1.2241996149745911e-05",
      "-1.1423088868046926e-05",
      "-8.042800961208318e-05",
      "-0.00020449825855823153",
      "-0.00015201537909491055",
      "-2.2213136757141024e-05",
      "4.175480550670787e-05",
      "0.00020449825855823218",
      "1.3658601926140584e-18",
      "-0.00019295756883493616",
      "-0.0003041279056005376",
      "5.46427275610118e-05",
      "0.0001520153790948861",
      "0.00019295756883494275",
      "2.3208038806357562e-18",
      "-0.00011433822743604526",
      "-0.00011721498678605648",
      "2.2213136757129837e-05",
      "0.00030412790560053164",
      "0.00011433822743604382",
      "-1.3185434934999879e-18",
      "-7.365122762388685e-05",
      "-4.1754805506703595e-05",
      "-5.4642727561020094e-05",
      "0.00011721498678605252",
      "7.365122762389493e-05",
      "-2.4795148632743877e-18",
      "0.0005423118662678309",
      "-3.754051279141781e-05",
      "9.379379995747312e-06",
      "-0.00030623139388998206",
      "-0.00016590074614931483",
      "-0.00025111490873759866",
      "0.00036917523395668775",
      "7.436553147709742e-05",
      "0.0003169945123557916",
      "-0.0005375463689713585",
      "4.807262524361666e-05",
      "-0.00011467014758444896",
      "0.0001902029114586327",
      "-5.730293358548907e-05",
      "-8.828175714818562e-05",
      "-0.00028185556108955277",
      "5.9890695377200894e-05",
      "1.6350339744513475e-05",
      "6.005947801184196e-05",
      "0.00017200828593201878",
      "-3.035456717393654e-07",
      "-8.900440738786838e-05",
      "-6.161299906450312e-05",
      "-5.669816160894777e-06",
      "5.1549773871252965e-05",
      "0.00031699451235578597",
      "-0.00011907000859514374",
      "-0.000675333308825284",
      "-0.0005490944337389662",
      "0.00028419779788520043",
      "0.000612759224846277",
      "0.00010716837985716437",
      "4.132663714911713e-05",
      "-0.0003637278893267749",
      "-0.00026580598062449885",
      "-6.518390465928328e-05",
      "0.0007523640138057348",
      "7.152990699371558e-05",
      "4.09599600738585e-05",
      "-0.00014327823959834295",
      "9.792552825547466e-06",
      "-0.00012414886787510696",
      "0.000395876457219524",
      "0.00011048460843015711",
      "-5.1641155247800884e-05",
      "2.1696595744988375e-05",
      "-5.730293358549135e-05",
      "6.954396367035664e-06",
      "5.5231714799902984e-05",
      "6.9402688169384e-05",
      "-6.595846701505383e-05",
      "-6.518390465927572e-05",
      "-3.4649291844270125e-05",
      "3.8124901025845944e-05",
      "1.2764018149546726e-05",
      "3.765726481974113e-06",
      "-1.2362597719930108e-05",
      "-7.136953138160716e-05",
      "-4.089446841082695e-05",
      "-1.4384479842946352e-05",
      "7.589577884474269e-05",
      "4.2876865096687124e-05",
      "-4.301506046211689e-05",
      "-4.8287887994784326e-05",
      "4.097529824637079e-05",
      "-4.101722161616243e-05",
      "6.005947801184041e-05",
      "1.2028851956566666e-05",
      "-3.987961817448292e-06",
      "-6.173511696802903e-05",
      "1.0136215693135574e-05",
      "9.792552825535409e-06",
      "7.210473128750284e-05",
      "-3.859787957024916e-05",
      "6.117412585833474e-06",
      "2.0728479505927063e-05",
      "4.287686509669107e-05",
      "3.275801271986342e-05",
      "6.179177451152485e-05",
      "6.041612177261414e-06",
      "-7.00423729860554e-05",
      "-6.40538141165135e-05",
      "5.828827321995063e-05",
      "-2.5166903697546234e-06",
      "-2.424648604164671e-05",
      "4.2604482570568575e-05",
      "0.0001659007461493137",
      "0.0005375463689713517",
      "8.828175714818722e-05",
      "-0.00017200828593201808",
      "-0.0005423118662678271",
      "0.0002511149087375955",
      "-4.807262524361863e-05",
      "0.00028185556108955195",
      "3.035456717455303e-07",
      "3.754051279142979e-05",
      "-0.0003691752339566878",
      "0.00011467014758444972",
      "-5.9890695377198156e-05",
      "8.900440738786082e-05",
      "-9.37937999576016e-06",
      "-7.436553147708665e-05",
      "-0.00019020291145862886",
      "-1.6350339744518706e-05",
      "6.161299906450692e-05",
      "0.00015191131640077306",
      "0.00025057993028784926",
      "-7.354568426127732e-05",
      "-0.00011907000859514605",
      "-0.00015191131640076853",
      "-2.153912152193368e-18",
      "8.537774820894591e-05",
      "0.00012271815200868118",
      "6.954396367036964e-06",
      "-0.0002505799302878495",
      "-8.537774820894357e-05",
      "6.68722907446259e-19",
      "5.0646952552523434e-05",
      "1.2028851956561741e-05",
      "7.354568426128362e-05",
      "-0.00012271815200867896",
      "-5.064695255252947e-05",
      "2.4983587207657338e-18",
      "0.0007241624473219769",
      "-6.383701907922975e-05",
      "0.00010716837985716618",
      "-0.000724491431696182",
      "5.146524084209166e-05",
      "1.908113109903493e-05",
      "0.00036834988802898186",
      "-3.46492918442716e-05",
      "-0.0004651214335152554",
      "-0.00039047614459664955",
      "5.2638659825618175e-05",
      "9.994168970695623e-05",
      "7.210473128749813e-05",
      "0.00027115495809857174",
      "-0.00020123901688397846",
      "-0.0001453754687778447",
      "-6.450156265723046e-05",
      "0.00025014064732178855",
      "0.0007523640138057223",
      "-0.00046512143351525395",
      "6.647496655282492e-05",
      "-0.0003697877875977076",
      "4.77622665911708e-05",
      "-7.136953138161437e-05",
      "0.00042282407978255825",
      "-0.00022230271873586172",
      "9.227777860584935e-05",
      "-0.00010825487418249305",
      "3.2758012719871604e-05",
      "0.00013708647816199288",
      "0.00024466255359267526",
      "-1.8915316232731174e-05",
      "-8.637966435598192e-05",
      "-0.00012414886787508956",
      "0.0002711549580985617",
      "2.560074022056605e-05",
      "1.2929914936925606e-05",
      "-0.00020917099337337204",
      "-4.301506046211857e-05",
      "0.0001370864781620036",
      "0.00011054245953327519",
      "-4.043527650028335e-05",
      "6.299677914296897e-05",
      "5.82882732199547e-05",
      "-0.0002245207072376391",
      "8.225900072351245e-05",
      "0.00010223820152499795",
      "-2.3660696876024616e-05",
      "0.0006753333088252759",
      "-4.132663714910638e-05",
      "-7.152990699372482e-05",
      "-0.0003958764572195265",
      "5.6698161608946045e-06",
      "0.0005490944337389654",
      "0.00036372788932676717",
      "-4.095996007385843e-05",
      "-0.00011048460843014221",
      "-5.154977387125324e-05",
      "-0.00028419779788520596",
      "0.00026580598062449137",
      "0.0001432782395983593",
      "5.1641155247787284e-05",
      "-5.146524084210151e-05",
      "0.00039047614459665166",
      "0.00020123901688398805",
      "5.523171479991065e-05",
      "-0.0007241624473219764",
      "-1.908113109903122e-05",
      "-5.263865982561539e-05",
      "0.00014537546877782813",
      "-3.987961817455481e-06",
      "6.383701907924734e-05",
      "-0.0003683498880289787",
      "-9.994168970697056e-05",
      "6.450156265724111e-05",
      "-3.662275214311861e-05",
      "8.866440225384622e-06",
      "3.8124901025845876e-05",
      "6.647496655282305e-05",
      "3.6622752143123814e-05",
      "-1.0116439817176836e-18",
      "-2.9312700973976174e-05",
      "-3.8597879570246474e-05",
      "2.560074022056128e-05",
      "-8.866440225387595e-06",
      "2.931270097397894e-05",
      "5.890521161670597e-20",
      "0.0001653491064208451",
      "-4.089446841082793e-05",
      "-0.00022230271873585841",
      "-0.00021732347086355472",
      "2.730609796572539e-05",
      "6.682922091199186e-05",
      "6.179177451152386e-05",
      "0.00011054245953328015",
      "-7.843339666675768e-05",
      "-7.054678441788752e-05",
      "-4.4605473394534074e-05",
      "-4.828788799478569e-05",
      "0.0002446625535926719",
      "-7.843339666676515e-05",
      "5.7433000754494636e-05",
      "-0.00011218813306785222",
      "-2.5166903697521984e-06",
      "8.225900072351214e-05",
      "0.00018094010404695642",
      "-6.754887678002212e-05",
      "2.673406485697963e-06",
      "-6.940268816939003e-05",
      "-1.2764018149548877e-05",
      "1.4384479842949048e-05",
      "-4.09752982463717e-05",
      "-2.1696595744992248e-05",
      "6.595846701505767e-05",
      "-3.765726481975588e-06",
      "-7.589577884474643e-05",
      "4.1017221616163406e-05",
      "0.00036978778759770754",
      "-9.22777786058511e-05",
      "1.891531623273458e-05",
      "-6.173511696803045e-05",
      "-0.0002501406473217884",
      "-4.776226659117756e-05",
      "0.00010825487418249897",
      "8.637966435597761e-05",
      "-2.7306097965722773e-05",
      "7.054678441787912e-05",
      "6.117412585827844e-06",
      "1.292991493693718e-05",
      "-0.00016534910642084522",
      "-6.68292209119999e-05",
      "4.460547339453939e-05",
      "-1.3956009122327286e-05",
      "6.041612177263108e-06",
      "-4.043527650028443e-05",
      "5.743300075449478e-05",
      "1.3956009122329272e-05",
      "-1.1334103945486005e-18",
      "-2.42464860416463e-05",
      "0.0001022382015249919",
      "-6.754887678002347e-05",
      "1.932392263302994e-05",
      "-3.4705146266693575e-05",
      "-1.0136215693141308e-05",
      "-2.072847950592721e-05",
      "7.004237298605838e-05",
      "-4.260448257056556e-05",
      "0.00020917099337337271",
      "-6.299677914296696e-05",
      "2.366069687601874e-05",
      "0.00011218813306785748",
      "-2.6734064857013956e-06",
      "3.470514626669697e-05"
    ],
    [
      "0.00337319033376017",
      "0.0026429738748842907",
      "0.002111957965910426",
      "0.001873274443016587",
      "0.0028015399385187636",
      "0.0026429738743144323",
      "0.0008470049715808691",
      "0.0035297360088507343",
      "0.0028312198800523884",
      "0.002240635730986476",
      "0.0021119579658448314",
      "0.0035297360080679663",
      "0.00354060564782499",
      "0.0015910820811987465",
      "0.0024308547880753087",
      "0.0018732744431047771",
      "0.0028312198802095574",
      "0.0015910820812195339",
      "0.0022452399258637945",
      "0.004192878650411745",
      "0.0028015399382879474",
      "0.0022406357307971705",
      "0.002430854787316668",
      "0.004192878649749132",
      "0.002728527122722144",
      "-0.000146324578275695",
      "0.0007149396291144257",
      "-0.0007161040194821606",
      "0.00015457240288152101",
      "-0.00014632457797337647",
      "-0.0011665616837868908",
      "-0.0022631562968326874",
      "-0.00012074783687525409",
      "-1.1407750134599005e-05",
      "0.0007149396289445847",
      "-0.0022631562964618127",
      "-0.0006949346633124292",
      "0.0005122508162863646",
      "0.00036498539506551867",
      "-0.0007161040190662115",
      "-0.00012074783655918236",
      "0.0005122508163132358",
      "0.0005314585290629466",
      "-0.00010144935561477376",
      "0.00015457240299884955",
      "-1.1407750047694178e-05",
      "0.0003649853943422863",
      "-0.00010144935558715569",
      "-0.0012923042827571356",
      "0.00012362123728556004",
      "0.000246670950795465",
      "0.00018355514838586258",
      "0.0011209084353848815",
      "0.00048992677755359",
      "0.0022202527996507317",
      "-0.0009914495783832126",
      "-0.0005863831734702",
      "-0.0009925452888943373",
      "0.0006769369200026172",
      "-0.0014091257417787647",
      "-0.00027219889150322007",
      "-0.0012699285862776376",
      "0.0006307836639591637",
      "-0.0016651256377594927",
      "0.0007501101579369233",
      "-0.0014600059843075715",
      "-0.0017775959477581962",
      "-0.000616957488046953",
      "0.0009847651147320085",
      "0.0009175360602459235",
      "-0.0012057844746181257",
      "0.0011597670983872178",
      "-0.0007006243158198753",
      "-0.00020862035796728642",
      "-0.0009925452888708232",
      "-0.0007078788646394136",
      "-0.0005256887858770955",
      "8.554822641362187e-05",
      "-0.0005565045943589702",
      "-0.0006937629809228864",
      "-0.0012976742664249686",
      "-0.0001247450863967508",
      "-8.205172746024015e-06",
      "-0.00028977680683795024",
      "0.0004888136322364806",
      "-0.0006474598968956449",
      "0.0005026459203869421",
      "0.0010474958820717657",
      "0.0007032946138141045",
      "-0.0015349066839250374",
      "0.0006124955950844199",
      "0.0008346961167059535",
      "0.0018165818741156334",
      "-0.00048805912924184433",
      "-0.00018164122147903486",
      "0.0006307836637758225",
      "0.00020098094302138704",
      "0.0006305091800690171",
      "0.0003749531693668101",
      "0.0011758219866415736",
      "0.0004888136316374753",
      "0.0006176041819765758",
      "-0.0008827894491112763",
      "0.0006252645638935698",
      "-0.00041590001374844734",
      "-0.0008840965853780636",
      "-0.0013974141538736853",
      "-0.0011458584330645452",
      "-0.0004133112288951264",
      "8.593343122177907e-05",
      "-4.9012602201891913e-05",
      "-0.0014254352124778824",
      "-0.0003380467757485211",
      "0.0004678278154692521",
      "0.0010709736446850862",
      "-0.0006169574877484196",
      "0.0006150488520775485",
      "0.00022561575898543242",
      "0.001593565549809594",
      "-0.0006241858524972966",
      "-0.0015349066842014433",
      "-0.0004807638590693328",
      "-8.185401037167332e-05",
      "-0.0008256531007125913",
      "-0.0012623335332604228",
      "-4.9012602399536494e-05",
      "0.0007866961432312997",
      "-0.0007012180820118346",
      "-0.0013502570809954088",
      "-0.0018083241284488792",
      "0.001965117152699353",
      "-0.00023631263836546303",
      "-0.00015463790795344204",
      "-0.001135654009211582",
      "0.0004646567617229405",
      "0.000489926777575788",
      "0.0006769369201961368",
      "-0.0016651256368628387",
      "0.0009847651145903438",
      "0.00012362123711702139",
      "0.0022202527989891693",
      "-0.0014091257409145055",
      "0.0007501101579518417",
      "0.0009175360602213688",
      "0.00024667095025012137",
      "-0.0009914495782851497",
      "-0.00027219889117129076",
      "-0.0014600059841592455",
      "-0.0012057844754404146",
      "0.00018355514853518324",
      "-0.0005863831730899881",
      "-0.0012699285856933628",
      "-0.0017775959479046249",
      "0.0011597670975859616",
      "0.0012398694474689091",
      "0.00018095424798532543",
      "2.7883916802187645e-05",
      "-0.0007078788645461428",
      "0.0012398694474257885",
      "0.000253220314015861",
      "-0.0002238191467309511",
      "-0.00023545847841864245",
      "0.00020098094261673496",
      "0.00018095424765084424",
      "-0.0002238191469908138",
      "-0.0009939329139065562",
      "-0.0011442007690355153",
      "0.0006150488520608338",
      "2.7883916439547442e-05",
      "-0.000235458478392161",
      "-0.0011442007689019516",
      "0.0005877031329895908",
      "-0.0002255185870229331",
      "-0.0004793126236815607",
      "-0.001297674266219768",
      "0.0017599662028854092",
      "-0.00010539072690995568",
      "-0.0005395010056714497",
      "-0.001401467493985687",
      "0.0006176041818412913",
      "-0.0011267416966000501",
      "0.00043356577941817124",
      "-0.0014844009457168634",
      "-0.001786020271794784",
      "-0.00048076385935314246",
      "0.000975022711762905",
      "0.0009586086919616093",
      "-0.0011782453544169954",
      "0.0013385391102822052",
      "0.0004909268194417244",
      "-0.000647459897034055",
      "-0.0011267416955252647",
      "0.0016701270529150788",
      "0.0001947352254929676",
      "-0.0005804899286287896",
      "-0.001397414153928092",
      "0.0005134914265008332",
      "-0.0008547616577130678",
      "0.00033196753706948157",
      "-0.0008027703774912738",
      "0.0007866961438112242",
      "-0.0007922909716075669",
      "0.000658401410554129",
      "0.0003979832061240225",
      "-0.001006155294742761",
      "0.0006124955948953696",
      "0.0009750227119741776",
      "0.0004329870540185298",
      "0.0017073629965622013",
      "0.0012247977623374205",
      "-0.0014254352129168873",
      "-0.0007922909707135749",
      "-0.001056590055186634",
      "0.00011876248173462565",
      "-0.00036626249554132803",
      "-0.00023631263753340833",
      "-0.0017498102517067087",
      "-0.0005835184991313171",
      "-0.00023133682248301",
      "-0.0004183485215600498",
      "-0.0005256887857108301",
      "-0.00012474508551654564",
      "0.0005026459203543481",
      "0.000834696116970394",
      "-0.0007006243156645756",
      "8.554822695138699e-05",
      "-8.205172174168049e-06",
      "0.0010474958823036248",
      "0.0018165818739822016",
      "-0.00020862035820344143",
      "-0.0005565045937357637",
      "-0.0002897768063900761",
      "0.0007032946133398884",
      "-0.00048805912988829575",
      "-0.00010539072599223128",
      "0.0004335657796415296",
      "0.0009586086917921976",
      "0.000630509179140318",
      "-0.00022551858693606704",
      "-0.0005395010055890198",
      "-0.001484400945448047",
      "-0.0011782453549507822",
      "0.00022561575918172752",
      "-0.00047931262370482755",
      "-0.0014014674932477434",
      "-0.0017860202719399054",
      "0.0013385391094027893",
      "0.000437887604921765",
      "0.0009659546119889725",
      "-0.0008827894495370044",
      "0.0016701270533310416",
      "0.0004378876042058828",
      "0.0011673901138987463",
      "-0.0003950051209342524",
      "-8.185400989992384e-05",
      "0.00043298705287287076",
      "0.0009659546109546343",
      "-0.0003950051214796141",
      "-0.002381461703010326",
      "0.0011412414781119997",
      "-0.0011458584332869524",
      "-0.00085476165694699",
      "-0.000418204356042588",
      "0.0003858284881842718",
      "-0.0003499484558593614",
      "-0.0007012180812647062",
      "-0.001056590055170086",
      "-7.31069942742133e-05",
      "-9.202144080587483e-05",
      "-0.0007834005748114388",
      "-0.0003380467762949443",
      "0.0006584014114770497",
      "-7.310699408369005e-05",
      "0.0006811176113081041",
      "0.0003211446599656755",
      "-0.00015463790732859992",
      "-0.0005835184991462953",
      "-0.0011632964299691578",
      "-0.0003612784271729653",
      "-0.0011070426943745853",
      "0.0003749531689355053",
      "0.0006252645641587632",
      "-0.0004133112284365495",
      "0.00046782781612535884",
      "-0.0001816412220319619",
      "0.0011758219869395677",
      "-0.0004159000132041785",
      "8.593343216203183e-05",
      "0.001070973644705204",
      "0.00019473522513195783",
      "0.00033196753775782505",
      "0.0003979832068437332",
      "0.0015935655494789976",
      "0.0004909268187091667",
      "-0.0005804899289846882",
      "-0.0008027703770987631",
      "-0.0010061552953431676",
      "0.00038582848841948905",
      "-9.202143991892069e-05",
      "-0.0008256531010975497",
      "0.001707362996491286",
      "0.0011412414777633587",
      "-0.000349948455247167",
      "-0.00078340057438261",
      "0.002199795352431362",
      "-0.0013502570808335253",
      "0.00011876248198341902",
      "0.0006811176111915765",
      "0.002199795351938933",
      "-0.0015059047429315478",
      "-0.0011356540097182052",
      "-0.00023133682136997915",
      "-0.00036127842612497594",
      "0.00322952458886054",
      "4.2109047995108965e-05",
      "-0.0006241858530881471",
      "-0.0012623335334368989",
      "-0.001808324128324307",
      "0.00046465676126437053",
      "0.001224797762009821",
      "-0.00036626249459893566",
      "-0.00041834852085788566",
      "0.00032114466054960626",
      "-0.0011070426932413317",
      "4.210904847546111e-05",
      "0.00023478074414857905",
      "-0.0011677267370757774",
      "-0.00015101423470250793",
      "-0.0006064518496198511",
      "-0.00023478074331724255",
      "-1.5590009298927267e-14",
      "0.0005518380416816402",
      "-0.0005926429485142774",
      "-0.0011803222677118255",
      "0.0011677267371918356",
      "-0.0005518380411273233",
      "-3.1478974813294014e-13",
      "-0.0009936994722636093",
      "-0.00033716167540949504",
      "0.0001510142349121198",
      "0.0005926429475830021",
      "0.000993699472595628",
      "-8.878548300169277e-14",
      "0.0004104759212888185",
      "0.0006064518488164307",
      "0.0011803222679128132",
      "0.00033716167554490424",
      "-0.00041047592142407917",
      "1.679747871819903e-13",
      "0.0010236930040475177",
      "-6.366670615357013e-05",
      "0.0001756789135342821",
      "-0.0020529924482987614",
      "-0.0003727304060385732",
      "0.0003682517768281796",
      "0.0009829924305383624",
      "-0.0008447881038354817",
      "-0.00016257997349733506",
      "-0.0017328628350604368",
      "0.0006231267198705961",
      "-0.0006045261965712611",
      "-0.0016263721839908508",
      "-9.573492239463512e-05",
      "-0.00011275452428247033",
      "0.00040580315328381304",
      "0.0011000899125468485",
      "0.0011691411872581487",
      "-0.000991092419584831",
      "0.0006679455255308459",
      "0.0018701841048920397",
      "0.0016645460098654202",
      "-0.00045219397558060825",
      "0.0001404248618227628",
      "-0.0016916333231782254",
      "-0.00016257997368355063",
      "-0.001013237939643931",
      "-0.001667868541322992",
      "-0.0006814904140437008",
      "0.0005116614746538798",
      "0.00194100158871327",
      "-0.0010061985455309245",
      "-5.890556444360658e-05",
      "0.0006175725593710717",
      "0.0009100434446768713",
      "-0.000607181923573548",
      "-4.4489684096395614e-05",
      "0.0002355761036685145",
      "0.0014787115691791647",
      "0.002042608562020633",
      "-0.0007423758990160285",
      "-0.0003464366202217513",
      "1.4765563898316506e-05",
      "0.0011812763926516783",
      "-0.0008659830419777457",
      "0.0015750283823182099",
      "-9.5734923103117e-05",
      "0.00019227075714725519",
      "-0.00029874814415034107",
      "0.00012147802452907082",
      "-0.0006259587665082773",
      "-0.0006071819239027239",
      "-0.00020692995299160063",
      "-0.0011856243461371408",
      "-0.0008363807279362573",
      "-0.0010300223970519595",
      "0.0005541217952788009",
      "0.0005057788048055088",
      "-0.0006768187820552164",
      "-0.0009214141714227974",
      "-5.616098000764166e-05",
      "0.001299750998055819",
      "-0.00038370859714346",
      "-0.000634363411227425",
      "-0.00034234709554771563",
      "0.0011387314423864294",
      "-0.0009910924191706152",
      "-0.0005327301873355492",
      "-0.0006793012096138679",
      "-0.00036909177417149085",
      "-0.0015621308194668263",
      "-0.0007423758988932328",
      "-0.0011429193626422865",
      "7.985667569706215e-06",
      "-0.0008768453424564858",
      "0.00010925009945634974",
      "0.0012997509984867977",
      "0.0005440194669738942",
      "0.00096910685682404",
      "0.0007943976886368376",
      "0.0006565966588669452",
      "-0.0006403364768805832",
      "0.0014175472438721875",
      "0.0001255531853019557",
      "0.0012992268598102134",
      "-0.0004186372636260057",
      "0.0003727304060195215",
      "0.001732862835443955",
      "0.00011275452414482959",
      "-0.0006679455255866369",
      "-0.0010236930039311538",
      "-0.0003682517766023349",
      "-0.0006231267206127582",
      "-0.0004058031534815631",
      "-0.0018701841051345699",
      "6.366670643171407e-05",
      "-0.0009829924312541503",
      "0.000604526196155933",
      "-0.0011000899124084462",
      "-0.0016645460090206358",
      "-0.00017567891395851095",
      "0.0008447881035414574",
      "0.0016263721835546405",
      "-0.001169141185936974",
      "0.0004521939765386378",
      "0.0002532299696804404",
      "0.0004705019516155886",
      "-0.00012065910521961622",
      "-0.0010132379396865798",
      "-0.00025322996977146566",
      "-2.593681971241796e-13",
      "3.6860926295449845e-05",
      "-0.00042327154755120053",
      "0.00019227075729186022",
      "-0.0004705019516441153",
      "-3.686092652966643e-05",
      "-1.0811206498036434e-13",
      "-0.0004699742722098923",
      "-0.0005327301870322852",
      "0.00012065910505328723",
      "0.0004232715472767865",
      "0.0004699742723423676",
      "2.2527071269016295e-13",
      "0.0015441022070587236",
      "9.993297080461982e-05",
      "-0.0010061985456402912",
      "-0.0010609323966725348",
      "0.0004890389486393991",
      "6.958437647999711e-05",
      "-0.0011888507301960403",
      "-0.0002069299525217004",
      "-0.0005646349932525352",
      "-0.0006269447320924335",
      "0.0009539123049036315",
      "0.0008412459474156269",
      "-0.0011429193623284884",
      "-0.00045242232778325856",
      "0.001088640487604423",
      "0.0021414200824054997",
      "-0.00013414637768527214",
      "-0.00030056561205490175",
      "-4.448968478924894e-05",
      "-0.0005646349936521765",
      "-0.0011112996048982535",
      "-0.00032352246046581204",
      "0.0005534435199538099",
      "0.0005057788049510493",
      "0.0001749370068714029",
      "-0.0007103688579230458",
      "0.00023931727538333266",
      "0.0009117481329585141",
      "0.0005440194673075123",
      "-0.0006133056875162732",
      "-0.0016082411213504152",
      "0.001481289991591028",
      "0.0006242458667415522",
      "-0.0003464366208757209",
      "-0.00045242232765415366",
      "-0.0016937373517397327",
      "-0.00015767687361436448",
      "-0.0009281084132782667",
      "-0.0003837085971181173",
      "-0.0006133056879776219",
      "-0.0006596886400228945",
      "-0.0014500099043777519",
      "-0.0013997624172917644",
      "0.001417547243800522",
      "-0.0007039481556299567",
      "-0.00044737197739787304",
      "-0.0010556975441621107",
      "0.0009803579868404339",
      "0.001667868541355552",
      "5.890556514649648e-05",
      "-0.00023557610309992615",
      "-1.4765563607359452e-05",
      "-0.0001404248625133132",
      "0.0006814904137467473",
      "-0.0006175725595598299",
      "-0.0014787115689387927",
      "-0.001181276393050952",
      "0.0016916333229238117",
      "-0.000511661475005057",
      "-0.0009100434444255481",
      "-0.0020426085619168915",
      "0.0008659830414525358",
      "-0.0004890389490266346",
      "0.0006269447317440277",
      "-0.0010886404877985376",
      "-0.0002987481440687518",
      "-0.0015441022070853613",
      "-6.958437706899874e-05",
      "-0.0009539123049807597",
      "-0.0021414200820087186",
      "-0.0006793012091891114",
      "-9.993297122389546e-05",
      "0.001188850729542917",
      "-0.0008412459466261333",
      "0.00013414637837010928",
      "0.0012965005147530081",
      "0.0011033894570078309",
      "-0.0011856243463968406",
      "-0.0011112996046248622",
      "-0.0012965005147104014",
      "-6.697696676642899e-13",
      "-0.000726989529632502",
      "7.985668807500417e-06",
      "-0.0016937373516771569",
      "-0.0011033894570945633",
      "0.0007269895274283592",
      "-4.350582712225529e-14",
      "-0.0008036097033098728",
      "-0.0006768187819198749",
      "-0.0007103688583057718",
      "-0.0005029455747272331",
      "-0.0008909905820239998",
      "-0.0007922428828974759",
      "0.0009691068567108035",
      "-0.0006596886398900209",
      "-0.00011428091740756933",
      "-0.000571219373922554",
      "0.0006540808869080278",
      "-0.0006343634114656788",
      "-0.0016082411217080185",
      "-0.00011428091735723055",
      "-0.0014325808053403555",
      "-0.0019816315622213734",
      "0.00012555318553509305",
      "-0.0004473719772768433",
      "-8.43460272193985e-05",
      "-0.0016924141807297286",
      "0.0006959760880251428",
      "-0.0001214780239528291",
      "0.0008363807278821785",
      "0.0009214141719118102",
      "0.00034234709658115655",
      "-0.0015750283822034696",
      "0.0006259587664043616",
      "0.0010300223968386691",
      "5.616098038313745e-05",
      "-0.0011387314425112772",
      "0.00032352246032512586",
      "-0.0002393172759794909",
      "-0.0014812899925530794",
      "-0.00036909177335125613",
      "0.00030056561164861206",
      "-0.0005534435203054167",
      "-0.0009117481341509852",
      "-0.0006242458669235356",
      "0.0008909905816906808",
      "0.0005712193738568469",
      "-0.0008768453422702062",
      "-0.00015767687365143997",
      "0.000803609703276824",
      "0.0007922428822038477",
      "-0.0006540808866777645",
      "0.0004748615438561686",
      "0.0007943976888773436",
      "-0.0014500099041112905",
      "-0.00143258080488403",
      "-0.0004748615449126674",
      "-5.484441785922238e-13",
      "0.0012992268597759702",
      "-0.0010556975443541381",
      "-0.0016924141803229507",
      "-0.002181391176349073",
      "-0.00026858982827048655",
      "0.0015621308191281335",
      "-0.0001092500996825672",
      "-0.0006565966585889872",
      "0.00041863726414948334",
      "0.0009281084132542099",
      "0.0013997624165570097",
      "-0.0009803579866495106",
      "0.0019816315611837915",
      "-0.0006959760879653755",
      "0.0002685898264283238"
    ]
  ],
  "status": "RIGOROUS ORIENTED-POLYGON INTERVAL EXCLUSION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.03140448025761213823000000 +/- 3e-31]",
      "[0.04108174392613455468544433 +/- 3.05e-28]",
      "[0.06674487473334208672147617 +/- 3.96e-27]",
      "[0.01962823856774485739765568 +/- 2.66e-28]",
      "[0.01890655149294803318007229 +/- 3.85e-27]",
      "[0.01031289494622583379553484 +/- 3.98e-27]",
      "[0.02760969205784494333728423 +/- 2.13e-28]",
      "[0.01705298319954972112328268 +/- 2.05e-27]",
      "[0.004826140654124639676023160 +/- 4.84e-28]",
      "[0.006568365898565527441067286 +/- 1.46e-28]",
      "[0.009799630833547034471181019 +/- 2.52e-28]",
      "[0.003776043964097551913783655 +/- 2.01e-28]",
      "[0.001189889396211512012226117 +/- 3.12e-28]",
      "[0.0004122501647083853618208970 +/- 4.36e-29]",
      "[0.0001068711167491867700642085 +/- 6.93e-30]"
    ],
    [
      "[0.02392262250484503125980000 +/- 3e-31]",
      "[0.03250815190145771121117986 +/- 1.23e-27]",
      "[0.05801957034427415506904743 +/- 1.34e-27]",
      "[0.01302508984528064595891872 +/- 3.63e-27]",
      "[0.009235098725842938109437808 +/- 2.84e-28]",
      "[0.002666226132055479273658704 +/- 3.62e-28]",
      "[0.009278915367856271537726786 +/- 1.80e-28]",
      "[0.005700216052960733701169586 +/- 3.01e-28]",
      "[0.001897454656983727502526433 +/- 1.03e-28]",
      "[0.0003085609169011401358679994 +/- 4.33e-29]",
      "[0.0004077408426515410781281053 +/- 9.80e-30]",
      "[0.0002593101812284048769016167 +/- 1.83e-29]",
      "[0.0001972341194869267734692582 +/- 1.50e-29]",
      "[0.0002798886716958418216149614 +/- 3.48e-29]",
      "[8.137034307973509371575687e-5 +/- 2.36e-30]"
    ]
  ],
  "exact_identity": "R(t)=-PPT(Q(t))-sum T^*(H_j(t) tensor G_j)T; endpoint residuals are positive definite.",
  "scope": "Only the stored closed oriented cell and stated edge interval. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.08217874984256923
}


==> anc/small-orders/order6/polygon_p5_c1_m6_e1_0.635_0.68_certificate.json <==
{
  "kind": "p5",
  "cell": 1,
  "points": [
    [
      "4",
      "0"
    ],
    [
      "1",
      "4"
    ],
    [
      "-3",
      "2"
    ],
    [
      "-3",
      "-2"
    ],
    [
      "1",
      "-4"
    ],
    [
      "2",
      "0"
    ]
  ],
  "polygon": 6,
  "edge": 1,
  "interval": [
    "0.635",
    "0.68"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        3
      ]
    ]
  ],
  "rational_G": [
    [
      "5.3616095720792617e-05",
      "5.361739888117882e-05",
      "5.362458885855278e-05",
      "5.361917408353224e-05",
      "5.362275282652705e-05",
      "7.378438907211105e-09",
      "2.225120224655751e-09",
      "2.8862798496725573e-10",
      "6.9292691772621245e-09",
      "8.255464229555852e-09",
      "2.7348473600141524e-09",
      "5.9249223015632044e-09",
      "5.950064877382406e-09",
      "1.6026309576621459e-09",
      "7.856827360255255e-09",
      "2.5351744504679156e-09",
      "4.2457730891448725e-09",
      "-2.8126469520603477e-09",
      "-5.447439353365733e-09",
      "7.22297700431632e-09",
      "2.5334123683275838e-09",
      "1.978299134390912e-09",
      "9.492941538816088e-09",
      "5.806343459447518e-09",
      "8.813117263698011e-09"
    ],
    [
      "5.361711088366888e-05",
      "5.3622804213764826e-05",
      "5.361990461877429e-05",
      "5.361898705010582e-05",
      "5.3627589241149926e-05",
      "7.873142661198855e-09",
      "1.5798346473491474e-11",
      "1.1650968492400328e-09",
      "8.111260368591672e-09",
      "7.550451957762689e-09",
      "6.285921234628582e-09",
      "9.692698860736676e-09",
      "6.531803126290058e-09",
      "5.722804254110891e-10",
      "1.1683862157895527e-08",
      "3.3838832841199395e-09",
      "3.403007222580869e-09",
      "-3.4291202758912006e-09",
      "-7.4140917195193164e-09",
      "4.861243411796792e-09",
      "3.6475588387755944e-09",
      "2.50873420680287e-09",
      "8.843572699853954e-09",
      "6.872435363181095e-09",
      "8.32043790534934e-09"
    ],
    [
      "5.3616328098873506e-05",
      "5.3621547916079485e-05",
      "5.362144657458654e-05",
      "5.361765843695447e-05",
      "5.362137536250149e-05",
      "6.571052874682845e-09",
      "1.7895759512719004e-10",
      "-5.447327784770865e-10",
      "5.165734504923321e-09",
      "6.636375979910966e-09",
      "3.910816854298894e-09",
      "6.5651560111173245e-09",
      "5.307864958518945e-09",
      "-1.7513074482269382e-09",
      "8.879657582620671e-09",
      "4.2270710944815455e-09",
      "6.005413626810382e-09",
      "-2.5587406684479235e-09",
      "-6.5187289032515824e-09",
      "7.34520711455912e-09",
      "3.414143955610013e-09",
      "2.4642755210055443e-09",
      "9.14100234571999e-09",
      "4.1241969836097406e-09",
      "7.926280952077112e-09"
    ],
    [
      "0.001206782729071674",
      "0.0018559745124978563",
      "0.0003549963883013283",
      "0.0001395189192172636",
      "0.00010160781805764101",
      "0.0001966387836089601",
      "0.000483056509030785",
      "0.00024320522251498466",
      "0.0002161297365774406",
      "-0.0003361444985209402",
      "0.00028889295147239795",
      "0.00015189757290942697",
      "4.3338929301526055e-05",
      "6.331478449680452e-05",
      "6.16787407107705e-05",
      "0.0014282036087486759",
      "-0.0003379193514613812",
      "0.0001997712975003978",
      "9.288116835914562e-05",
      "-0.0006558814932632284",
      "-0.0002671417506606764",
      "-0.000251830536803242",
      "0.0001549606817238821",
      "0.00010224656478567948",
      "-1.784457313167333e-05"
    ],
    [
      "5.361742256622994e-05",
      "5.361997893121947e-05",
      "5.3619354866389355e-05",
      "5.361828018504398e-05",
      "5.3623821639274235e-05",
      "4.895660911527169e-09",
      "-1.3127230249010484e-09",
      "1.3147020970093172e-09",
      "6.725496525058212e-09",
      "5.23885844851087e-09",
      "2.085771420421622e-09",
      "3.8754558926210226e-09",
      "6.524994883810786e-09",
      "1.669187199599996e-09",
      "8.399220261142237e-09",
      "4.4141016894380914e-09",
      "1.8192319347768682e-09",
      "-4.737410857589671e-09",
      "-8.470684533375203e-09",
      "9.326949159447533e-09",
      "3.1040491849811616e-09",
      "2.0766771432835563e-09",
      "7.177351683070655e-09",
      "4.057850991900317e-09",
      "8.292576658648693e-09"
    ],
    [
      "5.361995904054878e-05",
      "5.362604380402659e-05",
      "5.3621674379080845e-05",
      "5.3617431674920295e-05",
      "5.3624760545583326e-05",
      "9.923590111885978e-09",
      "-7.891107753006074e-10",
      "1.1774445908213531e-09",
      "8.876873632041476e-09",
      "6.582631162769555e-09",
      "3.2850418564057465e-09",
      "9.46343913528877e-09",
      "5.252900330007262e-09",
      "-8.915656466184907e-10",
      "9.727919090477398e-09",
      "2.7622735221475257e-09",
      "6.645787620306369e-09",
      "-4.45103679410634e-09",
      "-9.785574135963693e-09",
      "1.1970629804800756e-08",
      "3.954178640999932e-09",
      "1.6290020710849593e-10",
      "7.588336644243556e-09",
      "1.6308652411667375e-09",
      "6.099971090913827e-09"
    ],
    [
      "0.004830147371422608",
      "0.0029919719972326952",
      "0.0020879881609255323",
      "0.005475763448185735",
      "0.00038089685629635493",
      "-0.003377982566646968",
      "0.0015259627120179015",
      "0.005022152039086855",
      "-0.0004260525654602724",
      "-0.002001032177473574",
      "-0.0032726543145172177",
      "-9.732655838147986e-05",
      "0.0011362083880010663",
      "0.0005328062889590344",
      "-0.0006504462391344557",
      "-0.0016199100522348174",
      "0.002718201191736048",
      "-0.0008228045017405934",
      "0.0011754416390711048",
      "-0.0014047892528080547",
      "0.0022851185074717166",
      "-0.0009757827486779628",
      "-0.003120832282808746",
      "0.0006179849765550224",
      "0.0011625128507104629"
    ],
    [
      "5.362566535917315e-05",
      "5.3621937520831794e-05",
      "5.362136583257086e-05",
      "5.361965717246874e-05",
      "5.362402200730793e-05",
      "7.2674579231681264e-09",
      "2.645406314377484e-09",
      "3.4273081222361154e-09",
      "7.840438975197953e-09",
      "5.191669401153966e-09",
      "2.658940000390872e-09",
      "7.261253697216735e-09",
      "5.9675546995257984e-09",
      "-1.5053703938302135e-09",
      "8.676226981554907e-09",
      "2.545170428355016e-09",
      "7.2704004956540164e-09",
      "-4.118092471420432e-09",
      "-1.1578059248696955e-08",
      "1.0583706246543484e-08",
      "2.948133141611298e-09",
      "1.5734990870707906e-09",
      "6.78122484645741e-09",
      "-5.383953485880104e-10",
      "6.971890173533456e-09"
    ],
    [
      "0.003031645488484618",
      "0.0007089707048500432",
      "0.004207749191345742",
      "0.0042714822384695",
      "0.005356710147180354",
      "0.0002521300847530193",
      "0.0034218695744615323",
      "0.0017727082516946183",
      "-0.0012460363703667833",
      "0.0006651018990177115",
      "0.0015661105203971135",
      "-0.0018466449644800754",
      "0.0028753396941530213",
      "-0.0024626738845426517",
      "-0.004630522022607668",
      "-0.0013740560648563827",
      "-0.0008135854494315974",
      "-0.00306892984644991",
      "0.0037735804247052383",
      "0.0015099788332641054",
      "0.0005581049107531753",
      "-0.0002554198521038941",
      "-0.003042020087506077",
      "0.003995602513878215",
      "0.0009622296221531378"
    ],
    [
      "5.365208330432262e-05",
      "5.3627865517263295e-05",
      "5.3631770927263666e-05",
      "5.36198627038103e-05",
      "5.366239486777851e-05",
      "1.0630031735121057e-09",
      "1.3349766055728819e-08",
      "-5.869256733168629e-09",
      "8.362072497144426e-09",
      "-1.731723496675952e-09",
      "4.7639258254355706e-09",
      "1.6491259895680483e-08",
      "1.95932165928856e-09",
      "-1.2680948774550882e-08",
      "1.0370476442113615e-08",
      "-4.7095290672729466e-09",
      "1.6100646254240952e-08",
      "-5.799572657303796e-09",
      "-4.4088138636696325e-08",
      "1.0796589583849488e-08",
      "9.37630349604298e-10",
      "7.849318490412924e-09",
      "9.376313842490314e-09",
      "-1.1645980774302633e-08",
      "1.5204772605138863e-08"
    ],
    [
      "5.361579379797045e-05",
      "5.361964464661218e-05",
      "5.362162349609889e-05",
      "5.3624925401664776e-05",
      "5.362302593405861e-05",
      "6.049910101624622e-09",
      "-2.1317004637944487e-10",
      "2.417974699504338e-09",
      "6.277476387950887e-09",
      "5.215509654902606e-09",
      "3.843787618056486e-09",
      "5.6730295912726945e-09",
      "5.455199791346213e-09",
      "1.315290379969348e-09",
      "6.7532123029617425e-09",
      "2.2564304129080004e-09",
      "2.1384285404876244e-09",
      "-5.531108901302489e-09",
      "-5.4970999112273886e-09",
      "9.857048808513451e-09",
      "-1.0938902781557223e-09",
      "2.927960754074896e-09",
      "8.210569047701423e-09",
      "3.205091567399976e-09",
      "1.1748068296859322e-08"
    ],
    [
      "5.361867220114431e-05",
      "5.36191528234073e-05",
      "5.362315807549665e-05",
      "5.3619800041044904e-05",
      "5.362797163244184e-05",
      "8.302999198997172e-09",
      "-8.572388621950548e-11",
      "1.3277745719600334e-09",
      "8.52538930631827e-09",
      "7.094885241417945e-09",
      "2.2416242813782798e-09",
      "6.918841656056863e-09",
      "4.650976485388654e-09",
      "2.4801932219499077e-09",
      "6.644577556553575e-09",
      "1.84668021792179e-09",
      "3.455497158346013e-09",
      "-3.6163917553244114e-09",
      "-9.802666097507484e-09",
      "9.287262016334943e-09",
      "2.456129585212452e-09",
      "1.8627619346782034e-10",
      "8.153674225831327e-09",
      "4.890375341078647e-09",
      "7.539468638856994e-09"
    ],
    [
      "5.362141568679755e-05",
      "5.3623178389897944e-05",
      "5.362508895011285e-05",
      "5.361971734756075e-05",
      "5.362868669390228e-05",
      "1.138186322287251e-08",
      "1.331761492256999e-09",
      "-5.741691454232377e-10",
      "8.772261678075963e-09",
      "7.649790051341775e-09",
      "2.0181702080270053e-09",
      "9.48925580861044e-09",
      "5.035109799101039e-09",
      "-7.704821892075003e-10",
      "5.586567623546914e-09",
      "1.3937149785573612e-09",
      "8.538470906815316e-09",
      "-3.377425439434398e-09",
      "-1.073941349933204e-08",
      "1.3773239644014466e-08",
      "1.2515870320689642e-09",
      "-6.615697180258836e-10",
      "7.228366612576176e-09",
      "4.001770544484413e-11",
      "1.1033449853866914e-08"
    ],
    [
      "5.362652611113219e-05",
      "5.362156953738124e-05",
      "5.3618371477679266e-05",
      "5.3622361297382456e-05",
      "5.362791374663628e-05",
      "8.330605083845672e-09",
      "9.918478991193027e-10",
      "5.435136318147165e-09",
      "9.836272847676914e-09",
      "6.132243711455161e-09",
      "4.841145063904835e-09",
      "8.14383487882235e-09",
      "6.247515368412657e-09",
      "8.290776048356703e-11",
      "1.0821469745975295e-08",
      "1.7178721868291086e-09",
      "4.803591991580618e-09",
      "-5.75897646375044e-09",
      "-1.2441061746622545e-08",
      "8.425830943223408e-09",
      "3.86496657464922e-09",
      "1.4562549431508485e-09",
      "6.349607402259742e-09",
      "1.815833177036717e-09",
      "7.671689152124609e-09"
    ],
    [
      "0.0003040819623313291",
      "0.00035592733345747265",
      "8.381922892637829e-05",
      "7.484462733416497e-05",
      "0.0004941687034226459",
      "0.00022834001521952193",
      "6.30656004115617e-06",
      "7.17309179866883e-05",
      "0.00015575176307846208",
      "-4.741774906775602e-05",
      "5.738062285216539e-05",
      "0.00032187548233516904",
      "6.338533934040966e-06",
      "-9.767920996662876e-05",
      "2.929944228083077e-05",
      "-0.00015355551433337918",
      "8.673984955646848e-05",
      "1.306886425576296e-05",
      "-0.0002934072831093718",
      "8.294637187656332e-05",
      "5.589957816313969e-05",
      "-0.00017198489094332964",
      "-2.4501073856380394e-05",
      "-6.131725040644002e-05",
      "-9.214825326467423e-05"
    ],
    [
      "5.361723893521254e-05",
      "5.36236997200297e-05",
      "5.363128213076194e-05",
      "5.3622863686203376e-05",
      "5.3620609918377324e-05",
      "6.594198337691906e-09",
      "1.8316141358314164e-09",
      "8.034403186770017e-10",
      "4.125083832593062e-09",
      "6.591120953045126e-09",
      "2.211920768380738e-09",
      "7.776245014876645e-09",
      "2.2819741284439745e-09",
      "-1.258416938001262e-09",
      "6.798980943059826e-09",
      "2.9656537003142905e-09",
      "6.907486083496113e-09",
      "-2.1721575010718707e-09",
      "-5.679567983183757e-09",
      "1.1977297660139082e-08",
      "3.9553300496760205e-09",
      "2.2880421145990464e-09",
      "1.0870352986089776e-08",
      "1.7605173832146505e-09",
      "6.96042813953399e-09"
    ],
    [
      "5.362370169308042e-05",
      "5.3619862278869214e-05",
      "5.361973893403736e-05",
      "5.3625271347997114e-05",
      "5.3626288841812465e-05",
      "3.5011806736046806e-09",
      "1.0760527345813324e-09",
      "7.10413595963538e-09",
      "6.6971054727542125e-09",
      "3.600719508171888e-09",
      "2.9179296002023283e-09",
      "5.357192598574775e-09",
      "6.967012784773146e-09",
      "2.3274791438409323e-09",
      "9.034836663836016e-09",
      "6.400696046611792e-09",
      "4.1259548368082477e-10",
      "-5.129343679874384e-09",
      "-6.778207765138275e-09",
      "8.16820266367419e-09",
      "-5.703543715341113e-10",
      "4.207458010003667e-09",
      "7.472946412451778e-09",
      "1.9995209390673383e-09",
      "1.1960085153910596e-08"
    ],
    [
      "5.361895438584223e-05",
      "5.3621119141398164e-05",
      "5.3623271144596926e-05",
      "5.362139089789099e-05",
      "5.3623830735290553e-05",
      "5.7570995646062595e-09",
      "-3.913615595481651e-11",
      "3.0720115657524468e-09",
      "6.4857305062902795e-09",
      "5.565044661175303e-09",
      "1.3692770312863474e-09",
      "5.256815506753175e-09",
      "7.046966477280538e-09",
      "1.504437241295038e-09",
      "7.502512595686314e-09",
      "4.54986532874621e-09",
      "1.5994253629379426e-09",
      "-3.926197525810781e-09",
      "-7.79786079831261e-09",
      "9.44257618772702e-09",
      "3.190257893987859e-09",
      "5.914762768323154e-10",
      "9.90872755035904e-09",
      "3.99864699010061e-09",
      "7.434867365852136e-09"
    ],
    [
      "0.00010368939110455006",
      "0.0017434272396740723",
      "0.005958531715204423",
      "0.004794697325281488",
      "0.0016796820128782042",
      "5.157445831242682e-05",
      "0.0004971376343674318",
      "-0.0004107530809997235",
      "-5.7975547160639124e-05",
      "0.0017715286222566762",
      "0.001075327065282775",
      "0.001537636865673922",
      "-0.002924921851769703",
      "0.0006536314048823627",
      "0.001937922104968012",
      "0.0002862833723393144",
      "0.00022031461256738244",
      "0.00026207727274723223",
      "0.0002793905117836288",
      "-0.002615304304972624",
      "0.0026182435740792717",
      "0.000619215626855912",
      "0.004409142839632338",
      "0.0030289507683594367",
      "-0.001988407437529121"
    ],
    [
      "5.3618772577487974e-05",
      "5.361883491147127e-05",
      "5.361847555418439e-05",
      "5.362287685210344e-05",
      "5.3619655466777314e-05",
      "3.521437474786613e-09",
      "6.81543849764403e-10",
      "4.507689914975933e-09",
      "4.80791171107498e-09",
      "4.3358339171341645e-09",
      "3.258194911131729e-09",
      "4.858957888169319e-09",
      "5.146087112075964e-09",
      "2.1846631678319853e-10",
      "7.787309607882055e-09",
      "4.706741301482836e-09",
      "1.9805941192178096e-09",
      "-3.5794008459444097e-09",
      "-5.05025492018649e-09",
      "7.097546002933184e-09",
      "1.428442451093552e-09",
      "3.7118102566383613e-09",
      "7.882822768429658e-09",
      "2.210657257987734e-09",
      "9.182443699079336e-09"
    ],
    [
      "0.0028988159097001523",
      "0.01600559173365175",
      "0.00724110265749374",
      "0.011566678193345064",
      "0.012493608373281976",
      "0.0017871724963783285",
      "-0.004134225552302363",
      "0.005717749458811843",
      "-0.0009734717646784532",
      "-0.006780311388320868",
      "0.0030133590969449826",
      "0.012787707607195447",
      "-0.008145136547273816",
      "-0.0023654639862118985",
      "-0.00247872557819467",
      "-0.006495555908181597",
      "0.0018324452997305497",
      "0.0002532453617174558",
      "-0.005869115714001131",
      "-0.008287424230148825",
      "0.013212701023085655",
      "-0.005909054021570858",
      "-0.0040504787440920715",
      "0.009155139158972904",
      "-0.01170802414921478"
    ],
    [
      "5.3617678850126765e-05",
      "5.361751773837318e-05",
      "5.3616873126698e-05",
      "5.3618859187950875e-05",
      "5.3618109530036795e-05",
      "3.410133914298255e-09",
      "4.48225034699781e-10",
      "3.10956303480179e-09",
      "4.311025699734619e-09",
      "5.223709422667723e-09",
      "3.0434657845679906e-09",
      "3.823159814535801e-09",
      "6.210401260991487e-09",
      "8.050788786343728e-10",
      "7.83899848377199e-09",
      "4.061608133514579e-09",
      "2.814242432243784e-09",
      "-3.0516822442133557e-09",
      "-5.803429230816962e-09",
      "6.7804541591052205e-09",
      "2.7268668890811836e-09",
      "3.691984049532257e-09",
      "6.453195162377558e-09",
      "3.1763878757410353e-09",
      "7.049400431389346e-09"
    ],
    [
      "5.362743717892766e-05",
      "5.362020975269876e-05",
      "5.36187185784822e-05",
      "5.362397832302644e-05",
      "5.362682183975707e-05",
      "4.546845399818088e-09",
      "1.276922625154872e-09",
      "6.823513345699592e-09",
      "8.347787031079518e-09",
      "4.3982834112441226e-09",
      "4.282894367922777e-09",
      "5.9416559553205985e-09",
      "6.756912992467593e-09",
      "5.906947936090326e-10",
      "1.133457141425544e-08",
      "3.4547820483643614e-09",
      "2.3904353770062013e-09",
      "-6.563182997324903e-09",
      "-1.1659685317986963e-08",
      "7.934213369686738e-09",
      "2.354026939308953e-09",
      "4.088462466939257e-09",
      "7.0146440084500405e-09",
      "2.273735443440467e-09",
      "8.931103117660652e-09"
    ],
    [
      "0.0018494237435563421",
      "0.0003399579122259838",
      "0.004878566990757542",
      "0.0044812604673251395",
      "0.016610255096314093",
      "0.00032828759170730904",
      "-0.0028179020705133145",
      "0.0027906929459516516",
      "-0.0046640331718106175",
      "-0.0008172101652244621",
      "0.0006535852709321395",
      "0.00015019521530550955",
      "-0.004570470232920289",
      "0.005980166513240443",
      "-0.006612446367663902",
      "0.000637532359019247",
      "-0.0008509193658244338",
      "0.0004040061561144607",
      "0.0028247325046178123",
      "0.0008448314875021683",
      "-0.0009168644623906302",
      "0.002172156043237375",
      "0.0006883863371705989",
      "-0.006642476730388238",
      "0.005438963042504397"
    ],
    [
      "5.363464082325354e-05",
      "5.3625865466628637e-05",
      "5.363106150972463e-05",
      "5.362628005958603e-05",
      "5.362748700353492e-05",
      "-2.5570369420911714e-09",
      "1.0939543254824829e-08",
      "6.765484891777269e-09",
      "-2.3394102275989977e-09",
      "-1.9270325607832213e-09",
      "1.6744336327723666e-09",
      "7.891665001867065e-09",
      "7.687854176702973e-09",
      "-5.798168918708995e-09",
      "1.3956074946978442e-09",
      "6.510962155033643e-09",
      "4.40694986188836e-09",
      "3.853055426901661e-09",
      "-1.296344353527432e-08",
      "7.613596379214541e-09",
      "-1.3514095793291323e-09",
      "7.127302590482657e-09",
      "1.2483877976213892e-08",
      "-4.316033126027678e-09",
      "1.033945875570556e-08"
    ],
    [
      "5.365749090813111e-05",
      "5.365122014676528e-05",
      "5.3686889741008694e-05",
      "5.370887195326131e-05",
      "5.364573830500555e-05",
      "2.391916652221153e-08",
      "4.7845804524574374e-08",
      "-5.1944017689437856e-08",
      "2.3400335825886864e-08",
      "3.4266145634855886e-08",
      "-3.6804061528272664e-08",
      "2.8518878889985763e-08",
      "-6.659583438724725e-08",
      "3.301407899091554e-08",
      "-3.336559247251622e-08",
      "1.51676250679556e-10",
      "-7.697167943934183e-09",
      "3.250387189920125e-09",
      "-2.210767268057182e-08",
      "9.649976274512237e-09",
      "-1.1526035742851345e-08",
      "3.4347616904576738e-09",
      "-4.242311542716483e-09",
      "-9.514248463260685e-09",
      "2.683538654436594e-08"
    ],
    [
      "0.0019417804992324687",
      "0.003081007730932684",
      "0.0023513655063755494",
      "0.0009046044610525108",
      "0.0035834282928323795",
      "0.0006793652425390482",
      "7.768452482671228e-05",
      "-0.00014002774144984294",
      "0.0006771781857961395",
      "-0.0024943556420779943",
      "0.0014152003185571953",
      "-0.00221586416366866",
      "-0.0013575782035781664",
      "0.002354053943890633",
      "-0.0016147556257554924",
      "0.0020006460540390246",
      "-0.00187343801079368",
      "0.001212164204098686",
      "-0.0024594797881816047",
      "-0.0007728208442728029",
      "0.0006769602237861064",
      "-0.0017862026699606243",
      "-0.0001594610281576598",
      "0.0007232349229718685",
      "-0.00032296030630544884"
    ],
    [
      "5.361655607835155e-05",
      "5.362022061849395e-05",
      "5.3620482053562e-05",
      "5.361588823357111e-05",
      "5.361858680421067e-05",
      "6.582017425367564e-09",
      "-4.637014697476287e-10",
      "-7.704103299794677e-10",
      "5.193202906350384e-09",
      "6.412223101204663e-09",
      "1.7802736961376386e-09",
      "4.199926013437191e-09",
      "5.214519808016384e-09",
      "-1.355248478209872e-09",
      "7.306350181785489e-09",
      "4.778370513695793e-09",
      "6.156246292430752e-09",
      "-2.8217736909611785e-09",
      "-6.783636644478422e-09",
      "8.85980199088782e-09",
      "3.807168617106985e-09",
      "9.348174478264858e-10",
      "8.073721734586052e-09",
      "3.202967158198912e-09",
      "6.5868649973905004e-09"
    ],
    [
      "5.362368744067244e-05",
      "5.362702044246554e-05",
      "5.362146326884655e-05",
      "5.362058188634892e-05",
      "5.363349958460444e-05",
      "9.486685054813937e-09",
      "3.706021397538146e-10",
      "9.437289637475469e-10",
      "1.0257568695478644e-08",
      "6.6326282017520326e-09",
      "5.700411093941238e-09",
      "1.3325695038825395e-08",
      "5.476894838919645e-09",
      "-1.950011977221266e-09",
      "1.2832667232966284e-08",
      "-2.635019940025908e-10",
      "7.384658220418687e-09",
      "-6.098025896057251e-09",
      "-1.4521521916426135e-08",
      "1.0652158090052831e-08",
      "3.873077682281489e-09",
      "2.4825690298157046e-09",
      "8.052395742539993e-09",
      "1.4327705131804046e-09",
      "8.973865095369117e-09"
    ],
    [
      "5.36370574009969e-05",
      "5.362467401148329e-05",
      "5.362182445831964e-05",
      "5.3622494702303186e-05",
      "5.362668798080371e-05",
      "4.369480690752733e-09",
      "2.6748390034884964e-09",
      "8.179369774620422e-09",
      "8.862172434046177e-09",
      "4.189211666049315e-09",
      "2.4547407883005683e-09",
      "4.26681546289305e-09",
      "6.627255682420972e-09",
      "9.97156861514448e-10",
      "1.087115678142478e-08",
      "6.8373197661844335e-09",
      "6.517645795988519e-09",
      "-6.803030400812142e-09",
      "-1.527424837899148e-08",
      "1.0426682991152456e-08",
      "3.0774425379451607e-09",
      "3.650227972277485e-09",
      "4.4396653961437944e-09",
      "1.8515796622788336e-10",
      "6.32002264101239e-09"
    ],
    [
      "5.362507640235314e-05",
      "5.3632592422401436e-05",
      "5.362421037551061e-05",
      "5.3620695779583354e-05",
      "5.362600282875703e-05",
      "1.784279819644568e-09",
      "3.443237266207218e-09",
      "6.020511118793253e-10",
      "2.7728813988635288e-09",
      "1.5460616588503353e-09",
      "6.315453030205398e-09",
      "9.399878900859291e-09",
      "4.123137125939974e-09",
      "-4.8677092832424095e-09",
      "9.712736110611066e-09",
      "8.380508330218964e-09",
      "6.321803258723666e-09",
      "-2.482061964099849e-09",
      "-1.0019630971536142e-08",
      "5.168250321296204e-09",
      "3.1241092108219833e-09",
      "7.078139064527478e-09",
      "9.416883318769886e-09",
      "1.7794454060807872e-09",
      "9.012872138917577e-09"
    ],
    [
      "0.00044525454806544363",
      "0.0011198577253578043",
      "0.003936474998641029",
      "0.0020080769834284313",
      "0.004350301941731081",
      "-0.0003110722974746015",
      "0.00042657541663750504",
      "-5.77099928440023e-06",
      "0.0009498792344224757",
      "-0.0020121244590902794",
      "0.001269831404675136",
      "-0.002032131031192475",
      "-0.0025909418220286798",
      "0.0036445459097086625",
      "-0.0019874786239643246",
      "0.0005663989776616244",
      "-0.0011569964982989299",
      "0.0008748447433754662",
      "-0.0008834050034527224",
      "0.00030213653959214695",
      "-0.0006865832772964368",
      "-0.0006720172085474494",
      "0.000935846104054243",
      "0.0018440820451340457",
      "-0.0021089195463538306"
    ],
    [
      "0.014271633244355516",
      "0.0035482305818722282",
      "0.012978207965817355",
      "0.008154112293867878",
      "0.009235698648530499",
      "0.0036990898651631026",
      "0.0056638298562909795",
      "-0.0062584989131401975",
      "0.006002900640255237",
      "0.0028689146017419043",
      "-0.004730607199692531",
      "0.005328065223512524",
      "-0.007739851043230354",
      "0.0014940607593482069",
      "-0.006401922664305373",
      "-0.00012310730530553065",
      "-0.0110112020620582",
      "0.003290365078240009",
      "0.003672171539776115",
      "-0.004746628599017081",
      "0.0022697244051517653",
      "0.0010126314620653584",
      "-0.005127196800690276",
      "0.009011907111785301",
      "-0.005214594607628193"
    ],
    [
      "5.361447611372317e-05",
      "5.3616385295112326e-05",
      "5.362076172298122e-05",
      "5.361630494587256e-05",
      "5.3618610342100625e-05",
      "6.665332412046362e-09",
      "-9.456999264601464e-11",
      "-1.9567315955198908e-11",
      "5.644104616917953e-09",
      "6.558972470865892e-09",
      "2.0974513857635277e-09",
      "4.044104451839305e-09",
      "5.651897618776554e-09",
      "-4.584226001773998e-10",
      "7.205778021372756e-09",
      "3.3257471333378515e-09",
      "4.6241293008762105e-09",
      "-2.5295926260205136e-09",
      "-5.320349313617032e-09",
      "7.309639400852945e-09",
      "2.9567777542781387e-09",
      "6.700641651784779e-10",
      "8.411157063886613e-09",
      "4.74600599493051e-09",
      "7.181974596260224e-09"
    ],
    [
      "5.361791013880935e-05",
      "5.362737645489387e-05",
      "5.3622615072999886e-05",
      "5.361992666662018e-05",
      "5.362816215020658e-05",
      "8.831990886098086e-09",
      "9.469304822088407e-10",
      "1.3962242564872199e-09",
      "8.255157166960946e-09",
      "7.953925990431581e-09",
      "6.76108344168974e-09",
      "1.1850711532969793e-08",
      "6.510082170770802e-09",
      "4.866525611790327e-10",
      "1.192416543840518e-08",
      "5.195351188771743e-09",
      "3.635993464976305e-09",
      "-2.666015015113797e-09",
      "-6.227915375060311e-09",
      "4.7252370214897085e-09",
      "3.2762304395338447e-09",
      "2.530661393225229e-09",
      "1.0449455725289286e-08",
      "7.0985703597842595e-09",
      "8.36383319327057e-09"
    ],
    [
      "5.361775756101932e-05",
      "5.36188634309911e-05",
      "5.362313041145758e-05",
      "5.3618862566348995e-05",
      "5.363060167308287e-05",
      "7.984020247369994e-09",
      "1.4779905579468723e-10",
      "1.19324484349123e-09",
      "8.930836405181504e-09",
      "7.788219588759233e-09",
      "3.0525150443666728e-09",
      "7.797193226984796e-09",
      "5.9441718431002106e-09",
      "3.8887013589169955e-09",
      "7.961771859379626e-09",
      "1.8123861979212612e-09",
      "2.926816405484068e-09",
      "-4.2647645874150565e-09",
      "-8.721295445652205e-09",
      "8.220573119606946e-09",
      "1.8768651917211307e-09",
      "1.664872699413689e-09",
      "7.055751708518849e-09",
      "6.996678797254256e-09",
      "9.20706873567185e-09"
    ],
    [
      "5.3618935295094256e-05",
      "5.362085671212449e-05",
      "5.3627658844133235e-05",
      "5.362031996029616e-05",
      "5.3625087113218924e-05",
      "9.427693395117982e-09",
      "2.435167656375933e-09",
      "-9.661037355403992e-10",
      "7.0401220609482835e-09",
      "8.047321733826334e-09",
      "2.1117787179082124e-09",
      "7.747086194786875e-09",
      "5.107013738088294e-09",
      "-1.7085578761788065e-09",
      "7.088410328635018e-09",
      "1.9671047806399426e-09",
      "7.661709842483796e-09",
      "-2.1919309264618004e-09",
      "-8.47767355156576e-09",
      "1.0423579032479226e-08",
      "2.989189816615392e-09",
      "2.735899325994021e-10",
      "1.0883521908456378e-08",
      "3.155043553840148e-09",
      "9.262895750077426e-09"
    ],
    [
      "0.016817436205022993",
      "0.00033588226494441034",
      "0.00053404352815533",
      "0.0007472654971720105",
      "0.0011150694512080937",
      "-0.002171944474830448",
      "-0.0015062987384739726",
      "-0.002356525694369749",
      "-0.003662926686450485",
      "0.0001779745916220983",
      "0.000287704101563695",
      "0.0004895348584629935",
      "0.0005653613760165846",
      "2.8978644804640386e-05",
      "0.0002073199745879253",
      "0.00011982520294987578",
      "-0.0024051237688961454",
      "-0.002464706969947081",
      "0.0020920719091453706",
      "0.0003223939487171898",
      "0.00033617457772542583",
      "-0.0002448700204801106",
      "-0.0001166238207861844",
      "-0.000713507469889668",
      "-0.000832621836136543"
    ],
    [
      "0.00028498380242534665",
      "0.015249569661322718",
      "0.0018436361828261243",
      "0.0011259842282218197",
      "0.0030793942445620525",
      "-0.000994210341854688",
      "0.0005230069929321485",
      "-0.00042562176554163594",
      "0.0005635978270455462",
      "-0.004680597041988106",
      "0.0014476549438239843",
      "0.000834392732913328",
      "-0.0010116072081143624",
      "0.0007602329330186749",
      "-0.001581074658982211",
      "0.0014590145794280578",
      "-0.00031087513355771535",
      "-8.650216188917312e-05",
      "0.0004720624290055327",
      "-0.002284600636173361",
      "0.003700639635433396",
      "-0.00663632714867942",
      "-0.0009136532955725149",
      "0.002165777403244752",
      "-0.0008626498671306367"
    ],
    [
      "5.361502405603269e-05",
      "5.3617355104013054e-05",
      "5.3620138804639655e-05",
      "5.362028786444285e-05",
      "5.362180464862599e-05",
      "6.157496528427072e-09",
      "-5.0954513857669976e-11",
      "4.0423072029381146e-10",
      "6.841510986621486e-09",
      "5.796615932486108e-09",
      "2.5278288931028303e-09",
      "5.716918305736598e-09",
      "4.8370164565842485e-09",
      "9.788551248830844e-10",
      "6.910815636100753e-09",
      "1.5444675574195849e-09",
      "3.4698369671269627e-09",
      "-5.068762442967753e-09",
      "-6.027052845600324e-09",
      "9.327370557113534e-09",
      "5.642828424981274e-10",
      "2.004846425508992e-09",
      "6.926118646588979e-09",
      "2.808343382363284e-09",
      "1.062537620208734e-08"
    ],
    [
      "5.361588506674729e-05",
      "5.361646319517607e-05",
      "5.3619081885257014e-05",
      "5.3620638713621054e-05",
      "5.3621405510943096e-05",
      "2.9701506302523056e-09",
      "-5.922441884866114e-10",
      "2.099531408142908e-09",
      "5.066608449437146e-09",
      "4.765511295458215e-09",
      "2.2241085212964502e-09",
      "2.8310835369531275e-09",
      "7.281415128622718e-09",
      "1.2495834189431327e-09",
      "8.115146223119125e-09",
      "3.6340481338305055e-09",
      "7.976122696996709e-10",
      "-4.365246731372313e-09",
      "-6.681747075009152e-09",
      "7.775623689200605e-09",
      "2.8672204044497735e-09",
      "3.4370341858564454e-09",
      "8.277273087913819e-09",
      "4.031644244731511e-09",
      "9.287916397477503e-09"
    ],
    [
      "5.3620599472328214e-05",
      "5.3620614200531e-05",
      "5.3620938141472674e-05",
      "5.362019505719356e-05",
      "5.362720826014644e-05",
      "7.350788391493261e-09",
      "-1.9384815731982734e-09",
      "1.4329373327418677e-09",
      "9.053934622633513e-09",
      "5.416138810982762e-09",
      "1.298866192136013e-09",
      "4.489798054852361e-09",
      "6.1171483499031045e-09",
      "4.1312777824014676e-10",
      "9.177895248008755e-09",
      "4.961007409945455e-09",
      "3.171622146572252e-09",
      "-6.1519209894763385e-09",
      "-1.0455418208582675e-08",
      "1.0210936826086192e-08",
      "2.268891339640814e-09",
      "-5.992167763370555e-10",
      "8.191759691467827e-09",
      "4.301897627582566e-09",
      "9.743548487277212e-09"
    ],
    [
      "0.002681495066634879",
      "0.004237336334732035",
      "0.008217336165928046",
      "0.01015288772520074",
      "0.01129903775888229",
      "0.001502527951478141",
      "0.00458403743757472",
      "-0.0028526263791460544",
      "0.004467700873852465",
      "0.0018750133447682752",
      "0.0031940430309024483",
      "-0.0009289641075381132",
      "-0.006058719179137699",
      "0.008574993943924936",
      "-0.009905323754992762",
      "-0.0029557914534217734",
      "0.0006632153396884553",
      "-0.0042897739039827205",
      "0.0030969702933761343",
      "0.005535258354867974",
      "-0.005661319557296104",
      "0.0067959282220961155",
      "-0.006763072387264004",
      "0.004274790478044526",
      "0.003931265143055782"
    ],
    [
      "0.007753671645924218",
      "0.002541195131142974",
      "0.0002935373609062736",
      "0.003640789972877398",
      "0.0007779914135269404",
      "-0.004228201683710988",
      "0.000715154647777952",
      "0.004634889759138009",
      "-0.0013058276417741183",
      "-0.0002231010476823198",
      "-0.0021814965500752286",
      "0.0010058160408067574",
      "0.0008023874511201634",
      "0.00017410065050105464",
      "-0.00015279355419134296",
      "0.0011299087938084023",
      "0.00115578583320578",
      "0.0024777318433481465",
      "0.001967848206779547",
      "-0.0007395884515024056",
      "-0.0020406785017416137",
      "-0.0008889549415264764",
      "-0.00046556775676023126",
      "0.000378770711176001",
      "0.0016047122677065066"
    ],
    [
      "0.0015647184425135996",
      "0.013713158149205209",
      "0.006341211762586529",
      "0.0035401056242963585",
      "0.0044926056512036485",
      "-0.0042626432396035766",
      "0.0022863266107164756",
      "0.00015950376903636613",
      "-0.0017198444193678142",
      "-0.0042991335355127645",
      "-0.0028316680898433193",
      "0.0068657995511548185",
      "-0.002891277292327148",
      "4.7064737402108764e-05",
      "-0.003115806724822408",
      "0.0015718118342899626",
      "0.002067319214228401",
      "-0.002289745357351342",
      "0.0019364268447942653",
      "-0.00820991757475244",
      "0.006293277719980522",
      "-0.003673575726965951",
      "-0.0036826529631593355",
      "0.005282823613599594",
      "-0.002401684270374868"
    ],
    [
      "5.361953679326476e-05",
      "5.3620891802033125e-05",
      "5.3624093110850925e-05",
      "5.3620459764919914e-05",
      "5.362303144633181e-05",
      "7.29309292642809e-09",
      "9.42208658686643e-10",
      "4.5139169726512645e-10",
      "6.034343560750129e-09",
      "5.710281995915051e-09",
      "1.7768924348579454e-09",
      "5.509939036193062e-09",
      "6.550479318308086e-09",
      "-3.4747086058101814e-09",
      "7.309396825222742e-09",
      "3.3553806745674133e-09",
      "6.496387852122329e-09",
      "-2.719892323146429e-09",
      "-9.200242869151903e-09",
      "1.0134166762704034e-08",
      "3.954378262159001e-09",
      "5.433587882233091e-11",
      "1.0434601696528014e-08",
      "2.3611931411675556e-09",
      "8.691688869573929e-09"
    ],
    [
      "5.361385757520574e-05",
      "5.361506538649653e-05",
      "5.3616476786360796e-05",
      "5.3616988004318044e-05",
      "5.3618207172397944e-05",
      "4.8058292917580984e-09",
      "-1.5970573628821139e-09",
      "6.712698136505293e-10",
      "6.137908448897026e-09",
      "5.372519835689679e-09",
      "1.745959511714524e-09",
      "3.157117927732357e-09",
      "5.763965884884969e-09",
      "-1.5240703532112237e-11",
      "8.642320753123404e-09",
      "2.512641805958265e-09",
      "2.825013848469182e-09",
      "-4.875512560443765e-09",
      "-6.080187262201836e-09",
      "7.303401652786938e-09",
      "3.1771843429991434e-09",
      "1.3320189034199493e-09",
      "7.0771997738235265e-09",
      "4.297212977050578e-09",
      "7.373516054787498e-09"
    ],
    [
      "5.361299346413831e-05",
      "5.361457129768047e-05",
      "5.361609329116934e-05",
      "5.361772586833882e-05",
      "5.3619486848389954e-05",
      "4.1834868894024125e-09",
      "-1.0424660955076237e-09",
      "1.189373720160817e-09",
      "6.240032779375506e-09",
      "5.663370769629264e-09",
      "2.9133814859811314e-09",
      "4.056210207862535e-09",
      "6.32705082969402e-09",
      "1.0757481866236133e-09",
      "9.632855596990457e-09",
      "1.4026074802949405e-09",
      "1.600456451847471e-09",
      "-4.881115763329023e-09",
      "-5.895443979415364e-09",
      "6.142945506963593e-09",
      "3.2969783153024246e-09",
      "2.5981500012915306e-09",
      "7.113332250047355e-09",
      "5.0721587844559305e-09",
      "7.634754654521618e-09"
    ],
    [
      "5.361737790881791e-05",
      "5.36202812614407e-05",
      "5.3618605494267925e-05",
      "5.3619237861259995e-05",
      "5.3627205679943495e-05",
      "8.395588297449977e-09",
      "7.210040658988601e-10",
      "2.559733970848582e-09",
      "1.0331230628075073e-08",
      "7.321234918787102e-09",
      "4.8028144438865435e-09",
      "9.83509173675236e-09",
      "6.681277541982521e-09",
      "2.6628111130965945e-09",
      "1.1241627372747611e-08",
      "5.3427664047046e-10",
      "2.9172404658666033e-09",
      "-5.6057110242073715e-09",
      "-8.237073718560232e-09",
      "8.509757520582886e-09",
      "2.249302925803848e-09",
      "1.977519236860999e-09",
      "6.416069296369128e-09",
      "2.866029717130211e-09",
      "8.859863478332648e-09"
    ],
    [
      "5.36155522956516e-05",
      "5.36162586128002e-05",
      "5.3619889787500166e-05",
      "5.36215442061211e-05",
      "5.362127903903207e-05",
      "3.6286290149382464e-09",
      "-2.627545134529572e-10",
      "2.947007060950159e-09",
      "5.9257341050499766e-09",
      "4.3037597472314335e-09",
      "1.6343374201367067e-09",
      "4.179395597701746e-09",
      "6.10443569181454e-09",
      "1.1803036125008558e-09",
      "7.287509987880139e-09",
      "2.8029511792478426e-09",
      "1.2728125935279549e-10",
      "-4.626039219611317e-09",
      "-5.894006041470703e-09",
      "7.777848093619668e-09",
      "1.4814144952117692e-09",
      "2.311042734372232e-09",
      "9.08054189625366e-09",
      "3.637901703775012e-09",
      "9.285483050588343e-09"
    ],
    [
      "0.01076249963312516",
      "0.013799152323193039",
      "0.03581990317399205",
      "0.024354991196406644",
      "0.01628987624122621",
      "-0.001937131182214961",
      "-0.018030430064170815",
      "0.006040062731255473",
      "-0.0021997640705525203",
      "-0.005249925000663413",
      "-0.017822372069375394",
      "-0.014142828644602262",
      "0.00046073976565014506",
      "0.012943092474374415",
      "0.016919917051499936",
      "-0.01197685003444916",
      "0.007610251740708329",
      "0.014958479499866926",
      "0.013001234177038135",
      "-0.021542142593110745",
      "0.004049401128361646",
      "-0.004812003853661081",
      "-0.029478033686325705",
      "-0.020326966142791742",
      "0.010405700348175593"
    ],
    [
      "0.004350015953667294",
      "0.012055757688989605",
      "0.016031802693407114",
      "0.023570715223043298",
      "0.002209224402968438",
      "0.006828866397449439",
      "-0.002791876038852759",
      "-0.007509334548367578",
      "-0.0004462489570395069",
      "-0.00040546136293121397",
      "-0.015389564842143202",
      "-0.00226528407521602",
      "-0.007252461721133094",
      "-0.005175820527122889",
      "0.005461764887755402",
      "-0.0022207292129586415",
      "-0.007800837575380872",
      "0.006681900237634044",
      "0.0030102853897808245",
      "-0.013842229066895325",
      "0.006739122409102438",
      "0.004554136153431169",
      "-0.017976691101352582",
      "-0.0027664545103303004",
      "-0.0045675023914906335"
    ],
    [
      "5.362224997921675e-05",
      "5.3624499380064495e-05",
      "5.3621250271112544e-05",
      "5.361901468287584e-05",
      "5.363049303504078e-05",
      "3.2745473637642296e-09",
      "3.632268881730084e-09",
      "2.728234107628448e-10",
      "5.9222266307029586e-09",
      "4.560271210312028e-09",
      "5.393389751871604e-09",
      "1.0393656282720907e-08",
      "3.973372178827757e-09",
      "1.3185498914495088e-09",
      "8.709339645108739e-09",
      "2.259067756380299e-09",
      "2.7438216778061563e-09",
      "-2.933951295339496e-09",
      "-1.213058402447806e-08",
      "6.786277904983544e-09",
      "2.200154012483112e-09",
      "6.463541741147866e-09",
      "7.302852517489004e-09",
      "7.128549888381477e-10",
      "9.040393757588369e-09"
    ],
    [
      "5.3614497925291295e-05",
      "5.361520408757331e-05",
      "5.3614819435572936e-05",
      "5.361658985599002e-05",
      "5.362099867912117e-05",
      "3.494072773659278e-09",
      "-7.851962091287333e-10",
      "5.026269938398482e-10",
      "5.8256539499691595e-09",
      "5.2050589283319376e-09",
      "3.759260175537018e-09",
      "4.109200508035987e-09",
      "5.743147225696617e-09",
      "6.483831901207224e-10",
      "9.838930143603946e-09",
      "1.6051940927102037e-09",
      "2.2584007367175058e-09",
      "-4.819995660039402e-09",
      "-7.577919831397583e-09",
      "5.598543941080602e-09",
      "3.4713401268325696e-09",
      "3.6710315610996744e-09",
      "5.965324919733654e-09",
      "4.400895702681147e-09",
      "7.67266900324229e-09"
    ],
    [
      "5.361526493844005e-05",
      "5.361769356603528e-05",
      "5.3617494904094064e-05",
      "5.361655617971462e-05",
      "5.36203785349313e-05",
      "6.540007506955633e-09",
      "-7.926349426363421e-10",
      "-1.39770767077918e-11",
      "6.822250704949203e-09",
      "6.3430058124265105e-09",
      "2.8933243691702596e-09",
      "5.050699350959008e-09",
      "5.6945578035030706e-09",
      "-6.661598831762922e-10",
      "9.045965841355672e-09",
      "2.418425787884566e-09",
      "4.722293525576946e-09",
      "-4.206004627769707e-09",
      "-7.163625639677093e-09",
      "7.820038500343049e-09",
      "3.7072986981136293e-09",
      "1.272535539591541e-09",
      "7.0959147035148505e-09",
      "3.453030174745592e-09",
      "7.414668029845519e-09"
    ],
    [
      "5.3614337236275227e-05",
      "5.36149590581005e-05",
      "5.361565179332931e-05",
      "5.3617068454485426e-05",
      "5.36211582591757e-05",
      "4.290148822830492e-09",
      "-1.7602413305993807e-09",
      "2.4883942649180055e-10",
      "6.385637014497196e-09",
      "5.352848857198356e-09",
      "2.866422435100577e-09",
      "3.6064396640232274e-09",
      "6.030301752887181e-09",
      "1.1374084374979536e-10",
      "9.981266368650617e-09",
      "2.0786468500179456e-09",
      "2.403370828268759e-09",
      "-5.324113993609713e-09",
      "-7.525482665587481e-09",
      "6.1037077736808805e-09",
      "3.289719173910177e-09",
      "2.340550282690495e-09",
      "6.828295632201084e-09",
      "5.440998851223604e-09",
      "8.201032113973622e-09"
    ],
    [
      "5.361944427594059e-05",
      "5.361781029161435e-05",
      "5.361734708209969e-05",
      "5.3619151413962277e-05",
      "5.3623486486938595e-05",
      "4.082155276278491e-09",
      "-7.273427696869381e-10",
      "1.8174292720566254e-09",
      "6.2036965721799305e-09",
      "5.233497762255316e-09",
      "3.1177569664229134e-09",
      "3.7898499486731755e-09",
      "6.380052563889937e-09",
      "7.223270230345728e-10",
      "9.459696739887122e-09",
      "3.643757019348626e-09",
      "2.7433486777427246e-09",
      "-5.198956691459918e-09",
      "-9.310902486819688e-09",
      "7.648835874777326e-09",
      "2.9429826238047676e-09",
      "3.3017185730944654e-09",
      "6.486676947154192e-09",
      "3.8273376161373816e-09",
      "8.796131890228736e-09"
    ],
    [
      "5.362611788630925e-05",
      "5.362647900781127e-05",
      "5.362174925632678e-05",
      "5.362086307450522e-05",
      "5.3628035513375595e-05",
      "-1.0442381021557066e-09",
      "2.8540713957998584e-09",
      "3.745219161335097e-09",
      "4.6980860520333665e-09",
      "2.464850164906386e-09",
      "3.284502018254745e-09",
      "6.3891644795192286e-09",
      "6.590866411287751e-09",
      "2.8325883767614715e-09",
      "9.934997844846294e-09",
      "5.298874874084195e-09",
      "1.848579678163351e-10",
      "-4.759676373136445e-09",
      "-1.3122292057120885e-08",
      "9.962256543412021e-09",
      "2.236288332091301e-09",
      "9.124211937392133e-09",
      "7.457904976768319e-09",
      "5.040718103476339e-10",
      "7.998678649442605e-09"
    ],
    [
      "0.025931583922626903",
      "0.017069669107276905",
      "0.030894905100645225",
      "0.05166759708191931",
      "0.014602354918277601",
      "0.0054154820924313075",
      "-0.019740369400192092",
      "-0.02669908763187787",
      "4.168472716345785e-06",
      "0.0007170268112341984",
      "-0.011545282011925138",
      "-0.005625627073749147",
      "0.005370296092852743",
      "-0.009379489191991778",
      "0.0004118157087328758",
      "-0.018890620959273324",
      "-0.012340279609422636",
      "0.011331285622550412",
      "0.011683642194846779",
      "-0.018612160998198887",
      "-0.011719635756041617",
      "-0.00020008760803442822",
      "-0.030881074360063133",
      "-0.0005610559032919911",
      "-0.024423709323765894"
    ],
    [
      "5.365625827220629e-05",
      "5.372453648409345e-05",
      "5.365703859548938e-05",
      "5.363537206417016e-05",
      "5.3704631362909334e-05",
      "6.361404816924894e-08",
      "2.1638575769772527e-08",
      "1.0073606673105352e-08",
      "5.179746127462638e-08",
      "3.026810897977729e-08",
      "2.300268168639975e-08",
      "9.445681554018601e-08",
      "6.047683238239398e-09",
      "1.1101186033805695e-08",
      "2.3821651427821563e-08",
      "-9.112722268843451e-09",
      "2.393474197541513e-08",
      "2.3002962872482437e-09",
      "-3.1650631255178285e-08",
      "3.5022972602398576e-08",
      "2.187147538488386e-08",
      "-1.7272761651592153e-08",
      "1.5757740917682527e-08",
      "-2.3079850920453585e-08",
      "-9.029700629620404e-09"
    ],
    [
      "5.361206777276261e-05",
      "5.3613595104167e-05",
      "5.3618481201197535e-05",
      "5.36149383690362e-05",
      "5.361387475339013e-05",
      "3.4265064683171645e-09",
      "1.2371504467779016e-10",
      "-6.590552441329095e-10",
      "2.3583081875961915e-09",
      "4.550619115563007e-09",
      "7.131686589923807e-10",
      "2.1162520967146395e-09",
      "3.953605273843846e-09",
      "-1.986660812196494e-09",
      "5.048374374669048e-09",
      "2.4439514747752402e-09",
      "4.349825583219397e-09",
      "-1.6940676735002053e-09",
      "-4.673566919848049e-09",
      "6.305570077276697e-09",
      "3.3053631567653994e-09",
      "1.2092689946862532e-09",
      "8.01153411375461e-09",
      "3.093184885429735e-09",
      "5.4443543828511805e-09"
    ],
    [
      "5.362676630699186e-05",
      "5.363496080650059e-05",
      "5.362898272209612e-05",
      "5.362267181885422e-05",
      "5.363725310304199e-05",
      "1.8387918150713677e-08",
      "4.727993601736753e-09",
      "1.646869788596639e-09",
      "1.5946570671943967e-08",
      "1.1771094169075436e-08",
      "8.27367144655195e-09",
      "2.0230391101204428e-08",
      "6.619998533328629e-09",
      "-9.760965276844373e-10",
      "1.514807157026137e-08",
      "-1.6279839309510558e-09",
      "1.269200553826605e-08",
      "-5.355685448565126e-09",
      "-1.410248887029641e-08",
      "1.619386944839438e-08",
      "4.644229767097679e-09",
      "2.8601242831551027e-10",
      "9.282750428501786e-09",
      "-3.070196442698361e-09",
      "9.340148789189799e-09"
    ],
    [
      "5.3624303704743226e-05",
      "5.362519427512898e-05",
      "5.3620502675951724e-05",
      "5.3624193076543306e-05",
      "5.363936970461362e-05",
      "8.112104208138918e-09",
      "1.8953971383213027e-09",
      "1.0256174112789962e-09",
      "1.2972800455446981e-08",
      "8.186479215482528e-09",
      "8.953776276752986e-09",
      "1.4123895788124793e-08",
      "6.649821797161159e-09",
      "1.207480777316193e-09",
      "1.792951472245716e-08",
      "-2.2103453010721903e-09",
      "5.332906736079914e-09",
      "-9.135064830074038e-09",
      "-1.626335111238596e-08",
      "9.142209858916838e-09",
      "4.307628939997744e-09",
      "6.339066021513543e-09",
      "7.403806704276937e-09",
      "1.96049679917603e-09",
      "1.2473790420814277e-08"
    ],
    [
      "5.3617594240235515e-05",
      "5.3636787641751455e-05",
      "5.3625045755010114e-05",
      "5.36222464573095e-05",
      "5.36254722468542e-05",
      "9.728142114463447e-09",
      "9.426645460835638e-10",
      "9.841620021981593e-10",
      "6.368251211523071e-09",
      "1.0891636219725504e-08",
      "7.360471813713606e-09",
      "1.5519811711481704e-08",
      "4.716675695970198e-09",
      "6.072334667976557e-10",
      "1.1098230745561117e-08",
      "4.106907313856162e-09",
      "7.100318671599989e-09",
      "-9.873530353455389e-10",
      "-5.823148474761537e-09",
      "7.362948019874561e-09",
      "1.1074914578993961e-08",
      "3.829737588596615e-09",
      "1.1049089971401073e-08",
      "4.533242925435645e-09",
      "2.5344893211976048e-09"
    ],
    [
      "9.063435684112632e-05",
      "0.00011442782398263689",
      "0.00023089688770132108",
      "0.0001067231358935321",
      "5.880300917145841e-05",
      "-2.5361826888710424e-05",
      "7.915978447118292e-05",
      "-3.935237766339009e-05",
      "-4.5334477526966e-06",
      "-3.561295934766109e-05",
      "4.855322150154192e-06",
      "1.729008675849033e-05",
      "-9.364115540955346e-05",
      "-3.6195217553916846e-06",
      "-2.3937000743971828e-06",
      "4.009829489363123e-05",
      "1.7201193661004652e-05",
      "-2.0416421629689647e-05",
      "1.3084339760361244e-05",
      "-9.751406567034984e-05",
      "5.661736022487071e-05",
      "-4.055257414483732e-06",
      "-2.536344676395682e-05",
      "3.0101130869548927e-05",
      "-1.6411062040488004e-05"
    ],
    [
      "5.36171734575147e-05",
      "5.3619750785082036e-05",
      "5.362072104968837e-05",
      "5.361908220232045e-05",
      "5.362026314945322e-05",
      "3.48308103861044e-09",
      "-1.501642501176032e-09",
      "2.4269988346128185e-09",
      "2.7965002546324613e-09",
      "3.434671556474497e-09",
      "1.4654606049994186e-09",
      "2.2154814564935596e-09",
      "4.5961472959559e-09",
      "6.905540357781718e-10",
      "4.16604414383552e-09",
      "6.084172273092699e-09",
      "2.7545623984651767e-09",
      "-2.9656698025135236e-09",
      "-5.142278061847161e-09",
      "7.165817939010943e-09",
      "7.853079743940819e-10",
      "2.0761951633237187e-09",
      "6.896990652835362e-09",
      "5.233894915656641e-09",
      "7.439948765619829e-09"
    ],
    [
      "0.0002608344526982778",
      "0.0005870677139223669",
      "0.00011868200013361133",
      "0.00018920721659601702",
      "0.0006283053548454908",
      "0.00031832406256651874",
      "0.00011283715307782237",
      "0.00015112897311858045",
      "0.00033816779744721937",
      "0.00016066972584668238",
      "0.0002657421753582235",
      "0.0005513323128549606",
      "7.272807006012403e-05",
      "0.00017506237331913136",
      "0.00027070062711012063",
      "-9.59755625674563e-05",
      "2.7370011980876354e-05",
      "-7.250154438512119e-05",
      "-6.87777637194776e-05",
      "9.431106644343207e-05",
      "-4.136428020866529e-05",
      "5.099426494795634e-05",
      "-5.942747110840195e-05",
      "-8.21001770768352e-05",
      "6.816497936603554e-05"
    ],
    [
      "5.361295002994481e-05",
      "5.361551810484534e-05",
      "5.3618640820013766e-05",
      "5.361551178755085e-05",
      "5.361702569896725e-05",
      "5.29979645920024e-09",
      "-1.907570181365613e-09",
      "-4.151506262005981e-10",
      "4.29438489165754e-09",
      "5.7312818748202895e-09",
      "1.344893524534205e-09",
      "2.7654927647391936e-09",
      "5.260129401257225e-09",
      "-7.071915676405744e-10",
      "6.4476673382939574e-09",
      "3.4913421396662203e-09",
      "4.303385666966685e-09",
      "-2.8548960964740567e-09",
      "-4.9730571163112184e-09",
      "7.6092218845752e-09",
      "2.9583526276105947e-09",
      "9.94490717482282e-10",
      "7.462796133718418e-09",
      "4.961392560158641e-09",
      "6.991560713620655e-09"
    ],
    [
      "5.361426909433591e-05",
      "5.361796992278208e-05",
      "5.3620539595093615e-05",
      "5.361541438357144e-05",
      "5.361767109820324e-05",
      "7.402936729345935e-09",
      "-1.6356300671509124e-09",
      "-2.8800724481466827e-10",
      "5.3543926276966975e-09",
      "6.5675343410898595e-09",
      "1.4347871996500713e-09",
      "4.051789229902234e-09",
      "5.500114648842479e-09",
      "-1.158445583972336e-09",
      "6.633302257782048e-09",
      "3.7083031626622507e-09",
      "5.783463984799377e-09",
      "-2.5630322267066943e-09",
      "-5.402212445046234e-09",
      "9.239943172656988e-09",
      "3.3864230343063048e-09",
      "-7.051611083511194e-11",
      "7.910530631947576e-09",
      "4.22109826479661e-09",
      "6.47091149570494e-09"
    ],
    [
      "5.361450107569368e-05",
      "5.361684631100375e-05",
      "5.361769978095511e-05",
      "5.361677921222871e-05",
      "5.362150327188948e-05",
      "6.970982462163578e-09",
      "-1.3551254064897824e-09",
      "5.967455290591928e-10",
      "7.858292522658943e-09",
      "5.9694593490240844e-09",
      "2.5048757812122464e-09",
      "5.760577109853662e-09",
      "5.7134840972795255e-09",
      "5.151191846481985e-12",
      "9.463511285134075e-09",
      "1.9812571618941534e-09",
      "3.544216357931677e-09",
      "-5.0376830580697764e-09",
      "-6.709380105391556e-09",
      "7.608606638590453e-09",
      "2.290995475283254e-09",
      "5.451176445694995e-10",
      "7.2766891406302115e-09",
      "4.480762544054994e-09",
      "8.04358401601549e-09"
    ],
    [
      "5.361694989401818e-05",
      "5.362092858035966e-05",
      "5.3621527597604684e-05",
      "5.3617215172301335e-05",
      "5.362138644750318e-05",
      "9.21969120280347e-09",
      "-7.347473379802725e-10",
      "5.91705747644376e-10",
      "7.409222646593731e-09",
      "7.0684130367444614e-09",
      "2.6762777739110224e-09",
      "6.712678801774566e-09",
      "5.651363345913577e-09",
      "-1.1000029962847582e-09",
      "8.468542640420162e-09",
      "3.6887281398666795e-09",
      "6.214039795415123e-09",
      "-3.3113750537251416e-09",
      "-6.679391854460696e-09",
      "9.280353144228495e-09",
      "2.8990122703076374e-09",
      "-2.9817864123842244e-10",
      "8.470421365674959e-09",
      "4.005858558269373e-09",
      "7.239246901640586e-09"
    ],
    [
      "0.015440413236882684",
      "0.00949452595387567",
      "0.012389012238381337",
      "0.02144119708515733",
      "0.00023131643527362944",
      "-0.00762172479490066",
      "0.0074044181056551975",
      "-0.01672421315464565",
      "0.0016183145595334307",
      "0.003382051303420766",
      "0.012548537628223319",
      "-0.0010074195232153483",
      "-0.002741830398739283",
      "0.0005226777690336923",
      "-0.0019138914585694034",
      "-0.009336705010279774",
      "-0.011617925213733426",
      "-0.007027517801116432",
      "0.0003391619855167394",
      "0.01024788708335128",
      "-0.006667243508086701",
      "0.0008139929690572661",
      "-0.016009557931922002",
      "0.0013851384675740233",
      "0.0003704865605181935"
    ],
    [
      "0.010218836351693282",
      "0.0005328582530302838",
      "0.0049454729626911",
      "0.0018594432089059647",
      "0.010820325551104876",
      "-0.0006912544544258331",
      "-0.006853710698532797",
      "0.003430370895455591",
      "-0.006127363799763839",
      "0.00012391322417342677",
      "0.00029604332445304376",
      "-0.0013318269667679274",
      "-0.0027318688691355722",
      "0.005515415718730928",
      "-0.004208978453520247",
      "-0.002096111659151943",
      "0.0016593245432729516",
      "-0.002566927245306666",
      "0.008479441029494737",
      "-0.0015260966655115593",
      "0.0008819175561175806",
      "-0.0018401108823666993",
      "0.001170753201378683",
      "-0.00471690726574127",
      "0.0013142143497081797"
    ],
    [
      "5.362211590045148e-05",
      "5.362335511783255e-05",
      "5.36216698423219e-05",
      "5.361848252425753e-05",
      "5.362522018839105e-05",
      "1.1089421837148736e-08",
      "-6.727059675829088e-10",
      "2.8215930583134444e-09",
      "9.07222053770335e-09",
      "6.628261797045078e-09",
      "3.514280248605539e-09",
      "8.118371675440006e-09",
      "5.125191903521833e-09",
      "-5.38200247723996e-11",
      "7.86184629411213e-09",
      "4.433255115430771e-09",
      "6.471465910198547e-09",
      "-3.79769599499616e-09",
      "-8.930552199139713e-09",
      "1.1316281155424053e-08",
      "1.5070746278892952e-09",
      "-9.133023289611548e-10",
      "6.476518226954664e-09",
      "1.6473374367543556e-09",
      "7.764746897718852e-09"
    ],
    [
      "5.361362707007451e-05",
      "5.361653668463549e-05",
      "5.361797752513146e-05",
      "5.3615675825419865e-05",
      "5.362023849939772e-05",
      "6.708458035775932e-09",
      "-8.459089659894176e-10",
      "2.1696683294747424e-10",
      "7.14297258212114e-09",
      "6.126746442051416e-09",
      "2.1361734495871917e-09",
      "5.373987492705959e-09",
      "5.626027340655907e-09",
      "2.6831234684738706e-10",
      "8.320788077109682e-09",
      "2.0370853702819916e-09",
      "3.697679824323303e-09",
      "-4.157261229358855e-09",
      "-6.042687197045173e-09",
      "7.750803055327126e-09",
      "2.4515524097227945e-09",
      "5.670351866530635e-10",
      "7.015196557284698e-09",
      "3.9777449308567815e-09",
      "7.463575110185781e-09"
    ],
    [
      "5.3612889230298344e-05",
      "5.361384037870309e-05",
      "5.3616261246664096e-05",
      "5.361799378409663e-05",
      "5.3621186893394085e-05",
      "4.720193928035714e-09",
      "-8.544229713515617e-10",
      "9.460002357615198e-10",
      "6.6207444414249054e-09",
      "5.792503986255844e-09",
      "3.2707579981746433e-09",
      "4.250949033286772e-09",
      "6.912964342533104e-09",
      "1.074345878029252e-09",
      "9.431064020882625e-09",
      "1.143066264810767e-09",
      "1.7545133386756817e-09",
      "-4.764481535981698e-09",
      "-5.959926378094785e-09",
      "5.819340730633647e-09",
      "2.8253636694600697e-09",
      "2.314512099186968e-09",
      "6.739029527084217e-09",
      "5.646254968549602e-09",
      "8.997947341575845e-09"
    ],
    [
      "5.361501530230888e-05",
      "5.3615834838955454e-05",
      "5.361770131875546e-05",
      "5.361844249690239e-05",
      "5.362414071697918e-05",
      "6.565584549476511e-09",
      "-1.3630328753061264e-09",
      "9.90005976069478e-11",
      "8.18287905692736e-09",
      "6.307206783106578e-09",
      "3.1326427759627523e-09",
      "5.400473806275338e-09",
      "6.8043950411391175e-09",
      "-3.971441975115386e-10",
      "1.0499876106130723e-08",
      "1.3069343142447025e-09",
      "3.4795078551025176e-09",
      "-5.521123442202043e-09",
      "-8.106002579119547e-09",
      "7.069856380732254e-09",
      "3.009288867481026e-09",
      "1.0730749030937843e-09",
      "7.692480633263544e-09",
      "5.460572496406865e-09",
      "9.75077632660499e-09"
    ],
    [
      "5.361998594856891e-05",
      "5.3622365089367635e-05",
      "5.3624190607130855e-05",
      "5.36175009405197e-05",
      "5.3627659452625136e-05",
      "1.2116806072881605e-08",
      "1.1742105792150634e-09",
      "-6.267829209536441e-10",
      "1.0861002143506247e-08",
      "8.60496130288426e-09",
      "1.847712410995116e-09",
      "9.426080736779425e-09",
      "5.836363598813185e-09",
      "-8.144423927277231e-10",
      "8.177103157151871e-09",
      "2.085400128371321e-09",
      "7.85886229408505e-09",
      "-3.9319121247428144e-09",
      "-1.0041842896263148e-08",
      "1.1677400354355485e-08",
      "2.8779093014150887e-09",
      "-2.215382215869157e-09",
      "8.697067709246438e-09",
      "1.545224620977765e-09",
      "8.82171515744045e-09"
    ],
    [
      "5.361571504152143e-05",
      "5.3617403837843494e-05",
      "5.362089757086413e-05",
      "5.3618651845737497e-05",
      "5.362237217536817e-05",
      "6.033140366304174e-09",
      "-5.426617841520802e-10",
      "1.3477193708251355e-09",
      "5.824929414928487e-09",
      "5.597287894279624e-09",
      "2.1102241939131516e-09",
      "4.6124144078757255e-09",
      "5.609030441888237e-09",
      "1.1180657279912095e-09",
      "5.785157098953363e-09",
      "3.2826955194929947e-09",
      "2.9283616599865885e-09",
      "-3.3519756999834354e-09",
      "-5.921322306034255e-09",
      "8.777627531145514e-09",
      "1.2302286569858717e-09",
      "1.5122232982754018e-09",
      "7.28251539070671e-09",
      "3.890473308540182e-09",
      "9.190196622152727e-09"
    ],
    [
      "0.014956621428372244",
      "0.014450742817195102",
      "0.01942629144820191",
      "0.0067718846323008355",
      "0.025377847893801948",
      "-0.004923845221189606",
      "-0.011645221941687755",
      "-0.006735407427568639",
      "-0.012729720986724825",
      "0.011625150966652426",
      "-0.00011202752906295853",
      "-0.005261246760000561",
      "0.0025824893402279763",
      "0.0036197283981215167",
      "0.0029402908179245193",
      "-0.010503023288238633",
      "-0.009868001092539394",
      "-0.0007686262458075371",
      "0.013629439074728064",
      "-0.009350588599114452",
      "-0.0011429966115417542",
      "-0.01673667007855695",
      "-0.005707439076731924",
      "-0.0194657465498352",
      "-0.005153193109437497"
    ],
    [
      "5.3622904176695513e-05",
      "5.3625110117763245e-05",
      "5.362232974077001e-05",
      "5.3623772224428e-05",
      "5.362820439812309e-05",
      "6.2516862488493856e-09",
      "2.2071190101306776e-09",
      "4.6990972319806065e-09",
      "7.560094809395098e-09",
      "6.9271731893106414e-09",
      "2.399308510104153e-09",
      "1.0439556507022732e-08",
      "6.68932989512338e-09",
      "2.0782383014887158e-09",
      "7.95672524436329e-09",
      "1.0710333502021143e-09",
      "3.102923257664733e-09",
      "-4.016603365415703e-09",
      "-1.0627617573789048e-08",
      "1.0640924432087993e-08",
      "4.689301084406767e-09",
      "2.4482563058130813e-09",
      "8.754023195454622e-09",
      "8.905134685935137e-10",
      "7.051293824137482e-09"
    ],
    [
      "5.3633474517114566e-05",
      "5.364380804735902e-05",
      "5.363152073860798e-05",
      "5.362602895513889e-05",
      "5.363712433804243e-05",
      "1.9488468178627234e-08",
      "-2.6821731976369806e-09",
      "7.120627359710893e-09",
      "1.7094167238133434e-08",
      "1.0006975609529128e-08",
      "4.821677526203708e-09",
      "1.5770038070280554e-08",
      "7.091551079282583e-09",
      "3.2614666472546815e-09",
      "1.392954167648482e-08",
      "1.0324495464865223e-08",
      "9.507700233337614e-09",
      "-8.151646472047093e-09",
      "-1.1292788027124099e-08",
      "2.2472588602191205e-08",
      "6.064558135740686e-10",
      "-1.7720937211146867e-09",
      "7.796211125222224e-09",
      "-4.234889092966196e-11",
      "1.0955088121359856e-08"
    ],
    [
      "5.361355471376528e-05",
      "5.361698080152457e-05",
      "5.3618418573651346e-05",
      "5.361533540401854e-05",
      "5.361586309842136e-05",
      "5.376309327492675e-09",
      "-2.201985590239847e-09",
      "8.758712851747375e-10",
      "4.274883468913706e-09",
      "5.6587639602762075e-09",
      "1.144638312514386e-09",
      "2.925486457772797e-09",
      "5.139735176447202e-09",
      "4.0386769534456823e-10",
      "5.9510149207597415e-09",
      "3.7668524584673765e-09",
      "4.01046921383307e-09",
      "-3.058226423121729e-09",
      "-4.661088191269685e-09",
      "9.453051802403539e-09",
      "2.931882931335972e-09",
      "1.086091142135919e-09",
      "6.360425260513323e-09",
      "3.5095896473274042e-09",
      "5.871085711604843e-09"
    ],
    [
      "5.362710585559541e-05",
      "5.364014002004025e-05",
      "5.362977564947094e-05",
      "5.362160208243778e-05",
      "5.363603183231746e-05",
      "2.249251555540242e-08",
      "1.389650375823904e-09",
      "3.764515915665374e-09",
      "1.9979937978869176e-08",
      "1.2366651448475823e-08",
      "4.8173580126230485e-09",
      "2.1187914332065982e-08",
      "6.31708781640134e-09",
      "1.9018930915684116e-09",
      "1.3338687597765644e-08",
      "4.010884995193229e-09",
      "1.1822369813006324e-08",
      "-7.873216335795548e-09",
      "-9.711384255091943e-09",
      "2.144741392978605e-08",
      "-9.129864855108865e-11",
      "-4.034554029772657e-09",
      "7.374378195330839e-09",
      "-4.117230339723043e-09",
      "1.0917561407822597e-08"
    ],
    [
      "5.3613109310924864e-05",
      "5.3618424392195256e-05",
      "5.362013664025709e-05",
      "5.361547374520636e-05",
      "5.361712406976794e-05",
      "6.85857790070418e-09",
      "-8.579079064383981e-10",
      "1.1135798608498559e-10",
      "5.5945664552126215e-09",
      "7.2160649933085836e-09",
      "1.0315290959033235e-09",
      "4.812762588076744e-09",
      "5.542285799861323e-09",
      "5.395119361768863e-10",
      "6.368508422910493e-09",
      "2.6598385230236084e-09",
      "4.7907040989504224e-09",
      "-2.739227965157619e-09",
      "-4.944756482091045e-09",
      "1.0027932142107806e-08",
      "4.025268870389474e-09",
      "4.812263275635453e-10",
      "7.631387012720258e-09",
      "2.818309558186223e-09",
      "5.54000510290306e-09"
    ],
    [
      "5.361233750408655e-05",
      "5.3616392286621945e-05",
      "5.362073618627305e-05",
      "5.3616061269714044e-05",
      "5.361610680779328e-05",
      "5.676413175959298e-09",
      "-4.3972755399084514e-10",
      "-3.905512520116695e-11",
      "4.360621330661564e-09",
      "6.489492540445005e-09",
      "7.329819241281288e-10",
      "3.6766419589465883e-09",
      "5.2185913613345605e-09",
      "-8.981182241116777e-11",
      "5.51746977101123e-09",
      "2.217001743697265e-09",
      "4.416871351460134e-09",
      "-2.2344531289670627e-09",
      "-4.621898959338415e-09",
      "9.144605379518644e-09",
      "3.8143089100608095e-09",
      "7.164318954906989e-10",
      "8.197667399548793e-09",
      "3.35587615308965e-09",
      "5.724535672122749e-09"
    ],
    [
      "0.0002501574705067792",
      "0.0006675740438025571",
      "0.0005163729142950645",
      "0.0002502266089112145",
      "0.0006382701091467499",
      "0.00034639716940205957",
      "0.00029064374131540955",
      "7.938517754693196e-05",
      "0.00033664433640491037",
      "0.0005015756768578308",
      "0.000163773086527966",
      "0.0005985875594640807",
      "4.3801330550915825e-05",
      "0.00048155322231244603",
      "0.00017234517675801354",
      "2.6077022990821372e-05",
      "-8.042655455343784e-05",
      "0.00017982044930382946",
      "3.9728208518810627e-05",
      "-0.0001803123862790485",
      "0.0003064020950927941",
      "2.5372080323170438e-05",
      "0.0002984367316956479",
      "0.0001965480014116959",
      "-0.00029194990210990924"
    ],
    [
      "5.361698534416101e-05",
      "5.361757083881522e-05",
      "5.362386248282361e-05",
      "5.362165757725767e-05",
      "5.361871627736978e-05",
      "4.870297448264213e-09",
      "-1.3737125873835005e-09",
      "2.7315862215878404e-09",
      "2.1346796256206065e-09",
      "5.047345985467696e-09",
      "1.707166187312948e-09",
      "3.5704809139457673e-09",
      "1.8957920649048926e-09",
      "1.2759199041827858e-10",
      "3.3541391341172706e-09",
      "2.9604798405947534e-09",
      "5.261435381152548e-09",
      "-2.0402835031125324e-09",
      "-6.292897041467119e-09",
      "8.038197040337685e-09",
      "4.6165900072770165e-09",
      "7.987156336645226e-10",
      "6.603768420096643e-09",
      "5.5787342124939936e-09",
      "3.736178629301247e-09"
    ],
    [
      "0.019524652762219912",
      "0.02256487434966526",
      "0.005911005328163865",
      "0.006997730392462188",
      "0.02661743495816388",
      "-0.009097091438749025",
      "-0.009694990565548567",
      "-0.00816339134010635",
      "-0.00588735536369882",
      "0.00019260464087570795",
      "0.011833155211727935",
      "-0.018523122260292898",
      "0.002160166708999582",
      "0.007983996659947498",
      "-0.006873823316611596",
      "-0.01885626697959829",
      "0.00447841499147759",
      "-0.0082805450374118",
      "0.021967318516313183",
      "-0.011481249183271331",
      "-0.004036899397598732",
      "-0.01596489130907614",
      "0.006000667700396579",
      "-0.00958382532407594",
      "-0.011713742364563075"
    ],
    [
      "5.362530754742987e-05",
      "5.362031994131271e-05",
      "5.362175545312751e-05",
      "5.361786574807108e-05",
      "5.3624897303635786e-05",
      "2.594658686878805e-10",
      "4.362924170593573e-09",
      "-2.3202386539820066e-10",
      "1.4515586319215455e-09",
      "1.076885194189175e-09",
      "3.6861396781283327e-09",
      "1.331725184030235e-09",
      "3.2090262883452573e-09",
      "-1.0277556341618428e-09",
      "2.751031803367607e-09",
      "7.141105137924345e-09",
      "1.6925298180606167e-09",
      "-1.5285545501629015e-09",
      "-1.1354604483385501e-08",
      "4.662613142228793e-09",
      "2.173176967950745e-09",
      "4.6928498454919595e-09",
      "6.028783653488336e-09",
      "-3.113828065478694e-11",
      "7.148427507201246e-09"
    ],
    [
      "0.002813755904652028",
      "0.0009728357022184178",
      "0.002123006699838915",
      "0.0005649188531280902",
      "0.0013673939412218526",
      "-0.0011419806419380287",
      "0.0023852237980061678",
      "-0.0005556374787415634",
      "-0.0006419395787526257",
      "-0.0010471697067050247",
      "0.0006523010620838562",
      "-0.00045549093353647427",
      "-0.0005371697253108158",
      "-0.00045746388502618176",
      "-0.0005527186845883365",
      "0.0011103258013065666",
      "-0.00014982685457115422",
      "0.0010499787357434157",
      "-0.0017927434513579348",
      "-0.0008975055027133432",
      "-0.00021092878850596667",
      "0.0009999942054532637",
      "0.0008772202133386168",
      "-0.0015840785704849748",
      "0.0006051365440414299"
    ],
    [
      "5.3618790045334364e-05",
      "5.3617785700863656e-05",
      "5.361696911065617e-05",
      "5.361471636728238e-05",
      "5.362066010683166e-05",
      "7.33128880698354e-10",
      "1.260499654204934e-09",
      "-2.1515697733652175e-09",
      "2.982309528134987e-09",
      "3.1398372429189226e-09",
      "2.6576805244548425e-09",
      "-3.092897688353915e-11",
      "3.781765309529032e-09",
      "-5.138054138744464e-10",
      "5.877307267750456e-09",
      "7.034870815426106e-09",
      "2.426220696818431e-09",
      "-2.2235038925714164e-09",
      "-1.000208712557394e-08",
      "4.01360074118175e-09",
      "3.235123689615947e-09",
      "4.072059067074814e-09",
      "6.624861596293167e-09",
      "2.932576341824979e-09",
      "7.661378483314559e-09"
    ],
    [
      "5.363266614349076e-05",
      "5.363129212283111e-05",
      "5.361995416672702e-05",
      "5.362093411598911e-05",
      "5.363792525161012e-05",
      "7.110389785642871e-09",
      "1.1549420481528416e-09",
      "1.8342079120632492e-09",
      "1.2156723812365092e-08",
      "2.2773879595515405e-09",
      "6.4072989829466535e-09",
      "9.262439457555414e-09",
      "4.714600299035371e-09",
      "-1.316209729315517e-09",
      "1.3980783401707938e-08",
      "9.544477616618222e-09",
      "3.0822067805090846e-09",
      "-7.709041093422139e-09",
      "-1.7697028477037156e-08",
      "7.123436818482833e-09",
      "-9.570625778878854e-10",
      "3.2514074353614278e-09",
      "7.715595880246847e-09",
      "1.888406493113411e-09",
      "1.2631563309563508e-08"
    ],
    [
      "5.3639666771726895e-05",
      "5.365325269505817e-05",
      "5.362149193357921e-05",
      "5.362139994887936e-05",
      "5.363546249685224e-05",
      "1.540094495619363e-08",
      "-4.3987902238011075e-09",
      "4.652396391674861e-09",
      "1.633625844773758e-08",
      "3.330101771671157e-09",
      "4.185985699108506e-09",
      "1.1403652294894771e-08",
      "5.075058082879974e-09",
      "-5.037359880024697e-10",
      "1.460146663716856e-08",
      "2.2970725347412416e-08",
      "4.090283081648569e-09",
      "-9.692523743056966e-09",
      "-1.3942910447667528e-08",
      "1.4844901535784545e-08",
      "-3.2400508945131345e-09",
      "-2.7332449928962464e-09",
      "7.574262723984823e-09",
      "2.9445886041113954e-09",
      "1.1750666313854948e-08"
    ],
    [
      "5.3620282039595785e-05",
      "5.362098676835043e-05",
      "5.36166580862186e-05",
      "5.361512288401812e-05",
      "5.3619301747215e-05",
      "1.688055113702521e-09",
      "-2.008421433401748e-09",
      "2.132731451645713e-10",
      "3.769266987840251e-09",
      "3.345638250223572e-09",
      "8.63960863830976e-10",
      "-3.77545049117154e-10",
      "4.91085830135024e-09",
      "1.670690542920527e-10",
      "7.058822378638262e-09",
      "8.657810983658933e-09",
      "2.7619063494891536e-09",
      "-4.2546056547965225e-09",
      "-9.376996580071701e-09",
      "7.427504382387672e-09",
      "3.086319008426805e-09",
      "3.094329254894208e-09",
      "5.748165557990645e-09",
      "4.265027907163668e-09",
      "6.519002226727083e-09"
    ],
    [
      "6.480876114488042e-05",
      "8.720759303257462e-05",
      "5.5769437261877864e-05",
      "5.742751226322656e-05",
      "6.054676215824591e-05",
      "1.1071598136829916e-05",
      "-4.574579201471787e-06",
      "5.400354519866783e-06",
      "7.56465266948991e-06",
      "-2.5686347740111575e-06",
      "1.4999649562973253e-07",
      "1.3824483599549422e-05",
      "-2.676391553197328e-06",
      "-2.580608732492166e-06",
      "2.2154666967099946e-06",
      "1.5721303505150737e-05",
      "1.4819199274194386e-06",
      "-3.654733829756425e-06",
      "4.297988796432298e-06",
      "8.068705363137246e-06",
      "-1.121509629408117e-05",
      "-6.343328539328216e-06",
      "8.11158803207744e-07",
      "-2.8482729525024384e-06",
      "4.567733206949533e-06"
    ],
    [
      "0.001445614593686732",
      "0.015308696440657804",
      "0.004046881721514516",
      "0.000379223010001089",
      "0.004700818194016628",
      "-0.004559346125722673",
      "0.0009609234515709913",
      "0.0006003962685525473",
      "0.00216841306622157",
      "-0.002113024289412932",
      "-0.002112863177638628",
      "-0.006463803413047877",
      "-5.6598835053633754e-05",
      "0.0035527897385729344",
      "0.0006444404498428857",
      "0.0006687972618597339",
      "0.002152958751350725",
      "-0.0003045699452197123",
      "0.0013292227607282687",
      "-0.007513482979047164",
      "0.0007091263567706471",
      "-0.00539559762973134",
      "-0.0011388567803122401",
      "-0.0024362134498156873",
      "0.0010477774793225868"
    ],
    [
      "0.002559031448035715",
      "0.00567545433447696",
      "0.0010662468437612255",
      "0.00024824011752043587",
      "0.0012944779949855287",
      "-0.003679980920083356",
      "0.0014295388736999038",
      "0.0006383275597308075",
      "-0.00023436581642213893",
      "-0.002306253154660816",
      "-0.0008543517084235265",
      "0.0008580060567893647",
      "0.00028485883673575396",
      "-0.0006236380823070021",
      "0.00013769660522783012",
      "-0.0007365423198243979",
      "0.0007023878262263552",
      "-0.000283005769526023",
      "-0.001747525626787102",
      "-0.0006114172047905727",
      "0.0006033461708260895",
      "0.0024979229452566486",
      "-0.0003404257906525152",
      "-0.0009314237046271786",
      "-0.00047167208510867344"
    ],
    [
      "5.361500928177022e-05",
      "5.36183361719372e-05",
      "5.3620315843498414e-05",
      "5.3619329419436434e-05",
      "5.36186182635558e-05",
      "3.434794011248226e-09",
      "-1.3501885851353483e-10",
      "1.5537089301205334e-09",
      "2.9975841939634323e-09",
      "6.585478895697082e-09",
      "1.7329016038697657e-09",
      "5.092301075608063e-09",
      "3.665401644713139e-09",
      "1.7593195285352433e-09",
      "5.385166880537985e-09",
      "2.707197770121209e-09",
      "2.897366665456738e-09",
      "-2.1128043011816793e-09",
      "-5.511675630934204e-09",
      "6.537430642737831e-09",
      "5.2271503275224416e-09",
      "2.8263016141459504e-09",
      "8.0060447663032e-09",
      "3.907055975770175e-09",
      "4.700768343135447e-09"
    ],
    [
      "5.3639383529693355e-05",
      "5.365467734623168e-05",
      "5.3627291313357416e-05",
      "5.3633767533135986e-05",
      "5.365793817060841e-05",
      "2.9262383937508133e-08",
      "7.927873641494651e-09",
      "1.7058157354860132e-08",
      "3.046320475140684e-08",
      "1.4069132364753289e-08",
      "2.1518238124830595e-08",
      "4.047421159992074e-08",
      "1.109331258932021e-08",
      "8.186602157621037e-09",
      "2.8491477653188554e-08",
      "-6.7138434340127316e-09",
      "7.537500392803478e-09",
      "-1.035120956073358e-08",
      "-1.713343688381716e-08",
      "1.8714362348769562e-08",
      "2.9254412083935036e-09",
      "3.6257847325979216e-09",
      "4.755273867835429e-09",
      "-4.894868148435877e-09",
      "9.384753136141516e-09"
    ],
    [
      "5.361231343644924e-05",
      "5.361539252559503e-05",
      "5.3616877092530694e-05",
      "5.361700695903459e-05",
      "5.361647322273745e-05",
      "3.751502460891209e-09",
      "-1.744313381182511e-10",
      "7.585200734518632e-10",
      "4.0909464740330366e-09",
      "6.1365908037973364e-09",
      "2.5415198811643564e-09",
      "3.3676546380477285e-09",
      "6.1758088738871245e-09",
      "6.409863981146642e-10",
      "7.323154064656568e-09",
      "1.7587086546972256e-09",
      "2.702418627657807e-09",
      "-2.7280829579424725e-09",
      "-4.856471082732222e-09",
      "6.7594917129448215e-09",
      "4.831300493421717e-09",
      "2.82653684600767e-09",
      "7.204306113850287e-09",
      "3.6952887722161923e-09",
      "6.05782171427274e-09"
    ],
    [
      "5.361202043971882e-05",
      "5.361402843347413e-05",
      "5.361692063959277e-05",
      "5.361660615799765e-05",
      "5.361715466628903e-05",
      "3.843021262264015e-09",
      "-5.450474021235309e-10",
      "1.9915573671161827e-10",
      "4.306384695119462e-09",
      "5.809938486614566e-09",
      "2.228809983387903e-09",
      "2.8663030835604045e-09",
      "6.230614457719201e-09",
      "-4.2007468573023086e-11",
      "7.40669009331428e-09",
      "1.5589793644437007e-09",
      "2.6858399660876106e-09",
      "-3.0052552510282977e-09",
      "-5.378318063514074e-09",
      "6.280861942401745e-09",
      "4.382218547727508e-09",
      "2.1122675371196355e-09",
      "7.48742780090506e-09",
      "4.532053879376271e-09",
      "6.6152776794162995e-09"
    ],
    [
      "5.361981650460968e-05",
      "5.362070582388926e-05",
      "5.362120049590357e-05",
      "5.3623754983417836e-05",
      "5.363126848822718e-05",
      "8.045464414746393e-09",
      "1.1079835842541344e-09",
      "2.512447280917475e-09",
      "1.121636017521772e-08",
      "7.493003324973895e-09",
      "5.768888405795801e-09",
      "9.452003880313891e-09",
      "8.490176942555445e-09",
      "9.875270890476745e-10",
      "1.3888484718640443e-08",
      "1.6266074883221853e-10",
      "3.2353967675221243e-09",
      "-6.941360152955223e-09",
      "-1.0622603523066963e-08",
      "8.870191496333217e-09",
      "3.382364009562209e-09",
      "2.958123036880081e-09",
      "8.688992165629092e-09",
      "3.943919206742683e-09",
      "1.1825729428716841e-08"
    ],
    [
      "5.361250446985758e-05",
      "5.361364297506029e-05",
      "5.361709434390305e-05",
      "5.3616845879692e-05",
      "5.361739229121582e-05",
      "2.58194918194763e-09",
      "-2.1846130133596275e-10",
      "-4.321390231727671e-10",
      "3.2858278277944334e-09",
      "5.235162306345025e-09",
      "1.8497820780994468e-09",
      "1.866211334975799e-09",
      "5.892529660228594e-09",
      "-2.1321730203903064e-10",
      "6.209013329834472e-09",
      "2.2322098073022905e-09",
      "2.3396104734631345e-09",
      "-2.745103891017457e-09",
      "-5.731118437064953e-09",
      "6.01680174524929e-09",
      "4.260465749087754e-09",
      "2.561816832102094e-09",
      "7.430751627292619e-09",
      "4.064346285566428e-09",
      "7.2754140833473474e-09"
    ],
    [
      "5.362924301886762e-05",
      "5.363241109877942e-05",
      "5.365985595106198e-05",
      "5.363864100869982e-05",
      "5.371584829399356e-05",
      "9.370819929823064e-09",
      "1.1311265326112785e-08",
      "9.250503443128665e-09",
      "-1.1199382310526625e-09",
      "4.215993967877157e-09",
      "7.897306517195579e-09",
      "-2.961667089315024e-09",
      "2.6988855926125593e-08",
      "-2.7756966800887817e-08",
      "-1.5833658310971353e-08",
      "-1.8830382110732266e-09",
      "4.982425604962617e-09",
      "-4.662567648456106e-09",
      "-1.0187540557794238e-08",
      "2.4275537201956897e-08",
      "9.797355961679737e-09",
      "-1.2492680214514972e-08",
      "3.280615701075087e-09",
      "4.027315168506195e-08",
      "2.8514956158208797e-08"
    ],
    [
      "5.362937973449081e-05",
      "5.3641700040755687e-05",
      "5.362909859345407e-05",
      "5.3628887314892855e-05",
      "5.3630282906715496e-05",
      "-1.8508692389918275e-09",
      "3.932156389000614e-09",
      "6.418519486600221e-09",
      "5.536442093095195e-09",
      "-1.8505840663891273e-09",
      "1.588824650693293e-09",
      "7.763149618299241e-09",
      "2.964335217955018e-09",
      "5.502342234150147e-09",
      "6.490849990484322e-09",
      "7.0642655212170726e-09",
      "1.5057458281470093e-09",
      "-6.71317203763999e-09",
      "-1.207748639523421e-08",
      "9.707812112130107e-09",
      "1.0476085677939366e-08",
      "6.465788626471744e-09",
      "4.044513369173363e-09",
      "-1.527496845977648e-09",
      "7.014115822853718e-09"
    ],
    [
      "0.0026625968361832387",
      "0.0015947951679253479",
      "0.010656560606713014",
      "0.002308101075125392",
      "0.0004813264487413741",
      "-0.0020048403992985447",
      "0.005209103332454178",
      "-0.001944032153620442",
      "-0.0009238734339075545",
      "-0.003992131635033588",
      "0.001472413726407866",
      "0.0007175337664228775",
      "-0.004285348977031931",
      "-0.0017019732579755837",
      "0.00040376082791420374",
      "3.862795582786426e-05",
      "0.0007266691026114455",
      "-0.0014500338011662708",
      "0.0005121575857646803",
      "-0.0006355091662956466",
      "0.0011430415253429922",
      "-0.0003798893214488343",
      "-0.002353672135484147",
      "0.0012799175435660593",
      "-0.0008950974467053826"
    ],
    [
      "5.362092996105271e-05",
      "5.3634189774510954e-05",
      "5.362892798966478e-05",
      "5.363092584058532e-05",
      "5.362646783156901e-05",
      "3.1500049906745515e-09",
      "7.465903855255049e-10",
      "4.3344365578275046e-09",
      "2.996962522319476e-09",
      "7.634738713606752e-09",
      "-3.772460843048846e-09",
      "1.3353977150182921e-08",
      "-2.694717825840436e-10",
      "3.105298499389816e-09",
      "7.435178837118503e-10",
      "5.541977158083562e-09",
      "5.5673145542269646e-09",
      "-4.018459835844286e-09",
      "-5.948529295519593e-09",
      "7.714624096322551e-09",
      "7.865559870438781e-09",
      "1.2037408263916229e-09",
      "9.513036429103745e-09",
      "3.2381566557996396e-09",
      "4.1931733588484955e-09"
    ],
    [
      "5.361696904868417e-05",
      "5.362018151073892e-05",
      "5.3623349609398965e-05",
      "5.361896393942559e-05",
      "5.3623769565895436e-05",
      "7.664431243203074e-09",
      "1.0803550371926709e-10",
      "7.389176968024976e-10",
      "6.581856628630121e-09",
      "6.57694531268428e-09",
      "2.016673206671836e-09",
      "6.702710613389376e-09",
      "5.711182890668425e-09",
      "-7.239789000047614e-10",
      "7.431136079112424e-09",
      "2.3653209855495163e-09",
      "5.284771411334658e-09",
      "-3.2888115042127816e-09",
      "-7.803218595086945e-09",
      "9.398690780840486e-09",
      "3.647864540075048e-09",
      "-7.137832529645803e-12",
      "8.969685164992222e-09",
      "4.283093228533188e-09",
      "7.301029117339793e-09"
    ],
    [
      "5.361381076714229e-05",
      "5.3616740641326545e-05",
      "5.361941181687713e-05",
      "5.3616381279606686e-05",
      "5.36190039787807e-05",
      "7.222355256780417e-09",
      "-6.79394109974966e-10",
      "-6.475322616840291e-10",
      "6.130900928255244e-09",
      "7.166103560697001e-09",
      "2.3486997098766005e-09",
      "4.866122634553667e-09",
      "5.833611854553076e-09",
      "-1.2539798905814943e-09",
      "8.304458792075486e-09",
      "1.903960214599925e-09",
      "5.702446977962489e-09",
      "-3.2472231573294187e-09",
      "-6.187798341600155e-09",
      "8.120749956441668e-09",
      "3.8876859863644775e-09",
      "6.788607540004503e-10",
      "8.3562763786246e-09",
      "4.040401796105328e-09",
      "7.204235742828538e-09"
    ],
    [
      "5.361564379549729e-05",
      "5.3619217345283856e-05",
      "5.361876843906491e-05",
      "5.3616739047794055e-05",
      "5.3621593010763745e-05",
      "8.811759692543821e-09",
      "-6.668407319479971e-10",
      "3.389971098784967e-10",
      "8.209930988058574e-09",
      "7.650302756214552e-09",
      "3.4338389800472905e-09",
      "6.922972796765071e-09",
      "6.028674333996971e-09",
      "-2.3533692175925457e-10",
      "9.744113112968533e-09",
      "2.0045051597322107e-09",
      "5.657480252782506e-09",
      "-4.230796439039828e-09",
      "-6.9262677586625576e-09",
      "8.744202533313176e-09",
      "3.5096965982972873e-09",
      "5.714941984942143e-10",
      "7.3467364872668555e-09",
      "3.503783649717631e-09",
      "7.418737908702473e-09"
    ],
    [
      "5.36148365462192e-05",
      "5.3617007517925354e-05",
      "5.3617837054507446e-05",
      "5.3616622101916635e-05",
      "5.362129456753684e-05",
      "7.626619076718989e-09",
      "-5.018678641420486e-10",
      "3.98639777549634e-10",
      "7.666004901919971e-09",
      "6.7503028365865184e-09",
      "3.4484503988103535e-09",
      "6.339464464944837e-09",
      "5.756645065606654e-09",
      "-4.929600734296564e-10",
      "9.586089854454371e-09",
      "1.1906628207538453e-09",
      "4.822399752159376e-09",
      "-4.241520148643208e-09",
      "-7.013773578325951e-09",
      "7.483538030495035e-09",
      "3.175729022750543e-09",
      "8.677364524659117e-10",
      "7.258418767657292e-09",
      "3.7550388370176885e-09",
      "7.49036096338673e-09"
    ],
    [
      "5.3615030478424005e-05",
      "5.361889431278267e-05",
      "5.361853880408611e-05",
      "5.3616671328700085e-05",
      "5.362032873155156e-05",
      "8.012756459500409e-09",
      "6.083864953073081e-11",
      "7.367911460830573e-10",
      "7.242488933607123e-09",
      "7.573438846937906e-09",
      "3.947683133788429e-09",
      "6.779257004530433e-09",
      "6.030991072473627e-09",
      "2.9136272370232144e-10",
      "9.220683303865005e-09",
      "1.7001229306920838e-09",
      "5.293886198298055e-09",
      "-3.373315048106661e-09",
      "-6.173515918101786e-09",
      "8.303773780450625e-09",
      "3.820162947587684e-09",
      "1.562747426483228e-09",
      "7.019735827372376e-09",
      "3.0850626374307632e-09",
      "6.7948892390621784e-09"
    ]
  ],
  "rational_Q": [
    [
      "0.0009796204701586527",
      "0.001692564842552231",
      "0.0012496934096928184",
      "0.000573885625457603",
      "0.001637865662718003",
      "0.00169256484246952",
      "0.000649031627717124",
      "0.0014701803544908089",
      "0.0010125989861751701",
      "0.0015281034038123226",
      "0.0012496934096694191",
      "0.0014701803543867463",
      "0.0011112245212084387",
      "0.0006602666396328797",
      "0.0006441672256047348",
      "0.0005738856255042253",
      "0.001012598986205211",
      "0.0006602666396294388",
      "0.0006896378678700819",
      "0.0016646965361867493",
      "0.001637865662964938",
      "0.001528103403759042",
      "0.0006441672256168885",
      "0.0016646965362403893",
      "0.00037140653838656207",
      "-0.000504655500645693",
      "0.0003685489193391186",
      "-0.00031184667305038074",
      "0.0004150795340066551",
      "-0.0005046555005158451",
      "-0.00032202093533919467",
      "-0.0008697058517179313",
      "0.00021716035327111263",
      "-0.00012456351547007795",
      "0.0003685489194764446",
      "-0.0008697058516484309",
      "0.00016453945332752385",
      "-0.0002895268572247403",
      "2.2809482505532627e-05",
      "-0.00031184667310890505",
      "0.00021716035328465998",
      "-0.00028952685731864047",
      "-9.93761085432524e-05",
      "0.0003380821077364045",
      "0.0004150795340785636",
      "-0.00012456351567227114",
      "2.2809482415030708e-05",
      "0.0003380821076877588",
      "-0.00023680665078554635",
      "-0.00018380738549793823",
      "0.0002529643949972275",
      "0.0003070419220888425",
      "0.0005898152899732709",
      "0.0004660781926132583",
      "0.0012716167556700289",
      "-0.0004297265700354314",
      "-0.0005010594347792431",
      "-0.0007448379715880853",
      "0.0006179451475715873",
      "-0.0008211879767343438",
      "-0.0001515336803426869",
      "-0.0006036395177336452",
      "0.0003104683127989671",
      "-0.0005452926069677729",
      "0.0005285114967291327",
      "-0.0004789908746773901",
      "-0.0009752451077784586",
      "-5.595230650636275e-05",
      "0.000808482503928214",
      "0.00030513390710220153",
      "-0.0008341587408670699",
      "0.0003714974478890401",
      "-0.0004630068560074982",
      "0.00016342939452270293",
      "-0.0007448379715821708",
      "-0.00040823046189693133",
      "-0.00046013657971089576",
      "0.000117126450390012",
      "-0.0002323081256972624",
      "-0.00044988150022758024",
      "-0.0007526788613968448",
      "0.0002462504829422585",
      "-2.647033802346794e-05",
      "2.3820981177947354e-05",
      "-6.916659456727716e-05",
      "-0.00018006877634665452",
      "-2.2891984369914003e-05",
      "0.00031180161662331155",
      "0.00036250443555234076",
      "-0.0007786214962121953",
      "0.00031231464549633163",
      "0.0003291012380829517",
      "0.0009366315419378954",
      "-0.0001929110216239104",
      "8.731262739709635e-05",
      "0.0003104683127197578",
      "0.00020836752405929717",
      "0.00047451269240641575",
      "-6.0551995031575876e-06",
      "0.0003515462907344647",
      "-6.91665945297927e-05",
      "0.00035872797442671806",
      "-0.0002486201433643859",
      "0.00021192840339763152",
      "-0.00023522050716761483",
      "-2.8104939743361718e-05",
      "-0.0001241405303140057",
      "-8.943964954759564e-05",
      "-0.000125615845907015",
      "-0.000254336605161226",
      "0.00017776923768576797",
      "-0.00034201749722239576",
      "-5.5097262164031414e-05",
      "-0.0004331879899862414",
      "0.00022138531786731374",
      "-5.595230650294633e-05",
      "0.0005285490023616481",
      "0.00022199256797110183",
      "0.0007492143322876334",
      "-0.00044055921326294976",
      "-0.00077862149601198",
      "2.9931849310036635e-06",
      "1.5197519609704578e-05",
      "-0.00036097198679012457",
      "-0.00046585503668047256",
      "0.00017776923770465084",
      "0.0005356202260009092",
      "-0.0004427823300569986",
      "-0.0007781213924821852",
      "-0.0010971832124387663",
      "0.0009936965681109267",
      "-0.0002588054311110072",
      "-0.00020558402979648521",
      "-0.0008132164699929534",
      "-3.507411507855589e-05",
      "0.00046607819255039835",
      "0.0006179451474672753",
      "-0.0005452926070204434",
      "0.0008084825037777451",
      "-0.00018380738540727797",
      "0.0012716167555425462",
      "-0.0008211879767723171",
      "0.0005285114966064416",
      "0.0003051339070785138",
      "0.00025296439501185623",
      "-0.00042972657002557217",
      "-0.0001515336802737572",
      "-0.00047899087469006934",
      "-0.0008341587408026912",
      "0.0003070419221742009",
      "-0.0005010594346290121",
      "-0.0006036395177163412",
      "-0.0009752451077331374",
      "0.00037149744788689216",
      "0.0006517015296370434",
      "0.00030215837008460024",
      "-0.00014478061303126538",
      "-0.00040823046187281553",
      "0.0006517015296148846",
      "-2.1818923005931685e-05",
      "-7.843620649247112e-05",
      "-0.00017351106245427667",
      "0.0002083675241175267",
      "0.00030215837011573343",
      "-7.843620637797517e-05",
      "-0.0004747277921809019",
      "-0.0008839714880680137",
      "0.0005285490023938804",
      "-0.00014478061284282142",
      "-0.0001735110624198",
      "-0.0008839714880711664",
      "3.8715737049025786e-05",
      "-0.00010300435151799202",
      "-0.00024766450958904764",
      "-0.0007526788614571377",
      "0.0009433248161550682",
      "-0.0004625224532306473",
      "2.1799166105501352e-05",
      "-0.0005020819369275263",
      "0.00035872797451895944",
      "-0.00023986206351418065",
      "0.000366481089676118",
      "-0.00037341473498752204",
      "-0.0010370582449412",
      "2.9931848855877533e-06",
      "0.00035857552317219846",
      "0.00013682980351705372",
      "-0.000936874476055169",
      "0.0003311701069911839",
      "-0.0002652022232532894",
      "-0.00018006877630842298",
      "-0.00023986206354118956",
      "0.0007703067543857919",
      "-0.0002662692329938057",
      "-0.00014640001286485077",
      "-0.00012414053029907336",
      "0.0008120936580847366",
      "-0.0003935490411258874",
      "-0.00021020529234769744",
      "-0.00033752276838065965",
      "0.0005356202259588029",
      "-0.00043830011922603646",
      "6.080902465623313e-06",
      "-0.00021459737171850582",
      "-0.000356991084919279",
      "0.0003123146456060801",
      "0.0003585755229084935",
      "-0.0002443515415772593",
      "0.0008595043762963928",
      "0.0005020988245708843",
      "-0.00034201749730981113",
      "-0.0004383001193119973",
      "-0.0005570384931945767",
      "0.00014788362038362494",
      "0.00025318103110209025",
      "-0.00025880543119331567",
      "-0.0011722932193602344",
      "-0.0003779365523545106",
      "0.00010893433575794152",
      "0.00011386732586597416",
      "-0.000460136579734991",
      "0.00024625048286180674",
      "-2.2891984343834228e-05",
      "0.00032910123806675743",
      "-0.0004630068560534815",
      "0.00011712645038668715",
      "-2.6470338161651698e-05",
      "0.00031180161650106684",
      "0.0009366315418351337",
      "0.00016342939468397787",
      "-0.00023230812586104665",
      "2.3820981106435645e-05",
      "0.0003625044354509062",
      "-0.00019291102161162502",
      "-0.00046252245325520343",
      "0.000366481089513449",
      "0.00013682980343763024",
      "0.0004745126924709595",
      "-0.00010300435150275368",
      "2.179916623228332e-05",
      "-0.0003734147350079511",
      "-0.0009368744760656043",
      "0.00022199256800713022",
      "-0.0002476645093326665",
      "-0.0005020819368615585",
      "-0.0010370582449123666",
      "0.0003311701069913451",
      "-0.00020906661663403246",
      "0.000156585440351568",
      "-0.0002486201433588588",
      "0.0007703067543660518",
      "-0.00020906661663612686",
      "0.00024628414109423714",
      "0.0003607127747159074",
      "1.5197519559169547e-05",
      "-0.00024435154155566237",
      "0.00015658544038119602",
      "0.0003607127747413733",
      "-0.0005078498094931863",
      "0.00030413220253930605",
      "-8.943964958990955e-05",
      "-0.0003935490411866662",
      "-0.00023351406256034987",
      "0.00017563030574092812",
      "0.00013829536731659893",
      "-0.00044278233016082036",
      "-0.0005570384931605198",
      "-0.00019396857401403597",
      "0.00011887123289265053",
      "0.00013499061485442059",
      "-5.509726219491018e-05",
      "6.0809024383462055e-06",
      "-0.00019396857406320502",
      "0.0002159155271962173",
      "0.00035979794374758027",
      "-0.00020558402978365832",
      "-0.0003779365523910498",
      "-0.0002987395990597215",
      "0.00029945094527518293",
      "-0.00011785294931532872",
      "-6.055199470966585e-06",
      "0.00021192840344579238",
      "-0.00012561584593694014",
      "-0.0004331879900664036",
      "8.731262742389514e-05",
      "0.00035154629080416807",
      "-0.00023522050715860636",
      "-0.0002543366052349463",
      "0.00022138531787168492",
      "-0.00026626923296187464",
      "-0.00021020529239422386",
      "-0.0002145973717745512",
      "0.0007492143323652856",
      "-0.0002652022231899103",
      "-0.00014640001287118107",
      "-0.0003375227684455749",
      "-0.0003569910849141433",
      "0.00017563030566736357",
      "0.00011887123271330915",
      "-0.0003609719867567169",
      "0.0008595043762902634",
      "0.0003041322025333704",
      "0.00013829536717420657",
      "0.00013499061486601618",
      "0.0008757808478911366",
      "-0.0007781213925695665",
      "0.00014788362029499074",
      "0.00021591552721594054",
      "0.0008757808479286546",
      "-6.070428937559553e-05",
      "-0.0008132164700242486",
      "0.00010893433550588063",
      "0.00029945094523994127",
      "0.0013142593140450676",
      "-0.0001794429914864106",
      "-0.000440559213220251",
      "-0.0004658550367559718",
      "-0.0010971832125835235",
      "-3.5074115069338135e-05",
      "0.0005020988245397407",
      "0.0002531810308664642",
      "0.00011386732588173083",
      "0.0003597979437389171",
      "-0.00011785294931469384",
      "-0.00017944299148977665",
      "-0.00011724180487350633",
      "-0.00037979661067202847",
      "-0.0002856194192855851",
      "-0.00035225316365469403",
      "0.00011724180500556665",
      "6.899296829964e-14",
      "-0.00013936991934243798",
      "-0.00019889181127002257",
      "-0.00042817602746892715",
      "0.0003797966105776733",
      "0.00013936991946452836",
      "-2.9822334293268194e-14",
      "-0.00033900185157740957",
      "0.00019620534018724553",
      "0.0002856194193293254",
      "0.00019889181133128856",
      "0.0003390018515355354",
      "-8.275729251861581e-14",
      "3.108163799195471e-05",
      "0.00035225316385613636",
      "0.00042817602742861364",
      "-0.00019620534024714575",
      "-3.1081638234949946e-05",
      "1.009277441912808e-14",
      "0.0006327532179932251",
      "1.710226281422466e-05",
      "-0.00014405822255461842",
      "-0.0013766217396007786",
      "-0.0003744334455461252",
      "-3.551553830265959e-05",
      "0.0003046101332862175",
      "-0.0005616196327107505",
      "1.1448479048073163e-05",
      "-0.0010170318418854598",
      "0.0005161843324267229",
      "-0.00028373423306835775",
      "-0.0005188562451005431",
      "-0.0003651114273948108",
      "2.5865008019926747e-06",
      "0.0002868210831616",
      "0.0004938413309406707",
      "0.0007091426877579594",
      "-0.0006894469641176963",
      "0.0005437923943196162",
      "0.0008569650554437458",
      "0.0007945003363224644",
      "-0.00020751470456695565",
      "-0.00019309028920971866",
      "-0.0008918460954220181",
      "1.144847915248758e-05",
      "-0.0006683626910412655",
      "-0.0008401433600487558",
      "-0.0006081734361700756",
      "0.0005323357582069161",
      "0.0008691988495568922",
      "-0.0004798025877953154",
      "-0.0002119698774299703",
      "0.0002028993403688743",
      "0.00044007380711604763",
      "-0.0002626682531158137",
      "-0.00044143840120605427",
      "4.911398221863669e-05",
      "0.00045143220903565574",
      "0.0009902078516708683",
      "-0.00030980392220869855",
      "-8.485725931533622e-05",
      "-6.796381315275817e-05",
      "0.0008220423039531568",
      "3.284290537019828e-05",
      "0.0007105511944193436",
      "-0.00036511142738639303",
      "0.00012954057051511178",
      "-7.824189087752342e-05",
      "0.0004181412262456802",
      "-0.0003451897698745934",
      "-0.0002626682530404893",
      "-0.0002302694210049813",
      "0.0001882112577532165",
      "-0.00022532656879672077",
      "-0.0002480729726989048",
      "-1.3166464787881422e-06",
      "0.0003587247341981529",
      "-0.0002055187605538518",
      "-0.00023184609208024603",
      "-0.00020502072548250427",
      "0.0003556704443949323",
      "-2.7903932154105505e-05",
      "1.839735830498365e-05",
      "-0.00023122003588165713",
      "-9.48620583912352e-05",
      "-0.0006894469639443518",
      "-0.0003922600867064554",
      "-0.0003779859732589932",
      "-0.0002595861003562191",
      "-0.0010000281286893606",
      "-0.0003098039222962067",
      "-0.0006146121077310515",
      "-3.793900320827019e-05",
      "-0.0004905329227082905",
      "-3.980546749961911e-05",
      "0.00035567044441479537",
      "-0.00013896549796418227",
      "0.0005056730041167374",
      "0.00022148718708172677",
      "0.0003010699589106422",
      "-0.0004702641624036743",
      "0.00116614243796696",
      "0.00024900164095149023",
      "0.0007561325922081423",
      "-4.32880148094776e-05",
      "0.000374433445565528",
      "0.001017031841953537",
      "-2.586500835524648e-06",
      "-0.0005437923943907312",
      "-0.0006327532179272071",
      "3.551553839187122e-05",
      "-0.0005161843323697546",
      "-0.0002868210831855188",
      "-0.0008569650554130941",
      "-1.7102262767263206e-05",
      "-0.000304610133249352",
      "0.0002837342331739663",
      "-0.0004938413308747858",
      "-0.0007945003362745922",
      "0.00014405822250800483",
      "0.0005616196328082537",
      "0.0005188562451143025",
      "-0.0007091426877601743",
      "0.00020751470456326635",
      "0.0002222833205243904",
      "0.0001332134598533711",
      "-0.000385326485629737",
      "-0.0006683626910463954",
      "-0.00022228332046045528",
      "3.487886510007678e-14",
      "-0.00010606999068689873",
      "-0.0002700939083848468",
      "0.00012954057052746775",
      "-0.00013321345986042665",
      "0.00010606999073573553",
      "4.6792029934625193e-14",
      "-0.00022959699371150245",
      "-0.0003922600868522825",
      "0.00038532648564971556",
      "0.0002700939084181017",
      "0.00022959699377104962",
      "-4.137145980968086e-15",
      "0.00038995363746303143",
      "-0.0002558898104434895",
      "-0.0004798025877903289",
      "-0.0007399128756838177",
      "0.00032569258766726873",
      "-3.536074448637737e-05",
      "-0.0004540821244753602",
      "-0.0002302694210336835",
      "-5.213244591505268e-05",
      "-5.7501448888224874e-05",
      "0.0002645327711025449",
      "0.00030461460738323066",
      "-0.0006146121079806241",
      "0.0001606127059645705",
      "0.0005614053759155435",
      "0.0005635910731554262",
      "-0.00011082681967638646",
      "-7.81042958706046e-05",
      "-0.0004414384011835412",
      "-5.213244586298991e-05",
      "-2.6703670206314408e-05",
      "1.3192835110166399e-05",
      "0.00028171688982376426",
      "0.0003587247341856627",
      "-2.0078483788789682e-05",
      "-0.0001005537007157627",
      "3.174307929138622e-05",
      "-0.00011743357471083956",
      "-0.00013896549800690395",
      "5.9927049819429687e-05",
      "-0.00031525255148758316",
      "0.0004241977905589128",
      "9.935988249651872e-06",
      "-8.485725907724501e-05",
      "0.00016061270598984463",
      "-0.0006019660026381407",
      "-0.00020995989621048466",
      "-0.00041984941009612505",
      "-2.7903932158916378e-05",
      "5.9927049876443115e-05",
      "-0.00028695545283819444",
      "-0.0008161122349430971",
      "-0.0008358006457311236",
      "0.001166142438126634",
      "-0.00028966966720284505",
      "-0.00024664497007579223",
      "-0.0010466619089318546",
      "0.00020441484056438872",
      "0.0008401433599757642",
      "0.00021196987737923735",
      "-4.911398238381661e-05",
      "6.796381307772171e-05",
      "0.00019309028927119736",
      "0.0006081734362052852",
      "-0.0002028993402731793",
      "-0.0004514322091062447",
      "-0.0008220423040083316",
      "0.0008918460955487357",
      "-0.0005323357579981847",
      "-0.00044007380709074984",
      "-0.0009902078517158718",
      "-3.2842905363630096e-05",
      "-0.0003256925875781604",
      "5.7501448908618845e-05",
      "-0.0005614053758614259",
      "-7.824189086670929e-05",
      "-0.0003899536374797312",
      "3.536074459124315e-05",
      "-0.00026453277094297796",
      "-0.0005635910729811602",
      "-0.00037798597345322586",
      "0.0002558898105412652",
      "0.000454082124534875",
      "-0.00030461460722698466",
      "0.00011082681966009816",
      "0.00036628013410594973",
      "0.0005280726673545079",
      "0.0001882112577244823",
      "-2.6703670235368577e-05",
      "-0.00036628013410544037",
      "2.1548538535902314e-14",
      "-0.00020416282673149481",
      "-3.7939003248902236e-05",
      "-0.0006019660026259337",
      "-0.0005280726673374095",
      "0.00020416282682839888",
      "-3.8080330361288054e-15",
      "-0.0002148762297521596",
      "-0.00020551876058220894",
      "-0.00010055370070329892",
      "-0.0002471944665302938",
      "-0.00040293696806407086",
      "-0.0002970070840193064",
      "0.0005056730041716705",
      "-0.0002869554528697922",
      "-4.862561207902603e-05",
      "-0.0004733302412201814",
      "8.629143344895042e-05",
      "1.839735831230133e-05",
      "-0.0003152525514766974",
      "-4.862561203870974e-05",
      "-0.00034540798666515165",
      "-0.000549194542040426",
      "0.0002490016410051881",
      "-0.00024664497000251393",
      "-0.00018174428216601073",
      "-0.0005843005987755019",
      "0.0002062528454503452",
      "-0.0004181412262714297",
      "0.00022532656880633716",
      "0.0002318460921251063",
      "0.0002312200359006379",
      "-0.0007105511945274847",
      "0.0003451897698887654",
      "0.0002480729727379916",
      "0.00020502072554586702",
      "9.486205838637908e-05",
      "-1.3192835058269667e-05",
      "-3.1743079257869444e-05",
      "-0.0004241977905551341",
      "-0.00025958610042523146",
      "7.81042959414901e-05",
      "-0.000281716889787629",
      "0.00011743357473620012",
      "-9.935988253441069e-06",
      "0.0004029369680942084",
      "0.00047333024124578496",
      "-0.0004905329228167816",
      "-0.00020995989616231096",
      "0.00021487622981422098",
      "0.0002970070841294138",
      "-8.629143345328782e-05",
      "0.00017220977029407746",
      "0.00022148718711972797",
      "-0.0008161122349395029",
      "-0.0003454079866641241",
      "-0.0001722097702010158",
      "-2.033677120543273e-15",
      "0.0007561325923865665",
      "-0.001046661908877669",
      "-0.0005843005987936749",
      "-0.0005803688747366043",
      "-0.00012206613860496154",
      "0.0010000281288206536",
      "3.9805467524094304e-05",
      "-0.00030106995906997453",
      "4.328801481810889e-05",
      "0.00041984941016668683",
      "0.0008358006458193853",
      "-0.0002044148405644887",
      "0.0005491945420864902",
      "-0.0002062528454512634",
      "0.00012206613861056205"
    ],
    [
      "0.000379927551116213",
      "0.00041133619944095056",
      "0.0005952747202997945",
      "0.0002025528541358161",
      "0.0002991764840451265",
      "0.00041133619944104364",
      "9.952453822514053e-05",
      "0.000498149249540311",
      "0.0004506523548540651",
      "0.0003532864572138058",
      "0.0005952747202998584",
      "0.0004981492495401505",
      "0.00016066875600330077",
      "9.559832133620031e-05",
      "0.0002386363511784329",
      "0.00020255285413584438",
      "0.00045065235485405083",
      "9.559832133617948e-05",
      "7.393271418892315e-05",
      "0.0002650476320288262",
      "0.0002991764840451441",
      "0.00035328645721378557",
      "0.0002386363511784893",
      "0.00026504763202882183",
      "0.0002067490915131286",
      "-0.00015415786007798218",
      "0.0002842624371999136",
      "-4.704872311830751e-05",
      "1.8852757436074624e-05",
      "-0.0001541578600779524",
      "-4.862293348547934e-05",
      "-0.00022770158471296356",
      "0.00010309624134725502",
      "5.014275553482478e-05",
      "0.00028426243719997297",
      "-0.00022770158471281446",
      "6.155564503721267e-05",
      "-1.1252383205294282e-05",
      "-5.947701020511992e-05",
      "-4.704872311834846e-05",
      "0.00010309624134722705",
      "-1.1252383205251893e-05",
      "1.2183323855246914e-05",
      "9.997764631186768e-05",
      "1.8852757436029592e-05",
      "5.014275553468481e-05",
      "-5.947701020525149e-05",
      "9.997764631186038e-05",
      "-0.00022304257804820225",
      "-0.0003073897362085555",
      "-0.00011559967436038831",
      "0.0001096642159523456",
      "8.673294310548673e-05",
      "2.5480119630534723e-05",
      "0.00024004176277410262",
      "-0.00023502391108597305",
      "2.7562676463707662e-05",
      "-0.0003414080793489098",
      "-1.8521766481309282e-06",
      "-0.00014036950895081554",
      "2.343673796248832e-05",
      "4.0998100118324577e-05",
      "-5.1981928762992284e-05",
      "-0.0001841821104986595",
      "7.47489515782603e-05",
      "-5.1392339466989145e-05",
      "-2.395340847462117e-05",
      "0.00018671961723699956",
      "3.2866555660096466e-06",
      "-4.611470018432669e-06",
      "-7.720480110204871e-05",
      "0.00010792990852241045",
      "4.2613626116877244e-05",
      "-0.00016740879470682324",
      "-0.00034140807934895625",
      "-2.3166923080246265e-05",
      "-0.0001560704902926477",
      "0.0003364829720619998",
      "-0.00010970188204350704",
      "0.00046344894332864484",
      "-0.0003192729874300563",
      "0.00020797853165954914",
      "-5.9096060822418e-05",
      "-0.00010514301716215988",
      "9.704270689344002e-05",
      "0.00034880597793168186",
      "-8.387007909297232e-05",
      "5.995796558701301e-05",
      "0.00012325793566286488",
      "-0.00016899006317412096",
      "1.961653604932492e-05",
      "-3.851557268358538e-06",
      "0.0001512809244289098",
      "-0.000200362462580491",
      "-0.00013860560414974274",
      "-5.198192876302121e-05",
      "-3.6349978934758844e-05",
      "1.004261150752433e-06",
      "1.724884518218078e-05",
      "7.468889752035566e-05",
      "9.704270689343122e-05",
      "0.00013989989864070324",
      "4.6427831538200745e-05",
      "-2.132078756178517e-05",
      "7.048818905929229e-05",
      "0.00010471164907672391",
      "2.752495380699437e-06",
      "-1.534808057699637e-05",
      "4.687944881561632e-05",
      "-9.22193795737188e-05",
      "-0.00014671432252267357",
      "2.2822973211495925e-08",
      "1.7541276851798773e-05",
      "-0.00010243603589189317",
      "3.554167863206734e-05",
      "0.00018671961723702125",
      "2.6230599505212283e-05",
      "-7.725185614564285e-05",
      "-7.987480863309033e-05",
      "3.179992787745109e-05",
      "-0.00016899006317404707",
      "1.700356445289541e-05",
      "-9.843613929073719e-05",
      "2.1215101263538735e-05",
      "1.3975245215446252e-05",
      "-0.00014671432252269368",
      "-0.00013316914335711897",
      "5.543503666105015e-05",
      "-5.7619858070356277e-05",
      "3.0630220371275085e-05",
      "0.00012321386820756205",
      "-3.5613528092608826e-05",
      "-7.776737610729989e-05",
      "8.219811154194922e-05",
      "-1.3494342483844329e-05",
      "2.5480119630514628e-05",
      "-1.852176648112948e-06",
      "-0.00018418211049876494",
      "3.2866555659726766e-06",
      "-0.00030738973620863055",
      "0.00024004176277408988",
      "-0.0001403695089508656",
      "7.4748951578326e-05",
      "-4.611470018527501e-06",
      "-0.0001155996743604189",
      "-0.00023502391108605448",
      "2.343673796246558e-05",
      "-5.1392339467000224e-05",
      "-7.720480110207884e-05",
      "0.00010966421595243433",
      "2.7562676463845464e-05",
      "4.099810011842544e-05",
      "-2.39534084746467e-05",
      "0.00010792990852239225",
      "-8.388643119096677e-06",
      "6.486815140774079e-05",
      "-7.398530655860293e-05",
      "-2.3166923080259702e-05",
      "-8.388643119134651e-06",
      "1.0943061730498483e-05",
      "-7.903564885903111e-06",
      "-1.7678429375667555e-05",
      "-3.634997893474746e-05",
      "6.486815140774516e-05",
      "-7.903564885903486e-06",
      "-1.7660321192198987e-05",
      "6.42261592486623e-05",
      "2.6230599505216057e-05",
      "-7.398530655858602e-05",
      "-1.767842937565606e-05",
      "6.422615924866287e-05",
      "2.8452310950233693e-05",
      "-0.00021289881495559546",
      "-8.798022787625958e-05",
      "-0.0003192729874301391",
      "-3.1296740010861494e-05",
      "-7.574273899189365e-05",
      "4.013976645124424e-05",
      "-3.403058108032007e-05",
      "0.0001398998986407689",
      "-0.00013845215720954422",
      "5.038626471154828e-06",
      "4.588654705389167e-06",
      "-0.00015744370216542412",
      "1.7003564452874808e-05",
      "0.00017196999091406628",
      "0.0001736061874749079",
      "-0.0001570158584919327",
      "0.00016116338614641026",
      "-0.00014852497160039525",
      "0.0003488059779316993",
      "-0.0001384521572096106",
      "0.0001865249383063811",
      "-8.007642859449061e-05",
      "-4.039835218912475e-05",
      "2.752495380716668e-06",
      "0.0003710049278876259",
      "-6.563682334017156e-05",
      "2.0614117213081444e-05",
      "0.0001954131596980554",
      "-0.00013316914335715241",
      "-0.00019264074988203114",
      "-8.914944201645548e-05",
      "0.00021515184774077245",
      "-8.358950362001408e-05",
      "1.9616536049497285e-05",
      "0.00017196999091402868",
      "-5.792161840607371e-05",
      "-2.821232500218388e-05",
      "0.00018993151519659324",
      "2.2822973179081582e-08",
      "-0.00019264074988195902",
      "8.356179768166394e-05",
      "1.6150843393787727e-05",
      "-0.00010471062499778216",
      "-3.5613528092617486e-05",
      "-2.999695569530244e-05",
      "-0.00012162901619999553",
      "-0.00014185009387119527",
      "-2.521403249047364e-05",
      "-0.00015607049029263553",
      "0.00020797853165954592",
      "-8.387007909304029e-05",
      "-3.851557268204191e-06",
      "4.261362611685601e-05",
      "0.00033648297206196915",
      "-5.909606082234266e-05",
      "5.995796558701258e-05",
      "0.0001512809244289217",
      "-0.00016740879470686278",
      "-0.0001097018820436372",
      "-0.00010514301716233281",
      "0.00012325793566286952",
      "-0.0002003624625805317",
      "-7.574273899191683e-05",
      "5.0386264712092285e-06",
      "0.00017360618747478334",
      "1.0042611507295772e-06",
      "-0.00021289881495562473",
      "4.0139766451221897e-05",
      "4.588654705383956e-06",
      "-0.00015701585849192616",
      "-7.725185614555092e-05",
      "-8.798022787608842e-05",
      "-3.403058108023649e-05",
      "-0.00015744370216540864",
      "0.00016116338614631176",
      "-4.060970228575934e-05",
      "-1.885653519458594e-05",
      "4.642783153821148e-05",
      "0.00018652493830637645",
      "-4.0609702285729696e-05",
      "2.770497752177116e-05",
      "6.643612781304354e-05",
      "-9.84361392907575e-05",
      "-5.792161840611784e-05",
      "-1.8856535194641623e-05",
      "6.643612781304296e-05",
      "-4.672616758066364e-05",
      "-5.355341254733095e-05",
      "-1.534808057700672e-05",
      "-6.563682334022393e-05",
      "-1.0013982464152397e-05",
      "-9.75591181530744e-06",
      "-2.950899543444818e-05",
      "5.543503666107495e-05",
      "8.356179768168677e-05",
      "6.59502549662886e-05",
      "-2.1654463620485576e-05",
      "9.728366197019103e-06",
      "1.754127685180087e-05",
      "-8.914944201635251e-05",
      "6.595025496626138e-05",
      "1.1108750137644817e-05",
      "-6.156859903138479e-05",
      "-7.776737610731382e-05",
      "-0.0001216290161999714",
      "-0.0001259716361652419",
      "-8.262585930893266e-05",
      "4.378854758427651e-05",
      "1.72488451822055e-05",
      "-2.1320787561787062e-05",
      "4.687944881561874e-05",
      "-0.00010243603589189471",
      "-0.00013860560414976215",
      "7.468889752034471e-05",
      "7.048818905930014e-05",
      "-9.221937957371724e-05",
      "3.554167863209465e-05",
      "-8.007642859443731e-05",
      "2.0614117213080766e-05",
      "0.00021515184774076684",
      "-7.987480863312738e-05",
      "-0.00014852497160047643",
      "-4.0398352189217346e-05",
      "0.0001954131596980436",
      "-8.358950361999292e-05",
      "-9.755911815300846e-06",
      "-2.1654463620459463e-05",
      "2.1215101263525942e-05",
      "-2.82123250021833e-05",
      "-5.3553412547324516e-05",
      "-2.9508995434421973e-05",
      "9.728366196989133e-06",
      "-2.6167322076017422e-05",
      "-5.761985807036061e-05",
      "1.6150843393777888e-05",
      "1.110875013763251e-05",
      "-2.6167322076017625e-05",
      "-7.225752598927075e-06",
      "8.219811154193e-05",
      "-0.00014185009387124607",
      "-8.262585930899163e-05",
      "0.0001748237049822923",
      "-7.829797565894097e-05",
      "3.1799927877462566e-05",
      "1.397524521547976e-05",
      "3.0630220371253374e-05",
      "-1.3494342483813246e-05",
      "0.00018993151519662433",
      "-0.00010471062499783618",
      "-2.521403249037627e-05",
      "-6.156859903144098e-05",
      "4.378854758436857e-05",
      "-7.8297975658937e-05",
      "-0.00015977330411937223",
      "-4.291548113477755e-05",
      "5.417673723768574e-05",
      "-3.619376586431748e-05",
      "0.00015977330411949607",
      "-1.5830264553322416e-17",
      "-0.00014750711237720944",
      "3.47636074717453e-07",
      "-4.819852917138165e-05",
      "4.291548113459874e-05",
      "0.00014750711237725676",
      "-5.60797822094271e-17",
      "6.300869011965866e-05",
      "-8.96202347090401e-05",
      "-5.417673723773743e-05",
      "-3.476360749236077e-07",
      "-6.300869011961288e-05",
      "-1.2433697452089276e-17",
      "3.986660697160029e-06",
      "3.619376586442615e-05",
      "4.819852917147242e-05",
      "8.962023470905465e-05",
      "-3.986660697232176e-06",
      "3.14743493026564e-18",
      "0.0002710805573010267",
      "-1.274721666162561e-06",
      "-0.0001464384066639584",
      "-0.0002887459003687093",
      "-5.6325741842490405e-05",
      "0.00013894480391500876",
      "1.5589488229161787e-05",
      "-3.1580990239397295e-05",
      "0.00014624094577656807",
      "-0.00030346063995173274",
      "6.359948561758012e-05",
      "-1.1042407325979566e-05",
      "-7.66294881414216e-05",
      "0.00012054915901114339",
      "9.89871076676711e-05",
      "-2.3592965824590068e-05",
      "3.926404815123451e-05",
      "2.3892477321713157e-06",
      "-2.2903450758703195e-05",
      "0.00015377253821510087",
      "7.037548979701408e-05",
      "-3.0064457539652943e-05",
      "-0.00010646711922955349",
      "9.2658697756373e-05",
      "3.250748100299048e-05",
      "0.000146240945776567",
      "2.174263667817612e-05",
      "-0.0004013637641863143",
      "0.000169733138092173",
      "8.010699952842624e-05",
      "0.00021551423106220974",
      "0.00027144824401636455",
      "5.5916938877150475e-05",
      "-2.0651766645214826e-05",
      "6.769438552919842e-05",
      "-0.00010733920588329583",
      "7.21098739056211e-05",
      "-2.241402152915459e-05",
      "3.2233672676999993e-06",
      "6.811841746599966e-05",
      "-7.676894888122545e-05",
      "-0.0001893850997468395",
      "-0.00011715751859002673",
      "7.839838243001556e-05",
      "-3.3658947667391116e-05",
      "0.0001123104774170279",
      "0.00012054915901111802",
      "-4.8798344629993965e-06",
      "-2.7868826023511305e-06",
      "-4.6729386884337276e-05",
      "5.7992079267249147e-05",
      "-0.00010733920588323225",
      "0.00011366506839922028",
      "-4.42393058302993e-05",
      "-3.6841769391134144e-06",
      "6.904918096072321e-05",
      "-5.346593617408872e-06",
      "-0.00012175719383082699",
      "3.5351272673851205e-05",
      "-7.535797568682487e-06",
      "-8.540853673283395e-05",
      "-6.278934535845185e-05",
      "-9.017684214028244e-06",
      "-3.547930308468485e-05",
      "-4.931766627323308e-06",
      "3.933489669613239e-05",
      "-2.290345075862023e-05",
      "2.039939328627773e-05",
      "8.688335828960163e-05",
      "-6.973792267481577e-05",
      "-0.00010538991407586661",
      "-7.676894888131508e-05",
      "-0.00017914888184575558",
      "-3.7992410335375946e-05",
      "4.724579614300438e-05",
      "-0.00012832361233918962",
      "-6.278934535845186e-05",
      "2.7857258614195537e-05",
      "-1.659761708263036e-05",
      "-3.230429855334765e-05",
      "9.582244123127482e-05",
      "0.00020354293625374925",
      "7.26714758306042e-05",
      "7.123087929928088e-05",
      "2.3215285727735733e-05",
      "-2.646184045981815e-05",
      "5.632574184252561e-05",
      "0.00030346063995185754",
      "-9.898710766762657e-05",
      "-0.00015377253821523894",
      "-0.00027108055730107637",
      "-0.00013894480391500602",
      "-6.359948561755033e-05",
      "2.3592965824599314e-05",
      "-7.037548979707209e-05",
      "1.274721666219526e-06",
      "-1.558948822908735e-05",
      "1.1042407325935246e-05",
      "-3.926404815122752e-05",
      "3.0064457539647515e-05",
      "0.00014643840666392474",
      "3.158099023940802e-05",
      "7.662948814150966e-05",
      "-2.389247732170478e-06",
      "0.00010646711922963625",
      "-1.5165723980146857e-06",
      "-8.25531386548954e-06",
      "5.665973295683887e-05",
      "2.174263667823191e-05",
      "1.5165723979853544e-06",
      "1.1951043974084327e-17",
      "-2.2845099615620903e-05",
      "5.1212076718906656e-05",
      "-4.879834462995272e-06",
      "8.255313865531026e-06",
      "2.284509961561249e-05",
      "2.586312005415376e-18",
      "2.4596318366267796e-05",
      "2.0399393286261894e-05",
      "-5.6659732956847784e-05",
      "-5.121207671891502e-05",
      "-2.459631836624707e-05",
      "-1.1234374835773503e-17",
      "0.0002705234869007455",
      "-9.418876975927352e-05",
      "0.0002714482440164538",
      "-0.0002865680633801729",
      "0.00015552488202355208",
      "-8.214984983809156e-05",
      "-2.4849127422629853e-05",
      "0.00011366506839926854",
      "0.00026088744157268717",
      "-3.07293525560653e-05",
      "4.163234834053551e-05",
      "7.31839522708588e-05",
      "-0.00017914888184586756",
      "-3.0406532171420822e-05",
      "-4.439555592251158e-05",
      "0.0001307782053678823",
      "-0.00010667523078680411",
      "0.00021732969875949768",
      "7.210987390574818e-05",
      "0.00026088744157257165",
      "-2.673404333990307e-05",
      "-3.893894549600863e-05",
      "0.00017413995550665898",
      "-0.00012175719383087384",
      "-5.745405007127376e-05",
      "5.929492714830006e-05",
      "-1.5631439802690668e-05",
      "4.958259127904e-05",
      "2.7857258614241348e-05",
      "-0.000221802200506552",
      "-0.0001897796938816587",
      "-2.0869085284990068e-05",
      "8.642986227398848e-09",
      "-0.00018938509974692177",
      "-3.0406532171261638e-05",
      "-0.00010618359435933478",
      "8.94848156079492e-05",
      "-9.468182927979776e-05",
      "-9.01768421405401e-06",
      "-0.00022180220050661798",
      "2.3111675909581513e-06",
      "-1.3393328672195251e-05",
      "-0.00013123361858307048",
      "7.267147583062608e-05",
      "0.0002542036971420712",
      "0.00013204954824637115",
      "-5.532437506460559e-05",
      "-2.4539727620145762e-05",
      "0.00040136376418623763",
      "-5.591693887721399e-05",
      "2.241402152920567e-05",
      "0.00011715751858997424",
      "-9.265869775644646e-05",
      "-0.00016973313809229417",
      "2.0651766645230717e-05",
      "-3.2233672677144743e-06",
      "-7.839838243002718e-05",
      "-3.2507481002876356e-05",
      "-8.010699952828899e-05",
      "-6.769438552918451e-05",
      "-6.811841746601154e-05",
      "3.3658947667275336e-05",
      "-0.00015552488202348285",
      "3.072935255608317e-05",
      "4.439555592240899e-05",
      "-2.786882602314501e-06",
      "-0.000270523486900604",
      "8.214984983801383e-05",
      "-4.163234834052048e-05",
      "-0.00013077820536784818",
      "8.688335828956128e-05",
      "9.418876975929e-05",
      "2.4849127422728333e-05",
      "-7.318395227082125e-05",
      "0.00010667523078683186",
      "-2.2976753074883887e-05",
      "9.20491443734544e-05",
      "-4.423930583032355e-05",
      "-2.6734043339907447e-05",
      "2.2976753074889e-05",
      "7.059303179298096e-20",
      "1.4288882770135863e-06",
      "-3.7992410335350555e-05",
      "-0.00010618359435929935",
      "-9.204914437347189e-05",
      "-1.4288882769945925e-06",
      "-3.771319137858701e-17",
      "-3.7217120218104426e-05",
      "3.5351272673873946e-05",
      "5.929492714829923e-05",
      "-2.429640873229725e-05",
      "3.1685011032150258e-06",
      "8.8544288193402e-06",
      "-1.6597617082632433e-05",
      "2.3111675909685758e-06",
      "4.575847080004366e-05",
      "1.1814268033857439e-05",
      "4.07063933252659e-05",
      "-3.547930308470767e-05",
      "-0.00018977969388163555",
      "4.57584708000221e-05",
      "-1.6506008653489998e-05",
      "-7.570136068180183e-05",
      "7.123087929926196e-05",
      "0.00013204954824633542",
      "6.345000197605224e-06",
      "-3.7843950829747785e-05",
      "-5.430027417392593e-05",
      "4.6729386884375264e-05",
      "3.6841769391205435e-06",
      "7.535797568687828e-06",
      "4.9317666273489286e-06",
      "-0.0001123104774170525",
      "-5.799207926728233e-05",
      "-6.904918096076769e-05",
      "8.540853673285752e-05",
      "-3.9334896696168706e-05",
      "3.893894549602121e-05",
      "1.5631439802691265e-05",
      "2.0869085285028493e-05",
      "-6.973792267477616e-05",
      "-0.00021732969875944223",
      "-0.00017413995550670072",
      "-4.9582591279002174e-05",
      "-8.642986366121631e-09",
      "-3.1685011032160096e-06",
      "-1.1814268033866473e-05",
      "4.724579614299375e-05",
      "8.948481560791791e-05",
      "3.721712021809835e-05",
      "-8.854428819352496e-06",
      "-4.07063933252346e-05",
      "-1.5113445723882122e-05",
      "-3.2304298553341914e-05",
      "-1.3393328672187315e-05",
      "-1.6506008653493928e-05",
      "1.5113445723886632e-05",
      "-8.269091451765715e-18",
      "2.3215285727771298e-05",
      "-5.53243750645646e-05",
      "-3.784395082975345e-05",
      "-0.00010374161924744092",
      "5.531600439934579e-06",
      "0.0001053899140758602",
      "0.00012832361233921022",
      "-9.582244123130809e-05",
      "2.6461840459892318e-05",
      "9.468182927979832e-05",
      "0.0001312336185830341",
      "2.453972762020988e-05",
      "7.570136068181349e-05",
      "5.430027417393465e-05",
      "-5.531600439981888e-06"
    ]
  ],
  "status": "RIGOROUS ORIENTED-POLYGON INTERVAL EXCLUSION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.02962917927679295053411993 +/- 4.05e-29]",
      "[0.04087642599991833761489125 +/- 5.61e-28]",
      "[0.07232412298708836284313034 +/- 4.27e-27]",
      "[0.01111945020544217489193550 +/- 1.73e-28]",
      "[0.009334147561413841988668947 +/- 1.19e-28]",
      "[0.004021838337411629144109103 +/- 7.07e-29]",
      "[0.008035299968392652110064243 +/- 2.83e-28]",
      "[0.008567675277536851023022332 +/- 1.10e-28]",
      "[0.001081397958920476330620514 +/- 1.97e-28]",
      "[0.0006372050803321849583876270 +/- 4.80e-29]",
      "[0.001262625919691792622579162 +/- 1.61e-28]",
      "[0.0002691596009376448778697561 +/- 4.49e-29]",
      "[0.0002447053545898616308450347 +/- 2.88e-29]",
      "[0.0002416773726710035737105439 +/- 3.73e-29]",
      "[9.573539473926884957100784e-5 +/- 2.69e-31]"
    ],
    [
      "[0.03022887219583539023411993 +/- 4.05e-29]",
      "[0.04326357192613285830964892 +/- 2.73e-27]",
      "[0.07877468900472207508888193 +/- 2.86e-27]",
      "[0.01275918292358553673032696 +/- 1.77e-27]",
      "[0.007680809473222146160436033 +/- 3.54e-28]",
      "[0.004900853574516881962233829 +/- 2.99e-28]",
      "[0.01139087220047455640289346 +/- 4.53e-27]",
      "[0.01168425168156700848086536 +/- 1.38e-27]",
      "[0.007680223247816384894934046 +/- 2.25e-28]",
      "[0.001313870299772049650305754 +/- 3.56e-28]",
      "[0.0007225482144122500923396700 +/- 8.13e-30]",
      "[0.0006725292148830373632551122 +/- 4.37e-29]",
      "[0.0001912371972345771566434380 +/- 2.18e-29]",
      "[0.0002588808456300719018934212 +/- 1.28e-29]",
      "[8.478741141528555070302797e-5 +/- 3.11e-31]"
    ]
  ],
  "exact_identity": "R(t)=-PPT(Q(t))-sum T^*(H_j(t) tensor G_j)T; endpoint residuals are positive definite.",
  "scope": "Only the stored closed oriented cell and stated edge interval. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.08072433294728398
}


==> anc/small-orders/order6/polygon_p5_c1_m6_e2_0.23_0.25_certificate.json <==
{
  "kind": "p5",
  "cell": 1,
  "points": [
    [
      "4",
      "0"
    ],
    [
      "1",
      "4"
    ],
    [
      "-3",
      "2"
    ],
    [
      "-3",
      "-2"
    ],
    [
      "1",
      "-4"
    ],
    [
      "2",
      "0"
    ]
  ],
  "polygon": 6,
  "edge": 2,
  "interval": [
    "0.23",
    "0.25"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        3
      ]
    ]
  ],
  "rational_G": [
    [
      "3.715950970752865e-05",
      "3.716180004233231e-05",
      "3.716298226671529e-05",
      "3.716227769912335e-05",
      "3.71697716410545e-05",
      "4.3428991798727805e-09",
      "1.5343193349747166e-09",
      "-7.768925731286273e-12",
      "4.644465314278079e-09",
      "3.5336615545842234e-09",
      "5.4557908073932325e-09",
      "1.668558339071474e-10",
      "4.266430727838604e-09",
      "7.165968764363027e-09",
      "5.630379852634457e-09",
      "1.5107088150653634e-09",
      "3.257701827831722e-09",
      "-4.486807449467107e-09",
      "-6.4981004418743e-09",
      "9.685383660091606e-09",
      "3.6288976022170366e-09",
      "4.6645499313639214e-09",
      "-2.2505593609049e-09",
      "3.647320889343459e-09",
      "1.0376507208594442e-08"
    ],
    [
      "3.715957277818079e-05",
      "3.7160222551581334e-05",
      "3.716203366131413e-05",
      "3.715701784909318e-05",
      "3.716066660509736e-05",
      "5.543691725970361e-09",
      "2.399166628375518e-10",
      "2.756785486503769e-10",
      "3.4102717358412402e-09",
      "3.1629828745222154e-09",
      "1.5667108092802327e-09",
      "-1.126621513788374e-09",
      "1.969956094035037e-09",
      "3.6211884164170763e-09",
      "2.725488714736624e-09",
      "3.6220666032275655e-09",
      "5.8867562803427435e-09",
      "-3.968704864989682e-09",
      "-3.714304527600978e-09",
      "8.401635330018574e-09",
      "2.6372217055420897e-09",
      "1.910826124500254e-10",
      "-5.807869589124114e-10",
      "3.849752426365554e-09",
      "4.960289430694401e-09"
    ],
    [
      "3.715625384563745e-05",
      "3.716025012521558e-05",
      "3.7159067731436624e-05",
      "3.715820010232279e-05",
      "3.715968332159354e-05",
      "3.211230588045618e-09",
      "-1.9168193972023533e-10",
      "-1.5074368631824656e-10",
      "3.4044473349798987e-09",
      "2.6896908474136965e-09",
      "2.0878666643230255e-09",
      "-2.2545833805943347e-09",
      "4.534654097209897e-09",
      "3.8061896651506115e-09",
      "3.4819723427549174e-09",
      "3.539222023067942e-09",
      "2.1752660901785062e-09",
      "-2.6312111416629554e-09",
      "-3.540922756130312e-09",
      "7.534250579093626e-09",
      "4.568681957975696e-09",
      "1.6164293176697001e-09",
      "2.6705822666695123e-10",
      "4.084629217864761e-09",
      "5.863692019207656e-09"
    ],
    [
      "3.71577540188835e-05",
      "3.716948711248259e-05",
      "3.717308420519702e-05",
      "3.7170440413318605e-05",
      "3.717102404709566e-05",
      "2.872957883228899e-09",
      "2.5997956304564166e-09",
      "-2.567819582882452e-09",
      "6.01410578786752e-09",
      "-6.868547556567481e-09",
      "9.286417845996265e-09",
      "-6.115992554415842e-09",
      "-8.156123119754613e-09",
      "1.2722678228076178e-08",
      "-7.4488306869468526e-09",
      "4.045205458949289e-09",
      "3.346080287317335e-09",
      "-3.0186656259889822e-09",
      "-3.2929662646096744e-09",
      "7.294373683654877e-09",
      "5.729876667398984e-09",
      "-3.0363563589074164e-09",
      "-1.8240729399851124e-09",
      "5.434696992629629e-09",
      "6.458408839096808e-09"
    ],
    [
      "3.715803421355245e-05",
      "3.71576632934437e-05",
      "3.715807565146479e-05",
      "3.715553778781247e-05",
      "3.716004681252015e-05",
      "3.2312785848723956e-09",
      "-1.2761577279682844e-09",
      "-1.970247243388396e-10",
      "3.4789756686899617e-09",
      "2.2728471387791064e-09",
      "-8.060104208375395e-10",
      "-1.4824457091021255e-09",
      "2.8928731836032453e-09",
      "2.5301132601561338e-09",
      "4.10280891136271e-09",
      "5.292946089880158e-09",
      "2.238278724521428e-09",
      "-3.7245831314957316e-09",
      "-4.239219378153394e-09",
      "4.633935942243654e-09",
      "1.9204681548201584e-09",
      "-1.3204358222384395e-09",
      "2.3406470765638152e-09",
      "5.2986651492971975e-09",
      "3.978106644107244e-09"
    ],
    [
      "3.715838323160679e-05",
      "3.716044919328231e-05",
      "3.715758002248833e-05",
      "3.7159065955055356e-05",
      "3.7162361590285946e-05",
      "2.218709881243425e-09",
      "-7.260553879852445e-10",
      "-1.9257373387095794e-09",
      "6.130216179883859e-09",
      "1.2008077688395912e-09",
      "-1.7739381445240462e-09",
      "-3.536953546437882e-09",
      "3.640148091334473e-09",
      "3.241748997064386e-09",
      "2.3440643668725857e-09",
      "7.032220651548049e-09",
      "6.267360728296254e-10",
      "-4.68823983755902e-09",
      "-4.58788207090653e-09",
      "4.606917225722024e-09",
      "4.891281066444742e-09",
      "-3.4899316308114077e-09",
      "1.620999466029772e-09",
      "5.262280799878431e-09",
      "7.100847206495688e-09"
    ],
    [
      "0.000604932800215769",
      "0.002849683350820223",
      "0.0021618960510961867",
      "0.002882155841480496",
      "0.00027741537017704455",
      "-0.00019776653822095738",
      "0.0009612086265552289",
      "0.0001849799547050247",
      "0.000320446821617191",
      "-0.0015030871979809653",
      "0.002699676279202836",
      "0.00029207383852320146",
      "-0.0008638397079257288",
      "0.0003706020776027944",
      "0.0005111017120041753",
      "0.0012481095936240493",
      "-0.0005314589326611643",
      "0.0012574164277677532",
      "0.00018363930958876641",
      "-0.0019278439530708408",
      "-0.0008446061253409955",
      "-0.0007683850942335589",
      "0.002301880770298154",
      "0.0006108508332901825",
      "-0.0006498439601278068"
    ],
    [
      "3.715803527969485e-05",
      "3.716288910977194e-05",
      "3.7159406342402686e-05",
      "3.716101098307039e-05",
      "3.715978214090237e-05",
      "4.188095905836869e-09",
      "-1.3858333287075747e-09",
      "1.1791820583793608e-09",
      "3.3200012770382236e-09",
      "1.676042371794536e-09",
      "2.5988771748156144e-09",
      "-2.3559719822273354e-09",
      "2.7982978532946177e-09",
      "3.4052614657268292e-09",
      "2.605286798757467e-09",
      "5.841890146138822e-09",
      "2.240930400055227e-09",
      "-3.1300020996259593e-09",
      "-3.166637582336146e-09",
      "7.3894468142436665e-09",
      "2.800107042720026e-09",
      "3.8446719861671936e-10",
      "7.443737329935838e-10",
      "4.607964804132841e-09",
      "6.017835599841692e-09"
    ],
    [
      "3.720798745634644e-05",
      "3.7162466260990735e-05",
      "3.716598858792569e-05",
      "3.7165891094111606e-05",
      "3.7176647700255474e-05",
      "1.0338064444208779e-08",
      "1.103100689921409e-08",
      "1.1489360114631869e-08",
      "1.6994762830556465e-09",
      "2.6648077591978556e-09",
      "2.6117981453079154e-10",
      "7.337217320666925e-10",
      "3.766900260912148e-09",
      "-5.404881349309267e-09",
      "1.0190824928673343e-08",
      "7.148145332167959e-09",
      "9.898163189680893e-09",
      "-1.775926799782258e-08",
      "-2.659953438960982e-08",
      "6.335428436340796e-09",
      "-1.400952848202106e-09",
      "-5.54146805602905e-09",
      "-5.2867839162899263e-11",
      "9.456911183339262e-11",
      "2.0317748792918616e-09"
    ],
    [
      "3.717553106611586e-05",
      "3.716877224981311e-05",
      "3.7161696481827275e-05",
      "3.716154469625849e-05",
      "3.71778842881421e-05",
      "9.062430235606592e-09",
      "-1.6869439712670774e-09",
      "-2.4001689823757847e-09",
      "9.1842095435629e-09",
      "9.247101780775459e-10",
      "-1.6442944206223566e-09",
      "-7.436791889370086e-09",
      "4.235126184684535e-09",
      "-1.776276203710698e-09",
      "3.84176240717605e-09",
      "1.2768797148924863e-08",
      "5.17076631177392e-09",
      "-6.090466138883204e-09",
      "-1.962654264870555e-08",
      "8.709006971753067e-09",
      "5.147093220991173e-09",
      "-1.0478993664137085e-08",
      "2.1875976046702777e-09",
      "6.188281508644329e-09",
      "9.538157232236328e-09"
    ],
    [
      "3.71576945275342e-05",
      "3.715729102774018e-05",
      "3.7159357562904396e-05",
      "3.7158959384033567e-05",
      "3.716336914401448e-05",
      "2.9366484402738794e-09",
      "-8.419843276929727e-10",
      "1.0821540564800253e-09",
      "3.6321301335999334e-09",
      "2.4998026934716317e-09",
      "9.50589978400936e-10",
      "-8.525081905089243e-10",
      "5.2762991651738845e-09",
      "3.770466895841126e-09",
      "6.706042554471552e-09",
      "4.211235884945247e-09",
      "6.603637779494493e-10",
      "-3.508544613890832e-09",
      "-4.555200360065357e-09",
      "4.285919854295448e-09",
      "1.898281303158817e-09",
      "3.0104947410258865e-10",
      "3.4855875375694828e-09",
      "7.272572986507478e-09",
      "5.560920953920531e-09"
    ],
    [
      "3.715807766759501e-05",
      "3.715854221303823e-05",
      "3.716254392745931e-05",
      "3.716045262643602e-05",
      "3.7169570872011836e-05",
      "2.5222979121252655e-09",
      "4.832636258930785e-10",
      "-1.0443559207327388e-09",
      "4.902068980446439e-09",
      "2.0551663593860363e-09",
      "1.0051468053401741e-10",
      "-1.2453268961385266e-09",
      "2.5305294439967063e-09",
      "7.416927554637619e-09",
      "1.4848594919602456e-09",
      "4.8581504844078195e-09",
      "2.2856544403775424e-09",
      "-4.480654581859814e-09",
      "-2.986942901466291e-09",
      "3.578261077716304e-09",
      "4.084380013061791e-09",
      "-2.1503047088697106e-09",
      "6.954324505121143e-10",
      "8.646998685342344e-09",
      "7.412754631708819e-09"
    ],
    [
      "3.7158843355988315e-05",
      "3.71591129331713e-05",
      "3.71583372821058e-05",
      "3.716112647829256e-05",
      "3.7163302940302174e-05",
      "2.3465345929927996e-09",
      "-5.343816653382258e-10",
      "8.131090931485459e-10",
      "1.049293683899132e-09",
      "3.0742610456602743e-09",
      "4.269008666222218e-09",
      "1.3183938427383311e-10",
      "3.3665658581910714e-09",
      "3.142887820576338e-09",
      "5.706352556976757e-09",
      "2.993041556501827e-09",
      "2.3986824366656614e-09",
      "-3.2685227529195466e-09",
      "-5.650636040563368e-09",
      "4.892691233301842e-09",
      "3.719402518810268e-09",
      "3.1710074761791516e-09",
      "1.680922440058938e-09",
      "4.833609233818161e-09",
      "5.03856423133171e-09"
    ],
    [
      "3.716620024184393e-05",
      "3.7161610575974124e-05",
      "3.717260973100578e-05",
      "3.716187825506621e-05",
      "3.716593289117801e-05",
      "6.4672947440486114e-09",
      "-8.514547992910928e-10",
      "2.890793161267442e-09",
      "-9.591272115429956e-10",
      "3.2158445374400178e-09",
      "1.2238703690182146e-09",
      "-1.5291316887347683e-09",
      "-4.63348515883565e-09",
      "8.585344712301474e-09",
      "-2.2428922505795697e-09",
      "5.732709012358557e-09",
      "1.3587649588185295e-08",
      "-8.488634898344517e-09",
      "7.37715947845961e-10",
      "9.206428311572812e-09",
      "1.0794124482123006e-09",
      "3.3246396994900035e-10",
      "-3.002761574997739e-09",
      "9.851415212830317e-09",
      "3.6622541538565116e-09"
    ],
    [
      "3.720714439421033e-05",
      "3.7165519281529906e-05",
      "3.7272551604271616e-05",
      "3.725746664228959e-05",
      "3.721273439016968e-05",
      "5.797487042414765e-09",
      "1.4470287862121301e-08",
      "2.065784654724919e-08",
      "-1.0044236416811757e-08",
      "-7.50376920051541e-09",
      "1.511484993798263e-08",
      "-9.90579076066014e-09",
      "-8.670855483331573e-08",
      "7.177107474144397e-08",
      "-6.74162821323179e-08",
      "-3.5823116334145187e-09",
      "7.483129306034128e-08",
      "-6.683986515433889e-08",
      "4.2556098080743004e-08",
      "1.2566734648468149e-08",
      "8.490631172728164e-09",
      "2.7612035030483315e-10",
      "-4.918351926917323e-08",
      "3.726827024208393e-08",
      "7.552333309213133e-09"
    ],
    [
      "3.71609575629563e-05",
      "3.716471401377036e-05",
      "3.716486582661398e-05",
      "3.7164420824148286e-05",
      "3.7161963294829895e-05",
      "5.456294340430953e-09",
      "1.1983839744704416e-09",
      "4.791580240036433e-09",
      "5.4329275553183576e-09",
      "6.8202110334047455e-09",
      "4.566003824755498e-09",
      "2.4507594835745176e-09",
      "4.0321114519531936e-09",
      "6.775254293071201e-09",
      "6.941012641990737e-09",
      "2.204800806368658e-09",
      "1.1229473082133616e-09",
      "-4.0069333466181616e-09",
      "-2.0755840068927273e-09",
      "7.016532109795652e-09",
      "5.358843518963691e-09",
      "5.73638477101791e-09",
      "3.6628548550535226e-09",
      "5.403446587006032e-09",
      "4.194166978849078e-09"
    ],
    [
      "3.7161455965771656e-05",
      "3.7160826964911124e-05",
      "3.715988323604585e-05",
      "3.7156549737111696e-05",
      "3.7159890813852555e-05",
      "5.304105461252669e-09",
      "-2.0901617811027325e-09",
      "1.6329780210854144e-09",
      "1.8367893170205917e-09",
      "2.9974412903676976e-09",
      "8.518705073662572e-10",
      "-1.140021978418892e-09",
      "2.4373582345113104e-09",
      "2.0714789929405897e-09",
      "4.302141381241272e-09",
      "6.36575053525818e-09",
      "4.261368319962131e-09",
      "-3.768375957769013e-09",
      "-4.609317911444042e-09",
      "7.102243787711719e-09",
      "7.834613862195511e-10",
      "1.6277048954377301e-10",
      "1.925540345172181e-09",
      "5.0885173394321854e-09",
      "3.5481666771333856e-09"
    ],
    [
      "3.7161377306870675e-05",
      "3.716253993925482e-05",
      "3.716678147041637e-05",
      "3.715793493421895e-05",
      "3.7166493627956236e-05",
      "5.1876068464746665e-09",
      "8.551052070555149e-10",
      "-3.004652614483934e-10",
      "4.837091645515394e-09",
      "5.303447072359669e-09",
      "-4.4522906829622343e-10",
      "-1.3208762851287513e-09",
      "3.5577185816562206e-09",
      "8.416553292907945e-09",
      "2.807596704954034e-09",
      "7.2086341609302805e-09",
      "5.069158595702987e-09",
      "-3.9837100269383895e-09",
      "-2.4263416543983053e-09",
      "7.74970997278249e-09",
      "3.6532799747859186e-09",
      "-1.981422635707433e-11",
      "1.3972685791638153e-09",
      "7.74950498042099e-09",
      "5.680866317607909e-09"
    ],
    [
      "3.716957116772677e-05",
      "3.716613314962375e-05",
      "3.717230853938115e-05",
      "3.716697237179221e-05",
      "3.717313022474355e-05",
      "7.251594021025456e-09",
      "7.44981911795816e-09",
      "-2.6623246527859644e-09",
      "1.4885138172214212e-08",
      "1.0974076707332902e-08",
      "-5.49162318051943e-09",
      "5.658075318351521e-09",
      "-3.5675859106084594e-09",
      "1.594512359275731e-08",
      "-2.8346270246424463e-09",
      "1.1369713508590496e-08",
      "1.0156025982410532e-08",
      "-1.2350231267067227e-08",
      "3.093041478272075e-09",
      "5.249604402914089e-09",
      "3.3940874917212673e-09",
      "-3.3956802881361924e-09",
      "-4.3257809169459213e-10",
      "1.7281872007366247e-09",
      "1.1350547137170919e-08"
    ],
    [
      "3.716110725378296e-05",
      "3.716129535156851e-05",
      "3.715929888632328e-05",
      "3.7160089455127005e-05",
      "3.7158790708527915e-05",
      "5.587854511261017e-09",
      "-1.3244492847036588e-09",
      "3.4058909788260425e-09",
      "4.604036197420311e-09",
      "2.8175349651826915e-09",
      "1.3550430116375668e-09",
      "1.4548764526743516e-09",
      "1.5919818979683734e-09",
      "2.908981338169377e-09",
      "4.716131550212014e-09",
      "5.646565562627105e-09",
      "3.145084509060866e-09",
      "-5.7802427574726735e-09",
      "-2.1133660508528485e-09",
      "6.50083463291006e-09",
      "-6.113797934121495e-10",
      "3.22560586067803e-10",
      "1.9737690892030414e-09",
      "3.259425163594176e-09",
      "5.029903654292559e-09"
    ],
    [
      "0.00033112521502729256",
      "0.0005026179062229757",
      "0.0013919761418779138",
      "0.0037987792470585194",
      "0.0022041804358818562",
      "-0.0003297130847309285",
      "0.00042357982706596307",
      "-5.7223588091085924e-05",
      "0.00041722057392753375",
      "-0.0007419240840919838",
      "0.0006630846347884675",
      "-0.0008560506239967572",
      "-0.0017534153166879518",
      "0.0016839752962823505",
      "-0.002511549974338286",
      "-0.000167663754969671",
      "0.0004678142234556126",
      "-0.0010500078304102615",
      "0.0006804063563318345",
      "-0.0002831012609041784",
      "0.0011450718779525996",
      "-0.0005251934898654549",
      "-0.0014219070089113773",
      "0.0003164712939067658",
      "0.001357796618945881"
    ],
    [
      "3.715702986009543e-05",
      "3.715949530375966e-05",
      "3.715823255661692e-05",
      "3.7156768653168785e-05",
      "3.715718170918811e-05",
      "4.384223319479847e-09",
      "-9.26892334517054e-10",
      "1.5334753235636057e-09",
      "3.061695062885491e-09",
      "2.8641705411228397e-09",
      "1.4394484942841898e-09",
      "2.210059303844533e-10",
      "2.4081531113780314e-09",
      "2.8647252546167866e-09",
      "3.72744174898454e-09",
      "4.341484155408807e-09",
      "2.909830294621417e-09",
      "-3.2760902227620327e-09",
      "-1.823936457177446e-09",
      "6.388825806480358e-09",
      "8.60390630258475e-10",
      "9.588858421578994e-10",
      "1.156154207945553e-09",
      "3.364678431277279e-09",
      "4.1870859575213e-09"
    ],
    [
      "0.004346292254093733",
      "6.809831693505043e-05",
      "0.002016916011240615",
      "0.0006559833044585064",
      "0.0028978822624985286",
      "-0.0001275076175319772",
      "-0.0005238636574962128",
      "0.0009469860105809054",
      "-0.0034002732959405126",
      "0.00024363998440603298",
      "-0.00013364411634186074",
      "3.116182911070066e-05",
      "-0.0010022298400273577",
      "-0.00016999033810975646",
      "-0.0004771617148407444",
      "0.0003421274559834718",
      "0.0028734341098657725",
      "-0.0013303508366735006",
      "-0.0008748460972947241",
      "-4.342894592791772e-05",
      "-3.5817282483829445e-05",
      "0.00029585107615098637",
      "-0.0004697395262487874",
      "0.0023737411596948",
      "-0.0012420116420713372"
    ],
    [
      "3.7162071549112515e-05",
      "3.716340615162515e-05",
      "3.71637721446092e-05",
      "3.7162582163008665e-05",
      "3.716140079465911e-05",
      "4.90440615761839e-09",
      "-1.3435504290092835e-09",
      "3.4578454180131654e-09",
      "4.394571552846124e-09",
      "-1.7927526323911704e-10",
      "1.971804964182206e-09",
      "-1.8345928687632608e-11",
      "4.611648467067696e-09",
      "3.273991564229228e-09",
      "5.204556764853859e-09",
      "4.736465011428207e-09",
      "-5.100004667379962e-10",
      "-4.328712003590431e-09",
      "-3.7460456377541665e-09",
      "3.5993451819108815e-09",
      "-2.193501997996876e-09",
      "2.257996501156708e-10",
      "5.748640345618472e-09",
      "4.282237849057756e-09",
      "4.4461731474049544e-09"
    ],
    [
      "0.0026606814816765956",
      "0.01574523215994749",
      "0.014686524015345924",
      "0.001986038946517207",
      "0.0056652938198822715",
      "1.303187398230384e-05",
      "-0.006183061598721856",
      "0.00014542511879370038",
      "0.003804494716505444",
      "-0.0011318183029620284",
      "-0.005520707546478509",
      "0.0013395541150775826",
      "4.431409941670189e-05",
      "-0.009058958468041754",
      "-0.0002533255153423172",
      "-0.006419512797417251",
      "0.00045000379184912623",
      "0.002256483307830467",
      "-0.0005397305513077034",
      "-0.015127184121772254",
      "0.0003670466690125373",
      "0.00930658647595148",
      "-0.00534299725975257",
      "0.0006194436468291",
      "-0.0033021565189187327"
    ],
    [
      "3.716359241858295e-05",
      "3.71655152145123e-05",
      "3.716728588172401e-05",
      "3.716395119750321e-05",
      "3.7167602282207524e-05",
      "2.9914431780412515e-09",
      "4.3659775906489295e-09",
      "1.6982285656194013e-09",
      "6.122980612103757e-09",
      "-8.498752817064337e-10",
      "1.5081519862425846e-09",
      "2.058482444876023e-11",
      "4.300900331123999e-09",
      "4.44430839835568e-09",
      "1.9233114812819108e-09",
      "4.577998876882059e-09",
      "1.9190394401296932e-09",
      "-1.5740338024134655e-09",
      "-8.166004020083735e-09",
      "7.1252879888857756e-09",
      "3.4383491194736456e-09",
      "-1.1562689119302074e-09",
      "4.499163630393681e-09",
      "1.5180220214408992e-09",
      "3.364228093696234e-09"
    ],
    [
      "3.716762898753935e-05",
      "3.7174631057690783e-05",
      "3.716923725277488e-05",
      "3.716293512211766e-05",
      "3.7181084070135824e-05",
      "1.1159219389268125e-08",
      "-4.844278795777655e-09",
      "1.5941367713345938e-09",
      "-8.581983356459023e-10",
      "-4.590026975051246e-09",
      "3.489770783075219e-09",
      "-9.187986930989963e-09",
      "5.091811716563922e-09",
      "-2.042368792882643e-09",
      "-4.07683268848478e-09",
      "6.169149328078523e-09",
      "8.610940359850914e-09",
      "-1.0566178751117932e-09",
      "-1.5499890404470052e-08",
      "1.491398357254679e-08",
      "1.0084506998054465e-08",
      "-1.3588928548683846e-08",
      "-3.805797590637719e-09",
      "1.598072960182453e-08",
      "5.372830834008887e-09"
    ],
    [
      "3.715680395116529e-05",
      "3.7159103258543556e-05",
      "3.715692390521626e-05",
      "3.715684089728201e-05",
      "3.7158819064566624e-05",
      "2.885135424833146e-09",
      "-1.4572318831947488e-09",
      "-1.2268953478056033e-09",
      "3.8290598180963915e-09",
      "1.6993397164514329e-09",
      "-4.433187201711228e-10",
      "-3.2902154476925214e-09",
      "3.6639287455063606e-09",
      "1.813392311298402e-09",
      "3.0518936990934814e-09",
      "5.411527060421442e-09",
      "1.44221576138426e-09",
      "-3.0652497313551015e-09",
      "-4.573613039255035e-09",
      "5.883932498927192e-09",
      "3.772880666401716e-09",
      "-1.2286927815679328e-09",
      "1.8186486362933372e-09",
      "4.275058434258609e-09",
      "5.399514439529741e-09"
    ],
    [
      "0.004049486385895688",
      "0.006916918211192424",
      "0.003769756648284087",
      "0.0069694921634381474",
      "0.007487713430205066",
      "-0.0040443255134218386",
      "0.003548422408641713",
      "-0.0013197530885034393",
      "0.0027171116386248266",
      "-0.0022858718270799662",
      "-0.0029376959591824446",
      "0.001226983932034823",
      "-0.0031325597257384555",
      "0.004229192102883459",
      "-0.006931821304747914",
      "0.0033536945938907816",
      "0.0015443713723389877",
      "-0.005106179043506854",
      "0.004744608722355367",
      "-0.004522617816231385",
      "0.006250017169922765",
      "-0.0070535449250607955",
      "-0.004007819615049058",
      "0.003150221059605911",
      "0.001897236797817797"
    ],
    [
      "0.010832931946377055",
      "0.01940466600791904",
      "0.012984939447474492",
      "0.0029421941187102387",
      "0.005282261063341275",
      "0.006122685110663585",
      "-0.008942134692379847",
      "0.0002977106144468482",
      "0.0065266861623227675",
      "0.004313400338674266",
      "-0.006616798897916017",
      "-0.0008430215321482597",
      "-0.004252991732317687",
      "-0.008089247945006157",
      "0.0021200583937870964",
      "-0.013099596504393775",
      "-0.007734299009119764",
      "0.005592251086868034",
      "0.0037452863480964744",
      "-0.015236808159904604",
      "0.00353281365391498",
      "0.010043593494304996",
      "-0.004418776283074075",
      "0.0015736220518103414",
      "-0.0032775573237127254"
    ],
    [
      "3.7158605270027314e-05",
      "3.7165385069515805e-05",
      "3.716212435683442e-05",
      "3.717172549166038e-05",
      "3.716300295824736e-05",
      "2.87470047463591e-09",
      "1.2010508304427053e-09",
      "2.5272119591211707e-09",
      "2.9427677620990516e-09",
      "-1.3658962058117178e-10",
      "4.656180850473906e-09",
      "5.588531541882108e-10",
      "3.7047989372200445e-10",
      "3.8671321190361315e-09",
      "-5.277230638499175e-10",
      "4.251694331023386e-09",
      "1.8320233808344005e-09",
      "-1.4950399794821729e-09",
      "-3.9351095790436906e-09",
      "6.532670801284177e-09",
      "2.1332545551666388e-10",
      "2.5919203058266085e-09",
      "4.400169754428829e-09",
      "1.144793493207522e-09",
      "6.835812291292465e-09"
    ],
    [
      "0.026382557646205798",
      "0.00010640285491882127",
      "0.018455403419985462",
      "0.006424563075379463",
      "0.010563892757967073",
      "-0.0013137984216040788",
      "-0.0031034109670727075",
      "-0.011749438707360242",
      "-0.006616767450310469",
      "-0.00010434809433994632",
      "0.0006512559514403246",
      "0.0005115440389506889",
      "-0.003167191449898862",
      "-0.011871012782111548",
      "0.0061402120596942625",
      "0.00031302410227023977",
      "-0.021808326102717244",
      "0.00549807420232735",
      "0.015282283340366248",
      "0.0011244214634998655",
      "-0.00013457577310233186",
      "-0.0006834887364133215",
      "-0.010373643018157413",
      "-0.007277503142953561",
      "-0.00543466640077196"
    ],
    [
      "0.004716590996746552",
      "0.002052001359026797",
      "0.007715185326874164",
      "0.007358809315768894",
      "0.014273832329556445",
      "-0.0017617829776469661",
      "-0.0016233231313417446",
      "0.0038373291490541293",
      "-0.008032196672345195",
      "-0.0024897889836035035",
      "0.0009306572701372951",
      "0.002244702201202714",
      "-0.0067812987342919925",
      "0.004574664339222918",
      "-0.007956549356948416",
      "-0.002514835817277302",
      "0.005770059636527907",
      "-0.004419964174695796",
      "0.0014502213766093219",
      "-0.0030448057151171233",
      "0.003726372597698394",
      "-0.004862697550269707",
      "-0.003198377899550327",
      "0.009401169329229324",
      "-0.0063975602390187285"
    ],
    [
      "3.7155834992377405e-05",
      "3.715783878215822e-05",
      "3.715878226420303e-05",
      "3.715717314622949e-05",
      "3.716016319037211e-05",
      "3.3137530167609227e-09",
      "4.76936611417973e-10",
      "-2.6498519937285684e-11",
      "3.451254691443574e-09",
      "2.7018070917853207e-09",
      "2.3006120223618197e-09",
      "-1.361272671215204e-09",
      "3.6611265509716542e-09",
      "4.083361944389956e-09",
      "3.258958426312411e-09",
      "2.1956308889688112e-09",
      "2.586007688458472e-09",
      "-2.818273892228176e-09",
      "-3.2713989774702787e-09",
      "6.8642821440977454e-09",
      "3.205806959367819e-09",
      "1.983104832694489e-09",
      "-5.748367775124638e-10",
      "3.472530174621819e-09",
      "6.168923190359404e-09"
    ],
    [
      "3.7157977710206195e-05",
      "3.716339081341908e-05",
      "3.7163817275743795e-05",
      "3.7157244105592555e-05",
      "3.7162880692063494e-05",
      "4.926492267967546e-09",
      "-6.892083323801934e-10",
      "1.2897103866889677e-10",
      "3.441584850918247e-09",
      "-4.339493632639997e-10",
      "1.902417260994964e-09",
      "-3.4351552411049113e-09",
      "1.9762097201389603e-09",
      "4.758783264790239e-09",
      "9.270250930523082e-10",
      "4.6599818515688564e-09",
      "3.6777375520177696e-09",
      "-2.7023243525191595e-09",
      "-3.9444549446188815e-09",
      "8.601378446435579e-09",
      "3.906099935049352e-09",
      "-2.535902965438803e-09",
      "-1.0003006058090036e-09",
      "6.7771393605452564e-09",
      "4.355834142591214e-09"
    ],
    [
      "0.0002579857932812264",
      "0.000514774477355536",
      "0.001610839532851123",
      "0.0013088697614956272",
      "0.0008791974236020349",
      "0.00010770495074358848",
      "0.0002933670806455314",
      "0.00022428169462321447",
      "0.00010232325737201057",
      "-0.0005663373650954683",
      "0.00077553745734688",
      "-0.0005312873208428452",
      "-0.0008137686568834947",
      "0.0011058776002395615",
      "-0.0008068568059207754",
      "-0.000306379064282367",
      "0.0005113220032013472",
      "-0.0004801339191957531",
      "0.00041889158282289244",
      "0.0006564125335487801",
      "7.70128491840333e-05",
      "0.00034626520031078603",
      "-0.0011571676277144147",
      "0.00031958529700645887",
      "0.0006479249320841784"
    ],
    [
      "0.0035830398235838228",
      "0.002457564555949945",
      "0.00291446517023869",
      "0.001075382837497565",
      "0.005297485856616223",
      "0.000727437086073058",
      "0.0026394125259246778",
      "0.00016567302869139756",
      "0.0004983771568787731",
      "-0.0008982237303005261",
      "0.0015638277554208256",
      "0.0035356045142843876",
      "-0.0008464435084196265",
      "-0.0018054400501219512",
      "0.002335965798443518",
      "-0.0028378268965150175",
      "0.0017989100446314707",
      "-0.0019115345861983604",
      "-0.004290003514770551",
      "0.0024814227287555924",
      "-0.0002595559206064849",
      "-0.00048122398153440396",
      "-0.0015069186388189345",
      "-0.0034461407839994737",
      "6.823607519784315e-05"
    ],
    [
      "0.0447418008584164",
      "0.006383934760516319",
      "0.00040918263474163616",
      "0.017772699074982762",
      "0.0027150500731710062",
      "-0.007179223925944581",
      "-0.003170027702252779",
      "-0.01691473837106243",
      "0.008787648406107655",
      "0.0013835499899050626",
      "-0.004956613865173295",
      "-0.0036330922499067395",
      "-9.243281000510518e-05",
      "-0.0009972212264266077",
      "-4.2520969621229824e-05",
      "-0.015237708815051595",
      "-0.0025655124824814687",
      "0.022511140450795962",
      "0.006518530940757921",
      "-0.0006685061261146543",
      "-0.009380564296479692",
      "0.0019484673687495799",
      "-0.0025669722185745134",
      "4.207769031375656e-05",
      "-0.006891431568812398"
    ],
    [
      "3.716112121042887e-05",
      "3.716757407671608e-05",
      "3.716394076696024e-05",
      "3.716070962297284e-05",
      "3.717094981409881e-05",
      "6.951885336471769e-09",
      "-1.8122586677300954e-09",
      "2.453065971938551e-09",
      "4.075177426406595e-09",
      "3.0330297135555373e-10",
      "5.0073649737225245e-09",
      "2.755373656947332e-09",
      "1.7958861657134496e-09",
      "4.768643808389414e-09",
      "6.047445890320715e-09",
      "5.847911391315904e-09",
      "3.10519669671878e-09",
      "-3.4780103061275312e-09",
      "-5.855614436532149e-09",
      "5.1496919931776915e-09",
      "1.6688157550109534e-09",
      "-4.736038304158953e-09",
      "2.2663851673551225e-09",
      "1.0030666362839869e-08",
      "2.6656207273079683e-09"
    ],
    [
      "3.715571958373377e-05",
      "3.71564686085732e-05",
      "3.715764157038838e-05",
      "3.715800969819523e-05",
      "3.716089697951156e-05",
      "2.002469062502243e-09",
      "-7.319816497860108e-10",
      "-2.2833287896428678e-10",
      "2.315168705477152e-09",
      "3.5156919418220244e-09",
      "1.318791327035026e-09",
      "-1.1196284479950365e-09",
      "4.996196326152151e-09",
      "3.5353478048793696e-09",
      "5.064838211797439e-09",
      "3.371378265910105e-09",
      "1.2092171453178432e-09",
      "-2.5984388752787516e-09",
      "-3.60595619256244e-09",
      "4.429696116242864e-09",
      "3.549542664490749e-09",
      "1.993536320642247e-09",
      "2.4547609491061373e-09",
      "5.776858986672372e-09",
      "5.548967636048912e-09"
    ],
    [
      "3.715767761771604e-05",
      "3.7157048521301564e-05",
      "3.7157620732277106e-05",
      "3.715534986751393e-05",
      "3.7159119492651384e-05",
      "3.2189539918370975e-09",
      "-1.6521262596638518e-09",
      "9.554255052515363e-11",
      "2.429557197102185e-09",
      "2.7660272119930375e-09",
      "-1.8531215916119795e-10",
      "-1.6599738555259151e-09",
      "3.4977604986814905e-09",
      "2.030636262047025e-09",
      "4.890622869072253e-09",
      "4.680565175401588e-09",
      "2.2387799792465935e-09",
      "-3.3024698404017577e-09",
      "-4.556495289275948e-09",
      "5.106278786295742e-09",
      "1.8634529151021742e-09",
      "1.2826776541100176e-10",
      "2.5994679214943284e-09",
      "5.2760333677480016e-09",
      "3.774741727656615e-09"
    ],
    [
      "3.716055774657885e-05",
      "3.716069106126401e-05",
      "3.716081862878019e-05",
      "3.715954629991401e-05",
      "3.716794122264403e-05",
      "2.7269222411656e-09",
      "1.8632408236403514e-09",
      "-1.776520859721067e-09",
      "8.172258385899256e-09",
      "2.6877692364550828e-09",
      "-1.4355003736808688e-09",
      "-1.261436844884957e-09",
      "2.612813391804413e-09",
      "7.531390056966619e-09",
      "1.3963536742918705e-09",
      "7.817712800688898e-09",
      "1.375290630373471e-09",
      "-4.948604868258107e-09",
      "-3.4337472901677425e-09",
      "2.3010116670386474e-09",
      "4.6629089827793546e-09",
      "-4.409531066006773e-09",
      "1.136242169633625e-09",
      "6.222902729523532e-09",
      "7.004475618057199e-09"
    ],
    [
      "0.033709652201314055",
      "0.0030578484052051933",
      "0.009099785490532681",
      "0.0016390238314214222",
      "0.011290107472382087",
      "-0.009984414264620366",
      "0.013947098730787479",
      "-0.0026698450839327237",
      "-0.01942595793371649",
      "-0.003690952097554303",
      "0.0005024759782552569",
      "0.00581265844880594",
      "-0.0032430747769473596",
      "-0.007657725194283484",
      "0.0012875772592061054",
      "-0.0014232026259269495",
      "-0.01051852659740339",
      "0.006841821069736029",
      "-0.0012436067513599304",
      "0.003708402953971258",
      "-0.002141548967083003",
      "-0.00045231259062658157",
      "0.001999877555312902",
      "-0.006583321275032118",
      "0.004045717343652423"
    ],
    [
      "3.717495359555499e-05",
      "3.721685927291772e-05",
      "3.7171004258334496e-05",
      "3.717327458797242e-05",
      "3.716385446153605e-05",
      "-1.4765589546691521e-08",
      "-4.058772949465563e-09",
      "4.2404973587842494e-09",
      "1.4974263147945123e-09",
      "2.0539707843765812e-08",
      "-4.25662737264838e-09",
      "4.45719341778728e-09",
      "-5.0476352827433675e-09",
      "4.001286605260525e-09",
      "1.7717244853702092e-09",
      "9.889002172900714e-09",
      "9.547635102075211e-09",
      "-1.509537777641413e-08",
      "-2.6214388373140947e-09",
      "-8.844254182522227e-09",
      "2.3717329027995602e-08",
      "4.858930921153227e-09",
      "9.196070934615644e-09",
      "5.841765743598716e-09",
      "2.0548205843086964e-09"
    ],
    [
      "3.716640032598498e-05",
      "3.716795800102305e-05",
      "3.719057477946088e-05",
      "3.716004747824202e-05",
      "3.7169675746291174e-05",
      "1.080259451752726e-08",
      "-3.521022130409069e-09",
      "2.779455455329485e-09",
      "-2.026569283358337e-09",
      "-2.822797834898266e-09",
      "2.7904973936887176e-09",
      "-7.26925759688814e-09",
      "-4.360738106574235e-09",
      "8.90882893186268e-09",
      "7.730349585870534e-10",
      "4.7150625031817225e-09",
      "1.6133357765210962e-08",
      "-6.946938916887488e-09",
      "-3.2152298494986775e-09",
      "1.949793557649066e-08",
      "-3.65614518931396e-10",
      "-1.4866293444518559e-09",
      "-1.301801950959292e-09",
      "1.78856141765702e-08",
      "2.507682224807707e-09"
    ],
    [
      "3.715870136759698e-05",
      "3.7158723221721015e-05",
      "3.715934354744819e-05",
      "3.7156427215301954e-05",
      "3.716045558552216e-05",
      "3.919190923241821e-09",
      "-2.3073888550898626e-09",
      "-6.88404180694645e-10",
      "3.5194662547032382e-09",
      "2.355318389646486e-09",
      "-1.2646999154092471e-09",
      "-2.93750688185082e-09",
      "3.340571676678315e-09",
      "2.0222593216897355e-09",
      "4.337641543229273e-09",
      "5.874048553336408e-09",
      "2.980004636739809e-09",
      "-4.369472564374703e-09",
      "-4.890506769095075e-09",
      "6.719278979672225e-09",
      "2.3167518646331903e-09",
      "-1.1758770874358139e-09",
      "2.3704507379209136e-09",
      "6.036711871454427e-09",
      "5.33408810048839e-09"
    ],
    [
      "3.7154654617050837e-05",
      "3.7155116183372655e-05",
      "3.71553527078951e-05",
      "3.715474217210006e-05",
      "3.715717190979545e-05",
      "1.7604240132922116e-09",
      "-1.0660133214917981e-09",
      "-5.052070020106317e-10",
      "2.913287177045886e-09",
      "1.95850803597451e-09",
      "-6.595404876926272e-10",
      "-1.7641661780424844e-09",
      "3.295047436006258e-09",
      "2.248875467625802e-09",
      "3.4582428744785213e-09",
      "3.724739508600404e-09",
      "8.66252074981836e-10",
      "-2.9915242319404764e-09",
      "-2.8007520447763334e-09",
      "3.902531800435583e-09",
      "2.2160830408404237e-09",
      "-5.550487800167606e-12",
      "1.6108963060208082e-09",
      "4.248336588545394e-09",
      "4.3734014634293544e-09"
    ],
    [
      "3.715522911012014e-05",
      "3.715643597770402e-05",
      "3.7158725441802284e-05",
      "3.715533728887644e-05",
      "3.7159386111202236e-05",
      "2.571654711291099e-09",
      "-1.8904799298564928e-10",
      "3.106479851803149e-11",
      "2.7799297552389735e-09",
      "3.1539404789708765e-09",
      "2.727133084781407e-10",
      "-9.180376442912271e-10",
      "3.5512594629946e-09",
      "4.611476191447015e-09",
      "3.2415999623025493e-09",
      "3.638195226853999e-09",
      "2.1507024499813694e-09",
      "-2.7427611075529255e-09",
      "-1.5758386778825412e-09",
      "5.0321232925935534e-09",
      "2.3025308341820214e-09",
      "1.2721435798692415e-09",
      "8.702160659000853e-10",
      "5.277724355075974e-09",
      "4.7631669392353615e-09"
    ],
    [
      "3.716317672152654e-05",
      "3.716313253583261e-05",
      "3.7170952675865636e-05",
      "3.7156461756960815e-05",
      "3.717259177116405e-05",
      "7.06530149485669e-09",
      "-6.081268690032963e-09",
      "5.078507544950228e-10",
      "-3.926098380756996e-09",
      "2.274717574830732e-09",
      "1.1238477349675718e-09",
      "-5.65300894155353e-09",
      "2.710056533711608e-09",
      "5.210618781522582e-09",
      "3.3096204813466195e-09",
      "7.012078900406391e-09",
      "9.165960369994476e-09",
      "-3.140543743978263e-09",
      "-7.295841100597129e-09",
      "1.1890947120277183e-08",
      "2.3043747412869177e-09",
      "1.5339293690184267e-10",
      "8.826663859845027e-10",
      "1.636614526468721e-08",
      "4.069872399644718e-09"
    ],
    [
      "3.719644553577679e-05",
      "3.7160581223445454e-05",
      "3.7163235589250754e-05",
      "3.7168327722226886e-05",
      "3.71695889028825e-05",
      "9.82521819556373e-10",
      "8.588376561733889e-10",
      "1.931088600631613e-08",
      "-1.2857927057911163e-08",
      "4.632732709473431e-09",
      "-1.7842409620210969e-09",
      "2.376337770870977e-09",
      "4.317156342875563e-09",
      "5.363310893877437e-09",
      "-3.6750369246611835e-09",
      "7.68478033737643e-09",
      "1.31367852888049e-09",
      "-1.191091043604777e-08",
      "-2.2493016947711633e-09",
      "6.41195345108183e-09",
      "1.3866703016115094e-09",
      "2.554802172778755e-09",
      "3.562826527125068e-09",
      "4.9482860323012665e-09",
      "5.749061845835537e-10"
    ],
    [
      "0.001287036041547815",
      "0.030559272463932596",
      "0.013634647477873109",
      "0.0027198852430083153",
      "0.0015112621016019814",
      "0.0003470176427993835",
      "-0.004111004762497743",
      "0.0015028914999765074",
      "0.0009124168633874548",
      "-0.0026600762220696447",
      "0.00557870707203402",
      "0.0052116619607277745",
      "-0.005200847610480116",
      "-0.003248535049429637",
      "0.0019382550296482266",
      "-0.006166705791618691",
      "0.00030781583801248625",
      "-0.0010461325303189753",
      "-0.0010049634766611246",
      "-0.020197702868032453",
      "0.007124625327497849",
      "0.0042226984151411615",
      "0.003070736914432732",
      "0.0030807536153914096",
      "-0.0004447189433443762"
    ],
    [
      "0.0010501871894810363",
      "0.015055156525465819",
      "0.018748760779624143",
      "0.0030853378806894828",
      "0.006099361340042498",
      "0.00175139812276115",
      "0.0003549002072792035",
      "-0.0014729956416445775",
      "-0.0011702285885022647",
      "-0.014314956991815475",
      "0.0007498313153079965",
      "0.005491855297125328",
      "-0.0046204265390173095",
      "-0.009766881360010716",
      "0.003767770564925671",
      "0.003485119987449203",
      "-0.0043392444153836545",
      "0.000958172932200692",
      "0.002184382251554719",
      "-0.008723086638556239",
      "0.006724208653895801",
      "0.007802637089611123",
      "-0.0059738924928768875",
      "-0.004247469328987913",
      "-0.0020693491965261515"
    ],
    [
      "3.71584735022381e-05",
      "3.7160678692440406e-05",
      "3.715945639205033e-05",
      "3.715673479095013e-05",
      "3.716095011857726e-05",
      "4.123194787992076e-09",
      "-2.44855733776667e-09",
      "-6.609924580098829e-10",
      "3.3458980478158197e-09",
      "1.8091053931153335e-09",
      "-2.735915919793145e-10",
      "-3.5440465621919963e-09",
      "3.6966793291049097e-09",
      "2.2622371467926156e-09",
      "3.4646025990406974e-09",
      "5.988993257051988e-09",
      "2.82831619179929e-09",
      "-3.757818250891458e-09",
      "-5.005472021309388e-09",
      "7.897875376122115e-09",
      "3.1597225483737463e-09",
      "-1.0754638970493133e-09",
      "1.124140881233469e-09",
      "6.033680079528713e-09",
      "5.794345068145039e-09"
    ],
    [
      "3.715571914517e-05",
      "3.7157150962989664e-05",
      "3.7156429611501316e-05",
      "3.715347622912311e-05",
      "3.715586616667087e-05",
      "3.4237089261491954e-09",
      "-2.153171798096576e-09",
      "-7.46043818101585e-10",
      "1.8265003405870612e-09",
      "1.9803089571656488e-09",
      "-6.288843845570558e-10",
      "-2.3972318997759228e-09",
      "2.466258294137157e-09",
      "7.177424425977811e-10",
      "2.800210435004577e-09",
      "4.4480189137193486e-09",
      "2.868960298477937e-09",
      "-2.406959784965054e-09",
      "-3.6103393071490056e-09",
      "6.114880176337643e-09",
      "1.9711899712096186e-09",
      "-5.623775014520471e-10",
      "1.5478745594234882e-09",
      "3.831397877686182e-09",
      "3.392821911474516e-09"
    ],
    [
      "3.715542797651676e-05",
      "3.715653077060917e-05",
      "3.71562916033397e-05",
      "3.715390714867337e-05",
      "3.715629235279125e-05",
      "3.091079726517767e-09",
      "-1.0466930495666944e-09",
      "-5.37093206238676e-10",
      "2.4590813980975146e-09",
      "2.2736678213437047e-09",
      "-2.3169706927096053e-10",
      "-1.7207544929067483e-09",
      "2.5136857924715585e-09",
      "1.7189751491295271e-09",
      "2.6264486270385438e-09",
      "3.8642887460461215e-09",
      "2.5021070782593258e-09",
      "-2.422473573915229e-09",
      "-2.9732811664431332e-09",
      "5.2525685143075476e-09",
      "2.1564429653678496e-09",
      "-2.6638395133753154e-10",
      "1.1220245364260696e-09",
      "3.387740324937992e-09",
      "3.5974755407888725e-09"
    ],
    [
      "3.715697351585152e-05",
      "3.715703862915921e-05",
      "3.71567285455455e-05",
      "3.715478572942134e-05",
      "3.71579976619702e-05",
      "3.0874651947362316e-09",
      "-2.368741379237883e-09",
      "-8.353654299373646e-10",
      "2.8725478039146075e-09",
      "1.6281523845031666e-09",
      "-1.3513202673024335e-09",
      "-2.687402065193219e-09",
      "2.768612854075558e-09",
      "9.162134970631499e-10",
      "3.779282038009777e-09",
      "5.092424434573564e-09",
      "2.133500357384858e-09",
      "-3.5810418149384745e-09",
      "-4.672293386317684e-09",
      "5.5031676547713434e-09",
      "1.930798629762875e-09",
      "-1.3249402875944703e-09",
      "2.3401055763317363e-09",
      "4.745847607020316e-09",
      "4.204966789080084e-09"
    ],
    [
      "0.012170702968199009",
      "0.021922470691263917",
      "0.007958663669349088",
      "0.0020444057041799535",
      "0.0017529354528492034",
      "-0.012940474841804321",
      "-0.0040710151362043576",
      "-0.004481442010213976",
      "-0.004378084870681302",
      "-0.0029381211691069725",
      "0.003092506838910103",
      "0.003620551373207672",
      "0.00302276534468708",
      "0.0024132974745790002",
      "0.0018358698450175164",
      "-0.009904007783735676",
      "0.00891865873754971",
      "0.002066742317097891",
      "0.001284778159728161",
      "-0.012834790551174554",
      "-0.005862209635762308",
      "-0.004943851638883272",
      "0.002600634578673052",
      "0.002787018803343596",
      "0.0002712180473192003"
    ],
    [
      "3.716479387166388e-05",
      "3.716393790036672e-05",
      "3.716151726449128e-05",
      "3.716191468222215e-05",
      "3.716528919208892e-05",
      "3.711370296906902e-10",
      "1.62347834401218e-09",
      "2.4217818578433014e-09",
      "3.5157373597351164e-09",
      "4.29511738498453e-10",
      "1.8132173579009751e-09",
      "-2.7729133832666312e-09",
      "4.139539885075723e-09",
      "3.883266018007065e-09",
      "4.129659134487274e-09",
      "7.364563787490676e-09",
      "1.6297924481029252e-10",
      "-2.9197447402035767e-09",
      "-8.882453123758929e-09",
      "5.46439596522746e-09",
      "1.8877957826179545e-09",
      "3.106794367553794e-09",
      "3.4028060019552715e-09",
      "3.149626784131053e-09",
      "4.492028021366742e-09"
    ],
    [
      "0.0018662013581239052",
      "0.00898453770232863",
      "0.01755862561411871",
      "0.0287848192301379",
      "0.02055651092488546",
      "0.0039821670410116515",
      "-0.0032362993414694124",
      "-0.0031978830274102202",
      "0.0058089682748195415",
      "-0.008854357358791387",
      "-0.004429045941008353",
      "0.013404941428171228",
      "-0.010868170316023818",
      "-0.015219671306513133",
      "-0.003233235539962408",
      "0.000712049777076065",
      "-0.0046447098145338565",
      "0.006507901650844393",
      "0.0019457229867097237",
      "-0.008852657808788744",
      "0.015414238992012445",
      "0.0019749505073742846",
      "-0.019636228687440645",
      "0.011308787630068208",
      "-0.024071310945916604"
    ],
    [
      "3.722887827793003e-05",
      "3.7181719705222544e-05",
      "3.716600653868849e-05",
      "3.7199447762522996e-05",
      "3.722760892124315e-05",
      "1.0681001382907176e-08",
      "-1.4525399340912973e-08",
      "-5.410917682675549e-09",
      "5.34705112181396e-08",
      "-3.45885450466241e-09",
      "-2.6763668230773075e-08",
      "-2.284474102236829e-08",
      "1.540433961464796e-08",
      "2.340343276927943e-09",
      "3.6435029790396315e-08",
      "4.155780534309789e-08",
      "-9.199905807051896e-09",
      "-5.635150177331422e-08",
      "-5.15764897057905e-08",
      "1.472175095985067e-08",
      "3.1667069128171135e-09",
      "-2.8732592232641453e-08",
      "1.1189586358073365e-08",
      "2.3310787740997384e-08",
      "4.6901105635398405e-08"
    ],
    [
      "3.715585830378846e-05",
      "3.7154833472399005e-05",
      "3.715573327981327e-05",
      "3.7156861512957e-05",
      "3.7157758270437844e-05",
      "2.344419910969916e-09",
      "6.615942049828546e-10",
      "1.1296863386799007e-09",
      "4.485060675280577e-09",
      "2.4795256160532508e-09",
      "6.37518052759789e-10",
      "-1.2005062797750828e-10",
      "3.3960951216147265e-09",
      "3.1849254958363135e-09",
      "4.282921693343772e-09",
      "2.2665260335736704e-09",
      "6.42974462697967e-10",
      "-3.985584465021011e-09",
      "-2.5020245925358785e-09",
      "3.475726376942686e-09",
      "1.8053648434401994e-09",
      "6.646526495240162e-10",
      "1.1345290061786027e-09",
      "3.128679962053383e-09",
      "4.798663174466185e-09"
    ],
    [
      "3.8285660871110715e-05",
      "3.7960249688324266e-05",
      "3.72587665835743e-05",
      "3.7513817780648854e-05",
      "3.790154449951839e-05",
      "4.081202518134498e-07",
      "-2.978266389787383e-07",
      "-2.5564039122415527e-07",
      "6.601649094842941e-07",
      "1.658544474972014e-08",
      "-5.320094346610985e-07",
      "-2.533387147814778e-07",
      "-8.817659751014476e-09",
      "-2.5907551674518327e-07",
      "1.827452811122115e-07",
      "8.642157922095797e-07",
      "1.5990300806845805e-07",
      "-5.827985664714178e-07",
      "-6.41396875607359e-07",
      "2.90069534636546e-07",
      "-8.507077585019416e-09",
      "-7.281914677104051e-07",
      "1.8923145426419875e-07",
      "8.103228739334882e-08",
      "4.876636233918905e-07"
    ],
    [
      "3.716780672545863e-05",
      "3.717235240389353e-05",
      "3.715957451032909e-05",
      "3.715991609557319e-05",
      "3.716319290252074e-05",
      "7.290493886183068e-09",
      "-3.934048639002904e-09",
      "-1.9213791807312962e-09",
      "7.50322931657013e-09",
      "2.7816464206887916e-09",
      "-3.0467089023991925e-09",
      "-4.173273163732833e-09",
      "3.3106048488147577e-09",
      "3.2642068516444133e-10",
      "3.4394372170148713e-09",
      "1.507607520982255e-08",
      "4.376898449039331e-09",
      "-6.68278181707153e-09",
      "-7.447364212994867e-09",
      "9.690278771696565e-09",
      "4.439181689455676e-09",
      "-6.591371000469288e-09",
      "2.5679456389824384e-09",
      "5.2165591720356644e-09",
      "7.529950107723148e-09"
    ],
    [
      "3.715948091127131e-05",
      "3.716990563694307e-05",
      "3.71677011571384e-05",
      "3.7167818186284794e-05",
      "3.716126435681395e-05",
      "6.28105230812714e-09",
      "7.261649518419013e-10",
      "2.832567211043845e-09",
      "3.986452228946638e-09",
      "1.726563944125045e-09",
      "6.1852652249025765e-09",
      "8.51929054443862e-10",
      "-3.4077550146403407e-09",
      "8.863995540060057e-09",
      "-5.489289686726315e-10",
      "4.1839742685089385e-09",
      "6.3451047312705806e-09",
      "-5.407170701377726e-09",
      "2.5670394071189327e-10",
      "1.0104655851418221e-08",
      "3.6730206920273467e-09",
      "2.6870016749031554e-09",
      "-1.769009724966275e-09",
      "2.5427159445938503e-09",
      "4.913153228286741e-09"
    ],
    [
      "0.007092426965946224",
      "0.008843749197706146",
      "0.017363315148944874",
      "0.026769568533728257",
      "0.0205413750944152",
      "-0.0026218900860621457",
      "-0.01104864415573851",
      "-0.007632387943628478",
      "0.011629764720536893",
      "0.004537533470394923",
      "-0.009192999907052924",
      "-0.007554145731118718",
      "0.011289541153180309",
      "-0.01839050963543831",
      "-0.007616710468093552",
      "-0.0074335988973704865",
      "-0.0004096415463567303",
      "0.011417127784403612",
      "0.0030677515168166763",
      "-0.01148890915456475",
      "-0.012284533789003472",
      "0.01111336881645055",
      "-0.018322532821620743",
      "-0.004128917557255716",
      "-0.022138470140205"
    ],
    [
      "3.7155139345609716e-05",
      "3.715826430387596e-05",
      "3.71622971550954e-05",
      "3.716003643800755e-05",
      "3.716465277389776e-05",
      "1.8388575767538074e-09",
      "2.939980802630532e-10",
      "-7.195963643088218e-10",
      "1.0739386949703112e-09",
      "1.8308685513511981e-09",
      "3.461449598160831e-09",
      "-3.112529495063684e-11",
      "3.5068823072278776e-10",
      "6.2526954351068185e-09",
      "8.956845197717255e-10",
      "2.043713362586648e-09",
      "3.2121968086147035e-09",
      "-1.9444586410186107e-09",
      "-2.9259036132696354e-09",
      "4.315524507681359e-09",
      "3.8722383918389e-09",
      "1.399212026513669e-09",
      "1.2987246251031834e-09",
      "5.6357089491614505e-09",
      "3.879601833016469e-09"
    ],
    [
      "0.00011528912941081743",
      "0.0007904016648995496",
      "0.0003745903506605907",
      "0.00026622096228134587",
      "0.00010726261860248886",
      "0.00017669103758476788",
      "-8.050541410577809e-05",
      "-8.309243527116605e-06",
      "-7.379685862625625e-05",
      "0.00011795462039165573",
      "0.0002652930591467361",
      "-0.00015507307960087056",
      "0.00024953138426132886",
      "8.607103195162618e-05",
      "1.734219467520686e-05",
      "0.00016623760592482116",
      "0.000141011100311202",
      "0.00013351754428143493",
      "5.552494956620526e-06",
      "0.00049016259062572",
      "0.00031962727377141126",
      "0.00016957871387768912",
      "-0.00012258165285962834",
      "0.00012746844921205915",
      "0.00012553152587004693"
    ],
    [
      "3.715306609331045e-05",
      "3.7156167408442294e-05",
      "3.7159303507074285e-05",
      "3.7157335290265634e-05",
      "3.7159512640230024e-05",
      "1.255196376209516e-09",
      "-9.182231695937028e-11",
      "-2.2396747564335027e-10",
      "1.24935159661322e-09",
      "2.443065174231123e-09",
      "2.789555648309171e-09",
      "-1.9943458067621822e-09",
      "3.452264716819411e-09",
      "5.52940690023913e-09",
      "2.6606375427273425e-09",
      "1.4856539414306505e-09",
      "1.801131166104098e-09",
      "-2.0110074265165634e-09",
      "-1.7733955225535272e-09",
      "6.05005027305766e-09",
      "3.76856262881959e-09",
      "4.026749184242433e-09",
      "-4.014225861216669e-10",
      "5.044565035211712e-09",
      "5.439695422527607e-09"
    ],
    [
      "3.715525934754857e-05",
      "3.7158569791869265e-05",
      "3.716427745399703e-05",
      "3.715886419968955e-05",
      "3.716157940674827e-05",
      "3.435182487715417e-09",
      "1.8259077601918376e-09",
      "1.5929641212055543e-09",
      "2.9858932438317064e-09",
      "2.735998707950854e-09",
      "4.449123255541451e-09",
      "-1.4385896886251993e-09",
      "2.623258051956828e-09",
      "8.971193493643837e-09",
      "1.9059373890013638e-09",
      "8.233340489434386e-10",
      "3.926117488772989e-09",
      "-3.3654092692125817e-09",
      "-2.376807998514216e-10",
      "9.223449140876515e-09",
      "2.7147736544320185e-09",
      "5.302774653631301e-09",
      "-3.6743593011965973e-09",
      "4.681329310236087e-09",
      "6.9341513857221245e-09"
    ],
    [
      "3.715391306457651e-05",
      "3.7155981525267725e-05",
      "3.715637684710387e-05",
      "3.715524879376e-05",
      "3.715779722939965e-05",
      "1.888297376311199e-09",
      "-7.172183837353385e-10",
      "-6.222802082240581e-10",
      "2.302656782837935e-09",
      "1.9217893434482076e-09",
      "4.234047241656722e-10",
      "-1.8989401639383065e-09",
      "3.2667974895125575e-09",
      "2.913290533127108e-09",
      "2.470023391963834e-09",
      "3.1419784659924323e-09",
      "1.247340075949173e-09",
      "-2.04392755099706e-09",
      "-2.528642632234368e-09",
      "4.475750887113653e-09",
      "3.1228076995619433e-09",
      "3.742691534048299e-10",
      "9.81277775531752e-10",
      "4.37561173587648e-09",
      "4.300900021774453e-09"
    ],
    [
      "0.00012322701802347047",
      "0.00025153010099920913",
      "0.00036655710418225456",
      "0.00042416343419101325",
      "8.955290837587787e-05",
      "8.19745022078096e-05",
      "2.917269111804979e-05",
      "5.130845439147515e-05",
      "6.201956461963465e-05",
      "-0.00018090162932077146",
      "0.00026927757972373424",
      "2.665332713553426e-05",
      "-0.00032006618569330577",
      "7.064320674434165e-05",
      "-1.5437128460636573e-05",
      "-0.00010830965413982462",
      "0.00016583457628794652",
      "-0.00017514914213904783",
      "2.5749771135071075e-05",
      "0.00019465010924074995",
      "-0.00010223366944088625",
      "0.00010257040756029224",
      "-0.00015821724953271913",
      "-0.00011075632099862271",
      "0.0001415571271052111"
    ],
    [
      "0.00676162402197208",
      "0.001444567529270309",
      "0.011801947956407158",
      "0.00857357861460792",
      "0.00513113424152866",
      "-0.002709943376897856",
      "0.00681263116076881",
      "0.0006840614360574838",
      "0.0025181634299679084",
      "-0.0015072334250821335",
      "0.0013582262801905352",
      "-0.0021588086213071146",
      "0.007109617370205408",
      "-0.0019415847136406992",
      "-0.005672122920197687",
      "0.0014560875391498617",
      "0.005718379051997577",
      "0.007545492133113031",
      "-0.00528325714010456",
      "-0.003779678736354768",
      "-0.003188938304498921",
      "0.0015838619529862862",
      "0.0070627400701502524",
      "-0.00749393206421495",
      "-0.0033631063368249857"
    ],
    [
      "3.715979973431953e-05",
      "3.715979320227121e-05",
      "3.7160922896186424e-05",
      "3.716001813765648e-05",
      "3.7164421106600374e-05",
      "1.0788914973909812e-09",
      "-7.127433113715953e-10",
      "-1.2432304767542985e-09",
      "2.931082458627911e-09",
      "3.2826973718682014e-09",
      "-5.751346607056673e-10",
      "-1.3893530629635066e-09",
      "3.573719916619346e-09",
      "4.410009248071024e-09",
      "4.202112503935484e-09",
      "6.442901406614804e-09",
      "2.9055191989916535e-09",
      "-5.047377502451478e-09",
      "-3.6850511840152345e-09",
      "3.8425028341333635e-09",
      "4.692968526979648e-09",
      "-1.9296040991437586e-10",
      "3.0066583886093767e-09",
      "7.7085810695609e-09",
      "5.876175469476523e-09"
    ],
    [
      "3.7155288001580015e-05",
      "3.715722134200097e-05",
      "3.715775119886208e-05",
      "3.7156915726384736e-05",
      "3.716033367717713e-05",
      "2.667070385939058e-09",
      "-6.380330043302822e-10",
      "4.8671397502715887e-11",
      "2.8796853398487884e-09",
      "2.3343555998655456e-09",
      "1.724251570056689e-09",
      "-1.5795181183663276e-09",
      "3.91877303725521e-09",
      "3.748863234845035e-09",
      "3.873961258226505e-09",
      "2.9145396199847308e-09",
      "1.6355801971082125e-09",
      "-2.7979199998112558e-09",
      "-3.297394428615418e-09",
      "5.476751764764103e-09",
      "3.0831561960898357e-09",
      "1.2884214755112436e-09",
      "4.962466336616665e-10",
      "5.103763402987887e-09",
      "5.430668109875716e-09"
    ],
    [
      "3.7153374988098686e-05",
      "3.715488093077185e-05",
      "3.715551540746334e-05",
      "3.7153901422869835e-05",
      "3.7156996325418755e-05",
      "1.7681303664022408e-09",
      "-1.0994235876695234e-09",
      "-5.931304987172497e-10",
      "1.8739641986718243e-09",
      "1.7761902624995501e-09",
      "2.5099508781098765e-10",
      "-2.0186883722256545e-09",
      "3.4485525419924103e-09",
      "2.2945841407438777e-09",
      "3.012478164338985e-09",
      "2.758106075156981e-09",
      "9.836815959253918e-10",
      "-1.7993050593739535e-09",
      "-2.8626855045840418e-09",
      "4.370900355486634e-09",
      "2.5846373340057145e-09",
      "6.301726000285424e-10",
      "1.1100595158766948e-09",
      "4.3589930671503945e-09",
      "3.878994419177939e-09"
    ],
    [
      "3.715525762592193e-05",
      "3.715685584489897e-05",
      "3.715944584981334e-05",
      "3.7154357378147526e-05",
      "3.715837015612767e-05",
      "2.809074633868513e-09",
      "-2.1191118780099518e-09",
      "-9.88117353055167e-10",
      "6.171761485612468e-10",
      "3.3324360634832228e-09",
      "6.443770412224948e-11",
      "-2.8952206145329525e-09",
      "4.05163751416048e-09",
      "2.800004485495547e-09",
      "3.85103480015319e-09",
      "4.001867251667004e-09",
      "3.213646496440506e-09",
      "-2.0135367908895496e-09",
      "-3.313876110180267e-09",
      "6.950635937830242e-09",
      "3.087692587438504e-09",
      "2.003523757294164e-09",
      "1.8940586066244784e-09",
      "6.309725787606546e-09",
      "4.195262202040429e-09"
    ],
    [
      "3.715654333061383e-05",
      "3.715819753578572e-05",
      "3.7159642916326453e-05",
      "3.71548430882846e-05",
      "3.7158330962476973e-05",
      "3.625049686948388e-09",
      "-1.7305735361171892e-09",
      "-8.160107464839123e-10",
      "1.1197273349729308e-09",
      "3.4980461567262753e-09",
      "3.8773589358639007e-10",
      "-2.848852674153688e-09",
      "3.7470027668090144e-09",
      "2.5667722070096514e-09",
      "3.455208119908175e-09",
      "4.418429984372439e-09",
      "3.996619990782682e-09",
      "-2.2283118779545364e-09",
      "-3.558504439611886e-09",
      "7.471349571764481e-09",
      "3.2846087109669697e-09",
      "1.4589233989769966e-09",
      "1.3387435901817065e-09",
      "5.5870406839906815e-09",
      "4.280546234383052e-09"
    ],
    [
      "3.7159845811530076e-05",
      "3.716306729990192e-05",
      "3.7160923440389134e-05",
      "3.7162347617315386e-05",
      "3.7163695227482574e-05",
      "4.5048972741556186e-09",
      "2.8138725151284293e-10",
      "-2.97979092170184e-10",
      "3.6855865954923566e-09",
      "3.5240491302814413e-09",
      "3.3102690513024162e-09",
      "-3.1422782290216168e-09",
      "3.623658951990502e-09",
      "5.080150996251157e-09",
      "1.028133102852209e-09",
      "5.891373687067181e-09",
      "3.2393753190773423e-09",
      "-2.326816173258753e-09",
      "-4.3536423948227334e-09",
      "6.672559299465776e-09",
      "6.441216616758822e-09",
      "-1.811324790541434e-10",
      "2.0960760294158337e-10",
      "5.375460028897973e-09",
      "6.363164690637337e-09"
    ],
    [
      "3.715892422733149e-05",
      "3.715795969382952e-05",
      "3.7160581881966584e-05",
      "3.716164353163184e-05",
      "3.716616718941987e-05",
      "2.8052659283392145e-09",
      "-3.1302549894906886e-10",
      "9.929333365076614e-10",
      "2.435267360889334e-09",
      "1.2203377372001982e-09",
      "2.7256800731422885e-09",
      "-2.814827993776576e-10",
      "3.077773442737009e-09",
      "3.493375503644675e-09",
      "4.8927901751342085e-09",
      "3.715073506223622e-09",
      "1.1832426177829595e-09",
      "-2.644130615389422e-09",
      "-5.518665196326629e-09",
      "4.282453076356185e-09",
      "8.838768486386836e-10",
      "5.229341897370494e-10",
      "3.3951593140689876e-09",
      "6.2882876578617955e-09",
      "6.458715632096965e-09"
    ],
    [
      "0.011574578448250444",
      "0.005192265468723266",
      "0.00298933483966305",
      "0.004701515557120934",
      "0.00518125550458714",
      "-0.0004646473963884988",
      "0.0006213339992271412",
      "0.0030004904232865818",
      "-0.0014587841661026547",
      "0.001941406035574749",
      "-0.0012041928282154658",
      "0.00403202705146865",
      "-0.002666779692445415",
      "0.0034484141789313904",
      "-0.0036185236270930383",
      "0.004816466806707775",
      "0.001062003636726769",
      "-0.0026956549951236823",
      "0.003439690126987741",
      "-0.0028511850886000583",
      "0.0020449875123561864",
      "-0.0019500487186614682",
      "0.0011668187887763908",
      "0.0012092930319802637",
      "-0.0020675411099989474"
    ],
    [
      "3.715840633962076e-05",
      "3.716034550132877e-05",
      "3.716282532274625e-05",
      "3.7156139832879706e-05",
      "3.7161154952565765e-05",
      "4.304226900811843e-09",
      "-1.3623228365444536e-09",
      "-5.560387768723936e-10",
      "1.5107892705087671e-09",
      "5.244504394807005e-09",
      "2.4484072092501417e-10",
      "-1.2961322554694705e-09",
      "3.290040466096919e-09",
      "5.057898523574007e-09",
      "3.4102771305087196e-09",
      "5.930279786961147e-09",
      "5.305554107566052e-09",
      "-2.9376029501005066e-09",
      "-2.3465701087488045e-09",
      "7.654969178781527e-09",
      "3.2812239585524023e-09",
      "1.8454039197286638e-09",
      "1.7514927654971253e-09",
      "6.731110148069684e-09",
      "4.280075974736044e-09"
    ],
    [
      "3.715589204849821e-05",
      "3.715870261949889e-05",
      "3.7163416717525344e-05",
      "3.715811751341735e-05",
      "3.716289711315938e-05",
      "1.7400302275261222e-09",
      "-1.3713400035706533e-09",
      "-1.2168208916269906e-09",
      "2.2426866832148543e-09",
      "3.424056629427645e-09",
      "2.0248607737807923e-10",
      "-3.029702346125455e-09",
      "4.4727591882297426e-09",
      "6.373765519465631e-09",
      "4.398192779549488e-09",
      "4.868017736704176e-09",
      "2.0355975580232767e-09",
      "-2.999721360210334e-09",
      "-3.115957818561689e-09",
      "6.431152538659695e-09",
      "4.787037911263234e-09",
      "1.906062350124636e-09",
      "3.1389296349494127e-09",
      "8.66713370647544e-09",
      "4.8420350659043985e-09"
    ],
    [
      "3.7153167006086635e-05",
      "3.715525288304841e-05",
      "3.715742553417741e-05",
      "3.715491262265039e-05",
      "3.715695250613509e-05",
      "1.5772985019228015e-09",
      "-3.823253313198526e-10",
      "-1.0880651223897708e-10",
      "1.4057078719099273e-09",
      "3.1913109285787267e-09",
      "8.477128570457965e-10",
      "-7.638833310359152e-10",
      "3.4771771871344212e-09",
      "4.0116063799212015e-09",
      "3.256424615892849e-09",
      "2.653549567039812e-09",
      "1.5746129341344915e-09",
      "-1.6342338113102366e-09",
      "-1.2561846760592471e-09",
      "4.228859881682363e-09",
      "2.8207160913752005e-09",
      "2.1807888417372014e-09",
      "1.6473775639507859e-09",
      "4.655452918976871e-09",
      "3.2731793635090942e-09"
    ],
    [
      "3.715612412917428e-05",
      "3.71581059694831e-05",
      "3.716202506492366e-05",
      "3.715776178742438e-05",
      "3.716405257594709e-05",
      "2.0776495502757663e-09",
      "-1.25011285460664e-09",
      "-7.409389641465974e-10",
      "3.5005035880781845e-09",
      "3.847833444553107e-09",
      "1.102566360150752e-10",
      "-3.0935958600854183e-09",
      "6.690401264623333e-09",
      "6.269583009121822e-09",
      "6.046214677335219e-09",
      "4.357348814174209e-09",
      "1.0077719967310262e-09",
      "-3.578308446263113e-09",
      "-3.883883533613619e-09",
      "7.234513522152277e-09",
      "4.5350253974057726e-09",
      "2.6503510479497795e-09",
      "2.1871852996614973e-09",
      "8.719021316190464e-09",
      "6.865590764060486e-09"
    ],
    [
      "3.715391167964859e-05",
      "3.715542653453326e-05",
      "3.715878639392133e-05",
      "3.7155736358281485e-05",
      "3.715882499137857e-05",
      "1.9689719417936684e-09",
      "4.283911571579367e-10",
      "3.4836871369246136e-10",
      "2.4562410445765482e-09",
      "3.2824234422266047e-09",
      "1.1740737583705783e-09",
      "-5.692572804840712e-10",
      "3.4851893467108505e-09",
      "5.495421447839335e-09",
      "3.121913220794686e-09",
      "2.282700795583587e-09",
      "1.7217614279653131e-09",
      "-2.391871286323133e-09",
      "-9.961763321981228e-10",
      "4.741709666233759e-09",
      "2.64472858224297e-09",
      "2.4696487103126564e-09",
      "5.430204046552235e-10",
      "4.878019461590225e-09",
      "4.351765164279348e-09"
    ],
    [
      "3.7156664721207956e-05",
      "3.715826760921772e-05",
      "3.7159050882424455e-05",
      "3.715725520550106e-05",
      "3.7158699106388576e-05",
      "3.6667037166023236e-09",
      "7.681400400198309e-10",
      "9.19381240475625e-10",
      "3.1505174587630637e-09",
      "4.204471344620924e-09",
      "1.171284263299016e-09",
      "8.907503796341419e-10",
      "2.668447441693116e-09",
      "4.593962453215105e-09",
      "2.611403175321575e-09",
      "3.5163918294432683e-09",
      "2.96883343939758e-09",
      "-2.6897259955522237e-09",
      "-1.335953033715497e-09",
      "4.983262969925964e-09",
      "2.6838470451136753e-09",
      "9.766548209497885e-10",
      "1.3403028938377699e-09",
      "3.3272988953961434e-09",
      "3.6592510217150756e-09"
    ],
    [
      "0.0020609176156829896",
      "0.0016488193186417405",
      "0.01050635675632768",
      "0.0031226505262224686",
      "0.0028181299468895056",
      "-0.0018053671572464808",
      "0.004235422063904314",
      "-0.0015262682121918983",
      "0.0006501068904960541",
      "-0.0037410252503036444",
      "0.0013205401554668157",
      "-0.0005325485793871306",
      "-0.004956287532896624",
      "0.003392382812432189",
      "-0.0027208641852154206",
      "4.205928271460083e-05",
      "0.00180224457198512",
      "-0.0019784604498496654",
      "0.002281430198123385",
      "-0.0016958534803352817",
      "0.0017968926958778608",
      "-0.002048965425772424",
      "-0.0027814599294635604",
      "0.00419585457201356",
      "-0.0010851171973548894"
    ],
    [
      "7.10552071828163e-05",
      "0.0001351209951596854",
      "0.0002453593533059039",
      "0.00026200115429394344",
      "5.808934486449831e-05",
      "-5.7212539516243184e-05",
      "3.218095531081672e-05",
      "-5.487637471008377e-05",
      "-1.1619015848474648e-05",
      "-7.002767786703263e-05",
      "0.00010638114704864265",
      "1.4761088341842705e-05",
      "-0.00020751759361768612",
      "4.383897559980061e-05",
      "-2.919158126768533e-05",
      "-6.859916135538681e-06",
      "7.760179451453911e-05",
      "-6.788934520425015e-05",
      "2.396477830080136e-05",
      "-0.0001244569795066585",
      "0.00010347478099600908",
      "-4.28030623016764e-05",
      "6.119565591769383e-05",
      "4.9352781057605295e-05",
      "-6.207033077007295e-05"
    ],
    [
      "0.004416414317560192",
      "0.007096622625205286",
      "0.00444949675750261",
      "0.0015970347496828117",
      "0.0006393777663644881",
      "-0.002373925685946275",
      "0.004356877983536403",
      "0.00138165041698693",
      "0.0013790318086770966",
      "-0.0030316190378187695",
      "0.0017982230345158655",
      "0.00023710796486190692",
      "0.0010790271532338871",
      "0.0012577301982893252",
      "0.0008695693976074823",
      "0.005027890983779324",
      "-0.0005834084742064838",
      "0.0022185844082176537",
      "0.0008576253714884319",
      "-0.004685932945614078",
      "-0.002788950879998609",
      "-0.0020481936227891915",
      "0.002391318462344288",
      "0.0010369678569401748",
      "-0.0004280502705993751"
    ],
    [
      "3.716358800257839e-05",
      "3.716261733120962e-05",
      "3.715977571807488e-05",
      "3.715794064511759e-05",
      "3.7169053499250985e-05",
      "7.454545421261336e-09",
      "-1.107600912966901e-10",
      "-1.2472154904826764e-10",
      "5.362500356550831e-09",
      "9.05210122685824e-10",
      "4.540973019995417e-10",
      "1.862761270685848e-09",
      "2.1758153822974744e-09",
      "-1.9411428343114293e-09",
      "4.296495560584327e-09",
      "3.4169080635833017e-09",
      "5.380632512128955e-09",
      "-4.673954967041343e-09",
      "-1.035132711741137e-08",
      "7.265115988384405e-09",
      "1.4116673839312394e-09",
      "-6.0158163065603215e-09",
      "1.6991513180427113e-09",
      "2.9224974716910524e-09",
      "6.182318871672739e-09"
    ],
    [
      "0.0011284358374598596",
      "0.0011641800608251658",
      "0.0002761892632098771",
      "0.00010629978973614981",
      "0.0016326422532352745",
      "0.0009250679791260087",
      "-0.0004514990014053241",
      "-0.00014865345344015305",
      "0.0006445579779034888",
      "-0.00024891023466813033",
      "-0.0002554840648285524",
      "-9.898117361261145e-05",
      "1.0971075015430684e-05",
      "-0.0005185645309194757",
      "0.0001559124724317748",
      "0.0006116803274103395",
      "0.0002387467666234719",
      "-0.0002309931620322407",
      "-0.0011513795641423575",
      "0.00045545772353900295",
      "-0.00011248201266897916",
      "-0.0013372917594505459",
      "0.0001280906063663182",
      "0.00033535449528041694",
      "0.0002932765670916972"
    ],
    [
      "3.7155718733441164e-05",
      "3.715726491199713e-05",
      "3.7156645789084725e-05",
      "3.7154719872568684e-05",
      "3.715886394827646e-05",
      "3.0647165118493745e-09",
      "-1.404148060291526e-09",
      "-8.88005853688406e-10",
      "2.629379056934867e-09",
      "7.371851199861028e-10",
      "-2.1370285501850995e-10",
      "-1.8621039459235466e-09",
      "2.6768257671139752e-09",
      "5.33903988214346e-10",
      "2.7916727577030886e-09",
      "3.833374074252236e-09",
      "1.9809073583606308e-09",
      "-2.1997706318727678e-09",
      "-4.647026504090495e-09",
      "4.792294699028008e-09",
      "2.2770732401310455e-09",
      "-2.1243234482322706e-09",
      "1.932488921167875e-09",
      "4.341531211931065e-09",
      "3.982866375922037e-09"
    ],
    [
      "3.716415218447579e-05",
      "3.717326245069218e-05",
      "3.716122316176339e-05",
      "3.715610317691773e-05",
      "3.716705446532886e-05",
      "1.10005441821032e-08",
      "-6.218198180060944e-09",
      "-2.843979167139975e-09",
      "5.919879496737739e-09",
      "-1.1020506107136852e-09",
      "-1.3571443822864017e-09",
      "-6.5750732453681545e-09",
      "4.065653480142191e-09",
      "-3.4631585964276793e-09",
      "1.5763244763694506e-09",
      "1.1818062268668807e-08",
      "5.079448925616684e-09",
      "-2.0584719894045964e-09",
      "-1.2065066662160162e-08",
      "1.3158108424545298e-08",
      "4.91462786027451e-09",
      "-1.173303503561071e-08",
      "1.9632512889096428e-09",
      "7.5998595950896e-09",
      "6.218450712587881e-09"
    ],
    [
      "3.715796868341064e-05",
      "3.716183655206263e-05",
      "3.7160709146851406e-05",
      "3.715839001928358e-05",
      "3.716268855797293e-05",
      "3.1846504252047635e-09",
      "-1.3699533106816463e-09",
      "-1.248750184912581e-10",
      "4.249738179872513e-09",
      "-1.7342784341140092e-09",
      "1.2265216065407455e-09",
      "-3.2418746420463142e-09",
      "2.1337425712253765e-09",
      "2.9130826851034086e-09",
      "3.295499924505687e-09",
      "6.108769219639049e-09",
      "4.771252004975983e-10",
      "-2.528663147502822e-09",
      "-5.858083224348717e-09",
      "4.5730192696160234e-09",
      "2.5601014175120727e-09",
      "-4.144970613788015e-09",
      "3.2541199530944276e-09",
      "6.940110442017628e-09",
      "3.437773803623534e-09"
    ],
    [
      "3.715665980827412e-05",
      "3.7158781384228425e-05",
      "3.7161264039257925e-05",
      "3.7160262703719526e-05",
      "3.71585872321711e-05",
      "1.2992935912459534e-09",
      "9.165453679410935e-10",
      "-8.37123717188157e-12",
      "2.163761755121627e-09",
      "-2.1646940230256698e-10",
      "2.000970082586044e-09",
      "-9.827199530447839e-10",
      "1.4531013675794673e-09",
      "2.4084234695247035e-09",
      "2.5752166026515253e-09",
      "3.759010070673683e-09",
      "2.2289740361436664e-09",
      "-1.8290678987753596e-09",
      "-3.2552200845152074e-09",
      "3.673944796976537e-09",
      "1.4943814490405315e-09",
      "4.4195096342455255e-10",
      "4.2868782905615605e-09",
      "3.608729049584276e-09",
      "3.948523100540764e-09"
    ],
    [
      "0.004069148610445611",
      "0.004102798403279076",
      "0.002116789352223961",
      "0.0023399539181018524",
      "0.002249185847858858",
      "-0.004023410130022423",
      "0.0028925157722473963",
      "0.002855661871243149",
      "-0.0022513951749741595",
      "-0.002901169189732505",
      "-0.0029667834884769826",
      "0.0024647266008356347",
      "0.002081318907135196",
      "-0.0016766779148898246",
      "-0.0021110295367414013",
      "-0.00044807524563104527",
      "0.00012640058428751554",
      "0.001061365972752815",
      "-0.0019621197570595487",
      "0.0001952978437731242",
      "-0.0007422337719142255",
      "0.0017077079354246147",
      "0.0006722992794677739",
      "-0.0013370007838034888",
      "-0.0007969960578329665"
    ],
    [
      "0.003749597227238694",
      "0.000307132690911972",
      "0.0001542086612147407",
      "0.0007304322917014539",
      "0.001064560110006399",
      "-0.0009138427572278814",
      "0.000153836816737995",
      "0.0010854627334802795",
      "-0.001901318408507046",
      "-0.00010845094656600073",
      "-0.00039727845983990773",
      "0.0005171620765151288",
      "0.00024893096041321523",
      "-0.00015582807557135313",
      "-0.0006978994592913126",
      "0.0004088265193795845",
      "-0.0006409419596936231",
      "-0.0011813086818994064",
      "0.00044620549886930933",
      "0.00014082995748838537",
      "0.00017125460148321786",
      "9.95431540052446e-05",
      "0.00013846219756142135",
      "-0.00030976699586559734",
      "-0.00047453011077634645"
    ],
    [
      "3.716850082166615e-05",
      "3.716805766115487e-05",
      "3.7168332014820985e-05",
      "3.716559993980583e-05",
      "3.716394745728853e-05",
      "4.554277795528712e-09",
      "-4.6490455435413014e-09",
      "2.1226301769703353e-09",
      "1.5428953205345894e-09",
      "4.678723476725988e-09",
      "9.785057909986378e-10",
      "-2.890507003957971e-09",
      "3.134796041422946e-10",
      "6.375457571754309e-09",
      "4.294824821830725e-09",
      "1.0123239813904902e-08",
      "6.820322995391862e-09",
      "-9.145326729338035e-09",
      "-5.319747727921953e-09",
      "1.2519937504173282e-08",
      "3.28101085190341e-09",
      "3.925879865648165e-09",
      "2.166805160986259e-09",
      "7.245568292840324e-09",
      "5.124195321724244e-09"
    ],
    [
      "3.716085937614267e-05",
      "3.7162443995118924e-05",
      "3.717766041228705e-05",
      "3.715800233723965e-05",
      "3.7164933456378524e-05",
      "6.673493851938611e-09",
      "1.0081426149178266e-09",
      "1.6319035638371722e-09",
      "9.599812805045789e-10",
      "9.056071562508146e-09",
      "9.689522741525826e-10",
      "5.792450655283022e-10",
      "-6.779382224253956e-10",
      "1.5110686102309303e-08",
      "1.5601128344300036e-10",
      "5.833993981993224e-09",
      "1.187656357229679e-08",
      "-5.1882612171054544e-09",
      "4.073401114580983e-09",
      "1.3394647094577805e-08",
      "7.584681709426634e-10",
      "7.659777032358456e-09",
      "-1.8405334143508395e-09",
      "8.430052071237661e-09",
      "4.906085436930167e-09"
    ],
    [
      "3.7182894404680666e-05",
      "3.717449043277913e-05",
      "3.717313536794168e-05",
      "3.716229977697145e-05",
      "3.7164481454518226e-05",
      "1.7845151338582628e-08",
      "-3.3368916836580632e-09",
      "2.7059313119856572e-09",
      "9.446164870945885e-09",
      "1.0306984500249315e-08",
      "-2.699585259386996e-09",
      "-8.186388105280555e-10",
      "-1.0189710826270732e-09",
      "3.38292136637211e-09",
      "6.8679601804974796e-09",
      "1.675692457504297e-08",
      "1.847264362897983e-08",
      "-1.4178338643366899e-08",
      "-6.5432787090105055e-09",
      "1.9208985930707605e-08",
      "-2.9817786047763435e-09",
      "-2.0607741493598476e-09",
      "1.8482777078764917e-10",
      "3.884250660020731e-09",
      "8.675512602758028e-09"
    ],
    [
      "3.715743938223033e-05",
      "3.715666466129804e-05",
      "3.715876009772585e-05",
      "3.715478261941689e-05",
      "3.715660151291023e-05",
      "3.770725853218649e-09",
      "-3.5643611616922277e-10",
      "6.92913906793236e-10",
      "2.5169509837611633e-09",
      "3.9099997496786774e-09",
      "1.1716133517831782e-10",
      "-5.026009289544689e-10",
      "2.3107957177010094e-09",
      "3.3731271608952676e-09",
      "3.483775079802771e-09",
      "3.891111112783025e-09",
      "3.930905616548481e-09",
      "-3.61707204502097e-09",
      "-1.8514476882436074e-09",
      "5.9084357846746575e-09",
      "1.3756603925120773e-09",
      "1.48322167707046e-09",
      "1.0101569733770983e-09",
      "3.6774246409990963e-09",
      "3.4473261264450977e-09"
    ],
    [
      "3.715962133218259e-05",
      "3.715778433986564e-05",
      "3.7158208893288035e-05",
      "3.715502006709789e-05",
      "3.7157760018176455e-05",
      "4.812180493699143e-09",
      "-3.3280264695123265e-10",
      "4.385617534068042e-10",
      "3.725578269966034e-09",
      "3.7942023242664086e-09",
      "-4.720954331139903e-10",
      "-5.989508611849781e-10",
      "2.175962874458061e-09",
      "2.508143724595724e-09",
      "3.5213577910020733e-09",
      "5.1484793384285206e-09",
      "4.255693443576567e-09",
      "-4.156643220105261e-09",
      "-3.098608462803695e-09",
      "5.728261747531331e-09",
      "1.180285983470782e-09",
      "-3.603913992728951e-10",
      "1.1432053671433651e-09",
      "3.3285953976226983e-09",
      "3.968419386691827e-09"
    ],
    [
      "3.7197146796034655e-05",
      "3.7172822176470625e-05",
      "3.71613896264008e-05",
      "3.716297905072982e-05",
      "3.717591114269032e-05",
      "2.148854734595948e-08",
      "-4.849994929476463e-09",
      "2.1039890593186396e-09",
      "1.81348273995941e-08",
      "5.314557489826379e-09",
      "-5.387236577415568e-09",
      "-2.3669131382121632e-09",
      "-7.016871406127301e-10",
      "-5.1818639369543924e-09",
      "1.3277770079933883e-08",
      "1.988134906747403e-08",
      "1.3090439361377145e-08",
      "-1.9400823842442346e-08",
      "-2.4486162637304112e-08",
      "1.2168097767466047e-08",
      "-5.331694728241706e-09",
      "-1.5535649576026934e-08",
      "3.2687062963446794e-09",
      "2.662415665531902e-09",
      "9.711534496502824e-09"
    ],
    [
      "3.7158992599808844e-05",
      "3.7157993757307296e-05",
      "3.715908985532345e-05",
      "3.715651648618066e-05",
      "3.7158251436932675e-05",
      "3.289340342317748e-09",
      "3.009123048239193e-10",
      "8.212502426586396e-10",
      "1.997004486352959e-09",
      "3.968013725086743e-09",
      "5.630143478163526e-10",
      "-2.6840622701911256e-10",
      "2.928738965330433e-09",
      "2.9592607494437854e-09",
      "3.359934126696869e-09",
      "4.4916692834644075e-09",
      "3.304659300179714e-09",
      "-3.1101771625838486e-09",
      "-2.585568643815043e-09",
      "4.628326338361845e-09",
      "2.572862275365872e-09",
      "8.607555113574132e-10",
      "2.2738158916254327e-09",
      "4.1290059106072384e-09",
      "3.287893604187418e-09"
    ],
    [
      "0.004026993461536073",
      "0.01633205158571291",
      "0.004480286904719093",
      "0.018405846724247808",
      "0.016193622129597487",
      "-0.006067693257054282",
      "0.0002523704229809983",
      "-0.003469793114727735",
      "-0.00299608742355397",
      "-0.0037361353549981696",
      "0.010350192431370158",
      "-0.0044872256861237915",
      "0.002882852899305493",
      "0.004499793509551267",
      "-0.0046290166349826235",
      "-0.002359359253470016",
      "0.0016765476083166575",
      "-0.0023802214206746983",
      "0.005751422360190456",
      "-0.00634254614539081",
      "-0.006529916815355403",
      "-0.010409006236863041",
      "0.0072261123888996345",
      "-0.002344655643652188",
      "-0.01477457002518498"
    ],
    [
      "0.00922685655986009",
      "0.03947615549213554",
      "0.010625743621499314",
      "0.005114901022475446",
      "0.017602018599488387",
      "-0.014166429631187168",
      "0.0008508246775608265",
      "-0.0043107965525929545",
      "-0.0024157012478388017",
      "-0.011320950531789503",
      "0.00790229547663247",
      "-0.007746681208400334",
      "6.019700781760509e-05",
      "0.0011514177936766117",
      "-0.004195192831710772",
      "-0.01010264334540589",
      "0.008550009061976324",
      "-0.002208299287767597",
      "0.0062228580568812345",
      "-0.016272414521387626",
      "-0.005211282637888239",
      "-0.00442887604695265",
      "0.003444291759167486",
      "-0.0007816628700868852",
      "-0.007672679575762535"
    ],
    [
      "3.718282184043597e-05",
      "3.71658001221892e-05",
      "3.717201875799735e-05",
      "3.71698753249193e-05",
      "3.716408912071692e-05",
      "9.996259581239834e-09",
      "9.787953467378422e-09",
      "1.6535735143972657e-08",
      "5.278886769617237e-09",
      "9.544674484748074e-09",
      "5.320136989205028e-09",
      "4.721900926569344e-09",
      "9.175338081663818e-09",
      "9.135886573890047e-09",
      "5.369141460251068e-09",
      "2.6080523246998495e-09",
      "-6.425529457677422e-09",
      "-3.315556549885272e-09",
      "-6.3741711883400725e-09",
      "6.9637813739845305e-09",
      "4.784766669838249e-09",
      "1.9592407313739645e-09",
      "9.24665467187502e-09",
      "2.0580537031274126e-09",
      "1.2024247576419589e-09"
    ],
    [
      "3.715708713553111e-05",
      "3.715851383209384e-05",
      "3.716071983252285e-05",
      "3.716060195403307e-05",
      "3.716402633829267e-05",
      "2.2283497751306557e-09",
      "-3.103493621714776e-10",
      "-6.52605522065982e-10",
      "4.523032604875576e-09",
      "2.5499128614277392e-09",
      "9.063036799163692e-10",
      "-2.205349267813813e-09",
      "4.465015207398687e-09",
      "5.150676101553779e-09",
      "4.4654894977636025e-09",
      "3.80042377240332e-09",
      "8.918269258987933e-10",
      "-3.9052756865167255e-09",
      "-4.805891750933881e-09",
      "5.75404208120294e-09",
      "4.550642951374818e-09",
      "7.067228206432343e-10",
      "2.425723222845351e-09",
      "6.1706368499975486e-09",
      "6.577945263028245e-09"
    ],
    [
      "3.715643374451903e-05",
      "3.715910940539022e-05",
      "3.71595992374215e-05",
      "3.715702911422149e-05",
      "3.715922453075683e-05",
      "3.427706166442119e-09",
      "-5.937636892021628e-10",
      "-5.202817210935499e-10",
      "2.97637398254594e-09",
      "4.0102038439027546e-09",
      "8.502000298208885e-10",
      "-1.783973756087882e-09",
      "4.381274125896134e-09",
      "3.916379832014332e-09",
      "3.7341300558575495e-09",
      "4.194555297703424e-09",
      "3.038840636006605e-09",
      "-2.912800196170259e-09",
      "-2.744381859750224e-09",
      "7.185270650584896e-09",
      "3.965033931544957e-09",
      "1.7300411949258888e-09",
      "1.082379899079891e-09",
      "4.798582540961045e-09",
      "5.5357107450147185e-09"
    ],
    [
      "3.715379370288755e-05",
      "3.71566756629959e-05",
      "3.71573043476192e-05",
      "3.715586584551248e-05",
      "3.7157005888936776e-05",
      "2.052308977218085e-09",
      "-6.102785178438726e-10",
      "-5.157601911407257e-10",
      "1.9094841496108516e-09",
      "2.99054041131042e-09",
      "1.1356120081795343e-09",
      "-2.1957358191557775e-09",
      "4.3318652740144656e-09",
      "3.2517702069883364e-09",
      "3.1624735437912245e-09",
      "2.782000363318513e-09",
      "1.9719884590713033e-09",
      "-2.144331827606528e-09",
      "-1.9342826741439252e-09",
      "6.11156992525405e-09",
      "3.799647031473933e-09",
      "2.3536369322426293e-09",
      "4.4819624044151785e-10",
      "4.397083941405611e-09",
      "5.206781775698126e-09"
    ],
    [
      "3.715405317767259e-05",
      "3.715677285359978e-05",
      "3.715788400994062e-05",
      "3.71563269328358e-05",
      "3.7158684678789134e-05",
      "1.663428038882938e-09",
      "-9.282132160511435e-10",
      "-8.112678201255021e-10",
      "2.1670923696616408e-09",
      "1.9959539946122703e-09",
      "9.93856495060304e-10",
      "-3.4069193225333965e-09",
      "4.243998488785544e-09",
      "3.744110297096283e-09",
      "2.805384661000577e-09",
      "3.013866121717242e-09",
      "1.5483307863817672e-09",
      "-2.5802007891571793e-09",
      "-2.5863324058876065e-09",
      "6.401559310624177e-09",
      "3.986026974982304e-09",
      "2.0290259970093814e-09",
      "-1.3592988345263574e-10",
      "5.315741200731572e-09",
      "6.090865098995038e-09"
    ],
    [
      "3.715569299013522e-05",
      "3.715883196348887e-05",
      "3.7159386865710536e-05",
      "3.7155622334366196e-05",
      "3.715681698131229e-05",
      "4.0658788547639855e-09",
      "-8.98583624092175e-11",
      "6.183838369855624e-10",
      "1.9065208006023997e-09",
      "3.8827170773088186e-09",
      "2.0095994140480865e-09",
      "-1.1801849782278112e-09",
      "3.3863968870145155e-09",
      "4.127656825493796e-09",
      "2.587416777628769e-09",
      "3.421002004443863e-09",
      "4.12256136851152e-09",
      "-2.1735641180688694e-09",
      "-9.245976752812798e-10",
      "7.60661829299945e-09",
      "2.732394550451078e-09",
      "2.689048464990944e-09",
      "-6.787029642599752e-10",
      "3.839754939483894e-09",
      "4.667177235123336e-09"
    ],
    [
      "3.715546777732573e-05",
      "3.715799528811843e-05",
      "3.7159046896753084e-05",
      "3.7157720611450526e-05",
      "3.715886655984697e-05",
      "2.755619737504145e-09",
      "-1.6851801922555618e-10",
      "4.5269553350091206e-10",
      "2.458785343732308e-09",
      "2.388501730395323e-09",
      "2.201121021819735e-09",
      "-1.7702737471253493e-09",
      "3.0066723182052016e-09",
      "4.4022649406874315e-09",
      "2.639899610588528e-09",
      "2.827102971454941e-09",
      "2.600222998917508e-09",
      "-3.0133307980840477e-09",
      "-1.959724575305871e-09",
      "6.4727326905402e-09",
      "3.1229450094705363e-09",
      "2.1805743639614974e-09",
      "-4.5303464928095797e-10",
      "4.4410757386927546e-09",
      "5.4449921004528666e-09"
    ]
  ],
  "rational_Q": [
    [
      "0.0004579947012183813",
      "0.00029083228507522356",
      "0.0005274460307726444",
      "0.0002386410647511859",
      "0.00026729925271225426",
      "0.0002908322850750695",
      "0.00011689814789412127",
      "0.0002976572859477605",
      "0.000221959384288509",
      "0.00026915181955579364",
      "0.0005274460307708488",
      "0.000297657285946217",
      "0.00014244665487156823",
      "0.0003270493556095842",
      "0.0002211884302059364",
      "0.00023864106475054273",
      "0.0002219593842856129",
      "0.00032704935561094205",
      "6.272106890518548e-05",
      "0.00023299276095968836",
      "0.00026729925271447763",
      "0.00026915181955321595",
      "0.00022118843021021778",
      "0.00023299276096318847",
      "0.00013575464814247372",
      "-0.00018696536202080023",
      "0.00040626427226427453",
      "-1.8702229063946642e-05",
      "-0.00013817648421602622",
      "-0.00018696536201924565",
      "0.00015454601501418012",
      "-9.659541015036622e-05",
      "0.00017471769063689938",
      "0.00024870252576297315",
      "0.00040626427226619856",
      "-9.659541015231132e-05",
      "-0.0001725650549049743",
      "-8.811391886527953e-05",
      "-9.176681555339117e-05",
      "-1.8702229063941875e-05",
      "0.0001747176906355907",
      "-8.811391886580071e-05",
      "0.0001026377236114477",
      "-0.00011896562777721061",
      "-0.0001381764842183063",
      "0.0002487025257633272",
      "-9.176681555389266e-05",
      "-0.00011896562777642066",
      "-0.0001597972098494333",
      "-0.00012982869335964063",
      "-5.221997675636809e-05",
      "7.891595889960267e-06",
      "0.00020775986266599478",
      "-0.00012147788209862448",
      "1.650631882045825e-05",
      "-0.00020556876145111656",
      "-0.00012725445267491834",
      "-9.661989842015517e-05",
      "-1.3552292837574027e-05",
      "2.3777275839320812e-05",
      "-8.1966464900289e-06",
      "9.062426502486407e-05",
      "-9.917504425540685e-05",
      "-0.00016712817572751506",
      "3.952157223867423e-05",
      "-4.644396567466754e-05",
      "0.00014389397738857196",
      "9.154036258815168e-06",
      "-0.00016175992676148082",
      "-5.883832860986266e-06",
      "0.00016610299853470336",
      "0.00013958345023013565",
      "-8.133663911808254e-05",
      "-9.467744769935627e-05",
      "-9.661989841895686e-05",
      "0.00012791211665826496",
      "-0.0002316114678834548",
      "0.00012790307531613523",
      "0.0002525648415375587",
      "0.00035921720257864055",
      "-4.088937938740347e-06",
      "-0.00018526128617967757",
      "-0.00017549445884765854",
      "-9.724230799890949e-05",
      "-4.03601635154103e-05",
      "0.0001051591622694154",
      "-2.0234665803095898e-06",
      "9.772163160801197e-05",
      "-8.846837908001574e-05",
      "-0.00022838712130225435",
      "0.0002059759297199724",
      "-5.991430876491619e-05",
      "-5.489117186122614e-05",
      "-0.00011963323446588754",
      "-5.300734680146198e-05",
      "-9.917504425300572e-05",
      "1.6552360685887394e-05",
      "4.925973514499473e-05",
      "2.5881018568327467e-06",
      "7.064311452645624e-05",
      "-4.036016351686565e-05",
      "3.37603211157472e-05",
      "2.4817294501794292e-05",
      "2.4796176464169135e-05",
      "-8.399489630151101e-06",
      "-8.26830698871564e-05",
      "0.00011801536511141699",
      "-2.364561750938045e-05",
      "-1.732979968866946e-06",
      "3.5400717750475516e-05",
      "0.00014472855289032277",
      "-7.634348657703897e-05",
      "-2.949875897595831e-05",
      "-0.00012495544201781598",
      "-3.9992142219997124e-05",
      "9.154036259122984e-06",
      "-3.776677657756622e-05",
      "-5.7859628714369076e-05",
      "1.4955284128269118e-05",
      "-8.189613952005839e-05",
      "-0.0002283871213022715",
      "0.00017539523235869263",
      "6.400707638155524e-05",
      "-0.00013928779838149206",
      "5.86284349840146e-05",
      "0.0001447285528908943",
      "-4.07179265166751e-05",
      "0.00018405291510066276",
      "-3.1309009178629077e-05",
      "-9.24267123671908e-05",
      "-8.424156680956258e-05",
      "-7.701861764325459e-05",
      "-3.91465029771785e-05",
      "0.00011179928719032464",
      "2.0693294326534424e-05",
      "-0.00012147788209851403",
      "-1.3552292835706093e-05",
      "-0.0001671281757277491",
      "-0.00016175992676015926",
      "-0.00012982869335921668",
      "1.6506318819658873e-05",
      "2.3777275839162712e-05",
      "3.9521572239571005e-05",
      "-5.883832860865408e-06",
      "-5.221997675826789e-05",
      "-0.00020556876145079849",
      "-8.196646490914405e-06",
      "-4.644396567441081e-05",
      "0.00016610299853513945",
      "7.891595890177614e-06",
      "-0.0001272544526748242",
      "9.06242650246046e-05",
      "0.0001438939773876392",
      "0.0001395834502292428",
      "-2.9049410215441618e-05",
      "9.923595682163262e-05",
      "0.00011036780633142885",
      "0.00012791211665804303",
      "-2.904941021511911e-05",
      "-3.6480723271839565e-05",
      "-1.3670621370104048e-05",
      "-2.065339137679462e-05",
      "1.6552360686547358e-05",
      "9.923595682087175e-05",
      "-1.3670621369657868e-05",
      "3.6547928024515417e-05",
      "-8.518736491275905e-05",
      "-3.776677657884256e-05",
      "0.00011036780633066682",
      "-2.065339137668931e-05",
      "-8.518736491294444e-05",
      "-7.824887552136927e-05",
      "-4.787646539739e-06",
      "-0.00012623862488129754",
      "-4.088937935998111e-06",
      "-0.0001583121996127835",
      "3.804837103859789e-05",
      "0.00018483141906097653",
      "-2.4194416354048665e-06",
      "3.376032111485405e-05",
      "1.3373157038461393e-06",
      "-0.0001735395828583878",
      "-2.0348790847465395e-05",
      "3.832241254621482e-05",
      "0.00017539523235856973",
      "2.9103520716719623e-06",
      "-1.24044745064925e-05",
      "-2.063825935569382e-05",
      "7.2046860727788994e-06",
      "8.686332107600106e-05",
      "0.00010515916226976201",
      "1.3373157041552837e-06",
      "-4.016213515190398e-05",
      "-1.7572409028627575e-05",
      "-8.09717017763609e-05",
      "0.00011801536511226104",
      "0.000127568829651093",
      "-4.026606122770501e-05",
      "4.458995462034655e-05",
      "-0.00013865244959938145",
      "-4.0717926517337715e-05",
      "0.00015689033590895234",
      "-2.308331080289035e-05",
      "-0.00010128189718223701",
      "-0.00012150140651662016",
      "0.00020597592971852022",
      "2.910352072408884e-06",
      "-7.639211852409823e-05",
      "-9.616611151669007e-05",
      "-3.209571096069736e-06",
      "-7.634348657612574e-05",
      "0.00015689033590751645",
      "3.743645413241139e-05",
      "5.841779561730882e-05",
      "-8.271649654463447e-05",
      "-7.701861764376121e-05",
      "0.00010073703999230405",
      "-6.0190177427838194e-05",
      "-0.00012163924830370674",
      "-0.00010187981148154428",
      "-0.000231611467884247",
      "-0.0001852612861812146",
      "-2.023466578743892e-06",
      "-5.991430876632794e-05",
      "-8.133663911699045e-05",
      "0.00012790307531490217",
      "-0.00017549445884931488",
      "9.772163160772674e-05",
      "-5.489117186017834e-05",
      "-9.467744769750267e-05",
      "0.0002525648415391881",
      "-9.724230799807118e-05",
      "-8.846837907948026e-05",
      "-0.0001196332344657952",
      "3.804837103892341e-05",
      "-0.00017353958285808553",
      "-1.2404474505594325e-05",
      "4.925973514493078e-05",
      "-4.787646539468914e-06",
      "0.0001848314190634488",
      "-2.0348790847542644e-05",
      "-2.063825935672574e-05",
      "-5.7859628714334754e-05",
      "-0.00012623862488140292",
      "-2.419441634803162e-06",
      "3.8322412545580546e-05",
      "7.204686073135679e-06",
      "6.463960060744788e-05",
      "6.366066052666307e-05",
      "2.4817294501996167e-05",
      "-4.016213515164713e-05",
      "6.46396006071792e-05",
      "-4.460747374533064e-05",
      "2.5094281376340333e-06",
      "6.400707638141435e-05",
      "-7.639211852454707e-05",
      "6.366066052802889e-05",
      "2.50942813764242e-06",
      "5.065980038503057e-05",
      "-4.1895732421270705e-05",
      "-2.3645617510138318e-05",
      "-4.026606122765534e-05",
      "-0.00019366170612127837",
      "-2.4996062590044742e-05",
      "8.787724592442118e-05",
      "0.0001840529150987267",
      "3.74364541320164e-05",
      "0.00014846566260165098",
      "-9.554196306586012e-05",
      "3.506793317941096e-05",
      "-2.9498758975790146e-05",
      "-2.3083310802841687e-05",
      "0.00014846566260231134",
      "-2.7204884002486093e-05",
      "-4.9195733705956104e-05",
      "-3.914650297797507e-05",
      "-6.0190177427789533e-05",
      "-5.3057879641507174e-05",
      "7.022449195618291e-05",
      "5.21634448139708e-05",
      "2.5881018572642096e-06",
      "2.4796176464862543e-05",
      "-1.7329799685131348e-06",
      "-0.00012495544201889024",
      "-5.300734680165918e-05",
      "7.064311452740902e-05",
      "-8.399489630501166e-06",
      "3.5400717750160575e-05",
      "-3.999214221992097e-05",
      "-1.7572409028104034e-05",
      "4.458995461842346e-05",
      "-0.00010128189718230507",
      "1.4955284126600609e-05",
      "8.686332107613481e-05",
      "-8.097170177629228e-05",
      "-0.0001386524495995524",
      "-0.00012150140651637147",
      "-2.4996062590136652e-05",
      "-9.554196306660806e-05",
      "-0.0001392877983809861",
      "-9.616611151758771e-05",
      "-4.1895732420943764e-05",
      "8.787724592214404e-05",
      "3.506793317929402e-05",
      "-2.783352945437597e-05",
      "-3.130900917825491e-05",
      "5.841779561751667e-05",
      "-2.720488400211391e-05",
      "-2.7833529454672463e-05",
      "-4.112944071221414e-05",
      "0.00011179928719162236",
      "-0.00012163924830348699",
      "7.022449195668457e-05",
      "2.4820308020144417e-05",
      "8.658631273228085e-05",
      "-8.189613952072981e-05",
      "5.8628434984265304e-05",
      "-9.242671236569341e-05",
      "2.06932943277316e-05",
      "-3.209571095940079e-06",
      "-8.271649654428191e-05",
      "-0.00010187981148336913",
      "-4.9195733705795114e-05",
      "5.2163444812210484e-05",
      "8.658631273115267e-05",
      "-1.718472662649233e-05",
      "0.00014829467191898122",
      "-0.00011264693425384225",
      "0.00023770302925283542",
      "1.718472662618119e-05",
      "3.7163708225481857e-16",
      "-0.00026195555777158285",
      "3.5908878153338026e-05",
      "3.535778296355837e-05",
      "-0.0001482946719188242",
      "0.0002619555577703739",
      "4.389151546517943e-16",
      "-0.00027673717528318157",
      "3.2722187253022634e-05",
      "0.00011264693425489222",
      "-3.590887815050706e-05",
      "0.00027673717528350363",
      "-1.886702219658093e-17",
      "-0.00012045955170993266",
      "-0.00023770302925270415",
      "-3.535778296224077e-05",
      "-3.272218725189611e-05",
      "0.00012045955170717359",
      "-3.1829480971489434e-16",
      "-7.279655397295963e-05",
      "-7.387839612034338e-05",
      "-6.041312188943559e-05",
      "1.9201222048519655e-05",
      "-8.939368202088814e-06",
      "0.00020109811086185434",
      "3.9841860696730474e-05",
      "-0.00011868013889346304",
      "0.00010928260949686975",
      "-0.00018126503512750096",
      "-3.0964803628118306e-05",
      "0.00014464770833243023",
      "-5.99014068773212e-05",
      "8.22569412886236e-05",
      "-3.394715377742292e-05",
      "-0.00020311862947406417",
      "7.30172091985111e-06",
      "1.1218773365628398e-05",
      "6.323692455570764e-05",
      "0.00010048938221786098",
      "-7.872145437250286e-06",
      "2.4972301595663263e-05",
      "-9.572111520095043e-06",
      "-0.0001834716151982343",
      "0.00028463182788314987",
      "0.00010928260949379823",
      "-5.740577198281099e-05",
      "-0.000200284433027747",
      "-3.055895302751415e-05",
      "-8.952769099096617e-05",
      "-0.0002551482082375739",
      "0.00022933393088760883",
      "6.36272502656012e-05",
      "-0.00021058020597804919",
      "9.394565964609793e-05",
      "0.00014836804374895074",
      "-0.00014095773611889673",
      "0.00029518987376671535",
      "-3.844726599559379e-05",
      "-9.888813250887923e-05",
      "-0.00022289266013483434",
      "-7.699098578194244e-05",
      "1.169122375928744e-05",
      "0.00020284562365652546",
      "7.535890250021565e-05",
      "-0.00012611226449700424",
      "8.225694128973551e-05",
      "-6.22054624814698e-06",
      "-9.863751096022602e-05",
      "-6.913672702648946e-05",
      "8.030176999328551e-05",
      "0.0001483680437486639",
      "-1.7741351651997596e-05",
      "-9.552527346485049e-05",
      "-4.376373323797326e-05",
      "-5.918012024209184e-05",
      "-0.0001500830653544203",
      "-2.2706586784418678e-05",
      "-5.3039096095608126e-05",
      "2.736099384943456e-05",
      "0.00011547085511564824",
      "-3.4479493279721675e-05",
      "-1.2101493350789517e-05",
      "1.0685192136830263e-06",
      "2.369372034042604e-06",
      "1.459827082507509e-05",
      "6.32369245561873e-05",
      "-7.799691079258476e-05",
      "0.00013063471416497566",
      "-8.363152776061867e-05",
      "-0.00012414608523283693",
      "-0.00022289266013669266",
      "2.9254190724807375e-05",
      "0.00010072241334384662",
      "0.00013239966889460223",
      "-8.049388988922789e-06",
      "-3.4479493280126815e-05",
      "-3.7345108504139344e-05",
      "-5.101503078063329e-05",
      "-5.5479288368599834e-05",
      "0.00012087742488104405",
      "0.0002059913624972102",
      "-0.00015803757410727992",
      "6.826496272813402e-05",
      "-3.161934854960696e-05",
      "6.217630894382808e-05",
      "8.939368202368132e-06",
      "0.00018126503512601663",
      "3.3947153777624815e-05",
      "-0.00010048938221764511",
      "7.27965539747996e-05",
      "-0.00020109811086287894",
      "3.096480362733112e-05",
      "0.0002031186294730329",
      "7.87214543659438e-06",
      "7.387839611951639e-05",
      "-3.9841860696014894e-05",
      "-0.00014464770833274776",
      "-7.301720919573131e-06",
      "-2.4972301595091594e-05",
      "6.0413121890272695e-05",
      "0.00011868013889417438",
      "5.9901406876845964e-05",
      "-1.1218773365736866e-05",
      "9.572111519081901e-06",
      "-0.00011709191237229023",
      "-1.0921480136858609e-05",
      "5.003657587885114e-05",
      "-5.74057719827666e-05",
      "0.00011709191237241297",
      "3.0475371205342603e-16",
      "-0.000132978578902388",
      "3.780012275877997e-05",
      "-6.220546247286857e-06",
      "1.0921480138216733e-05",
      "0.00013297857890287048",
      "-9.46623110775807e-17",
      "-3.299988907359717e-05",
      "-7.799691079242353e-05",
      "-5.0036575875320994e-05",
      "-3.780012275848606e-05",
      "3.299988907340591e-05",
      "1.814099158853858e-18",
      "0.0001569661172577663",
      "0.0001732567366629636",
      "0.00022933393088694868",
      "-5.4105991773155e-05",
      "-9.208844740331886e-05",
      "1.8494301405303022e-05",
      "-0.00012641732282220544",
      "-1.774135165110776e-05",
      "0.0001817020743647851",
      "-0.00013398464487378322",
      "6.63945133935382e-05",
      "-5.274343060550451e-05",
      "2.9254190724663447e-05",
      "0.00015108824866310984",
      "-2.8626059673648296e-05",
      "-0.00018460140800206546",
      "-0.00014136132450552787",
      "8.02571253958442e-05",
      "-0.00014095773612069718",
      "0.00018170207436560097",
      "4.381723518579433e-05",
      "-0.00011107402293807532",
      "2.6365185067144883e-05",
      "-2.2706586783755353e-05",
      "3.827422927031153e-05",
      "0.00016914997733243883",
      "-1.0293734841232095e-05",
      "-2.855968219433249e-05",
      "-3.734510850398308e-05",
      "-8.086029469257565e-05",
      "2.2877810670941154e-05",
      "-3.688922742368132e-05",
      "-4.584403518174148e-06",
      "-7.699098578339719e-05",
      "0.00015108824866195866",
      "-2.591338299483889e-05",
      "-0.00021364086615765961",
      "5.556296766696168e-05",
      "-1.2101493350442174e-05",
      "-8.086029469084851e-05",
      "0.00018107500865951248",
      "-7.937143767464985e-06",
      "4.448886480694311e-06",
      "-0.00015803757410478263",
      "-9.672525307564648e-05",
      "-6.130030428534338e-05",
      "0.0001538597606981392",
      "5.281346490485323e-05",
      "0.00020028443302675455",
      "-6.362725026583232e-05",
      "-0.00029518987376555834",
      "-1.1691223758631043e-05",
      "0.00018347161519999313",
      "3.055895302845214e-05",
      "0.0002105802059794255",
      "3.8447265995722986e-05",
      "-0.00020284562365903292",
      "-0.00028463182787948825",
      "8.95276909923974e-05",
      "-9.394565964657235e-05",
      "9.888813250747508e-05",
      "-7.535890250122191e-05",
      "9.208844740103133e-05",
      "0.00013398464487323852",
      "2.862605967363698e-05",
      "-9.86375109608672e-05",
      "-0.0001569661172579333",
      "-1.8494301405611803e-05",
      "-6.639451339351493e-05",
      "0.00018460140800297285",
      "0.00013063471416545333",
      "-0.00017325673666393964",
      "0.00012641732282378412",
      "5.2743430605607343e-05",
      "0.00014136132450578883",
      "6.959101226721997e-05",
      "3.302659447708409e-05",
      "-9.55252734650423e-05",
      "4.381723518568098e-05",
      "-6.95910122640812e-05",
      "-9.631378061295708e-17",
      "5.0786690619265976e-05",
      "0.00010072241334352618",
      "-2.591338299480734e-05",
      "-3.3026594476072236e-05",
      "-5.078669061852777e-05",
      "2.646912000022008e-16",
      "3.249440706818388e-05",
      "-5.303909609459007e-05",
      "0.00016914997733183116",
      "-3.3521942199793344e-05",
      "6.313599692629237e-05",
      "-0.00012070887009588823",
      "-5.101503078152593e-05",
      "0.0001810750086597917",
      "-6.67033182155404e-05",
      "-0.0001381240556312841",
      "-0.00011276088969876267",
      "1.0685192128491838e-06",
      "2.287781067087266e-05",
      "-6.670331821580905e-05",
      "-3.7770384395518224e-07",
      "3.45447043442734e-05",
      "6.826496272937735e-05",
      "-6.130030428573132e-05",
      "-0.0001301365176117193",
      "5.248262601043025e-05",
      "-8.621784297605814e-06",
      "6.913672702659994e-05",
      "4.376373323923338e-05",
      "-2.7360993849118022e-05",
      "-2.369372033155844e-06",
      "0.00012611226449659073",
      "-8.030176999423493e-05",
      "5.918012024235228e-05",
      "-0.00011547085511469301",
      "-1.459827082457773e-05",
      "0.00011107402293848905",
      "1.0293734841372191e-05",
      "3.688922742379778e-05",
      "-8.363152776059004e-05",
      "-8.025712539580316e-05",
      "-2.6365185066425247e-05",
      "2.8559682195033342e-05",
      "4.584403517934844e-06",
      "-6.313599692685223e-05",
      "0.00013812405563244602",
      "0.0001323996688960735",
      "-0.00021364086615908835",
      "-3.2494407068420886e-05",
      "0.00012070887009476543",
      "0.00011276088969877658",
      "-2.536834089247171e-05",
      "-5.5479288368304315e-05",
      "-7.937143767243082e-06",
      "-3.7770384412445214e-07",
      "2.5368340894287826e-05",
      "-8.074860614585358e-17",
      "-3.161934855110942e-05",
      "0.0001538597607000455",
      "5.248262601100666e-05",
      "-9.720147405981088e-06",
      "-5.0652938493099264e-06",
      "0.00012414608523395488",
      "8.049388991082708e-06",
      "-0.00012087742488047165",
      "-6.217630894414713e-05",
      "-5.5562967666809265e-05",
      "-4.448886480960177e-06",
      "-5.281346490441597e-05",
      "-3.4544704344576045e-05",
      "8.621784297831308e-06",
      "5.065293851646068e-06"
    ],
    [
      "0.00042831730779640045",
      "0.0005669761288868338",
      "0.0002729843771557878",
      "0.0003962263227209759",
      "0.0001539935453671485",
      "0.0005669761288912668",
      "0.00016475635064840902",
      "0.0005006519884920188",
      "0.00034057162053376263",
      "0.0006456803328398454",
      "0.00027298437716404374",
      "0.0005006519884481498",
      "0.0002443353299265293",
      "0.0007532378236000266",
      "0.0005110931505103403",
      "0.0003962263227488962",
      "0.0003405716205522241",
      "0.0007532378236702559",
      "6.787601673542889e-05",
      "0.0005616455703909358",
      "0.0001539935453620807",
      "0.0006456803328841416",
      "0.0005110931504891162",
      "0.000561645570389253",
      "0.0002056485836584474",
      "-0.0001911467159597295",
      "7.8775286418539e-05",
      "-0.0002065147400104191",
      "8.540451386747267e-05",
      "-0.0001911467160003548",
      "-7.850261162802316e-05",
      "-0.0003361560730307407",
      "-6.017749247497534e-05",
      "0.00038605083268657977",
      "7.877528640340699e-05",
      "-0.00033615607300394116",
      "9.275041952797629e-05",
      "5.3597610487966185e-05",
      "-4.036839007557494e-05",
      "-0.00020651474002204975",
      "-6.017749251426003e-05",
      "5.359761051966557e-05",
      "-4.070385475967303e-05",
      "-0.00023029083755870627",
      "8.54045138590161e-05",
      "0.0003860508327086125",
      "-4.0368390101765226e-05",
      "-0.00023029083753698518",
      "0.00012173964093922585",
      "-7.707603414638122e-05",
      "-2.2023178265999275e-05",
      "-7.538174136090003e-05",
      "-0.00013034246998118397",
      "-6.79819892817464e-05",
      "-6.926505392634331e-05",
      "4.770251979516639e-05",
      "-0.0003805816045338534",
      "-0.00022985790243128587",
      "0.0003992779020020418",
      "3.840808460552155e-05",
      "-0.00031802306921913266",
      "0.0004480544733620672",
      "0.0002824155564507946",
      "-0.00017583577792016996",
      "0.0004929875793166521",
      "-2.225694748203165e-05",
      "-4.300959548954331e-05",
      "-0.00010970295345591147",
      "5.0587649939171095e-05",
      "-0.00024778195770128127",
      "0.0003708731665964089",
      "-0.00017331920594897428",
      "-5.5769796335627405e-05",
      "0.00013562019504493437",
      "-0.00022985790241678657",
      "9.49035358740369e-05",
      "-0.0001304389925564295",
      "0.00019297764614891908",
      "-4.617420292343129e-05",
      "5.1281079955898624e-05",
      "-1.6752336723823417e-05",
      "-9.187019798547178e-05",
      "-0.000233395507108187",
      "-5.103974153084991e-05",
      "-8.169102505235653e-05",
      "-3.277612192461392e-05",
      "9.735910483849614e-06",
      "3.166597210895653e-05",
      "-7.317766061432588e-05",
      "3.196578937540718e-05",
      "0.0001208529450560397",
      "-0.00014178955099259117",
      "-7.896511364853111e-05",
      "0.00015300582048995997",
      "-4.685720648491357e-06",
      "0.000282415556443761",
      "6.387748853712992e-06",
      "0.0002849669815828402",
      "8.017241855359726e-05",
      "-0.00012894305758754488",
      "-8.16910250276198e-05",
      "5.6642927693931105e-05",
      "-5.286010232478328e-05",
      "0.00027539949514349734",
      "-0.00019964659087369393",
      "-0.0001126860613570382",
      "-9.196409776355786e-05",
      "-0.000268587337858651",
      "2.1685860737263478e-06",
      "0.0003039819875891879",
      "-8.206554373498463e-05",
      "-0.0003055901768366783",
      "0.00028295951591334823",
      "3.721137770471256e-05",
      "-8.832413527647679e-05",
      "-0.00010970295346510276",
      "1.879100055540208e-05",
      "-0.00010442348829842636",
      "7.189470283414113e-05",
      "-1.00081741887649e-05",
      "3.1965789373380676e-05",
      "-7.851997545168519e-05",
      "-8.923181144180595e-05",
      "-6.845059016394327e-05",
      "-6.31156346768607e-05",
      "-8.206554374019905e-05",
      "-7.035376020909977e-05",
      "-1.4715691600395497e-05",
      "-8.62393087731379e-06",
      "3.745602704629405e-05",
      "4.997611411200352e-05",
      "5.306682634001632e-05",
      "-4.063216755264596e-05",
      "-7.404193933931675e-06",
      "9.977180637763374e-05",
      "-6.798198925444016e-05",
      "0.00039927790203614675",
      "-0.00017583577790946493",
      "5.0587649901892666e-05",
      "-7.707603413755418e-05",
      "-6.926505388647212e-05",
      "3.840808459194096e-05",
      "0.0004929875792787018",
      "-0.00024778195770045",
      "-2.2023178231879016e-05",
      "4.770251983498289e-05",
      "-0.00031802306923046843",
      "-2.2256947468418993e-05",
      "0.00037087316660110284",
      "-7.538174137187267e-05",
      "-0.0003805816045692901",
      "0.000448054473347103",
      "-4.3009595486751686e-05",
      "-0.0001733192059456884",
      "7.325024249404248e-05",
      "0.00011688130389955817",
      "-8.222491251612929e-05",
      "9.490353588638997e-05",
      "7.325024247659443e-05",
      "-7.681741141801926e-05",
      "-0.00012483452099253266",
      "-7.061968068071787e-05",
      "6.387748840271107e-06",
      "0.00011688130391151967",
      "-0.00012483452103316777",
      "5.763977178521834e-05",
      "-3.822948138608741e-05",
      "1.87910005600083e-05",
      "-8.22249125356039e-05",
      "-7.061968064954336e-05",
      "-3.822948139960158e-05",
      "8.249829980357256e-05",
      "-1.311462295293907e-05",
      "-0.00015426358639952003",
      "-1.675233669898698e-05",
      "0.000129834387469426",
      "-4.870508712885772e-05",
      "0.0002490312805459383",
      "-0.00021180073493971884",
      "5.664292770795018e-05",
      "0.00014220495720484167",
      "-0.000340490456405849",
      "4.3389324865469e-05",
      "0.0003043017467476572",
      "-7.851997544429588e-05",
      "-0.00046388442375858987",
      "0.0002863553226232699",
      "1.3531688759593174e-05",
      "-0.00011364269209535448",
      "-0.00014688496469746138",
      "-3.277612191138424e-05",
      "0.00014220495715457258",
      "-3.5095203656263066e-05",
      "-0.00021635950428189742",
      "-1.93270213342834e-05",
      "-9.19640978020951e-05",
      "-7.378265256929524e-05",
      "-1.576983788824544e-06",
      "5.84185520439763e-05",
      "-8.575655357758481e-05",
      "-7.035376019907617e-05",
      "6.470207912058548e-05",
      "-0.00010259293479339687",
      "-7.031094688733643e-05",
      "6.70552033952287e-05",
      "0.00012085294505188308",
      "-0.00046388442370962155",
      "0.00019849610290790457",
      "0.00036235325722301984",
      "-0.00023204184084889032",
      "-0.0003055901768467614",
      "6.470207910660728e-05",
      "-0.00020859251740641007",
      "-2.4285619234924515e-05",
      "-0.00021742730488436525",
      "5.306682632950815e-05",
      "0.00029491269090005097",
      "0.00019993645095893621",
      "-0.0004427882860046001",
      "7.094532106874417e-05",
      "-0.00013043899254979976",
      "-9.187019799013149e-05",
      "9.73591049593018e-06",
      "-0.00014178955100980166",
      "-5.576979634778127e-05",
      "0.00019297764615845773",
      "-0.00023339550714073418",
      "3.16659721146598e-05",
      "-7.896511364130898e-05",
      "0.00013562019504434803",
      "-4.6174202946310075e-05",
      "-5.1039741516180676e-05",
      "-7.317766061940638e-05",
      "0.00015300582049064329",
      "-4.87050871185699e-05",
      "-0.0003404904563581847",
      "0.0002863553226009312",
      "0.00028496698158723613",
      "-1.3114622942047835e-05",
      "0.0002490312805340837",
      "4.338932485681463e-05",
      "1.3531688778168993e-05",
      "-0.00010442348828832386",
      "-0.0001542635864006222",
      "-0.00021180073490397646",
      "0.0003043017467264419",
      "-0.00011364269209920738",
      "0.00010046006191786765",
      "6.171397279964278e-05",
      "-5.286010232453089e-05",
      "-3.509520367012326e-05",
      "0.0001004600619266077",
      "-8.736833613569599e-06",
      "-0.00016837867247634474",
      "-8.92318114443277e-05",
      "0.00019849610292012974",
      "6.171397279292581e-05",
      "-0.0001683786724686346",
      "-9.302700907116552e-05",
      "-0.00037851997465738427",
      "-0.0002685873378360765",
      "-1.5769837581180453e-06",
      "-0.0004582627585182782",
      "-5.114962664774024e-05",
      "0.00026497858511587044",
      "-1.4715691607658977e-05",
      "-0.00020859251741098012",
      "0.0005391602864175787",
      "-0.00021361283868293857",
      "-0.00010453390510913719",
      "0.0002829595159146072",
      "-0.00010259293482179263",
      "0.0005391602864576393",
      "-2.5401605911644432e-05",
      "-0.00019194337711320322",
      "-4.063216754755383e-05",
      "0.00019993645098828245",
      "-0.0003429110306618269",
      "0.0002966214849334864",
      "-0.00010079505376514209",
      "8.017241855261812e-05",
      "0.00027539949515283904",
      "2.1685860635699327e-06",
      "3.7211377742415825e-05",
      "-4.685720649435317e-06",
      "-0.00012894305761725777",
      "-0.00019964659085520273",
      "0.0003039819876130027",
      "-8.832413529072279e-05",
      "-0.00021635950433024944",
      "5.841855204781144e-05",
      "-7.031094685788056e-05",
      "7.189470283691169e-05",
      "-0.00014688496475143587",
      "-1.932702130799933e-05",
      "-8.575655357185052e-05",
      "6.705520339035535e-05",
      "-5.114962666925602e-05",
      "-0.00021361283867170252",
      "-6.845059016374385e-05",
      "0.0003623532572651361",
      "-0.000378519974664852",
      "0.00026497858514963656",
      "-0.00010453390512533015",
      "-4.053465781677862e-05",
      "-8.623930875209482e-06",
      "-2.428561924366655e-05",
      "-2.5401605895955298e-05",
      "-4.053465782494994e-05",
      "2.322413195366488e-05",
      "-7.404193933164814e-06",
      "-0.0004427882860224036",
      "0.0002966214849173524",
      "0.00019542595329989195",
      "-8.4972319399524e-05",
      "-1.0008174193102117e-05",
      "-6.311563468378435e-05",
      "3.745602705066644e-05",
      "9.977180637689118e-05",
      "-0.00023204184086521445",
      "-0.00021742730486312378",
      "7.094532106467056e-05",
      "-0.00019194337711919026",
      "-0.00010079505375482484",
      "-8.497231940136535e-05",
      "0.00024306907743422703",
      "7.584757732882734e-05",
      "-0.0002663169200617737",
      "5.756093466294129e-06",
      "-0.00024306907739877584",
      "-1.5008937076519084e-14",
      "-0.00018291383627597795",
      "4.205699812743018e-06",
      "-0.0001807758775451528",
      "-7.58475773571201e-05",
      "0.0001829138362763206",
      "-7.24027107577867e-16",
      "-0.00043353336369047265",
      "0.00031911314410515467",
      "0.00026631692007137494",
      "-4.205699848436856e-06",
      "0.0004335333637179054",
      "-8.039329284871398e-15",
      "-0.00014543449457437693",
      "-5.756093473742153e-06",
      "0.000180775877535197",
      "-0.0003191131440880185",
      "0.00014543449461764416",
      "-1.0643429979837383e-14",
      "-0.00020171316121093987",
      "0.00032558911798389207",
      "-7.153212113862994e-05",
      "0.0004925340847927132",
      "-9.068406073141622e-05",
      "0.00037003031171573426",
      "-0.00013566043244653877",
      "-0.0001056392236424561",
      "-0.00015315499324403792",
      "2.103927941101652e-05",
      "-1.309015961580465e-05",
      "0.0004055447393781398",
      "-0.00016363737133034332",
      "2.6527659797512963e-05",
      "-6.313893527817329e-05",
      "-0.0001979036353568635",
      "-4.1226454698260646e-05",
      "0.0004542265980271469",
      "-9.137388460500236e-05",
      "-0.0004001871827161254",
      "0.00039917095447915903",
      "9.9728046832193e-05",
      "-0.00019703472277354561",
      "-2.9634942683126974e-05",
      "2.207695305079043e-05",
      "-0.00015315499324991162",
      "7.616403181589365e-06",
      "-8.141449623251967e-05",
      "-5.812681858698988e-06",
      "-0.0002366919289626333",
      "2.9055793745601932e-05",
      "0.00016303016915912905",
      "-0.00012326420433561464",
      "-0.00019698941272464348",
      "0.00019203082890574086",
      "0.00014571643982504287",
      "-3.266062690349734e-05",
      "0.00015167954709721646",
      "-1.4275022127150757e-05",
      "1.3676645925148642e-05",
      "6.796644540020353e-05",
      "-5.97691453779315e-05",
      "-0.00020843070230093264",
      "0.0003095914412342979",
      "1.5842330106439534e-05",
      "9.939812568997859e-05",
      "2.6527659762063645e-05",
      "-5.077223137491458e-05",
      "-0.00011995291662681866",
      "-0.00010297874777202518",
      "0.000328164985389672",
      "0.00014571643982502213",
      "-0.0003778614883341754",
      "-3.0104379431321162e-05",
      "0.0002842394991082126",
      "-0.0002499794507923923",
      "-0.0002566269752230074",
      "-1.3935116747807537e-05",
      "-0.0002503829602959562",
      "-4.2345575469195844e-05",
      "3.555315782360481e-05",
      "0.00012630541817415525",
      "7.337615019518399e-05",
      "0.00015528052030406572",
      "-0.00016612705878591729",
      "0.00012474877792530793",
      "-9.137388460365791e-05",
      "6.935571943794219e-07",
      "-6.839802686522839e-05",
      "-8.270242573185711e-05",
      "-8.123166783258904e-05",
      "6.796644539655625e-05",
      "4.667834332242128e-05",
      "-7.298411054149622e-05",
      "-0.00011583320530340454",
      "0.00011750996364187067",
      "0.0001263054181833331",
      "5.2317744349456706e-05",
      "8.886804704127336e-05",
      "-1.1973578611620036e-05",
      "-1.895423245442406e-05",
      "8.142954207535277e-05",
      "-2.7038536150110058e-05",
      "-0.00014380130758508613",
      "0.00017276692200317238",
      "2.8498219955322074e-05",
      "9.068406075042649e-05",
      "-2.1039279385494238e-05",
      "6.313893531507386e-05",
      "0.0004001871826951893",
      "0.0002017131612214449",
      "-0.00037003031169362293",
      "1.3090159610678386e-05",
      "0.00019790363536602827",
      "-0.00039917095449708946",
      "-0.00032558911800723136",
      "0.00013566043245125003",
      "-0.0004055447394200554",
      "4.122645470899517e-05",
      "-9.972804683298751e-05",
      "7.15321211313917e-05",
      "0.00010563922361433213",
      "0.00016363737133690467",
      "-0.000454226598028199",
      "0.00019703472278146802",
      "-5.690089129261205e-05",
      "6.454099593801855e-05",
      "-3.756943714774499e-05",
      "7.6164031933687275e-06",
      "5.6900891263138616e-05",
      "5.585449557904088e-15",
      "-1.5836429527082585e-05",
      "6.106144495659418e-05",
      "-5.077223139584217e-05",
      "-6.454099593150018e-05",
      "1.5836429521870825e-05",
      "3.3044467599829223e-16",
      "-7.209610619317611e-05",
      "6.935571997739933e-07",
      "3.756943718178947e-05",
      "-6.106144495689929e-05",
      "7.20961061615362e-05",
      "5.980635800373046e-15",
      "9.747737738384638e-05",
      "0.0003289370816513679",
      "0.00016303016918007077",
      "-0.00029537358148995854",
      "1.5948796584215803e-05",
      "0.0002912502890964789",
      "-0.0003561627395376085",
      "-0.000377861488366862",
      "3.092592384562823e-05",
      "-0.00042428301220790696",
      "2.6033806721110686e-05",
      "-6.84785007624418e-05",
      "4.667834332236245e-05",
      "5.2908204618598875e-05",
      "0.00019497268155990396",
      "-0.00033163114678101826",
      "0.00013734130738427027",
      "-0.0001591146998508532",
      "-3.266062690430472e-05",
      "3.092592383171493e-05",
      "-0.00011955975285672005",
      "-9.250604718138988e-07",
      "7.700442456401641e-05",
      "-1.39351167444855e-05",
      "-0.0001876852787582169",
      "7.724751852550438e-05",
      "-5.474463968670819e-05",
      "0.0001464135150174779",
      "5.2317744349822204e-05",
      "-4.9514483283807e-05",
      "-4.382019835206262e-05",
      "0.00026803059873334306",
      "1.4328784518645783e-06",
      "-5.976914540257078e-05",
      "5.29082046055109e-05",
      "6.602203806606289e-05",
      "-0.0004919766927855099",
      "0.00022714940580069345",
      "7.337615018025615e-05",
      "-4.951448333442199e-05",
      "0.0004134293591488517",
      "2.4458056331981972e-05",
      "-0.0003278249710469074",
      "-2.7038536150384907e-05",
      "0.00043367027794661347",
      "-0.00034431377821109963",
      "-0.00012199387338218124",
      "0.00010053621339337129",
      "8.141449620940434e-05",
      "0.00012326420434510964",
      "-0.00015167954707535363",
      "0.0002084307023070043",
      "2.963494266088594e-05",
      "5.812681843159434e-06",
      "0.00019698941272583775",
      "1.4275022120365518e-05",
      "-0.00030959144124570914",
      "-2.2076953044001776e-05",
      "0.0002366919289884001",
      "-0.0001920308289009428",
      "-1.367664594009557e-05",
      "-1.584233010316902e-05",
      "-1.5948796578891225e-05",
      "0.0004242830121754813",
      "-0.00019497268156984802",
      "-0.00011995291661731908",
      "-9.747737735191714e-05",
      "-0.0002912502891029417",
      "-2.6033806707001865e-05",
      "0.0003316311467486236",
      "-6.839802686343425e-05",
      "-0.0003289370816310479",
      "0.0003561627395107857",
      "6.847850072415634e-05",
      "-0.00013734130736683058",
      "-9.252718333704374e-05",
      "-2.4903251030349077e-05",
      "-3.0104379421065362e-05",
      "-0.00011955975287117113",
      "9.252718334489878e-05",
      "-2.93730126361956e-15",
      "7.207726043107066e-05",
      "-7.298411054340218e-05",
      "6.602203806416492e-05",
      "2.4903251036625517e-05",
      "-7.207726041938475e-05",
      "-3.651898449959216e-15",
      "-0.00019905146472637346",
      "-0.0002503829603116929",
      "7.724751848964411e-05",
      "-7.515188862298898e-05",
      "7.830466745056187e-06",
      "-0.00028369526254746477",
      "8.886804703063833e-05",
      "0.0004134293591356829",
      "-1.8284649224675267e-05",
      "-0.00047019239167890207",
      "0.00021477904060966725",
      "0.00015528052033827742",
      "-4.382019832370971e-05",
      "-1.8284649221847333e-05",
      "-1.6031325430010267e-05",
      "0.0003430791235297799",
      "-0.0001438013075857899",
      "-0.00034431377823388555",
      "0.0002558575259155747",
      "0.00014939808572624606",
      "-0.0002341149939034358",
      "0.00010297874781397492",
      "-0.0002842394991569818",
      "4.2345575477270514e-05",
      "0.00016612705879132637",
      "-9.939812567962357e-05",
      "-0.00032816498541672807",
      "0.0002499794508112444",
      "-3.5553157852515384e-05",
      "-0.00012474877791502956",
      "9.250604329601784e-07",
      "5.474463968671299e-05",
      "-0.00026803059875293866",
      "-8.270242572615402e-05",
      "0.0001591146998676358",
      "-7.70044245456286e-05",
      "-0.00014641351505141292",
      "-1.4328784387397427e-06",
      "-7.830466743143576e-06",
      "0.00047019239171890094",
      "-0.00011583320530105441",
      "-0.0004919766928267976",
      "0.00019905146473917775",
      "0.00028369526255885436",
      "-0.00021477904061902638",
      "-2.040245559772943e-05",
      "-1.197357861098169e-05",
      "2.4458056350377786e-05",
      "-1.6031325434416705e-05",
      "2.0402455585160748e-05",
      "2.938744183271705e-15",
      "0.0001727669219951369",
      "-0.00012199387341904139",
      "0.0001493980857253528",
      "-0.00021453516114328734",
      "0.00016514534032779712",
      "8.123166782736572e-05",
      "-0.00011750996363226417",
      "1.895423246052659e-05",
      "-2.849821995796783e-05",
      "-0.0002271494057849497",
      "0.00032782497107845246",
      "-0.00010053621341380956",
      "-0.0003430791235149802",
      "0.00023411499390057618",
      "-0.00016514534032172553"
    ]
  ],
  "status": "RIGOROUS ORIENTED-POLYGON INTERVAL EXCLUSION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.01530704401634423365353942 +/- 1.96e-27]",
      "[0.02368962117495598631216153 +/- 3.78e-27]",
      "[0.05246626048006343715732658 +/- 3.65e-27]",
      "[0.01971054036321220092207927 +/- 9.56e-28]",
      "[0.006003961566434828468552699 +/- 4.21e-28]",
      "[0.01040310559007391954836514 +/- 2.04e-27]",
      "[0.002972144548211363232159520 +/- 1.05e-28]",
      "[0.004155722857013794722220698 +/- 1.02e-28]",
      "[0.001543404779642754230013079 +/- 8.87e-29]",
      "[0.0003422507090491483747487268 +/- 2.71e-29]",
      "[0.0005069232313032403988088418 +/- 2.10e-29]",
      "[0.0001591609379908208262772680 +/- 1.50e-29]",
      "[0.0001007081974950574335360996 +/- 9.86e-30]",
      "[0.0001742490333613091325493223 +/- 3.40e-29]",
      "[6.348901850952816751816436e-5 +/- 3.33e-30]"
    ],
    [
      "[0.01492723728723212060864229 +/- 4.12e-27]",
      "[0.02319484134853505599849795 +/- 9.80e-28]",
      "[0.05109851127084640765887778 +/- 9.41e-28]",
      "[0.01891607412664110990400343 +/- 3.62e-27]",
      "[0.006247384328601390311534490 +/- 2.73e-28]",
      "[0.01063502163480730335181371 +/- 7.49e-28]",
      "[0.0008173255335273787399721204 +/- 1.32e-29]",
      "[0.001696484030562820927573049 +/- 1.95e-28]",
      "[0.001179392905922241420244693 +/- 1.43e-28]",
      "[0.0002564380530165657362403377 +/- 8.18e-30]",
      "[0.0001520549992060792413054842 +/- 3.69e-29]",
      "[0.0001158049248891470908037908 +/- 4.40e-29]",
      "[8.776623824681297935786470e-5 +/- 3.56e-31]",
      "[0.0001713629549883871978694554 +/- 5.78e-30]",
      "[6.246272523406783042014276e-5 +/- 3.69e-31]"
    ]
  ],
  "exact_identity": "R(t)=-PPT(Q(t))-sum T^*(H_j(t) tensor G_j)T; endpoint residuals are positive definite.",
  "scope": "Only the stored closed oriented cell and stated edge interval. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.0816626250743866
}


==> anc/small-orders/order6/polygon_p5_c1_m6_e2_0.63_0.69_certificate.json <==
{
  "kind": "p5",
  "cell": 1,
  "points": [
    [
      "4",
      "0"
    ],
    [
      "1",
      "4"
    ],
    [
      "-3",
      "2"
    ],
    [
      "-3",
      "-2"
    ],
    [
      "1",
      "-4"
    ],
    [
      "2",
      "0"
    ]
  ],
  "polygon": 6,
  "edge": 2,
  "interval": [
    "0.63",
    "0.69"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      1
    ],
    [
      "orientation",
      0,
      2,
      5,
      1
    ],
    [
      "orientation",
      0,
      3,
      4,
      1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        3,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        3,
        4,
        5
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        3,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        3
      ]
    ]
  ],
  "rational_G": [
    [
      "8.182499926507972e-05",
      "8.182578735302299e-05",
      "8.182432849915334e-05",
      "8.182505958766847e-05",
      "8.182589088018993e-05",
      "1.1543255983009668e-09",
      "1.8747428874385286e-10",
      "8.932337083860863e-10",
      "8.079233837928727e-10",
      "1.1735729910033408e-10",
      "6.552688011213371e-10",
      "1.09848514680424e-09",
      "5.637226568572407e-10",
      "2.2313341428638978e-10",
      "1.3399328461842285e-09",
      "8.663192384277321e-10",
      "2.801848582894227e-10",
      "-9.917295642980753e-10",
      "-1.5197650248648648e-09",
      "1.9326842483174477e-09",
      "-4.750420525018447e-10",
      "-2.547839221197522e-10",
      "1.7211387572030147e-10",
      "2.49288360959746e-10",
      "1.7602358947277347e-09"
    ],
    [
      "8.182442076368501e-05",
      "8.182691763192406e-05",
      "8.182483214559907e-05",
      "8.18249999281636e-05",
      "8.182581533957737e-05",
      "8.354132070514618e-10",
      "-3.468113914014654e-10",
      "8.035155337757558e-10",
      "6.34080629858299e-10",
      "-6.812984271090453e-10",
      "6.176814751445503e-10",
      "4.722595417455611e-11",
      "1.0591404476960922e-09",
      "7.396720553307711e-10",
      "5.889002181362901e-10",
      "1.6031586367646975e-09",
      "-6.306581769081989e-10",
      "-1.60657583127636e-10",
      "-1.2999257551123294e-09",
      "2.20645040318072e-09",
      "3.8055206402298554e-10",
      "-5.749678200946572e-10",
      "3.0508616545086933e-10",
      "1.1716656801020298e-09",
      "1.6811151009511086e-09"
    ],
    [
      "8.182374911806857e-05",
      "8.182489692474859e-05",
      "8.182408154598597e-05",
      "8.182517767886309e-05",
      "8.182477418431238e-05",
      "8.094912791222631e-10",
      "4.825776607882774e-10",
      "1.0466063138067595e-09",
      "5.481227220602496e-10",
      "3.644187074618768e-10",
      "7.599427147523026e-10",
      "5.568393100320665e-10",
      "1.098928452131325e-09",
      "7.069287568177332e-10",
      "4.924439067145082e-10",
      "5.483339661911988e-10",
      "-2.731783675395288e-10",
      "4.9282629200428986e-11",
      "-6.276532245843307e-10",
      "1.2939282268764323e-09",
      "4.0419340146549343e-10",
      "5.282929258224797e-11",
      "4.742740734830934e-10",
      "4.1727783158205435e-10",
      "1.4805710716429083e-09"
    ],
    [
      "8.183110704411672e-05",
      "8.186480496114788e-05",
      "8.185343306064002e-05",
      "8.182762314295296e-05",
      "8.18343991863601e-05",
      "-1.6325198317462076e-09",
      "-5.071344606204031e-09",
      "9.071685584982488e-10",
      "5.3546079415410366e-09",
      "-2.5661273455156547e-08",
      "-4.224761910720742e-09",
      "-1.301678806789447e-08",
      "5.888858091190866e-09",
      "2.972608218503368e-09",
      "5.629988031961085e-10",
      "1.550254439151303e-08",
      "-1.153659379153959e-08",
      "-1.3867420976642973e-09",
      "-5.882268581058895e-09",
      "2.2346739991844854e-08",
      "3.2626043095862677e-09",
      "-1.2067252574298477e-08",
      "2.29414189528715e-09",
      "1.490215026192643e-08",
      "4.336643339757982e-09"
    ],
    [
      "8.182411866727493e-05",
      "8.182520015548807e-05",
      "8.182464068483116e-05",
      "8.182474362298369e-05",
      "8.18247454531816e-05",
      "-2.6462116116738124e-10",
      "5.492796269874129e-10",
      "9.053518059606335e-10",
      "-3.404841683849379e-11",
      "-2.4627356602940464e-10",
      "5.633535929011156e-10",
      "9.464573884820084e-10",
      "1.0673580079471062e-09",
      "3.8620141257741015e-10",
      "9.729113434265124e-10",
      "1.0170727744632133e-09",
      "-5.489047451301884e-10",
      "1.1838808012164334e-10",
      "-4.943141362011674e-10",
      "1.1359958116816538e-09",
      "-2.780096741814499e-10",
      "5.523259490354833e-10",
      "1.1599107101883772e-09",
      "6.608375270227971e-10",
      "1.4251389034367352e-09"
    ],
    [
      "8.182420388138033e-05",
      "8.182696124046159e-05",
      "8.182507261202319e-05",
      "8.182659512858617e-05",
      "8.182597700867825e-05",
      "7.73738794480044e-10",
      "4.2139097773421825e-10",
      "1.2145650348734341e-09",
      "3.3823585390041e-10",
      "-6.6702941609896e-10",
      "3.6957129023713744e-10",
      "7.879219733927128e-10",
      "9.35392879024722e-10",
      "1.4491595906073122e-10",
      "-2.535067764762676e-10",
      "1.067867629730537e-09",
      "-7.886032004744337e-10",
      "5.643113149017014e-10",
      "-9.227267974007985e-10",
      "2.0999424749588164e-09",
      "3.6418672977021514e-10",
      "-8.230305723716382e-10",
      "1.2743295771099034e-09",
      "2.3635679517185436e-10",
      "2.2934629091117813e-09"
    ],
    [
      "8.18264693255704e-05",
      "8.182591017875094e-05",
      "8.182624074965209e-05",
      "8.182561119069172e-05",
      "8.182537849332747e-05",
      "-9.594020023747218e-10",
      "1.4795968943913076e-09",
      "1.0725827971413845e-09",
      "-1.6963152238122673e-11",
      "-6.667335522408217e-10",
      "-9.200877303197829e-12",
      "9.558235608440169e-10",
      "1.3685110231943375e-09",
      "2.0240468029472927e-10",
      "-2.230440396092935e-10",
      "6.032627035970757e-10",
      "4.597755702073318e-10",
      "7.221454638247915e-10",
      "-9.760739251007867e-10",
      "7.667355428646849e-10",
      "-3.2225987872512346e-10",
      "-4.5623722266394735e-10",
      "2.2671747956851315e-09",
      "-4.097111985604946e-10",
      "8.378175619129708e-10"
    ],
    [
      "8.182404884974091e-05",
      "8.182656209420876e-05",
      "8.182492340320662e-05",
      "8.182685231681188e-05",
      "8.182623654629988e-05",
      "1.0657912409159438e-09",
      "2.620568438837219e-10",
      "9.213107875221217e-10",
      "5.653110423320916e-10",
      "2.5367786197172797e-10",
      "4.580890054407494e-10",
      "6.81038036074772e-10",
      "2.6479297311468296e-10",
      "1.1530150984498365e-09",
      "-7.468177727239055e-10",
      "1.3277781337870195e-09",
      "-4.0546240034374023e-10",
      "4.296089102090051e-10",
      "-6.624420347059757e-10",
      "1.7686854286078885e-09",
      "5.144622739821407e-10",
      "-4.4580605549976675e-10",
      "7.160127916082058e-10",
      "-6.649514778768366e-11",
      "2.6337097036024145e-09"
    ],
    [
      "0.002048948065522834",
      "0.00019436231541954208",
      "0.0014473115393909557",
      "0.0009532851699873935",
      "0.000544395656024148",
      "6.4517457650989964e-06",
      "0.0011561523866922458",
      "-0.00111216389961919",
      "-0.00040860772499427334",
      "0.0002816106343929508",
      "-0.00016888609734825398",
      "-0.0002074857867552068",
      "-0.0010616598601096046",
      "-0.0007491603011840756",
      "0.0005337635276295225",
      "0.0004704603351307189",
      "0.0011616343708301603",
      "-0.0006909124613668849",
      "-0.0008619590889593317",
      "-0.00027269549636784834",
      "0.0002637210935304688",
      "9.489702981170116e-05",
      "0.0002506861448240091",
      "-0.00026531159256047926",
      "0.00034381672630978346"
    ],
    [
      "0.0005143613413406562",
      "0.0010603431812192916",
      "0.00113213471811476",
      "0.0019564007296406535",
      "0.0021153206428293054",
      "0.0005428632592378993",
      "0.0002555517655214665",
      "-0.0002932014350781869",
      "0.00035189628591285533",
      "-0.00019624514357683673",
      "0.00033772857435301304",
      "-0.0002789361608741855",
      "-0.0014008726732594298",
      "0.001461424686033413",
      "-0.00194968001999622",
      "0.0003585329595378984",
      "-0.0006236892178299469",
      "0.0008513827386741801",
      "-0.0008693277701592321",
      "-0.0009945961726271087",
      "0.0013115780128927716",
      "-0.0013827494839960465",
      "8.023456060348485e-05",
      "-6.20611750160075e-06",
      "-0.00010336204692126096"
    ],
    [
      "8.182529341751077e-05",
      "8.182478839934907e-05",
      "8.182440708195373e-05",
      "8.182458357508413e-05",
      "8.182577619194897e-05",
      "-2.5112796082912723e-10",
      "8.233763042646547e-10",
      "2.385730648405492e-10",
      "-5.813002857084484e-10",
      "-4.502064179457736e-12",
      "6.352369504942219e-10",
      "1.1711687603034155e-09",
      "7.142057046055045e-10",
      "-2.707833531895815e-10",
      "1.1458739287712402e-09",
      "7.20006632510393e-10",
      "3.4903988677684126e-10",
      "-8.080024510324013e-11",
      "-1.5120720248148128e-09",
      "1.067959036341932e-09",
      "-2.666136672186632e-10",
      "7.765001310171895e-10",
      "9.343882603343495e-10",
      "2.847020232910211e-10",
      "1.7744260776558894e-09"
    ],
    [
      "8.182517604577652e-05",
      "8.18733973584548e-05",
      "8.184565495452414e-05",
      "8.183304623680478e-05",
      "8.185222252531264e-05",
      "1.338750766818863e-09",
      "7.213752171907143e-10",
      "-1.1504645995025242e-10",
      "4.2261218502372195e-10",
      "-2.0549177667759487e-08",
      "-3.579434212503452e-09",
      "3.217525257629605e-08",
      "-7.016410545663424e-09",
      "-2.0933495478694998e-08",
      "4.443253967141373e-09",
      "-8.184841716763214e-10",
      "9.292277590253663e-10",
      "-8.82608645541101e-10",
      "-3.238743788932118e-09",
      "2.6319472718857887e-08",
      "-1.8636539594172796e-08",
      "-1.553222617111504e-08",
      "1.042690061781028e-08",
      "-9.085017780663056e-09",
      "1.5759391799890175e-08"
    ],
    [
      "8.182473631795913e-05",
      "8.182439095780647e-05",
      "8.182341458192454e-05",
      "8.182413217642487e-05",
      "8.182527411388212e-05",
      "3.6942181132856136e-10",
      "3.327571089304299e-10",
      "6.24740114387477e-10",
      "7.4547777784289e-11",
      "2.225035828505203e-10",
      "3.3069425073717574e-10",
      "1.1197597483910921e-09",
      "5.007388460593696e-10",
      "1.4642065908369416e-10",
      "9.270755480335593e-10",
      "5.258348933979881e-10",
      "8.081628084249869e-11",
      "-5.770501693368957e-10",
      "-1.4086348168027497e-09",
      "9.852023192937061e-10",
      "-2.410338015920714e-10",
      "8.400322925637834e-11",
      "3.898431395974593e-10",
      "6.232862291561874e-11",
      "1.0776229386406814e-09"
    ],
    [
      "0.00016378707501711002",
      "0.00038724560650141797",
      "0.00018877476098337932",
      "9.969199736832204e-05",
      "0.00018023123651767265",
      "3.981461441907581e-05",
      "-6.709227485494172e-05",
      "-3.3688628112969975e-05",
      "4.1578320749460026e-05",
      "-0.00015459352849045606",
      "1.753713898966271e-05",
      "-0.00012852157758272187",
      "1.3119201253728065e-05",
      "2.939123717089317e-05",
      "-3.471493284059319e-05",
      "0.00015312859775636268",
      "-6.530400389737859e-05",
      "1.8146424311168533e-05",
      "-7.96041564646712e-05",
      "9.362480333111709e-05",
      "7.175534132587511e-05",
      "-0.0001163462565268156",
      "-4.1695908543829586e-05",
      "9.82882701844749e-05",
      "2.3517763909314354e-05"
    ],
    [
      "0.0011001512544725701",
      "0.0010046571937764668",
      "0.0005184998989785514",
      "0.0008786441012205769",
      "0.0018047368448165894",
      "0.0009620005271566154",
      "-0.0006663876466015376",
      "0.0004886940492027376",
      "-0.0004611168451466579",
      "-0.0006324198975029535",
      "0.0005505199192666368",
      "-0.0005814218239816993",
      "-0.0003380990015755321",
      "0.00033178461376588003",
      "-0.0011439906437246449",
      "0.00011958116817551548",
      "-2.4629214675963523e-05",
      "0.0007567041851234393",
      "-0.0012417162937090702",
      "5.498698752972162e-05",
      "0.0006574624101302975",
      "-0.0011188853882030166",
      "-0.0004833632941548601",
      "0.0008014199695654684",
      "-0.0002532456811648886"
    ],
    [
      "0.0035544814901927097",
      "0.002090455112615179",
      "0.0016619668332735335",
      "0.00495721012192954",
      "0.0008882027889025991",
      "0.0013097357111020917",
      "0.000698465119606798",
      "-0.002324799202602143",
      "0.0007883884012656273",
      "0.001740112010119275",
      "-0.0031189504453386246",
      "-0.0006774774788968683",
      "-0.002653515150439402",
      "-0.0007918127995902472",
      "0.0009152344908281109",
      "-0.0022934422734879533",
      "-0.002235942932858887",
      "0.0033949723766746164",
      "0.001476047412950724",
      "-0.0003820138155123563",
      "-0.000254929377100449",
      "0.0010773759040543407",
      "-0.000814032030402325",
      "0.0008045025245087678",
      "-0.0017589016757172424"
    ],
    [
      "8.182432366607137e-05",
      "8.182576505149164e-05",
      "8.182512132409514e-05",
      "8.182439876941992e-05",
      "8.182421934420568e-05",
      "2.983850739194951e-10",
      "1.3937176508254545e-10",
      "7.582441686019226e-10",
      "1.4331566772353771e-10",
      "1.0237633914750099e-09",
      "6.696149381729774e-10",
      "7.838814670758679e-10",
      "1.1028797548333546e-09",
      "1.0041609870604102e-09",
      "8.590606097475308e-10",
      "1.727879348418545e-09",
      "3.7428711616693045e-10",
      "7.01972866123778e-11",
      "-1.9069094318689273e-11",
      "1.4473017385065987e-09",
      "1.2695393449599427e-10",
      "7.560705197325429e-10",
      "8.634249507512097e-10",
      "7.498145629153764e-10",
      "1.1335707692888558e-09"
    ],
    [
      "0.00022370243360769616",
      "0.001323022324030422",
      "0.0011610706864937474",
      "0.00017812777109463694",
      "0.00016866501528355597",
      "8.416935509761195e-05",
      "-0.00025748348229587124",
      "9.554882723002066e-05",
      "4.3405325193545833e-05",
      "-0.001006569636054725",
      "0.00025179322723498766",
      "-0.0002702699951050487",
      "-0.0003132423563149923",
      "0.00013339434937735",
      "-1.925065494846372e-05",
      "0.00041111380450638665",
      "-0.0002946574273060662",
      "6.733317951403873e-05",
      "-0.00010215969308931815",
      "0.0005712926493000899",
      "-0.00023691934475920156",
      "-0.00018638097404416392",
      "7.624079922388858e-05",
      "0.00027554957842344774",
      "-8.939709157489483e-05"
    ],
    [
      "0.00022200142797452392",
      "0.00045331142340642496",
      "0.00032276332158842115",
      "0.0013063266174016604",
      "0.0006678282791838095",
      "-7.740157833515126e-06",
      "-2.826862251466535e-05",
      "-0.0001111709175028082",
      "-0.0002115295866787178",
      "-0.00029388039225753445",
      "0.0006554679497969069",
      "-0.0003029580124577981",
      "-0.0004945740923087209",
      "0.0002931741734998303",
      "-0.00038283636563165587",
      "0.0002280641715647782",
      "-0.00018158781159327745",
      "0.00039910480649504556",
      "-0.0001933837811881392",
      "5.602675262314875e-05",
      "0.0001588494833337159",
      "0.00035482526856004987",
      "-0.00022450800257777813",
      "-0.00023500755468205102",
      "0.0007556449921854667"
    ],
    [
      "8.182383516074291e-05",
      "8.182451699875374e-05",
      "8.182516534311712e-05",
      "8.182619154774458e-05",
      "8.182471403694747e-05",
      "2.385889594611044e-10",
      "9.532393443749013e-10",
      "1.2705810478330365e-09",
      "4.004352056097243e-10",
      "5.270239855082254e-10",
      "1.7592600888133455e-10",
      "6.806921133894202e-10",
      "1.4900372364509938e-09",
      "4.587568795005477e-10",
      "7.410777431756584e-10",
      "5.578448572825626e-10",
      "-4.713685291744541e-10",
      "9.777401201901103e-11",
      "-1.5545028614042936e-12",
      "1.2606297301954895e-09",
      "2.9451162938847584e-10",
      "2.9363021366935293e-10",
      "1.5777047698799887e-09",
      "6.833237041164178e-10",
      "2.114121790140766e-09"
    ],
    [
      "8.182427004752096e-05",
      "8.182683985501382e-05",
      "8.182575732677463e-05",
      "8.182617480078147e-05",
      "8.182644006450864e-05",
      "2.828615324968485e-10",
      "-4.14750416111104e-11",
      "9.537287544381153e-10",
      "3.655940481275567e-10",
      "-4.6382644852903526e-10",
      "4.1988688821667515e-10",
      "2.6922114689937053e-10",
      "6.550150385627899e-10",
      "1.655595074128304e-09",
      "-2.0103968255677128e-10",
      "1.8321254172447623e-09",
      "-9.114757329242374e-10",
      "1.7915068368823403e-10",
      "-6.286181079149543e-10",
      "2.2245898814009676e-09",
      "1.2904885913465723e-10",
      "1.7760607078267986e-10",
      "4.4131944329640063e-10",
      "7.509471155881565e-10",
      "2.6796143895868733e-09"
    ],
    [
      "8.182342072367056e-05",
      "8.182503536958944e-05",
      "8.182444592267313e-05",
      "8.182470962279669e-05",
      "8.182409082585052e-05",
      "5.803638483407491e-10",
      "2.8214500279086837e-10",
      "8.5541674891569e-10",
      "6.503393122486021e-10",
      "4.84672471886865e-10",
      "3.758168241980326e-10",
      "6.648903919688828e-10",
      "9.867481857803663e-10",
      "6.871754451778793e-10",
      "7.544262537647884e-10",
      "8.643706902753725e-10",
      "-1.607952160836113e-10",
      "-2.0039313719126612e-10",
      "-6.046295363409648e-11",
      "1.454320207186172e-09",
      "1.974951813926968e-10",
      "1.7425714081361672e-10",
      "7.751334076644872e-10",
      "4.973250496639879e-10",
      "1.3594396199419974e-09"
    ],
    [
      "0.00019094278699657976",
      "0.00016161191614765596",
      "8.432098895291127e-05",
      "9.713648034978047e-05",
      "0.00014766782256545114",
      "-7.180508263640189e-05",
      "1.6400637668062466e-05",
      "2.3145274934187947e-05",
      "-8.47595096509139e-05",
      "-1.1785568706086533e-05",
      "3.1670125215528875e-06",
      "5.540289272237824e-05",
      "2.9175781488105993e-06",
      "-1.2726925763294064e-05",
      "-1.818829880118609e-05",
      "5.9584755161537324e-05",
      "-1.8198418767831764e-06",
      "3.369085684271216e-05",
      "-6.849242291649216e-07",
      "-7.756467890967939e-06",
      "-3.480818375269986e-05",
      "4.6733373705767735e-05",
      "5.450978793625172e-06",
      "-1.515446893138338e-06",
      "2.6026273739684143e-05"
    ],
    [
      "0.002110963099467605",
      "0.0018217813483217486",
      "0.00434482130155043",
      "0.0013231002589198016",
      "0.002202937874368291",
      "-0.0018173775893598402",
      "-0.0007397179586341503",
      "-0.0015738811594517062",
      "0.002072325312335464",
      "-6.960674665602241e-06",
      "0.0013616545977578733",
      "-0.0018331319632775118",
      "0.0008599362430972106",
      "-0.0008922070843050641",
      "-0.0016171777881142323",
      "-0.0004772299504352649",
      "0.0028465818701528833",
      "0.0002039985739913516",
      "-9.747677310619297e-05",
      "-0.00272348509023031",
      "-0.0005528675149164047",
      "0.000574692440134707",
      "0.0021335574690347055",
      "-0.002871629708312449",
      "-0.00013273161286824584"
    ],
    [
      "8.595643139214102e-05",
      "0.00023993227212612626",
      "9.162046540469778e-05",
      "0.0004446850658709024",
      "0.0003001032916037399",
      "2.4744787688998356e-05",
      "2.8412915400220546e-06",
      "-3.4463289575435555e-05",
      "1.0105612019051392e-05",
      "2.5829296644190206e-05",
      "-0.00017906094235678184",
      "1.67056813180234e-05",
      "6.224180898141933e-07",
      "-3.2015485026778483e-05",
      "-0.00020508035206724936",
      "6.402070110087978e-06",
      "5.6920816227009915e-06",
      "1.7647484987276307e-05",
      "-2.828045962021321e-05",
      "2.9692281507969634e-05",
      "0.00015908324951097882",
      "-0.0001850194486806348",
      "5.9615790294218025e-05",
      "-3.336268014775338e-05",
      "0.00019273494927942735"
    ],
    [
      "0.0005132491705631091",
      "0.0002387521720808318",
      "0.0003109226351863171",
      "0.0003927333917208331",
      "0.0005328538385245651",
      "6.904217032799487e-05",
      "0.0001740371238281671",
      "7.915750081284668e-05",
      "-0.00016390154066116223",
      "-0.0001243943167736789",
      "0.00022060072143112227",
      "0.00021191307630829496",
      "-0.0001850768282947113",
      "-0.00031465474680391345",
      "0.0003093725135531622",
      "-0.0002508681741151271",
      "0.0002618199314216006",
      "-0.0003575856610012501",
      "-0.0004095383824694085",
      "0.00014310102667639232",
      "-1.1195911162354368e-05",
      "-0.0001608461890956252",
      "-0.00019228717391859396",
      "-6.573890792548032e-05",
      "-0.00021098941464958208"
    ],
    [
      "0.00020624388056757133",
      "0.00011649529537660752",
      "0.00015158459731165415",
      "0.00037041313771116717",
      "0.00047652434255048795",
      "-6.549085396549891e-05",
      "1.8655241242808153e-05",
      "6.906162781914186e-05",
      "-0.0001835039674800863",
      "-1.3425143495176925e-05",
      "-2.938128574771782e-05",
      "9.168706869788167e-05",
      "-0.000119096274142203",
      "6.362824945296563e-05",
      "-0.00027804978308168207",
      "4.915775416604494e-06",
      "-9.127728262647955e-05",
      "0.00017645582168391563",
      "-0.00012423559534162953",
      "4.7311533341243255e-05",
      "-9.561014386491544e-05",
      "7.264248017296984e-05",
      "7.712167245139362e-05",
      "-0.00015324994362022696",
      "0.00019129552581920558"
    ],
    [
      "8.182381551148055e-05",
      "8.182603992410113e-05",
      "8.182418692741114e-05",
      "8.182512515260238e-05",
      "8.182481450894199e-05",
      "1.3909075007667744e-09",
      "2.9137914835964167e-10",
      "7.683065132124766e-10",
      "1.00953605069524e-09",
      "3.6539525084450434e-10",
      "9.9878280255934e-10",
      "3.1501432327031795e-10",
      "1.0640305151205225e-09",
      "8.772405770012554e-10",
      "4.95743846289632e-10",
      "1.0173461627169397e-09",
      "-1.648721625035137e-10",
      "6.931896603142297e-11",
      "-7.452343968307856e-10",
      "1.4992638112118042e-09",
      "8.753269601843842e-10",
      "-4.702521587609546e-10",
      "2.6265668971050596e-10",
      "5.365845625235046e-10",
      "1.4166997365126203e-09"
    ],
    [
      "0.0002908766650265036",
      "0.0051445496008095",
      "0.0001045611105117003",
      "0.002262371743930994",
      "0.00433418842335414",
      "-0.0010287556723134945",
      "5.798203330712942e-05",
      "0.0005486080297684021",
      "-0.0005950696658454509",
      "-0.00028606097148894846",
      "-0.002692098101222969",
      "0.002914170796579983",
      "8.198264518296405e-05",
      "-3.4642275297617925e-05",
      "-0.0029383728571357195",
      "-4.064491964871283e-06",
      "3.726871987217143e-05",
      "-0.0003935290425544994",
      "0.0007313259874762769",
      "-0.0001822981335409062",
      "0.001947309856875605",
      "-0.003610550610959633",
      "-0.00020696218685232188",
      "0.0003089351505123221",
      "0.0007990179688900983"
    ],
    [
      "8.718332066768711e-05",
      "0.00013941752356305364",
      "0.0017761164790323462",
      "0.0011753077993020933",
      "0.0013270699982852175",
      "-4.6796929009661295e-06",
      "-6.691243722417907e-05",
      "4.6847651579873675e-05",
      "-6.364287150959025e-05",
      "0.00027279710431371513",
      "-0.00023220952760204402",
      "0.0002173987245686551",
      "-0.0013513478138399652",
      "0.001442971477579498",
      "-0.0011349123650598396",
      "-1.6930399359073377e-05",
      "-6.783381245163827e-05",
      "6.053707480754643e-05",
      "-5.1206836016356766e-05",
      "-0.00015217570137024793",
      "9.514740164990716e-05",
      "-0.00015637343151117623",
      "-0.00016289675324370305",
      "-0.00016626019389327331",
      "0.00027134305885646685"
    ],
    [
      "8.182504527623918e-05",
      "8.182600470300768e-05",
      "8.182543131094643e-05",
      "8.182662413238997e-05",
      "8.182621721356334e-05",
      "7.562280751161818e-10",
      "9.964296028931747e-10",
      "1.3961931785272711e-09",
      "2.5961449185747407e-10",
      "3.637958865492657e-10",
      "-1.5177011043706456e-10",
      "9.923468743540654e-10",
      "8.988660707719898e-10",
      "2.4678714507632084e-10",
      "-4.0212011903802583e-10",
      "7.054948798513027e-10",
      "-5.4277174665595264e-11",
      "1.3963026126239265e-10",
      "-1.1661309893959835e-09",
      "1.7350557430848122e-09",
      "2.988407329834692e-10",
      "-1.350525454983347e-10",
      "1.1326492207099777e-09",
      "-8.235111429096197e-11",
      "1.6837314697391815e-09"
    ],
    [
      "0.014740907009535491",
      "0.005499102348701867",
      "0.0018109419674335102",
      "0.008566355994057997",
      "0.005374322014711801",
      "-0.0047223905949480005",
      "-0.0027493986734696495",
      "-0.009172583749278013",
      "-0.0014059532793243602",
      "-0.0012885810094323904",
      "0.006225159009935724",
      "-0.004029710352032621",
      "-0.00010470404489180974",
      "0.0027654001643441476",
      "-0.0028829279301680775",
      "-0.00755719715099881",
      "0.004217583667630187",
      "-0.0063434286767472155",
      "0.008695192391545946",
      "-0.002776080236656053",
      "-0.002685223111805559",
      "-0.003525952607760878",
      "0.0038288041009340045",
      "-0.0012263245734274477",
      "-0.00604921750105932"
    ],
    [
      "0.00026704909617149833",
      "0.00033767315742541697",
      "0.0002089398603582484",
      "0.0002225390203092871",
      "0.0004067879469316817",
      "-0.0002176850302467514",
      "0.00010775243488530833",
      "9.931553592011703e-05",
      "-0.00023890830599422114",
      "-0.0001257838234314603",
      "-0.00011771262783760038",
      "0.00028121431429733827",
      "-1.7293139722472502e-05",
      "-0.00010607150802172173",
      "-0.00016644254366812936",
      "-1.444634014511409e-06",
      "-0.00010924464157440761",
      "0.00012728028874757242",
      "-5.580114421710774e-05",
      "0.00012923258699992885",
      "-0.000148811488226493",
      "6.371409130532495e-05",
      "0.0001326195433851036",
      "-0.00017336722497657872",
      "0.00013425300296102076"
    ],
    [
      "8.182380673846931e-05",
      "8.182475501694767e-05",
      "8.1824038361348e-05",
      "8.18247477547415e-05",
      "8.182478080944619e-05",
      "7.580241431491639e-10",
      "2.1491241746210104e-10",
      "8.85267836852765e-10",
      "7.697563517234857e-10",
      "1.8009786700942215e-10",
      "7.001981746193765e-10",
      "3.1529644253410736e-10",
      "1.1323833535107024e-09",
      "7.535654657506071e-10",
      "9.518668371036374e-10",
      "6.551613072718208e-10",
      "-2.637331738957218e-10",
      "-4.168454392286087e-10",
      "-7.78014654096118e-10",
      "1.3934782836937014e-09",
      "2.700869025262134e-10",
      "4.833567738598169e-11",
      "2.2145823146680123e-10",
      "7.273740745128697e-10",
      "1.4672347082407064e-09"
    ],
    [
      "0.0012448716607059466",
      "0.003908517684645276",
      "0.002204398484245168",
      "0.0003142860213271719",
      "0.0010208787739604205",
      "0.00029776668906156934",
      "-0.0005201523686898061",
      "0.0001120802515770175",
      "0.000590166282165758",
      "-0.0027955291706473085",
      "0.0009404614055996257",
      "-0.001397686285074049",
      "-0.0006973648646715248",
      "0.0008355009737471788",
      "-0.00031965109093591934",
      "0.002088530143671735",
      "-0.0014825970434829377",
      "0.0005077398627266758",
      "-0.0008624772465301375",
      "0.0005544842546082592",
      "-7.127002863648991e-05",
      "-0.0012806005042495178",
      "-8.420412417008605e-05",
      "0.0011380447670266839",
      "-0.000340754138862856"
    ],
    [
      "0.0008763178355703652",
      "0.0020543465178182907",
      "0.0009373124641318409",
      "0.0009730402231694846",
      "0.000999510228208671",
      "0.0010628689406440128",
      "-0.0008209828101143707",
      "0.00048354816282685794",
      "-0.000132295823066757",
      "-0.0011609694029509324",
      "0.001220188290104491",
      "-0.0008792408837900677",
      "-0.0005649138641024687",
      "0.00021662782011677703",
      "-0.0008117019422890432",
      "0.0006614117741779954",
      "-7.527123333503149e-05",
      "0.0006886538266972852",
      "-0.0008435595287064368",
      "0.0005827685869025827",
      "0.0005187271089147227",
      "-0.0010183715619129078",
      "-0.0006658038503427376",
      "0.000859149933611067",
      "-0.00039873429558810557"
    ],
    [
      "8.18267882869408e-05",
      "8.182510273538759e-05",
      "8.182440790548044e-05",
      "8.18250697663768e-05",
      "8.182652492752777e-05",
      "3.134822679810764e-10",
      "1.1877841086536787e-09",
      "9.157935636394527e-10",
      "-1.3238900690679802e-09",
      "6.01728773448918e-10",
      "9.868941347310295e-11",
      "5.222509614679218e-10",
      "7.617399004651895e-10",
      "-4.975284155016619e-10",
      "7.685750805596684e-10",
      "1.1895883189957816e-09",
      "4.261938459091079e-10",
      "-8.110294975549086e-10",
      "-1.5406645624602955e-09",
      "9.591937069563913e-10",
      "-2.9401645720153547e-10",
      "7.897731708256821e-10",
      "3.0072664341531675e-10",
      "2.600758380818401e-10",
      "3.263227330047826e-10"
    ],
    [
      "0.010682895192409086",
      "0.00015782421908309182",
      "0.005252722767753864",
      "0.0012948241466083142",
      "0.001083129082389072",
      "-0.0007928973855879037",
      "-0.0027911544580167783",
      "-0.0035208121853925857",
      "0.000978487539965939",
      "0.00048089935608347035",
      "0.0002363345027058982",
      "5.0140125469727426e-05",
      "0.0004868484107550333",
      "0.0017526383810736836",
      "-0.000524434016087805",
      "0.0004206948863092072",
      "0.006857587868680372",
      "-0.0006804178686940403",
      "0.0031076446871093214",
      "-0.0004021411904108859",
      "0.00019061162783812796",
      "-0.00027126360622500866",
      "0.002456680531614082",
      "-0.001451172488632996",
      "-0.0009693026132580617"
    ],
    [
      "8.395371314446845e-05",
      "0.00017009880847584208",
      "0.00011562554951382201",
      "9.875954903622957e-05",
      "0.0001379501772488412",
      "-1.3254233021500842e-05",
      "7.055909320307029e-06",
      "-1.142291396456037e-06",
      "-1.0871248358683764e-05",
      "-3.621822265071924e-05",
      "-2.549585410211206e-06",
      "6.955056070752254e-05",
      "-1.6824213477219758e-05",
      "-3.3549409305913754e-05",
      "2.722230912272292e-06",
      "-3.4904352003921194e-06",
      "-4.707318914538228e-06",
      "5.893271417882201e-06",
      "-1.1273899836794496e-06",
      "4.089183013662803e-05",
      "-3.858018330716209e-05",
      "-1.0823295309957524e-05",
      "1.7010860202105335e-05",
      "-2.7775949378647312e-05",
      "3.0710743724171125e-05"
    ],
    [
      "8.182434674964463e-05",
      "8.182411987154185e-05",
      "8.182345367107723e-05",
      "8.182424446475937e-05",
      "8.182527773873152e-05",
      "4.670216383015914e-10",
      "3.7464629678734936e-10",
      "4.5180034245242813e-10",
      "4.133174163872964e-10",
      "3.138241515929535e-10",
      "4.834662726245666e-10",
      "9.48647793996298e-10",
      "6.725094001170391e-10",
      "2.185592221844204e-10",
      "1.2626417653495992e-09",
      "3.531221016059706e-10",
      "1.1584906194602205e-10",
      "-7.303720889920924e-10",
      "-1.392609901678832e-09",
      "9.793953015856902e-10",
      "-1.2200444787673143e-10",
      "1.7945801369220635e-10",
      "3.3581391673090306e-10",
      "2.016056202435515e-10",
      "1.4060645762204105e-09"
    ],
    [
      "8.182392443035741e-05",
      "8.182469703355445e-05",
      "8.182420354504209e-05",
      "8.182450149483174e-05",
      "8.182425146203079e-05",
      "7.151788086817254e-11",
      "3.6299665311226587e-10",
      "7.7784750409746e-10",
      "1.1001420487804591e-10",
      "3.5764374805652377e-10",
      "6.285004276236018e-10",
      "7.023352133291191e-10",
      "1.1314667765534334e-09",
      "4.709090820365188e-10",
      "9.875260549328961e-10",
      "1.068965908431672e-09",
      "-7.273828841030052e-11",
      "2.2286760297849006e-11",
      "-2.334449432012071e-10",
      "9.60141055400982e-10",
      "-5.254784347407156e-11",
      "6.451568085426997e-10",
      "8.738360809775962e-10",
      "7.377846266159894e-10",
      "1.353032249079142e-09"
    ],
    [
      "8.182708520517674e-05",
      "8.182932919882019e-05",
      "8.182727996084543e-05",
      "8.182573479686226e-05",
      "8.182978899331489e-05",
      "-1.6115016157321211e-09",
      "1.2624972201539937e-09",
      "6.373431768828946e-10",
      "-1.9738139604632696e-09",
      "-3.186153714827592e-09",
      "1.4250302280691979e-09",
      "2.649979086639201e-09",
      "-7.857730637595728e-11",
      "-4.756210157808381e-10",
      "5.561374436471872e-10",
      "7.615717371379494e-10",
      "-9.260929265905169e-10",
      "5.215814583672022e-10",
      "-3.322653508588771e-09",
      "2.832005015539856e-09",
      "-8.920667308672804e-10",
      "7.197449887289964e-10",
      "9.887986064364678e-10",
      "-1.2151874494004514e-11",
      "2.303687298854642e-09"
    ],
    [
      "0.02435321870938946",
      "0.004350663543886643",
      "0.0006630201803885929",
      "0.003541873901246911",
      "0.004510556501267197",
      "-0.001046413579036911",
      "-0.0037270871942479927",
      "-0.009085586515685978",
      "0.00823343651318896",
      "-3.2801533455672736e-05",
      "-0.00010754104031377164",
      "-0.0029834557975728843",
      "0.0014180437186504477",
      "-0.001143908080856862",
      "-0.002771357783903935",
      "-0.010124996487193836",
      "0.0004638285407567609",
      "0.0011967857855440956",
      "0.006300942541985854",
      "-0.0015747791219759498",
      "-0.003841720242253309",
      "0.0031629915142677833",
      "-1.0151025607301222e-05",
      "-0.0011249058644569447",
      "-0.002764629896599734"
    ],
    [
      "0.0004863800899780231",
      "0.011256641641641824",
      "0.012809778242757355",
      "0.007047569508220112",
      "0.008378608303650116",
      "-0.0020399656622989244",
      "-0.0004687157809778461",
      "-0.0002599495737301788",
      "-0.00029510044456318717",
      "0.005653468616643045",
      "-0.0011467063835932491",
      "0.004167383238969979",
      "-0.008800557850842966",
      "0.010265237409583523",
      "-0.007222797635781916",
      "0.0005994748980571602",
      "0.0022202397065758162",
      "-0.0016584491808377335",
      "0.0018081536225541522",
      "-0.010500989813576875",
      "0.00874791273097842",
      "-0.008680318837444075",
      "0.0033481084816669934",
      "-0.0004753768673160985",
      "-0.002371591818190629"
    ],
    [
      "8.18270038832271e-05",
      "8.183726865518983e-05",
      "8.183355770456292e-05",
      "8.182716942581278e-05",
      "8.182506386799654e-05",
      "-1.693207796081591e-09",
      "-1.2910096815367908e-09",
      "3.0912037560515295e-09",
      "-3.0537785216550474e-10",
      "-7.88511079489982e-09",
      "1.247946140421307e-09",
      "1.0883473583456312e-09",
      "-1.987682595769727e-09",
      "7.46591512936718e-10",
      "8.262473556323302e-10",
      "6.689199814376956e-09",
      "-4.632250358985687e-09",
      "1.0686593621126097e-09",
      "-4.0859547234683413e-10",
      "7.126574909330367e-09",
      "-5.373950513251818e-09",
      "1.0743037960881424e-09",
      "4.383009840295133e-09",
      "5.830660321041e-10",
      "1.6236138771625026e-09"
    ],
    [
      "8.183202733922742e-05",
      "8.18488553882276e-05",
      "8.184069729427458e-05",
      "8.184704017995782e-05",
      "8.1832586519555e-05",
      "-5.288421227355859e-09",
      "-1.1770961484584892e-09",
      "1.458031808125047e-08",
      "2.8465066521007316e-09",
      "-1.7179134637176158e-08",
      "-1.0747730064809925e-08",
      "1.1052476232196353e-08",
      "1.8582482656806517e-09",
      "-1.047441827201926e-08",
      "3.1503062713613637e-09",
      "1.4213863118872434e-08",
      "-1.235909665786483e-08",
      "-1.971008161880716e-09",
      "7.892790875092043e-09",
      "1.1092460592970383e-08",
      "-1.9500323248136677e-08",
      "-8.07021477982017e-09",
      "1.9495852113456547e-08",
      "3.0284179636887803e-09",
      "1.501884895571727e-08"
    ],
    [
      "8.182318576500886e-05",
      "8.182481850972148e-05",
      "8.182446093022108e-05",
      "8.182525956004267e-05",
      "8.182446292040155e-05",
      "1.0941550745868749e-10",
      "1.4209174702548482e-10",
      "1.0950161615146383e-09",
      "6.344542124811646e-10",
      "-2.322663574592801e-10",
      "2.694208864762749e-10",
      "5.504071157451119e-10",
      "1.431584102948996e-09",
      "4.708108071090309e-10",
      "1.1697521343537599e-09",
      "8.710521651523569e-10",
      "-7.181600414103293e-10",
      "-3.503683814189345e-10",
      "9.921771168513023e-11",
      "1.508033532834088e-09",
      "-1.9109283351647008e-10",
      "3.139683580852092e-10",
      "9.853539047093364e-10",
      "1.0312446003347191e-09",
      "2.0187198752557243e-09"
    ],
    [
      "8.182441835740876e-05",
      "8.182861315258267e-05",
      "8.182665867266098e-05",
      "8.1827130721125e-05",
      "8.182695830749123e-05",
      "-1.1953869564965837e-09",
      "5.813864843657854e-10",
      "1.6124424649452466e-09",
      "-5.28257470543885e-10",
      "-2.4025963837624103e-09",
      "1.4654201178573527e-10",
      "2.8752961819454834e-09",
      "5.472182930740252e-10",
      "-8.339901079576871e-10",
      "8.077740872615503e-10",
      "1.8020525828368127e-09",
      "-1.6107621429940617e-09",
      "4.861530452623339e-10",
      "1.7031822087302016e-10",
      "3.1027626165645554e-09",
      "-2.4339787728506484e-09",
      "5.44763226534478e-10",
      "2.329597239483332e-09",
      "6.204660265093973e-11",
      "3.934276550320053e-09"
    ],
    [
      "0.001362870390336144",
      "0.0010779159878015953",
      "0.00022451554046669473",
      "0.00018234750820303632",
      "0.0011540090007171383",
      "-0.001067715952251737",
      "0.0003518509529188061",
      "0.00013324469233035372",
      "-0.0010971376030085927",
      "-0.0003631835781834236",
      "-1.5129978619070703e-05",
      "0.0007958030792688794",
      "-2.6576624801144867e-05",
      "-0.00022321059652906592",
      "-0.0002212937874823055",
      "0.0003688049955319514",
      "-0.0002428845774158705",
      "0.0003331969372553426",
      "-0.00041207422495256294",
      "0.0001011454779910468",
      "-0.00031607160140556106",
      "0.0006593094402872516",
      "0.00011677958562074653",
      "-0.0003211954016461094",
      "0.00024250446517024124"
    ],
    [
      "8.183616449569499e-05",
      "8.182941185278707e-05",
      "8.183298085628207e-05",
      "8.182777994559139e-05",
      "8.183105269297777e-05",
      "-3.899560844535477e-09",
      "4.495904762428344e-09",
      "-4.3261321002856296e-10",
      "-8.110183690696655e-09",
      "3.5281330958343785e-09",
      "2.582103702164483e-09",
      "3.04820193304089e-09",
      "2.598089038963763e-09",
      "-2.4495883186403016e-09",
      "1.5465516232926613e-09",
      "5.997868444842162e-09",
      "6.798724189435537e-09",
      "4.206609807388782e-09",
      "-5.382981708102145e-10",
      "-3.106060149494709e-09",
      "-2.0109389803862992e-10",
      "4.369111418815087e-09",
      "4.134454460072234e-09",
      "5.515702061055741e-09",
      "4.95608933232559e-09"
    ],
    [
      "8.182483631620987e-05",
      "8.182623966547517e-05",
      "8.182738387002382e-05",
      "8.183098217104955e-05",
      "8.182587217554737e-05",
      "8.05551265787385e-10",
      "1.3639697186788526e-09",
      "1.9261915003367576e-09",
      "-4.684119323485678e-12",
      "-5.430280034439341e-10",
      "1.888271739984097e-09",
      "-2.666631839963094e-10",
      "-2.945786521687424e-10",
      "8.041300967255802e-10",
      "-8.448710470653767e-10",
      "1.5086782530220964e-09",
      "-1.8635077378292595e-09",
      "2.027814527725702e-09",
      "-8.119881133398487e-10",
      "5.87755357552772e-10",
      "9.762595931076693e-10",
      "4.449501629054602e-11",
      "3.6698038347124837e-09",
      "-5.069527328703147e-11",
      "3.0512961177973385e-09"
    ],
    [
      "8.182449998273824e-05",
      "8.182652187896451e-05",
      "8.182525655257101e-05",
      "8.182750982795611e-05",
      "8.182724222437054e-05",
      "9.985228806695057e-10",
      "8.744301410230275e-10",
      "8.849598044163427e-11",
      "1.3813537674193336e-09",
      "3.859385866088117e-10",
      "9.831150530950531e-11",
      "4.699085049146966e-10",
      "2.6235036905147207e-10",
      "1.864521331853631e-09",
      "-8.61509777810111e-10",
      "1.1881506536982884e-09",
      "-2.7841208740502417e-10",
      "-4.66848360253512e-10",
      "-1.1945158003969266e-09",
      "1.182756382552655e-09",
      "1.6303047988720209e-09",
      "-1.1655662275084452e-09",
      "-3.3189203386370307e-10",
      "4.0625879988286505e-10",
      "2.9691935177064736e-09"
    ],
    [
      "8.182330565496863e-05",
      "8.182562146183968e-05",
      "8.182438368460908e-05",
      "8.182483923865908e-05",
      "8.182463304442085e-05",
      "4.1892257808346724e-10",
      "2.4638434685891787e-10",
      "9.44811001973372e-10",
      "4.850820311935372e-10",
      "2.4598960308606567e-10",
      "7.795364577292661e-10",
      "1.030667611165797e-09",
      "1.0961523869273178e-09",
      "8.398999563426592e-10",
      "8.821648367480604e-10",
      "8.322371598704793e-10",
      "-3.832563268802155e-10",
      "-7.690895073168864e-11",
      "-7.451275110951479e-11",
      "1.795483886667587e-09",
      "-6.300060801642444e-11",
      "5.991576430284491e-10",
      "4.662234538296353e-10",
      "4.3163241951762194e-10",
      "1.7194195561048664e-09"
    ],
    [
      "8.182306294832908e-05",
      "8.182473906838099e-05",
      "8.182397976755544e-05",
      "8.182450646662424e-05",
      "8.182411250224502e-05",
      "5.529767030022466e-10",
      "2.805213254290408e-10",
      "8.885664402731818e-10",
      "6.116488605479061e-10",
      "4.783456273775587e-10",
      "8.069091424561925e-10",
      "7.424875474507995e-10",
      "1.1738221579543977e-09",
      "8.57655696517532e-10",
      "9.9275702993554e-10",
      "5.870833289302423e-10",
      "-2.5774113753110983e-10",
      "-1.5603901113708212e-10",
      "-2.0259703745721342e-11",
      "1.355890406143164e-09",
      "1.4486658657391346e-10",
      "5.39313708082701e-10",
      "3.8373149089646727e-10",
      "5.607307768491775e-10",
      "1.3928643727297408e-09"
    ],
    [
      "8.182358505586623e-05",
      "8.182561569616645e-05",
      "8.182434579887179e-05",
      "8.182450524389697e-05",
      "8.182444983258883e-05",
      "6.31093221078699e-10",
      "-1.587827062624155e-10",
      "8.160892803674493e-10",
      "7.41506090395073e-10",
      "-2.2354373163580354e-10",
      "4.5248110951845025e-10",
      "1.6320439116713957e-10",
      "1.1433750313097442e-09",
      "6.654181757071799e-10",
      "9.068178860815464e-10",
      "1.2377134238673853e-09",
      "-5.352028836180006e-10",
      "-2.6725554516314863e-10",
      "-5.109619077613629e-10",
      "1.7447492939663798e-09",
      "1.6562291542252295e-10",
      "-1.1095688258651643e-10",
      "5.474649522399741e-10",
      "9.62479188705562e-10",
      "1.3955924837092404e-09"
    ],
    [
      "8.182341666032676e-05",
      "8.182459435872961e-05",
      "8.182441095321745e-05",
      "8.18246255951307e-05",
      "8.182423772620504e-05",
      "3.847499286667142e-10",
      "4.799645607753477e-10",
      "8.426262091277384e-10",
      "5.046804921092913e-10",
      "4.563520434352006e-10",
      "7.341901868357368e-10",
      "6.979359192580733e-10",
      "1.0954762848691559e-09",
      "8.595340454052931e-10",
      "1.0106439141002532e-09",
      "6.449605310002953e-10",
      "-3.2621965953214946e-10",
      "-6.671142952372485e-11",
      "-2.5919329211423687e-10",
      "1.1536202685588208e-09",
      "1.6904700611868084e-10",
      "5.539602643615362e-10",
      "7.974790869430807e-10",
      "5.63610223161522e-10",
      "1.2292700516297566e-09"
    ],
    [
      "0.0228370409719051",
      "0.024760639826453924",
      "0.026151655799708323",
      "0.004151105684792887",
      "0.01833346005451758",
      "-0.004565093149263696",
      "-0.023447011805544284",
      "-0.0021087818710457894",
      "0.012178321823933266",
      "0.0074172996282927065",
      "-0.008851567674950035",
      "-0.01887917297994536",
      "0.0005142217735248838",
      "-0.013692355100093909",
      "0.005041300443164592",
      "-0.022571765043866557",
      "-0.0014985568268698836",
      "0.008536605919994188",
      "0.01623903732122224",
      "-0.023948232399795866",
      "-0.00328390049496981",
      "0.008519384203595382",
      "-0.009052177635334276",
      "-0.016437975539496063",
      "-0.005771340102949806"
    ],
    [
      "8.182505414060241e-05",
      "8.182607225602079e-05",
      "8.182503204380692e-05",
      "8.182789604690745e-05",
      "8.182864470237188e-05",
      "3.7163801177682045e-10",
      "3.292402807623665e-10",
      "1.6871660264943153e-09",
      "1.238422829515735e-10",
      "1.2486015469024068e-09",
      "-8.119812659587161e-10",
      "3.455730633226752e-10",
      "-1.0997426507242616e-10",
      "2.4821822195392047e-10",
      "-9.969662466140027e-11",
      "9.93083483687893e-10",
      "4.319754580381834e-10",
      "-5.842127178040282e-10",
      "-1.7344724534095287e-09",
      "6.459926470525337e-10",
      "-9.498687001858618e-10",
      "1.8630890575549856e-09",
      "-7.081332797200266e-11",
      "1.1353138926036344e-09",
      "-1.910961312509026e-09"
    ],
    [
      "0.002552914788451494",
      "0.0025424401002474336",
      "0.0021114288944345094",
      "0.011944705565103715",
      "0.0066305095164135705",
      "-0.0005275413679705081",
      "-0.0010702405772678447",
      "0.005046572508942312",
      "-0.0027209922805721855",
      "-0.001689104131474983",
      "0.0008343673977449765",
      "0.003469019430515821",
      "-0.0037469939137620136",
      "-0.0011802321237478787",
      "-0.0032054197866559944",
      "-0.002408753372180855",
      "0.001967208416893145",
      "-0.001961206671213284",
      "-0.0029628680079799544",
      "-0.0014632133378010403",
      "0.005337957789448168",
      "-0.0020198221520097504",
      "-0.003168114582983256",
      "0.0034493877952218393",
      "-0.00821044209216252"
    ],
    [
      "8.182386040757359e-05",
      "8.182602927665852e-05",
      "8.182509698786541e-05",
      "8.183118405396503e-05",
      "8.183067515733799e-05",
      "1.3884090698419344e-09",
      "1.1125176653769607e-09",
      "1.721331946889189e-09",
      "1.6488298162621253e-09",
      "1.5562805327388624e-09",
      "2.966202081090887e-09",
      "2.2627819410367293e-09",
      "2.326930742842909e-09",
      "2.934991786109195e-09",
      "1.8143830855700843e-09",
      "2.917820987165775e-10",
      "-2.897848731405779e-10",
      "-5.244103427765821e-10",
      "1.9478386969060827e-11",
      "1.5445970188575575e-09",
      "-1.9626170308997624e-10",
      "1.948855659467605e-09",
      "-9.001326212935293e-10",
      "1.17881250786321e-09",
      "7.025868338695527e-09"
    ],
    [
      "8.182297054250154e-05",
      "8.182390952217668e-05",
      "8.182367261059028e-05",
      "8.182531496183138e-05",
      "8.182421502421438e-05",
      "4.2610146581908295e-10",
      "4.0877985953510057e-10",
      "6.316311548662939e-10",
      "3.4379749208681815e-10",
      "4.753313623451476e-10",
      "5.777524512303163e-10",
      "3.4663529192173083e-10",
      "9.164301559289231e-10",
      "5.160077463194273e-10",
      "4.790816426993506e-10",
      "3.297867467122788e-10",
      "-1.4551591821933274e-10",
      "2.8454284381532208e-11",
      "-1.6600298852017153e-10",
      "9.102162452029576e-10",
      "5.092287752406347e-10",
      "3.616298521414351e-10",
      "5.592205693753758e-10",
      "4.328846757302456e-10",
      "1.8320055519621876e-09"
    ],
    [
      "0.00026904003244923044",
      "0.0006479690901772955",
      "8.97703113646577e-05",
      "0.0004234112795119602",
      "0.0004694781308078274",
      "0.00019500655792589446",
      "-2.7280326526252403e-05",
      "-0.00020529702277383909",
      "8.97490499746224e-05",
      "-6.63528170687328e-05",
      "-8.22936272408396e-06",
      "-0.00026021366838579763",
      "8.42908315173385e-06",
      "2.3894444898557497e-05",
      "-0.00029873594312998373",
      "0.000260697605815191",
      "-2.7244004544105993e-05",
      "0.00014764833469484422",
      "-0.0002540034726447616",
      "9.61891039928585e-06",
      "0.0004396667602351207",
      "-0.00038953437670473785",
      "-5.139863380729525e-05",
      "5.007207284390969e-05",
      "0.00020777233138255123"
    ],
    [
      "8.18251594959778e-05",
      "8.182974344620544e-05",
      "8.182897651288062e-05",
      "8.18262850788884e-05",
      "8.1829822838716e-05",
      "2.0462386836781104e-09",
      "1.8235777579740078e-09",
      "1.9514046842147853e-10",
      "2.4288085766908978e-09",
      "2.9678095812739687e-09",
      "-4.3312745250850585e-10",
      "4.122658175986413e-09",
      "-1.0246440586023582e-09",
      "4.3760687274340656e-09",
      "-9.768544439521208e-10",
      "1.6950978484278837e-09",
      "3.238399470743163e-10",
      "-3.4126934027432464e-10",
      "-9.906394280121274e-10",
      "3.2668070321614614e-09",
      "-3.060476969529211e-10",
      "-6.062134471098281e-10",
      "6.051518958632652e-10",
      "-2.2433598709256974e-09",
      "2.9121531554575486e-09"
    ],
    [
      "0.007312576666865734",
      "0.009430784314144515",
      "0.012176284585357394",
      "0.009354104058134648",
      "0.0016714411147170198",
      "0.0041534025517045835",
      "-0.005679843976969516",
      "-0.004789771659948194",
      "0.0032336728731332857",
      "0.0040278011938509285",
      "-0.009268318353441154",
      "0.0008579088167333629",
      "-0.0030607833203466855",
      "-0.003586592343113597",
      "-0.0012065488180956101",
      "-0.007095718848191781",
      "-0.007429089219757638",
      "0.006641053282666794",
      "0.0010185610503206126",
      "-0.009841104663604433",
      "-0.0008856512779261205",
      "0.0037583561697571047",
      "-0.010137784835083105",
      "0.0025222797669101323",
      "-0.0036446642557947904"
    ],
    [
      "8.182574779588081e-05",
      "8.18253029641001e-05",
      "8.182497198015699e-05",
      "8.182472275613795e-05",
      "8.182560958305745e-05",
      "8.667164018905112e-10",
      "9.760392991969626e-10",
      "3.2346435929130326e-10",
      "-1.0490046803504344e-10",
      "4.867896459746768e-10",
      "-9.173786488467634e-11",
      "5.096858801229249e-10",
      "5.037804964676391e-10",
      "-4.826821737340094e-10",
      "6.370529404122827e-10",
      "8.161766249806614e-10",
      "7.265586847477804e-10",
      "-5.465995721230835e-10",
      "-1.7880336637713673e-09",
      "1.697381239907443e-09",
      "1.0185236122705909e-10",
      "-4.5456045586185224e-10",
      "8.091458361708546e-10",
      "-9.627469180812122e-11",
      "1.2106434397528871e-09"
    ],
    [
      "8.182474944169908e-05",
      "8.182734879919714e-05",
      "8.182501719334725e-05",
      "8.18245336467928e-05",
      "8.182524639446911e-05",
      "5.911340698437779e-10",
      "-5.656934501877641e-10",
      "9.205989634805991e-10",
      "4.5524230271049626e-10",
      "-1.2327175933822465e-09",
      "-3.8677287352143563e-10",
      "2.4655355919809165e-10",
      "7.956100710818974e-10",
      "-1.9498619571690252e-10",
      "4.025331900906573e-10",
      "1.9462888249115996e-09",
      "-6.252166835069074e-10",
      "-3.3787876642032593e-10",
      "-1.2536304139825737e-09",
      "2.7003502355905817e-09",
      "-2.8098720999971324e-10",
      "-1.079671831153005e-09",
      "1.012131763233985e-09",
      "8.523161012670327e-10",
      "1.4077864886197396e-09"
    ],
    [
      "8.182452561642913e-05",
      "8.182669350993145e-05",
      "8.182415094280442e-05",
      "8.182556343550959e-05",
      "8.18265654682528e-05",
      "1.034353505528766e-09",
      "-7.300914485898082e-11",
      "1.3833319984445072e-09",
      "1.2294399194078263e-09",
      "-6.087132431788249e-10",
      "-9.647149832599184e-11",
      "1.908633451828199e-09",
      "9.742974310509644e-10",
      "-2.369893954434978e-10",
      "1.1651733423069226e-09",
      "1.292282698957437e-09",
      "-5.69843049503459e-10",
      "-7.355714995065115e-10",
      "-8.630987256903476e-10",
      "1.738500327510445e-09",
      "-1.1044788300105406e-09",
      "-1.3037291053730852e-09",
      "1.0850829741502095e-09",
      "6.150016851585165e-10",
      "2.388862108722348e-09"
    ],
    [
      "8.18234355421626e-05",
      "8.182354021714679e-05",
      "8.182334349545026e-05",
      "8.18241864637963e-05",
      "8.182405650451562e-05",
      "7.42725254772966e-11",
      "2.685854233000425e-10",
      "8.508100814115253e-10",
      "1.2475588811066254e-10",
      "-1.9702964189801686e-11",
      "1.2069535798730702e-10",
      "3.92231011765503e-10",
      "8.682354883974827e-10",
      "2.4807902378167006e-10",
      "4.284679069793323e-10",
      "4.0581185504138453e-10",
      "-3.836642388640772e-10",
      "-1.283930877889137e-10",
      "-4.746810074329182e-10",
      "7.85453954689446e-10",
      "-5.891494381139361e-12",
      "1.2230842215520289e-10",
      "5.690068149048328e-10",
      "4.534098104495962e-10",
      "1.1652811745674301e-09"
    ],
    [
      "8.182414249809876e-05",
      "8.182433130282131e-05",
      "8.18239696244161e-05",
      "8.182543462125408e-05",
      "8.182486208181779e-05",
      "3.854522437312936e-10",
      "1.0244786846682219e-10",
      "1.3446656518995966e-09",
      "-1.6094594534513269e-10",
      "-2.3347596978964584e-10",
      "5.690795098305888e-10",
      "4.661215274895072e-11",
      "9.281884400259109e-10",
      "5.150490747807714e-10",
      "-6.962782182586945e-11",
      "7.323129402152851e-10",
      "-4.3885077093008845e-10",
      "3.4357768963168797e-10",
      "-7.226362141017259e-10",
      "1.0609320324068291e-09",
      "2.5740236405496636e-10",
      "5.69676136640864e-11",
      "4.5529142428415715e-10",
      "8.458151495752557e-10",
      "1.5170893337520128e-09"
    ],
    [
      "8.182376114659307e-05",
      "8.182520966614576e-05",
      "8.182407907290376e-05",
      "8.182484403707452e-05",
      "8.182526725567328e-05",
      "5.669932926871314e-10",
      "4.3030970173055293e-10",
      "8.97365727858157e-10",
      "4.0741691876639056e-10",
      "-1.203507365014156e-10",
      "3.3664579738507714e-11",
      "1.1888565688929552e-09",
      "9.329757388474798e-10",
      "-1.696235957054789e-11",
      "4.0302454212502004e-10",
      "4.190913618901001e-10",
      "-3.0105547788276714e-10",
      "-6.249280124690521e-11",
      "-8.070793585729046e-10",
      "1.6007040402295202e-09",
      "-1.1667954834203505e-10",
      "-4.919542457411652e-10",
      "8.546725865350754e-10",
      "1.1242831367432676e-10",
      "1.6898600063367534e-09"
    ],
    [
      "0.005705096700101839",
      "0.006294272610130741",
      "0.007614178602888659",
      "0.029088408953924727",
      "0.032632374893191804",
      "0.000581442554740043",
      "-0.004420266749142846",
      "-0.01117347783177193",
      "0.009519087990497277",
      "0.004539393868491123",
      "-0.007625670377206082",
      "-0.00907174757673586",
      "0.003528387054335195",
      "-0.01564935750811785",
      "-0.008338676309742945",
      "-0.0058818515704163014",
      "-0.004776787617499038",
      "0.006185889256178509",
      "0.009613921656687221",
      "-0.0051174428189832396",
      "-0.011047668479018946",
      "0.010950884552549854",
      "-0.014354033723086043",
      "0.0005289730270059146",
      "-0.02957442377221669"
    ],
    [
      "0.005325959712086391",
      "0.001794244866228286",
      "0.0004309792753777781",
      "0.00024984392539832646",
      "0.0005716212464777979",
      "-0.002755979107167492",
      "9.2083006003166e-05",
      "-0.0007054581452736574",
      "-0.0016026613991879319",
      "0.00025454140992552625",
      "0.0005096941084264298",
      "0.0008409880077317586",
      "0.00014702294631563123",
      "-2.959636435123056e-05",
      "0.0002149290722409627",
      "0.001176750894430613",
      "0.0013500120975718042",
      "0.0006192245465374854",
      "-5.65373377377292e-06",
      "-0.000730140990286938",
      "-0.00016712433300673338",
      "0.00036259780610662344",
      "0.00019248284799329665",
      "0.0004124787704868763",
      "0.00019000321909096307"
    ],
    [
      "8.182458454538351e-05",
      "8.182717533726096e-05",
      "8.182532408763043e-05",
      "8.182568732178336e-05",
      "8.182632764798304e-05",
      "-1.031134671167479e-09",
      "6.464206948588152e-10",
      "1.2432591445107313e-09",
      "-7.518105266030826e-10",
      "-1.0804854390522839e-09",
      "5.29905808603007e-10",
      "2.213944500599448e-09",
      "3.9964280946767674e-10",
      "3.6813797656965163e-10",
      "2.4111559921464235e-10",
      "1.3107362211226575e-09",
      "-1.3263367629978407e-09",
      "5.865177372580305e-10",
      "-6.755585600414759e-10",
      "2.3705570811251637e-09",
      "-1.2674343860028198e-09",
      "1.255376628650973e-09",
      "1.327438000532026e-09",
      "-5.474166360743367e-10",
      "2.4676853473444172e-09"
    ],
    [
      "8.182377095082265e-05",
      "8.18273270537154e-05",
      "8.182466318314824e-05",
      "8.182490362677292e-05",
      "8.182528328960435e-05",
      "2.0522719645730552e-10",
      "-9.665219644816545e-11",
      "1.197291329779747e-09",
      "5.741841598237556e-10",
      "-1.1594337930642454e-09",
      "-2.010666815773741e-10",
      "2.1542029502251606e-09",
      "4.79484644271761e-10",
      "-4.813081650831766e-10",
      "8.473353721176306e-10",
      "1.3512637618660454e-09",
      "-7.586835363305468e-10",
      "-3.8056689927052684e-10",
      "-1.9738176622864905e-10",
      "2.5089271474620774e-09",
      "-1.4712231287896787e-09",
      "-5.908405857204774e-10",
      "1.2740548916750755e-09",
      "-2.0728484758636123e-11",
      "2.0390180963658122e-09"
    ],
    [
      "8.18231962133932e-05",
      "8.18244526517718e-05",
      "8.18235842257783e-05",
      "8.182418515436352e-05",
      "8.182441606850725e-05",
      "4.1722515167337916e-10",
      "1.456603329627918e-10",
      "7.197340345634089e-10",
      "6.61342671983834e-10",
      "-1.2883644691325348e-10",
      "2.4167378752167034e-10",
      "9.308395321114518e-10",
      "8.499097053978662e-10",
      "1.495433135757646e-10",
      "1.0016136575855532e-09",
      "4.713039900323032e-10",
      "-3.1932009245178456e-10",
      "-4.474886067459161e-10",
      "-4.2038312361021483e-10",
      "1.1961866011459799e-09",
      "-3.2649531041471135e-10",
      "-1.5326727631078218e-10",
      "5.849992289739244e-10",
      "4.3300115841776913e-10",
      "1.431241464856921e-09"
    ],
    [
      "8.18233593276316e-05",
      "8.18250868140116e-05",
      "8.18235679403148e-05",
      "8.182400842499967e-05",
      "8.182420171274448e-05",
      "4.124436888252287e-10",
      "-2.488010934123323e-10",
      "7.054586458943311e-10",
      "4.3665022850388523e-10",
      "5.620453695072456e-11",
      "6.405589141178865e-10",
      "8.312183958981501e-10",
      "6.45939634576811e-10",
      "5.244950679996114e-10",
      "1.0018784348312893e-09",
      "1.0925116609268932e-09",
      "-2.3807251640500894e-10",
      "-3.310149102890589e-10",
      "-2.578132106896881e-10",
      "1.4056336242523008e-09",
      "-4.0839805512588513e-10",
      "4.2420948154509386e-10",
      "3.2176106626159795e-10",
      "4.753796550984425e-10",
      "1.3217076635559908e-09"
    ],
    [
      "8.182401530240532e-05",
      "8.182542260393265e-05",
      "8.182377587710396e-05",
      "8.182444306905736e-05",
      "8.182502935731585e-05",
      "2.445099130976446e-10",
      "-1.4627533960459258e-10",
      "8.898371965626772e-10",
      "1.6921128072149546e-10",
      "-1.627263063606038e-10",
      "6.724495417062169e-10",
      "8.701277868432112e-10",
      "6.974306922353697e-10",
      "5.806369952985435e-10",
      "8.082663738253188e-10",
      "1.186737641211462e-09",
      "-4.668989082054348e-10",
      "-1.716727676746938e-10",
      "-7.329132127464242e-10",
      "1.4291640338462426e-09",
      "-3.8561970242372084e-10",
      "4.2494336461193187e-10",
      "4.022316054968676e-10",
      "5.056499965022965e-10",
      "1.4752941192755088e-09"
    ],
    [
      "0.005704378285669981",
      "0.00033085320472340293",
      "0.0008605106213549984",
      "0.006969003420491319",
      "0.005860656831171448",
      "0.0011784771814481022",
      "-0.0020619478166731195",
      "-0.0055210414540624005",
      "0.003040958756579647",
      "-0.00043892620546781043",
      "-0.0011027687956953142",
      "0.0007287925197689019",
      "0.001843065574450874",
      "-0.001420275912309901",
      "-0.0005243764080871372",
      "0.00010660439738808245",
      "-0.0003557739865889352",
      "0.002870822978413988",
      "0.004821234902819729",
      "-3.5473502335082355e-05",
      "0.0007064001027370621",
      "0.0009528660167858803",
      "-0.0014021629852426947",
      "-0.0015756614908356145",
      "-0.006286879507177567"
    ],
    [
      "8.182518514630287e-05",
      "8.182517449181161e-05",
      "8.182565129595777e-05",
      "8.182490806277564e-05",
      "8.182467413914683e-05",
      "2.2823357732732404e-10",
      "7.977443420741186e-10",
      "6.117711723535709e-10",
      "3.988066994375295e-10",
      "3.07142224113673e-11",
      "3.6587494731115334e-10",
      "6.173946605790487e-10",
      "6.941028334985454e-10",
      "3.952439343437314e-10",
      "8.950956917253882e-10",
      "1.1194261526384695e-09",
      "4.852193597527303e-10",
      "-3.7690716560465613e-10",
      "-5.905094719151885e-10",
      "1.349568982394769e-09",
      "-5.326874699757882e-11",
      "2.0014120963968995e-10",
      "1.0670188201276956e-09",
      "5.782417828458609e-10",
      "1.426356028204382e-09"
    ],
    [
      "8.182753389597936e-05",
      "8.184132003065636e-05",
      "8.182862566802492e-05",
      "8.182529003011121e-05",
      "8.182788668833844e-05",
      "3.826136743879616e-09",
      "-3.6205863697603682e-09",
      "1.1363542810231847e-09",
      "2.479396681789423e-09",
      "-5.050916825230455e-09",
      "-6.09657334081104e-10",
      "1.2560078882797722e-09",
      "3.258936753099642e-10",
      "-1.6143059828508299e-09",
      "2.9446629687370327e-10",
      "7.229152487398049e-09",
      "-6.468121940249388e-10",
      "-6.598750567231106e-10",
      "-1.7487517669719364e-09",
      "7.3897117399724594e-09",
      "-7.070593567505528e-10",
      "-6.210983133148747e-09",
      "9.655821801914746e-10",
      "2.532248316928163e-09",
      "1.9656628870480636e-09"
    ],
    [
      "8.182396996821604e-05",
      "8.182808073196699e-05",
      "8.182452784703916e-05",
      "8.182443542762987e-05",
      "8.18248840856301e-05",
      "6.182125575132513e-10",
      "-8.022626013597762e-10",
      "9.682561611227829e-10",
      "5.84800030349359e-10",
      "-5.641018496650733e-10",
      "3.1556285569757004e-10",
      "1.5957017707960453e-09",
      "4.0333218954783085e-10",
      "1.4934754925010342e-10",
      "1.015744995707177e-09",
      "2.2095383006455674e-09",
      "-3.6272212508763014e-10",
      "-4.5589290628423257e-10",
      "-1.6027105965354553e-10",
      "2.842080870968344e-09",
      "-1.161429166382034e-09",
      "-5.2617868749135e-11",
      "6.809495982706108e-10",
      "3.0281904261632395e-10",
      "1.7502784574680415e-09"
    ],
    [
      "8.182510519316526e-05",
      "8.182825238091107e-05",
      "8.182676468555817e-05",
      "8.183098685470198e-05",
      "8.182853597196e-05",
      "-8.994129049381599e-10",
      "6.651011162583148e-10",
      "3.966273892117833e-09",
      "6.744549910355316e-10",
      "-3.59498324667396e-09",
      "-1.3646346083231375e-09",
      "3.950007699036017e-09",
      "1.8703715376698168e-09",
      "-2.584340636051317e-09",
      "1.8773200099974814e-09",
      "2.8968999535595097e-09",
      "-2.6440904173810994e-09",
      "-1.2118111032986825e-10",
      "1.7720294676147114e-09",
      "1.5398267649424717e-09",
      "-4.9568775016397515e-09",
      "-1.7039150052902703e-09",
      "4.94594278342176e-09",
      "1.991559846209538e-09",
      "6.3738928518591905e-09"
    ],
    [
      "8.182337513250312e-05",
      "8.18239709600272e-05",
      "8.182368191810917e-05",
      "8.182444473471052e-05",
      "8.182403554370709e-05",
      "-1.7156013923680905e-10",
      "3.1454564639905116e-10",
      "9.69677361489065e-10",
      "4.2408478039989516e-11",
      "-4.0382256294347794e-10",
      "-3.0382679642042416e-11",
      "6.913655432979282e-10",
      "8.945361889108748e-10",
      "-7.970799127502769e-11",
      "5.286306490415231e-10",
      "5.866260069795275e-10",
      "-5.528089333981864e-10",
      "-2.882338808085034e-11",
      "-1.5053305689307928e-10",
      "9.3174025589658e-10",
      "-3.839966169124802e-10",
      "8.000653991082067e-11",
      "9.816437620964753e-10",
      "4.959314167181642e-10",
      "1.4387926682386927e-09"
    ],
    [
      "8.182391334522845e-05",
      "8.182679812432679e-05",
      "8.182461295952885e-05",
      "8.183066439960638e-05",
      "8.183157372897974e-05",
      "2.1776532402666585e-10",
      "4.1879049700148523e-10",
      "2.1533613876662136e-09",
      "6.566036666032729e-10",
      "-1.095403112771883e-09",
      "1.5657641493840049e-09",
      "4.613753736643258e-09",
      "2.0226070125097673e-09",
      "-1.0602355956868144e-09",
      "3.184992203777675e-09",
      "1.4257599054564295e-09",
      "-9.148483924336206e-10",
      "-1.7956598334989807e-10",
      "7.8485590727559e-10",
      "3.375616815646257e-10",
      "-3.6690798571194507e-09",
      "2.3142098460052867e-10",
      "2.4382912512833528e-09",
      "2.3038417598409317e-09",
      "7.650721542965768e-09"
    ],
    [
      "8.182352313613144e-05",
      "8.182419590912881e-05",
      "8.182363351485706e-05",
      "8.182473145312742e-05",
      "8.182499656620881e-05",
      "-7.595016471001769e-11",
      "3.9051862103249177e-10",
      "7.502599995879941e-10",
      "-1.5561547521140532e-10",
      "-2.3781059213203804e-10",
      "2.3474804658376577e-10",
      "1.0344664278430762e-09",
      "7.962432307778627e-10",
      "-7.259751793314319e-11",
      "5.080533876788957e-10",
      "3.8534337241926646e-10",
      "-3.4397564734019344e-10",
      "5.7556066258681954e-11",
      "-5.048638754659752e-10",
      "1.0359440478243548e-09",
      "-3.4680026826196697e-10",
      "2.0922968706413358e-10",
      "7.443633086091865e-10",
      "3.147556651844562e-10",
      "1.8887206460743186e-09"
    ],
    [
      "8.18249258223488e-05",
      "8.182512343569715e-05",
      "8.18244527366699e-05",
      "8.182485640282245e-05",
      "8.182512978181313e-05",
      "2.2092604671878651e-10",
      "6.503550966903738e-10",
      "6.55585196105992e-10",
      "-3.96855676202457e-10",
      "1.2955186829273669e-10",
      "2.6287564325706124e-10",
      "7.183286957779314e-10",
      "7.504204995998289e-10",
      "-1.5225356140216759e-10",
      "4.545177461219828e-10",
      "6.587967448046024e-10",
      "2.1625290869594474e-10",
      "-5.7470325931153264e-11",
      "-1.1959489698623331e-09",
      "1.4128635501896888e-09",
      "3.6160301529433864e-10",
      "9.434837665340826e-11",
      "7.495539008349393e-10",
      "2.849505181897682e-10",
      "1.2708622625260156e-09"
    ],
    [
      "0.005389735790464929",
      "0.0027320114650884403",
      "0.01634909333630497",
      "0.008376090369734114",
      "0.0014543099089804074",
      "0.0011251745123905424",
      "0.009166950856430553",
      "-0.006568453993629584",
      "0.0018968282713271365",
      "0.0029681692483939236",
      "-0.0020248914268420856",
      "-0.0008922026811493171",
      "-0.011612783837935162",
      "0.0027258121103491545",
      "-0.002007835905119875",
      "0.003577832537675851",
      "0.0015205810458840065",
      "-0.0009383648842114103",
      "-0.0019201649343124933",
      "-0.005856711404955463",
      "0.004228598379629797",
      "-0.001685609647760828",
      "0.0002611080935155858",
      "-0.003859581995530006",
      "0.002711508001785393"
    ],
    [
      "0.0062304349446286635",
      "0.005467360526578093",
      "0.006779894341833282",
      "0.0021381388238078942",
      "0.002809332325252539",
      "-0.005190459427126049",
      "-0.003411539132351701",
      "-0.0026475789122263746",
      "0.00048456844395792766",
      "0.0006835501129928813",
      "0.003194094603664861",
      "-0.0020521793540801392",
      "-0.0006292932641529024",
      "0.003325950853532228",
      "-0.0017784135204723548",
      "-0.0024844893480894794",
      "0.005435550123165273",
      "-0.0023735603847238143",
      "0.0040663948597659165",
      "-0.0059670285303550855",
      "0.0009338665983240473",
      "-0.0032369195475618765",
      "0.00365750353783845",
      "-0.0026846016045531163",
      "-0.0015639223515959875"
    ],
    [
      "0.00016161009446513726",
      "0.0005143747935674661",
      "0.0005094082508970549",
      "0.0002736837743484491",
      "0.00014307789594637734",
      "-0.00015047985135225933",
      "0.00017681059791113996",
      "4.934330941921924e-05",
      "-1.8123334738634847e-05",
      "-0.00040640081285494374",
      "6.184722843085025e-05",
      "0.0001263677923517849",
      "3.3396369403618084e-05",
      "-8.536106076681642e-05",
      "8.480506023260552e-05",
      "0.00010893550541035026",
      "-5.340984335229203e-05",
      "0.0001134576199842541",
      "6.751631726890674e-05",
      "-0.0001406725161836429",
      "-0.0002813595054035836",
      "-0.00010259712304539125",
      "0.00028446618600080805",
      "0.0001374925696118438",
      "6.752965627868332e-05"
    ],
    [
      "8.182499226429404e-05",
      "8.182860812772639e-05",
      "8.182696628521311e-05",
      "8.182556008745752e-05",
      "8.182608017554306e-05",
      "1.2221738554044916e-09",
      "1.2306216119925499e-09",
      "3.6188454496218536e-10",
      "7.899403087071213e-10",
      "4.948652255162463e-10",
      "1.4125403107023875e-09",
      "1.1595381842059597e-09",
      "4.093687593097501e-10",
      "1.5275686124132996e-09",
      "3.230006511042435e-10",
      "1.0209607331325395e-09",
      "1.66505611712594e-10",
      "8.752340833175611e-11",
      "-1.5325508320562445e-09",
      "3.5712522463363024e-09",
      "7.889275391501914e-10",
      "4.2093509439581344e-10",
      "1.9958111120561852e-11",
      "-7.747153010164548e-10",
      "1.8062215983582554e-09"
    ],
    [
      "9.24828958641524e-05",
      "0.00011819950788416526",
      "9.185119537814587e-05",
      "8.208288178497394e-05",
      "0.00010733702715970499",
      "1.9099571920244688e-05",
      "6.3165606888201984e-06",
      "1.1220756942885771e-07",
      "1.1085705505414626e-05",
      "7.645236978920376e-06",
      "9.414946481205826e-07",
      "2.534419291307173e-05",
      "-1.2030589414506834e-06",
      "-2.803501883590841e-06",
      "2.010469264508233e-06",
      "-4.78141785360053e-06",
      "8.18250171505499e-06",
      "-1.6538596607176096e-06",
      "-1.2208390383976797e-05",
      "1.750103754442511e-05",
      "-2.9142987267201127e-06",
      "-1.690128313660324e-05",
      "-1.0642235508818708e-06",
      "-1.5745246248132636e-05",
      "1.594600193501176e-06"
    ],
    [
      "8.182370583254083e-05",
      "8.182535245690422e-05",
      "8.182471680689059e-05",
      "8.182422636041366e-05",
      "8.182436048926747e-05",
      "6.690811626449677e-10",
      "6.381714001653709e-10",
      "6.121430338616858e-10",
      "6.284493440427663e-10",
      "4.5450535297934097e-10",
      "3.829017335068842e-10",
      "6.143610468491544e-10",
      "1.0356075551864e-09",
      "7.403218021911399e-10",
      "5.99702950286078e-10",
      "5.181028660469953e-10",
      "-1.717511937903477e-10",
      "-8.697070454999668e-11",
      "-8.128845924535081e-10",
      "1.87624089136699e-09",
      "5.550833686900187e-10",
      "3.107883380441039e-11",
      "6.22904260426538e-10",
      "5.7241578952250936e-11",
      "9.63141720100908e-10"
    ],
    [
      "0.0005290025404464972",
      "0.0012716447005911994",
      "0.0001680270455767224",
      "9.740056853792028e-05",
      "0.0004683315880387123",
      "0.0005454167767931522",
      "-0.00018545006441759895",
      "7.159575660171251e-05",
      "0.0003383622888869955",
      "-0.00015636420683524466",
      "4.0870796589579706e-05",
      "0.000151066698173909",
      "-3.587390516331837e-05",
      "-0.00017514721065090856",
      "7.734062921331874e-05",
      "0.00048433877724423643",
      "6.44690118961433e-05",
      "-4.288862524319241e-05",
      "-0.00024155619661515775",
      "0.0002794942770564273",
      "-0.00012985484591369352",
      "-0.0006610999180504246",
      "7.465441763714914e-06",
      "5.1394679138046266e-05",
      "-6.220603172196711e-06"
    ],
    [
      "8.182481352077834e-05",
      "8.182531330116459e-05",
      "8.1824923367523e-05",
      "8.182526105296264e-05",
      "8.182538023114908e-05",
      "6.828787688328312e-10",
      "8.445984319679578e-10",
      "1.5024160595874386e-09",
      "1.0505542307923208e-09",
      "-1.6573201449306434e-10",
      "2.1281807436698528e-10",
      "8.947159010218035e-10",
      "1.293460634012151e-09",
      "6.302468397073696e-10",
      "9.015255762297997e-10",
      "9.432710164010252e-10",
      "-7.333025248378341e-10",
      "-2.09418342510677e-10",
      "-1.0706684873677048e-09",
      "1.0491232189707016e-09",
      "-2.3502982570626005e-10",
      "-7.081564329509907e-10",
      "1.4123871351276165e-09",
      "4.3541447988238707e-10",
      "1.1042733877159533e-09"
    ],
    [
      "8.182400156250915e-05",
      "8.182484400080805e-05",
      "8.182520943754598e-05",
      "8.182528576737853e-05",
      "8.182456779914358e-05",
      "3.4939469432535976e-10",
      "3.6817921792811745e-10",
      "7.521741505195233e-10",
      "4.3418421586750634e-10",
      "1.7213777393369166e-11",
      "4.6015722406899776e-10",
      "1.1775283462997292e-10",
      "3.1968372664929803e-10",
      "9.91541762198164e-10",
      "3.678579689910997e-11",
      "7.315431287587102e-10",
      "-1.6949276056364407e-10",
      "-1.1330447652568941e-10",
      "-6.777054721781344e-10",
      "1.1416572445238448e-09",
      "5.286963771634712e-10",
      "6.078211055861449e-11",
      "1.0095237278985474e-09",
      "2.6599930164237977e-10",
      "8.976564927376323e-10"
    ],
    [
      "0.011546005917678247",
      "0.002284612714916192",
      "0.0065360996571291775",
      "0.00012716847317450865",
      "0.002489945644880813",
      "-0.003942562493284405",
      "-0.0034794707350987992",
      "-0.00042104855072380893",
      "-0.00028319176937107663",
      "-0.0009415942704326985",
      "0.00030387142633690636",
      "-0.0013286335867761726",
      "-0.00027380280777215235",
      "0.0036861985041128113",
      "-0.00025743661652907285",
      "-0.0031159662701900205",
      "0.007866778009918833",
      "-0.0005852407078093379",
      "0.005246599028560681",
      "-0.003651129491173979",
      "8.682434021145888e-05",
      "-0.0018812974231037483",
      "0.00046655492819997147",
      "-0.001398058237304636",
      "-0.0002071517932956322"
    ],
    [
      "0.004099311480822546",
      "0.00037950765099197003",
      "0.0014583848635798399",
      "0.0013049038018430425",
      "0.0011349300279821616",
      "-0.0009440366985051751",
      "0.0021137833992498577",
      "-0.0018996878302118148",
      "-0.0017298144832118484",
      "-0.0003550833516292563",
      "0.0002894322499746946",
      "0.00025355539851528857",
      "-0.0012925620753256146",
      "-0.00119564063348129",
      "0.0011343932882247353",
      "0.0005520253211156655",
      "0.001030647626112122",
      "-0.001142316663262748",
      "-0.0011129145919576494",
      "-0.0005326276326553459",
      "0.0005294517287087643",
      "0.0004992010098728618",
      "-0.0001136771835637112",
      "-0.0001417871820107232",
      "3.439923638073324e-05"
    ],
    [
      "8.182386673995913e-05",
      "8.182467498377813e-05",
      "8.182430482716731e-05",
      "8.182659403942369e-05",
      "8.182606642743686e-05",
      "3.8254923635241527e-10",
      "4.891733098813381e-10",
      "1.5140711494499843e-09",
      "7.640644523800993e-10",
      "2.952368025433765e-10",
      "4.424407738749046e-10",
      "1.1146208362267201e-09",
      "1.634241496708188e-09",
      "7.937192038738808e-10",
      "1.0857737698824664e-09",
      "7.885865721174585e-10",
      "-5.332319854163428e-10",
      "-3.990676957889546e-10",
      "7.388383391943553e-11",
      "8.730290170246338e-10",
      "-2.560150892740277e-10",
      "1.4870032053543478e-10",
      "7.647006350358784e-10",
      "1.229903359412085e-09",
      "2.9551546888122874e-09"
    ],
    [
      "8.182354044964822e-05",
      "8.182505261769823e-05",
      "8.182449464287379e-05",
      "8.182497607383242e-05",
      "8.182463651106655e-05",
      "9.068100256039967e-11",
      "-2.1040477262795975e-10",
      "9.134766762540774e-10",
      "-2.178506906165783e-11",
      "-2.992833690775814e-10",
      "6.05859807249445e-10",
      "5.1293036932889363e-11",
      "9.693197935564827e-10",
      "8.214697518146231e-10",
      "4.642031318141972e-10",
      "1.1606620774987534e-09",
      "-5.493708081270372e-10",
      "1.0792953445095961e-10",
      "-2.7317180931308724e-10",
      "1.6650057510402534e-09",
      "6.980812168774361e-11",
      "6.177844433291388e-10",
      "4.371798338073375e-10",
      "1.0143399620268145e-09",
      "1.8184822858499575e-09"
    ],
    [
      "8.18237560540164e-05",
      "8.182628634577484e-05",
      "8.18249556382758e-05",
      "8.182842592366006e-05",
      "8.182809625045054e-05",
      "8.734388327898008e-10",
      "5.152435338018885e-10",
      "1.977800617911855e-09",
      "9.598823479545537e-10",
      "1.062452764052821e-09",
      "2.87576542000302e-09",
      "2.2352179266372587e-09",
      "2.6851166349977545e-09",
      "1.8577965021370805e-09",
      "2.9096782092572095e-09",
      "1.0961307007453313e-09",
      "-4.758502081651187e-10",
      "-1.6862548646564996e-10",
      "6.129708065265968e-10",
      "1.187609262318868e-09",
      "-6.582775980236926e-10",
      "2.024990200755028e-09",
      "3.575911021378054e-10",
      "2.0957452178764046e-09",
      "4.604994169837769e-09"
    ],
    [
      "8.182308086204642e-05",
      "8.182434597524069e-05",
      "8.182388400030292e-05",
      "8.182470005846669e-05",
      "8.182438296327566e-05",
      "1.676390311673381e-10",
      "1.0667414383415178e-10",
      "7.517449054717215e-10",
      "1.4796535551544547e-10",
      "3.478463336878633e-10",
      "7.766958047983135e-10",
      "5.197474365758195e-10",
      "1.0995289998185872e-09",
      "7.930553126747081e-10",
      "8.395396697082284e-10",
      "6.957222375060071e-10",
      "-2.858157103776933e-10",
      "3.7369785923486986e-12",
      "-4.9514169107975286e-11",
      "1.1640386734305104e-09",
      "1.0724712852701652e-10",
      "8.328874683697639e-10",
      "4.1241197168126984e-10",
      "7.849916975289454e-10",
      "1.710354280807584e-09"
    ],
    [
      "8.182392579786292e-05",
      "8.182645534935387e-05",
      "8.182500654722925e-05",
      "8.182496860184845e-05",
      "8.18251086948774e-05",
      "-8.906286108780875e-11",
      "-1.1934542264611384e-10",
      "4.995258347958471e-10",
      "-2.934432036800664e-10",
      "-3.51753383403324e-11",
      "1.4031851617078082e-09",
      "5.541170162076906e-10",
      "7.267292021453319e-10",
      "1.1250441097075317e-09",
      "8.907347330087384e-10",
      "1.5630709351051847e-09",
      "-4.0658224241752215e-10",
      "2.6600541159562387e-10",
      "-5.7043230938446e-10",
      "2.0720277261107282e-09",
      "9.952544834705428e-11",
      "1.5395020529493563e-09",
      "4.150672725088827e-10",
      "6.830434469425176e-10",
      "1.830829916955571e-09"
    ],
    [
      "8.18252545658806e-05",
      "8.182656737257217e-05",
      "8.182542912195905e-05",
      "8.182609022527567e-05",
      "8.182682202243421e-05",
      "8.660100397175068e-10",
      "1.2397239642477114e-09",
      "5.120301868500244e-10",
      "7.606912860684199e-10",
      "1.5388865122803434e-09",
      "1.3988437664967778e-09",
      "2.021269003629422e-09",
      "1.0386378959875433e-09",
      "1.2514435348075998e-09",
      "1.894069084300712e-09",
      "1.2847948452059517e-09",
      "4.185664606551643e-10",
      "-4.598185000358502e-10",
      "-9.64964609993576e-10",
      "1.2017074752267782e-09",
      "1.2267023428241835e-10",
      "9.060760907557739e-10",
      "7.529752117354279e-10",
      "3.5147359366795944e-10",
      "2.4056740814879594e-09"
    ],
    [
      "8.18247300631791e-05",
      "8.182534931770432e-05",
      "8.182500820734847e-05",
      "8.18252366824549e-05",
      "8.182481643481133e-05",
      "-1.8657510209590344e-10",
      "5.000974859325146e-10",
      "3.05416453769769e-10",
      "-7.83102790692503e-11",
      "3.187642289365384e-10",
      "2.2058051857009084e-10",
      "3.864481869622419e-10",
      "3.479508498951718e-10",
      "5.294360470305315e-10",
      "2.7195983259549463e-10",
      "1.1891205641015839e-09",
      "1.4803403949344324e-10",
      "-1.9902706309343346e-10",
      "-7.748302181947897e-10",
      "1.0812269818733869e-09",
      "5.97906628112677e-10",
      "3.5823220233212054e-10",
      "9.65503719657172e-10",
      "3.0745898761068574e-10",
      "1.4326836136994398e-09"
    ],
    [
      "0.034727564501764216",
      "0.023625285642557534",
      "0.010098430874029764",
      "0.05050799304140413",
      "0.04813463741949985",
      "-0.006193492387819147",
      "-0.007987515200466906",
      "-0.03983780150749295",
      "-0.006902476369818908",
      "0.00557134052656335",
      "0.012716141975316862",
      "-0.028225361370119172",
      "0.012404587377586615",
      "-0.009802674542955298",
      "-0.004043995991278077",
      "-0.024658242050503987",
      "-0.0065209192410341475",
      "-0.010984039629655008",
      "0.03870797566521026",
      "-0.010324510025203794",
      "-0.027169618401953612",
      "-0.008210450454958097",
      "-0.007527618243587646",
      "-0.01286111898045348",
      "-0.04864972856170839"
    ],
    [
      "0.03631649575240308",
      "0.024081877982792724",
      "0.014722377905446959",
      "0.033516077721840724",
      "0.057620358369207224",
      "-0.0017563012066602241",
      "-0.015539066943820004",
      "-0.032178536291966243",
      "0.006177180449815514",
      "0.010600710449319317",
      "-0.005095571206802551",
      "-0.03626185930309004",
      "0.007878843589001504",
      "-0.018402452506605677",
      "0.004324499877977076",
      "-0.029164750876409164",
      "-0.01360301907236749",
      "0.009500953785577908",
      "0.0440325067405575",
      "-0.011620558801887306",
      "-0.026117783544354088",
      "0.0018178585969480048",
      "-0.01727308476866834",
      "-0.013746343064416935",
      "-0.042731591819471004"
    ],
    [
      "8.182450783148382e-05",
      "8.182504495594338e-05",
      "8.182423354419935e-05",
      "8.18261072418299e-05",
      "8.182779769264427e-05",
      "-5.378498669605265e-11",
      "8.738383471196878e-10",
      "3.44177414420812e-10",
      "-6.623249528497819e-10",
      "-3.4903313788521274e-10",
      "2.2277283364111574e-10",
      "2.228198928666212e-09",
      "5.270578600170954e-10",
      "-1.015249477270893e-09",
      "9.467589787700653e-10",
      "1.609620332313689e-10",
      "3.592600334306184e-11",
      "1.1736703528956293e-10",
      "-1.4201268091584459e-09",
      "1.2657190619448704e-09",
      "-8.91729902335751e-10",
      "-5.933037667628926e-11",
      "1.3328034284996393e-09",
      "-1.8537956791081643e-13",
      "3.3977753407721844e-09"
    ],
    [
      "8.182381169634374e-05",
      "8.182586872419024e-05",
      "8.182420432878205e-05",
      "8.182539711118559e-05",
      "8.18258627482968e-05",
      "1.0181672402148963e-09",
      "2.0545668225530083e-10",
      "8.520013863296946e-10",
      "9.92737235607415e-10",
      "-7.668459233388172e-11",
      "2.2848378257262575e-10",
      "1.3298648831850947e-09",
      "1.0058841886531606e-09",
      "4.316448325218482e-11",
      "9.292001720476618e-10",
      "6.728388884197556e-10",
      "-1.5548450190237298e-10",
      "-4.9996929272546e-10",
      "-7.900956387029435e-10",
      "1.8348011649968956e-09",
      "-2.770868441319185e-10",
      "-7.153257776351156e-10",
      "6.894013008412044e-10",
      "3.7114041316786785e-10",
      "2.283198622622463e-09"
    ],
    [
      "8.18232178690927e-05",
      "8.182496354497907e-05",
      "8.18236715787074e-05",
      "8.182584979504955e-05",
      "8.182555830858885e-05",
      "5.551053627923324e-10",
      "2.8354603896848703e-11",
      "9.445976202434235e-10",
      "7.92105237061628e-10",
      "-7.043832557319284e-11",
      "3.5491605523226777e-10",
      "1.0793584923940077e-09",
      "1.1336270076814399e-09",
      "1.9225538841019625e-10",
      "9.989739607430596e-10",
      "8.391358580966171e-10",
      "-3.5286155198485766e-10",
      "-4.449837142704746e-10",
      "-4.851053896294275e-11",
      "1.2478380224031466e-09",
      "-5.004379783684865e-10",
      "-1.186327218774501e-10",
      "6.429598812276202e-10",
      "7.735191795308221e-10",
      "2.8786187546874e-09"
    ],
    [
      "8.182297830657865e-05",
      "8.182419473093435e-05",
      "8.182339926984667e-05",
      "8.182525277070249e-05",
      "8.182483623154649e-05",
      "4.472645433543477e-10",
      "1.530426277654164e-10",
      "8.825972678489578e-10",
      "7.298414404227548e-10",
      "1.0017774037608829e-10",
      "4.5568023613751844e-10",
      "8.424919461583294e-10",
      "1.1437629416365393e-09",
      "3.354622673850579e-10",
      "1.018861217007377e-09",
      "5.237063428092264e-10",
      "-3.1327709903228376e-10",
      "-4.3641182781354857e-10",
      "8.340483121560469e-13",
      "9.558075341301943e-10",
      "-2.541000603516618e-10",
      "9.639990322117473e-11",
      "4.680853783966423e-10",
      "7.254652422789427e-10",
      "2.316518001622212e-09"
    ],
    [
      "8.18235517247709e-05",
      "8.182607228713006e-05",
      "8.182453774094473e-05",
      "8.182533630684097e-05",
      "8.182529469885477e-05",
      "5.909067274711075e-10",
      "-2.633952587399473e-10",
      "7.291694976876989e-10",
      "6.384390943817422e-10",
      "-3.7624830647782606e-10",
      "7.751627548763026e-10",
      "-1.760929939254797e-10",
      "1.38358293146937e-09",
      "1.0023284313724196e-09",
      "6.687706958127702e-10",
      "1.3573610509809393e-09",
      "-5.866426811652775e-10",
      "-1.494991106278743e-10",
      "-5.304054543027516e-10",
      "2.1139197783475884e-09",
      "4.902174177845972e-10",
      "1.8122446373320033e-10",
      "3.874541307724819e-11",
      "1.2097720252111524e-09",
      "2.3186647585390154e-09"
    ],
    [
      "8.182335730360141e-05",
      "8.182465042689811e-05",
      "8.18237455328878e-05",
      "8.182529599588482e-05",
      "8.182485304769736e-05",
      "2.5204451201797315e-10",
      "8.430542128409964e-11",
      "1.0101175387601206e-09",
      "2.542909219294763e-10",
      "7.572610856736911e-13",
      "5.254354210896508e-10",
      "7.177731521899427e-10",
      "9.101340187574678e-10",
      "5.480830909817871e-10",
      "5.302359738260278e-10",
      "8.691942923202407e-10",
      "-4.196826377236903e-10",
      "-4.288446737060184e-11",
      "-5.799761615989377e-11",
      "1.1734535379273809e-09",
      "-2.466344086237203e-10",
      "3.6859365787122183e-10",
      "4.661059018754618e-10",
      "6.109218397502472e-10",
      "2.1674386915460534e-09"
    ],
    [
      "8.1824216872545e-05",
      "8.182516037829772e-05",
      "8.182455868576468e-05",
      "8.182529700071902e-05",
      "8.182516080020862e-05",
      "3.1518938800908007e-10",
      "4.072544226460268e-10",
      "1.1956119349496415e-09",
      "2.1587675063623205e-10",
      "-1.1625358958422973e-10",
      "4.1698189907621496e-10",
      "7.252827328219712e-10",
      "8.643215156966024e-10",
      "6.487998492665795e-10",
      "3.502262655103255e-10",
      "7.024495982148075e-10",
      "-4.2117360072671334e-10",
      "-9.414562767302684e-11",
      "-6.781149613483454e-10",
      "1.483411900022373e-09",
      "8.500802128939159e-11",
      "8.114597676603137e-11",
      "5.846297340733165e-10",
      "4.801619734064271e-10",
      "1.5724695917186283e-09"
    ]
  ],
  "rational_Q": [
    [
      "0.0005844069369604408",
      "0.0009003607697944938",
      "0.0012333832547585894",
      "0.0010588263776745317",
      "0.0008945596632735708",
      "0.0009003607692233612",
      "0.00035840422968515777",
      "0.0005265885839111808",
      "0.0009088297618402869",
      "0.0007800866164214417",
      "0.001233383255214026",
      "0.0005265885841091843",
      "0.0009766540041221353",
      "0.0010986913376017724",
      "0.0013134589048418434",
      "0.0010588263776379987",
      "0.00090882976213992",
      "0.001098691338260149",
      "0.0007581374965421495",
      "0.0008030833133313429",
      "0.0008945596626886374",
      "0.0007800866161770216",
      "0.0013134589054428153",
      "0.0008030833136909709",
      "0.0007627453312028324",
      "-0.00018587967254873853",
      "7.545877262054562e-05",
      "-0.00015049359503603138",
      "0.0003772169451663098",
      "-0.000185879672384376",
      "6.28670124625012e-06",
      "6.598205595953435e-05",
      "-0.00029336377259840684",
      "0.00010990158493380807",
      "7.545877220261814e-05",
      "6.598205606908346e-05",
      "-0.0002449301612751274",
      "-0.00042518227630172306",
      "0.00016321332779308862",
      "-0.00015049359452660852",
      "-0.0002933637727643",
      "-0.00042518227658484137",
      "0.0002459434019945609",
      "-3.2666243522023424e-05",
      "0.0003772169449486034",
      "0.00010990158475115959",
      "0.00016321332783385416",
      "-3.266624334921895e-05",
      "-0.0002601780214792946",
      "-0.00010246357135337773",
      "0.0001863587485176235",
      "-0.0003482097141015608",
      "0.0004760052336314452",
      "-8.292892744160962e-05",
      "-0.0004014167983598844",
      "-4.1664581389829576e-05",
      "-0.0001064728968538729",
      "0.00043690741597852327",
      "-0.000466248817761051",
      "-5.6822145828565267e-05",
      "0.00011584402101390971",
      "-0.00013109713165688675",
      "-0.0003066456429337198",
      "-0.00023600422248454888",
      "0.0002936912904545992",
      "-1.9939326536273833e-05",
      "0.00025648868031306047",
      "-0.0003304814209813476",
      "-2.563450773601844e-05",
      "0.00023680413451634177",
      "-6.269070206943548e-05",
      "0.0003862955649441197",
      "-0.0008148292830299963",
      "0.00023216996340186111",
      "0.0004369074151545763",
      "0.00011140445402083062",
      "-0.0002994745499071925",
      "-8.681397453656487e-05",
      "0.0004733649875523904",
      "-0.00082875080267958",
      "0.00015076179805287394",
      "-0.0003316641534736579",
      "0.0002759633833472787",
      "0.0006643963730586",
      "0.0007554335678209615",
      "-0.00028394259624917506",
      "-0.0006273601506726605",
      "0.0002742167619831994",
      "-0.0005729915059157954",
      "-0.00016675833567333522",
      "-0.0006838606938880045",
      "-0.00026351111811888475",
      "0.0004040255535950301",
      "7.0915075468953e-05",
      "-0.0004258756972277459",
      "-0.0003066456422174982",
      "3.6523775232644764e-05",
      "0.0003272830860625199",
      "-0.00020667427139153414",
      "-0.000493875812410102",
      "0.000755433567992112",
      "-0.00010015628517911864",
      "3.317904170490622e-05",
      "-0.0004905663328273569",
      "-2.4822830311074846e-05",
      "-0.0007719064729260609",
      "0.00043507662466546953",
      "0.000544049524709464",
      "5.585880790147869e-06",
      "0.00019497055721460482",
      "0.00034918509854691234",
      "0.00035362361318520044",
      "-5.001402344857625e-05",
      "-0.0004486838190677356",
      "0.000118531742480984",
      "-0.0003304814210389592",
      "7.912452828857254e-05",
      "0.00013079511865219447",
      "0.00023062280940707374",
      "0.00027810532617682487",
      "-0.00016675833604570247",
      "0.00035721097188595757",
      "-0.00024036037972312307",
      "-8.984278740261029e-05",
      "-0.00021506789024802403",
      "0.0003491850991816217",
      "-0.0005618250561037963",
      "-0.0007827265020409083",
      "0.0002803684124807499",
      "-0.0001393047069906202",
      "-3.397734860393265e-05",
      "-0.00021134515383297914",
      "0.0004943773435338207",
      "-0.00020842212812109546",
      "-0.00021235285446838167",
      "-8.292892743162464e-05",
      "-0.00046624881743798124",
      "-0.00023600422257898996",
      "-2.5634508010737906e-05",
      "-0.00010246357067548374",
      "-0.00040141679837469",
      "-5.682214579746127e-05",
      "0.00029369128994638147",
      "0.0002368041342899129",
      "0.00018635874775839198",
      "-4.1664581264198604e-05",
      "0.00011584402130811499",
      "-1.9939326543639015e-05",
      "-6.269070169955818e-05",
      "-0.0003482097136792561",
      "-0.00010647289642943121",
      "-0.00013109713146804394",
      "0.0002564886799762912",
      "0.00038629556470467233",
      "0.00010405474402088592",
      "-6.220361223538592e-05",
      "-0.0001808215268796236",
      "0.00011140445401104938",
      "0.00010405474403979878",
      "-0.00041451902606584617",
      "-0.0001634285899472843",
      "0.0002357666463069235",
      "3.6523775341595597e-05",
      "-6.220361234514523e-05",
      "-0.0001634285900227546",
      "0.00032478155787409426",
      "-8.285993696725597e-05",
      "7.91245281834486e-05",
      "-0.0001808215268821371",
      "0.00023576664646263984",
      "-8.2859936993467e-05",
      "-0.000150795887142539",
      "-1.645072674716822e-05",
      "-0.00021139982380616827",
      "0.00015076179773264813",
      "0.0003072268085986967",
      "-5.194781349594183e-05",
      "-0.0003802489319845823",
      "-8.798934639002163e-06",
      "-0.00010015628467509073",
      "0.0002121898785010226",
      "-8.082347505862038e-05",
      "0.00013581980371296906",
      "-0.00015728940454326338",
      "0.00035721097151534924",
      "0.00013333265186869125",
      "1.6845435893366187e-05",
      "-0.0003289872058936696",
      "-0.00010042567893988386",
      "0.0002539992313266301",
      "-0.00028394259621204433",
      "0.00021218987868629974",
      "0.00037323881221656464",
      "0.0006250823389158817",
      "-0.0007396817778742643",
      "0.0004350766246323265",
      "-0.00019331114847326807",
      "1.1015903086217809e-05",
      "-0.0003212173875103436",
      "0.00014615527721672752",
      "-0.0005618250557508603",
      "-0.00020507419787080613",
      "0.000264935267771929",
      "-2.3394641212267355e-05",
      "1.4460923931244453e-05",
      "-0.0006838606942447404",
      "0.00013333265204329547",
      "0.0002828933184184287",
      "0.00042383419501300417",
      "3.090524154236706e-05",
      "0.00035362361323112583",
      "-0.00020507419771994778",
      "-0.0002727836164588133",
      "-0.00023554734662963628",
      "-9.259820502313844e-05",
      "-0.0002113451536002871",
      "-0.0003438737547163484",
      "-0.00034055059719478625",
      "0.0003570873644977372",
      "-8.329823759562128e-05",
      "-0.0002994745502868065",
      "-0.00033166415362903973",
      "-0.0006273601505308175",
      "-0.0002635111183166676",
      "-0.0008148292830211887",
      "-8.681397472312354e-05",
      "0.0002759633835475337",
      "0.00027421676210585377",
      "0.0004040255535629917",
      "0.00023216996290854926",
      "0.00047336498743627493",
      "0.0006643963734281918",
      "-0.0005729915062394166",
      "7.091507620996733e-05",
      "-5.1947813511870155e-05",
      "-8.082347487046665e-05",
      "1.684543577549852e-05",
      "0.0003272830865437962",
      "-1.645072694654704e-05",
      "-0.0003802489323587734",
      "0.0001358198037420686",
      "-0.0003289872060304322",
      "0.00013079511852676553",
      "-0.0002113998239140968",
      "-8.79893450401686e-06",
      "-0.00015728940442863388",
      "-0.00010042567907493078",
      "0.0005224923057633242",
      "-0.000528265123281566",
      "3.317904153073931e-05",
      "0.00037323881253284935",
      "0.000522492305896294",
      "-0.0007455376574050225",
      "0.0002264613321615879",
      "-0.00024036037946165243",
      "0.00028289331831916133",
      "-0.0005282651238345501",
      "0.00022646133232590325",
      "0.00011644557252101016",
      "-0.000403631944906783",
      "0.0005440495241613471",
      "1.1015903424906882e-05",
      "0.0002618859127432363",
      "-0.0005500900058885616",
      "0.00021511272183131162",
      "-0.0007827265013058634",
      "-0.00027278361639048506",
      "-0.00020252366111497605",
      "0.0004842370889010391",
      "4.498583162151966e-05",
      "-5.001402348383397e-05",
      "0.0002649352678633606",
      "-0.00020252366065743894",
      "0.00043230006657948893",
      "-0.0004807995300007091",
      "0.0004943773432474643",
      "-0.0003405505968713963",
      "-0.0006012804962712863",
      "0.00026754758583432087",
      "-8.47583401634878e-05",
      "-0.00020667427152385647",
      "-0.0004905663333689885",
      "5.585881050243962e-06",
      "-0.00044868381920520407",
      "-0.0004258756966667382",
      "-0.0004938758122577916",
      "-2.4822830091868737e-05",
      "0.0001949705569550134",
      "0.00011853174200461752",
      "0.0006250823393722854",
      "-0.0003212173878756781",
      "-2.339464095919455e-05",
      "0.0002306228092885295",
      "0.0002539992313738592",
      "-0.0007396817783104058",
      "0.00014615527762128712",
      "1.4460923813718632e-05",
      "-0.0005500900060692625",
      "0.0004842370890229136",
      "-8.984278734557121e-05",
      "0.00042383419500679554",
      "-0.0004036319455064188",
      "0.000215112721987846",
      "4.498583186393582e-05",
      "-0.0003239324371089323",
      "0.00028036841216521637",
      "-0.00023554734653163974",
      "0.00043230006719971865",
      "-0.00032393243726941824",
      "-7.796105084301764e-06",
      "-0.00020842212799991234",
      "0.0003570873642105494",
      "0.0002675475853147647",
      "0.00014311100940880356",
      "-0.0002896458034341487",
      "0.00027810532605157474",
      "-0.00021506789024341874",
      "-0.00013930470655014162",
      "-0.00021235285445318875",
      "3.0905241325751005e-05",
      "-9.259820501191921e-05",
      "-8.329823720417651e-05",
      "-0.0004807995307003396",
      "-8.475833958982717e-05",
      "-0.0002896458038447242",
      "-1.3794107483667473e-05",
      "-0.0004015487745825341",
      "0.00012738042818709913",
      "-8.805228783640582e-05",
      "1.3794107623062142e-05",
      "3.0438103894048383e-14",
      "0.00010775118973465878",
      "-4.6634468825494906e-05",
      "-0.00044199799807499355",
      "0.00040154877472803964",
      "-0.00010775118968673798",
      "-1.2973155476259596e-13",
      "-0.00017962436494666582",
      "-0.0003501090509250333",
      "-0.0001273804281176686",
      "4.66344686950269e-05",
      "0.00017962436469366277",
      "1.502890897976985e-13",
      "0.0001705224348194477",
      "8.805228788801337e-05",
      "0.00044199799793801056",
      "0.000350109051064716",
      "-0.00017052243513795601",
      "1.6896704248951586e-13",
      "0.00011804583433314412",
      "0.0001167553838953576",
      "-0.0005161179884884271",
      "0.0002027953088235829",
      "-0.00014123972068552968",
      "-0.00012781684212853734",
      "-0.00047981427490165706",
      "0.00013404142159607302",
      "-0.00024171764826824178",
      "-0.00022236790856992593",
      "0.0002281810535271082",
      "-2.7909192148628616e-05",
      "0.0006161759141977158",
      "-0.0002974897304777074",
      "0.0005127693742209124",
      "0.0004289344564249059",
      "-0.0002482255338580838",
      "5.599587306863377e-07",
      "0.0003160354569533487",
      "0.00012930554551070537",
      "-0.0008477240875806621",
      "0.00047705112146428057",
      "-8.288528221343931e-05",
      "0.00028546670994796316",
      "0.00022924654146298567",
      "-0.00024171764799669972",
      "7.581304995435691e-05",
      "0.00036208618430010314",
      "-0.00046203368790375586",
      "-0.0002238746775406173",
      "0.0003511328605499672",
      "0.00023639022776246802",
      "-0.00044550528135128045",
      "-0.0009372294794306012",
      "0.0003422851303793329",
      "-0.000211629936865857",
      "-0.00016399517089387506",
      "-0.0005252166042868492",
      "0.000569613106484551",
      "-0.0005383037170773405",
      "0.0006935832330706847",
      "6.992153671155035e-05",
      "0.0001491904365344867",
      "-0.0005775393370021423",
      "0.00023201348410588186",
      "-8.74365319694596e-05",
      "-0.000297489730245083",
      "-6.084949474162376e-05",
      "-9.115924842664801e-05",
      "0.00038675836118852794",
      "0.0002860984154567391",
      "-0.0002116299373987393",
      "-5.5582528596788015e-05",
      "0.00043584175217967447",
      "0.0005425421961102038",
      "-0.0002926987380772934",
      "-0.00013845641369684882",
      "0.000187961857141761",
      "0.00046557613779443427",
      "-0.0005159664481056471",
      "0.000584117759510522",
      "-0.0002459338191942881",
      "6.0669725228437326e-05",
      "-0.0001897170696180987",
      "0.0004625185130272563",
      "-0.0005223650026784735",
      "0.00031603545702711347",
      "3.384995796007487e-05",
      "-0.000166603117824436",
      "-0.00015565740280387442",
      "-0.00041484737795067074",
      "0.0006935832337429121",
      "-0.0003274297524863984",
      "-0.00034214479483489144",
      "-0.00027200791538512404",
      "-0.0002934803354276116",
      "-0.0002459338194187799",
      "-0.000424918396727146",
      "-5.182946713501179e-05",
      "0.0002757578588490649",
      "0.00019543370391927786",
      "-8.956195923052118e-05",
      "0.00023291525744726445",
      "0.0007289541300911067",
      "-0.0003289169431824561",
      "0.00023693051954367777",
      "0.00014123972053764993",
      "0.00022236790835055927",
      "-0.0005127693738116994",
      "-0.00012930554537838332",
      "-0.00011804583446719204",
      "0.0001278168419360721",
      "-0.00022818105305748006",
      "-0.00042893445580350107",
      "0.0008477240869977054",
      "-0.00011675538385433645",
      "0.0004798142749346088",
      "2.790919258111127e-05",
      "0.0002482255333190353",
      "-0.00047705112086205597",
      "0.0005161179880795041",
      "-0.0001340414213476671",
      "-0.0006161759141238744",
      "-5.599583022563435e-07",
      "8.288528187416563e-05",
      "-1.6784883720237444e-05",
      "0.00016132833952430269",
      "3.073401713744429e-05",
      "7.581305000548502e-05",
      "1.6784883646498604e-05",
      "-2.2914008116260375e-14",
      "-3.16117922566569e-05",
      "-0.0001561581770941597",
      "-6.084949473340436e-05",
      "-0.00016132833955507316",
      "3.161179227537865e-05",
      "1.7828240776286393e-14",
      "3.683597998961708e-05",
      "3.384995788711638e-05",
      "-3.073401718019171e-05",
      "0.0001561581771214942",
      "-3.6835980019654556e-05",
      "6.603848005616904e-14",
      "0.0004499050929223728",
      "-1.651188991736049e-05",
      "0.00023639022784768595",
      "2.1759117012228283e-06",
      "9.834273445085292e-05",
      "0.00023155648202747398",
      "-0.0005877005594766402",
      "-5.5582528576494014e-05",
      "-0.00022313565692472817",
      "8.623813689420551e-05",
      "-0.00012151821889757401",
      "0.0003656589774399546",
      "-0.00032742975240667197",
      "2.2043118155142014e-05",
      "0.0004685566353077459",
      "-0.00015301119865575473",
      "-9.796854207031516e-05",
      "0.0003775019394260145",
      "-0.0001639951704124913",
      "-0.00022313565690449164",
      "-3.211905276889499e-05",
      "0.000282035523498194",
      "2.5573225736039454e-05",
      "0.00018796185669668963",
      "-0.00045380484249157014",
      "-0.00029391576459466656",
      "2.3379328391529516e-05",
      "-5.5347049751194637e-05",
      "-0.00042491839647708444",
      "-0.0003167660318015193",
      "5.6001710714708176e-05",
      "7.301213840551221e-05",
      "0.00035267215427540273",
      "6.992153663283251e-05",
      "2.2043118366884608e-05",
      "-0.0002885862427224107",
      "-0.0004016198043234595",
      "0.00015283020503809402",
      "6.066972557307466e-05",
      "-0.000316766032101055",
      "-0.00056028355687244",
      "0.00032611241169222825",
      "-0.00021220515884831474",
      "0.00023291525737977604",
      "0.00011113696155823351",
      "0.00021439727167854223",
      "-0.00016269538959856166",
      "3.3671430199603124e-05",
      "-0.0003620861845366015",
      "0.00044550528145300544",
      "0.0005252166041521906",
      "-0.00014919043576792294",
      "-0.000285466710500975",
      "0.0004620336884685453",
      "0.0009372294799726501",
      "-0.0005696131066167487",
      "0.0005775393369783403",
      "-0.00022924654116293012",
      "0.0002238746774604587",
      "-0.0003422851312535403",
      "0.0005383037173295889",
      "-0.00023201348401540506",
      "-9.834273472489842e-05",
      "-8.623813706166628e-05",
      "-0.0004685566353640709",
      "-9.115924830993197e-05",
      "-0.0004499050931563148",
      "-0.00023155648226526107",
      "0.00012151821919136398",
      "0.00015301119843354313",
      "-0.0001666031179129815",
      "1.6511889813328056e-05",
      "0.0005877005598323836",
      "-0.00036565897779449873",
      "9.796854242551971e-05",
      "0.00034784562753912933",
      "0.00015852219639781852",
      "0.0004358417521603561",
      "-3.211905275016875e-05",
      "-0.00034784562774642244",
      "1.9034831133579666e-14",
      "-0.00013343163984955294",
      "-0.000342144794527416",
      "-0.0002885862426297727",
      "-0.00015852219640176857",
      "0.00013343163983514604",
      "-1.849056663939595e-13",
      "0.0006670467931137015",
      "0.0004655761376705755",
      "-0.00029391576472084894",
      "-0.0006664699764546242",
      "0.00035055122471064343",
      "-0.0005750545321252044",
      "-5.1829467040798886e-05",
      "-0.0005602835564738649",
      "-0.0002468948546249196",
      "0.00012085212840685623",
      "0.00025354091035787926",
      "-0.00018971706865447439",
      "5.600171043773885e-05",
      "-0.0002468948550430999",
      "0.00024292843541550183",
      "-0.00017286557955254134",
      "0.0007289541295273009",
      "0.00021439727126744946",
      "0.00014359260230252955",
      "-0.0002960887427754489",
      "-0.00041098473452710964",
      "-0.00038675836160736635",
      "-0.0005425421960739566",
      "0.0005159664480690183",
      "-0.0004625185125964844",
      "8.743653157992763e-05",
      "-0.0002860984151405148",
      "0.000292698739021883",
      "-0.0005841177598640946",
      "0.0005223650027255342",
      "-0.00028203552383623256",
      "-2.337932836043279e-05",
      "-7.301213867362919e-05",
      "-0.0001556574027536699",
      "-0.00037750193964554115",
      "-2.5573225993357082e-05",
      "5.534705001204643e-05",
      "-0.00035267215446158816",
      "-0.0003505512249122776",
      "-0.00012085212840344514",
      "-0.0002720079149879258",
      "-0.0004016198043195639",
      "-0.0006670467937596197",
      "0.0005750545325949263",
      "-0.0002535409109519017",
      "0.0002284103128207811",
      "0.00027575785850868917",
      "0.0003261124115636515",
      "0.00024292843543955692",
      "-0.0002284103128506427",
      "2.2912550264425007e-13",
      "-0.0003289169425568697",
      "-0.00016269538944895168",
      "-0.0002960887431327397",
      "0.0006115507816331277",
      "-7.183827141213327e-05",
      "0.0004148473775252268",
      "0.0002934803351976653",
      "-0.00019543370399801162",
      "-0.00023693051910677677",
      "-0.00015283020535327127",
      "0.00021220515874908346",
      "-3.3671430264876736e-05",
      "0.00017286557921511732",
      "0.00041098473472695596",
      "7.18382709921157e-05"
    ],
    [
      "0.0004734380991118711",
      "0.00083807815863862",
      "0.003702554775170439",
      "0.0011428268899001943",
      "0.0003434483902923509",
      "0.0008380781586131904",
      "0.0004607915763216325",
      "0.00039614090988586816",
      "0.000990251383249028",
      "0.0005701570187103404",
      "0.0037025547751488785",
      "0.00039614090987782875",
      "0.00014996862904768734",
      "0.0008219369179573139",
      "0.0011115653555122758",
      "0.0011428268899074125",
      "0.0009902513832541046",
      "0.0008219369179531589",
      "0.0007504765780434388",
      "0.0007138112705720959",
      "0.0003434483902872418",
      "0.0005701570187103832",
      "0.0011115653554937639",
      "0.0007138112705552252",
      "0.0002747349819551297",
      "4.7262444566211605e-05",
      "0.00018085283927014528",
      "4.4003735438409606e-05",
      "0.00014449759616006245",
      "4.726244455599602e-05",
      "-0.00018580072496572267",
      "0.00012810464925786105",
      "6.271538672863749e-05",
      "0.0001327259766903344",
      "0.00018085283925836358",
      "0.0001281046492479573",
      "0.00010790151918456257",
      "-0.0001693159952683091",
      "0.00026822531068713517",
      "4.400373542311091e-05",
      "6.271538674496484e-05",
      "-0.00016931599526635388",
      "0.00034493244231697623",
      "-0.00037029342245950293",
      "0.00014449759615111168",
      "0.00013272597669053226",
      "0.0002682253106710429",
      "-0.0003702934224512006",
      "-0.00023046815004794353",
      "0.0009535993982149033",
      "8.701151377121386e-06",
      "3.808240096095568e-05",
      "-0.00017644073231448784",
      "-0.00018602388266296112",
      "-0.00010697046913164561",
      "-0.00023759687723195759",
      "0.00012841857917515073",
      "-0.0007901938206740819",
      "-0.00024039472399388468",
      "0.00011670007893673774",
      "6.130461420344035e-05",
      "0.00037752482856212734",
      "0.00017474970611491635",
      "0.0003871331474347336",
      "-7.253131319436766e-05",
      "-0.00015648316063313593",
      "-0.0002797569519303033",
      "-0.0002959778235552787",
      "-5.179976896859701e-05",
      "-0.0005560906804938587",
      "3.209245362731749e-05",
      "9.81601139407782e-05",
      "-0.0012231293051557389",
      "0.00027914396377627627",
      "-0.0007901938206374682",
      "-0.00025282695076452174",
      "9.529759322731179e-05",
      "0.00046687306438606844",
      "-0.00038232963490200255",
      "-0.003238745956283281",
      "-0.0001046469141856145",
      "7.666718769711511e-05",
      "0.0010493888336207135",
      "0.0003993159095176893",
      "0.0013338286352034745",
      "-0.0001554149380252714",
      "-0.001273566824612743",
      "0.0002631258213291731",
      "-0.000596227531791729",
      "-0.00014000399099093014",
      "0.0007014338177862359",
      "-0.00012791164985676004",
      "-2.6394184354029277e-05",
      "-6.854788301611442e-05",
      "0.00011055762901407799",
      "0.0001747497060938749",
      "-0.0001046236622429927",
      "0.00014347402576572664",
      "-0.0005916685539538328",
      "0.00034480031338450295",
      "0.001333828635194839",
      "-0.00024370648257965828",
      "4.630735842869508e-05",
      "-0.0006748418862649514",
      "0.00040899905230830575",
      "-0.000973276971640739",
      "0.0007117154430466684",
      "0.0006477677253198902",
      "-1.3402429684456657e-06",
      "-0.00018389629001223608",
      "-0.00017231888200139716",
      "-0.00026338716360571347",
      "-0.00040274307933694636",
      "6.120362624697661e-07",
      "1.530552368063016e-05",
      "-0.00029597782355017055",
      "-2.2033088848108955e-05",
      "0.00024121964047242844",
      "-0.00019173522127526271",
      "9.973222200016714e-05",
      "-0.000140003990967705",
      "3.6007014482478716e-05",
      "-1.339043823224849e-05",
      "-0.00010661262245882049",
      "0.00038756834454907116",
      "-0.00017231888201578227",
      "0.00022642076526877466",
      "-7.329734559331274e-05",
      "0.0002860431577674621",
      "-0.00023511630962455",
      "3.496774709065606e-05",
      "3.738698171015735e-05",
      "-4.363172260495275e-05",
      "-3.7221909377540076e-05",
      "-0.00014668265525713905",
      "-0.00018602388265258273",
      "-0.0002403947239898177",
      "0.0003871331474330779",
      "-5.179976897622987e-05",
      "0.0009535993981658637",
      "-0.00010697046912738706",
      "0.00011670007892973935",
      "-7.253131317876039e-05",
      "-0.0005560906804894473",
      "8.701151388783098e-06",
      "-0.00023759687723742804",
      "6.130461419440579e-05",
      "-0.00015648316063261692",
      "3.209245363579749e-05",
      "3.808240096120664e-05",
      "0.00012841857917581594",
      "0.00037752482855422535",
      "-0.00027975695191523894",
      "9.816011394177067e-05",
      "8.460392248055306e-05",
      "-0.00023946057913589513",
      "-0.0002091807115334341",
      "-0.00025282695073963236",
      "8.46039224849406e-05",
      "-0.00011978376214326368",
      "0.00011533138867193415",
      "-0.00011320207259895684",
      "-0.0001046236622435946",
      "-0.00023946057914238998",
      "0.00011533138867659445",
      "-0.0002468621067501532",
      "0.000398401537246439",
      "-2.203308884298052e-05",
      "-0.0002091807115353847",
      "-0.00011320207258887223",
      "0.0003984015372412004",
      "2.0010388015146675e-05",
      "-0.0002001496411255924",
      "-4.863849033494391e-05",
      "-0.0001046469141580744",
      "3.4944615871475376e-05",
      "-3.5470622151942185e-05",
      "-4.452701007192649e-05",
      "0.00027656246155939997",
      "-0.0002437064825954974",
      "8.763700159362942e-05",
      "-7.154168506744881e-05",
      "0.0002094863156405909",
      "-0.00013310531134879005",
      "3.600701448486786e-05",
      "5.710839888891358e-05",
      "4.000648846091717e-05",
      "6.101087467089412e-05",
      "-0.00016235042399343342",
      "-0.00021065916632965678",
      "-0.0001554149380405932",
      "8.763700158424565e-05",
      "5.00318145604319e-05",
      "0.00042775541428887934",
      "-0.0006237824170944568",
      "0.0007117154430455011",
      "-0.000556460228353789",
      "-0.0005432231818297915",
      "0.00017382025116455775",
      "-6.623727683257116e-05",
      "0.0002264207652587336",
      "0.0004921617045362643",
      "0.0007497910569029496",
      "-0.000393856948324128",
      "7.499746112941082e-06",
      "0.0007014338177818169",
      "5.710839888797056e-05",
      "5.0073820547362316e-05",
      "-0.00048159511157852796",
      "0.0003996788612045648",
      "-0.00026338716361274",
      "0.000492161704541486",
      "0.0002999103733050104",
      "0.00024352284301631193",
      "-0.00024033595796698546",
      "3.7386981709238414e-05",
      "-0.00020908491746384015",
      "-0.0001613745990682086",
      "-0.00026899253510701595",
      "-5.6817212642925886e-05",
      "9.52975932456217e-05",
      "7.666718767882607e-05",
      "-0.0012735668246114493",
      "-0.00012791164983771757",
      "-0.0012231293051751932",
      "0.00046687306438547647",
      "0.0010493888336218107",
      "0.00026312582135370436",
      "-2.6394184340438613e-05",
      "0.00027914396379057814",
      "-0.00038232963490490864",
      "0.0003993159095203017",
      "-0.0005962275317693105",
      "-6.854788302706539e-05",
      "-3.5470622154204976e-05",
      "-7.154168507172974e-05",
      "4.000648845593169e-05",
      "0.00014347402574828408",
      "-0.00020014964111957168",
      "-4.452701005877627e-05",
      "0.00020948631563055202",
      "6.101087467909389e-05",
      "0.00024121964046604346",
      "-4.863849034110128e-05",
      "0.0002765624615494966",
      "-0.00013310531133818595",
      "-0.00016235042398708032",
      "-4.180732713996178e-05",
      "3.210819977823123e-05",
      "4.6307358431051884e-05",
      "5.003181456359911e-05",
      "-4.180732714395877e-05",
      "2.938509622332172e-05",
      "-0.00013815095668582347",
      "-1.3390438235210692e-05",
      "5.0073820548934395e-05",
      "3.2108199772245416e-05",
      "-0.00013815095668268153",
      "-1.6783561354072064e-05",
      "-0.0004697246760444579",
      "0.0006477677253319433",
      "-0.0005432231818358812",
      "-0.000551470579044635",
      "-0.00022070936868860575",
      "0.00018034771736747442",
      "-7.329734559729019e-05",
      "0.0002999103733045219",
      "0.0002010731905128457",
      "0.00022176882669295482",
      "0.00010247843818577594",
      "-0.00040274307935271684",
      "0.0007497910569196519",
      "0.00020107319051344106",
      "0.00037658471305539794",
      "-0.0004661151537024439",
      "-4.3631722606891244e-05",
      "-0.0001613745990642173",
      "-0.0005262685739302389",
      "-7.38176821679477e-05",
      "-0.00020699018234728457",
      "-0.0005916685539534692",
      "-0.0006748418862600341",
      "-1.3402429978491695e-06",
      "6.120362727233897e-07",
      "0.0001105576289967211",
      "0.00034480031337993857",
      "0.0004089990522861058",
      "-0.00018389628999862276",
      "1.5305523697464788e-05",
      "0.0004277554142798791",
      "0.0001738202511826474",
      "-0.0003938569483412615",
      "-0.00019173522126891764",
      "-0.00021065916632301485",
      "-0.0006237824170849148",
      "-6.623727684584789e-05",
      "7.499746101719107e-06",
      "-0.00022070936867611086",
      "0.00022176882669637738",
      "-0.00010661262244727496",
      "-0.0004815951115772801",
      "-0.00046972467603073945",
      "0.00018034771736412535",
      "0.00010247843817917834",
      "-0.00045833186982278853",
      "0.00028604315776048565",
      "0.00024352284301291455",
      "0.00037658471304436174",
      "-0.0004583318698171958",
      "-0.0002739220017543378",
      "-3.7221909370459775e-05",
      "-0.0002689925351108755",
      "-7.381768215625504e-05",
      "0.00043801348300153017",
      "0.00016768345674587445",
      "9.973222199474759e-05",
      "0.0003875683445398533",
      "-0.00023511630961385612",
      "-0.00014668265525249162",
      "0.0003996788611970685",
      "-0.0002403359579649103",
      "-5.68172126412684e-05",
      "-0.0004661151536813987",
      "-0.0002069901823396524",
      "0.00016768345674198694",
      "-0.0003124549655336915",
      "-0.0010825380946840352",
      "0.0004749531186252513",
      "-3.782815308973986e-05",
      "0.00031245496551892917",
      "3.381568626571381e-15",
      "3.773892425884092e-05",
      "-8.700195122631514e-05",
      "9.366216163778169e-05",
      "0.0010825380946823755",
      "-3.773892424930587e-05",
      "-2.6858615177673114e-15",
      "-0.00031823884458872566",
      "-0.00012366859849302988",
      "-0.0004749531186297004",
      "8.700195122430926e-05",
      "0.0003182388445872152",
      "6.319187243650642e-15",
      "5.9846065651189125e-05",
      "3.782815309802797e-05",
      "-9.366216163752292e-05",
      "0.00012366859849990375",
      "-5.984606564889707e-05",
      "-3.2087776724644564e-15",
      "8.845756929791181e-05",
      "0.000320501443564154",
      "0.0003769510245791979",
      "-0.0003395908525991842",
      "7.369633600636637e-05",
      "0.000439826930694672",
      "-0.000455703606026854",
      "6.744283742517437e-05",
      "-9.149017849676605e-06",
      "8.06836651743276e-05",
      "4.2521848722595325e-06",
      "-0.00026379758130756266",
      "0.0006159431728257816",
      "-0.0004300285067219387",
      "0.00027141645941514565",
      "-5.433324638749524e-06",
      "0.00033574789325006214",
      "-0.0003010561313219797",
      "5.249994922695962e-05",
      "-1.639530872213255e-05",
      "-6.943484196222169e-05",
      "-2.0749380911103273e-06",
      "-0.00028461209530708786",
      "0.00048011512835492",
      "0.0005615555841962175",
      "-9.14901787604794e-06",
      "-0.0006607875210817732",
      "0.0004303215407593945",
      "7.73687298756676e-05",
      "0.0007308228906387488",
      "0.0012723331683675238",
      "0.00042495108618661716",
      "0.0002432012893017612",
      "-0.0008904570485527828",
      "0.001073099305506227",
      "-0.00027085662351884754",
      "0.0006151404031445083",
      "-0.00018972955360402758",
      "0.0013417438432266266",
      "-0.0011972019066433324",
      "0.0005338785134755888",
      "0.00032150607942905626",
      "0.0007055297825593015",
      "-0.0012093314489969242",
      "-0.0006951942802986095",
      "1.674524257903665e-05",
      "-0.0004300285066987209",
      "0.0005372430495923824",
      "0.0001295269390492305",
      "-0.00042175894808313045",
      "-0.0002015475131150794",
      "-0.00027085662345961915",
      "3.0272716179563225e-05",
      "-0.00025227103548591405",
      "0.00012301699120858376",
      "-0.00010115690595113291",
      "-0.00033959060615009953",
      "-0.00010267330359515879",
      "0.00031795281989483424",
      "-0.000331214276775307",
      "0.0006159287923599236",
      "-9.602359068659054e-05",
      "-0.000348135993202276",
      "-0.0003504057231485482",
      "0.0006950570723501856",
      "0.00012755620956422591",
      "5.249994922646352e-05",
      "8.422822167187517e-05",
      "2.9695516059816065e-05",
      "6.569367635389709e-05",
      "5.1590177749907545e-05",
      "0.0005338785134950515",
      "0.00022114943342643569",
      "-5.216773801385932e-05",
      "-0.00016965646353389407",
      "-7.626659496140513e-05",
      "-9.602359070166228e-05",
      "-0.00015095146390679465",
      "9.999601759320587e-05",
      "0.00016169538264737277",
      "0.00011757992331414712",
      "0.00022128791249053013",
      "-4.987107736425845e-05",
      "0.00026658229753005806",
      "-9.733542258147948e-05",
      "-9.670875190931706e-05",
      "-7.369633601303824e-05",
      "-8.068366517703716e-05",
      "-0.0002714164593972171",
      "1.639530872473544e-05",
      "-8.845756931036319e-05",
      "-0.00043982693068021544",
      "-4.252184868820937e-06",
      "5.4333246422871894e-06",
      "6.943484196363458e-05",
      "-0.00032050144353837134",
      "0.00045570360601395783",
      "0.00026379758129069903",
      "-0.0003357478932351743",
      "2.0749380819584273e-06",
      "-0.0003769510245666997",
      "-6.744283741718552e-05",
      "-0.0006159431728050162",
      "0.0003010561313029404",
      "0.00028461209529762516",
      "-4.79642591105048e-05",
      "0.0004765198195998412",
      "-0.0003068245794787108",
      "-0.0006607875210842015",
      "4.7964259103533324e-05",
      "4.2492190576689913e-16",
      "0.0004622983599499003",
      "-0.00037899388157970783",
      "0.0005372430495940258",
      "-0.0004765198196000489",
      "-0.0004622983599461422",
      "-6.218645290028242e-15",
      "4.655267086651931e-05",
      "8.422822166519704e-05",
      "0.0003068245794762335",
      "0.0003789938815716262",
      "-4.6552670861164035e-05",
      "3.583918863930351e-15",
      "0.0002619361313320584",
      "-1.2243993778786028e-05",
      "0.00042495108621024436",
      "0.00018291428971791798",
      "-7.176997132548356e-05",
      "-1.0676051729761351e-05",
      "-0.0002514440941612284",
      "3.0272716166161833e-05",
      "-0.00023768541039538248",
      "-1.7301933001264107e-05",
      "0.00016875123941032904",
      "0.00013887291535741704",
      "0.00022114943342722545",
      "6.036553525204158e-05",
      "0.00038943348155577676",
      "-0.00010346571112421739",
      "-4.931546852688941e-05",
      "0.00045317852613598416",
      "0.0006151404030962853",
      "-0.00023768541039404138",
      "0.0001636576339240773",
      "-0.00036071921480687727",
      "0.00023644515104118464",
      "-0.00010267330357952313",
      "0.0006004105736787112",
      "0.0002253712981174244",
      "5.8505799893886536e-05",
      "-0.000402775321086879",
      "-0.00015095146390827643",
      "-2.6841597544529102e-05",
      "-0.0002872371337998287",
      "-0.00037326490403391814",
      "0.00012513353944693277",
      "0.0003215060794309342",
      "6.0365535258168906e-05",
      "-4.9902933520555424e-05",
      "-0.0002180186213329325",
      "2.831859810362181e-05",
      "-0.0003481359931993526",
      "-2.684159754996412e-05",
      "0.00037616279905570467",
      "-0.00028368434114189655",
      "0.0003290366795285687",
      "-4.987107735887406e-05",
      "-0.00038699954353458107",
      "-0.0002707487877512474",
      "0.0002908144392909585",
      "2.063379010265464e-05",
      "-0.00043032154072552084",
      "-0.0002432012893037567",
      "0.00018972955361832116",
      "-0.0007055297825967039",
      "-0.0004801151282995112",
      "-7.73687299251281e-05",
      "0.0008904570485357659",
      "-0.0013417438432191417",
      "0.0012093314490180737",
      "-0.0005615555841676164",
      "-0.000730822890635335",
      "-0.0010730993054600291",
      "0.0011972019066213467",
      "0.0006951942802945506",
      "7.176997132112536e-05",
      "1.7301933013148816e-05",
      "-0.00038943348155592606",
      "0.0001295269390575081",
      "-0.00026193613133560975",
      "1.0676051725237353e-05",
      "-0.0001687512394149099",
      "0.00010346571113197659",
      "2.9695516057238713e-05",
      "1.224399377824985e-05",
      "0.0002514440941525834",
      "-0.0001388729153451393",
      "4.9315468530415316e-05",
      "-0.00013076209299244277",
      "0.00010517710480766197",
      "-0.0002522710354865012",
      "0.00016365763392450842",
      "0.00013076209298965862",
      "4.168320347073103e-15",
      "-4.020048255028312e-05",
      "-5.216773800958498e-05",
      "-4.99029335185841e-05",
      "-0.00010517710480204245",
      "4.0200482545726285e-05",
      "-2.457523006206882e-15",
      "0.0002602193539526113",
      "0.00031795281988649353",
      "0.00022537129813193953",
      "-0.00040731250893110544",
      "0.0004989774442261504",
      "-0.0006059924474204206",
      "9.999601758243725e-05",
      "0.000376162799056935",
      "0.0002445408647889647",
      "-0.0005279227225886955",
      "-0.0001248792819271043",
      "-0.00035040572317663666",
      "-0.00028723713379363527",
      "0.00024454086480516684",
      "0.00010439695023008889",
      "0.00031095968531426283",
      "0.0002665822975322038",
      "-0.0002707487877579872",
      "0.00034450751032809925",
      "8.623820283314226e-05",
      "-0.00025113350180958543",
      "0.00042175894809990457",
      "-0.0001230169912211632",
      "0.0003312142767808322",
      "-0.0006950570723669353",
      "-1.6745242588779075e-05",
      "0.00020154751312128922",
      "0.00010115690593087561",
      "-0.0006159287923512687",
      "-0.0001275562095675905",
      "0.0003607192148191139",
      "-5.850579988967838e-05",
      "0.0003732649040371217",
      "6.569367636006052e-05",
      "-0.00045317852613981584",
      "-0.00023644515102970502",
      "0.00040277532108071705",
      "-0.00012513353944938155",
      "-0.000498977444230179",
      "0.0005279227225936719",
      "-0.00016965646352922053",
      "-0.00021801862133317217",
      "-0.00026021935394021693",
      "0.0006059924474106472",
      "0.00012487928192902146",
      "0.00017990753731119064",
      "0.00016169538265021824",
      "-0.00028368434114623634",
      "0.00010439695022758648",
      "-0.0001799075372968762",
      "7.867032403122321e-16",
      "-9.733542258978122e-05",
      "0.0002908144392922221",
      "8.623820282497197e-05",
      "5.516458872483204e-05",
      "0.00010337776583415881",
      "-5.159017775035723e-05",
      "7.626659495709915e-05",
      "-0.00011757992330460082",
      "9.670875191178445e-05",
      "-2.8318598105759166e-05",
      "-0.000329036679525211",
      "-2.0633790104830852e-05",
      "-0.0003109596853058659",
      "0.00025113350180913993",
      "-0.00010337776582658011"
    ]
  ],
  "status": "RIGOROUS ORIENTED-POLYGON INTERVAL EXCLUSION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.008299578347966688652036705 +/- 4.35e-29]",
      "[0.01664787022834519066361641 +/- 1.49e-27]",
      "[0.02424255348874243352157473 +/- 3.56e-27]",
      "[0.003844483908198909971459137 +/- 1.28e-28]",
      "[0.004126734341636670437016819 +/- 4.98e-28]",
      "[0.003150557715785107592243032 +/- 1.58e-28]",
      "[0.001877341982339687969732412 +/- 8.41e-29]",
      "[0.002120053285836306527942712 +/- 1.75e-28]",
      "[0.001322012691715682811296514 +/- 5.18e-29]",
      "[0.0002479181220091564281540723 +/- 3.13e-30]",
      "[0.0007169639361756760873920133 +/- 3.73e-30]",
      "[0.0002258774399056299910892670 +/- 1.35e-30]",
      "[0.0002804682127420106963397585 +/- 1.46e-29]",
      "[0.0002824059844271266793370243 +/- 2.40e-29]",
      "[0.0002260896149797165812943130 +/- 9.69e-30]"
    ],
    [
      "[0.006969884707178426549003726 +/- 2.26e-28]",
      "[0.01444557252285799733788322 +/- 3.90e-27]",
      "[0.01914935502910602983909353 +/- 2.58e-27]",
      "[0.005194831885069921693159487 +/- 1.75e-28]",
      "[0.002065754927870439404987089 +/- 4.65e-28]",
      "[0.001549314335542132259383716 +/- 3.57e-28]",
      "[0.0006849547961775675154343716 +/- 4.00e-29]",
      "[0.001428552994764057793454491 +/- 3.84e-28]",
      "[0.0007274357963756471842578311 +/- 1.59e-29]",
      "[0.0002306854460616141186852885 +/- 4.71e-29]",
      "[0.0002764279739093762311495836 +/- 1.65e-29]",
      "[0.0002157960935826958712773639 +/- 4.96e-29]",
      "[0.0002951264447131049057732401 +/- 3.22e-29]",
      "[0.0001490180915520489593501368 +/- 2.34e-29]",
      "[0.0001191293214141760831887329 +/- 4.53e-29]"
    ]
  ],
  "exact_identity": "R(t)=-PPT(Q(t))-sum T^*(H_j(t) tensor G_j)T; endpoint residuals are positive definite.",
  "scope": "Only the stored closed oriented cell and stated edge interval. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.08077950007282197
}


==> anc/small-orders/order6/polygon_p5_c2_m4_e0_0.89_1.0_certificate.json <==
{
  "kind": "p5",
  "cell": 2,
  "points": [
    [
      "4",
      "0"
    ],
    [
      "1",
      "4"
    ],
    [
      "-3",
      "2"
    ],
    [
      "-3",
      "-2"
    ],
    [
      "1",
      "-4"
    ],
    [
      "5/2",
      "3/2"
    ]
  ],
  "polygon": 4,
  "edge": 0,
  "interval": [
    "0.89",
    "1.0"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      1
    ],
    [
      "orientation",
      0,
      2,
      5,
      -1
    ],
    [
      "orientation",
      0,
      3,
      4,
      1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        3
      ]
    ]
  ],
  "rational_G": [
    [
      "1.9214909398898944e-05",
      "1.920590958527594e-05",
      "1.9223924171760036e-05",
      "1.9214502691723557e-05",
      "1.9217131504032882e-05",
      "7.763301230659552e-09",
      "2.6045313516805966e-08",
      "-4.217323356141252e-09",
      "1.4157103972837866e-08",
      "1.4775931160338184e-08",
      "2.128688500742063e-09",
      "1.7917321805139532e-08",
      "1.1229519970253688e-08",
      "1.8963319631374082e-09",
      "2.1473305226474105e-08",
      "2.923464217956755e-09",
      "3.961034276072675e-09",
      "-9.635851683350537e-09",
      "-2.9965354793737645e-08",
      "2.1084727366468132e-08",
      "7.613304598824905e-09",
      "7.186590594576617e-10",
      "2.7458135350964624e-08",
      "-4.194923259905068e-09",
      "2.6532714853408837e-08"
    ],
    [
      "1.9205506003995218e-05",
      "1.920666807542578e-05",
      "1.9212464550873303e-05",
      "1.9209955720165055e-05",
      "1.9208584274561367e-05",
      "5.072346953630388e-09",
      "1.6540831683619094e-08",
      "4.212611886025044e-09",
      "1.3660017575748026e-08",
      "1.6324933977962308e-08",
      "1.6788647985368364e-09",
      "1.4614401152642899e-08",
      "2.0616658841971772e-08",
      "8.276850139815689e-09",
      "2.0877827558143157e-08",
      "1.2393424722849291e-08",
      "-3.9799884925910834e-09",
      "-7.007403511097734e-09",
      "-1.6409139400651884e-08",
      "1.2607891661193428e-08",
      "1.0196884646404442e-08",
      "1.7855580062999012e-09",
      "2.6960723244738934e-08",
      "9.304456383421874e-09",
      "2.049532603425589e-08"
    ],
    [
      "1.922310119959866e-05",
      "1.9220901439482923e-05",
      "1.921486572961447e-05",
      "1.9212154727297813e-05",
      "1.9211136918748735e-05",
      "-1.6455972924040686e-08",
      "2.2366747424001218e-08",
      "5.796469534746261e-09",
      "-1.6157682588335448e-09",
      "1.617609545745456e-09",
      "8.916492706325936e-10",
      "1.8158879742359572e-08",
      "1.8956012047289993e-08",
      "6.641552597534573e-10",
      "1.795014292667971e-08",
      "2.0359369675745156e-08",
      "-1.1445604572328241e-08",
      "-3.1254551436436544e-09",
      "-2.0827321219169125e-08",
      "1.4924604061835257e-08",
      "5.951695468348882e-09",
      "1.2300136432701118e-08",
      "2.980310557681914e-08",
      "3.4794317056746294e-09",
      "2.2622038087669622e-08"
    ],
    [
      "1.923724867072861e-05",
      "1.9352531500378814e-05",
      "1.921967598010739e-05",
      "1.922595802085928e-05",
      "1.9255768582057923e-05",
      "-2.4411616190589478e-08",
      "1.891177989646825e-08",
      "1.2474166123903715e-08",
      "-6.829527738110973e-09",
      "-9.274953425634281e-09",
      "1.5154534562774784e-08",
      "9.26866543131545e-08",
      "1.5489965688760004e-08",
      "-9.210944818633697e-09",
      "2.6567553000291346e-08",
      "7.41876147838985e-08",
      "-8.697561670703525e-09",
      "2.946313148632443e-09",
      "1.565519859364265e-08",
      "1.101436323902088e-08",
      "-1.9994145570834965e-08",
      "4.131751382502555e-09",
      "3.2484377653878405e-08",
      "1.3069906999204789e-08",
      "4.1324517672232825e-08"
    ],
    [
      "1.9219449042518714e-05",
      "1.9212029881750837e-05",
      "1.9206624062202494e-05",
      "1.9209622012840494e-05",
      "1.9214482418242617e-05",
      "9.603147609769581e-09",
      "1.7730961768889677e-08",
      "2.2080584254411535e-09",
      "1.7798796316728963e-08",
      "1.4970155748454278e-08",
      "2.581287094187395e-09",
      "1.3666897188266543e-08",
      "1.7534745323101117e-08",
      "5.977654322608152e-09",
      "2.0626513957296636e-08",
      "2.3554589130200395e-08",
      "-1.6491690943140903e-09",
      "-7.278026569955423e-09",
      "-2.071687688652857e-08",
      "5.280071986564556e-09",
      "7.470319942707015e-09",
      "-4.77445138744885e-09",
      "2.559759932618317e-08",
      "9.644863790465148e-09",
      "2.2987259172114166e-08"
    ],
    [
      "1.9208666633030973e-05",
      "1.920371775922381e-05",
      "1.9210207198764376e-05",
      "1.921322101575737e-05",
      "1.9208061917406816e-05",
      "6.006254832549449e-09",
      "1.9167966021673362e-08",
      "5.803164413998145e-09",
      "1.5463308276672876e-08",
      "1.4832558078033795e-08",
      "4.635678306657487e-10",
      "1.3988403739266506e-08",
      "2.0343963192705665e-08",
      "6.305971535849926e-09",
      "2.0314789330940923e-08",
      "1.4360375809345409e-08",
      "-4.005696479008132e-09",
      "-7.525076278948798e-09",
      "-1.513717285219285e-08",
      "7.59970992436263e-09",
      "8.536078341538907e-09",
      "-1.6070113425721448e-09",
      "2.7750955767993646e-08",
      "9.643820541506286e-09",
      "2.23531655814028e-08"
    ],
    [
      "0.0001460459842293667",
      "0.0008932906491706383",
      "0.0015512214209628269",
      "0.0016487660032834936",
      "0.0011716706029043622",
      "0.00015664259101904945",
      "-0.0003623992999344024",
      "0.00041533196546053456",
      "-0.00011791523899014106",
      "-0.0010287604990747237",
      "0.000941122307297064",
      "-0.0009880705795429785",
      "-0.0015525244851393972",
      "0.0010562725442334912",
      "-0.0009160786660728611",
      "0.00029378177106799646",
      "-0.0002507990066426274",
      "0.0001847544526765553",
      "-0.00036364626686567574",
      "0.0005298153620183881",
      "-0.0007338813646804981",
      "-0.0001760400989422115",
      "0.0002933546379561187",
      "0.0008061314748098155",
      "-0.0010191589525201843"
    ],
    [
      "1.921539300519854e-05",
      "1.921121807324699e-05",
      "1.92155915998586e-05",
      "1.922882353256929e-05",
      "1.92400952748324e-05",
      "-4.468921327261092e-09",
      "2.2216593372174633e-08",
      "5.245629413207561e-09",
      "-1.3577763018847903e-09",
      "3.125449853134469e-09",
      "-1.1527711197148061e-08",
      "2.8725888443157556e-08",
      "1.744634157597298e-08",
      "-7.866957362674049e-09",
      "4.1838500609381705e-09",
      "9.968902505742488e-10",
      "-9.361149061479736e-09",
      "4.723507534797551e-09",
      "-3.277345892568961e-08",
      "2.3163240953796495e-08",
      "-7.822139284641939e-10",
      "-3.365978287188433e-09",
      "3.891256832805817e-08",
      "-5.420849376358776e-09",
      "4.0225543875011957e-08"
    ],
    [
      "1.9281679838152675e-05",
      "1.924037866380362e-05",
      "1.9314965830731993e-05",
      "1.9216868974313266e-05",
      "1.9222526984183464e-05",
      "-4.752662955478984e-09",
      "9.410207074504361e-08",
      "-6.154313305921939e-09",
      "9.580475244287288e-09",
      "-1.4328178285370732e-08",
      "-7.670357959888323e-10",
      "2.5353178064072e-08",
      "1.5158150288668525e-09",
      "-1.255931202202125e-08",
      "1.3657084048992878e-08",
      "2.4659606530347347e-08",
      "8.857565405702215e-09",
      "9.50272005083223e-09",
      "-2.7335954330647364e-08",
      "1.8384952364609657e-08",
      "-2.8481708419979023e-09",
      "-1.3523897736717634e-08",
      "4.818229322178302e-08",
      "-4.518916345984317e-09",
      "2.737012031191594e-08"
    ],
    [
      "1.9234956503290214e-05",
      "1.925116217161786e-05",
      "1.926094967616654e-05",
      "1.9223691235418986e-05",
      "1.925957671944464e-05",
      "9.664587933031756e-09",
      "5.4125330202771604e-08",
      "3.272269706000722e-09",
      "8.621564588498717e-09",
      "1.1377729735785831e-08",
      "-1.1606782030897255e-08",
      "6.199369636730732e-08",
      "1.010254898537558e-08",
      "-5.7056255096665175e-09",
      "3.1293114274977375e-09",
      "-1.8473765658859957e-08",
      "-2.4829979387786738e-09",
      "8.71433139661653e-09",
      "-5.124185318431465e-08",
      "5.6373953132390754e-08",
      "-2.7365624713696406e-09",
      "-1.0925927418055083e-08",
      "4.561094679471483e-08",
      "-4.218019397782697e-08",
      "3.310935314004818e-08"
    ],
    [
      "1.9227474279855133e-05",
      "1.9208451653262177e-05",
      "1.9214898699309696e-05",
      "1.921823768933373e-05",
      "1.9223694868341186e-05",
      "1.0868904531952093e-08",
      "2.3352163407225448e-08",
      "-8.523045818406358e-09",
      "1.6268414897221033e-08",
      "1.2220824250006219e-08",
      "4.477571646916477e-09",
      "1.4292510217012331e-08",
      "6.899275882354038e-09",
      "-3.3973975789949994e-09",
      "2.3125367954213123e-08",
      "1.3654721388363462e-08",
      "7.886567131284858e-09",
      "-1.1232065614781281e-08",
      "-3.580060170980712e-08",
      "1.1738643022820392e-08",
      "5.971500382005599e-09",
      "-5.361625660473262e-09",
      "2.8013745868376586e-08",
      "-5.916332121659182e-10",
      "2.988398885287396e-08"
    ],
    [
      "1.9218847537335426e-05",
      "1.9203615111689498e-05",
      "1.9221676594387678e-05",
      "1.9215556503725373e-05",
      "1.921894742839128e-05",
      "2.0381740926564666e-08",
      "2.8827567848621398e-08",
      "-3.1212275788855838e-09",
      "2.657475597056046e-08",
      "2.4919054067653306e-08",
      "-3.525888586157415e-10",
      "1.773494392571571e-08",
      "1.2384941561438705e-08",
      "9.188724547366864e-09",
      "2.092774803544761e-08",
      "8.413028470355837e-09",
      "6.676234456828783e-09",
      "-1.2190413449818841e-08",
      "-2.7473474998937774e-08",
      "1.2914383900220489e-08",
      "8.987139636938383e-09",
      "-8.361032695895953e-09",
      "2.6590556511331427e-08",
      "-2.053103330422231e-09",
      "2.63890422286893e-08"
    ],
    [
      "1.9287648340763326e-05",
      "1.9218262842497853e-05",
      "1.928695555378647e-05",
      "1.922414893290745e-05",
      "1.9264960677863866e-05",
      "3.4006470480988206e-08",
      "8.511460067336285e-08",
      "-3.1193112837347664e-08",
      "3.420804115182499e-08",
      "2.832282779578689e-08",
      "-5.7041324081002375e-09",
      "3.648784477899295e-08",
      "-1.679756838490757e-08",
      "-1.1659882771187817e-09",
      "1.5885435333757192e-08",
      "-1.879356440057763e-08",
      "3.3515081981531696e-08",
      "-1.866866940782442e-08",
      "-8.876738720429765e-08",
      "5.177893821980858e-08",
      "1.709935746823792e-11",
      "-1.3915464463677939e-08",
      "2.636616030592019e-08",
      "-6.184606083532554e-08",
      "4.734206409634994e-08"
    ],
    [
      "1.920779394473444e-05",
      "1.920622085476992e-05",
      "1.9208069546471903e-05",
      "1.9219859758764948e-05",
      "1.9240711908212304e-05",
      "1.3054607463216106e-08",
      "1.4979795725461127e-08",
      "-9.111043888729885e-10",
      "1.7960523171100365e-08",
      "1.4219859865499993e-08",
      "-7.750560083678267e-09",
      "2.369937634591832e-08",
      "1.781293648982495e-08",
      "3.5565060758490407e-09",
      "1.2868473453226493e-08",
      "3.0455892653889275e-09",
      "-4.3642222462514325e-09",
      "-6.633014858239094e-09",
      "-3.2713217618558465e-08",
      "1.68048209344406e-08",
      "4.778795637866762e-09",
      "-1.2448812097913651e-08",
      "2.855321004258493e-08",
      "2.4858770719166814e-09",
      "3.695110092068618e-08"
    ],
    [
      "1.9220972533663836e-05",
      "1.920314922138747e-05",
      "1.9215686065548242e-05",
      "1.9218829407787586e-05",
      "1.9223992319816912e-05",
      "-1.1921228719847566e-10",
      "1.4206437998316918e-08",
      "8.361243223827842e-09",
      "9.386449352326578e-09",
      "1.8518634445459138e-08",
      "5.426932185521889e-10",
      "1.2191775342102544e-08",
      "1.9819576511862154e-08",
      "1.848628560107336e-08",
      "1.6592385466516066e-08",
      "6.051817187646162e-09",
      "-1.3057636741435044e-08",
      "-7.652125751840167e-09",
      "-3.525347106533868e-08",
      "1.756583781510738e-08",
      "1.6179103827258184e-08",
      "7.772081256865987e-09",
      "2.7268879502987016e-08",
      "5.874612633692349e-09",
      "1.8136105709990515e-08"
    ],
    [
      "0.012864410168314234",
      "0.004619313215599173",
      "0.015734031252326787",
      "0.007198968617524822",
      "0.0006787462392753121",
      "0.0061881923445892325",
      "-0.01171699361023203",
      "0.009587948166381694",
      "-0.001829390522810938",
      "-0.008497383194401026",
      "0.0048119146564979355",
      "-0.0016849839497087423",
      "-0.009085734896082479",
      "0.0030848911720070277",
      "-0.0014611964951029876",
      "-0.004559871495449516",
      "0.008035444405600186",
      "-0.0005431821955068137",
      "0.002263732158226729",
      "-0.00028836089770992103",
      "0.0031420826591041346",
      "0.0004412336518428448",
      "-0.005502455214492731",
      "-0.000920607257568963",
      "0.0016124514498795201"
    ],
    [
      "1.9261391915358474e-05",
      "1.9216987044184258e-05",
      "1.9208887602352938e-05",
      "1.922460901859196e-05",
      "1.9276864872875424e-05",
      "-9.858372263771725e-10",
      "2.1712108151081926e-08",
      "-5.756422637610692e-09",
      "-8.580471913245505e-09",
      "2.5563485824035698e-09",
      "-2.251570560086864e-09",
      "2.06758229951158e-08",
      "1.2224052747071857e-08",
      "-5.7419430486244e-09",
      "1.2738946711182005e-09",
      "1.6857419114354535e-08",
      "-8.801112233362239e-09",
      "1.2372001062323124e-08",
      "-7.121768008593598e-08",
      "1.7832205599740414e-08",
      "-1.478450599470369e-09",
      "-1.9698319788787257e-10",
      "3.309419215213101e-08",
      "-7.838490994747206e-09",
      "4.820523961196313e-08"
    ],
    [
      "1.921990186120139e-05",
      "1.9210939053196802e-05",
      "1.920607444098628e-05",
      "1.9218541977865712e-05",
      "1.9216673460688275e-05",
      "2.541653805748579e-09",
      "1.2829357254959523e-08",
      "9.741102928075632e-09",
      "1.3910891046408953e-08",
      "1.4325156551152002e-08",
      "6.582824952068085e-09",
      "1.2423684004910804e-08",
      "2.2106075275616845e-08",
      "1.0927060914409172e-08",
      "2.5031684029025623e-08",
      "2.1614234224896124e-08",
      "-9.548597770900483e-09",
      "-9.289563973826605e-09",
      "-2.1938083728051312e-08",
      "5.3857621631747485e-09",
      "9.680369135560094e-09",
      "4.083033056201809e-09",
      "2.8009224579412866e-08",
      "1.483870059348111e-08",
      "2.1045544883945262e-08"
    ],
    [
      "1.9255845521789947e-05",
      "1.92328637988541e-05",
      "1.9220024492070578e-05",
      "1.921678181514207e-05",
      "1.920852383110085e-05",
      "-2.5443215900946804e-10",
      "3.599779684797266e-08",
      "6.0724316936126155e-09",
      "2.3181012585834706e-08",
      "1.833804234077067e-08",
      "-4.801581017364285e-09",
      "1.4071620016707961e-08",
      "1.9307516730003402e-08",
      "1.3613394283487934e-08",
      "2.1156084454423357e-08",
      "5.694944478579197e-08",
      "1.8646044863911374e-09",
      "-1.808584309238699e-08",
      "-5.700238669077094e-09",
      "-1.3788847209853037e-08",
      "1.149286989734148e-08",
      "-6.315178754054862e-09",
      "2.3629809943812294e-08",
      "1.890029522902984e-08",
      "2.2588210962802242e-08"
    ],
    [
      "1.9223739904432657e-05",
      "1.9212744360479994e-05",
      "1.9209826953796763e-05",
      "1.921765192912795e-05",
      "1.9223095849185968e-05",
      "-1.3676023837843575e-09",
      "1.6523147949688605e-08",
      "3.2848155940256298e-09",
      "8.237415946052415e-09",
      "1.8154544718806003e-09",
      "-8.690973275720409e-09",
      "1.2143416678661872e-08",
      "1.9365591988732948e-08",
      "-3.847609811327225e-09",
      "1.1977147530519711e-08",
      "2.4232492406835986e-08",
      "-5.694686972020547e-09",
      "-5.661198796248065e-09",
      "-2.297916402354984e-08",
      "1.076402012100142e-08",
      "2.860038600221944e-09",
      "-7.116737661475049e-09",
      "2.853585814238724e-08",
      "1.0885269159156765e-08",
      "3.4437752341654366e-08"
    ],
    [
      "0.0013992449568216007",
      "0.0009714452227589449",
      "0.0015254383149988589",
      "0.0001617780944350499",
      "0.00037227148399693034",
      "-0.0010072439423882676",
      "0.0013558011567827363",
      "-3.897061664571691e-05",
      "-0.0004523782784631687",
      "-0.0007950838599250341",
      "-0.00014677281573406473",
      "0.0005410119688795812",
      "-0.00019527504595412743",
      "-0.00025556121286083753",
      "-0.00015739726539918563",
      "0.0005473002191470691",
      "0.0004903648480332158",
      "-0.00044181870046395655",
      "0.000531518202578866",
      "-0.000895561682488739",
      "0.000337941317221083",
      "-0.00020857400134579758",
      "-0.00042018129087921513",
      "0.0006829632883390362",
      "-0.00015981900447700043"
    ],
    [
      "1.919986882119425e-05",
      "1.9202460788996837e-05",
      "1.9205154692206293e-05",
      "1.9214478691090143e-05",
      "1.9217366244339736e-05",
      "2.3592729539663186e-09",
      "9.202159550865766e-09",
      "5.519264183015961e-09",
      "1.0005789621522812e-08",
      "8.338252398391705e-09",
      "-5.3694384416572134e-09",
      "1.674921973944281e-08",
      "1.8080643285631355e-08",
      "2.2541234229901764e-09",
      "1.4592985352381359e-08",
      "6.172509497760887e-09",
      "-7.961314108736703e-09",
      "-6.7593471091063835e-09",
      "-2.0618773296584968e-08",
      "1.7087657824533566e-08",
      "4.403031858731701e-09",
      "-2.671078048426614e-09",
      "2.7728999498929206e-08",
      "6.76873990142534e-09",
      "2.7226432763121655e-08"
    ],
    [
      "1.922152594604452e-05",
      "1.92112627346315e-05",
      "1.921018440546124e-05",
      "1.9224582662659597e-05",
      "1.924704746142115e-05",
      "3.7809852610375725e-09",
      "2.1016775661978638e-08",
      "-5.176910750730718e-10",
      "4.022995952363969e-09",
      "6.93352059569316e-09",
      "-8.829913614812945e-09",
      "2.5750059753204932e-08",
      "1.6513261876950506e-08",
      "-6.08412341133021e-09",
      "5.378948485597471e-09",
      "6.895524734227938e-09",
      "-5.25044852788054e-09",
      "4.057832315008267e-09",
      "-3.8456936047261505e-08",
      "1.7435836422116304e-08",
      "4.861265600144788e-10",
      "-8.384189453334993e-09",
      "3.4671716277814356e-08",
      "-2.855988322245906e-09",
      "4.2254126350429835e-08"
    ],
    [
      "1.923153504831263e-05",
      "1.9215525267142436e-05",
      "1.9209267493430436e-05",
      "1.9216931933325666e-05",
      "1.9245128259151126e-05",
      "1.073053143950898e-08",
      "1.6896829928470626e-08",
      "1.9069934734603414e-10",
      "6.472119350870935e-09",
      "8.365405016486528e-09",
      "-4.804306523011877e-10",
      "1.6362221467985864e-08",
      "1.4116433300268178e-08",
      "7.41975743709263e-10",
      "5.92020936950804e-09",
      "1.3511202642349513e-08",
      "-3.120045023749516e-09",
      "2.636539072055204e-09",
      "-4.39959940876676e-08",
      "1.6337982228552384e-08",
      "6.754319696518933e-09",
      "-1.000508134425532e-08",
      "2.5530262270004003e-08",
      "1.170210602299499e-09",
      "3.243195849965725e-08"
    ],
    [
      "0.0012857598213669125",
      "0.0009684400513885675",
      "0.0019173735545381387",
      "0.0003211116003617122",
      "3.25135594738353e-05",
      "0.0009659228369933909",
      "-0.0015504717457969412",
      "0.0005600614886346808",
      "-4.5032109906218693e-05",
      "-0.0011846201953360238",
      "0.0005344830736148378",
      "1.5473527831199615e-05",
      "-0.0006866645410296082",
      "5.462392253124185e-05",
      "5.238270072694408e-06",
      "0.0005187819306532828",
      "-5.109755491972771e-06",
      "0.000262088763059007",
      "0.000121486151861214",
      "0.0006312070498096148",
      "-2.9518307073893566e-05",
      "0.00011114844802538467",
      "-0.00031855714421987993",
      "-0.00014896551842174857",
      "6.309032116284577e-05"
    ],
    [
      "1.9218832348169685e-05",
      "1.924448679766967e-05",
      "1.9248011399588212e-05",
      "1.9242664306437567e-05",
      "1.9232331378433637e-05",
      "-2.4336566686936844e-09",
      "1.85472014147688e-08",
      "7.147579178701029e-09",
      "1.9009600862102085e-09",
      "3.064887092457754e-09",
      "-6.285059543506767e-09",
      "3.739163957893975e-08",
      "-4.540113844290784e-09",
      "-3.969844385269426e-09",
      "7.46429871960563e-09",
      "1.1652679462042085e-08",
      "-1.8026672424354104e-09",
      "-2.806511345476965e-09",
      "-2.4821959620284377e-08",
      "4.442286514272743e-08",
      "-9.022528885561964e-09",
      "1.6041125435284097e-09",
      "3.8225378719970085e-08",
      "-1.45366583752908e-08",
      "3.7540736641425546e-08"
    ],
    [
      "0.0037931620406095315",
      "0.016317475507699405",
      "0.020836879711135108",
      "0.03159834026473677",
      "0.01730656459719909",
      "-0.002258930731902393",
      "0.0018291420805722656",
      "0.00252360298325959",
      "-0.006773081029939762",
      "-0.018303918672838582",
      "0.01919127360930987",
      "-0.002526690745207661",
      "-0.02287676049706726",
      "0.004595283089752159",
      "-0.015276196167720045",
      "-0.006193061036805999",
      "0.0073742908980967085",
      "-0.008471331093587555",
      "0.0023475700691410278",
      "-0.001979564764278416",
      "0.011615679813211776",
      "-0.015700503855105127",
      "-0.01079738247486519",
      "0.01744531204189474",
      "-0.01678431621062075"
    ],
    [
      "1.9202225587206694e-05",
      "1.920508834535438e-05",
      "1.920728769117955e-05",
      "1.9211725425847064e-05",
      "1.920685572052989e-05",
      "-1.6263659627555417e-09",
      "1.2871087731954776e-08",
      "6.222527421599292e-09",
      "1.0485706575408431e-08",
      "8.888993302183703e-09",
      "-5.309375524581398e-10",
      "1.4271893908806408e-08",
      "2.016239936800147e-08",
      "4.188321294289894e-09",
      "2.0784599571062395e-08",
      "1.0003109805947858e-08",
      "-7.841760558120001e-09",
      "-9.739642005762224e-09",
      "-1.6031921831757117e-08",
      "1.4245287328420078e-08",
      "8.148805498576116e-09",
      "2.808265804823592e-09",
      "2.6309766784215273e-08",
      "8.789907486873828e-09",
      "2.145477980816678e-08"
    ],
    [
      "1.920626876066036e-05",
      "1.920454487165401e-05",
      "1.9213907245019528e-05",
      "1.921264996444911e-05",
      "1.9211559283448295e-05",
      "4.3310374482999184e-09",
      "2.0685701105860085e-08",
      "6.545507585552231e-09",
      "1.3012419887819748e-08",
      "1.271783463361555e-08",
      "-4.83541410684442e-10",
      "1.7925258442292064e-08",
      "2.0035746973266056e-08",
      "5.50745800661563e-09",
      "1.825870221018453e-08",
      "7.0024928266135034e-09",
      "-6.0938583746524185e-09",
      "-5.343412611551073e-09",
      "-1.8613398417079795e-08",
      "1.457767211443683e-08",
      "6.910605745135716e-09",
      "-3.1143817662157747e-10",
      "2.8631349253891785e-08",
      "4.259241327628771e-09",
      "2.2614093044008903e-08"
    ],
    [
      "1.92173851745564e-05",
      "1.9213482705443715e-05",
      "1.920873872652897e-05",
      "1.921996190135663e-05",
      "1.922235175425613e-05",
      "1.8040593053486769e-09",
      "1.8429514378965298e-08",
      "1.2425086307853461e-08",
      "3.500664489120865e-09",
      "8.755404204078036e-09",
      "-3.658648052642142e-09",
      "2.057428296087402e-08",
      "2.0473366743217712e-08",
      "1.9802527760812397e-09",
      "6.683253167431354e-09",
      "1.1764575431486711e-08",
      "-9.017616920150191e-09",
      "3.588747858339493e-09",
      "-2.3224463163570415e-08",
      "1.3529041908933835e-08",
      "7.036949697481092e-09",
      "-4.165619396797954e-09",
      "3.017934602383527e-08",
      "4.4847423343799505e-09",
      "2.4663358780918693e-08"
    ],
    [
      "1.921656997059414e-05",
      "1.9228015584403976e-05",
      "1.921078003063028e-05",
      "1.9218680865456075e-05",
      "1.9219312686445445e-05",
      "-8.79637396524934e-09",
      "1.560695057952332e-08",
      "8.878811711379174e-09",
      "2.9522858128452714e-09",
      "5.1877217814346505e-09",
      "-3.5960815555717963e-09",
      "2.5192303379179234e-08",
      "2.0340108289646047e-08",
      "2.2743221942536993e-10",
      "1.5834670867408487e-08",
      "2.285331278370424e-08",
      "-9.168936951604156e-09",
      "-4.861824692246485e-09",
      "-1.485496109220818e-08",
      "1.4762311716746692e-08",
      "2.647568253536507e-09",
      "3.630849287294395e-09",
      "3.0519583887544165e-08",
      "7.729280385028586e-09",
      "2.8342414646524687e-08"
    ],
    [
      "0.0017376552492310863",
      "0.00303507437640577",
      "0.005237561308877915",
      "0.01506666880687207",
      "0.008168442178843655",
      "0.002171333374787852",
      "0.0014687384840815392",
      "0.0031732484627060124",
      "-0.0036873505922680205",
      "0.0008172466364000296",
      "0.0055909646535942555",
      "-0.004405203383582842",
      "-0.003322039431773532",
      "-0.0041207112834774655",
      "-0.005333359498349216",
      "-0.0006838662804518506",
      "0.0026096323801898798",
      "-0.0039734710553185485",
      "-0.0006382199344634711",
      "0.0038819862019965467",
      "-0.0037578705740353895",
      "-0.002273869084651617",
      "-0.008214990628564617",
      "0.00505421895530192",
      "-0.009704608959528483"
    ],
    [
      "0.008328146412890414",
      "0.0029852424623926003",
      "0.028994959155637292",
      "0.012666282178834209",
      "0.00619292833835111",
      "0.0006330084707751993",
      "-0.006868903220786355",
      "0.006456438731055758",
      "-0.0038747397667710233",
      "-0.008633667156518546",
      "0.0034852931488348667",
      "-0.0037494278340928066",
      "-0.014038278416791122",
      "0.01238548389099677",
      "-0.006780175487461916",
      "-0.004101065042858063",
      "0.01030221357749456",
      "-0.001621196577631867",
      "0.005262775992941401",
      "-0.0021053162545680896",
      "0.004376663189136151",
      "-0.0019468037468728262",
      "-0.012339688747500594",
      "0.002406772936077679",
      "0.0035243271019221515"
    ],
    [
      "1.9201041682390173e-05",
      "1.9203123673511227e-05",
      "1.9212499273865742e-05",
      "1.9210321285958803e-05",
      "1.920591801059361e-05",
      "3.4676968538230615e-09",
      "1.222702343435036e-08",
      "7.74518170096632e-10",
      "1.1533011673329805e-08",
      "1.5465595572885434e-08",
      "-4.4377873325649e-10",
      "1.0651613186306122e-08",
      "1.822542321303766e-08",
      "5.8311637134045994e-09",
      "2.014652933575675e-08",
      "7.35382472313306e-09",
      "-2.305881655866375e-09",
      "-9.61870307599159e-09",
      "-2.0003615035951147e-08",
      "1.9081701402450214e-08",
      "1.3000251277990255e-08",
      "3.1661337666414996e-09",
      "2.6531869559048035e-08",
      "6.711883675691188e-09",
      "2.020647361321793e-08"
    ],
    [
      "1.9225256402941833e-05",
      "1.9212288115882553e-05",
      "1.922147107254254e-05",
      "1.921257169644297e-05",
      "1.9213762219544274e-05",
      "-2.3204288664143914e-09",
      "2.9555219870081262e-08",
      "1.9777704932972674e-09",
      "8.976303486261021e-09",
      "9.153672716184651e-09",
      "2.558220546753276e-09",
      "1.700091292861417e-08",
      "1.6719014127281176e-08",
      "3.009557842019954e-09",
      "2.0010321190004285e-08",
      "1.7332253429869453e-08",
      "-4.447556696059674e-09",
      "-3.717972783839771e-09",
      "-2.3268731879523793e-08",
      "1.0735460236490536e-08",
      "5.822912180857678e-09",
      "4.384354768840986e-09",
      "3.037956237916054e-08",
      "2.6713891971731963e-09",
      "2.4442506336790445e-08"
    ],
    [
      "1.9243468717449905e-05",
      "1.9206340323794108e-05",
      "1.923851252375648e-05",
      "1.9214921480461356e-05",
      "1.923246041465705e-05",
      "2.562119173601708e-08",
      "4.641486654626947e-08",
      "-1.322076968295698e-08",
      "2.6986932664773222e-08",
      "2.562819526688006e-08",
      "-2.73225140847389e-09",
      "2.1015066514726574e-08",
      "4.138900734875037e-09",
      "2.378333750230627e-09",
      "1.7748500581182437e-08",
      "2.1609462809986296e-09",
      "1.6189057855808743e-08",
      "-1.0317354197047805e-08",
      "-4.9026957793981086e-08",
      "2.225627619051733e-08",
      "6.985308917707408e-09",
      "-1.1989329799030165e-08",
      "2.915366421213856e-08",
      "-2.013585180597322e-08",
      "3.1548310341109954e-08"
    ],
    [
      "1.923360222130051e-05",
      "1.9209765992310368e-05",
      "1.9239594897231882e-05",
      "1.9218990672013138e-05",
      "1.9227609426975607e-05",
      "1.6866265681074495e-08",
      "4.0613521001449345e-08",
      "-9.66391652846823e-09",
      "2.3273140902553582e-08",
      "2.2089881511890005e-08",
      "-1.9308184562526013e-09",
      "2.187199881259098e-08",
      "5.113773329641428e-09",
      "4.328614446377673e-09",
      "2.0105475133698224e-08",
      "1.910789764982878e-09",
      "1.1325171394141707e-08",
      "-1.3538391032269632e-08",
      "-4.1340047677626156e-08",
      "2.6147486022546067e-08",
      "6.445415547939363e-09",
      "-4.833004418638002e-09",
      "2.8111968128661205e-08",
      "-1.7049518111139573e-08",
      "3.1850556583752935e-08"
    ],
    [
      "1.9493367923385912e-05",
      "1.928876110849295e-05",
      "1.9407310594404534e-05",
      "1.932352246266045e-05",
      "1.9261696370043746e-05",
      "1.0905105112481106e-07",
      "-2.0667542311960517e-07",
      "1.4342141713312372e-07",
      "-9.404728612627974e-08",
      "-6.73144231338485e-08",
      "8.730796610489948e-08",
      "-1.5296510763603488e-08",
      "-9.882960379443246e-08",
      "8.687880370861174e-08",
      "-2.9288854569631803e-08",
      "1.026209680538195e-07",
      "1.5711782174619302e-08",
      "7.835859116618082e-08",
      "-8.28068827758214e-12",
      "1.050378224038719e-07",
      "-3.3040051327943055e-09",
      "4.056229321922625e-08",
      "-5.891794030455158e-08",
      "-1.6283661266792217e-08",
      "6.590748913855611e-08"
    ],
    [
      "0.0013205838672990802",
      "0.014559284211451412",
      "0.017160348424502835",
      "0.022864407701513316",
      "0.0258657889698111",
      "0.0025472546931817153",
      "-0.003056352314298272",
      "0.0035718285205427205",
      "-0.0053180556341174",
      "-0.015738743671998654",
      "0.0181538581880259",
      "-0.016677193632323468",
      "-0.019787508359918514",
      "0.01889092275054968",
      "-0.021919255418339046",
      "-0.0035247749399678775",
      "0.00359944598355429",
      "-0.004118447754389161",
      "0.0023116518983239123",
      "-0.001233967714340372",
      "0.0016134275029395847",
      "-0.009882858933223927",
      "-0.00020587774148102763",
      "0.00928249474516945",
      "-0.01048869704668317"
    ],
    [
      "1.920424271266355e-05",
      "1.919866964024336e-05",
      "1.9206689948951214e-05",
      "1.9213521456460284e-05",
      "1.9209948746507635e-05",
      "1.0449981227136667e-08",
      "1.2835023399713233e-08",
      "-2.538551576534672e-09",
      "1.5476348458838394e-08",
      "1.6429774441305016e-08",
      "2.1190810774026028e-09",
      "1.0857124814306917e-08",
      "1.318773092523993e-08",
      "1.903340530313177e-09",
      "2.2043480568284233e-08",
      "8.233955225437526e-09",
      "3.7165463496519518e-09",
      "-1.13403312197343e-08",
      "-2.306598800795826e-08",
      "1.2012333799308643e-08",
      "1.0355859855624058e-08",
      "-2.5371690274901767e-09",
      "2.6106207590515625e-08",
      "6.229021587526062e-09",
      "2.333466355359908e-08"
    ],
    [
      "1.9214184080442546e-05",
      "1.920837263675804e-05",
      "1.9197352413010113e-05",
      "1.9206951784883514e-05",
      "1.9214649844117807e-05",
      "1.1004490344248626e-09",
      "8.204028205298855e-09",
      "5.575689510988732e-09",
      "1.0381755190716861e-08",
      "7.896375027168991e-09",
      "4.2221960075129714e-09",
      "1.072002295806741e-08",
      "1.717688115178581e-08",
      "7.007233225767789e-09",
      "1.8519259989629205e-08",
      "1.9832201856398365e-08",
      "-9.018293886452627e-09",
      "-7.3330626059017876e-09",
      "-2.3702512401996864e-08",
      "1.004672935413904e-08",
      "4.849597543485464e-09",
      "3.460323513365066e-09",
      "2.0501389381830582e-08",
      "9.171891664931287e-09",
      "2.2301234482247883e-08"
    ],
    [
      "1.9218812794422537e-05",
      "1.9205829087454093e-05",
      "1.9203794654209767e-05",
      "1.9207876657855356e-05",
      "1.921439629134279e-05",
      "7.029843978679341e-09",
      "1.805760999153654e-08",
      "5.690845748390409e-09",
      "1.5447961351309302e-08",
      "1.1240076063149193e-08",
      "3.361024686685379e-09",
      "1.2427001267960236e-08",
      "1.8818870020971377e-08",
      "6.633620714732474e-09",
      "1.9266085024145888e-08",
      "1.9650583537965876e-08",
      "-5.776961002987696e-09",
      "-5.612067793835689e-09",
      "-2.2083415309845542e-08",
      "3.95289394058069e-09",
      "6.297897817702188e-09",
      "-3.6777347017821343e-09",
      "2.3832190498945484e-08",
      "1.0063081217188351e-08",
      "2.128767887630126e-08"
    ],
    [
      "1.9239054659394717e-05",
      "1.92152328135356e-05",
      "1.923330459464406e-05",
      "1.922374536890383e-05",
      "1.9221962392436388e-05",
      "4.65560013865687e-09",
      "3.3725140477598036e-08",
      "-1.5253202911178662e-08",
      "1.2498084112344553e-08",
      "1.3136109011565577e-08",
      "3.5806882577696457e-09",
      "1.3888822840468686e-08",
      "2.066279119958316e-09",
      "-3.834381402630049e-09",
      "2.2634121864227582e-08",
      "2.2330221939121773e-08",
      "1.2388207761222789e-08",
      "-8.35250576677812e-09",
      "-3.320646036694403e-08",
      "8.688107238565487e-09",
      "8.724589916775311e-09",
      "-1.0983824341114466e-09",
      "3.662910502383064e-08",
      "8.23200573945867e-10",
      "3.102066497320293e-08"
    ],
    [
      "0.0006351573008204069",
      "0.019916631105946825",
      "0.0024472563983083603",
      "0.015389796383313118",
      "0.038897800342328974",
      "-0.003058090965295402",
      "0.0008436174813135703",
      "-0.0030657249171805313",
      "0.004796345866774598",
      "-0.006637766563787581",
      "0.014497586852308737",
      "-0.02649808962421519",
      "-0.0038228853488133296",
      "0.007963941326328584",
      "-0.023461300838427828",
      "-0.0017039156007013652",
      "0.0008853457197008462",
      "0.0002616352582579298",
      "0.0009701963537026509",
      "-0.002061906752640906",
      "-0.009780275592557345",
      "0.00845171699627066",
      "0.004765092423108354",
      "-0.00556542192698534",
      "-0.006866686457869482"
    ],
    [
      "0.0005056097100992835",
      "0.005079058908668091",
      "0.020280333614186897",
      "0.01618298629636385",
      "0.014386325227012858",
      "0.0011288893657346029",
      "-0.0030975680616592283",
      "0.0023123224323984295",
      "-0.002330655119305442",
      "-0.008326481570537916",
      "0.00181817632732666",
      "-0.0026185687005835295",
      "-0.013078229048752268",
      "0.013547369001337496",
      "-0.015147235689343142",
      "-0.0010889871379948027",
      "0.0005067225212647944",
      "0.0015852870481698946",
      "-0.0012468715154560696",
      "-0.005760760504139408",
      "0.008858833253115884",
      "-0.008113973119651558",
      "-0.012508109221985874",
      "0.010370998686631681",
      "0.0016691943475217422"
    ],
    [
      "1.9254108106284957e-05",
      "1.9237038013608387e-05",
      "1.9220053515987156e-05",
      "1.9218171281437782e-05",
      "1.922505316802442e-05",
      "-1.656086690453315e-08",
      "3.137193949173016e-08",
      "1.00693622184888e-08",
      "6.097517675214399e-09",
      "-4.4927334482067886e-09",
      "-1.7423711387761809e-09",
      "1.9240100827443108e-08",
      "1.9733549530141833e-08",
      "3.646037076089428e-09",
      "1.698772129133965e-08",
      "3.9803395115407504e-08",
      "-1.5168808506760033e-08",
      "-7.3631431198882604e-09",
      "-2.5454627036616773e-08",
      "8.321261630542625e-09",
      "3.3928762184203395e-10",
      "4.744487488496627e-09",
      "2.6093896999208642e-08",
      "5.497500131855714e-09",
      "2.9636774980079407e-08"
    ],
    [
      "1.9195179987813745e-05",
      "1.9187954074989254e-05",
      "1.9196257495831542e-05",
      "1.920452139026258e-05",
      "1.9202887373318445e-05",
      "4.433316606352655e-09",
      "9.556517962333197e-09",
      "8.711420285090047e-09",
      "1.6066922761657716e-08",
      "9.118910980978707e-09",
      "2.1470530023642014e-09",
      "8.896037542530508e-09",
      "2.095257496481343e-08",
      "8.186484521094894e-09",
      "2.2309968190123767e-08",
      "7.88094386776998e-09",
      "-9.585228678811781e-09",
      "-1.0420327628189591e-08",
      "-1.322530075006443e-08",
      "4.661145740910604e-09",
      "4.9804437309612195e-09",
      "-3.955246743607e-10",
      "2.0750049325809883e-08",
      "1.4563373296356729e-08",
      "1.913919648890283e-08"
    ],
    [
      "1.9194418104370918e-05",
      "1.9186986063841533e-05",
      "1.9198441437903726e-05",
      "1.9208168045430388e-05",
      "1.920730714684649e-05",
      "6.622294743288031e-09",
      "9.818053733464367e-09",
      "5.73712034809864e-09",
      "1.7152817998433148e-08",
      "1.0757364475536377e-08",
      "1.1593492437406103e-09",
      "9.637025368455861e-09",
      "2.0570027636663057e-08",
      "6.248010827129073e-09",
      "2.3212880519573433e-08",
      "5.7779052465609926e-09",
      "-7.347344730037042e-09",
      "-1.0936918851253687e-08",
      "-1.576205257600764e-08",
      "5.867953102169025e-09",
      "5.256390152987103e-09",
      "-1.783911370926811e-09",
      "2.342661962829928e-08",
      "1.3870345920381377e-08",
      "2.30226385073867e-08"
    ],
    [
      "1.9208941461196667e-05",
      "1.9194323340346972e-05",
      "1.9207163704575375e-05",
      "1.92169922867375e-05",
      "1.9215621378864136e-05",
      "1.1513235613855643e-08",
      "1.5041082831663457e-08",
      "-7.548848295974e-10",
      "1.9728081042011933e-08",
      "1.6548116858490905e-08",
      "-1.6944941926911249e-09",
      "8.205639345429715e-09",
      "1.9430573990643492e-08",
      "3.1912927412730937e-09",
      "2.255547298137696e-08",
      "1.0931276931007571e-08",
      "-1.3873228991031086e-09",
      "-1.0827190462813324e-08",
      "-2.5035532180478845e-08",
      "8.562027019315577e-09",
      "9.777552602769678e-09",
      "-5.455476067661837e-09",
      "3.002929969576649e-08",
      "9.669281753776389e-09",
      "2.8789064007392498e-08"
    ],
    [
      "1.9211182783561425e-05",
      "1.919963148435003e-05",
      "1.9205427772043506e-05",
      "1.9219272725221187e-05",
      "1.922466546798605e-05",
      "1.1833781891130351e-08",
      "1.3188351713214814e-08",
      "-7.349539655157133e-09",
      "1.7951655942801364e-08",
      "1.4884441424207184e-08",
      "-1.9801329617063163e-09",
      "1.1399507114271904e-08",
      "1.4887868558259917e-08",
      "-2.5199642433729546e-09",
      "2.2251285466251863e-08",
      "1.2842090944257496e-08",
      "3.6001159179405815e-09",
      "-1.1354600479970175e-08",
      "-2.9318710088776474e-08",
      "8.982576295423922e-09",
      "7.640511941436303e-09",
      "-7.483077100402488e-09",
      "3.025773869698145e-08",
      "8.052571068900131e-09",
      "3.531051719390873e-08"
    ],
    [
      "1.9208732040515113e-05",
      "1.9198606151971642e-05",
      "1.920395449571015e-05",
      "1.9219829826403356e-05",
      "1.921823841112347e-05",
      "1.1094816144848367e-08",
      "1.048441637053307e-08",
      "-1.6417647764776432e-09",
      "1.7379017722198143e-08",
      "1.5775815894528218e-08",
      "-1.5684048386155738e-09",
      "7.839337624181229e-09",
      "1.8350112471980375e-08",
      "1.1058077681876708e-09",
      "2.0495887547704375e-08",
      "1.2221061456722477e-08",
      "-2.4496996523555615e-10",
      "-1.0727212403457442e-08",
      "-2.640894081020206e-08",
      "9.980841468603327e-09",
      "1.1771105426207926e-08",
      "-6.329478298837426e-09",
      "2.9523408155091097e-08",
      "1.0311464018119455e-08",
      "2.9659348171815375e-08"
    ],
    [
      "0.02531402566091495",
      "0.009209967197442468",
      "0.011160859470742452",
      "0.00040799243500852663",
      "0.004655720602478888",
      "0.002287593831841861",
      "-0.014954618615323927",
      "0.0024432913584818356",
      "-0.001016520672991634",
      "-0.00589828381184633",
      "-0.0009502912382424328",
      "-0.006517308535714838",
      "-0.0008518575232871889",
      "0.0038522561931653497",
      "0.0007395181300340678",
      "-0.01507459057312563",
      "0.007627793096865365",
      "0.001965335512454161",
      "0.010781604665059662",
      "-0.008222470057020719",
      "0.0016338405217567263",
      "0.0003692237144892212",
      "-0.0018987234287026276",
      "-0.006067729691990214",
      "0.0011204712317862606"
    ],
    [
      "0.014940355816027666",
      "0.010302544619715725",
      "0.04138531367628044",
      "0.02651016910028308",
      "0.006932752626352719",
      "0.008050842187761113",
      "-0.022045467878559964",
      "0.016798374587239127",
      "-0.006011320600154187",
      "-0.019122192417487832",
      "0.002354406231467745",
      "0.0019216076020773325",
      "-0.016654803515540727",
      "0.002596440812604599",
      "-0.012602279224301226",
      "-0.009413850118418068",
      "0.011455277021134316",
      "0.010634348537761552",
      "-0.008186680636714606",
      "-0.007727877587637869",
      "0.016336156953652207",
      "-0.008209819269520125",
      "-0.028608400136489843",
      "0.016710586447831695",
      "-0.004932311897206929"
    ],
    [
      "1.928958474943829e-05",
      "1.9290505470866603e-05",
      "1.9493105878215756e-05",
      "1.9354947078146367e-05",
      "1.9332076473215707e-05",
      "2.9496751280295606e-08",
      "1.3382251737432044e-07",
      "-7.964679844968135e-08",
      "-1.7610378856410798e-08",
      "-3.6663498297666066e-09",
      "-7.592116364761137e-08",
      "8.346091683837556e-08",
      "-6.647903049492245e-08",
      "-1.282698449166861e-07",
      "-1.765911207980027e-08",
      "-3.4753813742343445e-08",
      "7.626001950760392e-08",
      "4.603509734201348e-08",
      "-1.0188358757766829e-07",
      "1.4034921624221412e-07",
      "-3.830165965009889e-08",
      "-5.605188506193527e-08",
      "2.0187674770368523e-07",
      "-1.0290134080891861e-07",
      "1.4245617362353609e-07"
    ],
    [
      "1.919602511849611e-05",
      "1.9198808429166073e-05",
      "1.920492456515645e-05",
      "1.9214819155983712e-05",
      "1.921450455392394e-05",
      "4.388843362455566e-09",
      "1.0210530094068717e-08",
      "2.8156503940796558e-09",
      "1.232763163181432e-08",
      "8.949809217918242e-09",
      "-4.829951370798858e-09",
      "1.5021294535327447e-08",
      "1.929174564922684e-08",
      "-1.1040929876474166e-09",
      "1.8171253643350232e-08",
      "6.000867201472063e-09",
      "-5.396752565642687e-09",
      "-7.855800679008861e-09",
      "-1.8266554543530396e-08",
      "1.4710804811232961e-08",
      "4.624449185877958e-09",
      "-4.048612008760388e-09",
      "3.008114615619359e-08",
      "8.502873980247924e-09",
      "2.9303015310811116e-08"
    ],
    [
      "1.9201038074047185e-05",
      "1.9188906171490685e-05",
      "1.9199322337783927e-05",
      "1.9208846862308364e-05",
      "1.921001340652323e-05",
      "2.8198113291027662e-09",
      "1.159427487065607e-08",
      "6.10180433629381e-09",
      "1.6049461596171046e-08",
      "7.321118247714598e-09",
      "-1.3186643202988586e-09",
      "9.621880603581022e-09",
      "2.0349916427110047e-08",
      "5.158289172916961e-09",
      "2.2163216885592277e-08",
      "6.706072843325269e-09",
      "-9.585072908962222e-09",
      "-1.2263891109220178e-08",
      "-1.9585507043644795e-08",
      "7.900169947265735e-09",
      "4.084097336587825e-09",
      "-1.3204678326191185e-09",
      "2.325700942923685e-08",
      "1.1280082817334659e-08",
      "2.4422442096193224e-08"
    ],
    [
      "1.919407182624866e-05",
      "1.919007052404648e-05",
      "1.9200018709513365e-05",
      "1.9206348031023202e-05",
      "1.920672112815816e-05",
      "5.8331324271194035e-09",
      "1.154542525393199e-08",
      "5.831051943264837e-09",
      "1.5440427008534792e-08",
      "1.0740688889742744e-08",
      "9.884653067798125e-10",
      "1.2012762456675759e-08",
      "2.0107735598551814e-08",
      "6.0443268199970485e-09",
      "2.1239609012540327e-08",
      "3.9402874349672115e-09",
      "-7.135706458325347e-09",
      "-9.241445259372789e-09",
      "-1.5990066678911675e-08",
      "8.913975582593066e-09",
      "5.45846419268558e-09",
      "-1.0488940036367113e-09",
      "2.297032460142793e-08",
      "1.0384858171752548e-08",
      "2.1631269928948415e-08"
    ],
    [
      "1.921227378852932e-05",
      "1.919078555456358e-05",
      "1.920433752189933e-05",
      "1.9206214821143986e-05",
      "1.9216722553243563e-05",
      "9.209744357522205e-09",
      "2.080389472503467e-08",
      "3.8750035250752865e-09",
      "2.0206823558655647e-08",
      "1.1586334127762508e-08",
      "3.6297974284692995e-10",
      "1.2916700928810376e-08",
      "1.7897957986905167e-08",
      "7.977807766163228e-09",
      "2.0704242630590233e-08",
      "5.654942031011472e-09",
      "-6.426455816180726e-09",
      "-1.0235559116140077e-08",
      "-2.726947369895726e-08",
      "7.64040943680541e-09",
      "3.8123171671391e-09",
      "-4.131244587156042e-09",
      "2.175122023760034e-08",
      "4.228644665141604e-09",
      "2.3934696476160827e-08"
    ],
    [
      "1.9201649717337275e-05",
      "1.9199676475303614e-05",
      "1.920177318306156e-05",
      "1.920610561942244e-05",
      "1.9210207534911427e-05",
      "5.98853195158689e-09",
      "1.3252569246063646e-08",
      "6.3849194741464e-09",
      "1.3485212296114499e-08",
      "1.0416208793271542e-08",
      "1.0130463187231895e-09",
      "1.4477304247034579e-08",
      "1.915385265806192e-08",
      "5.66774464225782e-09",
      "1.757298830333219e-08",
      "8.690835239877276e-09",
      "-6.984165902453983e-09",
      "-5.691133987822493e-09",
      "-1.819289618901866e-08",
      "1.075613685504889e-08",
      "5.1820615074405734e-09",
      "-2.045668782720687e-09",
      "2.3102234712897725e-08",
      "7.640149139113236e-09",
      "2.123350019720344e-08"
    ],
    [
      "1.9212258812878015e-05",
      "1.9217174695952517e-05",
      "1.9222131958595282e-05",
      "1.922222328242684e-05",
      "1.9220336901504126e-05",
      "8.678726076274981e-11",
      "2.063318262381402e-08",
      "1.1171157784383964e-08",
      "1.0438931294907803e-08",
      "6.030624646067316e-09",
      "-8.981299403025582e-09",
      "2.2317665845567545e-08",
      "2.3700238195288436e-08",
      "-6.540914183764511e-10",
      "1.4698787239145627e-08",
      "1.022266965934319e-08",
      "-1.146963881519482e-08",
      "-3.6128974139007977e-09",
      "-1.9565139821850136e-08",
      "2.125617690564091e-08",
      "4.9875900048323905e-09",
      "-5.7813158042253365e-09",
      "3.79660756280018e-08",
      "5.384491079591066e-09",
      "2.7624252486893025e-08"
    ],
    [
      "0.0037150653481013247",
      "0.0013119466865502939",
      "0.018144700264260363",
      "0.02238134153015825",
      "0.0025355716018670366",
      "-0.0008109375445965674",
      "-0.0072606240930657324",
      "0.0063188896064998775",
      "0.002094883105229141",
      "-0.00048138897631892265",
      "-0.004975942090825047",
      "0.0007574183791013067",
      "-0.005734000196250284",
      "-0.006380712432857362",
      "-0.00033717454310477576",
      "-0.0020296740175606664",
      "0.003777322277681767",
      "0.00653583680828849",
      "-0.0022161050333917246",
      "-0.004816307194761722",
      "0.0020361959551027636",
      "0.0016367590695976328",
      "-0.019298558519851225",
      "0.0022123461106410354",
      "-0.007493601390608698"
    ],
    [
      "0.0003843197118581093",
      "4.8251085161804105e-05",
      "0.00011348970535513141",
      "3.163922512765645e-05",
      "5.413554026081985e-05",
      "-6.624604505308343e-05",
      "0.00018388351600648244",
      "-1.2258770522992436e-05",
      "1.7769753835881635e-05",
      "-2.802657682345708e-05",
      "-1.2056981323385419e-05",
      "-2.7270028141032437e-05",
      "-1.0634333261360247e-05",
      "1.4157930301798374e-06",
      "1.961841588543063e-05",
      "7.881759615152761e-05",
      "2.4662361695591513e-05",
      "-6.617043009020393e-05",
      "-0.00011151363219128595",
      "-4.4144963493190386e-05",
      "1.4664811600997443e-05",
      "1.6396578827320036e-05",
      "-3.2452016340126796e-05",
      "-5.7341492360278984e-05",
      "6.989591755305173e-06"
    ],
    [
      "1.920901015228287e-05",
      "1.9191741009196372e-05",
      "1.9198914778218752e-05",
      "1.9202807766776397e-05",
      "1.9199748009852264e-05",
      "-3.5427602221417125e-09",
      "1.4494635861661596e-08",
      "4.232186947839314e-09",
      "8.675797048142138e-09",
      "6.154246697677507e-09",
      "-7.183623677913092e-10",
      "4.139796853748243e-09",
      "1.5893392537669537e-08",
      "5.191626073528333e-09",
      "1.6099101481039814e-08",
      "1.35016272336056e-08",
      "-6.6815372465431084e-09",
      "-9.239478870974636e-09",
      "-1.880762900436991e-08",
      "6.707779019739677e-09",
      "7.490275804714357e-09",
      "3.845926816251358e-09",
      "1.8823431720297288e-08",
      "7.83907902791044e-09",
      "1.831593684674274e-08"
    ],
    [
      "1.9240483396474804e-05",
      "1.9195667948869567e-05",
      "1.9220143796419717e-05",
      "1.921432379797284e-05",
      "1.9215126533264557e-05",
      "3.80003704944728e-09",
      "3.494495692597575e-08",
      "1.8435528183012945e-08",
      "2.7651306308179086e-08",
      "1.0459890451550704e-08",
      "-1.0742176977957615e-09",
      "9.498289085635007e-09",
      "2.809839129590703e-08",
      "1.7988079408084007e-08",
      "2.750856423696803e-08",
      "1.282218088775052e-08",
      "-1.8249855524446886e-08",
      "-1.6997116264143245e-08",
      "-3.0789984882836594e-08",
      "7.386806502868883e-09",
      "6.020153136674283e-09",
      "-1.2198254648924126e-09",
      "2.4848443009424917e-08",
      "5.967778427099251e-09",
      "1.8428037928396745e-08"
    ],
    [
      "1.920200203490302e-05",
      "1.9190271473928377e-05",
      "1.919949829756704e-05",
      "1.9202339040973017e-05",
      "1.9197203719715518e-05",
      "1.811935343460674e-10",
      "1.3954011843311219e-08",
      "3.959039899897719e-09",
      "9.385075620593398e-09",
      "8.571459512908845e-09",
      "2.6047819470807415e-10",
      "5.091819923489938e-09",
      "1.6802903909764995e-08",
      "4.316564426188641e-09",
      "1.6465873796822752e-08",
      "1.190530338633126e-08",
      "-5.197976997110276e-09",
      "-6.44444524704879e-09",
      "-1.5049424323576844e-08",
      "6.2000586190378345e-09",
      "7.422903457845974e-09",
      "2.3103421824229252e-09",
      "2.1335926722853218e-08",
      "8.947605866424097e-09",
      "1.8040880814676402e-08"
    ],
    [
      "1.9219796382402756e-05",
      "1.9199518172510973e-05",
      "1.921563867023701e-05",
      "1.9212331716214025e-05",
      "1.921006593393666e-05",
      "5.306591386418384e-09",
      "2.7234856905761046e-08",
      "1.3757866543132232e-08",
      "1.9708191876741954e-08",
      "1.0367514436396536e-08",
      "8.678650779800202e-11",
      "1.317382740947857e-08",
      "2.5294060090536467e-08",
      "9.768569698130411e-09",
      "2.2354978545040536e-08",
      "1.4119502948656132e-08",
      "-1.1921611728876577e-08",
      "-7.518236053442803e-09",
      "-1.8140587644133885e-08",
      "5.736424065036101e-09",
      "4.495939687068548e-09",
      "-2.989813949250946e-09",
      "2.8545203364147548e-08",
      "1.015763072290793e-08",
      "2.0743201279599902e-08"
    ],
    [
      "1.9225680511787952e-05",
      "1.920746869071634e-05",
      "1.920586567277154e-05",
      "1.921530377460055e-05",
      "1.9211370450620794e-05",
      "-9.261136154132749e-09",
      "1.0868638835464175e-08",
      "7.626239623762355e-12",
      "2.9364582827559075e-09",
      "1.2151112178350166e-08",
      "-1.0753343680391765e-09",
      "3.854647460531499e-09",
      "1.8036736703012875e-08",
      "5.3378068728431344e-09",
      "1.9461463274029747e-08",
      "2.4850203953904523e-08",
      "-4.897772600369358e-09",
      "-1.1055317658604609e-08",
      "-2.6981467966942166e-08",
      "1.0620782366263432e-08",
      "1.3579061627276413e-08",
      "1.1286162938600023e-08",
      "2.600742562135558e-08",
      "1.0755116111419258e-08",
      "2.4246078322888664e-08"
    ],
    [
      "1.941364788315337e-05",
      "1.946484387142765e-05",
      "1.9461244269737737e-05",
      "1.9332272207640384e-05",
      "1.9260032932563386e-05",
      "-1.2978954429773816e-07",
      "-2.0061712143332937e-09",
      "7.441432418773764e-08",
      "-6.461008439839101e-08",
      "-1.3123789233989829e-07",
      "-8.091725553982924e-09",
      "4.3198175689060145e-08",
      "-1.072429800290648e-07",
      "-1.2867090494111003e-08",
      "9.680523179029083e-09",
      "2.9253539414961057e-09",
      "1.557561644990474e-07",
      "-8.345711780427517e-08",
      "-4.944014790310095e-08",
      "-1.5123291881328518e-07",
      "1.4838872340541053e-07",
      "5.737506739723602e-08",
      "-9.438590571135191e-08",
      "3.609895150829764e-08",
      "9.956762667401856e-09"
    ],
    [
      "0.0009925908485078083",
      "0.004016074281147509",
      "0.008022637188431343",
      "0.017498693603441796",
      "0.008902303486646035",
      "-0.0007660250575947994",
      "0.0027898340590420774",
      "-0.001919775762289555",
      "-0.000469999600651935",
      "-0.0023539099404405713",
      "0.00832804948060034",
      "-0.0050503613027589695",
      "-0.005820505881554764",
      "-0.0010941031846513076",
      "-0.009960147227044202",
      "-0.001817565401120414",
      "8.483498901151099e-05",
      "-0.003650823619499931",
      "0.002902671159445688",
      "0.0051427287238772325",
      "-0.0007117090890384783",
      "-0.0031619635124450762",
      "-0.01029644553545187",
      "0.008360512445573438",
      "-0.007487759754472714"
    ],
    [
      "1.924177491447676e-05",
      "1.92814292807302e-05",
      "1.9243282381726565e-05",
      "1.9227571865176948e-05",
      "1.9257524507190107e-05",
      "8.299564964172758e-09",
      "3.715729875604173e-08",
      "4.0723462234540804e-09",
      "1.8922264566537603e-08",
      "2.0970004132884587e-08",
      "1.7030001991217686e-08",
      "6.33045597058391e-08",
      "1.9712875505205144e-08",
      "1.0142707552627682e-08",
      "3.601097268492401e-08",
      "1.5398586954805252e-08",
      "-5.193697576621153e-10",
      "-9.993291881813355e-09",
      "-3.405226170600912e-08",
      "3.12501400187501e-08",
      "7.67962325883273e-09",
      "1.2916498031031436e-09",
      "3.0737344367260406e-08",
      "-8.62972229966576e-09",
      "2.7866756279717307e-08"
    ],
    [
      "1.9192024614595652e-05",
      "1.919966503172285e-05",
      "1.9209761547162542e-05",
      "1.921047320011015e-05",
      "1.920052828893681e-05",
      "2.1498254893561737e-09",
      "8.826386607083333e-09",
      "-1.7925360224817209e-09",
      "8.164272838711249e-09",
      "1.686809740274045e-08",
      "1.2700689384146852e-09",
      "7.098732730305516e-09",
      "1.91776484841246e-08",
      "5.317225679791655e-09",
      "1.8548387096631156e-08",
      "6.139877187988895e-09",
      "-6.426151364396188e-10",
      "-7.2817218971664375e-09",
      "-1.5864009190674917e-08",
      "1.8325321260408196e-08",
      "1.6953322124711e-08",
      "5.8111976094375195e-09",
      "2.5724069608020484e-08",
      "9.349326862868658e-09",
      "2.0119064812431245e-08"
    ],
    [
      "1.9220759069507593e-05",
      "1.9216905536584387e-05",
      "1.923192962470733e-05",
      "1.9218753537442237e-05",
      "1.9229339568340648e-05",
      "1.0578076928680407e-08",
      "2.7010858306904985e-08",
      "5.2050338419950905e-09",
      "2.4258352198686154e-08",
      "2.621377609022965e-08",
      "3.92783609273871e-09",
      "2.5306481899530854e-08",
      "2.5571840577515872e-08",
      "1.919942607575286e-08",
      "3.0607942572987375e-08",
      "-2.895417795721909e-09",
      "-6.315926838594915e-09",
      "-1.6641427018723356e-08",
      "-3.6384231575976827e-08",
      "2.927199749670567e-08",
      "1.6535149304503894e-08",
      "4.555253692491061e-09",
      "2.7552208977474947e-08",
      "-1.859655617549057e-09",
      "2.0947709144448787e-08"
    ],
    [
      "1.919621790596659e-05",
      "1.9193868124217733e-05",
      "1.9207500354382903e-05",
      "1.9209779652306093e-05",
      "1.920161749176924e-05",
      "2.5763980001078074e-10",
      "8.57942236527224e-09",
      "8.603185538683794e-10",
      "1.007049938769169e-08",
      "1.5713001246128035e-08",
      "4.706873322966266e-10",
      "4.4040235602117615e-09",
      "2.1055048461950072e-08",
      "8.336552988290163e-09",
      "2.0948769598917416e-08",
      "5.89492741993691e-09",
      "-5.24622147947551e-09",
      "-1.0173243917804467e-08",
      "-1.9042758161093066e-08",
      "1.606798966133276e-08",
      "1.6222363720612358e-08",
      "7.076608138521564e-09",
      "2.5302932043588428e-08",
      "1.09910653248232e-08",
      "1.909416027850368e-08"
    ],
    [
      "1.9227214858802954e-05",
      "1.945153716101431e-05",
      "1.9276551644049396e-05",
      "1.927075297808595e-05",
      "1.9367078319554038e-05",
      "-3.0868697341968194e-08",
      "3.734967191934974e-08",
      "2.7429998576936816e-08",
      "-7.742512708240147e-09",
      "-8.164367219538291e-08",
      "-1.3424044014462112e-08",
      "2.0753911608845042e-07",
      "2.708262976494114e-09",
      "-7.794342115600034e-08",
      "2.988631057749954e-08",
      "4.410630718516316e-08",
      "-2.782355233886397e-08",
      "1.307630649404415e-08",
      "1.3970049382464057e-08",
      "6.842706114154172e-08",
      "-1.0845111167660959e-07",
      "-4.4941279018870244e-08",
      "8.227309111450305e-08",
      "-2.0402343746327185e-08",
      "1.1404532000206052e-07"
    ],
    [
      "1.9210972741054414e-05",
      "1.9268471231760484e-05",
      "1.9227740668032593e-05",
      "1.922770434069994e-05",
      "1.9238545423868624e-05",
      "6.225942809249637e-09",
      "1.8285224084181648e-08",
      "1.792186048429407e-08",
      "1.822181468494723e-08",
      "2.7587119495063354e-09",
      "-3.5545941256988153e-09",
      "5.616595007907551e-08",
      "2.3100900066689588e-08",
      "-3.6326630674311835e-09",
      "2.3599018548113112e-08",
      "2.09979098224279e-08",
      "-1.1824911013798866e-08",
      "-6.319521092591337e-09",
      "-7.706612837117548e-09",
      "3.0606530959582536e-08",
      "-9.755588062813956e-09",
      "-1.3982358356850516e-08",
      "3.9427186602602194e-08",
      "2.9258471616653164e-09",
      "3.4275522159427895e-08"
    ],
    [
      "0.0030055001543588143",
      "0.003716811974633095",
      "0.014472465487991141",
      "0.027515310200993286",
      "0.02057948646382775",
      "-0.0026236298980510725",
      "-0.004418338280132348",
      "-0.0059908552252605765",
      "0.007180484720954741",
      "0.007201647498238376",
      "0.000621414673145728",
      "-0.008450203808618054",
      "-0.0022040443145168627",
      "-0.01573087512323323",
      "-0.007265128623049966",
      "-0.0020391109980983585",
      "-0.004861686349886327",
      "0.006798281979776078",
      "0.00313633183570595",
      "0.0012544630595609598",
      "-0.01006374282031078",
      "0.002147490109978902",
      "-0.019812680945272998",
      "0.007049701058189396",
      "-0.022639319208688564"
    ],
    [
      "1.922022993117593e-05",
      "1.924117314501484e-05",
      "1.924300558207175e-05",
      "1.9240425738980855e-05",
      "1.9234672011778356e-05",
      "-2.9674977389568957e-09",
      "1.8203773412476646e-08",
      "6.7810400613854504e-09",
      "-2.97643871050406e-09",
      "-2.7597952685347246e-09",
      "1.6953028224710167e-08",
      "1.2111517580024483e-08",
      "-6.908160196083806e-09",
      "1.836459333291762e-08",
      "-6.50869799354841e-09",
      "2.8765482908998127e-08",
      "1.75733851403887e-09",
      "3.2955383285155766e-09",
      "-1.207982834465673e-08",
      "2.13110332657633e-08",
      "-2.779553201402765e-09",
      "1.2483710017964554e-08",
      "1.2813118411196368e-08",
      "1.5657882957103902e-08",
      "3.104370827772311e-08"
    ],
    [
      "0.004615087092557397",
      "0.003994252338812239",
      "0.006445309883039812",
      "0.0046035093177007776",
      "0.0011267500009795575",
      "0.0029450581783311905",
      "-0.0022321523244925637",
      "0.0029854204547331577",
      "-0.0010487004990663022",
      "-0.0035614792784052275",
      "0.0029608610077005793",
      "-0.00030065702384091315",
      "-0.005055703799990124",
      "-0.0014443492443107723",
      "0.0008072455659034955",
      "0.00020895215172100763",
      "0.0034264951483233544",
      "-0.0026248529657961423",
      "-0.0016865335452594962",
      "0.0030474987681153895",
      "-0.0028273170306432837",
      "-0.0015964404109082922",
      "-0.0002613596238958772",
      "0.002059209176447057",
      "-0.0017932225691194136"
    ],
    [
      "1.92077027801359e-05",
      "1.9227142569849532e-05",
      "1.9209745685703945e-05",
      "1.921243073476468e-05",
      "1.920802309019969e-05",
      "-2.595002617033146e-09",
      "1.1568505973342808e-08",
      "2.53914954195079e-09",
      "3.866097474541262e-09",
      "7.662737727543527e-09",
      "4.868113856931784e-09",
      "1.8305925960523832e-08",
      "1.541954889641929e-08",
      "-4.861953387213095e-10",
      "1.854303124774982e-08",
      "2.7461415756093184e-08",
      "-1.772648405257255e-09",
      "-2.1887087274975143e-09",
      "-9.252995050263736e-09",
      "1.1473971297252104e-08",
      "4.7817585979479264e-09",
      "4.064195703529864e-09",
      "2.7597669249549446e-08",
      "1.2059703407304162e-08",
      "2.435246828254022e-08"
    ],
    [
      "4.580118316838412e-05",
      "8.227156149421501e-05",
      "5.4180224791696873e-05",
      "3.811227821156643e-05",
      "5.231144743188329e-05",
      "-3.6107785167989516e-05",
      "2.7812241389673516e-05",
      "4.884620310206096e-06",
      "-2.7141593019063796e-05",
      "-4.681953702544315e-05",
      "9.187015929401231e-06",
      "4.556237689727456e-05",
      "-5.189458567709343e-06",
      "-3.399720347684189e-05",
      "4.800062808310627e-06",
      "1.924834847515502e-05",
      "-1.2518628429665974e-05",
      "2.1856369997192507e-05",
      "1.18417310213139e-05",
      "-3.058792065976562e-06",
      "-3.3268505064578045e-05",
      "3.5122400279688342e-06",
      "2.519692749189115e-05",
      "-3.99472684010493e-07",
      "2.4570810420833906e-05"
    ],
    [
      "1.920589938873271e-05",
      "1.9187495318308007e-05",
      "1.920156570907692e-05",
      "1.9208991012475512e-05",
      "1.920429308929379e-05",
      "7.53785133747926e-09",
      "1.3284706522462116e-08",
      "-1.994734640494516e-09",
      "1.6055607050186747e-08",
      "1.6107076722357083e-08",
      "4.4077107450177516e-10",
      "3.079600171917812e-09",
      "1.5915086440865278e-08",
      "5.0876695316845614e-09",
      "2.1307180427509464e-08",
      "9.74530951890285e-09",
      "-2.401950216720067e-11",
      "-1.1830958666865137e-08",
      "-2.322587265605399e-08",
      "6.668740558258017e-09",
      "1.2260758347801557e-08",
      "-3.0171961997895744e-10",
      "2.4083788265345853e-08",
      "8.553606150545963e-09",
      "2.159293638581273e-08"
    ],
    [
      "1.9271627286259874e-05",
      "1.919528239231394e-05",
      "1.922831980491758e-05",
      "1.922145744961987e-05",
      "1.9228780381147974e-05",
      "1.0655298510210442e-08",
      "4.823161561451816e-08",
      "-2.59486021949477e-08",
      "2.627864674237587e-08",
      "2.108277101190843e-08",
      "-4.436543966454165e-09",
      "4.4816760035611746e-10",
      "-2.146528184319484e-09",
      "1.4224351129435175e-09",
      "2.2065315453182586e-08",
      "2.2368619964505714e-08",
      "1.868766295115351e-08",
      "-2.3949474691240497e-08",
      "-5.8463586476739055e-08",
      "4.460558082524254e-09",
      "1.4171430252039218e-08",
      "-4.292901308590795e-09",
      "2.4018112489494053e-08",
      "-1.5332781282904464e-08",
      "3.825029891176274e-08"
    ],
    [
      "0.001030165729346883",
      "0.004090500263998534",
      "0.004545923469774224",
      "0.015830973342020896",
      "0.006126484821489605",
      "0.001875986369934411",
      "-0.0005257025336746513",
      "0.0031599945824043003",
      "-0.0018431423807242881",
      "0.0006086234228025547",
      "0.0039927366830121306",
      "-0.004693391558987163",
      "-0.006667245224169406",
      "-0.002459559933063079",
      "-0.001723912869093514",
      "0.0007723563156871161",
      "0.002073610560285535",
      "-0.002449330903199588",
      "-0.001666427788415398",
      "0.004249608482358386",
      "-0.006959314314474026",
      "-0.001684177846822023",
      "-0.005207918368025106",
      "0.004647179751899345",
      "-0.009674400804199774"
    ],
    [
      "0.0003232899103455958",
      "0.002631635144391366",
      "0.0007540813724529127",
      "0.0009671751489403636",
      "0.0010474552126314117",
      "0.00045500805363769917",
      "0.00010391538001035738",
      "0.00042339564189665613",
      "-0.00012134975487106158",
      "-0.001006742078087777",
      "0.0014655826323567175",
      "0.00119403762904546",
      "-0.00035594537578290033",
      "-0.0008692027579805132",
      "0.00042356594757582617",
      "-0.0007663147153515922",
      "0.0004611029352401932",
      "-0.00033010284009358484",
      "-0.0005458307175283358",
      "0.0009519170889399441",
      "0.0005731514885099791",
      "-0.0011226966924582182",
      "-0.0007548577285107947",
      "-2.404567531591641e-06",
      "-0.000891776722151551"
    ],
    [
      "1.9219633623663923e-05",
      "1.9207070854171706e-05",
      "1.9213353446316693e-05",
      "1.922423451547617e-05",
      "1.921446662198724e-05",
      "5.005695432669163e-09",
      "5.427279300907886e-09",
      "9.559446989956967e-09",
      "-1.5079970718841232e-09",
      "9.398603388327603e-09",
      "6.668753934085445e-09",
      "2.317608825951381e-10",
      "1.386359582011467e-08",
      "1.2046394125506715e-08",
      "5.494267028594446e-09",
      "1.750414798967481e-08",
      "-5.5099898338221135e-09",
      "3.4021121721724822e-09",
      "-2.255771640824563e-08",
      "1.493330453398544e-08",
      "1.6722472779275543e-08",
      "5.002640799458589e-09",
      "2.0591489615829732e-08",
      "1.0847707631028807e-08",
      "2.4503605354671613e-08"
    ],
    [
      "1.9324637828477182e-05",
      "1.9228886380363448e-05",
      "1.9292082876434564e-05",
      "1.9227641453261944e-05",
      "1.926876015451427e-05",
      "-5.631711746524118e-09",
      "9.676948885503994e-08",
      "2.0718472827368917e-08",
      "4.3193239252467714e-08",
      "1.398144678785732e-08",
      "2.4726250824958694e-09",
      "3.300535513245346e-08",
      "3.503485928892589e-08",
      "4.6183367913500336e-08",
      "3.713395053410614e-08",
      "-5.722700514596465e-09",
      "-3.726170977160185e-08",
      "-2.4195790305489354e-08",
      "-8.612288246102207e-08",
      "3.512362818680458e-08",
      "1.5112671045477234e-08",
      "1.0288933946816336e-08",
      "2.9435500712374534e-08",
      "-2.8402623887629217e-08",
      "1.844247836035031e-08"
    ],
    [
      "1.9200500971770777e-05",
      "1.918874344285093e-05",
      "1.9200737089125967e-05",
      "1.9206848689006884e-05",
      "1.9199906238879468e-05",
      "3.824655781701211e-09",
      "1.091257856464883e-08",
      "2.865189877613186e-09",
      "1.2967036680020713e-08",
      "1.379770259957721e-08",
      "1.5061719248382037e-09",
      "3.6183764001640867e-09",
      "1.8158547468102083e-08",
      "7.177030447845887e-09",
      "2.0057717094269684e-08",
      "8.695952145382573e-09",
      "-4.651286790447005e-09",
      "-9.571883958317665e-09",
      "-1.86421170114623e-08",
      "8.13873752855662e-09",
      "1.2109617524123812e-08",
      "2.611489109073755e-09",
      "2.3307456278068176e-08",
      "1.0446424859245037e-08",
      "1.7612228474797012e-08"
    ],
    [
      "1.920284926577552e-05",
      "1.9190456535557792e-05",
      "1.9199633319736694e-05",
      "1.9205966976511345e-05",
      "1.9215969494453158e-05",
      "1.1424166002576732e-08",
      "1.3425110460259795e-08",
      "5.826528623255922e-10",
      "2.052684427825561e-08",
      "1.5256245836842965e-08",
      "2.064240751318356e-09",
      "1.2588237609389447e-08",
      "1.707129405824474e-08",
      "8.467444086380137e-09",
      "2.2848020803024292e-08",
      "2.4897447310712004e-09",
      "-3.3240822387817226e-09",
      "-1.2955869540754095e-08",
      "-2.6800539084652653e-08",
      "9.938348791007438e-09",
      "7.169070756286137e-09",
      "-2.9780271126953536e-09",
      "1.9830619964251254e-08",
      "5.621708855991409e-09",
      "2.3366718183362535e-08"
    ],
    [
      "1.9199761758845737e-05",
      "1.9186290751227973e-05",
      "1.9198238067295683e-05",
      "1.920228157089708e-05",
      "1.9208527513507766e-05",
      "8.436704061590659e-09",
      "1.3845679271408119e-08",
      "6.246640988107311e-09",
      "2.0189619186639817e-08",
      "1.3871211915291514e-08",
      "4.2002558473496216e-09",
      "1.0804180312932515e-08",
      "2.022342448363118e-08",
      "1.2786386226867657e-08",
      "2.4026953290136606e-08",
      "2.446056263401482e-09",
      "-8.299623750916417e-09",
      "-1.2288414722977256e-08",
      "-2.1214716466223144e-08",
      "6.809877019854182e-09",
      "6.887919131353129e-09",
      "2.5440861494265957e-10",
      "1.7883210716765113e-08",
      "9.11855797473549e-09",
      "1.813273256057536e-08"
    ],
    [
      "1.9208535064739853e-05",
      "1.919335154876173e-05",
      "1.920927576691997e-05",
      "1.9208634434018334e-05",
      "1.9209515810517046e-05",
      "9.155947396274669e-09",
      "1.8155096191058724e-08",
      "1.911656172345722e-09",
      "1.8657327862385034e-08",
      "1.747306559562366e-08",
      "1.5877229184670604e-09",
      "9.160693704840565e-09",
      "1.9140287160606728e-08",
      "9.288970804345418e-09",
      "2.289115602853703e-08",
      "7.172881478968448e-09",
      "-2.9492299062774577e-09",
      "-1.0862968639135745e-08",
      "-2.398437847025186e-08",
      "1.0338064772040947e-08",
      "1.0822572398927363e-08",
      "-2.3427335138107863e-10",
      "2.461533393807445e-08",
      "7.113757996221082e-09",
      "2.0666682883374794e-08"
    ],
    [
      "1.92053235266701e-05",
      "1.9204173753216504e-05",
      "1.921851273368043e-05",
      "1.921530382715615e-05",
      "1.9212005341623403e-05",
      "7.899840099432228e-09",
      "1.3868107877860609e-08",
      "-1.4804732416085519e-09",
      "1.3786914832199298e-08",
      "1.8987232305513367e-08",
      "-7.52164749883638e-10",
      "1.0845225477875898e-08",
      "1.7171147251306406e-08",
      "5.711666024680533e-09",
      "2.0521004274018e-08",
      "6.12114496469426e-09",
      "2.0288268455206243e-10",
      "-9.420605563594443e-09",
      "-2.537229125060195e-08",
      "2.1587829338394532e-08",
      "1.4273469224763978e-08",
      "1.2464320171768019e-09",
      "3.0469362137727844e-08",
      "5.1128030223183314e-09",
      "2.2519322691297643e-08"
    ],
    [
      "1.92866638782399e-05",
      "1.9247798323933212e-05",
      "1.9242135192934196e-05",
      "1.9258302533008595e-05",
      "1.927091275211069e-05",
      "1.5419861910803107e-09",
      "-5.96615248844847e-10",
      "2.219323876125445e-08",
      "-2.991330481605204e-08",
      "5.949634827904804e-09",
      "3.821078985445611e-09",
      "4.076242288268534e-09",
      "-1.3157524496574996e-08",
      "2.454368769959982e-08",
      "-1.0086544890078273e-08",
      "5.6858163225077275e-08",
      "8.909364610875188e-09",
      "-2.0736356295485616e-08",
      "-3.3326729559508177e-08",
      "2.1533251042649428e-08",
      "-8.583539209448472e-09",
      "2.4958283782017e-08",
      "4.003002643959258e-08",
      "1.2081740174784599e-08",
      "2.0366916209111328e-08"
    ],
    [
      "1.923437095429569e-05",
      "1.9227064962049375e-05",
      "1.9218637452286927e-05",
      "1.9236719358974905e-05",
      "1.9243970420078006e-05",
      "-3.805582881260626e-09",
      "1.8580149405360008e-08",
      "8.637309842199048e-09",
      "-3.6062195505332563e-09",
      "1.014078387394621e-08",
      "-2.268112413396368e-09",
      "2.4613392926743717e-08",
      "1.707847999133776e-08",
      "1.17856906333728e-09",
      "5.432875975994276e-09",
      "1.7731159435871957e-08",
      "-9.922393521609014e-09",
      "6.282472720113353e-09",
      "-3.6329078472604685e-08",
      "1.888675652234837e-08",
      "5.971850923749045e-09",
      "3.4703504068154424e-09",
      "3.8871358445131325e-08",
      "5.115690303383765e-10",
      "3.552737771471841e-08"
    ],
    [
      "1.9231709931756803e-05",
      "1.9218959293384462e-05",
      "1.921925633034194e-05",
      "1.923866084396449e-05",
      "1.9246996535797975e-05",
      "9.995493854805612e-09",
      "2.1720567282445592e-08",
      "-9.229972390864598e-09",
      "1.335480492727368e-08",
      "1.6355423451505866e-08",
      "-6.074347548265901e-09",
      "2.1787953462557838e-08",
      "1.1829519172975624e-08",
      "-6.2640733251566354e-09",
      "1.6378788791634338e-08",
      "1.7193161807097828e-08",
      "7.06429973613111e-09",
      "-8.591620039319694e-09",
      "-3.891893085980531e-08",
      "1.1674616431534134e-08",
      "9.525324889476425e-09",
      "-1.0692908738105118e-08",
      "3.871061664635315e-08",
      "2.9109858674440145e-09",
      "4.4840653324708005e-08"
    ],
    [
      "1.9241735975694885e-05",
      "1.9244671350625595e-05",
      "1.9226906532858277e-05",
      "1.922185063572494e-05",
      "1.9224448751772098e-05",
      "7.76333975791056e-10",
      "2.444464694672265e-08",
      "1.3664917437776652e-08",
      "5.0580979287241755e-09",
      "1.512745592260708e-09",
      "8.388527849489443e-09",
      "1.9152717277901434e-08",
      "1.7302803231032256e-08",
      "7.2577980930389944e-09",
      "1.1101730783236817e-08",
      "4.1378559152834474e-08",
      "-1.0921232535207952e-08",
      "7.212718217859977e-09",
      "-1.757380922881074e-08",
      "8.482523624794879e-09",
      "4.1007502755881395e-09",
      "-2.242796561809588e-09",
      "2.9878166869472674e-08",
      "1.312825737172988e-08",
      "2.4185706394977473e-08"
    ],
    [
      "1.9199679020948898e-05",
      "1.9195395519119116e-05",
      "1.9205948888351045e-05",
      "1.9208868703712446e-05",
      "1.920224335312602e-05",
      "6.131370026226655e-09",
      "1.4483576209514976e-08",
      "3.4779574126839745e-09",
      "1.3739576944547789e-08",
      "1.5062512923692235e-08",
      "4.014793853791133e-09",
      "9.714211730701232e-09",
      "1.9780390519066566e-08",
      "5.574615191273999e-09",
      "2.3021512526102823e-08",
      "1.1540081476645646e-08",
      "-2.7981719242034547e-09",
      "-6.645483451335738e-09",
      "-1.349563338900759e-08",
      "5.724388649176552e-09",
      "9.353695032040321e-09",
      "1.4131118042029542e-09",
      "2.7205044705493807e-08",
      "1.2907067860913737e-08",
      "2.0003624865474774e-08"
    ],
    [
      "1.920341764951423e-05",
      "1.9188180080981065e-05",
      "1.9204964294900543e-05",
      "1.9209122176114954e-05",
      "1.920559102069786e-05",
      "8.734155094134544e-09",
      "1.6634757774999477e-08",
      "6.674810205446902e-09",
      "1.9404781198806074e-08",
      "1.5090287605452706e-08",
      "3.2541743181414442e-09",
      "8.446415089953738e-09",
      "2.1979143196624303e-08",
      "9.388144959054377e-09",
      "2.4989945153601828e-08",
      "7.609336799863696e-09",
      "-6.4460999430672685e-09",
      "-1.0237884396882487e-08",
      "-1.8018407797037946e-08",
      "4.880342153300384e-09",
      "8.213939316004296e-09",
      "-5.199272661931487e-10",
      "2.5160456714552704e-08",
      "1.2260442901064442e-08",
      "2.004867109183498e-08"
    ],
    [
      "1.9201945585177594e-05",
      "1.9188055725665388e-05",
      "1.920464279171281e-05",
      "1.9211048001698133e-05",
      "1.920755535224987e-05",
      "8.796222193480501e-09",
      "1.5256176457124833e-08",
      "4.059428749499408e-09",
      "1.94484169504587e-08",
      "1.5912900873276933e-08",
      "3.2636126181012038e-09",
      "8.952350477665479e-09",
      "2.067423196634736e-08",
      "8.32622662035679e-09",
      "2.6260207948168994e-08",
      "5.7390171711053965e-09",
      "-4.390782265576891e-09",
      "-1.242002769407537e-08",
      "-1.96925659136635e-08",
      "6.4072347247915685e-09",
      "8.890483821966905e-09",
      "1.225726021891348e-10",
      "2.49383780908429e-08",
      "1.1329063612213837e-08",
      "2.2090938513087282e-08"
    ],
    [
      "1.9223039525118572e-05",
      "1.9200944538279295e-05",
      "1.9217755548992547e-05",
      "1.9217396975663587e-05",
      "1.921744869951904e-05",
      "1.1834883824797742e-08",
      "2.809102985301784e-08",
      "8.138913958905419e-09",
      "2.2194010712190546e-08",
      "1.7568175421346003e-08",
      "2.2133808794085715e-09",
      "1.4643003052601092e-08",
      "2.1611869698652998e-08",
      "1.073072268635846e-08",
      "2.2735932316725015e-08",
      "9.455618314705977e-09",
      "-5.251341440013466e-09",
      "-9.421036141034414e-09",
      "-2.6754989124427654e-08",
      "9.786401373693987e-09",
      "8.57463318183957e-09",
      "-3.3529371727487003e-09",
      "2.7614996430597062e-08",
      "4.2655917438348555e-09",
      "2.323064286799031e-08"
    ],
    [
      "0.000984787357752904",
      "0.0037781997003796977",
      "0.007065603424946769",
      "0.004675521386851097",
      "0.0006966119145039959",
      "-0.0005905763601653816",
      "0.0022232899518592124",
      "-0.0008591643255435648",
      "-0.0007454042502343893",
      "-0.003918744579481319",
      "0.004161899372267727",
      "0.0010444644876942888",
      "-0.004716916521214998",
      "-0.00215958028079629",
      "0.0012931501155208113",
      "-0.0018112597579310308",
      "0.0013641233355752573",
      "-0.0019385086726319022",
      "-0.00031374842210715395",
      "0.003336246047460435",
      "-0.00042601992329847845",
      "-0.0012064122795048219",
      "-0.003249675827906043",
      "0.000330719379706493",
      "-0.0012173347453566738"
    ],
    [
      "0.030434291198166357",
      "0.02422391924927603",
      "0.016083998452211656",
      "0.0011383994673239302",
      "0.030673887086280546",
      "0.006160385505887854",
      "-0.019748856003651498",
      "-0.003953342851185152",
      "0.006046451327911846",
      "-0.012626449711552077",
      "0.0029268606031965265",
      "-0.024777965027044893",
      "0.0011662771037141818",
      "0.005844921385387426",
      "-0.005008068945946329",
      "-0.02642406179504095",
      "0.009929265163358814",
      "-0.004290596895855616",
      "0.029929876767597712",
      "-0.015146318085815213",
      "-0.004303646765458221",
      "0.011315134534177193",
      "0.00407661258849577",
      "-0.021407734693658156",
      "-0.0030373743569503697"
    ],
    [
      "1.9257700673378796e-05",
      "1.9222981706769895e-05",
      "1.9251949686695186e-05",
      "1.9249796014474186e-05",
      "1.924948660101405e-05",
      "1.0822321628353334e-08",
      "3.815713066965645e-08",
      "2.4288549173228553e-08",
      "2.5586773217119257e-08",
      "2.581112219473185e-08",
      "-1.2528786343321972e-08",
      "2.4403296884107287e-08",
      "3.4587519439888556e-08",
      "1.987156218190553e-08",
      "2.016531845480103e-08",
      "2.607247568478381e-09",
      "-2.5610902760715733e-08",
      "-7.120158519098861e-09",
      "-5.386401447003225e-08",
      "2.9174922157828446e-08",
      "2.1162023940044357e-08",
      "-8.360387465387482e-09",
      "5.724367327210534e-08",
      "-1.644182843448058e-09",
      "2.1270549361104407e-08"
    ],
    [
      "1.920300683652576e-05",
      "1.918826992885364e-05",
      "1.919618658788939e-05",
      "1.9208844629388596e-05",
      "1.9207858244570655e-05",
      "1.4585981994755079e-09",
      "7.756041822461425e-09",
      "5.581171695393038e-10",
      "1.108400894557204e-08",
      "9.3479272230968e-09",
      "-1.7782332567461618e-09",
      "2.7605907702047063e-09",
      "1.7881756935360576e-08",
      "3.6351983189365662e-09",
      "1.78118197587964e-08",
      "1.0756082930027537e-08",
      "-5.821700864699209e-09",
      "-9.965229101493343e-09",
      "-2.2481095999274816e-08",
      "7.934696737323546e-09",
      "9.258384501736682e-09",
      "8.203707508861023e-10",
      "2.2567871525379944e-08",
      "1.1373972747891052e-08",
      "2.470168081944002e-08"
    ],
    [
      "1.9206192884426335e-05",
      "1.9184689584274077e-05",
      "1.9194245466339224e-05",
      "1.9201330634487387e-05",
      "1.920536508641735e-05",
      "3.601403594514804e-09",
      "1.1837181132857943e-08",
      "2.9751577835651616e-09",
      "1.5894006442446418e-08",
      "9.034969460486045e-09",
      "5.588742371005925e-10",
      "3.3705653805495296e-09",
      "1.747177268191659e-08",
      "8.021745830597003e-09",
      "2.004890907781879e-08",
      "1.0262481072447807e-08",
      "-7.533063286442984e-09",
      "-1.179991873439123e-08",
      "-2.2736145912997923e-08",
      "4.230970113157228e-09",
      "6.761536959446217e-09",
      "-6.535633000234887e-11",
      "1.767811445832031e-08",
      "1.006960077947711e-08",
      "2.001963584210576e-08"
    ],
    [
      "1.9203617118047773e-05",
      "1.9190357298679078e-05",
      "1.919447027491257e-05",
      "1.9199917127854974e-05",
      "1.9201603068943844e-05",
      "1.5814261348841046e-09",
      "1.0244601429598541e-08",
      "1.301740581986981e-09",
      "1.1670136387195539e-08",
      "8.863947564081848e-09",
      "1.2699594812854068e-09",
      "3.416652171451049e-09",
      "1.6185931664605332e-08",
      "5.896915447087725e-09",
      "1.779280179375917e-08",
      "1.4331814739087933e-08",
      "-5.013444763239072e-09",
      "-8.721766861545739e-09",
      "-1.8349548907367435e-08",
      "4.659588416206271e-09",
      "7.689509419705365e-09",
      "1.536865190965547e-09",
      "1.8050307481433666e-08",
      "1.0873642016071215e-08",
      "1.9285282961950183e-08"
    ],
    [
      "1.9250395409609752e-05",
      "1.922759857356294e-05",
      "1.9237411372868162e-05",
      "1.9219570997117237e-05",
      "1.9228705031595025e-05",
      "1.0141826721867474e-08",
      "3.80546466420432e-08",
      "1.5981921297124595e-08",
      "2.989438911685703e-08",
      "1.3793729926796563e-08",
      "3.716817317126794e-09",
      "1.955486396753286e-08",
      "2.85847305768688e-08",
      "1.7790671558432667e-08",
      "2.995615223226631e-08",
      "2.901318364819318e-08",
      "-1.4984888898516287e-08",
      "-8.890903782378569e-09",
      "-2.8123434348774858e-08",
      "7.446721896380652e-09",
      "7.003151424899192e-09",
      "-7.657492026624039e-09",
      "3.477455902201518e-08",
      "1.2970567698988044e-08",
      "1.9944496599266386e-08"
    ],
    [
      "1.9240314431661394e-05",
      "1.921255873189002e-05",
      "1.921669472804447e-05",
      "1.9233489704760524e-05",
      "1.923684337861645e-05",
      "-5.269975554921233e-09",
      "2.198410754801282e-08",
      "-4.912429609608779e-09",
      "-3.0615067196715712e-09",
      "1.1408742222579593e-08",
      "-4.182092648930426e-09",
      "8.70994180952446e-09",
      "1.8876871038562584e-08",
      "-5.316835672140953e-09",
      "1.0044513224419136e-08",
      "2.3132586914621805e-08",
      "-2.3967647766687692e-09",
      "2.956180291094129e-09",
      "-4.094198084035173e-08",
      "1.2826982214679244e-08",
      "1.2538943388312213e-08",
      "4.458992762735165e-09",
      "3.934454853702928e-08",
      "4.273231448850631e-09",
      "4.12015126159926e-08"
    ],
    [
      "0.00360516106853632",
      "0.005018506578430079",
      "0.0059238231837078935",
      "0.0046501334126652465",
      "0.0022972680229926515",
      "-0.0014307882767709509",
      "-0.0038393842597820205",
      "0.002132630311961317",
      "-0.0010938108209973363",
      "-0.0012865194483359253",
      "-0.004709769715017031",
      "0.0033708082792726344",
      "0.00017256912991996025",
      "-0.0006964381947407503",
      "-0.003207477890654174",
      "-0.003984941505995904",
      "0.0025362285206231207",
      "0.003472404756145612",
      "-0.0026405603085838817",
      "-0.0052785831088031955",
      "0.0009844773779646436",
      "-0.00016196763714466245",
      "-0.005226202417560839",
      "0.003600806966039053",
      "-0.0005111385040093206"
    ],
    [
      "1.9272194294617146e-05",
      "1.921434240974392e-05",
      "1.9229416011694865e-05",
      "1.922063645525466e-05",
      "1.9224563842546764e-05",
      "-5.313579990149239e-09",
      "4.8334925907417636e-08",
      "-1.618525089330561e-08",
      "1.2169107324155862e-08",
      "9.887928164934832e-09",
      "4.768977637422087e-09",
      "6.7510271530441544e-09",
      "4.626428086116081e-09",
      "-3.678781006747806e-10",
      "2.298788140725692e-08",
      "3.165166358775004e-08",
      "1.0992438307095811e-08",
      "-1.61977350777881e-08",
      "-4.468195719381443e-08",
      "-9.224178297923398e-10",
      "1.4644778271859054e-08",
      "3.6428723251593007e-09",
      "2.3588569839053826e-08",
      "-2.985529547442976e-09",
      "3.106174294932736e-08"
    ],
    [
      "1.9194962323115105e-05",
      "1.9185942438734905e-05",
      "1.9202365273537468e-05",
      "1.920479655356077e-05",
      "1.9201729053468727e-05",
      "5.436618012787308e-09",
      "1.3251531440422996e-08",
      "6.056225034566608e-09",
      "1.662550989455911e-08",
      "1.4062590021724145e-08",
      "2.479361161232529e-09",
      "8.20995349819247e-09",
      "2.1164666236688945e-08",
      "1.0738671600985226e-08",
      "2.2901355592379693e-08",
      "1.911436901667074e-09",
      "-7.27822738450538e-09",
      "-1.1273903056243598e-08",
      "-1.680218759211475e-08",
      "9.504101734465618e-09",
      "9.695801160681434e-09",
      "2.5029182946145262e-09",
      "2.094339116661865e-08",
      "1.0170761801615948e-08",
      "1.7495077505790534e-08"
    ],
    [
      "1.9194571342656206e-05",
      "1.918418527375489e-05",
      "1.9201456787470883e-05",
      "1.9203795364210083e-05",
      "1.9200318582825223e-05",
      "5.0516146211337424e-09",
      "1.3026866167611866e-08",
      "7.357849291628915e-09",
      "1.6358470471025107e-08",
      "1.3178573188424093e-08",
      "2.380933002014673e-09",
      "7.1977612126456156e-09",
      "2.1870950893509974e-08",
      "1.093637546161142e-08",
      "2.255123086573638e-08",
      "2.509810203286939e-09",
      "-8.738628630874497e-09",
      "-1.0276395567867899e-08",
      "-1.5831464086053925e-08",
      "8.009137189365354e-09",
      "9.215798014571658e-09",
      "2.272858748943175e-09",
      "2.1386479065560156e-08",
      "1.1466480854297657e-08",
      "1.6491046414456014e-08"
    ],
    [
      "1.9190800189266608e-05",
      "1.9186516161428766e-05",
      "1.920484707232623e-05",
      "1.9210398283992986e-05",
      "1.920054930142882e-05",
      "2.939829327726626e-09",
      "9.38370019768611e-09",
      "5.194922579502021e-09",
      "1.3422069346604466e-08",
      "1.3753494587372384e-08",
      "-8.678798396123794e-10",
      "5.389480302429235e-09",
      "2.3104305458627353e-08",
      "7.34766761967901e-09",
      "2.1806018559725224e-08",
      "2.337155100169213e-09",
      "-7.90458512348373e-09",
      "-1.0059413462804636e-08",
      "-1.5415514700199982e-08",
      "1.2373296737415955e-08",
      "1.263413210897502e-08",
      "2.832689010722719e-09",
      "2.6970466044746913e-08",
      "1.3024746909364086e-08",
      "1.9606256350980747e-08"
    ]
  ],
  "rational_Q": [
    [
      "0.00047013767064512594",
      "0.0008610458972998049",
      "0.001905918341814034",
      "0.0007048095781724839",
      "0.0006800090807878586",
      "0.0008610458972854279",
      "0.0003626064435487137",
      "0.0010898888303394118",
      "0.0007154957241713975",
      "0.0006907336733419141",
      "0.001905918342484375",
      "0.0010898888305094286",
      "0.00043578575412854184",
      "0.0003890322057450167",
      "0.0006811226213624523",
      "0.0007048095783770047",
      "0.0007154957243020287",
      "0.00038903220573026386",
      "0.00150048013665382",
      "0.00180562186332169",
      "0.0006800090806300809",
      "0.0006907336729807049",
      "0.0006811226215306176",
      "0.0018056218630777678",
      "0.0007659797843299279",
      "0.00044741485456820855",
      "-0.0004329778460456517",
      "-0.00029798050875038637",
      "0.00010932306163020904",
      "0.0004474148546449145",
      "0.00030366206231075026",
      "-0.00041033452068079383",
      "0.0003136093186099788",
      "0.00034243899472137485",
      "-0.00043297784645732646",
      "-0.00041033452087559905",
      "-0.0002717404015338008",
      "0.0004055522049646189",
      "-0.00011914958084211069",
      "-0.0002979805088865925",
      "0.00031360931873999025",
      "0.00040555220495537596",
      "0.0004952610298637725",
      "-0.0006057870891614416",
      "0.00010932306181032296",
      "0.0003424389945470994",
      "-0.00011914958088717661",
      "-0.0006057870890588747",
      "-0.00045578307201438645",
      "-0.0009696999852770621",
      "-0.0002692963476560571",
      "0.0005497870979505867",
      "0.0002967864058868979",
      "0.00016994163264390325",
      "-0.0006996495814119287",
      "0.0005313720423748643",
      "6.612571997258096e-05",
      "-0.0003091968305283873",
      "-0.0001970188714289928",
      "-9.230499406826096e-05",
      "0.0003869834973005299",
      "-0.0002034137394454233",
      "-5.5801710852182005e-05",
      "0.00037438371841110296",
      "0.00039040444596845196",
      "0.0008263227026315257",
      "-0.0008089592452433469",
      "-6.525652512064162e-05",
      "0.0003986843330698395",
      "0.00032135838917908343",
      "-0.0010303207949470237",
      "-0.0004350382582817919",
      "0.00042088964869515784",
      "-0.0009155041791795359",
      "-0.0003091968300738193",
      "-7.34072150865263e-05",
      "0.0010841412679460333",
      "-0.0008680091156686547",
      "0.0003506803976272999",
      "-0.0003463413878277399",
      "-9.453474293910231e-05",
      "-3.833834533293712e-05",
      "-0.0003485346435874186",
      "9.9098138765216e-05",
      "-0.0003345739445952756",
      "-0.0002196698054744515",
      "-0.0003862649663334386",
      "-0.0010248615572853678",
      "0.0008033205861669911",
      "0.00023852671113998652",
      "-0.0006297362436269285",
      "-0.0004359013549239616",
      "0.0014100198485689963",
      "0.00037913616656707634",
      "1.1587481353425576e-05",
      "-5.580171091484693e-05",
      "-0.00032861718869405313",
      "0.00024978577690171677",
      "6.526142964125965e-06",
      "-0.00031714934854036846",
      "-0.00033457394435988685",
      "-0.00020672421672717286",
      "0.0003829918039313721",
      "-0.000285658208808589",
      "0.0003370202625218332",
      "0.00025008342222312605",
      "-4.937106714137195e-05",
      "-0.0002669299765073869",
      "-4.5295849698964224e-05",
      "-5.642810829332709e-05",
      "0.00025136082241276734",
      "-0.0004862219466813847",
      "1.7804297445093933e-05",
      "0.00028842042248222244",
      "0.0005110864609747667",
      "-6.525652532233689e-05",
      "-6.104178846651186e-05",
      "-0.000581611182420201",
      "0.0005078832581106177",
      "-0.000394997814953769",
      "0.00023852671112698727",
      "9.866078435264685e-05",
      "0.0001305242386581005",
      "6.731379139052664e-05",
      "-0.00010497373150225021",
      "0.00025136082266254904",
      "-1.973244880679309e-05",
      "0.00010603593791952809",
      "0.0004423996033984818",
      "-0.0003439490283399046",
      "-0.00026352653729532204",
      "0.000273450504999034",
      "0.00034018360404813815",
      "-0.000578302067663206",
      "-9.17028700519241e-07",
      "0.00016994163277738296",
      "-0.00019701887122018346",
      "0.000374383718241988",
      "0.00039868433337477506",
      "-0.0009696999855784093",
      "-0.0006996495815052712",
      "-9.230499424024031e-05",
      "0.00039040444605192295",
      "0.0003213583890552595",
      "-0.000269296347996229",
      "0.0005313720424272701",
      "0.0003869834973662249",
      "0.0008263227025263605",
      "-0.0010303207949566987",
      "0.0005497870979489749",
      "6.612571998518435e-05",
      "-0.0002034137395132308",
      "-0.000808959245066291",
      "-0.0004350382584610205",
      "-0.00025189157512836547",
      "6.583138090132448e-05",
      "0.0003376920727316986",
      "-7.340721539060604e-05",
      "-0.0002518915753033035",
      "-0.0003676602141896926",
      "0.0002880846542626513",
      "-0.0002741834645501821",
      "-0.0003286171887807465",
      "6.583138100326653e-05",
      "0.0002880846542561966",
      "-2.4352842852365287e-05",
      "-6.902637092856397e-05",
      "-6.104178826496746e-05",
      "0.00033769207258500485",
      "-0.0002741834646618046",
      "-6.902637085091134e-05",
      "-0.000307677504374063",
      "-0.0005037521945868995",
      "6.13444749226882e-05",
      "-9.453474278036299e-05",
      "0.00035919215415399663",
      "0.00016540333350998856",
      "-0.00037186933553409377",
      "0.00044060802295219884",
      "-0.00020672421685214167",
      "-0.0002723790994273086",
      "-0.0003774183241920389",
      "-0.0004429864044706276",
      "0.0003759159357757793",
      "9.866078430501692e-05",
      "-0.0004191005151212193",
      "-5.46251332300392e-05",
      "0.0007632904622599006",
      "0.00010414459663425751",
      "-0.00016433523453474245",
      "-0.00021966980561630986",
      "-0.00027237909942773086",
      "1.5604599455317824e-05",
      "0.0002379732697492765",
      "0.00014790027037465248",
      "-4.937106710655345e-05",
      "7.961994828831376e-05",
      "0.00029854400839505183",
      "0.0007029862821453331",
      "-0.0007890213695821385",
      "-1.9732448796195973e-05",
      "0.0003644287992880949",
      "3.819840102520595e-05",
      "-0.0007444423992079333",
      "-0.00024529856546972635",
      "-0.0006297362441056966",
      "-0.0004191005154223064",
      "-0.00036545229629314166",
      "0.00033886704251424236",
      "-0.0001269502396308601",
      "-0.0004862219469808028",
      "0.00036442879948978544",
      "0.0002946721493932837",
      "0.00012406672828027765",
      "-0.0002851535240877309",
      "0.0002734505052323045",
      "9.072108572258745e-05",
      "-0.00027290428471348963",
      "-0.00014023731393706746",
      "-0.0004515790737464496",
      "0.0010841412683137539",
      "-3.833834503328197e-05",
      "-0.00038626496671232904",
      "-0.00043590135472412056",
      "0.00042088964919478536",
      "-0.0008680091159955161",
      "-0.00034853464395077926",
      "-0.0010248615576921491",
      "0.0014100198491482146",
      "-0.000915504179244034",
      "0.00035068039736845235",
      "9.909813878139108e-05",
      "0.0008033205865881876",
      "0.0003791361670764712",
      "0.00016540333369785822",
      "-0.0003774183243776854",
      "-5.462513308112899e-05",
      "0.0002497857772307554",
      "-0.0005037521947319703",
      "-0.00037186933570804067",
      "-0.0004429864045930659",
      "0.0007632904624869252",
      "-0.0005816111824234601",
      "6.134447480044751e-05",
      "0.00044060802296610823",
      "0.0003759159358831632",
      "0.00010414459691127713",
      "-0.0002631206108391725",
      "0.0003123121680884727",
      "0.00038299180401374014",
      "1.5604599351030366e-05",
      "-0.00026312061083270705",
      "0.00016705036311231983",
      "-7.95682703770239e-05",
      "0.00013052423842515874",
      "-0.00036545229613553157",
      "0.0003123121682332079",
      "-7.956827045463755e-05",
      "0.0003211354130468692",
      "-0.00014361153135968526",
      "-0.0002669299766368598",
      "0.00029854400851788223",
      "0.00036336724249259883",
      "0.0004051366643397932",
      "-0.0004994983575619913",
      "0.0001060359380917181",
      "0.00029467214923859696",
      "-0.00011830549210415914",
      "-0.0005150504767242191",
      "-0.00040247162707556596",
      "1.7804297301619152e-05",
      "3.8198400914560884e-05",
      "-0.00011830549205292492",
      "0.0003939320322146907",
      "-0.0004807996225980489",
      "0.000340183603836321",
      "-0.0002729042845201521",
      "2.648437890225674e-05",
      "-0.0001750220176049284",
      "1.2082322987221826e-05",
      "6.526142742238967e-06",
      "-0.0002856582089252309",
      "-4.529584986079115e-05",
      "0.0002884204227717319",
      "1.1587481044520111e-05",
      "-0.0003171493484644221",
      "0.00033702026271372653",
      "-5.642810819378209e-05",
      "0.0005110864611304817",
      "0.00023797326986176593",
      "0.0007029862822565786",
      "-0.0007444423994056289",
      "0.0005078832581319682",
      "-0.0001643352344883639",
      "0.0001479002704053772",
      "-0.0007890213696671398",
      "-0.0002452985656409147",
      "0.0004051366643315886",
      "-0.0005150504768058525",
      "6.731379155628751e-05",
      "0.0003388670423472455",
      "-0.0001436115314071974",
      "-0.0004994983574572976",
      "-0.0004024716270638745",
      "-0.0015476304341103455",
      "0.0004423996034176211",
      "0.00012406672814269245",
      "0.00039393203233475005",
      "-0.0015476304340124546",
      "-0.0005639799874313786",
      "-0.0005783020677341749",
      "-0.00014023731385520152",
      "-0.00017502201768590625",
      "0.0015061734354865528",
      "0.0006487148375731877",
      "-0.0003949978147026901",
      "-0.00010497373152740095",
      "-0.00034394902839597055",
      "-9.170290008397075e-07",
      "-0.00012695023969511653",
      "-0.000285153523816369",
      "-0.00045157907350363153",
      "-0.0004807996227333994",
      "1.2082323126131382e-05",
      "0.0006487148374425885",
      "0.00032655144938020114",
      "-0.00018953713642002077",
      "-5.266542003831622e-05",
      "0.0003126911181808364",
      "-0.00032655144925917973",
      "-6.016649963739811e-14",
      "-0.00021788187565131002",
      "3.390558729750062e-05",
      "-0.00011953978422973171",
      "0.0001895371362047931",
      "0.00021788187549073675",
      "9.069139039413982e-14",
      "2.1105011839674083e-06",
      "-0.00032587230917938327",
      "5.266542024451338e-05",
      "-3.390558713968537e-05",
      "-2.11050119186125e-06",
      "1.4033355672492373e-13",
      "8.097524335005498e-05",
      "-0.0003126911180154442",
      "0.00011953978408813078",
      "0.0003258723092969596",
      "-8.097524362500488e-05",
      "6.548802564997062e-14",
      "-7.647532503229782e-05",
      "2.252180574654456e-05",
      "0.0003284769754371185",
      "-0.0007560844419548984",
      "-0.00016700971971803484",
      "4.119656539628607e-05",
      "-8.48352456581525e-05",
      "-0.00048105337132796464",
      "0.000896951931694437",
      "0.0007178680773465608",
      "0.0001157433864937624",
      "-0.00030392532892555647",
      "-0.0002720756072454195",
      "0.00021328125106397452",
      "-0.0005136295926488974",
      "-0.0002756754781870426",
      "-0.0004797735266154427",
      "0.000670135693395723",
      "-0.0006407172292934117",
      "0.00011595686466566422",
      "0.0003482301752230469",
      "0.0004477643398878013",
      "0.00026262282160838474",
      "0.0005445886638428238",
      "-0.00013272202470121166",
      "0.000896951931529593",
      "-0.00016692858064706686",
      "-0.00016315095050327088",
      "0.00020197819031651803",
      "0.00020801963020378875",
      "-0.0014275338469422092",
      "-0.0010309475286109948",
      "0.0003320814716821435",
      "0.00017110611431878312",
      "0.0005367382070617273",
      "0.0002497301567224772",
      "0.0008488271307803734",
      "0.00012448138251639163",
      "0.0008891763334269696",
      "-0.0010764029334252604",
      "0.0010574490962581742",
      "-0.0006262129701784122",
      "-7.649900797468728e-05",
      "-0.000779401671922822",
      "0.00015311973838586928",
      "0.00013232513681067667",
      "0.00021328125066995873",
      "4.766538640013477e-06",
      "-0.0004322880074277104",
      "0.0002223161096838752",
      "-0.00019172008700353539",
      "0.0002497301571231426",
      "-0.00019996113648989148",
      "4.758833603130662e-05",
      "4.37262411185844e-05",
      "6.368059750016863e-05",
      "0.00034098516779516766",
      "3.539524445596606e-05",
      "5.717591152712025e-05",
      "8.186363591787169e-05",
      "-1.0730816501298731e-05",
      "0.00013713294223314723",
      "4.68310963254866e-05",
      "-0.0001907499179386315",
      "-0.00021628552205771285",
      "0.00018892539489184958",
      "-0.000640717229362652",
      "-2.948600213781142e-05",
      "0.00012674366154554696",
      "-0.00025489667683665536",
      "-0.00030343786276029576",
      "0.0010574490966079955",
      "0.0006172937886468216",
      "-6.050836160514224e-05",
      "-0.0002741887518866106",
      "-0.0002643200981415497",
      "0.00013713294249553687",
      "-0.000584637340259736",
      "-0.00025191770179419323",
      "-0.0007985076561579199",
      "0.0009666359631021686",
      "-0.0005419001454049664",
      "0.00014533865870089018",
      "-3.7187209223428054e-05",
      "0.0007439280229615605",
      "0.0002639557188591469",
      "0.00016700971951756331",
      "-0.00071786807731093",
      "0.0005136295926464012",
      "-0.00011595686480281038",
      "7.6475324667604e-05",
      "-4.119656557394407e-05",
      "-0.00011574338623962486",
      "0.000275675478074507",
      "-0.0003482301750983803",
      "-2.2521805542686988e-05",
      "8.483524581269135e-05",
      "0.0003039253288015021",
      "0.0004797735267539413",
      "-0.00044776434005765816",
      "-0.00032847697522315783",
      "0.00048105337098566727",
      "0.000272075607402437",
      "-0.0006701356934369754",
      "-0.0002626228213270459",
      "-3.052145894122849e-05",
      "-0.0001736643082213322",
      "0.00010752295904540473",
      "-0.00016692858090214897",
      "3.052145874836808e-05",
      "2.319279477935447e-14",
      "1.952263993121566e-05",
      "-0.000242616439448077",
      "4.766538684554721e-06",
      "0.00017366430840639344",
      "-1.9522639829169495e-05",
      "1.6283212860522567e-13",
      "3.340704235030338e-05",
      "-2.9486002000631593e-05",
      "-0.00010752295903926087",
      "0.00024261643950245602",
      "-3.3407042703589167e-05",
      "-2.6939516942720256e-14",
      "0.0003564205830375503",
      "0.0001781382995607182",
      "-0.0010309475287119659",
      "-0.0008919768260103997",
      "5.656556437352603e-05",
      "0.0001733702212935905",
      "0.00047977362665087487",
      "-0.00019996113682141484",
      "0.0002939015116035557",
      "0.00020455215381654662",
      "0.0004912192591975021",
      "-0.0008290965325874742",
      "0.0006172937884900481",
      "-0.00017999549789908255",
      "-0.000430208359153611",
      "-0.00026804102724258514",
      "-1.0384020499283307e-05",
      "-0.0001954141553692857",
      "0.0008488271308116018",
      "0.0002939015115907518",
      "-0.00022669330908084382",
      "-2.0564278393122833e-05",
      "-0.0005390979336336767",
      "3.539524473635808e-05",
      "-0.0004143634249257832",
      "6.6894989152658e-06",
      "-0.0005639289718791466",
      "0.0006618702578463268",
      "-0.0005846373401168232",
      "0.00038158427854352833",
      "-5.997238382310654e-05",
      "0.0004121615755323742",
      "0.00012233103639275498",
      "-0.0006262129705475838",
      "-0.0001799954981181158",
      "0.00018345287064962994",
      "9.798815671298461e-05",
      "7.5180384567023966e-06",
      "4.6831096344278244e-05",
      "0.0003815842787741708",
      "7.82572154172064e-05",
      "0.0006080951027070515",
      "-0.0006383802931411908",
      "0.000145338658789598",
      "-0.0001335305452140555",
      "0.0004283736852836687",
      "-0.0005915861403496956",
      "-8.560611069550142e-05",
      "0.0001631509503952383",
      "-0.00033208147198375787",
      "-0.00012448138231464047",
      "7.649900807063231e-05",
      "-0.0005445886641603591",
      "-0.0002019781902977379",
      "-0.00017110611411703147",
      "-0.0008891763334434669",
      "0.0007794016718781137",
      "0.00013272202481744096",
      "-0.0002080196299588048",
      "-0.0005367382074643066",
      "0.001076402933384911",
      "-0.00015311973876275017",
      "-5.656556460613317e-05",
      "-0.0002045521536671146",
      "0.000430208359143215",
      "-0.0004322880076508613",
      "-0.000356420583068888",
      "-0.00017337022113899124",
      "-0.0004912192592158759",
      "0.0002680410272481709",
      "0.00012674366151950399",
      "-0.00017813829930978789",
      "-0.00047977362687708314",
      "0.0008290965325428774",
      "1.0384020210254678e-05",
      "-2.2894790822948872e-05",
      "0.00020334637117122237",
      "4.7588336042818035e-05",
      "-0.00022669330929712324",
      "2.2894790668031923e-05",
      "-1.9136593902351911e-13",
      "9.039284327470005e-06",
      "-6.050836174146648e-05",
      "0.00018345287058942002",
      "-0.0002033463712101535",
      "-9.039283904964793e-06",
      "6.586796947733944e-14",
      "-0.0002677831871424209",
      "5.7175911701375975e-05",
      "6.689499062292313e-06",
      "-8.553357480994328e-06",
      "4.787642155377199e-05",
      "3.2078807307971043e-05",
      "-0.0002519177016470544",
      "7.825721530027035e-05",
      "0.00033130810646122373",
      "-0.00011891733632181461",
      "-1.3275891213157847e-05",
      "-0.00019074991797483358",
      "-5.9972383858403316e-05",
      "0.00033130810635178566",
      "0.0002641632866818603",
      "-0.00042477827309034185",
      "-3.71872091961362e-05",
      "0.00042837368511028704",
      "-0.00035129916234872654",
      "-0.0002979639028975075",
      "-0.00017985333136052612",
      "-0.00022231610992116908",
      "-4.372624129667837e-05",
      "-8.186363637391469e-05",
      "0.0002162855225407342",
      "-0.0001323251368836375",
      "0.00019172008690596876",
      "-6.368059763799548e-05",
      "1.0730817012103449e-05",
      "-0.00018892539475011616",
      "2.0564278242567192e-05",
      "0.0005639289718828807",
      "-0.0004121615755011914",
      "-0.0002548966768177692",
      "0.00019541415515898813",
      "0.0005390979338187043",
      "-0.0006618702578050933",
      "-0.00012233103611753834",
      "-4.787642129142018e-05",
      "0.0001189173360552786",
      "-0.0002741887517332103",
      "9.798815659149328e-05",
      "0.00026778318724202907",
      "-3.2078807568901745e-05",
      "1.327589131513813e-05",
      "0.00010073492156689509",
      "-0.0007985076560200004",
      "0.0006080951023140414",
      "0.00026416328686852106",
      "-0.00010073492149891671",
      "2.4008789425495654e-13",
      "0.0007439280228397288",
      "-0.0005915861399446247",
      "-0.0002979639031758252",
      "0.00027083281584602077",
      "-0.00010529870612695113",
      "0.000303437862528482",
      "0.000264320098279626",
      "-0.0009666359628662274",
      "-0.00026395571863862063",
      "-7.5180384925438436e-06",
      "0.0006383802927053183",
      "8.56061106368512e-05",
      "0.00042477827325409953",
      "0.00017985333147488552",
      "0.00010529870562285756"
    ],
    [
      "0.000430108504654023",
      "0.0001369768967665536",
      "0.00017751284440498672",
      "0.0004714717828783419",
      "0.00043661345642262103",
      "0.00013697689676655725",
      "6.245857312548102e-05",
      "0.00022945219730780708",
      "0.0002142707530451298",
      "0.00010314902867002764",
      "0.00017751284440497243",
      "0.000229452197307847",
      "0.00014178816250469547",
      "0.0002855020858654616",
      "0.0004613028094200888",
      "0.00047147178287835524",
      "0.00021427075304511793",
      "0.0002855020858654257",
      "0.00021155758815759277",
      "0.0008425534625343956",
      "0.000436613456422656",
      "0.00010314902867003951",
      "0.0004613028094200921",
      "0.0008425534625343763",
      "0.0001636975800559643",
      "-8.403939131765185e-07",
      "0.0001008001151525154",
      "-0.00034552890239991396",
      "0.0001372491080485321",
      "-8.403939131691904e-07",
      "-0.00010137964983349186",
      "4.8145797418936594e-05",
      "-0.00022629477564409164",
      "-0.0001002495489590633",
      "0.00010080011515249236",
      "4.8145797418956225e-05",
      "0.00011816101292416904",
      "0.0002314588270555406",
      "-0.0003766604893769543",
      "-0.0003455289023999355",
      "-0.0002262947756440844",
      "0.00023145882705553965",
      "-0.00027465789932009575",
      "0.000561114677653244",
      "0.000137249108048518",
      "-0.00010024954895908099",
      "-0.0003766604893769215",
      "0.000561114677653239",
      "-0.0001855412639947758",
      "5.570365480460799e-05",
      "-0.00011884689456171345",
      "-0.0001523387687059305",
      "-0.00011456813161689478",
      "-5.149932293036179e-06",
      "0.0001479692816556305",
      "-4.174357294110146e-05",
      "-3.8492490847045426e-05",
      "-4.400828394785442e-05",
      "-0.00013356921078170234",
      "-1.2049501089538428e-05",
      "0.00011178570956307946",
      "8.50300914710117e-05",
      "0.00013230406879161403",
      "5.674436942036422e-05",
      "-0.00011679146415682406",
      "4.25552511399475e-06",
      "3.067346513862324e-05",
      "0.00011493098546632916",
      "3.8137234785568345e-05",
      "-9.172416811705148e-05",
      "-4.512342434612468e-05",
      "1.0147270914824616e-05",
      "-9.970467434524239e-05",
      "-0.00010825229112141565",
      "-4.400828394784609e-05",
      "-4.542594238307056e-05",
      "9.718810097913276e-05",
      "-8.967413704792095e-05",
      "2.1925457728667978e-05",
      "-6.234653430668004e-05",
      "-1.751865976061243e-05",
      "-1.6354954638895132e-05",
      "0.00014098161873333926",
      "-0.00011111907215341229",
      "-2.3541041940426047e-05",
      "3.269740901342647e-05",
      "-4.3036414583715434e-05",
      "-5.317659946326267e-05",
      "0.00017384642763547053",
      "3.4065348934034756e-05",
      "-7.407167174587337e-05",
      "-0.00010524300128806407",
      "5.4729699685892806e-05",
      "-7.992759282093588e-06",
      "-4.389887792218967e-05",
      "0.00013230406879161552",
      "6.477337895351772e-05",
      "-0.00016529121518638973",
      "0.0002633565695927582",
      "0.00013572421114144812",
      "-2.3541041940390048e-05",
      "0.00014018510323584817",
      "-0.00014456750663249156",
      "-0.00031836415048467693",
      "0.0001982278225561802",
      "0.00017506299502825713",
      "0.00017112254885195532",
      "-8.651253604983954e-05",
      "0.00024514486698423065",
      "-0.0005284553007036937",
      "-0.0003279663162194816",
      "2.9965080797784423e-05",
      "0.0004038620428334065",
      "-0.00046190364489946445",
      "0.00019344116988547942",
      "0.00011493098546631303",
      "2.8768945346274633e-05",
      "-0.00023080898021748857",
      "-9.505518508289106e-05",
      "5.061817943747543e-06",
      "3.406534893401978e-05",
      "9.218223146492823e-05",
      "0.00017764197344659238",
      "-3.7057724670979516e-05",
      "-0.00017309541862166244",
      "-0.000327966316219459",
      "-0.0002208260337315853",
      "0.00023929647281637528",
      "-0.00013505057550552662",
      "0.00020832499872040243",
      "0.00010555425303539304",
      "-6.308637316902593e-05",
      "1.7596918285010314e-05",
      "0.0003089746830478048",
      "-0.0001763347889207176",
      "-5.149932293053865e-06",
      "-0.00013356921078169336",
      "5.674436942036921e-05",
      "3.8137234785565275e-05",
      "5.5703654804624604e-05",
      "0.00014796928165564222",
      "-1.2049501089550578e-05",
      "-0.00011679146415682383",
      "-9.172416811706846e-05",
      "-0.00011884689456172252",
      "-4.1743572941100186e-05",
      "0.00011178570956308349",
      "4.2555251139914335e-06",
      "-4.512342434611738e-05",
      "-0.00015233876870595687",
      "-3.849249084704746e-05",
      "8.503009147100192e-05",
      "3.0673465138632386e-05",
      "1.0147270914831453e-05",
      "-3.6674156335885496e-05",
      "3.192009639786975e-05",
      "2.603997524176009e-05",
      "-4.5425942383069725e-05",
      "-3.6674156335897625e-05",
      "1.0966355655333893e-05",
      "-5.019241429615345e-05",
      "0.00010690519610788647",
      "6.477337895352806e-05",
      "3.192009639786919e-05",
      "-5.01924142961589e-05",
      "5.518737060342434e-05",
      "-0.00011776923443134862",
      "2.876894534628464e-05",
      "2.6039975241766777e-05",
      "0.00010690519610787856",
      "-0.00011776923443134885",
      "1.255595340578024e-05",
      "-5.221652471730576e-05",
      "-6.215962866976871e-05",
      "-1.75186597606233e-05",
      "-0.00013128132974351287",
      "-4.0879323347946074e-05",
      "0.0001547492159702743",
      "4.5363068400872754e-05",
      "0.00014018510323584283",
      "6.441773096450696e-05",
      "-0.00011936450811672414",
      "-1.5033261207912464e-05",
      "8.19832641784191e-05",
      "9.218223146493514e-05",
      "3.512096357846156e-05",
      "-0.0001716948686711899",
      "-6.913914270098991e-06",
      "2.355385316858078e-05",
      "4.072427311549193e-05",
      "3.269740901344924e-05",
      "6.44177309645098e-05",
      "-0.00011785182424557341",
      "-0.0002043864456786618",
      "0.00017002472779449295",
      "0.00017112254885196649",
      "0.00011716148944497526",
      "-6.875903471877948e-05",
      "0.00016781683515357089",
      "-0.0003718192670250596",
      "-0.000220826033731603",
      "6.628471041314334e-05",
      "0.00020816397117838107",
      "-0.0003006700553161292",
      "0.00014586750428351874",
      "-7.407167174585952e-05",
      "3.512096357845768e-05",
      "-2.5972577890275815e-05",
      "-6.254405096353362e-05",
      "3.4144519860115205e-05",
      "2.9965080797774292e-05",
      "6.628471041312758e-05",
      "-4.941621577169173e-05",
      "6.611956916713032e-05",
      "-0.00011656256442352555",
      "-6.308637316902209e-05",
      "-3.477660798984634e-05",
      "0.00015167111610867035",
      "-0.00015432900438100037",
      "4.291320375911552e-05",
      "9.71881009791492e-05",
      "-1.6354954638910616e-05",
      "-4.3036414583737545e-05",
      "-0.00010524300128804862",
      "-9.970467434522694e-05",
      "-8.967413704790525e-05",
      "0.00014098161873332996",
      "-5.317659946324417e-05",
      "5.472969968585602e-05",
      "-0.00010825229112144609",
      "2.1925457728664305e-05",
      "-0.00011111907215338046",
      "0.00017384642763543757",
      "-7.99275928207489e-06",
      "-4.0879323347957316e-05",
      "-0.00011936450811672959",
      "-0.00017169486867121673",
      "-0.0001652912151864028",
      "-5.221652471730835e-05",
      "0.00015474921597028357",
      "-1.5033261207915523e-05",
      "-6.913914270092101e-06",
      "-0.0002308089802175242",
      "-6.215962866978229e-05",
      "4.536306840086426e-05",
      "8.19832641784291e-05",
      "2.35538531685852e-05",
      "8.182674909800704e-05",
      "-7.752681580617651e-05",
      "-0.000144567506632482",
      "-0.0001178518242455638",
      "8.182674909798952e-05",
      "-0.00010674427103980047",
      "0.00020702465527221606",
      "0.00017764197344660715",
      "-2.5972577890280105e-05",
      "-7.752681580617801e-05",
      "0.0002070246552722066",
      "-0.00012665891083041145",
      "-0.00013965077295534313",
      "-8.651253604985635e-05",
      "-6.87590347187847e-05",
      "-2.171461694470177e-07",
      "-0.00015950325829876188",
      "0.0003821769337762035",
      "0.00023929647281640306",
      "-4.941621577170254e-05",
      "-0.00027411032400957816",
      "0.00026575020673871304",
      "-0.00011715287628884484",
      "0.00040386204283344025",
      "0.00020816397117837904",
      "-0.00027411032400959345",
      "0.00024213947758151342",
      "-0.0004895883975306074",
      "1.759691828502981e-05",
      "0.00015167111610869788",
      "0.00027000170546473797",
      "-0.000507477646210041",
      "0.00014460054072481496",
      "0.0002633565695927496",
      "-0.00031836415048467525",
      "0.000245144866984239",
      "-0.00046190364489948754",
      "-4.389887792217373e-05",
      "0.00013572421114147062",
      "0.00019822782255618754",
      "-0.0005284553007036994",
      "0.0001934411698854758",
      "-0.00020438644567864715",
      "0.0001678168351535628",
      "-0.00030067005531612495",
      "-9.505518508288237e-05",
      "4.0724273115496214e-05",
      "0.00017002472779448373",
      "-0.0003718192670250368",
      "0.00014586750428350852",
      "-0.00015950325829875337",
      "0.00026575020673870356",
      "-3.705772467100905e-05",
      "-6.254405096354646e-05",
      "-0.0001396507729553381",
      "0.00038217693377618937",
      "-0.00011715287628883053",
      "-0.0003893981917861349",
      "-0.000135050575505527",
      "6.611956916714467e-05",
      "0.000242139477581503",
      "-0.0003893981917861226",
      "0.00014700069610027933",
      "0.0003089746830478178",
      "-0.00015432900438103843",
      "-0.0005074776462100234",
      "0.0007564084946069179",
      "-0.0002911682661813743",
      "5.06181794374502e-06",
      "-0.0001730954186216556",
      "0.00020832499872038495",
      "-0.0001763347889207323",
      "3.414451986013535e-05",
      "-0.00011656256442355392",
      "4.291320375911707e-05",
      "-0.0004895883975305788",
      "0.00014460054072481154",
      "-0.00029116826618136375",
      "0.00020667484952861738",
      "0.00015058649224278662",
      "-0.00021245654931118676",
      "-0.00024740925935922613",
      "-0.0002066748495286165",
      "6.389302453990153e-18",
      "0.0002483716834664827",
      "-0.00011550794977709557",
      "-2.3327641521010978e-05",
      "-0.000150586492242799",
      "-0.0002483716834664958",
      "1.432806175301555e-17",
      "0.00023327160000861325",
      "0.00012883060746901473",
      "0.00021245654931116817",
      "0.00011550794977707748",
      "-0.00023327160000860715",
      "-4.075835667441047e-18",
      "9.756768010722313e-05",
      "0.00024740925935927627",
      "2.332764152101053e-05",
      "-0.000128830607469004",
      "-9.756768010720868e-05",
      "-1.2126921815545072e-17",
      "-2.4884702941702545e-05",
      "0.0001977245869022623",
      "-0.00011646694941695068",
      "9.599406016278846e-06",
      "3.611844103167802e-05",
      "-1.0126575544256659e-05",
      "0.0001304576113674861",
      "5.8963015473645475e-05",
      "-4.2907796242829674e-05",
      "2.2674058070153504e-06",
      "-9.226304391112544e-05",
      "-0.00012146884906218541",
      "0.00016932417282904062",
      "0.00018341685149281129",
      "0.00013635885160208336",
      "-0.00012272131819273806",
      "0.00014845914143008467",
      "-0.0002953580595782672",
      "-0.0001240735444391867",
      "3.974958716804634e-05",
      "0.00018680360719346107",
      "-0.00030300960511905065",
      "0.00012050702002911928",
      "6.468379024281519e-05",
      "1.0677364336484254e-05",
      "-4.290779624284597e-05",
      "6.881720754720817e-05",
      "-2.1732421877775208e-05",
      "7.204390127621477e-07",
      "6.99965874999684e-05",
      "-0.0001454467325307634",
      "-9.989723002898918e-05",
      "2.654654801945415e-05",
      "-1.1344161944148201e-05",
      "0.0001614117869213864",
      "0.00011728779929230971",
      "8.188353841850106e-05",
      "-0.0001342501206965708",
      "7.876952705857391e-05",
      "-0.00013025959594490904",
      "0.00010674605225335373",
      "8.02088451255347e-06",
      "0.000163296872826124",
      "-0.0002090274658992155",
      "1.018099018506845e-05",
      "0.0003703478156192231",
      "0.00018341685149281326",
      "-2.956197392640816e-05",
      "-0.00023693702381150336",
      "-6.211494149713885e-05",
      "5.988354864901097e-06",
      "0.0001172877992923096",
      "0.00022440426990492598",
      "0.0001115189833349535",
      "-6.359949022143674e-05",
      "-0.00031801075947828985",
      "-0.0004088091348679337",
      "-0.00023202066244274117",
      "0.0003203487026202175",
      "-0.00015783132463858285",
      "0.00024947450306015545",
      "-7.10405282225468e-05",
      "-0.00010639890402232592",
      "-3.643891631982643e-05",
      "0.0003827949425610017",
      "-0.00013767713529697033",
      "-0.00012407354443918074",
      "-4.9842485123656336e-05",
      "0.0001632794502833565",
      "-0.00015231887758440833",
      "-0.0001791982867613639",
      "0.00010674605225331667",
      "-0.00013587718383487873",
      "9.589887434947082e-05",
      "0.00020869366879785545",
      "-7.599076381688104e-05",
      "-7.104052822252248e-05",
      "-0.00014971632892651148",
      "7.859162559047782e-05",
      "-0.00017314890733864275",
      "0.00033616800938622847",
      "0.00024251580011962486",
      "6.0073979407162304e-05",
      "-0.00036044802333565456",
      "0.00036513079362910424",
      "-0.00013221035257056694",
      "-3.611844103167941e-05",
      "-2.2674058070159747e-06",
      "-0.00013635885160208976",
      "-3.974958716803688e-05",
      "2.488470294168752e-05",
      "1.0126575544257546e-05",
      "9.226304391112888e-05",
      "0.0001227213181927527",
      "-0.00018680360719347194",
      "-0.00019772458690227315",
      "-0.00013045761136748051",
      "0.0001214688490621822",
      "-0.00014845914143008762",
      "0.00030300960511906225",
      "0.00011646694941695482",
      "-5.896301547365415e-05",
      "-0.0001693241728290343",
      "0.00029535805957826475",
      "-0.00012050702002912018",
      "-4.19523058282165e-05",
      "3.933015485319749e-05",
      "-2.672628055932701e-05",
      "6.881720754720742e-05",
      "4.1952305828217617e-05",
      "-5.354620827610635e-18",
      "-6.131117768264179e-05",
      "-2.9789329367679027e-06",
      "-2.956197392638803e-05",
      "-3.933015485318589e-05",
      "6.131117768263408e-05",
      "5.426049768178724e-18",
      "-3.775226278292366e-05",
      "-4.984248512366799e-05",
      "2.6726280559326064e-05",
      "2.978932936776253e-06",
      "3.775226278290314e-05",
      "5.885478919805227e-18",
      "0.00013393589810685848",
      "0.00010078395069522418",
      "-9.98972300289697e-05",
      "-5.43386175496523e-06",
      "-0.00011412934968150668",
      "-0.00011484402644373907",
      "0.00018866967194895902",
      "0.00022440426990491834",
      "0.0001905327162543857",
      "-0.00017969696353630895",
      "0.0001794133200989434",
      "-0.0003311569822322637",
      "-0.0001358771838348704",
      "1.7674333949854373e-05",
      "0.00023704044755740704",
      "-0.00039129725870421363",
      "0.00014750777145784193",
      "2.65967492817125e-05",
      "8.188353841851255e-05",
      "0.0001905327162544065",
      "9.341840406534565e-06",
      "-6.261231946982293e-05",
      "-0.00022305623512287954",
      "-0.00023202066244275656",
      "-9.875818272680305e-05",
      "0.00018451407000580426",
      "-6.972277160628281e-05",
      "0.0001096791177689698",
      "-0.00014971632892653752",
      "-8.453123568675742e-05",
      "-5.368334530468293e-06",
      "0.0001812016324152612",
      "-3.2384788055808666e-05",
      "8.020884512549676e-06",
      "1.7674333949845486e-05",
      "7.83703695498205e-05",
      "-3.171097130990974e-05",
      "-2.5819048594084016e-05",
      "-0.00010639890402231268",
      "-8.453123568674404e-05",
      "8.267901286281465e-05",
      "-3.805449966205162e-05",
      "4.401035948556766e-05",
      "6.007397940717263e-05",
      "-6.728788168755654e-06",
      "3.293249687128121e-05",
      "9.357859461977855e-05",
      "-6.985320634170458e-05",
      "2.173242187779139e-05",
      "-2.6546548019442336e-05",
      "0.00013425012069656693",
      "-0.00016329687282614833",
      "-6.46837902428485e-05",
      "-7.204390127758153e-07",
      "1.1344161944167916e-05",
      "-7.87695270585868e-05",
      "0.00020902746589923746",
      "-1.0677364336487911e-05",
      "-6.999658749997598e-05",
      "-0.00016141178692138534",
      "0.00013025959594493422",
      "-1.0180990185080803e-05",
      "0.0001141293496815166",
      "0.00017969696353632928",
      "-0.00023704044755742736",
      "-0.00023693702381151791",
      "-0.00013393589810686542",
      "0.0001148440264437381",
      "-0.000179413320098955",
      "0.00039129725870424523",
      "0.00016327945028335683",
      "-0.00010078395069523804",
      "-0.00018866967194896482",
      "0.00033115698223228437",
      "-0.00014750777145785532",
      "5.884423542111191e-05",
      "0.00010061018475117043",
      "0.00011151898333497398",
      "9.341840406545364e-06",
      "-5.884423542112602e-05",
      "8.42862574576763e-18",
      "-2.095497295511231e-06",
      "9.589887434947463e-05",
      "7.837036954982322e-05",
      "-0.00010061018475114263",
      "2.095497295475763e-06",
      "3.0020185510039957e-18",
      "0.0003002595182700127",
      "0.00032034870262022316",
      "0.00018451407000579594",
      "-0.00025998439030918015",
      "0.00015335688242116",
      "-0.00026458312340222836",
      "7.859162559050986e-05",
      "8.267901286282831e-05",
      "0.00013320646683891353",
      "-0.0003641128519382696",
      "9.851540607922782e-05",
      "-3.6438916319805534e-05",
      "-5.368334530454532e-06",
      "0.00013320646683891488",
      "0.00010604351910743349",
      "-0.0003086571204010886",
      "-0.00036044802333570514",
      "3.293249687128955e-05",
      "0.00019198680514344419",
      "-0.00010877063745606049",
      "0.00011080799684165356",
      "6.211494149713643e-05",
      "6.359949022145295e-05",
      "0.00015783132463858068",
      "-0.0003827949425610067",
      "-0.0003703478156192602",
      "-5.988354864893846e-06",
      "0.0003180107594782654",
      "-0.0002494745030601388",
      "0.0001376771352969836",
      "6.261231946982572e-05",
      "6.972277160627485e-05",
      "-0.00018120163241525022",
      "-0.00015231887758442066",
      "-2.659674928171701e-05",
      "0.00022305623512283422",
      "-0.00010967911776895392",
      "3.2384788055812386e-05",
      "-0.00015335688242116205",
      "0.0003641128519382759",
      "0.00020869366879787193",
      "-3.171097130992299e-05",
      "-0.00030025951826998936",
      "0.0002645831234022257",
      "-9.851540607924113e-05",
      "-5.5777083931507494e-05",
      "-0.0001731489073386692",
      "-3.8054499662054786e-05",
      "0.00010604351910741793",
      "5.577708393151103e-05",
      "5.921653418073168e-18",
      "0.0003651307936291797",
      "9.357859461978874e-05",
      "-0.00010877063745604248",
      "-0.00023542522667903355",
      "1.9104755842732145e-05",
      "0.00017919828676138852",
      "7.599076381691505e-05",
      "-0.00033616800938627704",
      "0.0001322103525705822",
      "2.5819048594082908e-05",
      "-4.4010359485566945e-05",
      "6.985320634170683e-05",
      "0.00030865712040104986",
      "-0.00011080799684164666",
      "-1.9104755842764085e-05"
    ]
  ],
  "status": "RIGOROUS ORIENTED-POLYGON INTERVAL EXCLUSION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.01898012337230286297993000 +/- 3e-31]",
      "[0.02050108148260367761860372 +/- 2.08e-27]",
      "[0.04560924364776143321399072 +/- 2.26e-27]",
      "[0.03776579285879943536562205 +/- 1.90e-27]",
      "[0.007786657088700884889932431 +/- 2.25e-28]",
      "[0.005817659203896822551051361 +/- 1.07e-30]",
      "[0.001770167493753416059306338 +/- 3.61e-28]",
      "[0.002557307233345919739024165 +/- 3.99e-28]",
      "[0.0007258295973282516581589349 +/- 4.97e-30]",
      "[0.0002333218994347365286221534 +/- 4.16e-29]",
      "[7.787485151943037060215665e-5 +/- 3.58e-30]",
      "[9.616686222381961291313246e-5 +/- 8.85e-31]",
      "[6.678021023952738863046551e-5 +/- 2.53e-31]",
      "[6.437874624686032476610435e-5 +/- 1.33e-30]",
      "[3.918435905939099052104977e-5 +/- 1.51e-30]"
    ],
    [
      "[0.02142412974584933533700000 +/- 3e-31]",
      "[0.02698491720046276881997885 +/- 3.73e-27]",
      "[0.06010895067943495104431734 +/- 1.54e-28]",
      "[0.05587738365203261609142155 +/- 1.33e-27]",
      "[0.01952106090241988777804908 +/- 4.95e-27]",
      "[0.008974750752973613326328436 +/- 3.12e-28]",
      "[0.007661607860838726661590783 +/- 2.02e-28]",
      "[0.005331337490155717003569948 +/- 3.53e-28]",
      "[0.008144382422958240498336885 +/- 9.90e-29]",
      "[0.003993695362770758621684996 +/- 2.82e-28]",
      "[0.003107671579018651716087556 +/- 1.49e-28]",
      "[0.0007975439972225844823711781 +/- 3.12e-29]",
      "[0.001101416418331456945460535 +/- 4.86e-28]",
      "[0.0003604744005652837460714648 +/- 1.88e-29]",
      "[5.020198807451746916601122e-5 +/- 3.43e-30]"
    ]
  ],
  "exact_identity": "R(t)=-PPT(Q(t))-sum T^*(H_j(t) tensor G_j)T; endpoint residuals are positive definite.",
  "scope": "Only the stored closed oriented cell and stated edge interval. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.08473604102618992
}


==> anc/small-orders/order6/polygon_p5_c2_m4_e1_0.0_0.14_certificate.json <==
{
  "kind": "p5",
  "cell": 2,
  "points": [
    [
      "4",
      "0"
    ],
    [
      "1",
      "4"
    ],
    [
      "-3",
      "2"
    ],
    [
      "-3",
      "-2"
    ],
    [
      "1",
      "-4"
    ],
    [
      "5/2",
      "3/2"
    ]
  ],
  "polygon": 4,
  "edge": 1,
  "interval": [
    "0.0",
    "0.14"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      1
    ],
    [
      "orientation",
      0,
      2,
      5,
      -1
    ],
    [
      "orientation",
      0,
      3,
      4,
      1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        3
      ]
    ]
  ],
  "rational_G": [
    [
      "2.5378273492084817e-05",
      "2.538037036581288e-05",
      "2.5383219265141685e-05",
      "2.5383933989052617e-05",
      "2.5379328626732267e-05",
      "4.91240560481103e-09",
      "3.9459594523776245e-09",
      "-3.0746073172803365e-09",
      "6.855635715204236e-09",
      "9.807514290964335e-09",
      "-2.346259897397663e-09",
      "2.207018350094785e-09",
      "5.031376399144019e-09",
      "3.6298556383969407e-09",
      "4.2193410179670056e-09",
      "4.8565775255582715e-09",
      "6.244165847172949e-10",
      "-3.2689012730173483e-09",
      "-4.9538783966520495e-09",
      "4.764985871834064e-09",
      "7.870587169431614e-09",
      "-9.869812907353712e-10",
      "1.0312621407565625e-08",
      "2.552960957097754e-09",
      "7.034347748795515e-09"
    ],
    [
      "2.538668302205137e-05",
      "2.5383955999272984e-05",
      "2.538188368588806e-05",
      "2.5382606592597958e-05",
      "2.5383366772042808e-05",
      "9.362589981768629e-09",
      "7.648288816562064e-09",
      "-5.3767645142436235e-09",
      "1.2559683498918036e-08",
      "1.0318015492917933e-08",
      "-4.660082189999674e-09",
      "4.156022797656644e-09",
      "2.248706749568978e-09",
      "5.721010514944718e-09",
      "1.4736135554358115e-09",
      "9.546432926610621e-09",
      "7.830905881419894e-10",
      "-4.158443486289573e-09",
      "-7.483256909948618e-09",
      "1.5227953810700078e-09",
      "7.177924140589971e-09",
      "-6.486581660364383e-09",
      "8.295537400242794e-09",
      "-5.2691712235904783e-11",
      "7.761765637800048e-09"
    ],
    [
      "2.5377885361116273e-05",
      "2.5375660229794474e-05",
      "2.5379672172312496e-05",
      "2.5380457774092407e-05",
      "2.537906752145803e-05",
      "3.2440307566884892e-09",
      "4.218887952296463e-09",
      "1.4429882918511785e-09",
      "6.68866009782965e-09",
      "4.776958082512221e-09",
      "9.555130064541273e-10",
      "2.7907853208284407e-09",
      "5.3580858550081575e-09",
      "4.221510839270894e-09",
      "5.628765242584906e-09",
      "2.8875891037593614e-09",
      "-3.725308418501283e-09",
      "-2.6406202441495534e-09",
      "-4.6817069049448636e-09",
      "1.509475581160967e-09",
      "3.2811448230094056e-09",
      "4.645294510012108e-12",
      "7.552655574692218e-09",
      "3.5399203330895737e-09",
      "5.637296703564492e-09"
    ],
    [
      "2.53848715849112e-05",
      "2.5395339757209112e-05",
      "2.538968377894718e-05",
      "2.539504806241679e-05",
      "2.5390878457394855e-05",
      "-4.370392739357908e-09",
      "8.329058608057115e-10",
      "-4.5641908026332525e-09",
      "4.156077634895353e-09",
      "7.19362957359425e-09",
      "5.617635891749106e-09",
      "4.231339414941419e-09",
      "1.0251979674728884e-08",
      "9.792092226222016e-09",
      "9.924627674887903e-09",
      "8.131993671426537e-09",
      "-7.889076344459118e-09",
      "-5.238933360785384e-09",
      "-1.1370073001074758e-08",
      "1.3097294699024355e-08",
      "1.2225583956592218e-08",
      "9.764571958631408e-09",
      "8.456740792671943e-09",
      "3.6822445142036706e-09",
      "1.2909758589198653e-08"
    ],
    [
      "2.5386478513753307e-05",
      "2.5377340413207342e-05",
      "2.5380021424101653e-05",
      "2.5381349058576483e-05",
      "2.538359455647878e-05",
      "3.1512835737103305e-09",
      "6.887816564221103e-09",
      "1.976909393636997e-09",
      "8.29462099174049e-09",
      "2.2950924259421373e-09",
      "-1.5107580309377556e-09",
      "3.1316585760860487e-09",
      "5.2075786203036055e-09",
      "4.005330063985131e-09",
      "4.313123619019628e-09",
      "6.817546835631007e-09",
      "-5.293964087001194e-09",
      "-5.265309916456861e-09",
      "-6.7884654540485284e-09",
      "6.760956840872974e-10",
      "3.4637277575292453e-10",
      "-1.6170760575361354e-09",
      "6.184462964982986e-09",
      "2.1345823186242157e-09",
      "8.792619267814643e-09"
    ],
    [
      "2.538305839676592e-05",
      "2.5377951335577126e-05",
      "2.5379464996783895e-05",
      "2.5379892977787908e-05",
      "2.5383317697260742e-05",
      "6.156834789934111e-09",
      "6.604923997379758e-09",
      "8.893358850560038e-10",
      "1.0194037757232037e-08",
      "5.478690298501279e-09",
      "9.751137278536587e-10",
      "4.7331306010276275e-09",
      "4.513311216793686e-09",
      "6.132916393476592e-09",
      "5.137489377552507e-09",
      "4.806183968719541e-09",
      "-3.779336191973735e-09",
      "-3.303426069865066e-09",
      "-6.4845471779599854e-09",
      "-3.807174485995939e-10",
      "2.4563937314002223e-09",
      "-2.3212472045492464e-09",
      "5.6457304149696735e-09",
      "3.037856093035468e-09",
      "6.5237566771768325e-09"
    ],
    [
      "2.538201105426509e-05",
      "2.5385129858433765e-05",
      "2.538594482134002e-05",
      "2.5385012125430243e-05",
      "2.5382430476975333e-05",
      "6.339879193027083e-09",
      "6.479067336640777e-09",
      "-3.5883684061433517e-09",
      "5.3743020255686906e-09",
      "1.1364258567191338e-08",
      "-2.26843232825371e-09",
      "5.5140364116226765e-09",
      "2.2258486744997974e-09",
      "4.039917574472944e-09",
      "4.2553922845552674e-09",
      "9.216066209972886e-09",
      "3.139184507606e-09",
      "-2.7399594900354915e-09",
      "-1.4508839518483736e-09",
      "2.8226139255015035e-09",
      "5.8152320413055615e-09",
      "1.3829634784478375e-09",
      "1.1005512834674566e-08",
      "4.275521039472126e-09",
      "7.559040477441418e-09"
    ],
    [
      "2.5379778314659567e-05",
      "2.5377662502815676e-05",
      "2.5378355725894413e-05",
      "2.5381760236243085e-05",
      "2.53834804438401e-05",
      "2.816877215297353e-09",
      "1.883291231468358e-09",
      "3.826227890180032e-09",
      "7.3170147538014905e-09",
      "3.0275673382571878e-09",
      "3.2653132392905025e-09",
      "4.972128114324123e-09",
      "5.5682680912814014e-09",
      "4.400104934619029e-09",
      "8.529571089575547e-09",
      "2.357148247408195e-09",
      "-5.294499149546982e-09",
      "-4.14251496590405e-09",
      "-6.696606619311529e-09",
      "2.341469994131034e-09",
      "1.2990831870075076e-09",
      "1.580553185827036e-09",
      "6.816942812072972e-09",
      "4.463709248210037e-09",
      "6.429423209395271e-09"
    ],
    [
      "0.0020356643367937387",
      "0.0016975615620268187",
      "0.0016010488440732493",
      "0.00015345044253684513",
      "0.001207584965893165",
      "0.0014319497362000248",
      "0.001644654996769877",
      "-0.00023121613251457612",
      "0.0013302180532435185",
      "0.0015589357053765434",
      "-0.00042195287614484674",
      "0.0013913273715501573",
      "-0.0003419760658426323",
      "0.001351907718508165",
      "-0.0003280473755917992",
      "0.0011450358032934357",
      "0.0006801931133634314",
      "-0.00045165419305997644",
      "0.0007791587197542646",
      "-0.00045225823757961845",
      "-0.00019001572155855529",
      "-0.00020266563771926326",
      "-0.000291261622539492",
      "0.00018736428710116327",
      "0.00020925351019456206"
    ],
    [
      "2.5384044979454544e-05",
      "2.5383518372828343e-05",
      "2.5390454380258245e-05",
      "2.5387165342459247e-05",
      "2.5386219775777855e-05",
      "7.93278378643664e-09",
      "1.0438917532496547e-08",
      "-3.121632807532111e-09",
      "6.5876123936625405e-09",
      "9.806173902374004e-09",
      "-3.1309842084889815e-09",
      "5.335552814120462e-09",
      "2.913294338635034e-09",
      "1.5959800226301748e-09",
      "-1.5791704100439936e-09",
      "3.9310020253840145e-09",
      "7.15513345751813e-10",
      "3.320100630524459e-09",
      "-1.0132993646128597e-08",
      "7.071510572734628e-09",
      "6.496264127011605e-09",
      "-4.1919141330333936e-09",
      "1.540723346265705e-08",
      "-4.861320114734178e-09",
      "9.11288252921626e-09"
    ],
    [
      "2.5379782811297974e-05",
      "2.5375998315039092e-05",
      "2.538026894295009e-05",
      "2.5382999607640262e-05",
      "2.5382812950213e-05",
      "2.5209500931218845e-09",
      "4.519005322697652e-09",
      "3.341558947670753e-10",
      "5.200896664706259e-09",
      "4.3447652660457924e-09",
      "-2.634828656422886e-10",
      "2.619220548390125e-09",
      "5.465997904791833e-09",
      "2.1803726607903593e-09",
      "5.291927781322137e-09",
      "3.1317749547815773e-09",
      "-2.702541486642858e-09",
      "-4.3189338380509146e-09",
      "-5.980766066115084e-09",
      "2.964344304924874e-09",
      "2.1308736768849304e-09",
      "2.934164690496969e-10",
      "7.3064064722282645e-09",
      "2.7208035124910913e-09",
      "9.43394845682489e-09"
    ],
    [
      "2.5395224827320898e-05",
      "2.5391278841239173e-05",
      "2.538911473967222e-05",
      "2.538552807428908e-05",
      "2.5390022989416654e-05",
      "1.5903162516655577e-08",
      "1.4675884971387596e-08",
      "-9.348967240282368e-09",
      "1.9092599097808233e-08",
      "1.7999027120614808e-08",
      "-7.903888911951202e-09",
      "9.713690427209627e-09",
      "-9.195025223729975e-10",
      "1.102472397787262e-08",
      "-7.213838087914898e-10",
      "1.383411335468268e-08",
      "5.354690222012037e-09",
      "-7.032347108929019e-09",
      "-6.684977669241641e-09",
      "8.409967199688333e-10",
      "7.184940523397806e-09",
      "-8.889534039062697e-09",
      "7.264029057528863e-09",
      "-1.7245746018281721e-09",
      "1.0962904947020382e-08"
    ],
    [
      "2.539552808401523e-05",
      "2.5390219837089365e-05",
      "2.539240594742234e-05",
      "2.538418894966788e-05",
      "2.5385924224517036e-05",
      "1.6327707910922073e-08",
      "9.771117816609047e-09",
      "-4.0708950643523325e-11",
      "9.400191723798936e-09",
      "1.322220071450009e-08",
      "-2.1834636440345375e-10",
      "2.2869084589798105e-09",
      "5.585617879962175e-09",
      "1.238986338044697e-09",
      "1.0190781596853736e-09",
      "8.560583058757381e-09",
      "7.247280059586785e-09",
      "-5.802764259378941e-10",
      "-1.3281844275236617e-08",
      "1.0307418342024236e-08",
      "7.712619800688339e-09",
      "-8.411089459989814e-09",
      "7.854006148514954e-09",
      "-4.4071585799552705e-10",
      "5.500047693053391e-09"
    ],
    [
      "2.5379520197200635e-05",
      "2.537771026795017e-05",
      "2.537809573160671e-05",
      "2.537968700518236e-05",
      "2.53823114921485e-05",
      "3.4259641968509417e-09",
      "2.0085275090528217e-09",
      "5.487745464685588e-10",
      "7.323469263268082e-09",
      "4.783399213685227e-09",
      "-2.6473731243537117e-10",
      "3.277821934333217e-09",
      "4.968668028355022e-09",
      "4.688937961716014e-09",
      "5.645420731475657e-09",
      "3.871000040966066e-09",
      "-3.208341704364232e-09",
      "-4.455587779163826e-09",
      "-6.648775000627739e-09",
      "2.919987064739131e-09",
      "3.3091437582675192e-09",
      "-5.786321812359736e-10",
      "6.057917757960411e-09",
      "3.647618364744503e-09",
      "6.154495028617232e-09"
    ],
    [
      "0.00025034177816296067",
      "0.0003530560932130769",
      "6.307437584424342e-05",
      "0.0002426717840572266",
      "0.0002466310064649671",
      "0.0002711592076156867",
      "2.9090761291292573e-05",
      "0.00016616997126132964",
      "0.000152728366928238",
      "4.039126764189064e-05",
      "0.00019140317786982603",
      "0.000194000111683579",
      "-3.5152612300933e-05",
      "8.291307651176961e-05",
      "7.384201903020837e-06",
      "-1.3706326977405964e-05",
      "-8.73715333267108e-05",
      "0.00014583214536612727",
      "-0.00016263648454553986",
      "-0.00010353726204612847",
      "0.00018592114411204993",
      "-0.00018672000082412286",
      "8.340158649236931e-05",
      "3.828868298213354e-05",
      "-0.00021913230169710307"
    ],
    [
      "0.0005121711608945698",
      "0.0004342989069929781",
      "0.0008744178008513152",
      "0.0015944400730751966",
      "0.0003056415351477126",
      "-0.00039106165381829004",
      "1.443623244248844e-05",
      "-0.00015108139576771912",
      "-6.653544705602924e-05",
      "-0.0002951402021936714",
      "0.0005011418700602398",
      "0.00021375202250498786",
      "-0.0011410120266720214",
      "-0.00048166590560213207",
      "0.0006631209613054108",
      "-0.0002147504621727586",
      "0.0006427147474525826",
      "-0.0008607979537672755",
      "-0.00036331968757396296",
      "-0.0005099777234209107",
      "0.000624880815380811",
      "0.00026251681505407064",
      "0.00017397742730022005",
      "7.709800906578538e-05",
      "-4.903969830740354e-06"
    ],
    [
      "2.538277786717583e-05",
      "2.5381091821401048e-05",
      "2.538390471009845e-05",
      "2.538222796966716e-05",
      "2.538572752143955e-05",
      "-3.791506522866786e-09",
      "3.7644571493914275e-09",
      "3.901497438928275e-09",
      "2.45892193503046e-09",
      "-2.3682104717830447e-09",
      "-9.646754485634274e-10",
      "4.513101629670924e-09",
      "4.602573114201937e-09",
      "4.542002277443749e-09",
      "4.32842226333632e-09",
      "4.698035584966527e-09",
      "-9.455124469749832e-09",
      "-3.1619284918054525e-09",
      "-8.878979219199022e-09",
      "6.8580998285333765e-09",
      "-1.3486329826887125e-09",
      "5.088816827203878e-09",
      "9.371002930037219e-09",
      "-9.548317923472048e-10",
      "7.607546359109465e-09"
    ],
    [
      "2.5379673004997907e-05",
      "2.5377383840068248e-05",
      "2.5377736711327252e-05",
      "2.5380475538720036e-05",
      "2.5380051074224325e-05",
      "1.0625075114952702e-09",
      "3.1629501677358618e-09",
      "9.426634346189845e-10",
      "4.620930218438681e-09",
      "2.2088885979646904e-09",
      "-1.9388632376152542e-10",
      "2.3056904761088136e-09",
      "4.501773740451424e-09",
      "2.6258461058507233e-09",
      "4.878976090985743e-09",
      "5.471529106266103e-09",
      "-3.823706363230341e-09",
      "-3.740227034074898e-09",
      "-4.986961333189242e-09",
      "1.8510311871268445e-09",
      "1.8797506513805e-09",
      "8.146966817252597e-10",
      "6.6190836621403435e-09",
      "2.586511590086519e-09",
      "7.014853237321984e-09"
    ],
    [
      "2.5388423849375663e-05",
      "2.5382968832002358e-05",
      "2.5381491529563704e-05",
      "2.538234973973606e-05",
      "2.538372746933866e-05",
      "8.19640747185962e-09",
      "9.909983293360883e-09",
      "-2.299220712551132e-09",
      "1.3056935844418722e-08",
      "9.083500828891252e-09",
      "-2.316884290720319e-09",
      "6.809202217346118e-09",
      "2.3180640291450064e-09",
      "7.722100910309996e-09",
      "4.202555154811592e-09",
      "1.1098096838462452e-08",
      "-1.0724364610642298e-10",
      "-7.458294696122464e-09",
      "-2.4954611001346418e-09",
      "-2.954974262047491e-09",
      "2.791499629875593e-09",
      "-3.331008366973072e-09",
      "4.24415761819205e-09",
      "3.7679956251795785e-09",
      "8.975513503616042e-09"
    ],
    [
      "2.537835128997346e-05",
      "2.53760970869872e-05",
      "2.5377847171340343e-05",
      "2.538204161884238e-05",
      "2.5382871230630217e-05",
      "2.364202793763999e-09",
      "2.1209239782722907e-09",
      "2.3592201932130097e-09",
      "7.281503276027423e-09",
      "3.7045293147582343e-09",
      "1.6284675995558854e-09",
      "4.051323830890258e-09",
      "5.879255602786587e-09",
      "4.3436929559371745e-09",
      "7.933324044967563e-09",
      "3.0896460497745924e-09",
      "-3.966723255267529e-09",
      "-5.8519278292238495e-09",
      "-4.567719553078053e-09",
      "1.5337016053364133e-09",
      "9.006240310820115e-10",
      "1.5600808989447536e-09",
      "5.670654990024278e-09",
      "5.4997375004962235e-09",
      "8.658899621431392e-09"
    ],
    [
      "0.0012104537738925134",
      "0.004096950806704573",
      "0.00994517903381818",
      "0.00828730506017863",
      "0.005834098948419596",
      "-2.4727284198897657e-05",
      "0.003364179465101092",
      "-0.00283383308908891",
      "0.0016081073871887905",
      "0.0011563947171435228",
      "-0.0023999467989680445",
      "0.0038088330704606826",
      "-0.008785618270875022",
      "0.005722789869571789",
      "-0.006166397792306761",
      "0.0021964749074888292",
      "0.0006617902559937466",
      "-0.0013267653036970202",
      "0.002073093085518136",
      "-0.006249144636193145",
      "0.005280076698086894",
      "-0.00302380504430311",
      "-0.002183876404477702",
      "0.0049870848904722005",
      "-0.003156986128019538"
    ],
    [
      "2.5376580711337767e-05",
      "2.537528244576833e-05",
      "2.537643552950461e-05",
      "2.5380620653470076e-05",
      "2.5380671598822464e-05",
      "9.330165614018467e-10",
      "3.7908159843157177e-10",
      "1.557640779888226e-09",
      "5.320509261392632e-09",
      "2.8033260168892294e-09",
      "1.681367041489931e-09",
      "2.256135089849281e-09",
      "5.565556143575307e-09",
      "3.083345388898457e-09",
      "7.496403991575871e-09",
      "2.7424590979270653e-09",
      "-3.971320048079353e-09",
      "-4.566628020666374e-09",
      "-5.282710535835263e-09",
      "2.384804337650411e-09",
      "2.1199685595818324e-09",
      "2.113019469822274e-09",
      "6.1154968202639704e-09",
      "5.081472585956099e-09",
      "7.2841269379744425e-09"
    ],
    [
      "2.5380936727625874e-05",
      "2.5375957296763354e-05",
      "2.5378595580087313e-05",
      "2.5379915994497885e-05",
      "2.5384029625315113e-05",
      "3.3488119258874105e-09",
      "3.3487431838827075e-09",
      "1.7582252427260363e-09",
      "8.203739683424937e-09",
      "3.95148945159778e-09",
      "3.270965089882753e-10",
      "3.70418491685377e-09",
      "5.4711803749331885e-09",
      "5.383145446905063e-09",
      "6.402742007356043e-09",
      "2.773361930276348e-09",
      "-4.5930445228887066e-09",
      "-5.009145493804503e-09",
      "-7.628022890167343e-09",
      "2.2040508565073553e-09",
      "1.7785885408836717e-09",
      "-3.9252702663195065e-10",
      "5.65367506825135e-09",
      "3.624294450628045e-09",
      "6.923934480048919e-09"
    ],
    [
      "0.006851508526698931",
      "0.004195328082309115",
      "0.0012087759874617853",
      "0.00033581938648053714",
      "0.021892373276670138",
      "0.005254975971118849",
      "-0.0028399440747337986",
      "0.0012972849525655548",
      "-0.012217357877739275",
      "-0.002171093597774106",
      "0.0009095043866396249",
      "-0.009398247827460736",
      "-0.000550598458224576",
      "0.005083795536020626",
      "-0.002326929511278406",
      "0.0009218402623135393",
      "0.00011248230347201358",
      "-0.0006603919133858925",
      "5.240149524978009e-05",
      "0.00047012572944361164",
      "-0.0006835791413373888",
      "0.0016902407941298337",
      "0.0002533805342275526",
      "0.00017953198892349935",
      "-0.001171986932149711"
    ],
    [
      "2.5390663196909105e-05",
      "2.5394627736154203e-05",
      "2.5387470801155205e-05",
      "2.5388251462155648e-05",
      "2.5390279582554196e-05",
      "2.6240358966762513e-09",
      "2.612300757332962e-09",
      "6.7073990738460305e-09",
      "4.687818124396893e-09",
      "-2.485455340090614e-09",
      "5.855218640070501e-09",
      "1.1347244158377903e-08",
      "1.3837511982203983e-09",
      "-8.456563340274548e-11",
      "5.3545784430852435e-09",
      "7.803516704826982e-09",
      "-3.1979880555282997e-09",
      "3.03954124241309e-10",
      "-9.873824892229662e-09",
      "9.745272654974647e-09",
      "-3.500003259170588e-09",
      "4.371582653893882e-09",
      "8.89871786891713e-09",
      "-3.0817512756194917e-09",
      "9.162585769608714e-09"
    ],
    [
      "2.5383994006912883e-05",
      "2.5387489948822157e-05",
      "2.5384785569868724e-05",
      "2.5391762815130995e-05",
      "2.538620140703315e-05",
      "2.8318284867968763e-10",
      "4.697843015987617e-09",
      "-2.5811565654189497e-09",
      "1.3884721868544399e-09",
      "2.3324531713707293e-09",
      "3.925899716629357e-09",
      "4.3746621882185014e-09",
      "7.082209376816727e-11",
      "4.842742645837715e-10",
      "3.925669249602065e-09",
      "9.418200974179972e-09",
      "-2.6101655738016843e-09",
      "1.709229847462165e-09",
      "-7.56657292826429e-09",
      "4.9452476375184245e-09",
      "1.32519788032228e-09",
      "4.027853554265964e-09",
      "1.1107167186117478e-08",
      "-1.332774410225979e-10",
      "1.3140121219302552e-08"
    ],
    [
      "0.00992798427791936",
      "0.0033163609547780014",
      "0.01140857818849948",
      "0.005227407209925578",
      "0.011110235042649377",
      "-0.0030818035441620107",
      "0.00965090260396527",
      "0.0003214008912933444",
      "-0.004419159254186225",
      "-0.0008560766061651315",
      "-0.0035793868171261215",
      "0.005985016896184733",
      "-0.002890937458087734",
      "-6.174925415654693e-05",
      "-0.00702160558386133",
      "0.004805290422797389",
      "0.004425293395122586",
      "-0.007170023292547062",
      "0.009499255153571756",
      "-0.006060380338227215",
      "0.00207550362220039",
      "-0.0008119784515429749",
      "-0.007131422300903841",
      "0.011232724082004477",
      "-0.0028914067994138494"
    ],
    [
      "2.537580404909128e-05",
      "2.5375374824367057e-05",
      "2.5378264947527127e-05",
      "2.537976627533379e-05",
      "2.5378595137995654e-05",
      "2.2133644669148497e-09",
      "2.641428679491322e-09",
      "1.878303602223387e-09",
      "5.735649179947956e-09",
      "3.764642856617046e-09",
      "1.2309412990319845e-09",
      "2.9057015179033914e-09",
      "5.530767721218934e-09",
      "3.621040635637491e-09",
      "5.8945390996164135e-09",
      "2.3694896981674986e-09",
      "-3.854648278894302e-09",
      "-2.877702724695941e-09",
      "-3.841987032968652e-09",
      "2.0064030195420817e-09",
      "2.5896582903200696e-09",
      "8.001661073548998e-10",
      "6.888996018375812e-09",
      "4.034118382231835e-09",
      "5.686613334992365e-09"
    ],
    [
      "2.5380292635666798e-05",
      "2.5379103341617428e-05",
      "2.537924350197257e-05",
      "2.5381139692361787e-05",
      "2.5381856767638758e-05",
      "4.99618634121585e-09",
      "4.144995337065221e-09",
      "2.877792360675821e-10",
      "7.715198248866016e-09",
      "5.88477786826519e-09",
      "1.2124578191686433e-09",
      "3.777493364857754e-09",
      "4.951691917946109e-09",
      "4.463936614850732e-09",
      "5.186655470148071e-09",
      "4.6683492620884924e-09",
      "-2.580336013424759e-09",
      "-2.371891723759741e-09",
      "-5.979745699589995e-09",
      "1.805892204652683e-09",
      "3.874538098620744e-09",
      "-8.993761595964781e-10",
      "7.066789322592883e-09",
      "3.0858698708363866e-09",
      "6.596436649230265e-09"
    ],
    [
      "0.009969328348828658",
      "0.007640912030388915",
      "0.0021378628134834277",
      "0.0033875853776762113",
      "0.008201189110036398",
      "0.007908451734495494",
      "-0.0037948130176118275",
      "0.005717140140717343",
      "0.005568022621566664",
      "-0.003956539507212091",
      "0.004862649672894845",
      "0.007017961190771396",
      "-0.0024052983274768934",
      "-0.003957916288350232",
      "0.003818043265465668",
      "-0.0036310713740972745",
      "0.0025701658406783604",
      "-0.0008648083985242179",
      "-0.0070920353774694455",
      "0.0006583819098423976",
      "0.0013998511088489857",
      "-0.0036071183351490286",
      "-0.0011476498971956521",
      "0.001267317492438683",
      "-0.003593213583711037"
    ],
    [
      "2.5380430296815216e-05",
      "2.5378140226016074e-05",
      "2.5380278634237198e-05",
      "2.538099975898354e-05",
      "2.5381413372543677e-05",
      "3.374758098228621e-09",
      "3.942498267077194e-09",
      "1.376207376858414e-09",
      "6.975917227290455e-09",
      "4.034768557251173e-09",
      "1.4695106665360754e-09",
      "3.4028015520564785e-09",
      "4.400472907611613e-09",
      "4.912071841874634e-09",
      "5.236495870510809e-09",
      "3.826774851243546e-09",
      "-4.5394026562446035e-09",
      "-2.3443427357358707e-09",
      "-6.6726200791175095e-09",
      "2.2618583200250026e-09",
      "3.341219684472827e-09",
      "-1.084211181182549e-10",
      "7.130291410154836e-09",
      "2.891884445805787e-09",
      "5.47479886554559e-09"
    ],
    [
      "0.00014135594506477453",
      "0.00967429765759194",
      "0.0025213714716837694",
      "0.017015294205847516",
      "0.0005791633417424123",
      "-0.00032887443795927296",
      "0.0001964901659077661",
      "-0.0007879941810586204",
      "-0.00014950128508026518",
      "0.0037848998781573446",
      "0.012305270939666773",
      "-0.001349982221300049",
      "0.0036816566102238534",
      "-0.0011370171524491186",
      "-0.0010337170453916073",
      "-0.0010053658976477166",
      "-0.000500853926937164",
      "-0.0011615887324171927",
      "0.00020460992638392112",
      "0.003123775025957435",
      "-0.003537534598918123",
      "-0.0018763825561464364",
      "-0.005371370799706497",
      "-0.0002989947083813561",
      "-0.0028878990434725387"
    ],
    [
      "0.00878467239296761",
      "0.0011016424455531316",
      "0.017815466977592037",
      "0.02702783536092032",
      "0.005523509137066657",
      "0.001687044160037384",
      "-0.002650099597440551",
      "0.012468875582909985",
      "-0.0062922666463903565",
      "0.0030621921930947603",
      "-0.0002350881229593371",
      "-0.00035469141174245087",
      "-0.016309999122967087",
      "0.0059798702352350875",
      "-0.01196534681223754",
      "0.0025653580424118477",
      "0.01219855358922696",
      "-0.009002665539021803",
      "0.0029268860101577146",
      "0.0031256030724327905",
      "-0.005385686254056981",
      "0.0024065467313218293",
      "-0.014641015414175708",
      "0.007877380269926357",
      "-0.0023006403291034095"
    ],
    [
      "2.5377400653358757e-05",
      "2.5376195103828495e-05",
      "2.5380407813496623e-05",
      "2.5381673349080947e-05",
      "2.5379408991483698e-05",
      "3.2519755650560036e-09",
      "3.18595128686075e-09",
      "-1.0374482777872916e-09",
      "6.937584430719373e-09",
      "6.536963911956509e-09",
      "-1.3773353386609772e-09",
      "1.7394511015618816e-09",
      "5.293164923895485e-09",
      "4.050240680044515e-09",
      "5.043463823452752e-09",
      "3.020720794226896e-09",
      "-2.025331300030363e-09",
      "-4.079385473672998e-09",
      "-5.44020453491203e-09",
      "3.3708536930670454e-09",
      "5.379353460939385e-09",
      "-5.443889711190182e-10",
      "8.096434201551408e-09",
      "3.300101868600325e-09",
      "6.6026800000515526e-09"
    ],
    [
      "2.5389058103635456e-05",
      "2.5383034021425496e-05",
      "2.538469343307168e-05",
      "2.5383118105482673e-05",
      "2.5383412473615855e-05",
      "9.685045086629423e-09",
      "1.0787502965563052e-08",
      "-4.36814912782597e-09",
      "1.2115338469054275e-08",
      "1.0772634110819076e-08",
      "-2.4107597841977914e-09",
      "3.778862600034809e-09",
      "2.6241268194675914e-09",
      "6.372483275515802e-09",
      "2.3706407941597296e-09",
      "9.232124065806063e-09",
      "-1.2529530373296118e-10",
      "-2.1562856706316928e-09",
      "-8.38093838686057e-09",
      "3.193833354003139e-11",
      "7.0849968186644165e-09",
      "-5.331074073515305e-09",
      "9.507006249910975e-09",
      "-1.175556964667828e-10",
      "7.337752550732594e-09"
    ],
    [
      "2.539685609740181e-05",
      "2.5394133480578896e-05",
      "2.5392535198223816e-05",
      "2.538547674344147e-05",
      "2.5390369338671608e-05",
      "1.7924649685090618e-08",
      "1.6513253647171263e-08",
      "-9.06909593163302e-09",
      "2.0354559224749917e-08",
      "2.0313894852259695e-08",
      "-8.359853664171275e-09",
      "1.1073135743120768e-08",
      "-5.327523868202048e-10",
      "1.2215864080918071e-08",
      "-1.0563212027307452e-09",
      "1.4391382013517118e-08",
      "5.487606970169851e-09",
      "-5.7676981735929774e-09",
      "-6.841993290228375e-09",
      "1.527238473644988e-09",
      "8.381031912959815e-09",
      "-9.93860525402601e-09",
      "9.22348573985481e-09",
      "-2.4145774797998344e-09",
      "9.56315700391849e-09"
    ],
    [
      "2.538397526207882e-05",
      "2.5386256248327757e-05",
      "2.5387203009773952e-05",
      "2.538606322194402e-05",
      "2.5381674158024273e-05",
      "9.459969707748367e-09",
      "7.74241446146631e-09",
      "-4.8612266743142924e-09",
      "9.194046931887534e-09",
      "1.352230795292741e-08",
      "-2.639070075762432e-09",
      "3.880681557693126e-09",
      "3.7074993966525404e-09",
      "4.338261362559442e-09",
      "2.296398434180563e-09",
      "7.849375800117824e-09",
      "2.9460557404646337e-09",
      "-1.185826927930439e-09",
      "-6.622523829856067e-09",
      "4.928934321797756e-09",
      "9.771787158908175e-09",
      "-3.728654491937966e-09",
      "1.2175151065410068e-08",
      "5.691278184669778e-11",
      "7.271422521380765e-09"
    ],
    [
      "0.005602948667043615",
      "0.002092865997978117",
      "0.003673395418307996",
      "0.004432039312492102",
      "0.003538707008531411",
      "0.0033252286113880556",
      "-0.0017182436470453936",
      "0.004957653254459108",
      "-0.0034814537041498285",
      "-0.0015391999048254708",
      "0.002956404178907363",
      "-0.0017380460425456474",
      "-0.0015316835359097181",
      "-0.0009719242499498483",
      "-0.0030916008880497847",
      "-0.0006884766849637519",
      "0.004170641185062134",
      "-5.9019480726278234e-06",
      "-0.002734048546997735",
      "0.0022744284085823878",
      "0.0006084456659437023",
      "-0.0020597634496253687",
      "-0.0037053024359674225",
      "0.0034455018135457842",
      "-0.0024338623453022106"
    ],
    [
      "0.016579966317702758",
      "0.024431919148863532",
      "0.02160602650395756",
      "0.016592660758762052",
      "0.029141819976378335",
      "-0.0008190349415493317",
      "0.009683101803693134",
      "0.006867724178159994",
      "-0.01469795408092901",
      "-0.01687264943738475",
      "0.015171968428948038",
      "-0.011369109103614248",
      "-0.010026893308357177",
      "0.004317864379251307",
      "-0.019846971391855654",
      "-0.00028288925373185896",
      "0.008697230007244202",
      "-0.007894146400699586",
      "0.011521331992060018",
      "0.0032765744531865434",
      "0.002965304613064079",
      "-0.008201841746310362",
      "-0.01209951217439946",
      "0.02111239838963765",
      "-0.005687490423358098"
    ],
    [
      "2.537718337642327e-05",
      "2.537521196643874e-05",
      "2.537824727246875e-05",
      "2.5382408363902896e-05",
      "2.5380573263189734e-05",
      "2.583032844705766e-09",
      "2.1808930989477105e-09",
      "-1.0013865890950767e-09",
      "6.506068321856985e-09",
      "5.282907841534775e-09",
      "-7.70222338940295e-10",
      "1.4094841780744559e-09",
      "5.7817854891718314e-09",
      "2.8515757220102984e-09",
      "6.1389925271502065e-09",
      "3.102818671936148e-09",
      "-1.7407740645195141e-09",
      "-5.551276037046483e-09",
      "-5.211127281957714e-09",
      "2.9071432787948046e-09",
      "3.944275880779674e-09",
      "3.566543512824127e-11",
      "6.612928773796766e-09",
      "4.327245445174274e-09",
      "8.820938973732644e-09"
    ],
    [
      "2.5379606776905673e-05",
      "2.537593965158041e-05",
      "2.5379370913944614e-05",
      "2.53809648801523e-05",
      "2.5382572661317077e-05",
      "-1.2705724873448071e-09",
      "2.6382233190918962e-09",
      "2.489653771470691e-09",
      "4.015138023061175e-09",
      "1.6524790737874324e-10",
      "-5.748990913213388e-10",
      "2.3042760937770005e-09",
      "5.169146296012101e-09",
      "3.4348481725545706e-09",
      "5.230750996583437e-09",
      "3.3971971529583736e-09",
      "-6.612354403323988e-09",
      "-4.1904152424720714e-09",
      "-7.241175201644603e-09",
      "3.99609466072913e-09",
      "3.886919101342501e-10",
      "2.4532793846973723e-09",
      "7.361845836520225e-09",
      "1.7537629910674737e-09",
      "7.55833197833799e-09"
    ],
    [
      "2.5380818038409192e-05",
      "2.5376377903489672e-05",
      "2.5378863225716497e-05",
      "2.5381039016512517e-05",
      "2.5382152552101087e-05",
      "1.7820386119738972e-09",
      "4.1612262775345275e-09",
      "2.0782275728247208e-09",
      "6.734152759983417e-09",
      "2.615234906801595e-09",
      "-7.595954606559341e-10",
      "3.3262423750669208e-09",
      "5.600029708857809e-09",
      "3.94486606027514e-09",
      "5.098873637628141e-09",
      "4.551299215925885e-09",
      "-4.762519492235289e-09",
      "-5.139493698910606e-09",
      "-4.981478259620397e-09",
      "1.79751491824128e-09",
      "1.0853581080011856e-09",
      "4.159375550506253e-11",
      "6.044472066099271e-09",
      "3.35525943232746e-09",
      "7.958900059116979e-09"
    ],
    [
      "2.539012605323768e-05",
      "2.538151726541658e-05",
      "2.5382909141368324e-05",
      "2.5385496122688428e-05",
      "2.5383006527937964e-05",
      "5.376675909844304e-09",
      "8.308844443811696e-09",
      "-4.87116070347461e-09",
      "5.921903624786553e-09",
      "7.433949558028731e-09",
      "-2.984250843920393e-09",
      "1.3202901097160246e-09",
      "2.2771058102987697e-09",
      "1.6010156954295351e-09",
      "4.254618423535951e-09",
      "1.0646091545188434e-08",
      "1.1304161649943734e-09",
      "-5.1146022936576005e-09",
      "-7.82682347550811e-09",
      "1.214271776230597e-09",
      "4.839502456750961e-09",
      "-1.1050992770749776e-09",
      "9.037996186855142e-09",
      "1.2811667467802316e-09",
      "1.0263791742411954e-08"
    ],
    [
      "0.00035174805384082246",
      "0.042717723330103256",
      "0.007082315069387543",
      "0.009903742120270655",
      "0.016581646064297403",
      "-0.0033858889633404323",
      "0.00068827111949129",
      "-0.0007876400820110319",
      "0.001257309595060768",
      "-0.01365235763504523",
      "0.0004031374456270742",
      "-0.022457102077647628",
      "0.005026034965411715",
      "0.010754228062070612",
      "0.006631787710449384",
      "-0.0015712569785105075",
      "0.0013525449044950574",
      "0.001613544926126219",
      "0.0019551059438130598",
      "-0.010718657662166665",
      "-0.020532112037226283",
      "-0.014230373314531638",
      "0.006667081031431249",
      "-0.001087596553172423",
      "-0.01093470391073494"
    ],
    [
      "0.0017052634425330064",
      "0.006226973599854723",
      "0.012370752471693947",
      "0.0023135907076150424",
      "0.002639104969951055",
      "-0.0018702324685117577",
      "0.004453277000093683",
      "-0.0018961036086487886",
      "0.0006971341425341482",
      "-0.006449281421286078",
      "0.001330084025148987",
      "0.0023182630412849664",
      "-0.004743793150917077",
      "0.0007277974185436924",
      "-0.0013734461100229146",
      "0.0026306113578847224",
      "-0.0009523772467410624",
      "-0.0004986620396168044",
      "0.001976018953598448",
      "-0.0059133190154661225",
      "0.0035243875245099545",
      "-0.003291628533268057",
      "-0.002396879696319535",
      "0.005633593084397779",
      "-0.002023437746140346"
    ],
    [
      "2.5381887320007204e-05",
      "2.5379147163917505e-05",
      "2.53823307184289e-05",
      "2.538172279980363e-05",
      "2.5382255248748707e-05",
      "4.297136551106009e-09",
      "6.4660869608257695e-09",
      "3.819957063550985e-09",
      "7.880301572670299e-09",
      "4.470999817911295e-09",
      "1.3884721050512106e-09",
      "5.826471820619405e-09",
      "5.445208324957056e-09",
      "5.29113848840217e-09",
      "5.656713941163881e-09",
      "3.832267400999868e-09",
      "-4.978193106576554e-09",
      "-2.67381770212646e-09",
      "-5.0887289191939086e-09",
      "2.0525120581382402e-09",
      "1.1348495523861939e-09",
      "-2.7694741244675337e-11",
      "7.963842248241782e-09",
      "2.2721754187790258e-09",
      "6.167812289203772e-09"
    ],
    [
      "2.5374585359291903e-05",
      "2.537169817971573e-05",
      "2.537483707363623e-05",
      "2.5378443367823693e-05",
      "2.537861443051781e-05",
      "1.2191452588292283e-09",
      "1.349985508486054e-09",
      "1.999031814018254e-09",
      "6.014335671685932e-09",
      "2.51008299434896e-09",
      "1.0225959995911738e-09",
      "1.920281297829305e-09",
      "5.85041541126335e-09",
      "3.41528358846288e-09",
      "6.8701129894697006e-09",
      "1.2406960118116549e-09",
      "-4.033787364707438e-09",
      "-4.963213216130685e-09",
      "-3.871816355249257e-09",
      "9.738696917327055e-10",
      "1.3701712660852647e-09",
      "1.007821121184692e-09",
      "4.63341679823258e-09",
      "5.026321321716568e-09",
      "6.535832468481717e-09"
    ],
    [
      "2.5375813903004546e-05",
      "2.5371786106454554e-05",
      "2.5374877733433957e-05",
      "2.537854593235377e-05",
      "2.5379677871500802e-05",
      "1.962730467933074e-09",
      "1.7521597299015501e-09",
      "8.42357699356596e-10",
      "7.123241252814575e-09",
      "3.0349071497051673e-09",
      "2.5541347214108515e-10",
      "1.6669696915392247e-09",
      "5.606643294632021e-09",
      "3.717599277997937e-09",
      "6.647104984521827e-09",
      "1.7935988990710968e-09",
      "-3.5496928671788916e-09",
      "-5.65356901179409e-09",
      "-4.725657725117699e-09",
      "7.912773606476608e-10",
      "1.6705187368213727e-09",
      "6.499650903031434e-11",
      "4.250376177737967e-09",
      "4.883898908446091e-09",
      "7.331105433868796e-09"
    ],
    [
      "2.5380768042530637e-05",
      "2.5374727469515367e-05",
      "2.5375794707019355e-05",
      "2.5380912012720926e-05",
      "2.5383472096048514e-05",
      "4.023456744542759e-09",
      "2.6778519185465234e-09",
      "-1.3641189307609293e-09",
      "9.91007450356522e-09",
      "4.06739467683478e-09",
      "-1.635725374304819e-09",
      "1.9722875321391283e-09",
      "4.909998688848532e-09",
      "3.863319553410431e-09",
      "6.3268816358582966e-09",
      "4.462550922993709e-09",
      "-2.667802618284455e-09",
      "-7.4472716512166745e-09",
      "-7.274268699431727e-09",
      "8.912015800978755e-10",
      "2.190147684019061e-09",
      "-2.4444562983223484e-09",
      "4.662650471638284e-09",
      "3.9713138003026956e-09",
      "9.78987649140066e-09"
    ],
    [
      "2.5381307333036603e-05",
      "2.5374770550055072e-05",
      "2.5377931089398583e-05",
      "2.5380198580448662e-05",
      "2.5382527006939416e-05",
      "4.0714659131374125e-09",
      "4.9863074749194756e-09",
      "-3.225066986764694e-10",
      "8.843200471230269e-09",
      "4.723124383997705e-09",
      "-9.806909073135043e-10",
      "2.865333821970225e-09",
      "4.740914709749391e-09",
      "4.624010212558819e-09",
      "5.694777619945955e-09",
      "3.903380392443106e-09",
      "-2.5884318500248106e-09",
      "-6.298282380659917e-09",
      "-6.022257983917358e-09",
      "9.893544801939674e-10",
      "1.5336855249006086e-09",
      "-1.1876756507378917e-09",
      "4.478976183066579e-09",
      "3.2750320988393157e-09",
      "8.861316749780155e-09"
    ],
    [
      "2.5377478137899846e-05",
      "2.537517707302916e-05",
      "2.537598092139967e-05",
      "2.5380449861919706e-05",
      "2.5381967484006446e-05",
      "1.385997279089968e-09",
      "1.2750622844203498e-09",
      "7.562683797283492e-10",
      "5.82380610788138e-09",
      "2.6244609996360763e-09",
      "3.0587610162988963e-10",
      "2.692262868893251e-09",
      "5.111089527258108e-09",
      "3.0641905554524455e-09",
      "6.601898573290585e-09",
      "2.9428129256386684e-09",
      "-3.4183802867390962e-09",
      "-5.480629959225626e-09",
      "-5.60697638363833e-09",
      "2.164202827475278e-09",
      "1.5248639243108678e-09",
      "6.067198599536718e-10",
      "5.114980905323959e-09",
      "4.082948629209861e-09",
      "8.110827860105556e-09"
    ],
    [
      "0.016190790537399153",
      "0.005362878174459586",
      "0.023450702172992107",
      "0.012410010976489154",
      "0.002991473611210192",
      "-0.0024974811443183942",
      "-0.005548752966629428",
      "0.013936500007285793",
      "0.00014743080988639465",
      "-0.009465644964386434",
      "-0.0035061000647965395",
      "0.003808718650230794",
      "-0.0019631020866911213",
      "-0.008038289022136883",
      "-0.000919803788708422",
      "-0.008946788355254944",
      "0.018651815902058423",
      "0.002444600966323398",
      "-0.00692288254620277",
      "-0.005952589235846149",
      "0.0073355123791989055",
      "0.0011511496386438645",
      "-0.01691919820225969",
      "0.0022061616514670204",
      "-0.00599062236871527"
    ],
    [
      "0.017959247319197635",
      "0.016884657570588393",
      "0.03706546480291171",
      "0.030801276963050975",
      "0.01520494485903876",
      "0.009988886167716357",
      "-0.01482326906197341",
      "0.01928825524669348",
      "0.0023913449697626366",
      "-0.020212807625072732",
      "0.011947649367961237",
      "0.011102308868801222",
      "-0.006272885713851111",
      "-0.02041225055260076",
      "-0.0038585060548975204",
      "-0.003496318665468471",
      "0.01784328315692418",
      "0.01248830406342945",
      "-0.013066814043782423",
      "0.008719736767081706",
      "0.011677123605839118",
      "-0.004688330978004248",
      "-0.03085359163123382",
      "0.005587774991387063",
      "-0.015644731203852656"
    ],
    [
      "2.539145404375303e-05",
      "2.538678866294908e-05",
      "2.5386155157684085e-05",
      "2.5390966359211963e-05",
      "2.5387225565986495e-05",
      "9.729491931198378e-09",
      "9.018021906597816e-09",
      "-1.077037335822403e-08",
      "1.0740169569956896e-08",
      "1.3350979255258376e-08",
      "-4.385132023432564e-09",
      "1.6574338548240378e-09",
      "1.215782433289241e-09",
      "2.7550146444486824e-09",
      "3.0585276690574392e-09",
      "1.2937764770002653e-08",
      "4.717774828361409e-09",
      "-3.799112018916818e-09",
      "-1.0571623962771375e-08",
      "1.5798975681932188e-09",
      "1.0443317031115341e-08",
      "-4.616483453351888e-09",
      "1.2831302207127264e-08",
      "4.6381847845901707e-10",
      "1.361330127033704e-08"
    ],
    [
      "2.5375905522506493e-05",
      "2.5372138865432774e-05",
      "2.537583931132726e-05",
      "2.5377773208314278e-05",
      "2.5379688801787833e-05",
      "2.3689965054915265e-09",
      "2.254738940175339e-09",
      "1.2840160374413618e-09",
      "7.231052450198443e-09",
      "3.2728671782216845e-09",
      "3.187031693854425e-10",
      "2.220358658948352e-09",
      "5.480377509744294e-09",
      "4.239721473560769e-09",
      "6.2389180931116824e-09",
      "1.3404480556970965e-09",
      "-3.9631124831707374e-09",
      "-4.783876269421995e-09",
      "-5.044765790264517e-09",
      "1.0993038862088709e-09",
      "1.7043741577333267e-09",
      "-2.09274309554485e-10",
      "4.718602613750938e-09",
      "4.36585671139465e-09",
      "6.243012687311545e-09"
    ],
    [
      "2.537651323047401e-05",
      "2.5371619370742816e-05",
      "2.5375962934117192e-05",
      "2.537680637031612e-05",
      "2.537868942151731e-05",
      "2.5419949299527573e-09",
      "3.0992481122474936e-09",
      "2.2854038504797784e-09",
      "7.5638372131555e-09",
      "3.069624952804127e-09",
      "5.616896203974482e-10",
      "2.3725844491821742e-09",
      "5.488605317112562e-09",
      "4.854979988698761e-09",
      "6.245065619426337e-09",
      "1.2148350934280507e-09",
      "-4.6134178203502136e-09",
      "-4.647941682512506e-09",
      "-4.707862970006814e-09",
      "5.178244771170181e-10",
      "1.2728693724979527e-09",
      "-3.417301618858575e-10",
      "4.372668436064388e-09",
      "4.199982028047583e-09",
      "5.106967661751295e-09"
    ],
    [
      "2.5376203420446956e-05",
      "2.5372803926498184e-05",
      "2.5376626859082887e-05",
      "2.5377949031734913e-05",
      "2.5379862276113144e-05",
      "2.8593530939313094e-09",
      "2.8330448399180665e-09",
      "1.9488998100429703e-09",
      "7.790757038753233e-09",
      "3.686467794980189e-09",
      "4.415004397751178e-10",
      "2.904575667432264e-09",
      "5.957542435279545e-09",
      "4.779651451811229e-09",
      "6.35997336869343e-09",
      "1.398100488199823e-09",
      "-4.246386063745614e-09",
      "-4.743446181416513e-09",
      "-4.536349895570535e-09",
      "1.0892795409032655e-09",
      "1.5820020458902933e-09",
      "-3.4050244470907e-10",
      "4.884108093498555e-09",
      "4.52636521621987e-09",
      "6.083328724163719e-09"
    ],
    [
      "2.5379460823577416e-05",
      "2.5373696638500208e-05",
      "2.5376942340101014e-05",
      "2.53779076159181e-05",
      "2.538011966680215e-05",
      "3.66132583396363e-09",
      "4.212510691488978e-09",
      "1.5836096982887368e-09",
      "8.578152319484022e-09",
      "3.761708563207463e-09",
      "-1.7633261084761533e-10",
      "2.791623222225301e-09",
      "5.115932591251413e-09",
      "4.879662950280377e-09",
      "5.7764744205020865e-09",
      "2.8581937394751785e-09",
      "-3.939266687050629e-09",
      "-5.079046168434042e-09",
      "-5.48936250287177e-09",
      "7.014134447186482e-10",
      "1.334720827933015e-09",
      "-1.2825102687871916e-09",
      "4.591744809217086e-09",
      "3.3537359626436037e-09",
      "6.1534316604939284e-09"
    ],
    [
      "2.5378114479557968e-05",
      "2.537887276127755e-05",
      "2.5378895911349753e-05",
      "2.5381127087728328e-05",
      "2.5382717188309214e-05",
      "1.4812013915059539e-09",
      "1.8512750465391542e-09",
      "2.5993646192685903e-09",
      "5.5830710699300415e-09",
      "2.3966537083396688e-09",
      "3.8603960519758185e-10",
      "4.98498227153784e-09",
      "5.311076260857176e-09",
      "3.3935271435164007e-09",
      "5.550097797771904e-09",
      "3.513939285554738e-09",
      "-4.538982453969198e-09",
      "-3.855089646706972e-09",
      "-5.006780890720954e-09",
      "4.368215981883656e-09",
      "4.29553446179945e-10",
      "1.3589190555573129e-09",
      "6.82317788083481e-09",
      "2.6792449623572374e-09",
      "7.841112070768992e-09"
    ],
    [
      "2.5379154612997957e-05",
      "2.537802637120865e-05",
      "2.5380567602270853e-05",
      "2.538550775082166e-05",
      "2.5386229753560514e-05",
      "1.6681010329420534e-09",
      "3.630666158471912e-09",
      "8.645407330384697e-10",
      "4.986964759950317e-09",
      "3.785949098240597e-09",
      "2.87543914156732e-09",
      "4.32648494143788e-09",
      "5.611363355461484e-09",
      "3.0969357174828156e-09",
      "6.424701844764979e-09",
      "3.375756211272707e-09",
      "-3.788699461940765e-09",
      "-2.328443424762487e-09",
      "-6.3460187309684175e-09",
      "2.525052926354307e-09",
      "1.345971433233976e-09",
      "3.1375870766049575e-09",
      "8.249924314941445e-09",
      "3.854566303473881e-09",
      "1.152755657866233e-08"
    ],
    [
      "0.0008054805510751019",
      "0.0018645128722600537",
      "0.026435258370796126",
      "0.04004475484153441",
      "0.0193547626074578",
      "-0.0002480219670937955",
      "-0.0020839797795529466",
      "-0.0024078595840130897",
      "0.0021064323612776463",
      "0.0005066369642558916",
      "0.007443421437410085",
      "-0.0029874625060673596",
      "-0.006115606908244534",
      "-0.0194808137731605",
      "-0.007879415563785663",
      "0.0002866611712859616",
      "-0.0023323664562295973",
      "0.002843565131057995",
      "0.00045457674950270306",
      "0.006246635598468311",
      "-0.002265516767483824",
      "-0.004913954814212116",
      "-0.03187855131171633",
      "0.01050671526559111",
      "-0.026053274893889047"
    ],
    [
      "2.5388345062808244e-05",
      "2.5379231154295804e-05",
      "2.5385322369177825e-05",
      "2.5384127729246176e-05",
      "2.538409284096687e-05",
      "5.78848389724214e-09",
      "1.0476710707685703e-08",
      "1.633601550958345e-09",
      "1.032901182774446e-08",
      "4.930649743077636e-09",
      "1.6927278265076785e-09",
      "4.974516673587474e-09",
      "3.592488292281475e-09",
      "5.344136068465855e-09",
      "6.7093439572308294e-09",
      "6.322206650235785e-09",
      "-4.134807464837494e-09",
      "-4.103608586685393e-09",
      "-7.1804670239541e-09",
      "-1.944376855956424e-09",
      "2.2212868625504393e-09",
      "-1.7603840932655286e-09",
      "8.339644370380869e-09",
      "2.9481812313686393e-09",
      "7.37179708916325e-09"
    ],
    [
      "2.53757795427643e-05",
      "2.5373351387107714e-05",
      "2.537478271653163e-05",
      "2.5375174017528506e-05",
      "2.537507408983442e-05",
      "2.8288208463272697e-09",
      "3.241593744656022e-09",
      "9.164454103762247e-10",
      "5.204992899661084e-09",
      "3.1466291744324967e-09",
      "1.1958958421493295e-10",
      "2.2057530243840105e-09",
      "2.9397519809384034e-09",
      "2.841886017534879e-09",
      "3.687566368979109e-09",
      "3.1675292483965773e-09",
      "-1.8390701497986074e-09",
      "-2.747969665029908e-09",
      "-2.7045608610749627e-09",
      "3.3703351091849364e-10",
      "1.2620666806710286e-09",
      "-5.721427245126555e-10",
      "3.945156268779534e-09",
      "2.320866353936773e-09",
      "3.997511708920447e-09"
    ],
    [
      "2.5377789034684454e-05",
      "2.537576281129843e-05",
      "2.5379521550473513e-05",
      "2.5381491613698877e-05",
      "2.5380645953470276e-05",
      "5.084039926932918e-09",
      "5.024895089792214e-09",
      "3.3367666375232428e-09",
      "8.573196050911352e-09",
      "6.183363496715495e-09",
      "2.944516088368951e-09",
      "4.757618144099139e-09",
      "7.0580234388106686e-09",
      "5.071926388420611e-09",
      "8.123429876385498e-09",
      "2.5654311374761293e-09",
      "-3.744331470530608e-09",
      "-3.318633500595193e-09",
      "-2.8460741457425282e-09",
      "-5.930412108709561e-10",
      "2.358724251822208e-09",
      "3.0530952844345844e-10",
      "7.430517708339752e-09",
      "5.994327535717213e-09",
      "6.547343262815504e-09"
    ],
    [
      "2.5375200783169296e-05",
      "2.5374236913133257e-05",
      "2.537441393850369e-05",
      "2.5374982053860383e-05",
      "2.537570819167018e-05",
      "3.58546551188028e-09",
      "3.059427505736996e-09",
      "3.595644253277026e-11",
      "5.669001588558026e-09",
      "4.128146183211903e-09",
      "-2.6214166968842726e-10",
      "2.8772584593054634e-09",
      "2.7668754008729692e-09",
      "3.088329672338129e-09",
      "3.2704345974516047e-09",
      "3.376426671591858e-09",
      "-9.808955815463916e-10",
      "-2.7391718210560247e-09",
      "-2.3918044179483615e-09",
      "5.19221287934428e-10",
      "1.5886940043717966e-09",
      "-1.0022113981996216e-09",
      "3.6957374316376847e-09",
      "2.15763531677021e-09",
      "4.3890699642143995e-09"
    ],
    [
      "2.5376939732877566e-05",
      "2.537497377605344e-05",
      "2.5378704046613354e-05",
      "2.538177507612405e-05",
      "2.5382686058743763e-05",
      "3.5915021977094808e-09",
      "3.6231806865486165e-09",
      "1.8194876814710844e-09",
      "8.193242449087226e-09",
      "5.30380073871975e-09",
      "1.831081359765317e-09",
      "4.160548915195005e-09",
      "6.867076400589584e-09",
      "4.909374049225938e-09",
      "7.786245132038597e-09",
      "2.0863078987431426e-09",
      "-3.6934591050842196e-09",
      "-4.636165897550825e-09",
      "-4.0016076912144484e-09",
      "6.890684546862579e-10",
      "2.0332076128496403e-09",
      "8.254470758858177e-10",
      "6.4039690507704185e-09",
      "5.836776279265085e-09",
      "8.574399786480629e-09"
    ],
    [
      "2.5382601572327405e-05",
      "2.5381261366492237e-05",
      "2.5378269190513372e-05",
      "2.5384033144190893e-05",
      "2.5380528433556997e-05",
      "2.9230911853012984e-09",
      "2.503520057618991e-09",
      "-1.682052714960519e-10",
      "7.658980953123028e-09",
      "2.67816056305132e-09",
      "2.0230127875656367e-09",
      "3.010292850556673e-09",
      "1.6027476333709546e-09",
      "3.174167204986998e-09",
      "7.355465709741048e-09",
      "6.961230646892996e-09",
      "-3.954025324474563e-09",
      "-5.119889080636263e-09",
      "-6.780127767678604e-09",
      "-1.757776542558238e-09",
      "6.304920557777113e-09",
      "-1.0301436843870506e-09",
      "7.525690373720518e-09",
      "4.782215775307783e-09",
      "4.608938960662775e-09"
    ],
    [
      "2.540956955093224e-05",
      "2.538502350361678e-05",
      "2.5402347280208498e-05",
      "2.540482541757116e-05",
      "2.538340895443903e-05",
      "-8.26868471354629e-09",
      "2.2118777912048807e-08",
      "-7.596555495637723e-09",
      "8.04765410870847e-09",
      "-3.4323858260694005e-09",
      "1.654628142770592e-09",
      "1.1847710929658591e-09",
      "-1.3161107668301517e-08",
      "2.984586159855652e-09",
      "1.1984781396739028e-08",
      "9.707237881431413e-09",
      "3.6786125203531015e-09",
      "-2.4462953155584587e-08",
      "-1.4456596646470999e-08",
      "-5.7620539079857956e-09",
      "1.3125420873846472e-08",
      "3.323298353936154e-09",
      "-2.198435576468615e-10",
      "-1.4939865402214594e-09",
      "8.175489171227632e-09"
    ],
    [
      "2.5384823174396783e-05",
      "2.5405589724804852e-05",
      "2.539462187676654e-05",
      "2.539085260399917e-05",
      "2.5382476983885608e-05",
      "-1.9294423631457973e-09",
      "1.642832358131867e-10",
      "-3.2363820923152094e-09",
      "5.092200631381334e-09",
      "3.6675869410078015e-09",
      "7.110801261486808e-09",
      "6.516489566265397e-09",
      "6.6431740011765515e-09",
      "4.239387618032396e-09",
      "2.996297388220106e-09",
      "1.2152001106824308e-08",
      "-6.591033580517916e-09",
      "-3.1357917710408606e-09",
      "-4.933244427276397e-09",
      "2.0886018069626375e-08",
      "9.040221517611474e-09",
      "-7.162193479951951e-10",
      "1.0617619720336545e-09",
      "-5.677356195798517e-11",
      "5.562619755475078e-09"
    ],
    [
      "0.00043608673819238946",
      "0.001967755398841535",
      "0.00047969135015432684",
      "0.0009980451388936643",
      "2.755728327521429e-05",
      "0.00042298012507775533",
      "-4.1615166846821915e-05",
      "-0.0004091027753834152",
      "-2.9032007073750036e-05",
      "0.0007806579405431116",
      "0.0005014648113173109",
      "-1.6764766554301433e-05",
      "0.0005458123885373788",
      "1.01296620670217e-05",
      "3.698157060574726e-05",
      "0.0007866640370455876",
      "0.0004299407771968207",
      "0.0004817728469446191",
      "6.852007812456254e-06",
      "0.0005225128421871852",
      "0.001279768715847115",
      "6.268982958378403e-05",
      "0.00037945827814973875",
      "2.9712302944839563e-05",
      "2.7245068377880826e-05"
    ],
    [
      "2.5378834599140666e-05",
      "2.537722300209154e-05",
      "2.5380121666992562e-05",
      "2.5381434949575298e-05",
      "2.5380195317824347e-05",
      "2.081069443214272e-09",
      "1.3466586362298534e-09",
      "-1.0425546350859213e-09",
      "6.844971951376999e-09",
      "5.380573832643268e-09",
      "-1.5919226922191351e-09",
      "8.458707691055346e-10",
      "5.530505792974167e-09",
      "4.585638043148748e-09",
      "5.3013892046099816e-09",
      "3.987756583307775e-09",
      "-3.418874617609828e-09",
      "-4.941571041479734e-09",
      "-7.082626230957357e-09",
      "4.491577804191167e-09",
      "5.693056885465561e-09",
      "-2.960315547455098e-10",
      "7.54168161524558e-09",
      "3.775524094243541e-09",
      "6.239803678002375e-09"
    ],
    [
      "2.5387802191075125e-05",
      "2.5384295023718962e-05",
      "2.5389762336712322e-05",
      "2.5388014596929214e-05",
      "2.5385728324876536e-05",
      "1.0386933705135176e-08",
      "1.0732269074322583e-08",
      "9.253028856985556e-10",
      "1.248971248656505e-08",
      "1.3662013005744942e-08",
      "1.1810234374325949e-09",
      "5.227483942379407e-09",
      "8.485715004614387e-09",
      "9.0850782352831e-09",
      "5.650824842969244e-09",
      "3.9927463224463135e-09",
      "-3.3872442920286702e-09",
      "-5.810296018394459e-10",
      "-1.0175322660911064e-08",
      "3.581198976314303e-09",
      "1.0539811032551487e-08",
      "-3.199193852149685e-09",
      "1.3199134564186312e-08",
      "1.6827274144419521e-09",
      "4.974878115791422e-09"
    ],
    [
      "2.538147870983682e-05",
      "2.537607228296471e-05",
      "2.537804356043654e-05",
      "2.5380654920311085e-05",
      "2.5380571655671213e-05",
      "3.8350104768569995e-09",
      "2.4385730592546455e-09",
      "3.391169212378248e-10",
      "8.72420604937478e-09",
      "4.561762722136077e-09",
      "-9.92973113026529e-10",
      "1.3901409665064344e-09",
      "4.8279037330621975e-09",
      "4.469493244201058e-09",
      "6.051757544733328e-09",
      "4.415473566663709e-09",
      "-3.862524506169041e-09",
      "-5.484748869706325e-09",
      "-7.708889336364166e-09",
      "1.6888952165999705e-09",
      "4.318870200449497e-09",
      "-2.0562434014057332e-09",
      "6.894630281606533e-09",
      "3.899961502881276e-09",
      "5.464078391722311e-09"
    ],
    [
      "2.5390398221020476e-05",
      "2.538776497721451e-05",
      "2.5404114117169523e-05",
      "2.539360758822658e-05",
      "2.539002716350867e-05",
      "1.4652610983229792e-08",
      "2.0197683499547866e-08",
      "-5.434563694114871e-09",
      "1.2505584885488368e-08",
      "2.1040708632096314e-08",
      "-4.201965935733995e-09",
      "8.193188752598248e-09",
      "3.532036678146027e-09",
      "8.60190937350932e-09",
      "-2.3726684963915976e-09",
      "2.87503927148953e-09",
      "1.7664873306331957e-09",
      "6.247933087974479e-09",
      "-1.2884721483295096e-08",
      "7.440421956524946e-09",
      "1.2996042160487858e-08",
      "-6.058800978097285e-09",
      "2.2557611081210866e-08",
      "-7.547106716004387e-09",
      "8.3356161070519e-09"
    ],
    [
      "2.5379214680233695e-05",
      "2.5386788911076413e-05",
      "2.5384286919240875e-05",
      "2.538717012710302e-05",
      "2.5385382386537556e-05",
      "2.8493366856103518e-09",
      "2.7506151193687246e-09",
      "-2.7038597259491756e-11",
      "5.019747584212601e-09",
      "6.348520232394896e-09",
      "2.7144849212098103e-09",
      "5.868766299952602e-09",
      "6.72332698821376e-09",
      "4.084789574653131e-09",
      "4.96876668472659e-09",
      "5.396948346149791e-09",
      "-3.183590912291323e-09",
      "-5.684854531532958e-10",
      "-6.040362935972582e-09",
      "7.417219008702312e-09",
      "5.343740348685891e-09",
      "2.481064867228247e-09",
      "9.93466285800174e-09",
      "2.091182431443104e-09",
      "9.575915814585235e-09"
    ],
    [
      "0.0123632895159117",
      "0.003877192675239261",
      "0.009385274016705712",
      "0.019299334662925775",
      "0.0133737995899987",
      "-0.0058664549387019505",
      "-0.007636854159717659",
      "-0.008891480159659959",
      "0.00499099619415539",
      "0.005451065564409022",
      "0.0007122274718140481",
      "-0.005735672423426406",
      "0.0005859218139269808",
      "-0.009777285353245213",
      "0.007079035875987349",
      "-0.0030922246072972643",
      "-0.005219333345364973",
      "0.011484044621528484",
      "0.010368160517403269",
      "-9.187686580431321e-05",
      "-0.008157436276105457",
      "-0.003268718869042061",
      "-0.013166487721518908",
      "-0.0053290283910484735",
      "-0.014272711769575125"
    ],
    [
      "2.5391640914296385e-05",
      "2.5392938576749378e-05",
      "2.5388663857018702e-05",
      "2.538428749530717e-05",
      "2.5382618219350087e-05",
      "8.62496612775839e-09",
      "8.160110048033694e-09",
      "-9.155901689033689e-09",
      "6.083791736456513e-09",
      "1.577226984936729e-08",
      "-9.102341191710155e-09",
      "6.831216002121792e-09",
      "-3.2082805428445897e-09",
      "7.293217566443879e-09",
      "3.723812146172337e-10",
      "1.7060391751944867e-08",
      "8.612393281793835e-09",
      "-7.625856155751901e-09",
      "-3.7286267631474684e-10",
      "4.8716489001840984e-09",
      "7.451009785353968e-09",
      "1.1380660526116482e-09",
      "8.97074397131533e-09",
      "2.482789776162606e-09",
      "5.138923270854093e-09"
    ],
    [
      "0.0008413660790070862",
      "0.0004642219191265343",
      "0.0007911408200547997",
      "0.00010978853617498455",
      "5.3180994908942966e-05",
      "0.0003894656355866211",
      "0.0007234746901983969",
      "-0.00019982406401228972",
      "9.95345886390725e-05",
      "0.000522642116172092",
      "-6.564966532932213e-07",
      "0.00011044012777564118",
      "-0.00011076142770861854",
      "0.00013236342034375585",
      "-8.054439742117877e-07",
      "0.0004543265914474087",
      "0.00031849509769918687",
      "0.00017011531606655024",
      "0.0001130244660440194",
      "-0.00025079226334889906",
      "0.0001924571328073062",
      "-1.4681392559548723e-06",
      "0.00022883531928738273",
      "6.13681838111021e-05",
      "-4.8418086266678035e-05"
    ],
    [
      "2.5375936316145033e-05",
      "2.5379627267610946e-05",
      "2.5382663817585568e-05",
      "2.5384929467736355e-05",
      "2.5381839985877976e-05",
      "1.5791984331656445e-09",
      "5.810442726258103e-10",
      "-1.3466181556736726e-09",
      "6.282455641798464e-09",
      "7.543076244065466e-09",
      "-1.6542019044554422e-09",
      "1.8089238934404708e-09",
      "7.773134538286817e-09",
      "4.321638540918432e-09",
      "7.458156427129423e-09",
      "4.1473915442116645e-09",
      "-2.244045790802757e-09",
      "-5.669588147446719e-09",
      "-4.338334639744008e-09",
      "5.68950359752311e-09",
      "7.0039685622279696e-09",
      "2.019287373187158e-09",
      "9.882775464580576e-09",
      "6.673612510578518e-09",
      "8.646418280215459e-09"
    ],
    [
      "2.5388208187417434e-05",
      "2.5387750529248474e-05",
      "2.539880983426274e-05",
      "2.5392609205182614e-05",
      "2.538618967358371e-05",
      "1.3616344544391076e-08",
      "1.583765398817506e-08",
      "-7.683398935624085e-09",
      "1.2154208135029998e-08",
      "2.013600350351886e-08",
      "-4.859627853029161e-09",
      "6.362248651936836e-09",
      "2.330107909871192e-09",
      "6.434826503792892e-09",
      "5.767786857843074e-10",
      "7.044548955165072e-09",
      "4.677157790589622e-09",
      "1.7841450594070633e-09",
      "-8.225460801411437e-09",
      "4.815151109895818e-09",
      "1.2241572630644745e-08",
      "-5.064351727040735e-09",
      "1.9777871469735457e-08",
      "-2.676660951802226e-09",
      "9.8636078795359e-09"
    ],
    [
      "2.5378892280416522e-05",
      "2.537459489545125e-05",
      "2.537486406877603e-05",
      "2.5378040506620024e-05",
      "2.5378272263487546e-05",
      "3.914165753151891e-09",
      "3.037417220882309e-09",
      "-1.42752070310672e-09",
      "7.989255196973766e-09",
      "4.3299530561074e-09",
      "-2.0523787874682575e-09",
      "1.7489192075016389e-09",
      "3.242313172340423e-09",
      "3.203473505308006e-09",
      "4.293021675772082e-09",
      "4.9840906084420756e-09",
      "-1.0986892452869443e-09",
      "-5.898287184067809e-09",
      "-4.476961086148694e-09",
      "5.150995785166423e-10",
      "2.3102475113222005e-09",
      "-2.2996028278547313e-09",
      "3.98735520279209e-09",
      "2.7797011407493106e-09",
      "6.95593932354234e-09"
    ],
    [
      "9.275154744293092e-05",
      "7.222861288080265e-05",
      "7.080607165681083e-05",
      "3.455146212346577e-05",
      "4.6486210962675363e-05",
      "4.313771039920616e-05",
      "4.982311915816602e-05",
      "-2.4403577031062967e-05",
      "3.7544584106397146e-05",
      "4.4755517403908916e-05",
      "-1.8161291773116645e-05",
      "2.2101053010442187e-05",
      "-1.9736577117682452e-05",
      "2.6468399328466424e-05",
      "-1.3337769305218016e-05",
      "3.600632989134386e-05",
      "2.405640721430881e-05",
      "-4.751234224480985e-06",
      "-3.6221844598199557e-06",
      "-1.1218344074129905e-05",
      "1.0003578002715132e-05",
      "-2.2377152328135904e-05",
      "5.208462872070497e-06",
      "-1.6077161255517594e-05",
      "3.961310003459807e-06"
    ],
    [
      "2.537964268632004e-05",
      "2.5386193894482336e-05",
      "2.538649345174472e-05",
      "2.5383197880202564e-05",
      "2.5380758195411075e-05",
      "5.412616450239355e-09",
      "4.421541525496595e-09",
      "-1.6571709290921338e-10",
      "5.078548974694217e-09",
      "7.708867923589316e-09",
      "-2.2692371641858555e-10",
      "5.344224544324571e-09",
      "1.7348787120906197e-09",
      "3.356241561798028e-09",
      "2.8308166708382866e-09",
      "6.395150342164786e-09",
      "1.297473021209744e-09",
      "-3.6331534844486396e-09",
      "-1.786021955141358e-09",
      "7.85073217527253e-09",
      "2.6448056038738183e-09",
      "-3.9244774101185834e-10",
      "5.932321489559173e-09",
      "2.6996333974013025e-09",
      "5.4571008628223736e-09"
    ],
    [
      "0.00013211592510720764",
      "0.0006820105830438341",
      "0.0003357520203037997",
      "0.00021972093515650786",
      "0.0011343865197319053",
      "-0.0002621361985681604",
      "5.226050364432996e-05",
      "-2.037272822175664e-05",
      "-0.0003138051312736021",
      "-6.791415791085174e-05",
      "6.293063378718696e-07",
      "0.0008195881079619919",
      "-0.0002428468263945075",
      "7.674275535805961e-05",
      "-0.00012849717804798677",
      "-3.698697130761758e-05",
      "-0.00017434822744719316",
      "0.00014256877809123997",
      "-0.0001410488393977725",
      "0.0004463067975588859",
      "-0.00035720460368891425",
      "0.0002376340532095688",
      "3.6529942218496905e-05",
      "-0.0005816378955387522",
      "0.00044610270391055846"
    ],
    [
      "2.5379539435377107e-05",
      "2.5378877113699735e-05",
      "2.5378373266651823e-05",
      "2.5380134478232224e-05",
      "2.5380230127408392e-05",
      "2.017837181180886e-09",
      "1.0789217729205318e-09",
      "6.474200499945737e-10",
      "5.152005689893427e-09",
      "3.1105774124127614e-09",
      "-8.448593931125043e-10",
      "2.3620990026837793e-09",
      "3.300572741671611e-09",
      "3.5885569461347497e-09",
      "4.337138585633014e-09",
      "5.519186531870907e-09",
      "-2.899368486905609e-09",
      "-4.343494626382049e-09",
      "-5.465880000131704e-09",
      "3.2234769748525716e-09",
      "2.971332669291094e-09",
      "-8.853514314620104e-11",
      "6.109317681413776e-09",
      "3.008445005732756e-09",
      "5.6132855264905646e-09"
    ],
    [
      "2.541828450105248e-05",
      "2.5385503505120557e-05",
      "2.541101359400895e-05",
      "2.5388398667489783e-05",
      "2.5393271780666815e-05",
      "2.0157168649410675e-08",
      "3.7801103735048646e-08",
      "-1.062909186732159e-09",
      "1.911735689918411e-08",
      "2.0374430454447965e-08",
      "1.8397861197362232e-10",
      "6.0271175651273246e-09",
      "4.039873199488116e-09",
      "1.4730418367019683e-08",
      "-1.4674987628302707e-10",
      "8.887272031767467e-09",
      "-3.866524721074361e-09",
      "6.96255355238466e-09",
      "-2.1865464711994114e-08",
      "-2.0362875634470503e-09",
      "9.188737709287794e-09",
      "-8.908336323231898e-09",
      "1.857310265089803e-08",
      "-1.0330917619359524e-08",
      "5.8403295822063356e-09"
    ],
    [
      "2.5378208731642925e-05",
      "2.5373892516176165e-05",
      "2.537465736821831e-05",
      "2.53781903186699e-05",
      "2.5377958999436745e-05",
      "3.0528929795747293e-09",
      "2.241190001603166e-09",
      "-6.329127135134858e-10",
      "7.015571515885577e-09",
      "3.5315370704382514e-09",
      "-1.4027060475570385e-09",
      "1.0698990401061728e-09",
      "3.873597586342211e-09",
      "2.643827307098026e-09",
      "4.855346096658446e-09",
      "4.296661515038498e-09",
      "-1.796983017452258e-09",
      "-5.497744635107639e-09",
      "-4.947088512478615e-09",
      "9.161115352617625e-10",
      "2.3530572525151627e-09",
      "-1.6542217985826408e-09",
      "4.482261851520952e-09",
      "3.099337789869896e-09",
      "6.615853185847413e-09"
    ],
    [
      "2.537609846074291e-05",
      "2.5372968540417112e-05",
      "2.5375727528656778e-05",
      "2.5378056653462253e-05",
      "2.5378762373873287e-05",
      "2.4619058776560114e-09",
      "1.891748041376171e-09",
      "1.492333082149659e-10",
      "6.9850045959781155e-09",
      "3.6893479826725908e-09",
      "-1.0343223504193489e-09",
      "1.550013639588891e-09",
      "5.038410109252058e-09",
      "3.4706137127749623e-09",
      "5.341744946609927e-09",
      "2.2941886917123177e-09",
      "-2.7802285957055235e-09",
      "-5.2459902148386835e-09",
      "-4.841764930012055e-09",
      "1.905817463648995e-09",
      "2.420024240480498e-09",
      "-8.636543656114774e-10",
      "4.7825322375167844e-09",
      "3.711922602027028e-09",
      "6.547928520000661e-09"
    ],
    [
      "2.53765624732962e-05",
      "2.537309387179732e-05",
      "2.5375995370013782e-05",
      "2.537800253834143e-05",
      "2.5378951231814803e-05",
      "2.928023587639832e-09",
      "2.4388955516457194e-09",
      "6.66486452319742e-10",
      "7.55105263096154e-09",
      "3.88776902976337e-09",
      "-7.4799506565162e-10",
      "2.001318007931682e-09",
      "5.2282253396578795e-09",
      "3.9266352484449465e-09",
      "5.500604991208708e-09",
      "2.2116402301243067e-09",
      "-3.118491182146039e-09",
      "-5.111308067269636e-09",
      "-4.838306361079709e-09",
      "1.5504081543675027e-09",
      "2.286396289492533e-09",
      "-1.084556014339901e-09",
      "4.8640015865342915e-09",
      "3.694064865316807e-09",
      "6.2379215427816075e-09"
    ],
    [
      "2.5380567211416607e-05",
      "2.5378127933236775e-05",
      "2.5379345907010546e-05",
      "2.5381266594323863e-05",
      "2.5380165826067688e-05",
      "5.4339397322542535e-09",
      "4.597243917143561e-09",
      "-2.2526456370190992e-09",
      "8.72437924532292e-09",
      "7.271859965062434e-09",
      "-2.446499065887948e-09",
      "2.5839024432054327e-09",
      "3.912568722269353e-09",
      "3.8886365896181174e-09",
      "3.959197753491435e-09",
      "5.544044633873982e-09",
      "-4.795283196588411e-10",
      "-4.648277402968119e-09",
      "-5.477334765509629e-09",
      "2.024406893203876e-09",
      "4.867911146216835e-09",
      "-2.707842763679168e-09",
      "7.223674235472182e-09",
      "2.1080204637298743e-09",
      "7.322823122375344e-09"
    ],
    [
      "2.538235026196648e-05",
      "2.537886778143603e-05",
      "2.5381579857518087e-05",
      "2.538334076400787e-05",
      "2.538232357520644e-05",
      "3.866550713363594e-09",
      "4.3178485009412685e-09",
      "-1.9698778605866243e-09",
      "6.059523440050563e-09",
      "6.435282725759126e-09",
      "-2.3298199905723903e-09",
      "1.5722727650061555e-09",
      "4.5056410347565276e-09",
      "2.6076629239571343e-09",
      "3.819371600041642e-09",
      "5.157168212191413e-09",
      "-1.179595036136795e-09",
      "-3.97778479729065e-09",
      "-8.13651813084556e-09",
      "4.363543703323151e-09",
      "5.391486295725539e-09",
      "-1.5965902635934102e-09",
      "8.813136951760795e-09",
      "1.2156014869659295e-09",
      "7.906134061873223e-09"
    ],
    [
      "0.0026151351528889352",
      "0.0023683157465182463",
      "0.00022290660106191274",
      "0.00017370036035028647",
      "0.0036205843434279016",
      "0.0015381706300856015",
      "-0.0007149952737864953",
      "0.0005869373179440748",
      "-0.0028495533242903445",
      "-0.00041175205579431105",
      "0.00020076589599203203",
      "-0.002503140235331651",
      "-0.00016338461153162",
      "0.0007794063149503795",
      "-0.0005619651625666525",
      "0.0019239685215362739",
      "1.7393727834969843e-05",
      "-0.00019901286427194835",
      "-0.0010911942865004206",
      "0.0005415186910663404",
      "-0.0005542443548701303",
      "0.0014688661230053762",
      "5.1010200722780005e-05",
      "0.00032040983332165426",
      "-0.0004662751063467684"
    ],
    [
      "0.002631476346412987",
      "0.0019121647754673154",
      "0.0008092622592301352",
      "7.868006867522142e-05",
      "0.0024210664334679594",
      "-0.0003391843989012129",
      "0.0009445749643849542",
      "0.000346985173646725",
      "0.00019424436160274774",
      "-0.0010249136051541658",
      "6.921870987360758e-05",
      "0.0020693989881036727",
      "6.97786079023516e-05",
      "-0.0009549471008265702",
      "0.00015588632686035485",
      "-0.0021913458547309674",
      "0.0010726722805333808",
      "-0.00013602226547937887",
      "-0.002491119424807023",
      "0.0006546421553387576",
      "0.00030947215955495777",
      "0.00048755252424395937",
      "-0.0001921141768330414",
      "-0.000982846590952619",
      "-0.00032153120026567954"
    ],
    [
      "2.538091363139558e-05",
      "2.5377643120927275e-05",
      "2.537811058653601e-05",
      "2.537964092078762e-05",
      "2.538051353353853e-05",
      "3.939880971993413e-09",
      "4.391745299706083e-09",
      "-1.052821593518486e-09",
      "7.312159488676559e-09",
      "5.061129362257896e-09",
      "-8.589347851711569e-10",
      "2.7026196200606665e-09",
      "3.779453659646545e-09",
      "3.931908900688879e-09",
      "4.401533167416668e-09",
      "5.619414534207589e-09",
      "-1.8158545220691749e-09",
      "-4.224725586726073e-09",
      "-5.396401544405096e-09",
      "1.2489929738318458e-09",
      "3.284881121142752e-09",
      "-1.3045493482661674e-09",
      "5.547918323844185e-09",
      "2.662887831026229e-09",
      "6.898427545752494e-09"
    ],
    [
      "2.5380128399911577e-05",
      "2.537936994047037e-05",
      "2.538025541408099e-05",
      "2.538303653481037e-05",
      "2.5385063979082972e-05",
      "3.2427877109730523e-09",
      "4.034065920773221e-09",
      "-1.1329520537234757e-09",
      "6.824022642056334e-09",
      "5.276461833282504e-09",
      "-1.4789822510130155e-09",
      "4.734058874688581e-09",
      "3.93170603774855e-09",
      "3.7643987096632235e-09",
      "4.043313163622376e-09",
      "5.433288587526697e-09",
      "-1.9226818013185705e-09",
      "-4.3474190181162385e-09",
      "-5.150447820573435e-09",
      "2.9195151082169917e-09",
      "2.2606502686829103e-09",
      "-1.591722629132461e-13",
      "7.24863055329014e-09",
      "2.434647749231974e-09",
      "1.0182585041168952e-08"
    ],
    [
      "2.5377867105764548e-05",
      "2.5373843595007667e-05",
      "2.537630223217569e-05",
      "2.537985171423282e-05",
      "2.5380104888510936e-05",
      "3.8569131026838535e-09",
      "3.164076461721746e-09",
      "-1.5126865897506176e-09",
      "8.18013421016495e-09",
      "4.7614806327239075e-09",
      "-1.6151518590941156e-09",
      "1.6878300395019307e-09",
      "4.320920717947533e-09",
      "3.2010198323523346e-09",
      "4.799143671654977e-09",
      "3.5130762350318584e-09",
      "-1.6141676605226772e-09",
      "-5.337058817348685e-09",
      "-5.353791905784806e-09",
      "1.08886183035181e-09",
      "2.850134770151785e-09",
      "-1.9868700640865597e-09",
      "5.374021276338888e-09",
      "3.1712722231670627e-09",
      "8.313104586651666e-09"
    ],
    [
      "2.5380587795931514e-05",
      "2.53744622703467e-05",
      "2.5376725318174342e-05",
      "2.5377789702481834e-05",
      "2.538108014894986e-05",
      "5.771414158504555e-09",
      "5.364256465523119e-09",
      "-5.272323677185216e-10",
      "1.0564858095571525e-08",
      "5.442000475216593e-09",
      "-1.1522118816637582e-09",
      "3.201003867725561e-09",
      "4.27113223937742e-09",
      "5.404525292331874e-09",
      "4.8688816816754985e-09",
      "3.8888760209004125e-09",
      "-2.4038390911476504e-09",
      "-5.414774226054916e-09",
      "-5.745095065692344e-09",
      "-2.0750064739716436e-10",
      "1.9217989176134543e-09",
      "-3.1484164101978286e-09",
      "4.022360869203097e-09",
      "2.755144765596487e-09",
      "7.1423969467136e-09"
    ],
    [
      "2.5378621287522415e-05",
      "2.5374779215641634e-05",
      "2.5377213743548778e-05",
      "2.5377976693151832e-05",
      "2.5379152823594405e-05",
      "5.129433933434916e-09",
      "4.858108115665516e-09",
      "-4.3828783265426273e-10",
      "8.69920027144734e-09",
      "5.833490175850282e-09",
      "-7.491326569268562e-10",
      "2.9045080205659696e-09",
      "4.294914337074703e-09",
      "4.599832485727783e-09",
      "4.508043671952642e-09",
      "3.5004881508520465e-09",
      "-1.742383264064068e-09",
      "-4.1223021735247445e-09",
      "-4.632607439539989e-09",
      "4.857745288737045e-10",
      "2.7598973740714244e-09",
      "-2.1353901633831587e-09",
      "4.990477877918994e-09",
      "2.7082277144840144e-09",
      "6.2593198917636214e-09"
    ],
    [
      "2.5382569619665938e-05",
      "2.5381615421129205e-05",
      "2.5381944167035875e-05",
      "2.5382305758190256e-05",
      "2.5381923459311217e-05",
      "7.078140238926581e-09",
      "5.492504221128302e-09",
      "1.7412342999675707e-09",
      "8.8676636666751e-09",
      "6.224461307570844e-09",
      "1.2453590699683785e-09",
      "5.540901156961667e-09",
      "3.133564956669866e-09",
      "5.136391502319067e-09",
      "4.137803367326858e-09",
      "5.4643439428527465e-09",
      "-1.6907061239247467e-09",
      "-2.6082527668974516e-09",
      "-5.040813642580979e-09",
      "1.5851171454424765e-09",
      "3.9276678463083505e-09",
      "-2.5607981257098975e-09",
      "6.2839982841594645e-09",
      "3.13165209410746e-09",
      "4.741995196259873e-09"
    ],
    [
      "0.0016237103155586677",
      "0.014978282495146591",
      "0.011897813992855739",
      "0.019171639676812784",
      "0.010307888929978883",
      "6.43502547192562e-05",
      "0.004319097127969676",
      "-0.002657537215653512",
      "-0.002966813799523858",
      "-0.001559949663250157",
      "0.014731490048297706",
      "-0.008568984400777642",
      "-0.008902272260694994",
      "-0.007037149639683823",
      "-0.0034534525554910643",
      "-0.004888279912230749",
      "0.0005669125352038701",
      "-0.004851741618502872",
      "0.002762742747345712",
      "0.01323230303131697",
      "-0.008323145824477985",
      "-0.008962377531134866",
      "-0.012168055796785881",
      "0.008517985352820527",
      "-0.013599405959961812"
    ],
    [
      "0.02504374390672629",
      "0.02414119309293578",
      "0.0206266745665447",
      "0.0022432067634789413",
      "0.0003353690390576896",
      "-0.00031944742806207504",
      "-0.0164683445757189",
      "0.005298983652049486",
      "-0.0010419990702923306",
      "-0.015130506348832128",
      "-0.005201230137225328",
      "-0.002512069631974541",
      "-0.00022184266135481033",
      "0.0022915305016462453",
      "0.0003169711417914275",
      "-0.024558156265565696",
      "0.01562511426216735",
      "0.005232281800651865",
      "0.002571696567409784",
      "-0.016366686886170136",
      "0.005135162421617153",
      "-0.0010523954434430557",
      "-0.006753043240106636",
      "-0.0010442833151056777",
      "0.0007642556033731602"
    ],
    [
      "2.5390435168347855e-05",
      "2.5380862867861625e-05",
      "2.538200259583453e-05",
      "2.5385176345452525e-05",
      "2.538773867829983e-05",
      "9.644483562450166e-09",
      "7.818898720194696e-09",
      "3.7182682579001056e-09",
      "1.4193027615229577e-08",
      "7.297249687987056e-09",
      "2.469831456066464e-09",
      "5.818760285802972e-09",
      "6.818211746183193e-09",
      "7.075680828630243e-09",
      "9.013870609868983e-09",
      "6.282608463542097e-09",
      "-5.319597031808694e-09",
      "-5.032653414043215e-09",
      "-9.383284870671698e-09",
      "-1.6590583698449095e-09",
      "3.3721747011803175e-09",
      "-3.805171653645243e-09",
      "8.745543011381445e-09",
      "5.1909703686221745e-09",
      "7.15203629938188e-09"
    ],
    [
      "2.5376215560394793e-05",
      "2.5371681632877544e-05",
      "2.537319533581831e-05",
      "2.537579071408434e-05",
      "2.537673909050938e-05",
      "1.668086745668348e-09",
      "1.433793181308345e-09",
      "5.681285534016778e-10",
      "6.0226584417154105e-09",
      "1.8307652008180413e-09",
      "-7.529528472720128e-10",
      "9.516647801971786e-10",
      "3.600140629212668e-09",
      "2.81215711981304e-09",
      "4.8677097948095065e-09",
      "2.7771387129100897e-09",
      "-2.980672244718344e-09",
      "-5.0828164766136025e-09",
      "-4.585417667248373e-09",
      "7.045289960238439e-10",
      "1.1649319228140644e-09",
      "-8.102576423480104e-10",
      "3.3826894501068654e-09",
      "3.1349042156955847e-09",
      "5.211167530615369e-09"
    ],
    [
      "2.5376762478981506e-05",
      "2.537269838731745e-05",
      "2.5373856388420833e-05",
      "2.537525918194519e-05",
      "2.5376869063238236e-05",
      "3.1946912409038532e-09",
      "2.9289437287625977e-09",
      "8.083010588206287e-10",
      "7.1228221972277595e-09",
      "2.8770672009032744e-09",
      "-8.047413818699457e-10",
      "2.2948168827001643e-09",
      "3.5862003266193045e-09",
      "3.525785398966153e-09",
      "4.2217420511571175e-09",
      "3.256267534060142e-09",
      "-2.4766282487480136e-09",
      "-4.679849347954113e-09",
      "-3.411032013044146e-09",
      "1.4423985405462858e-10",
      "7.08665552964332e-10",
      "-1.6045671637207576e-09",
      "2.996172344721869e-09",
      "2.8476750397997554e-09",
      "5.188338990937495e-09"
    ],
    [
      "2.53756763194183e-05",
      "2.537363742306917e-05",
      "2.5374450438903988e-05",
      "2.537626924448654e-05",
      "2.537666564231102e-05",
      "2.112478665102616e-09",
      "1.9892498415622985e-09",
      "4.458049060919709e-10",
      "5.531955756287289e-09",
      "2.7541093045111836e-09",
      "-1.1179082356802423e-09",
      "2.066624793516634e-09",
      "3.4805157138873307e-09",
      "2.772060795855374e-09",
      "3.9381396089445845e-09",
      "3.439337671863695e-09",
      "-2.1393269458039164e-09",
      "-4.31167795555873e-09",
      "-3.0682322685053246e-09",
      "1.357654737535737e-09",
      "1.1844598090555538e-09",
      "-5.864294801655254e-10",
      "3.9554583510184605e-09",
      "2.7234038791266857e-09",
      "5.4565685582941246e-09"
    ],
    [
      "0.00043754898650335763",
      "0.0004583476647224362",
      "0.0003252744593525522",
      "0.00035752593102389446",
      "0.0007149368300112906",
      "0.0003077424527690624",
      "0.0003453323104630528",
      "0.0003541306213566877",
      "0.00031300799953696954",
      "0.00021152320527793538",
      "0.0001891673798370391",
      "0.0005367103214819676",
      "0.00031386090493149894",
      "0.0001931698481927141",
      "0.00015673927070752013",
      "0.00028940362724661113",
      "-6.596763401135163e-05",
      "-0.00010715395563461506",
      "0.00043155031834413003",
      "-0.00029171165506542015",
      "-0.0003286425126198439",
      "0.00010244073268319793",
      "-3.307653731671397e-05",
      "0.0004116685200308829",
      "0.00045217781065577493"
    ],
    [
      "2.539335714825605e-05",
      "2.5381831206198353e-05",
      "2.538285980614648e-05",
      "2.5385484532876903e-05",
      "2.538805738300468e-05",
      "1.4306821656503287e-09",
      "4.902936681453839e-09",
      "1.090521121633145e-09",
      "6.608263598513255e-09",
      "7.637118647897492e-10",
      "1.4746155947123837e-09",
      "4.3344418412791485e-09",
      "-1.5029211286580564e-11",
      "4.605706514810576e-09",
      "7.331244738471429e-09",
      "4.836354110169182e-09",
      "-2.484452526879868e-09",
      "-9.971660262423814e-09",
      "-1.3374285875142402e-08",
      "-1.4641370079865623e-09",
      "5.2395352606509695e-09",
      "-1.361686311314874e-09",
      "5.171540139444076e-09",
      "4.105304472019939e-09",
      "4.756430683769875e-09"
    ],
    [
      "2.5384056056806223e-05",
      "2.5381173964321565e-05",
      "2.5382682201384225e-05",
      "2.5383968890434836e-05",
      "2.5382706553315447e-05",
      "3.504533081453725e-09",
      "3.95039869459679e-09",
      "5.633295229216043e-10",
      "7.063420880472418e-09",
      "2.5592320341590445e-09",
      "1.95224317850023e-09",
      "3.6674913831295668e-09",
      "9.824650815856893e-10",
      "4.462653756752058e-09",
      "4.920418361064637e-09",
      "5.65590409457565e-09",
      "-3.871249009418493e-09",
      "-3.4748801252761757e-09",
      "-8.008657490131703e-09",
      "1.8235695023727916e-09",
      "3.577790806170027e-09",
      "-8.665836508179649e-10",
      "5.7569004399013725e-09",
      "2.9590375478142875e-09",
      "5.545337696470153e-09"
    ],
    [
      "2.5387641547224436e-05",
      "2.538280664580232e-05",
      "2.538554907631697e-05",
      "2.5380191646223418e-05",
      "2.5384562033986926e-05",
      "1.068497859364768e-08",
      "1.2098476101088728e-08",
      "1.7707066003610514e-09",
      "1.461297062501008e-08",
      "1.1003327567907362e-08",
      "1.1750363912804148e-10",
      "8.595001662367571e-09",
      "5.876706358975351e-09",
      "1.025579068756747e-08",
      "5.468634313233958e-09",
      "7.1299288395766306e-09",
      "-2.352473168074634e-09",
      "-4.691025146950624e-09",
      "-3.3204088674097197e-09",
      "-9.7883743193441e-10",
      "2.4159988759119803e-09",
      "-3.329535401114592e-09",
      "5.475116416342123e-09",
      "3.637652261734538e-09",
      "6.578976118951769e-09"
    ],
    [
      "2.5375458088516325e-05",
      "2.537392197862875e-05",
      "2.5377140618838826e-05",
      "2.5377971470669958e-05",
      "2.5377900952921386e-05",
      "3.6582910876255184e-09",
      "3.3170353653062027e-09",
      "1.246523915568135e-09",
      "7.104954117044513e-09",
      "5.60363078928653e-09",
      "8.03679707693942e-10",
      "2.866096943774482e-09",
      "5.684102414774135e-09",
      "4.684485276853156e-09",
      "5.958624974571464e-09",
      "1.7819861572802999e-09",
      "-2.6378146749857285e-09",
      "-3.577835538883821e-09",
      "-3.435162499485479e-09",
      "1.0173394482017877e-09",
      "3.1826424651200543e-09",
      "-5.321520022200341e-11",
      "5.544672080382546e-09",
      "4.277405967631527e-09",
      "5.020045185018531e-09"
    ],
    [
      "2.5376579816625145e-05",
      "2.5373318822956577e-05",
      "2.5376667349935684e-05",
      "2.5377937072840867e-05",
      "2.5379234079861192e-05",
      "3.730853770498483e-09",
      "3.378318922890975e-09",
      "1.390030036238963e-09",
      "8.164595200988265e-09",
      "4.909680780970172e-09",
      "5.137345582113872e-10",
      "2.9403071794532237e-09",
      "5.702109699821065e-09",
      "5.021672307361199e-09",
      "6.33699082512424e-09",
      "1.908385792779925e-09",
      "-3.3173667702933736e-09",
      "-4.6088544285185406e-09",
      "-4.158410623941248e-09",
      "5.47615858654855e-10",
      "2.3558599192038654e-09",
      "-5.844854459861636e-10",
      "4.922200479740041e-09",
      "4.517441746017432e-09",
      "5.731081846290218e-09"
    ],
    [
      "2.537626614419925e-05",
      "2.5372459719930357e-05",
      "2.5375405566437865e-05",
      "2.5378470004367704e-05",
      "2.537919544816572e-05",
      "2.2393889805651084e-09",
      "1.58475868301546e-09",
      "5.204021921682871e-10",
      "7.043896929063063e-09",
      "3.527364677392823e-09",
      "8.019799931709968e-11",
      "1.4205914393346504e-09",
      "5.209404944215274e-09",
      "3.7844734241886675e-09",
      "6.414820564270152e-09",
      "2.022151712565766e-09",
      "-3.4341698824671156e-09",
      "-5.181465799489838e-09",
      "-5.374176263867334e-09",
      "1.091437787362538e-09",
      "2.609320936242797e-09",
      "-2.432044730752052e-10",
      "5.0175149645102955e-09",
      "4.5675523035450326e-09",
      "6.28112415075258e-09"
    ]
  ],
  "rational_Q": [
    [
      "0.00013325908302874736",
      "0.0006173609853780037",
      "0.00012364012212311495",
      "0.00041974639109592244",
      "0.0007531399652966691",
      "0.0006173609853790792",
      "0.00021165632049477068",
      "6.488382947268683e-05",
      "0.00029854801701187817",
      "0.00030841854655765984",
      "0.00012364012212437615",
      "6.488382948218569e-05",
      "0.0006589068901369103",
      "0.0007797426744891901",
      "0.00031636206365650985",
      "0.00041974639110101445",
      "0.0002985480170127316",
      "0.0007797426744779316",
      "0.00026342701033433213",
      "0.0002876858885249883",
      "0.0007531399652912073",
      "0.0003084185465663535",
      "0.0003163620636573555",
      "0.0002876858885429951",
      "0.0006169316865985906",
      "0.00016272663627373888",
      "1.9663353509267877e-06",
      "7.255166489134769e-06",
      "-8.644733599862257e-05",
      "0.00016272663627284843",
      "0.00014059090596044887",
      "2.3001983404327197e-05",
      "-3.4166403874477906e-05",
      "-5.975468209763457e-05",
      "1.966335352222903e-06",
      "2.300198340311305e-05",
      "-0.00024322456960389603",
      "-8.366289562278004e-06",
      "0.00012497607939291933",
      "7.25516648822562e-06",
      "-3.41664038741704e-05",
      "-8.366289561014883e-06",
      "-9.133903753190478e-05",
      "-8.395681240230214e-05",
      "-8.644733599816742e-05",
      "-5.9754682099638555e-05",
      "0.00012497607939266725",
      "-8.395681240249703e-05",
      "8.449896728849643e-05",
      "7.1468884080937e-06",
      "6.110629663945446e-05",
      "-0.00015564248443346578",
      "-2.1265794810304578e-05",
      "0.00022298432342456693",
      "2.5128392375061167e-05",
      "0.00023550909793170196",
      "4.9590972481080484e-05",
      "6.382958781889369e-05",
      "3.4690151529055086e-05",
      "-0.00042515533791101035",
      "0.00016042822924786096",
      "0.0003798766591107298",
      "0.00019830453194236137",
      "-0.00026510927677350323",
      "-0.00041701298752957105",
      "-0.0002178286186276102",
      "6.138419833971577e-05",
      "-0.00040797803428663335",
      "-0.00035493690970189967",
      "9.11791800237092e-05",
      "-0.00038493245270006737",
      "0.0002721770334622341",
      "6.211105811418851e-05",
      "-0.00018339467395835568",
      "6.382958781870928e-05",
      "1.145757293532957e-05",
      "-5.144548610601069e-05",
      "4.7016920714913136e-05",
      "-0.00010642943848215005",
      "-4.51175287506634e-05",
      "4.446956139683912e-05",
      "-5.19433327780111e-05",
      "-0.00022165071981319608",
      "-1.2384975884789205e-05",
      "0.00013193714340288876",
      "1.1684332175031632e-05",
      "3.2614562632111836e-05",
      "-6.695786237570568e-05",
      "-6.651454336609669e-05",
      "-6.677625586711645e-05",
      "2.2218400144621214e-06",
      "9.362109794845522e-05",
      "6.147585992107303e-06",
      "0.00011959174320721168",
      "-0.0004572615152200434",
      "0.00019830453194279326",
      "4.191869260905105e-05",
      "1.725971138845788e-05",
      "2.6794087075922673e-05",
      "-0.0002142909161793067",
      "0.0001319371434042018",
      "-4.271975032559114e-05",
      "-0.0001898485517691019",
      "-0.0003498058684680503",
      "0.0001398033890615302",
      "0.0003143548861122982",
      "0.00018755822760957054",
      "-0.0003406156080597694",
      "-0.00024459292386132394",
      "-0.00015083785495776945",
      "-0.0004565477427079402",
      "-0.00016636109366858107",
      "0.00015701481539381456",
      "-6.97351123653385e-05",
      "0.00043684148824931304",
      "-0.0004079780342860605",
      "-0.00015407111845492074",
      "3.0484476764202375e-05",
      "-3.673145256548801e-05",
      "0.00039269064151732126",
      "-6.677625586483144e-05",
      "-3.096128443314515e-05",
      "0.00041609860423731627",
      "0.0006327168529492261",
      "-0.00019244518198129613",
      "-0.0004565477427088465",
      "-0.00018761227046716736",
      "0.00025937767694183633",
      "0.00037716748685077923",
      "0.0003031201064631728",
      "0.0005608777996866315",
      "0.00017809205340136897",
      "-0.0003648384808741414",
      "9.82470235574139e-05",
      "-0.0006173334797652515",
      "0.00022298432342364986",
      "3.469015152967674e-05",
      "-0.00026510927677352004",
      "-0.00035493690970036563",
      "7.14688840621377e-06",
      "2.51283923733804e-05",
      "-0.0004251553379097824",
      "-0.00041701298753032214",
      "9.117918002365744e-05",
      "6.110629663899362e-05",
      "0.00023550909793172218",
      "0.00016042822924768665",
      "-0.00021782861862915183",
      "-0.00038493245269962366",
      "-0.00015564248443208692",
      "4.959097248084086e-05",
      "0.0003798766591103622",
      "6.138419833966699e-05",
      "0.0002721770334624969",
      "2.868350812669164e-05",
      "-3.448499327758669e-05",
      "-9.50049745453915e-05",
      "1.145757293503884e-05",
      "2.8683508126189375e-05",
      "-0.0003329481410275318",
      "-4.2536701079852125e-05",
      "0.00017576865049869864",
      "4.19186926088531e-05",
      "-3.448499327826335e-05",
      "-4.25367010816184e-05",
      "-0.00014092037024041862",
      "-0.0001190322848055004",
      "-0.00015407111845601532",
      "-9.500497455167131e-05",
      "0.00017576865049852142",
      "-0.00011903228480524247",
      "0.0001496801730622608",
      "-4.420729121892114e-05",
      "1.659042908673166e-05",
      "4.446956139881861e-05",
      "-2.852368901116476e-05",
      "-4.4866263209354845e-05",
      "7.799215026159738e-05",
      "4.65425546904947e-05",
      "-4.271975032834762e-05",
      "2.0803052885531536e-05",
      "-5.375694874447727e-05",
      "-9.85994509832834e-06",
      "-6.1660560952676885e-06",
      "-3.0961284432365665e-05",
      "-2.7053714398009398e-05",
      "-4.522981245444803e-06",
      "-2.1195257543616126e-05",
      "6.172181622648597e-07",
      "0.00010535782739228458",
      "1.1684332175801407e-05",
      "2.0803052887259155e-05",
      "2.3362709960524246e-05",
      "7.239522929904877e-05",
      "9.814771673091102e-05",
      "0.00018755822760850864",
      "-0.00018376512862575175",
      "-0.0002803453214306131",
      "-4.4834251811247064e-05",
      "0.00016712665828498113",
      "-0.00018761227046843636",
      "-0.00018278522813755307",
      "-9.068703208980726e-05",
      "-0.0001786908281131283",
      "0.00010662137680531565",
      "2.2218400140225765e-06",
      "-2.7053714400591855e-05",
      "0.00022609807077633042",
      "0.0004283864802778119",
      "-2.7278679378222674e-05",
      "-0.00016636109367091574",
      "-0.00018278522813678505",
      "-5.619055073824388e-05",
      "0.00017613670127376448",
      "0.0002569208051000044",
      "0.00017809205340147853",
      "-2.0604337173684268e-05",
      "-0.00025865260565056887",
      "-5.370402333929947e-05",
      "-0.0002738066682348195",
      "-5.144548610520377e-05",
      "-5.194333277883749e-05",
      "3.261456263308449e-05",
      "9.36210979486213e-05",
      "6.211105811371438e-05",
      "4.701692071497177e-05",
      "-0.00022165071981341346",
      "-6.695786237519883e-05",
      "6.147585992390326e-06",
      "-0.0001833946739581795",
      "-0.00010642943848197366",
      "-1.2384975885976221e-05",
      "-6.651454336604176e-05",
      "0.0001195917432067572",
      "-4.4866263209092e-05",
      "-5.3756948745368236e-05",
      "-4.522981245385292e-06",
      "1.7259711385888638e-05",
      "-4.420729121867517e-05",
      "7.799215026499163e-05",
      "-9.859945098508685e-06",
      "-2.1195257543925655e-05",
      "3.0484476763801098e-05",
      "1.6590429086556856e-05",
      "4.654255469060137e-05",
      "-6.166056095399454e-06",
      "6.172181624218548e-07",
      "0.00018784881270060235",
      "-0.00035046393305066404",
      "-0.00018984855176811192",
      "2.3362709960509227e-05",
      "0.00018784881270090888",
      "0.00032286871163028283",
      "0.00024061667832431247",
      "0.00041609860423691",
      "0.00022609807077587685",
      "-0.00035046393305393004",
      "0.00024061667832466592",
      "-0.0004019209764356169",
      "4.758269559449114e-05",
      "-0.000340615608061658",
      "-0.000280345321430357",
      "-8.170637169475628e-05",
      "0.00023932400505872738",
      "0.0003414287697074461",
      "0.0002593776769411262",
      "-5.619055073810913e-05",
      "-0.0003397052925072594",
      "-0.00012456642104004734",
      "-0.0004264773560110358",
      "0.0001570148153930514",
      "-9.068703209035856e-05",
      "-0.0003397052925069718",
      "-0.00020016894960292925",
      "-2.459001603829859e-05",
      "-0.0003648384808723011",
      "-0.00025865260564983226",
      "0.00010946373536636203",
      "-0.0002527705665353946",
      "0.0002684827397775206",
      "2.6794087075414954e-05",
      "-0.0003498058684681907",
      "-0.00024459292386025476",
      "-6.973511236690732e-05",
      "-0.00045726151522008484",
      "-0.0002142909161796275",
      "0.0001398033890615388",
      "-0.00015083785495959975",
      "0.00043684148824961016",
      "7.23952292997892e-05",
      "-4.483425181239443e-05",
      "-0.0001786908281137417",
      "-3.673145256515121e-05",
      "0.00010535782739218532",
      "9.814771673069562e-05",
      "0.0001671266582843677",
      "0.00010662137680465022",
      "0.00023932400506055962",
      "-0.00012456642103943132",
      "0.0006327168529487125",
      "0.00042838648027746054",
      "4.7582695594292655e-05",
      "0.00034142876970806146",
      "-0.0004264773560108173",
      "0.00014160806795384385",
      "0.0003771674868501717",
      "0.00017613670127277856",
      "-0.0002001689496033006",
      "0.00014160806795225154",
      "-0.0003620896260210844",
      "9.824702355693868e-05",
      "-5.370402333931333e-05",
      "-0.0002527705665379495",
      "-6.97087668324808e-05",
      "-0.00019326501908653224",
      "0.00039269064151688015",
      "-0.0001924451819813516",
      "0.0003031201064632143",
      "-0.0006173334797625667",
      "-2.7278679378808834e-05",
      "0.00025692080509997784",
      "-0.0002738066682376916",
      "-2.4590016038267763e-05",
      "0.00026848273977417113",
      "-0.00019326501908852351",
      "-4.242214150525977e-05",
      "8.784988303944051e-05",
      "-4.0650300398610926e-05",
      "-7.414601342046685e-05",
      "4.242214150397565e-05",
      "1.38654257456861e-17",
      "-5.8160218216544056e-05",
      "1.4958400919201058e-05",
      "-7.128708712210888e-05",
      "-8.784988303883347e-05",
      "5.8160218220068946e-05",
      "-7.197062723162691e-17",
      "-0.00016202410625833552",
      "-6.817379879932795e-05",
      "4.0650300400227255e-05",
      "-1.4958400916918116e-05",
      "0.00016202410625851775",
      "-9.867441887805441e-17",
      "-4.995931471904249e-05",
      "7.414601341998195e-05",
      "7.128708712350228e-05",
      "6.817379879862956e-05",
      "4.9959314719745186e-05",
      "1.7797560101081556e-16",
      "0.00021869141497547092",
      "0.00029319284358512825",
      "-0.0005901218709777049",
      "0.0003429783635030328",
      "8.464556077958397e-05",
      "-8.136106468462054e-05",
      "1.323215740717083e-05",
      "-0.00036425783909157985",
      "-4.175187544335926e-05",
      "7.359256272015984e-05",
      "-0.0002526604912928494",
      "-0.0006431027347966171",
      "2.9420612426372937e-05",
      "0.00035311312458127065",
      "0.00015807941406233755",
      "1.2621300627722477e-05",
      "-0.0002517535046536989",
      "-0.00027854903459010677",
      "-0.00029445953221232755",
      "-1.9981696046379846e-05",
      "0.0003222798880630055",
      "2.310182846918984e-05",
      "0.0004234950579928351",
      "2.5789234269238414e-05",
      "3.096694586745841e-05",
      "-4.1751875444371916e-05",
      "-0.00011386154593925826",
      "-1.1694636384578513e-05",
      "-4.728484907079075e-05",
      "-8.946839860194356e-06",
      "5.517720670197241e-07",
      "-2.6316328519682063e-05",
      "0.00019471738853990545",
      "-7.08834801854897e-05",
      "-0.0001358669151821168",
      "-2.3895144957639297e-05",
      "0.00010716290056938542",
      "7.116414150801628e-05",
      "6.976576507725016e-05",
      "3.872857762324021e-06",
      "9.236697550361668e-05",
      "9.905514884994495e-05",
      "-6.226799422667269e-05",
      "0.00012882269725040242",
      "-6.045894305438686e-05",
      "-2.561750897988428e-05",
      "0.0003531131245811373",
      "4.440100044368488e-05",
      "3.9087928816701984e-05",
      "-0.00032381574356136545",
      "-0.00017058930577177082",
      "-2.389514495695171e-05",
      "-1.4217379376041134e-05",
      "-4.5840318313175516e-05",
      "-0.00017163212506751286",
      "-0.000124330364895683",
      "-0.00018143462784576145",
      "0.00024024603504779472",
      "0.0003473582422436155",
      "2.8546471699468874e-05",
      "-0.0002322033405704145",
      "0.00019871236209324856",
      "0.00022395580747043862",
      "0.00014457314766395645",
      "0.00022419473062379274",
      "-8.201468202444272e-05",
      "-0.0002944595322084002",
      "0.00010647270998459982",
      "1.9130281578754198e-05",
      "0.0003584803226111082",
      "0.00020498932519277837",
      "9.236697550463409e-05",
      "3.840993315539139e-06",
      "-0.00021974754034206174",
      "0.0003366263358102097",
      "0.0003485030906623424",
      "0.00019871236209091243",
      "-0.00033913847008306525",
      "-0.0005568939545991579",
      "-0.00013501165254516643",
      "0.00023724667876187005",
      "-0.00039209523658699903",
      "-0.00039999158638644394",
      "-9.187393452120615e-05",
      "-0.00041606048561155444",
      "0.00018867247952157314",
      "-8.46455607789852e-05",
      "-7.359256271934169e-05",
      "-0.00015807941406222097",
      "1.9981696045836166e-05",
      "-0.00021869141497460847",
      "8.136106468624986e-05",
      "0.00025266049129238854",
      "-1.2621300627951722e-05",
      "-0.00032227988806385956",
      "-0.0002931928435832478",
      "-1.3232157406891888e-05",
      "0.0006431027347948681",
      "0.00025175350465408253",
      "-2.310182846975128e-05",
      "0.0005901218709764992",
      "0.00036425783909042013",
      "-2.942061242679959e-05",
      "0.00027854903458969575",
      "-0.00042349505799245423",
      "-7.297798127223236e-05",
      "-6.467174474167104e-06",
      "-0.00011054915785551456",
      "-0.0001138615459370053",
      "7.297798127009661e-05",
      "-6.280788737401837e-17",
      "-0.00023400438555967772",
      "-0.00010078170314213909",
      "4.440100044169238e-05",
      "6.46717447544769e-06",
      "0.0002340043855629635",
      "-1.1575856979585428e-16",
      "-8.574787936653936e-05",
      "0.00010647270998372018",
      "0.00011054915785578697",
      "0.00010078170314225787",
      "8.574787936649858e-05",
      "2.2124035668344417e-16",
      "-1.3268247460842534e-05",
      "-2.3546591921642602e-05",
      "-2.6316328517727104e-05",
      "2.7250358342470102e-05",
      "-0.00011613872429992126",
      "7.34275995865127e-07",
      "4.597635063559037e-05",
      "-1.421737937627407e-05",
      "-4.2483778283332454e-05",
      "4.978396483082858e-05",
      "-2.8650546423986593e-05",
      "-3.7806440081886125e-05",
      "3.840993315008329e-06",
      "-8.684432857338287e-06",
      "6.457174433134725e-05",
      "-3.463568455094427e-05",
      "8.327900067556941e-06",
      "-0.0001776966941795327",
      "0.00010716290056884785",
      "-4.248377828091537e-05",
      "-0.00010503534862993728",
      "-0.00030008775254148316",
      "7.606351784469954e-05",
      "0.0002402460350463339",
      "0.00018460010075290435",
      "-0.00024891247381824934",
      "-0.00017805427674216694",
      "-0.00012578737499664724",
      "-0.000339138470083043",
      "-0.00010376101981051712",
      "0.00011322877025445258",
      "-1.8319455714575378e-05",
      "0.000333144119427396",
      "9.90551488491233e-05",
      "-8.684432860478732e-06",
      "-0.00025509903594097183",
      "2.7664875136339418e-05",
      "0.0002648814607534585",
      "0.00022395580746976406",
      "-0.00010376101981057905",
      "-0.0004136467928978201",
      "-0.00019006708077212142",
      "3.366074368590862e-05",
      "-0.0003999915863907447",
      "-0.0002816361422315177",
      "5.258468118385825e-05",
      "-0.0002584520694050812",
      "0.00029036881150498663",
      "1.169463638494563e-05",
      "-0.00019471738854244343",
      "-7.116414150788019e-05",
      "6.226799422592489e-05",
      "-2.5789234272155823e-05",
      "4.728484907048504e-05",
      "7.088348019254526e-05",
      "-6.97657650766258e-05",
      "-0.00012882269725027039",
      "-3.096694587023847e-05",
      "8.946839859342684e-06",
      "0.0001358669151807698",
      "-3.872857762769314e-06",
      "6.0458943054658056e-05",
      "0.00011613872429823882",
      "-4.978396483065727e-05",
      "-6.457174433172641e-05",
      "3.908792881585389e-05",
      "1.3268247457724853e-05",
      "-7.342760000021221e-07",
      "2.8650546424823014e-05",
      "3.463568455154619e-05",
      "1.913028157837878e-05",
      "2.3546591921601562e-05",
      "-4.5976350633415384e-05",
      "3.7806440081845155e-05",
      "-8.327900067010124e-06",
      "0.000487228120851138",
      "0.00021739552725527986",
      "-4.584031831345609e-05",
      "-0.00010503534862845614",
      "-0.0004872281208543795",
      "1.577967201686385e-16",
      "0.00022287902116726495",
      "-0.0002197475403401428",
      "-0.0002550990359403968",
      "-0.0002173955272556111",
      "-0.00022287902116728761",
      "-3.434342813510003e-16",
      "0.0004178651640354807",
      "0.0003473582422432129",
      "-0.0002489124738191933",
      "-0.0005093953968185728",
      "-0.000304712513734711",
      "2.323612637334422e-05",
      "-0.0005568939545997736",
      "-0.00041364679289711015",
      "0.0001543224168131352",
      "-0.0004224853141440257",
      "0.000429820633296686",
      "0.00014457314766342503",
      "0.00011322877025442234",
      "0.000154322416813362",
      "-0.00014524004647531753",
      "-0.0002383076255783009",
      "-9.187393452139182e-05",
      "5.2584681183245474e-05",
      "0.00026075308585675277",
      "5.537087385464551e-05",
      "0.00021164164570655766",
      "0.0003238157435593558",
      "0.0001716321250684661",
      "-2.8546471696151252e-05",
      "-0.0002241947306247574",
      "2.5617508989909244e-05",
      "0.00017058930577282366",
      "0.00012433036489544662",
      "0.0002322033405711147",
      "8.201468202441088e-05",
      "0.0003000877525408924",
      "0.0001780542767407761",
      "1.8319455714771758e-05",
      "0.0003584803226115454",
      "0.00017769669417947383",
      "-7.606351784496349e-05",
      "0.00012578737499475788",
      "-0.00033314411942760204",
      "0.00030471251373093237",
      "0.0004224853141438574",
      "0.00033662633581001285",
      "2.7664875136008248e-05",
      "-0.00041786516403513813",
      "-2.3236126374971346e-05",
      "-0.0004298206332966654",
      "0.00019380505530039864",
      "-0.0001350116525452127",
      "-0.00019006708077217512",
      "-0.00014524004647521055",
      "-0.00019380505529692166",
      "-7.510093191934739e-17",
      "-0.0004160604856116569",
      "-0.0002584520694023925",
      "5.537087386017344e-05",
      "-0.00021074495795844557",
      "0.00031308575598539316",
      "-0.0002049893251928925",
      "-0.0003485030906622447",
      "-0.00023724667876193241",
      "-0.00018867247952109468",
      "-0.0002648814607528109",
      "-3.366074368587952e-05",
      "-0.0002903688115072565",
      "0.0002383076255783792",
      "-0.0002116416457037578",
      "-0.00031308575598494186"
    ],
    [
      "0.000824857553347055",
      "0.000958310126474047",
      "0.0017869076307886506",
      "0.0028461013425330234",
      "0.001076573996655559",
      "0.0009583101268032604",
      "0.000358013978298504",
      "0.0009431737605552964",
      "0.0011141350939944774",
      "0.0010472753751248093",
      "0.0017869076308682454",
      "0.0009431737602698185",
      "0.0005333530703685436",
      "0.0006705216781520309",
      "0.0004476665473102457",
      "0.0028461013411686356",
      "0.0011141350942379723",
      "0.0006705216782936898",
      "0.00023595262989826324",
      "0.0011491241230563718",
      "0.0010765739969296807",
      "0.0010472753755871767",
      "0.00044766654732784005",
      "0.0011491241227311528",
      "0.002072591135918886",
      "0.0003115314250515635",
      "-0.00018429658627219943",
      "-0.0009322562644206318",
      "0.00032806019564771767",
      "0.0003115314253865034",
      "8.653357028998888e-05",
      "-0.0007193224417383844",
      "0.00023182262599998133",
      "0.0004534628473762542",
      "-0.00018429658621723957",
      "-0.000719322441599835",
      "-0.0003870148306654879",
      "8.356446552003458e-05",
      "9.636477004818226e-05",
      "-0.0009322562640874133",
      "0.00023182262603448498",
      "8.356446555350046e-05",
      "8.544589223509583e-05",
      "-0.0007951929471212788",
      "0.00032806019591097237",
      "0.0004534628477252924",
      "9.636477011585336e-05",
      "-0.0007951929469495641",
      "-3.570165737565924e-05",
      "0.0006005915327365007",
      "-0.00029412924834350734",
      "0.0006728468934037485",
      "-0.0006443266600697236",
      "9.102657208614914e-05",
      "-0.000224157908910767",
      "-0.0001910940544021188",
      "0.0006056077093242212",
      "-0.0006322786267294904",
      "-0.0003218739868019946",
      "-0.00022888093867595553",
      "-7.928174715030236e-05",
      "-9.835543224948737e-05",
      "-0.00026817699764201464",
      "0.00010071195972996968",
      "0.00014434742111986434",
      "-1.317969270362629e-05",
      "-0.00016796338653102854",
      "-0.00048447881769185687",
      "-0.0002871444037860954",
      "8.320146450217403e-05",
      "-0.0005273773523357774",
      "0.00017495609297183708",
      "-0.000421135170420866",
      "-7.773909555370076e-05",
      "-0.0006322786268494211",
      "0.0002694529770131234",
      "4.751066166404922e-05",
      "-0.0009374506946729266",
      "-0.00011487056647880624",
      "-0.0011549306744269927",
      "0.0002226930192236712",
      "-1.9428942233060063e-05",
      "0.00018201042861950092",
      "-0.0005601076030423397",
      "0.0010615352046106441",
      "0.00015539511168284018",
      "0.0001754688127713994",
      "-0.0002485364026545096",
      "-0.00018098753738780284",
      "-0.0006916228287327283",
      "0.00011326028701401196",
      "1.341188938918266e-05",
      "0.0004509176400886232",
      "0.00022388823933552302",
      "-0.00029952246795448146",
      "-0.00026817699794188913",
      "-1.0304220158663062e-05",
      "0.001429378787885816",
      "-0.0004486921091948303",
      "-6.994326595069527e-05",
      "0.001061535204971199",
      "0.0003750912270303879",
      "0.00010809871012603004",
      "0.0001757408243186718",
      "0.0002883979944830218",
      "8.933362003527168e-05",
      "-0.0010542041504401417",
      "-0.0006757231912697816",
      "-0.00017760602808677725",
      "0.0010780735463061888",
      "-0.0003578408112265215",
      "-0.0013382737959379764",
      "-0.000620079070998972",
      "0.00043753329178292853",
      "0.0009082087123799149",
      "-0.00048447881763861387",
      "-0.00032184838312495945",
      "-0.00019978527831442707",
      "0.0002652012350528185",
      "0.0003150976285485617",
      "-0.0006916228285888868",
      "-0.00023449636491732506",
      "-0.00019437836167985565",
      "-0.0004657163750417946",
      "0.00030397689348570943",
      "-0.00035784081100731204",
      "0.0003465391701552223",
      "-0.00019020551432057608",
      "0.0003141453057249318",
      "-0.00014991082244004048",
      "0.0001466380820618337",
      "-0.0004272426869338797",
      "0.00042291066070870625",
      "-0.0005527353510563739",
      "0.0001577094807625866",
      "9.1026572147398e-05",
      "-0.00032187398710668933",
      "0.00010071195961850862",
      "-0.0002871444038173201",
      "0.000600591532768609",
      "-0.0002241579091376017",
      "-0.00022888093899381428",
      "0.00014434742108900844",
      "8.32014645280889e-05",
      "-0.0002941292485010905",
      "-0.00019109405451321417",
      "-7.928174721071621e-05",
      "-1.3179692688865977e-05",
      "-0.0005273773528160998",
      "0.0006728468937219704",
      "0.0006056077095506504",
      "-9.835543220888084e-05",
      "-0.00016796338688221664",
      "0.0001749560933606232",
      "-0.00011805165172641536",
      "-0.0003216856175056975",
      "0.0001816980596876839",
      "0.0002694529770312829",
      "-0.00011805165172130266",
      "-0.0001383009109470739",
      "0.00024750078769118425",
      "-0.00027210570687747124",
      "-1.0304220144182128e-05",
      "-0.0003216856175168587",
      "0.0002475007876885297",
      "-0.00024583605078414315",
      "-0.0001276132332412839",
      "-0.0003218483830807357",
      "0.0001816980597122044",
      "-0.0002721057068805748",
      "-0.00012761323322199838",
      "0.00017255919892137465",
      "-0.00021495947988852364",
      "-0.00022720659682405028",
      "0.00022269301928866283",
      "0.000419248571726325",
      "0.00029125841584881005",
      "8.951750757372936e-05",
      "0.00013060869683362617",
      "0.0003750912269397807",
      "-0.0002834157059648948",
      "-0.0003948889045928109",
      "-4.656937411890045e-05",
      "0.0007462981319048694",
      "-0.00023449636516544134",
      "-0.0007144806761060134",
      "-0.00022252592318423907",
      "0.0006261347842830819",
      "0.00018839388627224962",
      "0.0003413833285843296",
      "0.00015539511138001682",
      "-0.0002834157057552249",
      "0.00034560955041386946",
      "-1.9271638905000132e-05",
      "0.0004062393953049885",
      "-0.0010542041498593374",
      "0.0006504736547192515",
      "4.784929851749438e-05",
      "0.00030571029100239704",
      "0.00016030513683530786",
      "0.00034653917011154555",
      "0.00011340106618971414",
      "0.00019820913536939294",
      "-0.00017850201475738396",
      "-0.0011155349182169793",
      "0.00011326028696512904",
      "-0.0007144806756410283",
      "-6.293830805095574e-05",
      "0.00035229270490616695",
      "7.867367555131303e-05",
      "-0.001338273795131144",
      "0.00011340106611324912",
      "0.00021034582035511367",
      "-5.217010234642813e-05",
      "-5.873192847591044e-05",
      "-0.00042724268697040947",
      "-0.00013500602357431114",
      "-0.00023308288047814058",
      "-0.0006816258573716358",
      "-0.00045477351942096225",
      "4.751066163415517e-05",
      "-1.942894251672133e-05",
      "0.00017546881265166097",
      "1.3411889420595348e-05",
      "-0.00042113517031235184",
      "-0.0009374506950227219",
      "0.00018201042844063223",
      "-0.0002485364026803338",
      "0.00045091763995877933",
      "-7.77390954834676e-05",
      "-0.00011487056669781755",
      "-0.000560107603078223",
      "-0.0001809875376059294",
      "0.00022388824000737234",
      "0.00029125841588284224",
      "-0.000394888904465129",
      "-0.0002225259230764223",
      "0.0014293787872577263",
      "-0.00021495947976784261",
      "8.951750759413692e-05",
      "-4.6569374094067804e-05",
      "0.0006261347843598476",
      "-0.00019978527851365207",
      "-0.00022720659701380282",
      "0.00013060869675585784",
      "0.0007462981316511123",
      "0.00018839388601329577",
      "9.091088009828511e-05",
      "1.388886101877153e-05",
      "0.00010809871024250941",
      "0.0003456095504807638",
      "9.091088019699611e-05",
      "4.070911165342957e-05",
      "0.0005430224005925738",
      "-0.00019437836191546186",
      "-6.29383081840346e-05",
      "1.3888861092968292e-05",
      "0.0005430224005333615",
      "-0.000789596206179026",
      "-4.6922716185844125e-05",
      "-0.000675723190909754",
      "4.784929841639152e-05",
      "5.1554686585369414e-06",
      "-0.0001750944955176412",
      "-9.173365848108685e-05",
      "-0.00019020551432395692",
      "0.0002103458203293547",
      "-0.000382704804885395",
      "6.633540218415829e-05",
      "-0.0003968971593128746",
      "-0.0006200790707596134",
      "0.00019820913520942533",
      "-0.00038270480494878974",
      "0.00023277532335064013",
      "2.204898565931605e-06",
      "0.00042291066073971796",
      "-0.0002330828805473031",
      "9.87157086812137e-05",
      "-0.00014495776007508263",
      "-9.717280432744945e-05",
      "-0.0004486921088720584",
      "0.0001757408243648779",
      "-0.00017760602802575898",
      "0.00043753329182677497",
      "-0.00029952246811449756",
      "-6.994326604745356e-05",
      "0.00028839799432356426",
      "0.0010780735458880098",
      "0.0009082087116476995",
      "-1.9271638696542346e-05",
      "0.0003057102910135747",
      "-0.00017850201482944437",
      "0.00026520123496781843",
      "0.00034138332880090887",
      "0.00040623939547910836",
      "0.00016030513693027147",
      "-0.0011155349184385672",
      "-0.00017509449550159815",
      "6.633540217145388e-05",
      "-0.00046571637509519294",
      "0.0003522927050630942",
      "-4.692271611057814e-05",
      "-9.173365842056928e-05",
      "-0.00039689715960039627",
      "-4.9201126877999e-05",
      "0.0003141453057374229",
      "-5.217010230612884e-05",
      "0.00023277532336614864",
      "-4.920112685738637e-05",
      "-0.00015851836733707936",
      "-0.0005527353514298781",
      "-0.0006816258578176875",
      "-0.00014495776011222078",
      "0.0006142690577336365",
      "-0.0003636621672802842",
      "0.00031509762875809216",
      "0.00030397689350236066",
      "-0.00014991082269447044",
      "0.00015770948103074656",
      "7.867367569431251e-05",
      "-5.873192868996832e-05",
      "-0.00045477351953286644",
      "2.2048985689409843e-06",
      "-9.71728046115021e-05",
      "-0.00036366216735300743",
      "0.0004732066956525181",
      "0.0007754001965596991",
      "-0.0008442780621696047",
      "0.00033258423785874374",
      "-0.0004732066957255931",
      "-1.5540559723134377e-14",
      "-0.000305489900717695",
      "-0.00025184963037476677",
      "-0.00011647856483132194",
      "-0.0007754001966076095",
      "0.0003054899006637054",
      "1.3197752991420234e-13",
      "-0.00034982110483778477",
      "-0.0003337590246095774",
      "0.0008442780618899783",
      "0.0002518496307129545",
      "0.00034982110498652983",
      "1.503515853472389e-14",
      "-6.962733590826135e-05",
      "-0.00033258423795303675",
      "0.00011647856498940745",
      "0.00033375902461612743",
      "6.962733604595547e-05",
      "-3.373544944730293e-13",
      "0.00048608246128478694",
      "0.0005511800073754457",
      "6.787121437318458e-05",
      "-0.0002145119095744302",
      "-6.965169229523934e-05",
      "0.00038307482487723283",
      "-0.0007229413132644942",
      "-0.0006791452375451392",
      "-0.00024204932520882226",
      "0.0006549186108276906",
      "-0.00015026391500225526",
      "-0.0004399771423149506",
      "-0.00015537138072470476",
      "0.0013759533751484087",
      "-0.0004465756056654623",
      "-0.0002201774572571158",
      "-4.3915672164823654e-05",
      "0.000178956702854657",
      "-4.05464488486202e-05",
      "-0.0003900927825437128",
      "0.00013612290981163293",
      "0.00038294713299884725",
      "0.0010056655882972304",
      "0.0010172084100976482",
      "7.493318917776432e-05",
      "-0.00024204932548398624",
      "-0.0005501476918090115",
      "0.0009302805350769263",
      "2.1963476758470088e-05",
      "-0.0007851724422737983",
      "-0.00046212588938248825",
      "0.0006279186186433361",
      "0.00041517731622183444",
      "-0.00021855665422515984",
      "0.0003987754797582552",
      "0.0007448821203186286",
      "0.0002876391428982202",
      "-0.0007691195849048244",
      "0.000283005136235355",
      "0.0005926383595417639",
      "0.0004162041299147889",
      "-0.0006103997350884959",
      "0.0002454290619513081",
      "0.0009706396886480697",
      "3.666645013505892e-05",
      "-0.0002378608448095585",
      "0.0013759533758813146",
      "0.00012500253077718274",
      "-0.0004744960131462809",
      "-1.962128590515161e-05",
      "-7.463486786920873e-05",
      "0.0007448821206850597",
      "-0.0008780439200172702",
      "-0.0007893362448897838",
      "0.00025846692935903624",
      "0.00040614359519054716",
      "-0.0011472034984342573",
      "-0.00046293442984668073",
      "-0.0005465978916586668",
      "5.6088719347457505e-05",
      "-0.0011993611555282879",
      "0.0012174231170937926",
      "0.0005618713223053405",
      "-0.00020112042934735126",
      "-0.0008587904642834111",
      "0.0009384166927362891",
      "-4.054644881706977e-05",
      "4.391783211831669e-05",
      "3.4783621692482734e-05",
      "-0.00041234325979879003",
      "-0.0004891297078454679",
      "0.0004162041301160785",
      "0.0006822578601576165",
      "-0.00015584340657599202",
      "-0.0005993798988769887",
      "-0.00026965932121964133",
      "0.0012174231164571597",
      "-0.0006636044381055749",
      "0.00024118695268078396",
      "-0.00010462409166238015",
      "0.00029607805747520783",
      "-0.0001641926626187967",
      "-0.00021639878308457033",
      "9.74344492259032e-05",
      "5.24586579413141e-05",
      "0.0008157100267265264",
      "6.965169230458982e-05",
      "-0.0006549186111089834",
      "0.00044657560569919994",
      "0.0003900927823845896",
      "-0.0004860824616065716",
      "-0.00038307482474502457",
      "0.00015026391508614177",
      "0.0002201774571629629",
      "-0.0001361229099899729",
      "-0.0005511800070082373",
      "0.0007229413135469256",
      "0.0004399771425468451",
      "4.3915672179279484e-05",
      "-0.0003829471331424211",
      "-6.787121436694012e-05",
      "0.0006791452378967648",
      "0.00015537138091568464",
      "-0.00017895670272693404",
      "-0.0010056655885710855",
      "7.162942342982163e-05",
      "-0.0002394873622916926",
      "-0.00010646490281345281",
      "-0.0005501476918219579",
      "-7.162942346674338e-05",
      "9.25278348750084e-15",
      "0.00018488723834500897",
      "-2.9527790397641282e-05",
      "0.00012500253069683078",
      "0.00023948736234836012",
      "-0.00018488723831694073",
      "3.4646744604413392e-15",
      "-0.00022146470787845916",
      "4.391783212963445e-05",
      "0.00010646490285296594",
      "2.952779038784118e-05",
      "0.00022146470786200436",
      "-4.3798629514364284e-14",
      "0.00024514855979631915",
      "3.9481459393405515e-05",
      "0.0006279186188296349",
      "-0.00044353775371697347",
      "-0.000286299822617608",
      "0.00010924051687691565",
      "0.0004225402582480141",
      "-0.0008780439198481135",
      "-0.00025536206575258624",
      "-0.000435267155065039",
      "0.0001117943986381913",
      "-0.00032759551875322714",
      "0.0006822578604167417",
      "-6.873985624762505e-06",
      "-0.0001382810069404401",
      "-0.0004225527989778876",
      "0.000367658416531107",
      "0.0007685299939257218",
      "0.00028763914300049726",
      "-0.00025536206542041396",
      "-0.00019680564386579213",
      "-8.954391582924544e-05",
      "-0.00016007104726813222",
      "-0.00046293442944942906",
      "-0.00033744212277905025",
      "0.00043924785693743565",
      "-0.00014079912482577037",
      "0.00014041878584181158",
      "-0.0006636044381655432",
      "-0.0003242630320899875",
      "-0.00014832672311609148",
      "-0.0007075525457698396",
      "0.00013452718725700654",
      "-0.00061039973472395",
      "-6.873985619619355e-06",
      "-0.0004792392058747174",
      "-0.00025751052908271456",
      "-0.0001682645744889779",
      "0.0005618713220033088",
      "-0.00032426303204186746",
      "-0.00012757982001593193",
      "-6.972168096438099e-05",
      "-0.00033345956592291696",
      "-0.00021639878303922504",
      "-0.00032158691964073553",
      "9.64895318831941e-05",
      "-0.0003165749949991911",
      "0.0010665043381247593",
      "-0.0009302805349501524",
      "-0.0004151773163011706",
      "0.0007691195848176734",
      "-0.00024542906203704285",
      "-0.0010172084097293834",
      "-2.19634767606197e-05",
      "0.0002185566542397619",
      "-0.0002830051362369862",
      "-0.0009706396889009782",
      "-7.493318891235571e-05",
      "0.000785172442626215",
      "-0.00039877547967982833",
      "-0.0005926383594385405",
      "-3.6666449992686726e-05",
      "0.00028629982235416735",
      "0.0004352671548902378",
      "0.0001382810069102229",
      "-0.00047449601293411854",
      "-0.00024514856006442316",
      "-0.0001092405169601254",
      "-0.0001117943986596174",
      "0.00042255279885575946",
      "3.4783621641819295e-05",
      "-3.948145961307997e-05",
      "-0.00042254025821193627",
      "0.00032759551852524024",
      "-0.00036765841593543137",
      "0.00016548826775356236",
      "0.00024028733087042023",
      "-0.0007893362444397075",
      "-0.00019680564410692178",
      "-0.00016548826786010412",
      "-1.9444285333603662e-14",
      "0.0002742979471483939",
      "-0.0001558434066392739",
      "-0.00047923920610431223",
      "-0.00024028733090545543",
      "-0.0002742979469457511",
      "1.6995329712690644e-13",
      "0.00026789614931926214",
      "-0.0005465978914012685",
      "0.000439247856938033",
      "-0.00034237662585312765",
      "0.0002118895795960408",
      "-0.0003929865998378797",
      "0.00024118695273642687",
      "-0.00012757981994266997",
      "0.0002159921067369446",
      "-0.0003081215415765379",
      "2.4569511280006137e-05",
      "-0.00020112042930709275",
      "-0.000148326723091803",
      "0.00021599210673491987",
      "3.921576637422522e-05",
      "-0.00020718710804281407",
      "9.743444935162054e-05",
      "9.648953203140308e-05",
      "0.00010511361606136866",
      "-0.000535617144358117",
      "0.0001900285412574332",
      "1.962128566348697e-05",
      "-0.00025846692940116465",
      "-5.608871935535441e-05",
      "0.0008587904640031602",
      "0.0002378608446113473",
      "7.463486752329709e-05",
      "-0.0004061435950947321",
      "0.0011993611549415593",
      "-0.0009384166919667332",
      "8.95439158278412e-05",
      "0.00014079912480334351",
      "0.0007075525462015669",
      "-0.0004123432600514315",
      "-0.0007685299941886381",
      "0.00016007104722251436",
      "-0.00014041878551459706",
      "-0.00013452718741674633",
      "-0.00021188957960785066",
      "0.0003081215418139423",
      "-0.0005993798990699716",
      "-0.0002575105292920343",
      "-0.00026789614934929313",
      "0.0003929865999345387",
      "-2.456951135136177e-05",
      "0.00016499766182363483",
      "-0.000104624091689992",
      "-6.972168096722981e-05",
      "3.9215766372773764e-05",
      "-0.00016499766178200206",
      "-3.0760389264683697e-14",
      "5.24586580758379e-05",
      "-0.00031657499522125493",
      "-0.0005356171444437189",
      "-0.00037000345988423913",
      "0.0005705508365672788",
      "0.0004891297081490085",
      "0.0002696593213711455",
      "-0.00029607805741431903",
      "-0.0008157100269903963",
      "0.0001682645746252616",
      "0.0003334595661550628",
      "-0.0010665043385072444",
      "0.00020718710799863256",
      "-0.00019002854132978315",
      "-0.0005705508358919612"
    ]
  ],
  "status": "RIGOROUS ORIENTED-POLYGON INTERVAL EXCLUSION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.03493381781644972501700000 +/- 3e-31]",
      "[0.04987072154778545952249088 +/- 3.69e-27]",
      "[0.04343498344307604020693766 +/- 2.15e-27]",
      "[0.06453794292829189615655922 +/- 1.0e-29]",
      "[0.03253751293486102632961291 +/- 3.81e-27]",
      "[0.02243613249629831374503319 +/- 2.60e-27]",
      "[0.01244766079201212613469022 +/- 3.30e-27]",
      "[0.02625546946687779403388765 +/- 2.11e-27]",
      "[0.01218425889053641912458885 +/- 4.11e-27]",
      "[0.01014616148243927260236502 +/- 9.40e-28]",
      "[0.006763813547213770628341805 +/- 1.45e-28]",
      "[0.005172011488339227059639713 +/- 5.48e-29]",
      "[0.0003558576326008478850947775 +/- 1.72e-29]",
      "[0.0002745765737015683060552741 +/- 1.09e-29]",
      "[9.949925289196633114576176e-5 +/- 2.39e-30]"
    ],
    [
      "[0.02933281458020443124422000 +/- 3e-31]",
      "[0.04634873125547151158672128 +/- 4.73e-27]",
      "[0.02972778652538929875218124 +/- 1.79e-27]",
      "[0.02098034627781160257219329 +/- 2.00e-27]",
      "[0.02274382670756879402136424 +/- 2.75e-27]",
      "[0.01070492042235478901896667 +/- 1.77e-27]",
      "[0.004408468696466341428562460 +/- 1.66e-28]",
      "[0.004510411081948838114421822 +/- 2.03e-28]",
      "[0.0008886979788846857627085724 +/- 4.96e-29]",
      "[0.0007008305008308303130123726 +/- 3.45e-30]",
      "[0.0001281205082903508615119702 +/- 1.57e-29]",
      "[0.0001382302900238136512023017 +/- 2.11e-29]",
      "[0.0001111825284165530933482386 +/- 1.28e-29]",
      "[0.0001510465075159460957776762 +/- 4.85e-29]",
      "[5.845464752935168174813062e-5 +/- 4.95e-30]"
    ]
  ],
  "exact_identity": "R(t)=-PPT(Q(t))-sum T^*(H_j(t) tensor G_j)T; endpoint residuals are positive definite.",
  "scope": "Only the stored closed oriented cell and stated edge interval. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.08161745918914676
}


==> anc/small-orders/order6/polygon_p5_c2_m6_e1_0.635_0.68_certificate.json <==
{
  "kind": "p5",
  "cell": 2,
  "points": [
    [
      "4",
      "0"
    ],
    [
      "1",
      "4"
    ],
    [
      "-3",
      "2"
    ],
    [
      "-3",
      "-2"
    ],
    [
      "1",
      "-4"
    ],
    [
      "5/2",
      "3/2"
    ]
  ],
  "polygon": 6,
  "edge": 1,
  "interval": [
    "0.635",
    "0.68"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      1
    ],
    [
      "orientation",
      0,
      2,
      5,
      -1
    ],
    [
      "orientation",
      0,
      3,
      4,
      1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        3
      ]
    ]
  ],
  "rational_G": [
    [
      "3.607691978189873e-05",
      "3.6077428019960675e-05",
      "3.608050052266631e-05",
      "3.608046964456715e-05",
      "3.607795545019906e-05",
      "3.4051354662226417e-09",
      "3.332778834739813e-09",
      "-2.1106853249414865e-09",
      "5.0777031516331065e-09",
      "6.7337702282505155e-09",
      "-1.4719785476912724e-09",
      "1.874200936823081e-09",
      "3.1870648356241947e-09",
      "2.8900975526604236e-09",
      "3.191474149853297e-09",
      "3.1946577119240988e-09",
      "2.65026254266529e-10",
      "-2.672072175190677e-09",
      "-3.964424794010735e-09",
      "3.398668734179806e-09",
      "4.854600141075409e-09",
      "-4.558500069592145e-10",
      "7.0228323515600806e-09",
      "1.5982354026721907e-09",
      "5.461640388103659e-09"
    ],
    [
      "3.6081994290461646e-05",
      "3.607862694684511e-05",
      "3.608016634402197e-05",
      "3.6080346920003555e-05",
      "3.607941962463015e-05",
      "5.451228112898159e-09",
      "6.122454708655245e-09",
      "-3.5879658775065966e-09",
      "7.741577566555731e-09",
      "6.913166763090895e-09",
      "-2.241558466137149e-09",
      "2.0700572230160145e-09",
      "1.6588701732414152e-09",
      "3.892694591447853e-09",
      "1.660225393048783e-09",
      "5.972776623482068e-09",
      "6.520422489235231e-11",
      "-2.4186377826045323e-09",
      "-5.413104000421936e-09",
      "6.149546413170205e-10",
      "5.317439334542919e-09",
      "-3.148651363561001e-09",
      "6.563722874741973e-09",
      "4.668242443532036e-10",
      "5.600906991147315e-09"
    ],
    [
      "3.607678098717376e-05",
      "3.6075024055202935e-05",
      "3.607824477683137e-05",
      "3.6079369341960795e-05",
      "3.607788839742777e-05",
      "2.39248967069293e-09",
      "3.44599438793361e-09",
      "3.267794413073902e-10",
      "4.59344879022621e-09",
      "3.509082283685903e-09",
      "9.600376745846112e-10",
      "1.9509436143030114e-09",
      "3.55020657341723e-09",
      "2.3520371406955726e-09",
      "4.079824183574715e-09",
      "2.433548950914474e-09",
      "-2.2130379687334052e-09",
      "-1.608019070388922e-09",
      "-3.920545086467368e-09",
      "1.0784608597530933e-09",
      "2.5998866232799457e-09",
      "1.2574600325768502e-10",
      "6.197743719574573e-09",
      "2.3118315553703915e-09",
      "5.128236855037301e-09"
    ],
    [
      "3.6084028184597324e-05",
      "3.609452120439173e-05",
      "3.6086135820036106e-05",
      "3.6089806906321226e-05",
      "3.6087326808153844e-05",
      "-4.707497424582608e-09",
      "2.6211519295552997e-09",
      "-3.5842779892957135e-09",
      "7.103682137436799e-10",
      "2.6983620786287222e-09",
      "8.122723613637084e-09",
      "5.7837039273214445e-09",
      "4.959782701302764e-09",
      "6.3352912093196036e-09",
      "6.728795149760308e-09",
      "8.130097504616608e-09",
      "-6.649094561745041e-09",
      "-4.696480976852831e-10",
      "-8.476714835065935e-09",
      "1.0318716892830601e-08",
      "6.62812090750623e-09",
      "9.29849237698366e-09",
      "5.445825109001732e-09",
      "-3.3241737820606015e-10",
      "1.0741937604887542e-08"
    ],
    [
      "3.6083245658620236e-05",
      "3.607598501803218e-05",
      "3.607858250074803e-05",
      "3.607979348505864e-05",
      "3.608054238914182e-05",
      "1.7715170380567035e-09",
      "5.793873111123243e-09",
      "1.1503942826339842e-09",
      "4.75227486731626e-09",
      "1.8429511944086637e-09",
      "-6.750505258434295e-10",
      "1.901693147424456e-09",
      "3.809806534818674e-09",
      "2.128612972935337e-09",
      "2.946587001782154e-09",
      "5.304231328700822e-09",
      "-3.3832929818444906e-09",
      "-3.3479697815209724e-09",
      "-5.014047602031812e-09",
      "3.033915216098893e-10",
      "8.100520107497528e-10",
      "-2.47268370353054e-10",
      "5.053713892931561e-09",
      "1.3866205464788084e-09",
      "6.9224609914840586e-09"
    ],
    [
      "3.608075073639892e-05",
      "3.607675850919049e-05",
      "3.6078341070081834e-05",
      "3.6078894692231064e-05",
      "3.6080214619138806e-05",
      "3.756588657095096e-09",
      "5.34646476530321e-09",
      "-2.5025868355998863e-10",
      "6.260015881181851e-09",
      "3.709294933553819e-09",
      "1.418698267434954e-09",
      "2.678131734657701e-09",
      "2.813969993662818e-09",
      "3.6485130104594742e-09",
      "3.733181487204982e-09",
      "4.196338444269483e-09",
      "-2.3698345268292525e-09",
      "-1.6679394900554047e-09",
      "-5.2176974654955855e-09",
      "-4.278992332096578e-10",
      "2.5034687215967017e-09",
      "-8.108346472984818e-10",
      "4.738210581817991e-09",
      "2.044161216230738e-09",
      "5.4231322890735976e-09"
    ],
    [
      "3.6080696674077185e-05",
      "3.608319349103798e-05",
      "3.608001210819084e-05",
      "3.6081154309798076e-05",
      "3.608056005310709e-05",
      "3.980636786026409e-09",
      "3.5021994469839105e-09",
      "-2.2939928397482725e-09",
      "4.119391434648151e-09",
      "6.957270862935029e-09",
      "-3.0222010689028626e-09",
      "5.068655164303558e-09",
      "7.100213071218712e-10",
      "3.670388161738109e-09",
      "1.934024750073601e-09",
      "8.634849568326825e-09",
      "1.873646153493577e-09",
      "-4.348337975649047e-09",
      "-3.9070333935710824e-10",
      "2.2672109294609606e-09",
      "2.7192358527584167e-09",
      "1.2060076755516823e-09",
      "5.9240089255954135e-09",
      "2.658250204860009e-09",
      "5.654534436394659e-09"
    ],
    [
      "3.607842968512257e-05",
      "3.607774811980608e-05",
      "3.607697386064187e-05",
      "3.607970569933125e-05",
      "3.608192587243273e-05",
      "2.3478660307745194e-09",
      "1.5609092424087852e-09",
      "2.0566980067734345e-09",
      "5.256327414829882e-09",
      "2.0539936839884103e-09",
      "2.9255030425515343e-09",
      "4.476286313939941e-09",
      "3.3927449562834243e-09",
      "2.7579710247828755e-09",
      "6.107636073547122e-09",
      "1.996447478148362e-09",
      "-3.2809266847751394e-09",
      "-2.68110611939585e-09",
      "-5.765376967695534e-09",
      "2.1832704975610855e-09",
      "8.821118594565043e-10",
      "1.3164448576334778e-09",
      "4.9557302791716715e-09",
      "2.423946163414711e-09",
      "5.544607682815195e-09"
    ],
    [
      "0.002257784063398058",
      "0.0019698663859529482",
      "0.0018386036632458374",
      "0.0004723690315812672",
      "0.001467322849616683",
      "0.0015176968844511818",
      "0.0017051373739841173",
      "-0.0005286130673534141",
      "0.0014128463338222376",
      "0.0018303956988771635",
      "-0.0008888720854713088",
      "0.0016564557837518926",
      "-0.0007972953146619931",
      "0.0015972857897534",
      "-0.0007428916231164288",
      "0.001411709983961692",
      "0.0010474688151289712",
      "-0.000830583378092336",
      "0.0010879631913067265",
      "-0.00036791613754758317",
      "-0.0002314966341737366",
      "-0.00015452855768161527",
      "-0.00038822742079354063",
      "0.00016889002988408928",
      "0.00026933724697637314"
    ],
    [
      "3.608599325646145e-05",
      "3.6085361507697256e-05",
      "3.6091636126829445e-05",
      "3.6087840364197225e-05",
      "3.609098880986568e-05",
      "9.682257663917336e-09",
      "1.0713377668436842e-08",
      "-7.865533302357307e-09",
      "6.9578942480611246e-09",
      "9.826028088863145e-09",
      "-6.259063056197038e-09",
      "6.334282236293596e-09",
      "-1.2596302116754604e-09",
      "-1.970625549056888e-09",
      "-4.716757954569627e-09",
      "3.520188650889971e-09",
      "5.074567637462368e-09",
      "3.1531289187963385e-09",
      "-1.349353158984761e-08",
      "9.52734316488261e-09",
      "5.2540166860801896e-09",
      "-7.390179413030255e-09",
      "1.5496097426909707e-08",
      "-1.0262213854189821e-08",
      "1.2352744002819843e-08"
    ],
    [
      "3.607814796236879e-05",
      "3.607588322627811e-05",
      "3.607813735239385e-05",
      "3.608058839564501e-05",
      "3.608114387474633e-05",
      "1.8393359761719062e-09",
      "3.292867238288646e-09",
      "8.039070741531978e-11",
      "3.5783398327166098e-09",
      "3.3050106732165954e-09",
      "-9.33654197456514e-11",
      "2.434485240855289e-09",
      "3.6411574273372748e-09",
      "1.5849851023334542e-09",
      "3.797782878919911e-09",
      "2.6857032030567766e-09",
      "-1.6264325965852451e-09",
      "-3.4960862994727358e-09",
      "-4.589302215950501e-09",
      "2.5473349699511547e-09",
      "1.1319120076816774e-09",
      "6.572692377692795e-10",
      "5.087779785562641e-09",
      "1.6061757826387034e-09",
      "7.583102935875184e-09"
    ],
    [
      "3.608700791013713e-05",
      "3.608273824368713e-05",
      "3.60858145989944e-05",
      "3.608106889540594e-05",
      "3.608343436180815e-05",
      "9.005931096975461e-09",
      "1.0849860548208056e-08",
      "-5.215437581636411e-09",
      "1.1315655276398396e-08",
      "1.1859971017259295e-08",
      "-3.787533619090693e-09",
      "5.928061128463935e-09",
      "-3.8928626430748973e-10",
      "8.33690344881382e-09",
      "8.333495936672155e-10",
      "8.092175307077473e-09",
      "3.038532317536734e-09",
      "-5.10163400234909e-09",
      "-3.8420408847599206e-09",
      "6.088712607648e-10",
      "4.142526277615786e-09",
      "-3.085753342786003e-09",
      "4.2695539580496085e-09",
      "3.9279635277571136e-10",
      "7.239097362527544e-09"
    ],
    [
      "3.609473306559706e-05",
      "3.608775613198798e-05",
      "3.6099974526880506e-05",
      "3.608155394968984e-05",
      "3.608363587250895e-05",
      "1.60260569947522e-08",
      "1.1449015695625871e-08",
      "-6.170137924836512e-10",
      "6.4300525817049235e-09",
      "1.3839310064314034e-08",
      "-9.807291418194558e-10",
      "1.5977601946501285e-09",
      "2.3684916703551104e-09",
      "-2.1852312406809087e-09",
      "1.7734912004406604e-09",
      "5.479548620636504e-09",
      "1.3227213797905721e-08",
      "-2.2206877039104854e-09",
      "-1.240885551582809e-08",
      "1.377479110407258e-08",
      "4.35204177220209e-09",
      "-7.12138124296732e-09",
      "6.265990274013704e-09",
      "-2.141123388057178e-09",
      "4.761862665978942e-09"
    ],
    [
      "3.607820151040694e-05",
      "3.6076403867605745e-05",
      "3.6077262643543884e-05",
      "3.6078233890430883e-05",
      "3.6079951646780846e-05",
      "2.459345059870225e-09",
      "2.0038977863449035e-09",
      "1.2503605011917155e-10",
      "5.185754486650615e-09",
      "3.712670072085346e-09",
      "-1.276536066704067e-11",
      "2.3370874589927518e-09",
      "3.314357936171884e-09",
      "3.63386721581975e-09",
      "3.9792845061383586e-09",
      "2.8044777424960002e-09",
      "-2.3884978258255683e-09",
      "-2.9632908632444883e-09",
      "-5.573584414741014e-09",
      "2.1664514606088016e-09",
      "2.9699218401982516e-09",
      "-2.2698229799577982e-10",
      "4.817491692397068e-09",
      "2.2789458237852764e-09",
      "4.450614209329439e-09"
    ],
    [
      "0.0004374546661704742",
      "0.001421233312914258",
      "0.00028385670283274196",
      "0.0016507608029315117",
      "0.0007755045587175184",
      "0.0006644531376037976",
      "-0.00019204189153747584",
      "0.0007196475498847651",
      "0.00026339762288298007",
      "-0.00010706427002674938",
      "0.0008871801741018484",
      "0.0008380100185428949",
      "-0.0005692003924921981",
      "0.00017117119585558145",
      "4.3553445252223595e-05",
      "-0.00033832891175172923",
      "-0.0002501403753642365",
      "0.0003608220239128489",
      "-0.0004768809983278927",
      "-0.0005759743095563058",
      "0.0012039534483756383",
      "-0.0005674187350269853",
      "0.0002758503566633961",
      "0.000392321771677755",
      "-0.001091802020643804"
    ],
    [
      "0.0005952871978154485",
      "0.000641824733549534",
      "0.0011622463233147914",
      "0.0014470507004373757",
      "0.00011997351118872855",
      "-0.0005815551347909021",
      "0.00036014441176071164",
      "-0.0002969660142308331",
      "-0.00017462163760676098",
      "-0.0003454926468325658",
      "0.00027446131608225216",
      "0.00017634959805106393",
      "-0.0012498838159203433",
      "-0.0002744971717970528",
      "0.0002845697065358062",
      "2.296896253484625e-05",
      "0.0007071437853958885",
      "-0.000837160961236245",
      "-0.0001281407785591906",
      "-0.0007502045739839307",
      "0.0008828171206362243",
      "0.00014043018304475642",
      "-0.00016360666792291335",
      "0.00013830864233315326",
      "-0.00019337431042212316"
    ],
    [
      "3.607876673266726e-05",
      "3.607743735844138e-05",
      "3.607955583600358e-05",
      "3.60797401340968e-05",
      "3.6082078948774125e-05",
      "-1.270139512000431e-09",
      "2.597407062661182e-09",
      "1.815843021306239e-09",
      "2.440437478471448e-09",
      "-1.2831716784700105e-10",
      "-3.812432180128139e-10",
      "3.2751010083449615e-09",
      "3.2543196632017673e-09",
      "2.670474992329263e-09",
      "3.3384323949874534e-09",
      "2.4836361098046917e-09",
      "-5.030391204905004e-09",
      "-2.543596899534123e-09",
      "-6.35409453664053e-09",
      "4.181077495711588e-09",
      "-2.372440860633257e-11",
      "2.6576737780298658e-09",
      "6.478261941159832e-09",
      "-4.2094821052672335e-10",
      "6.066414771368305e-09"
    ],
    [
      "3.607883463382361e-05",
      "3.60768278231141e-05",
      "3.607551494130161e-05",
      "3.607819992251611e-05",
      "3.607781567372501e-05",
      "6.674460682115961e-10",
      "2.1831333447505484e-09",
      "5.889430677056012e-10",
      "3.5457582302763728e-09",
      "1.4647371739471426e-09",
      "-2.814539273800561e-10",
      "1.386544693605114e-09",
      "3.4144781573447933e-09",
      "2.124997951560749e-09",
      "3.815490672463997e-09",
      "5.2109520424424295e-09",
      "-2.823331498156702e-09",
      "-3.670018245989971e-09",
      "-3.6843450333473336e-09",
      "1.0350146568647274e-09",
      "1.610528239331841e-09",
      "7.159850103678967e-10",
      "4.0994854820712855e-09",
      "2.1520874781355528e-09",
      "5.160856057382754e-09"
    ],
    [
      "3.608832133797286e-05",
      "3.6082105924258315e-05",
      "3.60805499905418e-05",
      "3.60802734206068e-05",
      "3.608110239588817e-05",
      "5.325141026623272e-09",
      "9.908303724393155e-09",
      "-1.956263672490719e-09",
      "1.0313580095321135e-08",
      "5.975716087443099e-09",
      "-2.1954607059836045e-09",
      "5.38350329470722e-09",
      "1.592619240787374e-09",
      "6.605277054953889e-09",
      "2.7235767774989093e-09",
      "1.1714870658158514e-08",
      "-8.801755307789817e-10",
      "-6.895720262028934e-09",
      "-3.2635511699958805e-10",
      "-4.796089347632277e-09",
      "2.4107448086443887e-09",
      "-2.5301634736067054e-09",
      "1.8091778092525227e-09",
      "4.385487666429503e-09",
      "6.9487077397848465e-09"
    ],
    [
      "3.607673477686785e-05",
      "3.607527792231731e-05",
      "3.6076957518740584e-05",
      "3.60799371833726e-05",
      "3.6080094292261736e-05",
      "1.0595753319303923e-09",
      "1.720797290265931e-09",
      "1.3708670201963826e-09",
      "4.4721432051806955e-09",
      "2.3735191817312865e-09",
      "1.3013210242247222e-09",
      "2.7986021800086478e-09",
      "3.843248625471861e-09",
      "2.85923030291295e-09",
      "5.388711269951577e-09",
      "2.393277976488281e-09",
      "-2.9898880686217738e-09",
      "-3.728929858514078e-09",
      "-3.6305231867709097e-09",
      "1.2477333125576326e-09",
      "9.471288460202979e-10",
      "1.6758774046816934e-09",
      "4.6960549111296775e-09",
      "3.748012980745624e-09",
      "6.50333567165753e-09"
    ],
    [
      "0.0007598224183173005",
      "0.0030263352613204898",
      "0.008448942169475174",
      "0.008099428553758807",
      "0.0032912015072344746",
      "-0.0007284941995974715",
      "0.0023901424294963856",
      "-0.0019625367879808906",
      "0.0005904511590191827",
      "-0.0013230516630442614",
      "-0.0005120727048714181",
      "0.0019075786218709337",
      "-0.007674640073054094",
      "0.0031502436759676643",
      "-0.004358554581046129",
      "0.0012780738986302369",
      "0.0006131591782590974",
      "-0.0014086223313066854",
      "0.0014167647620378953",
      "-0.004837983383338934",
      "0.004883568514716135",
      "-0.002468762344041296",
      "-0.002989253461569687",
      "0.004178620343970963",
      "-0.0026925994707540134"
    ],
    [
      "3.607593130635944e-05",
      "3.60749257981786e-05",
      "3.6075795619184436e-05",
      "3.607867379228204e-05",
      "3.607906990747992e-05",
      "5.156426051562118e-10",
      "5.779028207810014e-10",
      "8.243345944978501e-10",
      "3.777028072642395e-09",
      "1.9729918413148203e-09",
      "1.235489005451039e-09",
      "1.8400213674832553e-09",
      "3.7525122077044e-09",
      "2.31540792744945e-09",
      "5.311520222254561e-09",
      "2.046204376958641e-09",
      "-3.003695172023026e-09",
      "-3.169760142736238e-09",
      "-4.571596252616922e-09",
      "2.0496988196903836e-09",
      "1.7008273797185689e-09",
      "1.734966513431297e-09",
      "4.7213239202902635e-09",
      "3.2102160557528986e-09",
      "5.574493966218183e-09"
    ],
    [
      "3.607838344266125e-05",
      "3.607515492354356e-05",
      "3.607699039634973e-05",
      "3.607834690034888e-05",
      "3.608051396917176e-05",
      "2.0288785426848445e-09",
      "2.1828207570397292e-09",
      "8.776110854024871e-10",
      "5.257055942313283e-09",
      "2.657813677360677e-09",
      "2.4260638983739537e-10",
      "2.3867429315659675e-09",
      "3.6150320075403174e-09",
      "3.327537236202813e-09",
      "4.413208183770297e-09",
      "2.3343304574383004e-09",
      "-3.0350872591874306e-09",
      "-3.4637358037127172e-09",
      "-5.580993319965143e-09",
      "1.7727770582187767e-09",
      "1.635586519255003e-09",
      "7.430296828043811e-12",
      "4.493990650177323e-09",
      "2.539686404269571e-09",
      "5.276869150935636e-09"
    ],
    [
      "0.007855738020511009",
      "0.004961020733070674",
      "0.0007532736809091521",
      "0.0009779888775987714",
      "0.022340980620876427",
      "0.006127754172752409",
      "-0.0021271559888705175",
      "0.002585716837662692",
      "-0.01306305420669792",
      "-0.0015363603127795985",
      "0.0021296457472036925",
      "-0.010480299138127558",
      "-0.000593657676062196",
      "0.003294945467496151",
      "-0.0045243029024466235",
      "-0.0009807972382699644",
      "-0.001040871444661384",
      "-0.000824309467584309",
      "0.0019424708283449373",
      "-0.0010824621041918645",
      "-0.0003216350535190059",
      "-0.00011628017967162689",
      "0.0005684214449684896",
      "-0.0022672189104101115",
      "-0.0007347144092463767"
    ],
    [
      "3.608548994743856e-05",
      "3.6089762184864836e-05",
      "3.608480174165997e-05",
      "3.608444008517318e-05",
      "3.6085905873325385e-05",
      "1.2626751698202392e-09",
      "2.232075879219445e-09",
      "3.935719606978191e-09",
      "2.6023795118245077e-09",
      "-2.084708032498041e-09",
      "4.490972768193517e-09",
      "8.524917545714453e-09",
      "4.751900209600727e-10",
      "-4.1020129066817085e-10",
      "3.2421189610526774e-09",
      "5.775789006227588e-09",
      "-1.6553913883891396e-09",
      "9.65082202025729e-10",
      "-7.585496260668802e-09",
      "7.500412689007882e-09",
      "-2.5218079105383205e-09",
      "3.907745997071626e-09",
      "6.8552149939267364e-09",
      "-2.8488961041404963e-09",
      "7.210892482289016e-09"
    ],
    [
      "3.608154597985226e-05",
      "3.608540221086429e-05",
      "3.608331502888109e-05",
      "3.608617782178912e-05",
      "3.6083449427765985e-05",
      "7.781902902575323e-10",
      "3.5727251651066474e-09",
      "-1.55728149498707e-09",
      "1.8119313144184822e-09",
      "1.7735128149717611e-09",
      "1.5059625288894535e-09",
      "4.298709631598984e-09",
      "-6.430449298952553e-10",
      "5.100895986035565e-10",
      "2.176739262133907e-09",
      "6.9890317226223474e-09",
      "-1.6983850049377807e-09",
      "7.526335379267074e-10",
      "-6.10811099914567e-09",
      "5.658395919568583e-09",
      "3.905749232153894e-11",
      "1.9662356092135023e-09",
      "8.28178665366526e-09",
      "-1.367556586751028e-09",
      "9.4356416097853e-09"
    ],
    [
      "0.007938880435440296",
      "0.0018944585414470924",
      "0.011376407361017664",
      "0.0062249473217379225",
      "0.011918400906608293",
      "-0.0030564127221909864",
      "0.007881252922523587",
      "0.0008221312817062232",
      "-0.0061052054996935485",
      "-0.0015138468589465613",
      "-0.0023496250505686696",
      "0.0045626154053139524",
      "-0.0037891241150782005",
      "-0.0010944733554097428",
      "-0.007248392379257964",
      "0.0023118422181220297",
      "0.005244634154337848",
      "-0.00694502373544021",
      "0.007525254334843835",
      "-0.004333903066162408",
      "0.0024455074468718685",
      "-0.0011244423769822033",
      "-0.007471681889696867",
      "0.011556429877565527",
      "-0.004582432802665628"
    ],
    [
      "3.607560440838684e-05",
      "3.607506882393727e-05",
      "3.6077864280467e-05",
      "3.607919347657048e-05",
      "3.6077813903577585e-05",
      "1.9035547931440347e-09",
      "2.794104484195244e-09",
      "5.96560446500332e-10",
      "3.9452986008689706e-09",
      "3.0236519580838386e-09",
      "1.1507088091576199e-09",
      "2.2308081908916557e-09",
      "3.547516343413595e-09",
      "1.9387213570000525e-09",
      "4.04550122979442e-09",
      "1.9837650938394485e-09",
      "-2.2519921334905595e-09",
      "-1.371241389811708e-09",
      "-3.5534540023715487e-09",
      "1.5916771776825783e-09",
      "2.1653511777656587e-09",
      "6.062668995461617e-10",
      "6.171107612271489e-09",
      "2.232680699761232e-09",
      "5.227038627004751e-09"
    ],
    [
      "3.607872913023673e-05",
      "3.607840517454233e-05",
      "3.607775181121665e-05",
      "3.6079780076356786e-05",
      "3.608040709388665e-05",
      "3.121741447636196e-09",
      "3.138340883503198e-09",
      "-6.333291945575529e-10",
      "4.8351888496651405e-09",
      "4.077916058654968e-09",
      "1.7222269376547543e-09",
      "2.9058810982899665e-09",
      "3.0944079580208884e-09",
      "2.7635797217818745e-09",
      "3.947132556085865e-09",
      "3.983041771692187e-09",
      "-1.4971468269540589e-09",
      "-1.3430284925154459e-09",
      "-5.1066348050510825e-09",
      "1.6883217110762658e-09",
      "2.919167290035588e-09",
      "3.4943615634633464e-10",
      "5.336591811243659e-09",
      "1.7587901395102713e-09",
      "6.00621278540495e-09"
    ],
    [
      "0.0077563183608366365",
      "0.005176103462098509",
      "0.0012591391791322987",
      "0.00258456323607303",
      "0.005068724041643301",
      "0.005672544357213144",
      "-0.0026984819013655434",
      "0.004361565843133615",
      "0.003235518823353515",
      "-0.002504308188883269",
      "0.002918283504739664",
      "0.0042678089018996284",
      "-0.0013708230836401772",
      "-0.0021452705672943486",
      "0.001270840879094257",
      "-0.0027394065535707",
      "0.001469857018575056",
      "0.0008072413988741969",
      "-0.005327725437411597",
      "0.00012248828721976663",
      "0.0021407652472596587",
      "-0.0027665306783872462",
      "-0.001112553399015712",
      "0.0012462030146549714",
      "-0.0033482090129555047"
    ],
    [
      "3.607847793012115e-05",
      "3.607710184360816e-05",
      "3.6078964249369745e-05",
      "3.6079911660380445e-05",
      "3.607935287079798e-05",
      "2.4292288904909587e-09",
      "3.2635947597063807e-09",
      "5.76631991550608e-10",
      "4.6091457587908084e-09",
      "2.6805163011679536e-09",
      "1.6834603188528546e-09",
      "2.581024099525883e-09",
      "2.7708887867683446e-09",
      "2.7377874708464804e-09",
      "3.860768048553899e-09",
      "3.0486027830816597e-09",
      "-2.905913227996348e-09",
      "-1.1536028230182348e-09",
      "-5.138350214013879e-09",
      "1.7081672746767575e-09",
      "2.551862816108648e-09",
      "1.6975017197153155e-10",
      "5.945091620618173e-09",
      "1.8216468053575972e-09",
      "4.789928006288656e-09"
    ],
    [
      "0.00015426772102510586",
      "0.00923397059932858",
      "0.0027747843832488105",
      "0.015249132339230954",
      "0.0011593650954009923",
      "-0.0006039006135640435",
      "0.00023488429820874677",
      "-0.0010573673039503946",
      "-0.00018176076436989287",
      "0.002526196098873522",
      "0.011332771097675347",
      "-0.0013421371707845716",
      "0.0015138408899143317",
      "-0.0017457548346068608",
      "-0.0005770024295315356",
      "-0.0008499015178485441",
      "-0.0005181767417648136",
      "-0.0008245633474606111",
      "0.00031577545469508916",
      "0.004336892574554676",
      "-0.003390604922726287",
      "-0.0029206976055182357",
      "-0.006274728698806236",
      "-0.00016933762382504534",
      "-0.004093358505993034"
    ],
    [
      "0.00922077694160044",
      "0.0015511503221649773",
      "0.017306789406309246",
      "0.02323570886655881",
      "0.0063199279751861345",
      "0.0017094362027454254",
      "-0.004181870881110658",
      "0.013713582309526651",
      "-0.007521595614110512",
      "0.0035102740537922266",
      "0.0007467718915353445",
      "-0.001014365081827587",
      "-0.012713660073042799",
      "0.004806110709768702",
      "-0.011812080514407606",
      "0.003315590709025486",
      "0.011880132417599894",
      "-0.005001814072143707",
      "0.0010680085944031691",
      "0.0037207428228083626",
      "-0.005881381546057769",
      "0.0029139945877217784",
      "-0.01546080743918227",
      "0.009242710576718547",
      "-0.0025014778568421916"
    ],
    [
      "3.607682690010147e-05",
      "3.607497663780048e-05",
      "3.607908356074892e-05",
      "3.607972105909498e-05",
      "3.607790354044756e-05",
      "2.5190241563261648e-09",
      "3.0348535778764275e-09",
      "-1.0338868135038522e-09",
      "5.285279524103163e-09",
      "4.9671939136429575e-09",
      "-9.677032947643162e-10",
      "1.1213849327355464e-09",
      "3.732446955849639e-09",
      "2.990738309339643e-09",
      "3.738721326828759e-09",
      "2.2997627747860117e-09",
      "-1.4268493863618887e-09",
      "-3.0068210648960224e-09",
      "-4.54761084730572e-09",
      "2.425241195917779e-09",
      "4.10947122198858e-09",
      "-4.3814489958593056e-10",
      "6.297467647669328e-09",
      "2.21982916754818e-09",
      "5.226728368047349e-09"
    ],
    [
      "3.608287620572722e-05",
      "3.6078538224784574e-05",
      "3.6080527196440685e-05",
      "3.607993108109526e-05",
      "3.60796817329766e-05",
      "5.313615903168935e-09",
      "6.9590724801198675e-09",
      "-2.170647393442018e-09",
      "7.51665162605214e-09",
      "6.2732853783567086e-09",
      "-6.858499194219853e-10",
      "2.4289547586616665e-09",
      "2.3882665429368448e-09",
      "4.027272190518042e-09",
      "2.829818016540693e-09",
      "6.131543894417277e-09",
      "-8.218041726069395e-10",
      "-2.037922902533353e-09",
      "-5.122514190853513e-09",
      "-3.5201309017362166e-10",
      "4.177647310285128e-09",
      "-2.263676684014793e-09",
      "6.31819555512348e-09",
      "1.2401462341416667e-09",
      "5.610173512920109e-09"
    ],
    [
      "3.608813734351925e-05",
      "3.608400055511232e-05",
      "3.608703116695576e-05",
      "3.608155850812143e-05",
      "3.6084027190689366e-05",
      "1.0168260997106745e-08",
      "1.135548163201378e-08",
      "-5.498147666689528e-09",
      "1.2484142208031431e-08",
      "1.2499156142077998e-08",
      "-4.8280167335625736e-09",
      "6.292920932349625e-09",
      "-3.2074180624444784e-10",
      "8.190752429675282e-09",
      "2.902548426570358e-10",
      "8.424169476064283e-09",
      "3.071499875624493e-09",
      "-4.907878077808729e-09",
      "-4.731524023076748e-09",
      "1.3244027331400864e-09",
      "4.66644485483396e-09",
      "-4.702444140603241e-09",
      "5.528177744423332e-09",
      "-6.182319918806031e-10",
      "7.264131243424372e-09"
    ],
    [
      "3.608018774763249e-05",
      "3.608038520019856e-05",
      "3.6083271366299135e-05",
      "3.6081821849514464e-05",
      "3.6079757140184734e-05",
      "5.553602263776805e-09",
      "5.450016460751315e-09",
      "-3.0624392417820047e-09",
      "6.190974796958522e-09",
      "8.226901947451927e-09",
      "-1.4821273925202252e-09",
      "2.8745221041730567e-09",
      "1.9118212249244425e-09",
      "3.073727290020269e-09",
      "2.2408983421197848e-09",
      "4.558113651521509e-09",
      "1.5462083780376472e-09",
      "-1.790715658605014e-09",
      "-5.229209150924147e-09",
      "3.857815046506175e-09",
      "5.1754431606033725e-09",
      "-1.7092947994457099e-09",
      "7.800386241230506e-09",
      "-6.245117252646381e-11",
      "6.035477527895285e-09"
    ],
    [
      "0.007541434408915399",
      "0.001618384273150907",
      "0.002896752285773133",
      "0.005571852474364575",
      "0.004364252762295762",
      "0.003332646898015558",
      "-0.002204210425633841",
      "0.006444892490632606",
      "-0.004788825942891705",
      "-0.0014549807090940552",
      "0.0028493974732818404",
      "-0.0017652793703640927",
      "-0.0018352619206290595",
      "-0.0002719032707706992",
      "-0.004155797243127977",
      "-0.0008769695828501014",
      "0.004075695184776844",
      "0.00010591535282237085",
      "-0.003090541568004449",
      "0.0015522396383287845",
      "0.0008000922724328567",
      "-0.0019318826914747492",
      "-0.0035309430577872094",
      "0.003508149582787077",
      "-0.002586282200441255"
    ],
    [
      "0.016770602719382036",
      "0.02260525566571042",
      "0.018357509398761757",
      "0.014601163932038379",
      "0.029847578109221878",
      "0.00426534279924561",
      "0.0072386345047146",
      "0.0076876563658046316",
      "-0.01754182087875387",
      "-0.012437890093048706",
      "0.014069127771990863",
      "-0.013506994897751324",
      "-0.009611164436214696",
      "0.004272310123845668",
      "-0.018333409892049648",
      "-0.003207399267809661",
      "0.011714831075454585",
      "-0.010074613138941108",
      "0.01165453121230065",
      "0.005346666501286669",
      "-0.001354458105153397",
      "-0.00515964231668683",
      "-0.010064271657801145",
      "0.020389029871831946",
      "-0.007617211271958927"
    ],
    [
      "3.6076204812250504e-05",
      "3.6074675126202305e-05",
      "3.607714073215623e-05",
      "3.607991303593673e-05",
      "3.607869992568213e-05",
      "1.8273721181702504e-09",
      "1.963841952593573e-09",
      "-1.004693459909555e-09",
      "4.503517245453318e-09",
      "4.173990240891376e-09",
      "-4.0411653443423304e-10",
      "1.1848139558044374e-09",
      "3.888863840675247e-09",
      "2.257892384404472e-09",
      "4.477739904941288e-09",
      "2.2898640532874335e-09",
      "-9.996188415494932e-10",
      "-4.041146751902685e-09",
      "-4.1776967636297366e-09",
      "2.4293312908225336e-09",
      "2.9318770759997904e-09",
      "4.659889227211166e-10",
      "4.8626647738433985e-09",
      "2.764072627255422e-09",
      "6.622557038062032e-09"
    ],
    [
      "3.6077663511301126e-05",
      "3.607476025489373e-05",
      "3.60771811247438e-05",
      "3.607862705540695e-05",
      "3.607979905571037e-05",
      "-6.586371647426903e-10",
      "2.318981819341947e-09",
      "1.5350229016808478e-09",
      "2.6943856577047843e-09",
      "6.38712716991178e-10",
      "1.1588415962527435e-10",
      "1.5834960089711405e-09",
      "3.7398384209270786e-09",
      "2.4541637779247205e-09",
      "3.835368933836795e-09",
      "2.4707386989973546e-09",
      "-4.291606455858305e-09",
      "-2.8019374267519404e-09",
      "-5.40935053587688e-09",
      "2.465466262623117e-09",
      "7.467185822368249e-10",
      "2.0428901153538546e-09",
      "5.242054277336477e-09",
      "1.146592576006616e-09",
      "5.549055925095937e-09"
    ],
    [
      "3.607991460292889e-05",
      "3.607576281910419e-05",
      "3.6077203165054015e-05",
      "3.607927011639954e-05",
      "3.6079434936369606e-05",
      "1.1663421491813098e-09",
      "3.694709536194855e-09",
      "1.3526442264863578e-09",
      "4.4491234237964356e-09",
      "2.025883541957378e-09",
      "-2.528449190513641e-10",
      "2.053251883696633e-09",
      "4.163366853801699e-09",
      "2.594008849152452e-09",
      "3.746776800422793e-09",
      "4.3523263333702035e-09",
      "-3.215044994442093e-09",
      "-3.8687828470181e-09",
      "-3.661246783321898e-09",
      "8.100620746693253e-10",
      "1.1698279174732452e-09",
      "5.085112429701487e-10",
      "4.352949373473103e-09",
      "2.5707839797281976e-09",
      "6.197498544676343e-09"
    ],
    [
      "3.608481165000525e-05",
      "3.6080264208837934e-05",
      "3.6079061047003855e-05",
      "3.608176289833781e-05",
      "3.6080624585411596e-05",
      "3.834366751308062e-09",
      "5.004968566762455e-09",
      "-2.5397938457463825e-09",
      "4.872250041465393e-09",
      "5.340349444108378e-09",
      "-2.679552008801625e-09",
      "2.2913635878416975e-09",
      "1.8120054724946974e-09",
      "2.1052980002611206e-09",
      "3.04672499057171e-09",
      "8.327656325054071e-09",
      "6.580598181099697e-10",
      "-5.495256858107565e-09",
      "-4.372366412057832e-09",
      "1.3566462133711987e-09",
      "2.5121798888320483e-09",
      "-3.665726593325188e-10",
      "5.357344412993315e-09",
      "1.380283944651073e-09",
      "7.3643485638447e-09"
    ],
    [
      "0.0012234543750645744",
      "0.04066325163073839",
      "0.006830329680184122",
      "0.008977581047530358",
      "0.015768257756023113",
      "-0.002399839682650383",
      "-0.0009375540186078241",
      "-0.003052190724808374",
      "-0.0008150266532442289",
      "-0.012822059746282557",
      "-9.211888793380363e-05",
      "-0.021651454682547228",
      "0.004985560006531883",
      "0.010227640209616055",
      "0.0061723994462582485",
      "-0.006517680267685012",
      "0.0026810899856619516",
      "0.0011406130125408002",
      "0.004244475653113794",
      "-0.010565302834550426",
      "-0.019059360548469326",
      "-0.01305250549592338",
      "0.005991246587951037",
      "-0.0015111627767250579",
      "-0.010127709056697595"
    ],
    [
      "0.0009742279358769686",
      "0.008668848885347491",
      "0.012411009093143022",
      "0.0035796715485252456",
      "0.0036525644400579086",
      "-0.002419921816010164",
      "0.003405124969606317",
      "-0.001293224039870496",
      "-0.00031151688278244915",
      "-0.008590620421525693",
      "0.0012841322815350651",
      "0.003701545449813174",
      "-0.004859449157589928",
      "-0.0008969373752020459",
      "-0.002057745901962101",
      "0.0014975778769857197",
      "0.0001207985953373377",
      "-0.001285285321999841",
      "0.0018154047655751175",
      "-0.005747259683850127",
      "0.005379776957652276",
      "-0.004185548517752262",
      "-0.004498591768768415",
      "0.006629413310622623",
      "-0.0029293291039177933"
    ],
    [
      "3.607914885680194e-05",
      "3.6077391673323644e-05",
      "3.607901902634008e-05",
      "3.6079629007226985e-05",
      "3.6080017349188994e-05",
      "2.345390574675867e-09",
      "4.465568926414975e-09",
      "1.6095803770947241e-09",
      "4.819769401308678e-09",
      "2.5808343341289313e-09",
      "1.5108087085574637e-09",
      "3.899383600697069e-09",
      "3.2122260105191592e-09",
      "2.9009489015547923e-09",
      "4.104438246378206e-09",
      "3.29854612140783e-09",
      "-2.9602808514406586e-09",
      "-2.0024985421949545e-09",
      "-4.033043796599411e-09",
      "1.2005643565369468e-09",
      "9.419365542704042e-10",
      "7.110127584657252e-10",
      "5.43513505238744e-09",
      "1.5334407739423334e-09",
      "5.6167325994476625e-09"
    ],
    [
      "3.607427870267585e-05",
      "3.607202231800858e-05",
      "3.6074273634116336e-05",
      "3.60773295905753e-05",
      "3.6077261967433254e-05",
      "5.661498718980163e-10",
      "1.096697220083505e-09",
      "1.0772841158713984e-09",
      "4.117498836115464e-09",
      "1.927716263201796e-09",
      "1.011042748590104e-09",
      "1.1436815410232364e-09",
      "4.321004597359969e-09",
      "2.4514582025808113e-09",
      "5.219666798728063e-09",
      "1.1198500980176642e-09",
      "-2.914746253954918e-09",
      "-3.6132436404699084e-09",
      "-3.2968501037956682e-09",
      "7.610923299709599e-10",
      "1.4556355383382652e-09",
      "1.2386393141342425e-09",
      "3.5832486580324862e-09",
      "3.681792221222497e-09",
      "5.2157981536757e-09"
    ],
    [
      "3.6075182933700146e-05",
      "3.6072068224330336e-05",
      "3.6074226304200714e-05",
      "3.607737386139545e-05",
      "3.607801423126939e-05",
      "1.1303779668807675e-09",
      "1.2559404185174065e-09",
      "2.4855872184370845e-10",
      "5.086263635920797e-09",
      "2.2635509836408226e-09",
      "2.777215678791793e-10",
      "9.49844267655378e-10",
      "4.152456356766046e-09",
      "2.7015460507723183e-09",
      "5.094183389163212e-09",
      "1.5920729226174994e-09",
      "-2.5829724181109948e-09",
      "-4.363181257006578e-09",
      "-3.861954518513526e-09",
      "6.694921907443685e-10",
      "1.5928485272050504e-09",
      "4.159090643875766e-10",
      "3.217308526581443e-09",
      "3.6643387761147034e-09",
      "5.822117407974541e-09"
    ],
    [
      "3.607779586085622e-05",
      "3.60736599467941e-05",
      "3.607498506271691e-05",
      "3.6078586119056e-05",
      "3.607973920708198e-05",
      "2.119535920481718e-09",
      "1.940967250339476e-09",
      "-7.724278909751325e-10",
      "6.283056221939682e-09",
      "2.8811837605874765e-09",
      "-6.175956328074756e-10",
      "1.202773911581193e-09",
      "3.6852082632650784e-09",
      "2.8301104793461397e-09",
      "4.856029524669368e-09",
      "2.9358540895895656e-09",
      "-2.0632863632771644e-09",
      "-5.1709105628036335e-09",
      "-5.039890610881366e-09",
      "7.533903011140469e-10",
      "1.8750698859209238e-09",
      "-6.93087748870263e-10",
      "3.4719963118127224e-09",
      "3.0539325600591664e-09",
      "6.833261993802408e-09"
    ],
    [
      "3.607891711608548e-05",
      "3.6074740482123305e-05",
      "3.607619490397777e-05",
      "3.6078570523969406e-05",
      "3.607995695180575e-05",
      "2.6837538182687838e-09",
      "3.2871108264935326e-09",
      "-4.3485762089489665e-10",
      "6.221238691481335e-09",
      "3.5084879171601678e-09",
      "-8.098960907737156e-10",
      "2.2207598007705725e-09",
      "3.3300460457061845e-09",
      "3.3642548590200544e-09",
      "4.141081800695211e-09",
      "3.4482714620190217e-09",
      "-1.6196007301134698e-09",
      "-5.081880636517715e-09",
      "-4.104194801494305e-09",
      "9.348603646688938e-10",
      "1.183674676404885e-09",
      "-3.8974623665044603e-10",
      "3.1462684724702766e-09",
      "2.5357726028752494e-09",
      "6.884070434479471e-09"
    ],
    [
      "3.6076746540399355e-05",
      "3.6074729104760826e-05",
      "3.607553678986329e-05",
      "3.6078643283981865e-05",
      "3.607955656172772e-05",
      "6.945472984010314e-10",
      "1.441773167388395e-09",
      "5.045077837081982e-10",
      "3.724913524478595e-09",
      "2.0061512724609903e-09",
      "4.4047384292218956e-10",
      "1.8905651966621767e-09",
      "3.6079891623983796e-09",
      "2.336880006595688e-09",
      "4.664910995048321e-09",
      "2.2147293755118144e-09",
      "-2.5503977482157027e-09",
      "-3.712846495687842e-09",
      "-4.62689198494788e-09",
      "1.856506967571084e-09",
      "1.4028214889953746e-09",
      "9.601078457702546e-10",
      "3.935728837255755e-09",
      "2.4676007450242363e-09",
      "5.941091861668088e-09"
    ],
    [
      "0.01647844873196362",
      "0.006831040320300735",
      "0.020863054806454638",
      "0.010667014776047378",
      "0.002496927474665736",
      "-0.0020637017076539734",
      "-0.00990208764708485",
      "0.011284357559710079",
      "0.0014210431631099202",
      "-0.008613506354908136",
      "-0.005759790635844866",
      "0.003730761051788777",
      "-0.0002457235953049681",
      "-0.006750824686714542",
      "-0.0016225597655947954",
      "-0.010366576330402081",
      "0.01563306648314597",
      "0.006889160234703814",
      "-0.006200218120678324",
      "-0.008205181249612871",
      "0.006249879236942527",
      "0.0016741370881390558",
      "-0.014877805279081455",
      "0.0023828557449008135",
      "-0.004850575792265685"
    ],
    [
      "0.018998520359007356",
      "0.01125862579749789",
      "0.03718780238828125",
      "0.03335327268858116",
      "0.011929846466240585",
      "0.01104336913257954",
      "-0.018662141026039244",
      "0.0196919687154813",
      "0.005088546829364752",
      "-0.01831882338031326",
      "0.009081590165659242",
      "0.008440218520227331",
      "-0.0065262106992180265",
      "-0.018685680730656705",
      "-0.004195457212566755",
      "-0.0044373401966256165",
      "0.017121690386416356",
      "0.015343533289245474",
      "-0.012839879779424796",
      "0.006391809570197773",
      "0.014042101503580536",
      "-0.0054085890142247395",
      "-0.03359080351395694",
      "0.006717131152831265",
      "-0.01749771893477887"
    ],
    [
      "3.608343438568476e-05",
      "3.608013878759758e-05",
      "3.6080367225896176e-05",
      "3.6084587254995746e-05",
      "3.608400151233731e-05",
      "4.9867741248054444e-09",
      "4.693034820516534e-09",
      "-6.016542204955998e-09",
      "7.56496799345843e-09",
      "6.797038592121332e-09",
      "-3.1322302684842207e-09",
      "1.870058984478518e-09",
      "9.664428964179797e-10",
      "2.1804657879960227e-09",
      "2.5233189291506165e-09",
      "7.060059437767597e-09",
      "1.4532797084118435e-09",
      "-4.337925879501285e-09",
      "-7.52759990664948e-09",
      "1.911119385929495e-09",
      "4.977476609472089e-09",
      "-2.639312481888256e-09",
      "7.360729866545208e-09",
      "5.160915871411524e-10",
      "1.029727589636167e-08"
    ],
    [
      "3.607501629859739e-05",
      "3.607221709043237e-05",
      "3.6075143114740994e-05",
      "3.6077130839489485e-05",
      "3.6078024755457865e-05",
      "1.612136684549629e-09",
      "1.654586535793088e-09",
      "2.78203675345312e-10",
      "4.976171386998073e-09",
      "2.4723733560133884e-09",
      "1.3267116408868135e-10",
      "1.3542396916436301e-09",
      "3.743773568253922e-09",
      "2.513282733356283e-09",
      "4.454388872453501e-09",
      "1.1298595734029514e-09",
      "-2.4831811641054193e-09",
      "-3.3873121261414474e-09",
      "-4.1770354038965e-09",
      "1.0341897301655262e-09",
      "1.5907553658534584e-09",
      "-6.670273248918157e-11",
      "4.054799640410778e-09",
      "2.930569003866025e-09",
      "5.2797323184377845e-09"
    ],
    [
      "3.6075745462044e-05",
      "3.6071882081977475e-05",
      "3.607545668417492e-05",
      "3.607632190152901e-05",
      "3.607730081639122e-05",
      "1.9276055283156265e-09",
      "2.694209617667945e-09",
      "9.873788958999488e-10",
      "5.370728870911331e-09",
      "2.5758791000035467e-09",
      "4.690265271171288e-10",
      "1.5245361369474107e-09",
      "3.757047546769595e-09",
      "3.2477420250044622e-09",
      "4.451548837647682e-09",
      "1.0550799520514346e-09",
      "-2.946948804868884e-09",
      "-3.150682561684572e-09",
      "-3.972378083652354e-09",
      "4.11600992808218e-10",
      "1.4052680972826905e-09",
      "-1.604797520359439e-10",
      "3.725693418228216e-09",
      "2.7479325564980906e-09",
      "4.31182977905111e-09"
    ],
    [
      "3.607503662258738e-05",
      "3.607281029094169e-05",
      "3.607571419144192e-05",
      "3.6077238557856514e-05",
      "3.6077919061023256e-05",
      "1.9046643736875192e-09",
      "2.1437268631393887e-09",
      "6.281861284365701e-10",
      "5.005845882179018e-09",
      "2.8815701524799678e-09",
      "3.9741988188985416e-10",
      "1.8245526191222881e-09",
      "3.978096888113206e-09",
      "2.750828439592237e-09",
      "4.377271086485994e-09",
      "1.186648795769761e-09",
      "-2.4412270184635325e-09",
      "-3.016971721448211e-09",
      "-3.6784040758993998e-09",
      "1.0643983702538625e-09",
      "1.6082721873302447e-09",
      "6.779531724142338e-11",
      "4.21168111545783e-09",
      "2.882265040619364e-09",
      "5.136807165432985e-09"
    ],
    [
      "3.607814313217761e-05",
      "3.607350546066076e-05",
      "3.6076191562037817e-05",
      "3.607707587866741e-05",
      "3.607870816124254e-05",
      "2.5977533698929367e-09",
      "3.6391804130691054e-09",
      "4.422071314256116e-10",
      "6.101668209152388e-09",
      "3.1201126143779172e-09",
      "1.4984916982495357e-10",
      "1.931062192303841e-09",
      "3.511373354450804e-09",
      "3.5471793833053057e-09",
      "4.277250478610377e-09",
      "2.2419476921964288e-09",
      "-2.5205416584446817e-09",
      "-3.5958327872393474e-09",
      "-4.715349679911861e-09",
      "5.116666953717217e-10",
      "1.4468844798767463e-09",
      "-5.286472404845702e-10",
      "3.5905294852003887e-09",
      "2.1329546516094375e-09",
      "5.145732098250132e-09"
    ],
    [
      "3.607768138813792e-05",
      "3.6079171564538636e-05",
      "3.6078430335412815e-05",
      "3.6080102566865456e-05",
      "3.608213099045672e-05",
      "-4.5030648604118e-11",
      "2.157473937604582e-09",
      "1.322079615780025e-09",
      "2.2972367074403064e-09",
      "1.4435824586134981e-09",
      "1.2908819294346586e-09",
      "4.591407629414206e-09",
      "3.1524073469457413e-09",
      "2.2235451633014964e-09",
      "3.401349206589223e-09",
      "3.1060230731157964e-09",
      "-3.441226788913228e-09",
      "-1.3129356399847958e-09",
      "-4.802892394077717e-09",
      "4.0510876704935246e-09",
      "7.85741579810731e-11",
      "2.944418603181594e-09",
      "5.7829815477344684e-09",
      "4.4037233296813025e-10",
      "7.06769011003901e-09"
    ],
    [
      "3.607841232455475e-05",
      "3.607750155996428e-05",
      "3.607843256970791e-05",
      "3.608148743812198e-05",
      "3.6082797192172183e-05",
      "1.133425101877578e-09",
      "2.6270214706605476e-09",
      "-4.6195608774207e-10",
      "3.315288463780943e-09",
      "2.1995548729963314e-09",
      "1.2673625171478137e-09",
      "2.904725552571512e-09",
      "2.9428801180809685e-09",
      "1.6278956020852476e-09",
      "3.5559438428780705e-09",
      "3.4069012518816898e-09",
      "-2.3284389470703115e-09",
      "-1.414210918216937e-09",
      "-5.776971206515404e-09",
      "2.590884365999818e-09",
      "1.0074919863778447e-09",
      "1.7176750658767232e-09",
      "6.083666082312217e-09",
      "1.5279432544667763e-09",
      "8.58268898962687e-09"
    ],
    [
      "0.0014878889377059974",
      "0.001986454641183313",
      "0.021475760154292405",
      "0.04226141590992921",
      "0.017626154498663983",
      "-0.0016438320759675164",
      "-0.002995130107525739",
      "-0.005787409179033944",
      "0.004234318360872832",
      "0.004556200699478654",
      "0.0052482550601686785",
      "-0.005477166862124838",
      "-0.005156965542433289",
      "-0.01767790857959096",
      "-0.006861829876453191",
      "-0.0003592938011892255",
      "-0.004706862520000743",
      "0.005273240585805365",
      "0.002758026131269685",
      "0.004588503011438038",
      "-0.007403271368123999",
      "-0.0020752180254658614",
      "-0.029642878922731927",
      "0.00803839247572839",
      "-0.026375339146818635"
    ],
    [
      "3.6084268530121115e-05",
      "3.607680090332236e-05",
      "3.608371367482512e-05",
      "3.6082086641968344e-05",
      "3.608075404505583e-05",
      "3.0688143677380888e-09",
      "8.842219807607778e-09",
      "-1.6174541478856245e-09",
      "6.249692262482926e-09",
      "3.3741126109596952e-09",
      "1.1768328037304574e-09",
      "2.792954817300152e-09",
      "1.3194416859976477e-10",
      "2.5204565799398163e-09",
      "4.548527378317514e-09",
      "4.8485762326393855e-09",
      "-8.213160414387733e-10",
      "-3.4200600230613735e-09",
      "-5.782900023880841e-09",
      "-1.9532517135144282e-09",
      "2.638486072789691e-09",
      "-5.865899484544064e-10",
      "6.040626099267102e-09",
      "1.4889879398940718e-09",
      "6.4530977525125434e-09"
    ],
    [
      "3.6074662122009944e-05",
      "3.607280196074795e-05",
      "3.6073981449892234e-05",
      "3.60752400772406e-05",
      "3.6074884963665026e-05",
      "1.221866069156919e-09",
      "1.7241689641591522e-09",
      "1.508445498687307e-10",
      "3.590800035960369e-09",
      "1.912257960501568e-09",
      "-5.7479638389473554e-11",
      "1.0733339298636266e-09",
      "2.209711072369186e-09",
      "1.9325918004473054e-09",
      "3.110989596010904e-09",
      "2.3186869283008632e-09",
      "-1.5414244232572157e-09",
      "-2.7476158833855046e-09",
      "-2.565673141307968e-09",
      "5.423695321023468e-10",
      "1.3562715915760816e-09",
      "8.312399952274803e-11",
      "2.947435952004478e-09",
      "2.0945117317031104e-09",
      "3.6457868803169068e-09"
    ],
    [
      "3.6076366289582166e-05",
      "3.60745143858359e-05",
      "3.607724173048868e-05",
      "3.60793123169648e-05",
      "3.607800061524898e-05",
      "2.907422038197159e-09",
      "3.5374493494921254e-09",
      "4.12054734145499e-10",
      "5.0037381281931514e-09",
      "4.004796751667259e-09",
      "1.6223220609770907e-09",
      "2.2695537332134773e-09",
      "3.6357895430000996e-09",
      "2.390427576803653e-09",
      "4.827713742804529e-09",
      "2.4992799064317735e-09",
      "-1.723223160452003e-09",
      "-1.928713321881973e-09",
      "-3.0511048180727654e-09",
      "-2.5185472946991427e-10",
      "2.3734052645982647e-09",
      "3.041778204702101e-10",
      "5.702478307843043e-09",
      "3.2683018972187526e-09",
      "5.5359199357835e-09"
    ],
    [
      "3.6074623403116036e-05",
      "3.6073431140490915e-05",
      "3.6074866019649934e-05",
      "3.607662103541392e-05",
      "3.6076203618670744e-05",
      "1.5029750853281697e-09",
      "1.6093299800000118e-09",
      "3.3327164402592495e-11",
      "4.2165990802285605e-09",
      "2.7991440591833087e-09",
      "6.228024724240083e-11",
      "1.367747881579105e-09",
      "3.169507949667273e-09",
      "2.38329968890962e-09",
      "3.9205952458553404e-09",
      "2.3820102031688013e-09",
      "-1.6895174459178513e-09",
      "-3.0874456877038216e-09",
      "-2.524977355368625e-09",
      "7.052251083926772e-10",
      "1.921490322216645e-09",
      "3.1175396765537303e-10",
      "3.695584109358319e-09",
      "3.0800267172336475e-09",
      "4.5588989627926324e-09"
    ],
    [
      "3.607649949117454e-05",
      "3.607446898763662e-05",
      "3.6076746053898196e-05",
      "3.607978931222568e-05",
      "3.6080272394761756e-05",
      "2.1250839868722742e-09",
      "2.755976220816845e-09",
      "-5.309925899047345e-10",
      "5.173511557992084e-09",
      "3.4754726351756936e-09",
      "8.769897566351163e-10",
      "2.18899523169712e-09",
      "3.666241847677667e-09",
      "2.5870726903115233e-09",
      "4.6674296559842946e-09",
      "2.322064751037945e-09",
      "-1.922155623267262e-09",
      "-3.007230267384584e-09",
      "-4.250307310008754e-09",
      "7.769023686857715e-10",
      "1.973176491491916e-09",
      "5.640346411985655e-10",
      "4.9118341747349234e-09",
      "2.9705197605947904e-09",
      "7.298025392829794e-09"
    ],
    [
      "3.6079400449287104e-05",
      "3.607951885510581e-05",
      "3.607920583948083e-05",
      "3.608549668976825e-05",
      "3.60804175976983e-05",
      "1.1249085241889814e-09",
      "2.0709666713828477e-09",
      "7.33191520978169e-10",
      "5.718332145303802e-09",
      "2.01205513812967e-09",
      "3.945064776346956e-09",
      "3.787681480627086e-09",
      "7.007624384802906e-10",
      "2.445140515409812e-09",
      "8.57536061010892e-09",
      "3.5562208035153817e-09",
      "-3.6937828856899497e-09",
      "-4.927367099501896e-09",
      "-5.252485716742692e-09",
      "-3.2809452711781924e-09",
      "6.434668337954728e-09",
      "1.0350633530419563e-09",
      "7.450394337743107e-09",
      "5.750985982294324e-09",
      "3.352809062326832e-09"
    ],
    [
      "3.609165576767775e-05",
      "3.607854117958321e-05",
      "3.608841790010968e-05",
      "3.6094388519749816e-05",
      "3.6080761631315463e-05",
      "-2.522320600223385e-09",
      "8.927039221846677e-09",
      "-1.49219836557815e-09",
      "5.521232165612568e-09",
      "-1.8852257661631004e-10",
      "1.0426148738157105e-09",
      "1.566686240146944e-09",
      "-5.55185206342235e-09",
      "2.392238003404639e-09",
      "7.814205031968088e-09",
      "3.525816374106463e-09",
      "1.9350132744312585e-09",
      "-1.5387011674936238e-08",
      "-8.622573191605086e-09",
      "-8.278045182149974e-10",
      "6.757945252317055e-09",
      "1.4746929845725209e-09",
      "1.6546601362916421e-09",
      "1.6528455608478246e-09",
      "5.290869579401605e-09"
    ],
    [
      "3.608312645899872e-05",
      "3.612014220882894e-05",
      "3.6097934321139164e-05",
      "3.609931757164005e-05",
      "3.608050704859328e-05",
      "-6.3648326492587385e-09",
      "-4.599914312227196e-09",
      "-6.453311929341394e-09",
      "2.447859890549894e-09",
      "4.975558304634641e-09",
      "2.15545856791234e-08",
      "5.371614144389526e-09",
      "1.1229784898628655e-08",
      "2.5902209232733457e-09",
      "3.166069998621344e-09",
      "1.4171992815294237e-08",
      "-6.5297495354722476e-09",
      "-5.38917925465422e-12",
      "-3.6516437756582244e-09",
      "3.058469159923292e-08",
      "1.3301408034300792e-08",
      "5.186927376186185e-10",
      "-8.372127002283592e-09",
      "5.84066201041216e-11",
      "4.3781160704789176e-09"
    ],
    [
      "0.0005627454252152563",
      "0.0021105072816236426",
      "0.0004200285088376509",
      "0.0008303090361763298",
      "4.0167343341031465e-05",
      "0.0004350960660667676",
      "-0.00016364815115540616",
      "-0.000425966292040644",
      "7.065830093530877e-06",
      "0.0006206080836831941",
      "0.0005262966221244092",
      "-7.684628671882342e-05",
      "0.000519395336987257",
      "-3.86273980543639e-05",
      "-4.804806520012575e-05",
      "0.0009503794472031002",
      "0.00041883365967535337",
      "0.0004866639226665906",
      "-4.5829307757875083e-05",
      "0.0006413413889467747",
      "0.0011707179388175464",
      "-5.0592711022127046e-05",
      "0.00018753725390950834",
      "8.62184163125311e-06",
      "3.0543950351058735e-05"
    ],
    [
      "3.607688331741071e-05",
      "3.6075023333478856e-05",
      "3.607746879755758e-05",
      "3.6079303999262664e-05",
      "3.607829847717235e-05",
      "1.0919839307416223e-09",
      "7.733706611005618e-10",
      "-4.346643281134736e-10",
      "4.925283034300809e-09",
      "3.3909540070144244e-09",
      "-5.967732509887566e-10",
      "5.177372255086524e-10",
      "4.406131513259602e-09",
      "3.045778532800176e-09",
      "4.695054067614579e-09",
      "2.538687984818965e-09",
      "-2.6231733968196394e-09",
      "-4.26842192894173e-09",
      "-5.268127369620298e-09",
      "3.0810718659421963e-09",
      "3.752772357207148e-09",
      "2.551768191907182e-10",
      "5.1090221262182895e-09",
      "3.228707540825967e-09",
      "5.120702146282693e-09"
    ],
    [
      "3.6088297953733264e-05",
      "3.608244217862813e-05",
      "3.608768016893859e-05",
      "3.6082638165451884e-05",
      "3.608318668616479e-05",
      "1.0940890465714834e-08",
      "1.1845066782809709e-08",
      "-2.6345236754584827e-09",
      "9.982054043480405e-09",
      "1.2094205528371957e-08",
      "-8.26878529318168e-10",
      "3.743849676877917e-09",
      "3.5341005437128816e-09",
      "5.343796668746352e-09",
      "9.213053136297652e-10",
      "4.353430257476183e-09",
      "1.2728071369428672e-09",
      "1.486554005916635e-09",
      "-1.0420331629654372e-08",
      "3.2698487909109596e-09",
      "8.105344219400134e-09",
      "-5.4112776760510405e-09",
      "1.0204531288288126e-08",
      "-3.2389887674172393e-09",
      "4.356762725743304e-09"
    ],
    [
      "3.607744053559275e-05",
      "3.607333237886694e-05",
      "3.6075438008216376e-05",
      "3.607883253881314e-05",
      "3.607793089589701e-05",
      "1.2867094496966909e-09",
      "6.465749396771426e-10",
      "4.900453598945708e-10",
      "5.496554070576614e-09",
      "2.140931117688767e-09",
      "-3.689188322269718e-10",
      "4.4344632357846925e-10",
      "3.7115637082037018e-09",
      "2.5027561787341317e-09",
      "5.2978516027608985e-09",
      "2.4504421394667213e-09",
      "-2.9829840029879914e-09",
      "-5.066494371817342e-09",
      "-5.251795636316123e-09",
      "1.1995221463008748e-09",
      "2.695934233591962e-09",
      "-4.2676365149495397e-10",
      "4.487608026715989e-09",
      "3.7089650373203258e-09",
      "4.681908000113634e-09"
    ],
    [
      "3.609101163770053e-05",
      "3.6087947444662427e-05",
      "3.6101135717502956e-05",
      "3.6094045847362274e-05",
      "3.6091208013403097e-05",
      "1.4742315245653061e-08",
      "1.8465829744239285e-08",
      "-1.1674704340467464e-08",
      "9.971563556640995e-09",
      "1.84003066858121e-08",
      "-7.987978662304524e-09",
      "6.601202217368669e-09",
      "-2.6257377474418656e-09",
      "1.3958548763829424e-09",
      "-7.465587521136726e-09",
      "4.283853534334977e-09",
      "7.611016592010441e-09",
      "6.847917032480879e-09",
      "-1.51792461367235e-08",
      "8.943925597420632e-09",
      "1.095140131987431e-08",
      "-9.439100933191013e-09",
      "2.2108352865900555e-08",
      "-1.3511153957723463e-08",
      "1.23759684843346e-08"
    ],
    [
      "3.607931380983532e-05",
      "3.60864895272617e-05",
      "3.608338373522188e-05",
      "3.6085725433425845e-05",
      "3.608376867406421e-05",
      "2.044199695752792e-09",
      "3.557250661727957e-09",
      "-5.768921779297032e-10",
      "2.0950329766080644e-09",
      "3.0091127965336126e-09",
      "3.214851137838686e-09",
      "6.200024250691071e-09",
      "2.4803968530832604e-09",
      "7.259009613990363e-10",
      "2.2152266863270815e-09",
      "5.576433138039473e-09",
      "-1.969129166286131e-09",
      "2.359210448143268e-09",
      "-5.075473155423942e-09",
      "6.4686997691878615e-09",
      "2.003530167088737e-09",
      "2.136970361592477e-09",
      "9.297618207293158e-09",
      "-1.5428191517913731e-09",
      "9.20861132893985e-09"
    ],
    [
      "0.01314315038805666",
      "0.005353786427911953",
      "0.009274345349548749",
      "0.01931916466631926",
      "0.01829172917135939",
      "-0.005901378082731065",
      "-0.007931109660851487",
      "-0.011161244735784852",
      "0.005903876489948818",
      "0.005592544385620847",
      "9.570564359405586e-05",
      "-0.008866102139142542",
      "0.004357610848843188",
      "-0.009955392278506742",
      "0.0056470990148390614",
      "-0.005203036507481379",
      "-0.003119399578674465",
      "0.009807554564429862",
      "0.012308639254618904",
      "-0.0030035510668393814",
      "-0.009461574855521989",
      "-0.0023883582188397147",
      "-0.011593643774129556",
      "-0.007774467298831626",
      "-0.017675255186947327"
    ],
    [
      "3.608565821888037e-05",
      "3.609051623143108e-05",
      "3.6085801434801645e-05",
      "3.6084847216023514e-05",
      "3.608433398960734e-05",
      "3.907104623454082e-09",
      "2.756884998951164e-09",
      "-4.651818242259962e-09",
      "1.5381123881729209e-09",
      "1.198765432432823e-08",
      "-7.535231788793976e-09",
      "7.3946648015328815e-09",
      "-9.508275780219143e-10",
      "6.682268977538777e-09",
      "1.5133385965851216e-09",
      "1.4232579550720325e-08",
      "5.639056491253434e-09",
      "-7.617863907312438e-09",
      "2.4102350023961294e-09",
      "5.0979152835688924e-09",
      "5.493497866108539e-09",
      "5.243377601706157e-09",
      "8.828764777767404e-09",
      "5.334383150108132e-09",
      "3.5494254099790995e-09"
    ],
    [
      "0.0010273855497257393",
      "0.0005166928276040649",
      "0.0008879347640818389",
      "0.0002348871000805672",
      "6.487333132479029e-05",
      "0.00038674884439565384",
      "0.0008202122392522431",
      "-0.00043840610363755727",
      "0.00016228275634685115",
      "0.0005589830681713965",
      "-0.00013076997570524347",
      "9.039874099267768e-05",
      "-0.0003335468817835525",
      "0.00015390116604175187",
      "-6.845939690398294e-05",
      "0.0005717236937226438",
      "0.00041437555420452085",
      "6.982136496589593e-05",
      "4.695740487822883e-05",
      "-0.0003113745163374494",
      "0.00028008664655736036",
      "-7.527066031163626e-05",
      "0.0002410367635705263",
      "-2.897736992418576e-05",
      "-3.218998088308929e-05"
    ],
    [
      "3.60748527045433e-05",
      "3.6076980910798976e-05",
      "3.607861152204606e-05",
      "3.608198364925957e-05",
      "3.607864982281111e-05",
      "8.893802751150522e-10",
      "5.294286637864263e-10",
      "-1.1867358950984184e-09",
      "3.6841692801266494e-09",
      "3.995831434253366e-09",
      "-1.4294735026448572e-09",
      "1.5158790652919513e-09",
      "3.991562253305164e-09",
      "1.4644952285440624e-09",
      "4.292553864227405e-09",
      "3.462026060225335e-09",
      "-1.2683276450386356e-09",
      "-3.609499888633044e-09",
      "-2.929668509647515e-09",
      "3.5757384119950257e-09",
      "3.7355856416336676e-09",
      "9.732225192125443e-10",
      "7.414671561234612e-09",
      "3.4558363507065806e-09",
      "7.019758289222092e-09"
    ],
    [
      "3.613535146088819e-05",
      "3.6116525156741144e-05",
      "3.6156473196388436e-05",
      "3.6132430437486834e-05",
      "3.6110561878678775e-05",
      "4.763987521191647e-08",
      "5.859692220568808e-08",
      "-5.150440071622748e-08",
      "2.8763148327096025e-08",
      "5.898093590295984e-08",
      "-3.22561358681148e-08",
      "1.0085422236633612e-08",
      "-2.947906048804476e-08",
      "1.6919120557289775e-09",
      "-2.9767951694177848e-08",
      "2.1187900229978245e-08",
      "3.7510571502974884e-08",
      "1.9153058527417917e-08",
      "-3.83637446642821e-08",
      "1.4536154220221927e-08",
      "3.502296687160298e-08",
      "-3.3935267408797484e-08",
      "5.997664385122236e-08",
      "-4.599559582974912e-08",
      "2.8772963503815906e-08"
    ],
    [
      "3.6077065095181185e-05",
      "3.6073220836393265e-05",
      "3.607424556286784e-05",
      "3.607745069301432e-05",
      "3.607695303341508e-05",
      "1.917943744237716e-09",
      "2.0389484153967844e-09",
      "-9.410323514897673e-10",
      "5.632496101358562e-09",
      "2.7815921379981676e-09",
      "-1.2356232321175905e-09",
      "8.111434246849462e-10",
      "2.7922557245009598e-09",
      "2.504409885204148e-09",
      "3.847438599578497e-09",
      "3.385503816415448e-09",
      "-1.3462116983380138e-09",
      "-5.095765959124014e-09",
      "-3.516144042993116e-09",
      "3.6695072486926e-10",
      "1.8974967504871055e-09",
      "-8.340502839810371e-10",
      "2.8438938307435044e-09",
      "2.6640007748549292e-09",
      "5.672969913517038e-09"
    ],
    [
      "0.0006870419966875116",
      "0.00040545280034789033",
      "0.00045887689191075797",
      "0.00016960780903427656",
      "0.00024229263973179772",
      "0.0003513193031022472",
      "0.00047454602095711984",
      "-0.00025842721834323996",
      "0.00036589866434841994",
      "0.0003736613751038645",
      "-0.00021404834689168621",
      "0.00018748077246135455",
      "-0.00023715182322609895",
      "0.00026020198061551",
      "-0.0001411094439832674",
      "0.0003420981473996884",
      "0.00022368912227205737",
      "-0.00014191685110762954",
      "-1.9009812417167113e-05",
      "-0.00012865824881514262",
      "5.922175430947963e-05",
      "-0.00020254264337413202",
      "-1.4646060272888007e-05",
      "-0.00013958488012295382",
      "8.731666229278903e-05"
    ],
    [
      "3.607799518746967e-05",
      "3.6082408172026436e-05",
      "3.608234035435252e-05",
      "3.608258006992339e-05",
      "3.607922083026413e-05",
      "2.413659387824788e-09",
      "1.606611385024018e-09",
      "4.724462898618167e-10",
      "2.724787637136896e-09",
      "3.934926964707746e-09",
      "-2.6830524112807265e-10",
      "3.2738492689394673e-09",
      "3.643992518234716e-10",
      "2.389642136525795e-09",
      "1.5790145333086317e-09",
      "5.367690403072304e-09",
      "1.7470337580313136e-10",
      "-3.947528412971394e-09",
      "-1.6718255315184386e-09",
      "6.471490537967624e-09",
      "1.0532328071946089e-09",
      "5.752169770493178e-10",
      "3.820295234972676e-09",
      "2.1865744489409813e-09",
      "4.296313485820958e-09"
    ],
    [
      "0.0002433520096951313",
      "0.0008826802084296066",
      "0.0007561261171218397",
      "0.00016431746885248066",
      "0.0012721930790963905",
      "-0.0003823698828585915",
      "0.00020604450930350284",
      "-3.5914765507460666e-05",
      "-0.00044071725701067145",
      "-0.00011038466875384305",
      "-6.499338553160853e-05",
      "0.0010185085967991745",
      "-0.0002864183957570573",
      "-4.5610151339267777e-05",
      "-0.00011463713189664353",
      "-0.00017106477663160472",
      "-0.0003267893823376563",
      "0.00015902459030199377",
      "-0.00024895279187491653",
      "0.0007729225773332063",
      "-0.00032300477503796604",
      "9.550459477764353e-05",
      "0.000101462662091354",
      "-0.0009423198731260646",
      "0.0003812766817485943"
    ],
    [
      "3.6077548142673246e-05",
      "3.607610989563817e-05",
      "3.607646721169145e-05",
      "3.607893311941958e-05",
      "3.607775965624124e-05",
      "8.044142469203708e-10",
      "5.938559829360155e-10",
      "9.883867652713182e-10",
      "3.4916922046614095e-09",
      "1.8397726028294984e-09",
      "-5.267814343004554e-10",
      "1.3480132035600488e-09",
      "2.6023965235919725e-09",
      "2.4858221913433546e-09",
      "3.5756074432132575e-09",
      "3.5981777181092035e-09",
      "-2.3477166558353535e-09",
      "-4.0530682244111514e-09",
      "-3.852294839954683e-09",
      "1.9011571484826087e-09",
      "2.441657001579358e-09",
      "3.1227639852965164e-10",
      "4.233149588191243e-09",
      "2.778280628839399e-09",
      "4.180903156196387e-09"
    ],
    [
      "3.609306370567308e-05",
      "3.607961317654687e-05",
      "3.608587337611352e-05",
      "3.60809667936662e-05",
      "3.608387640996361e-05",
      "8.896861101673766e-09",
      "1.370033121973356e-08",
      "-4.023400288937235e-09",
      "1.076408216671558e-08",
      "9.01459452388792e-09",
      "-2.0692407300316483e-09",
      "2.566956228684397e-09",
      "8.359657316592572e-10",
      "5.5457231759261084e-09",
      "1.6678435726323268e-09",
      "7.579995316015649e-09",
      "1.0647183306558887e-09",
      "-2.9945953191999933e-09",
      "-9.979080451711011e-09",
      "-3.7242713636503395e-10",
      "3.921118420164892e-09",
      "-4.625439192503e-09",
      "5.951760517858364e-09",
      "-2.5965748857300543e-09",
      "7.47268645477891e-09"
    ],
    [
      "3.607576550704241e-05",
      "3.607266668308299e-05",
      "3.6073792102668435e-05",
      "3.6076913478367646e-05",
      "3.607606389132466e-05",
      "1.2713221168389246e-09",
      "1.2648569466427828e-09",
      "-5.650787555175492e-11",
      "4.515529465940234e-09",
      "2.1858241265526005e-09",
      "-6.084320757740079e-10",
      "5.406542790092253e-10",
      "3.172654719792999e-09",
      "1.985589351219952e-09",
      "4.053384663912238e-09",
      "2.666158831748393e-09",
      "-1.7277668260505987e-09",
      "-4.3587108643084156e-09",
      "-3.2975688027926757e-09",
      "6.620361836691489e-10",
      "1.7918212812253126e-09",
      "-2.340428808557277e-10",
      "3.150903496795325e-09",
      "2.8425159840987748e-09",
      "4.8551304189463e-09"
    ],
    [
      "3.6075640788544624e-05",
      "3.6072707778000836e-05",
      "3.607511534926134e-05",
      "3.607685386741502e-05",
      "3.607754491117574e-05",
      "1.799498198392015e-09",
      "1.8237844335067962e-09",
      "-2.4200832412743174e-10",
      "5.212648881804686e-09",
      "2.9626201802372187e-09",
      "-6.454816097373024e-10",
      "1.0988087743109574e-09",
      "3.5627174187169407e-09",
      "2.755952702018042e-09",
      "4.021415550721803e-09",
      "1.6559743075658703e-09",
      "-1.940323029272716e-09",
      "-3.986841663147565e-09",
      "-4.1842883863657695e-09",
      "1.4562167001934818e-09",
      "1.9883229180158292e-09",
      "-4.251862159290124e-10",
      "3.5328892586646313e-09",
      "2.4175905253031215e-09",
      "5.148320396882812e-09"
    ],
    [
      "3.607582249573271e-05",
      "3.6072652796185884e-05",
      "3.607530569737067e-05",
      "3.60768705320891e-05",
      "3.607734590258467e-05",
      "1.9509685155410456e-09",
      "2.18561122529564e-09",
      "2.456842071054615e-10",
      "5.384010941031585e-09",
      "3.0249570225015685e-09",
      "-2.3537467350720636e-10",
      "1.2154670534464373e-09",
      "3.848789732467218e-09",
      "2.9795462050301293e-09",
      "4.250011650586345e-09",
      "1.6414329651283088e-09",
      "-2.2602435408467878e-09",
      "-3.746257494052109e-09",
      "-3.974005027981971e-09",
      "1.0438856706397571e-09",
      "1.9930385317061848e-09",
      "-3.6020369045832326e-10",
      "3.686159085118814e-09",
      "2.6639151379503704e-09",
      "4.850780258852572e-09"
    ],
    [
      "3.6079720656936495e-05",
      "3.60759744097939e-05",
      "3.6077795681784864e-05",
      "3.607953285674077e-05",
      "3.6078575986939204e-05",
      "3.632145915753357e-09",
      "4.0591161363483335e-09",
      "-2.128741336663883e-09",
      "6.609190318654852e-09",
      "5.129777960744693e-09",
      "-1.7087348144931618e-09",
      "1.3363941908037156e-09",
      "2.619313323372339e-09",
      "3.0208790250729504e-09",
      "3.2275823189564605e-09",
      "4.416788386535994e-09",
      "-4.947546149176448e-10",
      "-4.090304234054703e-09",
      "-4.838848817053556e-09",
      "1.055600436621676e-09",
      "3.633121683336195e-09",
      "-1.7116553322319839e-09",
      "5.050365197973498e-09",
      "1.5123567784614028e-09",
      "6.090122049354852e-09"
    ],
    [
      "3.607904264065216e-05",
      "3.607680698213798e-05",
      "3.60788927275382e-05",
      "3.6080340447938395e-05",
      "3.6079294489921846e-05",
      "2.4710064799926672e-09",
      "2.64815584853453e-09",
      "-9.13211429006732e-10",
      "4.333009809571837e-09",
      "4.531706514055495e-09",
      "-1.6595398759902713e-09",
      "1.2413507402070094e-09",
      "3.438724945725184e-09",
      "2.031861632901701e-09",
      "3.1196711914400726e-09",
      "3.61679963292529e-09",
      "-8.619303644675981e-10",
      "-3.665746924142585e-09",
      "-5.424287310929762e-09",
      "3.4086213932729377e-09",
      "3.6863940705522e-09",
      "-7.72609150425812e-10",
      "6.06537217848744e-09",
      "1.313823410282826e-09",
      "5.52357795371861e-09"
    ],
    [
      "0.0015860522857771002",
      "0.0020457060834077447",
      "0.00039319848133465886",
      "0.0003159534781632747",
      "0.002953822584721871",
      "0.0014296133763907135",
      "-0.0006593403718656146",
      "0.0006205947203651925",
      "-0.001929673769367355",
      "-0.0008382739146434936",
      "0.00042512265989264574",
      "-0.002376583763689819",
      "-0.0002149465737575973",
      "0.0010196047328278517",
      "-0.0006454340443881127",
      "0.0010349284574391706",
      "-0.0003446561892915794",
      "-0.00022058479539951273",
      "-0.0008937379176077579",
      "0.0001223564473155582",
      "-0.0006178254248992036",
      "0.0004641186376209132",
      "0.0002318356717647167",
      "-4.889754441593213e-05",
      "-0.0006324581575689248"
    ],
    [
      "0.003928945577924623",
      "0.004522996118285275",
      "0.0013795920573913551",
      "0.00028263282549699254",
      "0.002973633074643455",
      "0.0005127952426497906",
      "1.4899878370003449e-05",
      "0.000963652071700715",
      "0.0006614077173640067",
      "-0.0024346780142184814",
      "0.00031504747662239725",
      "0.00362060888588585",
      "-0.00010002320991790378",
      "-0.0019456709670534267",
      "0.0003141288551000119",
      "-0.004147762181876913",
      "0.0022868919504277006",
      "-0.00017654726202753507",
      "-0.0033163331687710877",
      "0.00031711920133190957",
      "0.0010034950202477946",
      "0.0002678665526453388",
      "-0.0005667743158829693",
      "-0.00040123802508584627",
      "-0.0007909311668665203"
    ],
    [
      "3.607887878003216e-05",
      "3.607593343866981e-05",
      "3.607688838449613e-05",
      "3.607875347547213e-05",
      "3.6079113850985976e-05",
      "2.53057676506392e-09",
      "3.3204287252689634e-09",
      "-1.4687763738598648e-09",
      "5.251235816979334e-09",
      "3.6554687763686005e-09",
      "-7.928691196861592e-10",
      "1.7870369505430198e-09",
      "2.3041905170431738e-09",
      "2.6899236586409566e-09",
      "3.2553756225310233e-09",
      "3.879859533705867e-09",
      "-1.090634877251287e-09",
      "-3.5926591638229453e-09",
      "-4.812388328824913e-09",
      "1.229626693665641e-09",
      "2.6049095089633524e-09",
      "-7.481965093860291e-10",
      "4.2167910461963326e-09",
      "1.5007439199022653e-09",
      "5.919847369724541e-09"
    ],
    [
      "3.607931847730066e-05",
      "3.6077471750308265e-05",
      "3.6077810088448606e-05",
      "3.608010530097684e-05",
      "3.6081361878960306e-05",
      "1.7102714090826005e-09",
      "3.136031103211232e-09",
      "-8.012564186383381e-10",
      "4.725107975630359e-09",
      "3.204327526218506e-09",
      "-1.100212995760015e-09",
      "2.7778629207388513e-09",
      "2.979180801495327e-09",
      "2.7985671452126687e-09",
      "3.052211342673144e-09",
      "4.997896873340139e-09",
      "-1.895900796482598e-09",
      "-3.796015148776766e-09",
      "-3.908762109207891e-09",
      "1.638145924208624e-09",
      "1.893032432907115e-09",
      "3.402755657698151e-10",
      "4.785324777575271e-09",
      "2.135540053432859e-09",
      "7.392555351684184e-09"
    ],
    [
      "3.6076521388271646e-05",
      "3.607314457366073e-05",
      "3.6075103555214265e-05",
      "3.607821256329053e-05",
      "3.607815402862039e-05",
      "2.3868952622679515e-09",
      "2.2755788967892986e-09",
      "-1.2596515378281926e-09",
      "5.781997817766653e-09",
      "3.3106926172259637e-09",
      "-9.252298705168336e-10",
      "9.361414773071363e-10",
      "3.244707629382607e-09",
      "2.265612689048384e-09",
      "3.896424163254907e-09",
      "2.728460904548159e-09",
      "-1.2551847448244098e-09",
      "-4.223126256694245e-09",
      "-4.0998574404891166e-09",
      "6.841765959066165e-10",
      "2.1633455066157213e-09",
      "-9.35990090696773e-10",
      "3.872633343560873e-09",
      "2.59979510110558e-09",
      "6.558828670450369e-09"
    ],
    [
      "3.6077371337780526e-05",
      "3.6072832045075284e-05",
      "3.6075157115451924e-05",
      "3.607688894418756e-05",
      "3.6078170747196996e-05",
      "3.0032508181604784e-09",
      "3.2179700839480894e-09",
      "-4.795793973405318e-10",
      "6.726098643118281e-09",
      "3.337832424162068e-09",
      "-5.384071055927116e-10",
      "1.4816647927688956e-09",
      "3.334609786884832e-09",
      "3.3381477509672204e-09",
      "4.008710434365521e-09",
      "2.5353265600599377e-09",
      "-1.909245145870102e-09",
      "-4.194052708717566e-09",
      "-4.138790013943049e-09",
      "-1.2949715182550987e-11",
      "1.6137327156705665e-09",
      "-1.3259016630267702e-09",
      "3.084615824244942e-09",
      "2.565490380953365e-09",
      "5.68744382602133e-09"
    ],
    [
      "3.607662522265711e-05",
      "3.607362342464453e-05",
      "3.607579995881312e-05",
      "3.607714140909621e-05",
      "3.607732224546705e-05",
      "3.0804044324678486e-09",
      "3.2773966155748957e-09",
      "-8.103298714288387e-10",
      "5.737609287843299e-09",
      "4.036328261836871e-09",
      "-3.712583036482746e-10",
      "1.5755023284693147e-09",
      "3.0221506042930133e-09",
      "2.8626754689095722e-09",
      "3.5371729691223426e-09",
      "2.547824953811511e-09",
      "-1.05831384933223e-09",
      "-3.178655966202463e-09",
      "-3.664125924072962e-09",
      "4.829316178316002e-10",
      "2.235149785614906e-09",
      "-9.266297463983898e-10",
      "3.849887581197414e-09",
      "2.103386361511498e-09",
      "5.269021921520768e-09"
    ],
    [
      "3.607987630578653e-05",
      "3.607925346593689e-05",
      "3.6080927024695147e-05",
      "3.6081794369629065e-05",
      "3.6079546679832565e-05",
      "4.072331119340096e-09",
      "3.6158742975272056e-09",
      "8.00859692925727e-10",
      "5.3045177823850105e-09",
      "2.7956947801752346e-09",
      "2.004386226067364e-09",
      "3.3117637367474674e-09",
      "3.742258001771302e-10",
      "2.980001074175688e-09",
      "2.803412915644458e-09",
      "4.068926851979534e-09",
      "-1.0002773554188265e-09",
      "-1.9682653356687026e-09",
      "-4.358021184974888e-09",
      "1.3984221704126144e-09",
      "3.349922061844432e-09",
      "-1.2942456822173322e-09",
      "3.9571725744873485e-09",
      "2.507082240587769e-09",
      "3.773009619616174e-09"
    ],
    [
      "0.0016813203461223014",
      "0.016571280731736974",
      "0.011130500196721828",
      "0.022561947086149767",
      "0.011335584895242388",
      "0.001211839288705944",
      "0.00418951660361912",
      "-0.002384047521768696",
      "-0.003272433376491489",
      "0.0005546890432426885",
      "0.015502290915611349",
      "-0.011063389781206114",
      "-0.008883811543110558",
      "-0.006929002137726014",
      "-0.004813606843631002",
      "-0.0050668172376821755",
      "0.0008215460471523167",
      "-0.00559672370561423",
      "0.0028066230935718177",
      "0.013532126682743478",
      "-0.011491990844360426",
      "-0.008007171716960778",
      "-0.013074702122404084",
      "0.008786980226332817",
      "-0.015203713839228888"
    ],
    [
      "0.027341751948017558",
      "0.0247415531864385",
      "0.02370084385999191",
      "0.0017717030455467312",
      "0.0014803548717234665",
      "0.0020483193118744007",
      "-0.019544745681382557",
      "0.0032907632596140646",
      "-0.0023625084273463767",
      "-0.01687850586318892",
      "-0.005486849836882574",
      "-0.005694523489395158",
      "0.001243875967898615",
      "0.005154505406334666",
      "0.0010037668151446656",
      "-0.025892143243238522",
      "0.01625375603333933",
      "0.006046724909382806",
      "0.005818501237492723",
      "-0.017313716132882916",
      "0.00357400225622384",
      "-0.0018037313333871586",
      "-0.006286922681695253",
      "-0.002758464905283674",
      "0.001224404549573526"
    ],
    [
      "3.6081190203520925e-05",
      "3.607630835339798e-05",
      "3.607733112296764e-05",
      "3.6081200204806186e-05",
      "3.608130384607681e-05",
      "3.738679287817859e-09",
      "2.8729689100639764e-09",
      "5.139000986864531e-10",
      "7.320138039797051e-09",
      "3.2978506806013585e-09",
      "4.877611189265845e-10",
      "2.3039185452578964e-09",
      "3.300685538940242e-09",
      "2.914636593768694e-09",
      "5.3990079522263964e-09",
      "3.880104273816199e-09",
      "-2.6685561591269444e-09",
      "-4.454493925101252e-09",
      "-6.1154537541904825e-09",
      "-2.928216820391122e-10",
      "2.916461659816343e-09",
      "-1.6121491764205363e-09",
      "5.5158808558305625e-09",
      "3.7080237544228555e-09",
      "5.829563832002328e-09"
    ],
    [
      "3.607522117942036e-05",
      "3.6071594319189925e-05",
      "3.607316573068036e-05",
      "3.6075600277159735e-05",
      "3.607590597591277e-05",
      "8.147888482640374e-10",
      "1.0396651752458127e-09",
      "3.3174573648514596e-10",
      "4.428755944536852e-09",
      "1.346866495728161e-09",
      "-3.9701869127068285e-10",
      "4.921408301056929e-10",
      "2.9119596588740666e-09",
      "2.2158512285686755e-09",
      "4.034298641579452e-09",
      "1.915639323550594e-09",
      "-2.434556820263116e-09",
      "-4.1624518104098575e-09",
      "-3.6531702768352758e-09",
      "5.083395208508997e-10",
      "1.2304116677680259e-09",
      "-1.5556166299422048e-10",
      "2.641349991825923e-09",
      "2.6508302112885666e-09",
      "4.238852030434688e-09"
    ],
    [
      "3.607601267400886e-05",
      "3.6072203933957384e-05",
      "3.607389634524076e-05",
      "3.6075745904575243e-05",
      "3.607633972927543e-05",
      "1.639801210196017e-09",
      "2.0402962295571395e-09",
      "4.4982697275958064e-10",
      "5.33997607643486e-09",
      "1.9648744875244163e-09",
      "-5.420573022439371e-10",
      "1.1052308774576396e-09",
      "3.1870959031630975e-09",
      "2.7699618626380554e-09",
      "3.850007478281537e-09",
      "2.409804005553515e-09",
      "-2.3592763501472227e-09",
      "-4.247471957281365e-09",
      "-3.096692565807665e-09",
      "1.7141696401644478e-10",
      "1.03583988146243e-09",
      "-6.108530003124391e-10",
      "2.5049607782112746e-09",
      "2.77131453651786e-09",
      "4.6021103018249615e-09"
    ],
    [
      "3.607607104734033e-05",
      "3.6073499100701995e-05",
      "3.607471215607455e-05",
      "3.607703097150602e-05",
      "3.60768054417756e-05",
      "1.0936026730460226e-09",
      "1.5123877538721204e-09",
      "3.500293513159121e-10",
      "4.598919182702051e-09",
      "2.0572846578981376e-09",
      "-8.576155044662822e-10",
      "1.1317312604918451e-09",
      "3.393997948642791e-09",
      "2.4376404306401567e-09",
      "3.913774213443767e-09",
      "2.9940188321798165e-09",
      "-2.2942361233439713e-09",
      "-4.3166079370638645e-09",
      "-2.9895458466955836e-09",
      "1.0565385350660571e-09",
      "1.3902509642408472e-09",
      "5.3473828662487534e-11",
      "3.4269930049727957e-09",
      "2.8624328550595975e-09",
      "5.068144605564175e-09"
    ],
    [
      "0.0011250262979645154",
      "0.0015179376734613262",
      "0.0002905110602611685",
      "0.0008088587526343735",
      "0.0018525068801754422",
      "0.0005279351741435017",
      "0.0005262416647829603",
      "0.0007661851504698863",
      "0.00045413812154412745",
      "0.00024307873866896639",
      "-0.00016376617657394655",
      "0.0016324688789557352",
      "0.000375531437117888",
      "0.00020557507749158172",
      "-0.00029706472122826514",
      "0.0011554049513538645",
      "-1.1359735312139891e-05",
      "-0.0005044380436075065",
      "0.0013310641664421529",
      "-0.0005638524103812983",
      "-0.0010574943570897306",
      "0.0001634677299287416",
      "-0.0002357655290950151",
      "0.0006479838238760526",
      "0.001146931736750626"
    ],
    [
      "3.608479331894529e-05",
      "3.6080085639357795e-05",
      "3.608166741323511e-05",
      "3.6083429291555266e-05",
      "3.608304313450756e-05",
      "1.394044079471811e-09",
      "2.36701272769865e-09",
      "2.389285971964754e-09",
      "3.6069137682915357e-09",
      "-1.0760750231050562e-10",
      "1.6600879902224243e-09",
      "4.1026270162445035e-09",
      "-1.0520959016981502e-09",
      "3.3716537653869792e-09",
      "3.929141803463191e-09",
      "1.932994249313029e-09",
      "-8.088824051712926e-10",
      "-6.84154007585651e-09",
      "-7.455804485670263e-09",
      "-2.2572567066486903e-09",
      "5.214810695631071e-09",
      "-2.2684496552515975e-09",
      "3.6846454306793202e-09",
      "5.3613723944971806e-09",
      "1.8419614857768008e-09"
    ],
    [
      "3.608028229637089e-05",
      "3.607854018109959e-05",
      "3.608118787637038e-05",
      "3.608187045567256e-05",
      "3.608034552123991e-05",
      "2.6202624148902752e-09",
      "3.1923549902976665e-09",
      "3.382880724927521e-10",
      "4.585579350387653e-09",
      "2.245236118055479e-09",
      "1.9888146038680182e-09",
      "3.233572014666193e-09",
      "3.4829435843343513e-10",
      "2.4974882034908532e-09",
      "3.875882132835204e-09",
      "2.8395496550314465e-09",
      "-1.179225859016886e-09",
      "-2.7475895968336662e-09",
      "-6.00549925276682e-09",
      "2.3239181935585446e-09",
      "2.3050349258906388e-09",
      "-9.932189196435962e-11",
      "3.92612770842595e-09",
      "1.8237237101489613e-09",
      "4.555770753772313e-09"
    ],
    [
      "3.6081918572706806e-05",
      "3.607816538386746e-05",
      "3.608151820879561e-05",
      "3.607873582641607e-05",
      "3.608002677275569e-05",
      "5.725431166484565e-09",
      "7.846366351592653e-09",
      "4.452465622805084e-12",
      "8.492581250594673e-09",
      "6.8564493486204e-09",
      "-1.1847161551823834e-10",
      "4.570515022128317e-09",
      "3.2123826905542054e-09",
      "6.046218597918138e-09",
      "3.4819563106927432e-09",
      "4.839593748268014e-09",
      "-1.0558000521018258e-09",
      "-3.5702578009033397e-09",
      "-2.53838346990071e-09",
      "-3.3383209639347777e-10",
      "2.1941776683072726e-09",
      "-1.2458464295846052e-09",
      "3.9140454702749156e-09",
      "2.6445315473505527e-09",
      "5.394401321181924e-09"
    ],
    [
      "3.607470927746681e-05",
      "3.607293878240324e-05",
      "3.607576822473508e-05",
      "3.6077037813477576e-05",
      "3.607665525389607e-05",
      "2.1253159191278194e-09",
      "2.266306931227271e-09",
      "3.099529642798636e-10",
      "4.913707285008886e-09",
      "3.806224601040983e-09",
      "5.591943907811487e-10",
      "1.4819632896572307e-09",
      "3.973401807109625e-09",
      "3.1024738971848603e-09",
      "4.484660077503233e-09",
      "1.3596324897932374e-09",
      "-1.8932874928423774e-09",
      "-2.890126430016268e-09",
      "-3.133886366346218e-09",
      "8.150293535561475e-10",
      "2.5651248091957005e-09",
      "2.73950134033482e-10",
      "4.181529630339725e-09",
      "3.1461427739733528e-09",
      "4.3685300082271285e-09"
    ],
    [
      "3.6075498989588536e-05",
      "3.6072402813054e-05",
      "3.6075389272613285e-05",
      "3.607704583041816e-05",
      "3.6077437341537687e-05",
      "2.0153548095319235e-09",
      "2.188994656198466e-09",
      "5.587978368168516e-10",
      "5.648900640264373e-09",
      "3.1576371342381617e-09",
      "3.190763633114195e-10",
      "1.3682662229768146e-09",
      "4.144580106402743e-09",
      "3.3366128030595663e-09",
      "4.850271117411485e-09",
      "1.497983466047526e-09",
      "-2.58602558709498e-09",
      "-3.7358951907073025e-09",
      "-3.5818012993142385e-09",
      "4.3653858403877056e-10",
      "2.026509044614929e-09",
      "-7.518930672069451e-11",
      "3.765045580825426e-09",
      "3.5298446881615314e-09",
      "4.79789349231097e-09"
    ],
    [
      "3.607549031692438e-05",
      "3.607225374444784e-05",
      "3.607493905626417e-05",
      "3.607735777855987e-05",
      "3.607766254648504e-05",
      "1.3661279507114476e-09",
      "1.3169890517875726e-09",
      "1.8335036632259593e-10",
      "5.111476453072205e-09",
      "2.6136619849339772e-09",
      "2.2825413229108428e-10",
      "7.925783320654843e-10",
      "3.896093812783543e-09",
      "2.83957222611287e-09",
      "4.996797130859387e-09",
      "1.487004122083085e-09",
      "-2.665264252342173e-09",
      "-3.929305086797696e-09",
      "-4.4014344936805274e-09",
      "8.252830604344718e-10",
      "2.2411425943007996e-09",
      "1.5708998751720768e-10",
      "3.9411505012699716e-09",
      "3.4704092183600285e-09",
      "4.931879754457632e-09"
    ]
  ],
  "rational_Q": [
    [
      "0.0005711035269176852",
      "0.0007705085263943213",
      "0.0010251835059562609",
      "0.0011408285496458095",
      "0.0005256881911787311",
      "0.0007705085264051582",
      "8.995400312790124e-05",
      "0.000865760425091781",
      "0.0005619495928044897",
      "0.000699678182213669",
      "0.0010251835059764815",
      "0.0008657604250893211",
      "0.00035510674852312353",
      "0.0003554549303149684",
      "0.000566349012564327",
      "0.0011408285496446076",
      "0.0005619495927921942",
      "0.00035545493031511455",
      "0.0005653924240276261",
      "0.0006625611885872945",
      "0.0005256881911840001",
      "0.0006996781822298824",
      "0.0005663490125754623",
      "0.0006625611885701713",
      "0.0010173952947290562",
      "0.00018780738707793805",
      "-0.00019507060443305245",
      "-0.00042824000619417726",
      "0.0002193079329319193",
      "0.00018780738707838612",
      "0.00015257217443583114",
      "-0.000363422118467151",
      "-0.0002280996938412117",
      "0.0004865644973034446",
      "-0.00019507060444326648",
      "-0.00036342211846941073",
      "-0.0003136635669399436",
      "9.155452086467569e-05",
      "0.00013473146909991144",
      "-0.00042824000619624906",
      "-0.0002280996938327182",
      "9.155452085879258e-05",
      "-0.00018248104939578167",
      "-0.00031500421142849176",
      "0.00021930793293988002",
      "0.000486564497312021",
      "0.00013473146909642622",
      "-0.0003150042114159189",
      "6.0684283427153916e-05",
      "0.00043150560901009555",
      "-0.00022247016299035128",
      "-0.00014618312474310073",
      "0.0001133188648721887",
      "8.786449272562751e-05",
      "0.00015986604124920887",
      "-0.0003468072712958594",
      "0.0002855713269822207",
      "-0.00043911432922949403",
      "-0.00013399813992521242",
      "-9.300951112495212e-06",
      "-0.00012697276591981918",
      "-8.656901606739884e-05",
      "-0.0004902790447513644",
      "-0.0003424673473514236",
      "1.7138453880753803e-05",
      "-0.00029962693616728247",
      "-0.000396187311531787",
      "-0.00021643162484611157",
      "0.00019861149405972793",
      "0.00024698153724305014",
      "-1.940233584473385e-05",
      "-0.00023365782842394263",
      "0.00027586311065199283",
      "-0.0002730102864924543",
      "-0.00043911432922770814",
      "-7.464837957018276e-05",
      "0.00035787463018844813",
      "-0.00017104236814697324",
      "-0.00028080692147860835",
      "-0.0006152103968381748",
      "4.2825071445389356e-05",
      "0.00017864726315122887",
      "-0.0001055303913408642",
      "-0.00044816557416616306",
      "3.347684675119508e-05",
      "6.124226323202112e-05",
      "7.795891039920341e-05",
      "-0.0001552600061200078",
      "-0.0002978114167183649",
      "-8.627334731598768e-05",
      "-3.249319586422794e-05",
      "3.660042972845567e-05",
      "0.0005592375605158977",
      "4.1498682025790724e-05",
      "0.0001096878280113908",
      "-0.0004902790447488077",
      "-0.00015878293137561408",
      "0.0007544727485588174",
      "0.00018843716457949913",
      "-0.0002462647680232386",
      "3.347684676850331e-05",
      "-0.00030971182801387774",
      "0.00013077101365028737",
      "0.0002563417565442742",
      "-6.940773220083753e-06",
      "-1.623008386343459e-05",
      "0.00029386624322466946",
      "-0.00033117940510193894",
      "0.00020430848703413142",
      "3.850924540498864e-05",
      "-5.412994136093564e-05",
      "-0.0006076446128056736",
      "-0.0003914090319001435",
      "0.000617098749273122",
      "0.00035451141099097433",
      "-0.0002164316248535978",
      "4.209846722596357e-05",
      "-0.00020396667720873197",
      "0.0001622678449929699",
      "0.0002897464743159247",
      "-8.627334731662019e-05",
      "-0.0003445376935564411",
      "-0.0003053256240113416",
      "4.8460791462324634e-05",
      "9.267149660349843e-05",
      "-5.412994134963331e-05",
      "-4.973588715637232e-06",
      "6.183992922403062e-05",
      "0.00017010114302375986",
      "2.4695405599378783e-05",
      "0.0002672361245762419",
      "-2.6858082361074887e-08",
      "0.00010167477716312879",
      "-0.0001596874716348843",
      "0.0003786219056788733",
      "8.786449272564258e-05",
      "-0.0001339981399201625",
      "-0.0003424673473653212",
      "0.00019861149405522364",
      "0.0004315056090127123",
      "0.00015986604124913084",
      "-9.300951113418967e-06",
      "1.7138453886717112e-05",
      "0.00024698153724803443",
      "-0.0002224701629936539",
      "-0.00034680727129712054",
      "-0.00012697276592910277",
      "-0.0002996269361737343",
      "-1.940233585298627e-05",
      "-0.00014618312473889427",
      "0.0002855713269897931",
      "-8.656901607675374e-05",
      "-0.00039618731152528294",
      "-0.00023365782841832815",
      "-0.00010018681484347224",
      "-6.120867655525458e-05",
      "0.00014357991192536605",
      "-7.464837957436943e-05",
      "-0.00010018681484291854",
      "-8.180768299564337e-05",
      "1.2293137838169973e-05",
      "8.289112023611138e-05",
      "-0.0001587829313744915",
      "-6.120867655240564e-05",
      "1.2293137837255546e-05",
      "-2.9356270915391915e-05",
      "-0.00010820502539740571",
      "4.2098467229255e-05",
      "0.00014357991192946148",
      "8.289112023582577e-05",
      "-0.00010820502539323978",
      "-5.9273320129704666e-05",
      "-3.550124661543799e-05",
      "-0.00014210884743684978",
      "4.2825071460769435e-05",
      "-0.00019088243804025798",
      "0.00027385701477246463",
      "0.00018425262297869045",
      "2.189915573660572e-05",
      "-0.0003097118280160247",
      "6.799918378534554e-05",
      "-0.00034652884599159446",
      "-4.108999297239722e-05",
      "-0.00010625545705760543",
      "-0.00034453769356376595",
      "-0.000456571691047567",
      "-0.0003106478266535015",
      "0.00048461113872394555",
      "-0.00010342629737625559",
      "-0.0001826899346390582",
      "6.1242263228373e-05",
      "6.799918379805827e-05",
      "8.866741228344492e-05",
      "-6.60891291720851e-05",
      "2.3422749578055696e-05",
      "0.00029386624324198",
      "0.00032770512934102104",
      "0.0001023601442888169",
      "0.0004213360750908379",
      "0.0003228337485902666",
      "-4.973588721551775e-06",
      "-0.00035273115587912987",
      "0.00012435221810094615",
      "1.6917795306503516e-05",
      "-0.00012679826470903547",
      "-3.249319586488766e-05",
      "-0.00045657169104379805",
      "-0.0002626260089735151",
      "0.00012198531370567459",
      "0.0001572472844217999",
      "-0.0006076446127973547",
      "-0.0003527311558695284",
      "1.4577604098352113e-05",
      "-0.00022662046775856265",
      "-0.00022660388392020065",
      "-2.6858077793212496e-08",
      "0.00025102037887215014",
      "7.593773396918814e-05",
      "-0.0003798235744196655",
      "1.5308687135957915e-05",
      "0.0003578746301942849",
      "0.00017864726315645785",
      "7.795891040005762e-05",
      "3.66004297202242e-05",
      "0.0002758631106579934",
      "-0.00017104236815746206",
      "-0.00010553039134604518",
      "-0.0001552600061298136",
      "0.0005592375605281613",
      "-0.00027301028650356335",
      "-0.0002808069214940695",
      "-0.0004481655741819493",
      "-0.0002978114167161507",
      "4.1498682039897895e-05",
      "0.00027385701477207285",
      "-0.00034652884599308876",
      "-0.0003106478266443894",
      "0.000754472748557003",
      "-3.550124661270744e-05",
      "0.00018425262297761184",
      "-4.108999296106334e-05",
      "0.0004846111387318926",
      "-0.00020396667721208904",
      "-0.00014210884744650398",
      "2.18991557427624e-05",
      "-0.00010625545706525758",
      "-0.00010342629738356769",
      "-3.338262990252213e-05",
      "-0.0001233465310439652",
      "0.0001307710136499886",
      "8.866741227785663e-05",
      "-3.338262989897796e-05",
      "-2.1153293391329635e-05",
      "0.00016298607919405065",
      "-0.00030532562401652965",
      "-0.00026262600897915565",
      "-0.00012334653104195412",
      "0.0001629860791872688",
      "-0.00030069743013216377",
      "0.00019102417132371406",
      "-0.00033117940510677475",
      "0.0001023601442758696",
      "-0.00020199858750871296",
      "-2.881993703142214e-05",
      "-0.000172510287319383",
      "6.183992922316356e-05",
      "1.4577604104688234e-05",
      "-0.00025886931968683604",
      "0.00012852359501636294",
      "2.7895481589506927e-05",
      "-0.00039140903189276773",
      "0.0001243522180925339",
      "-0.0002588693196821996",
      "0.00021596349331476933",
      "-0.00018025488539062345",
      "0.00010167477716793334",
      "7.593773398372031e-05",
      "5.921674569599097e-05",
      "-0.00010451592392479614",
      "-0.00023071916495743378",
      "0.00018843716458076472",
      "0.0002563417565462721",
      "0.00020430848704719773",
      "0.0006170987492850903",
      "0.00010968782800456083",
      "-0.00024626476803703176",
      "-6.940773209132224e-06",
      "3.8509245392405764e-05",
      "0.00035451141098111346",
      "-6.608912915901121e-05",
      "0.0004213360750870719",
      "1.691779530689968e-05",
      "0.00016226784499225098",
      "-0.00018268993463199597",
      "2.342274959376193e-05",
      "0.00032283374857773687",
      "-0.00012679826470838668",
      "-2.8819937017821746e-05",
      "0.00012852359501854682",
      "4.8460791462470256e-05",
      "0.00012198531369830104",
      "0.00019102417132965842",
      "-0.00017251028731498738",
      "2.789548157878051e-05",
      "0.00011205111861194156",
      "0.00017010114302379214",
      "-0.00022662046775522745",
      "0.00021596349332739546",
      "0.0001120511186074103",
      "-9.071175627652447e-05",
      "-0.00015968747164466637",
      "-0.00037982357443909416",
      "-0.00010451592392786626",
      "-0.00017936093438920811",
      "9.421033514570804e-05",
      "0.0002897464743267777",
      "9.26714966117426e-05",
      "2.4695405596398725e-05",
      "0.00037862190567505345",
      "0.00015724728442704738",
      "-0.00022660388391572468",
      "1.530868712787669e-05",
      "-0.00018025488538359383",
      "-0.00023071916496739147",
      "9.42103351434443e-05",
      "0.00015702854509279667",
      "0.00030832194969379595",
      "-0.000404700124441109",
      "-6.604209422581e-05",
      "-0.00015702854509914575",
      "6.649947894768334e-16",
      "-0.0003689531479363132",
      "1.9625390774722808e-05",
      "-0.0001493701548326193",
      "-0.00030832194970207015",
      "0.0003689531479312556",
      "-6.439183969503394e-16",
      "-0.0003218549066975773",
      "-0.0003235898086320337",
      "0.00040470012443886923",
      "-1.9625390761071564e-05",
      "0.0003218549066979097",
      "8.575365816235259e-15",
      "7.00064845489829e-05",
      "6.604209423041408e-05",
      "0.00014937015483089484",
      "0.00032358980864331203",
      "-7.000648455016133e-05",
      "-6.604475277225652e-15",
      "0.000557507302149757",
      "0.0004155295978252688",
      "0.00011672278915081369",
      "-0.0005531182169129042",
      "-7.6629908557111e-05",
      "0.00012222360029401396",
      "8.29843113109594e-05",
      "-0.0003054100244168924",
      "-0.0005268656631109422",
      "-9.024496474928186e-05",
      "-7.605616989211325e-05",
      "-9.60891728271307e-05",
      "-0.00024669162299312334",
      "0.000279166032870606",
      "0.00021303353767927462",
      "7.787160980533242e-05",
      "0.00018134416568567823",
      "-0.00013004613597143095",
      "0.00027180506864351396",
      "-6.645571739193316e-05",
      "8.840268573990511e-05",
      "0.00045611813514627957",
      "0.00043167651400851737",
      "0.0007506349729253558",
      "0.00023883520659089322",
      "-0.0005268656631090346",
      "-0.00011784119161518258",
      "0.0002119250107705109",
      "0.00036075871081546446",
      "-0.0003752913517835605",
      "-8.232386079358824e-05",
      "-0.00019853957073153583",
      "-3.6420254082304005e-05",
      "0.00021075847825590996",
      "0.00014014585801855174",
      "0.00030250898253336776",
      "0.0005748134450693005",
      "-0.00019787798781875797",
      "0.0005076284200754315",
      "9.134146148240637e-05",
      "0.000326358673189167",
      "-0.0003684046555629324",
      "-0.00016665402591912955",
      "0.0004722012714478268",
      "0.0003677679699198888",
      "0.0004286666740938664",
      "0.0002791660328798701",
      "9.397001330393294e-05",
      "-0.00028773349266012697",
      "-9.691682614209391e-05",
      "0.0003702823009485016",
      "0.0003025089825324605",
      "-0.0004642205797638207",
      "-0.00041387029377943746",
      "0.0003407370341276295",
      "0.0004562447619021711",
      "-0.0002507983452281555",
      "-3.183064806258801e-05",
      "-0.0001939064351774384",
      "4.6291024807395803e-05",
      "-8.528326380490278e-05",
      "0.0004329872800139523",
      "0.00027840481499562",
      "-0.0002133389524018214",
      "-0.00028064294039672485",
      "0.00043612693011942604",
      "0.000271805068644609",
      "2.2247870131060884e-06",
      "-0.0004212134390145295",
      "-0.00010276786352617247",
      "-1.301818847115052e-05",
      "0.0003263586731944686",
      "0.0004173069500363205",
      "-7.117965052013567e-05",
      "-0.00020330513214727796",
      "-0.00017109263728520355",
      "0.0004329872800116316",
      "-0.0002524805247733222",
      "0.0001892162877181644",
      "-0.0001730479688340229",
      "0.00029337495243119674",
      "5.363734363822528e-05",
      "0.0001651648009718668",
      "2.010713563101051e-06",
      "-0.0003479531076878986",
      "0.0002355404033787434",
      "7.662990856029844e-05",
      "9.024496474285522e-05",
      "-0.0002130335376759826",
      "6.645571739161826e-05",
      "-0.0005575073021631557",
      "-0.00012222360030161722",
      "7.605616988987785e-05",
      "-7.78716098028899e-05",
      "-8.840268572946907e-05",
      "-0.00041552959783455057",
      "-8.298431130117072e-05",
      "9.608917282745064e-05",
      "-0.00018134416567703774",
      "-0.00045611813515717114",
      "-0.00011672278914404426",
      "0.0003054100244267464",
      "0.00024669162300241653",
      "0.00013004613597210292",
      "-0.00043167651402292723",
      "-7.995070999524497e-05",
      "2.306468146921016e-05",
      "-2.6645753861318025e-05",
      "-0.00011784119161725951",
      "7.995070999450385e-05",
      "4.757364775920344e-16",
      "-0.00010879542306323605",
      "-0.00011180310197269984",
      "9.397001330458815e-05",
      "-2.3064681463386522e-05",
      "0.00010879542306347217",
      "3.0789633575980535e-15",
      "1.464217100641755e-05",
      "2.224787013890035e-06",
      "2.6645753859194206e-05",
      "0.00011180310197574392",
      "-1.4642171005606768e-05",
      "-2.6279648691046584e-15",
      "-0.00010676588444668799",
      "0.000346916149784251",
      "-0.00019853957073531065",
      "-0.0007143171783611354",
      "-0.000384742345737908",
      "0.00034314754411670446",
      "0.0003122541457661229",
      "-0.00046422057976792204",
      "4.541815386649591e-05",
      "-0.0001818154891927264",
      "5.953577792048107e-05",
      "-0.0003691003567827114",
      "0.00041730695003909285",
      "0.00022792771025412678",
      "-0.00011999230617932004",
      "6.35403252074937e-05",
      "0.000431114141659692",
      "0.0002420501538819018",
      "0.0005748134450875751",
      "4.5418153872404135e-05",
      "3.87779754183976e-05",
      "4.788451396751711e-05",
      "-2.7917186401894852e-05",
      "-3.183064805265348e-05",
      "-0.00029066455010014566",
      "-5.186577897658767e-05",
      "-0.00019653378699329354",
      "0.0003144477107272638",
      "-0.00025248052478082515",
      "-0.00023528656257639484",
      "-0.00025338777087488274",
      "-0.0002680100821988415",
      "0.00012604652823023635",
      "-0.00036840465556578267",
      "0.0002279277102434221",
      "-0.00015515736876233423",
      "-0.00029262183144718943",
      "-0.00035161630809205606",
      "0.0002784048149858551",
      "-0.0002352865625601418",
      "0.0002700765460378142",
      "-0.00019550983535296425",
      "-8.784823636114127e-05",
      "0.00016516480097821193",
      "0.0003076139767132751",
      "0.00025091973320907305",
      "-7.257465499915222e-05",
      "0.0003162981773449907",
      "-0.0002119250107802004",
      "3.6420254077160685e-05",
      "0.00019787798782944956",
      "0.00016665402592744454",
      "-0.0007506349729386857",
      "-0.00036075871081887216",
      "-0.0002107584782665275",
      "-0.0005076284200855753",
      "-0.0004722012714633689",
      "-0.00023883520658350422",
      "0.00037529135179783537",
      "-0.0001401458580296599",
      "-9.134146147727491e-05",
      "-0.0003677679699127005",
      "0.00038474234573599684",
      "0.0001818154891902121",
      "0.00011999230617351529",
      "-0.0002877334926640298",
      "0.00010676588443054719",
      "-0.00034314754411357616",
      "-5.9535777932832205e-05",
      "-6.354032520377816e-05",
      "-0.0004212134390204526",
      "-0.0003469161497826735",
      "-0.0003122541457699312",
      "0.00036910035677303145",
      "-0.0004311141416527733",
      "0.0002363631142629012",
      "0.00016217728878003138",
      "-0.0004138702937778932",
      "3.8777975410046114e-05",
      "-0.0002363631142620827",
      "-5.6092244226472295e-15",
      "-0.00018666063066094372",
      "-7.117965052156513e-05",
      "-0.00015515736876036817",
      "-0.00016217728878818724",
      "0.00018666063066163726",
      "5.156294069342905e-15",
      "0.00016843155897835148",
      "-0.00019390643517224384",
      "-5.186577897041745e-05",
      "6.430347393350538e-05",
      "4.812995290641767e-05",
      "-0.0001585591929977727",
      "0.00018921628772641921",
      "0.00027007654604605923",
      "0.00024412947279276768",
      "-0.00025829071356875817",
      "-2.0547189712723034e-05",
      "-0.00021333895239180462",
      "-0.0002533877708554221",
      "0.00024412947279172886",
      "-6.159824213051504e-05",
      "-6.859699573542294e-05",
      "2.0107135662037325e-06",
      "0.00025091973320558403",
      "0.00032764934628716665",
      "-0.0003775513320620423",
      "-0.00013979465594589685",
      "9.691682612005398e-05",
      "-0.0003407370341255311",
      "-4.629102482411132e-05",
      "0.00028064294040331143",
      "-0.000428666674102581",
      "-0.0003702823009503008",
      "-0.00045624476190877567",
      "8.528326379577319e-05",
      "-0.0004361269301050065",
      "-4.788451396237641e-05",
      "0.00019653378698787795",
      "0.00026801008220885474",
      "-0.00010276786352983653",
      "-0.00024205015389033976",
      "2.7917186393677223e-05",
      "-0.00031444771071573033",
      "-0.0001260465282179866",
      "-4.8129952905545045e-05",
      "0.0002582907135774841",
      "-0.00020330513215256152",
      "-0.0002926218314564554",
      "-0.00016843155897998963",
      "0.00015855919299021152",
      "2.0547189715523203e-05",
      "0.0003684727980833332",
      "-0.0001730479688413736",
      "-0.00019550983536873208",
      "-6.15982421419281e-05",
      "-0.00036847279807107033",
      "2.2442307659691977e-15",
      "-0.0003479531076911494",
      "-7.257465500042385e-05",
      "-0.0003775513320779195",
      "-2.2916852115903587e-05",
      "-0.00014502165991502517",
      "1.3018188468058408e-05",
      "0.00017109263729495733",
      "-0.00029337495243033344",
      "-0.00023554040338240543",
      "0.0003516163081116914",
      "8.784823635553943e-05",
      "-0.0003162981773585382",
      "6.859699573422141e-05",
      "0.0001397946559359098",
      "0.0001450216599264143"
    ],
    [
      "0.00035782128137090523",
      "0.0010478641015280053",
      "0.001065889479079066",
      "0.0007319034155318141",
      "0.0002763420461353903",
      "0.0010478641015392962",
      "0.0002555373386243371",
      "0.0009685831381754204",
      "0.0006217618619943069",
      "0.0004799106504037413",
      "0.0010658894790774704",
      "0.0009685831381882918",
      "0.00026636223944810324",
      "0.0006090183313460848",
      "0.0003574094788428839",
      "0.0007319034155369377",
      "0.0006217618619999937",
      "0.0006090183313432904",
      "0.0006454186387985971",
      "0.0007963926109291485",
      "0.00027634204613230447",
      "0.0004799106504022379",
      "0.00035740947884393607",
      "0.000796392610937827",
      "0.00016364884566311624",
      "0.00023284131159465352",
      "-4.272924637516851e-05",
      "-0.0003258472780222317",
      "-1.4038669191338653e-05",
      "0.00023284131159287237",
      "-0.00023730711288344697",
      "-0.0002967975717393119",
      "-5.946454364224203e-05",
      "0.0002502188934323804",
      "-4.272924637454573e-05",
      "-0.00029679757174292634",
      "5.2998531971576846e-05",
      "2.3314064705631038e-05",
      "-1.2150160105854839e-05",
      "-0.0003258472780235177",
      "-5.946454363927197e-05",
      "2.3314064704178075e-05",
      "0.000247253133311114",
      "-0.00018732909048979306",
      "-1.4038669189348198e-05",
      "0.00025021889343171123",
      "-1.2150160107319849e-05",
      "-0.00018732909048866172",
      "-0.00018189012085145667",
      "5.96584405043374e-05",
      "-0.00012002353327945191",
      "-0.0001432886519859477",
      "-0.00011329754379489319",
      "-0.00025351963160164404",
      "0.00013618132696083322",
      "-0.0005941671330013578",
      "0.0002208476197206457",
      "-0.0006502052160261638",
      "-0.0002703998336675014",
      "0.00014023030777711318",
      "0.00035661615924026505",
      "0.00011892292954606496",
      "-0.00029780744381432137",
      "6.121105026780287e-05",
      "0.00037162153287721787",
      "-0.0001592894723748812",
      "0.00010807588856750298",
      "0.00025676234560416416",
      "0.0002516974216538966",
      "-0.00022589231807843436",
      "-0.000143484382844086",
      "-0.00021492594558724187",
      "-0.00011132348804928534",
      "-0.0002052272600615802",
      "-0.0006502052160378819",
      "2.9623525651251067e-05",
      "-0.00037409504297343966",
      "0.00024490295155469693",
      "6.952313261292897e-05",
      "8.390247864557605e-05",
      "-1.924303439180672e-05",
      "-0.00033916259375278436",
      "-0.0004020404637339624",
      "-2.7619049174702048e-05",
      "-0.00026866584763846947",
      "0.00025942430317934655",
      "-9.055981942913438e-05",
      "0.00022585280383977365",
      "0.0005509903650269315",
      "-0.00010920143076190884",
      "-2.1859329231157116e-05",
      "-0.00026203894716247267",
      "-4.0333561276352864e-05",
      "0.00010358518517922833",
      "-7.880652655983524e-05",
      "-0.00029780744381294953",
      "0.00028678410091559733",
      "0.0005294864907202923",
      "-0.00011106390232687888",
      "-0.00012557160364785083",
      "-0.0002686658476383135",
      "0.00023347915589018748",
      "0.00011857764288890651",
      "1.112170745357081e-05",
      "0.0003365807427735866",
      "0.0002554708327810011",
      "0.00014208243032202034",
      "-0.00010706646952420646",
      "-0.00024168192089099765",
      "4.192838789714971e-06",
      "0.000252268344090552",
      "-0.0005206999049105486",
      "-6.113816035056453e-05",
      "-7.196492611116337e-05",
      "0.00017555603313619477",
      "0.0002567623456070751",
      "1.5949147735200842e-05",
      "-0.0001885527606869362",
      "0.0001819715258376902",
      "-0.00014427321184723072",
      "-0.00010920143076686833",
      "0.00034653171489028035",
      "9.705645566542969e-05",
      "-4.0796457977054304e-05",
      "-0.00012690720288584294",
      "0.0002522683440955996",
      "-0.00030478073027204807",
      "0.00015097487768174673",
      "-7.238604783986687e-05",
      "-4.80768513672755e-05",
      "-0.00014603295906762966",
      "7.94035768104665e-05",
      "0.00022653916703565814",
      "-9.645588137989685e-05",
      "-1.2236531937460877e-05",
      "-0.0002535196316024185",
      "-0.0002703998336616321",
      "6.121105026417856e-05",
      "0.00025169742165375244",
      "5.9658440503935293e-05",
      "0.00013618132696544775",
      "0.00014023030777915945",
      "0.0003716215328871285",
      "-0.00022589231808131148",
      "-0.00012002353327616957",
      "-0.0005941671330080757",
      "0.00035661615924740745",
      "-0.0001592894723846466",
      "-0.0001434843828429496",
      "-0.00014328865198554489",
      "0.00022084761972086152",
      "0.00011892292954657647",
      "0.000108075888574806",
      "-0.00021492594558830165",
      "0.0002012149239617466",
      "0.0001001074053127918",
      "-0.0002290943415891609",
      "2.9623525648161484e-05",
      "0.00020121492396548945",
      "-7.110376708980521e-06",
      "-0.0001402208702601699",
      "7.119192470246727e-05",
      "0.00028678410091640804",
      "0.00010010740531062183",
      "-0.00014022087025816534",
      "-6.82299224957565e-05",
      "1.4703909816221481e-05",
      "1.5949147733845796e-05",
      "-0.00022909434158860598",
      "7.119192470312618e-05",
      "1.4703909813779619e-05",
      "0.00015816918876580886",
      "-0.0005023057585381109",
      "-0.00017321794579710714",
      "-1.9243034383295302e-05",
      "-0.00016725894266567676",
      "8.052326124608732e-05",
      "0.00036903238027233113",
      "0.0002203991167965883",
      "0.00023347915588466713",
      "0.00035519335951417387",
      "-0.00010049123734535822",
      "-0.00038682163787832224",
      "-9.590123635925136e-05",
      "0.00034653171488355217",
      "-0.0003003599956064949",
      "-0.0001239698588518678",
      "0.0003463260713560923",
      "0.00012365487283387048",
      "-0.0001133021950120274",
      "0.0002594243031684453",
      "0.0003551933595185667",
      "-0.0001173397476800641",
      "-0.0004216155736470266",
      "-0.00015475065031342986",
      "0.0001420824303267345",
      "-0.00020039445866578749",
      "-0.00012100177607942273",
      "0.0002167966391255304",
      "7.9775404979835e-05",
      "-0.00030478073026770047",
      "-4.261351777224744e-05",
      "0.00018814199574791353",
      "-0.0001216109424369703",
      "0.00010000843432603787",
      "-2.1859329226619462e-05",
      "-0.0003003599956124955",
      "-2.3958460294273488e-05",
      "0.00015387972208868406",
      "7.413852142564316e-05",
      "-0.0005206999049131774",
      "-4.261351776868261e-05",
      "7.935314490813254e-05",
      "0.00010424041039265326",
      "4.398707911132417e-05",
      "7.940357681191575e-05",
      "4.5736624271146005e-05",
      "-0.00024661744049090365",
      "-4.270875478427731e-05",
      "-0.00015747211192023854",
      "-0.00037409504298029404",
      "-0.0003391625937540625",
      "-9.055981941882154e-05",
      "-0.0002620389471620882",
      "-0.00011132348805546722",
      "0.00024490295155800163",
      "-0.00040204046372897383",
      "0.00022585280383314527",
      "-4.033356127110633e-05",
      "-0.0002052272600568647",
      "6.952313261439922e-05",
      "-2.7619049182019603e-05",
      "0.0005509903650347843",
      "0.00010358518517734665",
      "8.052326125113802e-05",
      "-0.00010049123734709712",
      "-0.00012396985885139815",
      "0.0005294864907311752",
      "-0.0005023057585457246",
      "0.0003690323802749749",
      "-0.00038682163788225264",
      "0.0003463260713529379",
      "-0.00018855276068840214",
      "-0.0001732179458005224",
      "0.00022039911680361236",
      "-9.590123636443226e-05",
      "0.000123654872835294",
      "6.438696460601461e-05",
      "0.00012910601155296026",
      "0.0001185776428906023",
      "-0.00011733974768406078",
      "6.438696460812851e-05",
      "-3.5289829397221794e-05",
      "-0.00025488766669873634",
      "9.70564556627747e-05",
      "-2.39584602933625e-05",
      "0.0001291060115548575",
      "-0.00025488766670052397",
      "-6.0975828694853344e-05",
      "-5.388918528460905e-05",
      "-0.00010706646952603767",
      "-0.00012100177608285605",
      "0.00033592014017805495",
      "-0.0004170059042876917",
      "9.346283293016461e-05",
      "0.00015097487767827138",
      "7.935314491097443e-05",
      "-0.0001629383882614953",
      "0.00036021872771943976",
      "-0.00011592338806328213",
      "-6.113816035259326e-05",
      "0.0001881419957479649",
      "-0.0001629383882623016",
      "8.180183861547853e-05",
      "-0.00017996607878985923",
      "0.00022653916703323479",
      "-0.00024661744048923436",
      "-7.09966898441524e-05",
      "-0.00026933612742109094",
      "1.9503052435928276e-05",
      "-0.00011106390233445466",
      "1.112170745898891e-05",
      "-0.00024168192089392345",
      "-7.196492610801058e-05",
      "-7.880652656288431e-05",
      "-0.0001255716036476287",
      "0.0003365807427770699",
      "4.192838786080564e-06",
      "0.0001755560331363542",
      "-0.00042161557365009544",
      "0.0002167966391314708",
      "-0.00012161094243410941",
      "0.00018197152583747364",
      "-0.00011330219500949378",
      "-0.00015475065031753804",
      "7.977540497947824e-05",
      "0.0001000084343254782",
      "-0.00041700590428777896",
      "0.0003602187277126903",
      "-4.07964579785496e-05",
      "0.00015387972208684843",
      "-5.388918527963066e-05",
      "9.346283293117041e-05",
      "-0.00011592338806237727",
      "-0.00035351372945928054",
      "-7.238604783559532e-05",
      "0.00010424041039152815",
      "8.18018386113366e-05",
      "-0.00035351372946184544",
      "-3.962589067138935e-05",
      "-9.645588137864537e-05",
      "-4.2708754787345755e-05",
      "-0.0002693361274180838",
      "0.00032822784809959023",
      "7.204776393125061e-05",
      "-0.00014427321184477395",
      "-0.0001269072028859057",
      "-4.807685136732551e-05",
      "-1.2236531937772584e-05",
      "7.413852142504905e-05",
      "4.398707911348512e-05",
      "-0.0001574721119200646",
      "-0.0001799660787921421",
      "1.9503052435932125e-05",
      "7.204776392995336e-05",
      "0.0002563965741312844",
      "0.00011620819681955127",
      "-0.00016388506874488487",
      "3.291894156108091e-05",
      "-0.00025639657413359536",
      "5.0731098072253e-16",
      "7.667238998408608e-06",
      "-9.470429295587955e-05",
      "-0.00020851229410754406",
      "-0.00011620819681867256",
      "-7.667238999223313e-06",
      "8.535159851757963e-17",
      "-4.8384923021277625e-05",
      "-9.062638170928625e-05",
      "0.00016388506874555158",
      "9.470429295757258e-05",
      "4.8384923018057056e-05",
      "1.5193398606753483e-15",
      "1.9137093499283145e-05",
      "-3.291894156121962e-05",
      "0.00020851229410663366",
      "9.062638171046475e-05",
      "-1.9137093501720462e-05",
      "3.4113367241757184e-16",
      "-0.000381924698790649",
      "0.00041431971458888434",
      "-1.70820325251091e-05",
      "-0.00046791966380069195",
      "0.0002881097668885022",
      "0.0006954342486240488",
      "-0.000279930301932577",
      "-0.00046812976783172254",
      "-0.00010918761266161286",
      "-6.454825038380972e-05",
      "0.000194309765408808",
      "-2.6881935725132624e-05",
      "0.00021897361945748026",
      "0.0005431961706669413",
      "0.00037886718618981765",
      "-0.000310270725118311",
      "-7.4396409302088e-05",
      "-0.00043224620915631364",
      "0.00022313041668800256",
      "-0.00018431434146997373",
      "0.0002214561655331736",
      "-4.451613024820288e-05",
      "0.00015825447919915812",
      "0.0004969539336313906",
      "9.027588975306532e-05",
      "-0.00010918761266078857",
      "9.435724202515356e-05",
      "8.245713713719407e-05",
      "-0.00011968038825502938",
      "1.0150884290435855e-05",
      "-0.0009426564339143476",
      "0.0005431229696142456",
      "0.00027901749777197967",
      "2.748059711684918e-05",
      "0.0003119267405669046",
      "0.0001647738092861042",
      "-0.00025084965959169245",
      "0.00034631441436602377",
      "-0.0002996996455705752",
      "0.00017395591192739923",
      "0.00020244934940614312",
      "-0.00030562995990826634",
      "-2.5095347142549745e-05",
      "-0.00048418368224768354",
      "-6.469109565178053e-07",
      "0.00012371325440744746",
      "0.0005431961706696668",
      "-5.4106263526368065e-05",
      "-0.00017366969577071306",
      "0.00019437049040157815",
      "0.00016297921099219732",
      "0.00016477380927929592",
      "-6.028275047463098e-05",
      "0.0001599733447305332",
      "-4.3704057182529355e-05",
      "7.288161942550223e-05",
      "-7.35599531169527e-05",
      "-0.000212511893595979",
      "-0.00017481822910644544",
      "0.0002298466176161977",
      "-0.0004716912698484421",
      "-3.9654711676550865e-05",
      "-7.028510810407929e-05",
      "0.00017565521460753775",
      "-0.0002059626456234206",
      "-7.721224088844228e-05",
      "0.00022313041669359785",
      "-6.652637455491113e-05",
      "9.567203099499723e-05",
      "-8.428321692635388e-05",
      "3.740659870889727e-05",
      "0.00020244934941100466",
      "-3.7245262292239596e-06",
      "-9.950733966183912e-05",
      "0.00027157749405354537",
      "-0.00018816900182257813",
      "-3.9654711677232726e-05",
      "-9.070158488407396e-05",
      "0.00018349122751844618",
      "-0.00023573982650340876",
      "0.00019752753914512562",
      "-4.757399730502477e-05",
      "0.00010306235449917654",
      "-8.87443956252829e-05",
      "0.0003846762803066086",
      "-2.34758702210759e-05",
      "-0.00028810976689072246",
      "6.454825038887845e-05",
      "-0.00037886718619456277",
      "0.00018431434147431777",
      "0.00038192469880159754",
      "-0.0006954342486376219",
      "-0.0001943097654120083",
      "0.0003102707251220877",
      "-0.0002214561655330901",
      "-0.00041431971459640463",
      "0.0002799303019399736",
      "2.6881935719652728e-05",
      "7.439640930513317e-05",
      "4.451613024530079e-05",
      "1.708203252729339e-05",
      "0.0004681297678330898",
      "-0.00021897361946193695",
      "0.0004322462091637002",
      "-0.00015825447919994506",
      "-0.00014691419439938447",
      "0.00019612416328268142",
      "0.00011497440528458316",
      "9.435724202208356e-05",
      "0.00014691419440202383",
      "6.21315303582206e-16",
      "-1.593365026511848e-05",
      "-8.56507736429471e-06",
      "-5.41062635247528e-05",
      "-0.00019612416328489393",
      "1.5933650268577217e-05",
      "-2.1239541203050117e-15",
      "1.0882577185804304e-05",
      "-6.652637455403085e-05",
      "-0.00011497440528495963",
      "8.565077364129588e-06",
      "-1.088257718445584e-05",
      "-1.5359327268903084e-16",
      "0.0002976018077577921",
      "2.852409920884933e-05",
      "0.0005431229696057119",
      "-0.00030066459181598155",
      "-4.081086453322708e-05",
      "-0.00036046068809953986",
      "0.0001845588822601237",
      "-6.0282750479467074e-05",
      "0.0002736600516939988",
      "-0.0006352871038095736",
      "0.00046960884135166975",
      "-0.00046257185130369214",
      "-3.724526227050493e-06",
      "-0.000276609687479423",
      "8.901694827832751e-05",
      "-0.00012139790154334249",
      "0.00011501837255513665",
      "0.0002413451150488835",
      "-0.0002508496595872158",
      "0.00027366005169342537",
      "-4.026468654927409e-05",
      "0.0002512725909484389",
      "-0.00017538955239028932",
      "-0.0002125118935914714",
      "-0.00040709944792925127",
      "0.0005145609420831682",
      "-0.00027960329560821506",
      "0.000449004320547239",
      "-9.070158488318924e-05",
      "0.00014748662872312137",
      "-0.0001551178626582709",
      "9.494628357674907e-05",
      "-0.00013029551169553124",
      "-0.00030562995990685693",
      "-0.0002766096874816314",
      "0.00013943755699162105",
      "-3.713292612481923e-05",
      "0.0001005126717713952",
      "-7.028510810545664e-05",
      "0.00014748662872595384",
      "-3.174529964848256e-05",
      "0.00019850644289593516",
      "-0.00025870665263027647",
      "0.00010306235449853853",
      "0.0002207544946760133",
      "5.957866887370493e-05",
      "-0.0003049480458851895",
      "-0.00011565641350433366",
      "-8.245713714601817e-05",
      "-0.00027901749777039527",
      "-0.00034631441436955415",
      "2.509534714999847e-05",
      "-0.0004969539336313635",
      "0.00011968038826593478",
      "-2.7480597126768907e-05",
      "0.000299699645576076",
      "0.0004841836822395517",
      "-9.027588974750003e-05",
      "-1.0150884295212557e-05",
      "-0.00031192674056752573",
      "-0.0001739559119316328",
      "6.469109583145559e-07",
      "4.0810864531799465e-05",
      "0.0006352871038169652",
      "-8.901694828429504e-05",
      "-0.0001736696957718886",
      "-0.0002976018077636773",
      "0.0003604606881033812",
      "-0.00046960884135619613",
      "0.00012139790154407747",
      "9.567203099214514e-05",
      "-2.8524099205704385e-05",
      "-0.0001845588822600053",
      "0.0004625718513134653",
      "-0.00011501837255666967",
      "5.5723514584264016e-05",
      "-0.00016119960412241092",
      "0.00015997334472999202",
      "-4.026468655171705e-05",
      "-5.572351457975312e-05",
      "-2.2122137077906564e-15",
      "-0.00017851709871717771",
      "-9.95073396615231e-05",
      "0.00013943755699267566",
      "0.00016119960412094573",
      "0.00017851709872037625",
      "-4.4134904761051526e-16",
      "0.00015982305293734647",
      "-0.00017481822911520484",
      "0.0005145609420871397",
      "-0.00043043894595902395",
      "0.0002501869164092409",
      "-0.000320819244034195",
      "0.00018349122751811338",
      "-3.174529964470055e-05",
      "-0.00010653538654429909",
      "0.00011486308816487437",
      "2.5073376005168457e-05",
      "0.00017565521460985464",
      "-0.00015511786266174534",
      "-0.00010653538653887402",
      "0.0001901092840492385",
      "-0.00037747907384969194",
      "-8.874439562493993e-05",
      "5.957866887349201e-05",
      "0.0002844186570058478",
      "-0.00027249451994808033",
      "-3.285090600884255e-05",
      "-0.00019437049040535952",
      "4.370405718854584e-05",
      "-0.00022984661762381068",
      "0.00020596264562599864",
      "-0.0001237132544065344",
      "-0.0001629792109911559",
      "-7.28816194271426e-05",
      "0.00047169126985537106",
      "7.721224088715432e-05",
      "-0.0002512725909469041",
      "0.0002796032956077354",
      "-9.49462835750674e-05",
      "-8.428321692489216e-05",
      "-0.00024134511505129384",
      "0.00017538955239137694",
      "-0.00044900432055500634",
      "0.00013029551169650212",
      "-0.0002501869164061328",
      "-0.0001148630881621203",
      "0.0002715774940492366",
      "-3.713292611999843e-05",
      "-0.00015982305293888707",
      "0.00032081924403946265",
      "-2.5073376006523252e-05",
      "0.00023805049600976504",
      "-0.00023573982650134805",
      "0.00019850644289099925",
      "0.00019010928405366353",
      "-0.00023805049601590891",
      "9.6812291704769e-16",
      "0.0003846762803014155",
      "-0.0003049480458820998",
      "-0.0002724945199464671",
      "-0.00011060322050480263",
      "-5.1247768011745094e-05",
      "-3.7406598707847846e-05",
      "0.0001881690018209255",
      "-0.0001975275391464708",
      "2.3475870220526232e-05",
      "-0.00010051267177044429",
      "0.0002587066526291473",
      "0.0001156564135048638",
      "0.00037747907385363426",
      "3.285090600859952e-05",
      "5.1247768011572e-05"
    ]
  ],
  "status": "RIGOROUS ORIENTED-POLYGON INTERVAL EXCLUSION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.03180213540307964059441384 +/- 1.18e-27]",
      "[0.04629704101750470309216787 +/- 3.93e-27]",
      "[0.03009635265841584825618715 +/- 1.47e-27]",
      "[0.03634530395243160821964489 +/- 3.34e-27]",
      "[0.02610054538371297691230042 +/- 4.62e-27]",
      "[0.009761071465253860633008868 +/- 1.04e-28]",
      "[0.003891722959318036186564064 +/- 2.51e-29]",
      "[0.001345564836642195996909072 +/- 3.17e-28]",
      "[0.004211226041621973733668828 +/- 2.83e-28]",
      "[0.001370998266590148550750031 +/- 9.35e-29]",
      "[0.0002790331606519368450043504 +/- 9.60e-30]",
      "[0.0003619777368645686034877551 +/- 2.65e-29]",
      "[0.0002046255933436946268166714 +/- 1.78e-29]",
      "[0.0002613685583399968353342622 +/- 3.14e-29]",
      "[9.220345249840115356387766e-5 +/- 1.93e-30]"
    ],
    [
      "[0.03201541764862642056441384 +/- 1.18e-27]",
      "[0.04707244313635697416957743 +/- 1.65e-27]",
      "[0.02868540129398050771659005 +/- 4.83e-28]",
      "[0.03688394743303308795855999 +/- 2.72e-27]",
      "[0.02801228604048464020673731 +/- 3.26e-27]",
      "[0.009807620720914367304699073 +/- 4.61e-28]",
      "[0.005307973108436224822855779 +/- 4.19e-30]",
      "[0.001349537706466125255612787 +/- 4.12e-28]",
      "[0.004523842457357729278361507 +/- 1.76e-28]",
      "[0.001358683313785318215835339 +/- 1.40e-28]",
      "[0.001053054856352366867157130 +/- 1.89e-28]",
      "[0.0002734295585535817225413571 +/- 4.07e-29]",
      "[0.0001425720674373962304527171 +/- 1.27e-29]",
      "[0.0001614103678841223664992942 +/- 1.48e-29]",
      "[7.372202743994436133412694e-5 +/- 9.38e-31]"
    ]
  ],
  "exact_identity": "R(t)=-PPT(Q(t))-sum T^*(H_j(t) tensor G_j)T; endpoint residuals are positive definite.",
  "scope": "Only the stored closed oriented cell and stated edge interval. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.09111850010231137
}


==> anc/small-orders/order6/polygon_p5_c2_m6_e2_0.23_0.25_certificate.json <==
{
  "kind": "p5",
  "cell": 2,
  "points": [
    [
      "4",
      "0"
    ],
    [
      "1",
      "4"
    ],
    [
      "-3",
      "2"
    ],
    [
      "-3",
      "-2"
    ],
    [
      "1",
      "-4"
    ],
    [
      "5/2",
      "3/2"
    ]
  ],
  "polygon": 6,
  "edge": 2,
  "interval": [
    "0.23",
    "0.25"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      1
    ],
    [
      "orientation",
      0,
      2,
      5,
      -1
    ],
    [
      "orientation",
      0,
      3,
      4,
      1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        3
      ]
    ]
  ],
  "rational_G": [
    [
      "5.937815197308286e-05",
      "5.9380058936904094e-05",
      "5.9377268735456974e-05",
      "5.937832228752074e-05",
      "5.9379397814453676e-05",
      "4.382804329522541e-09",
      "-3.0926582954059094e-09",
      "5.393986513687677e-09",
      "-1.4701811602931748e-10",
      "2.1345018334350314e-09",
      "3.3289060542045345e-09",
      "1.0715595799075137e-09",
      "1.7363616044789194e-09",
      "4.4991576618552965e-09",
      "2.4567172623921207e-09",
      "4.800297918640342e-09",
      "-3.2657425717250103e-10",
      "-2.598647485781773e-09",
      "-1.3341529508899108e-09",
      "6.8313710803086744e-09",
      "-3.4496478024041923e-10",
      "3.930056553142958e-09",
      "1.9574137315816037e-09",
      "2.750025878623522e-09",
      "4.213010115234469e-09"
    ],
    [
      "5.9385103618385005e-05",
      "5.938189525656595e-05",
      "5.937785629578206e-05",
      "5.939064996146438e-05",
      "5.9375560842967553e-05",
      "9.260904236282885e-09",
      "-3.93212140778894e-09",
      "1.3426553457135676e-08",
      "-7.021075631532834e-10",
      "1.8237568106682724e-09",
      "8.050579260900385e-09",
      "-2.932583747700692e-09",
      "1.7375302896130835e-09",
      "1.9843735954351597e-09",
      "1.5731225454400865e-09",
      "2.214367832913531e-09",
      "1.0975232926656653e-09",
      "-6.725134963786663e-09",
      "-2.492250464295006e-09",
      "6.6565351866466955e-09",
      "1.8661924792561918e-09",
      "1.2261845809332514e-09",
      "3.6350064919090953e-09",
      "5.224443625502413e-09",
      "2.1937271510599397e-09"
    ],
    [
      "5.937656032572277e-05",
      "5.937831417639923e-05",
      "5.937783105139997e-05",
      "5.937652708484157e-05",
      "5.9376394625021465e-05",
      "4.196575493002014e-09",
      "-2.125528402994319e-09",
      "3.425585212356133e-09",
      "2.0985895406892548e-09",
      "1.8859239132238395e-09",
      "2.2397393153673566e-09",
      "-1.3326031785062812e-09",
      "3.6873289326405432e-09",
      "3.067944809555961e-09",
      "4.370576370036986e-09",
      "3.3138653176087504e-09",
      "-8.357997157765669e-10",
      "-2.896645047814118e-09",
      "-3.4404419748292314e-09",
      "5.515561389410309e-09",
      "1.8725056782406348e-09",
      "1.3971719214265513e-09",
      "3.2716671503298325e-09",
      "5.439679024684023e-09",
      "2.3327289103887074e-09"
    ],
    [
      "0.007248857780000781",
      "0.006449515181523776",
      "0.006315060404898644",
      "0.004015598328933278",
      "0.0019417584856357554",
      "-0.006427210590137225",
      "0.004416146251185354",
      "-0.005326116259089446",
      "0.003674852423306624",
      "-0.002436972509284276",
      "0.004679297706875128",
      "-0.003335902775086234",
      "-0.003464197394083837",
      "0.0021384703567497976",
      "-0.002715970197315682",
      "0.0021523380129776296",
      "0.00504702886144334",
      "-0.0002743723556315079",
      "-0.00016927850375230346",
      "-0.005833998764262333",
      "0.0018397928875772023",
      "-0.0009488317057137523",
      "0.003570451408521899",
      "-0.0026837442093502195",
      "0.0002656366717313264"
    ],
    [
      "5.939410039395299e-05",
      "5.938406664978177e-05",
      "5.938123951976902e-05",
      "5.938663163510695e-05",
      "5.937749740131922e-05",
      "1.4428105131126812e-08",
      "-3.767496670871898e-09",
      "1.411452688240607e-08",
      "-3.778493537740773e-09",
      "1.4395426282819216e-09",
      "8.600680022657525e-09",
      "-5.786883069238408e-09",
      "-4.037257572129163e-11",
      "1.276926653715783e-09",
      "4.944865013045024e-10",
      "3.5486304200660477e-09",
      "8.552587404996535e-09",
      "-8.141078257688956e-09",
      "-4.656595595382251e-09",
      "1.0205168064241093e-08",
      "-4.824092313827479e-10",
      "3.6687958514528606e-11",
      "-7.612822177268783e-10",
      "7.787926225906143e-09",
      "7.855298606771993e-10"
    ],
    [
      "5.938019884896106e-05",
      "5.937924570678691e-05",
      "5.937893209106288e-05",
      "5.937860720243631e-05",
      "5.937592880618808e-05",
      "6.0057302790143255e-09",
      "-1.6460641048522444e-09",
      "4.743298011451713e-09",
      "8.409619207407821e-11",
      "2.7555939721031105e-09",
      "3.358278440979504e-09",
      "-2.829911910843266e-09",
      "2.8501270306417426e-09",
      "2.1101393167396587e-09",
      "3.0474456644233425e-09",
      "3.786880389721083e-09",
      "2.167208791267575e-09",
      "-3.299380849499881e-09",
      "-3.2956092713859314e-09",
      "5.718397309665157e-09",
      "2.1365238061066054e-09",
      "1.2961526467220126e-09",
      "3.10843841921081e-09",
      "5.908272795901037e-09",
      "2.1151009580666643e-09"
    ],
    [
      "5.937648741770485e-05",
      "5.9378773596061335e-05",
      "5.9377661177046385e-05",
      "5.938296970461993e-05",
      "5.938205195913928e-05",
      "3.5553656192987798e-09",
      "-4.3094001708597303e-10",
      "1.003538384023801e-09",
      "1.996066630654723e-09",
      "2.332378005701615e-09",
      "4.777728884686027e-10",
      "-3.878499230620775e-10",
      "-2.766627349782011e-10",
      "6.008064382104629e-09",
      "-1.3393427327055219e-09",
      "3.739401842261205e-09",
      "-1.3759363908770722e-09",
      "-2.3759558682440272e-09",
      "-3.182516030259151e-09",
      "2.8774700402960522e-09",
      "4.339563829497641e-09",
      "-6.558296225387771e-10",
      "6.335587626638342e-10",
      "2.4757791781602854e-09",
      "6.934242906481693e-09"
    ],
    [
      "5.937777154622666e-05",
      "5.9379248821117385e-05",
      "5.9379501631394506e-05",
      "5.9376305840154446e-05",
      "5.937767494954004e-05",
      "3.886578941489374e-09",
      "-8.681451541468605e-10",
      "3.7067902951662326e-09",
      "2.6203020017100573e-09",
      "1.986692796661062e-09",
      "2.284622599900453e-09",
      "-5.065590459465956e-12",
      "2.9019096429069364e-09",
      "4.844383282690903e-09",
      "3.731240603567689e-09",
      "3.7046495422416785e-09",
      "-2.3634245405059004e-09",
      "-2.3157519335229826e-09",
      "-4.145732127403696e-09",
      "4.8718405157149735e-09",
      "1.186256792475309e-09",
      "1.0330367954455274e-09",
      "3.5736603685382077e-09",
      "3.4038886685874055e-09",
      "1.9821962639213158e-09"
    ],
    [
      "5.9379938780193104e-05",
      "5.937906793210952e-05",
      "5.937771554507139e-05",
      "5.937979866286298e-05",
      "5.9377182127445874e-05",
      "5.7854813746104105e-09",
      "-2.987798371072418e-09",
      "5.825577276593907e-09",
      "3.2230978410504323e-10",
      "1.0749332383003811e-09",
      "2.8631638583901424e-09",
      "-2.116586043546546e-09",
      "2.1298538266362294e-09",
      "1.7355112560232388e-09",
      "2.4779003859589867e-09",
      "3.6067035538330543e-09",
      "1.225347625278196e-09",
      "-4.612981731211005e-09",
      "-2.969819385665489e-09",
      "6.518685007630659e-09",
      "7.41548626797765e-10",
      "5.634272984586357e-10",
      "1.984425453235354e-09",
      "5.367006295112746e-09",
      "3.209220674729088e-09"
    ],
    [
      "0.000601260749596332",
      "0.000403065889713545",
      "0.00011769340887513507",
      "9.039939143712489e-05",
      "0.0012441336727745823",
      "0.00041110025017526073",
      "0.0001613222803301996",
      "-9.825427103856823e-05",
      "0.0004839249002699212",
      "0.00010429806267794755",
      "-9.50367129246873e-05",
      "0.00021239107852134053",
      "-1.7594275171292034e-05",
      "0.00023205835653527932",
      "1.194847114893533e-05",
      "0.00013129961076421457",
      "-7.466145126458483e-05",
      "-8.459615877629792e-05",
      "-0.0006386107118177761",
      "-9.572332468259548e-05",
      "-4.036728414022955e-05",
      "-0.0006017262316190659",
      "-3.8719460612082614e-05",
      "-0.0001234402128726692",
      "0.0001913441487682839"
    ],
    [
      "5.93838697625001e-05",
      "5.937764170993203e-05",
      "5.937564748047638e-05",
      "5.937673816251427e-05",
      "5.937888079628878e-05",
      "5.021944346279524e-09",
      "-9.916456953081197e-10",
      "5.296972662303538e-09",
      "8.231255070291093e-10",
      "1.8959825562838677e-09",
      "2.4796097831380215e-09",
      "-1.8793322089029712e-09",
      "3.0925337873353543e-09",
      "2.611567911826925e-09",
      "3.1811638271894745e-09",
      "5.361665958685765e-09",
      "-2.382596667989676e-10",
      "-2.87138620291856e-09",
      "-4.978330500937882e-09",
      "4.299744655822577e-09",
      "3.5756484310168437e-10",
      "8.930000516963468e-10",
      "2.161215261680422e-09",
      "4.353641050667002e-09",
      "2.7010086931854313e-09"
    ],
    [
      "5.973694324916449e-05",
      "5.943689321233435e-05",
      "5.9380822131858655e-05",
      "5.9574330364800806e-05",
      "5.9492625600413e-05",
      "1.3770042854638873e-07",
      "-2.0263402063783156e-08",
      "2.6877731147963075e-07",
      "-2.0263926708237587e-07",
      "1.9590321843578797e-09",
      "9.706847907645034e-08",
      "-7.25765188110226e-08",
      "-1.3604213223835e-08",
      "1.512814213728339e-08",
      "-1.4831402201930514e-07",
      "6.276310655277798e-08",
      "3.923765637242362e-08",
      "-2.5518346993889688e-08",
      "2.1711270732436528e-08",
      "2.2248888766485716e-08",
      "-5.062745395910764e-08",
      "4.408695732253765e-08",
      "-2.4692083787805922e-08",
      "2.460100857126226e-08",
      "8.046443233001344e-09"
    ],
    [
      "0.00010309882281848305",
      "0.0002777050294562799",
      "0.00023143804960063332",
      "0.000295437267679089",
      "0.0010975947559572475",
      "-9.505566416021957e-05",
      "4.249836507276567e-05",
      "3.9926991294994194e-05",
      "-0.00020352345923553778",
      "-0.00013137081762706003",
      "-3.868600515516401e-05",
      "0.00047501470281984215",
      "-0.0001227268218915299",
      "-0.00030674585639612587",
      "-5.13332572710884e-05",
      "2.252753623845067e-05",
      "-7.559922639125303e-05",
      "9.340672117683095e-05",
      "6.294967158825582e-05",
      "0.00014250763828931495",
      "-0.00022369924241866902",
      "-3.205005419007629e-05",
      "0.0001598592101495653",
      "-0.0002907544942573668",
      "0.0004923893952371862"
    ],
    [
      "5.938813970255532e-05",
      "5.9380538404112517e-05",
      "5.938269560097335e-05",
      "5.9407984952247755e-05",
      "5.9379744405587134e-05",
      "3.732442132267418e-09",
      "-7.024732027451166e-09",
      "2.0904607930310624e-08",
      "-4.335247571072217e-09",
      "4.28137756903127e-09",
      "1.9060329120724955e-09",
      "-2.8970737050403454e-10",
      "-1.8181332870237175e-09",
      "2.512961864297245e-09",
      "-7.929509401485403e-09",
      "1.1529178742395062e-09",
      "-5.079631320110309e-09",
      "-9.934678774254244e-09",
      "1.0802389787899328e-09",
      "5.966459851612278e-09",
      "5.706997332001673e-09",
      "-9.253234892377081e-10",
      "1.5160804252901204e-08",
      "-1.3242712966799921e-09",
      "4.517481118527023e-09"
    ],
    [
      "5.937956161848057e-05",
      "5.938631816878534e-05",
      "5.938161698310688e-05",
      "5.94163429349264e-05",
      "5.939404837072377e-05",
      "4.6685275333102e-09",
      "-3.8184166063641575e-09",
      "1.0724798362420962e-08",
      "-3.0120249094386006e-09",
      "2.529779761969214e-09",
      "6.698850977154677e-09",
      "-3.4312443534653143e-09",
      "-9.598814812383128e-09",
      "9.635393129832685e-09",
      "-2.250448365776454e-08",
      "4.754715077532797e-10",
      "5.552347960000395e-10",
      "-5.952548039657049e-09",
      "-1.164806394648394e-09",
      "-8.001332642013473e-10",
      "1.7857745942497767e-08",
      "-1.090211401543153e-08",
      "7.969255547976155e-09",
      "1.7476918221665077e-09",
      "1.8122916651937687e-09"
    ],
    [
      "5.9377334206730206e-05",
      "5.937786522154115e-05",
      "5.937723271155912e-05",
      "5.937707891387538e-05",
      "5.9375476058680656e-05",
      "3.5119257937750786e-09",
      "-1.645952981570914e-09",
      "2.9687762164988177e-09",
      "1.0341505944650028e-09",
      "1.1074122293831832e-09",
      "1.2622799772514794e-09",
      "-1.049445269414158e-09",
      "2.5864152502229144e-09",
      "2.143961935847587e-09",
      "3.084658424586594e-09",
      "4.278816509316234e-09",
      "-3.5971942419109454e-10",
      "-3.6597230089984466e-09",
      "-1.8893952336750726e-09",
      "4.215613580109178e-09",
      "1.2358343722862584e-09",
      "1.7801986887119357e-09",
      "2.8047986486494466e-09",
      "5.181441443470404e-09",
      "2.373830574891731e-09"
    ],
    [
      "5.937810413269917e-05",
      "5.937948638733047e-05",
      "5.9378076753267736e-05",
      "5.937734946913447e-05",
      "5.9377723163152907e-05",
      "4.487903012000901e-09",
      "-1.6831694054670783e-09",
      "4.0690988569574666e-09",
      "2.862899741479154e-09",
      "1.971025414415674e-09",
      "1.7486757022494528e-09",
      "4.2528754135851485e-10",
      "2.2284572019154805e-09",
      "2.7727553190378654e-09",
      "3.4293824255640164e-09",
      "3.5657400773626228e-09",
      "-4.5885937862716244e-10",
      "-3.498091520776973e-09",
      "-3.608107208384728e-09",
      "6.059075406506046e-09",
      "6.999650306022548e-10",
      "-3.398629735505967e-11",
      "3.3233505277451546e-09",
      "2.8086466870830367e-09",
      "2.845018279153555e-09"
    ],
    [
      "5.937741105189469e-05",
      "5.9379187045048824e-05",
      "5.937691598367982e-05",
      "5.938292862755376e-05",
      "5.9377864020076024e-05",
      "3.897434654323147e-09",
      "-7.957646044878257e-11",
      "3.4291564714311473e-09",
      "1.606500890509492e-09",
      "3.6024929058436263e-09",
      "3.467496145038923e-09",
      "-1.8723114052065376e-09",
      "1.5464082257389013e-09",
      "3.5584131833817203e-09",
      "-9.734024952713186e-10",
      "2.9165088390188903e-09",
      "3.8600193653856105e-10",
      "-2.3547033165745086e-09",
      "-2.4135824869165147e-09",
      "2.5657615129259115e-09",
      "6.009195945912255e-09",
      "-1.0626824650195053e-09",
      "4.3415022889140455e-09",
      "3.0079731261001648e-09",
      "2.3202900970356503e-09"
    ],
    [
      "5.937980011013877e-05",
      "5.937717810220762e-05",
      "5.937642358260101e-05",
      "5.93814605630381e-05",
      "5.9374353117629176e-05",
      "3.4689470338812835e-09",
      "-2.2917043241899954e-09",
      "5.446997924979095e-09",
      "-9.450015851649825e-10",
      "3.3090907627021206e-09",
      "2.127433005842287e-09",
      "-1.7047011612685163e-09",
      "1.9861009157048216e-09",
      "2.4431989839111846e-09",
      "2.3559795524774905e-09",
      "3.3462771295769757e-09",
      "1.5145452222722109e-09",
      "-5.643172179383459e-09",
      "-1.1927466550158016e-09",
      "4.594028091449805e-09",
      "2.657244766926192e-09",
      "2.9292856174863063e-09",
      "3.4075753853296575e-09",
      "4.88842324421202e-09",
      "1.8536082887690922e-09"
    ],
    [
      "5.93779131428765e-05",
      "5.9377817499323245e-05",
      "5.9377201837276104e-05",
      "5.937751030242154e-05",
      "5.937448358505746e-05",
      "3.305079583977496e-09",
      "-3.235056785286047e-09",
      "4.523598794458807e-09",
      "3.83757827589407e-10",
      "1.5968117390831113e-09",
      "1.7779388008005336e-09",
      "-1.2099074970392375e-09",
      "2.3484882896815934e-09",
      "2.5432142486123765e-09",
      "3.379419064763803e-09",
      "4.018945608566469e-09",
      "-5.457915119885113e-10",
      "-3.848250353488133e-09",
      "-2.2298043016133616e-09",
      "5.794832474809705e-09",
      "9.171410146085788e-10",
      "2.323823094452389e-09",
      "3.3361218646102265e-09",
      "4.3181034391386314e-09",
      "2.1788270593487344e-09"
    ],
    [
      "0.0008258091204024036",
      "0.00012956680721802402",
      "0.0007689935208371573",
      "0.001470996880596854",
      "0.0008247168065065446",
      "9.761670589766668e-05",
      "-0.0005490458288835244",
      "0.001030461660581365",
      "-0.000672443068014543",
      "6.523415761316367e-05",
      "0.00017012708466564982",
      "1.499365745134297e-05",
      "-0.0006471815278452722",
      "0.0007172296804418981",
      "-0.0008363336361859443",
      "-0.00021038869080641076",
      "-0.0004923635347270363",
      "-0.00014165664503514966",
      "-0.0003666076526078263",
      "-0.00021342012622743047",
      "0.0002648313721318423",
      "-0.0002312818803212699",
      "0.0007634553344673371",
      "-0.0001693579482277073",
      "-0.0006171770902738094"
    ],
    [
      "5.937520775281491e-05",
      "5.937674767738263e-05",
      "5.9376177210294916e-05",
      "5.9376342033686417e-05",
      "5.937405055882141e-05",
      "2.6724211104204037e-09",
      "-1.8535634622512854e-09",
      "3.2018948177089533e-09",
      "1.7703275007680009e-09",
      "1.924482162237752e-09",
      "1.7238053687151945e-09",
      "-4.495969574134989e-10",
      "3.018608303673467e-09",
      "2.127593245471861e-09",
      "4.011780999298349e-09",
      "2.856941574239206e-09",
      "-9.955893700370217e-10",
      "-2.9979095739852594e-09",
      "-1.9997759207736413e-09",
      "4.7733278464663575e-09",
      "1.4206428078767286e-09",
      "1.7883068187911495e-09",
      "3.3110463252056476e-09",
      "3.7993678025428e-09",
      "2.590120426581848e-09"
    ],
    [
      "5.9388198512029576e-05",
      "5.93814121162119e-05",
      "5.937900566657598e-05",
      "5.9395779496201185e-05",
      "5.937959139473627e-05",
      "7.348519325211297e-09",
      "-5.1799343246507e-09",
      "1.6548433595714622e-08",
      "-2.880457827865793e-09",
      "1.5351534803752904e-09",
      "4.554682879645533e-09",
      "-2.092891786803159e-09",
      "-3.083469497971452e-10",
      "2.17285514492391e-09",
      "-4.185633576109152e-09",
      "4.3689979362675034e-09",
      "1.6495714759499476e-09",
      "-8.919062690148592e-09",
      "2.837438954254375e-09",
      "8.154185500719977e-09",
      "-5.22609868869964e-11",
      "2.0214318081597416e-09",
      "3.794489206694299e-09",
      "3.2931210812045207e-09",
      "7.516125543425789e-09"
    ],
    [
      "0.010344920676619108",
      "0.004442583689625074",
      "0.003108435110603064",
      "0.0011725962739051394",
      "0.000986926395767645",
      "-0.006462641443522249",
      "0.00451929728799635",
      "-0.0006168243137049475",
      "0.0023317968027993883",
      "-0.002253910070666635",
      "0.0009767746793426966",
      "-0.0018238402998678037",
      "0.0007987482932028392",
      "0.00037325904901536135",
      "-0.0007950630738971061",
      "0.0018214978091023615",
      "0.0033071333481583596",
      "0.0033270959753492397",
      "-0.0020256066081254663",
      "-0.002878279207371656",
      "-0.001981258066261871",
      "0.0008597899098510578",
      "0.0016602056930203272",
      "-0.0016397603545383744",
      "-0.0006327945541812107"
    ],
    [
      "0.003037449766375372",
      "0.003942079490684049",
      "0.01311959516741454",
      "0.0014329036519565373",
      "0.000756617433117708",
      "0.0017209843231810542",
      "0.0036378176876198432",
      "-0.0013757326114825262",
      "-0.0008577905752302672",
      "-0.002886336708918876",
      "-0.0022549651260523897",
      "0.0006445390976441671",
      "0.0008411874766270414",
      "-0.003017298164665953",
      "-0.00018012084389787032",
      "0.0029327786867395984",
      "-0.005065623389600841",
      "-0.0014825026992022396",
      "0.0011578510440506408",
      "-0.006509824683550803",
      "0.0004980997276897156",
      "0.0015138503842525692",
      "-0.0041510132426761295",
      "-4.4720921480420064e-05",
      "-0.0009618849122904761"
    ],
    [
      "0.0013412944700908387",
      "0.0028327904675410254",
      "0.007637174081161412",
      "0.003707302906499754",
      "0.0033969400910487486",
      "-0.0008614783532746195",
      "0.002938665333409352",
      "-0.0018267800291783798",
      "-0.0016320620294678475",
      "-0.003333521954013367",
      "-0.00028644735380142745",
      "0.0027594370103249314",
      "-0.003250307066876266",
      "-0.004770739296867628",
      "0.0011786080982519715",
      "0.00167723683084077",
      "-0.001038416637931145",
      "-0.0011572355051451897",
      "0.0012707533908098757",
      "-0.0031470482402568075",
      "0.0031678278750564594",
      "0.0012813805790027161",
      "-0.004132633151243095",
      "0.0015910343824669512",
      "-0.0032842085986894485"
    ],
    [
      "5.9563820711334896e-05",
      "5.956358563485334e-05",
      "5.943135714031612e-05",
      "5.947006108251403e-05",
      "6.024213239049606e-05",
      "1.861378502970408e-07",
      "-8.408617531353608e-08",
      "2.0548851799840625e-08",
      "-8.588249764357097e-08",
      "-8.481359592242258e-08",
      "4.1383354512989015e-08",
      "-1.5539072324903287e-07",
      "-3.730102611101874e-08",
      "1.3867510002867274e-07",
      "-2.770099597509841e-07",
      "3.787829575237545e-08",
      "-4.191247206420185e-08",
      "1.2464719771976968e-07",
      "-3.908438751550021e-07",
      "-1.8272810702780487e-08",
      "1.223194136994324e-07",
      "-3.599814536878675e-07",
      "-5.1578102399492786e-08",
      "1.5498151650896452e-07",
      "3.17403979299063e-08"
    ],
    [
      "5.937640924133432e-05",
      "5.937627803073551e-05",
      "5.9375787586119484e-05",
      "5.937592911810763e-05",
      "5.9375930388171954e-05",
      "3.722622495024192e-09",
      "-1.3744204136181036e-09",
      "3.358026062826041e-09",
      "2.618282114302458e-09",
      "1.6318719232200486e-09",
      "1.9949484451376e-09",
      "-1.0110685509059541e-09",
      "3.49258363946014e-09",
      "2.6567510805228313e-09",
      "4.2911325985335406e-09",
      "2.82673577744476e-09",
      "-1.795284140466652e-09",
      "-2.8017411993282246e-09",
      "-3.9682284028051295e-09",
      "3.3641732959009456e-09",
      "1.5774941862985117e-09",
      "4.1232391085244966e-10",
      "3.4633502610512427e-09",
      "4.573613615971573e-09",
      "1.9447018178196722e-09"
    ],
    [
      "0.01138874813559324",
      "0.005349166415866655",
      "0.007439680469016353",
      "0.006383353539619936",
      "0.004146906114824623",
      "-0.007480374310251591",
      "0.005642276921457631",
      "0.0014370171804468433",
      "-0.0014324713521733092",
      "-0.0049915066058737",
      "0.0005189184360827307",
      "-0.00022473799193599417",
      "-0.004582400111331835",
      "0.003511939649441656",
      "-0.005079853231298462",
      "-0.0019934391247982642",
      "0.007195748475911216",
      "-0.008341557883707358",
      "0.0066525936193495335",
      "-0.0037583111880869794",
      "0.005760486632627447",
      "-0.004644525022553675",
      "-0.005066978243674551",
      "0.0042229629633155135",
      "-0.00021087795724533188"
    ],
    [
      "5.945107593049954e-05",
      "5.9399094552662356e-05",
      "5.9624207199163436e-05",
      "5.944828862417669e-05",
      "5.9697780483032175e-05",
      "3.411078848864152e-08",
      "4.8662348853908275e-08",
      "-4.7374931558696235e-08",
      "-2.268307640880283e-08",
      "4.703884878949108e-08",
      "-2.8630384436751706e-08",
      "2.023042644543164e-08",
      "-1.191020254048536e-07",
      "2.412871959317444e-07",
      "-8.333032980466251e-08",
      "-9.156884223288339e-09",
      "-1.2574228037524274e-07",
      "4.8413173771249284e-08",
      "-1.5369710939043963e-07",
      "-3.599984718818171e-08",
      "1.0172246637212488e-08",
      "-6.527361126207706e-08",
      "-4.9173472221019084e-08",
      "-1.445064637009442e-07",
      "1.2583976749437475e-07"
    ],
    [
      "0.001775942963659198",
      "0.015994371288234627",
      "0.013227296710150084",
      "0.003834042346928813",
      "0.0029922132147457998",
      "0.005202664713874246",
      "-0.0021827936877023397",
      "-0.0024188463450077586",
      "0.00012161062551711476",
      "-0.005300453639368694",
      "-0.007084281693022451",
      "-0.0003291181463326018",
      "0.005026652625329324",
      "-0.005667275056835079",
      "-0.0012061882123102182",
      "-0.0005345507957845825",
      "-0.004223624210847882",
      "-0.0007928563438448584",
      "0.002240442519045301",
      "-0.013480936045441618",
      "-0.0031562836276470014",
      "0.006828348101889449",
      "-0.004943401047621169",
      "-0.0025497447255547903",
      "-0.0031008911024653263"
    ],
    [
      "0.013635513354890197",
      "0.004627635042978337",
      "0.0014817955424475625",
      "0.0067097180125804635",
      "0.005823569654207047",
      "-0.006945632113811597",
      "0.0025529935372038647",
      "-0.0058754375780203615",
      "-0.0018313611846926276",
      "-0.0022840183803222763",
      "0.005047592851823304",
      "0.003303129524679354",
      "-0.0030722691419985283",
      "-0.0026244718960049696",
      "0.005552983351600819",
      "0.0037117783696250938",
      "-0.0035767414323101122",
      "0.007467562922332907",
      "0.008654518207592865",
      "0.0011318817948943044",
      "-0.00221407058476906",
      "-0.003927020641042526",
      "-0.00014363837529599632",
      "0.0011449933954850438",
      "-0.002738173524612604"
    ],
    [
      "0.005551222073921885",
      "0.0007440485977912345",
      "0.0002026519198400139",
      "0.005489552274475178",
      "0.0038433650724379073",
      "-0.0013301105551305479",
      "-4.898837938127062e-05",
      "0.004200546826469793",
      "-0.004195645715338628",
      "-0.00021567647264243107",
      "-0.00012081806465929413",
      "0.0005581983387273133",
      "-0.0006002173490309928",
      "0.0003248971637272286",
      "-0.004341786965514631",
      "-0.0014109656042224608",
      "0.0008856496691151432",
      "-0.0034895723733077253",
      "0.0017825792585252423",
      "-0.00022707340314659022",
      "0.0019243755675712377",
      "-0.0015096866230174465",
      "-0.0006462741170381663",
      "0.0006607185849759022",
      "-0.0013025079027518386"
    ],
    [
      "5.937664705837053e-05",
      "5.9377475364671946e-05",
      "5.937589832164806e-05",
      "5.937737070674175e-05",
      "5.937547689464043e-05",
      "4.5857792723785125e-09",
      "-1.8335506694561685e-09",
      "4.5661094983498734e-09",
      "1.4910505433657198e-09",
      "2.1531969722630436e-09",
      "3.2052255161363163e-09",
      "-1.0147473040450817e-09",
      "3.305726013763426e-09",
      "2.5061661172237816e-09",
      "3.924138381086079e-09",
      "2.7629603407385143e-09",
      "-3.8132402825589004e-10",
      "-2.843954534172505e-09",
      "-2.594924434635153e-09",
      "4.8728929766998316e-09",
      "1.3623882283231401e-09",
      "1.75808218316376e-09",
      "2.666857407507103e-09",
      "4.6235334711020225e-09",
      "2.5092854844189546e-09"
    ],
    [
      "0.004436001536086594",
      "0.0018829426370302494",
      "0.0038386967548257153",
      "0.0036530417839716486",
      "0.0009116770081716644",
      "0.0027381718302606313",
      "-0.0020001067463538305",
      "0.0029596058863833236",
      "-0.0017949377176334066",
      "-0.0018139398153178775",
      "0.002271037367006916",
      "-0.0010096979743534915",
      "-0.003488492277090659",
      "0.00024336910419629613",
      "-0.0007837153191391173",
      "-0.0006953291847493009",
      "0.0035412177843905913",
      "-0.0026398634223053124",
      "-0.0007130191900996974",
      "0.001897749383086629",
      "-0.0011813798718836787",
      "-0.0007312558296632282",
      "-0.0011882614035226436",
      "0.0017781747283993042",
      "-0.0015648186975994467"
    ],
    [
      "5.9414878386564945e-05",
      "5.93897970671086e-05",
      "5.938885137497942e-05",
      "5.9415350150677793e-05",
      "5.940217309931105e-05",
      "1.430405980987657e-08",
      "-2.180127869143497e-08",
      "4.082928940591033e-08",
      "-2.6458399573862578e-08",
      "-4.20560800149133e-09",
      "1.0213015882864585e-08",
      "-1.7713539884276422e-09",
      "-1.7688365311651023e-08",
      "1.573755751384642e-08",
      "-2.4616430882458993e-08",
      "1.9270156614417507e-08",
      "-1.4346720186477647e-09",
      "-7.924846375499824e-09",
      "6.3084992116744115e-09",
      "1.4948813718981044e-08",
      "-1.646293319094832e-08",
      "1.4827357211278759e-08",
      "7.209314239133874e-09",
      "-3.335737188071867e-09",
      "9.394820433963766e-09"
    ],
    [
      "5.940474156625573e-05",
      "5.9698520130589e-05",
      "5.9567332484105766e-05",
      "5.941757056435047e-05",
      "5.9607130615077504e-05",
      "8.242211318668019e-08",
      "-5.358245396203712e-08",
      "2.8871476455621127e-08",
      "7.57765071427645e-08",
      "-7.195971795983141e-08",
      "4.159433297153812e-08",
      "2.55875784351304e-07",
      "-8.401475382421097e-08",
      "-1.1648509745955915e-07",
      "6.199606461312742e-08",
      "5.0663806336381924e-08",
      "4.6001082523672147e-08",
      "-2.3315320786041546e-08",
      "1.3853887439533441e-08",
      "2.40210648460356e-07",
      "-1.049999369224133e-07",
      "-8.088779209985797e-08",
      "-2.357091066981265e-09",
      "-1.6464880474960482e-07",
      "7.819219953867452e-08"
    ],
    [
      "0.013674011874249175",
      "0.014179401671083895",
      "0.00018012120796307048",
      "0.022296423410226612",
      "0.003553248867649283",
      "-0.01319119002393907",
      "0.0004587185602382571",
      "-0.010889421608831037",
      "0.0063971812240271675",
      "-0.0008199299855006675",
      "0.006294698517869184",
      "-0.007006583258257694",
      "0.0008265232477241093",
      "0.00044220543554323563",
      "-0.002547435663158341",
      "-0.004269767986791352",
      "0.00119725935044874",
      "0.013570897970355397",
      "0.002577514041381515",
      "-0.0010161642993438424",
      "-0.016563945797467387",
      "-0.0004910920154624846",
      "0.0014148567727365528",
      "-0.00047571834030679606",
      "-0.00843821995750615"
    ],
    [
      "5.940123770281724e-05",
      "5.9380962932907664e-05",
      "5.937838436309592e-05",
      "5.9384229450845794e-05",
      "5.9386415459125744e-05",
      "7.1217403614398135e-09",
      "-1.5640715136575067e-09",
      "1.4920692922203812e-08",
      "-1.1412386275388706e-08",
      "2.1793439397046744e-09",
      "3.0301942249754075e-09",
      "-1.1697665935881832e-09",
      "1.3473224083872408e-09",
      "2.1682260697591566e-09",
      "-3.4792041013934087e-09",
      "7.383754477673134e-09",
      "2.68000981453747e-09",
      "-6.722616539205423e-09",
      "-3.488020685595574e-09",
      "6.61459185794221e-09",
      "-1.3003505094090878e-09",
      "2.4587472624025823e-09",
      "1.7963557679863396e-09",
      "4.2164470015635845e-09",
      "1.2909014678446677e-09"
    ],
    [
      "5.937945045543644e-05",
      "5.937703153928408e-05",
      "5.937473806570954e-05",
      "5.937738979254115e-05",
      "5.937773012043051e-05",
      "4.427564538299596e-09",
      "-2.0201499389456413e-09",
      "5.126189372388535e-09",
      "-3.124139277557665e-10",
      "1.8774774089500194e-09",
      "2.7446746561298166e-09",
      "-1.7119166961210844e-09",
      "3.1457018872608075e-09",
      "2.554475448538695e-09",
      "2.7142356902825194e-09",
      "4.54526907852724e-09",
      "-5.178519328436094e-10",
      "-2.508281731583278e-09",
      "-2.630230439520488e-09",
      "4.310574291575601e-09",
      "5.544134198946855e-10",
      "2.367324350197988e-09",
      "2.2580849577972113e-09",
      "4.504701786698067e-09",
      "3.670353977620313e-09"
    ],
    [
      "5.937710238667082e-05",
      "5.937598815606523e-05",
      "5.9375274982358024e-05",
      "5.937628710773598e-05",
      "5.937549053633562e-05",
      "3.7143566838466393e-09",
      "-1.0254122176949297e-09",
      "3.3535328235141605e-09",
      "2.2084600233581508e-09",
      "2.0375325065628705e-09",
      "1.7817737273728494e-09",
      "-1.6109447282117859e-09",
      "3.496658479989918e-09",
      "1.5608339203642965e-09",
      "3.757182453483411e-09",
      "2.8150690215109174e-09",
      "-1.6984337027976258e-11",
      "-3.247269382191505e-09",
      "-3.1704145068954584e-09",
      "4.2841750494426565e-09",
      "1.5244887133232591e-09",
      "7.010825651968274e-10",
      "2.5159763439048588e-09",
      "4.3429006431696e-09",
      "3.0634940349129806e-09"
    ],
    [
      "5.939879840052637e-05",
      "5.938684521489151e-05",
      "5.9378980412482786e-05",
      "5.940966806343642e-05",
      "5.939216272494166e-05",
      "1.7015804238213285e-08",
      "-6.154689193218056e-09",
      "2.785177179987831e-08",
      "-1.5795633685865944e-08",
      "-1.361976526767104e-09",
      "1.9001825268363785e-08",
      "-1.349629118536424e-08",
      "-4.987051438502008e-09",
      "7.541085785888155e-09",
      "-1.9585798943848075e-08",
      "1.0214911750516375e-09",
      "4.41327257073521e-09",
      "-5.4792890773008704e-09",
      "-4.07247070257206e-09",
      "5.295370533556189e-09",
      "5.118226298081693e-09",
      "-2.576312744592503e-09",
      "-7.261223259803759e-10",
      "7.812976664371567e-09",
      "-7.059880366778162e-10"
    ],
    [
      "0.017844327703137215",
      "0.0026649031290746313",
      "0.002295232456885835",
      "0.0013360306331065312",
      "0.0019184421761503053",
      "-0.004880947865919888",
      "0.005107667632498587",
      "-0.0014726018169850719",
      "-0.004641678373111953",
      "-0.0023884257780286177",
      "0.0016132198906831218",
      "0.002179352100391124",
      "-0.001365229469959372",
      "-0.0020387355489511123",
      "0.0012491054692938847",
      "0.0047450426458731385",
      "-0.003698141432428764",
      "0.004531732167220944",
      "0.0033938075404185662",
      "-0.00034779760161195687",
      "-0.0008508080205440824",
      "0.0003069964738596932",
      "0.0009952652589247661",
      "9.497473067979584e-06",
      "0.0009017258359957964"
    ],
    [
      "6.944635802149576e-05",
      "0.0003273835592710935",
      "9.20010615572334e-05",
      "0.00024126847251582464",
      "0.0001581263505382594",
      "1.296445264566528e-05",
      "1.5894109328574555e-05",
      "-4.225848185490022e-05",
      "3.0737087673399005e-05",
      "6.39678764222773e-05",
      "-2.080152872399026e-05",
      "4.391546706735962e-06",
      "-6.089798123237075e-05",
      "4.2433938664518426e-05",
      "-0.00013371422737368311",
      "5.030619282855505e-05",
      "8.707580909223924e-06",
      "6.722636217500504e-06",
      "-7.042959451812373e-06",
      "-6.819726182631639e-05",
      "0.00021980630762361556",
      "-0.0001626204662796006",
      "4.717207338095861e-05",
      "-3.7693165160665804e-05",
      "9.024308003848833e-06"
    ],
    [
      "0.0005300504526501759",
      "0.00029283266735565384",
      "0.000684729831099634",
      "0.000822205772527432",
      "0.00023415915040311624",
      "0.0003187689779221043",
      "-0.00039721133012704307",
      "0.00047091889311463424",
      "-0.0002860320363072886",
      "-0.00034040445874883296",
      "0.0003905142307724247",
      "-0.00019781010768166724",
      "-0.0006883144451535483",
      "0.00025802455003321096",
      "-0.0003028552765791206",
      "-9.093075165727577e-05",
      "0.00036953718155256494",
      "-0.0003705149873245584",
      "2.1178115827830017e-05",
      "0.00017353426247923782",
      "-0.00015994719445396185",
      "-4.091725266503898e-05",
      "-5.703873419179417e-05",
      "0.00020669901720443367",
      "-0.00020397039609212304"
    ],
    [
      "5.937979236209111e-05",
      "5.937819212084479e-05",
      "5.937712674004471e-05",
      "5.9378708726779046e-05",
      "5.9374523211132424e-05",
      "6.17198016025084e-09",
      "-2.040056307755265e-09",
      "6.222299849629507e-09",
      "-2.9624524812589616e-11",
      "2.343504447345108e-09",
      "3.772311346698861e-09",
      "-2.4944375815787167e-09",
      "2.815561489185464e-09",
      "1.961034065213281e-09",
      "2.819683933039182e-09",
      "2.8552958785936285e-09",
      "1.7129342959277941e-09",
      "-3.656825202129125e-09",
      "-2.573192437215613e-09",
      "6.046908908595746e-09",
      "1.3296468562888977e-09",
      "1.575378729399906e-09",
      "2.1874262030772655e-09",
      "5.176605817639486e-09",
      "1.920044160489926e-09"
    ],
    [
      "5.9374867313512524e-05",
      "5.9374554076077294e-05",
      "5.937452621924672e-05",
      "5.937644284886332e-05",
      "5.9373205063875476e-05",
      "2.577310599271474e-09",
      "-1.1654251126496873e-09",
      "3.580139458160225e-09",
      "1.1860069789941243e-09",
      "2.353009490936102e-09",
      "2.0939183668589567e-09",
      "-1.5455412451067122e-09",
      "3.762484710047111e-09",
      "1.750173078786232e-09",
      "3.6746325956247863e-09",
      "1.7425859405692797e-09",
      "-7.908586890906002e-10",
      "-2.7692246862669294e-09",
      "-1.953475056113837e-09",
      "3.6063529748673092e-09",
      "2.2267481496243655e-09",
      "1.9372459375125105e-09",
      "3.0300845636306417e-09",
      "4.287512172715449e-09",
      "2.315031929922784e-09"
    ],
    [
      "5.937731466438027e-05",
      "5.937605125258864e-05",
      "5.937521256935728e-05",
      "5.937867343259099e-05",
      "5.937352038707021e-05",
      "3.770493997564941e-09",
      "-1.6333527643213e-09",
      "5.339237807530317e-09",
      "4.81241288289e-10",
      "2.5776036837903195e-09",
      "2.912714689059563e-09",
      "-1.765589191981734e-09",
      "3.541876488013519e-09",
      "1.92267186111304e-09",
      "3.2662905448665023e-09",
      "2.3533869660397064e-09",
      "-1.1397202428688007e-10",
      "-3.531928171120788e-09",
      "-1.5146066485178666e-09",
      "4.499499327579398e-09",
      "1.9675713755475134e-09",
      "2.494506569172669e-09",
      "2.9259268044159337e-09",
      "4.455704648647342e-09",
      "2.6332947008499363e-09"
    ],
    [
      "5.944717940043786e-05",
      "5.9382298791214435e-05",
      "5.938242080009786e-05",
      "5.944542484795222e-05",
      "5.946039576489172e-05",
      "1.142452273303495e-08",
      "-1.8182758810106612e-08",
      "7.20331536851098e-08",
      "-7.208542013585195e-08",
      "2.7336346226014357e-10",
      "7.84411567697784e-09",
      "-4.736546209424388e-09",
      "-1.3755785446535514e-08",
      "1.7188469896228937e-08",
      "-6.957557937282073e-08",
      "1.0825501083683424e-08",
      "-8.093498876092222e-09",
      "-7.993958847486849e-10",
      "7.100912660961221e-09",
      "8.238850456006099e-09",
      "-5.750161238890539e-09",
      "7.79528616501767e-09",
      "1.1268594394105112e-08",
      "-9.20760800513317e-09",
      "1.728264500068464e-08"
    ],
    [
      "5.9378776410738896e-05",
      "5.937739148290458e-05",
      "5.9376540711140876e-05",
      "5.937959679990121e-05",
      "5.937602662071027e-05",
      "3.7212286962314714e-09",
      "-2.0330325692770603e-09",
      "5.607336318011597e-09",
      "-5.405290028816311e-10",
      "2.406199264018195e-09",
      "2.5278969221390418e-09",
      "-1.4263131224271045e-09",
      "2.4433792201210998e-09",
      "2.8661745566897215e-09",
      "1.6483586200960846e-09",
      "2.940947558893316e-09",
      "4.325284006897754e-10",
      "-3.829598527146385e-09",
      "-1.4619370440856048e-09",
      "5.050523023075194e-09",
      "2.015124444324974e-09",
      "1.9926553964431906e-09",
      "2.509916046170007e-09",
      "4.40778341398446e-09",
      "2.6589591200969144e-09"
    ],
    [
      "5.938779140798192e-05",
      "5.938254296545137e-05",
      "5.9377529524673076e-05",
      "5.937788962531684e-05",
      "5.938847316347207e-05",
      "6.097191243716083e-09",
      "1.2726330592946329e-09",
      "3.53902076225128e-09",
      "5.387094517310533e-09",
      "1.3152760247653864e-09",
      "3.494794477377999e-09",
      "-4.6797179238538215e-09",
      "2.042031448215515e-09",
      "5.2474936828601915e-09",
      "7.796463768776723e-10",
      "9.178867942552892e-09",
      "-2.5715738475044644e-09",
      "-4.095284844568997e-10",
      "-1.2986724870905316e-08",
      "2.256257998535485e-09",
      "1.5817193005195852e-09",
      "-3.756967641426819e-09",
      "3.978061554983034e-09",
      "1.5346127198267597e-09",
      "2.161573405160997e-09"
    ],
    [
      "0.0004478088085290708",
      "0.0003635515972356837",
      "0.0020061030541297675",
      "0.00042059779293312426",
      "0.00024209364582859462",
      "-0.00013257520987993075",
      "-0.00017054446254268646",
      "-6.897408744165899e-06",
      "-0.0002663361309057714",
      "-0.000637961856737709",
      "0.00030812783018605087",
      "9.592427356039253e-05",
      "-0.0008191095344219089",
      "0.00010344607574551378",
      "1.0661360411297776e-05",
      "-0.00031712828843200643",
      "0.0008526918296305647",
      "-0.0003745174992814281",
      "-6.149305073815589e-06",
      "-0.000430276582139933",
      "0.00012219726548811692",
      "-0.0002153498157179812",
      "0.00017958644473414396",
      "0.0005873723715232131",
      "-0.0002566838751534132"
    ],
    [
      "0.0008097789901937826",
      "0.002005286126522905",
      "0.0014188065588440566",
      "0.001192225018120313",
      "0.00016265213658992408",
      "0.000574992149208545",
      "0.0006637649749060048",
      "-0.000894425215446247",
      "0.0002505800071824579",
      "-0.000569609777132229",
      "-0.0003683799701080527",
      "0.0003637643520740214",
      "-0.0010181995057369898",
      "9.862793812296557e-05",
      "-0.00026250612436505165",
      "0.001062828887156369",
      "-0.0007612694734806073",
      "0.00022378882605464688",
      "0.00012126639636467277",
      "-0.0015234322572921497",
      "0.0014383008625040506",
      "-0.00026198376769636067",
      "-0.0007094242130305634",
      "0.00036147988365098425",
      "-0.00021927322061112548"
    ],
    [
      "5.9379073057173736e-05",
      "5.938020202858739e-05",
      "5.9379255741068095e-05",
      "5.937847557356357e-05",
      "5.937547456578255e-05",
      "5.691307596604509e-09",
      "-4.16860379497281e-09",
      "5.056322829705738e-09",
      "7.967108807026983e-10",
      "1.949779308814758e-09",
      "2.6191231567871353e-09",
      "-2.34693021185263e-09",
      "2.708050608997919e-09",
      "2.5037563481724277e-09",
      "4.291809836492821e-09",
      "4.2409522051108986e-09",
      "8.235030656111163e-10",
      "-4.218206440283067e-09",
      "-3.6155165051664597e-09",
      "7.855994077816504e-09",
      "1.22383817842806e-09",
      "1.6017954335158699e-09",
      "3.6283305493772035e-09",
      "5.928236862287814e-09",
      "1.944056399218402e-09"
    ],
    [
      "5.9375387750412934e-05",
      "5.937690131919092e-05",
      "5.9376472082396756e-05",
      "5.937602645729257e-05",
      "5.937408578139894e-05",
      "3.329349481048207e-09",
      "-3.069125561440192e-09",
      "2.8097524516578313e-09",
      "1.1926883321996688e-09",
      "1.7471272932054662e-09",
      "1.2494829991012842e-09",
      "-2.5154696702621358e-09",
      "3.464720282366726e-09",
      "1.5677868731270142e-09",
      "4.002427563630404e-09",
      "3.321963055415137e-09",
      "-2.8841285659713267e-11",
      "-3.1947673974684705e-09",
      "-2.840624614371456e-09",
      "6.040315715639082e-09",
      "1.867153717282839e-09",
      "1.4625530879505459e-09",
      "3.274573256763531e-09",
      "5.2966698698775844e-09",
      "2.629058898395662e-09"
    ],
    [
      "5.93787163969176e-05",
      "5.9378704160506515e-05",
      "5.937631129051503e-05",
      "5.937869002237674e-05",
      "5.9374555584150556e-05",
      "5.9976106023039504e-09",
      "-2.5773866794778886e-09",
      "5.741325972563809e-09",
      "1.1521953433978521e-09",
      "2.0007912707910446e-09",
      "3.733282242316731e-09",
      "-2.4843056727982127e-09",
      "3.5250016976194712e-09",
      "1.7061547846744596e-09",
      "3.911158255353256e-09",
      "3.1734038776960453e-09",
      "-2.0294844119492543e-11",
      "-3.2930436117157945e-09",
      "-3.63810671854071e-09",
      "5.518916288784845e-09",
      "1.7691577128016616e-09",
      "7.967341242622139e-10",
      "3.252826835039925e-09",
      "5.293059369032154e-09",
      "1.853636219834761e-09"
    ],
    [
      "5.937654717293924e-05",
      "5.9376319861537575e-05",
      "5.9376216469136306e-05",
      "5.937692055796389e-05",
      "5.937486078263132e-05",
      "3.601161604150007e-09",
      "-2.8368648087017084e-09",
      "3.6342213293652148e-09",
      "1.1548173894439263e-09",
      "1.4768417575954925e-09",
      "1.636535511464114e-09",
      "-2.5397290707165982e-09",
      "3.1785408586836944e-09",
      "1.61212775336342e-09",
      "3.754291013150985e-09",
      "3.0648096519849226e-09",
      "-1.6495653457642786e-10",
      "-3.6025216046590214e-09",
      "-3.171994421361415e-09",
      "5.3351464775064626e-09",
      "1.5522606801409695e-09",
      "1.1472891654375407e-09",
      "3.1782779756085403e-09",
      "5.293686601757704e-09",
      "2.6735700391433367e-09"
    ],
    [
      "5.938889283745713e-05",
      "5.938175489041586e-05",
      "5.938188419830057e-05",
      "5.938143406018495e-05",
      "5.937770358369201e-05",
      "1.0820169448642332e-08",
      "-1.4043270756640601e-09",
      "9.724693238212446e-09",
      "4.949197780469956e-10",
      "2.147238958480352e-09",
      "5.6813525123554905e-09",
      "-3.153520829684718e-09",
      "1.8910880907070565e-09",
      "3.318107597201169e-09",
      "3.2529342498053842e-09",
      "3.7378595916562515e-09",
      "4.154835702214615e-09",
      "-5.702464454459622e-09",
      "-5.209483053949792e-09",
      "7.856279744051933e-09",
      "1.8015542381199335e-10",
      "-1.1119303208682585e-10",
      "1.8303061325152666e-09",
      "6.447400221647385e-09",
      "6.571450450228355e-10"
    ],
    [
      "0.008350827075548819",
      "0.02368250081863342",
      "0.004389234024489683",
      "0.0017175116137559646",
      "0.00047107464246972763",
      "-0.013672899210409444",
      "0.002174565248074886",
      "0.0005829776157538653",
      "-0.0014408806224811",
      "-0.001574647112028802",
      "0.00035777006115660293",
      "0.002792670408189747",
      "0.0026186035779689684",
      "0.00040082901423511483",
      "0.00040942028142463714",
      "0.002986920039601017",
      "0.005583188730577635",
      "0.0036617550816082007",
      "0.0011564525254707445",
      "-0.00999024284372677",
      "-0.006248383658395018",
      "-0.0013879696267031988",
      "0.0005678016259002063",
      "0.0012735429042134694",
      "0.0007176540318158971"
    ],
    [
      "0.00039711299801914235",
      "0.0015739883191558468",
      "0.005813037187984239",
      "0.00014508906714178748",
      "0.0005857464093570541",
      "-0.0004998482972338625",
      "0.0013461077458798722",
      "6.38714145082767e-05",
      "-0.0001115092425654414",
      "-0.002540881146217198",
      "0.0001443268735694362",
      "-0.00045083444060384193",
      "8.544951206638147e-05",
      "-8.389044474890785e-06",
      "-0.00021094344748976188",
      "0.0005115495770382426",
      "-0.000362200091073307",
      "0.00015769235642980152",
      "-0.00040662016301598516",
      "-0.001502811983678058",
      "-0.00033013424576202547",
      "0.000770704626359596",
      "0.000697030667481491",
      "-0.0017402430671729608",
      "-2.4822512930996777e-05"
    ],
    [
      "0.007258881326206874",
      "0.005547954675335748",
      "0.004172997498152774",
      "0.00738646226148613",
      "0.008447854110243808",
      "-0.0009943799415006104",
      "0.0051180434560264484",
      "-0.005345604588372794",
      "-0.0012480398942052847",
      "-0.0023016400448423865",
      "-0.0035006937697376495",
      "0.006785309508649155",
      "-0.002536838088574754",
      "-0.0028579664741849396",
      "-0.004311823699176147",
      "0.0062069508817831015",
      "-0.001849761136044015",
      "-0.004916892166066222",
      "0.007670402637628578",
      "-0.0041569571954786855",
      "0.005287755489273577",
      "1.655783603682048e-05",
      "-0.004868801305099268",
      "0.005132155281009882",
      "-0.006547596539503128"
    ],
    [
      "5.93817747094269e-05",
      "5.937921293585411e-05",
      "5.937689573602595e-05",
      "5.937669256410243e-05",
      "5.93785510016831e-05",
      "6.899448993380592e-09",
      "-3.5371436000558404e-09",
      "5.1928038987160545e-09",
      "2.2877656694176795e-09",
      "4.431951083573155e-10",
      "2.6523213930218723e-09",
      "-2.634704686496547e-09",
      "2.7552413646231765e-09",
      "3.098823391636833e-09",
      "4.533967178571542e-09",
      "5.1762213656346604e-09",
      "-1.408000850124793e-09",
      "-3.8603574936116164e-09",
      "-6.912362922172912e-09",
      "4.775198130663864e-09",
      "1.701075773737294e-10",
      "-1.1674835817225803e-09",
      "3.1724067928184014e-09",
      "6.332219864192059e-09",
      "1.110028991225465e-09"
    ],
    [
      "5.9373117056985994e-05",
      "5.937346255180412e-05",
      "5.9375263924191326e-05",
      "5.937485976594129e-05",
      "5.9373769862214494e-05",
      "1.3465203616323127e-09",
      "-1.6997756767584656e-09",
      "2.0420180434537577e-09",
      "1.3198485020003803e-09",
      "1.6324824226115241e-09",
      "7.982871735434509e-10",
      "-1.5461491391464526e-09",
      "3.537132862883204e-09",
      "2.178399750140927e-09",
      "3.878294703162287e-09",
      "1.7008274785504158e-09",
      "-1.2174395466148295e-09",
      "-2.8280801148650345e-09",
      "-2.1366413850349885e-09",
      "3.6816566677730165e-09",
      "1.965032653764441e-09",
      "1.8531748683278969e-09",
      "3.0988557038698053e-09",
      "4.859759146788981e-09",
      "2.2742171995785945e-09"
    ],
    [
      "5.937900104095293e-05",
      "5.937987779098345e-05",
      "5.9375889945258356e-05",
      "5.93771123457675e-05",
      "5.9374922653016466e-05",
      "6.6880282833318474e-09",
      "-1.4935042659890352e-09",
      "4.959820145202566e-09",
      "2.1671459922068468e-09",
      "2.659368722896325e-09",
      "3.6587435853323097e-09",
      "-1.140107156429836e-09",
      "3.73188757306724e-09",
      "2.200070905382811e-09",
      "4.217152953780847e-09",
      "3.792237482361083e-09",
      "-1.5650724874211472e-12",
      "-2.7551145350929197e-09",
      "-3.476639627746668e-09",
      "5.000688573809116e-09",
      "1.544623086860599e-09",
      "5.620272928715251e-10",
      "2.694151679725384e-09",
      "4.573143355088469e-09",
      "1.9670391817297876e-09"
    ],
    [
      "5.9374078504786315e-05",
      "5.9375162780662274e-05",
      "5.937577225845973e-05",
      "5.937657775198242e-05",
      "5.937364154000369e-05",
      "1.7947458178088282e-09",
      "-2.1226391922006263e-09",
      "2.681208188680208e-09",
      "5.768796705460833e-10",
      "2.3413304374170736e-09",
      "1.2307111661960216e-09",
      "-1.7817687979992364e-09",
      "3.4406076279791797e-09",
      "2.136973664220069e-09",
      "3.4965729923777914e-09",
      "2.205203201208301e-09",
      "-3.8043850956823324e-10",
      "-3.108954260161877e-09",
      "-1.6309856414548738e-09",
      "4.727460646788005e-09",
      "2.592985349633351e-09",
      "2.5733629525610666e-09",
      "3.227039523050312e-09",
      "4.749248812119836e-09",
      "2.5727965115290566e-09"
    ],
    [
      "5.938182353350672e-05",
      "5.938438614116406e-05",
      "5.937791716173138e-05",
      "5.9379481274224156e-05",
      "5.9377242217868264e-05",
      "8.868186053673014e-09",
      "-2.4673110759269863e-09",
      "6.282986651875398e-09",
      "1.3681254746686105e-09",
      "2.7726692270922593e-09",
      "4.29931249588363e-09",
      "-1.2939725252030178e-09",
      "2.4947025071661515e-09",
      "2.4566618735089187e-09",
      "2.430846692229046e-09",
      "5.144304647635522e-09",
      "5.345470833138503e-10",
      "-2.4438196124362157e-09",
      "-4.5900081275695544e-09",
      "6.79504329612263e-09",
      "1.8807373629979603e-09",
      "-8.821890731441524e-10",
      "3.138529273615e-09",
      "3.5957916380770114e-09",
      "2.139436266544889e-09"
    ],
    [
      "5.9377742904610365e-05",
      "5.938208437057086e-05",
      "5.937939220858714e-05",
      "5.938198039237351e-05",
      "5.937662703603444e-05",
      "2.5696265001869574e-09",
      "-2.234645105937499e-09",
      "3.127291448523154e-09",
      "-3.1862861471945415e-11",
      "2.1335151785932676e-09",
      "9.243293463261396e-10",
      "5.212749071003243e-10",
      "1.1340382200185695e-09",
      "3.0036004475046136e-09",
      "2.6660862687298257e-09",
      "4.2927620058444895e-09",
      "4.432210224561275e-10",
      "-4.945218416103294e-09",
      "-1.776023958556712e-09",
      "3.901328360694614e-09",
      "4.979420057300884e-09",
      "2.545518772717089e-09",
      "4.296018424947983e-09",
      "5.724078401537338e-09",
      "2.1177431714542589e-10"
    ],
    [
      "0.009517276171875434",
      "0.00831264681473127",
      "0.012278737158615398",
      "0.017984062999931567",
      "0.005631985417305683",
      "0.00457519935795846",
      "-0.006254505324996233",
      "-0.011612771682503048",
      "0.0011729603654196171",
      "0.003961781458229373",
      "-0.010323254529867284",
      "-0.005157975851473329",
      "0.002235854473928334",
      "-0.007399033412987253",
      "0.0030203018994912553",
      "-0.0075581746786360935",
      "-0.008743602057242273",
      "0.0058883861555098765",
      "0.007164436877510175",
      "-0.009227880431939416",
      "-0.006431759273221936",
      "0.004403117220340805",
      "-0.014629726669718814",
      "-0.003653465979672948",
      "-0.009527058775192705"
    ],
    [
      "5.9436968026244306e-05",
      "5.940841851501493e-05",
      "5.9402630039235117e-05",
      "5.943420313002788e-05",
      "5.9432281438203725e-05",
      "-3.0954269710873457e-08",
      "-1.9310655588286818e-08",
      "5.567074633650339e-08",
      "-4.6691680681475986e-08",
      "-8.957391180693277e-10",
      "-3.262578445078155e-08",
      "3.891268639581407e-08",
      "-7.565496034728637e-09",
      "2.871624341664508e-09",
      "-4.8654801170846096e-08",
      "2.653503100602437e-08",
      "-2.899888294395134e-08",
      "-2.1678647158973438e-08",
      "2.8164415777983162e-08",
      "2.959779234355131e-08",
      "-9.193418430907122e-09",
      "3.960350795117309e-09",
      "3.70536554646282e-08",
      "-2.954324821670815e-08",
      "1.4827977076848602e-08"
    ],
    [
      "0.0003163683407601225",
      "0.0007027929591520949",
      "0.0007676430802236769",
      "0.0008941104268024207",
      "0.0013704737139303182",
      "-0.00010670980421717018",
      "-0.00024076323265324645",
      "0.0003924930606049035",
      "-0.0003385200218971673",
      "0.00015538596726567223",
      "-0.0005170702609083995",
      "0.0007993713499546567",
      "-0.00040399373630658174",
      "0.00015700295087288184",
      "-0.0009363296244865637",
      "0.00020546702903498923",
      "-0.00017657490788381322",
      "-6.73986450941604e-05",
      "0.0002525482046000709",
      "0.0006100515603996359",
      "-0.00021870373066970863",
      "-7.82289285047764e-05",
      "0.0006008175698380587",
      "-0.0009412006794335414",
      "0.0003948960051827888"
    ],
    [
      "5.9376271829767336e-05",
      "5.937583498743834e-05",
      "5.9377399127508175e-05",
      "5.937839366906827e-05",
      "5.937613556780708e-05",
      "2.409990319802899e-09",
      "-2.569915599073752e-09",
      "4.50981940786378e-09",
      "5.324420812276522e-10",
      "1.2209797126403702e-09",
      "1.7391420575458258e-09",
      "-1.5459126399973378e-09",
      "2.6612268555268442e-09",
      "2.563085493249493e-09",
      "3.285687746168789e-09",
      "2.9121183141887365e-09",
      "-1.2833455259397236e-09",
      "-3.551185865612942e-09",
      "-2.1629012335861315e-09",
      "5.0906031924631744e-09",
      "1.0230775586221233e-09",
      "2.4535384627841323e-09",
      "4.040239390162677e-09",
      "4.943013457937489e-09",
      "2.785293230204847e-09"
    ],
    [
      "5.940498017565615e-05",
      "5.9398302361975995e-05",
      "5.937743929952653e-05",
      "5.938429104011127e-05",
      "5.938076547031268e-05",
      "2.6306440437579486e-08",
      "-5.029851240196059e-09",
      "1.7697758482652284e-08",
      "4.258873348953828e-09",
      "9.454639194309e-10",
      "1.2116685175374008e-08",
      "-2.2867793577263174e-09",
      "6.683351151244857e-10",
      "1.5297470065217847e-10",
      "5.521878474837129e-09",
      "1.382597324116551e-08",
      "4.612255730945486e-09",
      "-5.5385084698714836e-09",
      "-1.201448283019029e-08",
      "9.79153803414097e-09",
      "-6.430751293879864e-09",
      "-7.06671146555992e-09",
      "8.133095331232045e-10",
      "5.1188889336034385e-09",
      "-8.405474239998205e-10"
    ],
    [
      "5.937525821488779e-05",
      "5.9375223291659834e-05",
      "5.937688298915375e-05",
      "5.937740197347271e-05",
      "5.9375176791552094e-05",
      "2.6884123288326985e-09",
      "-2.068095114072606e-09",
      "3.610612729261078e-09",
      "8.054021014772692e-10",
      "1.5994516870804664e-09",
      "1.8396052412914683e-09",
      "-1.6755346280083435e-09",
      "2.611343536432002e-09",
      "2.453363832842023e-09",
      "3.431766409611927e-09",
      "2.1902330228654587e-09",
      "-3.666352447377435e-10",
      "-3.43200776893443e-09",
      "-2.1484854803587727e-09",
      "4.543589635067496e-09",
      "1.5319350157989159e-09",
      "2.022215436538885e-09",
      "3.377318474115946e-09",
      "5.294920722329668e-09",
      "2.1900239315020903e-09"
    ],
    [
      "0.00042106429922369743",
      "0.0004232412016167583",
      "0.00037646840492684355",
      "7.653161764678372e-05",
      "0.00044889631903604564",
      "0.0003624302263353175",
      "0.00027436449345796853",
      "-3.0459472177783232e-05",
      "0.00022015584212899873",
      "0.000283628700252631",
      "-2.733898272440195e-05",
      "0.0002072769095111915",
      "1.6758713085343562e-05",
      "1.5170978244369997e-07",
      "-7.958937160597348e-05",
      "1.5856583929783794e-05",
      "0.0001985184451860908",
      "7.262986057360676e-05",
      "-0.00030400167089307556",
      "0.0001869037341605115",
      "7.411890368572111e-05",
      "-0.00031426928572559043",
      "7.182072177061058e-05",
      "-0.0003514361625892615",
      "-1.860188339805798e-05"
    ],
    [
      "0.00037393507643858137",
      "7.659736240668809e-05",
      "0.0003896665041267655",
      "0.0005219700107686943",
      "0.0015026304762619832",
      "6.942076771631008e-05",
      "0.0002847491054882626",
      "-4.9020375548125965e-05",
      "6.885947118314233e-05",
      "5.112247873870952e-05",
      "1.8540774921642136e-05",
      "-3.6817493805656545e-05",
      "-0.0002260151778332606",
      "0.0003841570025289545",
      "-0.0008167981260526256",
      "2.4415760813538647e-05",
      "-0.00015103445195539266",
      "0.00037829357830223057",
      "-0.000670256988443164",
      "-5.542348851456592e-05",
      "8.728977228708993e-05",
      "-0.00015325628820454302",
      "0.00031891378802608236",
      "-0.000573683199983457",
      "2.1653959191957094e-05"
    ],
    [
      "0.0019797596211936774",
      "0.0032366010322737865",
      "0.004456697723083793",
      "0.012431963900632366",
      "0.0070847107557885525",
      "-0.002281579786792591",
      "0.0019616740864660995",
      "-0.0022805927385168828",
      "-0.0011619102479509078",
      "-0.0012759299640694621",
      "0.0005904280325177545",
      "0.0030958625314432093",
      "-0.007139017980187191",
      "0.00270279129226558",
      "-0.006435858879935555",
      "0.0009449235838900741",
      "0.002143282928676057",
      "-0.004307160328390174",
      "0.0034834729335336467",
      "-0.0035131100652063827",
      "0.006241873966147764",
      "-0.0035688326922380135",
      "-0.0018540914845641202",
      "0.00485631859292188",
      "-0.006745281859794199"
    ],
    [
      "5.937508466676532e-05",
      "5.937625215749742e-05",
      "5.937810656280157e-05",
      "5.937874829876181e-05",
      "5.9377878720474474e-05",
      "2.0237843018281626e-09",
      "-2.039092118502612e-09",
      "3.3653369853351554e-09",
      "4.907351981612952e-10",
      "1.817481042409146e-09",
      "1.4241774435022584e-09",
      "-1.1671605005739338e-09",
      "2.3947691339958623e-09",
      "3.935474628469815e-09",
      "1.8919348895280204e-09",
      "2.260943426391586e-09",
      "-3.8164767215196127e-10",
      "-3.567402847743772e-09",
      "-1.4586470161897884e-09",
      "5.3958383887093616e-09",
      "2.2033032638546415e-09",
      "2.179505633668812e-09",
      "1.886089481624163e-09",
      "4.920690164040813e-09",
      "4.117857390898387e-09"
    ],
    [
      "5.9480565141147373e-05",
      "5.954733328114907e-05",
      "5.940009376161839e-05",
      "5.94132960412929e-05",
      "5.940304786176587e-05",
      "1.3533769364493665e-07",
      "3.3193645236107385e-08",
      "6.139333025044319e-08",
      "4.079244869422494e-08",
      "5.2853312378959196e-08",
      "7.692447905408044e-08",
      "4.598020235115336e-08",
      "2.6228729901708185e-08",
      "1.0351724671318406e-08",
      "1.921225920299681e-08",
      "1.9138775609445213e-08",
      "3.0521405860559904e-08",
      "1.3191268789376336e-08",
      "-3.1380022405330154e-08",
      "3.899975996863479e-08",
      "1.3923124117006673e-08",
      "-4.087697203740938e-08",
      "-8.470745314842186e-09",
      "-1.729533848852374e-08",
      "-1.904000226385914e-08"
    ],
    [
      "5.9373780403221506e-05",
      "5.937660567588595e-05",
      "5.93765424365769e-05",
      "5.937767113057389e-05",
      "5.937531542885927e-05",
      "1.9427536851892282e-09",
      "-2.109471825971358e-09",
      "2.7501464996802374e-09",
      "8.39832723012282e-10",
      "2.771957199721664e-09",
      "1.6564780647164187e-09",
      "-1.154660390668394e-09",
      "3.5636981495989376e-09",
      "2.886654079144173e-09",
      "3.4110977732434965e-09",
      "2.176374278028694e-09",
      "-7.493213928706938e-10",
      "-2.7353648871586557e-09",
      "-1.7019119669012125e-09",
      "5.243133254983887e-09",
      "3.19213970852685e-09",
      "2.8024804150129862e-09",
      "3.3401747423580956e-09",
      "4.440398520734564e-09",
      "3.271391162212207e-09"
    ],
    [
      "5.9524441821697176e-05",
      "5.956028122442701e-05",
      "5.939278804463296e-05",
      "5.943627084048822e-05",
      "5.9398951876235334e-05",
      "1.6674869690035644e-07",
      "1.736549276094571e-08",
      "9.506500523730531e-08",
      "2.1509324756700922e-08",
      "3.010532632150218e-08",
      "1.042540712406182e-07",
      "1.4794835246784247e-08",
      "1.9664994464525513e-08",
      "-8.320096709184003e-09",
      "1.0203761060963244e-08",
      "2.152242185401901e-08",
      "4.0279936508276255e-08",
      "1.261432675909525e-08",
      "-5.613244106626703e-08",
      "4.838201540145483e-08",
      "8.612600339015617e-09",
      "-5.935673578280487e-08",
      "-1.878519931819158e-08",
      "-7.881861316447897e-09",
      "-3.2507748306349504e-08"
    ],
    [
      "5.937628019394725e-05",
      "5.937562843166873e-05",
      "5.9374902592690256e-05",
      "5.937698921669028e-05",
      "5.9374440620802246e-05",
      "2.8908432837474947e-09",
      "-2.402507659464835e-09",
      "3.8366128606790114e-09",
      "-2.9033628876052943e-11",
      "1.988658224412332e-09",
      "1.774487878251319e-09",
      "-1.8666275158268998e-09",
      "2.8257198602817318e-09",
      "2.3457593978231317e-09",
      "2.878495676272813e-09",
      "3.1688243396127117e-09",
      "-3.056435134705823e-10",
      "-3.159701612643118e-09",
      "-1.9511676141619534e-09",
      "4.37900507296042e-09",
      "1.623166913780061e-09",
      "2.4730746126491734e-09",
      "2.8121426907139114e-09",
      "4.458903533711958e-09",
      "2.385435414293825e-09"
    ],
    [
      "5.9378446560591775e-05",
      "5.9381152490749946e-05",
      "5.9381657845802585e-05",
      "5.938038238200695e-05",
      "5.938001379743232e-05",
      "4.486687904156244e-09",
      "-3.730405452892946e-09",
      "4.9875446755274134e-09",
      "2.581695542794211e-10",
      "-6.339147087644718e-11",
      "3.0949377712251995e-09",
      "7.072523040962827e-10",
      "-7.000175339311493e-10",
      "3.7926338717438655e-09",
      "1.9048516559371544e-09",
      "4.745397282488757e-09",
      "-2.301298431545967e-11",
      "-3.7240071399900063e-09",
      "-1.8347723054693337e-09",
      "8.138634914062878e-09",
      "-2.9304641390969545e-10",
      "1.7281134639673096e-09",
      "1.4243347231295532e-09",
      "3.7093645387004187e-09",
      "3.788749314714083e-09"
    ],
    [
      "0.0043305990854766415",
      "0.0008404132170074425",
      "0.002499638816584435",
      "0.007941174015585332",
      "0.010738668586779758",
      "-0.0017417617112345945",
      "-0.002999284101733741",
      "-0.004493870664651359",
      "0.003979725727400258",
      "0.0013768401125840348",
      "0.001360175329616294",
      "-0.002325219392167952",
      "0.0021291087541765487",
      "-0.004320806045394288",
      "0.0005015996990745024",
      "-0.0005497431714716448",
      "-0.0011946470426763322",
      "0.003670142227337665",
      "0.0054566799167337764",
      "0.00010113344117469318",
      "-0.0020750564160536096",
      "-0.0017129500088175007",
      "-0.0038341198009415145",
      "-0.0027186060752927544",
      "-0.009160793992310507"
    ],
    [
      "0.0008165827171824569",
      "0.0008115621377410656",
      "0.00012315806689675357",
      "0.0004133176895208674",
      "0.00042981879570882",
      "0.0005618212442947979",
      "0.00019988899630390278",
      "1.9992904163181782e-05",
      "-0.00011751667118885435",
      "0.00020908631991268828",
      "0.00035908502006362316",
      "-0.0004308582023012031",
      "6.766603588570318e-05",
      "-9.330165856263407e-05",
      "-0.00035590564237396967",
      "0.0005039041303262914",
      "9.132242013180581e-05",
      "0.0005172968606219524",
      "-0.0005164188335500635",
      "-6.526120120214877e-05",
      "0.0003705208489584459",
      "-0.0003049581273053145",
      "0.00013415213428841094",
      "-0.0001221502782687242",
      "6.665730833929515e-05"
    ],
    [
      "5.937650294367625e-05",
      "5.937485124863215e-05",
      "5.93751743024369e-05",
      "5.937668905304812e-05",
      "5.937543240810386e-05",
      "2.5743976982616123e-09",
      "-1.6641298250180556e-09",
      "3.538726515870657e-09",
      "4.5760454163487094e-11",
      "1.4393008988398946e-09",
      "1.615431212316338e-09",
      "-1.8498600246287047e-09",
      "2.433368369692935e-09",
      "1.8485815937819009e-09",
      "2.4789601173408393e-09",
      "3.0272697293110097e-09",
      "-7.281460068901005e-11",
      "-3.0728955213367866e-09",
      "-1.89503892928934e-09",
      "3.894378625135675e-09",
      "1.0441689976594482e-09",
      "2.0452657627705063e-09",
      "2.607667684449442e-09",
      "4.507767072817214e-09",
      "2.8754448892029294e-09"
    ],
    [
      "5.938889710636346e-05",
      "5.9382284146500066e-05",
      "5.937595364935666e-05",
      "5.938004082115856e-05",
      "5.93771586506391e-05",
      "1.2133540340552042e-08",
      "-1.3604789437509277e-09",
      "1.011648187989476e-08",
      "9.250238320437917e-11",
      "2.283507051899397e-09",
      "6.3914785104065156e-09",
      "-3.2640096407835086e-09",
      "2.6611884569028887e-09",
      "1.7569740090205702e-09",
      "2.410516401384847e-09",
      "5.802062854108012e-09",
      "2.3060568283027858e-09",
      "-3.6655406651200794e-09",
      "-5.813697257083118e-09",
      "5.8123403454311815e-09",
      "-7.746561661780581e-10",
      "-7.620436882653405e-10",
      "8.745322717211129e-10",
      "4.900299315519371e-09",
      "1.131488998481899e-09"
    ],
    [
      "5.937456165297026e-05",
      "5.937388475774027e-05",
      "5.937415477622756e-05",
      "5.9375463863426856e-05",
      "5.9374056491074945e-05",
      "2.204039756483824e-09",
      "-1.490410189898647e-09",
      "2.9400714410149402e-09",
      "7.428483037383719e-10",
      "1.764641884732191e-09",
      "1.4664875735077031e-09",
      "-1.7049113778068623e-09",
      "3.1597062582981833e-09",
      "1.912288911393847e-09",
      "3.1441210250620754e-09",
      "2.1717630638024603e-09",
      "-4.963492033111278e-10",
      "-2.7667187563766507e-09",
      "-1.8005099328077284e-09",
      "3.604285240994948e-09",
      "1.5245521587151513e-09",
      "2.0313555816153225e-09",
      "2.360024077297195e-09",
      "4.398606030996155e-09",
      "2.613618638954875e-09"
    ],
    [
      "5.937954428093217e-05",
      "5.93774981282284e-05",
      "5.937504850589068e-05",
      "5.937865538231715e-05",
      "5.937439639967197e-05",
      "5.947330355965154e-09",
      "-2.73903922130109e-09",
      "6.433634138441196e-09",
      "9.519341311450542e-10",
      "1.4866791066535912e-09",
      "3.4847038028430183e-09",
      "-2.1287554122751103e-09",
      "2.6330121976179217e-09",
      "1.5111258669017203e-09",
      "3.418057124448244e-09",
      "3.687039825667034e-09",
      "2.8443982707780847e-10",
      "-3.876465911762916e-09",
      "-2.7420452996381273e-09",
      "5.0706812899879354e-09",
      "1.2478300468424193e-10",
      "1.2234132405237809e-09",
      "2.5094993223771805e-09",
      "4.6450985025914e-09",
      "2.509467904609518e-09"
    ],
    [
      "5.938059993138406e-05",
      "5.937968050154761e-05",
      "5.937655158250043e-05",
      "5.9380029509974865e-05",
      "5.937538513023202e-05",
      "7.429999492161025e-09",
      "-2.7133334288005153e-09",
      "7.1689382075388915e-09",
      "2.928287278408481e-11",
      "1.967842222609964e-09",
      "4.78648871291261e-09",
      "-3.3746014407623873e-09",
      "3.1466130644875166e-09",
      "1.625511267546533e-09",
      "2.794619537615319e-09",
      "3.7122854375816297e-09",
      "1.5501895834846507e-09",
      "-3.544709028455231e-09",
      "-2.896815179374224e-09",
      "6.6072566405857755e-09",
      "9.820266877468342e-10",
      "1.4721412133796516e-09",
      "1.9018418570893675e-09",
      "5.698151717309047e-09",
      "2.8491152708911126e-09"
    ],
    [
      "5.938282730423349e-05",
      "5.937998565267435e-05",
      "5.9377194783118966e-05",
      "5.938069765079217e-05",
      "5.938401689140277e-05",
      "7.884816033355837e-09",
      "-2.0357135588955744e-09",
      "7.1502557683960245e-09",
      "-9.508859910049768e-10",
      "1.757618769582232e-09",
      "4.6338136756012404e-09",
      "-2.674624160829222e-09",
      "1.2618240573758909e-09",
      "4.363053059038881e-09",
      "-7.245374993917815e-10",
      "4.150393626768892e-09",
      "9.958281461719015e-11",
      "-2.0270881138924025e-09",
      "-6.514955564204673e-09",
      "4.009072369820531e-09",
      "1.944848217280164e-09",
      "-1.586144774223477e-09",
      "2.5390515908262774e-09",
      "5.835335579025616e-09",
      "2.306065582832721e-11"
    ],
    [
      "0.004233612376474418",
      "0.0010352741080277919",
      "0.0010379123399218994",
      "0.0007608899155916916",
      "0.00273190970252753",
      "-0.0019883213242721",
      "0.0013594587779124758",
      "-9.236298003401567e-05",
      "-0.00333861559184234",
      "-0.0007717578916756726",
      "0.0001859142420730364",
      "0.001598346516452388",
      "-0.0006422616068335129",
      "-0.0011220528724452717",
      "0.00011357288606338837",
      "0.00034668416491172386",
      "-0.0014954956190950425",
      "0.0017087236362885395",
      "9.696223676506579e-05",
      "0.000599451121057906",
      "-0.0008062504765399018",
      "0.0002310947494902563",
      "0.0005234060380442483",
      "-0.0011645377946922634",
      "0.0013645232153923243"
    ],
    [
      "9.228118616523731e-05",
      "0.0008771211731488667",
      "0.00032483924998027053",
      "0.0008803155275306695",
      "0.0006651034179922518",
      "0.00014859159019193024",
      "9.333963038057899e-05",
      "-9.166269440540144e-05",
      "0.00010404767428230137",
      "0.0004312285639012759",
      "-0.00012605277013401798",
      "0.00026853003064422523",
      "-0.0002411296750265813",
      "0.0002819562321398188",
      "-0.0006854523696278434",
      "6.946060799479506e-05",
      "4.570745991926231e-06",
      "0.0001363944801863284",
      "-9.54031456810975e-05",
      "-0.0001764135921917997",
      "0.0008095830968507629",
      "-0.0006505509218864184",
      "0.0003997322849475742",
      "-0.0002851263795619672",
      "-0.0001655643664786336"
    ],
    [
      "5.938266193185602e-05",
      "5.937968270042413e-05",
      "5.93787349947989e-05",
      "5.9388913959793075e-05",
      "5.9376950285529156e-05",
      "2.2126426971773305e-09",
      "-2.3825783605803677e-09",
      "9.58391159410096e-09",
      "-3.355496761236296e-10",
      "2.854343906141317e-09",
      "1.223862901946198e-09",
      "-7.812565433119448e-10",
      "2.7112315910030576e-09",
      "1.4329857462043224e-09",
      "-4.727483722830651e-10",
      "1.8599086589648367e-09",
      "-7.575509064872338e-10",
      "-8.043367346362457e-09",
      "-4.519058634546306e-10",
      "6.265269186126082e-09",
      "4.767002531474112e-09",
      "1.075540995953509e-10",
      "5.804483417376466e-09",
      "2.9181730432361067e-09",
      "3.828456206976613e-09"
    ],
    [
      "5.9385376854708994e-05",
      "5.938042694319789e-05",
      "5.9376463149699076e-05",
      "5.938878587867381e-05",
      "5.9376099881976376e-05",
      "7.859858055379532e-09",
      "-3.5545290067211335e-09",
      "1.2918661420136456e-08",
      "-1.6907508008685866e-09",
      "2.2499650995499103e-09",
      "5.7576228127741815e-09",
      "-3.0021300280985097e-09",
      "2.218372062547139e-09",
      "1.866083358690396e-09",
      "-3.82230360961894e-10",
      "3.483550008839038e-09",
      "-7.870765199637596e-10",
      "-5.141346346723809e-09",
      "-2.381736690996819e-09",
      "5.306014022406218e-09",
      "2.08653048002915e-09",
      "7.131043788974547e-10",
      "5.028886445558109e-09",
      "3.7076906606769767e-09",
      "2.467017327756315e-09"
    ],
    [
      "5.937674010434635e-05",
      "5.937716376743594e-05",
      "5.937593006108008e-05",
      "5.937746270646485e-05",
      "5.937492248234233e-05",
      "4.432959816966968e-09",
      "-2.1251566969059023e-09",
      "4.284988613619385e-09",
      "1.7685961692320362e-10",
      "2.2476507137193517e-09",
      "2.966982544717697e-09",
      "-2.6353359590844636e-09",
      "3.340908040090694e-09",
      "2.0665621338732138e-09",
      "2.968381263879585e-09",
      "2.861263060634236e-09",
      "7.106294586171259e-10",
      "-2.7983574715035723e-09",
      "-2.3175082153497963e-09",
      "5.471882902551935e-09",
      "1.969904461659071e-09",
      "2.103819476062111e-09",
      "2.1919031794072316e-09",
      "5.22561095834952e-09",
      "2.8298798793264463e-09"
    ],
    [
      "5.9375075628061444e-05",
      "5.9375522345468996e-05",
      "5.9375035503978074e-05",
      "5.93762539820126e-05",
      "5.937397624251217e-05",
      "3.2651398674275003e-09",
      "-1.6986524112734041e-09",
      "3.454195000723572e-09",
      "6.090217161856866e-10",
      "2.262314076592731e-09",
      "2.3797706171961532e-09",
      "-2.312058329992635e-09",
      "3.807624211636638e-09",
      "1.868807069586739e-09",
      "3.4783418887921866e-09",
      "2.1441276363469665e-09",
      "-6.417116463415955e-11",
      "-2.5215352290903896e-09",
      "-2.2530808335750936e-09",
      "4.633765654340109e-09",
      "2.2519520232756275e-09",
      "2.095208608295362e-09",
      "2.460061932660977e-09",
      "4.952749824608286e-09",
      "2.553953931928639e-09"
    ],
    [
      "5.937731273045594e-05",
      "5.937759521040219e-05",
      "5.9375853266294257e-05",
      "5.937703431886829e-05",
      "5.93743833125711e-05",
      "4.935315805533966e-09",
      "-2.262948819025616e-09",
      "4.624761364076568e-09",
      "3.696135581371274e-10",
      "2.3250226509255435e-09",
      "3.1793589711971965e-09",
      "-2.639690856070244e-09",
      "3.65370879573307e-09",
      "2.093874924603629e-09",
      "3.531002723084341e-09",
      "3.2393166398265967e-09",
      "4.6083267766525087e-10",
      "-2.697948637437963e-09",
      "-2.639985079760133e-09",
      "5.591738457377622e-09",
      "1.7139217335558086e-09",
      "2.142743767033754e-09",
      "2.3842374472623383e-09",
      "5.312189727483783e-09",
      "2.3695460183520697e-09"
    ],
    [
      "5.937744228076522e-05",
      "5.937695011741759e-05",
      "5.9375836253017856e-05",
      "5.9377745303788694e-05",
      "5.9375336205582e-05",
      "4.2284629541014686e-09",
      "-1.8333080558637042e-09",
      "4.548825892286888e-09",
      "1.1656483443494185e-09",
      "2.2000667461561256e-09",
      "2.5655942229808853e-09",
      "-1.8306223308271912e-09",
      "3.5683498170338296e-09",
      "2.2264448576151466e-09",
      "3.5605061448144893e-09",
      "2.889067048615508e-09",
      "-4.216185158171851e-10",
      "-3.2719069723136544e-09",
      "-2.9391768495846875e-09",
      "4.710451682187646e-09",
      "1.878005756190063e-09",
      "1.3863455882226995e-09",
      "2.9829659363650605e-09",
      "4.883367148417301e-09",
      "2.425538451285901e-09"
    ],
    [
      "0.017088454472244795",
      "0.03464877844367074",
      "0.03232059818290264",
      "0.0312585733571862",
      "0.010718087774166997",
      "-0.0007545931012109877",
      "-0.015662719513626213",
      "-0.014980444239340127",
      "0.007926821352233809",
      "0.0010242086067549254",
      "-0.021346989628668524",
      "-0.014746345730763196",
      "0.005183623906713061",
      "-0.011346506917959936",
      "0.004120182454645767",
      "-0.0215840185578946",
      "-0.004824019876436506",
      "0.016301755137416364",
      "0.01051883086553313",
      "-0.028870901381330454",
      "-0.015764090032206128",
      "0.011085660631761115",
      "-0.02413755708790607",
      "-0.010001273023729256",
      "-0.016541076009381848"
    ],
    [
      "5.937861730117623e-05",
      "5.937831796024659e-05",
      "5.9377613159100714e-05",
      "5.938230700291442e-05",
      "5.9379116245700134e-05",
      "2.3211230757769498e-09",
      "-6.384972435247844e-10",
      "3.873384826277609e-09",
      "9.752804644684306e-10",
      "1.6639086859946958e-09",
      "1.4849219915754553e-09",
      "-1.1112474328538103e-09",
      "1.1572841149302492e-09",
      "2.8992971993077438e-09",
      "-1.729994952489569e-11",
      "2.3219676887131057e-09",
      "1.3597028113958184e-09",
      "-5.276142678390347e-09",
      "-1.484399549341046e-09",
      "3.3574328950013316e-09",
      "4.00726926064183e-09",
      "-4.759361242585109e-10",
      "1.8019518599694454e-09",
      "4.4636810421688036e-09",
      "4.1232001440696056e-09"
    ],
    [
      "5.937986090114552e-05",
      "5.9380996762438366e-05",
      "5.9378400950078016e-05",
      "5.9380799948626875e-05",
      "5.937683980705908e-05",
      "3.5880003910401047e-09",
      "-9.614746386877896e-10",
      "4.069423000020941e-09",
      "6.098964920890437e-10",
      "8.042240272401209e-10",
      "2.9923719377942493e-09",
      "4.595203281572918e-10",
      "9.445776360603469e-10",
      "1.1508388145911893e-09",
      "3.0911863432248933e-09",
      "4.806779920692797e-09",
      "-7.221211962443356e-10",
      "-3.5338178569574354e-09",
      "-2.2112878256112508e-09",
      "4.752001026627716e-09",
      "1.6929051968363992e-09",
      "1.3960835847104274e-09",
      "3.6082860568353228e-09",
      "2.5959453591374528e-09",
      "3.5989958419854102e-09"
    ],
    [
      "5.9379093299816496e-05",
      "5.937823620529312e-05",
      "5.937576481937626e-05",
      "5.938037378520347e-05",
      "5.937410396832087e-05",
      "5.533477999704691e-09",
      "-2.4341930724474745e-09",
      "6.332779764308764e-09",
      "1.0895582550784077e-09",
      "2.0713798454175632e-09",
      "3.6256340610420833e-09",
      "-1.988770482192377e-09",
      "3.0158219947818596e-09",
      "1.589454982680633e-09",
      "3.3776453274934404e-09",
      "3.173570025766824e-09",
      "3.4564756156462043e-10",
      "-4.3040418739937486e-09",
      "-2.182559309969019e-09",
      "5.339293829409234e-09",
      "1.3991000965935e-09",
      "1.5478027671648115e-09",
      "2.957653417984476e-09",
      "4.61749186701101e-09",
      "2.8446242779581006e-09"
    ],
    [
      "5.9374479808023714e-05",
      "5.9374102232094485e-05",
      "5.9374906305197195e-05",
      "5.937685723496293e-05",
      "5.937333273460614e-05",
      "1.9684257248308824e-09",
      "-2.3410837585992575e-09",
      "3.263325049896793e-09",
      "1.052601001644463e-09",
      "1.5908282909552826e-09",
      "1.2055573536735785e-09",
      "-1.9148788254977195e-09",
      "3.094048168296542e-09",
      "1.5788264385265892e-09",
      "3.6091071811745196e-09",
      "1.9149294361896915e-09",
      "-8.377251001835998e-10",
      "-3.599982504293602e-09",
      "-2.1541368285023307e-09",
      "4.0838356085529095e-09",
      "1.932693872733972e-09",
      "1.6677243402403268e-09",
      "3.4215348580733264e-09",
      "4.5678018751498935e-09",
      "2.3641022126882243e-09"
    ],
    [
      "5.937593724743281e-05",
      "5.937548175565535e-05",
      "5.937539829934913e-05",
      "5.937810474559114e-05",
      "5.937394704942358e-05",
      "3.3007166523005278e-09",
      "-2.2875560787570352e-09",
      "4.4534268366304425e-09",
      "5.118425540953803e-10",
      "1.8608972658227128e-09",
      "2.4023622570889265e-09",
      "-2.3452098864978845e-09",
      "3.155027854766393e-09",
      "1.8360496326709839e-09",
      "3.1273461111474714e-09",
      "2.089146717454693e-09",
      "-7.263325643448124e-11",
      "-3.557864209212918e-09",
      "-2.019127135658706e-09",
      "4.723220522296572e-09",
      "1.973725179572445e-09",
      "1.949896885547024e-09",
      "2.8256924306678762e-09",
      "4.932312740544134e-09",
      "2.597195046353284e-09"
    ],
    [
      "5.937597980916526e-05",
      "5.937541841287563e-05",
      "5.937611633497644e-05",
      "5.937844646647558e-05",
      "5.937500972229473e-05",
      "2.572513769034262e-09",
      "-2.1919472758838934e-09",
      "4.073393324917109e-09",
      "6.005700268689475e-10",
      "1.8603249133976123e-09",
      "1.75250666178648e-09",
      "-1.7028629794594049e-09",
      "2.768856025170058e-09",
      "2.191150542354044e-09",
      "2.999043060354589e-09",
      "2.086331962788502e-09",
      "-3.7427366723736937e-10",
      "-3.900603436257386e-09",
      "-2.1464595583599822e-09",
      "4.342552635679118e-09",
      "2.1703547923242788e-09",
      "1.689347060295057e-09",
      "3.300989606626112e-09",
      "4.8702365193251295e-09",
      "2.4880304110420082e-09"
    ],
    [
      "0.030124575289224163",
      "0.02621846263156215",
      "0.028993329253294727",
      "0.03224685033441944",
      "0.0202573356121737",
      "-0.0031072985193313714",
      "-0.022948303539613656",
      "-0.011970366760053424",
      "0.0019973046385245944",
      "0.007864519877915633",
      "-0.0225589679427462",
      "-0.0160187533422324",
      "0.0033632326752534186",
      "-0.010852004456090096",
      "0.008040951659822862",
      "-0.024271165677969525",
      "-0.004635611801013249",
      "0.016032116643911156",
      "0.021624065491397705",
      "-0.02603219144903068",
      "-0.01111797342936271",
      "0.004424435418428328",
      "-0.02790635656417401",
      "-0.012679466261764636",
      "-0.018500577514228914"
    ],
    [
      "0.03496580897612715",
      "0.03956240135607962",
      "0.033938969836909756",
      "0.027386093818394477",
      "0.02290246223876777",
      "-0.01652716100786929",
      "-0.022054230156121162",
      "-0.013250250729596595",
      "0.00692411171194857",
      "0.0017048873578039594",
      "-0.01604589641464485",
      "-0.018042460525869743",
      "0.009708300474621866",
      "-0.014485783168466269",
      "0.007628126157824813",
      "-0.030089871654308868",
      "0.005390072142493899",
      "0.01646361449758228",
      "0.020644151895308556",
      "-0.03120543008970116",
      "-0.015051100553991687",
      "0.002824806954733684",
      "-0.024978032364935357",
      "-0.013745424880247742",
      "-0.02269092998701079"
    ],
    [
      "5.93793184430792e-05",
      "5.9377839980011976e-05",
      "5.9376815294759935e-05",
      "5.937740771866204e-05",
      "5.9378284501133636e-05",
      "4.1617238666682965e-09",
      "-1.983343783887866e-09",
      "4.517225820875201e-09",
      "6.8549066018948e-10",
      "1.8428798169733056e-09",
      "2.1695749711605067e-09",
      "-1.3204885986130758e-09",
      "2.7830012689457133e-09",
      "3.319684742369928e-09",
      "3.005025752031033e-09",
      "3.953404531906902e-09",
      "-1.0716797052445344e-09",
      "-3.0947320886721254e-09",
      "-4.352343642636959e-09",
      "4.755096221014733e-09",
      "1.3012813889296102e-09",
      "1.2128578099788739e-09",
      "3.204595213791855e-09",
      "4.344810515044006e-09",
      "1.913140916521443e-09"
    ],
    [
      "5.9379227282474466e-05",
      "5.937793228597525e-05",
      "5.9376576531564726e-05",
      "5.937841663739928e-05",
      "5.937463067779513e-05",
      "5.185419904219571e-09",
      "-3.4061650822125374e-09",
      "5.775772996794674e-09",
      "8.36564222825769e-11",
      "1.887633815263081e-09",
      "2.859453086781492e-09",
      "-2.5177409204741097e-09",
      "2.6791226363618e-09",
      "2.380044967424273e-09",
      "3.457582198127002e-09",
      "4.066509480600895e-09",
      "3.0726258557524546e-10",
      "-3.931594513206429e-09",
      "-2.8811282447341283e-09",
      "5.843138765820332e-09",
      "7.723600057399702e-10",
      "2.1377310134937396e-09",
      "3.135790455982757e-09",
      "5.344211405256138e-09",
      "1.876720126483555e-09"
    ],
    [
      "5.93754190656111e-05",
      "5.9375838987083325e-05",
      "5.937556500530427e-05",
      "5.937674610436839e-05",
      "5.937364056627365e-05",
      "3.207642409465873e-09",
      "-2.1424243749799796e-09",
      "3.774799823430999e-09",
      "9.795239688552334e-10",
      "2.2221971123611504e-09",
      "2.1344604204224042e-09",
      "-1.8875869475950588e-09",
      "3.6635006769276557e-09",
      "1.9782180212504436e-09",
      "3.9916644049958905e-09",
      "2.54794290624341e-09",
      "-3.9746831695533116e-10",
      "-3.055924357789535e-09",
      "-2.0616173783301793e-09",
      "4.842434968165542e-09",
      "1.8403972266399541e-09",
      "2.3026653230745932e-09",
      "3.12739439490809e-09",
      "4.937285112511336e-09",
      "2.472024517621154e-09"
    ],
    [
      "5.937661712668021e-05",
      "5.937683206317362e-05",
      "5.937582497877023e-05",
      "5.937777223899944e-05",
      "5.937359877823328e-05",
      "4.151691125145407e-09",
      "-2.474739917765419e-09",
      "4.677542457055604e-09",
      "7.124036896305111e-10",
      "2.0901132181805205e-09",
      "2.7048399218919684e-09",
      "-1.9928060823057566e-09",
      "3.1442603882175965e-09",
      "1.8647424125554472e-09",
      "3.6096686399410127e-09",
      "2.9280404936439896e-09",
      "1.3874929406063273e-10",
      "-3.345332027943338e-09",
      "-1.9293686906809447e-09",
      "5.2690956517512396e-09",
      "1.4452121019880693e-09",
      "2.226615940612271e-09",
      "2.9723891045960633e-09",
      "4.8380906912280375e-09",
      "2.4838689152756843e-09"
    ],
    [
      "5.937599244916446e-05",
      "5.9376853761431685e-05",
      "5.9375992377554847e-05",
      "5.937726169221727e-05",
      "5.9374618737578443e-05",
      "3.569549171091594e-09",
      "-1.8476866937017796e-09",
      "3.765095379516983e-09",
      "1.171453247746844e-09",
      "1.9938854908655014e-09",
      "2.2932420730291806e-09",
      "-1.370518196910347e-09",
      "3.1193859102740512e-09",
      "1.948864850932217e-09",
      "3.5489050449257304e-09",
      "2.843940843507273e-09",
      "-3.4156867279651144e-10",
      "-2.953383928071567e-09",
      "-2.1433732712370835e-09",
      "4.834982391457196e-09",
      "1.7244289759150079e-09",
      "1.7902544709886495e-09",
      "3.025850288719527e-09",
      "4.407277225671164e-09",
      "2.79196663053964e-09"
    ]
  ],
  "rational_Q": [
    [
      "0.0004961574212094308",
      "0.00018488244913846298",
      "0.00035439005572407813",
      "0.0002738161142994689",
      "0.00023371659188047716",
      "0.000184882449138598",
      "0.00035855932864184577",
      "0.00014470092132339525",
      "0.000556738215116487",
      "0.00017280734554327872",
      "0.0003543900557271715",
      "0.00014470092132392828",
      "9.689821804696016e-05",
      "0.0005487438495710123",
      "0.00040371348208196104",
      "0.0002738161142994336",
      "0.000556738215118423",
      "0.0005487438495645351",
      "0.0005355661989773032",
      "0.0001920186802735915",
      "0.00023371659187930132",
      "0.00017280734554391399",
      "0.00040371348208545537",
      "0.00019201868027300307",
      "0.00012528908377351493",
      "9.090014961341591e-05",
      "-0.0002830114363834255",
      "0.0001338397579906406",
      "4.167268392728549e-06",
      "9.090014961140618e-05",
      "-0.00034449319307506724",
      "7.218410294072277e-05",
      "-1.9560863743065325e-06",
      "-5.7376600821857904e-05",
      "-0.00028301143638505055",
      "7.218410294171289e-05",
      "0.00011467184932591248",
      "0.0001351689592835554",
      "9.945263209142645e-05",
      "0.00013383975799060582",
      "-1.9560863734010902e-06",
      "0.00013516895928182",
      "-0.0004239283121934029",
      "3.741416493738625e-05",
      "4.167268392250495e-06",
      "-5.737660082013095e-05",
      "9.945263209306712e-05",
      "3.741416493713196e-05",
      "-0.00010981067156044069",
      "-1.8810810576356373e-05",
      "3.061351490273767e-05",
      "5.144729244860377e-05",
      "-1.5679644415224615e-06",
      "-7.629540914352041e-05",
      "2.731841888918623e-05",
      "-0.00011602581344042212",
      "-0.00010735362398829593",
      "-9.396817904424817e-05",
      "3.218373480107954e-05",
      "2.974061115984968e-05",
      "6.287772361559365e-05",
      "-0.00011226891888402447",
      "2.5012348547506802e-05",
      "6.482196853045879e-05",
      "-0.00012202786981367697",
      "-6.546448730094982e-05",
      "3.649582572136491e-05",
      "4.382958527779361e-05",
      "1.0003041001260405e-05",
      "3.592576405384701e-07",
      "-3.691990682227078e-05",
      "-6.340482283169684e-05",
      "-8.099227412981496e-05",
      "-5.1944987994126205e-05",
      "-9.396817904125268e-05",
      "0.00024969309510024614",
      "-3.8435170862666965e-05",
      "4.056291000411973e-05",
      "-2.989140484829223e-05",
      "0.0001301818774783169",
      "-4.648475376234679e-05",
      "-6.427487795332231e-05",
      "-0.00011002627783858469",
      "-1.7238432235876492e-05",
      "-0.00018694270786978495",
      "3.6898076501218844e-05",
      "-1.2784501016508354e-05",
      "0.00024311755603789416",
      "-3.583590681452413e-05",
      "-4.736847615871626e-05",
      "6.682986507720013e-05",
      "-7.292880302033624e-05",
      "-6.061866961141799e-05",
      "6.742207049843465e-05",
      "5.472179674636811e-05",
      "2.501234854600165e-05",
      "-0.0001565200260995099",
      "5.77786026874036e-05",
      "-0.00012184757000641096",
      "-1.0596118447394472e-05",
      "-0.00018694270787136905",
      "-2.880747445817505e-05",
      "1.0432585080980742e-05",
      "-9.406264504307431e-05",
      "2.9866314943665292e-05",
      "6.86344179528594e-05",
      "-5.105683002888628e-05",
      "4.502031862988819e-05",
      "-5.7298630315877284e-05",
      "0.00010332731322305164",
      "0.0001252603977632745",
      "1.8837121897199995e-05",
      "-0.00010830873773827118",
      "2.1188219740803737e-05",
      "-3.2341955181317194e-05",
      "4.382958527735631e-05",
      "-5.653204417675918e-05",
      "-2.872223099569471e-05",
      "-2.9694907426318305e-05",
      "-1.840398357172287e-05",
      "-4.736847616100316e-05",
      "4.8951549877388665e-05",
      "-1.2098371816483164e-05",
      "-0.00011767143914993485",
      "-0.0001626771776848133",
      "0.00012526039776330033",
      "-0.0001734267388133525",
      "-0.00011824597186165149",
      "8.336500673967144e-05",
      "-1.1091450593758668e-05",
      "0.00010259324656843315",
      "-9.439182175927391e-06",
      "-0.00010437637775953815",
      "8.329814535377326e-05",
      "-4.309027911615796e-05",
      "-7.629540914128406e-05",
      "3.2183734800325126e-05",
      "6.482196853374254e-05",
      "1.0003041000788311e-05",
      "-1.881081057538353e-05",
      "2.7318418889764277e-05",
      "2.974061115971502e-05",
      "-0.00012202786981627356",
      "3.592576410285499e-07",
      "3.061351490026364e-05",
      "-0.00011602581344189797",
      "6.287772361746806e-05",
      "-6.546448729973558e-05",
      "-3.691990682416297e-05",
      "5.144729244759727e-05",
      "-0.00010735362398871581",
      "-0.00011226891888522552",
      "3.649582572134759e-05",
      "-6.34048228316565e-05",
      "-5.469589971526477e-05",
      "4.7195404977680464e-05",
      "3.559684777331137e-05",
      "0.0002496930951021694",
      "-5.4695899716424e-05",
      "-7.932998404464015e-05",
      "-6.758038509050073e-05",
      "-3.8523007681248795e-05",
      "-0.00015652002609943435",
      "4.719540497697487e-05",
      "-6.758038508881911e-05",
      "0.00029560693011467746",
      "-5.426060593518272e-05",
      "-5.653204417615237e-05",
      "3.559684777137789e-05",
      "-3.852300768298733e-05",
      "-5.426060593504603e-05",
      "8.998899632094485e-05",
      "-0.00011486610879102841",
      "-3.334585680057799e-05",
      "-4.6484753761798675e-05",
      "-5.021999562791191e-05",
      "2.286998836116713e-05",
      "2.4777388310864278e-05",
      "2.9178250161103466e-05",
      "-2.8807474459266516e-05",
      "0.00011005109289420258",
      "-9.52821935398363e-06",
      "-6.779976524057549e-05",
      "6.644994658485213e-05",
      "4.8951549876137814e-05",
      "-1.3797541777412899e-05",
      "-3.784861700593338e-05",
      "-6.726905196691231e-05",
      "-3.210440872185929e-05",
      "8.73751859478933e-05",
      "3.689807650352297e-05",
      "0.00011005109289418867",
      "1.755125254028916e-05",
      "-0.00018700086110142364",
      "0.0001897800563971285",
      "-5.105683002947958e-05",
      "-0.00032051249180212784",
      "0.0003667114135205041",
      "-7.372606426638352e-05",
      "-0.00023414648232694826",
      "-0.0001734267388105502",
      "-7.823132851530084e-05",
      "2.199555630145082e-05",
      "0.00015625413544140244",
      "2.3298914660824707e-05",
      "6.682986507943809e-05",
      "-1.3797541777837081e-05",
      "-2.361502045532173e-05",
      "-5.0612665936175964e-05",
      "8.353223641509209e-05",
      "1.8837121895875954e-05",
      "-7.823132851231498e-05",
      "8.787872703486401e-05",
      "5.076763777186871e-05",
      "-2.38772206984026e-05",
      "-9.439182176576996e-06",
      "-1.444784941347462e-05",
      "7.743385937210389e-06",
      "4.893912173387862e-05",
      "5.0018465250897617e-05",
      "-3.8435170864042194e-05",
      "-6.427487795357182e-05",
      "-1.2784501017141526e-05",
      "-7.29288030170467e-05",
      "-8.099227413148577e-05",
      "4.0562910004560315e-05",
      "-0.00011002627783562943",
      "0.00024311755603828255",
      "-6.0618669612226745e-05",
      "-5.19449879953979e-05",
      "-2.9891404849463363e-05",
      "-1.723843223592969e-05",
      "-3.5835906814882135e-05",
      "6.742207049946635e-05",
      "2.2869988361352712e-05",
      "-9.528219355376256e-06",
      "-3.784861700666434e-05",
      "5.7778602688137496e-05",
      "-0.00011486610879259733",
      "2.477738831085689e-05",
      "-6.779976524086917e-05",
      "-6.726905196691862e-05",
      "-2.872223099469021e-05",
      "-3.3345856800845354e-05",
      "2.917825015993916e-05",
      "6.644994658546739e-05",
      "-3.210440872252751e-05",
      "4.424311066052136e-05",
      "3.530585149066093e-05",
      "1.0432585080917228e-05",
      "1.755125254000723e-05",
      "4.424311066072239e-05",
      "-0.00012638499755799105",
      "-3.845757921054831e-06",
      "-1.209837181654753e-05",
      "-2.3615020455226553e-05",
      "3.530585149066377e-05",
      "-3.845757920935353e-06",
      "-3.44621045096033e-05",
      "3.940673299799495e-06",
      "4.5020318632248915e-05",
      "0.0003667114135243122",
      "-0.00016371768783508914",
      "-0.00020964460380591964",
      "8.598377190259278e-05",
      "-0.00011824597186308952",
      "8.787872703721217e-05",
      "0.000358578009654216",
      "-0.00010821603649687281",
      "1.9706315678493834e-05",
      "-0.00010830873773899135",
      "2.199555630592989e-05",
      "0.00035857800964869647",
      "-0.00018908349377183515",
      "-2.3267582068086668e-05",
      "-0.00010437637775878837",
      "7.743385936247487e-06",
      "9.421355215714718e-05",
      "-2.612775029043367e-06",
      "4.732809043190047e-05",
      "-0.00012184757000526588",
      "-9.406264504412645e-05",
      "-5.729863031612926e-05",
      "2.1188219741088577e-05",
      "5.472179674533621e-05",
      "-1.0596118445190964e-05",
      "2.986631494617561e-05",
      "0.00010332731322291964",
      "-3.234195518085442e-05",
      "-0.0001870008610986365",
      "-7.372606426817659e-05",
      "0.00015625413544269939",
      "-2.9694907428222868e-05",
      "8.737518594910978e-05",
      "0.00018978005640109328",
      "-0.00023414648232654051",
      "2.329891466300353e-05",
      "-0.00020964460380371768",
      "-0.0001082160364967971",
      "-0.00011767143914775186",
      "-5.0612665938253464e-05",
      "3.940673297005934e-06",
      "8.598377190006973e-05",
      "1.970631567646482e-05",
      "-3.7894627454850413e-06",
      "8.336500673974276e-05",
      "5.0767637770951404e-05",
      "-0.00018908349377325229",
      "-3.7894627448357143e-06",
      "8.591839590741255e-05",
      "8.329814535256164e-05",
      "4.8939121735501996e-05",
      "-2.612775026471853e-06",
      "-7.190525992887795e-05",
      "-1.2678564496724769e-06",
      "-1.8403983570831535e-05",
      "-0.00016267717768460923",
      "-1.109145059294183e-05",
      "-4.309027911585748e-05",
      "8.353223641624505e-05",
      "-2.387722069836307e-05",
      "5.00184652507924e-05",
      "-2.3267582068815238e-05",
      "4.732809043262158e-05",
      "-1.2678564505386526e-06",
      "6.492472137930012e-05",
      "3.3122854223810345e-05",
      "9.731302090648825e-05",
      "-9.773625524383968e-05",
      "-6.492472138115475e-05",
      "1.0708625991575404e-16",
      "0.00015157332491718653",
      "-0.0003884696043216422",
      "-7.513648700886316e-05",
      "-3.3122854223810535e-05",
      "-0.0001515733249178129",
      "-1.499296444132554e-16",
      "0.00016848035592558812",
      "3.132624240896525e-06",
      "-9.731302090644931e-05",
      "0.00038846960432270045",
      "-0.00016848035592313373",
      "-4.705649765263394e-16",
      "0.00020841426844938653",
      "9.773625524171715e-05",
      "7.513648701034798e-05",
      "-3.13262423776349e-06",
      "-0.0002084142684490196",
      "8.669644479696883e-16",
      "9.225641073929012e-05",
      "-1.588277635438758e-05",
      "-7.206914854923313e-05",
      "-0.00012095171998145446",
      "6.420001734622263e-05",
      "-1.5274072743967655e-05",
      "-5.8880025279134924e-05",
      "-1.256629850923776e-05",
      "4.724025220908403e-07",
      "-3.5847859580292535e-05",
      "-1.9319159951849508e-05",
      "0.00012854510140815884",
      "4.342038956524821e-05",
      "-5.61788016674906e-05",
      "0.00014230847729090223",
      "-2.1342891773846716e-05",
      "2.6395402915469063e-05",
      "4.274045936290768e-05",
      "-5.8458495129812464e-05",
      "0.00010385296475121148",
      "0.00011820461050090267",
      "-5.281742681132658e-05",
      "6.0420890739977966e-05",
      "2.4557860538741003e-05",
      "8.158510643805725e-05",
      "4.7240252274632604e-07",
      "-4.25471593751211e-06",
      "-0.0001122944399372187",
      "0.0002582976966787908",
      "9.579051883725329e-05",
      "-3.198997123622772e-05",
      "6.514315567293569e-05",
      "-2.8339413179836073e-05",
      "-0.00017893663666024978",
      "6.627070418724095e-05",
      "8.333300461772668e-05",
      "-0.0003196970907149817",
      "0.00018105965755848392",
      "5.6889074776510596e-05",
      "-0.00010533383493313287",
      "-4.2064128312502214e-05",
      "1.652004549875238e-05",
      "-1.8138260278784665e-05",
      "0.00017836158311099692",
      "4.644257298156371e-05",
      "5.1304955731604604e-05",
      "-5.617880166982852e-05",
      "4.03791056909931e-05",
      "1.16582384747755e-05",
      "-0.00025159665985441496",
      "2.524503326586202e-06",
      "8.333300461721448e-05",
      "-5.463073390877267e-05",
      "-4.318047434716895e-05",
      "0.00012412066563511446",
      "-0.0001669107673513642",
      "8.387034099729578e-05",
      "0.00012972356450611586",
      "-0.0002788638888659723",
      "0.00014635080543612134",
      "9.929652633670273e-05",
      "7.365168907679404e-05",
      "5.370680817615851e-05",
      "2.2488057082455023e-05",
      "-4.350205391167683e-05",
      "2.526919987063215e-05",
      "-5.8458495130876595e-05",
      "-6.877720986485528e-05",
      "-2.5526334243273662e-05",
      "-6.905438164126577e-05",
      "-3.9494983735465224e-05",
      "-4.2064128314566826e-05",
      "5.166164998363079e-05",
      "3.0262771986766643e-05",
      "0.00024256332847996307",
      "-5.956330278440444e-05",
      "7.365168907899836e-05",
      "0.0001188531407183594",
      "-0.00011829364453548741",
      "-0.00011677939332554982",
      "1.8575655169097906e-05",
      "-4.555286266266197e-05",
      "4.096939706188355e-05",
      "0.000195453154213939",
      "-1.6450809228250263e-05",
      "-1.1327749120359237e-05",
      "-6.420001734827654e-05",
      "3.5847859579635956e-05",
      "-0.00014230847728919456",
      "-0.00010385296475092956",
      "-9.225641074226216e-05",
      "1.5274072744794827e-05",
      "1.9319159951966944e-05",
      "2.1342891771724546e-05",
      "-0.00011820461049979111",
      "1.5882776355679944e-05",
      "5.888002527570331e-05",
      "-0.0001285451014055112",
      "-2.639540291656889e-05",
      "5.281742681116935e-05",
      "7.206914854959292e-05",
      "1.2566298509700392e-05",
      "-4.342038956589023e-05",
      "-4.274045936102467e-05",
      "-6.0420890740056964e-05",
      "-0.0001087052495193119",
      "0.000346764060277264",
      "6.196084269721563e-05",
      "-4.254715937269715e-06",
      "0.00010870524952001314",
      "1.4566891980664783e-16",
      "-0.00021424983537983046",
      "5.071294462647062e-05",
      "4.037910569078127e-05",
      "-0.0003467640602783514",
      "0.0002142498353770635",
      "6.06547280348607e-16",
      "-0.00017010452702320133",
      "-6.877720986257707e-05",
      "-6.196084269892458e-05",
      "-5.071294463004095e-05",
      "0.00017010452702270106",
      "-9.61090178991468e-16",
      "-8.782951374003957e-05",
      "-1.784770725617919e-05",
      "6.514315567237425e-05",
      "-3.740418202852418e-05",
      "-3.8909226228996544e-05",
      "-5.300540814595749e-05",
      "-8.104751145483436e-05",
      "-5.4630733908362356e-05",
      "4.340483574733839e-05",
      "-0.00011336068188664143",
      "0.00016716648962191683",
      "2.50141838590363e-05",
      "5.1661649983763785e-05",
      "3.543336954120304e-05",
      "-7.049772667963303e-05",
      "-4.587852920036837e-05",
      "1.8750621707849734e-05",
      "-1.8906960772450494e-05",
      "-0.0003196970907164224",
      "4.3404835749156715e-05",
      "8.841435442506213e-05",
      "-0.00010385874120810452",
      "0.00011349012540398034",
      "0.00012972356450485133",
      "-0.00014702538310763723",
      "0.0001993346943087644",
      "-0.0003156972010211274",
      "5.6343466867907546e-05",
      "0.00011885314071804398",
      "-7.71118403811175e-05",
      "-9.390873954035522e-05",
      "7.477806867603228e-05",
      "-0.00011482916247389552",
      "1.6520045499250927e-05",
      "3.5433369541603844e-05",
      "2.271246508419133e-05",
      "-5.8544918318003645e-05",
      "-6.063004571212828e-05",
      "5.3706808174121826e-05",
      "-7.711184038241371e-05",
      "-1.5866891090319297e-05",
      "-4.7119654518874226e-05",
      "-2.5999780871323206e-05",
      "4.096939706061026e-05",
      "-0.00010575639047041449",
      "-8.073792203925018e-05",
      "2.648433243843259e-05",
      "-5.9833080715647526e-05",
      "0.00011229443993790702",
      "2.8339413180093517e-05",
      "-0.00018105965756388538",
      "1.8138260277309008e-05",
      "-2.4557860539145807e-05",
      "-0.0002582976966824465",
      "0.00017893663666075982",
      "-5.688907477552001e-05",
      "-0.00017836158311224033",
      "-8.158510643588604e-05",
      "-9.579051883966961e-05",
      "-6.627070419208621e-05",
      "0.00010533383493374412",
      "-4.6442572983264466e-05",
      "3.890922622902498e-05",
      "0.00011336068188858333",
      "7.049772667884278e-05",
      "1.1658238475627875e-05",
      "8.782951374136915e-05",
      "5.3005408144401825e-05",
      "-0.00016716648962233349",
      "4.587852920127282e-05",
      "-2.5526334243118547e-05",
      "1.7847707256935885e-05",
      "8.10475114560388e-05",
      "-2.501418385931445e-05",
      "-1.8750621707808964e-05",
      "1.3596303687422843e-05",
      "1.872828391620937e-05",
      "-4.318047434689496e-05",
      "8.841435442500956e-05",
      "-1.3596303687210628e-05",
      "-1.2276018788879726e-16",
      "5.44526095977276e-05",
      "3.0262771986694052e-05",
      "2.2712465084324726e-05",
      "-1.8728283915974035e-05",
      "-5.445260959757175e-05",
      "5.044310127905504e-17",
      "0.00024763237977215894",
      "-0.00027886388886792985",
      "0.0001993346943112314",
      "0.0001982979429829821",
      "3.463087713689096e-05",
      "-2.821532415862936e-05",
      "-0.00011829364453584237",
      "-1.586689109284285e-05",
      "1.8689025413304565e-05",
      "-0.000137015142982943",
      "7.77295065234498e-05",
      "2.248805707884074e-05",
      "-9.390873954042209e-05",
      "1.8689025414422523e-05",
      "9.202639396815065e-05",
      "7.991293334463024e-05",
      "0.00019545315421177478",
      "-8.07379220388429e-05",
      "-0.00026589717841730216",
      "1.955368287440526e-06",
      "-3.367121423536896e-05",
      "0.0002515966598552174",
      "-0.00012412066563224856",
      "-0.00014635080543706574",
      "4.3502053911974634e-05",
      "-5.130495573346415e-05",
      "-2.5245033255764917e-06",
      "0.00016691076735411993",
      "-9.929652633630499e-05",
      "-2.5269199868899793e-05",
      "0.00010385874120796784",
      "0.0003156972010221817",
      "-7.477806867651496e-05",
      "-6.905438163996871e-05",
      "1.8906960769254023e-05",
      "-0.00011349012540736715",
      "-5.634346686874135e-05",
      "0.0001148291624731158",
      "-3.463087713558458e-05",
      "0.00013701514298120737",
      "0.0002425633284776899",
      "-5.854491831610398e-05",
      "-0.0002476323797708809",
      "2.8215324158172266e-05",
      "-7.772950652309097e-05",
      "-0.0001951492802923676",
      "-0.00011677939332385789",
      "-4.71196545194966e-05",
      "9.202639396649552e-05",
      "0.00019514928029261346",
      "-5.241507546118201e-16",
      "-1.6450809229046443e-05",
      "2.648433243821633e-05",
      "1.955368288148396e-06",
      "-4.132943766602806e-05",
      "5.606222088645825e-05",
      "3.949498373624058e-05",
      "5.956330278548063e-05",
      "-1.8575655167720576e-05",
      "1.1327749120923383e-05",
      "6.063004571351268e-05",
      "2.5999780869792428e-05",
      "5.983308071605013e-05",
      "-7.99129333468536e-05",
      "3.3671214235733486e-05",
      "-5.606222088562825e-05"
    ],
    [
      "0.00039902270870647845",
      "0.0003213045805307596",
      "0.0006136913993702439",
      "0.00026953631900135345",
      "0.00020893541188945076",
      "0.00032130458052729476",
      "0.0006705547909617541",
      "0.0003925955791786284",
      "0.0005289785819308874",
      "0.00033978114042178265",
      "0.0006136913993655582",
      "0.0003925955791891881",
      "0.00017075596584421407",
      "0.0005745960654962958",
      "0.00034719546273739995",
      "0.000269536319004014",
      "0.0005289785819324985",
      "0.0005745960655057953",
      "0.000428248126205736",
      "0.00019363475804089864",
      "0.00020893541188681826",
      "0.0003397811404140165",
      "0.00034719546272721225",
      "0.0001936347580373911",
      "0.0002770630765511914",
      "8.823445617129888e-05",
      "-0.00023096764438983386",
      "0.00019040362731696103",
      "1.2917818949253066e-05",
      "8.823445616318712e-05",
      "-0.0003352188347592895",
      "2.1349375665263906e-05",
      "-4.7366769647174667e-05",
      "1.992647643221703e-05",
      "-0.000230967644379562",
      "2.1349375677869386e-05",
      "1.3102622072747971e-05",
      "2.5669172651327206e-05",
      "1.6979519904491425e-05",
      "0.00019040362731840215",
      "-4.7366769643030534e-05",
      "2.56691726330528e-05",
      "-0.0002874129522275651",
      "4.9899985068558236e-05",
      "1.291781894033279e-05",
      "1.9926476423942773e-05",
      "1.6979519915142962e-05",
      "4.989998506062835e-05",
      "3.1868303551176218e-06",
      "-0.00014563354788783934",
      "-3.611114864152152e-05",
      "1.3241610068651769e-05",
      "-0.00019857082585896766",
      "-9.363314346764117e-05",
      "-0.00018720332368547498",
      "-2.8445562001107313e-05",
      "0.0001516781924258916",
      "2.061538743693068e-05",
      "0.00022344054825969634",
      "1.0937418508952349e-05",
      "-7.3752888717214056e-06",
      "1.976505793963747e-05",
      "0.00013812486663435913",
      "1.0047711299571027e-05",
      "1.7821747701519386e-05",
      "-0.00010393914359580888",
      "3.5619442791087785e-05",
      "2.424929943490604e-06",
      "-0.00017601561583189518",
      "-1.965906454578709e-05",
      "5.408247969604492e-06",
      "1.8139698949701143e-05",
      "-0.00010704679899174941",
      "-0.000129897092588841",
      "2.061538744067971e-05",
      "0.0003716689617329966",
      "0.00018105629357233948",
      "0.00010750813468882699",
      "-0.00022407500994466704",
      "0.0002987534629599277",
      "-5.525208485260643e-05",
      "-0.00010337556908094641",
      "-0.00033864126481569995",
      "-9.643227124751211e-05",
      "-0.00013383710256508917",
      "-0.00013465219571115282",
      "5.8605504995922194e-05",
      "0.00011775589862129638",
      "-0.00014472244184609033",
      "-4.4430396630401916e-05",
      "5.472529781929221e-06",
      "-0.0003046893740314857",
      "5.1482725710340636e-05",
      "0.0001586004936020752",
      "5.692086363809807e-05",
      "0.00013812486662594402",
      "-0.0002906250747084",
      "0.00013629915757807745",
      "-2.528784433333413e-05",
      "-5.208075225964738e-06",
      "-0.00013383710255648307",
      "1.9440729753438122e-05",
      "6.955642810175914e-05",
      "3.84168616537955e-05",
      "-2.8213336461660778e-05",
      "0.00011775476035785839",
      "-9.727800381938227e-05",
      "-3.615961827311654e-05",
      "-0.00017279270472145885",
      "2.7099687922238328e-05",
      "3.182223864074038e-05",
      "5.732629018791625e-05",
      "2.2624394521471636e-05",
      "3.876896623460337e-05",
      "-5.712004261820372e-05",
      "2.42492994276566e-06",
      "-0.00013032092976660478",
      "-3.059045932385135e-05",
      "3.7771765333306103e-05",
      "5.206226951801949e-05",
      "-4.443039663424281e-05",
      "8.254648640002539e-05",
      "7.509678513570858e-05",
      "0.0001580185843950066",
      "-3.4000327349496305e-05",
      "3.1822238648423324e-05",
      "-5.894011181949419e-05",
      "-9.89459476809049e-05",
      "-3.606026481126237e-06",
      "4.665367035075204e-05",
      "-4.583290718658514e-05",
      "1.916253782501876e-05",
      "0.00013332095594897078",
      "-2.3583344443066498e-05",
      "-8.535889225328313e-05",
      "-9.363314345211041e-05",
      "0.00022344054825343336",
      "1.0047711299511962e-05",
      "-0.00017601561583354715",
      "-0.00014563354787765592",
      "-0.00018720332368596357",
      "1.0937418504218833e-05",
      "1.7821747706918964e-05",
      "-1.9659064550881258e-05",
      "-3.611114864913951e-05",
      "-2.84455619947248e-05",
      "-7.375288878951582e-06",
      "-0.00010393914359075048",
      "5.40824797156223e-06",
      "1.3241610063120268e-05",
      "0.00015167819242106534",
      "1.9765057941633677e-05",
      "3.561944278667654e-05",
      "1.8139698955881997e-05",
      "-0.00010222089763174134",
      "8.415526768965318e-05",
      "-0.00010030818692735077",
      "0.0003716689617224174",
      "-0.00010222089765344221",
      "-0.00018801990992561125",
      "-7.284088296930795e-05",
      "-0.00010481128659485178",
      "-0.0002906250747111028",
      "8.415526770136312e-05",
      "-7.284088295571203e-05",
      "0.00026667622553270864",
      "-6.797658636486428e-05",
      "-0.00013032092975451617",
      "-0.00010030818691067668",
      "-0.00010481128660291886",
      "-6.797658636243399e-05",
      "0.00019899819888334575",
      "-5.6174187632837566e-05",
      "-0.00021660389980183924",
      "-5.525208483910832e-05",
      "-0.0001147878949159029",
      "5.2750360520249215e-05",
      "-0.00013753932069570559",
      "-2.479709296862455e-05",
      "1.9440729741930258e-05",
      "-4.034027793663587e-05",
      "4.381553901869021e-05",
      "-8.979710747085506e-05",
      "-2.3554051899345585e-05",
      "8.25464863924081e-05",
      "0.00015473695147010796",
      "-0.00011069783882488286",
      "5.3764967797778436e-05",
      "2.1774340328902396e-06",
      "-9.509743190572622e-07",
      "-0.0001346521957244187",
      "-4.034027794363706e-05",
      "-2.1914395147622953e-05",
      "-0.00020126885419468888",
      "0.0001400435043861228",
      "-9.727800381796673e-05",
      "-0.0003990756279029003",
      "0.00024449022765194985",
      "4.61458341000108e-05",
      "-0.00019418490350132958",
      "-5.894011181015646e-05",
      "-8.850743082955572e-06",
      "-7.855328490138598e-05",
      "0.00018437735064418586",
      "1.8368414548453732e-05",
      "5.472529772502001e-06",
      "0.00015473695147711304",
      "4.4788276470073206e-05",
      "0.00012759594866196727",
      "4.8355024186986304e-05",
      "5.732629019676978e-05",
      "-8.850743097547007e-06",
      "-3.325021289180143e-05",
      "7.206793254979937e-05",
      "1.848658447374074e-05",
      "1.916253782812755e-05",
      "-0.00011750619570520899",
      "0.00010984466090223362",
      "-3.162137655585664e-05",
      "-0.00012197030733414427",
      "0.0001810562935676565",
      "-0.00010337556908004809",
      "5.860550499407327e-05",
      "-0.0003046893740348289",
      "-0.00010704679898510557",
      "0.00010750813469672399",
      "-0.0003386412648174117",
      "0.0001177558986092171",
      "5.1482725714671536e-05",
      "-0.0001298970925844278",
      "-0.00022407500993841366",
      "-9.643227125090702e-05",
      "-0.00014472244184678622",
      "0.00015860049360435412",
      "5.2750360526141786e-05",
      "4.3815539026692096e-05",
      "-0.00011069783882845201",
      "0.00013629915759056",
      "-5.617418763539456e-05",
      "-0.00013753932070247515",
      "-8.979710748032535e-05",
      "5.376496780329581e-05",
      "-3.05904593238727e-05",
      "-0.00021660389980166734",
      "-2.479709296324815e-05",
      "-2.3554051900991475e-05",
      "2.177434026045802e-06",
      "3.2163617034323325e-05",
      "5.6777399831172174e-05",
      "6.955642810237977e-05",
      "-2.1914395156740714e-05",
      "3.2163617036121176e-05",
      "-1.0646926578493614e-05",
      "1.656474533396166e-05",
      "7.509678513329612e-05",
      "4.478827646473364e-05",
      "5.677739983037713e-05",
      "1.6564745336793684e-05",
      "-0.00011873024461387304",
      "-0.00016870184459457293",
      "-3.615961826155917e-05",
      "0.0002444902276417175",
      "-0.00039564384216437046",
      "2.3040746320773227e-05",
      "0.00021243527668949678",
      "-9.89459476822889e-05",
      "-3.325021289958803e-05",
      "0.0003483155545620093",
      "-0.0001989844418934893",
      "-6.808172697244142e-05",
      "2.262439451460573e-05",
      "-7.855328490948732e-05",
      "0.0003483155545738828",
      "6.14386651883901e-05",
      "-0.00010718639675973347",
      "0.00013332095595113835",
      "0.00010984466090412968",
      "-1.1557987731467968e-05",
      "0.00011887766204358432",
      "-0.00011999300107272026",
      "-2.52878443354759e-05",
      "3.841686164218066e-05",
      "-0.00017279270472275913",
      "3.876896623892886e-05",
      "5.692086363113549e-05",
      "-5.2080752344595974e-06",
      "-2.821333645471573e-05",
      "2.709968791854402e-05",
      "-5.712004261874097e-05",
      "-0.00020126885419545",
      "4.6145834085173094e-05",
      "0.0001843773506440673",
      "3.777176532990595e-05",
      "-9.509743266492468e-07",
      "0.00014004350437313946",
      "-0.000194184903498358",
      "1.836841456756311e-05",
      "2.304074634569251e-05",
      "-0.00019898444190041665",
      "0.00015801858439744092",
      "0.00012759594866749502",
      "-0.00016870184458849584",
      "0.00021243527668922876",
      "-6.808172698301002e-05",
      "-6.434602722292847e-05",
      "-3.6060264724306436e-06",
      "7.20679325546976e-05",
      "6.143866517422365e-05",
      "-6.434602720994037e-05",
      "-0.00010949770529319606",
      "-2.358334444674354e-05",
      "-3.162137656217551e-05",
      "0.00011887766203973032",
      "-0.00010517917306594969",
      "4.125062637232973e-06",
      "5.206226951419484e-05",
      "-3.4000327349273644e-05",
      "4.665367035154657e-05",
      "-8.535889225216997e-05",
      "4.8355024181597826e-05",
      "1.8486584477760673e-05",
      "-0.00012197030732698275",
      "-0.00010718639675183656",
      "-0.00011999300106677234",
      "4.12506262872909e-06",
      "2.6062064999938915e-05",
      "-4.6512909745702895e-05",
      "-5.744293781565979e-05",
      "-6.469812808242414e-05",
      "-2.6062064998296586e-05",
      "7.119700087738696e-15",
      "3.536700830209809e-05",
      "-0.0003530774472894992",
      "-5.885230980262151e-05",
      "4.651290975617482e-05",
      "-3.536700830189121e-05",
      "-4.08193912664008e-15",
      "7.671092676090371e-05",
      "-3.218922641283291e-05",
      "5.744293781105766e-05",
      "0.00035307744729150096",
      "-7.671092676567432e-05",
      "-4.456192206380269e-15",
      "0.00012691845649101473",
      "6.469812807649464e-05",
      "5.885230979309207e-05",
      "3.2189226404703226e-05",
      "-0.0001269184564905999",
      "8.192183558221227e-15",
      "0.0002074977769146298",
      "3.316992796177265e-05",
      "-5.694665411216206e-05",
      "2.263032270276682e-05",
      "4.298407780148261e-05",
      "0.00015873965826857675",
      "-0.00015370138982487627",
      "-0.000111398440626809",
      "0.00023235558533639926",
      "0.00010477609840837565",
      "-9.32033811437117e-06",
      "-8.596420972321219e-05",
      "-0.0001663922629418806",
      "4.217948968308135e-05",
      "5.477627827000857e-05",
      "-0.00012652609059728227",
      "-0.00010739295313460025",
      "3.845199180102047e-05",
      "1.21621265269434e-05",
      "-8.70201135594348e-05",
      "-0.00015499540826961546",
      "-2.526041918028859e-05",
      "0.00011333747774184584",
      "0.00015642378793108015",
      "0.00011007160178336082",
      "0.00023235558532774903",
      "-0.00021307237760265205",
      "0.00020227493412550905",
      "0.000299350992602352",
      "-0.0001097349523198032",
      "-0.0003612691820569017",
      "-0.00018436482012974757",
      "0.00010640093825755115",
      "-0.00010625916177319204",
      "0.00017310005910454185",
      "-2.0825360073399396e-05",
      "-0.0003181874797077806",
      "0.00023507609857883227",
      "4.296929978143562e-06",
      "-0.00012899704214896775",
      "4.4012089819478134e-05",
      "0.00026105865306004",
      "3.402770455899793e-05",
      "0.000161547068483988",
      "-0.00014689914466818943",
      "5.034614445524314e-06",
      "4.217948968533962e-05",
      "-2.4006265032667413e-05",
      "-2.6962790090294052e-05",
      "-0.00022777388075017238",
      "-9.315255349769901e-06",
      "-2.082536006744656e-05",
      "-8.752791673912216e-05",
      "-2.0383980595641465e-05",
      "0.00022107545501190987",
      "-5.631297778986515e-05",
      "1.11930043802341e-06",
      "0.000255197123933331",
      "-0.00015229476968725951",
      "4.770911826666145e-06",
      "0.00012622583784391856",
      "-1.9768294831182205e-05",
      "7.550238529583553e-05",
      "0.00015160494884744268",
      "-0.00012715097684247066",
      "-1.8983153501410304e-05",
      "1.2162126531627284e-05",
      "2.991170774032403e-05",
      "-7.561380469631457e-05",
      "-4.286051019382506e-05",
      "5.09245277342416e-06",
      "4.401208982031231e-05",
      "3.1861729465119343e-05",
      "-4.708424457972375e-05",
      "0.0001416927649042669",
      "-8.702830561873188e-05",
      "-1.976829482691698e-05",
      "9.437710890355189e-05",
      "-0.0001364395664117714",
      "-0.0001160040742071487",
      "8.164063151152531e-05",
      "-5.841330603522529e-05",
      "-0.0001196112984791052",
      "6.20526000583315e-05",
      "-4.067776252129569e-05",
      "0.00010832031012604205",
      "-4.2984077795305646e-05",
      "-0.00010477609840756374",
      "-5.477627825786204e-05",
      "8.70201135570675e-05",
      "-0.00020749777691606383",
      "-0.00015873965827065194",
      "9.320338111697805e-06",
      "0.00012652609058406427",
      "0.00015499540827453476",
      "-3.316992796469531e-05",
      "0.00015370138981464306",
      "8.596420973434178e-05",
      "0.00010739295313402874",
      "2.5260419172832128e-05",
      "5.694665411306979e-05",
      "0.00011139844062393136",
      "0.00016639226293287617",
      "-3.8451991793720374e-05",
      "-0.00011333747773723857",
      "7.01799565484031e-05",
      "0.00047433507248394375",
      "-5.8889612216711515e-05",
      "-0.00021307237761042426",
      "-7.017995655451323e-05",
      "3.68482298725111e-15",
      "-0.00041667348174983734",
      "0.0002211356716802297",
      "-2.4006265038496314e-05",
      "-0.0004743350724818455",
      "0.00041667348175683484",
      "1.3080451334399986e-14",
      "-0.0002645529770278923",
      "2.9911707746047612e-05",
      "5.888961222880361e-05",
      "-0.0002211356716670087",
      "0.0002645529770245763",
      "-1.0196939006188398e-14",
      "-3.197630688131787e-05",
      "4.7609755072957085e-05",
      "-0.00018436482013116162",
      "-0.000188557278937484",
      "6.0335602267831714e-05",
      "0.00023042648790104483",
      "8.62950665646243e-05",
      "-8.752791674154807e-05",
      "0.00010290800082039568",
      "-2.645994745158633e-05",
      "0.00016063762180781982",
      "3.883384628702642e-05",
      "3.186172946544417e-05",
      "0.00018587773411386996",
      "0.00024278613000243573",
      "-6.241970809107423e-05",
      "-0.00017332727629035632",
      "8.491379659773254e-05",
      "-0.000318187479698884",
      "0.00010290800083586787",
      "9.619289133923402e-05",
      "-3.104169546857699e-05",
      "0.00010354587409922163",
      "0.00025519712393565116",
      "-0.00011980686218646813",
      "0.00012648049490436485",
      "-0.0003224503295194568",
      "2.568949228697129e-05",
      "9.437710889447764e-05",
      "-1.1140656981575548e-05",
      "3.990976172066853e-06",
      "0.00011090424487945662",
      "-6.435681976581878e-05",
      "0.00026105865306198854",
      "0.00018587773411970294",
      "-7.520210485681644e-05",
      "6.207775636917562e-06",
      "-0.00021341106067721867",
      "7.550238530391202e-05",
      "-1.1140656973308742e-05",
      "-0.00020240207840471124",
      "-0.00011147807016311519",
      "5.116604857767433e-05",
      "-0.00011961129848129993",
      "-0.00014755319199452906",
      "-9.587741838351714e-05",
      "-5.6509194267210714e-05",
      "0.0001304384228666964",
      "-0.00020227493413640352",
      "-0.0001064009382565813",
      "-0.00023507609857204264",
      "-3.4027704556053607e-05",
      "-0.0001564237879382845",
      "-0.0002993509925882633",
      "0.00010625916177185892",
      "-4.296929963764019e-06",
      "-0.00016154706848162348",
      "-0.00011007160178059664",
      "0.00010973495232932196",
      "-0.00017310005909708024",
      "0.00012899704214234164",
      "0.0001468991446620416",
      "-6.033560227134059e-05",
      "2.6459947465381354e-05",
      "-0.00024278613001475755",
      "-2.6962790091957107e-05",
      "3.197630689845512e-05",
      "-0.00023042648791875764",
      "-0.00016063762181089044",
      "6.241970810148705e-05",
      "-7.561380470167672e-05",
      "-4.7609755075097477e-05",
      "-8.629506655912257e-05",
      "-3.8833846296643474e-05",
      "0.00017332727629740198",
      "0.00021139711525584924",
      "-0.00011538928073439975",
      "-2.0383980590146976e-05",
      "9.61928913371129e-05",
      "-0.00021139711525769946",
      "-5.154332229673457e-15",
      "8.980811461363754e-05",
      "-4.708424457996475e-05",
      "-7.520210485932958e-05",
      "0.00011538928073110238",
      "-8.980811461176274e-05",
      "1.6091016016969666e-15",
      "-8.640772943019759e-05",
      "-0.00015229476968499893",
      "0.00012648049492145519",
      "-7.460291311029885e-05",
      "3.724142667423014e-05",
      "1.409800118715651e-06",
      "-0.0001364395664036192",
      "-0.00020240207839049808",
      "-6.331079628464743e-05",
      "-5.469737666816462e-05",
      "0.00024864641037256074",
      "0.00015160494885575504",
      "3.990976158353539e-06",
      "-6.331079628450654e-05",
      "-8.231418023752593e-06",
      "5.448081845146908e-05",
      "6.205260005642403e-05",
      "-9.587741838952972e-05",
      "5.936191382366555e-05",
      "-3.338477632087449e-05",
      "-0.00014034366657032698",
      "0.00022777388075222806",
      "-0.0002210754550176444",
      "-4.770911838224166e-06",
      "0.0001271509768448102",
      "-5.034614449744885e-06",
      "9.315255342611819e-06",
      "5.6312977783404535e-05",
      "-0.00012622583784376745",
      "1.8983153514367194e-05",
      "3.104169548869303e-05",
      "0.00032245032952420247",
      "-0.00011090424488725387",
      "-4.286051018167978e-05",
      "-8.491379658307418e-05",
      "-0.00010354587410682984",
      "-2.5689492280364138e-05",
      "6.43568197606837e-05",
      "-3.7241426677982766e-05",
      "5.4697376664433925e-05",
      "0.00014169276489833067",
      "6.2077756245810584e-06",
      "8.640772943043996e-05",
      "-1.4098001137820025e-06",
      "-0.0002486464103745482",
      "-8.823637060627576e-05",
      "-0.00011600407419989321",
      "-0.00011147807015346713",
      "-8.23141801712258e-06",
      "8.823637060732471e-05",
      "-8.603209697774985e-15",
      "-4.0677762517152755e-05",
      "-5.650919426093347e-05",
      "-3.338477632487146e-05",
      "-4.818429677969556e-05",
      "0.00010683757156593161",
      "-5.092452777820891e-06",
      "8.702830561279376e-05",
      "-8.164063150523035e-05",
      "-0.00010832031012428119",
      "0.0002134110606679586",
      "-5.1166048568163445e-05",
      "-0.00013043842286711524",
      "-5.448081845280206e-05",
      "0.00014034366656698468",
      "-0.00010683757156315169"
    ]
  ],
  "status": "RIGOROUS ORIENTED-POLYGON INTERVAL EXCLUSION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.01423468839250248323343233 +/- 4.87e-27]",
      "[0.05268855839920844453120420 +/- 2.14e-27]",
      "[0.04193359302136960781465015 +/- 2.02e-27]",
      "[0.02185943107012851228979742 +/- 4.87e-27]",
      "[0.002100471091040835393614100 +/- 2.15e-28]",
      "[0.0009341023073460755118775646 +/- 1.39e-29]",
      "[0.003757072246721094243486715 +/- 4.99e-28]",
      "[0.0007419042571855266765265663 +/- 1.52e-29]",
      "[0.001555319915232450233328908 +/- 1.31e-29]",
      "[0.0003555079242885217027687521 +/- 2.85e-30]",
      "[0.0003480991887839425259552301 +/- 4.23e-29]",
      "[0.0003924651449649242265532791 +/- 4.43e-31]",
      "[0.0001964935274114632086406743 +/- 2.81e-29]",
      "[0.0001949993348194910918295952 +/- 4.90e-29]",
      "[8.609307160411853373891446e-5 +/- 3.72e-31]"
    ],
    [
      "[0.01394920113581811314100552 +/- 9.75e-28]",
      "[0.05103408872419775458577478 +/- 3.21e-27]",
      "[0.04036888617425040547225195 +/- 2.95e-27]",
      "[0.02089489216276042632619222 +/- 4.34e-27]",
      "[0.001914273371981445722374225 +/- 1.14e-28]",
      "[0.0007648951364737121347642638 +/- 1.79e-29]",
      "[0.003239884073412643109064663 +/- 4.38e-28]",
      "[0.0007277739425367005992534106 +/- 1.50e-29]",
      "[0.0007400572667969274661928337 +/- 1.76e-29]",
      "[0.0002602540461041429196215913 +/- 8.94e-30]",
      "[0.0003875001356481146243517013 +/- 9.19e-30]",
      "[0.0004663162857285095702714599 +/- 1.81e-29]",
      "[0.0002016847670424536789093461 +/- 3.58e-29]",
      "[0.0002151984157202401093712457 +/- 3.05e-29]",
      "[8.512142922974127521945034e-5 +/- 8.07e-31]"
    ]
  ],
  "exact_identity": "R(t)=-PPT(Q(t))-sum T^*(H_j(t) tensor G_j)T; endpoint residuals are positive definite.",
  "scope": "Only the stored closed oriented cell and stated edge interval. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.08240370801649988
}


==> anc/small-orders/order6/polygon_p5_c2_m6_e2_0.63_0.69_certificate.json <==
{
  "kind": "p5",
  "cell": 2,
  "points": [
    [
      "4",
      "0"
    ],
    [
      "1",
      "4"
    ],
    [
      "-3",
      "2"
    ],
    [
      "-3",
      "-2"
    ],
    [
      "1",
      "-4"
    ],
    [
      "5/2",
      "3/2"
    ]
  ],
  "polygon": 6,
  "edge": 2,
  "interval": [
    "0.63",
    "0.69"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      1
    ],
    [
      "orientation",
      0,
      2,
      5,
      -1
    ],
    [
      "orientation",
      0,
      3,
      4,
      1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      1
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        4
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        4
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        4
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        3,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        3,
        4
      ],
      [
        0,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        3,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        4,
        5
      ],
      [
        1,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        4,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        3
      ]
    ]
  ],
  "rational_G": [
    [
      "7.081114038930394e-05",
      "7.081230330269233e-05",
      "7.080926641339099e-05",
      "7.081014243532792e-05",
      "7.08093901258921e-05",
      "3.982542680009213e-09",
      "-2.0023728136168637e-09",
      "4.511086848473472e-09",
      "1.290604127053079e-09",
      "-1.1485246054062633e-10",
      "2.305317772847354e-09",
      "-3.3310821007032673e-10",
      "1.8359674137010566e-09",
      "1.513574167161937e-09",
      "3.396019028117523e-09",
      "4.7697466534668556e-09",
      "-1.2731467938554506e-09",
      "-1.8970446553640232e-09",
      "-3.2268357422258033e-09",
      "4.998621149734752e-09",
      "-8.665454212818522e-10",
      "5.16011830174946e-10",
      "2.918677855282552e-09",
      "3.803137204683704e-09",
      "2.376388134477386e-09"
    ],
    [
      "7.081436054243074e-05",
      "7.082005656591535e-05",
      "7.081402227359345e-05",
      "7.081648333358256e-05",
      "7.08151961163486e-05",
      "6.8330381088256114e-09",
      "-4.1222845432583566e-09",
      "8.115092259717088e-09",
      "-2.1228870131816787e-09",
      "5.935889095063756e-10",
      "7.398175886694993e-09",
      "-2.312309030248904e-09",
      "2.836391328984822e-09",
      "4.045111387425957e-09",
      "1.7973980823126842e-09",
      "6.53540711585669e-09",
      "2.742057039498828e-10",
      "-5.500706201897927e-11",
      "-3.983027117679386e-09",
      "9.970948444441296e-09",
      "3.473272910453767e-10",
      "4.117464804998796e-09",
      "1.4776534672216466e-09",
      "6.6390631183505116e-09",
      "4.687213052386987e-09"
    ],
    [
      "7.081042920515142e-05",
      "7.081265367492024e-05",
      "7.080881379227275e-05",
      "7.081028580692291e-05",
      "7.081127950615983e-05",
      "4.198400999951627e-09",
      "-2.4714577789554133e-09",
      "2.982927960659133e-09",
      "2.518563972934699e-09",
      "-1.9718973530792489e-10",
      "2.2870476646211224e-09",
      "-1.6918820607755096e-09",
      "2.871444137274947e-09",
      "2.0870176691419782e-09",
      "3.5946146284333352e-09",
      "4.609492572672077e-09",
      "-1.3113851098309825e-09",
      "-2.3200367271294375e-09",
      "-4.606375757744026e-09",
      "5.097828406962253e-09",
      "8.620686455086573e-10",
      "-3.8266876133553727e-10",
      "1.9026446297162577e-09",
      "4.7326762339968645e-09",
      "3.678819907615839e-09"
    ],
    [
      "0.00500222566176904",
      "0.004239969237053741",
      "0.012345340888743419",
      "0.0009464862371918289",
      "0.0007824922770123836",
      "-0.0042761982280969425",
      "0.002382443965563846",
      "-0.0007113934795042572",
      "0.0015822551638249563",
      "0.00019881558232769762",
      "1.9870157441269407e-05",
      "-0.0010654589479576718",
      "-0.0032760243591914697",
      "0.002270417771631571",
      "-0.0006252569745941982",
      "0.001507946814781922",
      "0.00740623283821794",
      "-0.0019524470290299266",
      "0.0010025836702337455",
      "-0.007150774082480193",
      "0.0019105776510975297",
      "-0.001353241676963103",
      "0.00012527820002087038",
      "-0.001892055078059083",
      "0.00048176638479001827"
    ],
    [
      "7.081141503888383e-05",
      "7.081416761091488e-05",
      "7.081090869139422e-05",
      "7.081441545793081e-05",
      "7.081262058246226e-05",
      "2.208778776435673e-09",
      "6.792361873404278e-10",
      "4.082364977539401e-09",
      "-6.685614021668262e-10",
      "5.074480480985631e-10",
      "6.954396124018775e-09",
      "-1.1733886391327054e-09",
      "2.4046272356878044e-09",
      "4.028634658895937e-09",
      "2.1107858681555096e-09",
      "4.565391321377282e-09",
      "-2.7631069670393315e-09",
      "1.4045782288259123e-09",
      "-3.776351115050662e-09",
      "3.4726771689893127e-09",
      "2.262767862472616e-09",
      "4.792669877214082e-09",
      "2.922787730791113e-09",
      "2.8737349473903052e-09",
      "5.027591763643717e-09"
    ],
    [
      "7.081503886818809e-05",
      "7.081848983657789e-05",
      "7.081089759845335e-05",
      "7.081860823087793e-05",
      "7.081205808542673e-05",
      "8.107764164458694e-09",
      "-1.53693373134404e-09",
      "9.327644125378017e-09",
      "-6.595965200075619e-10",
      "-1.1076723415792127e-09",
      "1.1014661124586618e-08",
      "-3.334545669742808e-09",
      "1.4870181400613622e-09",
      "4.668788246490739e-09",
      "-2.1922550711967848e-10",
      "5.093579033048509e-09",
      "-1.9049035371243884e-09",
      "2.184919548902183e-09",
      "-4.516735399421628e-09",
      "5.4565326209169265e-09",
      "2.5296319058725488e-09",
      "1.72088296952696e-09",
      "1.0206433102510265e-10",
      "4.262507199791006e-09",
      "3.36811189399792e-09"
    ],
    [
      "7.081982457899807e-05",
      "7.082857412895268e-05",
      "7.081372727647052e-05",
      "7.082824264258591e-05",
      "7.081593987296837e-05",
      "1.3154028670334955e-08",
      "-2.660612514177664e-09",
      "-2.8417516421091884e-09",
      "8.41365721033207e-09",
      "5.331193502768566e-09",
      "-1.4120896239659505e-08",
      "6.914512244093129e-09",
      "-6.288322706317923e-09",
      "-3.3353158856229644e-10",
      "-7.27461664590117e-10",
      "1.224532156113755e-08",
      "6.3143959752283444e-09",
      "-1.2916686353897176e-08",
      "-4.077189647346322e-09",
      "1.2000496384163949e-08",
      "-5.922567549780623e-09",
      "-7.4166437243604484e-09",
      "8.34312290408976e-09",
      "-1.7278709487582746e-09",
      "1.192619442618654e-08"
    ],
    [
      "7.081102736135679e-05",
      "7.081137137433006e-05",
      "7.080798505276297e-05",
      "7.080932121645994e-05",
      "7.080954452364803e-05",
      "4.0189706418534605e-09",
      "-9.050226585513174e-11",
      "4.214931230842706e-09",
      "3.142869670911424e-09",
      "7.61737221009908e-10",
      "3.2462828600814814e-09",
      "-1.674561965678037e-10",
      "2.9145717240785125e-09",
      "3.396869221411818e-09",
      "3.4702877338857298e-09",
      "3.1925273150675187e-09",
      "-2.605216685256464e-09",
      "-1.5967863097069282e-09",
      "-4.350669238450525e-09",
      "2.8621661575901905e-09",
      "1.092187449078213e-09",
      "-2.702961119675026e-10",
      "1.8243296156684896e-09",
      "3.0033253364375897e-09",
      "1.6543877363158072e-09"
    ],
    [
      "7.081111425422052e-05",
      "7.081270810584333e-05",
      "7.081041453374703e-05",
      "7.081630877134143e-05",
      "7.081568914098052e-05",
      "4.069710336092506e-09",
      "1.5112562002011926e-10",
      "2.1749134099736328e-09",
      "2.0637711256474935e-10",
      "5.831731613702013e-10",
      "3.951552404065907e-09",
      "-2.3797418647656314e-09",
      "1.556061865548857e-09",
      "3.1391391214525087e-09",
      "-1.0166618558815826e-09",
      "3.969116099863866e-09",
      "-7.955208727583569e-10",
      "9.45643355259556e-10",
      "-4.899151218250402e-09",
      "3.3546504714022287e-09",
      "3.993398396424366e-09",
      "-7.922128501069725e-11",
      "1.302169670604462e-09",
      "4.115880762067355e-09",
      "6.733801536546909e-09"
    ],
    [
      "7.276587693895607e-05",
      "7.446879397898014e-05",
      "7.109226722743208e-05",
      "7.163000182846725e-05",
      "7.21518891617566e-05",
      "2.055711902237909e-06",
      "-4.5457139525286226e-07",
      "-3.262458844108328e-07",
      "-1.9237461437519296e-07",
      "4.3863262834875806e-08",
      "7.301835960448697e-07",
      "-1.6144295387614531e-06",
      "4.478866488296076e-07",
      "-4.382263329450203e-07",
      "-9.677047017427044e-07",
      "1.7198070935242457e-06",
      "5.910004968315113e-07",
      "1.2197626022045553e-06",
      "-1.6101158435503912e-06",
      "1.0220450789824584e-06",
      "1.5702614412786959e-06",
      "-1.5133060501625618e-06",
      "-1.8303071472733228e-07",
      "4.3511619776400394e-07",
      "3.979049345617737e-07"
    ],
    [
      "7.081321359693975e-05",
      "7.080972670829427e-05",
      "7.080833668737049e-05",
      "7.080900461631698e-05",
      "7.08085703902466e-05",
      "2.064638428318011e-09",
      "1.4300960350188366e-09",
      "3.3566599949621585e-09",
      "9.345563598377492e-10",
      "1.6648559301683123e-10",
      "3.0599790155554872e-09",
      "-4.992022649388038e-10",
      "2.050099909117453e-09",
      "2.381889804705128e-09",
      "2.4493233382301424e-09",
      "4.6083739707592695e-09",
      "-2.979085424157718e-09",
      "2.8937888433130485e-10",
      "-3.6598044412175946e-09",
      "2.023669318699641e-09",
      "4.1894017521402906e-10",
      "1.5368088448937568e-09",
      "2.671422102688085e-09",
      "2.0939655540726996e-09",
      "2.3012434483575457e-09"
    ],
    [
      "0.001293148410866364",
      "0.00018160652785938815",
      "0.0003543256778129258",
      "0.0006310263168530342",
      "0.00019733901279013502",
      "2.7887780712813278e-05",
      "0.0004550306505690088",
      "0.0007244444520482281",
      "-0.00038955955921679135",
      "-0.00010174217459572907",
      "0.00013659578811324276",
      "-2.5065346797042833e-05",
      "0.00014747652006482086",
      "-0.0001285481709159532",
      "-0.00024851047619047645",
      "0.00036694799201882045",
      "-0.00037349305116935453",
      "0.00039994843134366533",
      "-5.389701943235972e-05",
      "-0.0001451145121255447",
      "-0.0002083525063662253",
      "0.00011571818630667705",
      "0.00037024454418154183",
      "-0.00013909107597773193",
      "9.552452586520623e-05"
    ],
    [
      "7.081413055557097e-05",
      "7.081475017001406e-05",
      "7.081543147826853e-05",
      "7.08138565181363e-05",
      "7.081221944326046e-05",
      "3.785325373838421e-09",
      "3.995422860963854e-09",
      "4.182768006785346e-09",
      "-2.423740408788071e-09",
      "-1.2007569704764112e-09",
      "4.812501280722107e-09",
      "-9.035859054625808e-10",
      "3.2053999735878618e-09",
      "-2.3675668809071724e-09",
      "1.0916106463784632e-09",
      "4.36736122817979e-09",
      "-8.855209741241531e-10",
      "3.39933223242706e-09",
      "-2.4468814341409845e-09",
      "5.51089321996548e-09",
      "1.5318751331335261e-09",
      "4.54507679221709e-10",
      "4.4937905979496226e-09",
      "3.915317406188146e-09",
      "5.836756411457843e-09"
    ],
    [
      "7.081507125357904e-05",
      "7.081562575000703e-05",
      "7.081218709906077e-05",
      "7.081598859775923e-05",
      "7.081096021790254e-05",
      "4.843230905024508e-09",
      "8.349254871386336e-10",
      "9.928728909427638e-09",
      "1.3463199250632034e-09",
      "2.6876763851676826e-09",
      "6.6069928995304495e-09",
      "1.4039340380271477e-09",
      "4.700421816037191e-09",
      "5.4020303086755214e-09",
      "3.813661728312686e-09",
      "1.6529122918259721e-09",
      "-4.177402834132308e-09",
      "-9.384467947667498e-10",
      "-4.779404963130211e-09",
      "5.407602578663753e-09",
      "2.9573816475308544e-09",
      "2.630288064426708e-09",
      "4.0247967963541545e-09",
      "3.021021530755615e-09",
      "2.9790257124275124e-10"
    ],
    [
      "7.08175259133238e-05",
      "7.08723787377314e-05",
      "7.083996952607234e-05",
      "7.082200588843071e-05",
      "7.082872507719548e-05",
      "2.1311657117308702e-08",
      "-7.477514847662455e-09",
      "7.250436162425107e-09",
      "1.7489117401477012e-09",
      "-1.455905398033256e-08",
      "6.585261324912803e-10",
      "1.1421806638602082e-08",
      "1.8774371377414414e-09",
      "-1.8982945481920958e-08",
      "-1.5552504636149389e-09",
      "7.453797902296728e-09",
      "1.0333211889436042e-08",
      "-6.438039146033541e-10",
      "-7.575106514425121e-09",
      "4.370002660608553e-08",
      "-2.2358280502459737e-09",
      "-2.287484900278389e-08",
      "6.805900957641989e-09",
      "3.131634109647952e-09",
      "1.0382432130070145e-08"
    ],
    [
      "7.081210497071719e-05",
      "7.081149085136247e-05",
      "7.08104963536032e-05",
      "7.081932360285727e-05",
      "7.081030236452125e-05",
      "1.5576892220113915e-09",
      "1.2613259274481936e-10",
      "-2.923897940363803e-10",
      "2.5849730834409614e-09",
      "-5.950699744067143e-10",
      "-1.797610650571007e-09",
      "3.658203910901235e-10",
      "-2.5126230961500907e-10",
      "1.1317818794027778e-09",
      "1.3864994659540154e-09",
      "4.610157194600007e-09",
      "-7.023278585074363e-10",
      "-6.628772876872572e-09",
      "-2.5995612835323127e-09",
      "4.1256536528289325e-09",
      "1.6696304043195718e-09",
      "-7.637993412451227e-10",
      "2.8378671853471342e-09",
      "2.783525247078337e-09",
      "5.162261454559661e-09"
    ],
    [
      "7.080949288640275e-05",
      "7.081064111448748e-05",
      "7.080835543802056e-05",
      "7.080880442726746e-05",
      "7.080963436196879e-05",
      "1.7888193896400362e-09",
      "2.8893396941112563e-10",
      "2.6251738271672623e-09",
      "2.5606747915870337e-09",
      "1.5179303024947474e-09",
      "2.68364487887929e-09",
      "-6.09778523981372e-10",
      "3.086621310726091e-09",
      "3.432608674770991e-09",
      "3.3220332205608837e-09",
      "3.0638116205618895e-09",
      "-2.2296195205289124e-09",
      "-1.4856989380900718e-09",
      "-3.864248675021506e-09",
      "2.756231034740294e-09",
      "1.979560776964101e-09",
      "1.1543861892017974e-09",
      "2.234474423555815e-09",
      "2.548025363099888e-09",
      "2.2790194320445936e-09"
    ],
    [
      "7.08106275790098e-05",
      "7.081378874365928e-05",
      "7.080958644753956e-05",
      "7.081111963320003e-05",
      "7.08098747129262e-05",
      "2.6445936261315374e-09",
      "-1.7039444375531697e-09",
      "4.120496341607315e-09",
      "7.557551435995666e-10",
      "1.020944572049762e-09",
      "2.771823555145301e-09",
      "1.5082615260477115e-09",
      "1.4777965202793145e-09",
      "2.7165812571174224e-09",
      "3.1274270592351375e-09",
      "4.528544576161331e-09",
      "-1.3269122153980023e-09",
      "-1.822041725970132e-09",
      "-2.3810920709063484e-09",
      "5.279299795976024e-09",
      "-4.78325780921427e-10",
      "2.4748773571243098e-09",
      "3.036205596632994e-09",
      "2.4437427434609993e-09",
      "2.9248929864651343e-09"
    ],
    [
      "7.082540581642963e-05",
      "7.08138556185618e-05",
      "7.081678680436502e-05",
      "7.082367750860729e-05",
      "7.081291266040745e-05",
      "-2.572386238954726e-09",
      "-6.474130259785747e-09",
      "1.5563392284290936e-08",
      "-4.876265267838431e-09",
      "-6.389841983036659e-10",
      "-3.7015769594208103e-09",
      "9.455185088987567e-10",
      "-2.981388845264005e-09",
      "6.649022902058353e-09",
      "3.785955288581276e-10",
      "8.54308731234086e-09",
      "-7.017211894246732e-09",
      "-8.575157071983433e-09",
      "-6.864897304802377e-09",
      "8.512006230179341e-09",
      "-3.893647085329538e-09",
      "5.004447226221869e-09",
      "1.0379259432597272e-08",
      "3.0990170630990227e-09",
      "-3.6177543600408737e-09"
    ],
    [
      "7.081208141849399e-05",
      "7.08081869774825e-05",
      "7.081080635910742e-05",
      "7.081010637062399e-05",
      "7.081019975653089e-05",
      "3.1957513379820385e-10",
      "7.386041306990195e-10",
      "4.995836099316061e-09",
      "2.995950170002938e-09",
      "3.1973596961338086e-10",
      "1.2309966804779312e-09",
      "-2.783339998183597e-10",
      "3.6819810048842447e-09",
      "5.310566467710954e-09",
      "4.3063678173984625e-09",
      "1.932936570945364e-09",
      "-5.506864161807179e-09",
      "-3.073446724708887e-09",
      "-5.180867380245614e-09",
      "3.243289628974415e-09",
      "1.2992230990564096e-09",
      "1.6349456912787371e-09",
      "3.4369841010800393e-09",
      "3.454262776542905e-09",
      "9.328943434110616e-10"
    ],
    [
      "7.081421006228249e-05",
      "7.081108986599637e-05",
      "7.08114140954218e-05",
      "7.081179887815671e-05",
      "7.081277038879697e-05",
      "3.058165315775943e-09",
      "-7.185644913012465e-10",
      "7.013979403931432e-09",
      "2.0749380126778077e-09",
      "9.536378958820478e-10",
      "3.854824916528721e-09",
      "-1.4542570597993283e-10",
      "2.7405894974403452e-09",
      "6.778775653160742e-09",
      "3.4846635411110697e-09",
      "2.6195218768434293e-09",
      "-5.536111925746594e-09",
      "-1.7067602663932057e-09",
      "-7.023162796967325e-09",
      "3.531059634690538e-09",
      "1.300015449226666e-09",
      "1.5540635475975511e-09",
      "3.6211784477647988e-09",
      "3.74945983976416e-09",
      "-1.8129158641440415e-10"
    ],
    [
      "7.080815449098307e-05",
      "7.080875924486017e-05",
      "7.080802815915173e-05",
      "7.080895724847213e-05",
      "7.080767018098302e-05",
      "1.6316986847341612e-09",
      "4.3023029442123335e-10",
      "3.5371062468365413e-09",
      "2.6874321797898518e-09",
      "1.3329649362225093e-09",
      "2.4562481000297953e-09",
      "1.7549470350789605e-11",
      "3.688132726853356e-09",
      "3.3486540461759722e-09",
      "4.052363205524607e-09",
      "1.4934547377425148e-09",
      "-2.7882252316451597e-09",
      "-1.982178822192391e-09",
      "-2.7239966231427246e-09",
      "2.917144894798578e-09",
      "1.8452020859840973e-09",
      "1.522601642586829e-09",
      "2.2692101946500397e-09",
      "3.0041861282980875e-09",
      "1.7116545449393779e-09"
    ],
    [
      "0.0016838534522052098",
      "0.00017009035103752004",
      "0.00011299254802162567",
      "0.0006643193499655845",
      "0.0009427394287259072",
      "-0.0002797600201695706",
      "6.587183955485787e-05",
      "0.0009456305427818385",
      "-0.0010995594945050061",
      "-5.619637963821518e-05",
      "-0.00011942456703192733",
      "0.0001118824772581653",
      "-7.010516381959117e-07",
      "2.4626633709284542e-05",
      "-0.0007138199217865026",
      "0.00028614841039353747",
      "-0.0002523931610576429",
      "0.00025128775471637565",
      "-0.00044433202000436196",
      "3.209054221829542e-05",
      "-0.00021133129535385014",
      "0.0002721235918507907",
      "0.00015822527074629285",
      "-0.0001901878572838194",
      "-8.91856038572518e-05"
    ],
    [
      "0.0002969384800465706",
      "0.00027365156822257693",
      "0.000155749660767978",
      "7.609283112859874e-05",
      "0.00025444951955617723",
      "-0.00020300427929962898",
      "2.8665378568598897e-05",
      "-3.400066402858852e-05",
      "0.00020139414120473015",
      "1.518601020887703e-05",
      "3.2400550374914414e-05",
      "-0.00019018635765020696",
      "-5.848898897766234e-07",
      "6.8818072169472e-06",
      "-3.11337810018596e-05",
      "6.82442848827098e-05",
      "0.00013559107080783327",
      "6.206570340118145e-06",
      "-3.1108257392242334e-05",
      "-0.00013037754980068655",
      "4.688559486547314e-06",
      "-3.285257718662396e-05",
      "2.11779644822436e-05",
      "-0.00012470183375448435",
      "-8.497086826617036e-07"
    ],
    [
      "7.082227055501327e-05",
      "7.082757137871294e-05",
      "7.082070587836869e-05",
      "7.082063810387627e-05",
      "7.08252349507415e-05",
      "-7.287273348485145e-10",
      "9.365063153717332e-09",
      "1.3230065480999403e-08",
      "-9.26291621474356e-09",
      "-8.546797834996143e-09",
      "-1.6337238228944333e-09",
      "9.820704162244879e-09",
      "9.330423185089036e-09",
      "-9.051575550741561e-09",
      "-7.610417994971942e-09",
      "-7.15781138315345e-09",
      "1.9499795732705926e-09",
      "-1.3187735424347884e-09",
      "-6.488793939671013e-09",
      "1.1720495485788659e-08",
      "9.875600516847317e-09",
      "-1.1533901726561098e-08",
      "-6.723745351466846e-10",
      "4.9694036151781316e-09",
      "5.776243592026562e-10"
    ],
    [
      "0.00024039603129878735",
      "0.00014365356571325157",
      "0.0004370412427410047",
      "0.0005866956782447174",
      "0.00018539246970733232",
      "-0.00011112944638692909",
      "0.0001804549769023685",
      "-0.0002463594886224433",
      "-0.00011029249075661739",
      "-0.00011925228322814173",
      "0.00016239728435618278",
      "7.277317765611283e-05",
      "-0.0004280464244662956",
      "-0.00020375485212664705",
      "0.000242497290608619",
      "-9.758174992428379e-07",
      "0.00017188049238774686",
      "-0.00016368174192713436",
      "-8.524041979378248e-05",
      "-0.00011158897692168082",
      "0.00010584358324844185",
      "5.521940733568454e-05",
      "7.552486128620555e-05",
      "2.109079442915237e-05",
      "1.737973620392327e-05"
    ],
    [
      "7.157647283764909e-05",
      "7.137680342960643e-05",
      "7.093119443485709e-05",
      "7.108619543512837e-05",
      "7.166077590844888e-05",
      "5.172953107876378e-07",
      "-2.897841058634303e-07",
      "1.4133708011572806e-07",
      "-4.046408657260622e-07",
      "-1.3830532152665768e-07",
      "3.3029937158349435e-07",
      "-6.444741140766171e-07",
      "8.925604095378924e-09",
      "6.394733688998145e-08",
      "-4.671364508822145e-07",
      "4.1422791464959267e-07",
      "1.0044457357361385e-07",
      "4.3589871878499037e-07",
      "-6.990594306524245e-07",
      "2.2709036935754597e-07",
      "2.1976155808246466e-07",
      "-2.4702270672046533e-07",
      "-1.8183454989242078e-07",
      "3.200461289579447e-07",
      "1.1231070224424743e-07"
    ],
    [
      "7.080939362935919e-05",
      "7.081234669953806e-05",
      "7.080741631421866e-05",
      "7.080989818929755e-05",
      "7.080897523656828e-05",
      "5.039365519352669e-09",
      "-6.517605528464392e-10",
      "3.748574727878664e-09",
      "2.96944085549299e-09",
      "8.538849815005087e-10",
      "3.943317464250761e-09",
      "-2.0685791394378222e-10",
      "2.96230872247322e-09",
      "2.2463145189182427e-09",
      "3.350390475803357e-09",
      "3.185503027120662e-09",
      "-1.1261999354490546e-09",
      "-1.2172585448962794e-09",
      "-3.18805753709069e-09",
      "3.587313473313753e-09",
      "1.3721518571792776e-09",
      "-3.733430473953007e-10",
      "1.3476180687651916e-09",
      "3.2569308595615247e-09",
      "2.6391057390743047e-09"
    ],
    [
      "0.0027219526572358184",
      "0.004382110930484708",
      "0.0016928305685737649",
      "0.0014387392327096",
      "0.0019186727633619103",
      "-0.0029257301226277687",
      "0.0013868392663520738",
      "0.0011709444754151679",
      "-0.002064510991284733",
      "-0.002515628456258841",
      "-0.0003325710170274051",
      "0.0017684752002275067",
      "-0.00026081413323645166",
      "-0.000615939316816793",
      "-0.0013638635317554388",
      "-0.0016940330521501411",
      "0.001541694406096688",
      "-0.001501789497839079",
      "0.0007979199558559477",
      "-0.0008152227651807283",
      "0.0024055931778913437",
      "-0.002199790040410707",
      "-0.001466538884662751",
      "0.001617975260375066",
      "-0.0008170639990469463"
    ],
    [
      "7.081124530545094e-05",
      "7.081592330899544e-05",
      "7.081034802231094e-05",
      "7.081011239181104e-05",
      "7.081263760348876e-05",
      "4.788983776415947e-09",
      "-7.183503139790235e-10",
      "2.1787075163463175e-09",
      "3.679482539128652e-09",
      "2.1834169504971452e-09",
      "1.704345723659172e-09",
      "-1.4599976887165e-09",
      "1.5283944487817033e-09",
      "2.4755437346319465e-09",
      "1.6301191518630846e-09",
      "5.1778786179983395e-09",
      "-3.605943362883845e-10",
      "-1.245898264249764e-09",
      "-4.602867017033968e-09",
      "2.583153260106909e-09",
      "1.4981865359328078e-09",
      "-2.5755807528257546e-09",
      "1.7992960277775628e-09",
      "8.347358332493695e-10",
      "3.227535566769632e-09"
    ],
    [
      "0.0033279009896871278",
      "0.006443485239822638",
      "0.009846383837501842",
      "0.006457707126489943",
      "0.004028778254144445",
      "0.0018955178801901731",
      "-0.004882825718526896",
      "-0.0036613721457613396",
      "0.0011167601793914354",
      "0.0007555300639597118",
      "-0.005590187288050418",
      "-0.00369047364845488",
      "0.0031274156271328657",
      "-0.004637062271037956",
      "0.0015940384341379319",
      "-0.004142866864554942",
      "-0.00282806021000901",
      "0.0027197437037042083",
      "0.0034123699926228096",
      "-0.00785656813911875",
      "-0.00307431193726198",
      "0.0034063506656772605",
      "-0.007256366025107941",
      "-0.004145962813489904",
      "-0.004768456595350473"
    ],
    [
      "0.005150889395716263",
      "0.0024991614766523107",
      "0.0010366207968999757",
      "0.0027986101179367853",
      "0.009088354098410271",
      "-0.0026697304143417783",
      "0.0008114248952273209",
      "-0.0037212514061797024",
      "-0.003551529440007356",
      "0.0004995143297594363",
      "0.0019114770877929654",
      "-0.0007220201121052751",
      "-0.0006342505145015176",
      "-0.0029048348619997635",
      "0.0027130341844509042",
      "-0.0022822586947496147",
      "-0.0020610534455143817",
      "9.828022690367268e-05",
      "0.005761627716859369",
      "0.0014476858878473106",
      "-0.0017234505450536652",
      "-0.004623453399441613",
      "-0.0014940547367717743",
      "-0.0005206174313730757",
      "-0.004151803339398858"
    ],
    [
      "0.000335206267909749",
      "0.00019052836762911192",
      "9.030555614886249e-05",
      "8.633842021181421e-05",
      "0.0002949938604755526",
      "-9.568188392692919e-05",
      "-4.0413591250703515e-05",
      "4.7874643985526935e-05",
      "-0.0002029635099350884",
      "-1.9036134156597935e-05",
      "6.837567898109274e-06",
      "-2.8215594594276875e-06",
      "-1.6871234700896455e-05",
      "6.120005962905705e-05",
      "-5.8399692977276956e-05",
      "0.00014999141705959886",
      "-5.9338332260637535e-05",
      "4.258309529928202e-05",
      "-0.00013445824155535274",
      "4.4405587614276376e-05",
      "-4.2567129699009895e-05",
      "0.00016380004922193867",
      "4.236727259249799e-06",
      "-2.4994107062120554e-05",
      "8.350544692504093e-06"
    ],
    [
      "7.081002971409565e-05",
      "7.081149596131437e-05",
      "7.080985103398457e-05",
      "7.081063895511619e-05",
      "7.080992287465188e-05",
      "3.6367373778101166e-09",
      "-2.4540257010794586e-09",
      "4.707158456543281e-09",
      "1.8281957701106157e-09",
      "1.3647757671917967e-10",
      "2.4906420685129653e-09",
      "-6.029132347280852e-10",
      "2.3165361892277216e-09",
      "2.56324273706382e-09",
      "3.992727316227928e-09",
      "3.853575938683697e-09",
      "-1.7217737321351715e-09",
      "-2.4471822827706163e-09",
      "-3.4578500004084473e-09",
      "5.146117430363187e-09",
      "-3.714848480936173e-10",
      "9.65726783766236e-10",
      "3.01272783043239e-09",
      "4.550321133344895e-09",
      "2.2911813119154176e-09"
    ],
    [
      "0.004816928497066725",
      "0.005023748438634373",
      "0.004267233901564537",
      "0.00627146650934827",
      "0.0027141220525734797",
      "-0.0025368588498624243",
      "0.0008805138387231703",
      "0.003425546194487982",
      "-0.0035385120204544816",
      "-0.004279414079497415",
      "0.0018310108137419784",
      "0.002027161344194106",
      "-0.003242135427246916",
      "-0.0008002471039783042",
      "-0.0024157076338427483",
      "-0.004131764274131421",
      "0.004375082022775854",
      "-0.00420650312676709",
      "-0.0001559785635037504",
      "-0.001571993206072587",
      "0.005230567051736077",
      "-0.0029971090820146303",
      "-0.003938151755030227",
      "0.0032329563956225273",
      "-0.003248763459259434"
    ],
    [
      "0.0004085727343870305",
      "0.00028799931289556947",
      "0.0003559221866685097",
      "0.00020803526091282297",
      "0.00038834127661225047",
      "0.00022032732953265792",
      "3.194478213239623e-05",
      "0.0002135396709854628",
      "-0.0002723954798401556",
      "-0.00012311314570324707",
      "0.00015206644409123098",
      "-9.29036535692416e-05",
      "-4.833362777588236e-06",
      "-0.0001919002382252277",
      "-0.00015746570013766342",
      "-0.00015750629225811774",
      "0.0003086627804427893",
      "-2.738506037093025e-05",
      "-0.00018179675213281528",
      "0.0002162565269456123",
      "8.171050861016224e-05",
      "-0.00024561546444267743",
      "-0.00019772279068029994",
      "0.0002317392818989019",
      "-0.00013701096689291354"
    ],
    [
      "0.0002219892636241502",
      "0.00091220914932703",
      "0.001151292611504773",
      "0.00031923972231007365",
      "0.0034321678717676935",
      "0.0002906576444917863",
      "-0.0004040145099716801",
      "-7.314209032659492e-05",
      "0.0006970402188217731",
      "-0.0007916320517148796",
      "-0.00038598480138388316",
      "0.0011359550915414252",
      "0.00020838885583931993",
      "-0.0018520418726727494",
      "-0.00015996383998023587",
      "0.00020669466261378052",
      "-1.0881971823016874e-05",
      "-0.00017946512871262068",
      "-0.0001493376312267939",
      "0.0005314495982510793",
      "-0.0002450338950906733",
      "-0.0012400970184107054",
      "0.00047434247215250844",
      "0.00044925781234406896",
      "0.0008997085712707749"
    ],
    [
      "0.017231854801829986",
      "0.005260209882006508",
      "0.003950390510399277",
      "0.004049978245458661",
      "0.003572181715720861",
      "-0.006814899165673198",
      "0.00019421332641615546",
      "-0.008131082284756105",
      "0.003926770499154184",
      "-0.003180004864678415",
      "0.0026683896932751592",
      "-0.00410164642489371",
      "0.0006084979576039175",
      "0.0032212670658507627",
      "-0.0012865959890744824",
      "-0.006527814830289139",
      "0.008157179865587888",
      "0.0014737539590654266",
      "0.006683377149919992",
      "-0.0031654685751019763",
      "-0.003678196782479855",
      "-0.0011603831914738464",
      "0.003881650320367143",
      "-0.0017908850261207357",
      "-0.0035038780240711906"
    ],
    [
      "7.082017221023253e-05",
      "7.081554776416281e-05",
      "7.081109067884284e-05",
      "7.081289111881658e-05",
      "7.081060005284566e-05",
      "4.175128097019399e-09",
      "3.038630446531191e-09",
      "7.177008155416589e-09",
      "-2.181057236584692e-09",
      "-7.83123175205094e-10",
      "6.096385961607902e-09",
      "-6.591515534962442e-12",
      "2.4872133141444857e-09",
      "6.962636054060586e-10",
      "1.8909443165150094e-09",
      "8.203758500819631e-09",
      "-3.2057952551277637e-09",
      "2.9675506227151927e-09",
      "-3.480390814840415e-09",
      "3.08562237828705e-09",
      "-9.204481838783176e-10",
      "2.656161329082449e-09",
      "3.924416014616827e-09",
      "2.2239442210130885e-09",
      "3.712504912806252e-09"
    ],
    [
      "7.081098649371554e-05",
      "7.081019487063877e-05",
      "7.080806899423677e-05",
      "7.080979505911972e-05",
      "7.080729292686381e-05",
      "3.246044601128275e-09",
      "4.926396694394279e-10",
      "4.681064617546534e-09",
      "5.124871529986177e-10",
      "4.5259666822041296e-10",
      "3.5310382749869447e-09",
      "-3.2511492254224115e-10",
      "2.204293633627402e-09",
      "1.7308638553687487e-09",
      "2.2789775140228835e-09",
      "4.035565555708097e-09",
      "-2.084469375161324e-09",
      "3.9069596458977376e-10",
      "-2.138605904188569e-09",
      "2.763877952309402e-09",
      "1.0074538221885698e-10",
      "1.494830889870884e-09",
      "2.7694615715417603e-09",
      "2.4556109863657795e-09",
      "2.1591243810767778e-09"
    ],
    [
      "7.080842994233272e-05",
      "7.080919885878929e-05",
      "7.080742675102827e-05",
      "7.080847931777424e-05",
      "7.080801761932911e-05",
      "1.9305286501785973e-09",
      "2.4831519043692285e-10",
      "2.832512111268722e-09",
      "1.6262166427008937e-09",
      "1.051273007335774e-09",
      "2.637920767871944e-09",
      "-2.7455895869554503e-11",
      "2.803921301200441e-09",
      "2.3080489607710333e-09",
      "3.013363535151914e-09",
      "2.681601018256193e-09",
      "-1.8300359030504185e-09",
      "-8.858302557756125e-10",
      "-2.4949070819558858e-09",
      "2.609615505836618e-09",
      "1.1038864567625083e-09",
      "1.4761768532515107e-09",
      "2.1910720218226034e-09",
      "2.495615252495324e-09",
      "2.4112170863140765e-09"
    ],
    [
      "0.0004790215380584768",
      "0.0002965774007687398",
      "0.00041532150054268235",
      "0.0006600675701001195",
      "0.0005379882784727952",
      "3.63712431025886e-05",
      "-0.0003489499486767078",
      "0.00046832601913397156",
      "-0.0004233718445624507",
      "-0.00013249167617889718",
      "0.00014926121458435067",
      "-0.00011676483272628733",
      "-0.0004493427783168398",
      "0.00039793776962529726",
      "-0.000523914863702001",
      "0.0003013942265427",
      "-0.00013734156970064793",
      "0.00014564366238162442",
      "-0.0001070639429293339",
      "0.0002454083225262697",
      "-0.0003327983349802228",
      "0.00030304961188672445",
      "3.3068323900140544e-05",
      "-5.09189453650698e-05",
      "2.8229077925761215e-05"
    ],
    [
      "0.006705158634540474",
      "0.00024025163303057693",
      "0.000698229277576944",
      "0.0008931239427528271",
      "0.0002867012508779962",
      "-0.0010330498752340006",
      "0.0017654370379878064",
      "-0.0023274812576128557",
      "-0.000552426974673818",
      "-0.00023812414163566835",
      "0.0003553781541351983",
      "0.0001242005359975107",
      "-0.0006495373980437846",
      "1.664269390685031e-05",
      "0.00016247215002222388",
      "-0.00023858117255569168",
      "-0.0010226248501514629",
      "0.00019581716812392953",
      "-0.0010616630299586786",
      "0.00022272820775001104",
      "-0.00011419201719104378",
      "0.00014544844743028069",
      "-0.000306649444104198",
      "-0.00036766356850815923",
      "0.00038876349377962155"
    ],
    [
      "9.031705727996327e-05",
      "0.0018009378700176936",
      "0.0015761459419266902",
      "0.001527127089477128",
      "0.0014042763736074647",
      "-0.00014743858689756446",
      "-7.144906315973824e-05",
      "-4.018135899504836e-05",
      "2.1024258300947292e-05",
      "0.0014150805066904845",
      "-0.0006158617711478768",
      "0.0007394600380127639",
      "-0.0011597835184233342",
      "0.0011997841239400782",
      "-0.0013851089791328225",
      "0.00010959433266566886",
      "0.00015575353772447065",
      "-0.00016368803593498477",
      "0.00015990193236456796",
      "-0.0007758573012886707",
      "0.001462982418275155",
      "-0.0013267443459627588",
      "0.000920404185449293",
      "-0.0007535471289591294",
      "-0.00015300242307662802"
    ],
    [
      "7.081077628783002e-05",
      "7.081176124395312e-05",
      "7.080991532214416e-05",
      "7.08109123218853e-05",
      "7.08115493933431e-05",
      "1.878096329945089e-09",
      "-3.3393679372582663e-10",
      "3.5645537939760415e-09",
      "1.1291374995679476e-09",
      "1.0606345461928232e-09",
      "3.911551350753761e-09",
      "-1.3082762365885104e-10",
      "2.6856757398552593e-09",
      "4.20777281321388e-09",
      "3.435787280407915e-09",
      "3.3880061045402502e-09",
      "-2.6253245832174616e-09",
      "-1.1168428954364048e-09",
      "-4.1805924700720036e-09",
      "3.87121738242739e-09",
      "1.4175968401888486e-09",
      "2.959655057836779e-09",
      "2.5563209262230796e-09",
      "3.228493691838961e-09",
      "2.9759772468213247e-09"
    ],
    [
      "7.081134682631289e-05",
      "7.08087679635661e-05",
      "7.080862065786828e-05",
      "7.081085251893298e-05",
      "7.080910728867745e-05",
      "2.8034573338430597e-09",
      "4.1702028312602367e-10",
      "6.338340626131941e-09",
      "2.822180397663037e-09",
      "1.1908136787254745e-09",
      "3.787376337243401e-09",
      "4.3224391647462255e-10",
      "3.971000821781044e-09",
      "4.199545694411994e-09",
      "4.740145199705283e-09",
      "1.8867951385977407e-09",
      "-4.244657304230381e-09",
      "-2.0004555832071394e-09",
      "-3.89324919456162e-09",
      "2.4180549014415217e-09",
      "7.565797211062992e-10",
      "1.7602815103124736e-09",
      "3.16965038026388e-09",
      "3.4854584775629013e-09",
      "1.1402730324035696e-09"
    ],
    [
      "7.08086864026046e-05",
      "7.080731188870853e-05",
      "7.080796738989202e-05",
      "7.080916921386503e-05",
      "7.080743381144268e-05",
      "1.820757235517741e-09",
      "3.8376414434325756e-10",
      "4.836378697842226e-09",
      "2.6153362918783282e-09",
      "1.2284302234260266e-09",
      "2.8681077107228238e-09",
      "1.755913662881051e-10",
      "3.6712884577410407e-09",
      "3.820235649745917e-09",
      "4.25189812876413e-09",
      "1.2395492326307863e-09",
      "-3.6813281850798136e-09",
      "-1.8279318389514688e-09",
      "-2.828765144476546e-09",
      "2.2959603429055003e-09",
      "1.1025750522354548e-09",
      "1.841474149126561e-09",
      "2.782386044849728e-09",
      "3.1818534895461514e-09",
      "1.0086139272095679e-09"
    ],
    [
      "7.081384147294524e-05",
      "7.080911903450505e-05",
      "7.081064517491835e-05",
      "7.081117477556862e-05",
      "7.080829943519677e-05",
      "8.127229044203314e-10",
      "-2.8529653207795146e-10",
      "7.148985464575837e-09",
      "1.4455253892697596e-09",
      "2.2627022970846852e-10",
      "1.8105755497341553e-09",
      "-6.23962700290264e-10",
      "3.234166833945167e-09",
      "4.546788996920709e-09",
      "3.868671705219777e-09",
      "3.501597488960319e-09",
      "-5.653150360534049e-09",
      "-2.4001497884095045e-09",
      "-4.447814363079502e-09",
      "3.927638447415221e-09",
      "1.9124909137871954e-10",
      "2.5725397368298046e-09",
      "4.516436133532288e-09",
      "3.2530945943055913e-09",
      "2.0195746009782354e-10"
    ],
    [
      "0.00010630746632164476",
      "8.031469367232022e-05",
      "7.553979018264776e-05",
      "7.99972908273625e-05",
      "8.958644068886916e-05",
      "-9.007598060791066e-06",
      "1.1551049053875614e-05",
      "7.73109749771596e-06",
      "-2.506343088362149e-05",
      "-5.577340990330744e-06",
      "5.400448901876308e-06",
      "3.5782145640429994e-06",
      "-1.809976287584569e-07",
      "-7.132548508533415e-06",
      "-8.292889713697367e-06",
      "1.6005577814411464e-05",
      "-5.87041422442579e-06",
      "1.631942748421246e-05",
      "-6.18315676783622e-06",
      "-3.7137621727335232e-06",
      "-7.625805383602553e-06",
      "1.2869782441010437e-05",
      "6.5917385207534145e-06",
      "-6.150813563602579e-06",
      "1.0182066363135392e-05"
    ],
    [
      "7.081792900372186e-05",
      "7.081217763797373e-05",
      "7.081100283927689e-05",
      "7.081184488221779e-05",
      "7.08112929908632e-05",
      "-2.1690407370962774e-09",
      "-1.0600416749629083e-09",
      "4.293993732396619e-09",
      "-1.6129394559843126e-09",
      "1.2017657927913869e-09",
      "-7.950491198642299e-10",
      "6.261845521814703e-10",
      "1.6005243560226416e-09",
      "4.008520366845145e-09",
      "2.933792633113389e-09",
      "5.167114581451731e-09",
      "-3.272277412368543e-09",
      "-4.379133163797949e-09",
      "-5.809219747970203e-09",
      "5.066981787602403e-09",
      "1.2443147255838622e-09",
      "3.5156849245088523e-09",
      "4.288958416825607e-09",
      "2.448511190718642e-09",
      "7.901190715393127e-10"
    ],
    [
      "7.082093459167189e-05",
      "7.084035434671178e-05",
      "7.08203565638925e-05",
      "7.082522795904129e-05",
      "7.08337987841656e-05",
      "5.886663661576304e-09",
      "1.074895378918288e-08",
      "-6.58503548458582e-09",
      "7.480879496947767e-09",
      "-2.171954595127061e-10",
      "1.454274101842214e-08",
      "-2.264448506370796e-08",
      "-8.739806127898337e-09",
      "1.1006479366269896e-08",
      "-1.274242267551508e-08",
      "2.053852423739557e-08",
      "-3.958855565900015e-09",
      "7.246861469512116e-09",
      "-1.8932549412367257e-08",
      "-1.4429954038726505e-08",
      "1.864596453028017e-08",
      "-1.0530976613044322e-08",
      "8.291826954416604e-09",
      "-1.1311694157960311e-08",
      "1.2663716741917349e-08"
    ],
    [
      "7.081051962110815e-05",
      "7.081058938763064e-05",
      "7.080992934466252e-05",
      "7.081231195386522e-05",
      "7.081071324642482e-05",
      "2.049361873790104e-09",
      "-2.5073654640353734e-10",
      "4.572297667318947e-09",
      "1.979222569606167e-09",
      "6.017615130535494e-10",
      "2.512857988464773e-09",
      "4.449287357895983e-10",
      "2.2891074589299116e-09",
      "3.736022627110282e-09",
      "3.1489727517220194e-09",
      "2.0066229885956294e-09",
      "-2.6699752105849535e-09",
      "-2.5905991153692245e-09",
      "-3.870110910948919e-09",
      "3.615383362764166e-09",
      "1.4803615164605942e-09",
      "1.0441503296948644e-09",
      "2.7470426796692808e-09",
      "3.2278692029206293e-09",
      "2.284329058983908e-09"
    ],
    [
      "7.081083604186895e-05",
      "7.08147791092385e-05",
      "7.080989817950692e-05",
      "7.081368990807002e-05",
      "7.08125298180059e-05",
      "5.374958968929689e-09",
      "-1.5587547002924136e-09",
      "4.704152143635357e-09",
      "1.294907760101174e-09",
      "5.885397722151487e-10",
      "4.51013664445645e-09",
      "-2.358712254890677e-10",
      "1.854635994369159e-09",
      "2.9396128071195804e-09",
      "1.5200556350813076e-09",
      "3.542601609318153e-09",
      "-6.265651348045948e-10",
      "-7.685609869028467e-10",
      "-4.064179617184944e-09",
      "5.225585887674837e-09",
      "1.835457599677541e-09",
      "7.7426912454887e-11",
      "1.3339335268892322e-09",
      "4.034966694694237e-09",
      "3.2811305662740275e-09"
    ],
    [
      "7.080918312130753e-05",
      "7.081197171660565e-05",
      "7.080869454109939e-05",
      "7.081150384374445e-05",
      "7.081010235365658e-05",
      "3.3432427117245893e-09",
      "-5.483590096473582e-10",
      "4.266436818501845e-09",
      "1.8410425445609476e-09",
      "1.9514081379424746e-09",
      "5.364931682062631e-09",
      "-1.0659168406487982e-09",
      "4.777901466145194e-09",
      "4.1213560428658595e-09",
      "4.525760405961024e-09",
      "2.4921709353580842e-09",
      "-2.092953767342899e-09",
      "-1.1019565590576353e-09",
      "-3.249983262896707e-09",
      "4.460848954390303e-09",
      "2.859761652726413e-09",
      "3.2736528943641433e-09",
      "1.4245214525541336e-09",
      "4.53909511865465e-09",
      "3.368866357508002e-09"
    ],
    [
      "7.080792274731973e-05",
      "7.080975550891463e-05",
      "7.080716791434541e-05",
      "7.080993716044218e-05",
      "7.080783125683304e-05",
      "3.462564046264497e-09",
      "-1.2750911238183672e-10",
      "4.137664034613587e-09",
      "1.9542726309426877e-09",
      "1.617747922384014e-09",
      "4.391212253575625e-09",
      "-5.384375798045722e-10",
      "3.919788854288053e-09",
      "2.8258678268660157e-09",
      "3.7085873940963767e-09",
      "1.883571209595525e-09",
      "-1.6263265821519306e-09",
      "-8.486814324593725e-10",
      "-2.2306040579765847e-09",
      "3.0896510115059792e-09",
      "1.987921504681614e-09",
      "1.779497939981562e-09",
      "1.548649817193146e-09",
      "3.599859566828827e-09",
      "2.4569590479121526e-09"
    ],
    [
      "7.080986367886316e-05",
      "7.081356658656123e-05",
      "7.080993584784424e-05",
      "7.081203315704003e-05",
      "7.080989207489046e-05",
      "4.741513111496713e-09",
      "-6.91778911684393e-10",
      "5.576088344806921e-09",
      "1.8396139623543056e-09",
      "1.9634224717012742e-09",
      "5.774949949848285e-09",
      "-4.625683379416501e-10",
      "4.370868629820087e-09",
      "4.105914566798526e-09",
      "4.156809342359681e-09",
      "2.858515854370349e-09",
      "-1.668660725296191e-09",
      "-8.436846250247118e-10",
      "-2.7081564440298764e-09",
      "5.289000473272368e-09",
      "1.9865773101207744e-09",
      "2.784133451813765e-09",
      "1.7789352834448397e-09",
      "4.44802475423072e-09",
      "2.8580234489511866e-09"
    ],
    [
      "7.080865607961073e-05",
      "7.080987765673325e-05",
      "7.08077461325833e-05",
      "7.081053963337029e-05",
      "7.080922974806696e-05",
      "2.925863911696551e-09",
      "4.277051621222977e-11",
      "3.456375942035333e-09",
      "1.5133751067160091e-09",
      "8.425258950817064e-10",
      "4.156032448986884e-09",
      "-1.3502137171721746e-09",
      "3.0085709193887392e-09",
      "3.101825438985086e-09",
      "2.4874601677002234e-09",
      "2.6474074411294562e-09",
      "-2.1173717927493656e-09",
      "-2.498789922652605e-10",
      "-3.095980387295796e-09",
      "2.605838921938521e-09",
      "2.187714084292566e-09",
      "1.4539978265766398e-09",
      "1.718445095945195e-09",
      "3.2387875200672025e-09",
      "3.107962025148744e-09"
    ],
    [
      "7.082485428505564e-05",
      "7.081904350710593e-05",
      "7.08155866624709e-05",
      "7.081092222314474e-05",
      "7.081768984891331e-05",
      "-4.855772532640378e-09",
      "4.26394716028066e-09",
      "3.0501710195601633e-09",
      "2.0789907141965434e-09",
      "-4.479645708399908e-09",
      "4.6035296163164635e-09",
      "-4.736916237535533e-09",
      "2.8567118868271454e-09",
      "9.962841936852778e-09",
      "3.064145645003596e-09",
      "9.463471119536257e-09",
      "-1.0488974866745768e-08",
      "-1.0457232580187288e-09",
      "-1.329589425805564e-08",
      "5.681527204984271e-09",
      "2.4211759294161676e-09",
      "6.6071658229471085e-09",
      "1.6142128196484494e-09",
      "8.341401968137963e-10",
      "3.37229686428776e-09"
    ],
    [
      "0.0016765154153818795",
      "0.0073926118390379636",
      "0.005234668532256107",
      "0.0009684961370458346",
      "0.0015585401088734044",
      "-0.0033145939979877036",
      "-0.0010781587826231784",
      "0.0011639468287584069",
      "0.000811786346348179",
      "0.0007664076241431039",
      "-0.0025635601001513103",
      "-0.002394529183746712",
      "-0.00029208361767687607",
      "0.001641980020584915",
      "0.0008295498826566568",
      "-0.0008775225779229548",
      "0.0026700494177516027",
      "0.0002943467128424819",
      "0.00131523060630614",
      "-0.006100929352626342",
      "2.8499254821618202e-05",
      "-0.0022713614045016366",
      "-0.0021331190430204697",
      "-0.0022330060892883294",
      "0.0008045896274091299"
    ],
    [
      "0.0007435005497010209",
      "0.003373526985135874",
      "0.013059790487050015",
      "0.0037577505621821726",
      "0.006060923255899704",
      "-0.000464379329216881",
      "-0.0027458453900864603",
      "-0.0004261563533674751",
      "0.001579313365185647",
      "-0.0004088037412196781",
      "-0.002897951498059119",
      "-0.0036990997508520185",
      "0.004206185818987249",
      "-0.004430666810442035",
      "0.0017920568359615786",
      "-0.0014163347072295835",
      "0.0010944567751735898",
      "0.001516091587866556",
      "0.0012390440191043914",
      "-0.0065369410803115405",
      "-0.0019438778629584253",
      "0.0024698649238671447",
      "-0.005495216497920585",
      "-0.007627220003028635",
      "-0.0043443622725291365"
    ],
    [
      "0.0008600018828608586",
      "0.0007456916886542332",
      "0.001771102308994361",
      "0.0013163955134883494",
      "0.0021864267022552075",
      "-0.00067544177266329",
      "0.000720642007727069",
      "-0.00016172720471576237",
      "-0.0010783213075384096",
      "-0.0007254906365733834",
      "0.0001395700701687508",
      "0.0010213274213684235",
      "-0.001194691277716848",
      "-0.00046064329325722655",
      "-0.00044896602866763757",
      "-2.6118113479153943e-05",
      "0.0008761098710190298",
      "-0.0009543335115660964",
      "0.0005747729183681558",
      "-0.0007079321002525171",
      "0.0007430507910220683",
      "-0.0006151228745027405",
      "-0.0006293424677681265",
      "0.0017725555863819717",
      "-0.0013102561708040602"
    ],
    [
      "7.081216828753605e-05",
      "7.08115384417907e-05",
      "7.080801752700334e-05",
      "7.08101732147134e-05",
      "7.081417486291446e-05",
      "5.223295429709671e-09",
      "-2.108786427387779e-09",
      "3.137400454475967e-09",
      "4.4404971521630625e-09",
      "-8.136542392454401e-10",
      "2.217677506461081e-09",
      "-7.803967944697326e-10",
      "2.8216212208660263e-09",
      "2.9158947571058663e-09",
      "4.059925796428158e-09",
      "4.507612377272047e-09",
      "-2.624760388591421e-09",
      "-2.9582760122853715e-09",
      "-6.401607129898446e-09",
      "3.291549506251373e-09",
      "-2.512141402755135e-10",
      "-2.2610383793842874e-09",
      "1.5833772970913415e-09",
      "5.171046661075442e-09",
      "4.267221230291768e-09"
    ],
    [
      "7.080668618919042e-05",
      "7.080713805419724e-05",
      "7.080589824482441e-05",
      "7.080816953472509e-05",
      "7.08066755467903e-05",
      "1.91759187393905e-09",
      "-4.98411033613948e-10",
      "2.5276729347794213e-09",
      "1.7074006080517067e-09",
      "5.027702648615908e-10",
      "1.971589930913037e-09",
      "-5.616072942559103e-10",
      "2.412195966753657e-09",
      "1.770999961336129e-09",
      "2.7096006528913416e-09",
      "1.7549236390122658e-09",
      "-1.4202496481136783e-09",
      "-1.5354824003408308e-09",
      "-2.060017132319285e-09",
      "2.3822234250697466e-09",
      "1.010453146794396e-09",
      "7.648047675547028e-10",
      "1.4077334829010337e-09",
      "2.6474815414553315e-09",
      "2.311026218565399e-09"
    ],
    [
      "7.082156761290825e-05",
      "7.082610280103456e-05",
      "7.08075331546251e-05",
      "7.081323889645468e-05",
      "7.081177331135162e-05",
      "1.6605633208899063e-08",
      "-1.1472314101454017e-09",
      "1.0043054154916307e-08",
      "5.767220685953533e-09",
      "8.946334218092367e-10",
      "1.0914951415874011e-08",
      "1.0345430564471631e-09",
      "2.9509349405476775e-09",
      "2.3364847136464544e-09",
      "4.3684103843259936e-09",
      "8.686109080140789e-09",
      "-4.677117505553286e-10",
      "5.463206099223209e-10",
      "-7.363229519088527e-09",
      "4.640641487795201e-09",
      "-8.022991371230778e-11",
      "-5.220053059441991e-09",
      "6.163692179218534e-10",
      "3.480392210810236e-09",
      "3.166111422114723e-10"
    ],
    [
      "7.08099596576409e-05",
      "7.08080737346866e-05",
      "7.080750708532019e-05",
      "7.081038614704984e-05",
      "7.080769192350139e-05",
      "2.047164358924975e-09",
      "-5.279817261898957e-10",
      "5.128487612215799e-09",
      "1.5007639209121449e-09",
      "6.809837262454884e-10",
      "2.352430545779363e-09",
      "5.830938010566184e-12",
      "2.3836734465333375e-09",
      "2.7769894667426615e-09",
      "3.1857434145567973e-09",
      "2.0956545710249225e-09",
      "-2.830917806901985e-09",
      "-2.0163461290050406e-09",
      "-3.1739918139584676e-09",
      "2.5415813414464324e-09",
      "6.681507232537119e-10",
      "1.1879896197490151e-09",
      "2.8867712873199908e-09",
      "2.810546728799349e-09",
      "1.0659530686493514e-09"
    ],
    [
      "7.082145082308384e-05",
      "7.08225743644399e-05",
      "7.081348429235268e-05",
      "7.081283924017783e-05",
      "7.082173000198188e-05",
      "1.2948394833003275e-08",
      "2.0246998801270336e-09",
      "6.4917929649105514e-09",
      "5.718404681371995e-09",
      "1.7989525000064868e-09",
      "7.802543342739548e-09",
      "-1.0987878817615816e-09",
      "1.875769092358603e-09",
      "1.027930636818882e-08",
      "-2.3820764084793476e-10",
      "7.44201771510543e-09",
      "-6.385242554042481e-09",
      "3.3419506954885853e-09",
      "-1.3400089065596466e-08",
      "7.62508105377436e-11",
      "4.715271253142041e-09",
      "-7.696080250318104e-09",
      "2.8485160260696603e-09",
      "3.5655182901331822e-09",
      "-5.922464586151787e-10"
    ],
    [
      "7.084035598964514e-05",
      "7.087838355772658e-05",
      "7.081636283824656e-05",
      "7.088115135700775e-05",
      "7.085333217346278e-05",
      "-1.4381082383887413e-08",
      "-7.025009486617497e-09",
      "9.036542005561474e-09",
      "-2.187189909227975e-08",
      "1.2916902521155587e-08",
      "-6.443365479654516e-08",
      "4.748630297478085e-08",
      "-1.1443601547527656e-08",
      "1.472252934396322e-08",
      "-3.63065568955148e-08",
      "4.1961437350441497e-08",
      "4.405029600122684e-09",
      "-4.621099440072005e-08",
      "1.6530915034364805e-08",
      "9.024152188223397e-09",
      "1.4634082351395538e-08",
      "2.179121292460205e-08",
      "1.046347667310588e-08",
      "5.011952445318048e-09",
      "-2.7712309994592945e-08"
    ],
    [
      "7.082170926289142e-05",
      "7.082690903915254e-05",
      "7.083552097670272e-05",
      "7.081540986939764e-05",
      "7.084343468358345e-05",
      "8.660720358456626e-09",
      "1.1615686042881058e-08",
      "7.197184193887671e-09",
      "-8.333593160434623e-09",
      "1.1067519859553981e-08",
      "4.094743869568035e-09",
      "-2.1012939938732643e-08",
      "1.0080275602930109e-08",
      "-1.071276311479736e-08",
      "7.934896977723754e-10",
      "6.225921142766209e-09",
      "-6.622785525427119e-09",
      "-2.086795905110061e-09",
      "-8.485849568710309e-09",
      "-9.75292385971166e-09",
      "-4.586499882786596e-09",
      "1.0852854962893644e-09",
      "-1.446398100412487e-10",
      "-1.9236827229934032e-08",
      "-7.753875689829703e-09"
    ],
    [
      "7.082402381463604e-05",
      "7.081886502117024e-05",
      "7.081751285821295e-05",
      "7.08169408808875e-05",
      "7.081580957891327e-05",
      "-2.311401169864108e-09",
      "1.7789316905732695e-09",
      "1.181924336470356e-08",
      "-5.2578583160703245e-09",
      "-2.432801303245136e-09",
      "3.1052688367681323e-09",
      "1.0415733045970633e-09",
      "4.526589575724247e-09",
      "4.574336483790446e-09",
      "1.5532100833653345e-09",
      "6.990408955407437e-09",
      "-8.83904897852039e-09",
      "-1.0828159266924828e-09",
      "-7.801305875276958e-09",
      "8.851990953995453e-09",
      "-2.405037763183525e-10",
      "7.29136361717807e-09",
      "6.671843637921972e-09",
      "2.8894639530985435e-10",
      "1.1300947795021774e-09"
    ],
    [
      "0.00010810936572941799",
      "0.0005210509672257399",
      "0.00029594483663996014",
      "8.756514260198355e-05",
      "0.00010527432046237073",
      "5.972445689682909e-05",
      "-9.152466253609525e-05",
      "1.962364227411769e-05",
      "3.453374338382911e-05",
      "-0.00016048113481788843",
      "-1.6347767654653306e-05",
      "8.49663672964897e-05",
      "-4.626273301314308e-05",
      "-8.590842468621709e-05",
      "1.4172331880178088e-05",
      "0.00011500755346450774",
      "-4.519194449568966e-06",
      "-1.5492266441418835e-05",
      "9.61655145122334e-06",
      "0.00027497762186974584",
      "-8.529695247047767e-05",
      "-9.107924016821537e-05",
      "4.0391793465818765e-05",
      "-1.942155066798563e-05",
      "1.9407268975382703e-05"
    ],
    [
      "7.081034423104415e-05",
      "7.08105878781311e-05",
      "7.081236032449363e-05",
      "7.081120184986314e-05",
      "7.080998410622684e-05",
      "-4.1270785725863364e-10",
      "-1.1669669166425151e-09",
      "5.028004605603834e-09",
      "2.233644150677693e-11",
      "-1.5762125486477587e-09",
      "9.36880895503297e-10",
      "-3.841174193008067e-10",
      "2.7509431314623996e-09",
      "2.7286901441207626e-09",
      "3.1777355642348292e-09",
      "3.6670806316570308e-09",
      "-4.527994503125631e-09",
      "-2.0973513621991112e-09",
      "-3.124101023217098e-09",
      "5.768983199102754e-09",
      "-3.289994861359131e-10",
      "2.783690422033932e-09",
      "4.655779160157962e-09",
      "3.592830169827798e-09",
      "2.433102713161355e-09"
    ],
    [
      "7.081215905205947e-05",
      "7.082838468283713e-05",
      "7.082253080785624e-05",
      "7.081280606703992e-05",
      "7.081334953082053e-05",
      "8.508190302414162e-09",
      "-6.134980580429849e-09",
      "4.373123201014891e-09",
      "1.756669112724384e-09",
      "-5.905056320819726e-09",
      "1.0604913738167406e-09",
      "-2.5921257397165147e-09",
      "2.4893599796447496e-09",
      "-3.4086825930967124e-09",
      "3.140160523182605e-09",
      "7.970252173078842e-09",
      "1.3138556018865162e-09",
      "-1.865723947949012e-09",
      "-4.437310162744974e-09",
      "1.8108234594438796e-08",
      "-1.2743729690802891e-09",
      "-5.54214884170256e-09",
      "4.953454889520793e-09",
      "8.244282062553067e-09",
      "5.102765212020112e-09"
    ],
    [
      "7.080977783486627e-05",
      "7.081163457579027e-05",
      "7.081128613679034e-05",
      "7.081411838773278e-05",
      "7.081058725647624e-05",
      "1.5291217047811973e-09",
      "-2.2859770554080885e-09",
      "5.278237232205433e-09",
      "9.85015155611579e-10",
      "-1.984911031732778e-09",
      "1.1331640057045869e-09",
      "1.2089751794320042e-09",
      "1.117818187185119e-09",
      "5.519795411402677e-10",
      "3.374419905163362e-09",
      "3.6619379056655553e-09",
      "-2.4950604578932994e-09",
      "-3.3845070300806445e-09",
      "-2.1570671796925946e-09",
      "5.433602119746975e-09",
      "-1.9403326561261497e-09",
      "8.10393137248976e-10",
      "4.957428482141964e-09",
      "3.5717893650017392e-09",
      "3.8896630840228705e-09"
    ],
    [
      "7.083527853075707e-05",
      "7.08613405516058e-05",
      "7.081554814318251e-05",
      "7.083478725924302e-05",
      "7.084244845075908e-05",
      "2.810524594621048e-08",
      "3.504149456023001e-10",
      "5.549527148151524e-09",
      "-6.115561564535848e-09",
      "-6.600287276572746e-10",
      "2.576561617852357e-08",
      "-3.3159226422697014e-08",
      "1.0920702685529636e-09",
      "6.484289932117387e-09",
      "-2.0855537025282894e-08",
      "2.5110585460432323e-08",
      "1.2909554124942083e-10",
      "1.9424725891565375e-08",
      "-2.6833349061706087e-08",
      "4.742347840514971e-09",
      "2.5154122005846033e-08",
      "-1.5990046720157802e-08",
      "-6.102938874806174e-10",
      "3.315826266707906e-09",
      "1.3050436388371895e-08"
    ],
    [
      "0.005436125609079039",
      "0.004724697653037568",
      "0.004619666813900135",
      "0.011129176994548379",
      "0.006123805958836932",
      "0.002528262178587759",
      "-0.004771798639839947",
      "-0.00710518851734327",
      "0.002405056306433634",
      "-0.0012210670703494452",
      "-0.005737673361261092",
      "-0.0030170554198210484",
      "0.005610101365399247",
      "-0.0033706411343769676",
      "-0.00032071703339952597",
      "-0.004310145652943367",
      "-0.0012790563459649147",
      "0.0029745099731474955",
      "0.005166417811117228",
      "-0.004436069225197664",
      "-0.004306207903799536",
      "0.004366603461152311",
      "-0.004339295489457219",
      "-0.004021553517275596",
      "-0.008175159637406174"
    ],
    [
      "0.0027319975699013235",
      "0.0003965131433452391",
      "0.0026975341674676315",
      "0.0017244939051133743",
      "0.00018023529226270232",
      "0.0005405199171548937",
      "0.002194672732730317",
      "-0.0016421108628677267",
      "8.748799056305416e-05",
      "0.0008656189980103119",
      "-0.0007053088629897558",
      "0.0001694141119560295",
      "-0.0020774729795081507",
      "0.0003669495080738783",
      "-0.00031503462836624354",
      "0.0007578017897330538",
      "0.0014742703263790399",
      "-0.0013053866844156168",
      "0.0005320065158863853",
      "-0.0003254488906848284",
      "0.0002023969253275657",
      "8.317707149619992e-05",
      "-0.0001668251021527419",
      "0.0003902299491007997",
      "-0.00028529539959604"
    ],
    [
      "7.081061013878961e-05",
      "7.081168747675965e-05",
      "7.080766081786588e-05",
      "7.081248938647881e-05",
      "7.081271871917953e-05",
      "3.5962409963194904e-09",
      "-1.486872812903232e-09",
      "2.280481357737924e-09",
      "-3.862423193246042e-10",
      "1.108894289451757e-09",
      "3.6489216019851937e-09",
      "-2.1268492709998415e-09",
      "2.5609983786939806e-09",
      "1.9391793845088334e-09",
      "1.6522185344485084e-09",
      "4.5988726536405405e-09",
      "-2.0282441231767514e-10",
      "-1.0008505909423165e-11",
      "-4.321698391171279e-09",
      "3.975415317396828e-09",
      "1.9564112740749166e-09",
      "1.803014010360514e-09",
      "1.338100885522861e-09",
      "4.103195146856681e-09",
      "5.66909655553108e-09"
    ],
    [
      "0.0003623627555503382",
      "0.000399756151067996",
      "0.00010228353971676193",
      "0.00010406163421190724",
      "0.00013029599443767392",
      "0.00024940150862029075",
      "-7.84176588753411e-05",
      "9.835561410989323e-05",
      "4.6655069718608646e-05",
      "-3.243193696008599e-05",
      "8.121038420806367e-05",
      "-3.7637102014504854e-05",
      "-2.732600414568663e-05",
      "-3.578176674450173e-05",
      "1.77029036043e-05",
      "0.00018359140063282247",
      "5.501546665144869e-05",
      "-4.64498059487593e-06",
      "-0.00012315404008065607",
      "9.644591944180682e-05",
      "-6.590169895909915e-05",
      "-0.0001347189874287172",
      "-1.7308154876412582e-05",
      "2.4323045746301462e-05",
      "-4.079823551784203e-05"
    ],
    [
      "7.080963979963498e-05",
      "7.081075607287946e-05",
      "7.080805940869589e-05",
      "7.081052532255383e-05",
      "7.080981311305457e-05",
      "3.8677739396472814e-09",
      "-1.6543519818218125e-09",
      "4.1719348003971716e-09",
      "2.392444096692213e-09",
      "1.2156371475352459e-09",
      "2.702533414592956e-09",
      "2.615051771061762e-10",
      "2.3740335727838882e-09",
      "2.41239237268727e-09",
      "4.153414590187373e-09",
      "3.171900568323827e-09",
      "-1.3914400750551836e-09",
      "-2.336915520638167e-09",
      "-3.4599650832942125e-09",
      "3.581791872374577e-09",
      "3.7617929607830293e-10",
      "5.876843727847531e-10",
      "2.7665501992484764e-09",
      "3.8375156685116714e-09",
      "2.2810759947855226e-09"
    ],
    [
      "7.082684012226835e-05",
      "7.083017665392507e-05",
      "7.08166293631229e-05",
      "7.081693839054118e-05",
      "7.082502794495746e-05",
      "1.7305752647614214e-08",
      "-1.916061524963461e-09",
      "1.1383884851772119e-08",
      "4.577014728964066e-09",
      "3.645892526053531e-09",
      "1.2236353854109515e-08",
      "-2.0210717649967614e-09",
      "6.209154232353275e-09",
      "8.729763774330579e-09",
      "5.58212400940987e-09",
      "9.039405227229885e-09",
      "-1.957029056078466e-09",
      "5.302175715943899e-10",
      "-1.4538201701618522e-08",
      "8.868245961581604e-09",
      "3.1848331963010425e-09",
      "-3.2420503694508122e-09",
      "1.7283023479138876e-09",
      "8.524627965191126e-09",
      "6.279250391835969e-10"
    ],
    [
      "7.081084475831841e-05",
      "7.081050687824159e-05",
      "7.080913589697654e-05",
      "7.08123676955177e-05",
      "7.080824612693764e-05",
      "2.6948124148128614e-09",
      "-1.9215077595704268e-09",
      "4.9808860694684494e-09",
      "9.344360358214912e-10",
      "-3.253319149566529e-10",
      "1.3738664162718042e-09",
      "3.527155296351874e-10",
      "9.775126286770226e-11",
      "1.7541051670861918e-09",
      "2.7185316157775626e-09",
      "4.2991124855924514e-09",
      "-1.866282277377441e-09",
      "-2.554870064375026e-09",
      "-2.6369468053600116e-09",
      "4.230239628321955e-09",
      "-1.7755230301698052e-09",
      "9.45864994566183e-10",
      "3.9648230726347305e-09",
      "2.6817788786892196e-09",
      "2.155632407883953e-09"
    ],
    [
      "0.0034256918124249205",
      "0.0007392666325876867",
      "0.0049829751576701015",
      "0.007237723412075185",
      "0.00280605241604619",
      "-0.0005865361025407488",
      "0.0038062870289366523",
      "-0.0030435360680970414",
      "-0.0016827972541829546",
      "-8.583265091570622e-05",
      "-0.0010468801774696271",
      "0.0013287062858258817",
      "-0.005070399239298387",
      "-0.0008496084652787388",
      "-0.0013598954404457405",
      "0.001377867033480722",
      "0.0014113338192787207",
      "-0.003844596467878651",
      "0.0025188241963178737",
      "-0.0018099975740893228",
      "0.001922170268603396",
      "0.0002507403140220215",
      "-0.003081549994332126",
      "0.003565682742521971",
      "-0.00421351629261516"
    ],
    [
      "8.277581319968345e-05",
      "8.756309115207816e-05",
      "0.00020321708002326436",
      "0.00014624908457378929",
      "0.0002398944832998685",
      "-1.3860320411357685e-05",
      "-3.65114776373841e-05",
      "-1.7349334601731087e-05",
      "4.3449658817968594e-05",
      "4.610314297902325e-05",
      "1.4229199653528707e-05",
      "-4.755270649888648e-05",
      "2.0467545311004592e-05",
      "-0.00011718065302206337",
      "-8.684917364341182e-05",
      "2.8717370980881466e-06",
      "1.584764519491869e-05",
      "-2.4525540453802855e-05",
      "1.1628882977765546e-05",
      "-9.605742220745131e-06",
      "3.257739906652919e-05",
      "-2.389034603244398e-05",
      "9.782750218119485e-05",
      "-9.303871157066548e-05",
      "7.219782316916398e-05"
    ],
    [
      "7.081266940372439e-05",
      "7.08150557695552e-05",
      "7.081522410325054e-05",
      "7.081309517834585e-05",
      "7.081125933402913e-05",
      "2.5203188713272096e-09",
      "-1.6109866921329677e-09",
      "6.530055938175466e-09",
      "2.0564498527291315e-10",
      "3.2015564407563e-10",
      "2.1236177101127572e-09",
      "1.4327348852320116e-09",
      "-4.286958616275015e-11",
      "5.509202884989629e-09",
      "1.56950787474284e-09",
      "4.698831090813277e-09",
      "-3.401997659232798e-09",
      "-1.3157261255047218e-09",
      "-3.2432658746709038e-09",
      "7.515175107071909e-09",
      "-1.4392956314206372e-09",
      "2.971861142744774e-09",
      "4.938514286335214e-09",
      "2.556617769665465e-09",
      "1.2051558172071897e-09"
    ],
    [
      "7.080932727516577e-05",
      "7.080924273925889e-05",
      "7.080875755838914e-05",
      "7.08106794338858e-05",
      "7.080734466713064e-05",
      "1.4631447986512804e-09",
      "2.909694122333413e-10",
      "4.594737471054913e-09",
      "2.609786171840847e-10",
      "-9.230595418129117e-10",
      "3.223514733672509e-09",
      "1.8734180137079655e-10",
      "1.5832845682918752e-09",
      "1.3456545342363397e-09",
      "2.341858530141189e-09",
      "3.406241041588823e-09",
      "-2.9327991327413623e-09",
      "7.53692762408559e-11",
      "-1.382356223348238e-09",
      "2.8039268933063537e-09",
      "-6.849212447939487e-10",
      "1.92330124975943e-09",
      "3.379607521134532e-09",
      "2.382719351463344e-09",
      "2.8370399259479766e-09"
    ],
    [
      "7.081060125974048e-05",
      "7.081218185223348e-05",
      "7.080941496375278e-05",
      "7.081029456518834e-05",
      "7.080826130178761e-05",
      "3.954669127511795e-09",
      "-9.622996450181955e-10",
      "4.695342609947637e-09",
      "7.109685746873086e-10",
      "9.186798687067983e-11",
      "3.280228895138107e-09",
      "-4.90663077278379e-10",
      "2.0939288571064775e-09",
      "1.6643069125716442e-09",
      "2.676399535765043e-09",
      "4.451419985520375e-09",
      "-1.0277849183997541e-09",
      "-7.438902065187469e-10",
      "-1.9885126452077116e-09",
      "5.020929390958216e-09",
      "-6.820585934325547e-10",
      "1.4373639080921604e-09",
      "2.3444111322927913e-09",
      "3.4580880623344617e-09",
      "2.9904421833312624e-09"
    ],
    [
      "7.080814903701338e-05",
      "7.08084006823647e-05",
      "7.08065523418894e-05",
      "7.080923449793476e-05",
      "7.080640538400342e-05",
      "2.2893530456253816e-09",
      "-7.224657324659174e-10",
      "3.895504202418461e-09",
      "9.34150233414528e-10",
      "-2.5082138347357816e-10",
      "2.570567606213608e-09",
      "1.5644548203406413e-10",
      "1.497841847880157e-09",
      "9.714713795821705e-10",
      "2.6651131999351845e-09",
      "3.2181162811037075e-09",
      "-1.6990921095810986e-09",
      "-8.60951586650415e-10",
      "-1.28397854395766e-09",
      "2.4487128099149148e-09",
      "-7.950433622982601e-10",
      "1.1321568250937175e-09",
      "2.5454855975786793e-09",
      "2.404603316413524e-09",
      "2.452530634207395e-09"
    ],
    [
      "7.080833381557715e-05",
      "7.081057857872022e-05",
      "7.080771093243844e-05",
      "7.081015580546332e-05",
      "7.080737604855766e-05",
      "3.129453172934498e-09",
      "-3.126945347239031e-10",
      "4.5648149206462134e-09",
      "1.0988449834086386e-09",
      "1.4424320708147368e-09",
      "4.550481126914912e-09",
      "-2.2830762008229814e-10",
      "3.4816867472539605e-09",
      "2.671284705031232e-09",
      "3.462506367848256e-09",
      "2.8277393316554338e-09",
      "-1.671955614487198e-09",
      "-3.6247105799593267e-10",
      "-1.4913306480581311e-09",
      "3.5782698737403167e-09",
      "1.1167505097014944e-09",
      "2.8039326054049506e-09",
      "1.9823529865266113e-09",
      "3.30150990390729e-09",
      "2.6165708677631805e-09"
    ],
    [
      "7.081132098484428e-05",
      "7.081711711839712e-05",
      "7.081059287975295e-05",
      "7.0814242130885e-05",
      "7.081262170738421e-05",
      "5.644400101117938e-09",
      "-2.3774036552133844e-09",
      "5.844156068436806e-09",
      "-6.065977465184638e-10",
      "8.574825172202585e-11",
      "6.265345302045972e-09",
      "-6.50261382382181e-10",
      "3.0260132794202685e-09",
      "1.434601505491121e-09",
      "2.568178537196727e-09",
      "6.028907409754271e-09",
      "-1.2810644133550758e-10",
      "4.874282727836894e-10",
      "-1.9130290798647473e-09",
      "6.979308728911388e-09",
      "-5.41952705806811e-10",
      "3.015678879292654e-09",
      "2.0783615627841094e-09",
      "4.882168558891374e-09",
      "6.294681475571755e-09"
    ],
    [
      "0.003334657434752873",
      "0.0012359072824283373",
      "0.0011287485218082257",
      "0.0016660898437561096",
      "0.0014684571703326877",
      "0.0010883435032018936",
      "0.001681879914683518",
      "-0.0019060046188361577",
      "0.0003637879154924395",
      "0.0009525058660660828",
      "-0.0012575087056928005",
      "0.0011646838944371822",
      "-0.001285859942315107",
      "0.0006969078003487629",
      "-0.0010213930434351634",
      "0.0016180824073203964",
      "0.0007900675788062512",
      "-0.00125453869975801",
      "0.002104592035035961",
      "-0.0005703464581894862",
      "0.0005265861756086989",
      "0.0005214280692392264",
      "-0.0001850865835482896",
      "0.0009964534337228042",
      "-0.0010891948754834545"
    ],
    [
      "7.08151176837229e-05",
      "7.081043910244979e-05",
      "7.081072938126377e-05",
      "7.080994053400267e-05",
      "7.080885322718697e-05",
      "-1.2029157000363245e-10",
      "2.8075975655123746e-09",
      "4.3213880974080965e-09",
      "2.297231282193258e-09",
      "2.0726679829374104e-10",
      "2.7469971407748273e-09",
      "-7.004670714509753e-11",
      "2.671003627957068e-09",
      "3.6355178891394387e-09",
      "3.1207480188366704e-09",
      "2.953515109625651e-09",
      "-3.9580413137254796e-09",
      "-8.255078758634681e-10",
      "-3.955410269373545e-09",
      "2.5755475580107375e-09",
      "8.924284659501607e-10",
      "1.6650636928591526e-09",
      "3.0563171205644247e-09",
      "2.0555772275685583e-09",
      "1.6011342513097662e-09"
    ],
    [
      "7.08130677661328e-05",
      "7.082527465720667e-05",
      "7.081203937222907e-05",
      "7.081246914390839e-05",
      "7.08098277549124e-05",
      "8.530178827754864e-09",
      "9.889942313439197e-10",
      "5.853024548454894e-09",
      "2.3126138169227595e-09",
      "3.671821123666521e-09",
      "7.073159179129625e-09",
      "4.023601757168964e-09",
      "3.726663312031589e-09",
      "2.815640361308435e-09",
      "3.5444091485824175e-09",
      "3.906309525312803e-09",
      "7.567078543348329e-10",
      "2.112519242258363e-10",
      "-2.476129032334095e-09",
      "9.132800650286911e-09",
      "2.743638281135785e-09",
      "1.080913636996158e-09",
      "1.7354638708720957e-09",
      "1.2680477365607317e-09",
      "1.778765499986628e-09"
    ],
    [
      "7.081282074976866e-05",
      "7.081284780086965e-05",
      "7.081033055170737e-05",
      "7.081320242494778e-05",
      "7.081004839418552e-05",
      "3.3809612790304825e-09",
      "1.1150152816862806e-10",
      "6.973137585700531e-09",
      "6.272584171491239e-10",
      "1.4398502210824977e-09",
      "5.194687185127806e-09",
      "-4.1221929018387976e-10",
      "4.027268921011714e-09",
      "3.985555187027815e-09",
      "3.4066807674025776e-09",
      "3.4244486330439316e-09",
      "-3.064707457392437e-09",
      "-6.516248106856082e-10",
      "-3.568928494581778e-09",
      "4.484913792785097e-09",
      "1.6592017970641813e-09",
      "3.1471346304917057e-09",
      "2.9619082930449625e-09",
      "3.614817332048483e-09",
      "2.158813527399855e-09"
    ],
    [
      "7.081137724684303e-05",
      "7.081614208083906e-05",
      "7.080885756327544e-05",
      "7.081234348850755e-05",
      "7.080826359696057e-05",
      "5.866412300073194e-09",
      "-6.921293372569271e-10",
      "6.42858820611335e-09",
      "3.7840825025715205e-10",
      "2.177119285632182e-09",
      "7.518329452924092e-09",
      "-4.2116354728928143e-10",
      "3.834525662779246e-09",
      "3.309999147286524e-09",
      "3.3026332487311657e-09",
      "5.015998545566942e-09",
      "-8.17079532808133e-10",
      "8.458828782729982e-10",
      "-1.5494203090128902e-09",
      "5.423246867115861e-09",
      "1.2841524410012216e-09",
      "3.945394269861116e-09",
      "1.361473712511158e-09",
      "3.558088130302261e-09",
      "3.022126908664969e-09"
    ],
    [
      "7.080999189923669e-05",
      "7.081198527057555e-05",
      "7.080759772426192e-05",
      "7.081051853352007e-05",
      "7.08084573445608e-05",
      "4.447662983374099e-09",
      "-1.5295816314132977e-09",
      "5.120549557680767e-09",
      "6.308735981576988e-10",
      "9.014867236896434e-10",
      "5.225205194265516e-09",
      "-8.559799657949479e-10",
      "2.5471457789541683e-09",
      "2.8488507616423256e-09",
      "2.905655428982158e-09",
      "4.247646644156822e-09",
      "-1.0580488484179287e-09",
      "-3.2264547091194967e-10",
      "-2.2311271877357986e-09",
      "4.142582607908881e-09",
      "1.3389011585290214e-10",
      "2.5953416672349185e-09",
      "1.2227299768631033e-09",
      "3.662104880834622e-09",
      "2.7898002013233857e-09"
    ],
    [
      "7.080788668360965e-05",
      "7.080949976598565e-05",
      "7.080696986035168e-05",
      "7.080928746527236e-05",
      "7.080744028557173e-05",
      "3.223220344947217e-09",
      "-7.592220770740961e-10",
      "3.954689158498203e-09",
      "1.3181709047226964e-09",
      "1.2947327203948812e-09",
      "3.880362874544468e-09",
      "-3.875315269362515e-10",
      "3.0422833223745786e-09",
      "2.444232810029442e-09",
      "3.411881283282895e-09",
      "2.599401671659478e-09",
      "-1.1466391817809386e-09",
      "-9.208666870987735e-10",
      "-1.7524300848954472e-09",
      "3.291267203910919e-09",
      "8.108733850957671e-10",
      "2.1509868021667418e-09",
      "1.5209453499423281e-09",
      "3.4341847057254407e-09",
      "2.5176729575008773e-09"
    ],
    [
      "7.081307770868568e-05",
      "7.081396521979839e-05",
      "7.080807456297693e-05",
      "7.081201378235202e-05",
      "7.080803197635313e-05",
      "6.630129176452618e-09",
      "-2.0073974026450907e-09",
      "7.534748219087464e-09",
      "1.22046540019581e-09",
      "2.286628798338978e-10",
      "6.333426647448159e-09",
      "-1.2268625681072082e-09",
      "2.3029270968368666e-09",
      "2.5837019648949494e-09",
      "3.179390375393238e-09",
      "5.415190882959013e-09",
      "-1.3152067772830148e-09",
      "-6.209885013003897e-10",
      "-2.9993484472065105e-09",
      "4.524358403493799e-09",
      "-7.69851293880499e-10",
      "1.3453949408615995e-09",
      "1.5567020955156006e-09",
      "3.898264773110228e-09",
      "1.831678134181582e-09"
    ],
    [
      "7.081055801744262e-05",
      "7.081244980027462e-05",
      "7.08095249781609e-05",
      "7.081184580501078e-05",
      "7.081004103581999e-05",
      "3.658638876445035e-09",
      "-5.147609370302364e-10",
      "4.107556490988669e-09",
      "1.4307787775513668e-09",
      "4.785414963707114e-10",
      "3.2054683944002735e-09",
      "-3.117267943821704e-11",
      "2.426741545477355e-09",
      "1.6833773081520219e-09",
      "3.0518074294619814e-09",
      "3.4788520968325882e-09",
      "-1.1868662925685284e-09",
      "-1.3332125204994124e-09",
      "-3.1099365408299604e-09",
      "4.3488386246224525e-09",
      "8.962270578357763e-10",
      "6.410633819090922e-10",
      "2.732168103860757e-09",
      "3.3553679183700423e-09",
      "3.2895375401342853e-09"
    ],
    [
      "0.049303112507597564",
      "0.04634152920324266",
      "0.043528661248430335",
      "0.027315107935066026",
      "0.039290741094816534",
      "-0.013804338386986864",
      "-0.046136471912580634",
      "-0.024316409532267252",
      "0.018472126124342767",
      "0.010383879241531307",
      "-0.01859058938742293",
      "-0.042057962827667696",
      "0.0243261624097151",
      "-0.0152115184422682",
      "0.012961870564807472",
      "-0.04567792988064081",
      "0.002711291000123581",
      "0.02736460289821952",
      "0.03979610444789318",
      "-0.04357571947917524",
      "-0.03022413674172228",
      "0.00600053962938062",
      "-0.0243322080978548",
      "-0.038326893976341606",
      "-0.02996475752621226"
    ],
    [
      "7.080914812936704e-05",
      "7.08115018643457e-05",
      "7.080856192313455e-05",
      "7.081197529437324e-05",
      "7.081170809706426e-05",
      "2.5484999605614607e-09",
      "-3.4567477475686404e-10",
      "2.2055106653667133e-09",
      "8.794782687132025e-10",
      "1.355983917573294e-09",
      "3.178574747560927e-09",
      "7.11293984073167e-10",
      "1.972688229209749e-09",
      "2.175289996823211e-09",
      "2.7507282615045516e-09",
      "3.333576934345659e-09",
      "-8.333273859887522e-10",
      "-8.310068384822151e-10",
      "-2.91878772827794e-09",
      "3.5270934294820748e-09",
      "1.0828384803289044e-09",
      "2.080954127362772e-09",
      "2.5805948157604666e-09",
      "2.7826175431785725e-09",
      "4.950724854814391e-09"
    ],
    [
      "7.080906936525716e-05",
      "7.081116995939871e-05",
      "7.081042799576221e-05",
      "7.081119401777972e-05",
      "7.080890334607611e-05",
      "1.703353927509243e-09",
      "-2.0161104766972376e-10",
      "4.159746117935442e-09",
      "1.7239141446643874e-09",
      "3.3983013183438433e-10",
      "2.382267378524692e-09",
      "7.584305389883253e-11",
      "3.0457754555295887e-09",
      "3.0337814397346918e-09",
      "3.324800754303947e-09",
      "2.0386910244596774e-09",
      "-2.5266371592996353e-09",
      "-2.077094260199931e-09",
      "-2.715120426476662e-09",
      "4.937601994440132e-09",
      "1.5962678059777736e-09",
      "1.5567430093096598e-09",
      "2.7325113598604298e-09",
      "3.350509689330705e-09",
      "2.2993577476051363e-09"
    ],
    [
      "7.080875396096918e-05",
      "7.081025788541408e-05",
      "7.080795429943335e-05",
      "7.081092298479848e-05",
      "7.080803643929114e-05",
      "3.0919182847938347e-09",
      "-1.1318675562555403e-09",
      "4.735522319823132e-09",
      "1.6068360789480874e-09",
      "6.819331579112394e-10",
      "3.7156776994232035e-09",
      "-2.4709489765194385e-10",
      "2.8010584980310407e-09",
      "2.5089635755272994e-09",
      "3.636596136113072e-09",
      "2.828398527072465e-09",
      "-1.907527681179447e-09",
      "-1.4982916910492409e-09",
      "-2.1742471680058673e-09",
      "3.7004344992884592e-09",
      "5.279849453772023e-10",
      "1.8354377008339752e-09",
      "2.3715849439406606e-09",
      "3.5410578082020263e-09",
      "2.5804357022116933e-09"
    ],
    [
      "7.080672431266826e-05",
      "7.080746613667082e-05",
      "7.080711140949098e-05",
      "7.080862322801884e-05",
      "7.080736550186131e-05",
      "1.3742768459213932e-09",
      "-6.942142218697705e-10",
      "3.1045285661206895e-09",
      "1.5071915480045803e-09",
      "8.809177142777852e-10",
      "2.0901214848349755e-09",
      "-1.1928559269836832e-10",
      "2.8118860557135845e-09",
      "2.4811943364214335e-09",
      "3.4241810868678928e-09",
      "1.666760031397873e-09",
      "-2.022054791678691e-09",
      "-1.6695483977891578e-09",
      "-2.0010161612947693e-09",
      "2.9020802265745197e-09",
      "8.956959961565623e-10",
      "1.864883291366387e-09",
      "2.2406431362393397e-09",
      "3.1328062723809813e-09",
      "2.1812312876469773e-09"
    ],
    [
      "7.080854513902227e-05",
      "7.081000702419888e-05",
      "7.080741343568349e-05",
      "7.081004900595014e-05",
      "7.080861305044028e-05",
      "2.8067582142520066e-09",
      "-1.0215164432453526e-09",
      "3.7845558048947035e-09",
      "7.887758592694928e-10",
      "1.0675194467902862e-09",
      "3.3812564454786945e-09",
      "-2.0059939743739123e-10",
      "2.441651443811946e-09",
      "2.4077372323319752e-09",
      "2.8402468231697233e-09",
      "3.066097046850068e-09",
      "-1.2889153562501607e-09",
      "-8.897149046621407e-10",
      "-2.243607339123301e-09",
      "3.4669831112859287e-09",
      "6.130413621485806e-10",
      "2.13783200782035e-09",
      "2.0009589268482227e-09",
      "3.1292602040659075e-09",
      "2.921995489426012e-09"
    ],
    [
      "7.081016703707458e-05",
      "7.081119907991077e-05",
      "7.080998864511618e-05",
      "7.08107953847346e-05",
      "7.081082007265957e-05",
      "1.4282229119481406e-09",
      "2.415787280455499e-10",
      "2.989851769010211e-09",
      "6.612947574945661e-10",
      "1.2331381718993695e-09",
      "1.7153834933095725e-09",
      "9.332956037057341e-10",
      "2.0459409721166258e-09",
      "2.8651599326177218e-09",
      "2.1922963478446097e-09",
      "2.6059333557598767e-09",
      "-1.564642719489092e-09",
      "-1.4283921169206159e-09",
      "-3.222635367871912e-09",
      "3.973793150104005e-09",
      "1.4001962509130999e-09",
      "1.6435177520623265e-09",
      "2.8433850255011504e-09",
      "2.3264601690539965e-09",
      "2.8099013367295737e-09"
    ],
    [
      "0.054620967588128885",
      "0.039897529009748425",
      "0.04048750087250138",
      "0.03947895069368158",
      "0.04101384638532283",
      "-0.005705888216571742",
      "-0.043925716431730065",
      "-0.03495093535512984",
      "0.016157186581342006",
      "0.014888515296855727",
      "-0.02027291666095933",
      "-0.03824780466503091",
      "0.020035961406943095",
      "-0.023639221959514754",
      "0.011482060082884922",
      "-0.04577290456820589",
      "-0.012835582704512238",
      "0.027642906967393577",
      "0.04419928674219745",
      "-0.03671464125202847",
      "-0.03082830529786482",
      "0.008880657052704532",
      "-0.032359270795471885",
      "-0.03098506446252517",
      "-0.037354839015987414"
    ],
    [
      "0.056844451237112265",
      "0.050784402249788634",
      "0.045540017484645354",
      "0.0344486419896835",
      "0.040729292320136515",
      "-0.012317665166815128",
      "-0.050715421546262504",
      "-0.02941178449184739",
      "0.017710719555982437",
      "0.0138226396666716",
      "-0.023942894824344203",
      "-0.04492602188117568",
      "0.024493690944884",
      "-0.018231908484186918",
      "0.01675722935311936",
      "-0.05222515835184954",
      "-0.0030648993336777576",
      "0.03296508607658003",
      "0.04466158785625025",
      "-0.045987390447911954",
      "-0.0342075821409281",
      "0.0066020160285868885",
      "-0.031035283025807995",
      "-0.03893972000686669",
      "-0.03342070517223664"
    ],
    [
      "7.081098806213017e-05",
      "7.081210726204325e-05",
      "7.080891062933668e-05",
      "7.081101245301849e-05",
      "7.080942831671224e-05",
      "4.121422345219104e-09",
      "-1.2033208092778019e-09",
      "5.137095921482581e-09",
      "1.4341996151630707e-09",
      "1.341422201407997e-10",
      "4.1390746544545286e-09",
      "-6.378359903726385e-10",
      "2.623966780082528e-09",
      "2.471986001243383e-09",
      "3.38504228551285e-09",
      "4.012720762180794e-09",
      "-1.862162124467437e-09",
      "-1.1389084459134667e-09",
      "-3.2678336001626173e-09",
      "4.366726979881816e-09",
      "1.1365991287707463e-10",
      "1.2736574628381419e-09",
      "2.161400046550853e-09",
      "3.840233152671115e-09",
      "2.6246317748601325e-09"
    ],
    [
      "7.081111898179558e-05",
      "7.081189126067608e-05",
      "7.08081685046542e-05",
      "7.081140129963283e-05",
      "7.080769667109152e-05",
      "4.650995196942886e-09",
      "-1.2978420889282516e-09",
      "6.447785833316238e-09",
      "1.6619836081450084e-09",
      "3.825188895077636e-10",
      "4.889283504405558e-09",
      "-7.688208253313691e-10",
      "2.9057778850138928e-09",
      "2.702157435097891e-09",
      "3.58329375472159e-09",
      "3.744372916568159e-09",
      "-2.1353145134687155e-09",
      "-1.2210896879783044e-09",
      "-2.855519977526972e-09",
      "4.159988322431175e-09",
      "1.67724844357102e-10",
      "1.4361368460616773e-09",
      "2.1242255025293827e-09",
      "3.6117596480895137e-09",
      "1.7145699794030005e-09"
    ],
    [
      "7.080886690505773e-05",
      "7.080964284088098e-05",
      "7.080736423546192e-05",
      "7.081008834387129e-05",
      "7.080696184521335e-05",
      "3.492659778587753e-09",
      "-8.08572246918632e-10",
      "5.1863355230631425e-09",
      "1.931149553694461e-09",
      "5.915970556275157e-10",
      "3.9139804825636e-09",
      "-3.4928817775748844e-10",
      "2.9753876844041842e-09",
      "2.4201282326810476e-09",
      "3.6788831359885545e-09",
      "2.5339056892026194e-09",
      "-2.024521204052512e-09",
      "-1.422657351958459e-09",
      "-2.127676752449817e-09",
      "3.3045211674164376e-09",
      "4.248341975550459e-10",
      "1.37575874487692e-09",
      "2.045561736363499e-09",
      "3.3668759629867135e-09",
      "1.8023110796973838e-09"
    ],
    [
      "7.0809363742e-05",
      "7.080996202621292e-05",
      "7.080845859962578e-05",
      "7.081060176151148e-05",
      "7.080759539810585e-05",
      "2.8980793423347644e-09",
      "-9.178494366186699e-10",
      "5.312564698820541e-09",
      "1.4943585381363047e-09",
      "5.682289516901674e-10",
      "3.31852125697494e-09",
      "-4.0503617583085195e-10",
      "2.8149279773704284e-09",
      "2.875320993531523e-09",
      "3.2764665478233707e-09",
      "2.4795993876651375e-09",
      "-2.368323266044227e-09",
      "-1.5863659594358204e-09",
      "-2.583922845214281e-09",
      "3.929889489730511e-09",
      "7.065686779777217e-10",
      "1.5818176644858306e-09",
      "2.4855599123838572e-09",
      "3.3154476562055146e-09",
      "1.5594226875380979e-09"
    ],
    [
      "7.080969444816193e-05",
      "7.081086320448336e-05",
      "7.081020835564768e-05",
      "7.081095734843057e-05",
      "7.080987752947269e-05",
      "2.502434965275684e-09",
      "-5.396097428808678e-10",
      "4.199864925918632e-09",
      "1.216886871859103e-09",
      "3.5980767821405856e-10",
      "2.6706859770976634e-09",
      "9.648307492773194e-11",
      "2.0219784409994953e-09",
      "3.077472395375327e-09",
      "2.6196092011502835e-09",
      "2.848701014720184e-09",
      "-1.8387202647747253e-09",
      "-1.5274521747343404e-09",
      "-2.701111801483829e-09",
      "4.158302919130255e-09",
      "5.651241771778832e-10",
      "1.3748795566518912e-09",
      "2.4282965374805488e-09",
      "3.5299621295039074e-09",
      "2.536641206409961e-09"
    ]
  ],
  "rational_Q": [
    [
      "0.00046292488612030704",
      "0.0003547709229707084",
      "0.00035573238348391844",
      "0.0005685084979060639",
      "0.0003460188018958353",
      "0.0003547709229777633",
      "0.0004114086667949107",
      "0.0004679878739818739",
      "0.0004609904113580525",
      "0.0001911804163593298",
      "0.0003557323834812249",
      "0.0004679878740032635",
      "0.000763654766841027",
      "0.0003283450001638458",
      "0.00028558687284731564",
      "0.0005685084978512274",
      "0.0004609904113646086",
      "0.00032834500017854654",
      "0.0004476792829223081",
      "0.0005700127873416816",
      "0.00034601880187695705",
      "0.00019118041636146508",
      "0.00028558687285046535",
      "0.0005700127873165627",
      "0.00019305495021418182",
      "0.00020870122168463332",
      "-4.50189251499445e-05",
      "-0.00019998501618190956",
      "2.5345700177688187e-05",
      "0.00020870122169710525",
      "-0.0003435754638701933",
      "5.7245214944051244e-05",
      "0.0001025419309041381",
      "-3.105174496697542e-06",
      "-4.5018925152681394e-05",
      "5.7245214960930415e-05",
      "0.00029861352069564733",
      "-0.0001153594015097224",
      "9.662107607562994e-06",
      "-0.00019998501615739806",
      "0.00010254193090237643",
      "-0.00011535940149795441",
      "-0.0001426844127424632",
      "-5.1904887747970685e-05",
      "2.5345700177425627e-05",
      "-3.105174498162422e-06",
      "9.662107597995816e-06",
      "-5.190488774203655e-05",
      "-0.00018400216354620295",
      "2.2844875957572465e-05",
      "-0.0001683716635994446",
      "3.792847955300508e-06",
      "0.00015058692083446242",
      "-0.0002336120667316511",
      "-3.0825799709131893e-05",
      "0.00016373914246534753",
      "4.418248842321637e-05",
      "8.785453731874355e-05",
      "-6.725793318677953e-05",
      "0.0001514406882224655",
      "-1.1411610745428223e-05",
      "-3.5609705478428044e-06",
      "-0.0002791550314214816",
      "-1.5736847945722243e-05",
      "-1.4390106912262544e-05",
      "6.888810702378246e-05",
      "-7.468444691139096e-05",
      "-3.8214523073659504e-05",
      "6.02679859631963e-05",
      "5.3172198741585186e-05",
      "-0.0001370607050780474",
      "-0.00011347322656487892",
      "-0.00017435568213277817",
      "7.222449428912729e-05",
      "8.785453730779769e-05",
      "-2.433978213566977e-05",
      "-1.3579691773869357e-05",
      "-6.51981903357533e-05",
      "4.67613913408424e-05",
      "-6.716646827418833e-05",
      "-4.937378210890286e-06",
      "-0.00015519588691866113",
      "7.088341214648765e-05",
      "5.254699862917012e-05",
      "-6.174455578118599e-05",
      "0.000153886490790422",
      "0.00011313588297859609",
      "0.00013719193350187787",
      "-0.000164080415451131",
      "1.2802694299317227e-05",
      "8.661691911762709e-05",
      "-2.833429151460121e-05",
      "-9.282526602044212e-05",
      "2.3170115684966957e-05",
      "-0.000104714121887421",
      "-0.00027915503144377375",
      "0.00026040001367150803",
      "2.5845644771722105e-05",
      "-0.00012563460893942136",
      "-9.386948354980574e-05",
      "-6.174455579172525e-05",
      "-6.327913605261209e-05",
      "4.6965793177686083e-05",
      "9.186991526858763e-05",
      "-0.00017340009357282767",
      "0.00012701822034897334",
      "-9.08493094555937e-05",
      "-0.0001896896694390974",
      "-0.0001478116056703291",
      "0.00033884579684981123",
      "-0.00010244373140013433",
      "-0.00014432648680619414",
      "8.851745283673578e-05",
      "9.455315522595785e-05",
      "7.248654575367848e-05",
      "-3.821452307800873e-05",
      "-4.228601983195287e-05",
      "5.218753638266854e-05",
      "9.722102905102859e-05",
      "0.00011141198009401878",
      "1.2802694289802228e-05",
      "0.0002229508690927542",
      "-0.00028995268992979174",
      "6.156377777498834e-05",
      "-1.3312767885783794e-05",
      "-0.00010244373139570228",
      "-4.6295439249351704e-05",
      "4.204112292660402e-05",
      "8.427601587366251e-05",
      "-4.786743425530148e-05",
      "0.0001730569556819187",
      "8.96090007362702e-05",
      "8.83310570373834e-05",
      "-0.0002113515593143187",
      "7.011220772015897e-05",
      "-0.00023361206674178884",
      "-6.725793318677081e-05",
      "-1.5736847927257518e-05",
      "6.026798595612667e-05",
      "2.2844875962562583e-05",
      "-3.0825799700920776e-05",
      "0.00015144068823606523",
      "-1.4390106935703503e-05",
      "5.317219875483987e-05",
      "-0.00016837166358110514",
      "0.00016373914245720064",
      "-1.141161073138552e-05",
      "6.888810701005253e-05",
      "-0.00013706070509235139",
      "3.792847955798885e-06",
      "4.418248842104932e-05",
      "-3.5609705656046123e-06",
      "-7.468444689560225e-05",
      "-0.00011347322657253706",
      "-4.405808823405987e-05",
      "-0.00012518099556325132",
      "-3.4681762944667345e-05",
      "-2.4339782132426504e-05",
      "-4.405808824716364e-05",
      "-0.00019715978206088743",
      "5.350600390782942e-05",
      "-1.4932078603080252e-05",
      "0.00026040001364248134",
      "-0.00012518099555667724",
      "5.350600388820073e-05",
      "5.3822093747236374e-05",
      "0.00012559629361733835",
      "-4.228601983167691e-05",
      "-3.468176294618991e-05",
      "-1.4932078586576803e-05",
      "0.00012559629360361774",
      "0.00016331947210583984",
      "-9.278292488798158e-05",
      "-4.554181022092425e-05",
      "-4.937378224244563e-06",
      "-0.00010645708497277926",
      "-0.0001271664316176343",
      "-3.568906622108062e-05",
      "0.00011729043842184819",
      "-6.327913603720098e-05",
      "0.00018247059983614227",
      "4.1313672239095995e-05",
      "-8.779457742187871e-05",
      "-0.00025076053101513355",
      "0.00022295086907105752",
      "6.38037040409999e-05",
      "-0.00012804492024142352",
      "0.0001450392783134143",
      "1.454786774497853e-05",
      "1.6395584345692952e-05",
      "0.00015388649078967482",
      "0.00018247059983153447",
      "1.7619163653659934e-05",
      "-4.002145565108607e-05",
      "-6.824315880334578e-05",
      "-9.084930946039155e-05",
      "-0.0002227719652466742",
      "7.13108195436182e-05",
      "-4.120088604639049e-05",
      "2.058755415096301e-05",
      "-4.6295439238258e-05",
      "-4.9608927021187974e-06",
      "4.5121687558070866e-05",
      "-0.00019513173687300817",
      "-5.874493004598217e-05",
      "8.661691911727037e-05",
      "6.380370404720066e-05",
      "-0.00016797343712237256",
      "0.00010349156447293068",
      "-1.8088284412975288e-05",
      "-0.00014432648679696",
      "-4.960892721888387e-06",
      "8.543496888776341e-06",
      "0.0001634033048547851",
      "-3.326025519677062e-05",
      "8.96090007332286e-05",
      "7.192520991484191e-05",
      "9.907501354874506e-05",
      "-0.00017954579183090112",
      "4.124327700604315e-05",
      "-1.3579691794858735e-05",
      "-0.00015519588690652314",
      "0.00011313588296232568",
      "-2.8334291498606777e-05",
      "-0.00017435568212425195",
      "-6.519819035384763e-05",
      "7.088341215722219e-05",
      "0.00013719193351998806",
      "-9.282526602611908e-05",
      "7.222449427855269e-05",
      "4.6761391349438426e-05",
      "5.254699862224145e-05",
      "-0.0001640804154326436",
      "2.3170115685427655e-05",
      "-0.00012716643162159272",
      "4.13136722353252e-05",
      "-0.00012804492023997085",
      "2.584564476844824e-05",
      "-9.278292488033305e-05",
      "-3.568906622684175e-05",
      "-8.779457742343585e-05",
      "0.00014503927831442914",
      "5.218753639185401e-05",
      "-4.5541810216053086e-05",
      "0.00011729043842769432",
      "-0.00025076053102551744",
      "1.4547867743573985e-05",
      "-0.00021135947201816527",
      "-4.5623500780826576e-05",
      "4.696579318222555e-05",
      "1.7619163671179605e-05",
      "-0.00021135947202151854",
      "-0.00029493962363058237",
      "0.00020266552169850637",
      "-0.00028995268991772316",
      "-0.00016797343712570846",
      "-4.5623500785705507e-05",
      "0.000202665521707251",
      "-0.00024430993540887027",
      "-0.00014393843066253545",
      "-0.0001896896694111006",
      "7.131081952624231e-05",
      "-6.280050423317847e-05",
      "0.0001286441966480454",
      "6.683817886196141e-05",
      "4.204112292173457e-05",
      "8.54349688454271e-06",
      "0.00015992257760143953",
      "-0.0002577778987914523",
      "6.421065840309006e-05",
      "8.851745281838245e-05",
      "4.512168756141304e-05",
      "0.00015992257760875307",
      "7.074855350019421e-05",
      "-0.0002584345398209422",
      "8.833105703225643e-05",
      "9.907501355012478e-05",
      "-0.0001699062893518678",
      "0.00020540080974724498",
      "1.5479464596402825e-05",
      "-0.00012563460890385278",
      "9.18699152454973e-05",
      "-0.00014781160567098935",
      "9.455315522272342e-05",
      "-0.0001047141218786806",
      "-9.386948354881396e-05",
      "-0.00017340009355380125",
      "0.0003388457968144444",
      "7.248654574152297e-05",
      "-4.002145564553204e-05",
      "-4.120088607905884e-05",
      "-0.00019513173687154802",
      "9.722102903948675e-05",
      "1.639558433170994e-05",
      "-6.824315882413435e-05",
      "2.058755417610554e-05",
      "-5.87449300512518e-05",
      "0.00012864419665966525",
      "-0.0002577778988175055",
      "6.156377777680803e-05",
      "0.00010349156448428321",
      "-0.00014393843066703516",
      "6.683817884890586e-05",
      "6.421065839619411e-05",
      "-0.00014372976360083807",
      "8.427601587147557e-05",
      "0.00016340330485768075",
      "7.074855349742177e-05",
      "-0.00014372976359888236",
      "0.00010999915680928566",
      "-0.00021135155930115785",
      "-0.00017954579183529292",
      "0.00020540080976464616",
      "-9.158586284766831e-05",
      "-4.231026490673414e-06",
      "0.00011141198009003594",
      "-1.331276788345061e-05",
      "-4.786743426078371e-05",
      "7.011220771669695e-05",
      "-1.808828441535071e-05",
      "-3.326025520188299e-05",
      "4.124327700558914e-05",
      "-0.00025843453980924373",
      "1.5479464605429855e-05",
      "-4.231026500397608e-06",
      "-0.00010180416754070865",
      "0.00013271678510798446",
      "-1.1211119804228976e-05",
      "-8.61072849416419e-05",
      "0.00010180416752943827",
      "1.736307377301365e-15",
      "0.0001745565779435186",
      "-0.0003424859675856603",
      "-2.5424864918942374e-05",
      "-0.00013271678511455083",
      "-0.00017455657793682706",
      "9.466984466956502e-15",
      "2.512602458146098e-05",
      "0.00010402281058697649",
      "1.1211119821710867e-05",
      "0.00034248596759213577",
      "-2.5126024586181547e-05",
      "-1.735405348358352e-14",
      "-0.0001672062555391664",
      "8.610728492915435e-05",
      "2.5424864901207243e-05",
      "-0.00010402281059682328",
      "0.00016720625554984646",
      "-3.706844110063786e-15",
      "0.00017945743647279955",
      "-0.00021709502700038573",
      "6.315572933873993e-05",
      "0.0001451114370575358",
      "-9.818184320479391e-05",
      "6.046645472608893e-05",
      "-0.00015440662433568512",
      "2.3533568105976158e-05",
      "-0.0001646788166995719",
      "-1.7090375557953203e-05",
      "-1.5371485190921513e-05",
      "-7.742745821752712e-05",
      "0.0001460902551597447",
      "1.05420678692873e-05",
      "0.00017861226054959167",
      "5.369431164764179e-05",
      "5.669755904015976e-05",
      "-0.00018365635418279234",
      "8.162106197320095e-05",
      "8.804958189337968e-05",
      "-8.269406526156409e-05",
      "7.411521877337636e-05",
      "-1.607645757494633e-05",
      "0.00015965104203111865",
      "8.034470374982766e-05",
      "-0.00016467881670606847",
      "0.0001838049988379964",
      "-9.494839034621656e-05",
      "-5.90643187834764e-05",
      "-2.6741435381090857e-05",
      "-0.0001801481521790035",
      "0.00015013650969984425",
      "-6.645990712124109e-05",
      "-2.790464282828596e-05",
      "-4.910005921678318e-05",
      "0.0002396363061946014",
      "-0.00013174950159342802",
      "-3.7415898344395434e-05",
      "-5.5930593250877834e-05",
      "0.00021648999629821593",
      "-5.009977577730202e-05",
      "-5.288469190779179e-05",
      "3.981713173123014e-05",
      "4.554631518371392e-05",
      "8.876843189133559e-05",
      "-4.876860282751403e-05",
      "1.0542067868045061e-05",
      "-3.542511911823178e-05",
      "-3.776231568353806e-05",
      "0.000137844415794914",
      "7.284704136607891e-05",
      "0.0002396363062196612",
      "-0.00019149680546379902",
      "2.0556233189978277e-05",
      "9.26413327484243e-06",
      "2.245268566238328e-05",
      "-0.00020756126876572087",
      "-0.00021449187998945224",
      "1.716830326888299e-05",
      "0.00020291807887114644",
      "-2.46549977809567e-05",
      "2.171197087720686e-07",
      "8.374871914432505e-05",
      "7.55702531984394e-05",
      "-4.2473748359996833e-05",
      "1.529895320336568e-06",
      "8.162106197109027e-05",
      "-4.099094275881548e-05",
      "-0.00014167518627743452",
      "-6.807658241338716e-05",
      "4.116926088616437e-05",
      "-5.009977578875385e-05",
      "0.00015651838921746592",
      "0.00012297784265485147",
      "5.49024962924565e-05",
      "-0.00012520307321699082",
      "2.1711971713078605e-07",
      "3.681536255798295e-05",
      "-0.00019049211126206733",
      "-7.381628340971701e-05",
      "0.00022056297300748046",
      "-2.49653126505901e-05",
      "-9.229937326217702e-05",
      "0.00012964276633483865",
      "-0.00010228841434076265",
      "-3.6151094977759544e-05",
      "9.818184319221763e-05",
      "1.7090375582452082e-05",
      "-0.0001786122605470284",
      "-8.804958190017534e-05",
      "-0.00017945743647337608",
      "-6.046645472086063e-05",
      "1.537148519088271e-05",
      "-5.369431164167028e-05",
      "8.269406525610189e-05",
      "0.0002170950269887051",
      "0.00015440662436128487",
      "7.742745821456826e-05",
      "-5.6697559061806685e-05",
      "-7.411521878509893e-05",
      "-6.315572933122387e-05",
      "-2.353356811081767e-05",
      "-0.00014609025516567213",
      "0.0001836563541771311",
      "1.6076457567499982e-05",
      "-9.468668349364796e-05",
      "0.00030099883448842576",
      "1.8372191530702874e-05",
      "0.0001838049988437631",
      "9.468668347888205e-05",
      "-4.566935670604213e-15",
      "-2.324470847531244e-05",
      "-7.474259004724056e-05",
      "-3.542511913211381e-05",
      "-0.00030099883449748605",
      "2.32447084789633e-05",
      "1.8152360403005833e-14",
      "0.00011025980641801483",
      "-4.0990942755707585e-05",
      "-1.8372191515397118e-05",
      "7.474259005651517e-05",
      "-0.00011025980642368423",
      "3.0223830679862967e-15",
      "-8.829396628395558e-05",
      "0.00016858138200137232",
      "0.00015013650968478625",
      "6.1530756777729e-05",
      "-0.0003973684836187911",
      "0.00028809532604140133",
      "-8.955851635051215e-05",
      "-0.00019149680544106894",
      "7.430632764985143e-05",
      "-5.443122695779492e-06",
      "0.00024107624747095387",
      "-1.5881558095252703e-05",
      "0.00015651838920603822",
      "7.509239637926194e-05",
      "0.0001634720946839281",
      "-0.0002774526904551228",
      "0.0001350255529412911",
      "3.196835334343702e-06",
      "-0.0001317495016046403",
      "7.430632767586118e-05",
      "0.0002198663486290098",
      "-3.766514160313557e-05",
      "-2.7616208794695036e-05",
      "-0.00021449187995364286",
      "0.00019876796133463302",
      "-0.0001495731721737685",
      "-0.0001386828673446996",
      "-2.5692007955246475e-05",
      "3.6815362559645276e-05",
      "-3.0314396140115686e-06",
      "4.020920351428042e-05",
      "-9.396419441503768e-05",
      "-0.00015227542674693223",
      "-5.288469190514383e-05",
      "7.509239638486655e-05",
      "0.00011261188253560301",
      "-2.796795912858886e-05",
      "-2.1145950832731335e-05",
      "8.374871913578167e-05",
      "-3.0314396065611485e-06",
      "-1.9840521534064544e-05",
      "-1.8178001233588868e-05",
      "7.831624543351862e-05",
      "-9.229937325237487e-05",
      "-4.600145995537134e-05",
      "9.574740259365108e-06",
      "-1.4882538166871353e-05",
      "-3.555108126412465e-05",
      "9.49483903583629e-05",
      "6.645990710842065e-05",
      "3.7415898324570615e-05",
      "-3.981713171163066e-05",
      "-0.00015965104201413953",
      "5.906431878165428e-05",
      "2.7904642849443185e-05",
      "5.593059324443087e-05",
      "-4.554631521072576e-05",
      "-8.034470373342871e-05",
      "2.674143538786374e-05",
      "4.9100059197261094e-05",
      "-0.00021648999628430158",
      "-8.876843189015801e-05",
      "0.0003973684836292956",
      "5.443122694005286e-06",
      "-0.0001634720946870548",
      "-3.7762315660559434e-05",
      "8.829396629082217e-05",
      "-0.00028809532605728993",
      "-0.0002410762474850502",
      "0.00027745269047405274",
      "-0.00014167518627757294",
      "-0.00016858138201334574",
      "8.955851634992858e-05",
      "1.5881558114721755e-05",
      "-0.00013502555293810051",
      "-0.00014293665052308294",
      "0.0002728818317091686",
      "2.0556233192113468e-05",
      "0.00021986634863560195",
      "0.00014293665053482805",
      "7.514624918334249e-16",
      "-0.0003897867581724661",
      "0.00012297784263669886",
      "0.00011261188252953759",
      "-0.00027288183171560187",
      "0.0003897867581677846",
      "-6.86636762899602e-16",
      "-5.899913190103888e-05",
      "1.7168303258370075e-05",
      "-0.00014957317218327535",
      "-3.9943853229520504e-05",
      "0.00010225339359625621",
      "0.00018153205017368181",
      "-0.0001904921112439066",
      "-1.9840521530293388e-05",
      "9.476177071929888e-05",
      "-6.613293855379876e-05",
      "-1.808355958365673e-05",
      "7.557025319359305e-05",
      "4.020920352603327e-05",
      "9.476177071689893e-05",
      "-2.1562541622821948e-05",
      "-8.268039530648292e-05",
      "0.0001296427663300207",
      "9.574740261326948e-06",
      "-3.257523156231843e-05",
      "-6.410851262391806e-05",
      "8.063508463255543e-05",
      "-0.0001378444157857334",
      "-9.264133277347108e-06",
      "-0.00020291807883810243",
      "4.247374836520314e-05",
      "4.876860281532011e-05",
      "-7.284704135765812e-05",
      "-2.2452685654994222e-05",
      "2.4654997783845172e-05",
      "-1.5298953124471342e-06",
      "3.7665141592092644e-05",
      "0.0001386828673295587",
      "9.396419442482628e-05",
      "-6.807658240852046e-05",
      "-3.1968353394424472e-06",
      "2.7616208799237e-05",
      "2.5692007956183774e-05",
      "0.00015227542675052647",
      "-0.00010225339359562477",
      "6.613293855134275e-05",
      "5.490249629946044e-05",
      "-2.796795912384208e-05",
      "5.899913190262504e-05",
      "-0.0001815320501802913",
      "1.8083559586364858e-05",
      "4.767535726779277e-05",
      "-7.381628339051823e-05",
      "-1.8178001223624498e-05",
      "-2.1562541619343692e-05",
      "-4.767535729004485e-05",
      "-5.704650075358076e-15",
      "-0.00010228841434683715",
      "-1.4882538165757674e-05",
      "-6.41085126199119e-05",
      "0.00023285889289793225",
      "-0.00012059628278243918",
      "-4.116926089005833e-05",
      "0.000125203073210459",
      "-0.00022056297298764252",
      "3.615109497335663e-05",
      "2.114595083458036e-05",
      "-7.831624544120305e-05",
      "3.555108125747682e-05",
      "8.268039530515993e-05",
      "-8.063508463736738e-05",
      "0.0001205962827838365"
    ],
    [
      "0.00010800640377008544",
      "0.00039682544576346353",
      "0.0013924764532285603",
      "0.0004587350959006297",
      "0.0003329237137436456",
      "0.00039682544575130437",
      "0.0001667749061456103",
      "0.00031160244447400016",
      "0.00018407116902003582",
      "0.0005523691208605213",
      "0.0013924764531914671",
      "0.00031160244444957823",
      "0.0005685561057069252",
      "0.0002489990225002033",
      "0.0003906802235467221",
      "0.00045873509593972697",
      "0.00018407116902041814",
      "0.00024899902251189834",
      "0.0003616678892349774",
      "0.00047517979506642096",
      "0.00033292371374335527",
      "0.0005523691208696571",
      "0.00039068022353601285",
      "0.0004751797950816955",
      "0.00011484141677442126",
      "2.649704039478736e-05",
      "-5.339314247691231e-06",
      "5.285083399652838e-05",
      "-5.777764663877312e-06",
      "2.6497040407052806e-05",
      "-3.143250991354822e-05",
      "2.2314677214172242e-05",
      "-2.660369482981214e-06",
      "1.2503994986698271e-05",
      "-5.339314281120958e-06",
      "2.231467720414016e-05",
      "0.00012953057008374861",
      "-7.153090836148105e-05",
      "-6.899666672058017e-06",
      "5.2850834013402025e-05",
      "-2.660369474026648e-06",
      "-7.153090836429248e-05",
      "-0.00010023435216000103",
      "3.129295077676002e-05",
      "-5.7777646574517125e-06",
      "1.2503994998502584e-05",
      "-6.899666685178114e-06",
      "3.129295078223883e-05",
      "-3.5928291588013784e-05",
      "-0.0001363417659321875",
      "0.00013938187158706017",
      "7.327857104930997e-06",
      "-9.517294847915291e-05",
      "-0.00010166696430766483",
      "-0.0002161356862499615",
      "0.00013275651899848488",
      "0.00016301332294786907",
      "0.0002905231284536938",
      "0.00014145570114070614",
      "0.00015722903641759102",
      "-0.00011287329844649828",
      "-0.000289356777714729",
      "-0.00015139023403696084",
      "-0.0001519159967131573",
      "-5.6179182495572086e-05",
      "-3.259405213894956e-05",
      "0.00016596997787142164",
      "1.1903188243144264e-06",
      "-0.0001849055477664252",
      "0.00021108394347603",
      "-0.00014333298185402913",
      "3.4521990333910276e-06",
      "-0.0005993019736888689",
      "-0.0003337877667110817",
      "0.0002905231284912047",
      "-6.29925833955312e-05",
      "0.00012910564818262096",
      "-0.0001925200299232796",
      "-0.00022535810546869865",
      "-0.0011840273679094757",
      "-0.00021977246467651723",
      "3.6687495358790976e-05",
      "6.826871312573131e-05",
      "0.0001507426998015897",
      "0.0005164003979940814",
      "0.00018002560995582638",
      "-9.927411343527509e-05",
      "4.8073898507785175e-05",
      "-3.9240258140099896e-05",
      "0.0003526407360577214",
      "0.00018953237340697444",
      "-0.0002075302539721155",
      "1.0575970217022385e-05",
      "2.9106231653749818e-05",
      "0.00012495172879518025",
      "-0.00015139023403447916",
      "-1.9761649371148565e-05",
      "-3.2694172152947905e-05",
      "0.00010755830984347853",
      "0.00018918119040001627",
      "0.0005164003979567809",
      "0.00019578996339406163",
      "0.00016296511111730502",
      "-0.00010424482130059104",
      "-0.00014662861290493066",
      "-0.00014173682409629828",
      "-0.0001118663267585924",
      "-1.9405231860412456e-05",
      "-0.00014806950748362115",
      "7.590327876504723e-05",
      "-0.0001162999129313724",
      "-0.00012532620752913742",
      "0.000143562592446461",
      "9.708603276862169e-06",
      "-6.799737626611991e-05",
      "1.1903188057109808e-06",
      "-8.346864649000157e-06",
      "-4.9721700594071154e-05",
      "5.9313357687552916e-05",
      "-0.00020156650360040544",
      "0.00035264073605420157",
      "6.33553528616877e-05",
      "-9.738020252781171e-06",
      "1.3056155847784498e-05",
      "3.066040197135824e-05",
      "-0.00011629991293887991",
      "-6.196535493865478e-05",
      "3.1921273807519716e-05",
      "2.5882541737478807e-05",
      "0.00013406738447208088",
      "-0.00023993040023657605",
      "0.00020022735413455952",
      "-4.281493381525196e-05",
      "-0.00015340754374186524",
      "5.91807800523455e-06",
      "-0.0001016669643050692",
      "0.00014145570114664082",
      "-0.00015191599670946247",
      "-0.0001849055477638887",
      "-0.0001363417659984696",
      "-0.00021613568622906647",
      "0.00015722903644992914",
      "-5.6179182513502906e-05",
      "0.00021108394346860759",
      "0.00013938187162831382",
      "0.00013275651899555396",
      "-0.00011287329846960265",
      "-3.259405217901498e-05",
      "-0.00014333298182313676",
      "7.327857114506167e-06",
      "0.000163013322958892",
      "-0.00028935677770033875",
      "0.00016596997786558828",
      "3.4521990172716544e-06",
      "1.4867170656680627e-05",
      "9.302356703812756e-06",
      "3.683500755934537e-06",
      "-6.299258334464723e-05",
      "1.4867170652465381e-05",
      "-0.00016613079899345515",
      "7.847627586257809e-05",
      "3.676581442059706e-05",
      "-1.9761649391086606e-05",
      "9.302356704760715e-06",
      "7.847627586536461e-05",
      "4.816100496216943e-05",
      "-1.4844698972498703e-05",
      "-8.346864662255747e-06",
      "3.6835007498800834e-06",
      "3.6765814414065e-05",
      "-1.4844698958062114e-05",
      "8.0277577844683e-06",
      "-0.00013768626150637199",
      "-3.833363357436818e-05",
      "-0.00021977246469384183",
      "-0.00010828506035367625",
      "4.941835969404761e-05",
      "1.817444506693741e-05",
      "0.0002145775869906502",
      "0.00019578996341794907",
      "0.00013960151564651414",
      "-2.1982246101219902e-05",
      "-7.065129723319728e-05",
      "-0.00018779065343238312",
      "6.335535285632834e-05",
      "8.467645828832676e-05",
      "-0.00019826387385687963",
      "0.00022533403147453307",
      "-4.103686658819032e-05",
      "5.057021266885803e-05",
      "0.00018002560996997522",
      "0.00013960151563673564",
      "-1.5047945516016678e-05",
      "-1.2298936775213151e-05",
      "-0.000157232002136358",
      "-0.00011186632677589904",
      "-0.00011138680929671499",
      "2.4688131793168438e-05",
      "3.2850307261628575e-06",
      "0.0001575867301065934",
      "-6.196535493674125e-05",
      "-4.991758829868477e-05",
      "0.00016464538383485704",
      "-0.00015944338739068195",
      "5.316715179989309e-07",
      "0.00018953237340707443",
      "8.467645827424407e-05",
      "3.184828681969074e-05",
      "-5.162582454064478e-05",
      "-0.00022543655086492345",
      "-0.0001253262075423813",
      "-4.991758829350705e-05",
      "2.628308760894044e-05",
      "-3.9481624968433935e-05",
      "-0.00014786263993917415",
      "0.00020022735413780353",
      "-0.00046300507724374797",
      "0.00023217038902696293",
      "0.00017098630886787684",
      "-1.880104923197503e-05",
      "0.00012910564819305703",
      "3.6687495223632965e-05",
      "-9.927411335997414e-05",
      "-0.00020753025397531125",
      "-0.0005993019737188303",
      "-0.00019252002992823923",
      "6.826871320091918e-05",
      "4.807389858732433e-05",
      "1.057597021140238e-05",
      "-0.0003337877667005399",
      "-0.00022535810547916692",
      "0.0001507426998365477",
      "-3.924025818494841e-05",
      "2.9106231677476163e-05",
      "4.9418359669259646e-05",
      "-2.198224608395475e-05",
      "-0.00019826387384415305",
      "-3.269417216681766e-05",
      "-0.0001376862614976559",
      "1.817444508188781e-05",
      "-7.065129719929855e-05",
      "0.0002253340314503749",
      "-4.9721700591414005e-05",
      "-3.8333633572392596e-05",
      "0.00021457758697039306",
      "-0.00018779065342939018",
      "-4.103686657424809e-05",
      "-0.0002646799479929265",
      "-4.9248128203906055e-05",
      "0.0001629651111808613",
      "-1.5047945491654404e-05",
      "-0.0002646799480031249",
      "-0.0003194745996442586",
      "9.967977282643371e-05",
      "-9.738020223944336e-06",
      "3.184828685778614e-05",
      "-4.924812823552338e-05",
      "9.967977283009791e-05",
      "-0.00010688857890778834",
      "4.963964785712153e-05",
      "-1.9405231892953053e-05",
      "2.4688131777645543e-05",
      "0.00016352340536895992",
      "0.0001897356757755402",
      "-6.401171633075847e-05",
      "3.192127379137944e-05",
      "2.6283087587159797e-05",
      "-1.1847596679950522e-05",
      "-6.0358486039490976e-05",
      "5.575069911715514e-05",
      "0.00014356259246601377",
      "0.00016464538383777249",
      "-1.1847596699965502e-05",
      "1.7596370514610486e-06",
      "-0.00017233450296225565",
      "-4.281493382519701e-05",
      "0.00023217038903464095",
      "-0.0002893174540601944",
      "0.00017191315107675922",
      "-2.629866167029447e-06",
      "0.0001075583098572443",
      "-0.00010424482134016556",
      "-0.00014806950752666552",
      "9.70860327478573e-06",
      "0.00012495172879744851",
      "0.00018918119042118632",
      "-0.0001466286129354423",
      "7.590327879437216e-05",
      "-6.799737628010315e-05",
      "-1.229893679023823e-05",
      "3.285030697458253e-06",
      "-0.00015944338738316013",
      "5.931335768318134e-05",
      "5.057021267309916e-05",
      "-0.00015723200213501405",
      "0.0001575867301170657",
      "5.316715065962766e-07",
      "0.00018973567578303948",
      "-6.0358486037124834e-05",
      "1.3056155832702375e-05",
      "-5.1625824564025594e-05",
      "4.96396478784909e-05",
      "-6.401171633785569e-05",
      "5.575069911968709e-05",
      "-9.158427530632525e-05",
      "2.5882541723984776e-05",
      "-3.948162500255014e-05",
      "1.7596370961737143e-06",
      "-9.158427533095536e-05",
      "0.00010689677062598393",
      "-0.00015340754373353198",
      "0.00017098630887256585",
      "0.00017191315105542025",
      "-0.0003460641836703326",
      "-3.2644972910104044e-05",
      "-0.00020156650360325206",
      "3.0660401972159444e-05",
      "0.00013406738447236844",
      "5.918078001898785e-06",
      "-0.0002254365508734162",
      "-0.00014786263992238953",
      "-1.880104924449849e-05",
      "-0.00017233450296888064",
      "-2.629866148528025e-06",
      "-3.2644972921907495e-05",
      "-5.3963630481719145e-05",
      "-9.94279795744059e-05",
      "2.467761758300179e-05",
      "4.2034209764583474e-05",
      "5.396363047129487e-05",
      "4.428962202929252e-15",
      "4.997144012855817e-05",
      "-3.273803648445981e-05",
      "-2.810661031553565e-05",
      "9.942797956561141e-05",
      "-4.9971440123503994e-05",
      "-3.627632255846509e-15",
      "-1.4153269218053354e-06",
      "7.425913244622175e-05",
      "-2.4677617579033216e-05",
      "3.2738036485317376e-05",
      "1.4153269247471848e-06",
      "-2.2555323519396095e-15",
      "-6.948330759718592e-05",
      "-4.203420976592492e-05",
      "2.8106610317557606e-05",
      "-7.425913244234337e-05",
      "6.948330759854514e-05",
      "-1.5388146948234967e-15",
      "0.0003243769112173955",
      "-9.950995901836824e-05",
      "-3.8086834190343864e-05",
      "0.0002997944316351544",
      "-0.00014106461684313944",
      "0.00011273673279952275",
      "-0.00012299606216523184",
      "-0.00010667418774440803",
      "-0.00015110910181012063",
      "-0.00015271234112199501",
      "0.00026604915141743585",
      "-0.00011009672747877114",
      "0.0001180695176608192",
      "0.00017201438934743763",
      "9.615415428681642e-05",
      "-0.00015767302243368736",
      "-9.63653003580418e-05",
      "-8.838672082873237e-05",
      "5.221341016916324e-05",
      "0.00010090148218593891",
      "-0.00022229592007038735",
      "0.00014914507689017283",
      "-2.0013173885260025e-05",
      "0.00014364189385332517",
      "-0.0001074134736651974",
      "-0.00015110910172176054",
      "0.000170979709320839",
      "0.0002987382448508811",
      "-4.8558204577137306e-05",
      "2.005496246872083e-05",
      "-0.0005464649162582042",
      "0.00015350161246132537",
      "0.00013754497141670277",
      "-6.607170201645624e-05",
      "0.0001815502831223921",
      "0.0004099762372649602",
      "8.401219293283451e-05",
      "-0.00010899569423607807",
      "-0.0003938290195133623",
      "7.878858757387256e-05",
      "1.8164883921628987e-05",
      "0.00017222403926845433",
      "2.452643774621168e-06",
      "0.00016068930155882174",
      "-0.00018837508401975061",
      "0.00018163588311286368",
      "0.0001720143892981552",
      "-0.00010963823884186876",
      "-7.812051102072272e-05",
      "-5.24890734246739e-06",
      "-0.00014309628316737787",
      "0.00040997623723212223",
      "-9.925095162817837e-05",
      "2.0652791503735232e-05",
      "-3.787225405631346e-06",
      "1.9106275421924433e-05",
      "-0.00018543770873861532",
      "-1.7185034256512316e-05",
      "1.2553581856394055e-05",
      "0.00013315377765890586",
      "-3.410428491970393e-05",
      "-0.00013375853310427396",
      "6.775185260390264e-05",
      "-0.00012468457648227008",
      "-4.784009019066077e-05",
      "6.840161829913251e-05",
      "5.2213410152021785e-05",
      "-1.2927618321797507e-06",
      "-0.00013393921456343513",
      "6.619461573604862e-06",
      "-0.00010404123383516744",
      "1.8164883936523912e-05",
      "-0.00011611757568651487",
      "-0.00011463628950460535",
      "4.153273662195448e-06",
      "7.3943569993812075e-06",
      "-0.00013375853311420793",
      "-4.16054269508679e-06",
      "-6.4455548834372635e-06",
      "0.00011640133313277158",
      "1.8941295039712317e-05",
      "-4.796386502165879e-05",
      "2.1385892738516374e-05",
      "-1.2334676967825727e-05",
      "-7.665593425529889e-05",
      "7.183374318436175e-05",
      "0.00014106461684096968",
      "0.00015271234113384274",
      "-9.61541542856112e-05",
      "-0.00010090148216931106",
      "-0.000324376911144777",
      "-0.00011273673279352071",
      "-0.00026604915138633264",
      "0.00015767302241007048",
      "0.0002222959200765809",
      "9.95099590023785e-05",
      "0.00012299606216381977",
      "0.00011009672746454146",
      "9.636530032624464e-05",
      "-0.0001491450768986104",
      "3.808683416689265e-05",
      "0.0001066741877372957",
      "-0.000118069517664931",
      "8.838672085714457e-05",
      "2.0013173873078265e-05",
      "-0.00011556992793388509",
      "9.328809989210075e-05",
      "0.00013261930106163566",
      "0.00017097970932932236",
      "0.00011556992792526816",
      "-1.240661732590158e-14",
      "-2.112127728566748e-05",
      "-0.00016674210090139848",
      "-0.0001096382388567662",
      "-9.328809989221043e-05",
      "2.1121277301081335e-05",
      "1.3938103509303132e-14",
      "8.683504214012702e-05",
      "-1.2927618292172668e-06",
      "-0.000132619301066089",
      "0.00016674210089968617",
      "-8.683504214885762e-05",
      "5.483188698301876e-15",
      "5.044382572097376e-05",
      "-5.879021591969955e-05",
      "0.0001535016125315067",
      "7.731604300312339e-05",
      "-0.00023457692075270594",
      "0.00013442282090644193",
      "3.704329306394985e-05",
      "-9.925095166359745e-05",
      "-2.9998969478556167e-05",
      "0.00015423908090557965",
      "0.00010263380734216981",
      "2.9405946348990688e-05",
      "-0.00011611757570427295",
      "7.118344354508826e-05",
      "4.190677554443147e-05",
      "-9.919993847376406e-05",
      "1.68399727649316e-05",
      "6.248499404055137e-06",
      "8.401219287846538e-05",
      "-2.999896947614783e-05",
      "0.00016813937707102898",
      "-0.0001069227798357391",
      "-4.921932723222513e-05",
      "-1.718503423596293e-05",
      "-1.666812121713489e-05",
      "-0.00010252373767287307",
      "-5.922569493020654e-05",
      "2.655584173073646e-05",
      "-4.16054268069104e-06",
      "-2.46256289399394e-05",
      "-1.7223330245423138e-05",
      "1.5240008064239346e-05",
      "-3.8664172507333955e-06",
      "0.0001722240392209268",
      "7.118344355820563e-05",
      "0.00018435442643538585",
      "2.4640938653940413e-06",
      "-5.673058884278347e-05",
      "6.775185261753782e-05",
      "-2.4625628946911247e-05",
      "1.1773735012779696e-05",
      "1.6393306733340617e-06",
      "-5.756667946115821e-06",
      "2.138589275184781e-05",
      "2.231381994484181e-05",
      "-6.583515156833531e-05",
      "-1.4606019373452751e-05",
      "-1.5820706605707927e-05",
      "-0.00029873824477329023",
      "-0.00013754497138510904",
      "0.00010899569421215224",
      "-2.452643876774903e-06",
      "-0.00014364189386404055",
      "4.855820452132066e-05",
      "6.607170200397489e-05",
      "0.0003938290194899388",
      "-0.0001606893014653848",
      "0.00010741347367674179",
      "-2.0054962511250933e-05",
      "-0.00018155028302431484",
      "-7.878858765254154e-05",
      "0.00018837508401175042",
      "0.00023457692073149198",
      "-0.00015423908088936915",
      "-4.1906775542736186e-05",
      "-7.812051099464801e-05",
      "-5.044382571696223e-05",
      "-0.0001344228208992787",
      "-0.00010263380733060446",
      "9.919993848385538e-05",
      "-0.00013393921454487318",
      "5.8790215931656634e-05",
      "-3.704329306008606e-05",
      "-2.9405946366446892e-05",
      "-1.6839972761666454e-05",
      "1.3198012868344282e-05",
      "0.0003437006109242482",
      "2.0652791526948777e-05",
      "0.0001681393770735378",
      "-1.3198012872557657e-05",
      "-1.763783701180208e-14",
      "-0.0002671976234234496",
      "-0.0001146362895107843",
      "0.0001843544264446919",
      "-0.00034370061091200534",
      "0.0002671976234343541",
      "-8.788040440343737e-15",
      "-0.00015700403884353055",
      "1.2553581843476643e-05",
      "-0.0001025237376712889",
      "2.9447019589731172e-06",
      "-1.5921402969101368e-05",
      "0.0002279254509607534",
      "-6.445554882314438e-06",
      "1.1773735009551517e-05",
      "0.0001766304881410458",
      "-0.000217523228801838",
      "-8.158911366575449e-06",
      "-0.00012468457653000905",
      "-1.7223330250466423e-05",
      "0.00017663048815455825",
      "0.000144722167501606",
      "-2.6062293087603366e-05",
      "-1.2334676991184931e-05",
      "-6.583515158757363e-05",
      "0.00012081365007120234",
      "-6.310327485720859e-05",
      "3.924337771674345e-05",
      "5.248907365865674e-06",
      "3.7872254164513205e-06",
      "-0.00013315377765400445",
      "4.784009014917088e-05",
      "-0.0001816358831246413",
      "0.0001430962831838411",
      "-1.910627545813164e-05",
      "3.410428495794715e-05",
      "-6.840161829941767e-05",
      "0.00010692277984039947",
      "5.922569493287238e-05",
      "-1.5240008079081857e-05",
      "6.61946155976665e-06",
      "-6.248499411844612e-06",
      "4.9219327226923805e-05",
      "-2.6555841717567325e-05",
      "3.866417251761607e-06",
      "1.5921402986264003e-05",
      "0.00021752322880286417",
      "4.153273667716729e-06",
      "2.4640938585937864e-06",
      "0.0001570040388424233",
      "-0.00022792545097238042",
      "8.158911375584777e-06",
      "0.00019084155055729206",
      "0.00011640133313548574",
      "1.6393306692264726e-06",
      "0.00014472216749027882",
      "-0.00019084155055710964",
      "2.0636923851989533e-15",
      "-7.66559342374859e-05",
      "-1.4606019349149902e-05",
      "-6.310327487105026e-05",
      "0.000136155709696231",
      "-3.640300106734093e-05",
      "0.00010404123384849606",
      "-7.394357024808176e-06",
      "-1.894129502017351e-05",
      "-7.183374318499426e-05",
      "5.673058882666702e-05",
      "5.756667967814653e-06",
      "1.5820706606664318e-05",
      "2.606229306663548e-05",
      "-3.924337771253732e-05",
      "3.64030010659883e-05"
    ]
  ],
  "status": "RIGOROUS ORIENTED-POLYGON INTERVAL EXCLUSION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.01728563541053502822655992 +/- 2.49e-28]",
      "[0.02175848569918987101989188 +/- 2.16e-27]",
      "[0.01971461246888595879528896 +/- 2.14e-27]",
      "[0.003564767046466091798737815 +/- 4.42e-28]",
      "[0.001690317230982275604686107 +/- 3.70e-28]",
      "[0.0009652386731501472270294264 +/- 4.98e-29]",
      "[0.0009462644194995104027205123 +/- 2.68e-29]",
      "[0.0007199096207821628491278767 +/- 2.90e-29]",
      "[0.001073736937757249912741105 +/- 2.12e-29]",
      "[0.0007498365770964548617703541 +/- 4.44e-29]",
      "[0.0006001175823586326340473282 +/- 5.48e-30]",
      "[0.0001973230021728904311861926 +/- 2.26e-29]",
      "[0.0001530001196588797498825101 +/- 4.64e-30]",
      "[0.0002361688667076353515768078 +/- 1.87e-29]",
      "[0.0001059776802714269561828163 +/- 1.58e-29]"
    ],
    [
      "[0.01476239276369789816171237 +/- 4.39e-27]",
      "[0.01792026790692343441330813 +/- 4.37e-27]",
      "[0.01584374487632213575771752 +/- 2.68e-27]",
      "[0.002631684191240391744169185 +/- 2.13e-28]",
      "[0.0006501387603903443097097088 +/- 3.74e-29]",
      "[0.0009215858343363216726515805 +/- 4.46e-31]",
      "[0.001588801799719472081106096 +/- 3.55e-28]",
      "[0.0005896663315328787735726302 +/- 4.24e-29]",
      "[0.0007208568427380754037625837 +/- 4.15e-30]",
      "[0.0005129859790006580708925093 +/- 4.12e-29]",
      "[0.0005490802139725129142357053 +/- 2.87e-29]",
      "[0.0002259966723541638005658145 +/- 4.69e-29]",
      "[0.0001842394361070800909402577 +/- 4.35e-29]",
      "[0.0002112232209162488756330040 +/- 1.95e-30]",
      "[0.0001093894695664251024067846 +/- 4.10e-29]"
    ]
  ],
  "exact_identity": "R(t)=-PPT(Q(t))-sum T^*(H_j(t) tensor G_j)T; endpoint residuals are positive definite.",
  "scope": "Only the stored closed oriented cell and stated edge interval. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.079123541014269
}


==> anc/small-orders/order6/quadrilateral_cells.json <==
{
  "fixed_p": [
    "2/5",
    "1/5"
  ],
  "arrangement_cells": 15,
  "oriented_types": [
    {
      "points": [
        [
          "0",
          "0"
        ],
        [
          "1",
          "0"
        ],
        [
          "1",
          "1"
        ],
        [
          "0",
          "1"
        ],
        [
          "17/21",
          "95/168"
        ],
        [
          "2/5",
          "1/5"
        ]
      ],
      "signs": [
        1,
        1,
        1,
        1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        1,
        1,
        1,
        -1,
        1,
        1,
        1,
        1,
        -1,
        -1
      ],
      "number_of_cells": 2,
      "type": 0
    },
    {
      "points": [
        [
          "0",
          "0"
        ],
        [
          "1",
          "0"
        ],
        [
          "1",
          "1"
        ],
        [
          "0",
          "1"
        ],
        [
          "29/42",
          "9/14"
        ],
        [
          "2/5",
          "1/5"
        ]
      ],
      "signs": [
        1,
        1,
        1,
        1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        1,
        1,
        1,
        -1,
        1,
        1,
        1,
        1,
        1,
        -1
      ],
      "number_of_cells": 2,
      "type": 1
    },
    {
      "points": [
        [
          "0",
          "0"
        ],
        [
          "1",
          "0"
        ],
        [
          "1",
          "1"
        ],
        [
          "0",
          "1"
        ],
        [
          "2/5",
          "1/5"
        ],
        [
          "8/9",
          "5/18"
        ]
      ],
      "signs": [
        1,
        1,
        1,
        1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        1,
        1,
        1,
        1,
        -1,
        -1,
        1,
        1,
        1,
        1
      ],
      "number_of_cells": 2,
      "type": 2
    },
    {
      "points": [
        [
          "0",
          "1"
        ],
        [
          "0",
          "0"
        ],
        [
          "1",
          "0"
        ],
        [
          "1",
          "1"
        ],
        [
          "2/5",
          "1/5"
        ],
        [
          "13/60",
          "3/20"
        ]
      ],
      "signs": [
        1,
        1,
        1,
        1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        1,
        1,
        1,
        -1,
        -1,
        1,
        1,
        1,
        1,
        -1
      ],
      "number_of_cells": 2,
      "type": 3
    },
    {
      "points": [
        [
          "0",
          "1"
        ],
        [
          "0",
          "0"
        ],
        [
          "1",
          "0"
        ],
        [
          "1",
          "1"
        ],
        [
          "172/315",
          "101/315"
        ],
        [
          "2/5",
          "1/5"
        ]
      ],
      "signs": [
        1,
        1,
        1,
        1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        1,
        1,
        1,
        -1,
        -1,
        -1,
        1,
        1,
        1,
        -1
      ],
      "number_of_cells": 2,
      "type": 4
    },
    {
      "points": [
        [
          "0",
          "1"
        ],
        [
          "0",
          "0"
        ],
        [
          "1",
          "0"
        ],
        [
          "1",
          "1"
        ],
        [
          "379/840",
          "307/840"
        ],
        [
          "2/5",
          "1/5"
        ]
      ],
      "signs": [
        1,
        1,
        1,
        1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        1,
        1,
        1,
        -1,
        -1,
        -1,
        1,
        1,
        1,
        1
      ],
      "number_of_cells": 2,
      "type": 5
    },
    {
      "points": [
        [
          "0",
          "1"
        ],
        [
          "0",
          "0"
        ],
        [
          "1",
          "0"
        ],
        [
          "1",
          "1"
        ],
        [
          "2/5",
          "1/5"
        ],
        [
          "59/180",
          "47/180"
        ]
      ],
      "signs": [
        1,
        1,
        1,
        1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        1,
        1,
        1,
        -1,
        -1,
        1,
        1,
        1,
        -1,
        -1
      ],
      "number_of_cells": 2,
      "type": 6
    },
    {
      "points": [
        [
          "1",
          "0"
        ],
        [
          "1",
          "1"
        ],
        [
          "0",
          "1"
        ],
        [
          "0",
          "0"
        ],
        [
          "1/2",
          "5/6"
        ],
        [
          "2/5",
          "1/5"
        ]
      ],
      "signs": [
        1,
        1,
        1,
        1,
        1,
        -1,
        1,
        -1,
        -1,
        1,
        1,
        1,
        1,
        -1,
        1,
        1,
        1,
        1,
        -1,
        -1
      ],
      "number_of_cells": 1,
      "type": 7
    }
  ]
}


==> anc/small-orders/order6/quadrilateral_cells.py <==
"""Exact labelled order types for a quadrilateral and two inner points.

Enumeration only: spectral conclusions require separate proofs.  Projective
normalisation is used only to classify signs of oriented triangles.
"""

from fractions import Fraction as Q
from itertools import combinations
from pathlib import Path

HERE = Path(__file__).resolve().parent
outer = [(Q(0), Q(0)), (Q(1), Q(0)), (Q(1), Q(1)), (Q(0), Q(1))]
p = (Q(2, 5), Q(1, 5))
triples = list(combinations(range(6), 3))


def cross(a, b, c):
    return (b[0] - a[0]) * (c[1] - a[1]) - (b[1] - a[1]) * (c[0] - a[0])


def clip(poly, a, b, sign):
    out = []
    for u, v in zip(poly, poly[1:] + poly[:1]):
        du = sign * cross(a, b, u)
        dv = sign * cross(a, b, v)
        if du >= 0:
            out.append(u)
        if du * dv < 0:
            t = du / (du - dv)
            out.append(tuple(u[k] + t * (v[k] - u[k]) for k in range(2)))
    ans = []
    for v in out:
        if not ans or v != ans[-1]:
            ans.append(v)
    if len(ans) > 1 and ans[0] == ans[-1]:
        ans.pop()
    if len(ans) < 3:
        return []
    if sum(cross((0, 0), a, b) for a, b in zip(ans, ans[1:] + ans[:1])) == 0:
        return []
    return ans


def signs(points, perm=range(6)):
    values = [cross(*(points[perm[i]] for i in t)) for t in triples]
    assert all(values)
    return tuple(1 if x > 0 else -1 for x in values)


def canonical(points):
    candidates = []
    # Preserve plane orientation. Do not identify reflection with rotation.
    for shift in range(4):
        for swap in [False, True]:
            perm = [(j + shift) % 4 for j in range(4)] + ([5, 4] if swap else [4, 5])
            candidates.append((signs(points, perm), perm))
    return min(candidates)


def enumerate_cells():
    cells = [outer]
    lines = [(outer[0], outer[2]), (outer[1], outer[3])] + [(p, a) for a in outer]
    for a, b in lines:
        cells = [
            q for poly in cells for side in [-1, 1] if (q := clip(poly, a, b, side))
        ]
    records = {}
    for poly in cells:
        q = tuple(sum(v[k] for v in poly) / len(poly) for k in range(2))
        points = outer + [p, q]
        key, perm = canonical(points)
        records.setdefault(
            key,
            dict(
                points=[[str(a) for a in points[j]] for j in perm],
                signs=list(key),
                number_of_cells=0,
            ),
        )["number_of_cells"] += 1
    result = dict(
        fixed_p=[str(x) for x in p],
        arrangement_cells=len(cells),
        oriented_types=list(records.values()),
    )
    print(
        "Exact cells:",
        len(cells),
        "oriented types modulo rotations and inner swap:",
        len(records),
    )
    for i, record in enumerate(result["oriented_types"]):
        record["type"] = i
    return result


==> anc/small-orders/order6/requirements.txt <==
python-flint==0.9.0
sympy==1.14.0


==> anc/small-orders/order6/square_assignment_c0_hexagon_0.633_0.668_d4_certificate.json <==
{
  "kind": "q4",
  "cell": 0,
  "m": 4,
  "target_edge": 1,
  "target_slack": -1,
  "lambda_polygon": 6,
  "lambda_edge": 1,
  "points": [
    [
      "0",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "17/21",
      "95/168"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.633",
    "0.668"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      -1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        4
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        0,
        2,
        3
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "0.8496411601297091",
    "-39.94438899320447",
    "-115.65284168026618",
    "-35.98415846774469",
    "-19.047385569776985",
    "0.12085805667006702",
    "-0.22154035128023122",
    "-0.01692520341927316",
    "0.017683077200200403",
    "4.699244536292291",
    "-2.3866205209519036",
    "-0.3005642623810979",
    "14.613673439363016",
    "11.933810226439903",
    "-1.0176604536618294",
    "0.0006521637917745977",
    "-0.08524031049213539",
    "0.008151640015349518",
    "-0.009624358212602963",
    "-7.399973526134595",
    "0.39384271818296673",
    "0.36198818021448365",
    "-11.98291417129015",
    "2.8080867579274282",
    "-16.39648681126386"
  ],
  "rational_G": [
    [
      "0.0057014854826565745",
      "0.006152502767639827",
      "0.01487897403715153",
      "0.006719970285960986",
      "0.006384481458024245",
      "-7.48752499098921e-08",
      "-1.4897934022814283e-06",
      "1.015162351433382e-06",
      "9.361729270065449e-07",
      "-0.0002868054719458049",
      "-0.00016488504063885567",
      "-3.388484190110627e-05",
      "-0.0005661466792342889",
      "-0.0017469668236888634",
      "4.566010052793446e-05",
      "6.747200887305432e-08",
      "8.315024430536396e-07",
      "-2.5729421776676016e-07",
      "2.976074571512087e-07",
      "0.001039491484524373",
      "3.684059890204492e-05",
      "-0.0003462041787994037",
      "0.0015836646862840606",
      "0.00027925043300782674",
      "0.0006908466994596472"
    ],
    [
      "0.005701487951146526",
      "0.0062220799731536255",
      "0.017643292214874002",
      "0.006921722158698561",
      "0.006516681788517478",
      "-1.0021084588873093e-07",
      "-2.6817952522552314e-06",
      "1.1636020246600774e-06",
      "8.613982262987485e-07",
      "-0.0005812783964210499",
      "-0.0001803762127125599",
      "2.6865166949492413e-05",
      "-0.0007841276677970554",
      "-0.0022605135383179822",
      "0.00010690041818056725",
      "2.2572681674040427e-07",
      "1.5404544193092067e-06",
      "5.738828903498086e-08",
      "1.8249066156846398e-07",
      "0.0012704096315179862",
      "-4.1094814980983744e-05",
      "-0.0004108742879641863",
      "0.001985456318909778",
      "0.0004420171896745001",
      "0.0008079147235345185"
    ],
    [
      "0.005701723250853717",
      "0.006497504153089142",
      "0.02192469801109935",
      "0.007801692662571813",
      "0.006985918359317791",
      "-2.5792643661396635e-07",
      "-3.2235703319382097e-06",
      "2.369536677354058e-06",
      "1.6142744302533483e-06",
      "-0.0006640558025418444",
      "-0.00029251175409333353",
      "-2.1303740916363495e-05",
      "-0.0011539124152101926",
      "-0.0031369500886822945",
      "8.482130116943453e-05",
      "3.2611595163674335e-08",
      "2.2205815642119103e-06",
      "-1.6963583867971847e-07",
      "6.401024090670498e-07",
      "0.0017130325516883484",
      "4.0181341623331485e-05",
      "-0.0006087956094716082",
      "0.002887374007006365",
      "0.0004441373943012489",
      "0.0013758805980157694"
    ],
    [
      "0.005701736587950407",
      "0.00701535561941466",
      "0.03777993998480179",
      "0.008763200075158807",
      "0.007814489924912049",
      "2.8388152469985864e-07",
      "-1.1098183057708072e-05",
      "3.841543903487844e-06",
      "1.7250828242939754e-06",
      "-0.0015423772725151807",
      "-0.000518113452660199",
      "6.673804404204449e-06",
      "-0.0018994726933399685",
      "-0.005647584376395895",
      "0.00010780200883815241",
      "-1.9605224570539255e-07",
      "6.249349015672339e-06",
      "3.3110839106601885e-07",
      "-6.223984459738216e-08",
      "0.003036574273572121",
      "8.582596428828536e-05",
      "-0.0010906103667768807",
      "0.004235419567970845",
      "0.0015379863979234853",
      "0.0019338682162818545"
    ],
    [
      "0.005701488160466779",
      "0.006316081795191448",
      "0.020475880790107755",
      "0.007274587530705009",
      "0.006864935559669996",
      "-1.1772492105611451e-07",
      "-3.187767480286584e-06",
      "1.179533251118888e-06",
      "1.213384449308612e-06",
      "-0.0005175956232420369",
      "-0.00040835618970327616",
      "3.1478539689752644e-05",
      "-0.0006195496861953679",
      "-0.0032698241502318436",
      "0.00014493707649980748",
      "5.909307708817886e-07",
      "1.1310653510517358e-06",
      "-1.856373406438965e-07",
      "2.3698785257066465e-07",
      "0.0018192572806513697",
      "-9.074096689099514e-05",
      "-0.0005945258189525261",
      "0.003110343139267107",
      "0.0005691203771565165",
      "0.0011698321526116629"
    ],
    [
      "0.05624201663980685",
      "10.564283356277748",
      "83.9019525875238",
      "2.9270962118793364",
      "0.48429641023379055",
      "0.2956583177756437",
      "1.96041688538158",
      "0.32307455487693176",
      "0.031476793001084136",
      "19.620939397600036",
      "4.618399127598229",
      "-1.8061723862386998",
      "15.065992738191888",
      "-0.6582715684605697",
      "-0.4127063082127793",
      "-0.66739921677099",
      "-0.6168131457477928",
      "-0.20633638096535833",
      "0.15043928077599364",
      "22.31742149689528",
      "3.0628894192309435",
      "1.2907893658206282",
      "-4.029659636100242",
      "6.247091973294712",
      "1.0992371734825188"
    ],
    [
      "3.1951521756168595",
      "30.795407849157158",
      "190.2622718677403",
      "11.17357348915612",
      "6.0103056907582735",
      "-3.487050568391108",
      "21.045018060232664",
      "3.2617222556674643",
      "4.004495183520294",
      "-41.62193830718474",
      "-12.640795032031791",
      "-3.520179349515197",
      "14.965296465736518",
      "22.99202612899596",
      "4.15185821663797",
      "-9.271494777762069",
      "6.457794610213983",
      "3.113901520043836",
      "-0.32414289352562925",
      "53.60658356184624",
      "6.276071965245362",
      "11.988765610751972",
      "17.96647150223488",
      "-15.464653478648849",
      "-2.159130362338564"
    ],
    [
      "0.0057017269529462756",
      "0.006872772597152334",
      "0.041781739867590505",
      "0.008514062970587127",
      "0.0077102124996372085",
      "1.7304796671392716e-07",
      "-1.1357567204308046e-05",
      "2.5410609738167324e-06",
      "3.0828105663249984e-06",
      "-0.0008882307115212695",
      "-0.0006313599326442756",
      "3.3509830883704166e-05",
      "-0.0029042599857294162",
      "-0.006972920929434977",
      "0.0004634263306465293",
      "1.1953876442782769e-06",
      "4.058777523498428e-06",
      "-1.273788456396857e-06",
      "-1.4949253628428618e-08",
      "0.004060696881258657",
      "-0.00022678899757031494",
      "-0.0010691706167207963",
      "0.006312377845381023",
      "0.0006426443993562898",
      "0.0019716860351186465"
    ],
    [
      "0.005701725318811004",
      "0.006636056114991555",
      "0.02587704411130128",
      "0.008304616633248175",
      "0.007191387459186843",
      "-3.63223381366494e-07",
      "-4.056716560337586e-06",
      "2.7301622095006292e-06",
      "1.4585920381109893e-06",
      "-0.0008665749903097455",
      "-0.0003055577497590803",
      "2.8171443758472848e-05",
      "-0.0019300271236977608",
      "-0.003725609657210615",
      "0.00015772685173367506",
      "5.523596404204714e-07",
      "1.1498446166280631e-06",
      "6.464875598941002e-07",
      "8.333811061863205e-07",
      "0.002040097000618958",
      "-4.021568739105304e-05",
      "-0.0007010057261422585",
      "0.0035359991299666774",
      "0.0003599830085707117",
      "0.0016136635674490296"
    ],
    [
      "0.006011226113496494",
      "0.010164687327054736",
      "0.08472861024318319",
      "0.05232616818077515",
      "0.03314974332456939",
      "-0.0001879618648967327",
      "0.0015381765342376993",
      "-0.00257836252300417",
      "0.001477842793262855",
      "0.0016541402097692047",
      "-0.0012000452796326751",
      "-0.0033335663153272414",
      "-0.029743948646647558",
      "-0.02233274505718689",
      "-0.007216755234318669",
      "0.00033863339756948544",
      "0.0026713710570441425",
      "-0.0009709314475513397",
      "-0.0017233576556902924",
      "0.003129611389631041",
      "0.004235684571712912",
      "-0.0035197939257673463",
      "0.03526218442226426",
      "-0.025159782802409013",
      "0.033542668103270085"
    ],
    [
      "0.005701485843154588",
      "0.00622046413049885",
      "0.016621477037879164",
      "0.006937191353198647",
      "0.006612464157313928",
      "-3.5482237847451116e-08",
      "-1.932332660008993e-06",
      "9.982800500556343e-07",
      "1.2271030186850957e-06",
      "-0.000181803123773286",
      "-0.0003155035882488963",
      "-4.824619672368578e-05",
      "-0.00047359067743660315",
      "-0.0023819473383855797",
      "6.423007592238939e-05",
      "3.616356439667009e-07",
      "5.570607779709344e-07",
      "-4.798320621975823e-07",
      "3.1534230828774453e-07",
      "0.001401616951679704",
      "2.4556799685925972e-05",
      "-0.00046978290313804473",
      "0.0022848762504480606",
      "0.0003294125756935369",
      "0.0009217932213639779"
    ],
    [
      "0.005701731049242067",
      "0.007515103916424187",
      "0.04572546172854496",
      "0.009471493210257316",
      "0.008923540886677449",
      "-1.1214038103767423e-07",
      "-7.774556327330195e-06",
      "3.078544319614839e-06",
      "2.2934504956025354e-06",
      "-0.001466632854036921",
      "-0.0013659819944240902",
      "-0.0002134903515663448",
      "-0.0005455092814010882",
      "-0.008588053102202542",
      "5.777043808775011e-05",
      "1.3301213315701702e-07",
      "3.7565230561354636e-06",
      "-6.144288650134209e-07",
      "4.529869997797254e-07",
      "0.005428973339060871",
      "0.0002744544201195239",
      "-0.0019009843714797088",
      "0.007181314659115053",
      "0.002362535947631938",
      "0.0029519339525719284"
    ],
    [
      "0.005701717225760873",
      "0.006655166598855778",
      "0.02083101174993383",
      "0.007464943134538849",
      "0.0070695577911370384",
      "-1.5422002635778857e-07",
      "-1.938668680928428e-06",
      "1.4374859865949161e-06",
      "2.352570600058076e-06",
      "-0.0004699895297867628",
      "-0.0003687937404495168",
      "-0.00013811901251967095",
      "-0.0003111280979207851",
      "-0.003233207483193712",
      "2.060070949505611e-05",
      "5.951253090294578e-07",
      "2.0624203104980933e-07",
      "-1.052818055399877e-06",
      "6.230034692493643e-07",
      "0.0022177748114351305",
      "0.0001513574311284073",
      "-0.0007529773370180322",
      "0.0028336082937587014",
      "0.0007876579568909282",
      "0.0013049027002224995"
    ],
    [
      "0.891107120457357",
      "20.55385813262178",
      "193.24778584218294",
      "16.43259043601373",
      "9.878875438553855",
      "2.8069546782410297",
      "9.268028000636027",
      "2.2852445149693734",
      "1.9813312017548714",
      "24.72753243748247",
      "7.520402572611137",
      "5.275451496012132",
      "6.010116655361798",
      "0.9599490343701716",
      "6.192132366789845",
      "-2.9549996229724425",
      "3.8837992019096355",
      "-1.225008477182773",
      "-0.07936914597583031",
      "51.726411422832406",
      "4.8407746495078365",
      "3.5197414866046337",
      "0.3937857686880155",
      "-16.692186719621088",
      "9.394075284743659"
    ],
    [
      "0.06594053724866425",
      "4.913462257770876",
      "85.56684209191828",
      "8.278214139285657",
      "2.6886530320422715",
      "-0.47774817935357594",
      "1.985437288976756",
      "-0.5806040044397911",
      "-0.36254063306925466",
      "-20.39971662791894",
      "2.8973746117494654",
      "3.5874446081098035",
      "-12.03866839801325",
      "-15.084940295359177",
      "2.4211699367522486",
      "-0.25592128379142604",
      "1.0776868051007267",
      "0.3982691735992005",
      "-0.16491380253377977",
      "0.009856846171247645",
      "-5.645946689913528",
      "-0.2638425379155401",
      "23.66805967336437",
      "1.1041745603168174",
      "4.026194219540349"
    ],
    [
      "0.02819290209622109",
      "0.3147758887386789",
      "54.36571187791367",
      "2.776236100855482",
      "2.5781809594596172",
      "-0.0682390075687248",
      "0.24922254229732282",
      "0.23757663654950756",
      "0.11047204934403594",
      "-2.962550036433206",
      "-0.5817295449517105",
      "0.09961656702236665",
      "-0.8030666873873197",
      "-8.998996749985386",
      "1.8500983560131492",
      "0.045469587424915046",
      "-1.0693692640694556",
      "0.07076990065020923",
      "0.21222317035604313",
      "2.7915322390877377",
      "-0.7060000480966188",
      "-0.878710198921116",
      "12.212698659246133",
      "7.626823686616754",
      "1.9198038352955935"
    ],
    [
      "0.00570171941346931",
      "0.006639811783114523",
      "0.022960068597577297",
      "0.007893943751178278",
      "0.0072996331362627665",
      "-1.719217337423553e-07",
      "-1.8707374592867263e-06",
      "1.6721042978420739e-06",
      "2.105207871733799e-06",
      "-0.0005937933285287111",
      "-0.00036963560065752854",
      "3.1724497419448875e-05",
      "-0.0005553241864480601",
      "-0.0037033992858781554",
      "0.00017189908155417193",
      "1.1981242910769959e-06",
      "3.2644939978832277e-07",
      "-3.1477860999053123e-07",
      "8.541218179009703e-07",
      "0.00205004674738168",
      "-0.00010869372929966661",
      "-0.0007384978429100442",
      "0.0037200321254348104",
      "0.0007987949040818561",
      "0.0015941184223639564"
    ],
    [
      "0.005701728120256583",
      "0.007268505517335522",
      "0.07367886965102378",
      "0.010631886133077795",
      "0.009817637255720041",
      "5.953043769195745e-07",
      "-1.4560185067803338e-05",
      "1.1683409346328301e-06",
      "4.289495131894907e-06",
      "-0.0013721308672934689",
      "-0.0017609469325126186",
      "0.00011224383280301316",
      "-0.0032427336829875955",
      "-0.015109392809177176",
      "0.000977762325485222",
      "1.812397740973177e-06",
      "8.592082989913717e-06",
      "-3.001449089998747e-06",
      "-1.182215580036759e-06",
      "0.0077812922027412365",
      "-0.0005911334123468331",
      "-0.002067389837119158",
      "0.015017355861692377",
      "0.001833047545337341",
      "0.004115723496869388"
    ],
    [
      "18.90905174575075",
      "36.636636727505035",
      "74.63477286848762",
      "23.506376924787304",
      "49.832647899231205",
      "-3.3966407946914883",
      "-28.805881945020754",
      "7.928364341516073",
      "-16.961050529737737",
      "0.8886233761509307",
      "5.969173788227488",
      "-20.343332718409222",
      "0.844204086792293",
      "36.404598269070405",
      "6.2824903845540465",
      "-14.314083452041537",
      "8.87578568683701",
      "12.252646199902427",
      "25.291892269788253",
      "2.2981372943641545",
      "9.225791266579604",
      "-18.28931412639768",
      "-38.89234291282684",
      "-26.31070874661442",
      "21.94187453004216"
    ],
    [
      "0.014666423162698916",
      "1.5397964220753262",
      "42.71313827012107",
      "2.346030529007373",
      "3.102612537565901",
      "0.10506641938166261",
      "-0.1322013706041839",
      "-0.11309268577924696",
      "0.08378200958940861",
      "1.8341523739051244",
      "-1.8429065193450906",
      "0.1763683810927271",
      "-4.335641699389111",
      "-10.942153738215548",
      "0.37140773163416496",
      "0.05015438117369355",
      "0.6011016526594637",
      "-0.08922591208924724",
      "-0.14315067107808863",
      "7.873030170542642",
      "-0.4116724912157273",
      "-2.16863393170958",
      "8.9922932135552",
      "-3.50999463845639",
      "2.665045339466513"
    ],
    [
      "0.006275206541781743",
      "192.51881343649333",
      "232.8531746693905",
      "41.116472786656644",
      "31.330206635640053",
      "-0.05485321245571965",
      "-0.3136869825009817",
      "0.017110144295990292",
      "-0.11457274678957434",
      "-60.170220552633175",
      "-86.80452628338041",
      "43.08075931622868",
      "36.56695874324773",
      "43.27699856977008",
      "-18.726910924155938",
      "-0.32655559787486027",
      "0.1542755309760705",
      "0.1471237107544337",
      "-0.05569125385567202",
      "-193.30787648488564",
      "-4.158809295832408",
      "-61.24072883886425",
      "-82.94882914583917",
      "66.91587727736601",
      "30.47390057500541"
    ],
    [
      "0.005701486237265772",
      "0.006153136972295067",
      "0.015634777541407262",
      "0.006702357349439977",
      "0.006393725308702029",
      "-6.60838676367282e-08",
      "-1.793368080064008e-06",
      "9.960650068851056e-07",
      "8.930438344401474e-07",
      "-0.00041631135826079765",
      "-0.0001711769290589169",
      "-1.2214977024712447e-05",
      "-0.0006093978289259374",
      "-0.0018314121909954327",
      "5.904499765127472e-05",
      "6.771080501501812e-08",
      "1.2299510059434506e-06",
      "-1.7934445972869232e-07",
      "2.0744985932314134e-07",
      "0.0011027311229482928",
      "9.217595964982335e-06",
      "-0.0003624344396156857",
      "0.0015747379474907884",
      "0.0003566278181975097",
      "0.0006774331939520611"
    ],
    [
      "0.005701526541652168",
      "0.006426972939863686",
      "0.023100449298981435",
      "0.007389800663374146",
      "0.006896278762975698",
      "-7.07395009130633e-08",
      "-3.90387489251114e-06",
      "1.6546237415256145e-06",
      "9.711547251462857e-07",
      "-0.0008569440268288793",
      "-0.00032156923511067627",
      "1.0585184833955403e-05",
      "-0.0007885665133806668",
      "-0.003264579067878222",
      "0.00010509429166868483",
      "1.5813557167734727e-07",
      "2.4221033950880357e-06",
      "7.077576017573853e-08",
      "2.1992367478789892e-07",
      "0.0018357075088548615",
      "-8.272252357559113e-06",
      "-0.0006198940768903594",
      "0.002766123213374803",
      "0.0008695359335843571",
      "0.0011572045561336738"
    ],
    [
      "5.494583482471078",
      "153.71676119977883",
      "189.08338020405753",
      "120.51216917088364",
      "54.02563551796841",
      "-22.593421338631966",
      "-22.240078639771653",
      "14.799108848136418",
      "-5.4758229207468565",
      "65.0944545177671",
      "-43.268919388783395",
      "59.797948059759776",
      "6.797017143455474",
      "-3.4942775870867595",
      "4.923691338865139",
      "-6.013341417229612",
      "13.82442279125304",
      "14.180604867397642",
      "4.312900181084705",
      "-23.586839601622067",
      "-6.45063471895226",
      "-49.82529071202905",
      "-137.52558916503568",
      "-43.02874405860071",
      "-17.874527444442165"
    ],
    [
      "0.8549394055144014",
      "0.37266963107592715",
      "34.64376539749824",
      "13.501931678354945",
      "17.12727908560402",
      "0.4903867199262396",
      "5.399860409767665",
      "-2.1446089072830117",
      "3.491870711836565",
      "2.979089050770617",
      "-0.46321721047633435",
      "2.4703317050675198",
      "-15.072659436674428",
      "21.3556960724772",
      "-4.107848246126556",
      "-0.25296242396829466",
      "0.46383565687926837",
      "-2.617576138620335",
      "-1.5283833879448896",
      "1.8864959513292259",
      "-2.1489760546583754",
      "0.1492859984410543",
      "-15.462872070745862",
      "-11.627263435077781",
      "14.633534741858139"
    ],
    [
      "0.006094127743827031",
      "160.12584252070408",
      "36.24424970582266",
      "96.47064661778994",
      "143.6160003355059",
      "0.010302339738527922",
      "0.07139431124697383",
      "0.04910985933835696",
      "-0.0013624501352279448",
      "-34.26565871514569",
      "-11.761893724538975",
      "18.99633775983324",
      "3.6829658152453333",
      "19.054320785272797",
      "-9.435593837223035",
      "0.16026720444570056",
      "-0.04377874550319424",
      "0.09831160604301208",
      "0.10674329498981892",
      "2.8463948373348873",
      "-50.13528367619201",
      "96.60976650110572",
      "52.58469547916035",
      "9.335504355362387",
      "-40.00072334893311"
    ],
    [
      "0.005701484565536859",
      "0.006177155327581221",
      "0.01666771227715787",
      "0.006786962306327269",
      "0.006530417051921781",
      "-1.756068520877684e-08",
      "-1.6987051243744316e-06",
      "8.377632597508974e-07",
      "1.1995455076099765e-06",
      "-0.00016887881266135525",
      "-0.0002825135229110398",
      "-4.920969587127234e-05",
      "-0.000497000824599186",
      "-0.0023041180900450976",
      "8.028597006775674e-05",
      "3.2687096912973107e-07",
      "4.2879780601087067e-07",
      "-5.023359160915108e-07",
      "2.676869738960654e-07",
      "0.0013988540437353649",
      "1.3558023635974454e-05",
      "-0.0004341161536717434",
      "0.0021905953528112377",
      "0.0003348081914468354",
      "0.0008198601789372626"
    ],
    [
      "0.005701522912813856",
      "0.006366487625361925",
      "0.018735823849581307",
      "0.007005695545234335",
      "0.006640012130937297",
      "-3.5881439439854945e-08",
      "-1.999781415394874e-06",
      "1.2049654640380095e-06",
      "1.0364805663778366e-06",
      "-0.0005275464249275575",
      "-0.0002313770259932876",
      "-4.4693184597031685e-05",
      "-0.0005653405028789556",
      "-0.0025155513292715085",
      "5.777547096517661e-05",
      "1.0843728435516542e-07",
      "1.5455896739480874e-06",
      "-2.0259977468167883e-07",
      "2.6269433313226036e-07",
      "0.0016131704396363778",
      "4.865791214370689e-05",
      "-0.0005134018737020349",
      "0.002130868357095697",
      "0.0005761115163446733",
      "0.0009034098149024425"
    ],
    [
      "0.005701523016388355",
      "0.006340950174043898",
      "0.020306998240092525",
      "0.007249834001265358",
      "0.006835695017028457",
      "-1.4426193141014692e-07",
      "-2.4046140108474667e-06",
      "1.3788826059641555e-06",
      "1.2813479643064665e-06",
      "-0.00035773134495390194",
      "-0.0003658641670879169",
      "-3.814243766507813e-05",
      "-0.0005176970854474088",
      "-0.003026799232942705",
      "9.642676823484022e-05",
      "3.5892367190803437e-07",
      "4.5373847322916106e-07",
      "-3.2568821125794845e-07",
      "4.713478337265417e-07",
      "0.0017027980152404172",
      "7.5364667555772305e-06",
      "-0.0005686427571776605",
      "0.002868161349733179",
      "0.0006218375172448826",
      "0.001142568773884682"
    ],
    [
      "12.736251195740989",
      "188.28700909961586",
      "110.59024309257437",
      "16.91220685562587",
      "94.43037538529161",
      "46.649007163666056",
      "-21.50503469692627",
      "-6.950366567400727",
      "-26.020041797345296",
      "-72.69462712622459",
      "-35.137490909269935",
      "-75.72996930897834",
      "-2.814144113416284",
      "14.041760894008826",
      "9.566320970871338",
      "-13.28339912506282",
      "1.9713175087634658",
      "2.9842205139318403",
      "-18.795899145803826",
      "-1.5374267777636064",
      "3.797671752773034",
      "-102.87301188248227",
      "22.284505561296463",
      "19.65648663878839",
      "29.289671222985834"
    ],
    [
      "0.014349664526115923",
      "173.0159261775564",
      "43.18658374201039",
      "112.19599116684364",
      "70.79156176542946",
      "-0.7714840597887311",
      "-0.003927306315244252",
      "0.8251782552744101",
      "-0.6772878791072532",
      "-65.13635026145583",
      "-115.34582932045417",
      "19.547499603731623",
      "23.420504342997017",
      "24.734482634368437",
      "-43.42703871236638",
      "-0.9178712270964013",
      "0.5677331520011327",
      "0.46195741533167284",
      "0.38652306039523565",
      "-54.48595971469458",
      "48.27233406730915",
      "-104.8734764426638",
      "-52.05376042568736",
      "43.253246579197466",
      "74.84714955780835"
    ],
    [
      "0.005701486874995528",
      "0.006257115592321936",
      "0.02134457910257593",
      "0.007236861232147708",
      "0.006858894163044606",
      "4.968858647653166e-09",
      "-3.466494122645269e-06",
      "9.465843164496649e-07",
      "1.4933109795017595e-06",
      "-0.00038705898079865363",
      "-0.0004310269229633786",
      "1.995421930402609e-05",
      "-0.0008365543879063614",
      "-0.0034735342300369573",
      "0.00018214158101567871",
      "6.723506782292596e-07",
      "1.2404104155076669e-06",
      "-6.404517593041854e-07",
      "1.311845603169993e-07",
      "0.0018919294073701698",
      "-0.00010609668343727578",
      "-0.000581078762649345",
      "0.0034135164771722246",
      "0.00040374392141229946",
      "0.0011736854112031677"
    ],
    [
      "0.005701487847464481",
      "0.0062266628344875",
      "0.019459854181072347",
      "0.007035213647255585",
      "0.0065940042995284096",
      "-3.7366595885897015e-08",
      "-3.2457859422293824e-06",
      "1.0853695604642407e-06",
      "1.0422471758010044e-06",
      "-0.0005395359321242364",
      "-0.00024485419399737667",
      "4.530118455597625e-05",
      "-0.0011062604015206698",
      "-0.0027155981041036125",
      "0.00016443532973427417",
      "4.1359062532682775e-07",
      "1.9531982837355092e-06",
      "-1.2381613985212235e-07",
      "9.926432351736822e-08",
      "0.0015660062613928937",
      "-0.00010366985693045142",
      "-0.0004552634210089224",
      "0.002497280203239315",
      "0.0002732615255776456",
      "0.0009043726132399551"
    ],
    [
      "0.005701525117618601",
      "0.006458224869888774",
      "0.02437499177511458",
      "0.007459620768442268",
      "0.006995481384818581",
      "9.870956965152385e-09",
      "-3.9781262691158194e-06",
      "1.4290012941060253e-06",
      "1.3228595337624437e-06",
      "-0.0006654140107442457",
      "-0.00040398482922456616",
      "8.906533450469458e-07",
      "-0.0008816121272844703",
      "-0.003849282379608832",
      "0.0001661657555033739",
      "4.962185004297978e-07",
      "1.963779936372423e-06",
      "-2.4686204961248116e-07",
      "1.745775597706846e-07",
      "0.0022278684622429714",
      "-5.713545606519035e-05",
      "-0.0006793416976952919",
      "0.003493373748525383",
      "0.000722379840869382",
      "0.001271612481618722"
    ],
    [
      "17.152699440757342",
      "135.61861453956666",
      "195.63257628004544",
      "43.47144395177446",
      "52.12082066636342",
      "-8.845217834190139",
      "-11.82487424569428",
      "-5.829252758495264",
      "-6.0729329071936275",
      "-104.29025668870331",
      "-64.62553234266116",
      "36.439709920006706",
      "40.31317484076107",
      "-73.8612192571404",
      "-4.955184195135966",
      "46.224669665743434",
      "-41.62920821171517",
      "-23.46742703511705",
      "10.12491809779083",
      "76.21936934457449",
      "22.929861671179953",
      "-4.468996286971472",
      "18.843230652730288",
      "-48.91546086765999",
      "3.8622636553142327"
    ],
    [
      "0.005794628553496157",
      "9.01088610322799",
      "16.13563611116973",
      "16.242466020369832",
      "6.299734919305876",
      "0.009793449771517202",
      "-0.01417149351416712",
      "0.03676816933337427",
      "-0.0216172870900208",
      "-11.952595918971417",
      "0.5549166507104518",
      "-5.364584784298986",
      "-1.2460330426996267",
      "7.380456933761354",
      "-7.397622462018785",
      "-0.026989707493433435",
      "0.0353806935924729",
      "0.011472491041618054",
      "0.010351684701695755",
      "-0.3777063183965535",
      "12.062057045132558",
      "-5.266303778738624",
      "-16.06621359069321",
      "6.797987507938646",
      "6.8854721670794605"
    ],
    [
      "0.005702980778145236",
      "0.00872943472156758",
      "0.054558647374499857",
      "0.010221517550354931",
      "0.009205210807845646",
      "-2.872736511220511e-06",
      "-2.57974276148446e-06",
      "1.963468849348101e-06",
      "5.7517646775211855e-06",
      "-0.0031260232457891854",
      "-0.0006189396028325269",
      "0.0002259911126149929",
      "-0.0015880422580086804",
      "-0.010145631542623327",
      "0.0005475292428020272",
      "2.765168654352794e-06",
      "5.7295228816086095e-06",
      "6.378483693521992e-07",
      "6.073770538965173e-07",
      "0.007442480254497966",
      "-0.00042062227742669473",
      "-0.002086773274557449",
      "0.008230602015643925",
      "0.002622124944771415",
      "0.0032141033378408675"
    ],
    [
      "0.005701664645461702",
      "0.006389633048741389",
      "0.02287654646809903",
      "0.0075795569986489494",
      "0.006959534357382856",
      "-2.4943162133053145e-07",
      "-3.4842269393645613e-06",
      "1.0604450344414635e-06",
      "1.8716479783550114e-06",
      "-0.0003668771598498423",
      "-0.0004008441703564468",
      "3.4615493262728785e-05",
      "-0.0012591786013855294",
      "-0.003697043775890669",
      "0.0002126051361504435",
      "8.021941853770578e-07",
      "2.741252800475664e-06",
      "-4.3436009576856e-07",
      "4.3219319941170313e-08",
      "0.002050315798021009",
      "-0.00011871112322417099",
      "-0.0006154827877449384",
      "0.0036586231217544197",
      "0.00021866140779586369",
      "0.001344476486248867"
    ],
    [
      "0.005701486767519919",
      "0.006190457686612475",
      "0.01829196874776838",
      "0.0069011575424548525",
      "0.006530652941468466",
      "-6.729431590343406e-08",
      "-2.460990854838075e-06",
      "9.16540675877092e-07",
      "1.0264152358905723e-06",
      "-0.0004364007919876533",
      "-0.00023864870593601794",
      "2.3957125982681103e-05",
      "-0.000837893006099459",
      "-0.002499770387698747",
      "0.00013802710415819613",
      "3.7140561039463093e-07",
      "1.664118755195041e-06",
      "-1.8060044850707675e-07",
      "9.879359016637669e-08",
      "0.0014249262388485455",
      "-7.392273255384782e-05",
      "-0.0004227021221565051",
      "0.0023175036538558478",
      "0.0003318961530496218",
      "0.0008418345331312304"
    ],
    [
      "0.005701503205390526",
      "0.006182015031679752",
      "0.01686653167963001",
      "0.006979768824548507",
      "0.006527470578126847",
      "-1.5688553304585957e-07",
      "-2.246810265901452e-06",
      "1.046524212414048e-06",
      "1.067161175307108e-06",
      "-0.00024655395614512233",
      "-0.0002442676815276906",
      "1.5919383706510907e-06",
      "-0.0008351887516671091",
      "-0.0023122875177512985",
      "0.00011034069796895807",
      "3.406193092103414e-07",
      "1.3513792895297823e-06",
      "-2.003441845136858e-07",
      "2.2890162502673496e-07",
      "0.0012879816173221746",
      "-3.8103126612613776e-05",
      "-0.00040260882218124777",
      "0.0022403538041104974",
      "0.00016014711785078864",
      "0.0008867504587769777"
    ],
    [
      "0.005701504063870879",
      "0.006259836152716635",
      "0.020886591504307613",
      "0.007117005432018347",
      "0.006691247047615032",
      "-6.711264437280231e-08",
      "-2.822474611973368e-06",
      "1.114079973140721e-06",
      "1.1012439514042738e-06",
      "-0.0005158866109015585",
      "-0.0002908493590891572",
      "3.003691070501025e-05",
      "-0.0009776990036927907",
      "-0.0030455247787945726",
      "0.00017451174977052455",
      "3.536914977922844e-07",
      "1.6355202658088148e-06",
      "-1.8526759444938626e-07",
      "1.612362698523412e-07",
      "0.0016703560433746745",
      "-9.480333696324715e-05",
      "-0.0004951126047798188",
      "0.002872396568844365",
      "0.00042326893052463025",
      "0.001004797685791912"
    ],
    [
      "0.005701524829650905",
      "0.0062753260230046645",
      "0.020728923448905263",
      "0.0072627938875089995",
      "0.0067107768289186055",
      "-8.440614081870535e-08",
      "-3.7569319458063137e-06",
      "1.4474624184349988e-06",
      "1.2470147822797514e-06",
      "-0.0004394599963118869",
      "-0.0003011418504237521",
      "1.9858851485500647e-05",
      "-0.0012293307447074952",
      "-0.0029059061615549554",
      "0.00014853998124890767",
      "4.0684693127021416e-07",
      "1.860422420368758e-06",
      "-2.4316619236802483e-07",
      "2.38973345591514e-07",
      "0.0015953626019607247",
      "-6.91435664546355e-05",
      "-0.0004989203139874915",
      "0.0027064939126586344",
      "0.000250163830069652",
      "0.0010575175187179488"
    ],
    [
      "0.005701807019256275",
      "0.007769106332041971",
      "0.12171598519655553",
      "0.013273143890990604",
      "0.011668936840423956",
      "1.3170797375396042e-06",
      "-3.1861934292097855e-05",
      "3.0142100196469624e-06",
      "7.583198066589539e-06",
      "-0.0036390248689261236",
      "-0.002329166542500895",
      "0.0005551492364197316",
      "-0.009307553313146012",
      "-0.024275713127266948",
      "0.002136676345638422",
      "3.280171985039675e-06",
      "1.0703630303904302e-05",
      "-6.040353249122819e-06",
      "-1.6392503517363811e-06",
      "0.011961246133831975",
      "-0.0015574479497669099",
      "-0.0029155133371904043",
      "0.024153348104468265",
      "0.0019807113887125626",
      "0.005929271399764436"
    ],
    [
      "36.31429722210211",
      "232.0294769844777",
      "98.93498970254747",
      "187.0713834930883",
      "122.39986618288172",
      "20.142744431350586",
      "-30.383067612682463",
      "-3.743028821313366",
      "-50.535250882877456",
      "-78.19301989684034",
      "-42.195397350437766",
      "42.0516538555961",
      "21.862208199028217",
      "54.3064215977593",
      "-25.359183491002334",
      "-60.026733517628294",
      "4.380126665047508",
      "-7.678700749062128",
      "-27.89571641504489",
      "-31.50577018043635",
      "-39.86933438869065",
      "-116.19312479080705",
      "-57.79964415771255",
      "50.30391073464231",
      "57.363381136380525"
    ],
    [
      "0.005730946903839659",
      "0.4571404384520914",
      "23.940564192821157",
      "4.566684511970454",
      "1.7414089775719621",
      "-0.0034474086844541872",
      "-0.020916443651864156",
      "0.010632193826115102",
      "0.0035053968829193574",
      "2.719278293648316",
      "-1.3397672811929575",
      "-0.4850889113305806",
      "-6.256351457827462",
      "-5.887455606215507",
      "0.6479737102737055",
      "-0.0001771233114380317",
      "-0.014392725771384413",
      "-0.003277682519433315",
      "0.005798495563128727",
      "1.7736002224906873",
      "0.4929734328630867",
      "-0.7362797601297821",
      "8.262102566451833",
      "-2.5327687031062185",
      "2.727224011429925"
    ],
    [
      "0.005701676027105091",
      "0.006871789711860568",
      "0.0395569040192664",
      "0.008464291138095244",
      "0.007654498330649511",
      "2.599828238272339e-07",
      "-1.000249622211827e-05",
      "3.17603660581509e-06",
      "2.10612615305996e-06",
      "-0.00147292967137749",
      "-0.00048826092498042956",
      "1.1479227080750011e-05",
      "-0.0021988335499512892",
      "-0.006102078211638695",
      "0.00030192808336664055",
      "2.756176884521196e-07",
      "4.413537531775171e-06",
      "-5.321987413519955e-07",
      "1.5997641555082084e-07",
      "0.0032872581578816174",
      "-5.511016502937549e-05",
      "-0.0010094831558034177",
      "0.005101605933469144",
      "0.0013797787980922608",
      "0.0018341188871783573"
    ],
    [
      "0.005701486900735686",
      "0.006308910808460708",
      "0.019229581323077033",
      "0.006921939674301545",
      "0.00668593224391461",
      "4.286765128891232e-08",
      "-2.62670713807953e-06",
      "1.021867647689875e-06",
      "1.129283013450471e-06",
      "-0.0005057457938262353",
      "-0.00030769226494271407",
      "-3.98821653287622e-05",
      "-0.0004304590822125145",
      "-0.0028067344561528654",
      "8.299751593702117e-05",
      "2.1006071437480775e-07",
      "1.5094526436822073e-06",
      "-3.9549897389019144e-07",
      "1.3550917146396713e-07",
      "0.0017521757632648668",
      "1.957796915636376e-05",
      "-0.0005444252675082565",
      "0.0024087666257700028",
      "0.0006534178268755129",
      "0.0009142861730197123"
    ],
    [
      "0.00570150369072285",
      "0.006274006194436143",
      "0.020008423432352446",
      "0.006848015171054931",
      "0.006597561199989667",
      "3.03378111769885e-08",
      "-2.6607748034300807e-06",
      "1.1146582454936613e-06",
      "1.1112911347990505e-06",
      "-0.0006827866105728279",
      "-0.0002372654163212677",
      "-1.1873831998729007e-05",
      "-0.0006404102343378704",
      "-0.0026043898069129795",
      "9.818244430841394e-05",
      "1.3459249935125276e-07",
      "1.4618519094001973e-06",
      "-3.171739544569272e-07",
      "1.4726006666305348e-07",
      "0.001579929381653503",
      "-5.3595841519007265e-06",
      "-0.0004936246562019825",
      "0.002141193689503131",
      "0.0007315723180383694",
      "0.0008122725905066536"
    ],
    [
      "0.005701501457395168",
      "0.006236950103626701",
      "0.01595216806717239",
      "0.006700110893867227",
      "0.006480492077351297",
      "-6.371620526979586e-09",
      "-1.6810243130655865e-06",
      "8.202066128529886e-07",
      "1.1220011953264147e-06",
      "-0.00041832101281327625",
      "-0.00020037789654245324",
      "-2.959562081346209e-05",
      "-0.00035099347949420727",
      "-0.002079932876311462",
      "5.5436631342406064e-05",
      "2.2842892619528068e-07",
      "1.0551630742220206e-06",
      "-3.758377602950916e-07",
      "1.688743720855138e-07",
      "0.0013594927057757748",
      "1.9715724233244878e-05",
      "-0.0004289629984092055",
      "0.0017632437496934085",
      "0.0004912104055038802",
      "0.0007259971807383665"
    ],
    [
      "0.005701522234278684",
      "0.006377542209978381",
      "0.020761929387810813",
      "0.006962669560722081",
      "0.00676920915386793",
      "-2.789378552027348e-08",
      "-2.3180608445464126e-06",
      "1.0113557249996933e-06",
      "1.2547341614041857e-06",
      "-0.0007765322734495547",
      "-0.00031628329109482814",
      "-1.935800384723934e-05",
      "-0.00031871377132695173",
      "-0.003039171909239079",
      "9.879228108413265e-05",
      "2.5300693205362603e-07",
      "1.3398517420244123e-06",
      "-4.130034959950198e-07",
      "1.7572222937864496e-07",
      "0.0019266495811118328",
      "-2.920689445574942e-06",
      "-0.0006049540699277497",
      "0.002532710606909931",
      "0.0009312668468416507",
      "0.0009615790395286801"
    ],
    [
      "0.00570178961627757",
      "0.006959082435227891",
      "0.025743120328918324",
      "0.007875105973015814",
      "0.007335932942683594",
      "-2.928374350140651e-07",
      "-3.207799204237525e-06",
      "1.5300572754334044e-06",
      "2.4555435425218615e-06",
      "-0.0011555202449373405",
      "-0.00028265579096325934",
      "5.694764898818526e-06",
      "-0.0005097299862453338",
      "-0.004255569407211458",
      "0.00014781835822800702",
      "9.786260401755466e-07",
      "1.4196353403528218e-06",
      "-5.757595062987839e-07",
      "4.532968064369168e-07",
      "0.0028125400520594836",
      "-2.5534866669638622e-05",
      "-0.0008833720508461268",
      "0.0035837785908318437",
      "0.0011696546018352845",
      "0.0015392700881785679"
    ],
    [
      "2.5128841106450976",
      "74.87571530875559",
      "32.610053959947216",
      "21.45878392588905",
      "56.66961466272608",
      "-13.442506825743889",
      "-2.1786607218999445",
      "-0.27069673460299826",
      "10.963798557862665",
      "5.728145152529124",
      "-4.52845519803827",
      "-55.350923291067005",
      "6.578837567114015",
      "-10.569307390825003",
      "-7.07210006879391",
      "1.2394817810150047",
      "2.421392869428096",
      "-6.276147824442854",
      "2.2436998686695664",
      "-15.113104533908098",
      "31.774321066304566",
      "-20.47947013972534",
      "8.129972782416626",
      "0.8340013073614181",
      "33.38269879802758"
    ],
    [
      "30.900665774132882",
      "121.90140690160784",
      "51.2918210336563",
      "100.5815141369409",
      "107.29412758940583",
      "45.62129697670699",
      "6.655813684736629",
      "-27.51815517240313",
      "-30.19031736149407",
      "-27.25778370549862",
      "-14.25460025286359",
      "-55.872140974162136",
      "5.171954633555161",
      "-29.51515969086906",
      "-7.956426286038729",
      "-17.75299810926581",
      "-1.2622068950024727",
      "-43.87289262854469",
      "28.184990380190772",
      "24.077505740139618",
      "-64.6974028531406",
      "5.267380406223239",
      "-18.292718930419625",
      "32.82321823658602",
      "-56.13590001413206"
    ],
    [
      "0.005704777031436651",
      "0.011073353775322418",
      "0.045010024294171856",
      "0.02245698905045194",
      "0.01488267594225508",
      "-3.740018092213549e-06",
      "-1.4717016263749089e-06",
      "2.3009200856534458e-05",
      "9.087335412103127e-06",
      "0.0027700018244636968",
      "-0.001724676920778014",
      "-0.0025248022878896904",
      "-0.0015242721798986864",
      "-0.012923315037284517",
      "-0.001527816275563141",
      "-8.421599762619038e-06",
      "-8.717845623853531e-06",
      "-4.30104606314414e-06",
      "1.276157236090017e-05",
      "0.005484846908766792",
      "0.003735440722036297",
      "-0.003346370569607262",
      "0.015111573668768894",
      "-0.0006137090744291979",
      "0.011388670478245417"
    ],
    [
      "0.005703049220320404",
      "0.00788034271585255",
      "0.04293490243580968",
      "0.012378167749156455",
      "0.00869229741597606",
      "-1.1631946043567856e-06",
      "-1.4169203051809825e-05",
      "1.0895148561367005e-05",
      "1.639129709590453e-06",
      "-0.0018382934048605782",
      "-0.0006345640476068559",
      "-0.00026212285532814587",
      "-0.0055469632461163845",
      "-0.00185660974274473",
      "-0.0007069779269700074",
      "-4.212344523949373e-06",
      "-1.6404815903564106e-06",
      "5.344771178690762e-06",
      "2.695892425622983e-06",
      "-5.709042361766458e-05",
      "0.0010955357427877717",
      "-0.001430380882199001",
      "0.0006812198030905854",
      "0.0006204484776069342",
      "0.0035918525964838254"
    ],
    [
      "0.005701668259239724",
      "0.0063698955139281956",
      "0.018491812772913837",
      "0.007708866224664395",
      "0.006780257990584742",
      "-4.2645851069342666e-07",
      "-2.8726892823100335e-06",
      "2.2250837118015193e-06",
      "1.146807812037453e-06",
      "-0.00035519724735864",
      "-0.00021657476667966344",
      "-1.1357609810889822e-05",
      "-0.0015288269037260166",
      "-0.002462852857412015",
      "7.978715997270088e-05",
      "5.6865762907576915e-08",
      "1.7066741412393965e-06",
      "2.647745555840681e-07",
      "7.250985496941314e-07",
      "0.0013521838017090783",
      "1.438950566932725e-05",
      "-0.0004734252048461304",
      "0.0023998900594026616",
      "-0.00012580329094735173",
      "0.0012465439700325841"
    ],
    [
      "0.005701671190482348",
      "0.006362195537384591",
      "0.023476487090907903",
      "0.007831221857698429",
      "0.006745181944815399",
      "-2.2315631508202397e-07",
      "-4.8679885203800185e-06",
      "2.87770222021722e-06",
      "1.184265924911522e-06",
      "-0.0007391120691547998",
      "-0.0001344236920219601",
      "2.7212194423707432e-05",
      "-0.002412909875956404",
      "-0.002624822449400839",
      "0.0001358755132849276",
      "-1.0964417153843857e-07",
      "1.8446642140064011e-06",
      "3.198970092730881e-07",
      "7.548682208231322e-07",
      "0.0012303354069337308",
      "-7.733832065947891e-06",
      "-0.00044617103916397136",
      "0.0024253601500074935",
      "5.935770658065279e-06",
      "0.001195654029745381"
    ],
    [
      "0.005701489938091882",
      "0.006182369312488761",
      "0.017125620652931318",
      "0.007039618719385342",
      "0.006467001552501427",
      "-1.4950011919136781e-07",
      "-3.298873010736393e-06",
      "1.6739386204317931e-06",
      "7.043872953105304e-07",
      "-0.0004125344132090627",
      "-0.0001781110073239315",
      "-1.2707682485214519e-06",
      "-0.001105277458593443",
      "-0.001904002885016111",
      "5.90751755489419e-05",
      "5.9737292691772296e-09",
      "1.587019480828168e-06",
      "1.9478069310992714e-07",
      "3.6778149619915264e-07",
      "0.0010244873395759881",
      "1.4795091353902883e-05",
      "-0.0003682709755669352",
      "0.0016659947112645285",
      "0.0002026272584879806",
      "0.0008172982506626058"
    ],
    [
      "0.005701507923133561",
      "0.006260724175923091",
      "0.02129804165115422",
      "0.007307298886701264",
      "0.006636355864793857",
      "-6.069371175827125e-08",
      "-4.543870871389298e-06",
      "2.009068820210881e-06",
      "8.822513562246887e-07",
      "-0.0005791872984781252",
      "-0.00021715003541020482",
      "9.660735552866092e-06",
      "-0.001467253387664683",
      "-0.0025575382915198276",
      "0.00010840713870140314",
      "2.5337881174662905e-08",
      "1.8853702083171483e-06",
      "1.0327498577960612e-07",
      "3.6907932691180657e-07",
      "0.0012864412517992003",
      "-3.4461260356091234e-06",
      "-0.00044474877063445937",
      "0.00227363580525495",
      "0.0003533150026279252",
      "0.0009791092664353563"
    ],
    [
      "0.005701527013283254",
      "0.006397124737304457",
      "0.02255655267509623",
      "0.007370895841189108",
      "0.006833537998564199",
      "2.975781584183199e-08",
      "-4.313607140520861e-06",
      "1.6326861800831696e-06",
      "1.0131595123253506e-06",
      "-0.0007110693470389237",
      "-0.0003098687519110263",
      "1.6196071314839317e-05",
      "-0.0011032458182933284",
      "-0.0031958475594544094",
      "0.0001183928101022799",
      "1.973019779454439e-07",
      "2.9999428343374465e-06",
      "5.017472037407522e-08",
      "9.943039389282596e-08",
      "0.0018723722326068667",
      "-3.325152371675947e-05",
      "-0.0005898347998213551",
      "0.002734099213185841",
      "0.0005376733470056547",
      "0.001109376606899578"
    ],
    [
      "0.09838816463050395",
      "1.8123163629802543",
      "27.353159821083576",
      "22.969180937874896",
      "13.009764391821736",
      "-0.2085007816251666",
      "0.6959169280755869",
      "-0.9924376735487341",
      "0.952959623484903",
      "3.808215362110944",
      "-1.7783142518993733",
      "-4.197982261864581",
      "-23.93421389225059",
      "-1.1235433051079489",
      "-4.038337109746385",
      "0.35080044849911995",
      "1.4195699675274633",
      "-1.059501044154881",
      "-0.5397992253084931",
      "-5.835675431834425",
      "6.160965797321009",
      "-2.397389032726007",
      "7.2564518607788075",
      "-18.7751985433667",
      "16.789058775172368"
    ],
    [
      "1.4271944053471304",
      "174.74562551259135",
      "92.24976106246098",
      "53.328438582646186",
      "53.86446242089612",
      "9.817147616572397",
      "0.9780677583276177",
      "-3.61891742202619",
      "-1.4150679830266555",
      "-8.93038390050293",
      "28.977683641112993",
      "-81.52317931487441",
      "-24.744162694384105",
      "-0.3694795565542316",
      "-37.64039973897545",
      "-12.112436339110122",
      "-0.09690993401259251",
      "-6.023152715282621",
      "8.429339712149991",
      "3.834835719903659",
      "-66.18847202383495",
      "43.62780769101122",
      "-36.87780740645354",
      "19.95876346509581",
      "-30.97061881633328"
    ],
    [
      "0.005859249299132072",
      "0.27944136005242043",
      "1.490307893214211",
      "0.024548422232412354",
      "0.08793205254613051",
      "0.003234272865924051",
      "0.0011861736802590687",
      "5.9423790348469827e-05",
      "-0.0004533986645773253",
      "0.044849898325168114",
      "0.002380051917515772",
      "-0.04840503455350607",
      "0.10979837863135905",
      "-0.32991450663318933",
      "-0.024390495875804632",
      "-0.0003755922710155303",
      "0.007561971025115673",
      "0.0003242724739159589",
      "-0.0015116560414102703",
      "0.6259045012654122",
      "0.049004975970717714",
      "-0.13589004014897801",
      "0.018090871209670453",
      "0.08779877384520873",
      "0.014952418360386301"
    ],
    [
      "0.03615845119584517",
      "0.10197618537469533",
      "42.600215514237185",
      "0.7666238310210605",
      "1.8608082520286657",
      "-0.04629549857643795",
      "0.7320610160824581",
      "0.15011212482829858",
      "0.1528079199723785",
      "-1.783554058677319",
      "-0.23006534248422406",
      "-0.09431971810422618",
      "3.707200891903858",
      "-1.5354568783602163",
      "0.7335703187280403",
      "0.022481175970441275",
      "-0.8669692786517853",
      "-0.004583443195829395",
      "0.18097576244597882",
      "0.8023239224720482",
      "-0.11103784117826879",
      "-0.3936737891854921",
      "4.21996147351306",
      "8.713241402968517",
      "0.9270786561914691"
    ],
    [
      "0.005731717829858924",
      "0.008313419367413581",
      "0.026215951331613238",
      "0.009526322743817775",
      "0.008397490982660056",
      "1.82804281870347e-05",
      "7.1405454330522116e-06",
      "-4.777688826952709e-05",
      "0.00014566880966928366",
      "-0.0003880088160992624",
      "0.00040540894521234845",
      "-8.583899670028463e-05",
      "-0.0018596967365070616",
      "-0.004508095519483571",
      "-1.965374644232622e-05",
      "9.1063765504117e-06",
      "0.0001574110390377008",
      "-0.00011169436088690744",
      "-4.9737861385369115e-05",
      "0.004300204960979992",
      "8.943052929410436e-05",
      "-0.0010340913941260753",
      "0.0032502609219870683",
      "-0.0006688284643973156",
      "0.002589548926959378"
    ],
    [
      "0.005740043619228644",
      "0.008111136510346593",
      "0.043919370736735616",
      "0.011410642508692496",
      "0.010539381156110372",
      "-3.3512006442197123e-06",
      "3.3905401269027095e-05",
      "8.420241330172511e-05",
      "0.0002306276444095212",
      "-0.0009600837839270886",
      "-0.0006575664134859332",
      "-0.00023482396175476673",
      "0.0008133731080527881",
      "-0.00924613819719668",
      "0.00061183071999798",
      "9.48462999087709e-06",
      "-0.0001466974096652794",
      "-0.0001655029122284598",
      "4.282555618066286e-05",
      "0.005731990565930309",
      "0.00014461632365894207",
      "-0.0016801790378310204",
      "0.009192679947813222",
      "0.003099807486813187",
      "0.0046479552072610725"
    ],
    [
      "0.005731088368558682",
      "0.007452139137070325",
      "0.02842391347543461",
      "0.010045473093568735",
      "0.009073338602856085",
      "5.022378464785535e-06",
      "-4.114371515275119e-05",
      "-2.730765217841586e-05",
      "0.00017223354022765595",
      "-1.447868878269229e-05",
      "-0.0004934811700375868",
      "-0.00019136742103273872",
      "-0.0018185634378157978",
      "-0.006022429398034514",
      "0.00012794025095898767",
      "1.6801499127081104e-05",
      "0.00015121272506136817",
      "-0.00013667586809558863",
      "-4.142678776955997e-05",
      "0.003714595251297169",
      "0.00017438014442815723",
      "-0.0012042083537485088",
      "0.005705713470704268",
      "-0.0006254145749902454",
      "0.0034063995880197324"
    ],
    [
      "0.005800699862929035",
      "0.007892327237265944",
      "0.05171196665669138",
      "0.0157375318906874",
      "0.013850968822865826",
      "-0.00013747835051127846",
      "0.00033705030968556477",
      "0.0002828340619721733",
      "0.000582158726165717",
      "-0.0008718241449613432",
      "-0.0016647318484031832",
      "-0.0010512974456191972",
      "0.0006287412273717095",
      "-0.009198786065157548",
      "0.0011406990551502574",
      "3.8402898935198756e-05",
      "-0.0005131594703363123",
      "-0.00039054906461816744",
      "0.00019485250909466226",
      "0.004971728161338883",
      "0.0008473213570135036",
      "-0.0021490190614879205",
      "0.011627271546935752",
      "0.004447322540863065",
      "0.008164816339481627"
    ],
    [
      "0.018974236307481736",
      "7.419517741329577",
      "5.918740077682732",
      "4.123402930423663",
      "0.119815832442664",
      "0.0252815215264534",
      "0.26860144567579647",
      "0.06602224798050212",
      "0.028033194847842564",
      "-1.2777658343685152",
      "5.403006842043017",
      "-0.5597855028198536",
      "0.056114644796603386",
      "0.7094612128089879",
      "-0.30008339363325615",
      "-0.31195802726083377",
      "0.07596429142634227",
      "-0.22362697661353673",
      "0.02598106926889738",
      "6.482167292505439",
      "1.130732061375852",
      "0.7062468329579085",
      "-4.911634285121677",
      "0.36763404284654777",
      "0.60557794074982"
    ],
    [
      "0.005704811573896518",
      "0.010445395526478695",
      "0.03164440059237254",
      "0.014959703660073324",
      "0.013778352516369496",
      "4.938238279124228e-06",
      "-1.1516657546780328e-05",
      "1.8729142812833573e-05",
      "1.8724481229365795e-06",
      "0.0005101957812557619",
      "-5.7119248874673995e-05",
      "-0.0018649881075889529",
      "-0.005163361635564629",
      "-0.004567463743807851",
      "-0.002039502280153895",
      "-7.450129973569778e-06",
      "5.388914181767541e-06",
      "-6.768678160234792e-06",
      "1.5129039016317971e-05",
      "0.0029030207308128357",
      "0.0023084519510047485",
      "-0.003090288582354618",
      "0.004950816686518331",
      "-0.0037460001260733004",
      "0.007010673757703901"
    ],
    [
      "0.005703031723863805",
      "0.01032212788682772",
      "0.03505931340183907",
      "0.014792999037971821",
      "0.013675961149215014",
      "-2.3576953532451206e-06",
      "-5.049315795270239e-06",
      "3.4022383474776513e-06",
      "1.3664981573130167e-05",
      "-0.001685591470057168",
      "-0.0018093464508078195",
      "-0.0014902399630005265",
      "-0.0004880716608029924",
      "-0.006631462826474108",
      "-0.0012709854115273331",
      "5.421293876305167e-06",
      "1.3957275663605098e-07",
      "-1.0011806523598688e-05",
      "4.366430000268729e-06",
      "0.005014435357464991",
      "0.0021105549385047294",
      "-0.004006635329350767",
      "0.005581556103952843",
      "0.0019011429844719874",
      "0.007243080271640948"
    ],
    [
      "0.005701670037341828",
      "0.006877644833861746",
      "0.02379304911729254",
      "0.008217596019554152",
      "0.007518502540644593",
      "-3.238484293659962e-07",
      "-4.058203541688386e-06",
      "2.1797094151259606e-06",
      "1.7767009211475505e-06",
      "-0.000574080671451586",
      "-0.0005529483612879057",
      "-0.00013516544262720743",
      "-0.0006785710625807375",
      "-0.003718697500651074",
      "-7.172294568265847e-05",
      "4.946471298919146e-07",
      "2.0386550054735497e-06",
      "-3.2337644762485446e-07",
      "7.20041996189057e-07",
      "0.0023984909493464045",
      "0.00021862511554949872",
      "-0.0009719123403068208",
      "0.00312810626060916",
      "0.0007563031068946615",
      "0.0017498988235993514"
    ],
    [
      "0.005701671019161464",
      "0.007043270959646582",
      "0.0332207813527104",
      "0.008726924269487167",
      "0.00822715472102122",
      "-8.750397024251152e-07",
      "-1.3772831877821638e-06",
      "3.163062826834715e-06",
      "1.7532054046650796e-06",
      "-0.0014227119762187568",
      "-0.0009511368055300793",
      "-0.00014740235385371188",
      "0.0006847571715934462",
      "-0.005979117216833965",
      "7.943016239463884e-05",
      "2.871900513655289e-07",
      "-1.5539078659889e-06",
      "-1.5544821823326414e-07",
      "1.7880548543543268e-06",
      "0.003539930881701961",
      "0.000172854037343743",
      "-0.0013665489471424875",
      "0.005489253125750316",
      "0.002588866337959994",
      "0.002404808842792762"
    ],
    [
      "0.0057014855472386815",
      "0.006281484934940926",
      "0.017625684836064952",
      "0.006895245995574725",
      "0.006662295005685164",
      "-4.287840687933682e-08",
      "-2.0256155420605675e-06",
      "7.784592663150025e-07",
      "1.2321545364392656e-06",
      "-0.00029197697926683635",
      "-0.0003008127725849568",
      "-5.306309612687309e-05",
      "-0.00042380646423422267",
      "-0.0024340878680688465",
      "6.477549568618153e-05",
      "5.086549312324744e-07",
      "6.850820205757809e-07",
      "-4.792235421684786e-07",
      "2.7503879044842444e-07",
      "0.0015692736529142523",
      "2.0129831606152826e-05",
      "-0.0005127929138408875",
      "0.0022130218764904496",
      "0.0004947817461203867",
      "0.0009033384715793683"
    ],
    [
      "0.0057015016225003545",
      "0.0062711199197086655",
      "0.018597319803470985",
      "0.006921359192229826",
      "0.006688085191627755",
      "-8.392961751100983e-08",
      "-1.3838987738076594e-06",
      "9.585797351453677e-07",
      "1.2552007765634837e-06",
      "-0.000323527199947674",
      "-0.00031108491102142306",
      "-5.432354852151358e-05",
      "-0.00031944020453400507",
      "-0.0026372158127204214",
      "9.607150696147536e-05",
      "4.4108537858380343e-07",
      "-6.612571396740828e-08",
      "-4.1083520554740676e-07",
      "4.433002182960753e-07",
      "0.001620186906179029",
      "9.534086771262922e-06",
      "-0.0005134194304861616",
      "0.002500864565513127",
      "0.0006615622883100168",
      "0.0009368605032692128"
    ],
    [
      "0.005701519617220462",
      "0.006303682115803542",
      "0.017132748395077953",
      "0.0068147624026879275",
      "0.0065833850737409445",
      "2.415736380061036e-08",
      "-1.6149733240528324e-06",
      "6.991698487237122e-07",
      "1.239153113763964e-06",
      "-0.00021388974209787773",
      "-0.00023817824678012397",
      "-5.3266886942114596e-05",
      "-0.0004426200313708969",
      "-0.002328223437360322",
      "6.793149046848832e-05",
      "4.5460317939260453e-07",
      "9.112076794639314e-07",
      "-4.347978387684859e-07",
      "2.2158654468545588e-07",
      "0.00157337607712614",
      "1.826232621459084e-05",
      "-0.0004756969424310299",
      "0.00210082485142485",
      "0.0003988238625214932",
      "0.0008297158573551359"
    ],
    [
      "0.005701525510803907",
      "0.006385246988572531",
      "0.02207158074662551",
      "0.00717101786947601",
      "0.006788200372337922",
      "-2.3853180613888984e-08",
      "-3.2113835980376416e-06",
      "1.5181190235798821e-06",
      "1.060869035807722e-06",
      "-0.0007557265373725143",
      "-0.0003298410477104918",
      "-3.775846590611003e-05",
      "-0.0007526678131856856",
      "-0.0029665642806624712",
      "6.821192741919506e-05",
      "2.4848159478695968e-08",
      "2.1498969471223154e-06",
      "-2.1244822309761254e-07",
      "2.3547951652840155e-07",
      "0.001812646372112752",
      "4.9206420184252934e-05",
      "-0.0006066471966757983",
      "0.002397725233086409",
      "0.0007939090351130005",
      "0.0010226319119925763"
    ],
    [
      "0.005701803812844498",
      "0.007599172003693459",
      "0.06629624510836737",
      "0.00917104539820447",
      "0.009266549848837539",
      "6.545159744155485e-07",
      "-1.1703111732654285e-05",
      "2.648113174552435e-06",
      "2.9128545262291267e-06",
      "-0.003197134083943596",
      "-0.0012994896120975103",
      "-7.035615478369311e-05",
      "-0.0009687470749653833",
      "-0.011420728862570917",
      "0.000378818210201488",
      "1.455937163137178e-07",
      "6.822097781220041e-06",
      "-1.1299117223827637e-06",
      "-6.010040542143025e-07",
      "0.006991835498563182",
      "-3.3860336090462004e-05",
      "-0.002118865334154557",
      "0.008761376947736358",
      "0.004270308823688536",
      "0.002867152627095488"
    ],
    [
      "20.40292818401729",
      "214.90083629198529",
      "102.30247633903828",
      "152.61677599646248",
      "65.0728110755816",
      "46.42233606024887",
      "-15.62140726989448",
      "-44.95492831478871",
      "-10.894395609828196",
      "37.222578677211956",
      "-110.02003025197735",
      "26.045037742020607",
      "54.95323205921179",
      "36.6189327634897",
      "32.8478023042954",
      "-27.26270782384352",
      "-17.705620201503336",
      "18.728991810416257",
      "-18.638212699170275",
      "-21.026518907653063",
      "24.9835080143425",
      "-35.87056497801887",
      "-22.76468637195436",
      "19.051308150112163",
      "52.66729486241299"
    ],
    [
      "0.007194932196024811",
      "49.377712576598874",
      "135.876900415721",
      "19.80077902957511",
      "9.703159233827469",
      "0.24968304939861657",
      "-0.06386674968085349",
      "0.07329199289980314",
      "0.08385916994338813",
      "17.310878430339816",
      "2.230096743805026",
      "16.279129531359118",
      "-32.43101993512752",
      "-0.37716831430159503",
      "-0.40594138728063006",
      "-0.09846259141518064",
      "-0.42339901994227874",
      "0.11595262336493191",
      "-0.03629640462905324",
      "-71.68616379527118",
      "25.291282526819664",
      "-2.511697211652474",
      "24.4715700165308",
      "26.025777739750414",
      "-3.182456221037039"
    ],
    [
      "0.00570970280169729",
      "0.08964493096393135",
      "4.159562423487626",
      "1.0639522823235825",
      "0.5560420625793472",
      "-0.00019536232722685055",
      "-0.004186880355153649",
      "0.0003274439209764373",
      "0.001657784342177343",
      "0.3701676513707992",
      "-0.2846411401048869",
      "-0.05361834022013957",
      "-1.0513099085472666",
      "-1.3536712342526156",
      "0.056600389185034135",
      "0.0005953070796618872",
      "0.0017467834505125884",
      "-0.0022713521505958382",
      "0.0001049940624266779",
      "0.4406216381027751",
      "0.0531624351418887",
      "-0.20392861442317145",
      "1.7973028983322086",
      "-0.6545228697111897",
      "0.7598067761629799"
    ],
    [
      "0.0057030206283655545",
      "0.00812501178401171",
      "0.0690995156692266",
      "0.01499609136015746",
      "0.01159924559946495",
      "-2.079988529231406e-06",
      "-1.3970627519026816e-05",
      "1.6492858361612156e-05",
      "1.0424089542057046e-05",
      "0.0010871159128779907",
      "-0.0022733772367727174",
      "-0.0006255828417737497",
      "-0.0036690948374643794",
      "-0.01667014415329293",
      "0.0005961139375660029",
      "-6.114715509090394e-07",
      "-1.960415999751585e-05",
      "-5.703164704381056e-06",
      "8.995470774171497e-06",
      "0.007554275324083877",
      "0.0005928700631265759",
      "-0.0025394772266051006",
      "0.019000456225382614",
      "0.00036215781485143025",
      "0.0069052484147846295"
    ],
    [
      "0.005701668409616387",
      "0.006459542201787778",
      "0.023190460005518852",
      "0.00784021471755455",
      "0.0071402484144164145",
      "-2.8100216575777527e-07",
      "-4.651634256515012e-06",
      "2.3739276032937427e-06",
      "2.1871477696214496e-06",
      "-6.70491172500733e-05",
      "-0.000578534077474212",
      "-0.00011321605742422005",
      "-0.0012749494718268682",
      "-0.0038943606753320515",
      "0.00011232247553311572",
      "1.2017958987461626e-07",
      "1.3664991203064728e-06",
      "-1.174668350647247e-06",
      "7.399817834205765e-07",
      "0.002179620728290216",
      "0.00010024723240867545",
      "-0.000742817491556015",
      "0.0038389071591302753",
      "0.00011903960888075229",
      "0.0015565966296034247"
    ],
    [
      "0.005701487917080811",
      "0.006217984729914964",
      "0.018131435608848567",
      "0.006967437285656268",
      "0.006594161278966746",
      "-9.93387427309285e-08",
      "-2.2892244667808967e-06",
      "1.384188421030446e-06",
      "1.0176747050014241e-06",
      "-0.0003766550736585386",
      "-0.00029697881165457817",
      "-4.313969068513106e-05",
      "-0.0006309395038309966",
      "-0.0024750043164445336",
      "7.476454047255647e-05",
      "4.1092085609949086e-08",
      "9.348918196560422e-07",
      "-3.06895591756213e-07",
      "3.890434427537565e-07",
      "0.0014206289903639752",
      "3.7279385592352745e-05",
      "-0.0004693174932585166",
      "0.0022602283584250006",
      "0.00045188959292198654",
      "0.0009025693032481149"
    ],
    [
      "0.0057015200796819605",
      "0.006190597258352545",
      "0.0170815228803472",
      "0.00694074851720907",
      "0.006562961247714726",
      "4.734549393584987e-08",
      "-2.26481872778517e-06",
      "9.022148675956404e-07",
      "1.4131069250364363e-06",
      "-0.00021259648288385235",
      "-0.0002557874268231426",
      "-8.751232093753028e-07",
      "-0.0007192873853337772",
      "-0.0024599908156289394",
      "0.00011886592482006883",
      "5.065329219501148e-07",
      "1.0271976658829922e-06",
      "-5.454176255053298e-07",
      "1.6896236030187175e-07",
      "0.0013679591068289246",
      "-4.972003446237309e-05",
      "-0.0004168393898635913",
      "0.0024196843112528695",
      "0.0002029608987973572",
      "0.0009000692794947163"
    ],
    [
      "0.005701786166257562",
      "0.0065929429490209435",
      "0.019448969011723695",
      "0.007571429324400129",
      "0.006957485704208817",
      "2.8640683265716943e-07",
      "-2.2435907186283104e-06",
      "1.7952663483164283e-06",
      "2.6483557605525954e-06",
      "-0.00026171464496877367",
      "-0.00024685914505470733",
      "-6.541208751102119e-05",
      "-0.000669263821825332",
      "-0.003008284782408612",
      "6.865613935656602e-05",
      "6.841686334655044e-07",
      "8.178585951406631e-07",
      "-1.174347655747423e-06",
      "5.55391035159545e-07",
      "0.0018605979056786105",
      "4.185184709611489e-05",
      "-0.0006027131510231844",
      "0.002845549037856219",
      "0.0003577779507967388",
      "0.0013095533352587133"
    ],
    [
      "0.1509071260383072",
      "2.2663862303949682",
      "1.0338588189293525",
      "8.45829873927591",
      "10.681179594217076",
      "0.5605080697277013",
      "0.2956756940366557",
      "-0.038723032359464005",
      "1.2192935292648004",
      "1.2932890545988296",
      "-1.0362045672498394",
      "4.508669865976341",
      "-1.4473365558891726",
      "2.125600495575935",
      "1.552939497591624",
      "0.11541384296610693",
      "0.17732745570839611",
      "-1.10521651588179",
      "-0.24647155382750355",
      "0.47132705325666907",
      "-4.2338445400921305",
      "-1.9278937679548622",
      "-2.1354136544763995",
      "-1.9983722359583551",
      "9.369296517054757"
    ],
    [
      "0.005704703015123188",
      "0.010620487553635146",
      "0.08347986580967763",
      "0.016141830360633144",
      "0.01499483055233262",
      "7.058651758632774e-06",
      "-6.712435858825538e-05",
      "3.558553995037712e-07",
      "3.354514886074073e-05",
      "0.0022269664702314067",
      "-0.0041377386804668645",
      "-0.0005905938970398089",
      "-0.004398363899621503",
      "-0.02340528114211883",
      "0.0007012705941702215",
      "1.9253832371786392e-05",
      "3.436776466447929e-05",
      "-2.6602979206716753e-05",
      "-6.296491873221638e-06",
      "0.014913185975033058",
      "3.42735436153099e-05",
      "-0.005219874381687546",
      "0.022385903684403474",
      "-0.0012398905085146462",
      "0.009136958788665295"
    ],
    [
      "0.005952606801341425",
      "14.783299919668627",
      "75.42181294141227",
      "53.33964959052491",
      "20.793731611744796",
      "-0.05953714638600336",
      "-0.11582844308786629",
      "0.11461366228276719",
      "-0.005951822066967319",
      "30.306365325217712",
      "-27.90403614407613",
      "4.017142130962934",
      "-55.32389807959223",
      "15.341310520147136",
      "-4.447486375216058",
      "0.008563733292046856",
      "0.04114765001574692",
      "-0.005442804147111821",
      "0.07136324031827211",
      "-7.045737126106718",
      "-2.685909027594265",
      "-16.944548508211682",
      "-17.86242071542475",
      "-31.571486690374325",
      "32.91365933928806"
    ],
    [
      "0.005702977321827895",
      "0.008518649962180824",
      "0.047874171229032494",
      "0.010676374663547181",
      "0.009124031066724258",
      "-3.1843801367276775e-07",
      "-1.3115979624523716e-05",
      "1.24594794045931e-06",
      "8.328518488064842e-06",
      "0.0015230255846165972",
      "-0.0009081099808797844",
      "-3.5549757374442914e-05",
      "-0.0034630658258085656",
      "-0.008619957918671654",
      "0.00032021555446370867",
      "5.670712253451957e-06",
      "1.2778329631091552e-05",
      "-2.4754849070287316e-06",
      "-5.772520877674843e-07",
      "0.006304772529626818",
      "-0.0001692582475651247",
      "-0.0018375930122869332",
      "0.008063629963153974",
      "-0.0010480483095971897",
      "0.0035447461871963154"
    ],
    [
      "0.005701665912587476",
      "0.006612434232778876",
      "0.025501340230675414",
      "0.007600346818457057",
      "0.007020850808366776",
      "-9.6412224151171e-08",
      "-2.5847652103534504e-06",
      "1.5840768608373678e-06",
      "1.6891898830865461e-06",
      "-0.0004913900332899253",
      "-0.000298906162010676",
      "-2.8494297984116066e-05",
      "-0.0009533663484176705",
      "-0.0036749677185106077",
      "0.00014590120619956733",
      "6.916566891777518e-07",
      "1.5859895700079716e-06",
      "-1.059285096336766e-07",
      "4.259451686305917e-07",
      "0.0022257532829317193",
      "-1.5967082544392553e-05",
      "-0.000668556412359162",
      "0.003347867546918807",
      "0.0007439627380118007",
      "0.001304444367245528"
    ],
    [
      "0.005701484695826365",
      "0.006194152722376607",
      "0.01696674507722297",
      "0.006806063252993817",
      "0.006503063939059528",
      "5.386143956445035e-08",
      "-2.3526206365558264e-06",
      "6.272064773627687e-07",
      "1.1882631426426624e-06",
      "-0.00024256635413136824",
      "-0.00023423313232335283",
      "6.977001100850863e-06",
      "-0.0006930328470300419",
      "-0.0023816573838510535",
      "0.00011911444642766122",
      "5.400984717928101e-07",
      "1.6095862732190653e-06",
      "-3.8187320015123464e-07",
      "-3.0082261712045663e-10",
      "0.001427184378579664",
      "-6.231158433653426e-05",
      "-0.00041145415812779407",
      "0.0022416168105886688",
      "0.00021547423615113828",
      "0.000804800624922296"
    ],
    [
      "0.005701368188607749",
      "0.005947882626917711",
      "0.011634121968251103",
      "0.006322906729212596",
      "0.006126863819599806",
      "-4.6815560668718284e-08",
      "-1.1496443995255649e-06",
      "5.522697519632162e-07",
      "5.257305523148636e-07",
      "-0.00017352754459954223",
      "-0.0001236478556751524",
      "-1.5436229588607333e-06",
      "-0.0003711649590915693",
      "-0.001179470584259403",
      "5.179160045202651e-05",
      "1.558413407060705e-07",
      "4.5018231154699015e-07",
      "-1.0989496243986324e-07",
      "1.4507213506330126e-07",
      "0.000664005509135654",
      "-1.471859163046896e-05",
      "-0.00021135293721889515",
      "0.0011148533136792838",
      "0.0001661780363665948",
      "0.0004351155782982634"
    ],
    [
      "0.005701376262847506",
      "0.005963138459722147",
      "0.01196701059952326",
      "0.0063251309598522515",
      "0.006140360384200113",
      "-4.871012947369398e-08",
      "-1.0828307632538968e-06",
      "5.199603834954025e-07",
      "5.533952602430655e-07",
      "-0.00020148196197046755",
      "-0.00012405948247033285",
      "-4.287515739974805e-07",
      "-0.0003522349827221099",
      "-0.0012489496885893258",
      "5.765391407039925e-05",
      "1.6970082912469906e-07",
      "5.107401894369924e-07",
      "-1.1527275495396428e-07",
      "1.2869409245591066e-07",
      "0.0007200974872298492",
      "-1.8140041628930103e-05",
      "-0.00022225360139197",
      "0.001167756098863887",
      "0.0002048551537923512",
      "0.0004417627421585836"
    ],
    [
      "0.005701386311355491",
      "0.005992470799408947",
      "0.013044727593147627",
      "0.006433637932998285",
      "0.006206645332231986",
      "-3.9577200217638824e-08",
      "-1.4383463602750141e-06",
      "6.158901289396908e-07",
      "6.174582865957879e-07",
      "-0.00018446677508444063",
      "-0.00015254348964527064",
      "-2.511843642237563e-06",
      "-0.0004704041712336572",
      "-0.001479291769295793",
      "7.144306195209062e-05",
      "1.9110967691797652e-07",
      "6.77691962269788e-07",
      "-1.421544048191901e-07",
      "1.3411089829357008e-07",
      "0.0008400758942440997",
      "-2.3108063428126385e-05",
      "-0.00025330656702539465",
      "0.0014096391655278274",
      "0.00017922179758201505",
      "0.0005171016652740503"
    ],
    [
      "0.005701520419535276",
      "0.006233011858331048",
      "0.018484182190153464",
      "0.006974256916943536",
      "0.0066350384681695155",
      "-6.123146043820098e-08",
      "-1.9343158204036265e-06",
      "1.0174290814671462e-06",
      "1.3386328730768476e-06",
      "-0.00026118291667183153",
      "-0.0002925030461928839",
      "-2.309737634211189e-05",
      "-0.0005644674252524349",
      "-0.0027086360527717834",
      "0.0001234113362768714",
      "4.467576412028342e-07",
      "4.7567303478594564e-07",
      "-4.1293384104582347e-07",
      "3.060999716259346e-07",
      "0.001537928824494989",
      "-2.4085837760449104e-05",
      "-0.00046815867528210165",
      "0.002634235509120163",
      "0.00043437537071723835",
      "0.000945279505889654"
    ],
    [
      "0.005701522682901269",
      "0.006343314697021346",
      "0.02159619260462114",
      "0.007214312908919486",
      "0.00681997946225796",
      "-2.028190448790471e-08",
      "-3.234695370667006e-06",
      "1.0540753610815685e-06",
      "1.3711120696031687e-06",
      "-0.00025840882871153875",
      "-0.00037257622376054525",
      "-2.6937721465093474e-05",
      "-0.0008748676703291505",
      "-0.003294209819398186",
      "0.00014428501150396615",
      "5.413771926673682e-07",
      "1.5794067939310883e-06",
      "-3.9176597444464944e-07",
      "1.5100112183707717e-07",
      "0.0019275553502701563",
      "-3.762188020935017e-05",
      "-0.0005765203525343898",
      "0.0031183810797628586",
      "0.000396618438031292",
      "0.0011108297461362472"
    ],
    [
      "0.851290599567579",
      "3.7064686163110845",
      "7.23577983506307",
      "78.8286718734366",
      "2.9715729015041417",
      "-0.9511588452057562",
      "2.1594588423099537",
      "4.385443770325318",
      "-0.519431412994665",
      "-3.8726199110736896",
      "7.0655001444679355",
      "3.1252807769277533",
      "5.131555029006169",
      "-2.7968772591949005",
      "9.17459024180865",
      "1.4447671521791356",
      "-0.6824420139306426",
      "6.843663840224347",
      "1.4586476298537703",
      "-3.009354562207799",
      "-15.251493748805752",
      "-0.6444630915045347",
      "21.4930757226193",
      "3.1480258222172077",
      "12.052801508177208"
    ],
    [
      "0.0057065793290519105",
      "0.19101906405335375",
      "2.9432194173469757",
      "0.3502868887455399",
      "0.03740778477094036",
      "0.0007616585095979968",
      "-0.002903394381933159",
      "0.0010720558212088862",
      "0.00026292766599545126",
      "-0.7042295334249963",
      "0.24210848934103024",
      "0.06705523078568014",
      "-0.90594803037952",
      "-0.2877156675681985",
      "0.08300117987288846",
      "-0.00011474885107019516",
      "0.0012054656580156708",
      "5.178386101828182e-05",
      "-0.00014378361643703128",
      "0.1786147880765825",
      "0.041840273211971174",
      "-0.025831889779831637",
      "-0.39180378428495144",
      "0.027933996308102484",
      "-0.04265758125709329"
    ],
    [
      "0.005702138210483644",
      "0.006988884193223739",
      "0.026279728827098652",
      "0.009531469049005573",
      "0.007691042961188157",
      "-4.505732147744361e-07",
      "-4.5610002788977384e-06",
      "4.777375502030843e-06",
      "3.0184502671939723e-06",
      "-0.0008035418291459627",
      "-0.0002919346368288473",
      "5.164620116342309e-05",
      "-0.0024982708415792715",
      "-0.003952303962316901",
      "0.00011393315507065754",
      "4.5188108699304927e-07",
      "8.481537340483164e-07",
      "3.5519659691256205e-07",
      "1.619712093047836e-06",
      "0.0017064610339772592",
      "3.177986013718595e-06",
      "-0.0007994844810687861",
      "0.004072336098201338",
      "-3.825120276489534e-05",
      "0.00234102911617578"
    ],
    [
      "0.005702130728317534",
      "0.006922532837148811",
      "0.0334479922448299",
      "0.009538239260467358",
      "0.007961153559914886",
      "-1.139325496472617e-06",
      "-8.507105850212449e-06",
      "4.515486728436618e-06",
      "4.2035378812165314e-06",
      "0.0003586230700109171",
      "-0.0007995732285447304",
      "-0.00013518934000937715",
      "-0.0026475347659911798",
      "-0.0060682638797090365",
      "0.00025330661535009663",
      "8.10428243257565e-07",
      "1.0819847033268138e-06",
      "-1.427888619595278e-06",
      "1.614200339211005e-06",
      "0.003100496993486386",
      "9.803261917297784e-05",
      "-0.0010471142023976967",
      "0.006479779028019916",
      "-0.0002923848755444712",
      "0.0026342631575027313"
    ],
    [
      "0.005701368320836988",
      "0.005953059814605997",
      "0.011898008866354788",
      "0.006305677425441481",
      "0.00612945159238741",
      "-2.0171185500302348e-08",
      "-1.2700337815694282e-06",
      "5.100877432604169e-07",
      "5.509963035173265e-07",
      "-0.00017377125318569786",
      "-0.00013307014190344087",
      "-5.7936316650082474e-06",
      "-0.00036616550246995426",
      "-0.0012492086555456776",
      "5.4372390587213154e-05",
      "1.443068235967957e-07",
      "7.085660155226628e-07",
      "-1.6361309101776875e-07",
      "8.18519811909101e-08",
      "0.0007234949497084098",
      "-1.1422237078395869e-05",
      "-0.00022162354975265006",
      "0.0011520495862595347",
      "0.00017523943668134613",
      "0.0004312146712113466"
    ],
    [
      "0.005701376200203279",
      "0.005954413762412003",
      "0.011513007304183153",
      "0.006283813697790297",
      "0.006113533240926807",
      "-2.207441228518932e-08",
      "-1.0495794719892295e-06",
      "4.90613426912595e-07",
      "5.614260772788119e-07",
      "-0.00017207483054413754",
      "-0.00011753428304882773",
      "-5.755397215285233e-06",
      "-0.0003308459538567988",
      "-0.0011674101244277951",
      "4.8554475649004554e-05",
      "1.3626686882167962e-07",
      "5.842997797490923e-07",
      "-1.5439415954949877e-07",
      "9.723888233131413e-08",
      "0.0006830614748319468",
      "-9.097687827245606e-06",
      "-0.00021166568075466725",
      "0.001074580223508247",
      "0.00017507458630398664",
      "0.0004136831213493716"
    ],
    [
      "0.005701386087525728",
      "0.006001317369400004",
      "0.012577668978819997",
      "0.006362934128752017",
      "0.006195975346733633",
      "-8.199955884878309e-10",
      "-1.288281856572227e-06",
      "5.249530349733225e-07",
      "6.460204571728877e-07",
      "-0.00025053784927288645",
      "-0.0001455203504009646",
      "-3.231172788607252e-06",
      "-0.0003222926271406194",
      "-0.001405440884527635",
      "5.674285934869647e-05",
      "1.854843186544274e-07",
      "6.839467432439905e-07",
      "-1.9587734655072262e-07",
      "8.708404470475516e-08",
      "0.0008357440886502851",
      "-1.5495187609308385e-05",
      "-0.00026011292590565435",
      "0.0012663553196968686",
      "0.0002633182779898606",
      "0.00048175134788145703"
    ],
    [
      "0.006223472261942278",
      "0.021753413493724855",
      "0.29843231466322373",
      "0.13831446374882658",
      "0.12412363627990355",
      "0.0020800207390001112",
      "-0.009345277300558607",
      "0.002519615246210166",
      "0.0073982554619242925",
      "-0.05098601369155522",
      "-0.003004091248119146",
      "0.03232563580534588",
      "0.021886971401968512",
      "-0.16248207969464357",
      "0.03223161760906499",
      "0.0009007340237962372",
      "-0.0048680189140001455",
      "-0.007250104266738545",
      "0.00044363598418244",
      "0.004851328173228445",
      "-0.03608885901910563",
      "-0.014539915043555816",
      "0.18290375992357447",
      "0.06721149228174689",
      "0.11960140436299357"
    ],
    [
      "0.005703324448840687",
      "0.03672180194399791",
      "1.0620974005029105",
      "0.14174742830971326",
      "0.11339470938710504",
      "-2.1037177744892777e-05",
      "-0.0005498584406662286",
      "6.63558793690365e-05",
      "0.00018116352673397566",
      "-0.003597795012888617",
      "-0.06155278490128413",
      "-0.0032883978492664803",
      "-0.026136750988922212",
      "-0.331663171924849",
      "0.016323085542194363",
      "9.263765078463315e-05",
      "-0.00011557828585601529",
      "-0.00018841673193866105",
      "2.942299987533202e-05",
      "0.17429223254214413",
      "-0.00471088939507234",
      "-0.056084382473220284",
      "0.368695438042515",
      "0.025587168854652023",
      "0.1190147797805245"
    ],
    [
      "23.727140457647526",
      "135.59851313341878",
      "112.25449907755802",
      "82.48264504139676",
      "104.34930614156845",
      "-41.25166595441696",
      "-29.953062462697076",
      "-5.11837221492277",
      "-44.79208526595982",
      "22.779780855355245",
      "46.042467478224346",
      "67.90673075002856",
      "25.779392053824235",
      "60.540998678826085",
      "-20.784931011226497",
      "-21.387426490723836",
      "36.59316211951401",
      "16.90038074384999",
      "-5.231096539779066",
      "-115.50458803952488",
      "-16.679617675400387",
      "-55.8241716978559",
      "18.04529725852447",
      "65.3946970118687",
      "10.086640588256014"
    ],
    [
      "0.005702959785982642",
      "0.007658946953368233",
      "0.030644592969255435",
      "0.009149337918277049",
      "0.007687717584675006",
      "-4.932713094142729e-07",
      "3.237494952711351e-06",
      "3.177439919805726e-06",
      "4.892241293724719e-06",
      "-0.0008188753198769818",
      "0.00018291450245608117",
      "-0.00012771655901280428",
      "-0.00186592275314223",
      "-0.004335686552905767",
      "8.075327455042392e-05",
      "-8.393227885231329e-07",
      "1.2573993426035346e-07",
      "-6.025464180133724e-07",
      "1.2539247878814358e-06",
      "0.0028710599675453754",
      "0.00016983578832006354",
      "-0.0008664152888257117",
      "0.003879747373440087",
      "0.0005674959183353374",
      "0.002056459457178"
    ],
    [
      "0.005701657721829789",
      "0.006236633540706749",
      "0.01535331594196174",
      "0.00698836797991586",
      "0.006411260525505124",
      "-7.555724771879963e-08",
      "-1.2602138709803967e-06",
      "9.951997804924807e-07",
      "1.4894817725601304e-06",
      "-0.0003488923763175411",
      "-4.806083907801226e-05",
      "1.2108324157151591e-05",
      "-0.0011028913667539225",
      "-0.0017724676814329882",
      "8.563639518507331e-05",
      "2.406454902953736e-07",
      "1.6741070384069124e-06",
      "-3.317734342020533e-07",
      "1.814693905422986e-07",
      "0.0010651151654454012",
      "-3.0805512956943876e-05",
      "-0.0003096374966707421",
      "0.0016610108094443146",
      "-3.720009139375922e-05",
      "0.0007859794437286248"
    ],
    [
      "0.005701483508023266",
      "0.0060684026265193525",
      "0.01300083983354636",
      "0.006582775011941099",
      "0.006245307123819989",
      "-7.354173534535846e-08",
      "-1.2826128186781265e-06",
      "8.172343933609605e-07",
      "9.299162211058973e-07",
      "-0.0002309234042867905",
      "-0.00010227455802591946",
      "-2.6508113573703238e-06",
      "-0.0005886484138277038",
      "-0.001420153054532025",
      "5.950063738562491e-05",
      "1.7577424953505904e-07",
      "8.39119341049951e-07",
      "-2.149886143842684e-07",
      "2.036145770519345e-07",
      "0.0008246162447631064",
      "-8.97446190063805e-06",
      "-0.0002570673172788157",
      "0.0013329567271600444",
      "0.00011932545172155332",
      "0.0005793648820853157"
    ],
    [
      "0.005701521075409242",
      "0.006154726270182769",
      "0.01567876211996421",
      "0.0068808955544563104",
      "0.006423415364063801",
      "-1.0054135176289534e-07",
      "-2.1551055045388874e-06",
      "1.1197014266699007e-06",
      "1.1330344155915278e-06",
      "-0.00027534523576065744",
      "-0.00016971158440242412",
      "-5.037830277594459e-06",
      "-0.0008548617755265316",
      "-0.0019564125891206145",
      "8.699576865868636e-05",
      "2.539656444878319e-07",
      "1.3664310177398893e-06",
      "-2.9222421629064427e-07",
      "2.539894945134033e-07",
      "0.0011149721283585838",
      "-1.4120236925787615e-05",
      "-0.0003451795308006919",
      "0.0018573564905720226",
      "0.00011660579065935061",
      "0.0007797544629008091"
    ],
    [
      "0.005701798977219591",
      "0.006932079000431805",
      "0.03579322439444595",
      "0.008689803060893828",
      "0.007909793408805",
      "-6.007192917626752e-07",
      "-5.3133259148950565e-06",
      "3.147950110244584e-06",
      "2.2343040811731333e-06",
      "-0.0006911613197298357",
      "-0.0007734735271903054",
      "-0.00014274651345655287",
      "-0.00073347389712976",
      "-0.006238415497031204",
      "0.00017744624519970515",
      "3.271230701345843e-07",
      "1.6712593940171476e-06",
      "-3.299670889024972e-07",
      "9.813291826104598e-07",
      "0.003527656541397498",
      "0.00012182109123172008",
      "-0.0011416431174461517",
      "0.005804881580283797",
      "0.0014941861214694911",
      "0.002224813562441211"
    ],
    [
      "3.135009035826845",
      "130.02019070085072",
      "97.62154979718467",
      "22.22252657940219",
      "4.1284947636465175",
      "-5.257365959625298",
      "6.868359690106765",
      "2.3885129701640753",
      "1.0362595032654645",
      "39.76739285873747",
      "-23.8844345844059",
      "11.143974132237725",
      "-35.37968104337935",
      "10.986875648751868",
      "-2.846163483015747",
      "-19.38644064384257",
      "-9.284983502155514",
      "3.7363973104245276",
      "-2.2543331383500402",
      "53.83130771533524",
      "10.968456031795016",
      "11.233106948541435",
      "14.456447805417367",
      "-12.507303188543727",
      "2.8132230239060867"
    ],
    [
      "0.0057030287978427725",
      "0.009657010247653744",
      "0.05115197365420496",
      "0.012393823224118253",
      "0.011918977827541427",
      "1.024057220767726e-06",
      "-1.1568638567871197e-05",
      "5.193867995178202e-06",
      "7.9011243155939e-06",
      "-0.0025231563399155613",
      "-0.00014125577375703304",
      "-0.0001572817213246297",
      "-0.00484056665138356",
      "-0.007669929307891172",
      "-0.0006492792482005604",
      "2.437646157812725e-06",
      "1.0344094401692646e-05",
      "-4.533771410761137e-06",
      "4.93525970485127e-06",
      "0.005225265731555993",
      "0.00031244277008361457",
      "-0.0025707269144026367",
      "0.006161199234043749",
      "-0.001442480112214128",
      "0.004598327323869619"
    ],
    [
      "0.005701664536357521",
      "0.006493197074898387",
      "0.019943932912701343",
      "0.007397700576826731",
      "0.006886725658399208",
      "-1.0747987250088911e-07",
      "-2.189786962172034e-06",
      "1.4890247991589293e-06",
      "1.8332620738099543e-06",
      "-0.0004969783694185571",
      "-0.00028998791748674577",
      "-3.484233069493255e-05",
      "-0.0005922074219407843",
      "-0.00288468627965265",
      "6.71487138609259e-05",
      "4.489972117433535e-07",
      "1.2972204025314767e-06",
      "-5.545301463931264e-07",
      "4.470020901597753e-07",
      "0.001740916444798449",
      "3.346790901334539e-05",
      "-0.0005997136952819443",
      "0.0026226012181409823",
      "0.0005742923451448436",
      "0.0011937945503688945"
    ],
    [
      "0.005701483221277309",
      "0.006135311685960563",
      "0.014371668359866674",
      "0.006653397500359832",
      "0.006427973858671854",
      "-4.484866821280568e-08",
      "-1.2493786991650302e-06",
      "6.7945773967527e-07",
      "1.2160000696369982e-06",
      "-0.0001921424782923029",
      "-0.00022732892372979212",
      "-3.3259621355780794e-05",
      "-0.00025547920656410314",
      "-0.0019334616762202172",
      "6.51953323185585e-05",
      "4.0275124874213073e-07",
      "3.1132703071382854e-07",
      "-5.268034010372157e-07",
      "2.3818648823580376e-07",
      "0.001185575816633639",
      "6.393696545398733e-06",
      "-0.00037543136369206845",
      "0.0018414872788721742",
      "0.000345363274959461",
      "0.0007265966720521192"
    ],
    [
      "0.005701517990390726",
      "0.00612876315819028",
      "0.014321075125923163",
      "0.006681465684036898",
      "0.006393210347878967",
      "-8.546720527042503e-08",
      "-9.142515545898652e-07",
      "7.594325182560046e-07",
      "1.2187811706072868e-06",
      "-0.00012054037641001773",
      "-0.00019900448013534172",
      "-3.541039151723608e-05",
      "-0.0003909771896703549",
      "-0.0018484410992994661",
      "6.457770151958812e-05",
      "3.009264095715293e-07",
      "4.1137924268419613e-07",
      "-4.45768605570673e-07",
      "2.6300144067433187e-07",
      "0.0011064796193446264",
      "1.3455674944395135e-05",
      "-0.0003450236296899844",
      "0.001794691172853959",
      "0.0002404148272989311",
      "0.0007165323904760806"
    ],
    [
      "0.005701781742930989",
      "0.006432908379377198",
      "0.019931282580446474",
      "0.007332934077428052",
      "0.006844873840487793",
      "5.587051369085667e-08",
      "-7.525215718278372e-07",
      "9.149040926999801e-07",
      "2.314141099250411e-06",
      "-8.752600222011526e-05",
      "-0.00031551928824622225",
      "-5.977293248123476e-05",
      "-0.0008063002851614673",
      "-0.0030438642247019782",
      "0.00011123466775568722",
      "5.588291745693625e-07",
      "1.3920159894181629e-06",
      "-9.219958178756004e-07",
      "2.0187486675713847e-07",
      "0.0018736206090809184",
      "1.4045794712498839e-05",
      "-0.0005696686864994014",
      "0.002981480813819478",
      "0.0002156051589622498",
      "0.0011885704200986379"
    ]
  ],
  "rational_Q": [
    [
      "0.005809622461440728",
      "7.310428773970864",
      "100.51781875310944",
      "15.658010698532857",
      "14.082192003629883",
      "7.3104287739804095",
      "72.10543169897038",
      "584.6071649446702",
      "156.63714040121783",
      "283.4026984016475",
      "100.51781875313436",
      "584.6071649446322",
      "2365.556449946782",
      "494.74679660051896",
      "365.07090977898855",
      "15.658010698536133",
      "156.6371404012497",
      "494.74679660051606",
      "162.61631943657588",
      "136.8341290153518",
      "14.082192003614932",
      "283.40269840160283",
      "365.07090977899054",
      "136.83412901539992",
      "144.49598422758876",
      "0.0015266795757124174",
      "-0.04017384999982766",
      "0.013859062961658928",
      "-0.0011128287520396412",
      "0.0015266795757243683",
      "0.04839637259405952",
      "0.02494049534686188",
      "-0.047414152695710206",
      "-0.024639626545112446",
      "-0.04017384999983307",
      "0.02494049534698969",
      "0.24429899863709167",
      "-0.0657981071463261",
      "-0.04093788792740341",
      "0.013859062961653883",
      "-0.04741415269561619",
      "-0.06579810714631512",
      "0.014748264301296225",
      "0.040599935023136025",
      "-0.0011128287520648604",
      "-0.024639626545087764",
      "-0.04093788792760808",
      "0.04059993502317106",
      "0.01589994333734235",
      "-0.6637778561536327",
      "-1.093233344124062",
      "-4.350374503580786",
      "6.2100428414233075",
      "-2.1319038332678804",
      "-39.41798136225897",
      "-1.4160747996125838",
      "28.13048786998744",
      "1.5035433423219091",
      "-21.94071317499024",
      "-2.6872175337699495",
      "5.190716438579942",
      "-10.013607440365474",
      "0.12827695748706897",
      "-5.468418537616597",
      "21.660842679480517",
      "10.320301787282538",
      "4.916573048036469",
      "-4.718014710686639",
      "25.894538009010823",
      "-12.007783423870984",
      "10.562354724750508",
      "-5.161760613194944",
      "-1.1681937490774554",
      "-8.951560058240915",
      "1.5035433423177273",
      "-6.470307446860149",
      "-49.54331816804946",
      "-34.00260830233677",
      "2.6443472769748078",
      "-17.31303048426607",
      "13.13992769646987",
      "-75.65507513434805",
      "8.837626301430138",
      "76.75980082953734",
      "-3.602210078178228",
      "-10.284211557118326",
      "78.71814399165675",
      "4.90643153231384",
      "12.471533363798015",
      "-5.509166696652085",
      "61.511820132760214",
      "23.092167319069723",
      "-48.77196442603229",
      "-38.89690678086298",
      "-1.4575980243285835",
      "0.12827695748926746",
      "8.823633648993603",
      "27.508489188298668",
      "4.698250291784183",
      "2.0249721666520775",
      "-3.60221007817742",
      "-13.900131581354238",
      "10.026348096324174",
      "-9.760668881360843",
      "-22.262871898227623",
      "-5.469955381169955",
      "-25.102197926247754",
      "-12.290539475191954",
      "-9.556372692714756",
      "16.894760418822436",
      "-0.9464950657717058",
      "3.7111888343544557",
      "29.801758741006147",
      "7.061257021253413",
      "-7.655432953816259",
      "-4.71801471067999",
      "-1.5575904684376611",
      "13.245764169531753",
      "7.135370928465108",
      "-47.62691608562362",
      "-5.509166696638789",
      "32.74675144609795",
      "2.843230437602892",
      "-22.732895133949125",
      "-2.2572663518787435",
      "-0.9464950657667023",
      "18.16257293173838",
      "-2.508182298708489",
      "-6.821895881978725",
      "-3.0267087323347313",
      "-3.7789815211760924",
      "-2.455972844263328",
      "-4.721656381305768",
      "-9.580068955492754",
      "14.472411471092403",
      "-2.131903833252821",
      "-21.94071317498129",
      "-5.468418537637262",
      "25.894538008999543",
      "-0.6637778561751695",
      "-39.41798136223537",
      "-2.6872175337354927",
      "21.66084267947843",
      "-12.007783423876846",
      "-1.0932333441243614",
      "-1.4160747996048169",
      "5.190716438572503",
      "10.320301787278115",
      "10.562354724751076",
      "-4.3503745035913335",
      "28.130487870065384",
      "-10.013607440351812",
      "4.916573048018429",
      "-5.1617606131973925",
      "0.3925338604954517",
      "-59.5553129578233",
      "-5.988477490100448",
      "-6.470307446902527",
      "0.39253386049776745",
      "317.9162732972153",
      "-4.6912366550927915",
      "-47.3300127128484",
      "8.823633648975406",
      "-59.5553129578111",
      "-4.691236655100303",
      "2.731278417874767",
      "3.340681333177551",
      "-1.5575904684479271",
      "-5.988477490060759",
      "-47.33001271284696",
      "3.340681333203629",
      "43.70130027875463",
      "-0.029439263621993644",
      "-164.9857560469322",
      "13.139927696427083",
      "-68.38075483148612",
      "-76.7198140182989",
      "56.15386252210499",
      "-37.50939289146662",
      "-13.900131581318814",
      "43.88384347157525",
      "-243.05486094679316",
      "-62.82671227449509",
      "31.862225376205142",
      "32.74675144609843",
      "-134.34750087533104",
      "142.35846759134705",
      "-53.551976385444",
      "12.029546152963011",
      "-14.505823779057762",
      "-10.284211557119072",
      "43.88384347159615",
      "-258.6741106930547",
      "-10.057515318063437",
      "-31.890034747431564",
      "-25.102197926250327",
      "43.47391689617434",
      "43.13326697653933",
      "-46.51888316584166",
      "-35.12074267986199",
      "18.162572931723165",
      "-63.234166849881234",
      "48.862299216314085",
      "-1.7803856445531054",
      "20.182682649447578",
      "61.51182013274805",
      "-134.34750087531546",
      "-104.31426090788912",
      "89.74542440687527",
      "0.06586517028123327",
      "3.7111888343296946",
      "-63.23416684989342",
      "8.164402565527121",
      "35.399382236034036",
      "0.03676930650012885",
      "-2.4559728442330515",
      "42.17567521634957",
      "-15.770529989734506",
      "80.84513117537655",
      "-61.376159126243785",
      "-49.54331816806945",
      "-75.65507513436084",
      "78.71814399168356",
      "23.092167319067993",
      "-1.1681937490777876",
      "-34.00260830230644",
      "8.837626301454092",
      "4.906431532340112",
      "-48.77196442600895",
      "-8.951560058254364",
      "2.644347276935721",
      "76.75980082958898",
      "12.471533363859365",
      "-38.89690678081586",
      "-76.71981401828818",
      "-243.05486094676735",
      "142.35846759132463",
      "27.508489188301763",
      "-0.029439263600277023",
      "56.15386252209551",
      "-62.826712274504075",
      "-53.551976385450004",
      "13.245764169535503",
      "-164.9857560469244",
      "-37.50939289146929",
      "31.86222537621781",
      "12.029546152921425",
      "-66.56949194070079",
      "-451.67718209593164",
      "10.026348096310224",
      "-258.67411069305774",
      "-66.56949194070219",
      "289.7614811255365",
      "-6.820799523109318",
      "2.843230437613881",
      "-104.3142609079034",
      "-451.6771820959407",
      "-6.820799523102075",
      "322.3141684301553",
      "16.416133001000365",
      "-12.290539475169439",
      "43.13326697653257",
      "-20.832759997202817",
      "-41.011422602447325",
      "-17.635201374026327",
      "-2.5081822987118882",
      "8.164402565539504",
      "52.19335693853013",
      "-118.58329787118932",
      "2.8552871718866752",
      "29.801758741020286",
      "48.862299216286026",
      "52.193356938542145",
      "-79.12396433820226",
      "-33.662289691942206",
      "-4.72165638133204",
      "-15.77052998971432",
      "37.300325351950406",
      "-15.908021585826416",
      "-124.61519587254561",
      "4.698250291776398",
      "-9.760668881367877",
      "-9.556372692717748",
      "7.061257021254056",
      "-1.4575980243311752",
      "2.024972166688113",
      "-22.26287189820577",
      "16.8947604188399",
      "-7.655432953838644",
      "-10.057515318064977",
      "-46.51888316588031",
      "-1.7803856445355",
      "7.135370928456331",
      "-14.505823779110612",
      "-31.89003474741753",
      "-35.1207426798334",
      "20.182682649383043",
      "-41.01142260243668",
      "-118.5832978712115",
      "-22.732895133947437",
      "89.74542440689797",
      "16.416133001004034",
      "-17.635201373992977",
      "2.855287171896175",
      "9.741069357779987",
      "-6.8218958819773725",
      "35.39938223608253",
      "-79.12396433822153",
      "9.741069357757624",
      "9.369683325388397",
      "-9.580068955491042",
      "80.84513117545211",
      "-15.908021585841873",
      "-9.00283370644816",
      "-31.20729300932621",
      "-47.626916085701204",
      "-2.2572663518703306",
      "-3.0267087323247135",
      "14.472411471087526",
      "0.06586517029725099",
      "0.036769306548877445",
      "-61.376159126213906",
      "-33.66228969196298",
      "-124.6151958726143",
      "-31.20729300931069",
      "-0.0010883417662186177",
      "-0.02977693296289656",
      "-0.002200671194373287",
      "-0.021041776391007166",
      "0.0010883417662187625",
      "-6.314420713005411e-15",
      "0.07583156299617369",
      "-0.002404945000944593",
      "0.08653313178852454",
      "0.029776932962777114",
      "-0.07583156299625775",
      "2.927940020788162e-13",
      "0.07168314063634539",
      "-0.022706440899269834",
      "0.0022006711943766155",
      "0.002404945000963384",
      "-0.07168314063663575",
      "3.131536649443448e-14",
      "-0.02251632715389102",
      "0.021041776391026622",
      "-0.08653313178866086",
      "0.022706440899061868",
      "0.022516327154060486",
      "4.2598695800750085e-14",
      "-11.185662779414068",
      "-5.5459815042846",
      "4.061202655588984",
      "-0.9083804803888441",
      "-1.0361882398506297",
      "0.42238380701087186",
      "-7.082633247541239",
      "-6.365820005454013",
      "7.7338469669773735",
      "8.522780987992677",
      "-8.417046314820263",
      "0.03864916528926349",
      "13.237565206563815",
      "6.7450288046654565",
      "12.614251812999145",
      "-3.1850916909015394",
      "-5.544314251189314",
      "-4.200951386956821",
      "-3.02820663579841",
      "-1.1523066809105706",
      "-10.82496007276062",
      "7.175599923508672",
      "-0.4392965932794156",
      "-9.163667508621627",
      "-2.840194762421034",
      "7.733846966977794",
      "15.533484255780085",
      "-70.35454352837664",
      "-28.453409509740002",
      "1.9545383583363474",
      "-19.055531514803658",
      "30.69914117661211",
      "162.88059114593665",
      "-52.33941658109699",
      "-27.624745027276084",
      "6.352286566486142",
      "-25.70904747593635",
      "8.666078913522949",
      "38.2375459781104",
      "26.36955235708489",
      "-7.549854016622519",
      "48.360818637820834",
      "-79.84777377614908",
      "4.463790887312719",
      "18.79703776183749",
      "-10.301758082768679",
      "6.745028804660493",
      "2.7272269726868954",
      "-16.14672297074545",
      "-16.257167881250886",
      "37.87708827071693",
      "6.352286566489184",
      "-54.21327303235855",
      "13.671215929966651",
      "37.54237223093665",
      "1.650406873593154",
      "0.7105143979779852",
      "-11.897650793795371",
      "14.053587313928139",
      "14.095779707367964",
      "6.538240682271992",
      "-1.9509979664751849",
      "15.466852316089817",
      "-1.9371345460025502",
      "1.283611578409511",
      "-13.126754292498312",
      "-3.028206635794961",
      "15.488814966622275",
      "23.838569274619278",
      "-11.57695088755292",
      "-14.394481824329008",
      "-7.549854016629342",
      "14.05466264442038",
      "73.70240563008548",
      "-20.0743747155665",
      "-10.285257042163204",
      "-1.9509979664746422",
      "-26.6417825982219",
      "-21.537604722587353",
      "5.8522794993214236",
      "7.549513836395961",
      "1.3242471519537429",
      "-15.18593024256512",
      "12.524765532371346",
      "3.6986683726100353",
      "-1.4417902856414662",
      "1.0361882398662892",
      "-8.522780988001978",
      "-12.614251813002697",
      "1.1523066809176419",
      "11.185662779425188",
      "-0.42238380704985806",
      "8.417046314839045",
      "3.1850916909188935",
      "10.82496007275424",
      "5.54598150427701",
      "7.08263324754031",
      "-0.038649165296831954",
      "5.544314251198812",
      "-7.17559992350436",
      "-4.061202655598207",
      "6.365820005432689",
      "-13.23756520658957",
      "4.200951386979181",
      "0.43929659329437193",
      "-35.489641498667",
      "17.3467200686433",
      "83.96879479673326",
      "15.533484255789027",
      "35.48964149864345",
      "-3.7371291720321545e-12",
      "4.4432214431295245",
      "18.60385969757323",
      "2.727226972694377",
      "-17.346720068627736",
      "-4.4432214431211605",
      "5.742892654712198e-12",
      "-35.9822390384734",
      "15.488814966622451",
      "-83.96879479675334",
      "-18.603859697577384",
      "35.982239038487116",
      "-1.602185096808773e-11",
      "11.985734803559339",
      "78.12585488249027",
      "30.699141176638054",
      "-205.5247669035078",
      "174.2496062458557",
      "253.66713973199225",
      "-102.07270475485501",
      "-54.213273032350564",
      "-65.49230854605136",
      "39.115206415413795",
      "52.31902277494682",
      "-19.061008910886315",
      "14.054662644413705",
      "2.0370755004953023",
      "34.45974966637067",
      "-135.22451407800742",
      "59.1668836828871",
      "-45.97502108749018",
      "-25.70904747597548",
      "-65.49230854604517",
      "-124.82466162532333",
      "62.83008903156488",
      "0.7177642085622341",
      "-11.897650793766548",
      "29.560197782414164",
      "73.82857272800995",
      "-24.572825581971426",
      "34.92266311229423",
      "-26.64178259822794",
      "99.04513814737963",
      "54.919104618704495",
      "-26.013575792599372",
      "-29.171149301822904",
      "48.36081863781143",
      "2.037075500519303",
      "-378.9004254915286",
      "-9.976505754769425",
      "138.56122897710927",
      "15.466852316083525",
      "99.04513814737399",
      "90.2906271277953",
      "-18.32028890830558",
      "-31.650429378474353",
      "-15.185930242552473",
      "51.59236930754193",
      "-2.470158424017352",
      "0.3466336412330472",
      "-55.70364259768142",
      "70.35454352834785",
      "-162.88059114592997",
      "-8.666078913530923",
      "79.84777377615198",
      "9.16366750860657",
      "28.453409509718746",
      "52.339416581110676",
      "-38.23754597811241",
      "-4.463790887290343",
      "2.840194762421207",
      "-1.9545383583575504",
      "27.624745027274713",
      "-26.369552357148713",
      "-18.797037761773645",
      "-174.249606245857",
      "-39.115206415396244",
      "-34.45974966637161",
      "-16.14672297072329",
      "-11.985734803579582",
      "-253.66713973197128",
      "-52.319022774936315",
      "135.2245140780171",
      "23.838569274612908",
      "-78.12585488254355",
      "102.07270475485294",
      "19.06100891095382",
      "-59.16688368287876",
      "-33.31289061111553",
      "-34.583568880163575",
      "13.671215930003907",
      "-124.82466162532995",
      "33.312890611115385",
      "1.1326809401355858e-11",
      "-319.58124488499425",
      "73.70240563010074",
      "-378.90042549151923",
      "34.58356888016115",
      "319.5812448850093",
      "6.835352928550154e-12",
      "67.8719861021092",
      "14.053587313906805",
      "73.82857272801056",
      "106.2158759479243",
      "59.65513722504901",
      "-45.176300170533615",
      "-21.53760472261432",
      "90.29062712781095",
      "-74.71736713080503",
      "-56.611229442555775",
      "22.267359235565756",
      "-1.9371345459770062",
      "54.91910461870604",
      "-74.71736713081398",
      "-12.692917470664781",
      "91.99792279489395",
      "12.524765532389788",
      "-2.470158423959683",
      "-7.656639192771364",
      "-92.76589514196255",
      "11.5506879897093",
      "16.25716788124831",
      "-37.54237223091537",
      "-14.09577970737271",
      "-1.2836115784205138",
      "10.301758082774056",
      "-37.87708827070916",
      "-1.6504068736242812",
      "-6.538240682261159",
      "13.126754292514827",
      "-62.83008903156424",
      "24.572825581968768",
      "26.0135757925449",
      "-11.576950887567376",
      "45.97502108752452",
      "-0.7177642085642579",
      "-34.92266311231319",
      "29.171149301884096",
      "-59.65513722501617",
      "56.61122944255974",
      "-20.074374715588622",
      "-9.976505754756943",
      "-67.8719861021037",
      "45.17630017051819",
      "-22.267359235511734",
      "-69.22464339472707",
      "5.852279499322529",
      "-18.320288908285008",
      "-12.692917470686051",
      "69.22464339466116",
      "-2.4862099485093112e-11",
      "3.6986683726421705",
      "0.3466336411973379",
      "-92.76589514189601",
      "-1.3856961555897584",
      "65.31701835450745",
      "14.394481824325188",
      "10.28525704217248",
      "-7.549513836407626",
      "1.4417902856300042",
      "-138.56122897710284",
      "31.65042937843022",
      "55.70364259765348",
      "-91.99792279488844",
      "-11.550687989713786",
      "-65.31701835445791"
    ],
    [
      "4.60376634163518",
      "20.913951553528882",
      "129.99079972071698",
      "25.63847843373843",
      "26.546213598489267",
      "20.91395155350032",
      "77.31991322368745",
      "531.5617766566731",
      "128.29672304404232",
      "246.25170594158433",
      "129.99079972068574",
      "531.5617766566719",
      "2338.092898682156",
      "427.86231791953145",
      "322.74566506082675",
      "25.638478433711008",
      "128.296723044108",
      "427.8623179195449",
      "159.8272367911711",
      "137.4477957109927",
      "26.54621359846151",
      "246.25170594160676",
      "322.7456650608162",
      "137.44779571110263",
      "154.53248496751505",
      "0.5723060111020747",
      "0.03931954402114277",
      "-1.4406530599279586",
      "-2.547949740504095",
      "0.5723060111203104",
      "-8.115703035470977",
      "5.428446879840758",
      "4.187349875713057",
      "1.9653756197361771",
      "0.039319544017835314",
      "5.428446879889885",
      "-47.59710471950878",
      "-2.9107358911388843",
      "10.88700716166447",
      "-1.440653059938657",
      "4.187349875712616",
      "-2.9107358912177244",
      "-3.027026814377873",
      "3.082760687718769",
      "-2.5479497405353655",
      "1.9653756197915844",
      "10.88700716172026",
      "3.0827606877006715",
      "-14.514322873473464",
      "-1.4114895082431902",
      "-2.6764673418028266",
      "-5.687454741863317",
      "5.0109040954502575",
      "0.16304590534916052",
      "-39.49047547999937",
      "-0.9656326218855378",
      "29.21381831075707",
      "1.5838684904209446",
      "-19.973027186474937",
      "3.2912265991769534",
      "-2.5607958216143842",
      "-8.421279025591977",
      "-0.9029535271888492",
      "-6.4701583616055505",
      "31.68459427138427",
      "12.59854532402696",
      "3.3415875218278916",
      "-3.5577253140563094",
      "29.72798084359079",
      "-19.14560026563059",
      "18.153700366019816",
      "-7.3038921086388156",
      "0.16427525823822797",
      "-10.050228365297722",
      "1.5838684903894047",
      "-3.769305665229439",
      "-44.49677760937318",
      "-19.726527281204245",
      "-10.31348889855607",
      "-17.520041740675886",
      "11.304415424553863",
      "-70.35838175126567",
      "0.3236371751881614",
      "65.62332995249919",
      "-2.2218385951127337",
      "-1.7712739702930256",
      "72.7407058198965",
      "0.05684203014597533",
      "13.609587235426375",
      "-4.306011487344066",
      "61.96506334692521",
      "16.293578312497797",
      "-39.58355610521594",
      "-26.092247497642575",
      "-4.186871246728008",
      "-0.9029535271772857",
      "8.180384423433853",
      "21.611925221557456",
      "5.313329715424465",
      "7.579337549897047",
      "-2.221838595096543",
      "-12.855509438082475",
      "9.889352230007052",
      "-14.443928011933782",
      "-18.5951400869005",
      "-4.504668668007598",
      "-30.636072137644515",
      "-3.107361255092656",
      "-13.261033970939216",
      "13.741471215849819",
      "-1.5017357554735666",
      "-0.6248985564034722",
      "30.945784117881722",
      "10.927061994137196",
      "-2.346250599305558",
      "-3.557725314037354",
      "-2.3335159110056636",
      "11.376332681834407",
      "0.6349011134054142",
      "-42.202421375072575",
      "-4.306011487265774",
      "29.56105366464791",
      "2.4449324575523943",
      "-29.950938429175654",
      "-5.213773031846174",
      "-1.5017357555207904",
      "19.83088570630688",
      "1.7545121353593907",
      "-2.629154649669429",
      "-7.095577254542972",
      "-4.00080922560177",
      "-1.1085231238483975",
      "-3.8817926000988723",
      "-12.426320466221608",
      "14.944669822710408",
      "0.1630459053509305",
      "-19.97302718641977",
      "-6.470158361652155",
      "29.72798084355708",
      "-1.4114895082264884",
      "-39.490475479985065",
      "3.2912265991973433",
      "31.684594271376806",
      "-19.145600265570575",
      "-2.67646734181679",
      "-0.9656326219297402",
      "-2.5607958215652418",
      "12.59854532400979",
      "18.1537003661254",
      "-5.68745474187582",
      "29.21381831068434",
      "-8.421279025635478",
      "3.3415875217863364",
      "-7.303892108547462",
      "-6.242567509961842",
      "-61.25745039731332",
      "2.6032560149849253",
      "-3.769305665241609",
      "-6.242567509958103",
      "361.4177528492568",
      "-7.229937049629156",
      "-73.71524108281947",
      "8.180384423345487",
      "-61.25745039710219",
      "-7.229937049691216",
      "26.630088023035288",
      "2.493533482288578",
      "-2.333515910959071",
      "2.6032560149325863",
      "-73.71524108263728",
      "2.493533482265353",
      "62.896131032994106",
      "13.738675757408577",
      "-148.53860070258517",
      "11.304415424557595",
      "-71.65033689552982",
      "-67.50914156046456",
      "53.36258407256847",
      "-21.76497631899549",
      "-12.85550943813991",
      "41.53216268422105",
      "-243.64531273318292",
      "-65.72486510959749",
      "25.709620871773993",
      "29.561053664728774",
      "-140.11193508908914",
      "125.74860050025595",
      "-70.55757030599453",
      "15.674837237218338",
      "-17.311688481209192",
      "-1.7712739702776386",
      "41.532162684217695",
      "-264.4821735095773",
      "-2.317890355603273",
      "-0.9770157350605271",
      "-30.63607213758963",
      "32.77746532214201",
      "32.114375975824416",
      "-42.07510901811098",
      "-39.708160681000926",
      "19.830885706297643",
      "-64.84731000928109",
      "68.04107624973102",
      "-11.027267611191975",
      "-4.13466473538234",
      "61.96506334683261",
      "-140.11193508909656",
      "-73.91335927026257",
      "105.57418143924534",
      "-2.8835084331686494",
      "-0.6248985563598172",
      "-64.84731000924835",
      "-5.1166529687952576",
      "45.56831336994649",
      "13.738183933546527",
      "-1.108523123793056",
      "45.82780191426282",
      "-26.279963330444794",
      "78.57261217855128",
      "-60.471724974461964",
      "-44.496777609382356",
      "-70.35838175127992",
      "72.74070581994057",
      "16.2935783125156",
      "0.1642752581954014",
      "-19.726527281207883",
      "0.323637175177363",
      "0.05684203018123045",
      "-39.58355610502653",
      "-10.050228365345943",
      "-10.31348889861716",
      "65.62332995254098",
      "13.609587235501055",
      "-26.09224749763849",
      "-67.50914156047082",
      "-243.64531273317357",
      "125.7486005002686",
      "21.611925221558124",
      "13.738675757365346",
      "53.3625840725502",
      "-65.72486510952444",
      "-70.55757030604317",
      "11.37633268179797",
      "-148.53860070248558",
      "-21.76497631898918",
      "25.70962087177224",
      "15.674837237320306",
      "-91.52184515011002",
      "-469.58734270796225",
      "9.889352230001267",
      "-264.48217350963426",
      "-91.52184515010703",
      "312.8151460480897",
      "0.1719582191200626",
      "2.4449324574871927",
      "-73.91335927027389",
      "-469.58734270796936",
      "0.17195821911883688",
      "349.4461344193371",
      "-1.7160963545133852",
      "-3.1073612550775316",
      "32.11437597582326",
      "-8.542401402830972",
      "-30.830194222746883",
      "-14.875258351230555",
      "1.7545121352930229",
      "-5.116652968818502",
      "48.49287443081795",
      "-106.81242286133403",
      "-3.184329901384137",
      "30.945784117877558",
      "68.04107624973973",
      "48.49287443087738",
      "-88.39673290433232",
      "-25.953442159329956",
      "-3.881792599974246",
      "-26.279963330520275",
      "57.201922814928984",
      "-8.605897840052535",
      "-124.5816779410101",
      "5.313329715495569",
      "-14.44392801193849",
      "-13.261033970985617",
      "10.927061994200185",
      "-4.186871246707919",
      "7.5793375499477795",
      "-18.595140086847195",
      "13.741471215930723",
      "-2.346250599329117",
      "-2.317890355630961",
      "-42.07510901791774",
      "-11.027267611292054",
      "0.6349011133620314",
      "-17.311688481234714",
      "-0.9770157350462562",
      "-39.70816068076732",
      "-4.134664735219895",
      "-30.830194222771734",
      "-106.81242286126975",
      "-29.950938429086992",
      "105.57418143918296",
      "-1.7160963545034815",
      "-14.875258351241317",
      "-3.184329901448275",
      "11.520130485874844",
      "-2.6291546496614666",
      "45.568313369916595",
      "-88.39673290421936",
      "11.520130485902552",
      "9.637649823335053",
      "-12.426320466188539",
      "78.57261217837525",
      "-8.605897840147636",
      "-5.297809045238065",
      "-32.22385063461731",
      "-42.20242137513115",
      "-5.213773031910162",
      "-7.095577254502441",
      "14.944669822708635",
      "-2.8835084330911767",
      "13.738183933615968",
      "-60.4717249743432",
      "-25.953442159347002",
      "-124.58167794082759",
      "-32.22385063463709",
      "2.6893059143332914",
      "-0.4537398957518126",
      "-0.05581105030682099",
      "0.7113870562938507",
      "-2.6893059143943763",
      "1.1577923616267826e-11",
      "11.938508625720297",
      "-0.5038087533685239",
      "-5.9867497445268585",
      "0.45373989578210977",
      "-11.938508625719393",
      "-6.704169785132621e-12",
      "3.416844032703571",
      "0.7115872051371123",
      "0.05581105029632111",
      "0.5038087533509407",
      "-3.4168440327129956",
      "8.888766188140445e-12",
      "7.735159578661962",
      "-0.7113870563026781",
      "5.986749744460369",
      "-0.7115872051873768",
      "-7.735159578704025",
      "4.639683060348988e-11",
      "-21.301262850198103",
      "-4.802149430676095",
      "11.545141911201453",
      "0.6375144177676917",
      "-5.446359384892077",
      "4.478144292496444",
      "-6.030895299319595",
      "-9.529197730284853",
      "7.3962484951931105",
      "7.8184317354956",
      "-32.00414074640826",
      "2.3829440043931824",
      "16.973306660975815",
      "7.661151100963508",
      "15.620347289074953",
      "-7.051708906605117",
      "-11.182665142612374",
      "-5.9928752264541",
      "-3.009262181346643",
      "-3.1611604873934755",
      "-1.9444148005886472",
      "5.201701651276124",
      "1.354341692430451",
      "-6.528948673720804",
      "-2.3253412106201945",
      "7.3962484952410765",
      "23.505990545591747",
      "-64.97092971784458",
      "-31.933801726313224",
      "-3.52875736981518",
      "-21.283163479277885",
      "32.40108693183353",
      "172.07593159805407",
      "-61.571629878304535",
      "-26.78054210456776",
      "9.065259871209019",
      "-21.70227854271878",
      "26.50298878689684",
      "27.675522127572307",
      "28.841172174518896",
      "-8.677551519377152",
      "21.472541304030177",
      "-69.95981663377957",
      "17.86350149700899",
      "20.757474084206702",
      "-15.317398664271089",
      "7.661151100958703",
      "-0.7502477412847469",
      "-12.48725483491617",
      "-11.64206488055618",
      "40.21026866290019",
      "9.065259871244901",
      "-50.401654924380196",
      "-5.437045927493929",
      "48.33329208140507",
      "10.841349283480014",
      "1.0652773412473298",
      "-6.355623613295201",
      "14.555667095413982",
      "12.665048410985595",
      "3.8749609510106606",
      "-3.4212353599959506",
      "11.564043256598456",
      "-2.022485265902951",
      "0.8113252707492061",
      "-14.077022898252295",
      "-3.0092621813123794",
      "15.111022889390346",
      "20.730064887255352",
      "-6.592513874658278",
      "-18.73189938591265",
      "-8.677551519465066",
      "32.72397067544298",
      "87.21502703238447",
      "-31.50943951198115",
      "-15.601081527992276",
      "-3.4212353599670458",
      "-30.369693264818878",
      "-22.078442479847393",
      "10.774883119757273",
      "5.120121840290225",
      "1.2659685156994924",
      "-14.37629991598345",
      "18.891665293310623",
      "2.0636262680401054",
      "1.098620592278902",
      "5.446359384833702",
      "-7.818431735455931",
      "-15.620347289135847",
      "3.1611604874307964",
      "21.301262850182212",
      "-4.478144292482799",
      "32.00414074643131",
      "7.051708906552388",
      "1.9444148006503577",
      "4.802149430672169",
      "6.030895299367698",
      "-2.3829440043299126",
      "11.182665142614157",
      "-5.201701651372278",
      "-11.545141911187459",
      "9.529197730369784",
      "-16.973306660943866",
      "5.992875226510081",
      "-1.354341692449515",
      "-54.49906292986337",
      "19.28681161493587",
      "75.4911782917755",
      "23.505990545665103",
      "54.499062929866525",
      "3.143481751404657e-11",
      "-0.6198491252592633",
      "18.819542669696148",
      "-0.7502477412873952",
      "-19.286811614819268",
      "0.6198491253728203",
      "-2.7775146606499714e-11",
      "-48.15635399985304",
      "15.11102288946203",
      "-75.49117829200972",
      "-18.819542669657082",
      "48.15635400026193",
      "-8.636547240153488e-12",
      "7.1407371975777805",
      "92.35655299048939",
      "32.401086931849214",
      "-188.94029860573434",
      "183.32635130712112",
      "242.48797710276668",
      "-100.63310728633631",
      "-50.40165492436416",
      "-70.65359217505481",
      "32.946554273404644",
      "53.47621404383566",
      "-24.557181867972933",
      "32.723970675502144",
      "3.5715760549745843",
      "-11.530148374184533",
      "-137.0960432856586",
      "66.78144956775665",
      "-35.410239753832876",
      "-21.702278542710992",
      "-70.65359217509463",
      "-103.36137633759019",
      "60.01104870548675",
      "-2.3911458780745956",
      "-6.355623613399882",
      "23.431884488710335",
      "74.04875500877016",
      "-17.15897777725196",
      "32.37871973324451",
      "-30.369693264857467",
      "96.20061657419605",
      "56.34116102063203",
      "-33.53611816834128",
      "-27.64250669677058",
      "21.472541304021576",
      "3.5715760549459192",
      "-315.39439323444776",
      "-13.083533509457604",
      "124.96820070481978",
      "11.56404325659937",
      "96.20061657413663",
      "86.90286721883979",
      "-4.272774487976651",
      "-32.36217225018148",
      "-14.37629991602774",
      "39.80320793490241",
      "-7.068738669048554",
      "4.808301852462092",
      "-60.126140526561",
      "64.9709297178912",
      "-172.07593159805577",
      "-26.502988786906293",
      "69.95981663377053",
      "6.528948673665457",
      "31.933801726378817",
      "61.57162987835686",
      "-27.675522127634103",
      "-17.863501496954505",
      "2.325341210608111",
      "3.5287573697264927",
      "26.78054210453071",
      "-28.841172174460954",
      "-20.757474084266907",
      "-183.32635130710923",
      "-32.94655427340729",
      "11.530148374209777",
      "-12.487254834963931",
      "-7.14073719753529",
      "-242.4879771027901",
      "-53.47621404382534",
      "137.09604328576984",
      "20.730064887257086",
      "-92.35655299043174",
      "100.63310728640892",
      "24.557181867894688",
      "-66.7814495676837",
      "-18.035245772235783",
      "-62.31509532868069",
      "-5.4370459275051966",
      "-103.36137633763978",
      "18.03524577219303",
      "-3.5729160759020105e-11",
      "-311.85897539073625",
      "87.21502703238588",
      "-315.39439323436915",
      "62.315095328647025",
      "311.8589753905689",
      "2.5212417613851197e-12",
      "41.99727672740102",
      "14.555667095382939",
      "74.0487550087566",
      "111.15894160872342",
      "59.14904554952423",
      "-40.17737184477785",
      "-22.07844247983804",
      "86.90286721891162",
      "-81.13645190191802",
      "-57.447277425076805",
      "11.960040769593075",
      "-2.0224852658353503",
      "56.34116102058987",
      "-81.13645190195693",
      "-14.790040112118142",
      "107.06622798926205",
      "18.891665293335436",
      "-7.06873866907843",
      "-23.245285526431857",
      "-89.23027940374136",
      "11.328524557475609",
      "11.642064880590558",
      "-48.33329208146516",
      "-12.665048410989318",
      "-0.8113252707472048",
      "15.317398664247586",
      "-40.21026866285656",
      "-10.841349283489379",
      "-3.874960951100173",
      "14.077022898281879",
      "-60.011048705419235",
      "17.158977777280356",
      "33.5361181687297",
      "-6.592513874708857",
      "35.4102397537287",
      "2.391145878150114",
      "-32.37871973329861",
      "27.64250669692687",
      "-59.14904554957645",
      "57.4472774250102",
      "-31.509439511981174",
      "-13.08353350946368",
      "-41.997276727345465",
      "40.177371844797825",
      "-11.960040769569483",
      "-68.77924818696481",
      "10.77488311982171",
      "-4.272774488010863",
      "-14.790040112089876",
      "68.77924818697403",
      "2.216486611449332e-11",
      "2.0636262680546933",
      "4.808301852567422",
      "-89.23027940379657",
      "7.0221822206062825",
      "69.90948446584291",
      "18.731899385949855",
      "15.601081527950326",
      "-5.120121840230212",
      "-1.098620592416875",
      "-124.96820070485963",
      "32.362172250191435",
      "60.12614052664184",
      "-107.0662279895208",
      "-11.328524557537916",
      "-69.90948446568535"
    ]
  ],
  "products": [],
  "rational_weights": [],
  "status": "RIGOROUS COHERENT-ORBIT POLYGON EXTRACTION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.005720915998600370170512605 +/- 1.11e-28]",
      "[3.718524085568521055504422 +/- 1.21e-25]",
      "[17.42019890227998489926127 +/- 3.22e-24]",
      "[0.2514827607540666806537676 +/- 4.91e-26]",
      "[0.02574918678299332498702170 +/- 4.07e-28]",
      "[1.040552363781908738666358 +/- 2.26e-25]",
      "[35.18402308888131968823212 +/- 2.38e-24]",
      "[0.7724961172829745797752170 +/- 3.93e-26]",
      "[0.4291558375181767583600233 +/- 4.29e-26]",
      "[9.302410304710497603732648 +/- 3.08e-25]",
      "[3.988052299307178893208162 +/- 2.95e-25]",
      "[1.158066897909944837968676 +/- 2.44e-25]",
      "[0.2366007044413601027926991 +/- 3.70e-26]",
      "[0.1275529154579805230238356 +/- 3.40e-26]",
      "[0.01720929144403985690224615 +/- 2.23e-27]"
    ],
    [
      "[0.8333008988625814111105126 +/- 5.12e-27]",
      "[11.71528915772040491262259 +/- 7.79e-25]",
      "[45.34861115554461392895353 +/- 1.33e-24]",
      "[8.375628376688021936244117 +/- 3.50e-25]",
      "[1.242256510632494346655821 +/- 3.87e-25]",
      "[2.287251304398224426997705 +/- 4.24e-25]",
      "[30.15881192156786366710581 +/- 4.21e-24]",
      "[1.343091913130020585429368 +/- 9.01e-26]",
      "[1.298893899745356802556798 +/- 2.67e-25]",
      "[30.76093596943002309850358 +/- 4.85e-25]",
      "[2.444170423136828317854386 +/- 2.17e-25]",
      "[0.8439455861212814899175524 +/- 4.79e-26]",
      "[0.2673838698922653206547840 +/- 1.16e-27]",
      "[0.08038923485402785987525971 +/- 4.15e-27]",
      "[0.01539943086472404460767691 +/- 2.49e-27]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "On the stated oriented marking cell and multiplier interval, the coherent m-cycle orbit polygon equals m*w0*Pi_m. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.13025095802731812
}


==> anc/small-orders/order6/square_assignment_c0_square_0.0_0.135_d4_certificate.json <==
{
  "kind": "q4",
  "cell": 0,
  "m": 4,
  "target_edge": 1,
  "lambda_polygon": 4,
  "lambda_edge": 1,
  "points": [
    [
      "0",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "17/21",
      "95/168"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.0",
    "0.135"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      -1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        4
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        0,
        2,
        3
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "0.8475794066828646",
    "-41.24033936686977",
    "-130.32880748864062",
    "-34.466743702500715",
    "-17.214257365702288",
    "0.16970429151222022",
    "-0.29244342828609693",
    "-0.04528043247702857",
    "0.020365310263879118",
    "10.162686868775236",
    "-4.381271820453301",
    "-0.1987829873794763",
    "16.322496414228485",
    "9.398822721838371",
    "-0.98585503813805",
    "0.009297905060317434",
    "-0.05736425287936368",
    "-0.0055943309814056735",
    "-0.023102343390762295",
    "-9.267053742087246",
    "0.8067495254622117",
    "-0.0679170787156825",
    "-5.525603675203426",
    "0.22619948970936987",
    "-14.30462276247777"
  ],
  "rational_G": [
    [
      "0.005658563659727476",
      "0.006618996396013654",
      "0.02641745074965496",
      "0.006933329659943005",
      "0.006578825273470077",
      "-1.341815197659115e-06",
      "9.283594270409125e-06",
      "2.574666240842699e-06",
      "-4.092225141314421e-07",
      "-0.0017025595714857493",
      "-7.976383302880048e-06",
      "-2.5978949383499527e-06",
      "-0.0012956913641619125",
      "-0.0026401722599403436",
      "8.545413849439369e-05",
      "-1.4153339377188087e-06",
      "7.372802356452196e-08",
      "1.4808559094170275e-06",
      "2.159837520247443e-06",
      "0.0023397625665797935",
      "-6.537542389216722e-05",
      "-0.0006013985886289214",
      "0.0013904559811191404",
      "0.001243718944611317",
      "0.0007114199699456582"
    ],
    [
      "0.0056585697121586225",
      "0.006875934015558683",
      "0.03793383494997787",
      "0.00724741791848212",
      "0.006902326588780672",
      "-1.6816175536791313e-06",
      "1.1413613347577011e-05",
      "2.8491168373017804e-06",
      "-1.243241499178606e-06",
      "-0.0026353256254442107",
      "-3.482694063494031e-05",
      "7.38698115518546e-05",
      "-0.0019997519574450166",
      "-0.004267889234686504",
      "0.00022773399849227065",
      "-1.3803655235462623e-06",
      "4.2675016216483186e-07",
      "2.7238183036861307e-06",
      "2.3812891564098056e-06",
      "0.0034930245727153903",
      "-0.0002077720557159172",
      "-0.0008400836479995993",
      "0.002281990904409032",
      "0.001983979008987473",
      "0.0008781208186829392"
    ],
    [
      "0.005658999324479764",
      "0.0074080107278336645",
      "0.04232478610855474",
      "0.008239873512676577",
      "0.007359845818028838",
      "-2.387359109382511e-06",
      "1.4488605804122986e-05",
      "6.028644167686212e-06",
      "-1.052132335562302e-06",
      "-0.003259084736991323",
      "-3.630848764830578e-05",
      "4.9815539312494636e-05",
      "-0.0024877230638227234",
      "-0.00462356931915019",
      "0.00013707602133515893",
      "-2.5162993802126186e-06",
      "3.3968749139980805e-06",
      "3.395316082977477e-06",
      "3.952200396077e-06",
      "0.004199863013770527",
      "-0.00016032529053908574",
      "-0.0011068118928859924",
      "0.002241432580673066",
      "0.0021300519330883184",
      "0.0014040894614555312"
    ],
    [
      "0.005659307630244551",
      "0.0791496019400647",
      "4.388257527298131",
      "0.013509288112388933",
      "0.10025744524101962",
      "3.135375029137314e-07",
      "0.0008183000887549743",
      "-2.0925652437002994e-05",
      "-0.00016415872223867855",
      "-0.3744149764154516",
      "0.006175598508055529",
      "0.0002621403261416686",
      "-0.12518542092420146",
      "-0.47749962536309",
      "0.01745276056140625",
      "-0.00014555426111677382",
      "0.0007627761962916632",
      "-7.108771978894117e-06",
      "8.545691183880705e-07",
      "0.4179258348594241",
      "-0.015335606207865901",
      "-0.0823941284383874",
      "0.04585991517040683",
      "0.4234901192509185",
      "-0.005027528295173106"
    ],
    [
      "0.005658580016104954",
      "0.00733891921662788",
      "0.05516767065612607",
      "0.008048311109278714",
      "0.00819987501096928",
      "-3.3402078860357522e-06",
      "2.318360391838467e-05",
      "4.28613959219501e-06",
      "-3.174739735988409e-06",
      "-0.0033106719018628273",
      "-0.0008239295530190487",
      "8.662206747099659e-05",
      "-0.0009602829941504372",
      "-0.008957906707182365",
      "0.00047325996880079807",
      "-2.2134128945865164e-06",
      "-6.200778068811961e-06",
      "5.090209770305658e-06",
      "4.873496980916329e-06",
      "0.006377628765170165",
      "-0.00040873112859817005",
      "-0.0016562462132220803",
      "0.006724705218244031",
      "0.0036192377832965483",
      "0.0019566552847556156"
    ],
    [
      "0.07839455291831374",
      "27.347050135185313",
      "122.29857405260486",
      "13.540667446051621",
      "1.5248678596609233",
      "0.5063434479485418",
      "2.97448619985212",
      "0.5836639188341529",
      "0.1802806521414335",
      "23.700403621573304",
      "18.571945994739874",
      "-3.783531007260649",
      "25.699588390126728",
      "6.720862523210657",
      "-1.623689482697163",
      "-1.314790707924432",
      "-0.16753573054718865",
      "-0.8008704015376854",
      "0.2782004442538373",
      "52.659183325630885",
      "4.987513918523125",
      "5.189772355475469",
      "-31.438182326048906",
      "11.81639416830326",
      "4.222629578178515"
    ],
    [
      "2.2257169407848254",
      "42.623568101430564",
      "180.0536806688565",
      "56.41410072003249",
      "0.8820174728346287",
      "-2.5207076518200116",
      "9.554386589832086",
      "6.707962982029684",
      "-0.2557802982453595",
      "17.472785370235744",
      "-40.38586049504102",
      "-5.286769961238998",
      "-26.993455299369842",
      "-5.882454088316823",
      "4.147874618339336",
      "-9.30774269998838",
      "-8.82053717480986",
      "8.269549926589232",
      "1.3199378362037737",
      "49.831974329257505",
      "19.191070768715257",
      "-2.3846068156268356",
      "57.40208986093184",
      "2.341208002539622",
      "5.487400194682416"
    ],
    [
      "0.00565906225657745",
      "0.017412550973029607",
      "0.7207002548312044",
      "0.018616830302834935",
      "0.025531036822493",
      "-1.1970096304291602e-05",
      "0.0002181743807875286",
      "-4.99205594099257e-06",
      "-3.301292035984587e-05",
      "-0.03613735322110275",
      "-0.006237767882691875",
      "0.0015222786364887978",
      "-0.04011539328847474",
      "-0.11027918467913438",
      "0.009611327903056853",
      "-2.432130564691822e-05",
      "2.8320372650491763e-06",
      "2.6775062367929262e-05",
      "1.3963705664531005e-05",
      "0.07863895876666412",
      "-0.007835941081565361",
      "-0.01436245182567529",
      "0.0761099477641805",
      "0.03560432121484101",
      "0.011130176300918664"
    ],
    [
      "0.005659007591866029",
      "0.007578166513343875",
      "0.0514157865537571",
      "0.008615106194226684",
      "0.007613644912575099",
      "-3.5191310280238645e-06",
      "1.928818284516407e-05",
      "5.616714787817787e-06",
      "-1.7103599612351775e-06",
      "-0.003654197028815685",
      "-8.042719788411706e-05",
      "0.00012165075397849397",
      "-0.0035282012891426303",
      "-0.00595973049385853",
      "0.00032265076442407965",
      "-1.6226981782874136e-06",
      "-2.9435147299057868e-06",
      "5.82284043317592e-06",
      "4.698150972198913e-06",
      "0.004816924067753459",
      "-0.0003136428502615608",
      "-0.0012522789870661238",
      "0.0036335335376052767",
      "0.0023379109251672977",
      "0.001592263341822852"
    ],
    [
      "0.005990480606034312",
      "0.013416276632674999",
      "0.09658055259655549",
      "0.029302854990169363",
      "0.018132989568902417",
      "-0.0003428581541164829",
      "0.002255641958705288",
      "-0.0007342585175088188",
      "0.0007913895329586285",
      "-0.006763291188290125",
      "0.00018076398054699426",
      "0.000865878772641822",
      "-0.02571202260291846",
      "-0.008257109908454819",
      "-0.0008119444414755546",
      "0.00012597654692316531",
      "0.0005503372241733929",
      "0.00017069038486681616",
      "-0.0005380249963702178",
      "0.010664579245676762",
      "-0.003184134307977052",
      "-0.00358420834807422",
      "0.013758750388666264",
      "-0.013048272648513713",
      "0.013633874556952625"
    ],
    [
      "0.0056585683698539835",
      "0.006772253345407424",
      "0.030797389811049118",
      "0.007250523490863117",
      "0.0070851476961667",
      "-1.991751054191465e-06",
      "1.2576726879071584e-05",
      "3.3426929995198587e-06",
      "-7.976949186782473e-07",
      "-0.001682936799834793",
      "-0.0003584723538175256",
      "-1.758757775807501e-05",
      "-0.0007184808753457045",
      "-0.004245130637078157",
      "0.00015511671193124907",
      "-1.3600210604855822e-06",
      "-3.366221995829125e-06",
      "2.254740977931123e-06",
      "3.2762965664111455e-06",
      "0.0032901469377086138",
      "-0.0001188320382997874",
      "-0.0009092192990723719",
      "0.00304917996343943",
      "0.0017193133327140198",
      "0.0011602446090511853"
    ],
    [
      "0.005659051446766288",
      "0.012109474344153198",
      "0.22304557925612029",
      "0.010874198946151511",
      "0.014545580393163298",
      "-1.1741108379615092e-05",
      "8.609966425647386e-05",
      "9.621748247225522e-06",
      "-1.2268473405866112e-05",
      "-0.018764779841969063",
      "-0.002400879874132267",
      "0.0002768099540663269",
      "-0.0028425023857957324",
      "-0.034044441015214685",
      "0.001522831138734458",
      "-1.163419509801225e-05",
      "-1.2786338608818863e-05",
      "1.1320617335078686e-05",
      "1.5020968063511713e-05",
      "0.026299997961900818",
      "-0.001273329454626597",
      "-0.0066770075321270096",
      "0.018895894592767404",
      "0.0198553586382395",
      "0.004745445762171969"
    ],
    [
      "0.005658981740903597",
      "0.007537225677093308",
      "0.03684061582881272",
      "0.008167903267665179",
      "0.007678538757790866",
      "-2.689655266836305e-06",
      "1.5646490368664964e-05",
      "5.021775441125807e-06",
      "4.2733380202252025e-07",
      "-0.0022563959756954793",
      "-0.0003453743962615281",
      "-9.144725982634586e-05",
      "-0.0012815476085298611",
      "-0.005310321677060113",
      "0.00013532441585395734",
      "-1.7589446523514246e-06",
      "-4.43145554810854e-06",
      "2.022795983990965e-06",
      "4.709649302792425e-06",
      "0.00457546419414684",
      "-4.468864627495355e-05",
      "-0.0013078373486059493",
      "0.003711270546996118",
      "0.00192365237717345",
      "0.0017007318687920286"
    ],
    [
      "0.7254461538477088",
      "6.186988354850658",
      "213.42044132524134",
      "39.1063042919557",
      "18.2964156995401",
      "1.98855719423088",
      "0.8681044022526688",
      "3.772693609653722",
      "3.612116216017376",
      "-9.551844062195682",
      "14.032191827546994",
      "9.663401673980921",
      "-59.44826503920636",
      "9.91390720660036",
      "17.252143943424116",
      "-0.699076886658005",
      "12.346769132326116",
      "-3.7242327208903765",
      "0.3252032139809921",
      "34.98755214011421",
      "-6.630495211181762",
      "4.400019316556932",
      "-69.22809511881577",
      "-61.61547555278923",
      "20.421912088750897"
    ],
    [
      "0.011535044589039893",
      "5.907160945757044",
      "102.60989250664215",
      "15.72047229892118",
      "6.069393324811418",
      "-0.015579701037646011",
      "0.36587347326785624",
      "-0.2748800189923162",
      "-0.03141299207011617",
      "-20.021435153496036",
      "3.9899993223771477",
      "5.411791925650856",
      "-30.538295900159444",
      "-23.39365977956079",
      "4.86542806271679",
      "-0.14539371527828387",
      "0.6297321343677182",
      "-0.0858340762180387",
      "-0.17707725697119328",
      "11.199488809883492",
      "-8.01151555905826",
      "-0.8112516934751348",
      "24.632347585265656",
      "-8.48617888261806",
      "8.24876406867872"
    ],
    [
      "0.011436334326548973",
      "1.9887312255543461",
      "73.67843368277994",
      "0.6761167771661245",
      "1.4813032751464097",
      "-0.03960655475079378",
      "0.6082916407336395",
      "-0.02553950100684473",
      "-0.08557572532077562",
      "-7.6622134132399475",
      "-0.7406283936128509",
      "0.26141502543437617",
      "-1.1625700171554976",
      "-8.92716614312532",
      "0.6269729214948668",
      "-0.09635857835552149",
      "0.1895275735661018",
      "0.051917014952768646",
      "0.02116626790011972",
      "9.317647266888258",
      "-0.8478160797702314",
      "-1.6816846378072494",
      "6.7777967569813535",
      "5.250890831023869",
      "0.7586746398925033"
    ],
    [
      "0.0056589963983929336",
      "0.007542603385355613",
      "0.03987355142171063",
      "0.008446938779318805",
      "0.007944547474721658",
      "-3.7682533410139964e-06",
      "2.148098051273528e-05",
      "5.683581128835185e-06",
      "-3.3313436671908875e-07",
      "-0.002547340980395441",
      "-0.00035097537120848816",
      "7.0105114313189195e-06",
      "-0.000920181827522387",
      "-0.005657103911594332",
      "0.000225005142151724",
      "-6.434271155966945e-07",
      "-7.338412117018221e-06",
      "4.179624456255811e-06",
      "6.24041633472588e-06",
      "0.004437768270167396",
      "-0.00022608551076422567",
      "-0.0013264467343199909",
      "0.004317121566808676",
      "0.0025454138534276092",
      "0.0019288774227455502"
    ],
    [
      "0.005659095214165844",
      "0.01301572906613216",
      "0.35239511833325043",
      "0.015324049616063115",
      "0.01953954957861271",
      "-1.6523099533515345e-05",
      "0.00017927428925728527",
      "8.47282596772558e-06",
      "-2.8493077996884077e-05",
      "-0.021172378517402304",
      "-0.005495135659316296",
      "0.0009129750571283089",
      "-0.006570212513282861",
      "-0.06191745994829571",
      "0.004240188727053455",
      "-1.8969641180985622e-05",
      "-3.064149777094388e-05",
      "2.8841868695507056e-05",
      "2.1777429080917198e-05",
      "0.041196049459202626",
      "-0.0035657868680749947",
      "-0.00928948016292701",
      "0.049075522609659514",
      "0.023817967468119136",
      "0.009800103297658815"
    ],
    [
      "18.497844696370898",
      "89.20034847785912",
      "126.9607376962495",
      "34.36333615107059",
      "174.68065740473986",
      "-11.24882722365798",
      "-35.88974021361823",
      "14.829161772621932",
      "-37.430560805109565",
      "33.201922627686244",
      "-16.00190721023233",
      "-51.87075111379838",
      "-27.462766670229364",
      "55.8846170045683",
      "1.7775069450723089",
      "-31.12876751591125",
      "-5.392313799857925",
      "14.666485854298525",
      "42.63302793334144",
      "-16.400859370734363",
      "19.164767477586903",
      "-91.98991681757062",
      "-48.00944214999012",
      "-89.98232090570085",
      "62.40889843718994"
    ],
    [
      "0.05332485793394788",
      "7.551150974557659",
      "152.69227770794626",
      "11.993890374886147",
      "15.6556192543605",
      "0.40364749407288825",
      "-0.8728070980018195",
      "-0.4988780306974232",
      "0.6162175236010925",
      "16.260188694093813",
      "-9.471868818043834",
      "-0.38730375962999447",
      "-21.080072339863715",
      "-43.67802977029839",
      "0.7012225090768384",
      "0.4412673515234303",
      "2.5478195368263794",
      "-0.5652504345023714",
      "-0.6034141572889906",
      "29.751993925738446",
      "-0.14485036054190498",
      "-10.84097451760702",
      "37.15648812748453",
      "-21.896109638166525",
      "13.671676624523819"
    ],
    [
      "0.05569285233535475",
      "336.71780636169353",
      "300.99723712332974",
      "35.94426427090062",
      "23.340495114728427",
      "-2.88272972131185",
      "-1.4123840023472045",
      "0.5166567064083234",
      "-0.9713799245887781",
      "-121.11950078670284",
      "-97.59751978576259",
      "51.80180650060916",
      "73.92700573350488",
      "24.738853537442488",
      "-10.712896953829416",
      "-2.9108703739478763",
      "3.4658750446155846",
      "1.1497536082933608",
      "0.05250163539132228",
      "-278.0219582942642",
      "-34.50855955485003",
      "-61.20799078781388",
      "-65.75432214458387",
      "72.894676532045",
      "26.716381647043598"
    ],
    [
      "0.005658566202024338",
      "0.006702481634790865",
      "0.032062012731489835",
      "0.006960463885233643",
      "0.006716465984985403",
      "-1.5801126616343366e-06",
      "1.1583790223794951e-05",
      "2.554131086264172e-06",
      "-9.142426617282276e-07",
      "-0.0022367864409206326",
      "-5.0470682170058746e-05",
      "2.1295286303494078e-05",
      "-0.0014337076917102483",
      "-0.0033622243264417365",
      "0.0001324129327001553",
      "-1.6946908786135252e-06",
      "6.56642091405434e-07",
      "1.882357155616668e-06",
      "2.292569967126354e-06",
      "0.002909553346969072",
      "-0.00011663408681233546",
      "-0.0007262418558970335",
      "0.0017065384431850285",
      "0.0017550691214087615",
      "0.0007430556185822313"
    ],
    [
      "0.005658604794375227",
      "0.00754371138123697",
      "0.059962179607186125",
      "0.007674421585299808",
      "0.007737730765404709",
      "-2.1085326002201272e-06",
      "1.6594024803941003e-05",
      "4.271990727770381e-06",
      "-2.5032498693603015e-06",
      "-0.004449818873127305",
      "-0.0002203413851992334",
      "-1.2722358812349557e-05",
      "-0.0014998591374700528",
      "-0.007061932239159938",
      "0.00018840459379675567",
      "-2.7499049264101422e-06",
      "3.238647604279679e-06",
      "2.9641437631828856e-06",
      "3.4765696758275335e-06",
      "0.006059678084129336",
      "-0.00013952024417797853",
      "-0.001481898869215491",
      "0.003038977294560531",
      "0.004522274839018145",
      "0.0012612844841261058"
    ],
    [
      "18.77661701730688",
      "243.60339675826296",
      "220.39302090826934",
      "147.8616294543809",
      "62.9560084247183",
      "-54.950405055814755",
      "-13.404248143195524",
      "32.73929017413997",
      "-24.09281951664369",
      "51.18903772950293",
      "-126.65224965046944",
      "99.6598147520881",
      "97.87955748340897",
      "7.312362969083013",
      "-53.374355533488995",
      "-25.299355000017986",
      "36.02033545931322",
      "36.69956234579693",
      "-3.1120985742254574",
      "-67.03164722751407",
      "-39.3822118860106",
      "-53.512159131852776",
      "-80.9239857367141",
      "-18.06707962844211",
      "17.873620301800077"
    ],
    [
      "16.960138508823032",
      "50.706225985668425",
      "125.40765218643651",
      "26.487165790841917",
      "76.04599593980267",
      "13.451445446625563",
      "45.72159713303914",
      "-2.3138287970284273",
      "34.815950625130085",
      "45.20796908828685",
      "30.511728665532036",
      "41.086419713760854",
      "0.9742469392193066",
      "96.88980479861726",
      "6.132462564311645",
      "-26.0473855453552",
      "-5.821082198275522",
      "-21.055925055056566",
      "-8.763712237903126",
      "65.63029251355675",
      "-20.260620247093403",
      "46.52602540877329",
      "-57.56638829377573",
      "-11.680592369696546",
      "44.44579572109681"
    ],
    [
      "0.31406708725472265",
      "287.06123058582364",
      "32.52445385379282",
      "67.7814525194215",
      "338.57863892089233",
      "-3.250353695321696",
      "1.1923603735485633",
      "-1.2793517824352056",
      "9.333939920656881",
      "-59.983256056692376",
      "-22.071150904412537",
      "14.718953409054125",
      "-1.7686285900745595",
      "7.82463332940403",
      "-51.22585034743082",
      "-5.1166921532938",
      "-0.24390404393440665",
      "3.1960666257000105",
      "-2.083834418576802",
      "2.7490137957848564",
      "-114.12763189663313",
      "172.15174646210244",
      "38.3233223706317",
      "12.821766932724671",
      "-55.08834543895854"
    ],
    [
      "0.005658562745812879",
      "0.006649087466630694",
      "0.028534606656764713",
      "0.007006333813822915",
      "0.0068135648573659875",
      "-1.6240453305422126e-06",
      "1.1159057318604837e-05",
      "2.578608093021653e-06",
      "-3.7033059880696803e-07",
      "-0.00152377370251803",
      "-0.00021886450570424048",
      "-1.3567266820783086e-05",
      "-0.001053502014659577",
      "-0.0035385232574100395",
      "0.00015149279271640508",
      "-1.218818062369436e-06",
      "-2.7147306789825994e-06",
      "1.66540947019926e-06",
      "2.659935684070822e-06",
      "0.002927347060910162",
      "-0.0001242923713948582",
      "-0.0007504532838765816",
      "0.0024032010225349676",
      "0.0013618222886341003",
      "0.0009152683988075286"
    ],
    [
      "0.005658596121601006",
      "0.007125272418970699",
      "0.037504268835608215",
      "0.007403283541428211",
      "0.00709186969206624",
      "-1.734377488981157e-06",
      "1.1321085416772804e-05",
      "3.539818976073035e-06",
      "-9.86708162039024e-07",
      "-0.002568672310560669",
      "-0.00010768013028721149",
      "-1.4833068988898004e-06",
      "-0.0016052159143951372",
      "-0.004548882628307355",
      "0.0001734561850493868",
      "-1.8937083667145206e-06",
      "-9.311431816558308e-07",
      "2.0125247612252372e-06",
      "2.972096652967715e-06",
      "0.004029888294934461",
      "-0.0001358458082582754",
      "-0.0009943127856177694",
      "0.0024902006959077036",
      "0.002065407600734875",
      "0.0010527823256504172"
    ],
    [
      "0.005658599603573782",
      "0.007152267072346222",
      "0.04310199450843601",
      "0.007616035999015938",
      "0.007549271772177301",
      "-2.4921429972487658e-06",
      "1.5050545762696203e-05",
      "4.3792469037953215e-06",
      "-1.3405098726365454e-06",
      "-0.0024896247238918733",
      "-0.00043254334499286703",
      "-5.28926627712127e-05",
      "-0.0007515080001920582",
      "-0.005916548472873643",
      "0.0001973837126853817",
      "-1.892006606925081e-06",
      "-5.037891841631729e-06",
      "2.6848348205130104e-06",
      "4.25677497895626e-06",
      "0.00468801707563627",
      "-0.0001300574248151192",
      "-0.0012257123815091918",
      "0.0038382674245769142",
      "0.0029054928513365715",
      "0.0014350371752556092"
    ],
    [
      "28.03732072764387",
      "320.3485726560754",
      "171.63353112850317",
      "29.972364357070962",
      "124.95667086289407",
      "90.25778516338481",
      "-30.491784965378862",
      "-9.532648654054979",
      "-34.2585406321741",
      "-65.21169789016862",
      "-44.89074185703324",
      "-89.45494143001233",
      "-44.196375188986146",
      "9.00838072737221",
      "6.972222620174783",
      "-22.56684529598754",
      "7.498154194231702",
      "-3.0594392924929585",
      "-28.72365282910139",
      "5.63857535340446",
      "-12.36169493726114",
      "-144.84930600746964",
      "32.15778949839135",
      "-42.210079818233844",
      "42.815727425285544"
    ],
    [
      "0.10919580622213312",
      "271.4484245239008",
      "69.36220380812871",
      "194.96455059471685",
      "86.85581285550045",
      "-3.2788333960715614",
      "-0.835714980688765",
      "3.0956825540528343",
      "-2.671526842186799",
      "-47.748487125108475",
      "-179.2986064934138",
      "34.24407840211592",
      "1.6932785042314895",
      "43.15477028969728",
      "-42.84912223380891",
      "-3.7125922914939125",
      "1.7386696921998008",
      "2.8884897028759324",
      "1.347502605440168",
      "-116.670971414323",
      "34.872027125591316",
      "-136.7007147895891",
      "-59.911134555969355",
      "31.476907385073698",
      "117.17296265099876"
    ],
    [
      "0.005658573211174275",
      "0.006909655761386628",
      "0.04080315699633173",
      "0.007583483013891422",
      "0.007544681156545025",
      "-2.5276155191420405e-06",
      "1.7950414760971928e-05",
      "3.4734356997955254e-06",
      "-1.922943263443184e-06",
      "-0.002389035869458291",
      "-0.000575954887656611",
      "7.366062449554937e-05",
      "-0.0007606410481090335",
      "-0.00626422600868761",
      "0.00031781802473362366",
      "-1.4417707016174062e-06",
      "-3.968806962146698e-06",
      "3.722714398393414e-06",
      "3.8008508016945243e-06",
      "0.004371362084009019",
      "-0.00029109823835447174",
      "-0.0011832373625848555",
      "0.004855014109288758",
      "0.00247811795556354",
      "0.001518832797211975"
    ],
    [
      "0.005658571377212613",
      "0.0069091249546877585",
      "0.042013721097152706",
      "0.007274575699637332",
      "0.007001172182912365",
      "-1.7668589646637782e-06",
      "1.5185606562636662e-05",
      "2.3364068842564733e-06",
      "-1.7270493628212593e-06",
      "-0.002698491337180184",
      "-0.00014787198497093887",
      "0.00010315030055772554",
      "-0.0022762187859511765",
      "-0.005064070977498075",
      "0.00031972945888253477",
      "-1.6099960512663423e-06",
      "1.2539011309630085e-06",
      "3.10135608128319e-06",
      "2.306862802822196e-06",
      "0.004181361177379413",
      "-0.00031815512679398826",
      "-0.0009382358910399999",
      "0.003022525403665121",
      "0.0019565347281696025",
      "0.000955113979006579"
    ],
    [
      "0.005658603120872459",
      "0.007485442533282507",
      "0.055342339090175816",
      "0.008000075248326733",
      "0.007977362815184418",
      "-2.565911451682373e-06",
      "1.6744666482385073e-05",
      "4.453894648052388e-06",
      "-2.1370392013019116e-06",
      "-0.0035633999979299705",
      "-0.0005298151630073123",
      "6.787396235828543e-05",
      "-0.0016596110609612468",
      "-0.008178648448957389",
      "0.0004142621633947826",
      "-1.961524559876551e-06",
      "-3.4470791299093136e-06",
      "3.664193454773887e-06",
      "4.1499144855156175e-06",
      "0.006256364860309014",
      "-0.0003542559226462602",
      "-0.0015600135218688201",
      "0.005408518101525827",
      "0.003452763425411678",
      "0.0017008203995345931"
    ],
    [
      "29.630797513966318",
      "223.10311669686251",
      "291.35140217946633",
      "61.00102861670176",
      "68.9992612299606",
      "-20.85470798317924",
      "-26.371194915612744",
      "12.118220557197311",
      "-18.97118676679244",
      "-157.31947114366955",
      "-100.43186478436944",
      "76.62513509972203",
      "49.725151101423464",
      "-86.36169746965231",
      "-31.041020926900245",
      "77.07436275437846",
      "-68.5929454420253",
      "-33.37788924876553",
      "22.511951700958676",
      "139.82149198537874",
      "-12.560241123057276",
      "16.95609232053233",
      "93.7213592940725",
      "-91.43867079464049",
      "4.060066982616838"
    ],
    [
      "0.005671186497153562",
      "0.30766453021768453",
      "10.42574687994703",
      "0.48232527336826325",
      "0.0656888699738199",
      "0.0007909735782692835",
      "-0.005147640355197381",
      "0.0011466835917304924",
      "-9.885038673070679e-05",
      "-1.6479481002402099",
      "0.30447368058280955",
      "-0.036897090426463636",
      "-1.7556707122616222",
      "0.11159343106166722",
      "-0.10978766470128218",
      "-0.0003004680919586005",
      "7.57595243839734e-05",
      "0.0005202197301047003",
      "-0.00021903026818435804",
      "0.09743333570014748",
      "0.2000575404431962",
      "-0.11455609691816308",
      "-1.207537474135972",
      "0.7035505518931175",
      "-0.08862129878517698"
    ],
    [
      "0.0056658585023258495",
      "0.02052459334243032",
      "0.3252292891220106",
      "0.017247460740901967",
      "0.01665427207766888",
      "-4.728747143288968e-05",
      "0.0006516770793798419",
      "-3.8118115558288534e-05",
      "-8.537131468164056e-05",
      "-0.02798443954646525",
      "-0.0021609129132455374",
      "0.0023389391724873347",
      "-0.024186178319998718",
      "-0.05141145114240087",
      "0.004635408826451907",
      "-9.145194415497519e-05",
      "9.936084760304809e-05",
      "8.367661593140607e-05",
      "1.7479291299342605e-05",
      "0.052443381274884036",
      "-0.006106045467024749",
      "-0.010264820953876479",
      "0.034472926019551535",
      "0.011773771407677372",
      "0.0074897964650855985"
    ],
    [
      "0.005658940824273872",
      "0.007079231500739345",
      "0.03803424108411076",
      "0.008158256780543351",
      "0.007268856358122035",
      "-1.9607209160733173e-06",
      "1.641917000051045e-05",
      "3.434441289753118e-06",
      "-1.0353815150039315e-06",
      "-0.0016905139887637667",
      "-0.00029310599007453255",
      "0.00012298031813609325",
      "-0.002825238349672286",
      "-0.005232576895584247",
      "0.00035005879856197706",
      "-8.446992521068861e-07",
      "1.0253878733108091e-06",
      "4.764040918789837e-06",
      "2.6467171696506076e-06",
      "0.0040026954398790756",
      "-0.0003452796308391421",
      "-0.0009836551766331447",
      "0.004137841433235232",
      "0.0007378676492097773",
      "0.001540959684354941"
    ],
    [
      "0.0056585693596715005",
      "0.006744460166802353",
      "0.03426799205254373",
      "0.007254909465071126",
      "0.006885369784855409",
      "-1.5964258467669378e-06",
      "1.2158178815560193e-05",
      "2.6388733895971796e-06",
      "-1.2047386143952522e-06",
      "-0.0019752130777382186",
      "-0.0001861577788557281",
      "8.916055609593585e-05",
      "-0.0018238301271207046",
      "-0.004306985854097579",
      "0.000271596684767682",
      "-1.146251199606982e-06",
      "-1.2214438404814644e-07",
      "2.850861939183312e-06",
      "2.309317232916294e-06",
      "0.0033731370133083206",
      "-0.0002672450080463787",
      "-0.0008026770282430808",
      "0.0029297796993649253",
      "0.001395734212990167",
      "0.0009972317406646794"
    ],
    [
      "0.005658579678082908",
      "0.0066583951713487235",
      "0.029119010041722206",
      "0.007362045278046405",
      "0.0067970567214825145",
      "-1.4472190484523295e-06",
      "7.847467243984166e-06",
      "3.118617279205422e-06",
      "-6.203247910028418e-07",
      "-0.0013928132789141582",
      "-0.00017776451098148606",
      "7.05202313105464e-05",
      "-0.0019083940346958262",
      "-0.0036701990217106314",
      "0.0002307489620429694",
      "-7.667455865700776e-07",
      "-1.6807556617882339e-06",
      "2.555173472282867e-06",
      "2.3205812161369473e-06",
      "0.002820014001642773",
      "-0.00022409380524392392",
      "-0.0006963812890549245",
      "0.002694213598273158",
      "0.0007761685175952359",
      "0.0010416108343176862"
    ],
    [
      "0.005658586821215102",
      "0.006975694624133113",
      "0.045520694019906945",
      "0.0075162431462877325",
      "0.007307591299655925",
      "-2.2900337705046563e-06",
      "1.731760481982302e-05",
      "3.1488922560794715e-06",
      "-1.9642261220238824e-06",
      "-0.002746168568068225",
      "-0.0003133436231059382",
      "0.00010732286648393702",
      "-0.0019556729264373295",
      "-0.006139662765001013",
      "0.00039436323167058544",
      "-1.7250276058405568e-06",
      "-2.7541523568673835e-06",
      "3.622420097703795e-06",
      "3.310109621149683e-06",
      "0.00450363768236561",
      "-0.00035648959691670094",
      "-0.0010726712588753596",
      "0.004324807038856308",
      "0.0023559073111247587",
      "0.0012595347950023845"
    ],
    [
      "0.005658598538447197",
      "0.006912251554257944",
      "0.04055996919762561",
      "0.007612971211763866",
      "0.007180765406039384",
      "-1.6709085484537001e-06",
      "9.196793166139288e-06",
      "3.7601602495259775e-06",
      "-1.033299108324037e-06",
      "-0.0023810493188660318",
      "-0.0002433709452056099",
      "8.967852254692815e-05",
      "-0.002122922463288667",
      "-0.005155213052877993",
      "0.00028719320667086774",
      "-1.069585250980211e-06",
      "-9.286654085553801e-07",
      "2.809075022269497e-06",
      "2.763465699745002e-06",
      "0.0039071945512491315",
      "-0.00027922230614850523",
      "-0.0009649612104634977",
      "0.003324387050206464",
      "0.0018344813488219316",
      "0.0012204708672654897"
    ],
    [
      "0.005659107052928843",
      "0.011405063609409303",
      "0.3152225113370146",
      "0.012604039304791308",
      "0.016440048727272297",
      "-1.1338615626722306e-05",
      "0.00012590099141466661",
      "6.250934769198735e-06",
      "-1.8232468411430182e-05",
      "-0.02047141080272407",
      "-0.0032088873423597574",
      "0.0008040320710002882",
      "-0.0063072015889994015",
      "-0.04895851971944323",
      "0.0033275748449865467",
      "-1.169426305878049e-05",
      "-1.1826043435654255e-05",
      "1.861305663099231e-05",
      "1.5121861738275065e-05",
      "0.031213263590791757",
      "-0.0026860522089738495",
      "-0.0069987482691524",
      "0.03542747039838052",
      "0.023510887670435868",
      "0.006657685660476613"
    ],
    [
      "33.127869402696604",
      "393.0683212706911",
      "181.37401635549801",
      "284.3445816724363",
      "243.87086052787402",
      "33.950215683239755",
      "-46.50066444335586",
      "-0.9030643026046192",
      "-74.27796293947786",
      "-93.70451613366042",
      "-45.23586815210072",
      "-8.092619256619605",
      "-6.005826196924065",
      "147.43954221882782",
      "-21.514350784825876",
      "-57.28959041775963",
      "0.8152843440273794",
      "-43.818018275947665",
      "-29.54295366100182",
      "-36.99422952726349",
      "-30.139366177776548",
      "-209.26167314211298",
      "-46.605736512333586",
      "76.63390940009324",
      "-11.432454346287956"
    ],
    [
      "0.00586531530036418",
      "0.038351536853195166",
      "38.97777004543158",
      "2.481428139261255",
      "0.07454359777911605",
      "0.001088081485306056",
      "-0.08539151699324501",
      "0.01923378579703734",
      "0.003163390818022098",
      "-0.6288367026049311",
      "0.19409477341662518",
      "0.021954420102049205",
      "-9.274614244481915",
      "-1.4996444587619235",
      "0.34490044793506186",
      "0.0016286736891976655",
      "-0.016374069156837954",
      "0.010868749248592673",
      "0.000505582734234991",
      "0.6923416720771207",
      "-0.10853352300508132",
      "-0.03482881114700828",
      "-3.0104558746750034",
      "0.05358393646515679",
      "-0.11222205823402397"
    ],
    [
      "0.005658981831520578",
      "0.009153510623013282",
      "0.12113233485498313",
      "0.008537747084317244",
      "0.0095472928713909",
      "-3.7425245272139685e-06",
      "4.306879376891209e-05",
      "6.896602359003071e-06",
      "-7.228048975566195e-06",
      "-0.012477905545986857",
      "2.2143065999841796e-05",
      "0.00014059547930840704",
      "-0.0019024991754375317",
      "-0.012939297998456601",
      "7.461072424029596e-05",
      "-7.62568922041542e-06",
      "2.7226961516618217e-05",
      "4.5706998513706715e-06",
      "5.3279556299387035e-06",
      "0.010477993631244827",
      "-3.568928547968497e-05",
      "-0.0029084576213768156",
      "0.002602615183489445",
      "0.012142516703171246",
      "0.0015847871443481097"
    ],
    [
      "0.005658569845732477",
      "0.007146923479632622",
      "0.04237674487122754",
      "0.007269508609306957",
      "0.007381501787778441",
      "-2.197921654469377e-06",
      "1.661101721160541e-05",
      "3.2617860046370945e-06",
      "-1.7506656390968724e-06",
      "-0.0030052712573956377",
      "-0.0003295038236661636",
      "-1.3935071921344683e-05",
      "-0.0009226052609339388",
      "-0.005733619623611544",
      "0.00020773390475987242",
      "-2.4467285471917053e-06",
      "-8.373451360256663e-07",
      "2.445061562709746e-06",
      "3.37433006803909e-06",
      "0.004775096836122172",
      "-0.00015337801512097947",
      "-0.0012203557550183263",
      "0.0033252163456442964",
      "0.002938680736852243",
      "0.0011576300692112164"
    ],
    [
      "0.005658583737650344",
      "0.007225538173336375",
      "0.05106196777387527",
      "0.007191121541333977",
      "0.007375597482194899",
      "-2.200940974610548e-06",
      "1.8405899379788076e-05",
      "3.0711044446236667e-06",
      "-1.8920416356637774e-06",
      "-0.004029064399416117",
      "-0.00019287714141785281",
      "2.1452633687671303e-05",
      "-0.0014329130567171725",
      "-0.006050782410818909",
      "0.00023421566438813993",
      "-2.677473314652832e-06",
      "1.107542947734798e-06",
      "2.1829401439898418e-06",
      "3.284756591561528e-06",
      "0.005179338086908306",
      "-0.00019555580361316848",
      "-0.0012667885322663061",
      "0.0028935104762328003",
      "0.003775726255948447",
      "0.0009945335323760392"
    ],
    [
      "0.005658575267630423",
      "0.006898909037830899",
      "0.031129275713970346",
      "0.007073557873166662",
      "0.006943739698788223",
      "-1.587646550762689e-06",
      "1.1108997530289229e-05",
      "2.810485219248179e-06",
      "-6.410033125315777e-07",
      "-0.0020977380180041863",
      "-0.00016209111075411107",
      "-1.6917237190881567e-05",
      "-0.0009187225689151976",
      "-0.003946686312686161",
      "0.00013357665277524244",
      "-1.6124933818016356e-06",
      "-1.226637614654851e-06",
      "1.6183750537712162e-06",
      "2.6456594110114936e-06",
      "0.003457675195000818",
      "-9.703654019440625e-05",
      "-0.000889432559022252",
      "0.0023153468427650793",
      "0.0018394802881336514",
      "0.0009369959231991735"
    ],
    [
      "0.005658597489316826",
      "0.007378979227356075",
      "0.04715623128135026",
      "0.0074515688697034165",
      "0.007642369615019087",
      "-2.647880916500819e-06",
      "1.853806475161868e-05",
      "3.718067301126584e-06",
      "-1.8886954662714091e-06",
      "-0.003585631066471449",
      "-0.0004242846839433609",
      "2.704858158526489e-06",
      "-0.0007123960114969986",
      "-0.006584353769581262",
      "0.0002492980519942182",
      "-2.5734384757719516e-06",
      "-2.5604840559029153e-06",
      "2.568108262328968e-06",
      "4.0366662202646306e-06",
      "0.005485515446779996",
      "-0.00018870211459445327",
      "-0.0014282587503778121",
      "0.004002827104697904",
      "0.0035350407195380617",
      "0.001351327777578113"
    ],
    [
      "0.005659041749052485",
      "0.008705645792960513",
      "0.05760534753573039",
      "0.009126506619637138",
      "0.008580054447488949",
      "-3.4528413667345e-06",
      "2.007815513968285e-05",
      "6.278983657698195e-06",
      "-8.856164378640378e-07",
      "-0.0044451767506519125",
      "-0.00029265442772864015",
      "7.48014072937329e-05",
      "-0.0020994692340550497",
      "-0.009009713677210027",
      "0.0004194917949313574",
      "-1.9811207102552906e-06",
      "-6.170544487607051e-06",
      "3.84474665861925e-06",
      "5.845938751095536e-06",
      "0.007947627347027615",
      "-0.00037996503193283676",
      "-0.0020145803160997325",
      "0.005838048609935013",
      "0.0034491075850524773",
      "0.0022986412234038763"
    ],
    [
      "7.1374052272071555",
      "158.60786105913778",
      "51.39122993580344",
      "21.5056140231929",
      "105.105280467408",
      "-31.4000477765511",
      "-2.0267453461561042",
      "-0.08788006784338974",
      "26.34726275143877",
      "14.81923137667038",
      "-1.3924062588672972",
      "-116.25912939928409",
      "-23.28174866078735",
      "5.938123523668277",
      "-6.462149936168883",
      "-1.6222384294876802",
      "9.354932748936697",
      "-6.833979448081928",
      "1.8564923471511028",
      "-67.9034380473602",
      "38.95683460780983",
      "-10.728353959470464",
      "1.8396001398442996",
      "-39.044505059777734",
      "32.69533019938121"
    ],
    [
      "22.841280595562548",
      "193.33646047219696",
      "40.77770334257059",
      "219.6481171435364",
      "340.43336577572524",
      "41.15294038722117",
      "-1.8283827635215022",
      "-26.702690440248055",
      "-59.440903628319816",
      "-66.1529359002185",
      "-82.94481401071164",
      "-116.12433642796027",
      "-7.0345748566198765",
      "24.92026310933745",
      "5.4871785961129556",
      "18.89379236702748",
      "-0.5852961775838498",
      "-61.79684227587264",
      "33.91158155501762",
      "7.428299800173717",
      "-105.7667495263069",
      "13.449668789480842",
      "6.947285192848227",
      "49.69476999133496",
      "-208.93693213600312"
    ],
    [
      "0.005671384212658502",
      "0.015326362420294958",
      "0.07616805179380669",
      "0.02639125825701405",
      "0.014748282107248285",
      "-5.0250578262353754e-05",
      "8.076741172938395e-05",
      "6.0996832723632565e-05",
      "9.771799846228426e-06",
      "-0.004209860566831793",
      "0.0009891778164462697",
      "-0.0011925053641380014",
      "-0.014487912035584178",
      "-0.0114715088728816",
      "-0.0006749862869955465",
      "-3.137754176693682e-05",
      "-2.6768154511352418e-05",
      "4.570865299734658e-05",
      "4.1253970171647486e-05",
      "0.006075161696454632",
      "0.0015347563780554437",
      "-0.003499293232596734",
      "0.012288389890015513",
      "-0.0035989948618999823",
      "0.011432275914883714"
    ],
    [
      "0.005665650922925223",
      "0.010440634019932138",
      "0.17244171324802635",
      "0.01769919343491622",
      "0.009158801749570766",
      "-1.653178810139758e-05",
      "3.2081495747345796e-05",
      "3.6544181093078136e-05",
      "-3.914976643157575e-06",
      "-0.01557898433264969",
      "0.0020525953786463694",
      "-0.00020894609662030307",
      "-0.024652452062975283",
      "-0.00028771029790178304",
      "-0.0013180887215504535",
      "-1.5236003943730961e-05",
      "-1.1414090414004813e-05",
      "5.0198870117023906e-05",
      "1.3727314422672315e-05",
      "0.0016347774765654176",
      "0.0016119998870001578",
      "-0.0020024987511472084",
      "-0.011561353043343554",
      "0.00640658025704784",
      "0.0032477932071201406"
    ],
    [
      "0.005658946947827528",
      "0.007022278299562638",
      "0.036518296543379805",
      "0.008073525194949843",
      "0.006925799967018412",
      "-2.5054421294659427e-06",
      "1.212143884778871e-05",
      "4.429277823260133e-06",
      "-9.511074568804349e-07",
      "-0.0023060842433593725",
      "0.00011322912380805387",
      "9.123599197278673e-05",
      "-0.0034822088825387",
      "-0.0035244533913655124",
      "0.00019672758321521595",
      "-1.6283069742313753e-06",
      "-2.556398244174896e-07",
      "4.455150388570072e-06",
      "3.0600034811295293e-06",
      "0.003089881138248964",
      "-0.00023345613269069672",
      "-0.0007409622054876486",
      "0.0019233011438972742",
      "0.0007985953133371444",
      "0.0011716217897951484"
    ],
    [
      "0.00565896015928727",
      "0.0072291066597269",
      "0.055685524155122464",
      "0.008152027125176143",
      "0.006999883594367586",
      "-2.655840037589737e-06",
      "1.8816324428625638e-05",
      "4.4843335350454295e-06",
      "-1.5803587289881424e-06",
      "-0.004402559813957886",
      "0.00036454314558747724",
      "0.0001270667619531117",
      "-0.00495919893528151",
      "-0.004304571515737894",
      "0.0002329902176920269",
      "-2.5365248210891556e-06",
      "4.946105974125893e-06",
      "4.047519809730249e-06",
      "3.3324041588635095e-06",
      "0.003899647850346918",
      "-0.0002553920136871081",
      "-0.0008792055929345339",
      "0.0011907500318245397",
      "0.0024089921099931313",
      "0.000946857240346285"
    ],
    [
      "0.0056585735122569696",
      "0.00678888208142505",
      "0.04057186899360708",
      "0.007223245723009494",
      "0.0067398933366304035",
      "-1.2452102960381305e-06",
      "8.053570870038785e-06",
      "3.3252734985464078e-06",
      "-1.1795664112801821e-06",
      "-0.0027622951690480404",
      "9.477162896399966e-05",
      "1.8342029521667478e-05",
      "-0.0024441918641275053",
      "-0.003456717431434773",
      "9.748061570970237e-05",
      "-1.6671518838814824e-06",
      "4.036979962798325e-06",
      "2.2730904366910505e-06",
      "1.974490243552998e-06",
      "0.0031560520496176636",
      "-9.421709362273682e-05",
      "-0.0007359093137270997",
      "0.0008712066666561738",
      "0.0021659297008689506",
      "0.000689953617722098"
    ],
    [
      "0.005658590132333638",
      "0.007055461225278825",
      "0.051227282949455874",
      "0.007392263617421132",
      "0.00705829873771592",
      "-1.3819652690520948e-06",
      "1.12643084891455e-05",
      "3.7762384872048442e-06",
      "-1.7407610745811162e-06",
      "-0.0038123841082480783",
      "8.361269104336913e-05",
      "2.3954309836572622e-05",
      "-0.0025334326754331495",
      "-0.004662768820577129",
      "0.00012082102578349375",
      "-2.2187831681722634e-06",
      "6.0408289670598424e-06",
      "2.3232444983643833e-06",
      "2.3785878353378793e-06",
      "0.00411305636930042",
      "-0.00010907269892791392",
      "-0.0009784575279217758",
      "0.0012038017460642802",
      "0.0033363495546611297",
      "0.0007935572447518145"
    ],
    [
      "0.005658602677003237",
      "0.007365433703420436",
      "0.0540976191184643",
      "0.007481190831819357",
      "0.007378865815575837",
      "-1.5150211203866755e-06",
      "1.297801949542238e-05",
      "3.7677046101761387e-06",
      "-2.047815100494135e-06",
      "-0.00412667051132439",
      "-4.1322487159478287e-05",
      "4.9548149977769576e-06",
      "-0.00201506920508518",
      "-0.005823287467572524",
      "0.00014101478837121674",
      "-2.452573727731275e-06",
      "5.874693572027551e-06",
      "2.449991775938787e-06",
      "2.561254421278373e-06",
      "0.005319958856195734",
      "-0.00012993072485889713",
      "-0.0012572539374110085",
      "0.0019025287073200173",
      "0.0037325946352856306",
      "0.0009727503957396227"
    ],
    [
      "1.629889684681183",
      "3.248448401408281",
      "125.214579225876",
      "45.723100789306045",
      "24.546308299469366",
      "-1.2602002306212812",
      "8.614089378578583",
      "-3.7878727565980412",
      "3.5605307707475187",
      "3.0305243666730335",
      "0.8532943688132169",
      "-5.970382079582951",
      "-64.29742756280316",
      "9.023358262801137",
      "-13.830011402213607",
      "1.599417092368172",
      "2.7157118021360205",
      "2.6574891296398007",
      "-3.2684828009120146",
      "-9.410712200924289",
      "1.6947454398063855",
      "-3.602040690962023",
      "28.755476210611413",
      "-50.50848659101379",
      "19.973030314372945"
    ],
    [
      "0.20949709231074867",
      "187.3708678580823",
      "167.54825975866626",
      "95.1051968199472",
      "157.54980315301933",
      "-1.720192303649001",
      "2.9157631994512196",
      "-3.5805459869027962",
      "3.3253003319992134",
      "-77.37084289111378",
      "59.424719359422014",
      "-156.16961601419524",
      "-9.386831575282386",
      "62.02900070384124",
      "-88.55184314124028",
      "-5.410263160353698",
      "1.3286683254981357",
      "-0.7271319667368653",
      "4.382044571126056",
      "11.501490803746421",
      "-116.45078984737339",
      "62.304636268273306",
      "48.04043571469208",
      "12.946097141480099",
      "-72.33687085772655"
    ],
    [
      "0.006505661449374896",
      "4.574948326603513",
      "41.10283502624208",
      "1.1990935245738972",
      "3.561016759553639",
      "0.05496651490063744",
      "-0.0558238290640257",
      "-0.029562766373222044",
      "0.003796487265673778",
      "1.0596314827143372",
      "-1.915658954502043",
      "-1.2935014725300253",
      "3.401795110881769",
      "-11.702251512771275",
      "-0.5335573310814289",
      "0.022871169688690372",
      "0.1698196817333291",
      "0.005631684692094893",
      "-0.052275034384549765",
      "13.643791543445163",
      "1.291422912910552",
      "-3.8086666118745667",
      "6.060534966352653",
      "2.9743296332530043",
      "1.9807988241533632"
    ],
    [
      "0.0067820431941184875",
      "0.43360264043553287",
      "16.185277135793985",
      "0.1178797729986593",
      "0.4202864408517386",
      "-0.010942735331652267",
      "0.12850885796393727",
      "0.008178309560396474",
      "-0.010134393944057397",
      "-1.0235774342641752",
      "-0.18609542443904806",
      "-0.18268114654928103",
      "0.8325419335450106",
      "-1.6629634308115255",
      "0.02936714173628135",
      "-0.017631626389917956",
      "-0.02100122914449813",
      "0.0060359947697208784",
      "0.017764502813893853",
      "2.3956741335722604",
      "0.0634886683412196",
      "-0.37009534677111217",
      "0.9412933124385345",
      "1.9553090947544571",
      "0.20526596201949837"
    ],
    [
      "0.005695048342640527",
      "0.012360667907767608",
      "0.0616275519555335",
      "0.013180973057638053",
      "0.01143681475591365",
      "0.00016390985048557734",
      "-9.423153423429723e-05",
      "-6.057143114432877e-05",
      "0.00022715044368156633",
      "-0.00198341811350352",
      "0.00020424850198521595",
      "0.000838886365160174",
      "-0.007719430789596136",
      "-0.012375925120442647",
      "0.0006264116235053353",
      "4.9697811165315326e-05",
      "0.0006136516245205314",
      "-0.00019250240848374178",
      "-0.00013781840694215253",
      "0.013860701252521418",
      "-0.0011354274507755404",
      "-0.003445447460127056",
      "0.00705162208383108",
      "-0.003760148765369565",
      "0.005098687454476855"
    ],
    [
      "0.0057015330440458555",
      "0.011627586025182522",
      "0.08098353133357841",
      "0.014867041603363891",
      "0.013662999661032554",
      "8.99474534501569e-05",
      "4.665589314713425e-05",
      "7.776897357901585e-05",
      "0.0002765110225491306",
      "-0.005693134235078331",
      "-0.001527095931141889",
      "0.001011839750982625",
      "-0.004369185629375176",
      "-0.017298863426123544",
      "0.0016178602108652637",
      "5.7298987570761075e-05",
      "0.00023581052119951088",
      "-0.00019265041893424924",
      "-1.3037640622829011e-05",
      "0.013890910540415366",
      "-0.0016475494794609149",
      "-0.004382864048915844",
      "0.01484453903145649",
      "0.002162232084392999",
      "0.007181514817530545"
    ],
    [
      "0.005857572848490934",
      "0.03149374500445173",
      "0.5178391116182469",
      "0.056056835691634485",
      "0.05666396507306445",
      "0.0018888507684711236",
      "-0.002337129693634373",
      "-0.0014052434697861876",
      "0.0020896164986558504",
      "-0.006963235451470526",
      "-0.021988906159572108",
      "0.01644599525517098",
      "-0.10475565749378307",
      "-0.13929385269012406",
      "0.01300560349765794",
      "0.0004659857860039074",
      "0.008750248844974528",
      "-0.0024590277191804985",
      "-0.0020719238062496988",
      "0.10978343397729523",
      "-0.02329109694538135",
      "-0.029985313995367302",
      "0.11023224230443392",
      "-0.06979186896764669",
      "0.04785130678858782"
    ],
    [
      "0.08457644836833292",
      "0.1877576164429249",
      "16.164683679906197",
      "3.307316204203958",
      "3.435612777283793",
      "0.09363993179937083",
      "0.2956955639802752",
      "0.15739667106190983",
      "0.519213883156293",
      "1.3356451700510379",
      "-0.257276451689735",
      "0.6045446805226811",
      "-6.090943409922559",
      "1.7188261387102086",
      "1.129665214716004",
      "0.07190174918540362",
      "1.0854751461527763",
      "-0.4835055040801611",
      "-0.01495423382728138",
      "1.0341215906850563",
      "-0.7212273625900072",
      "-0.49562566035587274",
      "-3.956290850424183",
      "-7.207980630828372",
      "3.166589669899616"
    ],
    [
      "0.034691256672530986",
      "18.461274287571342",
      "16.098311969600015",
      "14.983565588085753",
      "0.79695015415278",
      "0.22676591929163456",
      "0.3329823798360442",
      "0.2147396989437571",
      "0.14795034630511772",
      "-11.66479173403601",
      "16.61737931070795",
      "0.4320811957611686",
      "-10.31608892436545",
      "2.3088667459946306",
      "0.44649604391075803",
      "-0.6949428338711892",
      "0.5949212996386435",
      "-0.6225013941561709",
      "0.030189503186485354",
      "12.6419623140313",
      "0.27989773580351546",
      "3.77913573513057",
      "-11.549813700849981",
      "-2.6856813088369154",
      "3.4045785342381305"
    ],
    [
      "0.005670456729181026",
      "0.012440642645292018",
      "0.054175350415808204",
      "0.01923693700154012",
      "0.016136799500454418",
      "-1.5504503937648937e-05",
      "4.817114948759811e-05",
      "3.1063889693497104e-06",
      "7.465746927461071e-05",
      "-0.003468366286853874",
      "0.0014931904492603823",
      "-0.0015622603977111145",
      "-0.011938470911485387",
      "-0.005642749026827848",
      "-0.0020424881940345778",
      "8.002677112502986e-06",
      "7.173964398292779e-05",
      "-4.390171477755149e-05",
      "2.6679688319756566e-05",
      "0.004985656382956489",
      "0.0014329073904268555",
      "-0.0032742667389827674",
      "0.005585887347849321",
      "-0.006122869437102014",
      "0.009222681429507072"
    ],
    [
      "0.005666173555898438",
      "0.01231540071707206",
      "0.0677143559181713",
      "0.018067657554685854",
      "0.0156531809564183",
      "-4.012145629858668e-05",
      "0.00015144985923713097",
      "5.456475112777635e-06",
      "6.993248262798335e-05",
      "-0.005442777931534713",
      "-0.0011177868651277673",
      "-0.0008326921565498578",
      "-0.0052625592281477255",
      "-0.009406527561119045",
      "-0.0004903896188979513",
      "3.414312062007608e-05",
      "8.749688324041591e-06",
      "-8.99336805711713e-06",
      "3.208454320348529e-05",
      "0.006489216622757678",
      "0.0006163006378636746",
      "-0.004776548825750544",
      "0.010334753630725621",
      "0.0018175915063089526",
      "0.008841775100020224"
    ],
    [
      "0.005658954507589982",
      "0.007833959651679089",
      "0.044791403724017215",
      "0.008740636773063968",
      "0.008127761019686507",
      "-3.2644908544665037e-06",
      "1.5917866320268215e-05",
      "6.186005602820847e-06",
      "-1.1070773085594543e-06",
      "-0.0026141940406042953",
      "-0.00035146513375732496",
      "-0.00018752053147290366",
      "-0.001226455775779864",
      "-0.005787928420505177",
      "-7.979102573297982e-05",
      "-2.315914991384539e-06",
      "-4.301461816436552e-07",
      "4.089425559086621e-06",
      "5.0537218146435444e-06",
      "0.004927471961365566",
      "0.00015617956555889501",
      "-0.0015103949407173649",
      "0.003053567076111512",
      "0.0027831953937031296",
      "0.0019563366161478952"
    ],
    [
      "0.005659020888092451",
      "0.00868609897423435",
      "0.0826781741397607",
      "0.00935135847026307",
      "0.009947307962341556",
      "-1.0628293406366063e-05",
      "6.542108377576219e-05",
      "1.122154621764515e-05",
      "-6.459626080982808e-06",
      "-0.007429800377969098",
      "-0.001241211869891427",
      "-2.6845483396532185e-05",
      "0.001511118664495924",
      "-0.011874926433991987",
      "0.0003586845377979674",
      "-5.95678873340348e-06",
      "-1.6126292465771315e-05",
      "9.143446012701398e-06",
      "1.4994697004975e-05",
      "0.008495619452924713",
      "-0.0001906997330432627",
      "-0.00283387688773925",
      "0.008381894709060317",
      "0.009084565666894367",
      "0.0030829902162851364"
    ],
    [
      "0.005658565191903838",
      "0.00683741460636673",
      "0.031824767522373176",
      "0.007219896773427059",
      "0.007070321162488239",
      "-1.854865485888656e-06",
      "1.2058429612724072e-05",
      "2.8470686543828168e-06",
      "-5.767839814939014e-07",
      "-0.0015913803640748032",
      "-0.0002560781907683021",
      "-7.452151131084676e-05",
      "-0.0008289052560416572",
      "-0.0040568004787169525",
      "0.00011521821073222967",
      "-1.1932793786401121e-06",
      "-3.2227443764432287e-06",
      "1.9256987491088565e-06",
      "3.1341455465854696e-06",
      "0.0034200824862067494",
      "-6.535428158060649e-05",
      "-0.0008878827805361017",
      "0.0026444060199718503",
      "0.0017531923311086576",
      "0.0010925796468281245"
    ],
    [
      "0.00565858071827379",
      "0.006847482179932779",
      "0.03289055471931951",
      "0.0071964062364206095",
      "0.00709069016317791",
      "-2.2713921757777296e-06",
      "1.4581643729839346e-05",
      "3.1929889431093303e-06",
      "-6.001870552768896e-07",
      "-0.0019348501016694054",
      "-0.00025864212781204275",
      "-4.672311238836505e-05",
      "-0.0007411258185956277",
      "-0.004176258331013886",
      "0.00016311178469895587",
      "-1.3084588225115323e-06",
      "-5.31049058808422e-06",
      "2.070124517896907e-06",
      "3.776418896620165e-06",
      "0.0034069390328954263",
      "-0.00011034010929949445",
      "-0.0009097150679759923",
      "0.002883768990783682",
      "0.002087650279255704",
      "0.0010902457309354334"
    ],
    [
      "0.0056585870187581145",
      "0.006900118743871819",
      "0.030315878695494583",
      "0.007157906778087024",
      "0.006947430117382308",
      "-1.4664497370618632e-06",
      "1.037146809707138e-05",
      "2.6876355235892814e-06",
      "-3.284192896711711e-07",
      "-0.0014396374447364062",
      "-0.0001400592710016671",
      "-7.791475414071191e-05",
      "-0.0010049147313562963",
      "-0.0038103512026627386",
      "0.00012107345813598253",
      "-1.2648067769383346e-06",
      "-3.2509842130616954e-06",
      "1.4891463121397208e-06",
      "2.81859184455843e-06",
      "0.0034269880223007526",
      "-6.981275365622924e-05",
      "-0.0008252449807208753",
      "0.002418385241819356",
      "0.0014575115510408725",
      "0.0009988372004132815"
    ],
    [
      "0.005658602832490839",
      "0.007379200386148594",
      "0.05481691298056908",
      "0.00756000027360189",
      "0.007546053445744041",
      "-2.1921027268782847e-06",
      "1.4874951419301407e-05",
      "3.9695277738440765e-06",
      "-1.911668381025793e-06",
      "-0.004281985553694384",
      "-0.00024292480979338095",
      "4.365128827650711e-05",
      "-0.0020263650913849096",
      "-0.006510981706042542",
      "0.0002493630523767077",
      "-2.6053465974709086e-06",
      "1.2454533609183883e-06",
      "2.4697071955585477e-06",
      "3.378715665006137e-06",
      "0.0055395783503569725",
      "-0.00021647052181049043",
      "-0.001383214473864802",
      "0.003101345249386932",
      "0.0037181754502065676",
      "0.0011790265432971363"
    ],
    [
      "0.00566095489507129",
      "0.2518200020243501",
      "11.862096982365895",
      "0.04783722861646662",
      "0.35483267576638566",
      "-0.0004466185234950612",
      "0.004730978634525497",
      "6.239283098386238e-06",
      "-0.0006323812052448992",
      "-1.1221808567508524",
      "-0.07334480006386362",
      "0.010703468970825476",
      "-0.003734725690720358",
      "-1.5760790454775762",
      "0.07316399350629343",
      "-0.0005169885698700608",
      "3.2513132606300234e-05",
      "0.00027409407113974287",
      "0.0005111645840861599",
      "1.2811835496275477",
      "-0.06402750778142229",
      "-0.29217646151224796",
      "0.6788762501743575",
      "1.2793004028269104",
      "0.09176592279352949"
    ],
    [
      "12.337045421388812",
      "311.38878244299633",
      "190.54408146127454",
      "225.41989869636953",
      "186.6321150003619",
      "31.334198409309156",
      "-28.544158996526395",
      "-44.53438620520186",
      "-40.06445486672595",
      "50.30139950709822",
      "-165.78368584680402",
      "6.5357003424813245",
      "91.48200250712522",
      "140.21907531518247",
      "121.84776231253011",
      "-20.274746754378334",
      "-13.162341613111282",
      "18.162373599692742",
      "-9.660338951809816",
      "-28.85829961735191",
      "53.99385323749032",
      "-92.80980428203762",
      "-33.330997101177495",
      "-33.22523985984475",
      "57.88741038688865"
    ],
    [
      "0.12807627677284972",
      "130.0927199288257",
      "263.7849047510138",
      "47.0771702306039",
      "44.124250750312584",
      "1.6429204093750227",
      "-1.2286693309949503",
      "-0.34183954509280273",
      "1.624745586348481",
      "100.6318683024588",
      "-74.60424541816279",
      "59.66844233997621",
      "-63.901635528162934",
      "11.661321778386295",
      "-29.70088776254077",
      "-3.559978738089434",
      "-4.577976512741591",
      "2.257972348415257",
      "-1.2504190863369022",
      "-88.21266377233943",
      "20.811577810250714",
      "24.158995582948265",
      "-27.854929187045425",
      "93.97843930813364",
      "-20.24461514938278"
    ],
    [
      "0.005765060704142612",
      "1.0004129989926966",
      "26.021001732235693",
      "3.470667354380703",
      "2.2167377448727343",
      "0.007510347355675085",
      "-0.023723847900354738",
      "-0.005722464689464655",
      "0.011903810599829581",
      "0.8950394435082109",
      "-1.5592331848699321",
      "0.4195390049253373",
      "-6.415235396531957",
      "-6.762048520971794",
      "0.7527283917166809",
      "0.006061182053485665",
      "0.043502637683597606",
      "-0.017068168270764617",
      "-0.008165152940029896",
      "4.9929466597909675",
      "-0.9883128932673092",
      "-1.4181673224556512",
      "6.966617405715378",
      "-3.4058164880239055",
      "2.6607668345941784"
    ],
    [
      "0.005665694435120587",
      "0.011932620181323048",
      "0.1504980515788798",
      "0.016119176865257052",
      "0.013660472463808604",
      "-3.7525707201956946e-05",
      "0.00030433907614613946",
      "3.2936562627452546e-05",
      "-2.5008387195793408e-05",
      "-0.012215578373629028",
      "-0.0027760977332116302",
      "0.0009694485414002355",
      "-0.009036705555941677",
      "-0.026851359506420504",
      "0.0022053708878941656",
      "-3.310884719613179e-05",
      "-4.141178148676154e-05",
      "5.732633171670509e-05",
      "4.219087556944273e-05",
      "0.019651385131743644",
      "-0.002438894864478053",
      "-0.005387503218198039",
      "0.024604026085374077",
      "0.006937848132950386",
      "0.007396119484548463"
    ],
    [
      "0.005658951880059059",
      "0.0072206330561714206",
      "0.04250554367991607",
      "0.008143566814316936",
      "0.007544103219380619",
      "-2.388421056955023e-06",
      "1.5589394065496494e-05",
      "5.686267502150632e-06",
      "-1.0695984059639334e-06",
      "-0.0024192260119177645",
      "-0.000491481431325977",
      "3.052720259555541e-05",
      "-0.0023400341426169165",
      "-0.005779781269210684",
      "0.000250257829625229",
      "-3.0452455216205816e-06",
      "2.184708305074786e-06",
      "3.096456949479345e-06",
      "3.88595251209822e-06",
      "0.004594875650727251",
      "-0.00020572732284672437",
      "-0.0012500097894896278",
      "0.003966633702029627",
      "0.0016701747366675672",
      "0.0016330245388601894"
    ],
    [
      "0.005658574041837365",
      "0.006836133176880161",
      "0.03527316402347612",
      "0.00722460662958123",
      "0.00697713607300993",
      "-1.95297706512056e-06",
      "1.2562932309885456e-05",
      "3.503405081893718e-06",
      "-1.2320856903120147e-06",
      "-0.002484993843422514",
      "-0.00022255959111526082",
      "4.6205341408058524e-05",
      "-0.0014922108857156004",
      "-0.004239956456898758",
      "0.00019011729809481414",
      "-1.9590029216953735e-06",
      "-1.5829878034421527e-07",
      "2.2670691481766235e-06",
      "2.9649123998874376e-06",
      "0.0034581334321496853",
      "-0.00017275688188633242",
      "-0.0009128461455067177",
      "0.0025269339726241113",
      "0.001955653804032734",
      "0.0009905120352640114"
    ],
    [
      "0.005658589475975281",
      "0.006733264979430146",
      "0.03129370823833744",
      "0.007338133111581309",
      "0.007069488676683893",
      "-1.4736342963064555e-06",
      "1.0866256613041243e-05",
      "3.1981067901705266e-06",
      "-5.741230218744885e-07",
      "-0.001513208558848069",
      "-0.0003292607373905664",
      "2.7353481772077873e-05",
      "-0.0009760744414273353",
      "-0.004530902909546212",
      "0.00022872017149666823",
      "-8.940721514098136e-07",
      "-3.0690660760180284e-06",
      "2.2542830621678323e-06",
      "2.8305855092510664e-06",
      "0.0032964693810064814",
      "-0.0001908967595231143",
      "-0.0008563605016690131",
      "0.003529372746413036",
      "0.0014521164889022924",
      "0.0012130249180340913"
    ],
    [
      "0.005659033029224814",
      "0.007615217028552218",
      "0.038965594093000204",
      "0.008569498757906403",
      "0.007914935837612843",
      "-1.9195010758661054e-06",
      "1.2934672374279282e-05",
      "6.310033972873262e-06",
      "9.261365069820601e-07",
      "-0.002000681551072502",
      "-0.0004026963713141775",
      "-3.5775782021407404e-05",
      "-0.0013723274563265829",
      "-0.00625706952823456",
      "0.00023598938701636753",
      "-1.3418620100240448e-06",
      "-5.370264908944897e-06",
      "1.7135049439595098e-06",
      "4.957738107978821e-06",
      "0.004997386654995097",
      "-0.00018265489243910908",
      "-0.0013548362595653168",
      "0.004773088355401569",
      "0.0017742709344088523",
      "0.0020321225267737864"
    ],
    [
      "0.30818397546799947",
      "3.124444297826172",
      "6.398791343502711",
      "23.088516533110365",
      "26.603505301501034",
      "0.8111426155379419",
      "0.1252724176967635",
      "0.44223938884907493",
      "2.8319646028081",
      "2.7441700450547413",
      "-3.398905554565013",
      "7.34958163076927",
      "-11.60169005695421",
      "0.5065673512195524",
      "5.3274351160706335",
      "0.5313437400109079",
      "1.3678761241992357",
      "-2.6031089794341256",
      "-0.13799715512906804",
      "3.470585667405731",
      "-7.755198126620558",
      "-5.356611295188533",
      "-3.0310961550184023",
      "-12.866865335362046",
      "24.19534254486699"
    ],
    [
      "0.005718925716809559",
      "0.6227890000530385",
      "14.12642874747298",
      "1.093971082531517",
      "1.3304537016172922",
      "0.004872314978722484",
      "-0.007550057100996152",
      "-0.006734382744191313",
      "0.002507376603838297",
      "0.4776208975226486",
      "-0.8102807966102964",
      "-0.13497832025026102",
      "-0.2719047661969574",
      "-4.315906827943136",
      "0.06644899703028946",
      "0.0024572392225182134",
      "0.025003051428570428",
      "-0.0026042694584797457",
      "-0.007594162876468806",
      "2.902437781230179",
      "0.07697807291250415",
      "-0.8914502179309444",
      "3.8968809991704774",
      "-0.05708012475699931",
      "1.1972456080621203"
    ],
    [
      "0.013999869263898032",
      "10.79761396741901",
      "66.80742614783077",
      "52.717529709190295",
      "24.25437528865996",
      "-0.27561228652278663",
      "0.1891085723810149",
      "0.6187986283107529",
      "0.04270485069241469",
      "3.731534642909387",
      "-23.67392600815997",
      "3.481280238939523",
      "-5.784007668548815",
      "26.798984407056896",
      "-3.9729833822186866",
      "0.09443447465057433",
      "0.5252143867905356",
      "-0.13960608508490527",
      "0.4372314510933839",
      "-18.543448617343646",
      "-2.405941208139147",
      "-15.750709823991293",
      "-39.651759769709976",
      "1.9519389293394842",
      "35.361404089050374"
    ],
    [
      "0.0056762427620118934",
      "0.07058909773104996",
      "2.688246191110121",
      "0.05749934514169363",
      "0.07167559501755054",
      "0.0007611010589404098",
      "0.004054778804170458",
      "-0.000648906014714336",
      "-0.000548301802138992",
      "0.15301282203689132",
      "-0.05093634188783676",
      "-0.01958714997955918",
      "-0.12622987860655063",
      "-0.4103835350596385",
      "0.015059697535366574",
      "-0.0003160970555768514",
      "0.003850384634713153",
      "0.00032912580226921617",
      "-0.0006298415442727621",
      "0.37339340207299887",
      "0.0017616996881715942",
      "-0.059750540009399056",
      "0.32539045528178706",
      "-0.029415875403475865",
      "0.05434928049934291"
    ],
    [
      "0.005658951959809321",
      "0.007746044103715814",
      "0.05933346353922193",
      "0.008464068340011127",
      "0.007855528232729746",
      "-2.9630877157985908e-06",
      "2.8831516845787552e-05",
      "4.62479627063549e-06",
      "-2.140040829907692e-06",
      "-0.003254357882454571",
      "-0.00016096686358038314",
      "-7.855973361855943e-06",
      "-0.0028106990213477784",
      "-0.007548159500908774",
      "0.00038449768272018434",
      "-2.5123775898769592e-06",
      "-2.2826056669742196e-06",
      "5.083039564821638e-06",
      "4.9531662215024214e-06",
      "0.006345008382046924",
      "-0.0003170036208257999",
      "-0.001398476833030346",
      "0.004723906824500079",
      "0.0030458221025957046",
      "0.001699149248680029"
    ],
    [
      "0.005658562086487882",
      "0.006753235382378871",
      "0.03315436075155317",
      "0.007188070058686445",
      "0.006996149562916939",
      "-1.3038168007934023e-06",
      "1.3088341655475018e-05",
      "2.283332836381269e-06",
      "-1.1211352249343201e-06",
      "-0.0014896080361126286",
      "-0.0002776052631310902",
      "8.93630701842159e-06",
      "-0.0011220009434249358",
      "-0.004631889604697991",
      "0.00023517796957732648",
      "-1.128669250833733e-06",
      "-8.756324524472955e-07",
      "2.6633783972582282e-06",
      "2.2619064146076857e-06",
      "0.0035699716030756215",
      "-0.00018763730947953542",
      "-0.0008466562672021762",
      "0.0033731219396841293",
      "0.0014691320701703749",
      "0.0010845699271271158"
    ],
    [
      "0.005658351205255472",
      "0.006217580746588926",
      "0.02029714450507885",
      "0.00641617959193448",
      "0.0063011793278892145",
      "-9.344691347696157e-07",
      "6.726590756752999e-06",
      "1.4472163562641897e-06",
      "-5.817553803854319e-07",
      "-0.0010456124651129937",
      "-9.691589269493195e-05",
      "1.225725848201554e-05",
      "-0.0006661549287948166",
      "-0.0021031880379831524",
      "9.718092943097014e-05",
      "-7.376843783919788e-07",
      "-7.200859909946698e-07",
      "1.2862175358888313e-06",
      "1.40866074505271e-06",
      "0.0016894463505336187",
      "-8.585762619010513e-05",
      "-0.0004209363308609038",
      "0.001320338729943836",
      "0.0009386728300512279",
      "0.00048739810096771504"
    ],
    [
      "0.005658357493305998",
      "0.006253223627260344",
      "0.020637690044684465",
      "0.006434192404937774",
      "0.006309377829966237",
      "-9.167785915858419e-07",
      "6.725751780349448e-06",
      "1.4460971960699006e-06",
      "-5.413329179357705e-07",
      "-0.0010797271642047324",
      "-9.087466541617887e-05",
      "1.4906166602205282e-05",
      "-0.0007182991337291376",
      "-0.002162948764225958",
      "0.0001061225766803955",
      "-7.375874412557169e-07",
      "-7.450919537302954e-07",
      "1.2274555350504608e-06",
      "1.409512459927169e-06",
      "0.001787545331857307",
      "-9.429301720164586e-05",
      "-0.00043559930821124976",
      "0.001362418651022125",
      "0.00092767891148843",
      "0.0004947702631798443"
    ],
    [
      "0.005658364636824915",
      "0.00630623179141197",
      "0.022426681131584685",
      "0.006518503758237124",
      "0.0063706407463124115",
      "-8.80262309863908e-07",
      "6.05859539079739e-06",
      "1.6254781268300072e-06",
      "-5.103297482519735e-07",
      "-0.0011600873416444976",
      "-9.651916986116532e-05",
      "1.6677689060196136e-05",
      "-0.0008898592528184235",
      "-0.002407794388086425",
      "0.00012128623590031921",
      "-7.299224394119783e-07",
      "-7.454252259156054e-07",
      "1.2117893540269574e-06",
      "1.4401120712846779e-06",
      "0.0019891063940664882",
      "-0.00010952245100494991",
      "-0.00047495747673575474",
      "0.0014831883930131362",
      "0.0009766120086682024",
      "0.0005386524614180303"
    ],
    [
      "0.005658592979067649",
      "0.006794334583943541",
      "0.03172385117906547",
      "0.00728488719788047",
      "0.006992452039604979",
      "-1.709144563633358e-06",
      "1.1226369586750453e-05",
      "3.234084067130395e-06",
      "-4.568424728524283e-07",
      "-0.0017239380220088042",
      "-0.0002520343483653832",
      "2.8644913812226208e-05",
      "-0.001211419078303288",
      "-0.00424540388713959",
      "0.0002238496749987694",
      "-9.924251847600131e-07",
      "-3.5493956051262823e-06",
      "2.1082454835625535e-06",
      "3.01114026078066e-06",
      "0.0032869833131467705",
      "-0.00018891063681069346",
      "-0.0008466914865470431",
      "0.0031089782650099897",
      "0.0015118171780348095",
      "0.0011064605012329508"
    ],
    [
      "0.005658594183979405",
      "0.007008278577083219",
      "0.04076939956425331",
      "0.007487694461159218",
      "0.007259214257393417",
      "-1.786910808217506e-06",
      "1.1294572217791251e-05",
      "3.3229038225946926e-06",
      "-8.466519096985116e-07",
      "-0.0021017680423200337",
      "-0.0002686925658559949",
      "-2.3086354162854543e-06",
      "-0.0016887900328221375",
      "-0.00537978815402147",
      "0.000257973458730104",
      "-1.223284692727285e-06",
      "-3.095825020549581e-06",
      "2.4356173343698404e-06",
      "3.0628177403700116e-06",
      "0.004272204158684031",
      "-0.00020839438350394",
      "-0.001026592840758898",
      "0.003473824719649416",
      "0.002017968560992173",
      "0.001213648220799823"
    ],
    [
      "1.5950579600712962",
      "11.83413417371511",
      "19.026434293282936",
      "111.80434597970786",
      "7.570880993663605",
      "-0.18476805535839175",
      "5.165256348036955",
      "9.144285489124305",
      "2.164496996494335",
      "2.821437468538302",
      "25.340552142011994",
      "7.114724686141998",
      "37.50800163423051",
      "9.126145898770517",
      "28.909545115028074",
      "4.320083194557678",
      "1.335399458361446",
      "9.679039264572204",
      "2.69443877354619",
      "-14.157770167562166",
      "-26.043118466249144",
      "-6.180194064491357",
      "23.9680137226188",
      "6.884093246221986",
      "2.4120261256573134"
    ],
    [
      "0.005668839952480597",
      "0.15569014500136943",
      "6.828551248815463",
      "0.3475112382079499",
      "0.07620161052621509",
      "-0.0001197358863578271",
      "0.00038080992145628553",
      "-3.187688055133001e-06",
      "-7.372647651284848e-07",
      "-0.9719148952788551",
      "0.2106814953113436",
      "0.09093281957875006",
      "-1.4856474531210204",
      "-0.6638067030390737",
      "0.14547174371749033",
      "0.0003382579495967815",
      "-0.0021625869276463063",
      "0.0006652972300898704",
      "0.00019881011300781597",
      "0.17746637135899285",
      "-0.059609784313527966",
      "-0.036070325599151465",
      "0.1615175490104222",
      "0.1237085201901575",
      "-0.006940904958240284"
    ],
    [
      "0.00566211317092142",
      "0.008582441423874938",
      "0.08357889021732694",
      "0.011750644635350962",
      "0.009423475679112956",
      "-2.334106399707466e-05",
      "0.00017423749709166966",
      "8.568295235316078e-06",
      "-1.6964018157874556e-05",
      "-0.007189400581717308",
      "-0.0002785253996463812",
      "0.0006452577466380351",
      "-0.0054034404910636834",
      "-0.011874139237423418",
      "0.000993550879644337",
      "-6.488959963156042e-06",
      "-1.0691631385870864e-05",
      "4.5221990930649e-05",
      "1.7994003196282385e-05",
      "0.005957359162347964",
      "-0.0011187271691458992",
      "-0.0019491933377602665",
      "0.011560719101308283",
      "0.0041220582457378845",
      "0.0035944691121642196"
    ],
    [
      "0.005661806009795296",
      "0.008835678059778461",
      "0.11685416456990577",
      "0.012716886008985673",
      "0.009370971865294047",
      "-5.475705548921636e-06",
      "0.00015252889347720932",
      "-4.5070989193652165e-06",
      "-1.1990465581932855e-05",
      "-0.0036207560587180223",
      "-0.0008990139522687842",
      "0.0004231131659150594",
      "-0.014685153693840896",
      "-0.01526068471639144",
      "0.0014509747046657108",
      "-1.4271282849783317e-05",
      "4.076839618681786e-05",
      "2.4777466256841757e-05",
      "1.2011079165297462e-06",
      "0.012235176886532107",
      "-0.0014807710484971944",
      "-0.002345520244889353",
      "0.012347455641466158",
      "-0.0009934520517759927",
      "0.003852817350845369"
    ],
    [
      "0.0056583509638706946",
      "0.006220753230022501",
      "0.020176316141268285",
      "0.006443178692723704",
      "0.006305430456564182",
      "-8.034625943319458e-07",
      "6.00122893784618e-06",
      "1.4512943395972998e-06",
      "-5.552419269858241e-07",
      "-0.001020098550933154",
      "-0.00010999690718753159",
      "2.2620600566498178e-05",
      "-0.0007739643926759478",
      "-0.0021907780009042944",
      "0.0001134383663266687",
      "-7.325606007084347e-07",
      "-1.2301199968045022e-07",
      "1.2259781429166554e-06",
      "1.2514762209510466e-06",
      "0.0017445890435127131",
      "-0.00010214257799852113",
      "-0.0004289916674092739",
      "0.001421685254380499",
      "0.0008212386257281601",
      "0.0005061277092612659"
    ],
    [
      "0.005658356514605654",
      "0.006229084944307878",
      "0.01974900785972531",
      "0.00643823468532933",
      "0.0063065778320868715",
      "-8.223374199462189e-07",
      "5.815243371191161e-06",
      "1.4838729193203021e-06",
      "-4.45530086475942e-07",
      "-0.000998134678563598",
      "-0.00010148165637002874",
      "1.7411080884382674e-05",
      "-0.000706877553889334",
      "-0.0021500465287058756",
      "0.00010855034749554437",
      "-6.982645272977465e-07",
      "-8.015141694157693e-07",
      "1.1441319376496422e-06",
      "1.3302099172333051e-06",
      "0.0017125197884093454",
      "-9.484399452287829e-05",
      "-0.0004247892474065498",
      "0.0014179039575497516",
      "0.0008294780970764496",
      "0.0005082682701902166"
    ],
    [
      "0.005658364827711657",
      "0.006367256334872546",
      "0.02337757329914704",
      "0.006562257040669782",
      "0.0065211788077546955",
      "-1.0537594954549525e-06",
      "7.107291895276505e-06",
      "1.771214740497981e-06",
      "-6.48776802461911e-07",
      "-0.001329129915267182",
      "-0.00017994124878823985",
      "1.6839011740565916e-05",
      "-0.0005571847177620393",
      "-0.00286483237465862",
      "0.0001313575764071905",
      "-8.404364452715341e-07",
      "-1.4466773282930139e-06",
      "1.3077973592167962e-06",
      "1.7126027171946843e-06",
      "0.002240879712266299",
      "-0.00011124219814715368",
      "-0.0005755817017025974",
      "0.0019127985417855564",
      "0.0012583638696783365",
      "0.0006483775172557458"
    ],
    [
      "0.021925536351607548",
      "0.07297488229389104",
      "10.818989717833775",
      "4.515254169082682",
      "3.7697568421646586",
      "-0.01079871799468306",
      "-0.2076303494696326",
      "0.09985327265720997",
      "0.23557227269662284",
      "0.6680635276704452",
      "0.2916380150798951",
      "-0.2718322764127899",
      "4.274015781008599",
      "-4.6677161785744605",
      "0.33881461796678325",
      "-0.023684261558393215",
      "-0.3580716355510401",
      "-0.2503589830770851",
      "0.07172568302308666",
      "-0.007344634792728417",
      "0.3241990537341453",
      "0.2787564237353926",
      "5.46747129672439",
      "4.305649789425109",
      "4.102002094089632"
    ],
    [
      "0.005676541033544867",
      "0.3345990806974719",
      "9.185522172098391",
      "0.7609992957197506",
      "0.7117740958095498",
      "0.0005863093833105408",
      "0.009152228332629823",
      "-0.001287754597528912",
      "-0.0025993304282489727",
      "-0.17187960573234834",
      "-0.48541544362822514",
      "-9.346869815797427e-05",
      "-0.17105660677356127",
      "-2.5225330078633594",
      "0.11610795887734901",
      "-0.0017668170885803932",
      "0.0041677368370658845",
      "0.0025417261547881014",
      "-0.0008625361064151083",
      "1.7162945580959137",
      "-0.07882754886086621",
      "-0.47933909983464473",
      "2.6031024491658585",
      "0.249927305640124",
      "0.7186483257910635"
    ],
    [
      "19.699383070979362",
      "171.12563893884007",
      "140.17498569942353",
      "84.20921691430354",
      "295.6988648340357",
      "-35.48991522474029",
      "-27.627532638973825",
      "3.6544085938739945",
      "-70.22450618471571",
      "36.13580875667658",
      "66.54782070513026",
      "139.1258356363122",
      "-15.008331419596445",
      "102.76758051274155",
      "-33.84861639403276",
      "-23.43350376626738",
      "12.500152803382358",
      "4.064631378176796",
      "-25.018600166646298",
      "-126.86480814646009",
      "0.7648258714115721",
      "-64.17777995438499",
      "54.56992693202587",
      "58.20361224127299",
      "-13.360511612265094"
    ],
    [
      "0.005664212220468168",
      "0.009588004817179587",
      "0.07937717889716234",
      "0.011347489097728439",
      "0.008741215785780361",
      "-1.8154278948081565e-05",
      "0.00017211045889516666",
      "3.268204925153552e-06",
      "1.3076972476742152e-06",
      "-0.005659917018305665",
      "0.0011648201190254557",
      "-7.104824867156873e-05",
      "-0.005836876570195096",
      "-0.008503226396532055",
      "0.0004236200119935164",
      "-1.0929800508064199e-05",
      "-2.2512565222588627e-05",
      "2.4124656350964723e-05",
      "1.5324932264473705e-05",
      "0.006313190197191528",
      "-0.00019281188071426956",
      "-0.0014470329743582339",
      "0.006779697348037504",
      "0.003473709698804151",
      "0.002756668601412787"
    ],
    [
      "0.0056589128606217695",
      "0.006793749659849207",
      "0.027718111664472758",
      "0.007397456417374274",
      "0.006626990242349129",
      "-1.282513999197799e-06",
      "1.3192810198192798e-05",
      "2.5163497264156256e-06",
      "1.2688685511255794e-07",
      "-0.0016608869374047824",
      "0.0001494190002209501",
      "6.857664915630282e-05",
      "-0.0022531292393715148",
      "-0.0028537273947939973",
      "0.00017392699745947006",
      "-1.3270535632331828e-06",
      "1.650690248527892e-06",
      "2.3724231023637914e-06",
      "1.902341098751234e-06",
      "0.0026035988553317784",
      "-0.00020030247361855997",
      "-0.000563764946703084",
      "0.0017391343925835493",
      "0.0006000039828158788",
      "0.0008858945056584132"
    ],
    [
      "0.005658557609404919",
      "0.006459132350936503",
      "0.02195750870963846",
      "0.006805076066233304",
      "0.0064188106827475794",
      "-9.430028365244983e-07",
      "7.773224765396135e-06",
      "2.179922515610339e-06",
      "-2.041555316870338e-07",
      "-0.0011816873122012198",
      "-1.2158171262746732e-05",
      "2.318468950176187e-05",
      "-0.001186657308827843",
      "-0.0022764109504153783",
      "0.00010836001789418682",
      "-9.487782224535962e-07",
      "3.164167930278812e-07",
      "1.5194837595937702e-06",
      "1.6327650022579776e-06",
      "0.0019912743471845983",
      "-0.00010457360104711548",
      "-0.00047953087421549365",
      "0.001402883073822606",
      "0.0007342705584282753",
      "0.0006514908600446499"
    ],
    [
      "0.005658590771545489",
      "0.006619536788845742",
      "0.025938589479951722",
      "0.007118339478024473",
      "0.006585774629076828",
      "-9.182390388093531e-07",
      "6.371108343945421e-06",
      "2.9323437877756454e-06",
      "-1.6216863516460492e-07",
      "-0.0014145658803359348",
      "-3.554640967482599e-05",
      "3.6259395040060166e-05",
      "-0.0016638922841711284",
      "-0.0027810404148999263",
      "0.0001365927918719439",
      "-8.902071312892962e-07",
      "1.0858319501502439e-06",
      "1.535694685215045e-06",
      "1.8580510585994678e-06",
      "0.002466106831158848",
      "-0.0001384224684740474",
      "-0.0005903832312562637",
      "0.0016508487768022212",
      "0.0007801613038842598",
      "0.0008132763031266236"
    ],
    [
      "0.005659069110319406",
      "0.008077421192471578",
      "0.06236751275392947",
      "0.009071596924036167",
      "0.008333211414564641",
      "-3.3823820815831006e-06",
      "1.9688746681032327e-05",
      "8.399382039000799e-06",
      "-1.86153899908336e-06",
      "-0.003835580163963336",
      "-0.0004346510431899048",
      "-8.230215517785905e-05",
      "-0.002229587350030801",
      "-0.007942041722324416",
      "0.00020533273309693745",
      "-3.252620873342137e-06",
      "4.1191950006667334e-07",
      "4.296295348458335e-06",
      "6.084375914586546e-06",
      "0.006388509684303199",
      "-4.544862641329555e-05",
      "-0.0017452655100168384",
      "0.004680188116210329",
      "0.0038228648342058446",
      "0.0021472811603287702"
    ],
    [
      "7.35161059949569",
      "271.9880804001748",
      "164.9527518328894",
      "26.295885325612122",
      "12.41709174623169",
      "-10.884647683393887",
      "13.331665520862781",
      "3.931426754972049",
      "6.192075605474347",
      "124.51531980415723",
      "-60.81313868910591",
      "31.730419719930993",
      "-49.562543111896865",
      "38.520525645835",
      "-6.679852941946272",
      "-43.134109578249834",
      "-26.29394027154922",
      "10.216879330684023",
      "-6.990109493378633",
      "121.09238351172685",
      "7.9679017363638165",
      "47.83877375449524",
      "24.997086414567555",
      "5.085259446132379",
      "-10.067313808238609"
    ],
    [
      "0.005665774404192725",
      "0.011979076040117775",
      "0.09425881289790901",
      "0.015110961566123276",
      "0.014292138369473992",
      "-3.660425533524683e-05",
      "0.00018493182388927706",
      "-1.5224683935485291e-05",
      "5.155128740938438e-05",
      "-0.008445018640389624",
      "0.0008207300422136551",
      "-0.0010162493174107727",
      "-0.003467013098205359",
      "-0.011413433976423863",
      "-0.0010823757431681074",
      "7.299694660283216e-06",
      "5.33230220107078e-05",
      "2.0536551820388044e-05",
      "1.335406404896755e-05",
      "0.008554471956105928",
      "0.0003479804289651061",
      "-0.003374171486359777",
      "0.009302979002117727",
      "0.005041718843052601",
      "0.005839951839370312"
    ],
    [
      "0.00565893945038041",
      "0.007314698158515742",
      "0.035607037208200576",
      "0.007915622488748213",
      "0.007422702588811574",
      "-2.5335527224551197e-06",
      "1.8201519260141505e-05",
      "4.911403781848696e-06",
      "-6.551628723814976e-07",
      "-0.002275169781757158",
      "-0.00023680497651691615",
      "-4.537756582008845e-05",
      "-0.00086186628047075",
      "-0.004616663780367022",
      "8.179869694582452e-05",
      "-2.0124621663749205e-06",
      "-3.1392617993414924e-07",
      "3.1869128360424845e-06",
      "4.189279191309784e-06",
      "0.0038424874360243454",
      "-2.9073830395131757e-05",
      "-0.0011098726523512713",
      "0.0029752129121389226",
      "0.0021522286903818016",
      "0.0014764065019080253"
    ],
    [
      "0.00565855813866205",
      "0.006560366137275424",
      "0.02274403960377126",
      "0.006948691180641223",
      "0.006714297210899251",
      "-1.4261106972127547e-06",
      "9.4954215976944e-06",
      "2.5242097107436125e-06",
      "-8.557838166335886e-08",
      "-0.0010975930114682328",
      "-0.0002374475014976408",
      "-7.808562360319428e-06",
      "-0.0006270061118759871",
      "-0.0030188721036976313",
      "0.0001234669897055998",
      "-8.014572789081131e-07",
      "-2.548668659182084e-06",
      "1.5035216451491256e-06",
      "2.438731807801979e-06",
      "0.0024231442576984723",
      "-9.347746117686544e-05",
      "-0.0006685069817835904",
      "0.002314621747352556",
      "0.000996719263753703",
      "0.0009182203522040476"
    ],
    [
      "0.005658584424854399",
      "0.006530984718150973",
      "0.02205431590191886",
      "0.006958113294372657",
      "0.006576311187609393",
      "-1.1153251654810502e-06",
      "7.502540219609932e-06",
      "2.506636446079522e-06",
      "1.9337254896733957e-07",
      "-0.0009771371103126842",
      "-0.0001283072033714294",
      "7.86975363573663e-06",
      "-0.0010725509038841644",
      "-0.0026280949203172114",
      "0.00012418530929058703",
      "-7.611550516319951e-07",
      "-1.9572499521667617e-06",
      "1.2208319772479343e-06",
      "2.0899279104011128e-06",
      "0.002191228768749553",
      "-0.0001072862264264583",
      "-0.0005683296616008523",
      "0.001936411723480105",
      "0.0006652744413154835",
      "0.0008310147616348535"
    ],
    [
      "0.005659023635730927",
      "0.0070567226779937086",
      "0.03103373814441848",
      "0.00791649118135999",
      "0.007124024771095802",
      "-1.539164302258035e-06",
      "1.2730429720560896e-05",
      "3.5647851288115266e-06",
      "1.0073480262696985e-06",
      "-0.001395282892128797",
      "-0.00013348875210705106",
      "4.884487247118634e-05",
      "-0.0022281653065226617",
      "-0.004079182680098749",
      "0.00023040928560006407",
      "-9.829244328064737e-07",
      "-2.8157567447703142e-06",
      "1.7272258042722196e-06",
      "3.0392434742933055e-06",
      "0.0033564960330522823",
      "-0.00023392529683432975",
      "-0.0008464631111882155",
      "0.003214667511141632",
      "0.0005560239575088846",
      "0.0014026435968854454"
    ]
  ],
  "rational_Q": [
    [
      "0.14231841742733786",
      "175.34810697904345",
      "233.34373634997587",
      "76.95958747589808",
      "101.50614620231681",
      "175.34810697905314",
      "161.81256684592358",
      "1070.868355720095",
      "206.18747154395402",
      "569.0216286081704",
      "233.3437363499723",
      "1070.8683557201014",
      "4083.0909773935996",
      "796.7112709893631",
      "649.8637291549572",
      "76.95958747589962",
      "206.18747154392668",
      "796.7112709894238",
      "303.4050424108114",
      "298.30193149385246",
      "101.50614620232933",
      "569.0216286082109",
      "649.8637291549635",
      "298.30193149384377",
      "500.99164567526725",
      "1.5376516925938177",
      "-0.19956715954922427",
      "0.21524346625833032",
      "-2.080024747563519",
      "1.5376516925938053",
      "1.262327851459706",
      "-1.9533344221159794",
      "-0.5108554909031391",
      "1.1559081022593949",
      "-0.1995671595502159",
      "-1.95333442211629",
      "6.965392724898655",
      "-1.2941225660733673",
      "-0.6910083472229226",
      "0.2152434662581638",
      "-0.5108554909024304",
      "-1.2941225660729765",
      "2.4298322431911457",
      "0.8301504151049937",
      "-2.080024747563375",
      "1.1559081022586224",
      "-0.6910083472233837",
      "0.8301504151049083",
      "0.9742116972844395",
      "-34.91951224243018",
      "-41.6873835945779",
      "-9.693667324571678",
      "29.831812931690273",
      "-10.729532377711909",
      "-150.3420692481792",
      "-2.3753602207182625",
      "82.94623541404587",
      "-5.0620528460476955",
      "-59.68580387185516",
      "-117.38064780588908",
      "15.469370652528934",
      "10.657334519861477",
      "14.238261720201812",
      "-16.89539820249409",
      "25.38929020070169",
      "27.21023527374939",
      "43.25697291530943",
      "-35.822223518894404",
      "29.644044655995042",
      "-22.915653414197788",
      "53.03951527940739",
      "-57.1942423517956",
      "11.45472250748341",
      "-11.953717355181908",
      "-5.062052846030074",
      "-9.193093735690834",
      "-40.48328836388837",
      "-19.611966023874643",
      "19.547772175209502",
      "19.41898308466347",
      "53.811945749474326",
      "-134.59298692163262",
      "38.919382525687624",
      "113.330830838922",
      "-17.485202371946187",
      "-37.980822603080824",
      "72.42747032639721",
      "-18.745208218961235",
      "-36.32882192305615",
      "12.266891556996683",
      "51.518704220435865",
      "113.61804843377978",
      "-86.78435191355707",
      "-78.5041677171729",
      "-17.51987072314004",
      "14.238261720197361",
      "29.908504736736973",
      "34.16477312414556",
      "-29.447806135170453",
      "-16.994619548750546",
      "-17.48520237194495",
      "-27.717206565040417",
      "56.31079346916896",
      "-24.64808905222952",
      "-36.76352096358248",
      "-13.737635566004277",
      "-21.481857424263655",
      "10.762431302081916",
      "3.2363114845195775",
      "33.18718876682054",
      "-1.4517085761369204",
      "37.42221415066723",
      "47.43847604961818",
      "-9.04476950585589",
      "-31.00288820103267",
      "-35.822223518875894",
      "-27.236722548267252",
      "10.08691758061649",
      "28.30953808866815",
      "-61.67755803973943",
      "12.266891556998164",
      "97.68167270721223",
      "-165.77342364570936",
      "-1.5890312074770365",
      "-11.843859008156935",
      "-1.4517085761294073",
      "31.020370594727357",
      "-13.954726732725252",
      "-62.586056181513534",
      "-26.558037234550714",
      "6.799943580165203",
      "-27.033903596009026",
      "8.428714709346838",
      "-7.292681927916419",
      "8.423450048711619",
      "-10.72953237770619",
      "-59.685803871853665",
      "-16.895398202466783",
      "29.644044655977947",
      "-34.919512242423444",
      "-150.34206924816547",
      "-117.38064780589656",
      "25.38929020071295",
      "-22.915653414201373",
      "-41.68738359456669",
      "-2.3753602207166864",
      "15.469370652528069",
      "27.210235273762013",
      "53.039515279405514",
      "-9.693667324579076",
      "82.94623541402451",
      "10.657334519870629",
      "43.25697291531511",
      "-57.194242351767436",
      "-13.92744521027915",
      "-95.50170318817678",
      "-4.678022794051155",
      "-9.19309373567609",
      "-13.92744521029837",
      "582.7046199025175",
      "-12.654600871226327",
      "-82.5650081510268",
      "29.90850473674274",
      "-95.50170318819323",
      "-12.654600871222645",
      "63.44183107323429",
      "2.647880512562987",
      "-27.23672254826305",
      "-4.678022794027636",
      "-82.56500815105657",
      "2.6478805125736815",
      "93.84399372276383",
      "9.406288059678817",
      "-314.3250461733192",
      "53.81194574947088",
      "-253.01797138964966",
      "-78.03533785378872",
      "192.14533139029385",
      "-64.12489483466105",
      "-27.7172065650353",
      "142.52461311516552",
      "-386.1723862204302",
      "-75.97978853558587",
      "5.323609616305353",
      "97.68167270722547",
      "-214.14274218812258",
      "201.15380616866722",
      "-172.19579905503247",
      "36.307893801120116",
      "-14.37801297709119",
      "-37.98082260309526",
      "142.52461311516882",
      "-349.00258226053523",
      "-58.5596519603704",
      "-3.7257551975152348",
      "-21.481857424275",
      "51.896136253712775",
      "72.83648293481089",
      "-93.0743817880997",
      "-33.99367524423465",
      "31.020370594742666",
      "-135.60456006962875",
      "53.03207312472431",
      "-30.361599736640393",
      "38.08019433051905",
      "51.51870422043369",
      "-214.14274218814256",
      "-264.5189793803707",
      "133.04379809163237",
      "95.00508138530687",
      "37.4222141506797",
      "-135.6045600696314",
      "56.635503455198545",
      "38.430225499629714",
      "34.51060553432853",
      "-27.033903596043174",
      "137.96249226287222",
      "-75.64260770876301",
      "158.73979670912095",
      "-149.80403572723472",
      "-40.483288363888235",
      "-134.5929869216294",
      "72.42747032639888",
      "113.61804843377966",
      "11.45472250748264",
      "-19.611966023880168",
      "38.91938252569595",
      "-18.745208218942683",
      "-86.78435191354639",
      "-11.953717355174275",
      "19.547772175188236",
      "113.33083083891951",
      "-36.32882192304677",
      "-78.50416771714912",
      "-78.0353378537839",
      "-386.1723862204284",
      "201.1538061686668",
      "34.1647731241489",
      "9.406288059679666",
      "192.14533139029152",
      "-75.97978853559532",
      "-172.19579905501163",
      "10.086917580601902",
      "-314.3250461733272",
      "-64.12489483466021",
      "5.323609616308002",
      "36.3078938011213",
      "-52.063819441792255",
      "-633.7500822620676",
      "56.310793469168786",
      "-349.0025822605367",
      "-52.06381944180659",
      "666.7037125250722",
      "-7.266422882637211",
      "-165.7734236457159",
      "-264.51897938037325",
      "-633.7500822620676",
      "-7.266422882629045",
      "732.5268520127734",
      "113.5490205587419",
      "10.762431302093173",
      "72.83648293482432",
      "-146.4240438779467",
      "-38.97515477505382",
      "-59.42320200492214",
      "-13.954726732714393",
      "56.63550345520386",
      "96.7120276074467",
      "-92.2033234478611",
      "-50.637894673591646",
      "47.438476049616455",
      "53.0320731247053",
      "96.71202760746232",
      "-128.8924360700126",
      "-107.46996983286768",
      "8.428714709348887",
      "-75.6426077087728",
      "38.48750102646634",
      "-22.311325502708645",
      "-255.9591594370985",
      "-29.44780613517559",
      "-24.648089052230173",
      "3.2363114845267935",
      "-9.044769505843675",
      "-17.519870723142336",
      "-16.994619548742712",
      "-36.76352096358221",
      "33.18718876681828",
      "-31.00288820103082",
      "-58.55965196036313",
      "-93.07438178809944",
      "-30.361599736623006",
      "28.30953808864513",
      "-14.378012977135501",
      "-3.7257551974953325",
      "-33.993675244198556",
      "38.08019433052559",
      "-38.97515477502881",
      "-92.2033234478487",
      "-1.5890312074773547",
      "133.04379809162361",
      "113.54902055874135",
      "-59.423202004917584",
      "-50.63789467356694",
      "18.31827089073028",
      "-62.586056181507224",
      "38.43022549963952",
      "-128.89243607002874",
      "18.318270890736255",
      "11.31935928113656",
      "-7.292681927912545",
      "158.73979670913062",
      "-22.311325502726575",
      "42.80461331730659",
      "-100.39023639379874",
      "-61.67755803974131",
      "-11.843859008172398",
      "-26.55803723454178",
      "8.42345004874318",
      "95.00508138532031",
      "34.510605534314195",
      "-149.80403572723176",
      "-107.4699698328792",
      "-255.95915943715582",
      "-100.39023639379697",
      "-1.5088553255728132",
      "-0.13172209192783543",
      "1.309660956928071",
      "-0.4534303752438817",
      "1.5088553255730681",
      "-2.2171280483913015e-13",
      "0.9224432044027477",
      "-0.22321140511636953",
      "-0.911296965372755",
      "0.13172209192793027",
      "-0.9224432044038342",
      "2.305963143938474e-12",
      "-1.5293037340572662",
      "-0.2292209192567201",
      "-1.3096609569285218",
      "0.22321140511691592",
      "1.52930373405724",
      "-1.1337375774564115e-14",
      "1.2858546028361706",
      "0.45343037524373536",
      "0.9112969653710767",
      "0.2292209192572966",
      "-1.2858546028366469",
      "1.597667936447684e-13",
      "-0.16233751872699181",
      "5.59569559943238",
      "4.65665790946938",
      "-20.917519150133195",
      "52.466583509597825",
      "-6.081349316570218",
      "-29.74926454562289",
      "4.363770889256155",
      "8.342006261452193",
      "-25.022028327418134",
      "114.0697784075624",
      "-25.569770115662514",
      "21.022325522416686",
      "7.00357782219589",
      "27.30634763258852",
      "-56.0590675748946",
      "-12.170842469399128",
      "34.15423798636969",
      "-15.451536066449362",
      "5.897394659317876",
      "-53.85741349979797",
      "-32.24962479238967",
      "47.1868560764999",
      "16.551401283664365",
      "-25.553155824502905",
      "8.342006261455655",
      "3.904358706596379",
      "-171.28488601847906",
      "-10.80899656120371",
      "-9.95883466979824",
      "-113.64242321753704",
      "56.89361321689444",
      "114.31116247499298",
      "-75.40069847949988",
      "-60.31948669538882",
      "0.5098418092504323",
      "-19.816404685553017",
      "69.5437458333744",
      "45.140878703575005",
      "70.19334892905319",
      "-19.23133197591469",
      "99.80558154203008",
      "-39.15589983726148",
      "15.247799247461286",
      "3.1622408764841548",
      "-7.2302682952403865",
      "7.003577822201947",
      "5.222458154415216",
      "46.2950310419426",
      "-17.71707233740636",
      "40.8887884367833",
      "0.5098418092564851",
      "-86.70377216258643",
      "-12.73947495121529",
      "65.76485334768854",
      "2.531716417305391",
      "-0.3528894194729616",
      "-29.694072785358347",
      "10.858284017431833",
      "13.385394223322507",
      "15.911988588125178",
      "4.230588422054406",
      "13.149430273394042",
      "20.047586380504494",
      "5.632698338923176",
      "-44.85611369231172",
      "-15.451536066457928",
      "13.129995744750866",
      "61.29063996026758",
      "-19.78462487618991",
      "2.8862265081740577",
      "-19.231331975921492",
      "25.581614860420277",
      "47.897877618336565",
      "0.5399159239053871",
      "-15.19074306730775",
      "4.2305884220637635",
      "-12.09097006590597",
      "-71.09842211877198",
      "44.27303089944612",
      "-13.785126210242915",
      "9.22933643166341",
      "-11.184974321774364",
      "10.093482456645955",
      "11.389762525481604",
      "-14.110832723316351",
      "-52.46658350958542",
      "25.02202832742072",
      "-27.30634763256044",
      "-5.8973946593303745",
      "0.1623375187312665",
      "6.081349316561882",
      "-114.06977840756234",
      "56.05906757489357",
      "53.857413499803684",
      "-5.595695599428712",
      "29.749264545600152",
      "25.569770115649423",
      "12.170842469376042",
      "32.24962479238344",
      "-4.656657909480526",
      "-4.363770889236107",
      "-21.02232552242683",
      "-34.1542379863605",
      "-47.186856076512925",
      "-21.445058600968032",
      "33.009449500539716",
      "117.38531512300844",
      "3.904358706581015",
      "21.44505860096484",
      "8.278165022389434e-13",
      "28.469435095795966",
      "58.03928090026221",
      "5.222458154393777",
      "-33.009449500540256",
      "-28.469435095815015",
      "-6.181708647272771e-13",
      "-38.369369998117264",
      "13.129995744754885",
      "-117.38531512296451",
      "-58.03928090025627",
      "38.369369998094896",
      "-7.275106560570945e-12",
      "9.899924610137669",
      "109.40370394348308",
      "56.89361321689087",
      "-223.88926432065796",
      "293.12758656991974",
      "254.44468157702397",
      "-113.43530372213259",
      "-86.70377216258237",
      "-120.36539653586043",
      "111.37828353710074",
      "64.78470343131447",
      "-88.18713096284203",
      "25.581614860419833",
      "-14.105413635185803",
      "22.171088499851006",
      "-258.58881933650355",
      "212.88331930510947",
      "-18.726785606703107",
      "-19.816404685557394",
      "-120.36539653586591",
      "-164.16691287312196",
      "73.65509238823661",
      "-9.251954264397659",
      "-29.6940727853435",
      "53.67044663616632",
      "85.51272034205385",
      "-37.5668963780769",
      "62.996161345900695",
      "-12.09097006590464",
      "146.159617980461",
      "117.04012573182685",
      "-14.872054666661423",
      "-48.965326480173424",
      "99.80558154202993",
      "-14.1054136351876",
      "-541.5680036809614",
      "-49.482732950918724",
      "299.59051651759125",
      "13.149430273394426",
      "146.15961798048093",
      "112.13505766949632",
      "-87.88213358001127",
      "-28.227411838725235",
      "-11.184974321802244",
      "153.85767992626046",
      "5.688276983804188",
      "26.203814115981448",
      "-130.23344006780002",
      "171.28488601848082",
      "-114.31116247499007",
      "-69.5437458333747",
      "39.155899837262",
      "-16.551401283663402",
      "10.80899656119348",
      "75.4006984795099",
      "-45.14087870355644",
      "-15.247799247461765",
      "25.553155824510544",
      "9.958834669801947",
      "60.319486695389266",
      "-70.19334892905322",
      "-3.162240876469816",
      "-293.127586569913",
      "-111.3782835371092",
      "-22.171088499854",
      "46.29503104193513",
      "-9.899924610123536",
      "-254.4446815770275",
      "-64.78470343133246",
      "258.588819336497",
      "61.290639960252854",
      "-109.40370394348679",
      "113.43530372214022",
      "88.18713096283643",
      "-212.88331930513627",
      "-111.53509427542197",
      "39.68548395363382",
      "-12.739474951211228",
      "-164.16691287312645",
      "111.53509427541339",
      "-9.754253773504305e-12",
      "-376.6118536761504",
      "47.89787761833616",
      "-541.5680036809904",
      "-39.68548395364397",
      "376.61185367617355",
      "1.6193249992046695e-12",
      "23.866859742481587",
      "10.858284017427396",
      "85.51272034206957",
      "46.23945175463907",
      "155.3571490359761",
      "-156.1384865476371",
      "-71.09842211875898",
      "112.13505766950937",
      "-147.74439204033905",
      "-130.64541340111597",
      "95.92697843355695",
      "20.047586380506893",
      "117.0401257318202",
      "-147.74439204033462",
      "-74.46889602968473",
      "103.9740034025397",
      "10.093482456649493",
      "5.6882769838312734",
      "63.190494848981956",
      "-123.9003843008557",
      "-24.474055651768026",
      "17.717072337401323",
      "-65.76485334767816",
      "-13.385394223314377",
      "-5.632698338907811",
      "7.23026829524245",
      "-40.88878843679411",
      "-2.5317164172973716",
      "-15.911988588109306",
      "44.856113692320456",
      "-73.65509238823257",
      "37.56689637804367",
      "14.872054666656418",
      "-19.784624876179443",
      "18.72678560666615",
      "9.25195426438263",
      "-62.996161345880665",
      "48.96532648016219",
      "-155.35714903595527",
      "130.64541340110014",
      "0.5399159239043129",
      "-49.4827329509055",
      "-23.866859742474364",
      "156.13848654762432",
      "-95.92697843353929",
      "-41.89236303300111",
      "44.27303089945369",
      "-87.88213357994742",
      "-74.46889602969581",
      "41.89236303293585",
      "-1.5886612478515178e-11",
      "11.389762525481792",
      "26.203814115994877",
      "-123.90038430084503",
      "11.55866245004319",
      "133.345346248468",
      "-2.8862265081451732",
      "15.1907430673029",
      "13.785126210245046",
      "14.110832723307446",
      "-299.5905165175862",
      "28.227411838696355",
      "130.23344006771617",
      "-103.97400340254666",
      "24.47405565177404",
      "-133.34534624843485"
    ],
    [
      "0.01979694883016096",
      "24.67706053379333",
      "171.29615236589228",
      "29.95542602988299",
      "29.696654446658098",
      "24.677060533789334",
      "143.8766065641756",
      "1136.7183891164048",
      "239.83293092828177",
      "484.9005666033547",
      "171.2961523659406",
      "1136.7183891164436",
      "3371.862010947075",
      "801.7166126327476",
      "702.0240972508374",
      "29.95542602985647",
      "239.8329309279992",
      "801.7166126326666",
      "284.62441490811284",
      "296.93188735918284",
      "29.69665444677745",
      "484.90056660287536",
      "702.0240972506599",
      "296.93188735893017",
      "433.2366201542348",
      "-0.15721914107043586",
      "-0.1485962975653561",
      "-0.11135983885057986",
      "0.15904163538288424",
      "-0.1572191410695203",
      "0.6835158305631494",
      "-0.43702434510496224",
      "-0.6204918363325038",
      "-0.42161287604545356",
      "-0.1485962975681059",
      "-0.4370243451090698",
      "2.9276071831164128",
      "-0.21137113874496846",
      "-0.593780573630625",
      "-0.11135983884955786",
      "-0.620491836329477",
      "-0.2113711387437754",
      "0.5850473408350421",
      "-0.5330914363366966",
      "0.15904163538439461",
      "-0.4216128760493458",
      "-0.5937805736459301",
      "-0.5330914363356372",
      "0.9533107446772271",
      "-4.997359311840768",
      "-1.706869008151684",
      "-10.896903395944392",
      "21.012839774453386",
      "-8.100218278588047",
      "-90.05407854107281",
      "2.6001250911889437",
      "67.52719096518169",
      "0.5911590343221469",
      "-52.33943726583278",
      "-70.95589091412636",
      "10.120589733891519",
      "-7.74989014457938",
      "3.8706579858889816",
      "-6.459537866683745",
      "48.88167608561894",
      "8.364968234388387",
      "32.86570081991672",
      "-11.829071468089762",
      "69.62346232706355",
      "-14.471993632904642",
      "37.720229562642245",
      "-37.23518389357693",
      "12.176825252293103",
      "-17.069580204879596",
      "0.5911590342964137",
      "-22.302860781827277",
      "-70.07471202425522",
      "-17.04702578848108",
      "30.617584766842324",
      "16.127662438255303",
      "66.74339738929993",
      "-91.89792427853598",
      "32.554501027599315",
      "132.3779982531985",
      "-14.407972738999533",
      "2.9326988673775833",
      "91.44296914403364",
      "-20.88200576733184",
      "-7.536079764125827",
      "5.318935008965554",
      "66.86958338282251",
      "84.49205092694784",
      "-50.622045688074586",
      "-45.34890083981315",
      "-2.152274029278193",
      "3.8706579859147885",
      "3.7870170902370095",
      "25.77655550239255",
      "-4.6662026285396205",
      "14.463276640174662",
      "-14.407972738922455",
      "-22.76599261227558",
      "18.76481844988467",
      "0.43424889766821606",
      "-34.164936779898014",
      "-9.387647761476822",
      "-27.00568864152656",
      "2.8972200855616914",
      "-0.06304068552856817",
      "30.696885254137733",
      "-7.523675654122162",
      "9.673544323869413",
      "49.67169383195649",
      "12.233713990850816",
      "-18.842249396163908",
      "-11.829071468045914",
      "6.10747210241337",
      "23.29327460460799",
      "0.39312694068619064",
      "-77.88922634118725",
      "5.318935008921955",
      "41.93958046735722",
      "5.507370665978604",
      "-25.783011784721918",
      "-25.380484617514906",
      "-7.523675654020819",
      "29.304576283342858",
      "-4.49517419044779",
      "-16.248645437591865",
      "-20.257192995287102",
      "-9.532643642974707",
      "-4.190728364683932",
      "12.82620503773086",
      "-31.568550259372977",
      "39.99174070567216",
      "-8.100218278558785",
      "-52.33943726590769",
      "-6.459537866669383",
      "69.62346232697762",
      "-4.997359311820327",
      "-90.0540785412022",
      "-70.9558909139819",
      "48.88167608558301",
      "-14.47199363293067",
      "-1.7068690081498041",
      "2.600125091262509",
      "10.120589733863724",
      "8.364968234403667",
      "37.72022956277191",
      "-10.896903395962742",
      "67.52719096520114",
      "-7.749890144672818",
      "32.86570081982515",
      "-37.235183893653975",
      "-2.7871215165265624",
      "-87.55266243754463",
      "1.4146752837327556",
      "-22.302860781734726",
      "-2.7871215165501257",
      "405.2328463156434",
      "3.729748530854776",
      "-115.05650958691447",
      "3.787017090305741",
      "-87.55266243809986",
      "3.7297485308699945",
      "-27.736915035624826",
      "-11.851284503746284",
      "6.107472102331703",
      "1.4146752839156427",
      "-115.05650958714337",
      "-11.851284503466532",
      "120.10959062703922",
      "21.596420920223967",
      "-248.29546049941075",
      "66.74339738922248",
      "-256.48788957493065",
      "-60.98673373702253",
      "186.02170115811768",
      "-31.591281166116744",
      "-22.765992612227308",
      "106.20843270730514",
      "-365.93418934950336",
      "-74.12554551358924",
      "7.631029118925368",
      "41.939580467253194",
      "-220.13026138715819",
      "235.2076431252499",
      "-179.04893228076114",
      "8.546800213984165",
      "11.936036209328615",
      "2.932698867298843",
      "106.20843270718778",
      "-381.37942703356896",
      "-75.13062796879413",
      "10.207957788634056",
      "-27.005688641675622",
      "49.3655423164981",
      "94.73015617314805",
      "-74.44475530248805",
      "-44.757106942209624",
      "29.304576283262985",
      "-128.08347149580945",
      "84.96923774510614",
      "-11.298218499087046",
      "-0.8807779836942772",
      "66.8695833827719",
      "-220.1302613869476",
      "-261.83255310620797",
      "159.45086267379514",
      "90.1335061053125",
      "9.673544323838474",
      "-128.08347149574652",
      "67.10691927798771",
      "25.491440232892124",
      "44.958897836904825",
      "-4.1907283646333475",
      "88.9309911589165",
      "-76.06116736210987",
      "149.8810550037238",
      "-138.9001826243483",
      "-70.0747120242289",
      "-91.89792427848951",
      "91.44296914400567",
      "84.49205092691822",
      "12.17682525240014",
      "-17.0470257884213",
      "32.5545010275884",
      "-20.88200576730248",
      "-50.62204568814259",
      "-17.069580204862895",
      "30.61758476684139",
      "132.37799825321233",
      "-7.536079764156885",
      "-45.34890083977381",
      "-60.98673373702095",
      "-365.93418934956316",
      "235.20764312512156",
      "25.77655550254563",
      "21.5964209202959",
      "186.02170115812257",
      "-74.1255455136083",
      "-179.0489322809923",
      "23.293274604713584",
      "-248.2954604995469",
      "-31.591281166147017",
      "7.631029118958639",
      "8.546800213880614",
      "-96.32914607070038",
      "-656.3872867887715",
      "18.764818449639897",
      "-381.37942703337757",
      "-96.32914607074855",
      "441.0781448546113",
      "9.760560718822244",
      "5.507370665994226",
      "-261.8325531061241",
      "-656.3872867887014",
      "9.760560718644406",
      "510.841523351196",
      "94.99349276816476",
      "2.8972200856314747",
      "94.7301561731109",
      "-116.55763282256332",
      "-39.38135553390348",
      "-46.31470442181189",
      "-4.4951741904223415",
      "67.10691927810262",
      "107.59800655987164",
      "-118.068279713437",
      "-51.5744541380545",
      "49.67169383178547",
      "84.96923774505323",
      "107.59800655982754",
      "-93.80309124461813",
      "-57.91304470259308",
      "12.826205037602712",
      "-76.06116736213528",
      "49.46911385087603",
      "-61.377936460557315",
      "-263.2073077639341",
      "-4.666202628611586",
      "0.4342488977769417",
      "-0.06304068542820088",
      "12.233713991057849",
      "-2.152274029344419",
      "14.463276640286445",
      "-34.16493677974106",
      "30.696885254055744",
      "-18.8422493961212",
      "-75.13062796892972",
      "-74.44475530278798",
      "-11.298218499566753",
      "0.39312694061157233",
      "11.936036209697068",
      "10.207957788116305",
      "-44.75710694266079",
      "-0.880777983774696",
      "-39.3813555338933",
      "-118.0682797134242",
      "-25.78301178473471",
      "159.4508626738635",
      "94.99349276806493",
      "-46.3147044218991",
      "-51.57445413816898",
      "21.181379842042542",
      "-16.24864543773102",
      "25.49144023291509",
      "-93.80309124456734",
      "21.18137984221059",
      "-67.80776155594839",
      "-31.5685502595336",
      "149.88105500372365",
      "-61.377936460776255",
      "35.450282318800554",
      "-82.48047821389713",
      "-77.88922634137464",
      "-25.380484617639606",
      "-20.25719299527596",
      "39.99174070549908",
      "90.13350610554149",
      "44.95889783750528",
      "-138.90018262437394",
      "-57.913044702736855",
      "-263.20730776365446",
      "-82.48047821388651",
      "0.035088884345009785",
      "0.25638820636270027",
      "-0.24042666872770935",
      "-0.3168418392499564",
      "-0.035088884344501386",
      "-2.5144070697014957e-12",
      "-1.6750362491994342",
      "0.27475009923509536",
      "0.5353579378015145",
      "-0.2563882063618288",
      "1.6750362491937498",
      "-3.9609490585578e-12",
      "-0.46688739352015035",
      "0.9565343866116972",
      "0.24042666872655472",
      "-0.27475009923536153",
      "0.46688739352211434",
      "-2.396881072035926e-12",
      "-0.39075288730880764",
      "0.31684183925067383",
      "-0.5353579377920448",
      "-0.9565343866144214",
      "0.3907528873101064",
      "8.103580182140172e-13",
      "-26.295566491873622",
      "-12.088469666580178",
      "14.391691948388397",
      "-4.430178111980011",
      "-3.938149135163294",
      "9.401440302295105",
      "-15.98056366842444",
      "-39.40784179591018",
      "17.97637891443752",
      "6.205143848203766",
      "-18.149392429311085",
      "1.2893616619711685",
      "25.201836481813697",
      "15.325244183884427",
      "30.71623568923435",
      "-7.576400587017148",
      "-10.560662191365404",
      "2.463035653430508",
      "-11.151663170392483",
      "17.258192087393763",
      "-17.557234750079623",
      "-0.9874233038546839",
      "5.35045093270417",
      "6.7345538620813885",
      "-11.650068244130692",
      "17.97637891446778",
      "6.493085964802031",
      "-168.611377707046",
      "-33.771031534043445",
      "-6.351126439620286",
      "-97.37304160607528",
      "70.75042484255957",
      "106.61653621993221",
      "-69.91833577534513",
      "-79.78796341682116",
      "-1.8154420981297301",
      "-9.305770634829539",
      "36.717652329152024",
      "51.92749219946211",
      "64.09614993362098",
      "-18.40783501994137",
      "73.3159877818737",
      "-89.52578396128995",
      "47.553437663846914",
      "-16.944738034418787",
      "-13.325863135637988",
      "15.325244183809476",
      "11.440898655019085",
      "-19.413475339328247",
      "-39.55999574004789",
      "62.00421680749578",
      "-1.8154420980931782",
      "-118.91834431159177",
      "53.794370382379576",
      "55.96058646206617",
      "-4.761949593448228",
      "3.786839408254175",
      "-21.93583610174983",
      "-24.52726877259042",
      "35.53504719873013",
      "22.09361431932871",
      "-2.329098999618939",
      "31.19445887029568",
      "-29.797827114618762",
      "21.346720603377754",
      "-22.34914413159607",
      "-11.151663170349826",
      "22.370411543750517",
      "8.076972864177174",
      "-22.958142979579037",
      "-19.77390671236661",
      "-18.407835020008694",
      "42.797376489116786",
      "130.09355928475213",
      "-33.612496159202756",
      "-2.9905014666956964",
      "-2.329098999591658",
      "-42.500754468808275",
      "-13.180344537899808",
      "22.95179547335838",
      "-7.31998964420525",
      "6.718683725132474",
      "-36.78480878923771",
      "5.014849053770863",
      "-7.99498600855246",
      "5.662102538420929",
      "3.938149135243",
      "-6.2051438482142185",
      "-30.71623568926804",
      "-17.258192087457246",
      "26.29556649182844",
      "-9.40144030223836",
      "18.149392429004738",
      "7.576400587064205",
      "17.557234750130014",
      "12.08846966666421",
      "15.980563668353435",
      "-1.2893616619453698",
      "10.560662191579443",
      "0.9874233038815518",
      "-14.391691948381025",
      "39.407841795858296",
      "-25.20183648177637",
      "-2.4630356533491904",
      "-5.350450932701946",
      "-95.65440829161538",
      "38.42653711630256",
      "116.07312464929966",
      "6.493085964766965",
      "95.6544082916288",
      "1.2512954173635355e-12",
      "-8.291482662453323",
      "81.42703944314705",
      "11.44089865486817",
      "-38.42653711649581",
      "8.291482662286391",
      "1.283794819995418e-10",
      "-49.293501726117",
      "22.37041154378161",
      "-116.07312464899776",
      "-81.42703944327192",
      "49.29350172590147",
      "1.0960323815150711e-10",
      "21.315958336322947",
      "154.9031969039779",
      "70.75042484260183",
      "-283.2992232602936",
      "235.5272357409896",
      "217.8197142013718",
      "-155.1723013008227",
      "-118.91834431151528",
      "-131.3560022476713",
      "145.87271674389615",
      "2.2969555740944707",
      "-90.24461530084409",
      "42.7973764889966",
      "-20.027057994985874",
      "40.221306068819985",
      "-268.3276595188483",
      "229.56293730017074",
      "-30.20444219489715",
      "-9.305770634790496",
      "-131.35600224756456",
      "-158.00696532007217",
      "111.16976109241163",
      "-3.83298864407131",
      "-21.93583610178265",
      "69.28062294573436",
      "95.48588105811339",
      "-38.36505009548507",
      "89.52482347173567",
      "-42.50075446885253",
      "140.94227504206458",
      "132.06527564352515",
      "-30.594433348868392",
      "-56.5199807952308",
      "73.31598778190778",
      "-20.027057994940137",
      "-496.7088116940906",
      "-11.437493322310818",
      "277.4989616926205",
      "31.194458870396428",
      "140.94227504234178",
      "94.20887017011",
      "-39.23754073934421",
      "18.907660336695702",
      "-36.784808789327506",
      "125.63956089903097",
      "1.9175260937577008",
      "9.481809356164401",
      "-141.1592438537658",
      "168.61137770695845",
      "-106.61653621994263",
      "-36.717652329167755",
      "89.52578396136968",
      "-6.734553862121651",
      "33.77103153407798",
      "69.91833577532543",
      "-51.927492199396205",
      "-47.55343766383974",
      "11.650068244111036",
      "6.35112643970663",
      "79.78796341687402",
      "-64.09614993372274",
      "16.94473803449945",
      "-235.52723574096248",
      "-145.8727167438401",
      "-40.22130606889508",
      "-19.413475339201764",
      "-21.315958336353766",
      "-217.81971420136554",
      "-2.296955574073921",
      "268.32765951880947",
      "8.076972864067379",
      "-154.90319690398908",
      "155.17230130078426",
      "90.2446153008419",
      "-229.56293730009222",
      "-33.437215286317894",
      "-2.51550448677802",
      "53.79437038253011",
      "-158.00696531992065",
      "33.43721528638105",
      "-8.052428617551712e-11",
      "-439.42293277664567",
      "130.0935592847211",
      "-496.7088116943384",
      "2.5155044868552454",
      "439.42293277682944",
      "-7.137799205637105e-11",
      "57.30590476856039",
      "-24.5272687725979",
      "95.4858810579885",
      "84.9918857395916",
      "122.09574958612575",
      "-126.15184861059045",
      "-13.180344537866848",
      "94.20887017012255",
      "-133.68833835632634",
      "-158.93055661502768",
      "24.403786620953657",
      "-29.797827114434437",
      "132.06527564342386",
      "-133.6883383562744",
      "-41.12012377024647",
      "148.6385388874819",
      "5.0148490535873185",
      "1.9175260934917333",
      "82.42235931518185",
      "-138.37863054367233",
      "-28.08304750322042",
      "39.559995740108015",
      "-55.96058646207553",
      "-35.535047198547836",
      "-21.34672060334396",
      "13.325863135691042",
      "-62.00421680759039",
      "4.761949593656255",
      "-22.093614319316682",
      "22.349144131490785",
      "-111.16976109252342",
      "38.36505009557928",
      "30.59443334914604",
      "-22.95814297969583",
      "30.204442195225784",
      "3.8329886440567735",
      "-89.52482347186695",
      "56.51998079529371",
      "-122.0957495860124",
      "158.9305566150295",
      "-33.612496159169545",
      "-11.437493322435524",
      "-57.305904768493484",
      "126.1518486107077",
      "-24.403786620999323",
      "-52.2867166627106",
      "22.951795473608247",
      "-39.237540739166384",
      "-41.1201237703664",
      "52.28671666261925",
      "2.42805698770392e-11",
      "-7.994986008483067",
      "9.481809356201397",
      "-138.37863054413586",
      "10.162778069012726",
      "161.96755600156646",
      "19.7739067126798",
      "2.9905014669443033",
      "7.3199896441210335",
      "-5.662102538467603",
      "-277.49896169285466",
      "-18.90766033652861",
      "141.15924385412114",
      "-148.6385388876672",
      "28.083047503332477",
      "-161.9675560018909"
    ]
  ],
  "products": [],
  "rational_weights": [],
  "status": "RIGOROUS COHERENT-ORBIT POLYGON EXTRACTION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.02622416336989620030000000 +/- 3e-31]",
      "[76.56977877353901306593754 +/- 1.23e-24]",
      "[199.8790075047411630688963 +/- 4.69e-23]",
      "[19.13619793274251054004813 +/- 2.50e-24]",
      "[10.65776430089546538025521 +/- 2.30e-24]",
      "[7.896337426825728977827226 +/- 3.89e-25]",
      "[298.7793542079542780279750 +/- 3.79e-24]",
      "[5.946964183463626637584365 +/- 3.49e-25]",
      "[16.66428271801836124590719 +/- 2.54e-24]",
      "[215.1593746748850483360261 +/- 9.16e-24]",
      "[93.96949973954772604500348 +/- 4.93e-24]",
      "[2.616117663800937894609250 +/- 3.45e-25]",
      "[0.2405891845042381618139763 +/- 3.38e-26]",
      "[0.3595003725899001522347904 +/- 1.40e-26]",
      "[0.04206016223236180171722898 +/- 3.36e-27]"
    ],
    [
      "[0.006245987434425487339500000 +/- 3e-32]",
      "[6.432053825405486292069201 +/- 1.69e-25]",
      "[9.142437542084350528111773 +/- 1.14e-25]",
      "[0.6527583695119132613181474 +/- 3.98e-26]",
      "[0.1527768120545672039301687 +/- 3.81e-26]",
      "[4.124127474777748759744507 +/- 3.52e-25]",
      "[12.08785539483010724446302 +/- 4.35e-24]",
      "[1.089510426577559348126205 +/- 4.00e-25]",
      "[1.318274011884888030758093 +/- 4.50e-25]",
      "[9.219684596643264081168240 +/- 3.88e-25]",
      "[3.145393274731183039961361 +/- 4.47e-25]",
      "[1.002674883697715940962454 +/- 2.56e-25]",
      "[0.1774756839401575380401122 +/- 3.16e-26]",
      "[0.07255767577128561192609045 +/- 2.31e-27]",
      "[0.01617038261895546977765606 +/- 2.73e-27]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "On the stated oriented marking cell and multiplier interval, the coherent m-cycle orbit polygon equals m*w0*Pi_m. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.17950529092922807
}


==> anc/small-orders/order6/square_assignment_c1_hexagon_0.633_0.668_d4_certificate.json <==
{
  "kind": "q4",
  "cell": 1,
  "m": 4,
  "target_edge": 1,
  "target_slack": -1,
  "lambda_polygon": 6,
  "lambda_edge": 1,
  "points": [
    [
      "0",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "29/42",
      "9/14"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.633",
    "0.668"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      -1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        0,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "0.46199596311129953",
    "-18.01325801550919",
    "-40.69281218892137",
    "-10.408244875802154",
    "-6.331801060680509",
    "0.34985963436174067",
    "-0.017360484056180656",
    "-0.3110786636123579",
    "-0.5393862516737481",
    "2.9655781339331204",
    "-2.644592041122219",
    "0.04314971680524449",
    "4.738475255484034",
    "1.91971641034795",
    "-0.34929753005578223",
    "0.11559932074969505",
    "-1.2278123746151857",
    "0.21687521292939863",
    "0.21819296734387839",
    "-2.6323225769351506",
    "1.6463436517095231",
    "-1.4959800956211333",
    "1.592043998623634",
    "2.5955445438588245",
    "-3.7163552766487964"
  ],
  "rational_G": [
    [
      "0.0017805742106821317",
      "0.0017937586311568823",
      "0.0022418605899689695",
      "0.0018095263877213144",
      "0.0018160303940072614",
      "1.8869101229772094e-06",
      "-6.316497164969653e-06",
      "-9.866989348465965e-07",
      "4.483603590581953e-06",
      "-1.438951662295102e-05",
      "-2.410188543528211e-06",
      "6.9026368799824805e-06",
      "-5.255735809161553e-05",
      "-9.642138915500374e-05",
      "3.008822036787627e-06",
      "-4.069738499545583e-07",
      "1.6549296360114638e-05",
      "-1.5023287004552704e-06",
      "-4.187698177812028e-06",
      "4.1353371452576145e-05",
      "-2.1918920205368452e-06",
      "-8.740926925106838e-06",
      "4.507584041311123e-05",
      "-4.36614820048389e-05",
      "2.1027699393509243e-05"
    ],
    [
      "0.0017807333808112918",
      "0.0017953249248964158",
      "0.0023243264645912173",
      "0.0018155158505988216",
      "0.0018203454728607771",
      "1.8926711905966259e-06",
      "-7.63908328843806e-06",
      "-9.814740598547503e-07",
      "5.03255133011881e-06",
      "-1.564679169849689e-05",
      "-2.2665258279202623e-06",
      "6.881915135996021e-06",
      "-6.44767457924166e-05",
      "-0.00011000613440641076",
      "3.773499183321483e-06",
      "-2.141657207620824e-07",
      "1.8352005091480707e-05",
      "-1.5235376991727492e-06",
      "-4.614448367109304e-06",
      "4.751981133978858e-05",
      "-2.9750297505067824e-06",
      "-9.871501948304569e-06",
      "4.988833143112298e-05",
      "-4.81614987576638e-05",
      "2.343299128634556e-05"
    ],
    [
      "0.00178171594358984",
      "0.0018056312214642133",
      "0.0026144016033569956",
      "0.0018325459877090102",
      "0.001845133768766971",
      "3.311043051981317e-06",
      "-1.2902765231702436e-05",
      "-1.3631318228450561e-06",
      "8.322363025709531e-06",
      "-2.967674661530258e-05",
      "-3.537184180049369e-06",
      "1.2446672820683879e-05",
      "-9.736989700001697e-05",
      "-0.00017396970420088172",
      "6.1567843958637766e-06",
      "-5.601492776055679e-07",
      "3.008785682504885e-05",
      "-2.542798934973325e-06",
      "-7.5823915125465685e-06",
      "7.679694019066634e-05",
      "-5.3173493796822744e-06",
      "-1.6073294974010926e-05",
      "6.872509847762998e-05",
      "-7.65659060290991e-05",
      "3.5251118745969734e-05"
    ],
    [
      "0.0017826547060886982",
      "0.0018266919223950176",
      "0.0032990030392377506",
      "0.0018953822941849294",
      "0.0018857757159451067",
      "5.211405770464939e-06",
      "-2.0427076405144455e-05",
      "-7.81956731658277e-07",
      "1.2304702552062034e-05",
      "-3.8073092753501216e-05",
      "-7.466988148620941e-06",
      "1.9553631378109213e-05",
      "-0.00021497830846545237",
      "-0.00028651579125428463",
      "1.8412398053539212e-05",
      "-7.100649640734353e-07",
      "4.56685751651685e-05",
      "-5.318867084826375e-06",
      "-1.03035326940369e-05",
      "0.00014171998041427977",
      "-1.0655828540764918e-05",
      "-2.784435911459097e-05",
      "0.00012654154993437138",
      "-0.0001376185037775565",
      "7.136571286121913e-05"
    ],
    [
      "0.0017807996292633864",
      "0.0017974449477318312",
      "0.0024213528424088648",
      "0.0018222444487556043",
      "0.001823776928829865",
      "2.132023058269633e-06",
      "-8.988529340937847e-06",
      "-6.711391191129997e-07",
      "5.414655596316548e-06",
      "-1.3620529061598022e-05",
      "-2.220768757430078e-06",
      "7.28517335803595e-06",
      "-7.924003131589089e-05",
      "-0.00012296604158587804",
      "6.158487578229743e-06",
      "-2.975998644803188e-08",
      "1.9574728260025665e-05",
      "-1.8198815595197596e-06",
      "-4.7517835206325815e-06",
      "5.42971706678831e-05",
      "-3.610728735258917e-06",
      "-1.118233979011731e-05",
      "5.579176384900455e-05",
      "-5.1757987480942305e-05",
      "2.631496943173087e-05"
    ],
    [
      "1.1100211793941814",
      "7.771383026862184",
      "37.69960100304015",
      "8.257083743652958",
      "2.7556603543366944",
      "-2.096667679699756",
      "2.9241600513658",
      "0.06811433292618459",
      "1.4296701345356408",
      "-12.42466507154622",
      "0.17494383246119102",
      "-2.6974555829251456",
      "4.137766978303688",
      "-0.08412589982746059",
      "-0.2583966957884652",
      "-1.5803874462369256",
      "4.848440043818157",
      "1.6472178415965648",
      "-0.32236769656148623",
      "-8.673324429490204",
      "-1.6420600166068124",
      "3.667128420824525",
      "10.391856944966586",
      "-8.173328055543612",
      "0.023708755444379958"
    ],
    [
      "0.0017909440289992549",
      "0.0018467952228916251",
      "0.004295719006404368",
      "0.001944414657625717",
      "0.0020593710505745245",
      "1.100992905098197e-05",
      "-1.7969297007598522e-05",
      "-1.9331698733282034e-05",
      "3.697793706733141e-05",
      "-7.626895416856668e-05",
      "-2.506099947435239e-05",
      "5.607941920588836e-05",
      "-0.00028201094367570915",
      "-0.0006109366329109865",
      "-1.646392767845717e-05",
      "-6.0415798956769465e-06",
      "0.00013469509144528724",
      "-1.0056813486185e-05",
      "-3.826864844890539e-05",
      "0.00022722490988338515",
      "-3.13168513875848e-05",
      "-3.875458683660821e-05",
      "0.00036843561697846123",
      "-0.000424825838110652",
      "0.00015414235694707115"
    ],
    [
      "0.0017819270689395763",
      "0.0018058142785812596",
      "0.0027320082692379533",
      "0.0018471996594027977",
      "0.0018530785592685021",
      "3.3160024297178082e-06",
      "-1.4227688233994498e-05",
      "-1.3300350104174351e-06",
      "9.295104020745415e-06",
      "-2.353749005314185e-05",
      "-1.9041577445096722e-06",
      "1.1629785525056217e-05",
      "-0.00012175134660347683",
      "-0.00019464211020082538",
      "8.67067405584182e-06",
      "-2.0689638889755103e-07",
      "3.230334079996351e-05",
      "-2.979823409537502e-06",
      "-8.057225895943335e-06",
      "7.841948582069044e-05",
      "-4.81104934403988e-06",
      "-1.5981448605424023e-05",
      "8.758395485734372e-05",
      "-8.837395370438423e-05",
      "4.266926621710082e-05"
    ],
    [
      "0.0017822938423174778",
      "0.0018113821377622322",
      "0.003035692886362559",
      "0.0018633598890028299",
      "0.001866405612298044",
      "4.193297379028873e-06",
      "-1.698071795358917e-05",
      "-1.429591995606729e-06",
      "1.081523668992517e-05",
      "-3.50993734209653e-05",
      "-3.549379802070831e-06",
      "1.6653537754486433e-05",
      "-0.00017919369273739435",
      "-0.00024011101818224387",
      "1.3810519595463003e-05",
      "-4.1932973447204656e-07",
      "4.044343172745151e-05",
      "-4.3319347824588515e-06",
      "-9.36982497458261e-06",
      "0.0001062613271687074",
      "-1.019791083418818e-05",
      "-2.0187961771981973e-05",
      "0.00010559571920200118",
      "-0.0001214715090872604",
      "5.315929531818112e-05"
    ],
    [
      "0.0018065639407808909",
      "0.0019229786537742729",
      "0.007787313740677363",
      "0.0021048118304362456",
      "0.002445548985618735",
      "2.969688131103678e-05",
      "-7.357700387212855e-05",
      "-4.44971714724893e-05",
      "8.768898225265335e-05",
      "-0.00020763729878934672",
      "-6.605432018445126e-05",
      "0.00013265655175480272",
      "-0.0005427595507966875",
      "-0.0015109272973474021",
      "-4.842168392090635e-05",
      "-9.7760708730132e-06",
      "0.0003228953785901001",
      "-2.264458410476395e-05",
      "-9.303616275322848e-05",
      "0.0005569154105162829",
      "-6.70807553376429e-05",
      "-0.00011424633242412981",
      "0.0007451851092423393",
      "-0.0008851433265073246",
      "0.0003310569909034365"
    ],
    [
      "0.0017806249409316995",
      "0.0017954152891980638",
      "0.002302768244047347",
      "0.0018139166760579252",
      "0.0018186033857852005",
      "2.1011287770744777e-06",
      "-7.108900513607735e-06",
      "-8.079161305509754e-07",
      "4.771007412234593e-06",
      "-1.2971302104533957e-05",
      "-2.3859945679255033e-06",
      "7.312654070180906e-06",
      "-6.14458130422163e-05",
      "-0.00010491738400809871",
      "4.540130050358967e-06",
      "-3.0900415311498563e-07",
      "1.7379492098649364e-05",
      "-1.738458161119718e-06",
      "-4.308535284368895e-06",
      "4.562388638272105e-05",
      "-2.506983587383397e-06",
      "-9.66525277692757e-06",
      "4.9523373074936185e-05",
      "-4.6299362457228326e-05",
      "2.3164401899777168e-05"
    ],
    [
      "0.001782400947501481",
      "0.001816185496160405",
      "0.003104992496276939",
      "0.0018574408502471265",
      "0.0018725773677549817",
      "4.8805539518802475e-06",
      "-1.636182522835671e-05",
      "-2.5142435321549214e-06",
      "1.0956353615580134e-05",
      "-2.889893932817189e-05",
      "-9.715739499998135e-06",
      "1.6202707682632454e-05",
      "-0.00014235479052802046",
      "-0.00026379156023945653",
      "1.0336832008139661e-05",
      "-8.593736844876736e-07",
      "4.286974605072495e-05",
      "-4.387715095166336e-06",
      "-1.0340925454048132e-05",
      "0.0001167345609508245",
      "-4.761275453918248e-06",
      "-2.383141081400011e-05",
      "0.00013896620130543415",
      "-0.00011162999218016119",
      "5.6092700710202695e-05"
    ],
    [
      "0.001782175451600313",
      "0.0018129416434629697",
      "0.0028741145099807864",
      "0.0018385681053725556",
      "0.0018588909083267352",
      "4.902355634590135e-06",
      "-1.790290657936035e-05",
      "-1.6193794700117062e-06",
      "9.683601363174342e-06",
      "-4.941770712162443e-05",
      "-2.894391309189642e-06",
      "1.6355645458491863e-05",
      "-9.836551875154005e-05",
      "-0.00022520539732988476",
      "5.942863301035681e-06",
      "-9.64490462024715e-07",
      "3.685188693431097e-05",
      "-2.7296965502632874e-06",
      "-9.446648542821872e-06",
      "9.075690779047723e-05",
      "-7.871034097928329e-07",
      "-2.0909359488266475e-05",
      "8.749059748267207e-05",
      "-7.068867077160525e-05",
      "3.9335122485278134e-05"
    ],
    [
      "0.001789455711040048",
      "0.0018609318281661055",
      "0.0044882371229108",
      "0.001960631976136291",
      "0.0020256612036838313",
      "1.4676187899837342e-05",
      "-5.851733229995537e-05",
      "1.4376162044622313e-06",
      "3.625697755357675e-05",
      "-0.00011651216270270588",
      "8.957291683891415e-06",
      "5.598391125364081e-05",
      "-0.00038599857664898976",
      "-0.0006188135008772563",
      "4.8533164838863585e-05",
      "-2.4547278204912428e-06",
      "0.0001159961216105695",
      "-1.4036431347540896e-05",
      "-2.763232762773427e-05",
      "0.0002469881747616707",
      "-2.3692762775135284e-05",
      "-4.635078141366902e-05",
      "0.0001590330515476923",
      "-0.0003076108588091253",
      "0.00011741554552306834"
    ],
    [
      "0.0024105372101495795",
      "0.00202274044748339",
      "0.05036403574819943",
      "0.004301486868430033",
      "0.012385258470516304",
      "1.170988243268961e-05",
      "-0.0011744221284473474",
      "-0.0011690262202062624",
      "0.0017708659687080634",
      "0.002154138133573591",
      "0.0001343895313715209",
      "-0.0007758922947723007",
      "0.004848787387410908",
      "-0.019274377557781646",
      "-0.004288728817888228",
      "0.00027360418322373424",
      "0.005300698032456726",
      "0.00034710688685545997",
      "-0.0018763416130436214",
      "0.0008032670298282949",
      "0.0005071251765818411",
      "-0.0008466592445342104",
      "0.009384064706134662",
      "-0.011360470892698576",
      "0.0025745258271961564"
    ],
    [
      "0.0017965284936210459",
      "0.001909278252900773",
      "0.0056492390913687705",
      "0.001952786301872958",
      "0.002143233956033708",
      "2.1873605334157585e-05",
      "-9.798332292567662e-05",
      "-4.64352765563796e-06",
      "5.474111553770899e-05",
      "-0.0002423573108935066",
      "1.135129428072235e-05",
      "7.308246324186902e-05",
      "-0.00030409757410525316",
      "-0.0009565531729811789",
      "1.3399380685096856e-05",
      "-1.5375163366116495e-06",
      "0.00017248976594523026",
      "-5.251802156309319e-06",
      "-4.9576145355196596e-05",
      "0.00033974043961838737",
      "-7.139364552421689e-06",
      "-8.619346339182531e-05",
      "0.0002141212119126261",
      "-0.0002892802206181205",
      "9.814828935113876e-05"
    ],
    [
      "0.0017825505015097245",
      "0.0018276963908136611",
      "0.003214387773828861",
      "0.0018830341229677942",
      "0.0018798668212642942",
      "5.38460362011994e-06",
      "-1.5804049503578015e-05",
      "-2.471974412616345e-06",
      "1.1273087090942168e-05",
      "-2.5315454582048735e-05",
      "-5.7320451403588965e-06",
      "1.897919205115514e-05",
      "-0.0001616225530326405",
      "-0.00026332471355629863",
      "9.902069586326236e-06",
      "-4.1303222426353726e-07",
      "4.158276759191139e-05",
      "-3.4921001990623695e-06",
      "-1.0605257430927355e-05",
      "0.00011650597348611782",
      "-6.679636061512497e-06",
      "-2.6959271889221184e-05",
      "0.00014410623529743938",
      "-0.00011016624103976888",
      "6.422715409690102e-05"
    ],
    [
      "0.0017816357556015784",
      "0.0018042658972680042",
      "0.002560736857598153",
      "0.0018341683422714269",
      "0.0018444683842342457",
      "2.866403610279049e-06",
      "-9.776293959006148e-06",
      "-2.144838082600755e-06",
      "8.040899438064929e-06",
      "-1.0930004973570116e-05",
      "-5.203802841148792e-06",
      "9.913374082895358e-06",
      "-8.737144901449082e-05",
      "-0.00016456844705037353",
      "3.965893180901317e-06",
      "-2.1093834615741844e-07",
      "2.8083677279390874e-05",
      "-2.28085924575276e-06",
      "-7.454230685436877e-06",
      "7.039555856436149e-05",
      "-4.78011431594704e-06",
      "-1.5239109950172184e-05",
      "8.713069975307147e-05",
      "-7.804254080020758e-05",
      "3.7770774013287436e-05"
    ],
    [
      "0.03404364366624641",
      "0.6760170716792147",
      "15.361686071273423",
      "1.441599613347907",
      "0.9652968494094447",
      "-0.09079644631918699",
      "-0.7001940805748665",
      "0.20088116159136155",
      "0.17616420031342697",
      "1.769747889908845",
      "-0.8438958519506445",
      "-0.4919476211230241",
      "-4.240112281198396",
      "-3.834176668980825",
      "1.0958105797150852",
      "0.11590347109824771",
      "-0.056350977900233794",
      "-0.07673349776298019",
      "0.0009459406277447785",
      "2.6855795432668903",
      "-0.5078334893562121",
      "-0.6372998638530613",
      "2.030556538728195",
      "0.2832821016224374",
      "0.4278663289626593"
    ],
    [
      "0.0017928329580772513",
      "0.0018507603240192517",
      "0.0044320176159321064",
      "0.001947050777146266",
      "0.0020994180322961636",
      "1.0998055863144745e-05",
      "-5.155416595263358e-05",
      "-1.6613965263787213e-05",
      "4.424952165918533e-05",
      "-4.402225516744092e-05",
      "-1.6212101180901107e-05",
      "3.280322140440484e-05",
      "-0.00017508997782862882",
      "-0.0007138122491720742",
      "-2.3233823087172393e-05",
      "-2.9030472965700423e-07",
      "0.00013757337934606833",
      "-7.547416692460133e-06",
      "-4.22836286009555e-05",
      "0.00021648844235803007",
      "-5.816358790556013e-06",
      "-5.2970063218050785e-05",
      "0.00031961625916754956",
      "-0.0003134669077061506",
      "0.00014395087344746301"
    ],
    [
      "0.25651000012634306",
      "34.14504972404403",
      "16.15507694664891",
      "2.2985141119070764",
      "9.725604041424607",
      "2.2999306999311577",
      "-1.747792694233317",
      "-0.6523589812085728",
      "0.8283201841062489",
      "-8.348606907668737",
      "-3.0013629473134498",
      "17.174675928376494",
      "6.074143594249292",
      "-0.30340594681367605",
      "-0.025578769502655176",
      "-1.8456208405485393",
      "-1.0239265090092389",
      "-0.3989432842684957",
      "-1.3381883726555734",
      "-21.912184565881116",
      "-8.328625640405273",
      "-6.081926685988149",
      "0.11453472570333972",
      "12.508675766653148",
      "4.724957436250717"
    ],
    [
      "0.0017806544633815326",
      "0.0017940933700553165",
      "0.0022854285047120672",
      "0.0018103312203573967",
      "0.0018184373947178825",
      "2.0086331261560284e-06",
      "-7.174722814572105e-06",
      "-1.075033737809167e-06",
      "4.767544720900182e-06",
      "-1.6724906477768307e-05",
      "-2.69585511906739e-06",
      "7.241254294839295e-06",
      "-5.543017445040977e-05",
      "-0.00010560897920832674",
      "3.1266946427786832e-06",
      "-3.7971820492420115e-07",
      "1.7980174329746315e-05",
      "-1.6071770323125587e-06",
      "-4.502502777897043e-06",
      "4.5116935866596824e-05",
      "-2.3309517864448033e-06",
      "-9.555928783073233e-06",
      "4.769740559375794e-05",
      "-4.5465941238026246e-05",
      "2.1936507332988223e-05"
    ],
    [
      "0.0017809909058476158",
      "0.001800786730631539",
      "0.0024607981023552854",
      "0.0018250438929293825",
      "0.0018283444222180133",
      "2.2999310679635503e-06",
      "-9.556564949605089e-06",
      "-8.500202214635982e-07",
      "5.9718291376089306e-06",
      "-2.005390764792823e-05",
      "-3.0158554643091154e-06",
      "8.7225330707049e-06",
      "-8.47940531754774e-05",
      "-0.00013303853253665373",
      "6.063379541199126e-06",
      "-3.033061564796235e-07",
      "2.156063017547706e-05",
      "-1.9298278661406653e-06",
      "-5.328835397373946e-06",
      "6.0342614903646135e-05",
      "-4.425544471495478e-06",
      "-1.246816628085599e-05",
      "5.890449912326819e-05",
      "-5.733457885155747e-05",
      "2.855268525701413e-05"
    ],
    [
      "4.349547941098796",
      "37.82405902427749",
      "97.31863565011405",
      "18.49105452083411",
      "16.56958928740715",
      "-11.685598665935302",
      "-13.56505053022138",
      "-1.0490953784731234",
      "5.179316803494063",
      "48.17979016964844",
      "2.9354184835716595",
      "-10.99002879281726",
      "1.7014657798541777",
      "-21.467071107493013",
      "0.5753994055879853",
      "2.399471655680382",
      "8.442360426467868",
      "1.4202883603230547",
      "0.9659388302030373",
      "-5.5318342450746405",
      "-0.13296143316083553",
      "-6.812851326254701",
      "11.99901218065995",
      "-24.746097910623707",
      "8.199532739730225"
    ],
    [
      "2.461635005968918",
      "12.881283191687688",
      "91.90605311653704",
      "1.2996353638155973",
      "12.424966170073967",
      "2.0426206330511554",
      "-0.6336443170148386",
      "0.4049719535511872",
      "3.7531020060419116",
      "1.8216169145345038",
      "-1.3521935756820131",
      "7.6070108716902425",
      "1.5612562992892727",
      "-20.402472982542367",
      "0.04699266029850735",
      "-4.800444389099429",
      "1.0894843981758962",
      "0.20125015570446728",
      "-2.7417209184723896",
      "11.726997145070715",
      "1.6781153009577836",
      "2.625526186569021",
      "10.161087223985808",
      "-1.2212041151341857",
      "1.3141518881245589"
    ],
    [
      "0.179892961173571",
      "122.16329692435028",
      "53.60835899214557",
      "5.434679414611499",
      "4.395853648146728",
      "-2.498059471152765",
      "1.3034951914283637",
      "0.648947110714048",
      "0.8115047447952994",
      "-6.3181121825187185",
      "-3.393249331224304",
      "-6.729016441357906",
      "3.051721694735297",
      "3.1320670373342443",
      "2.8142215545925198",
      "2.0577064639378513",
      "-1.90573879575586",
      "0.06275260808605683",
      "0.33897902210138803",
      "-6.40122157351775",
      "4.567632280422439",
      "-15.711987585547766",
      "15.816963454885157",
      "10.541882371176902",
      "0.6786411608987211"
    ],
    [
      "0.001780622282835226",
      "0.0017938591846676938",
      "0.0022888377732321595",
      "0.0018114892731443861",
      "0.0018187860698885062",
      "2.1146412270586547e-06",
      "-6.502930177650299e-06",
      "-1.1681802295662162e-06",
      "4.7546409568128426e-06",
      "-1.2302629314072636e-05",
      "-2.847817848062583e-06",
      "7.464399988359713e-06",
      "-5.77478783687299e-05",
      "-0.00010589532286006178",
      "3.6937394103310653e-06",
      "-3.636615978794168e-07",
      "1.805930772048847e-05",
      "-1.8387968937606444e-06",
      "-4.458135028287161e-06",
      "4.471517918429506e-05",
      "-2.4804277988722045e-06",
      "-9.388396498238167e-06",
      "5.385404828560849e-05",
      "-4.928106094908429e-05",
      "2.3483759639796496e-05"
    ],
    [
      "0.001780964333124108",
      "0.001799007194414976",
      "0.0024244726220536035",
      "0.0018182250949986115",
      "0.0018269485741475456",
      "2.5773663630372717e-06",
      "-9.764674045949444e-06",
      "-9.64430022258424e-07",
      "5.858227190085415e-06",
      "-2.265707822430807e-05",
      "-2.3234051653078334e-06",
      "9.403401035768045e-06",
      "-7.264807602084584e-05",
      "-0.00013238629287872706",
      "5.301819217709634e-06",
      "-4.28054494570692e-07",
      "2.1993627667273097e-05",
      "-1.9930091269436274e-06",
      "-5.419961238890165e-06",
      "5.5857600597219694e-05",
      "-3.136522742277772e-06",
      "-1.2023456450760472e-05",
      "5.6636769734864346e-05",
      "-5.3472836435005967e-05",
      "2.6072880034999494e-05"
    ],
    [
      "0.0017808997334187",
      "0.0017994013020900983",
      "0.0024156630681374572",
      "0.0018212204048792431",
      "0.001826472729906128",
      "2.448820635368688e-06",
      "-8.726737324193772e-06",
      "-1.0218274894253486e-06",
      "5.7037229364306835e-06",
      "-1.64231747297273e-05",
      "-3.2582645270273075e-06",
      "9.177346797567948e-06",
      "-7.703397787501919e-05",
      "-0.00012603421041004526",
      "5.395105505562297e-06",
      "-3.7600298045331556e-07",
      "2.0769800523211678e-05",
      "-2.015475287515551e-06",
      "-5.193476856843961e-06",
      "5.540167303484815e-05",
      "-4.138066961257589e-06",
      "-1.1906188239641748e-05",
      "5.832239904966123e-05",
      "-5.581800487545936e-05",
      "2.7775982914140624e-05"
    ],
    [
      "4.943463232484996",
      "72.76778645426072",
      "92.97293644885939",
      "5.652464851755201",
      "15.331347358760533",
      "18.614955190641876",
      "0.21011097491271497",
      "-0.3757268165930081",
      "2.2487180686089063",
      "-12.858657987450501",
      "2.004965130344988",
      "9.26868821621085",
      "-19.898727530490582",
      "-4.968730911454921",
      "1.5492079628174213",
      "-2.9802065860571947",
      "13.76616891021334",
      "-3.162724913527114",
      "-3.9326489354935665",
      "50.419421026396236",
      "-11.378834216975106",
      "-10.886719505644047",
      "0.8084348385952457",
      "-28.310634643701363",
      "7.688932072126586"
    ],
    [
      "0.13604903934304408",
      "33.753069056656706",
      "48.608595200430045",
      "5.438787762149215",
      "3.374873938058033",
      "-1.9784927120948905",
      "1.2661026293489293",
      "0.5009826841761752",
      "-0.4495773067704835",
      "-31.52901625124124",
      "-11.307080394158273",
      "3.9160610411707504",
      "16.03048528177663",
      "3.6948903655653336",
      "0.8407116559804849",
      "-0.754455836384675",
      "2.1885416296164517",
      "0.6907933990620935",
      "0.4904959283461433",
      "-25.17346846243006",
      "-7.364462163857768",
      "-9.910708222387159",
      "-1.653086716187404",
      "12.203240890887482",
      "4.164934417911734"
    ],
    [
      "0.0017806809176635027",
      "0.0017951666912312389",
      "0.0023396118859734766",
      "0.0018170788822401292",
      "0.0018208790303052404",
      "2.0038837705317184e-06",
      "-6.82194164709379e-06",
      "-1.0546488667604268e-06",
      "4.992298608132988e-06",
      "-8.604151778830912e-06",
      "-2.9979910437639337e-06",
      "6.563410059267653e-06",
      "-6.531756021708226e-05",
      "-0.0001116280407373979",
      "4.464840162450056e-06",
      "-7.265233910351888e-08",
      "1.8426836903121395e-05",
      "-1.7821687810638453e-06",
      "-4.514923548789871e-06",
      "4.994732955357482e-05",
      "-2.943272283783128e-06",
      "-1.0234030548225754e-05",
      "5.8002556425446576e-05",
      "-5.14915925280195e-05",
      "2.5431543363955258e-05"
    ],
    [
      "0.0017807219563876538",
      "0.0017945154333081068",
      "0.002344705724468591",
      "0.0018184871705849747",
      "0.001821451426051944",
      "1.8685537713371163e-06",
      "-7.246937119563515e-06",
      "-1.0351861066440053e-06",
      "5.132621344916769e-06",
      "-1.3162578837198803e-05",
      "-2.3673987815461572e-06",
      "6.750819716454937e-06",
      "-7.247170599487927e-05",
      "-0.000113607681561348",
      "4.852678948059647e-06",
      "-1.2753262502777995e-07",
      "1.8960259032083924e-05",
      "-1.8376883553955394e-06",
      "-4.587918144953194e-06",
      "4.915983561133815e-05",
      "-3.5074522381920555e-06",
      "-9.75637448550369e-06",
      "5.6839392547109695e-05",
      "-5.476685041171198e-05",
      "2.5820813517316852e-05"
    ],
    [
      "0.0017810204247019604",
      "0.0018003635542035803",
      "0.0024975883353711716",
      "0.0018265319775810987",
      "0.0018299093239014781",
      "2.5665705554633107e-06",
      "-1.0616190246662699e-05",
      "-5.807801491635787e-07",
      "6.272313820845657e-06",
      "-1.8377203148438166e-05",
      "-1.867934822154166e-06",
      "9.282716821190056e-06",
      "-9.244895862092805e-05",
      "-0.00014157012326822385",
      "8.253349053199615e-06",
      "-9.692395255169716e-08",
      "2.2914133022645905e-05",
      "-2.338040874717868e-06",
      "-5.389107909584365e-06",
      "6.284474922205286e-05",
      "-4.978897399667868e-06",
      "-1.283926790663814e-05",
      "6.099885634995201e-05",
      "-6.17685804477789e-05",
      "2.9502811718150547e-05"
    ],
    [
      "5.591745491316303",
      "49.09374416523643",
      "112.75283155739515",
      "27.239965260714467",
      "24.31479708301445",
      "-2.747125355947849",
      "2.2300864781109744",
      "0.28561387922145226",
      "6.323260703284383",
      "20.572654000008637",
      "0.004449863173449531",
      "0.999611665152749",
      "-4.983512219920717",
      "-21.429263689323502",
      "0.872918235761617",
      "13.933096884078665",
      "13.548944199935486",
      "-1.697631301985291",
      "-0.5213849909525187",
      "3.819003778490793",
      "3.7077616163994267",
      "-10.211210096273648",
      "23.97847967400395",
      "-32.11609250017663",
      "19.500257337459203"
    ],
    [
      "0.13378632949334268",
      "2.453567833193339",
      "49.54248775881238",
      "2.0660052567426264",
      "1.2423078982037135",
      "0.37319801809548203",
      "-2.431198893330118",
      "0.31342728058756225",
      "0.131107228544561",
      "-9.432500493940214",
      "-0.46899275053656936",
      "1.614639566676787",
      "-3.3082886674430436",
      "-4.697955829810266",
      "-0.895336371077466",
      "-0.4292918345700492",
      "0.7881633631335087",
      "0.4162168841196322",
      "-0.38261358414446967",
      "-5.680536931844731",
      "2.196805731934723",
      "-0.656056881555569",
      "-9.538146963218667",
      "6.255525640407075",
      "-1.3186721962502148"
    ],
    [
      "0.001786397519374939",
      "0.001831999277569725",
      "0.0034161184273133346",
      "0.001892400766608585",
      "0.0019431488851971782",
      "5.555450042718909e-06",
      "-2.5469164950709937e-05",
      "-7.649178831114558e-06",
      "2.212603786398028e-05",
      "-5.1360418879956555e-05",
      "-4.120688119658189e-06",
      "1.7803414496793814e-05",
      "-0.0001362175362959772",
      "-0.0003790797357204943",
      "-1.0862214321486724e-05",
      "-3.1205863749562516e-07",
      "7.05455478148926e-05",
      "-1.5502016254728653e-06",
      "-2.159994547194338e-05",
      "0.00012518695528016026",
      "-1.84659120550463e-06",
      "-3.0743245312582036e-05",
      "0.0001760991336335803",
      "-0.0001609765971823254",
      "7.348812723964722e-05"
    ],
    [
      "0.001781256921769427",
      "0.0017957234224040487",
      "0.0023739319729068893",
      "0.001818574589539412",
      "0.0018309539104880276",
      "2.0755275046204344e-06",
      "-8.199017229994543e-06",
      "-2.027269440924017e-06",
      "6.6089260519913505e-06",
      "-1.1485475275838155e-05",
      "-3.056371674230476e-06",
      "6.9019126829999495e-06",
      "-6.136571166696224e-05",
      "-0.00012980543448055603",
      "9.464502752277386e-07",
      "-9.737964442605242e-08",
      "2.3075642960506737e-05",
      "-1.514869032139628e-06",
      "-6.28696825229347e-06",
      "4.931458047750373e-05",
      "-2.524421646774258e-06",
      "-1.0811729564433772e-05",
      "6.486872527316167e-05",
      "-6.006764303416398e-05",
      "2.7533359295268988e-05"
    ],
    [
      "0.0017805800793083938",
      "0.0017919395192016459",
      "0.002234500558339581",
      "0.0018079500097284808",
      "0.0018150899670337697",
      "1.6583173578429878e-06",
      "-6.699628383228666e-06",
      "-1.0168681672232683e-06",
      "4.5016328533233615e-06",
      "-1.1559496697284846e-05",
      "-1.946479590720724e-06",
      "5.805545991481679e-06",
      "-5.065054929574675e-05",
      "-9.570141535166587e-05",
      "2.6910938986533166e-06",
      "-9.875993167307953e-08",
      "1.6260449716998423e-05",
      "-1.303742419303876e-06",
      "-4.176430824649053e-06",
      "3.9233543610233605e-05",
      "-2.556826765256192e-06",
      "-8.353377682011682e-06",
      "4.3782185206923686e-05",
      "-4.146604665043314e-05",
      "1.9454527794371068e-05"
    ],
    [
      "0.001780584365347968",
      "0.001792137242185217",
      "0.0022249396170503943",
      "0.0018077644335742226",
      "0.0018152628062929512",
      "1.6385596860314136e-06",
      "-6.274986790904734e-06",
      "-1.0812955858668356e-06",
      "4.539258953658596e-06",
      "-1.0345757074716403e-05",
      "-2.2899102222081167e-06",
      "5.966688977259372e-06",
      "-5.1267289345883444e-05",
      "-9.454103526159264e-05",
      "2.794897787136562e-06",
      "-1.394779969148273e-07",
      "1.6347202001928166e-05",
      "-1.4060431474380404e-06",
      "-4.181830978140099e-06",
      "3.941937621948913e-05",
      "-2.9998989596595337e-06",
      "-8.306962931329125e-06",
      "4.471493921138302e-05",
      "-4.396910020589722e-05",
      "1.9945085937482384e-05"
    ],
    [
      "0.0017808696887109967",
      "0.0017958629011466417",
      "0.0023839587617087506",
      "0.001817583227882756",
      "0.0018245885365053736",
      "2.1971172607130303e-06",
      "-8.654062460089788e-06",
      "-1.0505161819539868e-06",
      "5.631697415483701e-06",
      "-1.4464984161045875e-05",
      "-2.773084217741213e-06",
      "7.95540247345852e-06",
      "-7.33169097268646e-05",
      "-0.00012321814178474077",
      "5.076467769011984e-06",
      "-1.3626504356278087e-07",
      "2.070357242384703e-05",
      "-1.963318447895503e-06",
      "-5.0848690808743064e-06",
      "5.3997900184017874e-05",
      "-4.312429952392651e-06",
      "-1.1003109570850571e-05",
      "5.530784108283138e-05",
      "-5.6013711948848475e-05",
      "2.5856398871262463e-05"
    ],
    [
      "0.0017825127530568612",
      "0.0018127381411396442",
      "0.003018251800743834",
      "0.0018686363568917108",
      "0.0018729220844768862",
      "4.112617062853062e-06",
      "-1.4749678971968142e-05",
      "-2.6633479008024245e-06",
      "1.1256305438001438e-05",
      "-1.9328585536792082e-05",
      "-6.541455203987295e-06",
      "1.4287822733584528e-05",
      "-0.0001556060397495504",
      "-0.00024019399638863686",
      "7.719238505896546e-06",
      "-2.082283085742294e-07",
      "4.058922933563099e-05",
      "-3.633523359674012e-06",
      "-1.0245360229255426e-05",
      "0.0001067754188499362",
      "-7.237909573963426e-06",
      "-2.1472378013435465e-05",
      "0.00012093801806962747",
      "-0.00011970440909953488",
      "5.817606919405997e-05"
    ],
    [
      "5.807438100871366",
      "161.928828152664",
      "37.29184456042081",
      "37.571053239157976",
      "18.096979803818776",
      "5.31847005121922",
      "2.519261422597152",
      "4.59633796538382",
      "7.270270998100357",
      "-44.926013373803684",
      "-4.378844586991609",
      "13.653208215821735",
      "12.09719785256238",
      "10.979549503883872",
      "14.904828415240047",
      "-21.201851155439424",
      "2.5124693785275594",
      "-3.983565438080996",
      "-4.601926027563742",
      "-13.806498791204882",
      "-19.87804270220215",
      "10.582363768084843",
      "5.081012498613322",
      "-7.016304211203748",
      "5.472988268013715"
    ],
    [
      "0.0017890301528524246",
      "0.00191890427462672",
      "0.005219614058014794",
      "0.0021504620417956274",
      "0.00205538465537584",
      "1.2623630140801564e-05",
      "-5.399545629538368e-05",
      "4.858292744811311e-06",
      "3.2718015628023155e-05",
      "-8.373340656937159e-05",
      "-7.062645780280616e-06",
      "3.9243502473048524e-05",
      "-0.0004990648703368725",
      "-0.0006388812211576611",
      "4.439366396736561e-05",
      "-3.769134304213919e-06",
      "0.00010712583157778592",
      "-9.344338259065696e-06",
      "-2.4965102346575363e-05",
      "0.0003097522181925764",
      "3.558398622559311e-07",
      "-5.952637605498804e-05",
      "0.0002135054556721604",
      "-0.0003094447061475971",
      "0.00018857571887795832"
    ],
    [
      "0.001782085894538837",
      "0.0018147802207290984",
      "0.0029327131079573574",
      "0.001851146477597261",
      "0.0018588741246942644",
      "4.558242746810069e-06",
      "-1.8924150345862913e-05",
      "-5.084019176253004e-07",
      "9.782013918101125e-06",
      "-4.3303748125797025e-05",
      "-2.3693992474599813e-06",
      "1.6416189910636137e-05",
      "-0.00013690762169507438",
      "-0.00022817430292924466",
      "1.2269357472678663e-05",
      "-4.989619957650805e-07",
      "3.684654502023436e-05",
      "-3.327188510156895e-06",
      "-8.697323957497296e-06",
      "0.00010497082818914463",
      "-6.829703120064189e-06",
      "-2.1626949591801715e-05",
      "8.18505904382981e-05",
      "-8.635599086212131e-05",
      "4.330754396579727e-05"
    ],
    [
      "0.0017807373233611572",
      "0.0017979718310904638",
      "0.00235415347438321",
      "0.001816594090175417",
      "0.0018219400078834365",
      "2.293361946358164e-06",
      "-8.144217397112495e-06",
      "-7.017865974968053e-07",
      "5.12952561506761e-06",
      "-1.8430380529334017e-05",
      "-2.239639221168558e-06",
      "7.791507231548422e-06",
      "-6.474916250668069e-05",
      "-0.00011690296879831268",
      "5.1541023181874065e-06",
      "-3.8937808959984805e-07",
      "1.9222751345901338e-05",
      "-1.8558667355192e-06",
      "-4.628114344557269e-06",
      "5.183300428290866e-05",
      "-1.8752488116364934e-06",
      "-1.1004839117227852e-05",
      "5.220008142212831e-05",
      "-4.823162629584066e-05",
      "2.4631214725276495e-05"
    ],
    [
      "0.0017808657055929783",
      "0.0017970768232504644",
      "0.002386479394566959",
      "0.001813751643610811",
      "0.0018238368813902693",
      "2.518892378099425e-06",
      "-9.87731628467711e-06",
      "-9.200406055076766e-07",
      "5.426144792306953e-06",
      "-2.4439191661068202e-05",
      "-2.256302154793719e-06",
      "8.670555100986158e-06",
      "-6.043769584028884e-05",
      "-0.00012537013238312597",
      "3.7621894953312495e-06",
      "-4.2395827303316994e-07",
      "2.0611885967814337e-05",
      "-1.6420718849182225e-06",
      "-5.190564253414362e-06",
      "5.2374781394461875e-05",
      "-1.7681691356015033e-06",
      "-1.1574251206817044e-05",
      "4.9005642277206574e-05",
      "-4.3834181197502214e-05",
      "2.304593770907982e-05"
    ],
    [
      "0.0017808599203419048",
      "0.001798249190954082",
      "0.0023562243528642847",
      "0.00181445169382258",
      "0.0018234277301608667",
      "2.2613906681238986e-06",
      "-8.430994862325414e-06",
      "-1.0393815998704515e-06",
      "5.3830326532194626e-06",
      "-2.0942984502917497e-05",
      "-2.46478401535309e-06",
      "7.609293819735771e-06",
      "-5.7378103051248136e-05",
      "-0.00011971949096458477",
      "3.3583402384013333e-06",
      "-3.903508072818882e-07",
      "1.971614002747257e-05",
      "-1.551840321120035e-06",
      "-5.052185759003779e-06",
      "5.0972320281933413e-05",
      "-1.3252862264278472e-06",
      "-1.1337361028450335e-05",
      "5.311358947420485e-05",
      "-4.472411000900712e-05",
      "2.35705225786902e-05"
    ],
    [
      "0.0017823897397823791",
      "0.0018167612285900235",
      "0.002802088621351194",
      "0.0018460509101476713",
      "0.0018613671879297619",
      "3.7491838837441863e-06",
      "-1.4367101541084699e-05",
      "-2.164919455897442e-06",
      "1.0278535064416924e-05",
      "-3.615882133537253e-05",
      "-2.183081708741019e-06",
      "1.2689742016163418e-05",
      "-0.00010098818322230484",
      "-0.0002149137006680131",
      "4.666076157132261e-06",
      "-3.565870206388204e-07",
      "3.581056271497277e-05",
      "-2.1965053171312467e-06",
      "-9.52034268207593e-06",
      "9.088920668768127e-05",
      "-2.9502042541807163e-06",
      "-2.0606599687142554e-05",
      "9.942019952903456e-05",
      "-8.296773357641697e-05",
      "4.22863840404729e-05"
    ],
    [
      "0.2935453780399996",
      "0.2894298436735079",
      "2.95815516857683",
      "0.8097632662816288",
      "4.403768937565616",
      "-0.1951274603361699",
      "-0.6522931675052799",
      "-0.38565945401796514",
      "0.8851132547789531",
      "0.9193982911974674",
      "0.4739623886558219",
      "-1.110615859104136",
      "1.5290983095121684",
      "-3.5806495813438675",
      "-1.8851561564845654",
      "0.21381620575162824",
      "0.6602669181633871",
      "0.294835345265631",
      "-0.7077307083832745",
      "0.03672512598807149",
      "0.0855543821642565",
      "-0.1755263115319589",
      "0.21361845270209595",
      "-0.42048127619254055",
      "0.041180759386347215"
    ],
    [
      "4.593846249900526",
      "134.9218825976441",
      "53.49724019523066",
      "47.746433849521175",
      "17.337758985821445",
      "-3.800884838552157",
      "9.117389536474214",
      "1.0646505722720703",
      "2.8234175246910342",
      "-14.38126280241653",
      "-5.764655145701469",
      "-26.402362489212894",
      "-1.1412721799643357",
      "-6.463985111465784",
      "0.03430693009828755",
      "-12.584275557174408",
      "5.915665471503777",
      "-10.611920935385882",
      "0.9550330486497524",
      "7.2387312861687585",
      "24.095783716550596",
      "13.976682664704775",
      "-26.92038825046918",
      "8.226900947847676",
      "13.886080946840965"
    ],
    [
      "0.0017905297391078631",
      "0.0019355510498098862",
      "0.004733006016516486",
      "0.002014563488154613",
      "0.0020762264096475963",
      "1.41361087810364e-05",
      "-2.4997540300237244e-05",
      "-1.0938673499684756e-05",
      "3.761726652007067e-05",
      "-3.9863013804116156e-05",
      "-3.8037340890810204e-05",
      "6.923223862283379e-05",
      "-0.00043011906513572995",
      "-0.0006428649079578586",
      "2.289156572517135e-05",
      "-6.344973919958242e-06",
      "0.00012662909992390307",
      "-1.3552221874173202e-05",
      "-3.434618757506248e-05",
      "0.00035591282732470967",
      "-5.363322984982658e-05",
      "-7.095293794377829e-05",
      "0.00033825578727272626",
      "-0.000445757193915271",
      "0.00017940825301986983"
    ],
    [
      "0.0017877517762603069",
      "0.001839512729713652",
      "0.003881572486592874",
      "0.001898651919910472",
      "0.0019821351126477326",
      "1.0627669249434738e-05",
      "-4.3309855907887745e-05",
      "-9.160064952385766e-06",
      "2.608865566860325e-05",
      "-9.783522126110518e-05",
      "-1.8173309152822513e-05",
      "4.403444705681479e-05",
      "-0.0001643599483620176",
      "-0.0004951354164342074",
      "-1.3436473536746092e-05",
      "-3.6719315036729376e-06",
      "8.891651805486807e-05",
      "-2.8143750567995447e-06",
      "-2.7998202072954983e-05",
      "0.00017403292209274134",
      "-1.197488990601334e-05",
      "-4.1452056515101744e-05",
      "0.000169084489576928",
      "-0.000170312456101337",
      "8.698394444002246e-05"
    ],
    [
      "0.0017815230512410684",
      "0.0018028781022301243",
      "0.0025833680325545354",
      "0.0018355066744715721",
      "0.0018447746706379768",
      "2.9000388712632153e-06",
      "-8.649890756155417e-06",
      "-2.2140333305055477e-06",
      "7.964716314049287e-06",
      "-1.860394065644509e-05",
      "-6.0769788316234954e-06",
      "1.2318200544946299e-05",
      "-0.00010994419558383197",
      "-0.00016744360154452435",
      "6.609230908843766e-06",
      "-6.095842811764086e-07",
      "2.9840272371340216e-05",
      "-3.281205623084588e-06",
      "-7.241372745842988e-06",
      "7.808547016815653e-05",
      "-8.26708464209668e-06",
      "-1.4903863183206123e-05",
      "8.984485027950006e-05",
      "-9.66887832523704e-05",
      "4.15522707253603e-05"
    ],
    [
      "0.001780754750942846",
      "0.0017957184422984027",
      "0.0023712439422370526",
      "0.0018188361506006907",
      "0.0018226814526514769",
      "2.095785907877151e-06",
      "-7.949897483961109e-06",
      "-1.005602336944882e-06",
      "5.249318863809949e-06",
      "-1.616284588213891e-05",
      "-3.2825913382440377e-06",
      "8.369914546973587e-06",
      "-7.85124768526952e-05",
      "-0.00011687075507147954",
      "5.204667558961203e-06",
      "-3.3414850182040475e-07",
      "1.9720337570261194e-05",
      "-1.99934033295599e-06",
      "-4.761358822691252e-06",
      "5.3060397637473916e-05",
      "-4.868625656924118e-06",
      "-1.0509697984272031e-05",
      "5.306414299071612e-05",
      "-5.7341826020062475e-05",
      "2.644397593802382e-05"
    ],
    [
      "0.0017808923732876851",
      "0.0017978380780731208",
      "0.0024645345034686374",
      "0.0018264251222289052",
      "0.0018272969455091783",
      "2.3688917188561006e-06",
      "-9.726567488654884e-06",
      "-7.223066139129211e-07",
      "5.825333957605348e-06",
      "-1.8592949979534894e-05",
      "-2.8393794715424383e-06",
      "9.367057861442968e-06",
      "-9.637382755600767e-05",
      "-0.00013044245881435108",
      "7.152376031418726e-06",
      "-2.993699501466683e-07",
      "2.166210034075092e-05",
      "-2.316575531080483e-06",
      "-5.093232909008205e-06",
      "5.90655350994212e-05",
      "-5.496280144252784e-06",
      "-1.1670787446356513e-05",
      "5.434792382481366e-05",
      "-6.353902829313474e-05",
      "2.972804240181722e-05"
    ],
    [
      "0.0017810910462658478",
      "0.0018020547665596194",
      "0.002558699649910414",
      "0.0018365379185158394",
      "0.0018351311699649796",
      "2.611392860108114e-06",
      "-9.628899894155708e-06",
      "-9.217126863159167e-07",
      "6.611153914462896e-06",
      "-1.7868237972803758e-05",
      "-4.030551021514472e-06",
      "1.0160761466728106e-05",
      "-0.00011049551066273059",
      "-0.00015045314606512738",
      "8.870336705991059e-06",
      "-3.074743580166383e-07",
      "2.4737605097853843e-05",
      "-2.8204210954288487e-06",
      "-5.678252169595331e-06",
      "7.164740511812083e-05",
      "-6.276109512933101e-06",
      "-1.3829952562863546e-05",
      "7.393782556204324e-05",
      "-7.744664765709594e-05",
      "3.68269096368943e-05"
    ],
    [
      "0.001796163234147798",
      "0.0018776334354795126",
      "0.005375738499612941",
      "0.001954698792863229",
      "0.0021575284512222338",
      "1.833685546563285e-05",
      "-6.082194857189573e-05",
      "-1.8291125136775848e-05",
      "5.287229007729953e-05",
      "-0.00014409748972998745",
      "-2.4365481672754154e-05",
      "7.36992185145628e-05",
      "-0.0002782799307809537",
      "-0.0009245087967956429",
      "-1.1292313378208618e-05",
      "-6.729070620843923e-06",
      "0.00018932908468261833",
      "-1.1065692517950982e-05",
      "-5.309219739873929e-05",
      "0.0003043094866825518",
      "-1.861329731482206e-05",
      "-6.429564333997775e-05",
      "0.00039904338238011837",
      "-0.0004467221764118739",
      "0.00016019958577062802"
    ],
    [
      "0.0018030045851601254",
      "0.0020349095482910164",
      "0.011359402344330055",
      "0.0022823143358362613",
      "0.002402973453979429",
      "4.890976935574615e-05",
      "-0.0001558612237765929",
      "-1.8648913430183624e-06",
      "7.689884296544695e-05",
      "-0.0003494504279905342",
      "-3.0546262905809294e-05",
      "0.0001477155252598013",
      "-0.001027183798586785",
      "-0.0018617042934850625",
      "8.43216894707536e-05",
      "-8.058377313059868e-06",
      "0.0003200867550980761",
      "-2.873013341353451e-05",
      "-7.461307220624468e-05",
      "0.000917614895000846",
      "-4.062927330324241e-05",
      "-0.0001811994089840436",
      "0.000598326599676542",
      "-0.0007456226687982793",
      "0.0003117797894302141"
    ],
    [
      "0.001787208957813532",
      "0.0018957589728704797",
      "0.0041395658448552565",
      "0.0019531891069007904",
      "0.001976646994519898",
      "9.118624632658656e-06",
      "-1.6692095431434482e-05",
      "-3.902067424030859e-06",
      "2.4779388767875952e-05",
      "-3.777774340068117e-05",
      "-1.6502925583361453e-05",
      "1.8601329740697136e-05",
      "-0.00019012677944923081",
      "-0.00047159204115530454",
      "1.2078016859138143e-05",
      "-2.9925655154404397e-06",
      "8.066065984454783e-05",
      "-4.923027501526532e-06",
      "-2.1966822027731853e-05",
      "0.00024236707472536116",
      "1.825942159977029e-05",
      "-4.9181085388333755e-05",
      "0.0002859763297841427",
      "-0.0002137857260765505",
      "0.00010670924736101455"
    ],
    [
      "0.0017818836955023653",
      "0.0018107507804627685",
      "0.0028001100716318335",
      "0.0018425509705255003",
      "0.001851458360624803",
      "3.832040390854181e-06",
      "-1.5580723532494182e-05",
      "-1.2522522921281447e-06",
      "8.7795450012462e-06",
      "-3.492075092526776e-05",
      "-3.971067675254073e-06",
      "1.2985457190821616e-05",
      "-0.00010915638348383916",
      "-0.0001966389526906064",
      "6.304189514042617e-06",
      "-6.834737621404357e-07",
      "3.128348835122085e-05",
      "-2.2949794289299612e-06",
      "-8.212297310617247e-06",
      "8.246811134851528e-05",
      "-2.1060162569106484e-06",
      "-1.8338664135139915e-05",
      "7.98606393262306e-05",
      "-6.885438809052841e-05",
      "3.83429437458044e-05"
    ],
    [
      "0.0017805120037584605",
      "0.0017929044737287438",
      "0.00221576484010415",
      "0.001807320597243375",
      "0.0018140310622421201",
      "1.7255663586500554e-06",
      "-5.364023796788421e-06",
      "-1.1034429437683312e-06",
      "4.2540022978403935e-06",
      "-1.0217937018007589e-05",
      "-2.4647873872012163e-06",
      "5.9455959986135496e-06",
      "-4.675987678186574e-05",
      "-9.096638071062397e-05",
      "2.4702630869164918e-06",
      "-2.904334143837404e-07",
      "1.552299872897054e-05",
      "-1.3555124787663068e-06",
      "-4.002653603527565e-06",
      "3.811450424274394e-05",
      "-1.7062483855980154e-06",
      "-8.191821765836016e-06",
      "4.771960954604767e-05",
      "-4.129028807871633e-05",
      "1.985604275031061e-05"
    ],
    [
      "0.0017804783491220172",
      "0.0017914962278583134",
      "0.002181866732276551",
      "0.0018048064801071682",
      "0.0018126936796782375",
      "1.6567316031005525e-06",
      "-5.166613205879298e-06",
      "-1.1251954472022396e-06",
      "4.1495162914008725e-06",
      "-9.653299043838538e-06",
      "-2.419780144638948e-06",
      "5.853894567572934e-06",
      "-4.309414695538295e-05",
      "-8.67398748147264e-05",
      "2.183621414669636e-06",
      "-2.6911037398272914e-07",
      "1.5193050711062235e-05",
      "-1.354276750043814e-06",
      "-3.908656467299173e-06",
      "3.613275997393205e-05",
      "-2.067331362678891e-06",
      "-7.723240691367269e-06",
      "4.432889740522761e-05",
      "-4.0723243950606795e-05",
      "1.8830733982516138e-05"
    ],
    [
      "0.0017806372766500098",
      "0.001792676001056064",
      "0.002238139535396494",
      "0.0018075371766759166",
      "0.0018168291885575889",
      "1.8729528450129393e-06",
      "-6.168900993749817e-06",
      "-1.307742276838329e-06",
      "4.665045110361796e-06",
      "-1.2026482840867723e-05",
      "-2.6544709600844274e-06",
      "6.808733256726063e-06",
      "-4.9197444749016685e-05",
      "-9.855955687625651e-05",
      "2.262185950109022e-06",
      "-3.359060896141626e-07",
      "1.7194868091157733e-05",
      "-1.483957873305025e-06",
      "-4.462829948460408e-06",
      "3.953423369912168e-05",
      "-2.3532305040012827e-06",
      "-8.545283078197026e-06",
      "4.931210956693368e-05",
      "-4.502360671915778e-05",
      "2.0809143369234734e-05"
    ],
    [
      "0.0017809011125662839",
      "0.0017973479007656705",
      "0.002399472717983987",
      "0.0018147368759960435",
      "0.0018248576642655849",
      "2.4322694456621396e-06",
      "-9.18577974920041e-06",
      "-1.0204097635086765e-06",
      "5.636019583854502e-06",
      "-2.099431008349042e-05",
      "-2.9420173657364292e-06",
      "8.755733877635352e-06",
      "-6.754914461245863e-05",
      "-0.00012787649465544507",
      "4.910475485338188e-06",
      "-4.2135483709803413e-07",
      "2.1305428894071334e-05",
      "-1.949163485585115e-06",
      "-5.247910019382847e-06",
      "5.489939980171428e-05",
      "-3.0915616528346616e-06",
      "-1.1466694773841305e-05",
      "5.6012051315123224e-05",
      "-5.174416286896996e-05",
      "2.4613562288494926e-05"
    ],
    [
      "0.0017824978613631608",
      "0.0018178998471665043",
      "0.003023690187451776",
      "0.0018549841238846764",
      "0.0018704846880925107",
      "4.859289235293094e-06",
      "-1.6488547170090082e-05",
      "-2.0873912971116845e-06",
      "1.0907172537974673e-05",
      "-4.1510992017614824e-05",
      "-7.337914831021972e-06",
      "1.636019297738678e-05",
      "-0.00012935556772622128",
      "-0.00024802264222439517",
      "8.018512421746479e-06",
      "-1.314348822672932e-06",
      "4.103926479268553e-05",
      "-3.6611976985522525e-06",
      "-1.0276650727253614e-05",
      "0.00010708018033368139",
      "-1.8613148501644925e-06",
      "-2.2683062627597803e-05",
      "0.00011633655652301828",
      "-9.9958857333659e-05",
      "5.161287381893611e-05"
    ],
    [
      "1.2462296576584395",
      "1.068929101126051",
      "4.639502510485084",
      "30.120503637407282",
      "4.290536289104964",
      "1.050165171232233",
      "-2.259543994126255",
      "-6.0249269997057375",
      "-0.35015273393631435",
      "-1.6017993541134175",
      "-5.496266453026769",
      "0.571499947889346",
      "10.246895913786826",
      "2.1101148036171824",
      "-0.28346832847679254",
      "-0.472788466965417",
      "-0.8033783123065681",
      "1.0796172767540995",
      "-2.2832212905178926",
      "-1.5347885577719",
      "-1.3753196274361192",
      "-2.0596970321915307",
      "-5.8480150402382005",
      "3.9177415435468244",
      "11.358743226519682"
    ],
    [
      "0.09832917104848814",
      "3.9672535222228156",
      "5.373305004593671",
      "5.249466401821642",
      "1.5480980620643143",
      "0.5981488369828865",
      "-0.6004081817496488",
      "0.7115090708364357",
      "0.3850101999883829",
      "-3.0738008151777363",
      "4.407388436433415",
      "2.3335659119064935",
      "-4.435285853338916",
      "-2.5216251833624157",
      "2.837222233469198",
      "-0.15809532629419518",
      "-0.3931497896262537",
      "0.0005688317139913131",
      "0.03167429022123622",
      "-3.41890734891743",
      "1.1682153970253315",
      "0.8268933298329733",
      "2.890287742296024",
      "1.3692040528173706",
      "0.2326424045803655"
    ],
    [
      "0.0017844391708173111",
      "0.0018251799007036034",
      "0.0033173656391149633",
      "0.0018800080458499162",
      "0.0019129753892689653",
      "7.170372399042252e-06",
      "-2.4297540857348865e-05",
      "-2.5568185820144373e-06",
      "1.7836109013898664e-05",
      "-4.683963350140172e-05",
      "-3.905058094204177e-06",
      "2.645347625629848e-05",
      "-0.0001859064457014327",
      "-0.00033872112377080583",
      "1.4843234587674198e-05",
      "-1.169018626084626e-06",
      "6.237724606793877e-05",
      "-6.151331299212656e-06",
      "-1.551070281407792e-05",
      "0.00013955807502024023",
      "-1.049262614200582e-05",
      "-2.826953793103761e-05",
      "0.00013710413577389542",
      "-0.00016947025433488108",
      "7.07217905447164e-05"
    ],
    [
      "0.0017810993333282512",
      "0.0017971413302731928",
      "0.002377021789497365",
      "0.0018157521053773311",
      "0.0018287396807894288",
      "2.5677577163412727e-06",
      "-9.222880117468758e-06",
      "-1.182315121310027e-06",
      "6.320492791112688e-06",
      "-1.8714778919619845e-05",
      "-3.12942437231358e-06",
      "9.20622802301645e-06",
      "-6.623540936700616e-05",
      "-0.00013017279636539134",
      "4.5719136028576516e-06",
      "-4.817585963288958e-07",
      "2.286617353461299e-05",
      "-2.184000354973729e-06",
      "-5.752226421071518e-06",
      "5.4499305951903096e-05",
      "-3.194797518986192e-06",
      "-1.1431833863001798e-05",
      "5.575395045121531e-05",
      "-5.8498154563811045e-05",
      "2.6490707579668806e-05"
    ],
    [
      "0.0017805443155277684",
      "0.0017926381270238904",
      "0.00224460018494517",
      "0.0018066099778727288",
      "0.0018148046551614478",
      "1.9029965589860055e-06",
      "-7.190996319534382e-06",
      "-7.5559885830427e-07",
      "4.458301641114538e-06",
      "-1.5059626593857778e-05",
      "-2.069115982019991e-06",
      "6.831122004039221e-06",
      "-5.199627680925575e-05",
      "-9.792622135451151e-05",
      "3.940503761160385e-06",
      "-2.829429895950492e-07",
      "1.6627849942544197e-05",
      "-1.5884092548931342e-06",
      "-4.078088893124074e-06",
      "4.1538384230187985e-05",
      "-2.5891005169063253e-06",
      "-8.715953533625174e-06",
      "4.1455061746026134e-05",
      "-4.1285350788124326e-05",
      "1.9201844890236574e-05"
    ],
    [
      "0.0017807157766475009",
      "0.0017946902641642075",
      "0.0022929538547131",
      "0.0018147340224674096",
      "0.0018202111566104516",
      "2.017969463508322e-06",
      "-7.2151309626889665e-06",
      "-9.819954206862557e-07",
      "5.068243455856191e-06",
      "-1.1577751145552907e-05",
      "-1.8492393944398904e-06",
      "7.0512216446317465e-06",
      "-6.0995512690323695e-05",
      "-0.00010581381771403461",
      "3.822384815075292e-06",
      "-1.3170935704993257e-07",
      "1.7995779425392354e-05",
      "-1.6594323086405357e-06",
      "-4.548339147838324e-06",
      "4.5204047951711574e-05",
      "-3.0300182291152305e-06",
      "-9.640132861072925e-06",
      "4.837508003578121e-05",
      "-4.885489875813565e-05",
      "2.368367241986508e-05"
    ],
    [
      "0.001781972404672099",
      "0.0018110573907765813",
      "0.0026958421228217787",
      "0.0018432561353691568",
      "0.001854009040471873",
      "4.1353414151412944e-06",
      "-1.4193783816271e-05",
      "-1.1907265871505265e-06",
      "9.44142256073457e-06",
      "-2.978776771341376e-05",
      "-1.4938998704188086e-06",
      "1.5254916608467103e-05",
      "-0.00011252104140940474",
      "-0.00019130378340353132",
      "8.789559680233047e-06",
      "-5.313073809012622e-07",
      "3.263186454441292e-05",
      "-3.190558907622454e-06",
      "-8.241510255371241e-06",
      "8.351187490847503e-05",
      "-6.11853309207963e-06",
      "-1.8050532564219167e-05",
      "7.758217104916458e-05",
      "-8.620995934031281e-05",
      "4.16142440772858e-05"
    ],
    [
      "0.0017922104427576136",
      "0.001872186061451337",
      "0.00426914183346448",
      "0.0020047685921968845",
      "0.002103800067739599",
      "1.6023126480322444e-05",
      "-6.037575709549186e-05",
      "-1.682246256310262e-05",
      "4.124000971352448e-05",
      "-9.358533278878918e-05",
      "-2.8074974107638803e-05",
      "6.831667479464448e-05",
      "-0.00020878470588356736",
      "-0.0005959320713439151",
      "-4.10340848651385e-05",
      "-5.521404078625405e-06",
      "0.00010185590146555224",
      "-3.242527161025041e-06",
      "-4.2459424804626115e-05",
      "0.00019129130549712647",
      "-1.891184679854444e-05",
      "-5.697278632120815e-05",
      "0.00017811977412529552",
      "-0.0001852731935644731",
      "0.00015665827848931953"
    ],
    [
      "0.00179060345164174",
      "0.0019124353064178174",
      "0.0043478166389304095",
      "0.002128058930772223",
      "0.0020701735838934824",
      "1.2112497246617152e-05",
      "-2.613988633917164e-05",
      "1.932299588784424e-06",
      "3.781386815132692e-05",
      "-1.2683086710041653e-06",
      "1.55118421632908e-05",
      "2.81433922816838e-05",
      "-0.0002854349035029439",
      "-0.000565238885938582",
      "3.828682439896986e-05",
      "-2.183267723030302e-06",
      "9.588404499996172e-05",
      "-9.073343844590864e-06",
      "-2.6124328677326396e-05",
      "0.00023738845023007024",
      "9.207965870541356e-06",
      "-4.135078158982982e-05",
      "0.00035361021229700444",
      "-0.0002927252108222163",
      "0.00019349933727762762"
    ],
    [
      "0.0017887087058355985",
      "0.0018800078540994949",
      "0.004198050830912927",
      "0.0020426200273718368",
      "0.0020276435821507226",
      "1.0067740350845087e-05",
      "-3.423411704164998e-05",
      "-1.1350483771811129e-05",
      "2.8702571526114074e-05",
      "-3.149718029002535e-05",
      "-4.9071632121056e-06",
      "3.737698328986124e-05",
      "-0.0002576812662921665",
      "-0.0004804584812096463",
      "-2.4619333027561876e-05",
      "-2.0570063635389627e-06",
      "7.841463222334881e-05",
      "8.247637172882557e-07",
      "-2.9978109687962367e-05",
      "0.00013794487529697306",
      "2.3575905709820428e-06",
      "-4.3817204584176617e-05",
      "0.00025823847244174565",
      "-0.00018806999330584238",
      "0.00014412256248336696"
    ],
    [
      "0.0017818701472873863",
      "0.0018091402976426554",
      "0.002780723340305069",
      "0.0018460698592803369",
      "0.001851964721365918",
      "3.7658099001621233e-06",
      "-1.5809973004908324e-05",
      "-1.2927279914373211e-06",
      "8.885462151761928e-06",
      "-3.120396756548604e-05",
      "-1.6664743159252092e-06",
      "1.3590666576365214e-05",
      "-0.00011780899712333894",
      "-0.00019697097954717954",
      "7.465644786397961e-06",
      "-4.010707517412714e-07",
      "3.144018292619445e-05",
      "-2.475139753837596e-06",
      "-8.167017026444804e-06",
      "7.712502537220273e-05",
      "-4.2377387411838145e-06",
      "-1.7369317057606575e-05",
      "8.273049492070911e-05",
      "-7.431506080208674e-05",
      "4.012618424823763e-05"
    ],
    [
      "0.001780667251566081",
      "0.0017949698472150702",
      "0.002294456752527458",
      "0.0018163857856437428",
      "0.0018193725915936518",
      "1.9167198809326946e-06",
      "-6.725792757119168e-06",
      "-9.95534709743613e-07",
      "4.868517243273174e-06",
      "-1.0353426554800518e-05",
      "-1.5652004375795885e-06",
      "6.564886319213909e-06",
      "-6.179085492461105e-05",
      "-0.00010441874529559185",
      "3.762307753167432e-06",
      "-9.769117502230992e-08",
      "1.747321717309299e-05",
      "-1.5305027429214179e-06",
      "-4.400469634653071e-06",
      "4.388680466603172e-05",
      "-2.5140632285947664e-06",
      "-9.380604725422557e-06",
      "5.186191224772878e-05",
      "-4.837488427243177e-05",
      "2.398170663248685e-05"
    ],
    [
      "0.0017799485203061776",
      "0.0017869809766091406",
      "0.002041871208676009",
      "0.001797016233553403",
      "0.001799201664600452",
      "9.65437328359103e-07",
      "-3.416233809488645e-06",
      "-4.955660077452235e-07",
      "2.4199672569575156e-06",
      "-6.46959584038854e-06",
      "-1.3137334549229515e-06",
      "3.5754514466816622e-06",
      "-3.2559558980691254e-05",
      "-5.287266182871732e-05",
      "2.142577438418442e-06",
      "-1.303446419100933e-07",
      "8.884210967290034e-06",
      "-8.724327657766397e-07",
      "-2.1936049473479924e-06",
      "2.322237164677433e-05",
      "-1.6830170683453704e-06",
      "-4.7647185203323695e-06",
      "2.5681318484702112e-05",
      "-2.5077916272858318e-05",
      "1.1979408127233477e-05"
    ],
    [
      "0.0017799831754307129",
      "0.0017870361106892374",
      "0.0020441831740130693",
      "0.001796855271787218",
      "0.001799739116862312",
      "9.78012363939836e-07",
      "-3.5674469525891707e-06",
      "-5.521780297222122e-07",
      "2.5038198809055275e-06",
      "-7.018061353485184e-06",
      "-1.2357042472227645e-06",
      "3.5553361552728963e-06",
      "-3.119742381626113e-05",
      "-5.425807144728757e-05",
      "1.8444462044663945e-06",
      "-1.3075732206724458e-07",
      "9.144510167438736e-06",
      "-8.231928433099499e-07",
      "-2.3062772976212825e-06",
      "2.2928139694859102e-05",
      "-1.4587382166253725e-06",
      "-4.815936456763629e-06",
      "2.6184853255227814e-05",
      "-2.4626619202474384e-05",
      "1.1893056993948894e-05"
    ],
    [
      "0.00178005513779769",
      "0.0017880404047315212",
      "0.0020817211530104658",
      "0.0018000678329208478",
      "0.0018023679307254366",
      "1.112772474928667e-06",
      "-3.963677230384188e-06",
      "-5.605220672584729e-07",
      "2.80753107783165e-06",
      "-7.134211254405835e-06",
      "-1.4286044062157218e-06",
      "4.128560894063474e-06",
      "-3.828393891518206e-05",
      "-6.139394613398083e-05",
      "2.643259616195161e-06",
      "-1.3304187676159536e-07",
      "1.0339413817227427e-05",
      "-1.042195905622372e-06",
      "-2.5250730715622296e-06",
      "2.6628271147940723e-05",
      "-2.0088601005173673e-06",
      "-5.455630348916854e-06",
      "3.0143436125850114e-05",
      "-2.962513770175618e-05",
      "1.4040043382274115e-05"
    ],
    [
      "0.0017807249926039596",
      "0.001794515818170846",
      "0.0022881824292149858",
      "0.0018132055524683155",
      "0.0018199390618154271",
      "2.022897486208351e-06",
      "-7.221837058466756e-06",
      "-1.0919322437471384e-06",
      "5.022406489101867e-06",
      "-1.2520465687503805e-05",
      "-2.0918130866410615e-06",
      "7.0897220936761505e-06",
      "-5.7259649118647534e-05",
      "-0.00010643989331078963",
      "3.3056384979909603e-06",
      "-2.3009965343942093e-07",
      "1.8024403759079273e-05",
      "-1.5629774471734202e-06",
      "-4.636962207763944e-06",
      "4.3177389895453966e-05",
      "-2.4243340537157665e-06",
      "-9.432538846959864e-06",
      "5.068155461424969e-05",
      "-4.682533538818547e-05",
      "2.2998559359517332e-05"
    ],
    [
      "0.0018550105955412878",
      "0.0023353620974991282",
      "0.01274836526383612",
      "0.005307250929595378",
      "0.0023807305721313967",
      "7.209266058924807e-05",
      "-0.0006578571393177004",
      "0.00028355430717189186",
      "0.00013638835653293277",
      "-0.00013656420004210738",
      "0.001014633775013446",
      "0.00011607525413062063",
      "-0.0026072529958690704",
      "-0.0017344107512800855",
      "0.000355641780874643",
      "0.00014086399047793076",
      "0.0004005131915337448",
      "0.00027011419286338163",
      "-5.8866999690178174e-05",
      "0.0019919914291973437",
      "-0.00047831596800904536",
      "-0.0002547702486899274",
      "-0.0036351462970918343",
      "-0.0007964168610873777",
      "-5.400609683406375e-05"
    ],
    [
      "0.001800002926436208",
      "0.002155165819498778",
      "0.005789316315108424",
      "0.0025328014105047646",
      "0.002150774040981469",
      "-5.5829751067254844e-06",
      "-2.5077379971916416e-05",
      "-1.6093556080086265e-05",
      "5.046418473952171e-05",
      "-0.0002300088372172719",
      "0.00017394108393703673",
      "-3.5984316554441066e-05",
      "-0.0006687337108408913",
      "-0.0006070728754335761",
      "-8.628302791441591e-05",
      "2.0986831727271906e-05",
      "7.955652161281878e-05",
      "4.661319521863244e-05",
      "-4.452359307593297e-05",
      "0.0003421124455761914",
      "2.3113019300452625e-05",
      "-0.00010271437666574644",
      "0.00036365213054546973",
      "-0.00027079095800980335",
      "0.0001567170437336124"
    ],
    [
      "0.0017835060156506503",
      "0.0018248034651085403",
      "0.003110951381030671",
      "0.0018808240497775824",
      "0.001890855806082376",
      "5.150998960422154e-06",
      "-2.0665917978445875e-05",
      "-2.209218695093514e-06",
      "1.410596063422089e-05",
      "-3.8675792633976004e-05",
      "-4.362280146381994e-06",
      "1.7833101375597976e-05",
      "-0.00015819654053999537",
      "-0.0002671689272341818",
      "6.036408971250588e-06",
      "-5.352354510454693e-07",
      "4.5562738205173715e-05",
      "-2.98872227825078e-06",
      "-1.2600984896830061e-05",
      "0.00012097895665000671",
      "-6.592336387908642e-06",
      "-2.615687767567031e-05",
      "9.898877688963107e-05",
      "-0.00011697132764206685",
      "6.042578727610785e-05"
    ],
    [
      "0.0017825013964434097",
      "0.0018064403844331668",
      "0.002663141062138236",
      "0.0018401330784907676",
      "0.0018596229508964376",
      "3.5394902369290167e-06",
      "-1.5254917615180509e-05",
      "-2.377529653428194e-06",
      "1.0539061368792155e-05",
      "-2.609463820831474e-05",
      "-3.7098176990010206e-06",
      "1.2605316034630701e-05",
      "-9.145647528535918e-05",
      "-0.00019644105566462688",
      "1.7633332529164581e-06",
      "-5.777615979554782e-07",
      "3.467056597854867e-05",
      "-1.979115575908497e-06",
      "-9.881570793881098e-06",
      "7.319153025291329e-05",
      "-3.584319570042903e-06",
      "-1.6320126105374013e-05",
      "8.011581363200135e-05",
      "-8.228969987298503e-05",
      "3.9507181873143946e-05"
    ],
    [
      "0.001779924349372974",
      "0.0017862683682754532",
      "0.0020199763034040503",
      "0.0017944125080422658",
      "0.0017978237597621996",
      "9.266638556450552e-07",
      "-3.5618873479453486e-06",
      "-4.375965496598817e-07",
      "2.3064960364503813e-06",
      "-6.713230623852666e-06",
      "-1.0293355771038988e-06",
      "3.254427129059652e-06",
      "-2.71923737192147e-05",
      "-5.011941459898134e-05",
      "1.7949938577109391e-06",
      "-9.98944072321602e-08",
      "8.433602539069163e-06",
      "-7.529299006274767e-07",
      "-2.112403719730588e-06",
      "2.1105108364463865e-05",
      "-1.2538414977965003e-06",
      "-4.4793378954190225e-06",
      "2.2375761245142492e-05",
      "-2.144292803772058e-05",
      "1.0280897610607234e-05"
    ],
    [
      "0.0017799750679334814",
      "0.001786824414623412",
      "0.002036742326666417",
      "0.0017953905330743145",
      "0.0017992495811774043",
      "1.0137955258942308e-06",
      "-3.749306332759665e-06",
      "-5.089478324163961e-07",
      "2.4723547982983635e-06",
      "-7.431130201440563e-06",
      "-1.122628430613789e-06",
      "3.6042166764269813e-06",
      "-2.8807257621966813e-05",
      "-5.3694455783709214e-05",
      "1.7824151802156267e-06",
      "-1.2849847421595723e-07",
      "9.090514689174023e-06",
      "-8.059105200899616e-07",
      "-2.288328101193214e-06",
      "2.2521221879408726e-05",
      "-1.3286340602087205e-06",
      "-4.8209574226141675e-06",
      "2.4172947465334005e-05",
      "-2.3149247680197815e-05",
      "1.1087060963494966e-05"
    ],
    [
      "0.001780023897708749",
      "0.0017873221969862047",
      "0.002055655283460092",
      "0.0017962526172247343",
      "0.0018004790612500979",
      "1.0617199914728194e-06",
      "-4.111207178221562e-06",
      "-5.119319373654274e-07",
      "2.639537776923702e-06",
      "-8.00992969078846e-06",
      "-1.2537282109824841e-06",
      "3.743660762137523e-06",
      "-3.0674613957474044e-05",
      "-5.738395626076034e-05",
      "1.95768030667214e-06",
      "-1.230868167568866e-07",
      "9.625970817454601e-06",
      "-8.444112475485519e-07",
      "-2.4305931177757153e-06",
      "2.434612932738522e-05",
      "-1.452531376672663e-06",
      "-5.170440064959553e-06",
      "2.5272624988086666e-05",
      "-2.4067414436323267e-05",
      "1.158582691285048e-05"
    ],
    [
      "0.0017800576616485862",
      "0.0017882701025210557",
      "0.00207691699064317",
      "0.0017983077955075974",
      "0.0018018582222682799",
      "1.1426071957667239e-06",
      "-4.172828981219608e-06",
      "-5.151643092085024e-07",
      "2.7707531174293833e-06",
      "-8.373178476981513e-06",
      "-1.2288474218856284e-06",
      "3.985612904936633e-06",
      "-3.377017610067238e-05",
      "-6.089879596881064e-05",
      "2.2820950268174136e-06",
      "-1.355217890926303e-07",
      "1.0160639497307357e-05",
      "-9.258299723954097e-07",
      "-2.5269212052046873e-06",
      "2.629096711808619e-05",
      "-1.4283522642453446e-06",
      "-5.570959503165039e-06",
      "2.7875752332234257e-05",
      "-2.618205382146998e-05",
      "1.2799344142921021e-05"
    ],
    [
      "0.0018364840423443236",
      "0.002150149892993292",
      "0.004877364657887005",
      "0.0022974406579878725",
      "0.0027626762973451194",
      "1.0834836815085912e-05",
      "1.6049168832977826e-05",
      "-5.354370039528738e-05",
      "0.00018163633430674233",
      "-0.00018559273797821282",
      "2.775739264588169e-05",
      "5.6081747673965e-07",
      "-0.0003054988965667842",
      "-0.0003494653937248777",
      "-0.00021406318305859122",
      "-2.294759392810894e-06",
      "7.967940354126261e-05",
      "1.1514121124286882e-05",
      "-0.00011591567582016424",
      "0.0001310761289635286",
      "9.964707714043886e-05",
      "-0.00012262320612756088",
      "0.0002346475785596336",
      "-0.0002298465193702259",
      "0.00028674047873409957"
    ],
    [
      "0.0017856984917729618",
      "0.001847911623739421",
      "0.003385076575147036",
      "0.0019316935293330665",
      "0.001931222246294177",
      "4.420193996273281e-06",
      "-2.5581366838044914e-05",
      "-1.011175123731072e-06",
      "2.0684556697103418e-05",
      "-3.838307314499153e-05",
      "-1.9755842275360324e-06",
      "1.133670359035081e-05",
      "-0.00018111737909134044",
      "-0.00032603802320897105",
      "8.542995827627183e-06",
      "-3.779521865898773e-07",
      "5.344017518483547e-05",
      "-1.760455324306851e-06",
      "-1.6664176261898067e-05",
      "0.00013717583349096317",
      "1.6193887096310562e-06",
      "-2.85966010204136e-05",
      "0.00013345567770657607",
      "-0.00012915711482432848",
      "7.62183266346959e-05"
    ],
    [
      "0.0017831884867950303",
      "0.001823240546436527",
      "0.0029060674251587893",
      "0.0018811945394832375",
      "0.0018822259717873467",
      "4.7175562828687585e-06",
      "-1.5037496478074156e-05",
      "-2.1486969192982884e-06",
      "1.289445839238106e-05",
      "-2.8310211639674564e-05",
      "4.431300265818004e-07",
      "1.5449516258646798e-05",
      "-0.00013262289826474264",
      "-0.00023621113415636774",
      "5.620115422171456e-06",
      "-7.454810869774293e-07",
      "4.144372040984575e-05",
      "-2.6241554079049746e-06",
      "-1.1345186548031812e-05",
      "9.126874300847259e-05",
      "-2.989790192072428e-07",
      "-2.0708031774363802e-05",
      "0.00011578990663219429",
      "-0.00011364217204849425",
      "5.9789939763965295e-05"
    ],
    [
      "2.2564170553377783",
      "86.72101621141525",
      "28.86925072348284",
      "40.5679920202489",
      "19.154997365001574",
      "-6.8212686183337485",
      "2.459498038042246",
      "-0.4112239300354116",
      "0.3616639270185112",
      "-25.765710290900802",
      "14.181862973895802",
      "11.09511037947556",
      "4.2666722737058524",
      "13.248899951790097",
      "3.1441058022933572",
      "-9.377152743094378",
      "3.9345988767368367",
      "3.4937065737984003",
      "-1.9381227767764553",
      "-12.047360150598408",
      "-17.548720370305638",
      "3.6461783959819947",
      "5.888665773237832",
      "-5.157644487789487",
      "6.767918741728892"
    ],
    [
      "0.0017876920581401798",
      "0.0018750268106538725",
      "0.004008413685092013",
      "0.00196509914475332",
      "0.0019999552269466423",
      "1.1166018817610011e-05",
      "-2.3573408489622935e-05",
      "-9.12745706944429e-06",
      "2.6686421988279113e-05",
      "-8.809983537113037e-05",
      "-1.1773578979690457e-05",
      "4.697710526143979e-05",
      "-0.0002674339519210676",
      "-0.0004791837464247321",
      "-2.650269085199941e-06",
      "-5.035472881803966e-06",
      "9.269622231672993e-05",
      "-6.438833954557023e-06",
      "-2.635310960486994e-05",
      "0.0002059430419560682",
      "-1.0415152881535866e-05",
      "-4.613153621757313e-05",
      "0.0002384334008887662",
      "-0.0002746044750432305",
      "0.00012959867785973942"
    ],
    [
      "0.0017812741922165992",
      "0.0017979710829538619",
      "0.0024279175616945775",
      "0.0018245813863566628",
      "0.001834419514630235",
      "2.599561051214046e-06",
      "-8.943703241438065e-06",
      "-1.7137770889059584e-06",
      "6.928375514331907e-06",
      "-2.0350681970108894e-05",
      "-2.3020068475865005e-06",
      "1.0081877899285593e-05",
      "-8.213878023875969e-05",
      "-0.00013803691578809766",
      "3.7824446076618484e-06",
      "-4.465390531991868e-07",
      "2.4855139208739905e-05",
      "-2.309414529663588e-06",
      "-6.351484957131231e-06",
      "5.728399019745389e-05",
      "-4.417721051179157e-06",
      "-1.1710546218268027e-05",
      "6.252012687156194e-05",
      "-7.131108570088256e-05",
      "3.175602278602967e-05"
    ],
    [
      "0.0017805413035694342",
      "0.0017927534046409033",
      "0.0022334701498672536",
      "0.0018103647726135195",
      "0.0018152441388573756",
      "1.701142008674437e-06",
      "-6.124763202291396e-06",
      "-9.464129542811848e-07",
      "4.43346449792267e-06",
      "-1.3278782858109997e-05",
      "-2.0687382618209346e-06",
      "6.536084761151567e-06",
      "-5.6687781721969e-05",
      "-9.341530985543238e-05",
      "3.3573942139151665e-06",
      "-2.7470727578917315e-07",
      "1.617011079385792e-05",
      "-1.523472761003212e-06",
      "-4.0289983900801075e-06",
      "4.045462656524276e-05",
      "-3.1099896057387184e-06",
      "-8.301023425964142e-06",
      "4.3189492013410336e-05",
      "-4.552815144875632e-05",
      "2.1159418115655402e-05"
    ],
    [
      "0.0017804514123141207",
      "0.0017908768033289219",
      "0.002173615572254234",
      "0.0018055516842495278",
      "0.0018116687538977502",
      "1.5433122568762093e-06",
      "-5.812722549418133e-06",
      "-8.848942129365751e-07",
      "4.081387250099601e-06",
      "-1.2215420424563677e-05",
      "-1.5304123604535912e-06",
      "5.782405066403791e-06",
      "-4.684867336176929e-05",
      "-8.343499899323789e-05",
      "2.4520376386658652e-06",
      "-2.2909639162829234e-07",
      "1.4577927263377352e-05",
      "-1.2684590966807647e-06",
      "-3.739557323483329e-06",
      "3.4517368863187846e-05",
      "-2.408487472753192e-06",
      "-7.261902836079487e-06",
      "3.648907134799782e-05",
      "-3.89487022146043e-05",
      "1.7978884041411262e-05"
    ],
    [
      "0.0017806277786468947",
      "0.0017924333136347134",
      "0.002236429282748329",
      "0.0018095948844827079",
      "0.0018163861724747536",
      "1.7285588980745735e-06",
      "-6.934427451146279e-06",
      "-9.229357673129504e-07",
      "4.704620193021775e-06",
      "-1.3337872908980407e-05",
      "-1.7826388229716718e-06",
      "6.346595456965572e-06",
      "-5.4552599137970216e-05",
      "-9.674961358691366e-05",
      "3.2051039109077504e-06",
      "-1.9731741921563694e-07",
      "1.6716700504790473e-05",
      "-1.468288868900712e-06",
      "-4.256280728911973e-06",
      "4.008885686807219e-05",
      "-2.8305375638988356e-06",
      "-8.366831484200261e-06",
      "4.1931482461694526e-05",
      "-4.429827201628046e-05",
      "2.0480051246725586e-05"
    ],
    [
      "0.0017820616278975826",
      "0.0018091777241430055",
      "0.0026947309153565065",
      "0.0018406011872636873",
      "0.001853407061926024",
      "3.4254203893514967e-06",
      "-1.4169327347541153e-05",
      "-1.663641277624676e-06",
      "9.346358654473328e-06",
      "-2.6826397827330344e-05",
      "-4.329871568604463e-06",
      "1.2264984063135176e-05",
      "-9.896729029059743e-05",
      "-0.0001922462941354914",
      "5.554683961094457e-06",
      "-5.155754160210969e-07",
      "3.248497146889013e-05",
      "-2.3918938967361163e-06",
      "-8.550124674048777e-06",
      "7.970230455003744e-05",
      "-4.434668817278193e-06",
      "-1.7407737323500003e-05",
      "8.309093585410786e-05",
      "-7.883216366741916e-05",
      "3.9573951720963156e-05"
    ],
    [
      "0.001794303427382534",
      "0.0018608310687789882",
      "0.004428851120553433",
      "0.0019479925889481218",
      "0.002104544235568466",
      "1.478805063745429e-05",
      "-6.456468240793256e-05",
      "-1.3438639518037624e-05",
      "4.676586152529416e-05",
      "-9.683776923919453e-05",
      "-4.277431179372549e-06",
      "4.636776476311528e-05",
      "-0.00016892190719605926",
      "-0.0007232640108146351",
      "-2.8359747470287008e-05",
      "-1.1839250245973136e-06",
      "0.00014010884187486578",
      "-2.4224512971524604e-06",
      "-4.547086696449696e-05",
      "0.00022128345407352326",
      "-4.536591046622335e-07",
      "-5.756703576644306e-05",
      "0.00023157197199127192",
      "-0.00027861313128626136",
      "0.00011570643433865621"
    ],
    [
      "0.8456289723803038",
      "78.01415970096302",
      "13.25541334321641",
      "13.992251953230918",
      "2.1394278847006145",
      "-2.806115138042004",
      "-1.5778837858477601",
      "2.4860695887432485",
      "0.2821101951359267",
      "16.43293122776919",
      "6.5734747514918555",
      "-6.062302895087124",
      "-7.595196332067684",
      "-4.445332039677469",
      "1.5526948859562402",
      "-7.208434173426145",
      "-1.7673608017529827",
      "-1.2108698289458684",
      "0.9083123168819638",
      "-2.0917568257564363",
      "21.496255527358276",
      "-1.273255135761885",
      "6.13900356009984",
      "-2.8279847888067025",
      "4.105548341704486"
    ],
    [
      "0.0017901359365435213",
      "0.0019451736242802355",
      "0.005925266741755111",
      "0.002100030158480467",
      "0.002080981423624955",
      "9.37842203085239e-06",
      "-4.53164946277619e-05",
      "-2.009204575960866e-06",
      "3.681165513130539e-05",
      "-1.8218328918986666e-05",
      "-7.002545329119571e-05",
      "2.3223597476169405e-05",
      "-0.00048289807628139645",
      "-0.000761610441911091",
      "4.564975435764442e-05",
      "-1.977622551952298e-06",
      "0.00010393527220217818",
      "-9.330605756332846e-06",
      "-3.09512561700893e-05",
      "0.0004611913727892425",
      "-1.7396329018172825e-05",
      "-8.070417220217878e-05",
      "0.0004894444081522712",
      "-0.0002946872382630916",
      "0.0001788106084869077"
    ],
    [
      "0.0017818474975703053",
      "0.0018147427775153258",
      "0.00284242093727094",
      "0.0018531978280385618",
      "0.0018551626056554243",
      "3.421070588508555e-06",
      "-1.2652663972221348e-05",
      "-1.490175673784505e-06",
      "8.88074388766713e-06",
      "-2.1189249854645345e-05",
      "-9.214170723599483e-06",
      "1.2032637010700078e-05",
      "-0.00012403684679637895",
      "-0.0002050082527561781",
      "9.418002266507767e-06",
      "-5.791401347817705e-07",
      "3.194360125828425e-05",
      "-2.940643803554135e-06",
      "-7.973994780885392e-06",
      "9.955179944570526e-05",
      "-6.054297712483887e-06",
      "-2.045559331133938e-05",
      "0.00011063184730704945",
      "-8.692092829653185e-05",
      "4.7272921586484586e-05"
    ],
    [
      "0.0017808158004486616",
      "0.0017988880604846822",
      "0.0024286890896228893",
      "0.0018230896600975308",
      "0.0018261647665027156",
      "2.361105027839638e-06",
      "-6.936561328329569e-06",
      "-1.3334473109201125e-06",
      "5.450066687551668e-06",
      "-9.967883001348373e-06",
      "-4.525137953600397e-06",
      "8.324428559333944e-06",
      "-7.872467630254855e-05",
      "-0.00012658400707262193",
      "5.291454018897122e-06",
      "-3.9618847976702787e-07",
      "2.058367783841276e-05",
      "-2.1275224434780215e-06",
      "-5.065490349899978e-06",
      "5.7297129476547916e-05",
      "-3.3143293369518705e-06",
      "-1.1615924326474896e-05",
      "7.315029994863699e-05",
      "-6.104810292578683e-05",
      "2.992003494967555e-05"
    ],
    [
      "0.0017807359102249122",
      "0.0017974084184758992",
      "0.0023830998333584045",
      "0.0018188865000829501",
      "0.0018231204522069881",
      "2.1948291966059112e-06",
      "-6.715612965230776e-06",
      "-1.3014352584220966e-06",
      "5.10941490862708e-06",
      "-1.1215173580872896e-05",
      "-4.218290263038728e-06",
      "7.638489347667383e-06",
      "-6.850909665328988e-05",
      "-0.00011880452197861743",
      "4.373533910268626e-06",
      "-3.6284910978121335e-07",
      "1.9287633904880505e-05",
      "-1.869373808176225e-06",
      "-4.809454443462232e-06",
      "5.276299327514912e-05",
      "-2.835311177413154e-06",
      "-1.0988157297254224e-05",
      "6.739619847657134e-05",
      "-5.360126847306757e-05",
      "2.7308883710172724e-05"
    ],
    [
      "0.0017809506683898544",
      "0.0017993087455655053",
      "0.0024384139718412147",
      "0.0018242337570340294",
      "0.0018294321063719934",
      "2.565126088932407e-06",
      "-7.237108712511188e-06",
      "-1.6260036309006154e-06",
      "5.846261520247939e-06",
      "-1.2708543318938731e-05",
      "-3.949383296987813e-06",
      "9.238118120357149e-06",
      "-7.705615915451378e-05",
      "-0.00013326317061176048",
      "4.563344430043573e-06",
      "-4.6201888971765126e-07",
      "2.2284274058944706e-05",
      "-2.18291103093823e-06",
      "-5.540885083230639e-06",
      "5.635921061823532e-05",
      "-3.1792719667418598e-06",
      "-1.2038724786020125e-05",
      "7.641099434858341e-05",
      "-6.405660457221245e-05",
      "3.159836843818392e-05"
    ],
    [
      "0.001782631110325681",
      "0.001815678380264635",
      "0.0030153101885109714",
      "0.0018641837090146375",
      "0.0018787988921203005",
      "5.3819172091718775e-06",
      "-1.2090454329264156e-05",
      "-4.044184557144095e-06",
      "1.159318669237428e-05",
      "-1.80393080259006e-05",
      "-6.939539637851032e-06",
      "1.8812914147316772e-05",
      "-0.00014422828100446613",
      "-0.00025752957582237345",
      "6.275989907255974e-06",
      "-9.7367691267331e-07",
      "4.4649606348050896e-05",
      "-4.393319581951207e-06",
      "-1.1326412967025683e-05",
      "0.00010314276644914459",
      "-4.536380461003464e-06",
      "-2.2553234499699622e-05",
      "0.00015795881483978935",
      "-0.00013502848599937652",
      "6.289116375562267e-05"
    ],
    [
      "0.0018049397439414286",
      "0.001976280837132905",
      "0.007164212837638242",
      "0.002194570203295511",
      "0.002375763017520176",
      "2.644185663991843e-05",
      "-6.37754487597043e-05",
      "-3.273961110966305e-05",
      "7.536937434726972e-05",
      "-0.0001926718526789442",
      "-4.3713951599047e-05",
      "9.354385577526957e-05",
      "-0.00030614920438617083",
      "-0.0013497199257383535",
      "-5.856735070157553e-05",
      "-6.8363584492114514e-06",
      "0.00027215697130951997",
      "-4.129173887729915e-06",
      "-7.920624085664527e-05",
      "0.00044982010031194335",
      "-5.862654349396397e-06",
      "-0.0001254456823857482",
      "0.0007597712886869906",
      "-0.0006276407185760868",
      "0.0003019956433690612"
    ],
    [
      "0.116178271368559",
      "0.03163240629971781",
      "23.840649634403082",
      "0.22132502918638808",
      "1.7548061032987448",
      "0.03938207760562084",
      "-1.5067911628651496",
      "0.13730045788884201",
      "0.35259603142370755",
      "-0.26815235859570624",
      "0.07497098573867374",
      "0.019578779904943423",
      "-1.360218056631716",
      "-6.272170170933022",
      "0.2373730954570302",
      "0.04230790143789373",
      "0.6741515000181538",
      "0.07716466342069947",
      "-0.2759567680676057",
      "0.7921948524695022",
      "-0.02503567247109429",
      "-0.2259114789425515",
      "-1.823471166309941",
      "1.5543951884140865",
      "-0.567832152163857"
    ],
    [
      "4.543943518964167",
      "104.81356327923591",
      "32.618071516577984",
      "9.340592747936533",
      "17.702102324701634",
      "-2.6584276280871078",
      "6.0561511884239305",
      "3.3060519210144492",
      "4.813917126655696",
      "-6.779498901968572",
      "-8.4393113705284",
      "-15.12563470505984",
      "10.345847915825532",
      "-6.525546827499095",
      "4.131818660119034",
      "4.169681676205648",
      "-8.9863614419162",
      "-0.26149116893794944",
      "5.123899206570399",
      "7.6760728260026125",
      "7.1822864335477625",
      "4.262816914766282",
      "4.582108974130483",
      "15.805456146891355",
      "1.5195976166049778"
    ],
    [
      "0.001792630219857872",
      "0.0018512842598321206",
      "0.004427968035551056",
      "0.0019262625217592616",
      "0.0020783678453885263",
      "1.3886893425837854e-05",
      "-5.9188216368451486e-05",
      "-1.2409877363023988e-05",
      "4.278556532522512e-05",
      "-9.270918867140902e-05",
      "-8.314451914150412e-06",
      "4.535806210941778e-05",
      "-0.00019665826314858422",
      "-0.0006921247764768857",
      "-1.695595073335191e-05",
      "-8.372304634369364e-07",
      "0.00013394081862357407",
      "-5.213507020758624e-06",
      "-4.1068827127025055e-05",
      "0.0002228525999184081",
      "-6.870631810027487e-06",
      "-5.615795522294542e-05",
      "0.00022947854331832853",
      "-0.0002845249883849691",
      "0.00011172194798564071"
    ],
    [
      "0.0017880053453899318",
      "0.0018312070822513128",
      "0.00369023152920188",
      "0.0018813444033792795",
      "0.0019791376953645877",
      "8.5770906872432e-06",
      "-3.841733985084626e-05",
      "-8.17411213894853e-06",
      "2.810566972384248e-05",
      "-6.452634703201655e-05",
      "-9.155207180149596e-06",
      "2.832882085585396e-05",
      "-0.00013930651568005208",
      "-0.0004781236835149876",
      "-7.528557660762303e-06",
      "-6.042922215727041e-07",
      "9.047025090732269e-05",
      "-4.116988280059109e-06",
      "-2.6806688149463662e-05",
      "0.00015925788275026855",
      "-6.33707804098316e-06",
      "-3.908071668692928e-05",
      "0.00017864829327206289",
      "-0.00019049568466925505",
      "7.95758150601334e-05"
    ],
    [
      "0.0017847683446502868",
      "0.0018136942411389383",
      "0.0029140510601256063",
      "0.001846499473623144",
      "0.001903917835603471",
      "4.589895458554835e-06",
      "-1.752666484390115e-05",
      "-5.338265539026936e-06",
      "1.7892751941518292e-05",
      "-2.5927428401873916e-05",
      "-5.200141837550286e-06",
      "1.5839307357216808e-05",
      "-0.00010126307984857565",
      "-0.00028437398169923133",
      "-1.5930152145792625e-06",
      "-5.506308095611847e-07",
      "5.817393141760509e-05",
      "-3.7416102790999266e-06",
      "-1.6301310352479405e-05",
      "9.726509135287074e-05",
      "-5.451695918937836e-06",
      "-2.1608747457122605e-05",
      "0.00012810415548255723",
      "-0.00015168118739906542",
      "5.539190599837604e-05"
    ],
    [
      "0.0017843202179483502",
      "0.0018074722837558357",
      "0.0028666420318498942",
      "0.0018362952777471607",
      "0.0018949548252362852",
      "4.4304526417025315e-06",
      "-2.007210292154247e-05",
      "-4.906048267085732e-06",
      "1.6489199138229806e-05",
      "-2.9140006412585814e-05",
      "-6.728132955721817e-06",
      "1.6370054801245807e-05",
      "-9.30062962135558e-05",
      "-0.0002768320025648163",
      "-1.1999081222596793e-06",
      "-6.559167367781289e-07",
      "5.441222503553267e-05",
      "-3.4627530457389875e-06",
      "-1.5462722077282755e-05",
      "9.184100664631064e-05",
      "-6.988567308348344e-06",
      "-2.0044311161467177e-05",
      "0.0001140037749189995",
      "-0.00013089298377843607",
      "4.891922755573935e-05"
    ],
    [
      "0.0017869763170642835",
      "0.0018269972248646097",
      "0.003499900400572881",
      "0.0018724162498233437",
      "0.0019553542033000485",
      "5.64481915448e-06",
      "-2.6754213503895812e-05",
      "-7.171574699469568e-06",
      "2.513072678229587e-05",
      "-3.821573428320926e-05",
      "-1.4524731748395694e-05",
      "2.285933094163277e-05",
      "-0.00016326083530966424",
      "-0.0004224753915308948",
      "2.7423360603594705e-06",
      "-1.3425602834022787e-06",
      "8.347564968008443e-05",
      "-5.8385983876721804e-06",
      "-2.302384583446762e-05",
      "0.0001505374831815612",
      "-1.4469157000173768e-05",
      "-2.9934955642607123e-05",
      "0.00019439685042406464",
      "-0.00021758770227258328",
      "7.898519023146615e-05"
    ],
    [
      "0.001790367249324169",
      "0.0018427427178760896",
      "0.004125241654883895",
      "0.0019063892138495393",
      "0.002030881884322248",
      "8.168045737926711e-06",
      "-3.7085719070931395e-05",
      "-1.0447783638201611e-05",
      "3.638334577936244e-05",
      "-4.798641153627994e-05",
      "-1.817501641026981e-05",
      "3.456070934336723e-05",
      "-0.00024097553981924097",
      "-0.0005900672982758822",
      "4.645188904558858e-06",
      "-2.1605975169802378e-06",
      "0.00012039078128874692",
      "-9.232670725699559e-06",
      "-3.330786272544473e-05",
      "0.00020447989495307774",
      "-2.249158611147379e-05",
      "-3.8941843888810826e-05",
      "0.0002626027536704773",
      "-0.0003279691831695318",
      "0.0001119096618602383"
    ]
  ],
  "rational_Q": [
    [
      "0.011140838331767414",
      "1.3748136081326015",
      "21.11653604047822",
      "2.2192350648819366",
      "2.4684460049246155",
      "1.3748136081359172",
      "16.876563552455416",
      "263.3308603760888",
      "33.589087447826834",
      "27.27496388424538",
      "21.116536040487595",
      "263.33086037609445",
      "868.8355254002322",
      "179.16058367235343",
      "119.21600617564432",
      "2.2192350648978647",
      "33.58908744781933",
      "179.16058367235257",
      "45.28828382423512",
      "20.078357207181252",
      "2.4684460049329293",
      "27.27496388422145",
      "119.21600617565619",
      "20.07835720721297",
      "35.95432020170988",
      "0.012098500898442697",
      "-0.17504389980598192",
      "0.020849303931561702",
      "0.08097318354150096",
      "0.012098500897927347",
      "0.009721843577396092",
      "-0.13631277481650986",
      "-0.10551576716143073",
      "-0.043566463125601626",
      "-0.17504389980638005",
      "-0.1363127748119741",
      "-0.371929533614324",
      "0.14018473633720346",
      "-0.1448197525575696",
      "0.02084930393197938",
      "-0.105515767160822",
      "0.14018473633656273",
      "-0.5248654037976231",
      "0.02986988924779478",
      "0.08097318354178504",
      "-0.043566463126924145",
      "-0.14481975255992288",
      "0.029869889247852464",
      "0.2458620156068675",
      "0.9523671597450271",
      "-0.39743960462223366",
      "-0.2045351885063921",
      "-0.14317941171055382",
      "1.6853907588275325",
      "-0.9125821880687834",
      "-3.2597650041420114",
      "1.282162115791565",
      "0.514025240158042",
      "1.2148130620971849",
      "-0.6569996634655639",
      "-1.5053609675869726",
      "0.8769887513547847",
      "1.0039076763065993",
      "-2.4414365532976743",
      "6.573836730368243",
      "0.3142829434774297",
      "-0.8394790506511225",
      "-0.9417489638458328",
      "2.6351248070820397",
      "-1.446921331499359",
      "0.9290403090760141",
      "-1.6254017640114393",
      "-1.2987087444802652",
      "-4.223114294828634",
      "0.5140252401664243",
      "0.08955808177593257",
      "-15.612243898457852",
      "-8.296488437182706",
      "11.92187897391165",
      "9.361500523482015",
      "-2.2652633411080663",
      "-3.3450343860007523",
      "-0.35410312907337516",
      "-5.1025504171253235",
      "1.1865362529369448",
      "2.684060809272175",
      "7.132668958239504",
      "13.965620892015053",
      "1.237328181940954",
      "-4.258956755128903",
      "5.509025515170013",
      "12.541499295681492",
      "1.1458534097746345",
      "-2.9632607542109",
      "-0.6416903207281567",
      "1.0039076762983785",
      "0.9739366194817681",
      "9.130179511852804",
      "1.98573710514006",
      "-0.48242163369073543",
      "1.1865362529333618",
      "-4.089662149994111",
      "0.3338865400757798",
      "7.693611886640613",
      "1.0867756867602945",
      "-1.2284200553679239",
      "-3.45470334673747",
      "-0.9708859914946237",
      "-1.13527252935416",
      "0.32655856772279185",
      "0.2005647028135492",
      "2.446461701531748",
      "-1.8959514979026462",
      "1.221586920904454",
      "-0.8468501107674422",
      "-0.941748963845693",
      "-1.3081802170689152",
      "3.6417298367596582",
      "1.8248064180921053",
      "-4.2367467160137595",
      "-4.258956755115693",
      "2.6395716239366496",
      "-1.6463154199020358",
      "-7.199103739997005",
      "-1.2405057920645082",
      "0.20056470281268549",
      "1.6823940287472798",
      "-1.850823338137147",
      "-4.171691334605537",
      "-0.2964479681210688",
      "1.6305256424367136",
      "-3.0815053667832846",
      "-3.5964384432778735",
      "0.8645819402764091",
      "5.076840055978995",
      "1.6853907588282517",
      "1.214813062082919",
      "-2.4414365533065765",
      "2.6351248070754387",
      "0.9523671597412533",
      "-0.9125821880802343",
      "-0.6569996634681741",
      "6.573836730338237",
      "-1.4469213315038656",
      "-0.3974396046259033",
      "-3.259765004155164",
      "-1.505360967602429",
      "0.3142829434747784",
      "0.9290403090803551",
      "-0.20453518850811397",
      "1.2821621157853749",
      "0.8769887513611765",
      "-0.8394790506681968",
      "-1.6254017640092875",
      "3.1565602795158094",
      "-9.23996790783253",
      "6.575107332071931",
      "0.08955808176515666",
      "3.1565602795016665",
      "79.52855859697587",
      "16.518397360194474",
      "-20.056543024604203",
      "0.9739366194765486",
      "-9.239967907831295",
      "16.518397360199806",
      "-1.2671874302066737",
      "-4.139544711423696",
      "-1.308180217081517",
      "6.575107332072208",
      "-20.05654302457449",
      "-4.139544711441766",
      "-2.7653542044458588",
      "24.800040018768147",
      "-48.50331171034788",
      "-2.265263341133368",
      "10.15800920209688",
      "-19.91911773510522",
      "12.598002428290926",
      "27.462460111224203",
      "-4.0896621500028285",
      "-6.721937802309323",
      "3.164954365421036",
      "18.754053412502028",
      "-9.781210055264275",
      "2.6395716239087803",
      "25.023864439709342",
      "43.0751012883291",
      "10.230801426310142",
      "-15.68618855830005",
      "-15.754351753869729",
      "2.684060809288827",
      "-6.721937802308089",
      "-21.638767863929626",
      "-0.8472733293354667",
      "8.474966757395595",
      "-3.4547033467351445",
      "2.9943192216162915",
      "-2.260230155067731",
      "-0.7944824328854732",
      "-2.0769889178241123",
      "1.682394028736675",
      "-7.259007010498357",
      "4.0408477754738925",
      "2.4118097539974235",
      "5.300551591007574",
      "5.509025515139301",
      "25.0238644396829",
      "24.494781856548315",
      "9.772398341833528",
      "-6.560635700883815",
      "2.446461701527308",
      "-7.259007010509029",
      "4.067223140918458",
      "5.509860603578577",
      "5.851821977050549",
      "-3.081505366782881",
      "0.23041273847159413",
      "-0.1398864412176413",
      "-3.286507903086294",
      "-7.868359104003581",
      "-15.612243898390963",
      "-3.3450343860579967",
      "7.132668958203148",
      "12.541499295656232",
      "-1.2987087444629133",
      "-8.296488437223148",
      "-0.3541031290926553",
      "13.965620891952643",
      "1.1458534097543749",
      "-4.223114294809547",
      "11.921878973941288",
      "-5.102550417178182",
      "1.2373281819337973",
      "-2.9632607542285805",
      "-19.91911773510529",
      "3.1649543654125623",
      "43.07510128830876",
      "9.130179511863494",
      "24.80004001874755",
      "12.598002428294533",
      "18.754053412469183",
      "10.230801426294503",
      "3.64172983678146",
      "-48.50331171035537",
      "27.462460111211847",
      "-9.781210055327206",
      "-15.686188558318952",
      "-10.345792003688931",
      "-128.67288787772205",
      "0.3338865400602494",
      "-21.638767863925857",
      "-10.345792003689585",
      "-5.6646851817600625",
      "-8.546756591986084",
      "-1.6463154198955872",
      "24.494781856536086",
      "-128.67288787770983",
      "-8.546756591975962",
      "-18.5502780496784",
      "-5.026626244993966",
      "-0.97088599140375",
      "-2.260230155059648",
      "-25.192506458813188",
      "-24.786178954761997",
      "7.330033308132548",
      "-1.8508233381497405",
      "4.067223140908551",
      "11.24340934439546",
      "-30.71887363550071",
      "-12.84569687838086",
      "-1.8959514978997993",
      "4.040847775488574",
      "11.24340934441586",
      "1.443001673512818",
      "-12.34960427796387",
      "-3.596438443272855",
      "-0.13988644125435024",
      "43.546214343471135",
      "3.168889955665385",
      "-34.4529087728123",
      "1.9857371051306407",
      "7.693611886679013",
      "-1.1352725293454746",
      "1.2215869209195984",
      "-0.6416903207243839",
      "-0.48242163368035934",
      "1.0867756867643397",
      "0.32655856773481656",
      "-0.8468501107415014",
      "-0.8472733293448346",
      "-0.7944824328848814",
      "2.4118097539755357",
      "1.824806418076677",
      "-15.754351753887313",
      "8.47496675739128",
      "-2.0769889177975203",
      "5.3005515910241785",
      "-24.78617895477389",
      "-30.718873635537744",
      "-7.199103740045614",
      "9.772398341827635",
      "-5.026626245005197",
      "7.330033308165719",
      "-12.845696878340185",
      "4.137117408158464",
      "-4.171691334597188",
      "5.509860603529509",
      "1.443001673499296",
      "4.1371174081925846",
      "-5.2066285175917955",
      "0.8645819402767774",
      "-3.2865079031000914",
      "3.1688899556381807",
      "-3.3018874152131334",
      "4.8423099772463",
      "-4.236746716029933",
      "-1.2405057920661255",
      "-0.2964479681048812",
      "5.076840055988594",
      "-6.560635700861888",
      "5.851821977041615",
      "-7.868359104014472",
      "-12.349604277991881",
      "-34.45290877278257",
      "4.842309977233372",
      "-0.043158767575526814",
      "-0.06347445748783118",
      "0.01122011676589658",
      "-0.00653887767719045",
      "0.04315876757565683",
      "-6.984448411056003e-14",
      "-0.2250126931751526",
      "0.13025626507592508",
      "0.13744063424021627",
      "0.06347445748568437",
      "0.22501269317727704",
      "1.0357055023283235e-12",
      "0.4803160623138986",
      "-0.13475767740580663",
      "-0.011220116765723051",
      "-0.1302562650741468",
      "-0.4803160623133152",
      "-3.8844757751631547e-13",
      "0.21971746573025344",
      "0.006538877677714688",
      "-0.13744063424139955",
      "0.13475767740321531",
      "-0.21971746573042972",
      "1.2532055665338423e-12",
      "-2.5423771486996314",
      "-0.6845630425153251",
      "1.0345860786388226",
      "-0.36618970717319427",
      "-0.27839550155454695",
      "-4.608766022297715",
      "-0.345406034221898",
      "0.3068992564899866",
      "-3.9748478654068253",
      "11.113585020402649",
      "-1.5104211853137877",
      "-1.7790255687034244",
      "-1.646492846764196",
      "0.8243039698965725",
      "2.246385084680777",
      "0.5637424470812299",
      "-2.9588997933766548",
      "0.7245794534999539",
      "0.9879000521648239",
      "-4.527824769489962",
      "-0.3097969689156104",
      "-0.6163927313868013",
      "1.3129375001152173",
      "-4.078754231549198",
      "3.4860929181626994",
      "-3.9748478654030044",
      "0.40562457475482705",
      "-14.218476566347753",
      "-2.7083503086879634",
      "-4.111450156703856",
      "-3.415244056800981",
      "-5.411777699194213",
      "33.794237524177355",
      "-22.29815776530533",
      "1.2122352532235916",
      "1.939446430267272",
      "1.5439294493224742",
      "6.789163487159338",
      "-5.064012349225117",
      "-5.72535679780491",
      "-0.3545478484370748",
      "0.8486335382659056",
      "-10.501809079468476",
      "1.6212223897325653",
      "4.1652707163008245",
      "-1.46547596979091",
      "0.8243039698965744",
      "2.1972366409419193",
      "-9.262078787653493",
      "-3.5264344049238487",
      "4.580723179655221",
      "1.9394464302718522",
      "-0.3956401979187605",
      "-3.53112846274866",
      "6.89611855370828",
      "-2.873686976726396",
      "0.6372683415051607",
      "-1.7828136374700685",
      "7.021685689437152",
      "0.6288724801597346",
      "0.5851831149659761",
      "-1.4695157265553278",
      "1.186310667240918",
      "0.9859407688505617",
      "-1.8058266742520037",
      "-1.8088356140414719",
      "0.9879000521634257",
      "-0.34938103921003383",
      "6.885923152203829",
      "2.5963688797639795",
      "-1.2189708946147702",
      "-0.35454784843823967",
      "-1.469883834330795",
      "-0.5455241128750846",
      "5.906845934733847",
      "3.3369640842920134",
      "-1.4695157265660215",
      "-2.5323580302314292",
      "-8.305744307432988",
      "-0.9607200128346081",
      "0.5919497459827248",
      "0.6948766214944514",
      "-0.5976816831127993",
      "1.407513973696775",
      "-1.0638671700663562",
      "-1.765045875826352",
      "0.278395501552813",
      "-11.11358502038495",
      "-2.24638508467662",
      "4.527824769489342",
      "2.542377148699305",
      "4.60876602232089",
      "1.5104211853144942",
      "-0.5637424470647674",
      "0.30979696889330893",
      "0.6845630425226149",
      "0.34540603421698585",
      "1.7790255686949357",
      "2.9588997933575185",
      "0.6163927313827307",
      "-1.034586078633623",
      "-0.3068992564922444",
      "1.6464928467484563",
      "-0.7245794535020291",
      "-1.3129375001174777",
      "-28.360940054058656",
      "-6.278489486070266",
      "6.780628625983395",
      "0.4056245747258977",
      "28.36094005404247",
      "-9.242474499335842e-13",
      "-20.759160362544698",
      "8.374929733329472",
      "2.197236640933303",
      "6.278489486084913",
      "20.75916036252797",
      "1.3668780081317452e-11",
      "1.5582629989390608",
      "-0.3493810392107634",
      "-6.780628626006847",
      "-8.374929733321713",
      "-1.558262998930711",
      "5.462282593112568e-13",
      "-61.954029485849325",
      "37.705505194244544",
      "-5.411777699128945",
      "75.30785358850487",
      "65.01819654800902",
      "59.60681472307948",
      "-1.725754691923373",
      "-0.39564019789274874",
      "-17.201304707538462",
      "-24.425043466714158",
      "8.174256414821775",
      "14.207271527310473",
      "-1.4698838343310803",
      "7.82330788716372",
      "-22.855355893932735",
      "-5.852788292265377",
      "-17.020421558451382",
      "-11.804324507336151",
      "1.5439294493453406",
      "-17.201304707555167",
      "-11.580319445290126",
      "30.684911892769232",
      "3.3171920377455133",
      "-1.7828136374708805",
      "0.14699233046686758",
      "10.64659742921833",
      "6.07731289711938",
      "-6.1636286889236835",
      "-2.5323580302427913",
      "11.125167596554347",
      "9.559542478169197",
      "-2.51787057106791",
      "-9.523042994984243",
      "0.848633538243488",
      "7.823307887124596",
      "6.31355958002451",
      "-29.281690846594117",
      "3.228411654971311",
      "1.1863106672574109",
      "11.125167596587021",
      "14.743875130046456",
      "1.498196719814753",
      "-2.2354449141310595",
      "-0.5976816831083088",
      "-11.004722779919096",
      "1.724990021265887",
      "-1.2466045189221557",
      "4.106554012830324",
      "14.218476566420062",
      "-33.79423752417223",
      "-6.789163487153664",
      "10.501809079409481",
      "4.078754231550211",
      "2.7083503086856613",
      "22.298157765318166",
      "5.064012349249616",
      "-1.6212223897574591",
      "-3.4860929181923708",
      "4.111450156751312",
      "-1.2122352531683012",
      "5.725356797834614",
      "-4.165270716271992",
      "-65.01819654800605",
      "24.42504346671972",
      "22.855355893935045",
      "-9.26207878768624",
      "61.954029485843364",
      "-59.60681472307397",
      "-8.17425641484651",
      "5.8527882922630345",
      "6.8859231521545015",
      "-37.70550519422303",
      "1.7257546919343405",
      "-14.207271527318863",
      "17.020421558479736",
      "-111.04432141477758",
      "102.2753257380895",
      "-3.5311284627474038",
      "-11.580319445277238",
      "111.04432141477197",
      "9.138261919202447e-12",
      "-9.638036901941662",
      "-0.5455241128672075",
      "6.313559580009475",
      "-102.27532573808683",
      "9.638036901977422",
      "-1.831339638860082e-11",
      "-63.5741065830618",
      "7.021685689435052",
      "10.646597429210805",
      "19.209212905040737",
      "27.23409552435337",
      "15.132828576031857",
      "-8.305744307482248",
      "14.743875130072347",
      "-26.177339972398507",
      "-20.526097138108145",
      "-3.5007500461064485",
      "0.9859407688438162",
      "9.559542478187158",
      "-26.17733997237425",
      "-16.551850920629825",
      "14.158698220333688",
      "1.4075139737418105",
      "1.724990021241083",
      "38.88871907281153",
      "-9.242386816867004",
      "-9.299259346244082",
      "3.5264344049328584",
      "-6.89611855369914",
      "-0.628872480133026",
      "1.805826674246878",
      "1.465475969776893",
      "-4.58072317964864",
      "2.8736869766790414",
      "-0.5851831149624865",
      "1.8088356140486885",
      "-30.684911892756862",
      "-6.07731289711682",
      "2.5178705710715534",
      "2.5963688797469633",
      "11.804324507306694",
      "-3.317192037748715",
      "6.163628688943601",
      "9.523042994988593",
      "-27.234095524280104",
      "20.52609713808887",
      "5.906845934705557",
      "-29.281690846596625",
      "63.57410658308269",
      "-15.132828576003638",
      "3.500750046141141",
      "-17.58866274203717",
      "-0.9607200128152192",
      "1.4981967198151709",
      "-16.551850920650704",
      "17.588662742039542",
      "-2.5153789149362402e-11",
      "-1.0638671700511666",
      "-1.2466045189605446",
      "-9.242386816841062",
      "4.808371843711087",
      "4.77556438250054",
      "1.2189708945889601",
      "-3.336964084262583",
      "-0.5919497459887745",
      "1.765045875837975",
      "-3.2284116549352833",
      "2.2354449141281227",
      "-4.106554012801754",
      "-14.158698220274703",
      "9.299259346245524",
      "-4.77556438251403"
    ],
    [
      "0.8543960288481294",
      "4.991410154520103",
      "21.876554811030218",
      "5.024245559618264",
      "4.085890440543993",
      "4.991410154520549",
      "16.787411220029167",
      "252.98693025639656",
      "24.466190136011647",
      "27.14106085079671",
      "21.876554811031173",
      "252.9869302563832",
      "853.6802179567113",
      "147.63387483124518",
      "103.30299805340846",
      "5.0242455596163484",
      "24.466190136018557",
      "147.63387483124978",
      "37.961595904761005",
      "17.998474096929293",
      "4.085890440542803",
      "27.14106085079429",
      "103.30299805340758",
      "17.998474096917967",
      "33.31549013942224",
      "0.04185522496573822",
      "-0.42816286255672625",
      "0.06985879317885763",
      "0.5569492283435896",
      "0.041855224966990616",
      "0.8340574430609358",
      "2.3864923668660465",
      "-0.4182199573783855",
      "-0.08578778535322487",
      "-0.4281628625594772",
      "2.386492366867676",
      "0.5828416966741685",
      "0.760875433259881",
      "0.4292164262096334",
      "0.06985879317994724",
      "-0.4182199573773314",
      "0.760875433260186",
      "-0.6420166076007701",
      "0.18906076876324665",
      "0.5569492283427754",
      "-0.08578778535462643",
      "0.42921642620986944",
      "0.18906076876527955",
      "-0.19273185652446848",
      "-1.2231574115733739",
      "0.9040972941810155",
      "-0.05771910018174513",
      "-1.4012401035972193",
      "1.6496430646305795",
      "0.7032929163277258",
      "-2.7908352251645328",
      "0.944321679717468",
      "0.2836852536448554",
      "3.3209451646984474",
      "-0.9396901473057856",
      "-7.83757120530978",
      "6.640499505000076",
      "0.6983338029145844",
      "-3.60768395918575",
      "10.909580038228853",
      "1.7697179521421138",
      "-1.8433756947990152",
      "-0.8464324818306258",
      "4.63180524684287",
      "-1.737561726674526",
      "1.6448097340374173",
      "-3.988728468179551",
      "-1.8052741300432056",
      "-4.699736735383231",
      "0.28368525364036246",
      "2.8413451953440165",
      "-16.986887131407343",
      "-1.0894248498246166",
      "7.009213138645969",
      "8.336764005398923",
      "-3.991923735792652",
      "-1.1536888037689805",
      "1.3403455282206427",
      "-3.440087794345814",
      "1.5929444666101091",
      "5.451771511165929",
      "13.26504052553182",
      "5.593551901066677",
      "0.9445798191760143",
      "-3.910743219248369",
      "1.6255156080126854",
      "9.01678402445186",
      "-2.3925538055171267",
      "-1.7223509289197583",
      "-0.5457261515367265",
      "0.6983338029182493",
      "0.9603893015858032",
      "9.878691241859652",
      "0.1135967351033607",
      "-0.4699852091889546",
      "1.592944466610947",
      "-5.013038721173874",
      "-2.8309550063291407",
      "13.10053366184895",
      "1.9154942751397583",
      "-1.3785186217445977",
      "-3.1566572023173163",
      "-0.25296060814383914",
      "-1.590101831464415",
      "0.01030542826240564",
      "0.11257514020447867",
      "4.613128658551568",
      "1.8380245143729375",
      "1.2750714579914815",
      "-2.916094711512987",
      "-0.8464324818300012",
      "-1.3951445976124608",
      "3.488408839144409",
      "1.25795828601021",
      "-1.995816993791257",
      "-3.910743219250982",
      "4.049549130318457",
      "-2.3113755531029585",
      "-3.4902080422882653",
      "0.24139348786601847",
      "0.11257514020542013",
      "0.885794129300109",
      "-4.695012681870852",
      "-2.922598589820969",
      "0.9232175763819228",
      "1.730250184812096",
      "-2.676031951431145",
      "-2.845508355922418",
      "1.278897382501682",
      "4.36929976278341",
      "1.649643064628015",
      "3.320945164704734",
      "-3.607683959189039",
      "4.631805246846806",
      "-1.2231574115735002",
      "0.7032929163208798",
      "-0.9396901473061106",
      "10.909580038223199",
      "-1.7375617266710035",
      "0.9040972941830759",
      "-2.7908352251612754",
      "-7.837571205302348",
      "1.7697179521423312",
      "1.644809734039558",
      "-0.057719100181468065",
      "0.9443216797176476",
      "6.640499504995494",
      "-1.8433756947985076",
      "-3.9887284681811734",
      "1.4565940906240304",
      "-10.302768934418504",
      "8.904231885810404",
      "2.841345195337791",
      "1.4565940906267152",
      "72.26703120653406",
      "11.348238465167181",
      "-15.225984332144025",
      "0.9603893015876619",
      "-10.30276893441127",
      "11.348238465160827",
      "7.3280828251950325",
      "-2.296470611900868",
      "-1.3951445976130397",
      "8.904231885830697",
      "-15.22598433214412",
      "-2.2964706118978833",
      "-4.238657385269261",
      "17.30205013488985",
      "-48.19197769255529",
      "-3.9919237357955586",
      "2.7046962556488827",
      "-29.41767080236184",
      "17.500705069337712",
      "30.005044027009905",
      "-5.013038721175939",
      "-11.05373562531526",
      "-4.651025166503443",
      "23.035503891769423",
      "-5.011085676368949",
      "4.0495491303176525",
      "25.68454417137429",
      "47.96890576451867",
      "7.42308920231998",
      "-14.47311937533763",
      "-15.264719258211358",
      "5.45177151116444",
      "-11.053735625312997",
      "-19.75783119863325",
      "0.06549632592657065",
      "4.481417287790362",
      "-3.1566572023191184",
      "4.098924588440948",
      "-8.486617665285959",
      "-4.022223257335644",
      "-1.5688490118551002",
      "0.8857941292996165",
      "-4.658065119496953",
      "11.231379371228993",
      "1.0880927106132416",
      "6.860853971194354",
      "1.6255156080119382",
      "25.6845441713703",
      "16.351797344867187",
      "13.135685832485374",
      "-6.3587224532686974",
      "4.613128658554897",
      "-4.6580651195012015",
      "3.271152973423614",
      "2.729396389848547",
      "4.279622670993133",
      "-2.6760319514299717",
      "-1.4652597150849127",
      "-5.096679831995032",
      "-2.010382552177542",
      "-6.704757082866943",
      "-16.986887131407435",
      "-1.1536888037718251",
      "13.265040525541737",
      "9.016784024446526",
      "-1.8052741300387383",
      "-1.0894248498280878",
      "1.3403455282177563",
      "5.593551901079633",
      "-2.3925538055210014",
      "-4.699736735381541",
      "7.009213138648466",
      "-3.4400877943478374",
      "0.9445798191833568",
      "-1.722350928923662",
      "-29.417670802354287",
      "-4.651025166501334",
      "47.96890576450594",
      "9.878691241864056",
      "17.30205013489163",
      "17.500705069332746",
      "23.03550389176743",
      "7.423089202321607",
      "3.4884088391396006",
      "-48.19197769254059",
      "30.005044027004764",
      "-5.011085676373999",
      "-14.47311937533747",
      "-17.472995312945883",
      "-126.94931979712136",
      "-2.830955006331348",
      "-19.757831198634403",
      "-17.472995312943148",
      "20.119375052892863",
      "-3.901460559969846",
      "-2.3113755531041646",
      "16.35179734486336",
      "-126.94931979712695",
      "-3.90146055997317",
      "-9.294638758783318",
      "-10.694057532549515",
      "-0.25296060814364496",
      "-8.486617665286762",
      "-15.897598862584438",
      "-19.250724226313636",
      "9.7085761479489",
      "-4.695012681868256",
      "3.2711529734304468",
      "20.605738251943528",
      "-28.34933999085997",
      "-9.40867457566785",
      "1.8380245143659721",
      "11.23137937123063",
      "20.60573825195175",
      "4.252008481996463",
      "-13.931385158388393",
      "-2.845508355928174",
      "-5.096679832004255",
      "40.993137336029335",
      "4.604723279014336",
      "-31.96067162857664",
      "0.11359673510036322",
      "13.100533661848457",
      "-1.5901018314682271",
      "1.2750714579886004",
      "-0.5457261515362042",
      "-0.469985209186019",
      "1.9154942751397304",
      "0.010305428260692378",
      "-2.916094711515127",
      "0.06549632592794032",
      "-4.022223257333476",
      "1.0880927106131653",
      "1.2579582860039524",
      "-15.264719258221024",
      "4.4814172877832545",
      "-1.5688490118546456",
      "6.860853971194681",
      "-19.250724226308748",
      "-28.349339990840242",
      "-3.4902080422895723",
      "13.13568583247922",
      "-10.69405753254902",
      "9.708576147959533",
      "-9.408674575665838",
      "-0.26459940105306806",
      "-2.9225985898142723",
      "2.7293963898382656",
      "4.252008481990972",
      "-0.26459940104830093",
      "-8.488087902450308",
      "1.278897382501922",
      "-2.010382552172312",
      "4.6047232790131325",
      "-5.360010478287616",
      "4.380617024936213",
      "-1.9958169937892154",
      "0.24139348786822162",
      "0.9232175763808682",
      "4.369299762784637",
      "-6.358722453271754",
      "4.279622670997261",
      "-6.704757082866845",
      "-13.931385158398784",
      "-31.960671628581643",
      "4.3806170249312695",
      "0.5752814566182214",
      "-0.8604609596007451",
      "0.31253062564003353",
      "0.13176036055843585",
      "-0.5752814566180846",
      "4.59912611772009e-13",
      "-2.453784785899001",
      "-0.1564891203496823",
      "0.6154915666154884",
      "0.8604609596008439",
      "2.453784785898738",
      "-1.2176079294781558e-12",
      "1.346052881543186",
      "0.001523439315462113",
      "-0.31253062563961026",
      "0.15648912034793952",
      "-1.3460528815453117",
      "-2.4439235201720307e-12",
      "0.20798106224111057",
      "-0.13176036055620755",
      "-0.6154915666174876",
      "-0.0015234393142634804",
      "-0.20798106224127208",
      "1.3420388374588645e-12",
      "-1.216012605555107",
      "-0.5648183200821625",
      "-0.6669750035363741",
      "0.4632283364271006",
      "-4.892429461815169",
      "-3.7951759000931684",
      "-0.8763053871306884",
      "0.19131137025698708",
      "-4.398132132550071",
      "10.926145812003766",
      "-29.379396224612538",
      "-2.995062277862172",
      "5.002478003057244",
      "0.885643027292216",
      "1.901120597287914",
      "-0.7100251208905946",
      "-1.2913580565207794",
      "1.4068187659990832",
      "1.076881000228388",
      "-3.6560324327683835",
      "7.487737099301673",
      "-0.9325031741349522",
      "-0.6635882857609244",
      "-4.907547263904286",
      "4.656600347936893",
      "-4.398132132548135",
      "-1.604458690089744",
      "4.670158588487135",
      "1.1914675840630364",
      "-8.616794822417216",
      "-4.7161012285173864",
      "-4.095177043276934",
      "30.66147416790439",
      "-24.756827529391224",
      "-1.1500994246397858",
      "1.6963009011685695",
      "5.085575435658371",
      "6.449426626072787",
      "-3.220469495148878",
      "-1.0647808847131768",
      "-0.05966503089357285",
      "-1.6488503834246493",
      "-9.100013586403419",
      "3.733507748610148",
      "6.118611572022141",
      "-2.495349295327602",
      "0.8856430272952507",
      "2.4618340783212314",
      "-11.337274392516166",
      "-5.482492613149973",
      "4.631179851180415",
      "1.6963009011680636",
      "-3.149611197460556",
      "-1.597443683129156",
      "6.470271518636304",
      "-6.6469334171135985",
      "0.8207235459570137",
      "-1.1091930123827818",
      "6.527255732245383",
      "0.10735461314532445",
      "1.1259217312265863",
      "-1.7366547957382292",
      "1.707070310005769",
      "-0.27107371992869767",
      "-3.0927888738991953",
      "-0.5763971878296882",
      "1.0768810002307196",
      "-0.1330717226423827",
      "0.6912015941696806",
      "0.8460771585064578",
      "-0.629605986310066",
      "-0.059665030889575525",
      "-1.184603770632126",
      "1.485671399933037",
      "5.954422987975177",
      "1.1279071688483522",
      "-1.7366547957393723",
      "-3.0794797672316054",
      "-8.826279136798227",
      "0.49840513532815306",
      "-0.03725760854752881",
      "0.8016062330369911",
      "0.5612447931334186",
      "1.297072664908583",
      "-0.7056470708111806",
      "-1.9534926358447406",
      "4.892429461806211",
      "-10.92614581200061",
      "-1.9011205972882166",
      "3.6560324327665343",
      "1.2160126055609675",
      "3.7951759000965",
      "29.379396224619164",
      "0.7100251208945881",
      "-7.487737099299892",
      "0.5648183200816911",
      "0.8763053871311796",
      "2.995062277856799",
      "1.2913580565220144",
      "0.9325031741327641",
      "0.6669750035377164",
      "-0.19131137025938785",
      "-5.0024780030605225",
      "-1.4068187659987699",
      "0.663588285758628",
      "-32.77612141541517",
      "-4.788421137149295",
      "6.175770466828661",
      "-1.6044586900929376",
      "32.77612141540828",
      "1.1253992978524958e-12",
      "-22.803235239336793",
      "9.873181068853238",
      "2.4618340783190096",
      "4.788421137158696",
      "22.80323523932798",
      "-1.2736006296956437e-12",
      "-1.707031050715552",
      "-0.13307172264494796",
      "-6.175770466828319",
      "-9.873181068852094",
      "1.7070310507045896",
      "-3.597938589947077e-12",
      "-57.06743231141849",
      "44.144889111038175",
      "-4.095177043279026",
      "75.0599328953124",
      "67.37410425253024",
      "71.992853325397",
      "-2.062267510708999",
      "-3.14961119746548",
      "-15.468331180720963",
      "-27.45035122353711",
      "15.266152827625685",
      "8.403942975507267",
      "-1.1846037706380808",
      "6.039709674988921",
      "-30.419326058139237",
      "-7.335696316412864",
      "-15.09485675956766",
      "-8.822627177964058",
      "5.085575435660978",
      "-15.468331180711901",
      "4.235744518048811",
      "25.49603218371394",
      "10.394964054740983",
      "-1.109193012383787",
      "-4.567068086051597",
      "2.931747274639435",
      "8.163320930506316",
      "-3.989084068694035",
      "-3.0794797672317538",
      "11.678346535108535",
      "5.8904686003636115",
      "-1.8909449061071395",
      "-8.757246251598014",
      "-1.6488503834230435",
      "6.039709674986907",
      "9.559290999293827",
      "-22.40455910028445",
      "0.11610493866305548",
      "1.7070703100048774",
      "11.678346535098386",
      "8.142125155818745",
      "-3.8808802569185055",
      "-0.2817666118131164",
      "0.5612447931336108",
      "-10.670220374156711",
      "4.680453319149976",
      "-2.0459417781522515",
      "3.61952643810287",
      "-4.670158588489915",
      "-30.661474167904892",
      "-6.449426626072139",
      "9.100013586403351",
      "4.907547263900274",
      "-1.1914675840641649",
      "24.75682752938272",
      "3.220469495147316",
      "-3.7335077486078463",
      "-4.656600347935995",
      "8.616794822420825",
      "1.150099424640528",
      "1.06478088471647",
      "-6.118611572021307",
      "-67.37410425252638",
      "27.450351223537947",
      "30.41932605813509",
      "-11.337274392507291",
      "57.06743231140828",
      "-71.99285332538615",
      "-15.266152827625705",
      "7.33569631641097",
      "0.6912015941732881",
      "-44.144889111022884",
      "2.062267510714709",
      "-8.403942975507297",
      "15.094856759577999",
      "-119.80491936214013",
      "107.4848052684282",
      "-1.5974436831272005",
      "4.235744518046531",
      "119.80491936213164",
      "-9.81910078025366e-13",
      "-28.557507735268157",
      "1.4856713999307953",
      "9.559290999300819",
      "-107.484805268429",
      "28.557507735260533",
      "1.5351032338407344e-12",
      "-43.403979185022095",
      "6.527255732259946",
      "2.9317472746432505",
      "5.540473953570371",
      "26.045498502633155",
      "12.894549501556353",
      "-8.826279136793842",
      "8.14212515581856",
      "-27.84030635325007",
      "-22.283705929840988",
      "-4.180646570900787",
      "-0.27107371993381113",
      "5.890468600373507",
      "-27.84030635325129",
      "-15.629961446888093",
      "12.751843965914956",
      "1.2970726649111486",
      "4.680453319150697",
      "40.84645596623773",
      "-9.5157525833098",
      "-9.480911077303647",
      "5.482492613150024",
      "-6.470271518633557",
      "-0.10735461314341088",
      "3.092788873897477",
      "2.495349295323738",
      "-4.631179851178584",
      "6.646933417110742",
      "-1.1259217312250613",
      "0.5763971878303135",
      "-25.496032183702845",
      "-8.163320930501284",
      "1.890944906113009",
      "0.8460771585052428",
      "8.822627177962392",
      "-10.39496405474143",
      "3.9890840686888014",
      "8.757246251596518",
      "-26.045498502621772",
      "22.28370592983084",
      "5.954422987973113",
      "-22.404559100281368",
      "43.403979185015075",
      "-12.894549501560487",
      "4.180646570904952",
      "-14.557849968840644",
      "0.4984051353234979",
      "-3.8808802569182146",
      "-15.629961446890897",
      "14.557849968831148",
      "-2.003445478321521e-12",
      "-0.7056470708099601",
      "-2.045941778156032",
      "-9.515752583308286",
      "2.8953544795074757",
      "5.0253616040220415",
      "0.6296059863128688",
      "-1.1279071688428797",
      "0.03725760854801009",
      "1.953492635846089",
      "-0.11610493866415225",
      "0.2817666118097226",
      "-3.619526438103273",
      "-12.751843965921587",
      "9.480911077299396",
      "-5.025361604013623"
    ]
  ],
  "products": [],
  "rational_weights": [],
  "status": "RIGOROUS COHERENT-ORBIT POLYGON EXTRACTION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.005997136568412412298031464 +/- 2.00e-28]",
      "[0.4894990344766208514247634 +/- 3.52e-26]",
      "[1.033312059727892265009592 +/- 2.77e-25]",
      "[0.1856540322474687285014363 +/- 2.85e-26]",
      "[0.07382354846072110688864346 +/- 8.10e-28]",
      "[0.04048606437472094347382769 +/- 1.72e-27]",
      "[0.5044998825424029023893223 +/- 9.58e-27]",
      "[0.02782129083140949975906370 +/- 5.66e-28]",
      "[0.01499097071450216623070934 +/- 4.07e-27]",
      "[1.613544034672764392862954 +/- 3.86e-25]",
      "[0.3739401364455059868632510 +/- 3.05e-26]",
      "[0.1052473583412753451791603 +/- 4.80e-26]",
      "[0.008940835212747791350822740 +/- 9.16e-29]",
      "[0.005900278728539546007228768 +/- 4.50e-28]",
      "[0.003564423547917216073395603 +/- 4.40e-28]"
    ],
    [
      "[0.2712911471214141548015315 +/- 3.59e-26]",
      "[1.457688176723471099016239 +/- 3.23e-25]",
      "[8.642885302989781247709538 +/- 8.92e-26]",
      "[1.688134022694159966980350 +/- 1.74e-25]",
      "[0.09798881156693152228870812 +/- 4.01e-27]",
      "[0.6453672639963147015366921 +/- 1.61e-26]",
      "[0.2508527660531675195352607 +/- 3.10e-26]",
      "[0.03545142691172037938748722 +/- 2.37e-27]",
      "[0.02127235295415415476896346 +/- 3.42e-27]",
      "[2.906562769471096999522702 +/- 2.38e-25]",
      "[0.4006744582992314798024070 +/- 3.15e-26]",
      "[0.1035062541329372081528857 +/- 1.90e-26]",
      "[0.005841763716742523282890008 +/- 4.40e-28]",
      "[0.006032467205339926785728186 +/- 4.37e-28]",
      "[0.003689705847829755890594100 +/- 1.30e-28]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "On the stated oriented marking cell and multiplier interval, the coherent m-cycle orbit polygon equals m*w0*Pi_m. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.12476141704246402
}


==> anc/small-orders/order6/square_assignment_c1_square_0.0_0.135_d4_certificate.json <==
{
  "kind": "q4",
  "cell": 1,
  "m": 4,
  "target_edge": 1,
  "lambda_polygon": 4,
  "lambda_edge": 1,
  "points": [
    [
      "0",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "29/42",
      "9/14"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.0",
    "0.135"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      -1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        5
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        5
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        0,
        3,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "0.48047974219198614",
    "-18.079343837903718",
    "-39.165656436654885",
    "-10.073384470203814",
    "-5.8792614540189305",
    "0.4087796843893841",
    "-0.10148354655038268",
    "-0.24141254931743367",
    "-0.4621191736235513",
    "2.815984307983924",
    "-2.6014556595867506",
    "0.2183898606912265",
    "4.751192645048291",
    "1.0111884802334574",
    "-0.10659307068792086",
    "0.07530519927980704",
    "-0.9545055917520356",
    "0.17420166511069515",
    "0.19502070371224672",
    "-2.2789786767568594",
    "1.7887455026231132",
    "-1.4680795487175944",
    "1.4698139484696495",
    "1.9519682587785512",
    "-3.5163897398042616"
  ],
  "rational_G": [
    [
      "0.0017610513279136604",
      "0.0017865897890719",
      "0.0025901696131568684",
      "0.0018145592496729196",
      "0.0018147417063719836",
      "2.6075722910522977e-06",
      "-9.38889047187264e-06",
      "-1.852694155567018e-06",
      "6.156385074818619e-06",
      "-1.542113284774898e-05",
      "-7.054152231322244e-06",
      "8.51953122496895e-06",
      "-8.88895589268652e-05",
      "-0.000154375861143379",
      "2.114091015107553e-06",
      "-3.685454737791847e-07",
      "2.2461742688972053e-05",
      "-1.0663257317138081e-06",
      "-6.2689239030771785e-06",
      "7.557058067992263e-05",
      "-3.6515692659186264e-06",
      "-1.6598981460164075e-05",
      "8.687080533311584e-05",
      "-5.5197342021863285e-05",
      "3.361090671798314e-05"
    ],
    [
      "0.0017611963784638068",
      "0.001788402268545269",
      "0.002728997778622906",
      "0.0018266652526960085",
      "0.0018194145328254323",
      "2.3289763878955646e-06",
      "-1.0383292866205649e-05",
      "-2.0207683626320467e-06",
      "6.566129724447653e-06",
      "-1.718312433140334e-05",
      "-7.108128559051407e-06",
      "7.938351948625321e-06",
      "-0.00011286779362818817",
      "-0.0001700119938279544",
      "2.642745939461605e-06",
      "-1.407740838342332e-07",
      "2.3410152019467487e-05",
      "-8.287514441883555e-07",
      "-6.6552968863342e-06",
      "8.235872975380578e-05",
      "-5.102020761877847e-06",
      "-1.744530439103936e-05",
      "9.954979398591714e-05",
      "-5.937407388050192e-05",
      "3.792609533019999e-05"
    ],
    [
      "0.0017629277013321196",
      "0.0018080129678745833",
      "0.0032099696126792975",
      "0.001855524608909965",
      "0.0018617065087509963",
      "4.677622893456187e-06",
      "-2.0149263811975852e-05",
      "-2.6359296392736303e-06",
      "1.2135949069959522e-05",
      "-3.7297491175446126e-05",
      "-1.1146789886253949e-05",
      "1.6313896905598895e-05",
      "-0.0001596958475920248",
      "-0.0002790942882063302",
      "5.206804649786767e-06",
      "-5.15370585351996e-07",
      "4.210558964312937e-05",
      "-1.914210383632807e-06",
      "-1.1770669162621375e-05",
      "0.00013296011359042832",
      "-8.339120925749255e-06",
      "-2.990249331514111e-05",
      "0.00013235313330670632",
      "-9.84756189994039e-05",
      "5.660304803677087e-05"
    ],
    [
      "0.0017637746754532375",
      "0.0018504879794600591",
      "0.004601281596080786",
      "0.001967105294938373",
      "0.0019164672859228351",
      "6.356330687215461e-06",
      "-3.0107120047397375e-05",
      "-3.2333007560234804e-06",
      "1.5260293024802058e-05",
      "-2.7992872264196326e-05",
      "-2.5648528641062897e-05",
      "2.036197753284868e-05",
      "-0.00035759004541631564",
      "-0.00045419290423009224",
      "1.4571668712196497e-05",
      "-2.1044049466259437e-07",
      "5.523341398823304e-05",
      "-3.126672387725159e-06",
      "-1.4998691648917487e-05",
      "0.0002721201631937743",
      "-1.8514482668153427e-05",
      "-5.35964018426079e-05",
      "0.0002504280782610201",
      "-0.00014922329642676126",
      "0.0001132042430227888"
    ],
    [
      "0.0017611947543404215",
      "0.0017915571018767697",
      "0.002853407140035168",
      "0.0018368685972692733",
      "0.0018232338453624763",
      "2.62391257625986e-06",
      "-1.1080157417282772e-05",
      "-1.9812339293241535e-06",
      "6.70117344292007e-06",
      "-1.3458156618018348e-05",
      "-7.81828877753599e-06",
      "8.35097375367117e-06",
      "-0.00012842993326702096",
      "-0.000183195086793513",
      "4.2364718026924266e-06",
      "1.959899680995056e-07",
      "2.3639684498787165e-05",
      "-9.402792750636663e-07",
      "-6.746614919553384e-06",
      "9.076299249405173e-05",
      "-6.184321825997891e-06",
      "-1.971963553116395e-05",
      "0.00011352714222368411",
      "-5.9668813214850506e-05",
      "4.2598704095245345e-05"
    ],
    [
      "1.29386238629194",
      "9.653412670900797",
      "35.13182802811944",
      "12.487867292131611",
      "3.47224156755799",
      "-2.0099936513827528",
      "3.4059687587420173",
      "0.8894521944359158",
      "1.7335466398077304",
      "-11.046092361819555",
      "0.0672308710688928",
      "-3.5971033455341694",
      "7.390623298550385",
      "1.0297385283390492",
      "0.7947836009579566",
      "-2.0358474772773425",
      "4.569899082861508",
      "2.0530689435630403",
      "-0.09753175686151783",
      "-7.269649898089904",
      "0.7577458635018849",
      "4.499146468361383",
      "11.246661299211018",
      "-7.441247893310512",
      "0.29314716322695106"
    ],
    [
      "0.0017860321937980272",
      "0.001912699924756047",
      "0.0075852184933268355",
      "0.002123316808414078",
      "0.0023593054756195168",
      "2.6206922622128246e-05",
      "2.4938094842656688e-06",
      "-5.0937510276593193e-05",
      "7.867102877193979e-05",
      "-0.00016099006622422312",
      "-7.874452768919265e-05",
      "0.00014441618370196002",
      "-0.0006552642139484233",
      "-0.0012772567545337962",
      "-6.861547052821511e-05",
      "-1.9152557547090618e-05",
      "0.00030994658896486295",
      "-1.556685062179313e-05",
      "-8.867234661995855e-05",
      "0.0005684602233993089",
      "-8.379496609854168e-05",
      "-8.200127069534429e-05",
      "0.0008940890097866988",
      "-0.0010572578163683998",
      "0.000336405511505457"
    ],
    [
      "0.0017630767310637184",
      "0.0018071079421800296",
      "0.003381991627022356",
      "0.0018813083181999164",
      "0.001870481826688554",
      "4.2451983988281246e-06",
      "-1.9456073825023932e-05",
      "-3.2327566848456563e-06",
      "1.276038300452903e-05",
      "-2.2910554242160216e-05",
      "-9.210769868785382e-06",
      "1.368772768211318e-05",
      "-0.00019421116812036248",
      "-0.0003007506174150139",
      "6.131003463310247e-06",
      "-5.7552817625752886e-08",
      "4.251637952929559e-05",
      "-1.9001722403945053e-06",
      "-1.2165301149477164e-05",
      "0.00013219221323332203",
      "-7.347695871379028e-06",
      "-2.816687766808833e-05",
      "0.00017427381628575247",
      "-0.00011083444358599826",
      "6.89928882819421e-05"
    ],
    [
      "0.0017632114439899633",
      "0.0018165900471783679",
      "0.0039553183690745975",
      "0.0019164509013351746",
      "0.001881003486773117",
      "5.05803441124096e-06",
      "-1.927700065293611e-05",
      "-3.6414440371418255e-06",
      "1.3228352130957862e-05",
      "-4.117057735216569e-05",
      "-1.231439157568729e-05",
      "2.0930891907202443e-05",
      "-0.0003216153136955387",
      "-0.0003515795417073279",
      "1.3001647715709772e-05",
      "-4.197985531581414e-07",
      "5.001849914977079e-05",
      "-2.973523708371058e-06",
      "-1.2988851008661831e-05",
      "0.00018089577984979074",
      "-1.8909179884639443e-05",
      "-3.4033121661793776e-05",
      "0.0002108372692093508",
      "-0.00016573116128175302",
      "8.505872065601465e-05"
    ],
    [
      "0.0018139461725409547",
      "0.0020533548531747915",
      "0.015085568169279615",
      "0.002503061133200681",
      "0.003051411088830848",
      "6.0140048856465325e-05",
      "-6.036305726174487e-05",
      "-0.00010092169705042647",
      "0.00016671155947591514",
      "-0.0003603334605496314",
      "-0.0001755560900039636",
      "0.0002945167383481552",
      "-0.001447105183764621",
      "-0.0029207520140249847",
      "-0.00011610713528792862",
      "-2.6730395446881946e-05",
      "0.0006728022021648896",
      "-4.0167802854734575e-05",
      "-0.00018722996550625916",
      "0.0012399732785782994",
      "-0.00017848313486591933",
      "-0.00022638790411327444",
      "0.0017300568316003498",
      "-0.0021341692848721654",
      "0.0007055177835917421"
    ],
    [
      "0.001761056889589908",
      "0.0017893591927647422",
      "0.002669568632313495",
      "0.0018211993377108158",
      "0.0018177944321753168",
      "2.9247880050654917e-06",
      "-9.839547006664814e-06",
      "-1.8445043727955038e-06",
      "6.298163782375571e-06",
      "-1.2242391329283374e-05",
      "-7.607892507657651e-06",
      "8.985292737004077e-06",
      "-9.773464832971296e-05",
      "-0.0001635621258325401",
      "3.1703281610220444e-06",
      "-1.1056896133513223e-07",
      "2.2708024719636237e-05",
      "-1.2030261079006532e-06",
      "-6.374795390174519e-06",
      "8.205392682392535e-05",
      "-4.3927503844532085e-06",
      "-1.857634280566739e-05",
      "9.630947779847336e-05",
      "-5.56653655807866e-05",
      "3.6999586157842576e-05"
    ],
    [
      "0.0017633669361473991",
      "0.0018314309348378356",
      "0.004263078967895669",
      "0.0019075023743587959",
      "0.0018957161655252313",
      "6.444763644906615e-06",
      "-2.213174486709749e-05",
      "-4.961548989613858e-06",
      "1.3748882196744184e-05",
      "-1.3479261150652013e-05",
      "-2.74054862743708e-05",
      "1.6910574807753613e-05",
      "-0.0002590269666913495",
      "-0.00042440258225827864",
      "1.0112128333408061e-05",
      "-4.1925365121994953e-07",
      "5.506982319949958e-05",
      "-3.467167247792199e-06",
      "-1.4546234197230537e-05",
      "0.00022980370422557932",
      "-8.729486167412262e-06",
      "-4.655006416360827e-05",
      "0.0002832706064452965",
      "-0.0001382409039878247",
      "9.208535853247385e-05"
    ],
    [
      "0.0017633874338890128",
      "0.001821578480591219",
      "0.0037060971627409607",
      "0.001865467473444189",
      "0.0018819698557520131",
      "7.122581233596767e-06",
      "-3.0179700959539372e-05",
      "-3.0257229285307e-06",
      "1.354575325561706e-05",
      "-7.117917971165166e-05",
      "-9.821136947312988e-06",
      "1.976964858270952e-05",
      "-0.00015350416625583405",
      "-0.00036893964176754605",
      "4.1815375916698305e-06",
      "-2.3709532134514535e-07",
      "4.897060943984767e-05",
      "-1.6227527374426598e-06",
      "-1.4199573980479502e-05",
      "0.00016219391204030744",
      "-6.478780509474863e-07",
      "-4.1428235377432996e-05",
      "0.00017136845397827948",
      "-6.0740645742607014e-05",
      "6.15151152243521e-05"
    ],
    [
      "0.0017962761358493308",
      "0.0019546563070722157",
      "0.008535752523875603",
      "0.0020935773858109354",
      "0.0025381570365985797",
      "5.323731187758387e-05",
      "-0.00021002956151741916",
      "1.2497540565876494e-05",
      "0.00013016212807456107",
      "-0.00035386719241687687",
      "1.8442814980465055e-05",
      "0.00019701296606517912",
      "-0.0008338601517532806",
      "-0.001886340819858078",
      "0.0001637663798617455",
      "-5.959756436588605e-06",
      "0.00037300377697471054",
      "-4.2483906035500314e-05",
      "-9.466817296544936e-05",
      "0.0006776440080505782",
      "-6.731267726885811e-05",
      "-0.00015056025771022785",
      "0.00033861561911574355",
      "-0.0008455176191443869",
      "0.00024815306876532317"
    ],
    [
      "0.00212878574950103",
      "0.002009483421223579",
      "0.0353078129244337",
      "0.0032485505289950667",
      "0.007977978910130407",
      "3.228507659749934e-05",
      "-0.0009239935128750277",
      "-0.0006266257239856357",
      "0.0010277650167745949",
      "0.0008360964474946409",
      "-3.671890632886202e-06",
      "-0.0002761258460210182",
      "0.0028501629163287935",
      "-0.012476174351771854",
      "-0.0022839103685215554",
      "0.00012342726175685418",
      "0.0031895399826015617",
      "0.00019776274441735454",
      "-0.0010946214421421836",
      "0.0008837136976860995",
      "0.00023145243215142087",
      "-0.0005193118071608438",
      "0.0054586193504969766",
      "-0.006078301467926771",
      "0.0014562182568819955"
    ],
    [
      "0.0018090633554112788",
      "0.0020338342958600222",
      "0.010092974785137411",
      "0.002050867260975155",
      "0.0027135617760092163",
      "6.507032574641579e-05",
      "-0.00029161345186798685",
      "-1.5389896584156183e-06",
      "0.00015684893300951992",
      "-0.0005148457145817413",
      "1.0660274763257019e-05",
      "0.0001967168041703296",
      "-0.0004523827039068716",
      "-0.0024190538822539175",
      "3.102813110041927e-05",
      "2.1761669456700694e-06",
      "0.00044496756205848563",
      "-4.218143514814798e-06",
      "-0.00013611226877936197",
      "0.0007909384012634927",
      "-9.5637792307005e-07",
      "-0.00024317234111748972",
      "0.0003603527782417966",
      "-0.0006219678080198406",
      "0.0001416313044003055"
    ],
    [
      "0.0017633709071672242",
      "0.0018448030282709168",
      "0.004432816603219176",
      "0.0019478906110598003",
      "0.0019024798114750203",
      "6.70519030719e-06",
      "-1.9373841237445876e-05",
      "-6.111068617909429e-06",
      "1.2937332009746464e-05",
      "-3.322089879691056e-05",
      "-1.8457887703016136e-05",
      "2.33082263113266e-05",
      "-0.000280476549917621",
      "-0.0004080235820753595",
      "3.979627968077484e-06",
      "3.0848794125033844e-07",
      "5.0017325089745304e-05",
      "-8.4637994526721e-07",
      "-1.4861852815753585e-05",
      "0.00020157095333820337",
      "-1.5566956671875863e-05",
      "-4.949803240935391e-05",
      "0.00029408318196852954",
      "-0.00011502795486261685",
      "0.00010320503969623569"
    ],
    [
      "0.0017626338015119232",
      "0.0018059728746535075",
      "0.003127048011456868",
      "0.0018615170076014226",
      "0.0018589397379079433",
      "4.0130735377295645e-06",
      "-1.1832714372714562e-05",
      "-4.603931296503732e-06",
      "1.0992887030566201e-05",
      "-3.125978066044809e-06",
      "-1.5388466793816907e-05",
      "1.305053913783158e-05",
      "-0.00014646915871836143",
      "-0.0002583940011527009",
      "-1.0179739115366644e-09",
      "-1.5641301521502714e-07",
      "3.858820772418256e-05",
      "-1.4261104326178762e-06",
      "-1.1407962865992322e-05",
      "0.00012636046385231943",
      "-8.42966861779337e-06",
      "-2.842209144002278e-05",
      "0.00017410142080529398",
      "-0.00010872106556368621",
      "6.391116555081678e-05"
    ],
    [
      "0.5876056179484906",
      "2.1730175224694133",
      "8.18958222363439",
      "1.0891181461970925",
      "7.112396522245288",
      "-1.0497745029848446",
      "-1.6474901798490267",
      "0.7796645317097775",
      "1.831956540122429",
      "2.099216731776589",
      "-1.456663191821591",
      "-2.681453165486257",
      "-2.204172830436155",
      "-7.268566179479758",
      "2.3844036686674146",
      "-0.3934891397546488",
      "1.333878788670242",
      "0.04081986902793563",
      "-0.8952154736889384",
      "-3.3913235464198337",
      "0.43917425009812794",
      "2.8157455268883593",
      "-1.7761356641909345",
      "-1.6862062708596202",
      "-1.2948614971454475"
    ],
    [
      "0.0017981335287278102",
      "0.0019002376146910074",
      "0.007916312886033228",
      "0.0020942650125127223",
      "0.0026130738146479216",
      "2.6308938944227087e-05",
      "-0.00015910746405678033",
      "-4.300839475835394e-05",
      "0.00012643428355530137",
      "-8.939247319974804e-05",
      "-5.4121417382254625e-05",
      "8.331174578281138e-05",
      "-0.0002855197016389877",
      "-0.0018596762987942458",
      "-6.85319362237613e-05",
      "-2.3806302929194254e-06",
      "0.0003576704865202006",
      "-1.7573565809735232e-05",
      "-0.00011707784286855076",
      "0.00045582357905591986",
      "-1.3945084810049193e-05",
      "-0.00011796392931562853",
      "0.0007830942856821748",
      "-0.0007214334820255986",
      "0.0003255237386763318"
    ],
    [
      "0.2933106269436269",
      "39.11966996254285",
      "13.017383774342262",
      "3.839700275791293",
      "11.800720908492469",
      "2.5653765807568845",
      "-1.7761637467594336",
      "-0.8899881437638107",
      "0.9542963429346306",
      "-9.65407188320579",
      "-3.529948320837571",
      "20.374982520914912",
      "6.968094730614732",
      "-1.4928363675864706",
      "0.20297509638562306",
      "-2.1958270649333933",
      "-0.7916190084028502",
      "-0.5712962513097014",
      "-1.5903160305010815",
      "-20.35064443051146",
      "-11.730081346750778",
      "-6.807681286379554",
      "1.062300875307575",
      "12.276785321855437",
      "6.72547548095354"
    ],
    [
      "0.0017611671288093895",
      "0.001787079246720966",
      "0.0026740729332836205",
      "0.001816221352502357",
      "0.0018187924951712084",
      "2.794951341368603e-06",
      "-1.1128608886164073e-05",
      "-1.9580947205523593e-06",
      "6.604025928002136e-06",
      "-1.943450513209216e-05",
      "-7.648070778394571e-06",
      "8.884852845151928e-06",
      "-9.459578912689386e-05",
      "-0.00017137704067229928",
      "2.604689503626253e-06",
      "-2.6592680962204884e-07",
      "2.463507415198224e-05",
      "-1.26188616479854e-06",
      "-6.743863051063036e-06",
      "8.256176523968589e-05",
      "-3.886756068748775e-06",
      "-1.819625946646304e-05",
      "9.254321886585868e-05",
      "-5.6564663740111656e-05",
      "3.526344456415074e-05"
    ],
    [
      "0.0017614497050557195",
      "0.001798717606996803",
      "0.0029615961961342837",
      "0.0018435652509732183",
      "0.0018300104607394162",
      "2.74619969261988e-06",
      "-1.2385721968153788e-05",
      "-2.1014659794159106e-06",
      "7.443830070335219e-06",
      "-2.0301466420326123e-05",
      "-9.917314229894741e-06",
      "9.945419256146605e-06",
      "-0.00014668615218228355",
      "-0.00020283597167527277",
      "5.037709252141478e-06",
      "-1.8526283068025957e-07",
      "2.6164479727201633e-05",
      "-1.0957219213518267e-06",
      "-7.460095815275238e-06",
      "0.00010628105334167406",
      "-7.990002718427545e-06",
      "-2.2496635733982316e-05",
      "0.00012119427158824929",
      "-6.856728455359576e-05",
      "4.659270959027408e-05"
    ],
    [
      "4.962557971516744",
      "41.27502732024773",
      "70.20754733426524",
      "19.211383600072704",
      "8.06444862827545",
      "-13.345004246965232",
      "-10.738780179906634",
      "-0.21831815494362702",
      "3.3540127993549067",
      "37.77087633625156",
      "0.5282098942320884",
      "-8.349831241001507",
      "4.931062817739908",
      "-9.002380639646175",
      "-0.2818758321577602",
      "0.6057123734452871",
      "10.62519092021257",
      "3.1188471254417856",
      "0.9283694728835478",
      "-21.661947757316508",
      "-2.2394733184315854",
      "-4.366742135008932",
      "6.030208150622221",
      "-17.263141143140643",
      "4.480868173361149"
    ],
    [
      "3.4488073566307498",
      "21.48592606361163",
      "73.79629150933609",
      "2.6786375068195936",
      "14.648465946794092",
      "2.862389916740652",
      "-2.1381767510537286",
      "1.602306246350003",
      "4.99073695234255",
      "0.9083515747547728",
      "-1.162967160149735",
      "9.776515862124954",
      "5.28784982931985",
      "-21.88707972789355",
      "0.4389117813638218",
      "-7.470934106339681",
      "1.718147446912128",
      "0.5850933575431252",
      "-3.383121220348584",
      "9.731762820060933",
      "5.916680326914978",
      "4.997350795010702",
      "8.58566549013415",
      "0.5361560832947926",
      "-0.01118949788044893"
    ],
    [
      "0.18330740241348403",
      "126.16216533772786",
      "101.72961322442264",
      "4.457715362254306",
      "3.2290615776084404",
      "-2.6588189082504874",
      "1.4677489995700108",
      "0.629672615270483",
      "0.6159553315475336",
      "10.339778311663816",
      "-5.719345517026694",
      "-3.186477832430689",
      "-4.402346422654874",
      "4.797367223442522",
      "2.039614517549157",
      "0.8741298517362917",
      "-2.8478092159939905",
      "0.30790565809339243",
      "0.32260599155585656",
      "-5.801192327271965",
      "4.287707798268633",
      "-12.979064312456787",
      "19.92128637082944",
      "11.48139509871151",
      "-0.6564362090740001"
    ],
    [
      "0.0017610667588884208",
      "0.0017867190577540893",
      "0.0026767130753264905",
      "0.0018171868989531618",
      "0.0018178991397430194",
      "3.0356301328990173e-06",
      "-9.343824199922765e-06",
      "-2.229738045345075e-06",
      "6.307931264505435e-06",
      "-1.2063858724032579e-05",
      "-7.991650622434526e-06",
      "9.39127881978969e-06",
      "-9.531782535947296e-05",
      "-0.00016952660027972152",
      "2.6951299525751185e-06",
      "-2.1422502222588098e-07",
      "2.480194310344262e-05",
      "-1.4515300067181721e-06",
      "-6.615173638540106e-06",
      "8.282831779098992e-05",
      "-4.255423713644168e-06",
      "-1.8154890150669306e-05",
      "0.00010252193186867016",
      "-6.286068125189615e-05",
      "3.7050849282712074e-05"
    ],
    [
      "0.0017614777881619628",
      "0.0017955877441942119",
      "0.0029117210593261403",
      "0.0018309452335874593",
      "0.0018291017658669379",
      "3.346880018878495e-06",
      "-1.4500527673887202e-05",
      "-1.8617778340926495e-06",
      "7.66523482809458e-06",
      "-2.6959742972936525e-05",
      "-7.432653745597173e-06",
      "1.0994723074552861e-05",
      "-0.00012649595563060805",
      "-0.0002085375184239797",
      "5.561937841879671e-06",
      "-1.862281778344524e-07",
      "2.8181227872108623e-05",
      "-1.4855706123954106e-06",
      "-7.69525798165901e-06",
      "9.879133017380129e-05",
      "-5.57851002548553e-06",
      "-2.2212915600755746e-05",
      "0.00011263179926096846",
      "-6.190597502938766e-05",
      "4.15614140599013e-05"
    ],
    [
      "0.0017613506959635655",
      "0.0017968557184358256",
      "0.0028846670950615494",
      "0.0018355136779118102",
      "0.0018280213200151257",
      "3.226077080389833e-06",
      "-1.1444324949137006e-05",
      "-2.350052175822288e-06",
      "7.196842864224789e-06",
      "-1.4692857125627854e-05",
      "-1.0242722165073705e-05",
      "1.1299611775273332e-05",
      "-0.00012907426771170902",
      "-0.0001944368023763175",
      "4.009978292395306e-06",
      "-2.0349649345751026e-07",
      "2.6354030070138988e-05",
      "-1.3504110639199454e-06",
      "-7.431268450409179e-06",
      "0.00010118660629884913",
      "-7.90670333865534e-06",
      "-2.2489247785180067e-05",
      "0.00011620621731350396",
      "-6.837773136529764e-05",
      "4.500047619914073e-05"
    ],
    [
      "5.608041241302835",
      "64.83472070886563",
      "78.64418799335488",
      "5.628041723819617",
      "10.863360946663875",
      "19.020213568299198",
      "-3.4861848888473013",
      "0.7228995945351634",
      "1.4607613611063452",
      "-16.42491969975069",
      "3.6404956138334335",
      "5.565773884957476",
      "-19.923650405416847",
      "-11.752169972041676",
      "0.7249849739194729",
      "-1.0316521591322088",
      "13.261854010336954",
      "-2.697252734817408",
      "-4.753067611438396",
      "43.70304285514081",
      "-9.037741674200179",
      "-15.044475029266298",
      "4.2763135994607735",
      "-17.52981233824813",
      "5.0104143331806235"
    ],
    [
      "0.16279542717637738",
      "31.779947598601094",
      "60.127592557749594",
      "4.419284822340113",
      "2.5813119943469367",
      "-2.0777940046414205",
      "1.3557683543796308",
      "0.5021150194577912",
      "-0.4299850646294559",
      "-32.9238196214662",
      "-10.17777499939454",
      "3.063532612878586",
      "15.908626247522825",
      "4.407817543154521",
      "0.6101677693346407",
      "-0.8687754685704332",
      "2.7708649835394947",
      "0.675389245572778",
      "0.46780035335115183",
      "-28.550182226636206",
      "-5.996042031095675",
      "-8.49224678504039",
      "-2.9764693027894404",
      "11.581698148379296",
      "3.289689329063895"
    ],
    [
      "0.001761079530185278",
      "0.0017879102725374984",
      "0.0027170508348644783",
      "0.0018271648573827376",
      "0.0018199422868319752",
      "2.669182181839022e-06",
      "-8.42401059885843e-06",
      "-2.3876359444848296e-06",
      "6.33344018689308e-06",
      "-5.459818956898384e-06",
      "-8.904851014593887e-06",
      "7.747912869088237e-06",
      "-0.00010324140252684889",
      "-0.00017010929941292769",
      "2.3934919377502708e-06",
      "1.5288837580763474e-07",
      "2.3576981785463382e-05",
      "-1.1208563149576991e-06",
      "-6.551264169959771e-06",
      "8.620723489695529e-05",
      "-4.884460803347085e-06",
      "-1.8724029143141638e-05",
      "0.00011340146415635588",
      "-6.312302930558083e-05",
      "4.0993046717407854e-05"
    ],
    [
      "0.0017611562061725793",
      "0.0017865739822075515",
      "0.0027675579974330224",
      "0.0018322891576151663",
      "0.0018204417849712014",
      "2.340217171045294e-06",
      "-9.290605150058784e-06",
      "-2.1510792455092972e-06",
      "6.581164989375438e-06",
      "-1.474621618156641e-05",
      "-7.10547623638366e-06",
      "8.124988267937095e-06",
      "-0.00012865411028597273",
      "-0.00017557734056823703",
      "4.33089948608224e-06",
      "-4.788465504410889e-08",
      "2.4449746923885747e-05",
      "-1.2501881841230792e-06",
      "-6.581316861657325e-06",
      "8.428633293223264e-05",
      "-6.1163309704216374e-06",
      "-1.7049646978687613e-05",
      "0.00011339962936770573",
      "-7.171926992842616e-05",
      "4.177209581689524e-05"
    ],
    [
      "0.0017614834216432718",
      "0.0017972078020318685",
      "0.0030027444991349577",
      "0.0018445025875941585",
      "0.0018321606752950209",
      "3.1408952285542182e-06",
      "-1.4071464612119461e-05",
      "-1.7532555774464127e-06",
      "7.858912463881798e-06",
      "-1.9170481575561368e-05",
      "-7.84657774254311e-06",
      "1.0638002957965013e-05",
      "-0.00015311362151010033",
      "-0.0002161466317239397",
      "8.093000905374444e-06",
      "1.8430412913003917e-07",
      "2.8159522941998884e-05",
      "-1.6773810214551336e-06",
      "-7.5637010525528e-06",
      "0.00010696465698489083",
      "-8.548817786993434e-06",
      "-2.285323464958107e-05",
      "0.00012654109519552083",
      "-7.242873440055378e-05",
      "4.7592676224603705e-05"
    ],
    [
      "6.1594012629801265",
      "43.123916646844684",
      "104.01073756915639",
      "17.333201931606393",
      "18.646090839663486",
      "-2.1515910230371182",
      "6.3576888304711145",
      "0.1487266928508124",
      "5.127433591517244",
      "19.34588487361057",
      "-0.24838872172911336",
      "3.04952214252932",
      "3.471204563645204",
      "-18.5051326977433",
      "-3.410551394666755",
      "14.547442765183416",
      "14.931956773004904",
      "0.671045693073813",
      "-0.9671921226630422",
      "-7.172538866968496",
      "-0.177727286363595",
      "-10.82240476549416",
      "18.99768351378568",
      "-29.89178702867836",
      "10.112890447940693"
    ],
    [
      "0.18727182823164726",
      "2.6929441409212362",
      "50.18260737852022",
      "2.7653054419792964",
      "1.5447399775724233",
      "0.3089107845034699",
      "-3.0068266995783173",
      "0.32045469495737894",
      "0.1726702275794329",
      "-6.695811975037096",
      "-1.6567567357796946",
      "2.020812010531019",
      "-3.5202767730608406",
      "-4.154620920731849",
      "-1.4439390842464055",
      "-0.635246018341825",
      "0.49566059855683525",
      "0.6388885659176723",
      "-0.5060841528456428",
      "-9.465047467934047",
      "2.159882221869198",
      "-0.2527878641634884",
      "-11.208664543630272",
      "7.7289392889435",
      "-1.4650491715432292"
    ],
    [
      "0.0017733233465770672",
      "0.0018573217395487038",
      "0.00501908795935341",
      "0.0019846362912133843",
      "0.0020626060799543945",
      "8.137904562297836e-06",
      "-4.493062773569784e-05",
      "-1.5104747714166346e-05",
      "4.161903970916047e-05",
      "-8.746077138025292e-05",
      "-1.4610298778133765e-05",
      "2.8796205730641368e-05",
      "-0.0002670810971292468",
      "-0.000713771271285668",
      "-2.720530540983892e-05",
      "-1.7367643671114876e-06",
      "0.00012819710012861878",
      "1.4644173534348346e-06",
      "-4.137870541744569e-05",
      "0.00021174467366339732",
      "-4.025080095775748e-06",
      "-5.1574271422618875e-05",
      "0.00038629352782188755",
      "-0.00028263584922598976",
      "0.00013172136145950724"
    ],
    [
      "0.0017621543537301744",
      "0.0017887521361509729",
      "0.002769805799068262",
      "0.0018327980050424617",
      "0.001837168486649276",
      "2.7556377341490293e-06",
      "-1.0037031130085755e-05",
      "-3.814409857130452e-06",
      "9.286120004568712e-06",
      "-1.043326145610267e-05",
      "-8.614653133366595e-06",
      "8.871857255567441e-06",
      "-0.00010432330404141203",
      "-0.0001983040804048232",
      "-2.5546082194291238e-06",
      "-1.4612677585062876e-07",
      "3.196898792386115e-05",
      "-6.673633835691097e-07",
      "-9.57529567626082e-06",
      "8.182986038383813e-05",
      "-4.083109709961895e-06",
      "-1.8456850355770863e-05",
      "0.0001253175497699569",
      "-8.48109673439881e-05",
      "4.510875421341689e-05"
    ],
    [
      "0.0017610426420723363",
      "0.0017821208097859673",
      "0.0025487294725116977",
      "0.0018124864391857458",
      "0.0018126887014709987",
      "2.1806897352668855e-06",
      "-9.061154434194796e-06",
      "-2.031736351160164e-06",
      "6.122474628132496e-06",
      "-1.260389778726476e-05",
      "-5.895474385399024e-06",
      "7.218700532715102e-06",
      "-8.604833561413957e-05",
      "-0.00014806640298294554",
      "1.4459175655809658e-06",
      "-3.881802777590265e-08",
      "2.1755182837666046e-05",
      "-8.333255333341594e-07",
      "-6.209363123763884e-06",
      "6.658708547370916e-05",
      "-4.231034784180841e-06",
      "-1.4635274831686095e-05",
      "8.606749369040801e-05",
      "-5.389436238059958e-05",
      "3.177468641633571e-05"
    ],
    [
      "0.0017610304620427144",
      "0.0017826537883969971",
      "0.0025160841334936758",
      "0.0018118918943825996",
      "0.001812281690839425",
      "2.1367369334667535e-06",
      "-7.962267811929472e-06",
      "-2.1153153617015466e-06",
      "6.099595264020653e-06",
      "-9.361017590017815e-06",
      "-6.685498603395774e-06",
      "7.484908094897918e-06",
      "-8.632428507485975e-05",
      "-0.00014327356393866738",
      "1.520281053745469e-06",
      "-1.2657201088174297e-07",
      "2.166878520123912e-05",
      "-9.677851923727563e-07",
      "-6.139341939232261e-06",
      "6.690810275365043e-05",
      "-4.983886596181415e-06",
      "-1.4544204516771662e-05",
      "8.630866987011524e-05",
      "-5.907503413305078e-05",
      "3.236001250957055e-05"
    ],
    [
      "0.0017613348251304213",
      "0.0017891734258497433",
      "0.0027795396458940233",
      "0.0018290469317462333",
      "0.0018244477680227817",
      "2.8173579826248064e-06",
      "-1.0951000020896907e-05",
      "-2.2957764661227995e-06",
      "7.18277399827904e-06",
      "-1.3472152163777098e-05",
      "-8.453554046079606e-06",
      "9.645473264950665e-06",
      "-0.00012071702020124748",
      "-0.00018353392802758853",
      "3.499438986442362e-06",
      "-1.2921279525526445e-08",
      "2.622913690417012e-05",
      "-1.3420358530227106e-06",
      "-7.25322285735916e-06",
      "9.166737181333044e-05",
      "-7.198806019296682e-06",
      "-1.931904294562231e-05",
      "0.00010673643742631639",
      "-7.084191455111775e-05",
      "4.14863034490777e-05"
    ],
    [
      "0.0017635558969468531",
      "0.0018190490920605951",
      "0.00389406885862",
      "0.0019220479882594598",
      "0.001893569306231025",
      "5.253762080409545e-06",
      "-1.6003027860044308e-05",
      "-6.040482450853021e-06",
      "1.3875160665520612e-05",
      "-1.0670220734887906e-05",
      "-1.954412481477679e-05",
      "1.7680256349163417e-05",
      "-0.00026016653473173485",
      "-0.0003561008533392281",
      "1.2614880631364368e-06",
      "-2.5913020113226813e-08",
      "5.109734854713245e-05",
      "-1.840442662979448e-06",
      "-1.4688453786673193e-05",
      "0.00018598467352702876",
      "-1.3735079505526957e-05",
      "-3.790437496018331e-05",
      "0.0002377198931080656",
      "-0.0001569628527405837",
      "9.462293113175388e-05"
    ],
    [
      "5.670758746201675",
      "150.49589353406583",
      "43.22767151618817",
      "44.98411519052192",
      "15.749543053185581",
      "6.12906336519182",
      "2.556361435035341",
      "5.618906088006038",
      "6.14599190343769",
      "-43.073047966885674",
      "-10.122766599835805",
      "19.353557238340525",
      "13.838844430532948",
      "4.567602489518642",
      "16.900551523691675",
      "-19.98947886614859",
      "4.045232873817665",
      "-4.249571612422884",
      "-5.150266666016329",
      "-10.86230626774357",
      "-18.780433563926003",
      "4.027408802451611",
      "2.75274094342257",
      "-9.166030994663126",
      "5.795069048240635"
    ],
    [
      "0.0017780765838481664",
      "0.0020361842878635753",
      "0.007705611331396299",
      "0.002394772959145493",
      "0.0022365798543951326",
      "1.8383286268952787e-05",
      "-0.00010021075318837109",
      "5.99222956144689e-06",
      "5.5063144730109785e-05",
      "-8.333462721411842e-05",
      "-4.6865888619476165e-05",
      "3.9360041776995636e-05",
      "-0.0005785493196996102",
      "-0.0010665195073531863",
      "1.4806610913658123e-05",
      "-7.592984480715891e-06",
      "0.00015296578721997467",
      "3.822491002055811e-06",
      "-4.7491426701318915e-05",
      "0.0005532235886301322",
      "3.339924459650938e-05",
      "-0.00011708207766149207",
      "0.0003494036598665546",
      "-0.0002641431360985015",
      "0.0002817599905884816"
    ],
    [
      "0.0017633438310714383",
      "0.0018257005178594053",
      "0.0038857587522222663",
      "0.0018872039442167615",
      "0.0018830168930964457",
      "6.421433915449201e-06",
      "-3.261241008796194e-05",
      "-1.659229642775918e-06",
      "1.3683576703298037e-05",
      "-6.241375938514564e-05",
      "-1.039404998837442e-05",
      "1.9864030428559925e-05",
      "-0.00022040076112817317",
      "-0.0003785472825632177",
      "1.1632688071791609e-05",
      "8.979469089177879e-08",
      "4.896427842730681e-05",
      "-2.0338031986241878e-06",
      "-1.347850786596525e-05",
      "0.0001903916723519961",
      "-1.0293046443495596e-05",
      "-4.19474218257633e-05",
      "0.00016073436340374907",
      "-8.086622451041591e-05",
      "6.761022908639217e-05"
    ],
    [
      "0.0017612652291050114",
      "0.001794574478010811",
      "0.002825129214988751",
      "0.001826665196888339",
      "0.0018256058069341591",
      "3.2154802997637355e-06",
      "-1.3604924219440771e-05",
      "-1.4892638322061102e-06",
      "7.125113424141265e-06",
      "-2.2088324642262463e-05",
      "-7.871806281439827e-06",
      "9.027044559022091e-06",
      "-0.00010845329407415741",
      "-0.00019862784150718346",
      "5.862411311376335e-06",
      "-3.5833232036194004e-08",
      "2.6109980232456552e-05",
      "-1.5817195243272333e-06",
      "-6.9731828582066784e-06",
      "9.730585483756773e-05",
      "-3.3402138412077708e-06",
      "-2.2230155954883006e-05",
      "0.00010929937528934356",
      "-5.408231017518775e-05",
      "4.019243700365894e-05"
    ],
    [
      "0.001761481865202818",
      "0.0017926080540610634",
      "0.0028694777648886893",
      "0.0018214247016537326",
      "0.0018285077330458422",
      "3.601059622527655e-06",
      "-1.6782395263035755e-05",
      "-1.7811516761744664e-06",
      "7.636744129455862e-06",
      "-3.3058860120884294e-05",
      "-7.201221862353056e-06",
      "1.0369993955233912e-05",
      "-9.797754254021074e-05",
      "-0.00020912295028983595",
      "3.1267714561689527e-06",
      "-9.238600282110304e-08",
      "2.813312843091381e-05",
      "-1.1886107139863548e-06",
      "-7.894942681158852e-06",
      "9.681790874177426e-05",
      "-2.6920937245243787e-06",
      "-2.276211211086369e-05",
      "9.706269255803298e-05",
      "-4.377123960163802e-05",
      "3.6945411750343686e-05"
    ],
    [
      "0.001761412359164038",
      "0.0017945233251006232",
      "0.0027888188149311033",
      "0.001823606773493575",
      "0.0018270373747441234",
      "3.035374847955386e-06",
      "-1.3364218637772129e-05",
      "-1.9831312896610203e-06",
      "7.4229332501022934e-06",
      "-2.4630662417008378e-05",
      "-8.00583713071321e-06",
      "8.306129622204004e-06",
      "-9.420674302319382e-05",
      "-0.00019635940937268902",
      "3.0348318837031384e-06",
      "-5.8930812895445764e-08",
      "2.6034588984267508e-05",
      "-1.1596377781598198e-06",
      "-7.429527037100533e-06",
      "9.141329571277465e-05",
      "-1.8696362407149157e-06",
      "-2.202882108435125e-05",
      "0.00010953047934440659",
      "-4.835422113146907e-05",
      "3.889142138261108e-05"
    ],
    [
      "0.0017635663241251723",
      "0.0018265401554320865",
      "0.0035001052200526934",
      "0.001882398274830433",
      "0.0018818547190757849",
      "4.620348651043566e-06",
      "-2.088386930998345e-05",
      "-4.1242540461407345e-06",
      "1.3816614180745099e-05",
      "-4.296820869065496e-05",
      "-9.624878865415542e-06",
      "1.3076775380413245e-05",
      "-0.00016422368668759675",
      "-0.0003345012389822213",
      "1.8151075928095615e-06",
      "2.1942647332480097e-07",
      "4.4866898718955586e-05",
      "-7.098640197959088e-07",
      "-1.367725250387426e-05",
      "0.00014701050307766085",
      "-3.056246574000077e-06",
      "-3.735091254334535e-05",
      "0.00020120905500205596",
      "-8.904572406838038e-05",
      "6.898013222963453e-05"
    ],
    [
      "0.5993769030931007",
      "0.30552327163214527",
      "8.653886146636161",
      "0.9266219102509459",
      "8.64244975310455",
      "-0.40885682620301056",
      "-1.2931431219052396",
      "-0.6281037156358539",
      "1.7909977194870161",
      "1.2517204077206636",
      "0.5076323618637636",
      "-1.5005804308224437",
      "2.6009951301646965",
      "-8.250918670633892",
      "-2.8118626880091986",
      "0.11754923711277165",
      "1.8696129322708657",
      "0.39710849441619245",
      "-1.3985496982776815",
      "-1.0245246663067065",
      "-0.14759304900087603",
      "0.6040911765076439",
      "1.105744268464722",
      "-2.5764986213491525",
      "0.2802096665087817"
    ],
    [
      "4.565096793346753",
      "113.19818694931708",
      "59.544523227550236",
      "47.449682179609404",
      "14.701194692867618",
      "-0.23997424610230056",
      "8.443469788463004",
      "0.6249627890602459",
      "2.1778729209395213",
      "-2.698474424208928",
      "-4.65643811040724",
      "-15.941211310843443",
      "-4.259851727627861",
      "-12.869942660573658",
      "-0.7290134733379507",
      "-12.317390891377524",
      "6.0014161503130845",
      "-9.476891105933962",
      "0.1765358485916663",
      "2.869061196069302",
      "21.403286067369272",
      "17.36602069750339",
      "-28.513932387047994",
      "6.755796470787221",
      "7.933025727800776"
    ],
    [
      "0.001780240258968727",
      "0.0021333891737120958",
      "0.00745425826826907",
      "0.002243871321229216",
      "0.002285195310718639",
      "2.389924861673649e-05",
      "-6.972010516642945e-07",
      "-2.8447641989014315e-05",
      "6.218615191579986e-05",
      "5.462075842452293e-05",
      "-0.00014096301725373165",
      "0.00014279189027140385",
      "-0.0008812387682934155",
      "-0.0010753840662787663",
      "4.998791237060963e-06",
      "-1.9213677960626915e-05",
      "0.0002084140405946578",
      "-1.2066397255352988e-05",
      "-6.430517415615438e-05",
      "0.0008344250789505846",
      "-0.00013637124921110595",
      "-0.00015219493263024522",
      "0.0007427342081881826",
      "-0.0008797216337797927",
      "0.0003411971117780612"
    ],
    [
      "0.0017761070814116468",
      "0.0018784297843758265",
      "0.005487903703966958",
      "0.002005782650136375",
      "0.0021294678409496935",
      "1.7247776372770488e-05",
      "-6.637409574797452e-05",
      "-2.2595285529099455e-05",
      "4.6874029327331686e-05",
      "-0.00013074244621059423",
      "-5.2287563461519836e-05",
      "7.960148276708911e-05",
      "-0.0002602493304058674",
      "-0.0008185150351269961",
      "-6.636559500573729e-05",
      "-9.724553855007437e-06",
      "0.00014689152758984008",
      "5.569582955688402e-06",
      "-5.5288941303228794e-05",
      "0.0003159063827236661",
      "-2.514171396636317e-05",
      "-6.979604698310104e-05",
      "0.00030780232312363904",
      "-0.00027492756044445306",
      "0.00015396049453051682"
    ],
    [
      "0.0017624398573042976",
      "0.0018042705315772498",
      "0.0032009787097503762",
      "0.0018665476655572025",
      "0.0018565102850892697",
      "3.875310054200632e-06",
      "-9.348035484208482e-06",
      "-4.2968075273975625e-06",
      "1.0640520139342961e-05",
      "-1.5140383347257593e-05",
      "-1.658554526741331e-05",
      "1.716172065148799e-05",
      "-0.00020259396926244796",
      "-0.00025827723148210384",
      "5.441710861701497e-06",
      "-1.0211082587617176e-06",
      "4.081489092628146e-05",
      "-2.7755739473304896e-06",
      "-1.0769313096823327e-05",
      "0.00014317187378008191",
      "-1.5410209233616472e-05",
      "-2.690570248654112e-05",
      "0.00017304448585022525",
      "-0.00014625623570200245",
      "6.849044126369234e-05"
    ],
    [
      "0.0017612000921080433",
      "0.0017900893639615383",
      "0.0028320003373853075",
      "0.0018337758192839223",
      "0.0018220770261012163",
      "2.6739220515856483e-06",
      "-1.0214208785622704e-05",
      "-2.1563906262948288e-06",
      "6.6769885122375254e-06",
      "-1.5585772374950277e-05",
      "-9.546969771045871e-06",
      "1.0752285359477414e-05",
      "-0.00014334443412126826",
      "-0.0001783081611513245",
      "4.260399024512432e-06",
      "-3.8601307884075166e-07",
      "2.524228706111185e-05",
      "-1.3477311988943845e-06",
      "-6.8488525002951535e-06",
      "9.754160575144708e-05",
      "-9.410424993800007e-06",
      "-1.8898046152856555e-05",
      "0.00010236153325361617",
      "-7.760423539287214e-05",
      "4.273553809377418e-05"
    ],
    [
      "0.0017613905967095234",
      "0.0017939721228027875",
      "0.003027698772741077",
      "0.0018470268123316747",
      "0.0018294983158320104",
      "2.9992665193500995e-06",
      "-1.3205493013432184e-05",
      "-1.8626732920260842e-06",
      "7.454033682030927e-06",
      "-1.8336305002367037e-05",
      "-9.529723652752116e-06",
      "1.1789094169648277e-05",
      "-0.00017447726304870115",
      "-0.00020325971560726503",
      "6.8748509261126716e-06",
      "-2.4231578689979386e-07",
      "2.7781734612023156e-05",
      "-1.683748088202206e-06",
      "-7.371438410682252e-06",
      "0.00011070599890627698",
      "-1.0910897469720673e-05",
      "-2.129082260634026e-05",
      "0.00010908986306156317",
      "-8.372847096456789e-05",
      "4.833366280120213e-05"
    ],
    [
      "0.0017615194203713625",
      "0.0018013396665647041",
      "0.00321231969943533",
      "0.0018659033856648548",
      "0.0018386132737822673",
      "3.2196805357632005e-06",
      "-1.2336132476010745e-05",
      "-2.2942054295041046e-06",
      "7.935921614882122e-06",
      "-1.7543286094499668e-05",
      "-1.208785071585539e-05",
      "1.2514275351134403e-05",
      "-0.0002058254949630358",
      "-0.0002353401087109878",
      "9.395896504332267e-06",
      "-1.6288401537099468e-07",
      "3.07897909978536e-05",
      "-2.0982504336234255e-06",
      "-7.867609190881602e-06",
      "0.00013186347502833356",
      "-1.262410063967648e-05",
      "-2.529534795454702e-05",
      "0.00015154130197868285",
      "-0.00010258723216841692",
      "5.958187633232543e-05"
    ],
    [
      "0.001794903654748549",
      "0.0019482472976648194",
      "0.007959400897386408",
      "0.002076899553199103",
      "0.002454262599491039",
      "3.083235679152063e-05",
      "-0.00010535809705375954",
      "-3.141498606839347e-05",
      "0.00010477778888839384",
      "-0.0002148565319452129",
      "-5.235025032993235e-05",
      "0.00012739609242192132",
      "-0.00043515611750335055",
      "-0.0015941804610424383",
      "-4.652887588912405e-05",
      "-1.6224765112670617e-05",
      "0.00034341338587082725",
      "-7.196438056627264e-06",
      "-0.00010338441945439495",
      "0.0004982687903508216",
      "-2.024294856508317e-05",
      "-0.00010080549008362933",
      "0.0006681150960229586",
      "-0.0008023133004217102",
      "0.0002449479860345535"
    ],
    [
      "0.001813967537465154",
      "0.002406102989285528",
      "0.02383278263465509",
      "0.0027052791016796995",
      "0.002995818049364346",
      "0.00012765691700970442",
      "-0.0004336914927048375",
      "9.137250751536204e-06",
      "0.00015166632916879027",
      "-0.0008854232011056367",
      "-1.5268915284595382e-05",
      "0.00029404347492783904",
      "-0.0016699132737916633",
      "-0.004001454938916361",
      "3.612356596093944e-05",
      "-2.476613883282322e-06",
      "0.0006719075048387689",
      "-2.5161945565407097e-06",
      "-0.00017473666685006035",
      "0.00246912299359028",
      "-1.5264537187258853e-05",
      "-0.0005102437876587186",
      "0.00033298921934157605",
      "-0.0008275293214900093",
      "0.00036851008403120057"
    ],
    [
      "0.0017732172072103874",
      "0.001999698487830872",
      "0.005996805670746221",
      "0.002112476778912069",
      "0.0021091476810467715",
      "1.3097702079711235e-05",
      "-2.849580969783773e-05",
      "-6.639145931719432e-06",
      "4.264002028500214e-05",
      "4.292341200565404e-05",
      "-5.8580740824320595e-05",
      "3.934582264127065e-06",
      "-0.0003336257557302381",
      "-0.0008433673876945203",
      "1.3384468328864204e-05",
      "-1.288502378406717e-06",
      "0.0001154597580440205",
      "-1.7703887929460704e-06",
      "-3.6856546283408714e-05",
      "0.0004519820824418963",
      "4.7784754119177886e-05",
      "-0.00011119887535186498",
      "0.0006532965690372193",
      "-0.0002975647331774671",
      "0.00019295861005613128"
    ],
    [
      "0.0017629304759080155",
      "0.0018187464026749385",
      "0.003651284361968394",
      "0.0018774414291770735",
      "0.001870582163555299",
      "5.211054600300287e-06",
      "-2.3782108647968765e-05",
      "-3.089456191392122e-06",
      "1.1990522815937834e-05",
      "-4.037601861097734e-05",
      "-1.3806575701016408e-05",
      "1.5068752374923578e-05",
      "-0.00019077129552985694",
      "-0.00032237904324251506",
      "4.042537440692804e-06",
      "-2.402769432327868e-07",
      "4.072149488685504e-05",
      "-1.0591676194120704e-06",
      "-1.2377456579820435e-05",
      "0.00015723680487161155",
      "-4.834287102903925e-06",
      "-3.6067276489929834e-05",
      "0.00017022728326671465",
      "-7.437183233794275e-05",
      "6.406496047501489e-05"
    ],
    [
      "0.0017609215317028254",
      "0.001784808532251845",
      "0.0025366941074470143",
      "0.0018110728626890393",
      "0.0018114778659845",
      "2.4045385108113544e-06",
      "-7.23574264456114e-06",
      "-2.1500843531489764e-06",
      "5.726791762289217e-06",
      "-8.974763497911101e-06",
      "-7.215742069663136e-06",
      "7.241435798986653e-06",
      "-7.874662210745013e-05",
      "-0.00014549659626318103",
      "1.3785918935840944e-06",
      "-1.7013820374813193e-07",
      "2.115160016994263e-05",
      "-9.633782188087203e-07",
      "-5.942835211672757e-06",
      "6.913497429361339e-05",
      "-2.8832703459397478e-06",
      "-1.5739774243448653e-05",
      "9.511316527498777e-05",
      "-5.4076824064942087e-05",
      "3.253628537773931e-05"
    ],
    [
      "0.0017609317555787709",
      "0.0017821383739402238",
      "0.0024643788533680534",
      "0.0018057216040810223",
      "0.0018101086412715807",
      "2.403035400519101e-06",
      "-7.223315095653552e-06",
      "-2.0944602962294087e-06",
      "5.798747930070964e-06",
      "-9.086093200730195e-06",
      "-6.736415458172029e-06",
      "7.568134716582936e-06",
      "-7.042400070267562e-05",
      "-0.00013850377140639744",
      "1.1299672250466211e-06",
      "-1.9860435137053816e-07",
      "2.1364288231123726e-05",
      "-1.0824105418382626e-06",
      "-5.935405455314032e-06",
      "6.480555895684965e-05",
      "-3.2699427467815146e-06",
      "-1.4717987824871341e-05",
      "8.524090789406242e-05",
      "-5.484918219567629e-05",
      "3.0488511003794824e-05"
    ],
    [
      "0.0017610937260715074",
      "0.0017841048991502476",
      "0.002554711662128086",
      "0.0018109417999093286",
      "0.001814332614891542",
      "2.574619668692338e-06",
      "-8.145176166256844e-06",
      "-2.3762813746700602e-06",
      "6.228386168249316e-06",
      "-1.1565098952919054e-05",
      "-7.1277630854604035e-06",
      "8.531662745389574e-06",
      "-8.231842982100521e-05",
      "-0.00015194881009710653",
      "8.631030557590015e-07",
      "-3.0159287645619706e-07",
      "2.32728525754503e-05",
      "-1.0502311223027793e-06",
      "-6.527405920047495e-06",
      "6.959788682683337e-05",
      "-3.80839942719688e-06",
      "-1.5646634432291992e-05",
      "9.284110081580482e-05",
      "-5.9692992386194105e-05",
      "3.305877683064929e-05"
    ],
    [
      "0.0017613949732287362",
      "0.0017928308331580684",
      "0.002822826681986741",
      "0.001823973323399761",
      "0.001825825959670897",
      "3.2053846642312126e-06",
      "-1.301783613377561e-05",
      "-1.974318266659966e-06",
      "7.381545998554371e-06",
      "-2.274305849614213e-05",
      "-8.672190735840953e-06",
      "1.0001839527610265e-05",
      "-0.00011134778498256318",
      "-0.00019659062888328305",
      "4.410386726855464e-06",
      "-2.161009221507009e-07",
      "2.7212077630808967e-05",
      "-1.4720697755745882e-06",
      "-7.453857655112364e-06",
      "9.615159011867218e-05",
      "-4.716848846913509e-06",
      "-2.1300209701706055e-05",
      "0.00010813916474251179",
      "-6.088090024191216e-05",
      "3.9176397087502446e-05"
    ],
    [
      "0.0017636508081083243",
      "0.0018335299537469",
      "0.003972127345997156",
      "0.0018962375395408576",
      "0.0018953462029025936",
      "6.656345335930056e-06",
      "-2.400839528021474e-05",
      "-4.132386927597967e-06",
      "1.4359928918635112e-05",
      "-4.009062363451331e-05",
      "-2.1235455514114708e-05",
      "1.763679906503532e-05",
      "-0.0002115521676678833",
      "-0.0003958711340789134",
      "6.0664335156587856e-06",
      "-8.685917622069143e-07",
      "5.312023176000015e-05",
      "-2.62773322281438e-06",
      "-1.4793476849701993e-05",
      "0.0002024322463415515",
      "-2.717876139863446e-06",
      "-4.542490059588761e-05",
      "0.00023125672325727053",
      "-0.00011458582155514567",
      "8.305538110930817e-05"
    ],
    [
      "1.11111227020907",
      "0.7155237917989512",
      "7.303271714766799",
      "29.764543398748362",
      "2.3816782528303766",
      "0.8460361709164209",
      "-2.361857835768068",
      "-5.624139847328145",
      "-0.45393472150542413",
      "-1.4142230291723166",
      "-4.578443019312105",
      "0.034831232671762115",
      "10.304474018884926",
      "3.188149404615069",
      "0.6534544683306653",
      "-0.2709963459460691",
      "-1.5797030855882608",
      "1.1727484114881366",
      "-1.5595588022603133",
      "-1.7814205186114942",
      "-0.4795257150536729",
      "-1.3009980971549728",
      "-10.504075642709367",
      "2.6701005907450277",
      "8.386737926474428"
    ],
    [
      "0.14247276290870575",
      "3.080301135359073",
      "1.443066645039774",
      "6.787633311373487",
      "2.255734757655588",
      "0.6539777938279416",
      "-0.15358206356646095",
      "0.9765731698664469",
      "0.5497044704629998",
      "-0.4961607201978433",
      "4.548789480999943",
      "2.4927883341489387",
      "-1.0204492818038335",
      "-0.9620455897316446",
      "3.800729623911246",
      "-0.07251189678431187",
      "-0.4197954104957869",
      "-0.01643269398674401",
      "0.12160047526042146",
      "-2.0291855279969524",
      "0.42551074159898217",
      "0.8491480980433485",
      "2.9294472090830785",
      "1.5068671477837274",
      "0.9109972162722656"
    ],
    [
      "0.0017707517062588343",
      "0.0018505790012785758",
      "0.004684984700831169",
      "0.0019380567941771733",
      "0.002026324846093175",
      "1.4805779670217144e-05",
      "-5.102511102392345e-05",
      "-4.422553606074405e-06",
      "3.769876859090607e-05",
      "-7.973198633316906e-05",
      "-1.445576978215866e-05",
      "5.1323257291221e-05",
      "-0.00029254697765619155",
      "-0.0006605862772644828",
      "1.9328020047309714e-05",
      "-2.1790869305010757e-06",
      "0.0001222608599852555",
      "-7.652368436468257e-06",
      "-3.3054661032979255e-05",
      "0.0002730231577641232",
      "-1.594952520774307e-05",
      "-6.010126572642437e-05",
      "0.0002530771388459368",
      "-0.000292552298526544",
      "0.00011756354730239195"
    ],
    [
      "0.0017622032267645043",
      "0.0017936406794079856",
      "0.002813984856143657",
      "0.001824548545570697",
      "0.0018407014575172842",
      "4.109685979546343e-06",
      "-1.5626549898745543e-05",
      "-2.165633997197823e-06",
      "1.006840202986125e-05",
      "-2.265533239249337e-05",
      "-9.047084370524254e-06",
      "1.3250532874947613e-05",
      "-0.00010630526079768262",
      "-0.00021999193175973336",
      "4.567644061558357e-06",
      "-4.828077269415516e-07",
      "3.5060763556849875e-05",
      "-2.2021027775979386e-06",
      "-9.587757483563502e-06",
      "9.986488166393632e-05",
      "-4.88416183944739e-06",
      "-2.2583539812812167e-05",
      "0.00010519473777359812",
      "-8.177131805439109e-05",
      "4.298199368227524e-05"
    ],
    [
      "0.0017610961812515526",
      "0.0017844299539500402",
      "0.0025852067586215693",
      "0.0018087893280858626",
      "0.0018149970611574062",
      "2.77325781119637e-06",
      "-1.1476806759383057e-05",
      "-1.4441551217505203e-06",
      "6.532790475116452e-06",
      "-1.8011641410991385e-05",
      "-6.365819421364074e-06",
      "8.792017128940583e-06",
      "-8.488317554681529e-05",
      "-0.00016081952872368786",
      "4.145446598260593e-06",
      "-1.6305788025083323e-07",
      "2.3632925893125895e-05",
      "-1.4683928767463847e-06",
      "-6.346228952041951e-06",
      "7.526197229908872e-05",
      "-4.04695019665818e-06",
      "-1.673387451086118e-05",
      "8.090106677059475e-05",
      "-5.237378617222039e-05",
      "3.113751689639874e-05"
    ],
    [
      "0.001761219549262954",
      "0.001787019108860366",
      "0.0026257050169658696",
      "0.0018220324845157141",
      "0.0018204566808511459",
      "2.7642534923897857e-06",
      "-9.912575589809013e-06",
      "-2.13885889667542e-06",
      "6.820810568337981e-06",
      "-1.0785223264165157e-05",
      "-6.559277230473369e-06",
      "8.876509680640237e-06",
      "-9.393409708141651e-05",
      "-0.0001631723178960203",
      "1.9302252066957697e-06",
      "6.810274269335771e-08",
      "2.3798088034946732e-05",
      "-1.1124695263268007e-06",
      "-6.7964779871012526e-06",
      "7.729211008653836e-05",
      "-5.068563636354074e-06",
      "-1.772121430288019e-05",
      "9.372246339087794e-05",
      "-6.014956829678743e-05",
      "3.795146918510297e-05"
    ],
    [
      "0.001763281330651979",
      "0.0018179821615947874",
      "0.003319670031313609",
      "0.0018716502216901876",
      "0.0018773627076145382",
      "6.100382061836855e-06",
      "-2.201399426702109e-05",
      "-2.968975504616025e-06",
      "1.370659977482217e-05",
      "-3.5334347802714354e-05",
      "-9.403594917419445e-06",
      "2.0619483238927762e-05",
      "-0.00016888885228839623",
      "-0.0003105392762687578",
      "7.016724324083721e-06",
      "-1.0516853769396608e-07",
      "4.5425096585156044e-05",
      "-2.6189615345306304e-06",
      "-1.3011766225718866e-05",
      "0.00014637947620747463",
      "-1.0294250960127637e-05",
      "-3.553691998140697e-05",
      "0.0001567715703031972",
      "-0.0001059424346600311",
      "6.786574853653664e-05"
    ],
    [
      "0.0017932004790323954",
      "0.0019595827845268615",
      "0.006430868348198177",
      "0.0021987140532215414",
      "0.0025845655930752712",
      "4.311033979083963e-05",
      "-0.0001200968069859461",
      "-4.886730592466797e-05",
      "0.00011001820467790213",
      "-0.00019610410915987136",
      "-8.627591520468349e-05",
      "0.00018972368422958528",
      "-0.00026919884321106635",
      "-0.0013765480231745545",
      "-0.00011074559953887563",
      "-1.422567315068198e-05",
      "0.0002558766631597383",
      "-1.2606920511868616e-05",
      "-0.00011072240554264653",
      "0.0004642755592759678",
      "-6.389405668298857e-05",
      "-0.00014306309980175312",
      "0.0005292215975647819",
      "-0.0004952739605127164",
      "0.000377253859499536"
    ],
    [
      "0.001780007906579029",
      "0.002000131796786434",
      "0.00609096897181554",
      "0.0023366081677161006",
      "0.002280722883491037",
      "2.4976798438735832e-05",
      "-4.384247860914545e-05",
      "-4.155758470505381e-06",
      "6.619038527953153e-05",
      "1.1652306093337262e-05",
      "-5.904144560353389e-06",
      "6.330906847487281e-05",
      "-0.0003893413495485362",
      "-0.000998601665338198",
      "2.7783995449037593e-05",
      "1.45634890987455e-06",
      "0.00016105432953124045",
      "-5.985367939084484e-06",
      "-5.117570781878756e-05",
      "0.00042923393277477696",
      "-4.7410361730143376e-06",
      "-0.00011542457776992962",
      "0.0006848862052723703",
      "-0.00044898189346125083",
      "0.00031791707526792115"
    ],
    [
      "0.0017753103467907981",
      "0.0019409925286914592",
      "0.0059745722350166945",
      "0.0022709266356342934",
      "0.0021568819836600547",
      "1.3376672944842015e-05",
      "-3.766928905317917e-05",
      "-2.7818480775673146e-05",
      "4.1711237989997746e-05",
      "-2.5963544098542505e-05",
      "-2.589770642661856e-05",
      "5.892478767215875e-05",
      "-0.0004634433388640242",
      "-0.0007265004457417277",
      "-9.518314113026184e-05",
      "-4.175489083741667e-06",
      "0.00010744629336595416",
      "1.723440543196457e-05",
      "-5.2617284144269984e-05",
      "0.00023832267615599666",
      "-1.1139295914407459e-05",
      "-7.471001502434049e-05",
      "0.000507453330196588",
      "-0.00027673355542476394",
      "0.0002416735330801868"
    ],
    [
      "0.0017628956869071917",
      "0.0018136891671746928",
      "0.003590338591399959",
      "0.0018830171630868286",
      "0.0018689579662236947",
      "4.862739042624303e-06",
      "-2.3005153107813077e-05",
      "-3.236724158012844e-06",
      "1.185851458659382e-05",
      "-4.018426129972323e-05",
      "-8.607041782643813e-06",
      "1.6529234851768885e-05",
      "-0.00020116259847462165",
      "-0.0003132172164195994",
      "4.781564779497974e-06",
      "-1.066851748040865e-07",
      "4.047771106858917e-05",
      "-9.953067859392138e-07",
      "-1.2224204173837447e-05",
      "0.00013582036353110947",
      "-8.125211943640238e-06",
      "-3.175774709006929e-05",
      "0.000171859446213972",
      "-8.088686778430062e-05",
      "6.56696201635211e-05"
    ],
    [
      "0.0017610766519940298",
      "0.0017872778465227999",
      "0.002655164218677383",
      "0.0018263545894634287",
      "0.0018176341474005625",
      "2.4730679844535044e-06",
      "-8.807749417588222e-06",
      "-2.1997222842179774e-06",
      "6.222245140532773e-06",
      "-9.925182577537001e-06",
      "-5.830751172031806e-06",
      "7.964861211015903e-06",
      "-0.0001029342545162537",
      "-0.00016065325584159544",
      "1.93450893713294e-06",
      "9.887405908914699e-08",
      "2.2332875939553346e-05",
      "-7.745973611995175e-07",
      "-6.394956448191874e-06",
      "7.462102186054533e-05",
      "-4.672456846634592e-06",
      "-1.6865484424170464e-05",
      "0.00010267986148863135",
      "-5.946106244997304e-05",
      "3.835049579466793e-05"
    ],
    [
      "0.0017600869072361652",
      "0.0017735152331461018",
      "0.0022284695640873336",
      "0.0017917847668316527",
      "0.0017887049588468586",
      "1.28716548936106e-06",
      "-4.5377537137152364e-06",
      "-1.0565554289505322e-06",
      "3.173754725955837e-06",
      "-6.229520139443976e-06",
      "-4.0503405832193954e-06",
      "4.459824163267061e-06",
      "-5.564600604841061e-05",
      "-8.292171527331397e-05",
      "1.6421395494677684e-06",
      "-9.043755074846182e-08",
      "1.1717354697554061e-05",
      "-6.196638760144465e-07",
      "-3.2236199358879247e-06",
      "4.201703207726559e-05",
      "-3.0466245180356075e-06",
      "-8.858790591060627e-06",
      "5.0972293841305894e-05",
      "-3.256612787205359e-05",
      "1.9452075174633214e-05"
    ],
    [
      "0.0017601360075691623",
      "0.001773447632903393",
      "0.002229190368647184",
      "0.0017915437694531577",
      "0.0017893844261088906",
      "1.2883600934020239e-06",
      "-4.807255490433196e-06",
      "-1.1096557426486446e-06",
      "3.2963836643899735e-06",
      "-7.392358962759402e-06",
      "-3.731944250873441e-06",
      "4.3540159974202804e-06",
      "-5.336555959900892e-05",
      "-8.472227839936943e-05",
      "1.3072778664507295e-06",
      "-8.594255531741276e-08",
      "1.2046674573241917e-05",
      "-5.528231800788341e-07",
      "-3.3655949402244564e-06",
      "4.0515842463860156e-05",
      "-2.5703446369268153e-06",
      "-8.794188681804416e-06",
      "5.1647082424941054e-05",
      "-3.145130358627408e-05",
      "1.9240575413573616e-05"
    ],
    [
      "0.0017602089264927958",
      "0.001775251311582637",
      "0.002295599079776708",
      "0.001797059128161539",
      "0.0017926302247335568",
      "1.451136798835083e-06",
      "-5.201047176212914e-06",
      "-1.1630193924230493e-06",
      "3.5821789785034835e-06",
      "-7.017050874529305e-06",
      "-4.29652217254218e-06",
      "5.079395213233616e-06",
      "-6.56000562038293e-05",
      "-9.490558127322655e-05",
      "2.2467689296531125e-06",
      "-7.556228389443251e-08",
      "1.3416987710340827e-05",
      "-7.565136177818373e-07",
      "-3.6167233588936056e-06",
      "4.71196397350076e-05",
      "-3.5936524660081715e-06",
      "-9.915407404528838e-06",
      "5.893551688729897e-05",
      "-3.813496885145427e-05",
      "2.243689556547516e-05"
    ],
    [
      "0.0017612252643616226",
      "0.001786958109902672",
      "0.0026383289562515564",
      "0.0018202130920723894",
      "0.0018195101351764916",
      "2.7365465926005625e-06",
      "-9.793715804262474e-06",
      "-2.216273621270035e-06",
      "6.715709883889629e-06",
      "-1.2449961921021225e-05",
      "-6.557917123367442e-06",
      "8.703111072202682e-06",
      "-9.166532112971476e-05",
      "-0.00016473740287206688",
      "1.651249823913628e-06",
      "-9.650999153689485e-08",
      "2.4052042532853903e-05",
      "-1.005281082927444e-06",
      "-6.849804318121455e-06",
      "7.474279031607567e-05",
      "-3.971620355690839e-06",
      "-1.7183648977086156e-05",
      "9.783879035459593e-05",
      "-5.8405793519861006e-05",
      "3.678436276063444e-05"
    ],
    [
      "0.1091955936634543",
      "0.17008560641697693",
      "8.033259967243989",
      "1.4870385241515927",
      "0.8472445949901928",
      "0.10161291797429804",
      "-0.6602874462621219",
      "0.38051281200714576",
      "0.2932798053621991",
      "-0.09238489754037729",
      "0.45731114022853575",
      "0.2217300331289575",
      "-1.6190214727946795",
      "-2.2213470616071658",
      "0.9632820459737621",
      "0.08782915949314132",
      "0.6515060982223896",
      "0.11946292513893006",
      "-0.06833879480344643",
      "1.1578534663874527",
      "-0.1986457492728938",
      "-0.3046809755332714",
      "-3.0349078559830875",
      "-1.3596835385391217",
      "-0.5656842950335207"
    ],
    [
      "0.001811904027318637",
      "0.0024990792934409247",
      "0.012177765578985231",
      "0.005024445710844828",
      "0.0024428218969512346",
      "-4.597369090842203e-05",
      "0.00023197463132680596",
      "-0.00014786389714437336",
      "7.060142050627657e-05",
      "-0.000997660151719504",
      "0.0007701770924400816",
      "-0.00020936208711222238",
      "-0.004003904439104453",
      "-1.6206054377527607e-05",
      "-0.0007703012514371993",
      "7.518021911852309e-05",
      "-0.00016112008786790276",
      "0.000276281107504022",
      "-0.0001306230581256154",
      "0.00011204666707970506",
      "4.3002809112793996e-05",
      "-7.056820231391564e-05",
      "0.0016510871290739454",
      "-0.000864247280568071",
      "0.0004651186875662411"
    ],
    [
      "0.0017673819313717626",
      "0.0018460452081665048",
      "0.0040793480101458165",
      "0.001950040290826123",
      "0.0019658473056895103",
      "7.892580686601312e-06",
      "-3.236659905769181e-05",
      "-6.329814066209243e-06",
      "2.5774434761822905e-05",
      "-3.674336608230266e-05",
      "-2.1003934297797675e-05",
      "2.5905957160573548e-05",
      "-0.000236203165087247",
      "-0.0004547107493641703",
      "-5.59042335831205e-06",
      "-9.85051699680832e-07",
      "7.123554216051859e-05",
      "-1.0639647721865e-06",
      "-2.40805612106389e-05",
      "0.00021880444495840762",
      "-1.0169183058638311e-05",
      "-5.011900858556565e-05",
      "0.00021149740624562167",
      "-0.0001677312848881181",
      "0.00010884712188224596"
    ],
    [
      "0.001765477393389825",
      "0.0018107366577911972",
      "0.003338211527075775",
      "0.0018714254515869602",
      "0.0019036293576813973",
      "5.837644198414365e-06",
      "-2.6615844946524167e-05",
      "-4.919557643255971e-06",
      "1.91936625305125e-05",
      "-3.723014561019021e-05",
      "-1.1845980449114194e-05",
      "2.0642166849203636e-05",
      "-0.00014189945923473248",
      "-0.00034255889232691475",
      "-5.683970380297282e-06",
      "-1.3599091755105913e-06",
      "5.8372301680637546e-05",
      "-3.7846967425793155e-07",
      "-1.876808406955101e-05",
      "0.0001273119546950495",
      "-4.72406478894159e-06",
      "-2.979754690858245e-05",
      "0.00015125671073780477",
      "-0.00012485661625742808",
      "6.496115861163627e-05"
    ],
    [
      "0.001760084372977184",
      "0.0017720495373925679",
      "0.0021801369814087317",
      "0.0017867390237339931",
      "0.0017872138991057735",
      "1.2641303581969257e-06",
      "-5.2372090822173895e-06",
      "-8.766620345435423e-07",
      "3.1789022632637424e-06",
      "-7.398540164801731e-06",
      "-3.1977875461560434e-06",
      "3.995861604876534e-06",
      "-4.4869417387770844e-05",
      "-7.937479192011534e-05",
      "1.4495365796427247e-06",
      "-2.9142469837028603e-08",
      "1.1355424968683942e-05",
      "-5.569683144410513e-07",
      "-3.1630456902752052e-06",
      "3.6928870511145064e-05",
      "-2.0393396362206338e-06",
      "-8.264311270049375e-06",
      "4.380950383351979e-05",
      "-2.6567763689728696e-05",
      "1.6577239974235142e-05"
    ],
    [
      "0.0017601453334159874",
      "0.0017730815180710866",
      "0.0022081893142238147",
      "0.0017884560710913807",
      "0.0017890921163251743",
      "1.3756720290111945e-06",
      "-5.451441697209275e-06",
      "-9.954446536176055e-07",
      "3.3595632134328807e-06",
      "-8.02739571048765e-06",
      "-3.4445622778587198e-06",
      "4.399195616180519e-06",
      "-4.738526542506025e-05",
      "-8.44436837411548e-05",
      "1.3067971988542318e-06",
      "-5.105722739136645e-08",
      "1.2127754994734169e-05",
      "-5.800136874310255e-07",
      "-3.3888186112531315e-06",
      "3.950831603575116e-05",
      "-2.1867840304314484e-06",
      "-8.90528581804944e-06",
      "4.6922590302019934e-05",
      "-2.8478823651371554e-05",
      "1.776657632581971e-05"
    ],
    [
      "0.0017601942849077316",
      "0.0017739005975998944",
      "0.0022283674117456968",
      "0.0017898905028235386",
      "0.0017905271611616202",
      "1.4112320964298797e-06",
      "-5.748445684861174e-06",
      "-1.0318367319926281e-06",
      "3.519808628990184e-06",
      "-8.274438516946783e-06",
      "-3.829840502288753e-06",
      "4.430447520143001e-06",
      "-4.921100715863567e-05",
      "-8.808373884038376e-05",
      "1.3225694174730062e-06",
      "-3.53422331787037e-08",
      "1.2503938695397585e-05",
      "-5.895453435476703e-07",
      "-3.5375690679831464e-06",
      "4.187370360984029e-05",
      "-2.268157617791306e-06",
      "-9.443536232681223e-06",
      "4.878429017604813e-05",
      "-2.8990864998513787e-05",
      "1.857660582429808e-05"
    ],
    [
      "0.0017602296797304725",
      "0.0017756427580593783",
      "0.0022758899780087644",
      "0.0017936039121977316",
      "0.0017926651222414782",
      "1.5156145325516564e-06",
      "-5.931466620847808e-06",
      "-1.070048577927277e-06",
      "3.6565291591820016e-06",
      "-8.697647312554454e-06",
      "-3.995377038136268e-06",
      "4.643680469513053e-06",
      "-5.497696032571365e-05",
      "-9.539697855308335e-05",
      "1.8048322250451053e-06",
      "-5.67753409818453e-09",
      "1.3168757175101398e-05",
      "-6.619576835943057e-07",
      "-3.6651938000630604e-06",
      "4.597562679616389e-05",
      "-2.3597009546327005e-06",
      "-1.0390180599429756e-05",
      "5.540997740088056e-05",
      "-3.1112051939502005e-05",
      "2.0630641768863896e-05"
    ],
    [
      "0.0018740881439468643",
      "0.0023897379258787928",
      "0.006630653814621978",
      "0.002640049374283819",
      "0.0037991451399837475",
      "2.682210304601558e-05",
      "-5.752816371710304e-05",
      "-6.946845298959347e-05",
      "0.00038023035705928726",
      "-8.560090368063699e-05",
      "-1.439568712249958e-05",
      "6.24223901276231e-05",
      "-0.00015833014595583982",
      "-0.0012602565453279468",
      "-0.00024488290986950404",
      "-1.907307931979634e-05",
      "0.0002767474902554462",
      "-8.560943437514937e-06",
      "-0.00022285596379174438",
      "0.00034518753790268594",
      "0.00011942657082385776",
      "-0.00019333007653995777",
      "0.0007296077970264082",
      "-0.0006732122407370202",
      "0.0006055253201149409"
    ],
    [
      "0.001771701116103282",
      "0.0018838285136149125",
      "0.004429228441898013",
      "0.0020362832621575646",
      "0.0020403071452700233",
      "6.67566897311427e-06",
      "-4.045103779560927e-05",
      "-3.488096625949832e-06",
      "3.8582087830725634e-05",
      "-4.228652742971566e-05",
      "-2.0235754937633442e-05",
      "1.4053450758210767e-05",
      "-0.00025118587619433097",
      "-0.0005574307650291944",
      "3.2261697448759345e-07",
      "-1.0267678129228047e-06",
      "8.540164885235786e-05",
      "1.445908425152216e-06",
      "-3.156780506677048e-05",
      "0.00021747924699807328",
      "1.10636138117854e-05",
      "-5.456771701663134e-05",
      "0.00029076050146634814",
      "-0.00018442894519897393",
      "0.00013447153340565812"
    ],
    [
      "0.0017668424724145127",
      "0.001842243442887489",
      "0.003902855787001467",
      "0.0019463739779213203",
      "0.0019443736596292565",
      "7.77545097795248e-06",
      "-2.778894220271042e-05",
      "-4.427596699056087e-06",
      "2.3405410749273966e-05",
      "-4.135732860930271e-05",
      "-6.120099685451748e-06",
      "2.4107917153454682e-05",
      "-0.0002160625586065191",
      "-0.0004320798067287192",
      "4.1472308483302944e-07",
      "-1.0780789380836466e-06",
      "6.911672876623943e-05",
      "-9.316062924054602e-08",
      "-2.1520950469326976e-05",
      "0.00016456317647756653",
      "3.3571331442934325e-07",
      "-4.085036869730392e-05",
      "0.00023806508751857117",
      "-0.00016418955470546128",
      "9.740985341947455e-05"
    ],
    [
      "1.667502092385418",
      "71.24963264921627",
      "39.84410319890604",
      "41.94427853526304",
      "14.687395117509864",
      "-5.085231591759794",
      "0.2581026842695514",
      "-0.16843863022404526",
      "-1.442646719170609",
      "-22.52767710896185",
      "20.01358981025452",
      "10.63941395362613",
      "-4.810335981488824",
      "16.017263422838514",
      "0.7551911870280086",
      "-6.276760731481554",
      "2.155189885081241",
      "3.3888167385478116",
      "-1.3056917465955582",
      "-15.674806386965418",
      "-15.286709019247573",
      "-1.213639135355918",
      "6.082246802117597",
      "2.630183928281887",
      "7.991647501423026"
    ],
    [
      "0.001773912737405794",
      "0.0019474649607109373",
      "0.005955879453997592",
      "0.00210609888972559",
      "0.0021212107517768323",
      "1.7142943177843833e-05",
      "-3.337723753233696e-05",
      "-1.8163547330651686e-05",
      "4.177236162129118e-05",
      "-0.0001111482233417243",
      "-3.819380823951101e-05",
      "7.502515006346274e-05",
      "-0.00045774862810538304",
      "-0.0007998387437035238",
      "-3.029192369877917e-05",
      "-8.631612054359029e-06",
      "0.00014299915514714602",
      "-1.080718028393775e-07",
      "-4.563333467204249e-05",
      "0.00040378860554478074",
      "-2.6884602455576195e-05",
      "-8.931343977371647e-05",
      "0.0004486096942697542",
      "-0.00041081628278669927",
      "0.00020788148516083011"
    ],
    [
      "0.0017623329327181914",
      "0.0017936327927196934",
      "0.0029242137470395215",
      "0.001842582560988804",
      "0.001845603486933554",
      "3.7622125826953275e-06",
      "-1.3858843332733254e-05",
      "-3.111421936333279e-06",
      "1.0284161809871776e-05",
      "-2.5954280940282085e-05",
      "-7.415426265655006e-06",
      "1.4178909319177285e-05",
      "-0.0001426510185776207",
      "-0.0002255163470978948",
      "2.5155451945983036e-06",
      "-5.41523575382952e-07",
      "3.645942626098477e-05",
      "-1.8773920263710471e-06",
      "-1.0103958415851859e-05",
      "0.00010131296916427749",
      "-7.758990002869066e-06",
      "-2.1400794420284013e-05",
      "0.00011877203146724913",
      "-0.00010187576352238756",
      "5.108273666901605e-05"
    ],
    [
      "0.0017610390481438652",
      "0.001784299047736428",
      "0.002578688757804182",
      "0.0018163479178921107",
      "0.0018141023274744748",
      "2.3247872129408693e-06",
      "-8.84592608495059e-06",
      "-1.8417730269163286e-06",
      "6.196850255111797e-06",
      "-1.5223887916097574e-05",
      "-6.442996510640396e-06",
      "8.573483990386518e-06",
      "-9.780250912016628e-05",
      "-0.00015001110144905662",
      "2.8711995575132644e-06",
      "-2.832932236894619e-07",
      "2.237812144547473e-05",
      "-1.1871787329669353e-06",
      "-6.125852023008633e-06",
      "7.297267632203439e-05",
      "-5.588300946311965e-06",
      "-1.5334380474297764e-05",
      "8.49175457218964e-05",
      "-6.111618227313218e-05",
      "3.4368280789896854e-05"
    ],
    [
      "0.0017609645794759408",
      "0.0017805563443762508",
      "0.002454641683207821",
      "0.0018071113679191423",
      "0.001809560246529692",
      "2.1802146732342013e-06",
      "-8.808272919055798e-06",
      "-1.7032935438227774e-06",
      "5.934234734120944e-06",
      "-1.4635251667132886e-05",
      "-4.977823948683747e-06",
      "7.754303857284471e-06",
      "-7.830834498639211e-05",
      "-0.00013457394788449716",
      "1.5828364130233253e-06",
      "-2.2943165941067246e-07",
      "2.0725701909681493e-05",
      "-9.651134204339405e-07",
      "-5.848660094428782e-06",
      "6.061044093104892e-05",
      "-4.075352888022026e-06",
      "-1.3340226819634048e-05",
      "7.065775124262368e-05",
      "-5.2473630211016596e-05",
      "2.9113127438269576e-05"
    ],
    [
      "0.0017611907100535625",
      "0.0017831496172471205",
      "0.002550711685409293",
      "0.001814313070814819",
      "0.0018159337525067798",
      "2.369737126557924e-06",
      "-1.0178210182348078e-05",
      "-1.7787485082678807e-06",
      "6.700783752303591e-06",
      "-1.5643602777681724e-05",
      "-5.641727099007001e-06",
      "8.23890570003773e-06",
      "-9.073420278989026e-05",
      "-0.00015295794079658376",
      "2.5454560381179138e-06",
      "-1.7633183678072332e-07",
      "2.3210784938197654e-05",
      "-1.1529519683023857e-06",
      "-6.499124288041529e-06",
      "6.851285276656095e-05",
      "-4.575610122018177e-06",
      "-1.498851132861688e-05",
      "8.108939773457254e-05",
      "-5.889843606244339e-05",
      "3.310241620659855e-05"
    ],
    [
      "0.0017632915108691325",
      "0.0018145320315398968",
      "0.003328115426515079",
      "0.0018700755942529328",
      "0.0018721690686354792",
      "4.574486754042318e-06",
      "-1.9907557243438114e-05",
      "-3.5002403256644817e-06",
      "1.303215021862824e-05",
      "-2.8920293358749806e-05",
      "-1.3552197136586725e-05",
      "1.517537267197688e-05",
      "-0.00015736245312432276",
      "-0.00029974461666604023",
      "2.873006207566205e-06",
      "-4.72749655743071e-07",
      "4.345199706737442e-05",
      "-1.3687580316525182e-06",
      "-1.2874458748977486e-05",
      "0.0001380003820592066",
      "-7.236528078653299e-06",
      "-3.187801855324129e-05",
      "0.00016461048358339074",
      "-9.650675682765782e-05",
      "6.476044048090708e-05"
    ],
    [
      "0.0017921273935688604",
      "0.0019098454197263317",
      "0.00666583016912681",
      "0.002059862929886048",
      "0.002402980956100139",
      "3.0349991696923843e-05",
      "-0.00013477216115160038",
      "-2.59091542049747e-05",
      "9.710642602636646e-05",
      "-0.00017414523348751712",
      "-2.1067732562856743e-05",
      "9.472581982640048e-05",
      "-0.0002139465593729895",
      "-0.0014165828438689268",
      "-7.897604885620723e-05",
      "-3.07267971789192e-06",
      "0.00028055564809013883",
      "6.108573775976385e-06",
      "-9.597349536051844e-05",
      "0.0003983974011682617",
      "4.921975520744531e-06",
      "-0.00011450881638242489",
      "0.0004274580968572601",
      "-0.0005041578073757965",
      "0.00018147333396391786"
    ],
    [
      "0.9211080254738768",
      "79.54687965949104",
      "5.33922415929816",
      "5.11185500788908",
      "0.4184846344926149",
      "-2.1423692841673887",
      "0.7203662099907471",
      "1.0121867765287549",
      "-0.11905547780914909",
      "13.38728647575127",
      "4.338871135012111",
      "1.9739835123731135",
      "0.42096869871180576",
      "0.19231929646371052",
      "-0.689647792547602",
      "-8.071782281339432",
      "-1.662023987335226",
      "-0.4272534790366712",
      "-0.3072406060255982",
      "7.881031414838562",
      "12.12349983944856",
      "-0.17091594564516044",
      "3.710327172175478",
      "-1.1195198364653083",
      "0.38093009147395457"
    ],
    [
      "0.0017779147047522709",
      "0.0021331021242840934",
      "0.008983632050393943",
      "0.002416449153030809",
      "0.0022555668308975496",
      "9.592134534514741e-06",
      "-2.5306856094164076e-05",
      "-1.38982234632349e-05",
      "5.4486561644013896e-05",
      "0.000172603232800147",
      "-0.0002020498229092102",
      "1.761956725561327e-05",
      "-0.000870485537678211",
      "-0.001117211242641996",
      "9.021133013305567e-06",
      "-9.619449811754805e-06",
      "0.00011698069163255446",
      "3.950327357129317e-06",
      "-5.3005207631648337e-05",
      "0.000956553075257573",
      "-1.9383607634169967e-05",
      "-0.0001500415979969211",
      "0.0010504791379808644",
      "-0.00045962555805330714",
      "0.0003278819523489354"
    ],
    [
      "0.001762797806906852",
      "0.0018302684723047165",
      "0.0037877447788872637",
      "0.001899551786593642",
      "0.0018760941321074333",
      "4.442658087614994e-06",
      "-1.5498990112454325e-05",
      "-3.8660994891355594e-06",
      "1.160667734023815e-05",
      "-7.792684956042784e-06",
      "-2.7677068806030622e-05",
      "1.3174040726768362e-05",
      "-0.00021684527793318443",
      "-0.00033481991821137334",
      "8.076439463883326e-06",
      "-5.141222219763591e-07",
      "4.063478364538503e-05",
      "-1.772184952600801e-06",
      "-1.1793309229529197e-05",
      "0.00020320830889039164",
      "-1.1604177947711175e-05",
      "-4.1150223444180826e-05",
      "0.000239636339520693",
      "-0.00010675772888860707",
      "8.206365692300904e-05"
    ],
    [
      "0.0017611261114580579",
      "0.0017963206929795714",
      "0.002943780397876574",
      "0.0018411107070405483",
      "0.0018250816587200784",
      "3.0707493513786268e-06",
      "-7.551196569215686e-06",
      "-2.961681269679052e-06",
      "6.327793685828353e-06",
      "-2.457285434831101e-06",
      "-1.2839600211981426e-05",
      "9.8326667839666e-06",
      "-0.00014321802197846107",
      "-0.00019440328910590924",
      "3.4069711857211322e-06",
      "-2.410286392196723e-07",
      "2.5663726797490055e-05",
      "-1.2723050819144265e-06",
      "-7.014357966718139e-06",
      "0.000108010297964254",
      "-6.962451370541155e-06",
      "-2.2203432866919955e-05",
      "0.0001451206251928523",
      "-8.156913204470562e-05",
      "4.846046358820671e-05"
    ],
    [
      "0.0017611174266788686",
      "0.0017940358435057425",
      "0.002893915737792026",
      "0.001833395938542708",
      "0.0018235164405468161",
      "2.9438605856492884e-06",
      "-8.000648377507588e-06",
      "-2.786956836286393e-06",
      "6.326442861843732e-06",
      "-5.843672481761943e-06",
      "-1.223450152151003e-05",
      "8.90274567064503e-06",
      "-0.00012105426412957102",
      "-0.00019040038481968878",
      "3.159107667665253e-06",
      "-2.236183273280199e-07",
      "2.520516720408289e-05",
      "-1.2450716688059017e-06",
      "-6.893685833716206e-06",
      "0.00010264764174301835",
      "-5.61299968408352e-06",
      "-2.144463157303552e-05",
      "0.00013859686306634552",
      "-6.907892125663766e-05",
      "4.530522283746672e-05"
    ],
    [
      "0.001761361940798768",
      "0.001796797585942833",
      "0.0029975132040990686",
      "0.0018420920009857115",
      "0.0018308966253049945",
      "3.3803964515044774e-06",
      "-8.776775329887241e-06",
      "-3.2217570644284457e-06",
      "7.067213141650017e-06",
      "-8.0650401423413e-06",
      "-1.1345958716580566e-05",
      "1.0923208814431768e-05",
      "-0.000137662419742809",
      "-0.0002113663734612652",
      "3.345287737397078e-06",
      "-2.8933397017398894e-07",
      "2.9151014104391977e-05",
      "-1.4728586358061194e-06",
      "-7.77398813862845e-06",
      "0.0001067114536051038",
      "-6.40644584016243e-06",
      "-2.2909758245195337e-05",
      "0.00015227469441223522",
      "-8.295544010265065e-05",
      "5.08034654135541e-05"
    ],
    [
      "0.001763466438731907",
      "0.0018251284851566116",
      "0.003965195501735121",
      "0.001914198970431606",
      "0.00189436431286261",
      "6.9480489242008716e-06",
      "-1.2475238149611492e-05",
      "-7.401145478786331e-06",
      "1.3331280731272216e-05",
      "-4.508975703511372e-06",
      "-1.8335851346849415e-05",
      "2.1474840162131646e-05",
      "-0.0002564969245400299",
      "-0.00038574728156887074",
      "8.089280166234414e-07",
      "-5.73721878884785e-07",
      "5.717330202736358e-05",
      "-2.5472701896384815e-06",
      "-1.536636941429977e-05",
      "0.0001822755457493306",
      "-8.31304358630707e-06",
      "-4.0800416002367606e-05",
      "0.0002932793060467779",
      "-0.00018180393356087302",
      "9.656720205968451e-05"
    ],
    [
      "0.008715697734128555",
      "0.0045032634548110425",
      "0.23071919854693423",
      "0.008567321769365166",
      "0.08759754204347038",
      "0.0020650937092847993",
      "-0.0025144000671736165",
      "0.00578082972205036",
      "0.02217412832943246",
      "-0.019922615160784623",
      "0.002501395392990634",
      "0.011463823011713488",
      "-0.013005971443201411",
      "-0.06605428047740955",
      "0.02144642128011042",
      "-0.0034674536664050875",
      "0.038717873009457476",
      "-0.0020005453390905706",
      "-0.010033342656618765",
      "0.011269115731346738",
      "0.0024137818157827628",
      "0.00782475017935097",
      "-0.02845851381318318",
      "-0.11889687739132379",
      "-0.0010444177349974622"
    ],
    [
      "0.14545386187859552",
      "0.024208881627224548",
      "10.79576576863401",
      "0.2384517850153531",
      "1.874394665987207",
      "-0.013940913272418745",
      "-1.131829313722466",
      "0.029930634948311267",
      "0.378842773322171",
      "-0.08442213153824721",
      "-0.07196814649269127",
      "0.09739737698185472",
      "0.40693970896021164",
      "-4.255532782435976",
      "-0.3669990417396592",
      "-0.054375913858663416",
      "0.5158004841215619",
      "0.18089919098193893",
      "-0.3542470641906182",
      "-0.47687818864450027",
      "-0.006582737814780481",
      "0.17734739051935527",
      "-1.5337666653940984",
      "1.4283918271898328",
      "-0.5496233911812421"
    ],
    [
      "3.281585974237133",
      "112.224483152284",
      "34.35479817961064",
      "7.56088039192382",
      "30.03803117851503",
      "0.12753924993786683",
      "1.843263209174062",
      "0.21640370673175086",
      "5.690661362063767",
      "-6.323037947481819",
      "-1.4533725482544764",
      "-14.29644013720953",
      "0.30695127387197246",
      "-10.0220000677317",
      "-1.026660635154607",
      "1.5537102605722994",
      "-5.345444830224182",
      "-0.9478263481849608",
      "6.236784943101423",
      "14.005085004292992",
      "4.497101453142695",
      "12.680954354427051",
      "-1.0431803902549506",
      "11.666481556218137",
      "-0.5008356989741954"
    ],
    [
      "0.0017935645883765273",
      "0.001902597175185106",
      "0.00784616806660332",
      "0.0020283970062349643",
      "0.0024722016031101927",
      "3.5044923977189836e-05",
      "-0.0001629943424039308",
      "-2.6395872384028434e-05",
      "0.00010783990221874173",
      "-0.0002053847664653648",
      "-3.154049408695021e-05",
      "0.00011405552900324651",
      "-0.00034963746118082153",
      "-0.0017162322114230213",
      "-3.811172094494783e-05",
      "-1.6711654405203518e-06",
      "0.00033610410074105416",
      "-8.879588977833787e-06",
      "-0.0001026746512905569",
      "0.0004974778402976061",
      "-1.68916098145337e-05",
      "-0.00013470855879065018",
      "0.0005237347176283735",
      "-0.0006433394872534685",
      "0.00021495419711684973"
    ],
    [
      "0.001788994268807401",
      "0.0018664262363928482",
      "0.00685150615949623",
      "0.0019560995729716282",
      "0.0023742503948824146",
      "2.5362948808781816e-05",
      "-0.00013290923481132244",
      "-2.0593026084279584e-05",
      "9.618112788729192e-05",
      "-0.0001547322843416694",
      "-3.2904996848442424e-05",
      "8.423334069273179e-05",
      "-0.00026755395073252387",
      "-0.0014440194910545685",
      "-1.2550789033969885e-05",
      "-2.209803256968751e-06",
      "0.0002896510670009796",
      "-1.3775983810203248e-05",
      "-8.587780848292413e-05",
      "0.00039130861602414894",
      "-1.5695668285414943e-05",
      "-0.00010069180798780258",
      "0.00046770270297536375",
      "-0.0005637148053171101",
      "0.00018849233905568854"
    ],
    [
      "0.001772240474843572",
      "0.001825206328254085",
      "0.004088291922807957",
      "0.0018834363487091295",
      "0.002033322766950989",
      "1.0331077062810384e-05",
      "-4.283042363075093e-05",
      "-1.0413819070259476e-05",
      "4.1833054092495224e-05",
      "-4.0204044867099466e-05",
      "-1.6927384736740455e-05",
      "3.37126819416585e-05",
      "-0.00018193500272455806",
      "-0.0006178958243712971",
      "-4.421460972432231e-06",
      "-7.654976843700684e-07",
      "0.00012900860320528434",
      "-6.539558202575981e-06",
      "-3.7091681170125176e-05",
      "0.0001925925811049589",
      "-9.150747989573792e-06",
      "-4.808452767317569e-05",
      "0.00026453094299700943",
      "-0.00031814321532035796",
      "0.00010406484536901567"
    ],
    [
      "0.0017712585773489923",
      "0.0018135021378054485",
      "0.0039061357440012398",
      "0.0018658555052970985",
      "0.002011465824706823",
      "9.344752651155497e-06",
      "-4.2040869006848113e-05",
      "-1.065664981866286e-05",
      "3.8148526414440495e-05",
      "-4.994516995871472e-05",
      "-1.864055197763177e-05",
      "3.495837726837745e-05",
      "-0.00015899957090701096",
      "-0.0005750575075025154",
      "-8.613722088817734e-06",
      "-2.154840621328102e-06",
      "0.00011948574365661379",
      "-5.517085476156794e-06",
      "-3.541851829556143e-05",
      "0.00017268344476724118",
      "-1.153415930008574e-05",
      "-3.929927728343092e-05",
      "0.00023413254668784014",
      "-0.0002811341858988948",
      "9.312205427279429e-05"
    ],
    [
      "0.0017784273916396154",
      "0.0018530991809613433",
      "0.005182494070826522",
      "0.0019369081558365461",
      "0.002153467942441468",
      "1.1213703986814482e-05",
      "-5.137100230645464e-05",
      "-1.5577037418971906e-05",
      "6.06648057911841e-05",
      "-6.061845429471055e-05",
      "-3.7887473861582e-05",
      "4.774237873628359e-05",
      "-0.0002958958469386422",
      "-0.0008696012510403877",
      "-2.0776080058910278e-06",
      "-5.092918421334753e-06",
      "0.0001875663595409377",
      "-1.0519149500695806e-05",
      "-5.4086281161778054e-05",
      "0.0002802593493158002",
      "-2.301926290468138e-05",
      "-5.406274275403512e-05",
      "0.0003989302273077941",
      "-0.0004927597850120605",
      "0.00015498374312392885"
    ],
    [
      "0.0017794571970760338",
      "0.0018798648972388936",
      "0.005751479013778128",
      "0.001998280405856774",
      "0.0021939932406129167",
      "1.4568159418921401e-05",
      "-4.991817617513567e-05",
      "-2.1504698676785697e-05",
      "6.251943101567973e-05",
      "-6.018761291900361e-05",
      "-4.745693637447752e-05",
      "6.398794157665307e-05",
      "-0.0004109105884950332",
      "-0.0009812536191480701",
      "-1.2517681023203985e-05",
      "-5.7459157243282695e-06",
      "0.00020630069863824524",
      "-1.031678536875372e-05",
      "-6.0479582331167074e-05",
      "0.00035750040110891975",
      "-3.757086851243369e-05",
      "-7.055717864789179e-05",
      "0.0004968834104582314",
      "-0.0005864495449797473",
      "0.00019404674079867709"
    ]
  ],
  "rational_Q": [
    [
      "0.2041395943620099",
      "33.00564482602842",
      "42.67334528825152",
      "3.5710520018718315",
      "5.750603146999771",
      "33.00564482603587",
      "29.49795958067696",
      "323.5992548703861",
      "21.37378464289961",
      "52.569580516068626",
      "42.67334528825317",
      "323.59925487038583",
      "1032.4715493538772",
      "150.42655222371383",
      "111.486694567377",
      "3.571052001871762",
      "21.373784642899352",
      "150.4265522237019",
      "50.175340234257824",
      "25.699607546162017",
      "5.750603146997619",
      "52.569580516067866",
      "111.48669456737822",
      "25.699607546165396",
      "54.83646952946683",
      "0.03012790948804612",
      "-0.25128614116096115",
      "0.04921927007415054",
      "-0.36548394198986317",
      "0.030127909488110255",
      "0.6008072868043878",
      "1.29065056454432",
      "0.04970051774645459",
      "0.35554292326578796",
      "-0.25128614116075104",
      "1.2906505645448614",
      "5.6715011239393975",
      "-1.156339704524951",
      "0.195860419775675",
      "0.04921927007417129",
      "0.04970051774656213",
      "-1.1563397045244352",
      "2.354395173401011",
      "0.5415920640769877",
      "-0.36548394198967105",
      "0.3555429232659343",
      "0.1958604197757822",
      "0.541592064077055",
      "-1.592849346808037",
      "-0.24189416098695007",
      "-2.1787683078566924",
      "1.258530757454907",
      "3.9494142645448305",
      "5.577656118472819",
      "-12.63325721442232",
      "-2.688389929836652",
      "1.437817832556982",
      "0.5521880089121851",
      "4.3998057337171685",
      "-4.191440393940846",
      "5.637740588638787",
      "-17.86193844560346",
      "2.0956327709309037",
      "0.6302888894970993",
      "-3.5227056960801937",
      "5.9555467780589995",
      "2.048434509555053",
      "-0.009520241323602829",
      "-12.661859207844412",
      "11.65833275016182",
      "0.26667468517373416",
      "5.262392603479918",
      "0.7902506569222206",
      "-4.332257890376544",
      "0.5521880089125065",
      "13.01365344457376",
      "-12.901668052383956",
      "-8.75009788616295",
      "26.12367345261367",
      "14.858568859394193",
      "5.3845200197650955",
      "8.843695715140068",
      "3.052818976221571",
      "-2.283107243562489",
      "3.549635747542561",
      "-1.4444292095459703",
      "0.042306722647663005",
      "14.469212360116025",
      "-3.491962271401525",
      "-4.7162625726256575",
      "5.936777694746738",
      "-1.089430582990498",
      "-9.19110710499814",
      "-7.885761672756373",
      "-1.166772558666014",
      "2.095632770930643",
      "2.86233653779629",
      "1.8857793032508678",
      "-0.248462634711095",
      "0.6615022040194212",
      "3.5496357475431126",
      "-8.241273754758117",
      "14.31544621215646",
      "1.9436256084407109",
      "4.321292633535873",
      "-1.3917047037879882",
      "-2.564643060550995",
      "2.6316329772939593",
      "-0.516319407978797",
      "-1.6934769830865823",
      "-0.027989984769664567",
      "4.650285773155201",
      "-5.2449702326539205",
      "1.3712615354507378",
      "-3.993834289131703",
      "-0.009520241324231",
      "-0.8671585716690261",
      "0.34300976812112",
      "3.8072799508772097",
      "-6.3615273716679415",
      "-4.716262572626115",
      "1.8807552317528842",
      "0.8320519799987225",
      "-2.0284389696035943",
      "-2.842612680304638",
      "-0.027989984769575423",
      "0.8463471287640848",
      "-1.2641720434811727",
      "-5.88764598078438",
      "1.6619751499907107",
      "0.8979424794688394",
      "-5.034273668630925",
      "-4.118471596311117",
      "-1.1323509235230096",
      "5.971505118554577",
      "5.577656118473649",
      "4.399805733715457",
      "0.6302888894973799",
      "-12.661859207846378",
      "-0.24189416098476912",
      "-12.63325721442347",
      "-4.19144039393483",
      "-3.522705696082576",
      "11.658332750169988",
      "-2.178768307855752",
      "-2.6883899298361764",
      "5.637740588635176",
      "5.955546778056952",
      "0.26667468517739645",
      "1.2585307574547966",
      "1.4378178325562243",
      "-17.861938445604004",
      "2.048434509555906",
      "5.262392603481513",
      "0.009090140618283097",
      "-7.184942560588014",
      "13.486896573829581",
      "13.013653444573205",
      "0.009090140610235838",
      "124.6397553332969",
      "4.27345835536795",
      "-20.335233297934796",
      "2.8623365377962506",
      "-7.184942560586498",
      "4.273458355368609",
      "12.686012484174258",
      "-1.493571463146451",
      "-0.867158571668324",
      "13.486896573828496",
      "-20.335233297933133",
      "-1.4935714631460233",
      "-3.6056627088410456",
      "18.873187215008592",
      "-28.95835442816136",
      "5.384520019763602",
      "23.347529581479012",
      "-35.27198644961538",
      "5.7334199479259995",
      "8.965045133840558",
      "-8.241273754759764",
      "-9.699548228979133",
      "8.987161017854843",
      "22.775135824499866",
      "-7.970762231417942",
      "1.8807552317524603",
      "19.054066800701513",
      "46.48519581566837",
      "20.041434709558413",
      "-18.145352978150562",
      "-17.00526648274584",
      "-1.444429209545222",
      "-9.699548228979284",
      "-28.64853398250608",
      "1.5996896789249042",
      "1.8551527975833255",
      "-2.56464306055042",
      "1.4475104635244995",
      "-3.3022845445338813",
      "-1.6209355808976302",
      "-0.3971761467585317",
      "0.8463471287646553",
      "1.5398005985292451",
      "1.05503370972188",
      "1.399649175038178",
      "4.582000650684327",
      "5.936777694748239",
      "19.054066800699566",
      "31.961060602082625",
      "1.6594801925687979",
      "-11.751146425880563",
      "4.650285773154325",
      "1.5398005985282686",
      "14.744302231081702",
      "7.893999809953669",
      "4.811491605843578",
      "-5.034273668630027",
      "-2.8648475956596946",
      "1.549665487016945",
      "-0.09419932341109864",
      "-8.299188730327506",
      "-12.901668052383002",
      "8.843695715138997",
      "0.04230672264887444",
      "-1.089430582988256",
      "0.7902506569216597",
      "-8.750097886162845",
      "3.0528189762211198",
      "14.469212360117787",
      "-9.19110710499842",
      "-4.332257890375279",
      "26.123673452615215",
      "-2.2831072435615605",
      "-3.491962271401127",
      "-7.8857616727553745",
      "-35.2719864496134",
      "8.987161017858647",
      "46.48519581566724",
      "1.885779303251263",
      "18.87318721500778",
      "5.733419947926044",
      "22.775135824500637",
      "20.04143470955984",
      "0.343009768121811",
      "-28.958354428160018",
      "8.965045133845235",
      "-7.970762231417646",
      "-18.145352978149056",
      "-24.458472695078623",
      "-146.40978538133092",
      "14.315446212154441",
      "-28.64853398250316",
      "-24.45847269508197",
      "58.421284926128784",
      "-3.9092462913292403",
      "0.8320519799984358",
      "31.961060602081524",
      "-146.40978538133407",
      "-3.9092462913287833",
      "-16.325576049317682",
      "12.060818194942755",
      "2.6316329772936733",
      "-3.302284544537186",
      "-15.33146083527679",
      "-26.742839880206734",
      "8.068348439177825",
      "-1.264172043480738",
      "14.744302231083147",
      "16.762422546092083",
      "-27.079194486013552",
      "-10.329475470286571",
      "-5.24497023265442",
      "1.0550337097226963",
      "16.76242254609256",
      "-4.015366212894026",
      "-5.215814115709351",
      "-4.118471596311315",
      "1.549665487017924",
      "19.670410597411323",
      "-1.0020079953233096",
      "-40.22400428233203",
      "-0.24846263471101776",
      "1.9436256084389492",
      "-0.5163194079801521",
      "1.371261535450622",
      "-1.1667725586663842",
      "0.6615022040202136",
      "4.321292633534824",
      "-1.6934769830866478",
      "-3.9938342891314926",
      "1.5996896789238855",
      "-1.6209355808979833",
      "1.3996491750385078",
      "3.8072799508783435",
      "-17.00526648274602",
      "1.85515279758314",
      "-0.3971761467577787",
      "4.582000650685671",
      "-26.742839880202823",
      "-27.079194486011044",
      "-2.0284389696009404",
      "1.659480192569672",
      "12.06081819494099",
      "8.068348439176223",
      "-10.32947547028542",
      "3.8081029619304445",
      "-5.8876459807818735",
      "7.893999809953896",
      "-4.015366212896676",
      "3.8081029619308784",
      "-13.535501571453805",
      "-1.1323509235224154",
      "-0.09419932340961565",
      "-1.0020079953246033",
      "-3.882009525007655",
      "1.0562923092004832",
      "-6.361527371667021",
      "-2.842612680304658",
      "1.6619751499914739",
      "5.971505118554462",
      "-11.751146425881078",
      "4.811491605842715",
      "-8.299188730329274",
      "-5.215814115707173",
      "-40.22400428232658",
      "1.0562923092027",
      "-0.21200652997391198",
      "-0.19121389097033956",
      "0.39033126820209757",
      "-0.17886477231896922",
      "0.21200652997427763",
      "2.866086469196396e-14",
      "-0.5599024584279512",
      "-0.45653077155434213",
      "0.26071541998094394",
      "0.19121389097031208",
      "0.5599024584276592",
      "-4.59803643995671e-13",
      "-1.3497218118199135",
      "0.08984683956326779",
      "-0.39033126820215264",
      "0.4565307715543249",
      "1.3497218118205518",
      "1.2982581640609114e-13",
      "-0.6358009005145583",
      "0.17886477231906897",
      "-0.2607154199810837",
      "-0.08984683956342751",
      "0.6358009005147842",
      "-2.2315482543761774e-14",
      "5.0014201121547215",
      "1.8195252016769392",
      "5.569632771451832",
      "-7.207129085998658",
      "13.062109498425686",
      "-3.2783600565994777",
      "2.49676590462234",
      "-0.16057833336963973",
      "-1.6176643380882179",
      "21.942884583643988",
      "74.9122876603251",
      "-11.194378034756781",
      "-7.623256336252941",
      "-0.9811393747741087",
      "-0.23612892638587063",
      "2.1872350249144006",
      "3.0240655162897343",
      "0.23648617654439819",
      "0.5899489892746913",
      "4.898425534281586",
      "-21.772319817718376",
      "1.1365114693157843",
      "3.422938700324761",
      "-2.765944783473759",
      "-2.4605497031566403",
      "-1.617664338086414",
      "-1.8778878140288866",
      "-53.198754467245784",
      "0.31532014481989273",
      "0.7542248969865425",
      "-6.05757596471046",
      "-13.242903549741884",
      "21.978102815931596",
      "-21.024628723123083",
      "3.3749581049963315",
      "1.8478297095243514",
      "4.021351118710275",
      "10.13444277144828",
      "-1.3852357452975803",
      "-5.602439678781955",
      "1.1012506514322415",
      "1.876283331187777",
      "-8.77763032291669",
      "3.824119010872271",
      "4.0349826129004125",
      "-0.5654829852313582",
      "-0.9811393747732448",
      "-0.9401561533355048",
      "-5.718557830082453",
      "-2.276015061564155",
      "3.4833853355229345",
      "1.8478297095242564",
      "-0.08890169951937878",
      "-18.659930343977962",
      "3.608443413193427",
      "1.488811750802893",
      "0.9286328926531198",
      "-1.8308475830255428",
      "10.878305095044574",
      "-6.092574889077661",
      "-1.9332672177944428",
      "-1.0749746287609425",
      "0.6483057794231499",
      "4.882066672301056",
      "-2.4926462978307073",
      "-1.1646094902131463",
      "0.5899489892742136",
      "-0.9414408388384544",
      "19.433677358815583",
      "3.868391327860694",
      "-3.569368365110228",
      "1.1012506514332263",
      "-5.399373017784166",
      "4.834128804657725",
      "0.7550305682125957",
      "4.047514733308562",
      "-1.074974628761424",
      "-0.5479231610850207",
      "-9.368641733605573",
      "4.1356314719762475",
      "-1.1701359956860116",
      "-0.8704087178204855",
      "1.7684681277682055",
      "-3.524163591769343",
      "-2.8803331120372535",
      "-0.7499630752377995",
      "-13.062109498427246",
      "-21.942884583639767",
      "0.236128926385846",
      "-4.8984255342826115",
      "-5.001420112156028",
      "3.278360056597995",
      "-74.9122876603297",
      "-2.187235024917824",
      "21.772319817717243",
      "-1.8195252016768946",
      "-2.496765904622353",
      "11.194378034757236",
      "-3.0240655162887373",
      "-1.1365114693165057",
      "-5.569632771450645",
      "0.16057833336877644",
      "7.623256336258915",
      "-0.23648617654530077",
      "-3.422938700323249",
      "-26.786529302490596",
      "-3.0507182134090187",
      "-1.207697517250731",
      "-1.8778878140290887",
      "26.786529302485178",
      "-3.1479970035640472e-12",
      "-24.71881706427365",
      "21.724043661883726",
      "-0.9401561533361426",
      "3.050718213406567",
      "24.718817064277356",
      "4.3513912741482587e-13",
      "-2.2380251331167975",
      "-0.9414408388372976",
      "1.2076975172492104",
      "-21.72404366188921",
      "2.2380251331163734",
      "1.2079823063195017e-12",
      "-48.253395493720724",
      "54.38764320011473",
      "-13.24290354974275",
      "83.0706474025215",
      "67.16782287898518",
      "71.31438709224537",
      "10.18969843318524",
      "-0.08890169951932604",
      "-9.26176415701563",
      "-32.0428761964134",
      "17.553073791832716",
      "13.642811883425427",
      "-5.399373017783857",
      "9.574660563479728",
      "-13.654484683546698",
      "-17.4079262432422",
      "-4.187657332323595",
      "-5.847379044527994",
      "4.0213511187099655",
      "-9.261764157013822",
      "11.956044810595165",
      "15.69271448084034",
      "3.4854667068053446",
      "-1.8308475830256548",
      "-3.8511327866038787",
      "3.6499746162525963",
      "5.4997901023407385",
      "-6.0359165284771175",
      "-0.5479231610844134",
      "8.171159492761113",
      "13.817013019140616",
      "-2.8683647194770208",
      "-11.83477288284094",
      "1.876283331187683",
      "9.574660563477623",
      "-8.904494884027486",
      "-17.57864833882722",
      "1.4703398059387773",
      "0.6483057794242473",
      "8.171159492763309",
      "7.536208498282975",
      "-2.0023428484495636",
      "-0.9410967883430551",
      "1.7684681277689218",
      "-7.205488565244949",
      "-2.402706314581627",
      "-0.7783711721577411",
      "9.92416715591839",
      "53.19875446724872",
      "-21.978102815932587",
      "-10.134442771448962",
      "8.777630322917481",
      "2.765944783474219",
      "-0.31532014482066273",
      "21.02462872312289",
      "1.3852357452974877",
      "-3.82411901087356",
      "2.4605497031564303",
      "-0.7542248969861086",
      "-3.374958104994695",
      "5.60243967878356",
      "-4.034982612899404",
      "-67.16782287897921",
      "32.04287619641438",
      "13.654484683544933",
      "-5.718557830083095",
      "48.253395493724646",
      "-71.31438709224014",
      "-17.553073791832038",
      "17.407926243240176",
      "19.433677358814727",
      "-54.387643200117296",
      "-10.189698433184796",
      "-13.642811883424569",
      "4.187657332322531",
      "-123.60896140697419",
      "107.58965815831036",
      "-18.65993034397882",
      "11.956044810595525",
      "123.60896140697001",
      "-4.2921563374502686e-13",
      "4.1725824264172875",
      "4.834128804655519",
      "-8.904494884026057",
      "-107.58965815831408",
      "-4.172582426417961",
      "3.296130516743348e-15",
      "-55.67161344882831",
      "10.878305095045967",
      "3.6499746162535227",
      "-7.411212295367205",
      "26.659591813463717",
      "17.707972435987394",
      "-9.368641733604063",
      "7.53620849828287",
      "-24.13899236024816",
      "-24.380027380526716",
      "-1.3426689197700852",
      "4.882066672301889",
      "13.817013019141758",
      "-24.138992360246615",
      "-16.746845176256755",
      "3.9516506867748746",
      "-3.5241635917693768",
      "-2.4027063145819145",
      "49.42692224341665",
      "-5.096513771954693",
      "-16.68490068673019",
      "2.2760150615646846",
      "-3.6084434131940673",
      "6.092574889078179",
      "2.492646297830751",
      "0.5654829852317907",
      "-3.48338533552278",
      "-1.4888117508029066",
      "1.9332672177946713",
      "1.1646094902132937",
      "-15.692714480836203",
      "-5.499790102337872",
      "2.8683647194758133",
      "3.868391327860785",
      "5.847379044527538",
      "-3.485466706805655",
      "6.035916528479586",
      "11.834772882839466",
      "-26.659591813459077",
      "24.380027380523213",
      "0.7550305682146475",
      "-17.578648338826724",
      "55.67161344882717",
      "-17.707972435986076",
      "1.342668919774196",
      "-13.719890402952766",
      "4.13563147197784",
      "-2.002342848450205",
      "-16.746845176256226",
      "13.719890402952835",
      "2.4802299620022584e-12",
      "-2.880333112036911",
      "-0.7783711721572925",
      "-5.0965137719537825",
      "1.9262739311046266",
      "-1.1454270189592304",
      "3.56936836511054",
      "-4.047514733306456",
      "1.1701359956849287",
      "0.7499630752379903",
      "-1.4703398059403823",
      "0.9410967883432356",
      "-9.924167155918203",
      "-3.951650686775185",
      "16.684900686729247",
      "1.1454270189603373"
    ],
    [
      "0.025585805545334652",
      "2.716642056467453",
      "18.29572264307994",
      "2.873802897112023",
      "3.416717628865454",
      "2.7166420564699276",
      "31.276418615665232",
      "305.01485190060384",
      "23.689842475048813",
      "44.44385981612453",
      "18.29572264309491",
      "305.01485190067456",
      "845.9771160398418",
      "180.43816456369737",
      "134.42726425817173",
      "2.87380289711535",
      "23.689842475038258",
      "180.4381645636464",
      "46.045002110679135",
      "21.21179656157428",
      "3.4167176288214076",
      "44.44385981610915",
      "134.42726425823142",
      "21.211796561582222",
      "60.175705528324094",
      "-0.018019308216529518",
      "-0.22490367355799948",
      "-0.02343937110605659",
      "0.2147730729978973",
      "-0.018019308217990988",
      "0.08889289714054288",
      "-0.24188488384536128",
      "0.020205850893937054",
      "-0.12278361931827683",
      "-0.22490367355939536",
      "-0.24188488384879936",
      "-1.1103169562681827",
      "0.1509272039911044",
      "-0.6149477156178359",
      "-0.023439371106176415",
      "0.020205850894330482",
      "0.15092720398519835",
      "-0.5272518954658442",
      "-0.0660294523381372",
      "0.2147730729985914",
      "-0.12278361931271015",
      "-0.6149477156245845",
      "-0.06602945233902509",
      "0.9486820314759778",
      "1.0547532439839913",
      "0.26106776029744144",
      "-0.7334972343529623",
      "-1.3720381637498362",
      "1.3729891750616556",
      "-2.8824820385266885",
      "-1.5872297532593134",
      "-2.485297959500395",
      "-0.06572865671638409",
      "6.301657493047475",
      "-2.9179622197888824",
      "-4.1947511805310365",
      "7.357875856449304",
      "0.6060641594353757",
      "-2.9186372853036247",
      "9.347472715949053",
      "0.7696436165949421",
      "-0.7399902471968577",
      "-0.6388292285404293",
      "6.698601574262702",
      "-6.222935748441253",
      "1.1725737843170376",
      "-2.2580766156263516",
      "-0.6221009518502287",
      "-3.477225386264081",
      "-0.06572865668755046",
      "1.2637657620404392",
      "-17.53769463656952",
      "-3.0579844179871793",
      "7.934826007580341",
      "11.956069705164396",
      "-3.183954629940633",
      "-15.778414792367931",
      "4.210348827585555",
      "6.160992992583017",
      "1.2860182981499246",
      "1.4309593873686384",
      "14.36824225396948",
      "10.345297778672457",
      "0.0006795884816438543",
      "-3.9400220244932016",
      "3.106703457197085",
      "7.614861324094547",
      "-0.3163548489069222",
      "-3.562254450385344",
      "-1.0306640277534973",
      "0.6060641594233394",
      "-0.49808727735263764",
      "4.7013738933465135",
      "1.967972411398152",
      "-0.3635536945310312",
      "1.2860182981363124",
      "0.5337136481155139",
      "-6.553088600945463",
      "4.755212656642259",
      "3.7972032023443147",
      "-1.7603697010016257",
      "-3.5088519778584844",
      "2.028649122596516",
      "-0.8958931202963686",
      "-1.6305238052526845",
      "-0.41828581235056117",
      "2.2109991674748173",
      "1.3471535855971326",
      "2.275725784506121",
      "-2.732963577227787",
      "-0.6388292285559918",
      "1.603414103748053",
      "5.2824800067345405",
      "2.0438741633874398",
      "-1.8188511095611577",
      "-3.9400220244461748",
      "2.1113902558283653",
      "-0.4711010336144167",
      "-5.905885047011352",
      "-7.477144837863493",
      "-0.4182858123597092",
      "1.7082303887708603",
      "-4.167969097341465",
      "-1.7051566380772278",
      "-0.14685159297415665",
      "2.8703699920574706",
      "-2.08068850359023",
      "-6.335397348740899",
      "0.0005106572810200807",
      "10.612540241045142",
      "1.372989175061585",
      "6.30165749302201",
      "-2.918637285325559",
      "6.6986015742919385",
      "1.0547532439787743",
      "-2.882482038551192",
      "-2.9179622197961037",
      "9.347472715956377",
      "-6.222935748474917",
      "0.26106776030201007",
      "-1.587229753235027",
      "-4.194751180547954",
      "0.7696436165966084",
      "1.1725737843057487",
      "-0.7334972343756524",
      "-2.4852979594852713",
      "7.35787585646379",
      "-0.7399902472149652",
      "-2.2580766156637977",
      "7.282407741199721",
      "-8.917935414801589",
      "12.845243571394047",
      "1.263765761992996",
      "7.282407741182635",
      "94.8300931800174",
      "16.805820784372642",
      "-20.43644995260566",
      "-0.49808727737326797",
      "-8.917935414798855",
      "16.80582078442917",
      "8.869220099141769",
      "-3.8070078240617167",
      "1.6034141037504788",
      "12.845243571400887",
      "-20.436449952596025",
      "-3.807007824045191",
      "1.892147797231044",
      "15.754850814527172",
      "-33.06371037019539",
      "-3.1839546299589303",
      "6.273886021379235",
      "-34.835311591174026",
      "5.379781486672816",
      "8.57773140820603",
      "0.5337136481522803",
      "-4.720684538970816",
      "-12.987625365646004",
      "29.76533226557308",
      "-4.5229240424246475",
      "2.11139025585307",
      "20.186891030931786",
      "60.471806785351305",
      "7.980952436683801",
      "-12.203565141851339",
      "-14.40678293806735",
      "1.4309593873583717",
      "-4.720684538989394",
      "-9.601604985598271",
      "-3.966990022202318",
      "-2.172785103760672",
      "-3.5088519778286797",
      "-2.9625572897315027",
      "-9.03114660449495",
      "-2.513782497491792",
      "0.16689577555291624",
      "1.7082303887496737",
      "-2.447803362412062",
      "8.51771715062688",
      "0.7875714297831627",
      "6.913238793787375",
      "3.1067034571327445",
      "20.18689103089316",
      "26.62802013683114",
      "11.1341798521328",
      "-19.078660895286564",
      "2.21099916744801",
      "-2.4478033623506263",
      "-3.717643257526171",
      "9.40019812316152",
      "6.352035299991642",
      "-2.0806885036432132",
      "-2.850685735014304",
      "14.592614378866193",
      "1.0257561141041809",
      "-9.09752037598427",
      "-17.537694636583456",
      "-15.778414792376603",
      "14.368242253971898",
      "7.614861324189959",
      "-0.6221009518400876",
      "-3.057984417885562",
      "4.210348827575495",
      "10.34529777858027",
      "-0.31635484888685045",
      "-3.4772253862200517",
      "7.934826007548302",
      "6.160992992610189",
      "0.0006795884883527212",
      "-3.56225445032943",
      "-34.835311591172804",
      "-12.987625365666787",
      "60.47180678539235",
      "4.701373893372704",
      "15.754850814541859",
      "5.379781486624949",
      "29.765332265529825",
      "7.980952436628784",
      "5.282480006734934",
      "-33.063710370138104",
      "8.577731408230004",
      "-4.522924042444968",
      "-12.20356514178599",
      "-11.85173871880663",
      "-120.02234220905822",
      "-6.553088600936881",
      "-9.601604985599474",
      "-11.851738718790836",
      "0.05458467752533648",
      "0.37492944400412453",
      "-0.4711010336479688",
      "26.62802013684461",
      "-120.02234220904451",
      "0.37492944400431993",
      "-39.083363730849065",
      "7.320096029631717",
      "2.028649122563433",
      "-9.03114660451162",
      "-10.937054231539626",
      "-24.193028915800962",
      "10.87882216467665",
      "-4.167969097344143",
      "-3.7176432576358702",
      "14.034213352186006",
      "-41.00169688953398",
      "-13.441652923781936",
      "1.3471535856221208",
      "8.517717150637724",
      "14.034213352208038",
      "3.4019284647367964",
      "-8.684309361357032",
      "-6.335397348668279",
      "14.592614378922955",
      "27.540745927145018",
      "1.209476506091852",
      "-46.76745973478282",
      "1.9679724113672783",
      "4.755212656660492",
      "-0.8958931202657184",
      "2.2757257845187344",
      "-1.0306640277810506",
      "-0.3635536945822617",
      "3.797203202419331",
      "-1.6305238052279705",
      "-2.7329635772528196",
      "-3.9669900221688033",
      "-2.51378249749605",
      "0.787571429762826",
      "2.043874163352324",
      "-14.406782938008636",
      "-2.172785103779107",
      "0.16689577558373603",
      "6.913238793810142",
      "-24.193028915827313",
      "-41.00169688957935",
      "-5.905885047020947",
      "11.13417985213998",
      "7.320096029663356",
      "10.878822164638885",
      "-13.441652923710953",
      "4.500945062395757",
      "-1.7051566380987564",
      "9.400198123082342",
      "3.4019284647028107",
      "4.5009450624192215",
      "-4.596818741923798",
      "0.0005106572929612271",
      "1.0257561141293718",
      "1.209476506111673",
      "-8.602337801662424",
      "1.176589374946135",
      "-1.8188511095868816",
      "-7.477144837953091",
      "-0.1468515929608466",
      "10.612540241081478",
      "-19.078660895221947",
      "6.352035299976947",
      "-9.097520375904233",
      "-8.684309361344285",
      "-46.76745973467666",
      "1.1765893748608987",
      "0.011857439264142544",
      "-0.03193702107626054",
      "-0.005161542179310365",
      "0.02399903475404606",
      "-0.011857439264373715",
      "-4.706704530634475e-13",
      "-0.2894704732860944",
      "0.1654869022575153",
      "-0.10382526261297223",
      "0.03193702107361974",
      "0.2894704732884787",
      "1.2247640714208574e-12",
      "0.579656609667113",
      "0.16036302985738407",
      "0.005161542180698655",
      "-0.16548690225986912",
      "-0.5796566096672766",
      "-1.02501665517737e-13",
      "0.2679788677310895",
      "-0.02399903475434257",
      "0.1038252626093331",
      "-0.1603630298601548",
      "-0.267978867729435",
      "-5.44866234108428e-13",
      "-1.9310709384209852",
      "-0.0926651428101348",
      "-0.4108854759930714",
      "0.2963014399672585",
      "-5.309368810882836",
      "-2.42235119159893",
      "-0.585768365014852",
      "-0.44188873402981266",
      "-3.4397060408893263",
      "12.268516355858214",
      "-15.23042543894083",
      "-2.044962517302239",
      "2.715745326108351",
      "0.9901761642450678",
      "1.53380649502689",
      "0.6653218329052977",
      "-3.647535799553492",
      "0.5470937975572895",
      "-0.4395519227708754",
      "-6.899853280790051",
      "5.484906018647898",
      "-0.2033487431642331",
      "-2.516804821436214",
      "-4.29911322958244",
      "1.7326960396337228",
      "-3.439706040904299",
      "-1.68493383836588",
      "-2.659650003154412",
      "-2.0886663497044067",
      "-7.4481590066050325",
      "-6.759815002092631",
      "-7.450417079404017",
      "22.08461077421534",
      "-20.45769693852959",
      "3.7182169530349225",
      "2.750559224967872",
      "4.660031803694475",
      "9.357783074769646",
      "-4.975946386323769",
      "-2.1951946002882043",
      "0.03816811532546306",
      "-0.34292063258843736",
      "-8.920049132225772",
      "0.42996859272941623",
      "0.6679182216971861",
      "-1.330154157196537",
      "0.990176164237952",
      "0.9593026401090926",
      "-9.647598225409116",
      "-2.968743427849157",
      "3.0057572752492265",
      "2.750559224936175",
      "-4.152460668966682",
      "-10.164670914953952",
      "10.784333642953838",
      "-2.3465723465523363",
      "0.8781295089795338",
      "-1.1053885748989407",
      "8.546881393238746",
      "-1.8208041351808926",
      "-0.3092376395641311",
      "-1.419535478001087",
      "-2.4612132258928225",
      "3.712171085988379",
      "-2.790795265902283",
      "-0.8889564254948835",
      "-0.43955192276555183",
      "1.1368578672268208",
      "0.5928397799741392",
      "2.1260257407794856",
      "-3.0888788729319896",
      "0.038168115281002765",
      "3.3848840770413577",
      "6.609336738626937",
      "5.5847826952879265",
      "7.172324790632111",
      "-1.4195354780203335",
      "-2.681533704620522",
      "-6.698564171752186",
      "0.5249729659943728",
      "0.4959960441604646",
      "0.08471141243566263",
      "3.514984695910343",
      "-4.446218771403672",
      "-0.9637728689013081",
      "-2.1264240020894936",
      "5.309368810871307",
      "-12.268516355861149",
      "-1.5338064950357322",
      "6.899853280793351",
      "1.9310709384270661",
      "2.4223511915920004",
      "15.230425438934514",
      "-0.6653218329199623",
      "-5.484906018614957",
      "0.09266514279717913",
      "0.5857683650327211",
      "2.0449625172855246",
      "3.647535799557649",
      "0.20334874316972132",
      "0.4108854759957267",
      "0.44188873404062984",
      "-2.715745326117494",
      "-0.5470937975578041",
      "2.516804821450535",
      "-51.89362492856768",
      "-6.4617161051515986",
      "-3.507597275491314",
      "-1.6849338383575567",
      "51.89362492851288",
      "8.067452518865948e-12",
      "-17.394829046636296",
      "24.76021311041744",
      "0.959302640109372",
      "6.461716105119223",
      "17.394829046687313",
      "7.864248232137001e-12",
      "-0.25467188299893834",
      "1.1368578672153007",
      "3.507597275515147",
      "-24.76021311046782",
      "0.2546718830145872",
      "5.6094389027804785e-12",
      "-49.463418170238086",
      "57.90543966495122",
      "-7.450417079339356",
      "95.68537279225129",
      "94.46138282521153",
      "69.5168554725487",
      "0.41794520031529075",
      "-4.152460669004937",
      "-9.80547234908451",
      "-23.188319857777817",
      "14.939644289018117",
      "6.587877800961608",
      "3.384884077058181",
      "9.307058471338875",
      "-53.60810737160605",
      "-2.7805154842270206",
      "-3.766333998773276",
      "-11.825080742156198",
      "4.660031803709332",
      "-9.805472349031685",
      "1.2520400389219817",
      "28.138801806174307",
      "5.877107523246187",
      "-1.10538857492321",
      "-4.576123875655918",
      "11.021178405463154",
      "6.241130003765717",
      "-4.694268186797993",
      "-2.681533704636209",
      "5.056151165861843",
      "2.0733257225915422",
      "-4.410351812938985",
      "-6.834459269379253",
      "-0.3429206324966664",
      "9.307058471351919",
      "38.869232276760684",
      "-30.11420272229243",
      "-7.943142030230621",
      "-2.4612132259084953",
      "5.056151165938409",
      "15.7787482364316",
      "1.362023299424605",
      "-3.4165905680290694",
      "3.5149846959288267",
      "-4.856917947998727",
      "-10.948120563196749",
      "-0.7635443752937549",
      "13.485861594607151",
      "2.659650003215746",
      "-22.08461077420976",
      "-9.357783074789374",
      "8.920049132216164",
      "4.299113229560688",
      "2.088666349657775",
      "20.457696938630594",
      "4.975946386328402",
      "-0.4299685927173298",
      "-1.73269603961301",
      "7.448159006628068",
      "-3.718216953022762",
      "2.195194600333729",
      "-0.6679182216131239",
      "-94.46138282520837",
      "23.188319857774097",
      "53.60810737164054",
      "-9.647598225410452",
      "49.46341817026268",
      "-69.5168554725362",
      "-14.939644288987964",
      "2.7805154842685313",
      "0.5928397800267293",
      "-57.90543966494644",
      "-0.41794520025778326",
      "-6.587877800913703",
      "3.7663339988594333",
      "-83.91238992114927",
      "72.0197402315655",
      "-10.164670915040679",
      "1.2520400389122324",
      "83.91238992117884",
      "1.2605591380175216e-11",
      "-29.788983860080524",
      "6.609336738643175",
      "38.86923227678671",
      "-72.01974023156326",
      "29.78898386009388",
      "-1.2654743706564245e-11",
      "-37.89081342066874",
      "8.5468813932773",
      "11.021178405395323",
      "6.165327650201849",
      "30.533256542121237",
      "22.34832784904879",
      "-6.698564171638749",
      "15.778748236456803",
      "-23.323839481191804",
      "-19.20801397530761",
      "-6.007231245231333",
      "3.7121710860057475",
      "2.073325722636175",
      "-23.323839481211493",
      "-24.197550028236506",
      "16.411842063893047",
      "-4.446218771319143",
      "-10.94812056316594",
      "41.352255343208256",
      "-9.670405249541334",
      "-22.623659205278393",
      "2.9687434278194806",
      "-10.784333642935401",
      "1.8208041351670294",
      "2.7907952658880033",
      "1.330154157197643",
      "-3.0057572752451382",
      "2.3465723465110546",
      "0.30923763959218836",
      "0.8889564254716871",
      "-28.13880180626806",
      "-6.241130003736792",
      "4.410351812953001",
      "2.1260257407636516",
      "11.825080742067449",
      "-5.877107523256127",
      "4.69426818680993",
      "6.834459269385783",
      "-30.533256542133422",
      "19.208013975342975",
      "5.584782695185848",
      "-30.114202722408464",
      "37.89081342065374",
      "-22.34832784905839",
      "6.00723124515923",
      "-17.863301901794117",
      "0.5249729660211893",
      "1.3620232993878059",
      "-24.197550028241704",
      "17.863301901743306",
      "-1.4504552538903099e-11",
      "-0.9637728689218485",
      "-0.7635443753385333",
      "-9.670405249549853",
      "7.180811584878932",
      "2.002811695967552",
      "3.0888788728818337",
      "-7.172324790616789",
      "-0.495996044162365",
      "2.1264240020762437",
      "7.943142030182112",
      "3.4165905679771646",
      "-13.485861594761033",
      "-16.411842063942984",
      "22.623659205193743",
      "-2.002811695981943"
    ]
  ],
  "products": [],
  "rational_weights": [],
  "status": "RIGOROUS COHERENT-ORBIT POLYGON EXTRACTION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.06498371061504898450000000 +/- 3e-30]",
      "[13.12886799502662403298070 +/- 2.11e-24]",
      "[14.92481656444718204299728 +/- 2.07e-24]",
      "[0.7612517961925312011801666 +/- 3.69e-26]",
      "[0.1756291774168630358078406 +/- 1.78e-27]",
      "[0.4141400793041525570438255 +/- 5.03e-27]",
      "[3.878942738621388257828104 +/- 2.98e-25]",
      "[0.5534289416226956403325828 +/- 9.37e-27]",
      "[0.1646754059344223627845919 +/- 3.54e-27]",
      "[12.75296523291434238731341 +/- 3.44e-24]",
      "[2.748638538812594563798367 +/- 4.15e-25]",
      "[0.4182357788507851226276614 +/- 4.39e-26]",
      "[0.02600801889324927270243505 +/- 6.00e-28]",
      "[0.02101534043780392422654689 +/- 4.74e-27]",
      "[0.009173220144506622177621805 +/- 1.31e-28]"
    ],
    [
      "[0.003170253066570341372500000 +/- 3e-32]",
      "[0.6563514262014933933725155 +/- 9.30e-27]",
      "[1.381814227523474767997177 +/- 1.22e-25]",
      "[0.1289483049836468625392177 +/- 3.29e-26]",
      "[0.02509212667825633327003997 +/- 4.70e-27]",
      "[0.06469292499946297538594761 +/- 3.22e-27]",
      "[0.5545052119939421563350094 +/- 4.80e-26]",
      "[0.04399239024016230015963269 +/- 4.45e-27]",
      "[0.01795508063506688754849892 +/- 3.28e-27]",
      "[2.703554627364876772670102 +/- 1.66e-25]",
      "[0.4056309509809301682878543 +/- 4.80e-26]",
      "[0.05877518991771642135788785 +/- 2.89e-28]",
      "[0.008101273867792439822347999 +/- 3.36e-28]",
      "[0.007967763637158690890410315 +/- 3.11e-28]",
      "[0.003900249881181659883741003 +/- 1.95e-28]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "On the stated oriented marking cell and multiplier interval, the coherent m-cycle orbit polygon equals m*w0*Pi_m. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.18008462502621114
}


==> anc/small-orders/order6/square_assignment_c2_hexagon_0.633_0.668_d4_certificate.json <==
{
  "kind": "q4",
  "cell": 2,
  "m": 4,
  "target_edge": 1,
  "target_slack": -1,
  "lambda_polygon": 6,
  "lambda_edge": 1,
  "points": [
    [
      "0",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "2/5",
      "1/5"
    ],
    [
      "8/9",
      "5/18"
    ]
  ],
  "interval": [
    "0.633",
    "0.668"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      -1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      1
    ],
    [
      "orientation",
      1,
      3,
      5,
      -1
    ],
    [
      "orientation",
      1,
      4,
      5,
      -1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      1
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        4
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        4
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        3
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        3
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        2,
        3
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "0.4141652880266107",
    "-14.765055650430414",
    "-35.05363069434201",
    "-9.748600164442866",
    "-6.271054973067635",
    "-0.1129984109586268",
    "0.11480826427189451",
    "-0.2555985833124166",
    "0.52745405661581",
    "5.145368216941275",
    "0.9627201910607976",
    "2.0179812587466586",
    "2.699296568626861",
    "-2.2474712859442465",
    "-0.768491534976247",
    "0.0762636819483042",
    "0.046489633758868526",
    "-0.2202072179378542",
    "0.3185606388305414",
    "1.0407099257851768",
    "-2.9212856881417375",
    "1.018393090772786",
    "-0.48398441485294613",
    "-0.23493571655507312",
    "1.023722307066862"
  ],
  "rational_G": [
    [
      "0.0014446522294165839",
      "0.0014806527894668984",
      "0.00218235938062044",
      "0.0015195782910817576",
      "0.001500182473141628",
      "3.3795130446419683e-06",
      "3.5890511900194375e-06",
      "-8.796760406774475e-07",
      "-6.265181190509992e-06",
      "-1.9179406546266484e-05",
      "-2.4870802365346704e-05",
      "-2.5258437405834396e-05",
      "-7.072282937212793e-05",
      "6.614448019130944e-05",
      "3.089579477717964e-05",
      "-1.6945592366266e-06",
      "-1.2574959809818563e-05",
      "2.394477671900725e-06",
      "-3.6239235963509653e-06",
      "5.535425273692896e-05",
      "7.140986587622323e-06",
      "1.6317497545427635e-06",
      "4.8027042952310504e-05",
      "-2.7020679318080265e-05",
      "-7.072120135110278e-06"
    ],
    [
      "0.001444709589130276",
      "0.0014830901199358927",
      "0.0020931023248916577",
      "0.0015301296408727569",
      "0.0015043730769598008",
      "3.3617641393281513e-06",
      "5.4717608975729295e-06",
      "-9.465015354794827e-07",
      "-6.203796788930539e-06",
      "-6.7641866344398125e-06",
      "-3.253289349064302e-05",
      "-2.7866832348023107e-05",
      "-4.826520716413021e-05",
      "6.49132608775991e-05",
      "3.7850087737021104e-05",
      "-1.7837925886999395e-06",
      "-1.235617248601322e-05",
      "2.7854752183577058e-06",
      "-3.6086709620752718e-06",
      "5.502288233055832e-05",
      "8.863809579464204e-06",
      "3.143309927379758e-06",
      "7.260535256641709e-05",
      "-2.0405530354297204e-05",
      "-1.0954346892941005e-05"
    ],
    [
      "0.0014466622052292583",
      "0.0015293741861402495",
      "0.003076568372797806",
      "0.0016325027183496032",
      "0.001568970255204442",
      "7.23824314886804e-06",
      "1.0668929809952552e-05",
      "-2.4887584069124598e-06",
      "-1.3240305303480883e-05",
      "-3.095859196901868e-05",
      "-6.238533333453442e-05",
      "-5.731978342358362e-05",
      "-0.0001763018198304839",
      "0.00012300339373342718",
      "7.822098597608248e-05",
      "-4.151155350416449e-06",
      "-2.6316666592732618e-05",
      "5.794693609989896e-06",
      "-7.246078829143668e-06",
      "0.00012809377349332632",
      "1.5774865787173086e-05",
      "4.354675478472971e-06",
      "0.00011143069039557321",
      "-5.3180041607611564e-05",
      "-1.6714917547519357e-05"
    ],
    [
      "0.0014466133606677832",
      "0.0015248782602096916",
      "0.0027916459417778186",
      "0.001618895921132681",
      "0.001568620375874791",
      "7.228208154986478e-06",
      "9.550423110841648e-06",
      "-2.0796756177403213e-06",
      "-1.3165571838062162e-05",
      "-2.5299485997948956e-05",
      "-5.737940715926371e-05",
      "-5.480581004980712e-05",
      "-0.00011954007603311936",
      "0.00011423211567280494",
      "7.810432062502178e-05",
      "-3.5452008676062764e-06",
      "-2.3793667300207323e-05",
      "4.624475459749876e-06",
      "-7.656783876952444e-06",
      "9.085721879946361e-05",
      "2.1691537369214613e-05",
      "4.618210107440234e-06",
      "8.042431728524903e-05",
      "-6.606059195675961e-05",
      "-1.6718610914870644e-05"
    ],
    [
      "0.0014450236068095756",
      "0.0014915025164992986",
      "0.002164550817510813",
      "0.0015575733861593396",
      "0.001522181436275917",
      "4.512363431972275e-06",
      "5.682247724386244e-06",
      "-2.380810991510693e-06",
      "-8.024857696869682e-06",
      "1.6671589907751397e-07",
      "-4.61830629409076e-05",
      "-3.8338468152367436e-05",
      "-5.489946330179781e-05",
      "7.640384429926033e-05",
      "5.465893151528054e-05",
      "-1.7685056158548566e-06",
      "-1.4273495928642838e-05",
      "3.5692762097161196e-06",
      "-3.856471829663822e-06",
      "6.042462020576394e-05",
      "1.1063110353023468e-05",
      "4.796701347868307e-06",
      "9.969809715832672e-05",
      "-1.4426505151880238e-05",
      "-1.2716091067791839e-05"
    ],
    [
      "2.079540057487",
      "37.31988915460344",
      "76.16976410645916",
      "6.6856034689670665",
      "4.131116164745077",
      "-3.6847062757187876",
      "4.527290692160006",
      "0.8040113624059898",
      "1.706603449842215",
      "0.55129241259581",
      "-13.775982556636844",
      "-10.089532352881905",
      "-10.520848505057149",
      "10.11034161850282",
      "2.2924568678972537",
      "-7.7891097843383745",
      "-4.380540814006725",
      "3.3533186908328054",
      "1.517250286312867",
      "30.13748377421838",
      "-4.144926472650512",
      "4.530108835831509",
      "14.241787248021804",
      "7.512763229881203",
      "-3.103852783504032"
    ],
    [
      "0.001456570856351657",
      "0.001650159955150566",
      "0.006423239144580738",
      "0.0017681345096133428",
      "0.0018121351154710532",
      "2.786052589390172e-05",
      "-2.6556227479703695e-05",
      "1.6992209898612912e-06",
      "-4.9639154848935456e-05",
      "-0.00032584420098012414",
      "-7.893326820057821e-05",
      "-0.00018236193004273813",
      "-0.0005117388654951058",
      "0.00070586108687003",
      "6.035098277777592e-05",
      "-2.514390488631497e-06",
      "-0.00012050842003505613",
      "2.1391819463893544e-05",
      "-3.066654837288093e-05",
      "0.0002293233654297144",
      "1.9780696687116292e-05",
      "-1.0597073970866239e-05",
      "0.00030051239054822853",
      "-0.00020960200174211557",
      "-1.1610502804544162e-05"
    ],
    [
      "0.0014468899318008915",
      "0.0015378247011760054",
      "0.0030249033691014796",
      "0.0016744115527933389",
      "0.0015884504321163656",
      "7.089239264802953e-06",
      "1.1962476084617126e-05",
      "-2.000951616099368e-06",
      "-1.3413068644087895e-05",
      "-7.320224560700302e-06",
      "-8.409094956997201e-05",
      "-6.66560826294996e-05",
      "-0.00012730987071592044",
      "0.00016164978209604744",
      "9.80955488344401e-05",
      "-3.775244154842682e-06",
      "-2.9033820773678892e-05",
      "7.044163574244324e-06",
      "-7.720335102260162e-06",
      "0.00013900105193606402",
      "1.90999261163836e-05",
      "1.2058897585350825e-05",
      "0.00021553318038036495",
      "-2.1786599703244777e-05",
      "-3.419505004138307e-05"
    ],
    [
      "0.0014461436363928796",
      "0.0015060365639195635",
      "0.0024653885242832173",
      "0.0015857339541136095",
      "0.0015491216664907468",
      "6.46725865330571e-06",
      "8.394675629894783e-06",
      "-2.199939153947666e-06",
      "-1.1514911711247251e-05",
      "-1.975166688274516e-05",
      "-5.1615234895069805e-05",
      "-4.84402809374992e-05",
      "-7.985585110110824e-05",
      "0.00010607131093429884",
      "6.310047943149794e-05",
      "-2.7218400873542975e-06",
      "-2.0371839361092948e-05",
      "4.741689742146051e-06",
      "-6.347908764951882e-06",
      "8.274969762150431e-05",
      "1.4636596708295072e-05",
      "2.9729386601327915e-06",
      "0.00011659117745840819",
      "-3.339909765336397e-05",
      "-1.5564725801584583e-05"
    ],
    [
      "0.0014874820279902206",
      "0.00214838499643199",
      "0.008984558922912056",
      "0.0024915863970960015",
      "0.002690227276468232",
      "0.00012683049600985895",
      "-2.312732617705314e-05",
      "-6.485270200870335e-05",
      "-0.00019022400083994564",
      "-0.00038652734933981663",
      "-0.0005144803700363189",
      "-0.0007302583219660649",
      "-0.0008041068734649714",
      "0.0010845107270219508",
      "0.0005515068602073326",
      "-2.5718928927842183e-05",
      "-0.00021343054769744547",
      "7.236371197616224e-05",
      "-6.636203256395284e-05",
      "0.0003249149481720846",
      "0.0001415193736565789",
      "-0.00014730585648680886",
      "0.0006149001739537692",
      "-0.000371059799355569",
      "0.00015166156708559277"
    ],
    [
      "0.0014449495729381386",
      "0.0014865881084708793",
      "0.0022526392612413197",
      "0.001538309304668441",
      "0.0015148602699141978",
      "4.339018391471557e-06",
      "3.2379522624145964e-06",
      "-2.004518788490274e-06",
      "-7.961120933571417e-06",
      "-1.2867877710609546e-05",
      "-3.46598031224531e-05",
      "-3.330670503693052e-05",
      "-8.123920444923705e-05",
      "7.775894388176139e-05",
      "4.223941487049948e-05",
      "-1.6332461896161682e-06",
      "-1.5417814784277254e-05",
      "3.0208782232666215e-06",
      "-4.047052522026652e-06",
      "5.61075427131296e-05",
      "8.396023324470919e-06",
      "2.2414719696073513e-06",
      "6.528938676326221e-05",
      "-2.7269864141795097e-05",
      "-7.317521011435129e-06"
    ],
    [
      "0.0014465254907929874",
      "0.0015175424728987078",
      "0.0027921922014303197",
      "0.0015886097955864528",
      "0.001563757942562892",
      "7.652865490030486e-06",
      "5.905630664591193e-06",
      "-2.941594584391477e-06",
      "-1.3807119439447836e-05",
      "-4.0032741622715014e-05",
      "-5.0892078393663055e-05",
      "-5.479073391380018e-05",
      "-0.00011812566986726978",
      "0.00013007497360562946",
      "6.587269517644882e-05",
      "-2.9863547846574274e-06",
      "-2.4439803739577772e-05",
      "4.345296019208799e-06",
      "-7.42119860506608e-06",
      "9.292660249935111e-05",
      "1.627169878422262e-05",
      "2.137128410718363e-06",
      "7.623783450153743e-05",
      "-6.212444130995954e-05",
      "-9.848890325690281e-06"
    ],
    [
      "0.0014476396932153804",
      "0.0015627277053169018",
      "0.004151112379812838",
      "0.00169979423003725",
      "0.0016112159356307437",
      "8.003097885025895e-06",
      "1.62027266689668e-05",
      "-2.952122213223522e-06",
      "-1.653584403710821e-05",
      "-3.629037258528348e-05",
      "-8.69854557056568e-05",
      "-6.876646284611433e-05",
      "-0.0002789054437348346",
      "0.00020099546415906674",
      "0.00010168396077124562",
      "-6.236178789964928e-06",
      "-3.766927617432208e-05",
      "6.499955090313768e-06",
      "-9.955574765111545e-06",
      "0.00024534772838400283",
      "1.6640783975970984e-05",
      "1.2884040259092071e-05",
      "0.00018760274470930348",
      "-6.091251588588768e-05",
      "-3.05204684987598e-05"
    ],
    [
      "0.0014918110418148556",
      "0.00188632506823204",
      "0.008165631148115382",
      "0.0023328491490045853",
      "0.0023556890360015414",
      "7.581798442881895e-05",
      "0.0002715557727845025",
      "1.530513407287552e-05",
      "-0.0001212951629430828",
      "0.00027213246003328324",
      "-0.00026593375990196025",
      "-0.0003481263380869664",
      "8.74449835775567e-05",
      "0.0006878268616863545",
      "0.00016517225704023032",
      "-1.535296674776328e-05",
      "-0.0002482541568637486",
      "8.810305591150425e-05",
      "-0.00011037736402496075",
      "0.00021985889696792568",
      "0.000209882138104225",
      "-7.061292224915609e-05",
      "0.0013773430155854572",
      "-0.0010284547057641637",
      "-6.438343556073303e-05"
    ],
    [
      "0.01953102074264397",
      "0.7532704034905113",
      "18.519061335464535",
      "2.2469189843424324",
      "0.07275365189033117",
      "0.08983256556728426",
      "-0.34366755419340284",
      "0.19313093549313265",
      "-0.007012159807690801",
      "-3.6200940340585372",
      "1.1903454868598489",
      "0.10808134533867708",
      "-5.122742584633905",
      "-0.7633672564292486",
      "0.036528662325804935",
      "-0.07417661320732073",
      "0.4643053165461047",
      "-0.055963167282489665",
      "-0.034804879392458375",
      "0.8963604328361985",
      "0.516794926011809",
      "-0.2002838549362094",
      "-3.911604466998351",
      "0.8334718564882113",
      "-0.3925361190413733"
    ],
    [
      "0.0014877841827072892",
      "0.002004344274008358",
      "0.0057448852801544265",
      "0.0022374411972791047",
      "0.0026198418884223825",
      "0.0001163153091191324",
      "3.345575303219386e-05",
      "-4.882655719322145e-05",
      "-0.00018075774042617196",
      "-0.00015318196935060937",
      "-0.00033272729101553817",
      "-0.0006169250826531012",
      "-0.0002591606016790657",
      "0.0007146411450210023",
      "0.00044561488047670564",
      "-2.001831553675522e-06",
      "-0.0002034311266362448",
      "5.3437980182910034e-05",
      "-8.723906942358419e-05",
      "-0.00016659879597204113",
      "0.0002118958021379667",
      "-0.00011046078241192298",
      "0.00019648522679579654",
      "-0.0007710189533186752",
      "0.00014407863086976887"
    ],
    [
      "0.0014469911706227999",
      "0.001527794891599982",
      "0.0027806265101868797",
      "0.0016324129323851489",
      "0.0015864036698829556",
      "8.515398195363134e-06",
      "8.995955644977766e-06",
      "-3.991853674428366e-06",
      "-1.540114780158889e-05",
      "-5.495386086011766e-09",
      "-7.701104920006024e-05",
      "-6.710742987110611e-05",
      "-9.636775499776774e-05",
      "0.00015329086314861057",
      "8.810224459168523e-05",
      "-3.122901957035865e-06",
      "-2.8794834064845895e-05",
      "6.479228502879201e-06",
      "-7.802384692496134e-06",
      "0.00010388105226423046",
      "1.9309943650550364e-05",
      "5.990714843054142e-06",
      "0.0001789906506538008",
      "-3.61774041377797e-05",
      "-1.9976556924740313e-05"
    ],
    [
      "0.0014471059532413803",
      "0.0015382164183433862",
      "0.003013983400876066",
      "0.0016413612557032806",
      "0.0015922913278449895",
      "8.893594063810578e-06",
      "6.819519737086798e-06",
      "-4.388396297745107e-06",
      "-1.6157057944499677e-05",
      "7.1272371119345016e-06",
      "-8.468099257308959e-05",
      "-7.455552731914543e-05",
      "-0.00014015634004280696",
      "0.00017354322199913738",
      "8.854154531184402e-05",
      "-3.105178249027649e-06",
      "-3.448413104242361e-05",
      "7.743953950614906e-06",
      "-7.78457449340303e-06",
      "0.00011080479966412342",
      "1.542936681917892e-05",
      "5.701977006673637e-06",
      "0.000189197813253724",
      "-4.1860964691732044e-05",
      "-1.70702838619745e-05"
    ],
    [
      "0.0014842095900156366",
      "0.002047323299418621",
      "0.01677068508187863",
      "0.0022685825161634517",
      "0.002690474851220169",
      "9.604296377508053e-05",
      "-8.312706848518251e-05",
      "-3.2248958697436555e-05",
      "-0.00017431643280414603",
      "-0.0012490357450285928",
      "-0.00021046659002533225",
      "-0.0006373747184043462",
      "-0.0014446487901354614",
      "0.0022116116293074964",
      "0.0002656555081249187",
      "1.0980563736440343e-05",
      "-0.0004309783696825433",
      "6.523918732008908e-05",
      "-9.481852760052537e-05",
      "0.00014568400394927695",
      "0.00014959179243118748",
      "-3.999788845464411e-06",
      "-0.00010898001843938015",
      "-0.0014821944852761453",
      "0.00019747533525765884"
    ],
    [
      "0.0014853543950930407",
      "0.0018624501838271016",
      "0.007765301747721558",
      "0.002124376360494925",
      "0.002419174039148483",
      "7.122608516693503e-05",
      "0.00019283413277431362",
      "-6.807911105188799e-06",
      "-0.00013712771378257595",
      "-4.166084384528288e-05",
      "-0.00017757180122500262",
      "-0.0002519315453621204",
      "-0.00016364332285080134",
      "0.0002920941660520666",
      "0.0003522222703798014",
      "-4.575993645056551e-05",
      "-0.00015041504201846996",
      "3.6443571528553303e-06",
      "-0.0001054630904680022",
      "0.0005061800896234531",
      "0.00012111404763992046",
      "-0.00016182572699082538",
      "0.00012651081533272837",
      "-0.0009550973483412528",
      "-0.00010045981330670423"
    ],
    [
      "0.11164311675819497",
      "61.72219637474988",
      "77.29207638268583",
      "15.110738279001998",
      "5.5578184106468935",
      "1.2590644813653882",
      "-0.9061738842890176",
      "-0.06480701010276968",
      "-0.28775170075782375",
      "15.260984024943399",
      "-19.349570477603404",
      "-14.228035001121544",
      "-14.053411140227716",
      "-4.036610448848839",
      "8.605794418240487",
      "-2.256500047913837",
      "-1.5838818774929901",
      "0.8830294961570059",
      "0.5060305496748564",
      "-38.583059972691885",
      "11.653097548083071",
      "1.429625774470172",
      "-27.46480672841833",
      "-19.04173007057575",
      "2.794714122276514"
    ],
    [
      "0.001444623052521939",
      "0.0014791575698164922",
      "0.002091358614351308",
      "0.0015184100477800444",
      "0.001499072461350834",
      "3.242560198956306e-06",
      "3.769847609309165e-06",
      "-7.470214132941763e-07",
      "-6.053315926583195e-06",
      "-1.1520727737636393e-05",
      "-2.632594072166464e-05",
      "-2.4631608507436563e-05",
      "-5.876639768978598e-05",
      "6.119180466816045e-05",
      "3.1245659017396375e-05",
      "-1.7114433050122717e-06",
      "-1.2202566780214285e-05",
      "2.3710014872308307e-06",
      "-3.5669297459356075e-06",
      "4.8900108172906514e-05",
      "7.763919470927327e-06",
      "1.5519350985936208e-06",
      "5.163531081816405e-05",
      "-2.4723977108202136e-05",
      "-7.920728890193027e-06"
    ],
    [
      "0.001445210113085306",
      "0.0014977267762251074",
      "0.0023863667093192405",
      "0.0015603224155843279",
      "0.0015254902183055477",
      "4.416489770604087e-06",
      "6.370317239392066e-06",
      "-1.6564864521679598e-06",
      "-8.26304982299098e-06",
      "-1.559716628894414e-05",
      "-4.371179565939551e-05",
      "-3.836666971982582e-05",
      "-7.642094563915955e-05",
      "9.211885439212479e-05",
      "5.1697383516591914e-05",
      "-2.1680940994431667e-06",
      "-1.750072822033816e-05",
      "3.6920952470874816e-06",
      "-4.591223387460049e-06",
      "7.306353981430213e-05",
      "1.1888248995154687e-05",
      "5.446360550687713e-06",
      "8.621448058082946e-05",
      "-3.376316042633723e-05",
      "-1.2392258952255051e-05"
    ],
    [
      "3.2718475834551723",
      "39.10872037577676",
      "25.454861119507722",
      "19.39955654045256",
      "2.63363612419294",
      "-10.979003101077403",
      "-1.946180955389178",
      "4.168501963433341",
      "2.3972736121374685",
      "13.160125878731924",
      "-16.723633236377125",
      "-7.34338825876365",
      "-3.812285225830168",
      "-0.93289767823569",
      "-0.43294181532837833",
      "-1.1941947122491752",
      "-0.621566795930713",
      "6.538066235970536",
      "-1.6536361564060824",
      "2.9622681469858754",
      "-19.12402321906802",
      "6.198329195789111",
      "1.8348002674707384",
      "0.5481683456435653",
      "-6.935821546137367"
    ],
    [
      "2.3322452146200483",
      "11.907623175943478",
      "51.94387249932809",
      "0.036581412513932425",
      "0.585031794072987",
      "2.2529688214246404",
      "10.316953551640385",
      "0.2740663834620115",
      "-1.1044463661492168",
      "17.771151263603375",
      "0.15590851334749006",
      "-1.8232106513075939",
      "1.1254447524840359",
      "-5.491760589684759",
      "-0.1207426470527264",
      "-4.761319721705811",
      "-3.818709365271867",
      "0.05325610024468702",
      "0.3696249765256181",
      "17.38826087559896",
      "0.6122331744660311",
      "-1.8980978221014055",
      "0.6847097138644944",
      "-0.1728611589652659",
      "0.06839123860514765"
    ],
    [
      "0.11859948999512958",
      "63.64999885843124",
      "24.84820003799405",
      "22.99282157664142",
      "11.598753007204198",
      "1.260307958144413",
      "1.326417918464785",
      "-1.409798966342676",
      "-1.0135728488518405",
      "8.952649705330396",
      "-10.500852667964558",
      "-19.50471627838371",
      "-15.76099032617353",
      "-8.832638438593527",
      "13.892215663459371",
      "-1.1274193123566958",
      "0.0508663169308183",
      "0.5696648019937162",
      "0.48197978083969256",
      "-0.21144490763169782",
      "-8.818576922256632",
      "-7.267868518270592",
      "12.13778670592691",
      "5.204794527582443",
      "-1.9752648464319398"
    ],
    [
      "0.0014448189137002065",
      "0.0014809587674882421",
      "0.0022428158038791577",
      "0.0015226590816179062",
      "0.001506748291045144",
      "3.7690966856614546e-06",
      "2.5119931849049155e-06",
      "-1.285897448657631e-06",
      "-7.207785278137144e-06",
      "-1.355141300205555e-05",
      "-2.8571054513121994e-05",
      "-2.836695769428582e-05",
      "-7.805908232962313e-05",
      "8.176333119714601e-05",
      "3.201260099701909e-05",
      "-1.4859280942626332e-06",
      "-1.5968747561545138e-05",
      "2.8343508202723904e-06",
      "-4.031012669138966e-06",
      "5.4084374181418115e-05",
      "6.223443221053253e-06",
      "1.469163140658339e-06",
      "6.454175031143967e-05",
      "-2.8597453957661894e-05",
      "-6.752749519896887e-06"
    ],
    [
      "0.00144503425621788",
      "0.0014928656521958862",
      "0.0023522147749666187",
      "0.0015466245069103279",
      "0.0015152937464412662",
      "4.239517237175461e-06",
      "5.17549474141102e-06",
      "-1.257033605470455e-06",
      "-7.608772210804639e-06",
      "-2.538045361687049e-05",
      "-3.3210333472437525e-05",
      "-3.2737249045826484e-05",
      "-8.616571621344837e-05",
      "7.617454002950175e-05",
      "4.364075006114335e-05",
      "-2.2017854711523873e-06",
      "-1.3784079815999217e-05",
      "2.907904055475706e-06",
      "-4.240663239013288e-06",
      "7.234032652819915e-05",
      "1.0563890516647484e-05",
      "3.293504918515118e-06",
      "5.973253595014017e-05",
      "-2.8632846360700558e-05",
      "-1.0204379230067497e-05"
    ],
    [
      "0.001445273973674786",
      "0.0014954596339680553",
      "0.0024161446166324715",
      "0.001553208962167779",
      "0.0015270687144801854",
      "4.91914224933338e-06",
      "3.71534481578349e-06",
      "-2.2627894756610755e-06",
      "-9.15756618295262e-06",
      "-1.5800652382345453e-05",
      "-4.1501938122743145e-05",
      "-3.979422569796089e-05",
      "-9.114021687706302e-05",
      "9.894942102449922e-05",
      "4.8439178173108295e-05",
      "-1.785374726918451e-06",
      "-1.9515729695058268e-05",
      "3.82786462326609e-06",
      "-4.70442625574295e-06",
      "6.366456186108785e-05",
      "9.982065701431761e-06",
      "3.5005471214499396e-06",
      "7.7370202943127e-05",
      "-3.810101860533105e-05",
      "-7.902770059562936e-06"
    ],
    [
      "3.814791677892878",
      "68.64991086275437",
      "173.81985459898212",
      "29.328552862202194",
      "1.2585648325060532",
      "15.3081367350246",
      "4.049463926558001",
      "5.7059648468367925",
      "-1.7220314772074492",
      "28.060516851549444",
      "18.70412488321072",
      "-6.430886103322003",
      "-29.591738173636735",
      "-8.152717433158223",
      "-2.256068314875981",
      "-3.4767432905895013",
      "-15.158185353727829",
      "-0.5824040118356413",
      "0.4994909408997967",
      "-36.29031300376014",
      "-4.912941885176732",
      "-0.30424231662821805",
      "50.576250909870204",
      "-10.757068293058449",
      "3.2005568519360352"
    ],
    [
      "0.15488592902109602",
      "61.74007274089963",
      "95.66108822521382",
      "15.632748207921463",
      "8.457621665529702",
      "-2.7842939314908985",
      "3.637990965488743",
      "0.10153141735829",
      "0.7248973784574321",
      "-74.52026992749659",
      "4.0313532077026935",
      "-15.108667528684203",
      "-7.310412501825251",
      "15.200283487587235",
      "5.11508011900942",
      "0.8097633601786935",
      "-0.2417344007654891",
      "0.0574702333108887",
      "-0.7284052010159043",
      "-17.92094080022072",
      "7.097788928888081",
      "12.0124229994931",
      "-5.140561219375938",
      "-18.086887003273205",
      "-1.060373679609377"
    ],
    [
      "0.0014450300816710555",
      "0.0014863282452354347",
      "0.002170419326578726",
      "0.0015419855051082216",
      "0.001519998225944878",
      "4.2956043513127875e-06",
      "4.438253605631198e-06",
      "-2.071777101420024e-06",
      "-8.119795589057741e-06",
      "-1.885542509550617e-06",
      "-4.1301457628787664e-05",
      "-3.535172486603233e-05",
      "-4.933053817111227e-05",
      "8.835080985274868e-05",
      "4.656415461178131e-05",
      "-1.526023520117277e-06",
      "-1.658528855941109e-05",
      "3.296773978018684e-06",
      "-4.281826538390593e-06",
      "5.5364999325779334e-05",
      "9.475153024220397e-06",
      "3.9153241607295e-06",
      "9.494742127689837e-05",
      "-2.344264242715347e-05",
      "-1.0930109303866655e-05"
    ],
    [
      "0.0014447605583260928",
      "0.0014830071821704128",
      "0.0021404499792636155",
      "0.0015384612918454825",
      "0.0015054460611760151",
      "3.348412001039487e-06",
      "6.443164458026266e-06",
      "-8.674097934741789e-07",
      "-6.157466366268691e-06",
      "-2.509873211382084e-06",
      "-3.57149132177823e-05",
      "-2.8330908257043873e-05",
      "-5.690768195895765e-05",
      "6.901944955572533e-05",
      "3.912807715076645e-05",
      "-1.9002588809759606e-06",
      "-1.3465143858810097e-05",
      "3.3399642103233326e-06",
      "-3.602570365324942e-06",
      "6.190241664109527e-05",
      "8.709656636179096e-06",
      "3.838043251446299e-06",
      "9.652885907483827e-05",
      "-1.347589980233116e-05",
      "-1.3069947794395252e-05"
    ],
    [
      "0.001445241450331519",
      "0.0014969784539368208",
      "0.002316671743791583",
      "0.0015661581109318837",
      "0.0015288261088638373",
      "4.8288388757332696e-06",
      "6.04718215202821e-06",
      "-2.2052209822175915e-06",
      "-8.692951481604906e-06",
      "-1.4309358941704032e-05",
      "-4.500534865276919e-05",
      "-4.0254871448444755e-05",
      "-6.827079558289051e-05",
      "8.72713406613281e-05",
      "5.709930146549147e-05",
      "-1.955655313028412e-06",
      "-1.5621431721929146e-05",
      "3.5920133611196406e-06",
      "-4.473158006444502e-06",
      "7.006219345706692e-05",
      "1.2555252300427745e-05",
      "5.47558011009535e-06",
      "9.059947058419933e-05",
      "-2.4808565916498454e-05",
      "-1.3201700500414967e-05"
    ],
    [
      "5.615743126554206",
      "28.755871568985647",
      "158.53566058252588",
      "28.47093957484565",
      "18.142708575197272",
      "-4.6142158827682165",
      "14.50933783086365",
      "-3.7895077159597017",
      "1.2832135418820763",
      "-34.19767375428729",
      "-6.220840787582329",
      "-9.079542697246582",
      "9.560083061270426",
      "47.301509912442505",
      "4.274313896988369",
      "11.272546534046068",
      "-15.192677168439246",
      "-3.7647535245178236",
      "-5.088307978404365",
      "-13.293671426012475",
      "15.787598385334524",
      "1.4814872370963719",
      "21.422031217045777",
      "-14.010918339954477",
      "-10.810423600327981"
    ],
    [
      "0.004797085663252924",
      "0.8124387157511922",
      "32.06242271774861",
      "2.4758951666217794",
      "0.054073508722458793",
      "0.03446544587047276",
      "-0.14919913410210173",
      "0.08354011965042352",
      "0.012928326500883727",
      "-4.937244075492384",
      "1.274175095732079",
      "0.14346585878719217",
      "-6.808855869203571",
      "-0.6474612034858923",
      "0.3370225805184089",
      "-0.03876079625665018",
      "0.28858152223797107",
      "-0.03455681208283007",
      "-0.0007708773677100743",
      "1.2596698530065555",
      "0.6169704385811995",
      "0.1457253422806887",
      "-5.738021843031973",
      "-1.1149248770069338",
      "0.12038773917172763"
    ],
    [
      "0.0014540555924973063",
      "0.00164825869868644",
      "0.004213881323756494",
      "0.0019005823943669155",
      "0.001763916073830555",
      "2.198324188977016e-05",
      "4.746998068998718e-05",
      "-5.547657583499907e-06",
      "-3.5956596170736705e-05",
      "-3.7668100608507534e-05",
      "-0.0001411528235224692",
      "-0.00013701445833939552",
      "-0.0001952909689488688",
      "0.00018399135732890772",
      "0.0002015605613128157",
      "-1.1599223900114619e-05",
      "-3.654496963408187e-05",
      "1.2820711999271731e-05",
      "-2.1217472087170852e-05",
      "0.0002685030222796515",
      "5.906311983846646e-05",
      "-3.7437425203527286e-06",
      "0.00034111533934031503",
      "-7.470118933364567e-05",
      "-6.0170628691934526e-05"
    ],
    [
      "0.001446037977481913",
      "0.001503944957129841",
      "0.002372706065555116",
      "0.001585997993345039",
      "0.0015479368711734647",
      "5.7472769633071684e-06",
      "9.936028323522794e-06",
      "-1.3076659692885154e-06",
      "-1.0461375262679958e-05",
      "-7.327321875740885e-07",
      "-5.695134405201465e-05",
      "-4.609127965434378e-05",
      "-3.57914684357987e-05",
      "0.0001195156232195498",
      "6.315448199531558e-05",
      "-2.606693437690804e-06",
      "-2.1023102441368073e-05",
      "4.915376641877928e-06",
      "-6.392850133099319e-06",
      "8.330087779489884e-05",
      "1.7496542025043202e-05",
      "6.599810636258672e-06",
      "0.0001552529493169952",
      "-2.7357691919407196e-05",
      "-2.217023281688462e-05"
    ],
    [
      "0.0014447958568387337",
      "0.0014832054708488378",
      "0.002102229763420869",
      "0.001536173427661693",
      "0.0015086175633634443",
      "3.5758257915819686e-06",
      "5.837150210356444e-06",
      "-1.122408800241048e-06",
      "-6.568480863440382e-06",
      "-5.640523586172359e-06",
      "-3.469879993344283e-05",
      "-2.926280634802269e-05",
      "-4.253011410771549e-05",
      "7.141479769989648e-05",
      "4.114538079346129e-05",
      "-1.6684367415912033e-06",
      "-1.281738315545894e-05",
      "2.9175407805391586e-06",
      "-3.8041867145454907e-06",
      "5.656371473848337e-05",
      "1.001358448960833e-05",
      "4.1210640462461914e-06",
      "8.664014669675033e-05",
      "-1.7545565013633427e-05",
      "-1.2725261045879907e-05"
    ],
    [
      "0.0014449424804030945",
      "0.0014879261626337844",
      "0.002211142024045978",
      "0.0015451424262748665",
      "0.0015143332314346166",
      "3.931297222525288e-06",
      "5.873829309845101e-06",
      "-1.473047716086943e-06",
      "-7.25771415585536e-06",
      "-8.402893437645062e-06",
      "-3.718427135002258e-05",
      "-3.25122645069049e-05",
      "-6.0440606015412966e-05",
      "7.671873013398217e-05",
      "4.480731527828449e-05",
      "-1.7777390273803192e-06",
      "-1.4225731082856956e-05",
      "3.210684806869745e-06",
      "-4.027056099921307e-06",
      "6.232894706793569e-05",
      "9.656426768953444e-06",
      "4.054118627242219e-06",
      "8.777125988317544e-05",
      "-2.0507115269686275e-05",
      "-1.2350812836485385e-05"
    ],
    [
      "0.0014452308211175713",
      "0.0014925332427138463",
      "0.002283537961595754",
      "0.0015576823559300976",
      "0.0015258522060166055",
      "4.296335638751517e-06",
      "5.897634530228552e-06",
      "-1.4508456925119572e-06",
      "-8.277620633557602e-06",
      "-6.450034715126423e-06",
      "-4.3568113581517984e-05",
      "-3.661446667260056e-05",
      "-5.603788061223874e-05",
      "9.671259294378805e-05",
      "5.0811273144962024e-05",
      "-1.8977112560997108e-06",
      "-1.7754867157405577e-05",
      "3.626997965873491e-06",
      "-4.798102609446656e-06",
      "6.729276358581114e-05",
      "1.158784785798177e-05",
      "5.5110741168604705e-06",
      "0.00010423305313823165",
      "-2.651900958032596e-05",
      "-1.496917492934604e-05"
    ],
    [
      "0.001447413524131399",
      "0.0015340141718208538",
      "0.0028998321527403978",
      "0.0016558365450992432",
      "0.0016024537775469231",
      "8.798461423650836e-06",
      "1.158854736958356e-05",
      "-3.903996078749619e-06",
      "-1.6462714090738404e-05",
      "1.043541724330721e-06",
      "-8.878712025177246e-05",
      "-7.38130731053114e-05",
      "-9.205382554560202e-05",
      "0.00017609771617124045",
      "9.870705458970109e-05",
      "-3.4270848541607165e-06",
      "-3.319642503367973e-05",
      "7.307524100905111e-06",
      "-8.840463895927321e-06",
      "0.00011859515080925004",
      "1.9414535128974503e-05",
      "8.087076954854968e-06",
      "0.00021647842622719878",
      "-4.056611801741376e-05",
      "-2.6334091956577927e-05"
    ],
    [
      "5.596431341004952",
      "159.0015802242746",
      "57.75536574151186",
      "58.498139937204336",
      "41.83820186285453",
      "-2.771203274416938",
      "4.312299401851301",
      "9.980476445628248",
      "1.6981230979213404",
      "-23.7809203845981",
      "4.736435144211408",
      "-42.179543172877786",
      "12.608861314424965",
      "6.090800571867472",
      "16.08223850851621",
      "-21.382975835644828",
      "-2.0367109944666",
      "-8.68171213852283",
      "0.36723973132515103",
      "15.317410697465034",
      "32.383377927704956",
      "19.56649699875661",
      "-14.50501988158096",
      "3.3205922420893295",
      "0.878267675338863"
    ],
    [
      "0.0014564943468677455",
      "0.0017555751667708134",
      "0.005859750844691426",
      "0.0020615360914479426",
      "0.0018893490852175208",
      "3.0638820228651086e-05",
      "3.1548361064016376e-05",
      "-1.0290362357423948e-05",
      "-4.9255075765887835e-05",
      "-7.312735434191218e-05",
      "-0.00022523210042870467",
      "-0.00021088652168568166",
      "-0.00035985239058317244",
      "0.0003781723287847032",
      "0.00028800037378519394",
      "-1.6303779434845675e-05",
      "-7.368071374006272e-05",
      "1.9923323180280906e-05",
      "-2.3730518826617107e-05",
      "0.0003480704879791043",
      "9.012886497685402e-05",
      "6.114159047052825e-06",
      "0.00027879145691711815",
      "-0.0001976282300393149",
      "-3.726867498239774e-05"
    ],
    [
      "0.0014463676093535703",
      "0.0015256597676313512",
      "0.002948658848870237",
      "0.0016242536602679256",
      "0.0015632148075475226",
      "6.9887788779347324e-06",
      "1.0261355429096835e-05",
      "-2.8111543148292876e-06",
      "-1.24984138243195e-05",
      "-3.696122249855582e-05",
      "-5.564794417051453e-05",
      "-5.388313777247756e-05",
      "-0.0001490320139639674",
      "0.0001127349878540854",
      "7.867933504394214e-05",
      "-3.614179687269807e-06",
      "-2.176864627504451e-05",
      "4.909170030362843e-06",
      "-6.643724309167284e-06",
      "0.0001174518513233867",
      "1.821938307010247e-05",
      "5.722949524999446e-06",
      "9.153755451201793e-05",
      "-5.0784922638569536e-05",
      "-1.5731363500289658e-05"
    ],
    [
      "0.0014447061371476281",
      "0.0014822533839715306",
      "0.0021076645800895406",
      "0.0015234775654846635",
      "0.0015040196317374131",
      "3.7727400815800756e-06",
      "3.479866794254177e-06",
      "-1.3206365737315554e-06",
      "-6.709463634954322e-06",
      "-1.6331395893182125e-05",
      "-2.826438989373523e-05",
      "-2.8048920391110677e-05",
      "-5.946380404244662e-05",
      "6.176470121880683e-05",
      "3.604503959578491e-05",
      "-1.6942716949079283e-06",
      "-1.1793998034926875e-05",
      "2.400465914108179e-06",
      "-3.5813683807682248e-06",
      "4.8231016105041094e-05",
      "9.130019713604891e-06",
      "1.631637970490286e-06",
      "4.371362401294447e-05",
      "-2.7315950772881336e-05",
      "-6.4808493670741525e-06"
    ],
    [
      "0.0014446570613275765",
      "0.001478161612252816",
      "0.0020307569105361347",
      "0.001513014838286609",
      "0.0014997959290102068",
      "3.6280610250017042e-06",
      "3.1721240123090234e-06",
      "-1.1603252249114438e-06",
      "-6.481752170158471e-06",
      "-1.316995353179944e-05",
      "-2.5637099149666035e-05",
      "-2.6095834027059597e-05",
      "-5.0727203312354424e-05",
      "5.916339102251922e-05",
      "3.09092698531894e-05",
      "-1.5272071734384427e-06",
      "-1.1754991283885236e-05",
      "2.339330800254103e-06",
      "-3.548913867768852e-06",
      "4.132227432294447e-05",
      "7.81950108970748e-06",
      "4.924722106022855e-07",
      "4.44675986348241e-05",
      "-2.6419524137118777e-05",
      "-5.560206203632076e-06"
    ],
    [
      "0.001444918504154114",
      "0.0014853262804382268",
      "0.0021342339006114536",
      "0.0015274463986155687",
      "0.001510502623381768",
      "4.122203266981938e-06",
      "4.374871596190676e-06",
      "-1.4507358399692573e-06",
      "-7.456901557889892e-06",
      "-1.6685569239165557e-05",
      "-3.087553663215457e-05",
      "-3.062306313591657e-05",
      "-5.4532220227076496e-05",
      "6.771854346720625e-05",
      "3.8952618812319016e-05",
      "-1.8116102755897497e-06",
      "-1.3087162529374194e-05",
      "2.4789077833289762e-06",
      "-4.128884166369916e-06",
      "5.00515380337231e-05",
      "1.0125982988122798e-05",
      "1.6078407806507674e-06",
      "4.8208255388934274e-05",
      "-3.290423039224202e-05",
      "-7.295906377174176e-06"
    ],
    [
      "0.0014467138400992413",
      "0.001518415582027336",
      "0.0026479168974977594",
      "0.00159084419881066",
      "0.0015656408159268843",
      "7.696531531917109e-06",
      "9.614063248901708e-06",
      "-2.8053013279488598e-06",
      "-1.3836948831399119e-05",
      "-2.8150856858506085e-05",
      "-5.5076212709014796e-05",
      "-5.64744427904997e-05",
      "-8.795804232038691e-05",
      "0.00012395472798990074",
      "6.74119758264953e-05",
      "-3.0006373641010313e-06",
      "-2.5118216498782757e-05",
      "5.103343680396651e-06",
      "-7.761992219333716e-06",
      "8.536627084104701e-05",
      "1.7307842014939204e-05",
      "1.8543523555270237e-06",
      "9.96032439581906e-05",
      "-6.38556259890493e-05",
      "-1.1813444018390533e-05"
    ],
    [
      "0.001530594257443836",
      "0.0022772727226717617",
      "0.013179276300946846",
      "0.0026727476602936484",
      "0.0035745164596450094",
      "0.0001255986696706173",
      "0.0004737773285048704",
      "1.4287749287217952e-05",
      "-0.0002604570889871262",
      "0.0002911240082267292",
      "-0.0005334891468618853",
      "-0.0006679444276915928",
      "0.0005777631511429694",
      "0.001316875439118132",
      "0.0005858878505527826",
      "-3.788235495136359e-05",
      "-0.0005337943831172008",
      "3.435919285065022e-05",
      "-0.0002530979329477069",
      "0.0002818342889235802",
      "0.0002509415996861962",
      "-0.00017638516362047891",
      "0.0010603137091628842",
      "-0.0028175494316832676",
      "-0.0002697044318270975"
    ],
    [
      "6.281368452197291",
      "57.24181248402412",
      "23.63734832639846",
      "44.159530691769795",
      "7.860419509630601",
      "-2.107016480859046",
      "4.187081089040201",
      "-6.269027014244254",
      "-3.8628128833862148",
      "-25.548524392286183",
      "24.481626665564285",
      "-12.834156967007141",
      "-1.7896994622051543",
      "5.158078327869536",
      "5.271317814748737",
      "-14.7401552409508",
      "9.39423437537723",
      "-7.153521000283838",
      "2.589636065075309",
      "18.674273329940412",
      "12.587038855340433",
      "-4.294320769968577",
      "-0.8082263611501708",
      "11.375246298956439",
      "3.5924682200314546"
    ],
    [
      "0.001482891807979304",
      "0.004255592994795151",
      "0.01608062476884015",
      "0.003324903630116449",
      "0.002430276276082421",
      "0.000177466484624618",
      "-0.0002598617681177002",
      "4.310084282414178e-05",
      "-0.0001393218809994585",
      "-0.0030351254210302884",
      "0.0002674287330748903",
      "-0.0007266115816716243",
      "-0.0018602099612133258",
      "0.001266649562358776",
      "0.000543778375487868",
      "-0.00015357926686804366",
      "7.903383122628905e-05",
      "5.2532720890197307e-05",
      "-2.2332344986196476e-05",
      "0.0010129464466692626",
      "0.0006570018965719322",
      "-0.00024130293212051948",
      "-0.002494652569675772",
      "-0.00044744000209534735",
      "0.00015127798884292227"
    ],
    [
      "0.001450082000503513",
      "0.0015681335669844824",
      "0.0031428666253659966",
      "0.0016564836184232124",
      "0.001655249580496615",
      "1.6245106179612582e-05",
      "1.3976758848248624e-06",
      "-4.173849452508902e-06",
      "-2.7257960889959143e-05",
      "-6.57012522912136e-05",
      "-7.851326445565074e-05",
      "-0.00010306496626391564",
      "-0.00014267335948046886",
      "0.00021654570926930681",
      "9.548015176918693e-05",
      "-4.7334225094911865e-06",
      "-4.1783210556872965e-05",
      "8.63016902462103e-06",
      "-1.4209588822043032e-05",
      "8.799686110634971e-05",
      "2.7371978500235447e-05",
      "-1.1047242686512855e-05",
      "0.00010758157108880275",
      "-9.977040257807124e-05",
      "-8.399200882263505e-06"
    ],
    [
      "0.001445224685044659",
      "0.00148385233791829",
      "0.002150012455032959",
      "0.0015273647338706873",
      "0.001511992300492555",
      "4.579876665386663e-06",
      "4.695072201890465e-06",
      "-1.0810155511229658e-06",
      "-8.178888359587854e-06",
      "-1.5582144877560348e-05",
      "-2.8712714383084513e-05",
      "-3.0970215750857606e-05",
      "-6.535466932652786e-05",
      "7.18327743097147e-05",
      "3.383739284277282e-05",
      "-1.8314489453958671e-06",
      "-1.5622948260285006e-05",
      "3.3280532053714124e-06",
      "-4.7480259321101276e-06",
      "4.715976352399332e-05",
      "8.71926621602273e-06",
      "-9.557924776416452e-07",
      "6.230668984100215e-05",
      "-3.3773632697843495e-05",
      "-6.7429776646841866e-06"
    ],
    [
      "0.0014445347647252065",
      "0.0014760470107641251",
      "0.002031721369482996",
      "0.0015127843440218818",
      "0.001496165555545274",
      "3.2623128440698862e-06",
      "3.827482563391022e-06",
      "-1.0836837299562664e-06",
      "-5.906798180030224e-06",
      "-1.3025020680419814e-05",
      "-2.442570325554523e-05",
      "-2.4401489880883782e-05",
      "-5.3650791306939715e-05",
      "5.590872207270201e-05",
      "2.9711326757612068e-05",
      "-1.3801376294967462e-06",
      "-1.145533729004834e-05",
      "2.4002060339849283e-06",
      "-3.297958967251689e-06",
      "4.144544198376648e-05",
      "6.937168329063651e-06",
      "1.0946726597076436e-06",
      "4.79403550890544e-05",
      "-2.4771390742583116e-05",
      "-5.927065617557586e-06"
    ],
    [
      "0.0014446634326616928",
      "0.0014781547763449328",
      "0.0020624289145173736",
      "0.0015179120201808283",
      "0.0015007701941564635",
      "3.5896842050527497e-06",
      "4.082406085726125e-06",
      "-1.2759793551190781e-06",
      "-6.443647010867042e-06",
      "-1.671647245018805e-05",
      "-2.560397284871565e-05",
      "-2.634885975064282e-05",
      "-5.390621953159541e-05",
      "5.9638847171602076e-05",
      "3.275429287992715e-05",
      "-1.4169865615191382e-06",
      "-1.1941316870732357e-05",
      "2.4984210841538876e-06",
      "-3.5547392132825705e-06",
      "4.287110074097675e-05",
      "8.176845069013526e-06",
      "1.356197735149734e-06",
      "4.7059814949200236e-05",
      "-2.8243596780073415e-05",
      "-5.895117397856082e-06"
    ],
    [
      "0.0014449924865568183",
      "0.0014881215843494157",
      "0.0022290880023234662",
      "0.0015420549663401567",
      "0.0015141510619544863",
      "4.105885775696437e-06",
      "5.883472017022105e-06",
      "-1.3934105372412986e-06",
      "-7.438235709106881e-06",
      "-1.614800024462279e-05",
      "-3.4873552349631456e-05",
      "-3.2244508806055046e-05",
      "-6.454605227294392e-05",
      "7.416168908315384e-05",
      "4.339006932809734e-05",
      "-1.9170006695213422e-06",
      "-1.4198404514126841e-05",
      "3.0639490334760625e-06",
      "-4.184969097122336e-06",
      "6.04948971839321e-05",
      "1.0742247520077735e-05",
      "3.376795557671075e-06",
      "6.996820303778311e-05",
      "-2.9174557806732518e-05",
      "-1.0204924351270528e-05"
    ],
    [
      "0.022655863278216583",
      "1.054289372526418",
      "27.225605374493558",
      "0.782149040841807",
      "0.24348598709405667",
      "0.10670596286866568",
      "0.11181441956981744",
      "0.016868705925863467",
      "-0.06693871592404535",
      "-3.1385018389536676",
      "0.7120831668389186",
      "-0.21338795566192292",
      "-4.4279664555793365",
      "-1.2389759738295978",
      "0.09812370863368822",
      "-0.10442954126322193",
      "0.7501186358950908",
      "-0.12735522181456374",
      "-0.025246303282965656",
      "4.335407204466866",
      "-0.5592340365832984",
      "-0.4559761913117087",
      "-1.2624509195225062",
      "2.2376148247924594",
      "-0.42285210730840034"
    ],
    [
      "0.0014601261724713121",
      "0.0017083581862264471",
      "0.006152759911338871",
      "0.0019364860459683399",
      "0.0019144464309931515",
      "3.439773415021348e-05",
      "1.2819291928041179e-05",
      "-6.8192366852707285e-06",
      "-6.17486956313434e-05",
      "-6.268216264872043e-05",
      "-0.00018603183896946152",
      "-0.00020916297033015928",
      "-0.0004969265342131968",
      "0.0005257460861699797",
      "0.00018587571598208463",
      "-1.3939501715768252e-05",
      "-0.00011930522725987811",
      "2.3002437196426446e-05",
      "-3.46777794176423e-05",
      "0.00031511402323334913",
      "4.053872248213521e-05",
      "-2.9794842189557154e-05",
      "0.0004155014254316073",
      "-0.00021826690137797107",
      "-2.6709512506686712e-05"
    ],
    [
      "0.001465607955556234",
      "0.0019986924024236715",
      "0.014795375796172442",
      "0.002419485446439133",
      "0.0022387746948862837",
      "2.4411040782907772e-05",
      "0.000195087344200973",
      "-2.170812465495227e-05",
      "-7.604863090510216e-05",
      "-0.0003720135862747877",
      "-0.00026851581374795296",
      "-0.00018771322798185821",
      "-0.000790117783348814",
      "0.0006257067099840674",
      "0.0005077088445834586",
      "-3.920006748778998e-05",
      "-0.0001454697314347057",
      "-7.459674861742869e-07",
      "-6.0267693256992066e-05",
      "0.0014982544627866656",
      "9.427727193152796e-05",
      "6.876508538194352e-05",
      "4.213527047465194e-06",
      "-0.0009187796921500096",
      "-0.00011969913381584987"
    ],
    [
      "0.0014469492647198382",
      "0.0015527144660002802",
      "0.003812967110099307",
      "0.0016698403260290305",
      "0.001600687047614451",
      "7.501416801886555e-06",
      "1.482287951806827e-05",
      "-4.649959799484322e-06",
      "-1.523743509592038e-05",
      "-5.9197055032511184e-05",
      "-8.092147978254982e-05",
      "-7.04732923265808e-05",
      "-0.00020814285220747874",
      "0.00018465697884597433",
      "0.00010381323419581333",
      "-4.284585275849912e-06",
      "-3.364130643749358e-05",
      "5.594576087466213e-06",
      "-8.372215125735107e-06",
      "0.00018786770220571418",
      "2.0611749161060268e-05",
      "1.645593330421506e-05",
      "0.00010979585260783564",
      "-9.495492252533471e-05",
      "-1.829628840444234e-05"
    ],
    [
      "0.0014450885845360237",
      "0.001489819150910203",
      "0.002435583823833092",
      "0.0015404230181387012",
      "0.0015194694971822592",
      "3.916906165796901e-06",
      "2.8178189562272827e-06",
      "-1.2323876898463921e-06",
      "-8.065234568709847e-06",
      "-9.247267868861481e-06",
      "-3.884722092188192e-05",
      "-3.377576267148793e-05",
      "-8.586207352586611e-05",
      "0.00011298994174453797",
      "3.854780760145021e-05",
      "-1.757527567784869e-06",
      "-2.10401511469868e-05",
      "3.6063189588197285e-06",
      "-4.717243686718878e-06",
      "7.34854022923153e-05",
      "7.203604244676538e-06",
      "4.515407511492672e-06",
      "9.943683179902385e-05",
      "-3.0509269381202778e-05",
      "-1.0985626087240897e-05"
    ],
    [
      "0.0014450736183661149",
      "0.0014879231627332745",
      "0.002437283367517185",
      "0.0015366309727374852",
      "0.0015167739240867716",
      "4.105814231642572e-06",
      "3.275474433900934e-06",
      "-1.5316470918803973e-06",
      "-8.127386341163392e-06",
      "-1.2334004692105661e-05",
      "-3.5666564761552174e-05",
      "-3.3322386074277735e-05",
      "-9.614644029641787e-05",
      "0.00010225280876936818",
      "3.680901177205487e-05",
      "-1.6766734525436234e-06",
      "-1.9967910889718224e-05",
      "3.5353770454145275e-06",
      "-4.5802389692653365e-06",
      "6.996378495430523e-05",
      "5.875260632556035e-06",
      "2.8542030038999815e-06",
      "8.769580384610802e-05",
      "-3.2250468100912136e-05",
      "-8.533687276578001e-06"
    ],
    [
      "0.0014450143923642837",
      "0.0014866059292733443",
      "0.002366012341634167",
      "0.0015324057935442207",
      "0.0015123176377436708",
      "4.067380079157718e-06",
      "2.5452800996025817e-06",
      "-1.1506142636172094e-06",
      "-7.73741796330996e-06",
      "-1.6029321888418604e-05",
      "-3.287152424070029e-05",
      "-3.220410133579501e-05",
      "-9.168548773237772e-05",
      "9.645139266023949e-05",
      "3.3576142639249545e-05",
      "-1.664934637529202e-06",
      "-1.8274270250787377e-05",
      "3.5251148982611004e-06",
      "-4.335482040332235e-06",
      "6.666581298975852e-05",
      "5.73533914588182e-06",
      "2.0931574400598555e-06",
      "8.578287467993361e-05",
      "-2.5204862002168827e-05",
      "-8.615026069575927e-06"
    ],
    [
      "0.0014452426151534154",
      "0.0014965036134625294",
      "0.0023838003521229694",
      "0.001556361729854252",
      "0.0015243197899344498",
      "4.348872329819856e-06",
      "4.855839399127078e-06",
      "-1.103439490203917e-06",
      "-8.335420292600069e-06",
      "-1.5269680230413618e-05",
      "-3.965161833083067e-05",
      "-3.493688973449476e-05",
      "-8.084575003988803e-05",
      "9.112512585587805e-05",
      "4.8501915999155394e-05",
      "-2.4113505352455757e-06",
      "-1.706887070116774e-05",
      "3.1113462966028227e-06",
      "-4.907648839044702e-06",
      "7.278147878624862e-05",
      "1.2900679417111315e-05",
      "4.586568483501439e-06",
      "7.324304202560248e-05",
      "-3.36338138414772e-05",
      "-1.293040090556577e-05"
    ],
    [
      "0.0014474847296836514",
      "0.0015432789763359118",
      "0.0032713582556420846",
      "0.0016540179803744247",
      "0.0015971005066546006",
      "9.134731498785047e-06",
      "7.865599534840674e-06",
      "-2.780452157999284e-06",
      "-1.6837398247421828e-05",
      "-3.116361050313854e-05",
      "-7.267500643552697e-05",
      "-6.755312388440761e-05",
      "-0.00019350666365966956",
      "0.00015333430786287455",
      "9.005572865871102e-05",
      "-4.979984341144829e-06",
      "-3.102675973530601e-05",
      "5.577333364875932e-06",
      "-9.317408203689103e-06",
      "0.0001330347489265156",
      "2.1353477517973514e-05",
      "3.0609136883547424e-06",
      "0.00011274181984258927",
      "-6.278258408583806e-05",
      "-1.9637154814149952e-05"
    ],
    [
      "2.1608534915608746",
      "12.447521049467412",
      "65.44021944853218",
      "41.63290995768231",
      "20.444273795010393",
      "4.542876957896264",
      "-9.166254788138692",
      "-7.814440666150069",
      "0.5338720840191451",
      "-14.925494381664674",
      "-12.51933419657444",
      "4.202325036311836",
      "38.20797931623806",
      "-10.806314962209388",
      "-5.154877203410135",
      "1.1315218550470103",
      "-3.1017538239991347",
      "3.8385939813990873",
      "2.336776709478661",
      "2.051129461319559",
      "15.527600541997924",
      "-1.4586891423718356",
      "-21.890458100373124",
      "-28.23279713183294",
      "-17.23676696914117"
    ],
    [
      "0.001482992426533572",
      "0.00210096635053786",
      "0.009529954996083372",
      "0.0033861567403948314",
      "0.0028488289756942657",
      "9.676404647304202e-05",
      "6.581426919840767e-05",
      "-6.003875044638288e-05",
      "-0.00016918617730267413",
      "-0.0005655182651845191",
      "-0.0003219509006450521",
      "-0.000509844349075737",
      "-0.0010038477132020794",
      "0.000480393702508881",
      "0.0010414461122891074",
      "-1.8738796384828867e-05",
      "-0.00017743278400787928",
      "3.062395787313863e-05",
      "-7.940938591871278e-05",
      "0.00018866156395869226",
      "0.0004324123344335434",
      "3.7337634134075415e-05",
      "-0.0005254296352027266",
      "-0.001036933111220277",
      "1.214390359913169e-05"
    ],
    [
      "0.0014562729945151625",
      "0.0016880517460741483",
      "0.00832331488242016",
      "0.002071005343242303",
      "0.0018449331028481657",
      "2.9810428334717156e-05",
      "7.836860045429491e-05",
      "-2.150287225523478e-05",
      "-5.227511090813763e-05",
      "-0.0003152009478501677",
      "-4.336826071385985e-05",
      "-0.00013834378463278382",
      "-0.0011695598804917098",
      "-0.00012686078166083075",
      "0.0002885542066878035",
      "-1.6536622563872134e-05",
      "-1.2541698998162604e-05",
      "-4.049781860611494e-06",
      "-2.8642655594716262e-05",
      "0.0005102612720755856",
      "-7.522746809016333e-07",
      "-4.9972380154724644e-05",
      "-0.0002584124806431316",
      "-0.000263034550622898",
      "-2.5660331767569433e-05"
    ],
    [
      "0.0014461908683426018",
      "0.0015114668938224283",
      "0.002712767489628748",
      "0.0015921402438721938",
      "0.0015538669637731029",
      "6.749492101288653e-06",
      "6.470149723079888e-06",
      "-2.0102689071096785e-06",
      "-1.216008180995327e-05",
      "-5.0119153853531876e-05",
      "-4.06362729322259e-05",
      "-4.523542635624203e-05",
      "-0.00011962816400776372",
      "9.996188706220685e-05",
      "6.719330633736887e-05",
      "-3.2301455472601987e-06",
      "-1.836425239604085e-05",
      "2.9201759924113206e-06",
      "-6.9694938992645165e-06",
      "8.624321667278064e-05",
      "2.0255826858616334e-05",
      "3.07938385545706e-06",
      "3.298303271254816e-05",
      "-6.296379606664461e-05",
      "-1.1964415064117324e-05"
    ],
    [
      "0.0014448444660624027",
      "0.0014856105886442972",
      "0.002238964916538725",
      "0.0015354404463735532",
      "0.0015098369863593285",
      "3.8631517595013645e-06",
      "4.8066311638377905e-06",
      "-1.347505053720057e-06",
      "-7.129881757466008e-06",
      "-2.0896628397538033e-05",
      "-2.8741534984147733e-05",
      "-2.8456064448972333e-05",
      "-7.46205734028805e-05",
      "6.455876508711031e-05",
      "4.0948729467488186e-05",
      "-1.9065048800932543e-06",
      "-1.2416409616653748e-05",
      "2.2049162000836985e-06",
      "-4.057118174063799e-06",
      "5.8496310289862445e-05",
      "1.0341451470007796e-05",
      "2.641116734809822e-06",
      "4.131296798111169e-05",
      "-3.309353857722154e-05",
      "-8.475731189929424e-06"
    ],
    [
      "0.001444913702907897",
      "0.0014806315820788786",
      "0.0020817147082610597",
      "0.0015245564687873503",
      "0.0015103767849130828",
      "4.244270435879618e-06",
      "3.932825348143368e-06",
      "-1.944760159384044e-06",
      "-7.705517928730194e-06",
      "-1.1020319995626466e-05",
      "-3.1291619935414116e-05",
      "-3.1401517083307324e-05",
      "-5.203286274729241e-05",
      "7.053897832431302e-05",
      "3.7746780364746395e-05",
      "-1.2902651935518663e-06",
      "-1.4441525304747627e-05",
      "2.9317721871391887e-06",
      "-4.036398900824144e-06",
      "4.1517486788260955e-05",
      "8.207753253334449e-06",
      "1.1472633998078142e-06",
      "6.241765021462911e-05",
      "-2.9842685267854376e-05",
      "-5.907997178830731e-06"
    ],
    [
      "0.001446689889044518",
      "0.0015122250086927174",
      "0.0026612277552785966",
      "0.0015847950319106442",
      "0.001565979198784493",
      "8.542244479440351e-06",
      "4.137696784536091e-06",
      "-3.942640734700772e-06",
      "-1.5039480909471802e-05",
      "-4.1615565595638996e-05",
      "-4.767795370411503e-05",
      "-5.868181760616116e-05",
      "-0.0001236314594408242",
      "0.00012425216511781822",
      "6.43195098042039e-05",
      "-1.987361462624754e-06",
      "-2.6727787634781384e-05",
      "5.285601743513027e-06",
      "-7.517647991061532e-06",
      "6.034799950346061e-05",
      "1.5471761788690676e-05",
      "-7.590384402521692e-07",
      "6.459905624257543e-05",
      "-7.139428603240776e-05",
      "-2.647174169074586e-06"
    ],
    [
      "0.001509594654590696",
      "0.0021350754341209056",
      "0.010046724249901768",
      "0.002353622765645779",
      "0.003451045215171838",
      "0.00017969872751651415",
      "-5.4472174961065434e-05",
      "-0.00012681057904254223",
      "-0.0003165925975928635",
      "-0.0005505149702294321",
      "-0.0004830323549472939",
      "-0.0009946257455430015",
      "-0.000789130947910595",
      "0.0016916732166786306",
      "0.0007333047500684955",
      "9.588027365330041e-06",
      "-0.0005023551357152177",
      "6.86748667793905e-05",
      "-0.00013782906952088445",
      "-0.0008467662449161502",
      "0.00024045729974387782",
      "-0.00021489853562996607",
      "-0.0007099664850973295",
      "-0.0021381337090709118",
      "0.0004570915418989793"
    ],
    [
      "0.5103661092422762",
      "9.363637283498967",
      "13.372074627292164",
      "31.856210881675672",
      "13.110605426902412",
      "-1.1709114517322936",
      "-0.885330798661285",
      "1.1468217659836888",
      "-1.9475986361112367",
      "-0.26541286408776515",
      "-15.826340531440707",
      "0.4265593975537649",
      "4.556183177288886",
      "6.765558192733352",
      "1.1599417702014228",
      "-0.4493075614874757",
      "1.0059660846104799",
      "2.1226464682876744",
      "-0.656060392241797",
      "4.614755253595179",
      "-4.031660343586306",
      "2.737065689556039",
      "7.9890714815884465",
      "10.027680008250343",
      "1.2091018014531874"
    ],
    [
      "0.0014539122305230869",
      "0.0016611768995415106",
      "0.004428796088740353",
      "0.0019396615288767727",
      "0.0017912714008385428",
      "2.4525329843788435e-05",
      "1.643936843598104e-05",
      "-8.2719085938346e-06",
      "-3.93801565228533e-05",
      "-1.3104238481550558e-05",
      "-0.00019403467541725706",
      "-0.00017966864251944082",
      "-0.00026206220333174757",
      "0.00036379435236714194",
      "0.00020827208441729286",
      "-8.550205382987262e-06",
      "-6.572179808264805e-05",
      "2.1829926529202347e-05",
      "-1.788347660925045e-05",
      "0.00024459931232161347",
      "5.295291438575295e-05",
      "6.3285741187856216e-06",
      "0.0005189413438397787",
      "-1.0507243912261951e-05",
      "-4.7981559906724e-05"
    ],
    [
      "0.0014461435632711062",
      "0.0015137891040485675",
      "0.0025950410760546337",
      "0.0015982564529604896",
      "0.001552285527280208",
      "6.723516587589872e-06",
      "6.97459900301369e-06",
      "-2.3297993217916333e-06",
      "-1.1721571067025408e-05",
      "-1.341647765789651e-05",
      "-5.618056280145144e-05",
      "-5.235814958434397e-05",
      "-0.00010842068957521313",
      "0.00011242022006641336",
      "6.622990897849328e-05",
      "-2.768580142754013e-06",
      "-2.1531549172513546e-05",
      "5.238614400576943e-06",
      "-6.1123632220163705e-06",
      "9.10692899709881e-05",
      "1.4207010262646725e-05",
      "3.665307145538777e-06",
      "0.00012953683871699026",
      "-2.498369940646027e-05",
      "-1.6496139666477205e-05"
    ],
    [
      "0.0014446550791845994",
      "0.0014782588752849748",
      "0.0020190420862291393",
      "0.0015213516332953445",
      "0.0015020422126338496",
      "3.6213393195471426e-06",
      "3.7576937045153396e-06",
      "-1.396760116234272e-06",
      "-6.444349131544059e-06",
      "-6.805111308440057e-06",
      "-3.0338850976457557e-05",
      "-2.8051301694471546e-05",
      "-4.6162615250422355e-05",
      "6.418568963484081e-05",
      "3.460059598841896e-05",
      "-1.341563916220052e-06",
      "-1.2289336158660224e-05",
      "2.8689884025651955e-06",
      "-3.377336323084075e-06",
      "4.39955882558736e-05",
      "7.6127612765105245e-06",
      "1.9311912226536045e-06",
      "7.118469385187505e-05",
      "-1.6903608335736078e-05",
      "-7.910201844707251e-06"
    ],
    [
      "0.0014438440210602864",
      "0.001463004194937523",
      "0.0018159268817261424",
      "0.001486814699401281",
      "0.0014754154937812885",
      "1.829021983507312e-06",
      "2.1200118997618406e-06",
      "-6.541419904509036e-07",
      "-3.456523446716559e-06",
      "-4.8264507240165255e-06",
      "-1.636060375054023e-05",
      "-1.4832153087765407e-05",
      "-3.2997788301684626e-05",
      "3.820155989928676e-05",
      "1.8502138634094378e-05",
      "-7.967336359096206e-07",
      "-7.569232802223129e-06",
      "1.5340511264753557e-06",
      "-1.930880585285017e-06",
      "2.7471269571386482e-05",
      "3.870186976596425e-06",
      "1.3993343975142596e-06",
      "3.705057992485179e-05",
      "-1.2779724644808188e-05",
      "-4.435757549060862e-06"
    ],
    [
      "0.0014438741033488748",
      "0.0014636072522078213",
      "0.0018222751845095044",
      "0.0014878294156790129",
      "0.0014759986434351104",
      "1.898779836005222e-06",
      "2.449932220609916e-06",
      "-6.540210312680416e-07",
      "-3.5232655122017743e-06",
      "-5.592215934861571e-06",
      "-1.651238814537623e-05",
      "-1.5113700205783198e-05",
      "-3.295752967653438e-05",
      "3.769902108049499e-05",
      "1.895469596706326e-05",
      "-8.506439253983548e-07",
      "-7.367348053431806e-06",
      "1.5389644476242913e-06",
      "-1.980055436912458e-06",
      "2.893298006010461e-05",
      "4.090838603578585e-06",
      "1.3518931877624975e-06",
      "3.8039528835929745e-05",
      "-1.2426410101873448e-05",
      "-4.716609667497535e-06"
    ],
    [
      "0.0014439693325903064",
      "0.0014660520439140914",
      "0.0018741087162509244",
      "0.0014942387090260492",
      "0.0014794797499272769",
      "2.0933373789986936e-06",
      "2.5975705359056123e-06",
      "-7.217243483121417e-07",
      "-3.859143223041519e-06",
      "-5.9047896684933365e-06",
      "-1.8653908926340977e-05",
      "-1.6864842395918836e-05",
      "-3.940304608791022e-05",
      "4.2219316369921976e-05",
      "2.129471709027899e-05",
      "-9.4530121303295e-07",
      "-8.18648966619938e-06",
      "1.7811929083995703e-06",
      "-2.128711986043742e-06",
      "3.312058098468008e-05",
      "4.424597345617723e-06",
      "1.6430857884800764e-06",
      "4.433438037402314e-05",
      "-1.2150031017713011e-05",
      "-5.407003873198966e-06"
    ],
    [
      "0.0014451840774463358",
      "0.0014941033312931573",
      "0.0023251036348437234",
      "0.0015550856080976147",
      "0.0015234897734087251",
      "4.602872914313429e-06",
      "3.750728820749691e-06",
      "-1.6705158592158295e-06",
      "-8.427124470588509e-06",
      "-6.063071970555994e-06",
      "-4.312806650639535e-05",
      "-3.786227040701338e-05",
      "-7.663886173041574e-05",
      "9.586096001497144e-05",
      "4.805495573557598e-05",
      "-1.9513357331699468e-06",
      "-1.7187031942295085e-05",
      "3.797958886272687e-06",
      "-4.397241453932488e-06",
      "7.03529277066783e-05",
      "9.624129812922593e-06",
      "4.00064354656182e-06",
      "0.00010440879268277176",
      "-1.6467360594008205e-05",
      "-1.2882739232112143e-05"
    ],
    [
      "0.21731678829064938",
      "1.7556268347281931",
      "2.7307994846469543",
      "13.252483258427736",
      "1.0530113891765887",
      "0.4282141220082716",
      "0.726098041131346",
      "1.5401585912767972",
      "0.20501238946151168",
      "0.9410953878124342",
      "1.6320289757431445",
      "1.2833921727533895",
      "5.969033939402461",
      "0.21221212062698347",
      "0.09156629346861321",
      "-0.44138448293775606",
      "0.24232770369277062",
      "0.6958232874449185",
      "-0.4286026367279853",
      "1.9687480680197562",
      "4.535174461693713",
      "-0.4277459631637901",
      "0.6025669665377279",
      "-1.6774165274589312",
      "-3.721255835551412"
    ],
    [
      "0.0014628419897250442",
      "0.0024260510241075144",
      "0.00489739966440869",
      "0.0031889966512051796",
      "0.0020486135055547087",
      "-4.63808154652448e-05",
      "6.989792653768582e-05",
      "3.009849771113144e-05",
      "4.147885077935879e-06",
      "-6.913639470131618e-05",
      "-0.0003920945571908984",
      "-0.00046238977128113657",
      "-0.00020983023397608562",
      "0.0005150820171289943",
      "0.0005638153184363875",
      "-1.2927469291043495e-05",
      "-8.205761163703708e-05",
      "0.00010114682220561026",
      "-9.916421087122571e-06",
      "0.0006864365220601131",
      "-0.0004745511072850875",
      "-5.620852049182163e-05",
      "0.0012651177792388113",
      "0.0002834791919888003",
      "-0.0005023366733271255"
    ],
    [
      "0.0014489305234569676",
      "0.0015604529937303946",
      "0.002990257070888268",
      "0.0017023709696959862",
      "0.0016462987226698817",
      "1.2262191690374969e-05",
      "1.3054953437271875e-05",
      "-4.896041493075722e-06",
      "-2.227511234082867e-05",
      "-2.2071826911118856e-05",
      "-9.571678529461334e-05",
      "-9.193928032861872e-05",
      "-0.00010860011150850177",
      "0.0001651695125055203",
      "0.00012745145979518443",
      "-4.574115225111046e-06",
      "-3.4016995621729755e-05",
      "7.121506928984468e-06",
      "-1.2039892841513692e-05",
      "0.0001184232129019352",
      "2.7492876687262364e-05",
      "3.1754679913403268e-06",
      "0.0001517911538842096",
      "-7.55776720942311e-05",
      "-2.6350362642990337e-05"
    ],
    [
      "0.0014492957738111718",
      "0.0015699423491679619",
      "0.0032672285115441933",
      "0.0017309096245444952",
      "0.0016451495910574075",
      "1.3527733074615557e-05",
      "1.9252745383632497e-05",
      "-3.651608231724925e-06",
      "-2.218819219678061e-05",
      "-2.7001633892187216e-05",
      "-9.134835527314937e-05",
      "-8.715198665579917e-05",
      "-0.00013974657131084512",
      "0.0001525293970412315",
      "0.0001293323786587121",
      "-6.5448650887009505e-06",
      "-2.8274065633818324e-05",
      "7.659441330859133e-06",
      "-1.218937489730411e-05",
      "0.00015785733642222557",
      "4.014529257766772e-05",
      "2.591446340720693e-06",
      "0.00018972972009830084",
      "-5.2993724567199634e-05",
      "-3.34057972066684e-05"
    ],
    [
      "0.0014438243367561774",
      "0.0014628002387585266",
      "0.0017757150705678315",
      "0.001486332907916513",
      "0.0014749903886092123",
      "1.8500592828920868e-06",
      "2.22749346187671e-06",
      "-6.298724053975578e-07",
      "-3.378567993652566e-06",
      "-5.326234044128847e-06",
      "-1.5775578195570148e-05",
      "-1.4392637583610813e-05",
      "-2.5924439718399277e-05",
      "3.3881216365363976e-05",
      "1.9377408329155855e-05",
      "-8.283800633756387e-07",
      "-6.318638186050528e-06",
      "1.3064938523147831e-06",
      "-1.8841759062157242e-06",
      "2.6053170186706683e-05",
      "4.761021078900079e-06",
      "1.4349320814737642e-06",
      "3.243839239657557e-05",
      "-1.154225630948986e-05",
      "-4.775512552927892e-06"
    ],
    [
      "0.0014437978997289664",
      "0.0014619819825056886",
      "0.001764371179592144",
      "0.001484002666369257",
      "0.0014737111765176188",
      "1.8545223930711883e-06",
      "2.0618632863546676e-06",
      "-6.964481536554115e-07",
      "-3.3361447400652696e-06",
      "-5.59560169778403e-06",
      "-1.4990932781065591e-05",
      "-1.4165185815254326e-05",
      "-2.7262236590387446e-05",
      "3.170501675368849e-05",
      "1.8342787739730845e-05",
      "-7.818918325254266e-07",
      "-6.086858408567274e-06",
      "1.2929841976184648e-06",
      "-1.7970134346664067e-06",
      "2.4460314060443213e-05",
      "4.216977320774353e-06",
      "1.0081835049180283e-06",
      "3.0014520042782452e-05",
      "-1.1183796101853249e-05",
      "-4.004765965945145e-06"
    ],
    [
      "0.0014438461559975531",
      "0.001462677632353647",
      "0.0017812667409216425",
      "0.0014849808840771434",
      "0.0014749519785704126",
      "1.9071897499141566e-06",
      "2.0696265190183732e-06",
      "-6.5266231917288e-07",
      "-3.4831599489138244e-06",
      "-5.768229361042776e-06",
      "-1.5296693115346714e-05",
      "-1.4530495223110973e-05",
      "-2.836595869491912e-05",
      "3.4243220742832586e-05",
      "1.8457111812617792e-05",
      "-8.123168479534804e-07",
      "-6.642781444448827e-06",
      "1.354361973060584e-06",
      "-1.930701973063015e-06",
      "2.5124518340773622e-05",
      "4.355320230950657e-06",
      "1.0025850800244022e-06",
      "3.10930393943941e-05",
      "-1.2689611723253581e-05",
      "-4.158866223537051e-06"
    ],
    [
      "0.0014439508776102584",
      "0.001464686486271529",
      "0.0018122514409571902",
      "0.0014891668896874627",
      "0.0014789830956395262",
      "2.1409354524692753e-06",
      "2.213633883214626e-06",
      "-8.345384408417209e-07",
      "-3.939943722147556e-06",
      "-6.404465927826896e-06",
      "-1.726804070859285e-05",
      "-1.6477516256213653e-05",
      "-3.034453691549679e-05",
      "3.8308592260162605e-05",
      "2.0885565413975182e-05",
      "-8.51537157045706e-07",
      "-7.524008149269972e-06",
      "1.483821246455349e-06",
      "-2.1485265673013343e-06",
      "2.6560128710177424e-05",
      "4.778100538487626e-06",
      "1.1219928649544596e-06",
      "3.322209935543484e-05",
      "-1.5229930134238285e-05",
      "-4.25778206214579e-06"
    ],
    [
      "0.001475568019183595",
      "0.001842548358074877",
      "0.005948454834329848",
      "0.0019958667002769343",
      "0.002359204106384087",
      "8.663247377977555e-05",
      "1.8709662238070862e-05",
      "-5.3124541854325896e-05",
      "-0.00014361742593947427",
      "-0.00011441495314775685",
      "-0.0002764882774227551",
      "-0.00046572925259161745",
      "-0.0005324252377155374",
      "0.0005706892769293617",
      "0.0003616767355581202",
      "-9.563602929239334e-06",
      "-0.00019639035017743063",
      "3.476278376926348e-05",
      "-6.3357695525366e-05",
      "-0.00013650574456518087",
      "8.8399349962526e-05",
      "-0.00013443412824030632",
      "-1.6168340646468984e-05",
      "-0.0007557247689823741",
      "0.00015138100634511727"
    ],
    [
      "0.033087990561367416",
      "0.07952384458367213",
      "1.886823679251467",
      "0.0441418581729927",
      "0.9019922070924289",
      "0.048110268820640636",
      "0.06530627878178766",
      "-0.021655129002287117",
      "-0.1315538667911477",
      "0.012106789569084737",
      "-0.044090928967832184",
      "-0.23925491566526574",
      "0.17010487555605616",
      "0.5142962321993",
      "0.18721419714135543",
      "0.011653152906511801",
      "-0.23492757363484437",
      "-0.028832828102399705",
      "-0.10568780489125565",
      "-0.3804093525240331",
      "-0.035479769493534145",
      "-0.11183560336858404",
      "-0.21974156501333095",
      "-1.1947583978698653",
      "-0.047900757665193076"
    ],
    [
      "0.0014614475331774825",
      "0.0017794893941460701",
      "0.0048203649937907335",
      "0.002258243862799483",
      "0.0021450181618698984",
      "4.746821152455131e-05",
      "4.959178809399945e-05",
      "-3.867122827408194e-05",
      "-8.174050644112153e-05",
      "-4.309489388441404e-05",
      "-0.00033121841775000905",
      "-0.00032884539479982177",
      "-0.00016048016387892365",
      "0.00032271466664749994",
      "0.0005175390417715817",
      "-9.127027244805046e-06",
      "-7.389023634315083e-05",
      "1.390973967104568e-05",
      "-3.457739170892267e-05",
      "0.00023131717614349352",
      "0.00011800081661962554",
      "1.0871252670087017e-05",
      "0.00030517610695425507",
      "-0.00025402038320231193",
      "-3.960696626586648e-05"
    ],
    [
      "8.979744799984797",
      "71.35990105135143",
      "57.91395119412759",
      "21.651386790504848",
      "25.46590018517307",
      "-12.243300159594249",
      "-5.933602675216363",
      "5.8734793923493465",
      "10.454863667635928",
      "3.601321195882316",
      "-0.3543906037838235",
      "-5.6656857527944045",
      "4.925921225611897",
      "-27.160186800025315",
      "11.372164415431728",
      "-12.917899817549468",
      "15.041036737887516",
      "1.565408974648591",
      "-8.465752533972724",
      "-2.7744468341720876",
      "11.597153622071257",
      "21.894063254882564",
      "-11.934068762935432",
      "-9.340889450851153",
      "-9.458696718724404"
    ],
    [
      "0.0014646782193822913",
      "0.0017823735217421144",
      "0.005651112414691498",
      "0.0019436429638746522",
      "0.0020495473223786837",
      "6.120667461648713e-05",
      "-7.093867725662164e-06",
      "-2.8370812208225742e-05",
      "-9.232850972413223e-05",
      "-0.00022453105560649468",
      "-0.00020663310478807208",
      "-0.00034250211424011667",
      "-0.0005254140947271762",
      "0.00048191709929594733",
      "0.0002512191875538449",
      "-1.088915058597729e-05",
      "-0.00010154296629709286",
      "2.862005265404341e-05",
      "-3.671176151667665e-05",
      "0.00015087336563176119",
      "5.658161866234397e-05",
      "-7.9546497680808e-05",
      "0.00019600615677246947",
      "-0.00022848596435971118",
      "6.0379561600460694e-05"
    ],
    [
      "0.0014563817544436019",
      "0.0016204983201889378",
      "0.0035972831348309317",
      "0.0017089065693946582",
      "0.0018036770058269464",
      "3.3195905129529476e-05",
      "-9.430952817921884e-06",
      "-1.0444270197237777e-05",
      "-5.360626292873869e-05",
      "-0.0001190304308690503",
      "-0.00011154474331393705",
      "-0.00018489547833709983",
      "-0.0001768651178269521",
      "0.00039190435262605514",
      "0.00011837578816604929",
      "-4.537409613689858e-06",
      "-8.54933801851554e-05",
      "1.934754734041761e-05",
      "-2.5848842314150307e-05",
      "5.728462282958589e-06",
      "5.446219302929847e-05",
      "-3.484594407139799e-05",
      "0.00012305922653083046",
      "-0.00023126691049973173",
      "3.3256016258927054e-05"
    ],
    [
      "0.0014542554257120832",
      "0.0015908000789788238",
      "0.003315930312058938",
      "0.0016724706995747767",
      "0.0017441315690190085",
      "2.7737260817950064e-05",
      "6.92682128627947e-06",
      "-1.1006902757750418e-05",
      "-4.50105880944111e-05",
      "-7.043414171309506e-05",
      "-9.367433578636639e-05",
      "-0.0001491166941157549",
      "-0.00017756859184169416",
      "0.0002474221768592694",
      "0.00011175005327844523",
      "-5.0873747967614405e-06",
      "-6.237436477395709e-05",
      "1.3872935601716556e-05",
      "-2.195418437172181e-05",
      "4.092190786754817e-05",
      "3.748606627342764e-05",
      "-3.4833206100644414e-05",
      "0.000102786724907862",
      "-0.00018824891998313385",
      "2.3960881334177114e-05"
    ],
    [
      "0.0014526808457730903",
      "0.0015691730171853407",
      "0.0030490803321040994",
      "0.001634263814281477",
      "0.0017076705056027085",
      "2.352693513301497e-05",
      "8.796716948285618e-06",
      "-9.560570484864326e-06",
      "-3.887083981426671e-05",
      "-7.280431458148872e-05",
      "-7.652623052657472e-05",
      "-0.0001261928804416278",
      "-0.00012145553048388681",
      "0.00021207562223623022",
      "0.00010060471496535495",
      "-4.099341451960118e-06",
      "-5.265331381834831e-05",
      "1.0198940700393786e-05",
      "-1.983687136458447e-05",
      "3.133405343180209e-05",
      "3.575004627587623e-05",
      "-2.7411577048179004e-05",
      "5.474858905798171e-05",
      "-0.0001891061684315291",
      "1.9478273731006414e-05"
    ],
    [
      "0.0014602171692383087",
      "0.0016431248811609193",
      "0.004068174269692316",
      "0.0017661935959041874",
      "0.0019013221896109214",
      "3.646942863756868e-05",
      "2.817378469420828e-05",
      "-9.855277041762325e-06",
      "-6.406558177538506e-05",
      "-9.897345979450567e-05",
      "-0.000121096652346322",
      "-0.00018950170008156551",
      "-8.275687597478917e-05",
      "0.00039048723527696324",
      "0.00016353113963167324",
      "-7.531180485206215e-06",
      "-9.871005178216296e-05",
      "1.4843292372920531e-05",
      "-3.914297413531479e-05",
      "5.593578396076438e-05",
      "7.32277018909598e-05",
      "-3.724024961119405e-05",
      "0.00011820587806005877",
      "-0.0003905009246129945",
      "6.392714227812639e-06"
    ],
    [
      "0.16200249612788928",
      "0.6053334523775487",
      "31.746371227719962",
      "1.2366862944664314",
      "3.107737764468749",
      "0.13623215093396715",
      "2.2261448817394727",
      "-0.17200742291597593",
      "-0.47819463579293375",
      "1.2381592274651503",
      "0.5695857989482466",
      "0.49977484758354124",
      "-3.3386358932940214",
      "-7.834303903231688",
      "1.841444315632223",
      "-0.2798629103942929",
      "0.37239745283806214",
      "-0.4105623352399371",
      "-0.5196286794415887",
      "4.197720929837234",
      "-0.6480800622143543",
      "-1.2741530868210766",
      "-5.293578209330157",
      "-6.0955290661569315",
      "-0.6662526689349295"
    ],
    [
      "0.0015030355342307855",
      "0.0024420979206828198",
      "0.01412598786290744",
      "0.003086045576968963",
      "0.003299151037802904",
      "0.00010644014972854983",
      "0.0002112543332532973",
      "-3.6129423490499944e-06",
      "-0.00019970700265824673",
      "-0.0013923630718803914",
      "-0.0004499610862068362",
      "-0.0006081088666134054",
      "0.0010190098174840433",
      "0.0016046707943119932",
      "0.0010129748218905713",
      "-4.9595068199857025e-05",
      "-0.0002245703398512805",
      "3.2809304114528015e-06",
      "-0.00015389693334421086",
      "0.0008790783117698355",
      "0.0006432312153788156",
      "0.00014056566300386589",
      "-0.0010122972524766497",
      "-0.00220160992882074",
      "-0.00014372789321503532"
    ],
    [
      "0.28182427597774606",
      "4.360810885132611",
      "9.190833349976458",
      "4.6686353472804925",
      "1.060180708568719",
      "1.0075232777613476",
      "-1.0347520200359654",
      "0.9272052434549931",
      "-0.4772621853243078",
      "-5.706190273801847",
      "2.2499198351034235",
      "-1.2954031748247123",
      "-0.5040862578476293",
      "0.6296702789920856",
      "-2.1900258360861327",
      "-0.45413132104484993",
      "1.2250471666355929",
      "0.6671941767598549",
      "-0.26004171107966534",
      "2.7301068048410424",
      "3.9006483900456494",
      "-1.7060688735697382",
      "-6.511844963421593",
      "3.0454988759023265",
      "0.2726429323353114"
    ],
    [
      "0.001453583939058561",
      "0.0016718880669426462",
      "0.005105039476244889",
      "0.001873295942359623",
      "0.0017683568205074294",
      "1.531278979140585e-05",
      "4.760713118683503e-06",
      "4.491963108362863e-06",
      "-3.326908319141468e-05",
      "-6.675524756261813e-05",
      "-0.0001359885220818218",
      "-0.000129466538339417",
      "-0.0002843543397881029",
      "0.00045858461471342697",
      "0.00015010197227923112",
      "-1.0786467367643316e-05",
      "-8.092777141841335e-05",
      "1.4588507617985548e-05",
      "-2.3432462981553542e-05",
      "0.00030181233195776823",
      "3.914865877629501e-05",
      "1.150567309736585e-05",
      "0.0003357502998060016",
      "-0.0001177708623877293",
      "-6.988707154436374e-05"
    ],
    [
      "0.0014515411223071193",
      "0.001598869199741561",
      "0.004210478111041903",
      "0.0017505507219276568",
      "0.0016940096535896423",
      "1.639023296528539e-05",
      "2.0676244093773534e-05",
      "-3.003723064430724e-06",
      "-2.9727648116002583e-05",
      "-7.139189087022014e-05",
      "-8.783812257625745e-05",
      "-0.0001040122365615448",
      "-0.0002711142542224782",
      "0.00021833902997025695",
      "0.00012499003091316535",
      "-8.175989986962405e-06",
      "-4.491924433242711e-05",
      "8.004427680486659e-06",
      "-1.8391960651561155e-05",
      "0.0002282455642640851",
      "1.985965727993211e-05",
      "-1.0873228794303055e-05",
      "0.00018640005426690193",
      "-9.984312355672598e-05",
      "-3.732669864210302e-05"
    ],
    [
      "0.0014458482348858835",
      "0.0015049702855257038",
      "0.002713506738042497",
      "0.0015855622742175935",
      "0.001534456158684346",
      "4.70311292577474e-06",
      "8.619016005706744e-06",
      "-2.6007907617108866e-07",
      "-9.291012557320758e-06",
      "-1.6309939533700208e-05",
      "-4.5236912921074964e-05",
      "-3.9080987537374824e-05",
      "-0.00013268273527285924",
      "0.00011158469010659972",
      "4.9628411975934026e-05",
      "-3.1237631166869176e-06",
      "-2.3360774329713227e-05",
      "5.149003808848546e-06",
      "-6.049914999760452e-06",
      "0.00010521947582075016",
      "9.049902157606135e-06",
      "3.749430758301832e-06",
      "0.00013133169614774635",
      "-2.9327496225596454e-05",
      "-1.9067782806435005e-05"
    ],
    [
      "0.0014447000832655188",
      "0.0014823152750322855",
      "0.002204631633996675",
      "0.0015315462386313768",
      "0.0015023692580800085",
      "3.2157098963773293e-06",
      "4.976332267529703e-06",
      "-8.004679187567772e-07",
      "-6.116354973477246e-06",
      "-9.530085721098016e-06",
      "-3.081874084314936e-05",
      "-2.684190569103569e-05",
      "-7.581374965729512e-05",
      "6.908348456457812e-05",
      "3.4354786286609664e-05",
      "-1.7980240651989976e-06",
      "-1.4146191324931199e-05",
      "3.1255412241045425e-06",
      "-3.5876483373851184e-06",
      "6.107004227425107e-05",
      "6.565966078476562e-06",
      "2.7261005863184846e-06",
      "7.6895243909385e-05",
      "-1.9897486364624352e-05",
      "-1.0180852086377574e-05"
    ],
    [
      "0.0014450187440014234",
      "0.0014901578090536758",
      "0.0023359957789301656",
      "0.0015512323083121879",
      "0.0015141502245701272",
      "4.04328759185062e-06",
      "6.301528474917295e-06",
      "-1.378237094046527e-06",
      "-7.361636861631186e-06",
      "-1.2406465233845839e-05",
      "-3.793307423705671e-05",
      "-3.330320030508242e-05",
      "-9.127571850536332e-05",
      "7.66292051089072e-05",
      "4.3677532792203296e-05",
      "-2.131983715090554e-06",
      "-1.5432567419150417e-05",
      "3.7096077395204076e-06",
      "-4.01803258032658e-06",
      "7.386341224127102e-05",
      "7.850883202196709e-06",
      "3.1726575894115753e-06",
      "9.260368874878863e-05",
      "-1.8815494390220645e-05",
      "-1.179468563263038e-05"
    ],
    [
      "0.0014451211722838013",
      "0.001495311061831187",
      "0.002410545089634019",
      "0.001562994643370673",
      "0.0015196447428284725",
      "4.0387473082614715e-06",
      "5.604041049210677e-06",
      "-9.723413122874558e-07",
      "-7.520891190643881e-06",
      "-1.2049538741534332e-05",
      "-4.3235887044046155e-05",
      "-3.6017587862603036e-05",
      "-9.322390089948462e-05",
      "9.344311383469306e-05",
      "4.7124914932519976e-05",
      "-2.2955648877502928e-06",
      "-1.7714448035486465e-05",
      "4.2453782346762945e-06",
      "-4.226983229068627e-06",
      "8.08221341763854e-05",
      "9.531079656227636e-06",
      "5.2496691417739e-06",
      "0.00010931583323634862",
      "-1.7521130943848806e-05",
      "-1.4634397167386989e-05"
    ],
    [
      "0.001447324951991922",
      "0.0015480225272773462",
      "0.0030722735849503004",
      "0.001664374662780787",
      "0.0016046115259681346",
      "9.821170552141454e-06",
      "7.311531450171358e-06",
      "-4.442182167170728e-06",
      "-1.6960424298392347e-05",
      "-3.802950342719202e-05",
      "-8.59340196614857e-05",
      "-8.080421276156314e-05",
      "-0.00013403017750375693",
      "0.0001705763243747784",
      "0.0001039910350774559",
      "-3.814265349960822e-06",
      "-2.8592992414547083e-05",
      "6.825425600031941e-06",
      "-8.023956473245403e-06",
      "0.00013227663912556518",
      "2.1341549437784845e-05",
      "7.84052504379736e-06",
      "0.0001591905793024592",
      "-3.855414943730098e-05",
      "-2.08395824053932e-05"
    ],
    [
      "0.916169031994018",
      "15.23861368032069",
      "12.364423067178421",
      "14.316071473834816",
      "1.6465569479431597",
      "-0.8349803482335847",
      "0.13691870390523",
      "3.2689917781569773",
      "-0.09915458655087436",
      "2.003631265875231",
      "-6.115191805271644",
      "3.4318289762922203",
      "-4.153992501460469",
      "0.6212964235488592",
      "-1.7459733048468584",
      "-3.2968519369014007",
      "-1.0167470054460637",
      "1.1554004003440825",
      "-1.112851892022098",
      "6.555426112681642",
      "9.3448539936824",
      "0.14688385081375552",
      "2.6146177078685313",
      "1.3610592927900735",
      "-4.4208625403026796"
    ],
    [
      "0.001456611115435316",
      "0.0017295026672009854",
      "0.005091813701761603",
      "0.0020033556635418144",
      "0.0019003424207393695",
      "3.007117593008903e-05",
      "1.8545009103298477e-05",
      "-1.370143814318455e-05",
      "-5.2858512010344036e-05",
      "-2.883004326546337e-06",
      "-0.00024255488597967314",
      "-0.0002240118717628969",
      "-0.0003285508239386845",
      "0.00040089995089358227",
      "0.00027376871763696453",
      "-1.2323915530728232e-05",
      "-8.460876577572071e-05",
      "1.9121429841006974e-05",
      "-2.507892966140151e-05",
      "0.0002977863314277496",
      "5.418762621760706e-05",
      "-1.0711861814506026e-06",
      "0.0003981269527422985",
      "-0.00012333514617053555",
      "-4.123674875587542e-05"
    ],
    [
      "0.0014533163897930905",
      "0.0016234512705989418",
      "0.003925901938125864",
      "0.0017702408237846373",
      "0.0017806678561142861",
      "2.307010761474722e-05",
      "1.4741690189600169e-05",
      "-1.0081450651545309e-05",
      "-4.106785213938661e-05",
      "-0.00010261351067897872",
      "-0.00012775635221768652",
      "-0.00015331802986717614",
      "-0.0001260170475882905",
      "0.00030905932712267187",
      "0.00017753978273458252",
      "-5.8360353077146256e-06",
      "-6.130536824279862e-05",
      "9.398817681065514e-06",
      "-2.212319839742139e-05",
      "0.00013303331753382647",
      "5.241020132484601e-05",
      "-2.075026497715292e-06",
      "0.00011046609985064268",
      "-0.00021517771286671186",
      "-1.2336693417697919e-05"
    ],
    [
      "0.0014460594398284126",
      "0.0015081420763227566",
      "0.0025105739281487843",
      "0.001574664803630676",
      "0.001551467911088658",
      "6.677423709323702e-06",
      "5.945712739356227e-06",
      "-2.895117900920418e-06",
      "-1.2057301182323739e-05",
      "-2.7043193263957767e-05",
      "-5.072892955812592e-05",
      "-5.095462365376834e-05",
      "-8.066047334103704e-05",
      "0.00011516604177555939",
      "6.240538824709055e-05",
      "-2.3266633032669434e-06",
      "-2.203990794614872e-05",
      "4.256908776670266e-06",
      "-6.354709225552254e-06",
      "7.323890346155885e-05",
      "1.5198019923197645e-05",
      "3.4329743769614923e-06",
      "8.302922612589361e-05",
      "-5.2468892206974615e-05",
      "-9.692046786662614e-06"
    ],
    [
      "0.0014447497539284765",
      "0.0014786074392660142",
      "0.0021116185435452587",
      "0.0015145382282007174",
      "0.0015055617723253472",
      "3.776607274161254e-06",
      "2.8445125068660673e-06",
      "-1.5552828357121909e-06",
      "-7.118221676521523e-06",
      "-1.5159950621868456e-05",
      "-2.732655515845024e-05",
      "-2.8364020114831314e-05",
      "-5.203609036019287e-05",
      "7.583563148692816e-05",
      "3.2269708201820015e-05",
      "-1.1857457421902655e-06",
      "-1.4572977656217708e-05",
      "2.4836879093874745e-06",
      "-3.938011755779842e-06",
      "4.233178429112731e-05",
      "7.359257764432962e-06",
      "1.5533081240368987e-06",
      "5.356162660948696e-05",
      "-3.305171903918796e-05",
      "-5.415260312608375e-06"
    ],
    [
      "0.0014448836200728421",
      "0.001481754516317821",
      "0.0021961970414068593",
      "0.001521225674937419",
      "0.0015081333469049358",
      "3.925126901604778e-06",
      "3.380343353336992e-06",
      "-1.2518861362600227e-06",
      "-7.331795958330773e-06",
      "-1.742170310077463e-05",
      "-2.8089708377614276e-05",
      "-2.9160930371792592e-05",
      "-6.157355604299221e-05",
      "8.132280029434558e-05",
      "3.283320022724909e-05",
      "-1.4244796469820006e-06",
      "-1.5257848901680771e-05",
      "2.752698959857001e-06",
      "-4.208301680178204e-06",
      "5.084062007396482e-05",
      "7.809700228054325e-06",
      "1.738253618580111e-06",
      "6.231230789174122e-05",
      "-3.186783994810811e-05",
      "-7.072466558319074e-06"
    ],
    [
      "0.001444987994068337",
      "0.001485362684986505",
      "0.00228439809755594",
      "0.0015309361392716846",
      "0.001511810868302464",
      "4.026477359325049e-06",
      "3.5856468762137105e-06",
      "-1.1933308416190666e-06",
      "-7.59401579214418e-06",
      "-1.2670513924007736e-05",
      "-3.2148719770797995e-05",
      "-3.100189161240379e-05",
      "-7.536937826081924e-05",
      "8.831554121506197e-05",
      "3.521417439303912e-05",
      "-1.6581210613765533e-06",
      "-1.6742420186718763e-05",
      "3.18456909685647e-06",
      "-4.343698421391415e-06",
      "6.070659897257857e-05",
      "7.352009527366385e-06",
      "2.157615171292832e-06",
      "8.02006330724632e-05",
      "-2.689493260320982e-05",
      "-9.116133153743017e-06"
    ],
    [
      "0.0014467668630235287",
      "0.0015149917977117786",
      "0.002944619061044447",
      "0.001587913419436328",
      "0.0015644749338607849",
      "7.255834263638839e-06",
      "4.743262772259836e-06",
      "-1.5018320188256374e-06",
      "-1.3901420292197556e-05",
      "-2.3902158476237903e-05",
      "-5.081708472477263e-05",
      "-5.2392194417512284e-05",
      "-0.0001328412199918751",
      "0.00016644278365651041",
      "5.439899122605293e-05",
      "-2.8136437910662094e-06",
      "-3.108857324770618e-05",
      "5.422443194642702e-06",
      "-8.366640105828994e-06",
      "0.0001037935926692763",
      "1.1920628530081281e-05",
      "1.8925760958333592e-06",
      "0.00014173517940526808",
      "-5.0026939744648436e-05",
      "-1.6163067055322484e-05"
    ]
  ],
  "rational_Q": [
    [
      "0.019312574810349828",
      "1.6070981624670815",
      "23.174682322038933",
      "2.785389797524164",
      "4.0094885444984",
      "1.6070981624813863",
      "41.26518046286013",
      "267.5721129795028",
      "44.58813975400809",
      "45.74648311152782",
      "23.17468232207829",
      "267.5721129794766",
      "1041.712250583581",
      "263.037721992759",
      "127.33771136866008",
      "2.7853897975176767",
      "44.58813975411649",
      "263.0377219927078",
      "73.87412672204812",
      "38.76747044291132",
      "4.009488544481831",
      "45.746483111533315",
      "127.33771136865519",
      "38.76747044286636",
      "37.99048984678353",
      "-0.0826143934159749",
      "-0.2752863065399824",
      "0.05993875441106354",
      "-0.07219008161963604",
      "-0.08261439341506908",
      "-0.6174385782677373",
      "0.4456576744902876",
      "0.06186889138796145",
      "0.41386559801232287",
      "-0.27528630653861225",
      "0.44565767449141414",
      "-3.119988944049598",
      "-0.46544372860341215",
      "-0.28309922996246667",
      "0.059938754411242905",
      "0.06186889138446457",
      "-0.4654437286267616",
      "0.17140022783610767",
      "-0.2889056500673536",
      "-0.07219008162093143",
      "0.41386559800982375",
      "-0.28309922995420045",
      "-0.2889056500693725",
      "0.275700297335809",
      "1.1779605276414915",
      "-0.3079590590093501",
      "-0.184585684953149",
      "0.3501828281426326",
      "4.115037671540659",
      "2.5846477154655254",
      "0.9802032683005847",
      "-0.29810486856420326",
      "2.293247200743565",
      "-3.0143682368377647",
      "14.193319067751679",
      "2.899344093307159",
      "3.1312296058034867",
      "0.18364286015951972",
      "-2.7491433207453366",
      "-1.0313990567546116",
      "1.1058984174054316",
      "-0.7363185485493023",
      "1.6552815876851827",
      "-5.964872808059651",
      "-0.39176745666701795",
      "1.8379580572953436",
      "-2.2546299310703377",
      "-1.5363682857702952",
      "5.010525349046831",
      "2.293247200709939",
      "11.444706990692383",
      "-21.929335673362743",
      "-14.549421475023507",
      "-15.186422733633812",
      "12.632086887938847",
      "-15.875697561208208",
      "36.74802065367126",
      "8.329524597803655",
      "5.402559806867349",
      "-3.3649366666727407",
      "3.3747288472962738",
      "22.111429225838222",
      "2.4935591286436716",
      "14.056833468812275",
      "2.5376155879220708",
      "-7.295581581759229",
      "-0.06873071211100854",
      "5.497102055435457",
      "5.886367494641317",
      "0.22681976302745904",
      "0.18364286018007503",
      "-1.1026894069409388",
      "9.07946811363623",
      "3.807716073717753",
      "0.6669038269037838",
      "-3.364936666659816",
      "3.032313601476766",
      "-7.447771209057405",
      "-3.9805489135280108",
      "6.431959768479123",
      "-1.0371950492126982",
      "-2.0559257567731977",
      "0.1493142050836806",
      "2.1257354367680645",
      "-1.3087361458249342",
      "-0.6514374945879188",
      "2.6320844691126397",
      "-2.704401425422731",
      "-3.09684027690293",
      "0.5408708606581029",
      "1.6552815876772584",
      "3.3988809918985052",
      "-5.440201342827932",
      "-4.414370429619865",
      "-5.928298349915546",
      "2.537615587878485",
      "2.6252852997468654",
      "4.597121398368864",
      "-1.5206971689299913",
      "-0.9586180206591297",
      "-0.6514374945829882",
      "1.767043244313442",
      "14.766227856123402",
      "1.6585578036047135",
      "5.556702186780235",
      "-1.069818469021911",
      "2.193286434460019",
      "3.0423274951302735",
      "-1.833187112409946",
      "-0.5694140575478336",
      "4.115037671548255",
      "-3.0143682368379903",
      "-2.7491433207222684",
      "-5.964872808122746",
      "1.1779605276278782",
      "2.5846477154947376",
      "14.193319067771082",
      "-1.0313990567825326",
      "-0.3917674566257492",
      "-0.3079590590133291",
      "0.9802032683344448",
      "2.899344093231599",
      "1.1058984174842952",
      "1.8379580572678282",
      "-0.18458568494990932",
      "-0.29810486856642104",
      "3.1312296057674396",
      "-0.7363185485543463",
      "-2.254629931062366",
      "5.107780488782378",
      "-11.667784626015987",
      "-18.742397841803502",
      "11.44470699073332",
      "5.1077804888105725",
      "138.71165118545687",
      "3.1943089428145175",
      "17.496875444268145",
      "-1.1026894069445639",
      "-11.667784626074557",
      "3.1943089427063973",
      "-16.389836194712128",
      "14.62759656286367",
      "3.398880991924605",
      "-18.7423978419557",
      "17.496875444297356",
      "14.627596562816205",
      "-4.424458109343436",
      "21.369633311224828",
      "71.62072352045121",
      "-15.875697561184145",
      "8.938588909422203",
      "-55.83554115218863",
      "9.485157700023832",
      "6.985901754623959",
      "3.032313601464893",
      "2.4737553478572765",
      "16.936410419737996",
      "4.127081912426859",
      "2.866178875263894",
      "2.625285299698549",
      "-3.7112508067387777",
      "-10.919447552656433",
      "22.36127544738928",
      "1.8035093332360965",
      "19.296690207118676",
      "3.374728847298338",
      "2.4737553478440617",
      "-42.657627662849016",
      "19.829330148224198",
      "0.43199877420673954",
      "-2.055925756805836",
      "-21.009255453156584",
      "-0.9757345325367724",
      "2.237713547364742",
      "-8.267805532639043",
      "1.7670432443129225",
      "-1.601147892977591",
      "-15.169516112060943",
      "2.797411992598571",
      "-1.2128150559734157",
      "-7.29558158175846",
      "-3.711250806693631",
      "-106.17616391536777",
      "21.61962372166603",
      "-19.484422807558538",
      "2.6320844691232286",
      "-1.601147893077772",
      "-8.583561574304737",
      "-4.506426398099929",
      "-7.610155286152929",
      "2.1932864343815823",
      "2.7124700851194468",
      "-17.20673662659865",
      "2.331908654001973",
      "-1.252338526965841",
      "-21.92933567339927",
      "36.748020653751986",
      "22.111429225848333",
      "-0.06873071210704776",
      "-1.5363682857965275",
      "-14.549421475083642",
      "8.329524597813766",
      "2.4935591287146903",
      "5.49710205537393",
      "5.010525349069529",
      "-15.186422733593592",
      "5.402559806844354",
      "14.056833468925017",
      "5.8863674947356515",
      "-55.835541152203184",
      "16.93641041971144",
      "-10.919447552661532",
      "9.079468113656414",
      "21.369633311183275",
      "9.485157699986074",
      "4.127081912398683",
      "22.361275447461892",
      "-5.440201342843316",
      "71.62072352048408",
      "6.985901754673133",
      "2.8661788752874178",
      "1.803509333205986",
      "14.420505735709877",
      "178.83242951669266",
      "-7.447771209103692",
      "-42.65762766276869",
      "14.420505735723532",
      "30.404374187268218",
      "62.04745898756893",
      "4.5971213983709385",
      "-106.17616391534523",
      "178.83242951668348",
      "62.04745898758366",
      "-13.597616260993863",
      "20.65456196934428",
      "0.14931420510265142",
      "-0.9757345325991972",
      "-71.80805648893367",
      "8.031982984758965",
      "-1.6131486669363306",
      "14.766227856068129",
      "-8.583561574196374",
      "15.378069960759627",
      "60.91497647574981",
      "8.956770447251714",
      "-2.7044014254676854",
      "-15.169516112042746",
      "15.378069960745808",
      "27.154823823785318",
      "3.5362014239993522",
      "3.0423274951662407",
      "-17.206736626698078",
      "20.37673803801454",
      "22.253318078800554",
      "25.55521594628352",
      "3.8077160736823275",
      "-3.9805489134528687",
      "2.1257354367167856",
      "-3.0968402768291656",
      "0.22681976298601497",
      "0.6669038270135578",
      "6.431959768502385",
      "-1.3087361458721813",
      "0.5408708607171473",
      "19.829330148116913",
      "2.2377135472785192",
      "2.7974119927105674",
      "-4.414370429711189",
      "19.296690207109823",
      "0.43199877417895904",
      "-8.267805532643331",
      "-1.212815055924852",
      "8.0319829847396",
      "60.91497647576121",
      "-1.5206971688627664",
      "21.619623721698485",
      "20.654561969369883",
      "-1.6131486668522135",
      "8.95677044724195",
      "-3.8329369418106256",
      "1.6585578037082223",
      "-4.506426398077862",
      "27.15482382379513",
      "-3.832936941742943",
      "6.804873021105467",
      "-1.8331871124161705",
      "2.3319086538967957",
      "22.2533180787831",
      "7.782141050984746",
      "9.088711275300115",
      "-5.928298349889202",
      "-0.9586180208176542",
      "5.556702186800091",
      "-0.5694140576088517",
      "-19.48442280770491",
      "-7.6101552861377675",
      "-1.2523385268448466",
      "3.5362014240169195",
      "25.555215946283287",
      "9.088711275387997",
      "-0.0010901124326350316",
      "-0.024584710326540807",
      "0.011992790441414786",
      "0.09212289781240568",
      "0.0010901124333602108",
      "4.382547328609071e-12",
      "-0.387455149987291",
      "0.16188490612479994",
      "-0.034467141018703795",
      "0.024584710330714465",
      "0.3874551499814757",
      "2.059240001064362e-11",
      "0.3977978059512391",
      "-0.011553364717341119",
      "-0.0119927904406277",
      "-0.16188490612680315",
      "-0.3977978059443718",
      "-9.799297975310094e-13",
      "-0.017362348538903633",
      "-0.09212289780882293",
      "0.034467141016326794",
      "0.011553364727263999",
      "0.017362348542619328",
      "-3.170700875104711e-12",
      "0.6231580287702447",
      "-0.8178089159507353",
      "-0.25248647304451066",
      "-0.4700525574332756",
      "-0.21811011094970698",
      "3.2607416636420696",
      "-1.7991249816211223",
      "3.090626478535561",
      "0.6924691940853157",
      "-4.317726035523399",
      "-9.014593218837826",
      "2.407946832839622",
      "-2.6046917035569597",
      "0.961339435302012",
      "2.6644110950876616",
      "5.6997673029474045",
      "-1.370740703989103",
      "0.6547883770604328",
      "0.9830333014508222",
      "-1.0319598174015365",
      "2.1519034069801934",
      "0.1460207387901304",
      "1.4366931236197924",
      "-2.5102991583659158",
      "0.9896968996793232",
      "0.6924691941086137",
      "-3.932820836907879",
      "-27.022487939871894",
      "-9.356061924615908",
      "-8.457982431341948",
      "-0.35716403579359424",
      "-13.677013177346522",
      "-12.28601545550732",
      "-38.792592674392395",
      "-4.424122313740599",
      "0.9080554169367877",
      "4.924189339446413",
      "17.90814313459715",
      "-3.3782612871368554",
      "-0.24868732257082346",
      "-1.8884155996656038",
      "1.4812489938651874",
      "-9.074507952944698",
      "-11.221642071014468",
      "-4.505285693155344",
      "1.3162091990952178",
      "0.9613394353251302",
      "1.9736531004330267",
      "-1.4862960886202095",
      "-4.037803916782805",
      "-2.9140847856156995",
      "0.9080554169410755",
      "-3.042825315789561",
      "5.156807061237544",
      "-0.9552545071144548",
      "-1.6202467926625679",
      "0.01367982437743314",
      "-1.0596280127450006",
      "0.12090247777880757",
      "4.21492661818577",
      "0.18432684170841318",
      "0.49721577720642113",
      "-3.298698691195997",
      "3.399392269132619",
      "-1.709617071508699",
      "-1.712529323611719",
      "0.9830333014713604",
      "4.320847804073128",
      "-3.91478238632105",
      "-5.822295312081428",
      "-4.4978228354642775",
      "-1.8884155996549048",
      "0.24103155473565582",
      "29.57459112402502",
      "-10.846260999910042",
      "-3.8970004657253376",
      "0.4972157772285359",
      "2.54860538931801",
      "-1.0163738253365262",
      "-2.84490816481632",
      "2.728232705553299",
      "-1.13042957829766",
      "-2.199443588760446",
      "4.892295183934428",
      "-1.95157561049193",
      "-5.28481432940187",
      "0.21811011095702942",
      "4.317726035555656",
      "-2.6644110950854007",
      "1.0319598174117144",
      "-0.6231580287563198",
      "-3.260741663704204",
      "9.014593218811791",
      "-5.699767302831813",
      "-2.1519034070669427",
      "0.8178089159578894",
      "1.799124981599255",
      "-2.407946832844609",
      "1.3707407040366086",
      "-0.14602073880340286",
      "0.2524864730468749",
      "-3.0906264785364836",
      "2.604691703564612",
      "-0.6547883770688485",
      "-1.4366931236150682",
      "-3.7434506346151006",
      "-11.045041123827364",
      "-0.6852207844002335",
      "-3.9328208368592588",
      "3.743450634643437",
      "7.611398763780796e-12",
      "-17.624199421187942",
      "-2.4642906230908626",
      "1.9736531003790683",
      "11.045041123802694",
      "17.62419942123026",
      "-3.105254957626189e-11",
      "5.420410389678351",
      "4.320847804054542",
      "0.685220784357703",
      "2.46429062314768",
      "-5.420410389681026",
      "-1.415637423681194e-10",
      "-51.5046569825861",
      "6.421525607012063",
      "-13.677013177351077",
      "-10.693505143873024",
      "0.2707293140587783",
      "54.39394168094126",
      "38.352194867864235",
      "-3.0428253157963807",
      "5.723078843481265",
      "-19.13393635996069",
      "14.192326219566201",
      "29.17537201021271",
      "0.24103155473560195",
      "-3.648469894282001",
      "27.10851364443109",
      "11.520976249071158",
      "32.861209185661885",
      "1.6273538996312975",
      "4.924189339404898",
      "5.723078843571464",
      "24.866104586547337",
      "38.51599623458163",
      "17.958179510525426",
      "-1.0596280127763291",
      "3.534932819295825",
      "30.292692125086287",
      "16.26761973329748",
      "8.590966963369066",
      "2.5486053893337792",
      "-3.6641829038288303",
      "10.624802782123187",
      "10.869799416728918",
      "6.120663787617131",
      "1.4812489937637303",
      "-3.648469894396898",
      "-1.743381837856778",
      "43.30680055687033",
      "10.777880445369231",
      "-3.298698691186738",
      "-3.664182903865475",
      "-6.153383658650933",
      "1.294814385404866",
      "8.670012991613547",
      "-2.199443588690444",
      "4.068329119892724",
      "11.285171148019995",
      "6.466479138334025",
      "15.763992805590386",
      "27.02248793982157",
      "12.286015455500563",
      "-17.90814313454627",
      "9.074507952894976",
      "2.510299158362386",
      "9.35606192463539",
      "38.79259267439474",
      "3.37826128716574",
      "11.22164207101794",
      "-0.9896968996337259",
      "8.457982431404913",
      "4.424122313648647",
      "0.24868732262906548",
      "4.505285693250079",
      "-0.2707293141193653",
      "19.133936359952674",
      "-27.108513644393053",
      "-1.4862960886083687",
      "51.504656982557336",
      "-54.39394168089422",
      "-14.192326219533289",
      "-11.520976249095009",
      "-3.914782386271928",
      "-6.421525607024098",
      "-38.3521948678343",
      "-29.17537201012246",
      "-32.86120918571079",
      "-114.90545042771136",
      "71.6663783601258",
      "5.156807061189303",
      "24.866104586510463",
      "114.90545042771228",
      "-1.4534836308484471e-11",
      "-5.166792935486459",
      "29.57459112389254",
      "-1.7433818379440504",
      "-71.66637836013896",
      "5.166792935428236",
      "-5.904601575830771e-12",
      "33.84140801226434",
      "0.12090247776789584",
      "30.292692125060505",
      "-9.83159059941705",
      "42.76558279817038",
      "10.089067155790719",
      "-1.0163738251812073",
      "-6.153383658654343",
      "41.580709098181586",
      "-12.621153208788021",
      "25.564220816161285",
      "3.3993922689700398",
      "10.624802782252685",
      "41.580709098216566",
      "9.853060708659958",
      "-0.8455189332739974",
      "4.892295183941056",
      "11.285171148028665",
      "-11.164864909156428",
      "-25.42940672692014",
      "-17.671033096110374",
      "4.037803916767802",
      "0.9552545072290008",
      "-4.214926618142948",
      "1.7096170714176493",
      "-1.3162091991051719",
      "2.9140847855668333",
      "1.6202467926288064",
      "-0.18432684163521842",
      "1.712529323584481",
      "-38.51599623455531",
      "-16.267619733375263",
      "-10.86979941674342",
      "-5.822295311952989",
      "-1.6273538996447303",
      "-17.958179510540024",
      "-8.590966963382792",
      "-6.120663787432258",
      "-42.76558279815563",
      "12.621153208735153",
      "-10.846260999923846",
      "43.30680055688681",
      "-33.841408012271174",
      "-10.089067155745369",
      "-25.564220816166085",
      "5.517534322032609",
      "-2.8449081647487975",
      "1.2948143854510998",
      "9.853060708640399",
      "-5.517534322039915",
      "-2.6051811115038313e-11",
      "-1.9515756104964894",
      "6.466479138160915",
      "-25.429406726940297",
      "-9.147727323803464",
      "-9.015518525688682",
      "4.497822835536169",
      "3.8970004657740165",
      "-2.728232705594766",
      "5.284814329559282",
      "-10.777880445432018",
      "-8.670012991733486",
      "-15.763992805568366",
      "0.8455189332017908",
      "17.67103309613048",
      "9.015518525784604"
    ],
    [
      "0.8224440757581313",
      "3.204780905938287",
      "36.85369879021107",
      "4.036852460588132",
      "4.770219260019302",
      "3.204780905936156",
      "41.61404319186453",
      "259.52525586054816",
      "37.14780869249981",
      "34.18743360204768",
      "36.853698790200404",
      "259.52525586052803",
      "1039.5839263925193",
      "227.39187429410543",
      "116.59888708668707",
      "4.0368524605827805",
      "37.14780869255464",
      "227.39187429413093",
      "68.63025297180539",
      "37.10852974464921",
      "4.770219260008807",
      "34.18743360202739",
      "116.59888708667215",
      "37.10852974461063",
      "37.479659028135124",
      "-0.041074155315519445",
      "0.15061685241199615",
      "0.015838027320699385",
      "-0.06655344095609224",
      "-0.04107415531766182",
      "-1.6173953323997188",
      "1.0810081681631338",
      "0.5131745792845676",
      "0.7128140676247632",
      "0.1506168524131196",
      "1.0810081681700403",
      "-16.182991777329416",
      "0.4700533350923865",
      "-2.2269048392284962",
      "0.015838027320035978",
      "0.5131745792944427",
      "0.4700533350942472",
      "2.0389940102656188",
      "-0.7313694952999279",
      "-0.06655344095811125",
      "0.7128140676345709",
      "-2.2269048392208313",
      "-0.7313694953026794",
      "-1.152547769653817",
      "1.0342295953363376",
      "-0.1610438460722578",
      "-0.1408132073433026",
      "-0.7701461222667985",
      "3.2588120433351007",
      "3.048881973828222",
      "0.10914802336826197",
      "0.1120672398922534",
      "2.835065681583374",
      "-1.355910510081215",
      "10.099496949462404",
      "-3.2401729414185017",
      "0.058424049189769546",
      "0.05383552917016204",
      "-0.4250084941105637",
      "7.769349610794233",
      "-1.6037187374788207",
      "-0.8973686421645691",
      "1.6375035672195506",
      "-3.886848646523796",
      "1.949639742412737",
      "1.3167013587627714",
      "-2.761935670226514",
      "-1.4447045987589742",
      "6.3545644098771845",
      "2.8350656815926043",
      "13.204018424469613",
      "-25.96084866567305",
      "-9.276445168277696",
      "-11.774217281021581",
      "13.312994049348957",
      "-9.484108509496185",
      "27.272920927059957",
      "13.310026015002093",
      "6.362330277357921",
      "-3.4810521484613832",
      "4.657035004588292",
      "28.913444279858098",
      "-0.5927362169446165",
      "13.77680677478563",
      "2.659889370661877",
      "-5.762093453204516",
      "0.28328311581050347",
      "2.588885333900979",
      "-0.5061193493098646",
      "0.48906137098082675",
      "0.05383552918672564",
      "-4.26249061855275",
      "1.9320508744176343",
      "5.718271592263813",
      "2.7612061562921233",
      "-3.481052148466034",
      "-0.3039566500611758",
      "-16.33567397553034",
      "-2.157377709921287",
      "2.3434608546713167",
      "-1.058944247534805",
      "-2.6536410082858444",
      "-0.4835577344774247",
      "1.3960054710598722",
      "-1.1348268842851486",
      "-0.7423835955087313",
      "0.6862157716883182",
      "-1.994843042953316",
      "-4.733087412619347",
      "0.5321715586751323",
      "1.6375035672234861",
      "2.6842553489193683",
      "-8.310570488618657",
      "-3.2000063393212907",
      "-6.325621323206443",
      "2.659889370656882",
      "-0.0445919608873486",
      "8.613002901299367",
      "1.5954092229108923",
      "4.211478782395854",
      "-0.7423835955080472",
      "3.605373903596582",
      "11.916254931426199",
      "3.1204580930593786",
      "2.7717284980365804",
      "-0.7183215260377128",
      "1.8204495220953179",
      "4.164949205826605",
      "-2.0943802945263097",
      "0.6667862285014658",
      "3.2588120433257264",
      "-1.3559105100783182",
      "-0.42500849413496244",
      "-3.8868486465447982",
      "1.0342295953372618",
      "3.0488819738251975",
      "10.09949694945251",
      "7.769349610788715",
      "1.9496397423879934",
      "-0.1610438460618351",
      "0.10914802336407994",
      "-3.2401729414166707",
      "-1.603718737460131",
      "1.316701358756248",
      "-0.14081320734437364",
      "0.1120672398774897",
      "0.05842404920081092",
      "-0.8973686421700842",
      "-2.761935670232615",
      "3.7370784579294862",
      "-12.327508161590433",
      "-19.86283592189842",
      "13.20401842446837",
      "3.737078457950112",
      "149.90465978824756",
      "8.676141033390419",
      "27.56960988421005",
      "-4.262490618554071",
      "-12.327508161607604",
      "8.676141033410511",
      "-7.02218246632851",
      "16.116013843310608",
      "2.684255348910198",
      "-19.862835921919842",
      "27.56960988421173",
      "16.11601384334038",
      "7.098485854150798",
      "2.690978321062448",
      "58.54830402511766",
      "-9.484108509480128",
      "6.555524323483888",
      "-49.39459845659363",
      "8.12343934237867",
      "11.322078262541925",
      "-0.3039566500598484",
      "1.3071067674155974",
      "6.393487000145553",
      "7.470439885147201",
      "7.905278079671437",
      "-0.04459196089929119",
      "-4.255545346576347",
      "-31.932474515340665",
      "31.440227875980156",
      "0.4203078563578378",
      "15.208103418144708",
      "4.65703500458303",
      "1.3071067674055867",
      "-43.197464592611254",
      "17.475250141433502",
      "-6.223935875193904",
      "-2.653641008309846",
      "-19.968712615885387",
      "-4.935652397057085",
      "0.7851784737446138",
      "-8.604237392865082",
      "3.6053739036019503",
      "-0.7022919124038458",
      "-14.902350080689349",
      "-5.730557527686057",
      "-7.654992794662572",
      "-5.762093453216979",
      "-4.255545346562297",
      "-76.35886944576852",
      "12.237116350016136",
      "-16.970951472611002",
      "0.6862157716826625",
      "-0.702291912417151",
      "-7.608732074562706",
      "4.449921130746508",
      "-4.36209751367369",
      "1.8204495220988404",
      "1.5657458064702003",
      "-14.767889570125588",
      "0.02635284928320617",
      "-3.165417082515262",
      "-25.960848665670323",
      "27.27292092706488",
      "28.91344427987673",
      "0.28328311579961957",
      "-1.4447045987706237",
      "-9.276445168289644",
      "13.310026015006244",
      "-0.5927362169480583",
      "2.5888853339070717",
      "6.354564409881689",
      "-11.774217281010733",
      "6.362330277361124",
      "13.776806774760107",
      "-0.5061193493054423",
      "-49.39459845659402",
      "6.393487000154282",
      "-31.93247451534863",
      "1.9320508744184755",
      "2.6909783210509275",
      "8.123439342386641",
      "7.470439885151873",
      "31.44022787597359",
      "-8.310570488622732",
      "58.548304025122384",
      "11.32207826254063",
      "7.9052780796787",
      "0.42030785635460843",
      "26.40782866010542",
      "184.83865888135935",
      "-16.335673975515036",
      "-43.197464592601214",
      "26.40782866011191",
      "50.671457768903736",
      "44.926085271840755",
      "8.613002901279092",
      "-76.35886944578154",
      "184.83865888136265",
      "44.92608527184628",
      "-2.2540305754718175",
      "35.18446493642311",
      "-0.483557734462907",
      "-4.93565239704226",
      "-61.37015802075471",
      "6.308001645193343",
      "0.1522726252804923",
      "11.9162549314062",
      "-7.608732074583185",
      "15.665362751851054",
      "45.73358554100255",
      "5.152364883685478",
      "-1.9948430429627706",
      "-14.902350080689846",
      "15.665362751837314",
      "31.870461574381373",
      "6.124125736546483",
      "4.164949205842456",
      "-14.767889570115987",
      "27.15240494497545",
      "19.992535773136765",
      "25.72808274928995",
      "5.718271592273001",
      "-2.157377709922665",
      "1.396005471061178",
      "-4.733087412609574",
      "0.489061370989116",
      "2.7612061562999695",
      "2.3434608546646536",
      "-1.1348268842754152",
      "0.53217155867849",
      "17.475250141413028",
      "0.7851784737332625",
      "-5.7305575276414755",
      "-3.2000063393134415",
      "15.208103418151468",
      "-6.223935875172093",
      "-8.604237392835175",
      "-7.654992794658354",
      "6.30800164520683",
      "45.733585540982666",
      "1.595409222899476",
      "12.23711635000937",
      "35.184464936404666",
      "0.15227262527991772",
      "5.152364883699816",
      "-4.203160534858949",
      "3.1204580930534704",
      "4.449921130736864",
      "31.87046157439239",
      "-4.203160534836513",
      "1.8424291475699959",
      "-2.094380294502867",
      "0.02635284928627",
      "19.99253577315788",
      "8.540058818110925",
      "10.899834668800692",
      "-6.3256213231992255",
      "4.211478782394595",
      "2.7717284980444377",
      "0.6667862284832151",
      "-16.970951472630396",
      "-4.362097513696697",
      "-3.1654170825204058",
      "6.124125736494404",
      "25.72808274930542",
      "10.899834668819773",
      "0.379781958122401",
      "0.4260446978605535",
      "0.09882611276626085",
      "0.38454436689751653",
      "-0.379781958121682",
      "-9.765025601577663e-12",
      "-1.8185379280341913",
      "-0.6101207978026518",
      "-0.04890127726703655",
      "-0.4260446978561105",
      "1.8185379280240348",
      "-2.0051555765985598e-11",
      "-1.171144253499164",
      "-3.7159761121269",
      "-0.09882611277251213",
      "0.6101207978104746",
      "1.1711442534913798",
      "1.3385815645657735e-12",
      "0.34666225917092736",
      "-0.38454436689942323",
      "0.04890127726908506",
      "3.715976112120255",
      "-0.3466622591702183",
      "1.2169813280677222e-12",
      "-0.18931588203405172",
      "-0.37015730723304985",
      "-0.7131718101300379",
      "-0.10711768276888993",
      "-2.826097637716334",
      "2.6509296960830437",
      "-0.694255182490842",
      "3.563074744776322",
      "-0.0021461583669907516",
      "-2.3358961447645283",
      "-16.18897336581345",
      "3.938668206526994",
      "-4.241971101159903",
      "1.6701792347931201",
      "3.249234234638269",
      "2.570273293962411",
      "-5.527608098754191",
      "0.20761053492704895",
      "0.8546081967859335",
      "0.27272111499289153",
      "2.047704714671419",
      "-0.2935176182391077",
      "2.1889938826230626",
      "-2.240547662413311",
      "2.331413229693749",
      "-0.0021461583741027752",
      "-3.9095518284134827",
      "-23.207841041945436",
      "-9.202539659694429",
      "-9.70628381728565",
      "-6.224644559390194",
      "-9.074448399813253",
      "-15.957197409613737",
      "-43.71482876485771",
      "-16.800823040240086",
      "2.180511144273782",
      "8.630842841101986",
      "13.051022669744924",
      "-4.821912901688949",
      "-4.562235014696581",
      "-0.956189437380556",
      "4.020190737325392",
      "-4.493504526409941",
      "-11.37616834039547",
      "-3.7225759011596677",
      "1.844425999583769",
      "1.670179234792495",
      "1.7587425816995927",
      "-1.5541074278557718",
      "-1.0212504423189426",
      "-1.9779638902425853",
      "2.1805111442784706",
      "-6.406250850646256",
      "14.923012537408344",
      "3.2782502728475422",
      "2.7479774541136455",
      "-0.02004918255663052",
      "-0.03293721099507446",
      "-1.1299174054081453",
      "3.737640166659255",
      "-0.3676352756271872",
      "0.9926487217492144",
      "-2.5096907096446794",
      "5.709135447849765",
      "-2.6407613100120364",
      "-0.8342392769637768",
      "0.8546081967881106",
      "3.535586179409491",
      "-3.5318771313847352",
      "-6.490621314150071",
      "-5.393183738302961",
      "-0.9561894373790517",
      "-1.1162333195260843",
      "24.43458136193716",
      "-11.54639337875084",
      "-2.5078854379180653",
      "0.992648721745734",
      "2.550284294270813",
      "-0.9649107941035576",
      "-2.570936729256831",
      "0.969266307355227",
      "-0.9040106280023925",
      "-1.6098566846295674",
      "3.5661838330731426",
      "-1.203236288212253",
      "-4.125386318394247",
      "2.826097637709718",
      "2.3358961447673745",
      "-3.2492342346336702",
      "-0.27272111500746743",
      "0.1893158820422841",
      "-2.6509296960893542",
      "16.188973365787252",
      "-2.570273293958823",
      "-2.047704714675312",
      "0.3701573072308142",
      "0.6942551825124678",
      "-3.938668206542252",
      "5.527608098748125",
      "0.29351761822963873",
      "0.7131718101383627",
      "-3.5630747447796525",
      "4.24197110115436",
      "-0.20761053493282303",
      "-2.1889938826315487",
      "-3.5280574944170877",
      "-9.653039667696978",
      "-0.3327336350134439",
      "-3.9095518284016277",
      "3.528057494393167",
      "-1.702418737274078e-11",
      "-35.03081970521348",
      "2.7423537029636376",
      "1.7587425816844449",
      "9.653039667644144",
      "35.030819705205445",
      "1.8406706181544947e-11",
      "4.308532735035564",
      "3.5355861794111627",
      "0.33273363502942976",
      "-2.742353702976519",
      "-4.308532735011416",
      "-1.4750836125158914e-11",
      "-37.148099668705164",
      "11.15943639916114",
      "-9.074448399820286",
      "4.336573344697483",
      "-5.480982460563061",
      "62.66731930109744",
      "39.37789974468028",
      "-6.406250850649326",
      "2.8606249486833972",
      "-13.092292196105822",
      "21.84625084584709",
      "32.84377534413685",
      "-1.1162333195298568",
      "-6.90991922242929",
      "30.346568482878915",
      "16.605922963228917",
      "29.54395257028574",
      "3.297611229705261",
      "8.63084284108108",
      "2.860624948681153",
      "21.312338311894152",
      "33.482383088879615",
      "14.693521423955728",
      "-0.03293721098901753",
      "4.08251327041578",
      "17.793785036669014",
      "15.602315824414328",
      "3.544477528230295",
      "2.5502842942719592",
      "-3.049059243986452",
      "16.802592491934245",
      "4.360653848243343",
      "4.796869451215425",
      "4.02019073733774",
      "-6.909919222438796",
      "-10.856710281117506",
      "37.242877095093625",
      "14.728137516149271",
      "-2.5096907096432113",
      "-3.0490592440002895",
      "-10.959248446738284",
      "6.213702975387967",
      "5.339311918898494",
      "-1.609856684629383",
      "-0.08094142394078767",
      "10.29888209806463",
      "6.009728935494386",
      "16.94672379265274",
      "23.20784104194975",
      "15.957197409605454",
      "-13.051022669754955",
      "4.4935045264090965",
      "2.2405476624171228",
      "9.202539659689496",
      "43.714828764870596",
      "4.821912901673198",
      "11.37616834037442",
      "-2.3314132296916323",
      "9.70628381728541",
      "16.80082304025141",
      "4.562235014703915",
      "3.722575901146744",
      "5.480982460567663",
      "13.09229219610283",
      "-30.3465684828866",
      "-1.5541074278492406",
      "37.14809966869491",
      "-62.667319301087446",
      "-21.84625084584254",
      "-16.605922963248283",
      "-3.5318771313750235",
      "-11.159436399160702",
      "-39.37789974468795",
      "-32.84377534415183",
      "-29.543952570272673",
      "-122.44704649156323",
      "60.26577921218983",
      "14.923012537422437",
      "21.312338311907645",
      "122.44704649157099",
      "8.060537398519241e-12",
      "-6.381523765431796",
      "24.43458136193358",
      "-10.85671028111118",
      "-60.26577921219306",
      "6.381523765421983",
      "7.807923262518026e-12",
      "33.427130893513485",
      "-1.1299174054204058",
      "17.793785036650313",
      "-5.597480219623122",
      "33.735030481352034",
      "8.350553606221201",
      "-0.9649107941036809",
      "-10.959248446736519",
      "45.84745747757702",
      "-13.113726866134348",
      "16.776632612991857",
      "5.709135447871575",
      "16.802592491957476",
      "45.84745747759049",
      "10.201836282812694",
      "4.87088696228583",
      "3.566183833079443",
      "10.298882098057607",
      "-10.641727637207287",
      "-19.90728187911613",
      "-16.09426890779078",
      "1.021250442313074",
      "-3.278250272831488",
      "-3.7376401666579127",
      "2.6407613100268277",
      "-1.8444259995830008",
      "1.9779638902507104",
      "-2.747977454104999",
      "0.3676352756203392",
      "0.8342392769483914",
      "-33.482383088845026",
      "-15.602315824399167",
      "-4.360653848266043",
      "-6.490621314158883",
      "-3.2976112297253994",
      "-14.693521423968791",
      "-3.5444775282205327",
      "-4.796869451236566",
      "-33.73503048134866",
      "13.11372686611931",
      "-11.546393378740202",
      "37.24287709511836",
      "-33.427130893509336",
      "-8.350553606239888",
      "-16.77663261298351",
      "4.499050399352246",
      "-2.5709367292668865",
      "6.213702975368747",
      "10.20183628281913",
      "-4.499050399356141",
      "-7.367114965830934e-12",
      "-1.2032362882038277",
      "6.009728935450294",
      "-19.907281879132167",
      "-9.163046059943715",
      "-8.414972565311515",
      "5.393183738322008",
      "2.5078854379121647",
      "-0.9692663073411364",
      "4.1253863184113575",
      "-14.728137516171817",
      "-5.339311918899796",
      "-16.946723792646484",
      "-4.870886962291722",
      "16.094268907785068",
      "8.414972565320086"
    ]
  ],
  "products": [],
  "rational_weights": [],
  "status": "RIGOROUS COHERENT-ORBIT POLYGON EXTRACTION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.02066748523046571483570107 +/- 3.57e-28]",
      "[0.4550086802485766759177755 +/- 4.77e-26]",
      "[0.8434544739574035625986262 +/- 4.57e-26]",
      "[0.2018324151123238277728405 +/- 3.81e-26]",
      "[0.05310442961761847860627518 +/- 4.33e-27]",
      "[0.2054437957393379409056695 +/- 2.54e-26]",
      "[1.554055905396858289284386 +/- 4.12e-25]",
      "[0.1503736338023152847673684 +/- 4.54e-26]",
      "[0.05898577681579205308061072 +/- 9.39e-28]",
      "[1.520922345887492357603377 +/- 3.92e-25]",
      "[0.5580593854115628444361452 +/- 4.97e-27]",
      "[0.1373736755288354708020106 +/- 3.90e-26]",
      "[0.01700333100879672190321216 +/- 4.66e-27]",
      "[0.01020592857384937429077331 +/- 8.51e-29]",
      "[0.005082507932623535323910989 +/- 3.77e-29]"
    ],
    [
      "[0.2812023647796808330342011 +/- 3.04e-26]",
      "[1.716853518317047732498747 +/- 1.66e-26]",
      "[15.64620388876966313308128 +/- 2.08e-24]",
      "[0.8672080796854098024830217 +/- 2.73e-27]",
      "[0.4328917713055008221952358 +/- 3.11e-26]",
      "[0.7741824845332881114998217 +/- 2.44e-26]",
      "[6.167446821470923160983600 +/- 4.87e-25]",
      "[0.06785489274614949728104271 +/- 4.40e-27]",
      "[0.02013866126951675357337636 +/- 3.61e-27]",
      "[1.229618207504002944779604 +/- 2.87e-25]",
      "[1.313391342131389669782382 +/- 3.15e-26]",
      "[0.2656866722566724327758764 +/- 4.29e-26]",
      "[0.01701753361317575981606761 +/- 1.19e-27]",
      "[0.01673082246237516565740620 +/- 2.27e-28]",
      "[0.006460377043177696364864896 +/- 2.22e-28]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "On the stated oriented marking cell and multiplier interval, the coherent m-cycle orbit polygon equals m*w0*Pi_m. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.11693000001832843
}


==> anc/small-orders/order6/square_assignment_c2_square_0.0_0.135_d4_certificate.json <==
{
  "kind": "q4",
  "cell": 2,
  "m": 4,
  "target_edge": 1,
  "lambda_polygon": 4,
  "lambda_edge": 1,
  "points": [
    [
      "0",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "0",
      "1"
    ],
    [
      "2/5",
      "1/5"
    ],
    [
      "8/9",
      "5/18"
    ]
  ],
  "interval": [
    "0.0",
    "0.135"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      -1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      1
    ],
    [
      "orientation",
      1,
      3,
      5,
      -1
    ],
    [
      "orientation",
      1,
      4,
      5,
      -1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      1
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        4
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        4
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        4
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        4
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        3
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        3
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        3,
        4
      ],
      [
        0,
        1,
        4
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        4
      ],
      [
        0,
        1,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        2,
        3
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "0.4350934119765539",
    "-15.064818187856869",
    "-38.25515325084755",
    "-9.532358139440325",
    "-5.937020080268386",
    "-0.062007723527522145",
    "0.16029558547211686",
    "-0.2668455007827902",
    "0.45652171089747506",
    "6.079815922917029",
    "0.7997260590339728",
    "1.8857075855919077",
    "2.3089426002179274",
    "-2.83489442601575",
    "-0.7102159442366525",
    "0.08432280923513598",
    "-0.055011284032984865",
    "-0.18214318651283778",
    "0.27902284172556213",
    "0.6894813162482168",
    "-2.810904914643232",
    "0.9070135275267098",
    "-0.3945164300203804",
    "-0.5464169684518921",
    "1.144498920327172"
  ],
  "rational_G": [
    [
      "0.0014766896394850422",
      "0.0015260600898684344",
      "0.002554090299564414",
      "0.0015772070059398749",
      "0.0015407284556684477",
      "3.343866875732151e-06",
      "1.733695419689466e-06",
      "-5.6116426270920736e-08",
      "-6.033476708933553e-06",
      "-5.045941026135338e-05",
      "-3.153199133903509e-05",
      "-3.118342775946525e-05",
      "-7.938203527839511e-05",
      "0.00011557257313167426",
      "3.780662340368397e-05",
      "-1.8948474615076266e-06",
      "-1.4039591193039741e-05",
      "3.4569026118375285e-06",
      "-3.502181264603348e-06",
      "9.51929857110302e-05",
      "1.2404147262786035e-05",
      "1.0088565026920512e-05",
      "7.346978018965774e-05",
      "-1.5358197767548947e-05",
      "-1.2338559887516028e-05"
    ],
    [
      "0.001476798688645732",
      "0.0015291148761969933",
      "0.0024000328408215347",
      "0.001592233420639145",
      "0.0015485097686392221",
      "3.480288448859862e-06",
      "4.571109979785897e-06",
      "-1.9321047993785607e-07",
      "-6.094405176133334e-06",
      "-3.4068176752931864e-05",
      "-4.3216492918589796e-05",
      "-3.5580340910667644e-05",
      "-3.81204406586547e-05",
      "0.00011534579382194721",
      "4.920032834952955e-05",
      "-2.1086802860665227e-06",
      "-1.3496609511071874e-05",
      "3.880749308336455e-06",
      "-3.5520648274389243e-06",
      "9.021696582786391e-05",
      "1.529792611697212e-05",
      "1.1708437366613153e-05",
      "0.00011011625513734741",
      "-7.247774025986655e-06",
      "-1.8513791822094984e-05"
    ],
    [
      "0.0014787905834514085",
      "0.0015949545257192587",
      "0.00398219051699805",
      "0.001739952995148553",
      "0.0016232752367628476",
      "7.001049593710928e-06",
      "8.073013003443517e-06",
      "-5.11383468218664e-07",
      "-1.2375822685599265e-05",
      "-0.0001019764524771595",
      "-8.321300276737001e-05",
      "-7.299440954291132e-05",
      "-0.0002156917302533453",
      "0.0002341615280943469",
      "0.00010013940156801751",
      "-4.80665556276798e-06",
      "-2.939351338321475e-05",
      "8.327117968161278e-06",
      "-6.862252351041023e-06",
      "0.0002322216088581042",
      "2.6426799244749306e-05",
      "2.518480760610492e-05",
      "0.00019034356924679913",
      "-1.6624282692813184e-05",
      "-3.375846078596939e-05"
    ],
    [
      "0.0014787694079869051",
      "0.0015864318643577355",
      "0.0034315205819015274",
      "0.0017088958130772828",
      "0.0016193513857820055",
      "7.515047844527601e-06",
      "5.732202882852801e-06",
      "-4.03677072500814e-07",
      "-1.2721139902167685e-05",
      "-9.008919405821527e-05",
      "-7.29121419880155e-05",
      "-6.832602467916118e-05",
      "-0.0001187096969575065",
      "0.0002133121487243892",
      "9.609443607073844e-05",
      "-4.210355158520829e-06",
      "-2.5919706599468088e-05",
      "7.234356646221282e-06",
      "-7.103903485637365e-06",
      "0.00016110278859653659",
      "3.6790062290120746e-05",
      "2.180825073583313e-05",
      "0.00012690721752880776",
      "-4.562514563393563e-05",
      "-2.6467545220793307e-05"
    ],
    [
      "0.0014770578981125864",
      "0.001538371289556555",
      "0.0024872942549392374",
      "0.0016234115872568013",
      "0.0015643853216824174",
      "4.5317133191845235e-06",
      "5.607492015270519e-06",
      "-1.4519559265727995e-06",
      "-7.460357399753891e-06",
      "-2.0246646059621378e-05",
      "-5.9709326131314724e-05",
      "-4.587206149106e-05",
      "-4.394088894265679e-05",
      "0.0001263316400297554",
      "6.66191020723803e-05",
      "-2.2876083235237664e-06",
      "-1.4882391537173262e-05",
      "4.996394356805625e-06",
      "-3.4883591060629066e-06",
      "0.00010227117868572141",
      "1.7572285735475523e-05",
      "1.4015975742966989e-05",
      "0.0001519550372912076",
      "6.438839149466113e-06",
      "-2.1871702462533513e-05"
    ],
    [
      "1.7869786627739932",
      "38.03504859402763",
      "55.60616471153654",
      "4.2804158596257915",
      "5.7350731625697104",
      "-3.1497947798222565",
      "6.347986629322019",
      "-0.29780503401009223",
      "1.678195244651732",
      "-6.020347333106324",
      "-10.240740020154224",
      "-13.66675282005485",
      "-6.928480275476446",
      "8.514719263296497",
      "2.6372408692716447",
      "-7.540508743874122",
      "-2.1829375932578254",
      "2.6021422908775027",
      "2.373174727112188",
      "32.33167739163935",
      "-6.3170769431625695",
      "3.3051632525449555",
      "11.309584377972207",
      "9.706460503233949",
      "-3.2060900709158844"
    ],
    [
      "0.0014975085433976052",
      "0.0017969608857011695",
      "0.011583429537811184",
      "0.001976970040905596",
      "0.002142588279622083",
      "4.044518213863241e-05",
      "-0.00010315701512579207",
      "1.1670662368227002e-05",
      "-8.335943826982714e-05",
      "-0.0008560908197988726",
      "-9.803443503822242e-05",
      "-0.000325103049312222",
      "-0.0008632936165143671",
      "0.0017510326401565487",
      "4.158149548704402e-05",
      "1.036719233330943e-05",
      "-0.0002631127638458527",
      "3.634016092710268e-05",
      "-5.9360131074168996e-05",
      "0.00040614687419967155",
      "2.7375917484067975e-05",
      "4.440632164108442e-05",
      "0.0005776918306505628",
      "-0.0004035155046993262",
      "-3.9576425995787076e-05"
    ],
    [
      "0.001479057448942301",
      "0.0016018550248993316",
      "0.0037637933271986446",
      "0.0017869212569882774",
      "0.0016413188701363713",
      "7.092411410625334e-06",
      "1.3081954361926384e-05",
      "-1.2404370119959423e-07",
      "-1.2162621864677047e-05",
      "-4.8024070060719405e-05",
      "-0.00011340648802038402",
      "-8.212390072544055e-05",
      "-0.00013147055087421575",
      "0.0002626780184626053",
      "0.00012385091445109986",
      "-5.153130514909931e-06",
      "-3.205373092878222e-05",
      "1.0808534595375323e-05",
      "-6.790652783108613e-06",
      "0.00022793080951448696",
      "3.31125894591587e-05",
      "3.098320011090315e-05",
      "0.000327505079259965",
      "1.711729824846256e-05",
      "-5.202319482299382e-05"
    ],
    [
      "0.0014784962389697007",
      "0.0015618968639659547",
      "0.002970516470324404",
      "0.0016703685940243726",
      "0.0016081773305765498",
      "7.271877994288293e-06",
      "6.205298912256267e-06",
      "-1.4743706938632866e-06",
      "-1.2338246705419727e-05",
      "-6.463302412905585e-05",
      "-7.253837326913167e-05",
      "-6.558312188560966e-05",
      "-6.701115558237761e-05",
      "0.00019544232653800556",
      "8.490454324185367e-05",
      "-2.9769821713788175e-06",
      "-2.3511198005179072e-05",
      "6.596038146132856e-06",
      "-6.66533176743246e-06",
      "0.00013931489876633154",
      "2.4310426608027993e-05",
      "1.6637713255144996e-05",
      "0.00018496829855711342",
      "-1.1251470507846115e-05",
      "-2.7978582391298892e-05"
    ],
    [
      "0.0015747162254602428",
      "0.0030535505994912465",
      "0.01577952494971536",
      "0.003188783755134764",
      "0.004818892079454349",
      "0.00031163897301254644",
      "-0.00039719531109195497",
      "-0.00016663705827212754",
      "-0.0004851798553298666",
      "-0.0021900639297555984",
      "-0.0011059976194273766",
      "-0.0019963063448268908",
      "0.0001412552335156696",
      "0.004256509375841532",
      "0.0013611613307281862",
      "1.978411232013956e-05",
      "-0.0004139678879111016",
      "7.846925098680522e-05",
      "-0.00018311911559576422",
      "0.0006069578661107956",
      "0.0002602129346514327",
      "-0.0001549825664880961",
      "0.0010715543028490017",
      "-0.0002755437862363555",
      "0.00020498281677205752"
    ],
    [
      "0.0014769153935750509",
      "0.001531874617720959",
      "0.002631745188150312",
      "0.0015982491450782213",
      "0.0015523275533887262",
      "4.07462483698574e-06",
      "2.282471193630211e-06",
      "-1.0044991949617554e-06",
      "-7.203124570584407e-06",
      "-3.3881231988503965e-05",
      "-4.3654591790447334e-05",
      "-3.8070026289309074e-05",
      "-9.260567039469708e-05",
      "0.00012347580884427452",
      "4.8852223794706575e-05",
      "-2.013587268665113e-06",
      "-1.642704375866055e-05",
      "4.3304674664479566e-06",
      "-3.6310753678375097e-06",
      "0.0001023960301604239",
      "1.307189640024179e-05",
      "1.115578892475635e-05",
      "0.00010468004638626878",
      "-7.501754504226642e-06",
      "-1.4111197360621844e-05"
    ],
    [
      "0.0014786724758969693",
      "0.0015755785023386717",
      "0.003379278108875238",
      "0.0016650152747627043",
      "0.0016135512597397102",
      "7.964581800703087e-06",
      "1.194489652088018e-06",
      "-1.6507040740968219e-06",
      "-1.3751159714852349e-05",
      "-0.00010007600044009499",
      "-6.393151144454551e-05",
      "-6.768774649903117e-05",
      "-0.00011659928783736883",
      "0.00022269515949581642",
      "8.031760552050049e-05",
      "-3.2626214691016924e-06",
      "-2.539363168235362e-05",
      "6.068874999832799e-06",
      "-7.143574481569516e-06",
      "0.00016582716912234897",
      "2.6959263791893267e-05",
      "1.7797347842854962e-05",
      "0.00011990887091723455",
      "-3.478551164676287e-05",
      "-1.9250614336405874e-05"
    ],
    [
      "0.001479326432393215",
      "0.0016339892982384237",
      "0.005180566553145477",
      "0.0017899181089087476",
      "0.001645025641261307",
      "6.734623764150575e-06",
      "1.3174951694928238e-05",
      "2.485593748191501e-07",
      "-1.3195923230949459e-05",
      "-0.0001073343225260186",
      "-0.00010063546777179133",
      "-7.561844218378838e-05",
      "-0.0003126004671355864",
      "0.00031672202597821374",
      "0.00010998375129612632",
      "-7.535284457647427e-06",
      "-3.645180107531415e-05",
      "9.335552943836492e-06",
      "-8.068829084349844e-06",
      "0.00039270263742574764",
      "2.9649233489569242e-05",
      "3.8071605575652024e-05",
      "0.0002538630565082421",
      "-8.342637309201823e-06",
      "-4.468128196372358e-05"
    ],
    [
      "0.0017024273182151498",
      "0.0025115793605857053",
      "0.019046406832558795",
      "0.0026904646774737503",
      "0.005920257461284218",
      "0.000355346749267839",
      "0.0006270529183198591",
      "6.102957584100061e-05",
      "-0.0006837754275439878",
      "-0.00022427688239568956",
      "-0.00020718718457445902",
      "-0.0016145730666947747",
      "-0.0002139835090483791",
      "0.0038021818193568063",
      "-0.00016475495372799366",
      "8.585339765163911e-05",
      "-0.001504167793905048",
      "0.0002043057748909146",
      "-0.0006446998156702406",
      "-0.0018397906364585543",
      "0.0004024686951519258",
      "-0.0005266633864745937",
      "0.0021563795339411837",
      "-0.006053285128256637",
      "7.83511411290725e-05"
    ],
    [
      "0.048781091196420996",
      "1.29634485188379",
      "28.987021098450683",
      "1.6103656108685436",
      "0.7902164006455997",
      "0.24583758558425117",
      "-1.1400798808984824",
      "0.15902442499185826",
      "-0.19188720837945814",
      "-6.084523691848593",
      "0.958451663004531",
      "-1.0083087825846775",
      "-5.082201462223962",
      "4.724046965769297",
      "-0.7320067339626849",
      "0.027541580880258182",
      "-0.25812858719626686",
      "0.2236952147698569",
      "-0.01960686607795944",
      "-0.6787108444548016",
      "1.0729530966425274",
      "0.011189452974750947",
      "-4.547071432205597",
      "-0.5839675538890325",
      "0.8420063966562779"
    ],
    [
      "0.001633099101639667",
      "0.003187749585671719",
      "0.010564955947959172",
      "0.002805118267201874",
      "0.005532619978367555",
      "0.0004559087478028411",
      "-0.0002855316990600987",
      "-0.00019978790605768425",
      "-0.0006949406698994678",
      "-0.0016099951333438838",
      "-0.0008007109650098256",
      "-0.002347425723805926",
      "-0.00017463509223842314",
      "0.0036003249682342205",
      "0.0010050027923715925",
      "6.101321276023227e-05",
      "-0.0007617391849687654",
      "0.00018314185126964402",
      "-0.00030727127779478416",
      "-0.0014594145688870553",
      "0.0007250068758269999",
      "-0.000418050021043615",
      "-0.0006641571399422685",
      "-0.002622710438073376",
      "0.0009604605182235738"
    ],
    [
      "0.0014790710268453879",
      "0.001581462851111671",
      "0.0032849933900070713",
      "0.0017091833399618353",
      "0.0016315120265258246",
      "8.23318890288229e-06",
      "7.998414381507229e-06",
      "-1.991204417787845e-06",
      "-1.425791864269141e-05",
      "-3.550550490516947e-05",
      "-9.353222881069076e-05",
      "-7.576805387941488e-05",
      "-7.263903774382939e-05",
      "0.0002408429512780233",
      "0.00010118883775683695",
      "-3.846770255844998e-06",
      "-3.076663140754236e-05",
      "8.65369406310063e-06",
      "-7.432844676268323e-06",
      "0.00016768739936333892",
      "3.0291982887042926e-05",
      "2.0838456029830786e-05",
      "0.0002547117427910463",
      "-9.227305819892134e-06",
      "-3.3562228580676144e-05"
    ],
    [
      "0.0014792128872401207",
      "0.0015967552801671675",
      "0.003679436546600941",
      "0.0017367012963991177",
      "0.001639921596820822",
      "8.185087892044986e-06",
      "7.661935229505558e-06",
      "-2.2633942255830474e-06",
      "-1.4646470453917429e-05",
      "-2.264393689772023e-05",
      "-0.00010842301465919054",
      "-8.462935881273791e-05",
      "-0.00014082336519559096",
      "0.0002677105620509576",
      "0.00010665102998234382",
      "-4.092951562485686e-06",
      "-3.7416245142805824e-05",
      "1.0509672626842193e-05",
      "-7.339262839478221e-06",
      "0.00020150608225263328",
      "2.4662517006869386e-05",
      "2.383132634489188e-05",
      "0.00030185471479437625",
      "1.3098950937731065e-06",
      "-3.611187694590025e-05"
    ],
    [
      "0.011182774918349268",
      "0.10426223185585298",
      "6.700893370843966",
      "0.041896516337109224",
      "0.37591016590565074",
      "0.017114921090597052",
      "-0.1066885343537836",
      "-0.000904676868036587",
      "-0.048443415399352145",
      "-0.8179923787893577",
      "0.050841339203960945",
      "-0.18306182528811452",
      "-0.4543823307926575",
      "1.3864105638213213",
      "-0.06649975166583516",
      "0.02632138503917015",
      "-0.23062083159756128",
      "0.019369628879501003",
      "-0.035791491936012755",
      "-0.11245506764399667",
      "0.03635975137834524",
      "0.06878519929325619",
      "-0.233243806295594",
      "-0.7569034327675447",
      "0.09963796985173888"
    ],
    [
      "0.0015524033009218486",
      "0.0021621536149702358",
      "0.01055966743535363",
      "0.0024275557123060987",
      "0.0035456408146945255",
      "0.0001530014456657057",
      "0.00010850480802143437",
      "-4.4045418319504866e-05",
      "-0.0002960138415385427",
      "-0.0005034589803818204",
      "-0.00034873517137246947",
      "-0.0007240869571822178",
      "8.00961338950907e-05",
      "0.0014525065456291561",
      "0.000688804566364159",
      "-3.0842552806531115e-05",
      "-0.0003361890433169044",
      "-1.0828736869032414e-05",
      "-0.00020108763234368086",
      "0.0002488886804467282",
      "0.00014040164042177452",
      "-0.00026055407890011395",
      "9.676138352217243e-05",
      "-0.0015394335454950638",
      "-0.00012081242916839457"
    ],
    [
      "0.12361151468867684",
      "48.898380003139195",
      "55.622703099781376",
      "9.046965875853983",
      "4.686355296413463",
      "1.1299541713468955",
      "-0.7917964780659537",
      "-0.4549809765796041",
      "-0.5426908487217762",
      "23.14819835837358",
      "-15.904122833297597",
      "-12.34342836881039",
      "-7.686844375001306",
      "-1.7880940232821154",
      "6.0205447810475725",
      "-2.1545020867792664",
      "-1.7110332729149424",
      "0.72154180467702",
      "0.44193532678389846",
      "-26.741063237473202",
      "-1.4862286565622231",
      "-5.406448174106014",
      "-20.054353761775477",
      "-14.57122303506093",
      "1.9432113654816947"
    ],
    [
      "0.0014766724223426774",
      "0.0015238631844543536",
      "0.0024030859049698214",
      "0.0015755496400402162",
      "0.0015395968622212962",
      "3.2292645654862315e-06",
      "2.3831620093717006e-06",
      "9.390382002572479e-08",
      "-5.819341024571408e-06",
      "-3.644855078848476e-05",
      "-3.404674373196272e-05",
      "-3.0278088332952925e-05",
      "-6.028852657234267e-05",
      "0.000105602820570677",
      "3.8814625196671856e-05",
      "-2.0166301075916914e-06",
      "-1.3232300399024308e-05",
      "3.333140588735242e-06",
      "-3.477728090886638e-06",
      "8.523068930217092e-05",
      "1.2975810403632922e-05",
      "9.264703894638787e-06",
      "8.21011888671501e-05",
      "-1.0618431639791486e-05",
      "-1.4167982794674217e-05"
    ],
    [
      "0.0014772051904895303",
      "0.001549637150500979",
      "0.002847446118051999",
      "0.0016310812157225303",
      "0.001569909908871714",
      "4.149336152018615e-06",
      "5.4848761710616105e-06",
      "-3.714565866253191e-07",
      "-7.390605619220147e-06",
      "-5.52382473579858e-05",
      "-5.8389394056064796e-05",
      "-4.756820359001201e-05",
      "-6.406560439868859e-05",
      "0.00016560641581533727",
      "6.46444945711112e-05",
      "-2.6623367813403398e-06",
      "-1.8857430030223368e-05",
      "5.29128761079004e-06",
      "-4.168657493026286e-06",
      "0.00013244260745499985",
      "2.0145764246328675e-05",
      "1.885883301973073e-05",
      "0.0001439068165292801",
      "-1.1848746468823886e-05",
      "-2.3107327659366718e-05"
    ],
    [
      "4.067727053935154",
      "43.878181047597195",
      "22.569839324278355",
      "18.03010653056705",
      "0.9177702807463253",
      "-12.80530998459507",
      "-1.1387437932011808",
      "3.1576333336590743",
      "1.3644839115717124",
      "4.041905812857",
      "-17.117017020210305",
      "-4.140178148938649",
      "-1.723089625402334",
      "-1.206643178453752",
      "0.5210075022814901",
      "-3.420202622458402",
      "1.9713822963984384",
      "7.436772784132379",
      "-0.6345522166808026",
      "-4.312604294758196",
      "-21.012744651477014",
      "3.215072262760483",
      "0.5940126309481982",
      "1.7490472069345975",
      "-3.483189091670129"
    ],
    [
      "3.039158061219338",
      "19.563482700844087",
      "62.86493593719537",
      "0.6716150740791045",
      "0.14838014526856452",
      "3.164039021051635",
      "13.730866875840078",
      "1.4155671206175238",
      "-0.5696845137184315",
      "17.843375382314377",
      "1.1279138349182796",
      "0.193622215464935",
      "6.317046396412131",
      "-2.4029974904064084",
      "-0.2814071366347587",
      "-7.028988431671401",
      "-1.5313665863219312",
      "0.1499159296785157",
      "-0.34047912242387013",
      "30.176742555737853",
      "3.4328883479099197",
      "-1.6720318031900503",
      "1.3917554484931476",
      "-1.8263266027128906",
      "-0.13040144152041758"
    ],
    [
      "0.15755886856606047",
      "86.65976885019195",
      "20.731737288514697",
      "19.527060219362152",
      "9.955924123173729",
      "0.4657407402741681",
      "0.9531484934251967",
      "-1.4140695296929604",
      "-0.9201406050225528",
      "18.115136040000333",
      "-12.676347898539388",
      "-18.860219720240707",
      "-8.021704576900214",
      "-6.558508724806104",
      "12.806701876189164",
      "-2.3980641027666727",
      "0.37725088259741324",
      "0.7708069489114214",
      "0.7588359618136796",
      "3.2613438818717975",
      "-8.220642275363806",
      "-7.580617582356315",
      "14.152497637640288",
      "7.615583118461654",
      "-1.045107553703855"
    ],
    [
      "0.0014768135339672593",
      "0.0015254592261945738",
      "0.0026713380083447794",
      "0.0015796818517383917",
      "0.0015464455836636483",
      "3.527293582087983e-06",
      "7.166068150444894e-07",
      "-4.1967526606913064e-07",
      "-6.786487395686184e-06",
      "-4.145539448839781e-05",
      "-3.5679508888933754e-05",
      "-3.3683437193814404e-05",
      "-9.369537796246726e-05",
      "0.0001351301846651359",
      "3.773689396748712e-05",
      "-1.600876044343747e-06",
      "-1.7888158999398346e-05",
      "3.852224428216272e-06",
      "-3.906553369391324e-06",
      "0.00010049994220291644",
      "9.484066489485627e-06",
      "1.0307060523529168e-05",
      "9.936013831005324e-05",
      "-1.292380457099343e-05",
      "-1.3213680017789205e-05"
    ],
    [
      "0.0014770217645812685",
      "0.001541321789457718",
      "0.0027113634146248085",
      "0.0016099851853360735",
      "0.0015557871512103514",
      "4.180523476698526e-06",
      "3.2282320444769643e-06",
      "-2.2473358083545686e-07",
      "-7.001167933006327e-06",
      "-5.998788612482452e-05",
      "-4.224190906444644e-05",
      "-3.9610762638976915e-05",
      "-8.266496187321761e-05",
      "0.00013034719998873337",
      "5.3276048776942734e-05",
      "-2.538284956534488e-06",
      "-1.4542367484244151e-05",
      "4.3543277379729005e-06",
      "-3.7590985233986865e-06",
      "0.00011428842044429028",
      "1.9349338250474543e-05",
      "1.3937403432046353e-05",
      "8.735928489374473e-05",
      "-1.480804462783847e-05",
      "-1.5947030493446738e-05"
    ],
    [
      "0.0014771922447255267",
      "0.001543209666927625",
      "0.0028399556058110137",
      "0.0016172282792996948",
      "0.0015656179447264425",
      "4.403803326010535e-06",
      "2.682266818596992e-06",
      "-9.247236965676002e-07",
      "-7.993266874220598e-06",
      "-4.3650168360022806e-05",
      "-5.274789776113907e-05",
      "-4.5342719424640684e-05",
      "-9.133447323578363e-05",
      "0.00015879383879174356",
      "5.6662769272173306e-05",
      "-2.195732814250892e-06",
      "-2.0723100567045727e-05",
      "5.309417048400526e-06",
      "-4.178100670731627e-06",
      "0.00011776225730800543",
      "1.6268913814253804e-05",
      "1.5159173658233496e-05",
      "0.00012760959768211364",
      "-1.5603106564348897e-05",
      "-1.6954408064719518e-05"
    ],
    [
      "4.050980859286445",
      "67.47431856975427",
      "141.68198871770355",
      "25.92092523042443",
      "1.257624998607089",
      "15.826506786602343",
      "7.521747931429871",
      "5.502927282273404",
      "-0.6439181624682091",
      "39.35126858248266",
      "16.481938195076406",
      "-4.130157982691431",
      "-22.804381689249606",
      "-11.29008379242928",
      "0.8353480434309217",
      "-3.134671592316084",
      "-10.847810685328474",
      "-0.23905402179026655",
      "1.8944118698563155",
      "-18.899828902073633",
      "-2.293471655581606",
      "6.01393714514884",
      "40.42791369202974",
      "2.1760579443318226",
      "3.743706357756252"
    ],
    [
      "0.19214944835217673",
      "56.50423022770503",
      "82.04078856825582",
      "13.35065057721919",
      "6.651287672304935",
      "-3.0225870974738003",
      "3.778383481593433",
      "0.22130105330128622",
      "0.7654681368061022",
      "-64.4744000293794",
      "2.9547381175343816",
      "-11.988403721572546",
      "-4.222536260086447",
      "11.345567938641139",
      "4.200893510312862",
      "0.4828436520138594",
      "0.3857260738720305",
      "0.049186382896509784",
      "-0.7064575742949608",
      "-19.583304011286653",
      "6.101422514211254",
      "11.01668503910886",
      "-1.821161154211636",
      "-15.900087248751118",
      "-1.4795299130409112"
    ],
    [
      "0.0014770213831968343",
      "0.0015314803594536684",
      "0.0025306814853418586",
      "0.0016025423605840485",
      "0.001560305650049726",
      "4.094186037805831e-06",
      "4.314204720412185e-06",
      "-1.0694900565143409e-06",
      "-7.400302524846475e-06",
      "-2.1699211529993523e-05",
      "-5.310682566241431e-05",
      "-4.1461116481816226e-05",
      "-4.337749753473393e-05",
      "0.00014116343226402192",
      "5.530897558836562e-05",
      "-1.9085484563796406e-06",
      "-1.7831953430084485e-05",
      "4.547903654958019e-06",
      "-4.001525748446199e-06",
      "0.00010059932067900137",
      "1.4367092664624697e-05",
      "1.3196240755676092e-05",
      "0.00014921130843020277",
      "-2.8599397131716223e-06",
      "-1.997904049208134e-05"
    ],
    [
      "0.0014768751785499742",
      "0.0015296065445138207",
      "0.002509911084698997",
      "0.001604582157553992",
      "0.0015511880769005508",
      "3.461299400965989e-06",
      "6.265075971794297e-06",
      "-1.3915160918759444e-07",
      "-6.0673575513450994e-06",
      "-2.830797603280713e-05",
      "-4.849744810649855e-05",
      "-3.693786417000464e-05",
      "-5.344296750363072e-05",
      "0.00012415883260894528",
      "5.1491204797021354e-05",
      "-2.2516978614211466e-06",
      "-1.5378137742895287e-05",
      "4.5898508578940134e-06",
      "-3.6180535474487935e-06",
      "0.00010384331060185763",
      "1.4018156635317291e-05",
      "1.2814144103085951e-05",
      "0.00014773458773198082",
      "2.7278991751522472e-06",
      "-2.226436968593843e-05"
    ],
    [
      "0.001477234656538952",
      "0.0015465248024563176",
      "0.0027106413263077354",
      "0.0016346730510882572",
      "0.0015714755171590742",
      "4.7935054259945704e-06",
      "5.1660852652440655e-06",
      "-1.1401283901825322e-06",
      "-7.939388118341564e-06",
      "-4.649734426673146e-05",
      "-5.858467169634352e-05",
      "-4.894566928180273e-05",
      "-5.689613320708405e-05",
      "0.00014933881866002996",
      "6.942364829015527e-05",
      "-2.39707960053675e-06",
      "-1.6699528838063033e-05",
      "5.329475921415673e-06",
      "-3.917559357979142e-06",
      "0.00011671509678848258",
      "2.1109019145015655e-05",
      "1.6960583158677188e-05",
      "0.00013788201409315368",
      "-7.268066393344747e-06",
      "-2.1413545330024457e-05"
    ],
    [
      "5.2426750185572315",
      "27.889879830977367",
      "134.79099897128984",
      "19.19352859653804",
      "12.433177949267362",
      "-5.17950847104036",
      "16.67650085759946",
      "-3.9097575502761126",
      "3.6429576774286963",
      "-37.705798218803366",
      "-2.7731599473589963",
      "-6.76439598532509",
      "2.598266203968475",
      "38.64574054712199",
      "2.3424306517916964",
      "10.819163715474133",
      "-10.80978785104165",
      "-2.186523901569219",
      "-1.7186154774620261",
      "-18.905342602406808",
      "11.606570433531525",
      "-3.919273776773818",
      "13.277325393525077",
      "2.383660379707126",
      "-8.327381407715484"
    ],
    [
      "0.01895454967481671",
      "2.183914298704194",
      "41.477282948305415",
      "3.7690750101505603",
      "0.019998441939345406",
      "0.12104050945657435",
      "-0.3646419933081328",
      "0.24155347350377826",
      "0.013702579027101564",
      "-9.268687987061602",
      "2.4277979278746216",
      "0.19102850779996208",
      "-8.832793037873392",
      "-0.7659284544823102",
      "0.24427950333071446",
      "-0.15301575651864785",
      "0.7671150540996712",
      "-0.0855999875850396",
      "-0.01101593149140942",
      "2.128782951367255",
      "1.5234174771380247",
      "0.04517462860072152",
      "-8.835681208268422",
      "-0.3795374755494976",
      "-0.08356849852359079"
    ],
    [
      "0.001494736236866654",
      "0.0017902581672124265",
      "0.005394597756318164",
      "0.0021482181502517537",
      "0.002055825842009982",
      "4.0967024303479865e-05",
      "4.7804232141775175e-05",
      "-1.1602620813309904e-05",
      "-6.970593649870999e-05",
      "-0.0001808481450977254",
      "-0.00020245856334888122",
      "-0.0002426261127809315",
      "-0.00017803032943312499",
      "0.0003853568547055402",
      "0.00033507596291691206",
      "-1.6118953578280988e-05",
      "-4.52737605910621e-05",
      "1.1067167594921637e-05",
      "-4.039470576578156e-05",
      "0.0003719580660842711",
      "8.375017431630678e-05",
      "-2.0172186477801018e-05",
      "0.0004754422608999646",
      "-5.68120483468396e-05",
      "-0.00010732935851952407"
    ],
    [
      "0.0014783642372929312",
      "0.001556522260440493",
      "0.0027636349190322588",
      "0.0016613625119995127",
      "0.0016043384727172385",
      "6.531715300650211e-06",
      "8.976677974442856e-06",
      "-6.827738418354126e-07",
      "-1.1162379343819546e-05",
      "-3.771476913733721e-05",
      "-7.53548363748617e-05",
      "-6.062806277424809e-05",
      "-5.861163998774602e-07",
      "0.00019877206029361274",
      "8.340671338971105e-05",
      "-3.019048767495987e-06",
      "-2.2800051457676345e-05",
      "6.44365570752978e-06",
      "-6.66886945848914e-06",
      "0.000129909049387772",
      "2.667988226160118e-05",
      "1.7840589031395307e-05",
      "0.00021681920512483377",
      "-1.0165540856948415e-05",
      "-3.370646674605677e-05"
    ],
    [
      "0.0014768797749195517",
      "0.001528498097975004",
      "0.002403671906373233",
      "0.0015960110846704545",
      "0.0015518953718588048",
      "3.768026016794603e-06",
      "5.23016499544157e-06",
      "-4.654063189682206e-07",
      "-6.460623821123155e-06",
      "-3.0312849468255625e-05",
      "-4.509997181979666e-05",
      "-3.6724235275476364e-05",
      "-3.03554795026023e-05",
      "0.00012064515941926217",
      "5.1666880770867226e-05",
      "-2.0015319348353395e-06",
      "-1.3904295283341013e-05",
      "4.093171155414876e-06",
      "-3.6801062737321214e-06",
      "9.034615752569865e-05",
      "1.6245234551751395e-05",
      "1.2089046022957764e-05",
      "0.0001244724823232326",
      "-5.265945753852263e-06",
      "-1.9471206469233838e-05"
    ],
    [
      "0.0014769975724881314",
      "0.0015334764100966337",
      "0.0025433158262397368",
      "0.0016064350555965135",
      "0.0015560271366698447",
      "3.941629826958364e-06",
      "5.0638932959167936e-06",
      "-5.109764724921981e-07",
      "-6.855059995441402e-06",
      "-3.4141627059027516e-05",
      "-4.724485640323913e-05",
      "-3.907881565172007e-05",
      "-5.2441068568264214e-05",
      "0.0001291587086024616",
      "5.406263268954879e-05",
      "-2.156966180135219e-06",
      "-1.5795719170168798e-05",
      "4.598837093433331e-06",
      "-3.825443571710603e-06",
      "9.791210145183174e-05",
      "1.6624116038987645e-05",
      "1.2814904998380348e-05",
      "0.00012693586200451137",
      "-8.165185365297062e-06",
      "-1.9297772840606685e-05"
    ],
    [
      "0.0014771686409767182",
      "0.0015398089336068161",
      "0.0026574641775229738",
      "0.0016218995807695026",
      "0.0015656916236998432",
      "4.0684255706613245e-06",
      "5.623937466800017e-06",
      "-3.3220370597940055e-07",
      "-7.252266427046863e-06",
      "-3.2229924225839794e-05",
      "-5.6118858808590276e-05",
      "-4.335071907481557e-05",
      "-4.41890307259065e-05",
      "0.0001540599848863256",
      "6.1007403716435845e-05",
      "-2.3660283287500482e-06",
      "-1.865702727546441e-05",
      "5.215692995798623e-06",
      "-4.196153860154542e-06",
      "0.00011319228028113644",
      "1.888957871848153e-05",
      "1.621394845248977e-05",
      "0.00015502507604420182",
      "-7.637503772875452e-06",
      "-2.344657119779031e-05"
    ],
    [
      "0.0014794921460524095",
      "0.0015904927153055969",
      "0.0035381582219175703",
      "0.0017517352403457077",
      "0.0016521122579987875",
      "8.396535563065036e-06",
      "1.1723246718858718e-05",
      "-1.5499907012574343e-06",
      "-1.4909643178167585e-05",
      "-3.655132811612477e-05",
      "-0.00011355534741354188",
      "-8.591420205198906e-05",
      "-7.756462077870743e-05",
      "0.00028025659105187085",
      "0.00011785496035760204",
      "-4.268877196953827e-06",
      "-3.707966736094799e-05",
      "1.0243634921222318e-05",
      "-8.363072868649973e-06",
      "0.00019436824424424705",
      "3.135758428263341e-05",
      "2.6270642904066837e-05",
      "0.0003256222184209019",
      "-6.682834658802616e-06",
      "-4.512208350954916e-05"
    ],
    [
      "5.542065065745511",
      "143.8169904820516",
      "39.739071705127515",
      "55.79156757242219",
      "37.474448330365455",
      "-2.6518716678680545",
      "5.41064542211989",
      "7.990228165331901",
      "-0.7777097351515535",
      "-12.637434118291267",
      "6.791810535717598",
      "-33.35758823924754",
      "11.552878441202859",
      "-0.4939301041504796",
      "8.488520386537557",
      "-20.66872541060723",
      "-3.795989238539762",
      "-9.084591463848575",
      "2.983273261308546",
      "21.510563333818155",
      "23.910892490356723",
      "13.070699633165717",
      "-3.5230573198352233",
      "2.256222384928915",
      "3.656226640965432"
    ],
    [
      "0.0014927995466414129",
      "0.0019374504964622373",
      "0.008349858069742333",
      "0.002330517603670063",
      "0.0021188102014096954",
      "4.316118993049214e-05",
      "-4.375073539122794e-06",
      "-1.0522400482539262e-05",
      "-6.695504949221042e-05",
      "-0.00043062497790174504",
      "-0.00030158374460866906",
      "-0.00032775447512785615",
      "-0.00031140951510223833",
      "0.0008578666190659464",
      "0.00040676099154843953",
      "-1.742975650609388e-05",
      "-8.272051200830696e-05",
      "2.5680895924338164e-05",
      "-3.0000386009172252e-05",
      "0.0005957827406715702",
      "0.0001453054377584028",
      "5.498766786633215e-05",
      "0.0003484359021091761",
      "-0.0001491596755382134",
      "-6.710128967716582e-05"
    ],
    [
      "0.0014785856394995511",
      "0.0015881132288756913",
      "0.003713046331455392",
      "0.0017149279067059232",
      "0.0016172411831981395",
      "7.418195073527978e-06",
      "5.8118120926099885e-06",
      "-1.2777168302078781e-06",
      "-1.2483136905286272e-05",
      "-0.00011324632124823036",
      "-6.978524112675659e-05",
      "-6.931727492905388e-05",
      "-0.0001633762738983766",
      "0.00022185616046626553",
      "9.620913519548453e-05",
      "-3.960698726757139e-06",
      "-2.4814076658848486e-05",
      "7.379061164427023e-06",
      "-6.40542355034046e-06",
      "0.0001936273494020086",
      "3.184712695094281e-05",
      "2.355143784101084e-05",
      "0.00013359880779446925",
      "-3.4000481007563254e-05",
      "-2.509688645142284e-05"
    ],
    [
      "0.0014767685484117082",
      "0.0015280969260170227",
      "0.0024266494140530066",
      "0.001581418286234134",
      "0.001545981483935324",
      "3.900384500962412e-06",
      "1.4959719309294126e-06",
      "-5.437647360182194e-07",
      "-6.616844441986644e-06",
      "-4.542112080240109e-05",
      "-3.6550903275600896e-05",
      "-3.505922408606044e-05",
      "-5.7863107893956585e-05",
      "0.0001105140272747187",
      "4.453308476864563e-05",
      "-1.9130569017570782e-06",
      "-1.2754294839976895e-05",
      "3.4160779908184936e-06",
      "-3.4738459474024927e-06",
      "8.483569444263039e-05",
      "1.5010866385728387e-05",
      "9.921533716679562e-06",
      "7.205158790339049e-05",
      "-1.3531159028875836e-05",
      "-1.2346292954611951e-05"
    ],
    [
      "0.0014767345507244705",
      "0.0015225092466513495",
      "0.0023095735036920014",
      "0.0015686200024893119",
      "0.0015422016624877313",
      "3.787943933235014e-06",
      "1.2856219217453151e-06",
      "-5.366069505808988e-07",
      "-6.552547264239109e-06",
      "-3.9820130474191484e-05",
      "-3.343662521391274e-05",
      "-3.292668633048491e-05",
      "-4.6486131307356564e-05",
      "0.0001040754807689867",
      "3.9458251532748075e-05",
      "-1.6556180499646278e-06",
      "-1.2727784131037384e-05",
      "3.158067788988056e-06",
      "-3.5643190024187502e-06",
      "7.307792013635736e-05",
      "1.3094244395207358e-05",
      "8.024154639411419e-06",
      "7.053503308826667e-05",
      "-1.4279544094773364e-05",
      "-1.1195189572003945e-05"
    ],
    [
      "0.0014769696612589906",
      "0.0015322163006268401",
      "0.002442865992183886",
      "0.0015861147810858408",
      "0.001553139973637989",
      "4.189373978217484e-06",
      "2.3678654722475733e-06",
      "-5.49811491930909e-07",
      "-7.239801515636769e-06",
      "-4.835035554679595e-05",
      "-4.0232085906852186e-05",
      "-3.803868897413574e-05",
      "-4.2639933884866855e-05",
      "0.00012169628295817774",
      "4.837515083568023e-05",
      "-2.0668293913032347e-06",
      "-1.3777503898900125e-05",
      "3.487032921539201e-06",
      "-3.988897660329732e-06",
      "8.941133943570796e-05",
      "1.6977557058526806e-05",
      "1.0956271625324485e-05",
      "8.19810946578886e-05",
      "-1.674688474546477e-05",
      "-1.43134360986331e-05"
    ],
    [
      "0.001479049663061613",
      "0.0015796913642400407",
      "0.003176585065642601",
      "0.0016744411874582562",
      "0.0016284817348833876",
      "8.402424407841209e-06",
      "5.293344109160273e-06",
      "-1.8363484824253012e-06",
      "-1.4659970708048759e-05",
      "-9.802617028072786e-05",
      "-7.488017671482058e-05",
      "-7.58096721412648e-05",
      "-4.822418265871297e-05",
      "0.00023724618110441224",
      "9.112469710178038e-05",
      "-2.994044408696561e-06",
      "-2.7573741624232293e-05",
      "6.648855088005391e-06",
      "-8.151382229008797e-06",
      "0.00015032483993062914",
      "3.073258258197439e-05",
      "1.9866661961652762e-05",
      "0.0001577138161158742",
      "-4.365492240348939e-05",
      "-2.4795516157239558e-05"
    ],
    [
      "0.002156913324121115",
      "0.00328727122205402",
      "0.07716737626453928",
      "0.004979210936047516",
      "0.020651809855397357",
      "0.0005152924981079775",
      "0.0017308592521449223",
      "0.0005110272189688713",
      "-0.0021700449916610635",
      "-0.0031067462441192414",
      "-0.0011453400992444164",
      "-0.0034952973031900088",
      "0.010705994364606378",
      "0.023124886668453342",
      "0.0027271152427933384",
      "0.00022634508018526002",
      "-0.006221498078576068",
      "-0.000684964902200523",
      "-0.0027076098247239256",
      "-0.0026259003960361666",
      "-0.00020528085045892256",
      "-0.00048791351309686483",
      "0.005389714542353259",
      "-0.026180587569081894",
      "-0.004994795372381545"
    ],
    [
      "5.252445075358861",
      "37.85136037302226",
      "17.988927553460925",
      "40.646399390181884",
      "5.084585998917579",
      "-2.2868770601063155",
      "2.293739979779426",
      "-4.029555114480503",
      "-2.165689601161722",
      "-20.79778438566371",
      "26.904999887425557",
      "-10.494695406343016",
      "-11.938161760409006",
      "5.497371919764983",
      "-2.5862121463595575",
      "-11.387759798948307",
      "8.360267904040954",
      "-10.763255659379446",
      "2.876048216773103",
      "7.7789537820602455",
      "9.536855511577084",
      "-3.7932930004893017",
      "-1.0918914596888782",
      "7.170116463404614",
      "-0.5185635787414745"
    ],
    [
      "0.10292515609434104",
      "15.829508507803267",
      "1.587534270334106",
      "0.14352381398456535",
      "0.4081236727518934",
      "0.0812321297973175",
      "0.3966143890372475",
      "0.03221846549454848",
      "-0.19274289134295114",
      "0.2905523945616892",
      "1.4448677772410006",
      "0.627137702520874",
      "0.11642575061374996",
      "-0.7537393933357799",
      "0.010561189458783342",
      "-1.264089827743214",
      "0.0020612689412221174",
      "-0.11388782008708737",
      "-0.06293725915455185",
      "4.9605172189460776",
      "0.3074127660186248",
      "-2.4509247258449864",
      "-0.4463408654569622",
      "-0.23852430488830995",
      "-0.23743014303014262"
    ],
    [
      "0.0014849305610833618",
      "0.0016538741039592675",
      "0.003922512228844872",
      "0.0017754539082409802",
      "0.0017838574836436445",
      "2.2427898570908897e-05",
      "-1.3363987118667358e-05",
      "-3.87653302164584e-06",
      "-3.813632318993352e-05",
      "-0.00016938022946901482",
      "-0.00010991418832048337",
      "-0.00015143235994714128",
      "-0.00011818564112065543",
      "0.00041189427365043234",
      "0.00013640594392260016",
      "-4.76524678493758e-06",
      "-5.439317846528864e-05",
      "1.1129482885331118e-05",
      "-2.0282428219036927e-05",
      "0.00015549980939795022",
      "4.6523263438599014e-05",
      "1.2843744021169662e-06",
      "0.00018299042854694233",
      "-8.200604021009971e-05",
      "-2.4499245063722282e-05"
    ],
    [
      "0.001477582214509326",
      "0.0015319238986865617",
      "0.0025190816674255014",
      "0.0015924619869613855",
      "0.0015647838084049677",
      "5.368997533896472e-06",
      "1.953517272159392e-06",
      "-6.675718879695103e-07",
      "-9.408410669133287e-06",
      "-5.1672143930595946e-05",
      "-3.9895812141561945e-05",
      "-4.310468145623959e-05",
      "-6.453217002230209e-05",
      "0.0001355954772156374",
      "4.689431866295137e-05",
      "-1.7909896053778379e-06",
      "-1.90159013988967e-05",
      "4.502970558036306e-06",
      "-5.416573201045891e-06",
      "8.066858803001595e-05",
      "1.5117442861429548e-05",
      "7.462971658872775e-06",
      "9.628438234077167e-05",
      "-2.5403347069421922e-05",
      "-1.3287443587930034e-05"
    ],
    [
      "0.0014766658916424355",
      "0.0015204405196284256",
      "0.0023570534921778497",
      "0.001570187309108428",
      "0.0015404684378822803",
      "3.466994153395666e-06",
      "2.2260590344791094e-06",
      "-4.792598154303079e-07",
      "-6.159554021700087e-06",
      "-4.133076422028275e-05",
      "-3.285146871786618e-05",
      "-3.198163019454722e-05",
      "-5.419070479804646e-05",
      "0.000106185802382004",
      "3.837378494389353e-05",
      "-1.4790824344589885e-06",
      "-1.3632602669399756e-05",
      "3.3570029175458247e-06",
      "-3.497396531917043e-06",
      "7.389560254210068e-05",
      "1.1686912381431851e-05",
      "8.618769824463773e-06",
      "7.88447896855893e-05",
      "-1.5388738383276694e-05",
      "-1.1875463027344658e-05"
    ],
    [
      "0.0014767760797217994",
      "0.001523564649607477",
      "0.0024035184536503624",
      "0.001577053212889365",
      "0.0015456097025879397",
      "3.85655556238164e-06",
      "2.278043425041079e-06",
      "-7.323239435566728e-07",
      "-6.666254609715306e-06",
      "-4.776762901320405e-05",
      "-3.499417918601876e-05",
      "-3.495309440005238e-05",
      "-5.3187902287981246e-05",
      "0.00011323163904068025",
      "4.240678359585689e-05",
      "-1.478330318531673e-06",
      "-1.4100068512731227e-05",
      "3.6047685108886664e-06",
      "-3.6243339469152575e-06",
      "7.643634994607537e-05",
      "1.3637034471312308e-05",
      "9.607339908637783e-06",
      "7.818149539506087e-05",
      "-1.880697694677267e-05",
      "-1.153097214006385e-05"
    ],
    [
      "0.0014770483273694695",
      "0.0015368586194067185",
      "0.0026590289224406208",
      "0.0016080959476634344",
      "0.0015593060683943094",
      "4.123341668886269e-06",
      "4.442166875363789e-06",
      "-4.775250269101938e-07",
      "-7.133756231467682e-06",
      "-5.419568976694235e-05",
      "-4.673594631394934e-05",
      "-4.1459537472578295e-05",
      "-6.0894288928473164e-05",
      "0.00014060150448677502",
      "5.4798023069824276e-05",
      "-2.152775287505906e-06",
      "-1.6255351567672922e-05",
      "4.465931259856779e-06",
      "-4.020810469853386e-06",
      "0.00010822900485684681",
      "1.749173316026164e-05",
      "1.442756253819697e-05",
      "0.00011434991641569086",
      "-1.4443071390373568e-05",
      "-1.8384724108054678e-05"
    ],
    [
      "0.015535347543634332",
      "0.48548274052860535",
      "13.707183139164032",
      "0.7541774258839142",
      "0.18437981368039835",
      "0.06125298521963357",
      "-0.030619738538364586",
      "0.046530256821544214",
      "-0.03931521876306868",
      "-1.8469156146340262",
      "0.5613049312970081",
      "-0.0482892132073264",
      "-2.952126671019852",
      "-0.8885031130692677",
      "0.07633944171284066",
      "-0.05483823325540007",
      "0.4349848514474707",
      "-0.09146437035281509",
      "-0.03181860395653834",
      "1.792107648461382",
      "-0.21848139374768213",
      "-0.2908790659126505",
      "-1.2420045152211556",
      "1.2860380882231115",
      "-0.36121473796585446"
    ],
    [
      "0.0014948097050512504",
      "0.0018311462319815241",
      "0.008018965964702522",
      "0.002167128488934332",
      "0.00204707381357318",
      "4.036183083080451e-05",
      "7.586337960840563e-07",
      "-6.773594404459832e-06",
      "-7.005818718890793e-05",
      "-0.00019236159858092828",
      "-0.0002465243487503597",
      "-0.00027018652376444106",
      "-0.0006362774912508034",
      "0.0007278926265362075",
      "0.0002647231593020833",
      "-1.5646240946196913e-05",
      "-0.00011946677042262222",
      "2.7981378647914247e-05",
      "-3.756393349141619e-05",
      "0.0005675585057853727",
      "5.84871438736556e-05",
      "2.3572082730013988e-06",
      "0.0005711511877254883",
      "-8.754599739126947e-05",
      "-6.0836855571619836e-05"
    ],
    [
      "0.0015020348487353027",
      "0.0023352979012146624",
      "0.017361007002085708",
      "0.002642181500997828",
      "0.0022961852374696243",
      "4.043835992703211e-05",
      "0.0002119088188835222",
      "-9.09962623565518e-06",
      "-7.87003960131353e-05",
      "-0.0005150764123499169",
      "-0.0003532341976408565",
      "-0.00025400867270016403",
      "-0.0008415791403371587",
      "0.0007539913802604393",
      "0.0005314217196714622",
      "-6.868782980661783e-05",
      "-4.620115155132833e-05",
      "5.531215987001772e-06",
      "-5.532786476115114e-05",
      "0.0024607524671492187",
      "0.00010472632175564429",
      "6.0859035956337355e-05",
      "0.0006385546224792223",
      "-0.00018233783362683656",
      "-0.00022369283128348747"
    ],
    [
      "0.0014789764146469885",
      "0.0016260832987927017",
      "0.0049833308799920074",
      "0.0017654488740044695",
      "0.0016448801053526917",
      "6.367378729801704e-06",
      "1.3685200924747785e-05",
      "-1.245887921924687e-06",
      "-1.2841277542305916e-05",
      "-0.00012983715808127314",
      "-0.00010263416486763931",
      "-8.148285924585276e-05",
      "-0.00024102557316369453",
      "0.0003302704582665073",
      "0.00011265054833899467",
      "-5.9277425929881736e-06",
      "-3.635315285764712e-05",
      "8.788730691101447e-06",
      "-7.558566830514704e-06",
      "0.0003542387579822529",
      "2.8766499027368543e-05",
      "4.1082496722383e-05",
      "0.00024079577176722503",
      "-3.08073522156452e-05",
      "-3.972132621679351e-05"
    ],
    [
      "0.001477005486435552",
      "0.0015381138422962176",
      "0.0029036258585177378",
      "0.0016022077072543324",
      "0.0015586470701963193",
      "3.3240732267092166e-06",
      "2.406764044660059e-06",
      "-9.173103840846864e-08",
      "-6.981314793760287e-06",
      "-3.3997651613822416e-05",
      "-5.066427350340614e-05",
      "-3.9281618391009635e-05",
      "-9.030455013899098e-05",
      "0.00017334103775035398",
      "4.6636457108138964e-05",
      "-2.1783502783570456e-06",
      "-2.1916400664072153e-05",
      "4.711830842038928e-06",
      "-4.315719260335389e-06",
      "0.00013906595898111296",
      "1.102256846996763e-05",
      "1.6194716815158145e-05",
      "0.0001590985276951002",
      "-2.0578809193273204e-06",
      "-2.1483081791205686e-05"
    ],
    [
      "0.0014770358798213848",
      "0.0015345519791048208",
      "0.002969790172029934",
      "0.0015987778080383268",
      "0.0015569926046457418",
      "3.5163754766546674e-06",
      "2.077015444199043e-06",
      "-3.4452095734664876e-07",
      "-7.287455647452609e-06",
      "-4.275878392923573e-05",
      "-4.520566195045685e-05",
      "-3.874553099584759e-05",
      "-0.00011471781297099982",
      "0.00016814794344472244",
      "4.315097949921873e-05",
      "-1.8708329754585278e-06",
      "-2.261148423468233e-05",
      "4.738051555133608e-06",
      "-4.433018313136596e-06",
      "0.00013156007237554313",
      "8.866950777691254e-06",
      "1.4168575814652873e-05",
      "0.0001404507496462632",
      "-1.1107323148026747e-05",
      "-1.794835127553167e-05"
    ],
    [
      "0.0014770087971247537",
      "0.001532447642346133",
      "0.0027876021916647797",
      "0.001594226810209672",
      "0.0015531990094031578",
      "3.733361600897258e-06",
      "1.3218866972005265e-06",
      "-2.525546783055388e-07",
      "-7.1874986485763496e-06",
      "-4.362600395270429e-05",
      "-4.218302750560934e-05",
      "-3.8144703032886226e-05",
      "-0.000103094260528917",
      "0.0001505705385819012",
      "4.192568668380421e-05",
      "-1.855233590011089e-06",
      "-2.0068336018677094e-05",
      "4.6399987328708775e-06",
      "-4.164600855226803e-06",
      "0.00011542386692475934",
      "9.913874009351968e-06",
      "1.2028927900616004e-05",
      "0.0001275710304082531",
      "-7.092442904192796e-06",
      "-1.65471493732757e-05"
    ],
    [
      "0.0014771232214598061",
      "0.001546343846125703",
      "0.0027609570721785475",
      "0.0016170946018283497",
      "0.0015607300900595926",
      "3.959035287515616e-06",
      "3.607064198449407e-06",
      "2.3612214057400644e-07",
      "-7.047735083807206e-06",
      "-4.649806445855441e-05",
      "-4.9177608977324196e-05",
      "-4.000111608370123e-05",
      "-7.081482505982226e-05",
      "0.0001472367237695667",
      "5.612263695679126e-05",
      "-2.9882225614257683e-06",
      "-1.6824573639760347e-05",
      "4.599514805122884e-06",
      "-4.100693777401228e-06",
      "0.00012747412421522682",
      "2.1527931102022644e-05",
      "1.6385114898854828e-05",
      "0.0001118878384573162",
      "-1.1929971239519393e-05",
      "-1.9982704073331435e-05"
    ],
    [
      "0.0014793677766088223",
      "0.0016073964157708527",
      "0.003998192914439817",
      "0.0017428337153426049",
      "0.001634800309685684",
      "8.066968570328408e-06",
      "4.375342460431076e-06",
      "4.799393445159472e-07",
      "-1.4324367086852376e-05",
      "-8.380292088368602e-05",
      "-8.757174953996947e-05",
      "-7.365608972815035e-05",
      "-0.00020774837968605753",
      "0.0002528794866157985",
      "9.986886700697918e-05",
      "-6.2122088579094566e-06",
      "-3.169445216521123e-05",
      "8.226815730790032e-06",
      "-8.194043175220435e-06",
      "0.00024002015529242104",
      "3.5237668011976845e-05",
      "2.4063096688214655e-05",
      "0.00018778330530009026",
      "-1.5027960576852568e-05",
      "-3.525927759598484e-05"
    ],
    [
      "2.124329244909693",
      "8.696836924832821",
      "50.43846548237479",
      "41.30896479719296",
      "36.23990606907272",
      "3.780412016935597",
      "-6.322366097036968",
      "-6.8066574556885655",
      "0.574394065056562",
      "-6.520837041408863",
      "-10.410326261854385",
      "6.013122186776237",
      "27.872358003668403",
      "-5.998304901082557",
      "-13.182026236076977",
      "0.03626524655516858",
      "-4.096186485152846",
      "3.954759553410261",
      "0.08944517729238617",
      "-2.4458374867986383",
      "11.733622134908986",
      "-6.567067739618153",
      "-17.686306460918342",
      "-28.059538874382795",
      "-18.772689147660888"
    ],
    [
      "0.0015345957040524946",
      "0.002676094765225333",
      "0.013366434882597075",
      "0.0038368873145189827",
      "0.0036253424444947354",
      "0.0001951090660676877",
      "-0.0001117155178174935",
      "-0.00013738228366083703",
      "-0.0002891456189241016",
      "-0.0015849104186966515",
      "-0.0007312993817014512",
      "-0.0011818880192849036",
      "-0.0004968390725919147",
      "0.001861501365974727",
      "0.001462059720342862",
      "-3.366715908971743e-06",
      "-0.00023641625332167669",
      "0.00010517166301096468",
      "-7.406459146139707e-05",
      "0.00027297990230464584",
      "0.0007661211899448764",
      "0.00015216238215117581",
      "-0.0011443762431800409",
      "-0.001308617074203679",
      "0.00043738735274653686"
    ],
    [
      "0.0014929559122034044",
      "0.001948515030705329",
      "0.023301928934035723",
      "0.0029232660720558286",
      "0.0020627230421015417",
      "4.453978301828452e-05",
      "4.7688510610656094e-05",
      "-2.416497297523792e-05",
      "-7.32795360503771e-05",
      "-0.001730500395213316",
      "0.00022018099219157065",
      "-0.00020364787018429043",
      "-0.0038369202501628004",
      "8.497873553432373e-05",
      "0.00043590216643868385",
      "-1.6285412584538742e-05",
      "-1.3052160717978737e-05",
      "-3.3444374815197377e-06",
      "-3.7172674638925815e-05",
      "0.0012274115008823025",
      "4.234263484506169e-05",
      "3.938838645525232e-06",
      "-0.0017596988803100626",
      "-0.0007462162540154289",
      "5.7861238410171474e-05"
    ],
    [
      "0.0014782724039770444",
      "0.0015674036313994251",
      "0.0033449334437388985",
      "0.0016655080231041508",
      "0.0015966029454604147",
      "7.226115130118606e-06",
      "1.2983521663367535e-06",
      "-5.58997070296031e-07",
      "-1.1821914587887114e-05",
      "-0.00010669154245332935",
      "-4.9733482670375754e-05",
      "-5.607250086045468e-05",
      "-0.0001458949480901549",
      "0.0001822338966043685",
      "7.5271116746857e-05",
      "-3.666235407570498e-06",
      "-1.954550180257461e-05",
      "5.241671127419322e-06",
      "-6.24981807422437e-06",
      "0.00015315054787713137",
      "2.9948528601474985e-05",
      "1.587844071250343e-05",
      "6.425720440581778e-05",
      "-3.838906047108581e-05",
      "-1.7185696871263195e-05"
    ],
    [
      "0.0014768247542127394",
      "0.0015322304734590843",
      "0.002616440078768692",
      "0.0015928295528622814",
      "0.0015484647744619913",
      "3.8799375060513135e-06",
      "2.406999974693714e-06",
      "-3.819633462127214e-07",
      "-6.629704596481558e-06",
      "-5.491233546329396e-05",
      "-3.5258484844111596e-05",
      "-3.446207763409042e-05",
      "-7.853448359922523e-05",
      "0.00011703210554338622",
      "4.7159090164322725e-05",
      "-2.1652036675151785e-06",
      "-1.3205875742389077e-05",
      "3.525762584119134e-06",
      "-3.609149499850181e-06",
      "9.992593843025544e-05",
      "1.7165967558078118e-05",
      "1.1790784762740447e-05",
      "6.371929386085471e-05",
      "-2.013778444810597e-05",
      "-1.2771179243921743e-05"
    ],
    [
      "0.001476989311110553",
      "0.001524583568561558",
      "0.0023962655312039297",
      "0.0015834025472204521",
      "0.0015534169490134641",
      "4.361454512747508e-06",
      "2.6924852529544045e-06",
      "-1.3042425929281627e-06",
      "-7.654636143556214e-06",
      "-3.460654993034078e-05",
      "-4.142967013851412e-05",
      "-3.8828972918816164e-05",
      "-4.875503808413061e-05",
      "0.0001203768042149339",
      "4.704297769389971e-05",
      "-1.399237217082237e-06",
      "-1.6435785095356908e-05",
      "4.07795338847114e-06",
      "-4.0170051504648755e-06",
      "7.424104487959746e-05",
      "1.3357733352527668e-05",
      "9.25608061259673e-06",
      "9.999620366417966e-05",
      "-1.770227745379582e-05",
      "-1.237232220090718e-05"
    ],
    [
      "0.0014789567672119541",
      "0.0015673869875178982",
      "0.003250168427441558",
      "0.0016659695733025235",
      "0.0016204340609359258",
      "9.072442368926584e-06",
      "1.084110220830279e-07",
      "-3.0700709613860336e-06",
      "-1.557529344879507e-05",
      "-9.40766804362707e-05",
      "-6.428407729538133e-05",
      "-7.401513237429894e-05",
      "-0.00013090519038968693",
      "0.00021884274951645326",
      "8.086010603634924e-05",
      "-1.9209017085009966e-06",
      "-3.109305938364679e-05",
      "7.470352061893018e-06",
      "-7.632454446491156e-06",
      "0.000119513626470574",
      "2.5098930147629867e-05",
      "1.4098520133772325e-05",
      "0.00011838662651710701",
      "-5.303956074334008e-05",
      "-1.159137676401681e-05"
    ],
    [
      "0.001558363516889105",
      "0.002383679903347528",
      "0.013644104307474165",
      "0.002680644778331365",
      "0.0040126858543322605",
      "0.0002253684197539266",
      "-0.00016850742222551535",
      "-0.0001464789050566424",
      "-0.0003937057011235276",
      "-0.0010457697900726002",
      "-0.000638026769978452",
      "-0.0013002221640286598",
      "-0.0008266102626328277",
      "0.0027870991674179757",
      "0.0008943755025770921",
      "2.1267256684932507e-05",
      "-0.0006333284251704599",
      "9.439094146124773e-05",
      "-0.00016987275679306032",
      "-0.0008312931654218734",
      "0.0003297698511109041",
      "-0.00018747128810018567",
      "-0.0005841336843223226",
      "-0.0023038725879963476",
      "0.0005215644501456855"
    ],
    [
      "0.4404814794627994",
      "6.893371375586591",
      "30.287411028880513",
      "22.933252365664472",
      "7.140950187201637",
      "-1.3977488025456124",
      "-1.0270255421504204",
      "2.1129778275316657",
      "-1.2821678495591324",
      "3.188572947428052",
      "-11.248474815159073",
      "2.303008249067625",
      "3.3214156631689193",
      "2.371069277075033",
      "-5.125751665970968",
      "-0.04332753188018921",
      "2.5445215163054296",
      "1.4665588150156732",
      "-0.6858585386089727",
      "-2.5668662146534684",
      "-4.43355394429882",
      "3.5542464111096765",
      "-5.54310287654842",
      "13.421568429692506",
      "-1.6869550624640457"
    ],
    [
      "0.0014902740671064354",
      "0.0017886733540516855",
      "0.005638791969814262",
      "0.0021879158617068473",
      "0.0019796213987880056",
      "3.514248015778498e-05",
      "1.3681432690218699e-05",
      "-1.1949436121131212e-05",
      "-5.5239332416389036e-05",
      "-8.401255752110493e-05",
      "-0.000290799642917482",
      "-0.0002661800590800157",
      "-0.00024274663111382787",
      "0.0005892519712743127",
      "0.0003180626212918391",
      "-1.1833388470386957e-05",
      "-7.510510730778574e-05",
      "2.928286217718558e-05",
      "-2.364226944638961e-05",
      "0.00040717404224571355",
      "8.014804542102814e-05",
      "2.4235957741356228e-05",
      "0.0007978474688105225",
      "9.37796188593463e-05",
      "-8.547538245608636e-05"
    ],
    [
      "0.0014784305600692926",
      "0.0015701155261400102",
      "0.0030931741137147726",
      "0.0016808593747947409",
      "0.0016059756387745289",
      "7.182491093899397e-06",
      "5.279829659001355e-06",
      "-1.3282665279988463e-06",
      "-1.2015500838356428e-05",
      "-5.504456434664724e-05",
      "-7.387836515656116e-05",
      "-6.582718755451987e-05",
      "-9.80021402879499e-05",
      "0.00019369447346546153",
      "8.531277936715962e-05",
      "-3.3045974687820988e-06",
      "-2.3580564100540907e-05",
      "7.1669440063408026e-06",
      "-6.1601526384031126e-06",
      "0.00015082154845649613",
      "2.4520713376668693e-05",
      "1.71221043451448e-05",
      "0.0001906192365466362",
      "-2.1253268065964195e-06",
      "-2.8033642255459584e-05"
    ],
    [
      "0.0014767811505242677",
      "0.00152199363828263",
      "0.002296227851119968",
      "0.0015798511700383308",
      "0.0015459039264673722",
      "3.874540581858308e-06",
      "3.0579152231445883e-06",
      "-9.199471131346728e-07",
      "-6.628285828663928e-06",
      "-2.6614397983936683e-05",
      "-4.055969272697294e-05",
      "-3.551088881918128e-05",
      "-4.127907921043259e-05",
      "0.00010760658946149821",
      "4.473147236818731e-05",
      "-1.550764433770844e-06",
      "-1.3858117555523223e-05",
      "3.9006525461169424e-06",
      "-3.455741465919061e-06",
      "7.396490590124616e-05",
      "1.2436001138582004e-05",
      "8.879404956671983e-06",
      "0.00010776766768951786",
      "-4.989387983510866e-06",
      "-1.4302335247077846e-05"
    ],
    [
      "0.001475840687422661",
      "0.0015019115581597028",
      "0.002025239083617272",
      "0.0015332757623834938",
      "0.0015125578054623967",
      "1.7738308340716614e-06",
      "1.6563706702291424e-06",
      "-2.120185125198287e-07",
      "-3.284756014014387e-06",
      "-1.7979252700132394e-05",
      "-2.1590842502780372e-05",
      "-1.8262787601699373e-05",
      "-3.381457060328314e-05",
      "6.594055261307091e-05",
      "2.289183109907971e-05",
      "-9.361345297263862e-07",
      "-8.556693872840769e-06",
      "2.131172875449295e-06",
      "-1.8907874808037526e-06",
      "4.950698170460277e-05",
      "6.2816183988564165e-06",
      "6.000727314137632e-06",
      "5.961694635627782e-05",
      "-4.69677382615285e-06",
      "-8.407196863281208e-06"
    ],
    [
      "0.0014758726076554661",
      "0.001502646552166524",
      "0.002026572948544515",
      "0.0015347698654976588",
      "0.001513501078229453",
      "1.873191928789898e-06",
      "1.9101501462649732e-06",
      "-2.3412641092953924e-07",
      "-3.378117486076915e-06",
      "-1.999746212438528e-05",
      "-2.1734833936981684e-05",
      "-1.8788594354349476e-05",
      "-3.2499416716858715e-05",
      "6.567603526912799e-05",
      "2.3801666741191965e-05",
      "-9.73833560848768e-07",
      "-8.275871767167253e-06",
      "2.136790920789835e-06",
      "-1.931734236611102e-06",
      "5.007736320274269e-05",
      "6.810809293143166e-06",
      "6.044545802180452e-06",
      "5.93205485400199e-05",
      "-4.837383143452763e-06",
      "-8.605902900040595e-06"
    ],
    [
      "0.0014759536334349249",
      "0.0015056154519737543",
      "0.0021068443664699534",
      "0.0015431854210910785",
      "0.0015167927384781843",
      "2.003917307874742e-06",
      "2.135432154288383e-06",
      "-2.2476346414894108e-07",
      "-3.5868904213203472e-06",
      "-2.111334032156821e-05",
      "-2.4366323084746914e-05",
      "-2.0587450665988354e-05",
      "-4.1758594668792537e-05",
      "7.250705158446823e-05",
      "2.6310808549827776e-05",
      "-1.0883190532597522e-06",
      "-9.335803735203203e-06",
      "2.5169303503712793e-06",
      "-2.017482900560965e-06",
      "5.6741601375924466e-05",
      "7.359421159725304e-06",
      "6.904815056588052e-06",
      "6.79925679600371e-05",
      "-4.167045337548174e-06",
      "-9.56877002983262e-06"
    ],
    [
      "0.0014771510453066938",
      "0.0015406371537196122",
      "0.002701264457610499",
      "0.0016200733258995225",
      "0.0015624824945001177",
      "4.2768688209956665e-06",
      "3.488345351176965e-06",
      "-5.630212557335665e-07",
      "-7.4920728159695545e-06",
      "-2.7736670224159676e-05",
      "-5.4411153676459434e-05",
      "-4.330815766151103e-05",
      "-7.812758597243337e-05",
      "0.00014582282744103695",
      "5.7453548305052424e-05",
      "-2.4379493484226595e-06",
      "-1.8364943391302058e-05",
      "5.329295750024579e-06",
      "-3.9131098992305635e-06",
      "0.00011620600075740701",
      "1.600160181579569e-05",
      "1.404029219214433e-05",
      "0.00015095305974372223",
      "2.3699633333865516e-06",
      "-2.1014850413747525e-05"
    ],
    [
      "0.3964941963452312",
      "1.8626445949798507",
      "3.4858610134655534",
      "17.46093436160222",
      "1.554836187775005",
      "0.6182893736323586",
      "1.144693125635298",
      "2.30222249662711",
      "0.13793371460268236",
      "2.156859866943864",
      "1.7083819902864388",
      "1.3712735484908638",
      "5.898780913858098",
      "0.8829469084247373",
      "-1.64197608715861",
      "-0.5932364819621659",
      "-0.2451573544499093",
      "1.2606857740042405",
      "-0.7695382108225024",
      "1.3394657285831275",
      "5.436296545886563",
      "-0.9938473859350471",
      "5.077641171415681",
      "-2.148230829345617",
      "-4.927927697675318"
    ],
    [
      "0.0015015753903789588",
      "0.0025433277575034894",
      "0.005394980932209412",
      "0.0033179673864966695",
      "0.0020919283590070657",
      "-4.41408273977513e-05",
      "8.605494793854314e-05",
      "2.3866251207457957e-05",
      "-1.4013775005211725e-05",
      "4.081350860584494e-06",
      "-0.00032737931745047794",
      "-0.00035932645669941595",
      "8.651861985875032e-05",
      "0.0006356743147858855",
      "0.0005726825848262541",
      "-2.9971236162005467e-05",
      "-6.851391004813739e-05",
      "0.00011334194284337612",
      "-1.2377034535238244e-05",
      "0.000598603182443973",
      "-0.00025299724146923255",
      "-3.465818758610551e-05",
      "0.001412122045295029",
      "0.00021323023012783643",
      "-0.0004294119747627207"
    ],
    [
      "0.001482742993784448",
      "0.0016359727560332628",
      "0.0035949159672690324",
      "0.0018209022125153364",
      "0.0017356957745486826",
      "1.6053884104095516e-05",
      "1.0223202044169417e-05",
      "-4.032848573811694e-06",
      "-2.7684646371563344e-05",
      "-6.389218298446809e-05",
      "-0.000129990188242086",
      "-0.00012254582521796249",
      "-9.185627856841092e-05",
      "0.00028050832957726544",
      "0.00016216561474751876",
      "-6.280643757431978e-06",
      "-4.004146641920101e-05",
      "1.1018773788566815e-05",
      "-1.4663053520266515e-05",
      "0.0001888267565965539",
      "4.6903793713061904e-05",
      "1.4482375595731095e-05",
      "0.00025114572315589376",
      "-4.542281006534252e-05",
      "-4.108818353741255e-05"
    ],
    [
      "0.001483740633619482",
      "0.001657824966903788",
      "0.004092152711784013",
      "0.0018600573794235833",
      "0.0017647685942041352",
      "2.0152963309979273e-05",
      "1.0867297616818115e-05",
      "-4.883947000736875e-06",
      "-3.194089959351886e-05",
      "-0.0001270656303309336",
      "-0.0001222524257179134",
      "-0.00013363012970628595",
      "-0.0001295820070679186",
      "0.00029845957318519337",
      "0.00017989519906051803",
      "-7.916449980901356e-06",
      "-3.115298445084369e-05",
      "9.837279603553246e-06",
      "-1.6169220864237056e-05",
      "0.00023664925400136943",
      "5.924179925077948e-05",
      "1.0575344833147747e-05",
      "0.00024322219848111476",
      "-2.7440291368346888e-05",
      "-4.655396249902157e-05"
    ],
    [
      "0.0014758208468354924",
      "0.001501417163619675",
      "0.0019461352158216254",
      "0.0015313808803243101",
      "0.0015117388322488485",
      "1.9057085388096014e-06",
      "1.5990696612991939e-06",
      "-2.7000280977028624e-07",
      "-3.27678643609731e-06",
      "-1.8096353420899826e-05",
      "-2.0378844774878353e-05",
      "-1.779740512256126e-05",
      "-2.2923818981456668e-05",
      "5.7734308995167045e-05",
      "2.3862209362054307e-05",
      "-9.707557631979283e-07",
      "-6.789604271082562e-06",
      "1.8724237073693858e-06",
      "-1.7852550954648946e-06",
      "4.374045058377335e-05",
      "7.77550884866794e-06",
      "5.50318870653702e-06",
      "4.877232446518965e-05",
      "-4.8624892761784555e-06",
      "-7.761482011865548e-06"
    ],
    [
      "0.0014758107888283782",
      "0.0015003460221033728",
      "0.001933299494149361",
      "0.0015291214477282445",
      "0.0015109157124743374",
      "1.936685577327454e-06",
      "1.3687705272132023e-06",
      "-3.6886688052136467e-07",
      "-3.3268054761208996e-06",
      "-1.823406105999594e-05",
      "-1.9461347387130864e-05",
      "-1.7675161449054205e-05",
      "-2.594283537541859e-05",
      "5.501600347499669e-05",
      "2.288225447167473e-05",
      "-8.920290838720776e-07",
      "-6.720573679905286e-06",
      "1.8238254860263115e-06",
      "-1.766440689412877e-06",
      "4.1115489775268683e-05",
      "7.013258718787278e-06",
      "4.878486203594026e-06",
      "4.567754206702111e-05",
      "-5.0300548640709704e-06",
      "-6.9630414790362304e-06"
    ],
    [
      "0.0014758396133410171",
      "0.001501017920379044",
      "0.0019493024799021967",
      "0.0015298283906148055",
      "0.0015115124772422986",
      "1.928373405449172e-06",
      "1.3663012810433355e-06",
      "-2.6686654998779445e-07",
      "-3.363731753594558e-06",
      "-1.8470090625094364e-05",
      "-1.964024920267364e-05",
      "-1.7713919064305906e-05",
      "-2.5999390474724145e-05",
      "5.7884891198586814e-05",
      "2.271058231842996e-05",
      "-9.32607992557342e-07",
      "-7.2059214060310055e-06",
      "1.9049530923885358e-06",
      "-1.8486763628165357e-06",
      "4.224548292594279e-05",
      "7.3460316966090246e-06",
      "5.097578076760113e-06",
      "4.6822044644154896e-05",
      "-6.2831286694706434e-06",
      "-7.142607594430585e-06"
    ],
    [
      "0.0014759293017991685",
      "0.0015036741204434237",
      "0.00199591710446034",
      "0.0015354616417768362",
      "0.0015156532754601168",
      "2.1065520883574417e-06",
      "1.514982237023188e-06",
      "-3.7265589761546636e-07",
      "-3.70693014653981e-06",
      "-2.0191015324265616e-05",
      "-2.2364292325532085e-05",
      "-1.991059402143797e-05",
      "-2.718112014820758e-05",
      "6.48386273678088e-05",
      "2.5549499734183148e-05",
      "-9.81806065361251e-07",
      "-8.091962964657078e-06",
      "2.0929354965819725e-06",
      "-2.017625608000143e-06",
      "4.6603535634523776e-05",
      "7.977938226220588e-06",
      "5.8919220474206775e-06",
      "5.2699288588315244e-05",
      "-7.087388842217078e-06",
      "-7.888707416594714e-06"
    ],
    [
      "0.0015566850090270512",
      "0.0023081843255724327",
      "0.009342910287546788",
      "0.0023866549135790425",
      "0.003858694547930884",
      "0.0002179011777962843",
      "-0.0001291963683485129",
      "-0.00013436412925847224",
      "-0.00037866137480543037",
      "-0.0007755232741434513",
      "-0.0005592714791963054",
      "-0.0011958430937943974",
      "-0.0003963272630635476",
      "0.002120436021262706",
      "0.0008164266668359487",
      "1.153294948091455e-05",
      "-0.0004784211484077146",
      "5.55628682665879e-05",
      "-0.00017350693867685033",
      "-0.0006468131447627271",
      "0.00020237986656075366",
      "-0.00027677150508685454",
      "-0.00034978555253598303",
      "-0.001685511388435665",
      "0.0003716050502822532"
    ],
    [
      "0.0016276094377106949",
      "0.0026698653184500836",
      "0.01728769942991268",
      "0.0032795171110990852",
      "0.00595179384115727",
      "0.0002688406467516432",
      "5.724941286714161e-07",
      "-7.226401055733209e-05",
      "-0.0006147378304462224",
      "-0.0007082139968210123",
      "-0.0007811089749611271",
      "-0.001451357512001234",
      "0.00133955998506697",
      "0.004725051865359344",
      "0.0013300174744258777",
      "-6.56343888447018e-06",
      "-0.0010447299914654307",
      "-9.28940580821796e-06",
      "-0.0004237089435349688",
      "-0.00043609769112007337",
      "0.00038413138425583794",
      "-0.00028870899254928494",
      "0.0008105027512757569",
      "-0.003897745440548661",
      "-0.00031110506707064786"
    ],
    [
      "0.0015113638885482891",
      "0.0021377294970455346",
      "0.006793887680476353",
      "0.0028249261131285054",
      "0.00297367685974913",
      "0.00010965710212273302",
      "8.987075071404926e-06",
      "-9.935385267743142e-05",
      "-0.00018392557128493506",
      "-0.0003728966144606523",
      "-0.0006785833675504593",
      "-0.0007818749653586339",
      "0.00011652315813349666",
      "0.0009386523162623535",
      "0.0010580236335169997",
      "-3.517145479103795e-06",
      "-9.026810152664195e-05",
      "8.742352331518272e-06",
      "-6.637586793825738e-05",
      "0.00047656555142295957",
      "0.00015397562331317423",
      "1.2513217958168036e-05",
      "0.0006154400062425629",
      "-0.00013386667330677859",
      "-6.264396023225867e-05"
    ],
    [
      "6.915205160239085",
      "50.98410609532387",
      "43.55952882648775",
      "24.67269085000609",
      "37.87111969478638",
      "-10.236113478336259",
      "-3.668244593154974",
      "4.419590678820589",
      "12.639043104884168",
      "9.097869149978875",
      "-0.732117515103799",
      "-11.863203796733346",
      "5.149388019889946",
      "-24.29568221596413",
      "13.35291244894834",
      "-5.962503182827442",
      "10.837434643284835",
      "2.28838231241073",
      "-8.310830604775221",
      "2.4248766820686996",
      "5.148878080522809",
      "19.03264012793597",
      "-3.9177084185661752",
      "-13.402265244718429",
      "-10.026833853116644"
    ],
    [
      "0.0015552940874706902",
      "0.0024263476784603913",
      "0.010666007643548315",
      "0.0023780062916932236",
      "0.0038610221264162945",
      "0.00023452718495293632",
      "-0.00028046139479653056",
      "-0.00011023151316977189",
      "-0.00037756065840081963",
      "-0.0013765077292252547",
      "-0.0005124674476818145",
      "-0.0013213405240645397",
      "-0.00045575447032799834",
      "0.002713221082542758",
      "0.0007125489050220103",
      "2.1736587629506944e-05",
      "-0.00041170155547749",
      "5.58620275454089e-05",
      "-0.00016630175779997673",
      "-0.0003847984328914535",
      "0.00018725978523922375",
      "-0.0002552864898756207",
      "-9.464447329069522e-05",
      "-0.0009930070117835838",
      "0.000295672554087988"
    ],
    [
      "0.0015029470140366615",
      "0.0018300815021576415",
      "0.0052803572314667185",
      "0.0018891513057129477",
      "0.0023181930969219822",
      "7.517661056151392e-05",
      "-8.06351556380778e-05",
      "-3.1131781709216994e-05",
      "-0.0001245085003093759",
      "-0.0004771875221725696",
      "-0.00021937339706972273",
      "-0.00045180294590145483",
      "-5.331070537992557e-05",
      "0.0010947165550213977",
      "0.00026946623421150365",
      "5.987761861707228e-06",
      "-0.0001709178239764603",
      "2.7040277215187548e-05",
      "-5.8834130095836176e-05",
      "-6.327979145961444e-05",
      "0.0001020504161361423",
      "-4.589936518488299e-05",
      "0.00011481690474392468",
      "-0.00042842846436366683",
      "7.76035012566227e-05"
    ],
    [
      "0.0015006008824845541",
      "0.0017783071154238996",
      "0.004723566529461725",
      "0.0018432200778001923",
      "0.0022245740194273412",
      "6.824632409348014e-05",
      "-4.701079347222417e-05",
      "-3.254664061548296e-05",
      "-0.00011373305026332032",
      "-0.000344583619658288",
      "-0.000187807798504907",
      "-0.0003893677320049175",
      "-0.0001248999475350387",
      "0.0007978204139678613",
      "0.00025343655047925956",
      "3.052054174349591e-06",
      "-0.00014146181176017777",
      "2.120581803036472e-05",
      "-5.390799283839676e-05",
      "-5.83930231447518e-05",
      "7.986553371305085e-05",
      "-6.102284893099738e-05",
      "5.687768235798466e-05",
      "-0.0004064220971518748",
      "7.64853130917438e-05"
    ],
    [
      "0.0014987685056477866",
      "0.001750218741201504",
      "0.004377723408228332",
      "0.0017777711255571717",
      "0.002186523952338477",
      "6.311034050505895e-05",
      "-4.4425409211606775e-05",
      "-3.0687126528059134e-05",
      "-0.0001070363809884871",
      "-0.00034771234529869493",
      "-0.00016400460254931457",
      "-0.00036231046472753913",
      "-3.477734402795702e-05",
      "0.0007717976957144622",
      "0.00023485870936610455",
      "4.681350378664412e-06",
      "-0.00013450793270589317",
      "1.5651192589840922e-05",
      "-5.25911986651855e-05",
      "-8.373333430378911e-05",
      "7.442921092287444e-05",
      "-5.4150073715388585e-05",
      "-1.0160163339925972e-05",
      "-0.0004354076948933813",
      "7.110766226393437e-05"
    ],
    [
      "0.0015058280875270803",
      "0.001852355956034652",
      "0.005788882103671554",
      "0.0019421395664781353",
      "0.002407395791684207",
      "7.588006341268751e-05",
      "-3.6842398602050717e-05",
      "-2.964653854722633e-05",
      "-0.0001308739766440999",
      "-0.0004722238239856299",
      "-0.00023269142142005555",
      "-0.0004504600826472581",
      "0.000122617160770642",
      "0.0011112827452125808",
      "0.0003233392573606495",
      "2.9154459114256547e-06",
      "-0.00017838056831890952",
      "2.02182971383921e-05",
      "-7.070586355966099e-05",
      "1.6348840234131685e-05",
      "0.00012331797773609268",
      "-3.670968309000947e-05",
      "0.00012021271497638568",
      "-0.0005921051913119704",
      "3.9299373346835284e-05"
    ],
    [
      "0.3818120758912781",
      "1.138651397862195",
      "21.611191484101248",
      "1.55548385994483",
      "8.169246240190823",
      "0.5540271201387342",
      "2.8643773435647284",
      "-0.4037658956639835",
      "-1.3541799262256975",
      "4.225706748498712",
      "0.01997153360896043",
      "-0.9229946072893599",
      "-2.9397306772339244",
      "-10.0178477328143",
      "3.376660219274413",
      "-0.3539829218900731",
      "-0.06067792537369002",
      "-0.6533655965962696",
      "-1.128002546859828",
      "2.5783923341415944",
      "-1.3267566804044928",
      "-2.902911933252381",
      "-4.989980798742056",
      "-8.713776089799913",
      "-1.1286967480142953"
    ],
    [
      "0.001687026282445868",
      "0.005523935813626599",
      "0.052766242546107754",
      "0.0045455602727322185",
      "0.011663114200082153",
      "0.000624880566160569",
      "-0.0013786392335326438",
      "-0.00036743634751719976",
      "-0.001174426433747162",
      "-0.011363208292332727",
      "-0.0025176016706318924",
      "-0.005428226166159049",
      "0.008128383050765456",
      "0.01892349174783925",
      "0.00415724674822932",
      "0.00029217082457969843",
      "-0.0017313916985699808",
      "-8.496407355018924e-05",
      "-0.0006193279545241623",
      "0.0009292820746579007",
      "0.0012558204524266445",
      "0.0011254794939630649",
      "-0.0018866203136163142",
      "-0.006559397068258905",
      "5.863166324791077e-05"
    ],
    [
      "1.5085731823068649",
      "7.506795503421239",
      "4.941368884243976",
      "13.14479278411373",
      "7.051432955300095",
      "2.800568650635929",
      "-1.9283716043394232",
      "3.439029402147112",
      "-2.4786432769662308",
      "-5.955461614709073",
      "2.9086281168290404",
      "-2.001298273901506",
      "-0.8245342672883463",
      "0.49952540054612105",
      "-9.612351642014689",
      "-1.8590588732069069",
      "1.9109355006624091",
      "2.822374924287619",
      "-2.115045954540452",
      "1.1794719450218256",
      "9.486402880139758",
      "-6.9867719433202495",
      "-7.966837083187179",
      "5.8526150003791395",
      "-0.18740779061533594"
    ],
    [
      "0.0014877735286458556",
      "0.0017882375044756928",
      "0.006319506247024837",
      "0.002045683838578897",
      "0.0018596998837380858",
      "1.579474746968833e-05",
      "7.744306489738351e-07",
      "1.1088302578682617e-05",
      "-3.540140905658005e-05",
      "-0.00012978162065836803",
      "-0.0001854075841609697",
      "-0.00014935017221890474",
      "-0.00024036788165186277",
      "0.0006814992142051121",
      "0.0001892442427933098",
      "-1.6849992660508114e-05",
      "-9.035664601948847e-05",
      "2.1309248616359276e-05",
      "-2.60264733106747e-05",
      "0.0004891932192089099",
      "8.232141967786832e-05",
      "4.473175194513302e-05",
      "0.0005301959348139067",
      "-4.579995232971267e-05",
      "-0.00010603573083749535"
    ],
    [
      "0.0014854936687297255",
      "0.0016852266172740049",
      "0.005342990004415022",
      "0.0019053678321383394",
      "0.0017923932438289004",
      "1.9625542483878463e-05",
      "8.60280533151585e-06",
      "6.943949898155501e-07",
      "-3.4773650274926856e-05",
      "-0.00018973876794794114",
      "-0.00011265899090226328",
      "-0.00013573777507166546",
      "-0.00030852615721749515",
      "0.00040683406947371385",
      "0.00016090208221704148",
      "-9.608053147029372e-06",
      "-5.385405311512604e-05",
      "1.2261899941969792e-05",
      "-2.1669742430756147e-05",
      "0.00032800264610480045",
      "4.812094227305237e-05",
      "1.071318839490557e-05",
      "0.0002697956937949655",
      "-6.410827792756679e-05",
      "-6.02506035943821e-05"
    ],
    [
      "0.0014780811288348833",
      "0.0015597857681344334",
      "0.00335841032621355",
      "0.0016683301433462836",
      "0.0015847736047409702",
      "4.614974775400743e-06",
      "7.191661174473093e-06",
      "1.3732574244057118e-06",
      "-9.023279480508265e-06",
      "-6.136728619583846e-05",
      "-6.078761291564796e-05",
      "-5.0041473647157896e-05",
      "-0.0001482695845310119",
      "0.00020241077959862115",
      "6.307080021733473e-05",
      "-3.6535419691065507e-06",
      "-2.81701751382297e-05",
      "7.36422199884363e-06",
      "-6.233164054986899e-06",
      "0.00017300926694541923",
      "1.750884722385645e-05",
      "1.8002715901425263e-05",
      "0.00020123127754259672",
      "-9.343644165843486e-06",
      "-3.147707868397774e-05"
    ],
    [
      "0.0014767580643587257",
      "0.0015285213743186242",
      "0.002615266371266136",
      "0.001595523458024251",
      "0.001544754740809548",
      "3.0726901831068794e-06",
      "4.1992205020823515e-06",
      "1.4961097301866735e-07",
      "-5.73982031236086e-06",
      "-3.720041254518046e-05",
      "-4.119609253477365e-05",
      "-3.368901563985321e-05",
      "-8.510041988529358e-05",
      "0.00012394887438978847",
      "4.334667155530634e-05",
      "-2.1102935151962235e-06",
      "-1.657408917225234e-05",
      "4.466133217641622e-06",
      "-3.5107192599355777e-06",
      "0.00010522021928395186",
      "1.1576585416371658e-05",
      "1.2041718621358587e-05",
      "0.00012133237875958951",
      "-5.124734396460589e-06",
      "-1.809822765973841e-05"
    ],
    [
      "0.0014770755865698593",
      "0.0015389972578400538",
      "0.0028428403390413034",
      "0.0016245798151070464",
      "0.0015588704005391847",
      "3.853610614161888e-06",
      "5.570703148212915e-06",
      "-3.136651185804362e-07",
      "-6.848816918426268e-06",
      "-4.674415177385819e-05",
      "-5.0999343015102146e-05",
      "-4.206603035275609e-05",
      "-0.00010840807415219957",
      "0.00014229543675408637",
      "5.535852253412821e-05",
      "-2.4265825524402674e-06",
      "-1.8667742013002158e-05",
      "5.431335632064519e-06",
      "-3.8564231623587955e-06",
      "0.00012667219071185512",
      "1.3549775948335857e-05",
      "1.4636865581827104e-05",
      "0.00014784410471254238",
      "-1.3750632579188181e-06",
      "-2.1419962556909862e-05"
    ],
    [
      "0.0014771611377475118",
      "0.0015465298615623586",
      "0.0029412073614900488",
      "0.0016387570233121897",
      "0.001564431237400444",
      "3.701115961041443e-06",
      "5.645725800859915e-06",
      "2.855739792517603e-07",
      "-6.70878476311374e-06",
      "-4.452839437519552e-05",
      "-5.919543201475789e-05",
      "-4.510668968790162e-05",
      "-0.00010336360148092126",
      "0.00016415118013353083",
      "5.982297233999909e-05",
      "-2.8185902749588914e-06",
      "-2.0697356805896646e-05",
      "6.115958630897602e-06",
      "-3.950852922923353e-06",
      "0.00014377455461245372",
      "1.5560009672951717e-05",
      "1.8019732959986116e-05",
      "0.00017813490043586618",
      "5.386251490378268e-06",
      "-2.6224452234713414e-05"
    ],
    [
      "0.0014794045135834853",
      "0.0016150995214854137",
      "0.0038835679384596343",
      "0.0017809325496008779",
      "0.0016591905769380766",
      "9.452357544854645e-06",
      "6.35206185190451e-06",
      "-2.3939021334808298e-06",
      "-1.552324394534374e-05",
      "-9.555522759900502e-05",
      "-0.00011569033659745359",
      "-9.804090909375076e-05",
      "-0.00014790705580480258",
      "0.0002827277686227379",
      "0.00013136386551030525",
      "-4.761148918144e-06",
      "-3.140211518358017e-05",
      "1.01846078366403e-05",
      "-7.1222156257677375e-06",
      "0.00023628076090246125",
      "3.496504388390532e-05",
      "3.089767076876237e-05",
      "0.00026809150520248914",
      "7.166235692778839e-06",
      "-4.054550122577782e-05"
    ],
    [
      "0.6853592520750484",
      "27.2812653613913",
      "10.43050844678995",
      "4.125546615082419",
      "0.4836890777597553",
      "-2.0686943051734348",
      "1.1207574586753664",
      "1.5146578497726078",
      "-0.18957426538213654",
      "8.02708366976444",
      "-5.56358827560439",
      "3.432444344895191",
      "0.905819739997322",
      "1.1165546650476252",
      "-0.5823709085115298",
      "-3.7309377315821965",
      "-2.1773024738633118",
      "0.2962901817810592",
      "-0.5183176027575248",
      "13.616821713253291",
      "7.237264945183956",
      "0.38470195504705357",
      "4.545496713918358",
      "-1.386492392219996",
      "-1.2045587432945633"
    ],
    [
      "0.0014933896549288832",
      "0.0018599614167727175",
      "0.006384536225658159",
      "0.002211153649276972",
      "0.0020593654617617214",
      "3.8139368197066195e-05",
      "1.0848314659261703e-05",
      "-1.1901426555451752e-05",
      "-6.717752917280499e-05",
      "-5.773535910722207e-05",
      "-0.00030944744971080025",
      "-0.0002807588534161941",
      "-0.00035055039977079924",
      "0.0006305230385124762",
      "0.00033829613022999777",
      "-1.751489736611809e-05",
      "-0.00010232822822933681",
      "2.6910916960061427e-05",
      "-3.2951416725133015e-05",
      "0.0004693571232413844",
      "9.039687345315894e-05",
      "1.576843008552584e-05",
      "0.0006048624725845476",
      "-5.4163051350249014e-05",
      "-7.092209207214556e-05"
    ],
    [
      "0.0014897532240672217",
      "0.0017330728878737394",
      "0.004929906610680699",
      "0.0019081011529723027",
      "0.0019549010238917057",
      "3.372622545039949e-05",
      "-5.404565978072183e-07",
      "-1.2186253264555757e-05",
      "-5.869463138173649e-05",
      "-0.00022194183107587952",
      "-0.00017851757657095504",
      "-0.0002275980128513993",
      "-6.763472004732528e-05",
      "0.000570992818663157",
      "0.00023586371310120949",
      "-6.405420226805064e-06",
      "-8.050671345113868e-05",
      "1.382486512532514e-05",
      "-3.083379381198527e-05",
      "0.0002246864194275622",
      "7.857126290979638e-05",
      "8.665375659951816e-06",
      "0.00022591601947621513",
      "-0.0002052069523345092",
      "-2.4453461285922625e-05"
    ],
    [
      "0.0014783358549230728",
      "0.001562665569778752",
      "0.003017709431322812",
      "0.0016515533362520245",
      "0.0016036628559768112",
      "7.11331608061249e-06",
      "3.542976020385742e-06",
      "-1.921649235352275e-06",
      "-1.2442670603164623e-05",
      "-6.936319311429722e-05",
      "-6.714449846467431e-05",
      "-6.399428257836817e-05",
      "-7.79314180861536e-05",
      "0.00019685424570040845",
      "7.817551682392605e-05",
      "-2.719572239120418e-06",
      "-2.485394699107073e-05",
      "6.097488696784269e-06",
      "-6.492334785202799e-06",
      "0.0001322386978037243",
      "2.4148149056329105e-05",
      "1.633562096842063e-05",
      "0.00014056193136922888",
      "-3.079798661641781e-05",
      "-1.976568805765959e-05"
    ],
    [
      "0.0014768150976866609",
      "0.001522730579077179",
      "0.0024526697537154973",
      "0.0015689144113962884",
      "0.0015481146430477014",
      "3.7967463078892808e-06",
      "1.0903065053037786e-06",
      "-8.813587977406397e-07",
      "-7.098727591859112e-06",
      "-4.2828116549996946e-05",
      "-3.54822282171033e-05",
      "-3.507557905832325e-05",
      "-4.889498233533593e-05",
      "0.0001294733666855211",
      "3.9615533518141964e-05",
      "-1.261641586781234e-06",
      "-1.631963539252441e-05",
      "3.3400841527193674e-06",
      "-4.009909592195653e-06",
      "8.02998878063536e-05",
      "1.1485943446139776e-05",
      "9.69497273162135e-06",
      "8.867825984125927e-05",
      "-1.978994628082346e-05",
      "-1.1845314187178418e-05"
    ],
    [
      "0.001476909467819984",
      "0.0015260592390615652",
      "0.002547404306991119",
      "0.0015771561558756283",
      "0.001549499878623109",
      "3.857766514759267e-06",
      "1.6213502762719868e-06",
      "-5.027720335804087e-07",
      "-7.093267672356905e-06",
      "-4.7069729717727534e-05",
      "-3.5772151997974946e-05",
      "-3.540588628942545e-05",
      "-5.990579357728717e-05",
      "0.0001348300825965122",
      "4.023435563565235e-05",
      "-1.5192927149282812e-06",
      "-1.699571039572148e-05",
      "3.7827188963838225e-06",
      "-4.114002126951043e-06",
      "8.797251654398185e-05",
      "1.29579669821268e-05",
      "1.0430412021737942e-05",
      "9.318786872051051e-05",
      "-2.0678923051911433e-05",
      "-1.284892416496988e-05"
    ],
    [
      "0.0014769846918747203",
      "0.0015301376143355124",
      "0.0026627034816634094",
      "0.0015895402937845437",
      "0.0015519881022734987",
      "3.7971852785612495e-06",
      "2.1531816009427737e-06",
      "-3.000282533403335e-07",
      "-7.0932462019350646e-06",
      "-4.06894069090033e-05",
      "-4.016056410309001e-05",
      "-3.6487235536120574e-05",
      "-7.884983288582893e-05",
      "0.00014128748746788429",
      "4.264276669334459e-05",
      "-1.8482336435210033e-06",
      "-1.8478552126920635e-05",
      "4.3395898622728935e-06",
      "-4.141715408488713e-06",
      "0.00010175936261407359",
      "1.2615036011228183e-05",
      "1.1394297234066583e-05",
      "0.00011458155859587017",
      "-1.3598458939216314e-05",
      "-1.5569658051783565e-05"
    ],
    [
      "0.00147883149005084",
      "0.0015671153444312138",
      "0.0035011102502702503",
      "0.0016585704302012859",
      "0.001609980123797166",
      "6.971928526496848e-06",
      "1.4835592502297264e-06",
      "-9.06750799717756e-08",
      "-1.3309511842597287e-05",
      "-7.121426433293671e-05",
      "-6.150669057151268e-05",
      "-6.0699151620874875e-05",
      "-0.0001292447454710454",
      "0.0002540308985971825",
      "6.545983201024676e-05",
      "-3.020690570289615e-06",
      "-3.371646067156159e-05",
      "7.174753992666883e-06",
      "-8.139249212677988e-06",
      "0.00016583301253358777",
      "2.143701477423666e-05",
      "1.6630059747404935e-05",
      "0.00018707217055507008",
      "-3.169702779920353e-05",
      "-2.515636948443301e-05"
    ]
  ],
  "rational_Q": [
    [
      "0.22130895553516475",
      "24.136075810286275",
      "48.74823063830071",
      "12.002403944463962",
      "8.961718309407999",
      "24.136075810278818",
      "50.02094709253423",
      "276.24582459727276",
      "26.5531714593323",
      "45.71404218330199",
      "48.748230638301436",
      "276.24582459727037",
      "1058.0973370176332",
      "186.65262831210333",
      "120.50007742335309",
      "12.002403944461452",
      "26.553171459332496",
      "186.65262831212718",
      "63.73648278430566",
      "44.382960757448444",
      "8.961718309409342",
      "45.71404218330203",
      "120.50007742335097",
      "44.3829607574463",
      "58.93806058032656",
      "-0.04835223962026006",
      "0.455821317979001",
      "0.11248686386171727",
      "0.31635263048804",
      "-0.04835223961932724",
      "1.729115042159038",
      "-0.38525992568215117",
      "-0.3859592071371641",
      "-1.098146810738923",
      "0.4558213179791952",
      "-0.3852599256844126",
      "11.65743684493549",
      "-0.224898844336347",
      "0.6231083254070333",
      "0.11248686386224435",
      "-0.3859592071374281",
      "-0.22489884433616292",
      "-0.18865821230069352",
      "0.7300399035396774",
      "0.31635263048803064",
      "-1.0981468107374148",
      "0.6231083254063865",
      "0.7300399035404838",
      "-1.123555411802132",
      "1.4523767777877208",
      "-1.859253750554823",
      "-3.57989156796023",
      "5.081461080221689",
      "11.522536506422396",
      "2.367587594582715",
      "1.2284914037353687",
      "-3.7528549123764168",
      "3.2007154296495237",
      "3.0517206695138355",
      "32.834495330656736",
      "1.3456728881372024",
      "7.283038801708419",
      "1.1288641328288822",
      "4.674203200450547",
      "6.945629188000606",
      "9.981348939008358",
      "-2.0656374605432517",
      "3.0139063157812234",
      "1.160999336532244",
      "10.351504254684599",
      "-1.0321816314307328",
      "3.260722324146074",
      "-5.475460984510034",
      "6.539758093038634",
      "3.2007154296480778",
      "19.596704440520845",
      "-47.44702997048673",
      "-15.789438769242173",
      "-11.727335653034267",
      "17.795323663707148",
      "-11.361251187983276",
      "47.326495965631636",
      "12.323134972827336",
      "12.599877844129143",
      "-1.1250768516375427",
      "-1.3985647199836941",
      "17.52992032214959",
      "-7.88457519053972",
      "17.428059768844292",
      "0.5728695687998101",
      "-11.837294547908147",
      "-7.8417683248782",
      "9.722065557093446",
      "9.876468120679759",
      "0.8447212290825347",
      "1.1288641328262967",
      "0.04352399072626527",
      "8.25041236388969",
      "0.7937441930169622",
      "-1.0714584884082754",
      "-1.125076851639208",
      "-3.7725109422727066",
      "12.322603727113332",
      "-1.3758143706673582",
      "4.004114032892316",
      "-1.6479833064883533",
      "-0.7946033913950213",
      "-1.5980120427540632",
      "5.9636945252144224",
      "-3.6599608177365397",
      "0.7910077870215109",
      "-0.549018416618263",
      "5.977537976361945",
      "2.7511638028081897",
      "-2.497257245545906",
      "3.013906315780301",
      "4.872011070907151",
      "-21.059845312697295",
      "-0.7953365839770474",
      "-7.444672888700838",
      "0.5728695688008435",
      "3.8581283125392516",
      "24.855119489535976",
      "1.5399577921429743",
      "-0.5049470373191554",
      "0.7910077870229256",
      "-0.6137972086656427",
      "8.112677237525405",
      "-0.26266473491178083",
      "2.7051730575762627",
      "-1.2515505663140267",
      "-3.1836379746846717",
      "4.663611256397559",
      "0.8243340956145315",
      "3.8723103208779603",
      "11.522536506422455",
      "3.05172066951313",
      "4.674203200449987",
      "1.1609993365245606",
      "1.4523767777872314",
      "2.3675875945740077",
      "32.83449533065567",
      "6.945629187998034",
      "10.351504254684421",
      "-1.8592537505543931",
      "1.2284914037317733",
      "1.3456728881376716",
      "9.981348939010585",
      "-1.0321816314297525",
      "-3.579891567955347",
      "-3.752854912378599",
      "7.283038801714144",
      "-2.065637460540641",
      "3.26072232414651",
      "-11.348531698099567",
      "-8.648108336852639",
      "-20.92237370107689",
      "19.596704440523432",
      "-11.348531698095288",
      "141.98272824292025",
      "9.616722953763519",
      "25.020443619744135",
      "0.043523990726251544",
      "-8.648108336852443",
      "9.616722953761325",
      "-3.089440938623762",
      "19.33964868544879",
      "4.872011070907996",
      "-20.922373701075553",
      "25.020443619737527",
      "19.339648685445745",
      "4.931412199183934",
      "11.985017630639492",
      "62.51671870957524",
      "-11.361251187981495",
      "23.211912476502214",
      "-43.38986655803542",
      "27.320971460519427",
      "12.295390615931824",
      "-3.7725109422701824",
      "12.635442481506287",
      "2.55770125286607",
      "16.127372321875033",
      "8.711617576805715",
      "3.8581283125359946",
      "8.997572136814602",
      "-8.497564390009149",
      "23.473908460784155",
      "1.9323227302393546",
      "13.641557717948027",
      "-1.398564719982075",
      "12.635442481510877",
      "-30.02496701750283",
      "15.421530915864317",
      "-10.29227007362665",
      "-0.7946033913945827",
      "-10.245169111796276",
      "-11.32061167650161",
      "2.763818642531461",
      "-7.62618700669364",
      "-0.6137972086599881",
      "0.8178887220599682",
      "-2.3216119866934584",
      "-3.8347797488369206",
      "-2.8928807244039114",
      "-11.837294547913059",
      "8.997572136813162",
      "-82.71869868489684",
      "15.401170220662436",
      "-9.166165342630014",
      "-0.549018416617162",
      "0.8178887220624572",
      "-14.505511165394967",
      "-0.46284015276355656",
      "-6.830039070928275",
      "-3.1836379746810226",
      "-0.14450263868050284",
      "-10.789153865990784",
      "-6.176266059038505",
      "-1.8546554272481017",
      "-47.44702997048572",
      "47.32649596563137",
      "17.529920322147795",
      "-7.841768324877739",
      "-5.475460984510935",
      "-15.789438769243679",
      "12.323134972827361",
      "-7.884575190538544",
      "9.722065557090747",
      "6.539758093038958",
      "-11.727335653034817",
      "12.599877844130495",
      "17.42805976884349",
      "9.876468120677735",
      "-43.389866558033745",
      "2.557701252864832",
      "-8.497564390010405",
      "8.250412363888234",
      "11.98501763064459",
      "27.320971460524763",
      "16.127372321875384",
      "23.4739084607866",
      "-21.059845312700116",
      "62.51671870957441",
      "12.295390615930208",
      "8.711617576804956",
      "1.9323227302422845",
      "14.469612355746175",
      "169.65717668929486",
      "12.32260372711077",
      "-30.02496701750289",
      "14.469612355747818",
      "107.31838199522947",
      "26.595212813750678",
      "24.85511948953851",
      "-82.71869868490099",
      "169.6571766892958",
      "26.59521281375125",
      "8.349451337716115",
      "14.655534149261472",
      "-1.5980120427556086",
      "-11.320611676504353",
      "-28.14244986593698",
      "-1.4428622613598403",
      "13.678963332428806",
      "8.112677237521938",
      "-14.505511165390654",
      "-6.027996058376257",
      "46.33832964331005",
      "12.795886710373814",
      "5.977537976360685",
      "-2.3216119866893283",
      "-6.027996058377079",
      "39.003614637190694",
      "-3.3471441762641447",
      "4.663611256395615",
      "-10.789153865988498",
      "28.532491370402894",
      "5.589740878667394",
      "30.740710825211902",
      "0.7937441930193608",
      "-1.3758143706673445",
      "5.963694525215057",
      "2.751163802805897",
      "0.8447212290821181",
      "-1.0714584884051568",
      "4.004114032892754",
      "-3.6599608177359917",
      "-2.49725724554679",
      "15.421530915866203",
      "2.763818642526708",
      "-3.834779748833643",
      "-0.7953365839761227",
      "13.641557717950587",
      "-10.292270073631919",
      "-7.626187006693502",
      "-2.8928807244034895",
      "-1.4428622613593765",
      "46.33832964331661",
      "1.5399577921427225",
      "15.401170220662335",
      "14.655534149261381",
      "13.678963332431106",
      "12.79588671037465",
      "-12.881561160872398",
      "-0.26266473491046893",
      "-0.46284015276152096",
      "39.00361463718818",
      "-12.881561160873781",
      "3.950495136929369",
      "0.8243340956183851",
      "-6.1762660590406835",
      "5.5897408786672775",
      "21.902169473773718",
      "10.321655381854706",
      "-7.444672888697199",
      "-0.5049470373201873",
      "2.705173057578812",
      "3.872310320882026",
      "-9.16616534262936",
      "-6.830039070924143",
      "-1.854655427248081",
      "-3.3471441762634466",
      "30.740710825212336",
      "10.321655381856102",
      "0.06523663752349056",
      "-0.30846245364727004",
      "0.14925059168004112",
      "-0.811886435175194",
      "-0.06523663752299116",
      "4.025844279678383e-14",
      "1.709289082578245",
      "-0.08721025154708682",
      "0.484988296266389",
      "0.3084624536470388",
      "-1.7092890825747091",
      "4.68261208620226e-13",
      "-0.30788669430451476",
      "0.798041235397537",
      "-0.1492505916803236",
      "0.08721025154780793",
      "0.3078866943046482",
      "3.9109868403195407e-13",
      "-0.04891050418019147",
      "0.8118864351749625",
      "-0.48498829626478823",
      "-0.7980412353981393",
      "0.04891050418112324",
      "5.178301526277452e-13",
      "6.412747458198764",
      "-0.34673930539134856",
      "-0.1860050246541331",
      "-6.612731287249475",
      "2.5973964069979454",
      "-0.9741523086765415",
      "-11.067145293821913",
      "0.0984614042214711",
      "-1.5303188462503015",
      "-2.6070685839768966",
      "-0.6936692477397246",
      "-17.65368663289597",
      "2.385326881629788",
      "-1.9407778008225083",
      "7.752117147456326",
      "9.207436511218658",
      "-4.9364426175603455",
      "-0.1295483899765153",
      "-2.2489048103800395",
      "9.308962219019822",
      "7.636121084158829",
      "-2.7772440742543",
      "-0.2287971551343237",
      "0.5409100749208464",
      "0.8096024722945379",
      "-1.5303188462497446",
      "-9.87357417050788",
      "-38.243915559534926",
      "0.6058802776663386",
      "-9.603940055477198",
      "-7.5955745700481785",
      "3.364196900166012",
      "-19.823570846149654",
      "-38.89733301228174",
      "-2.0967801313144467",
      "3.6500881825338465",
      "-0.017276253834175772",
      "13.748261462113161",
      "-2.732589392425622",
      "-8.029181464833583",
      "-3.7040354125722623",
      "7.287478380810757",
      "-16.10061604395919",
      "-12.330995977402498",
      "-20.22035570779551",
      "1.1444670946375548",
      "-1.9407778008197327",
      "-0.9392058523898414",
      "-5.401394049145978",
      "0.8872124772116061",
      "-2.5651106721152037",
      "3.6500881825327096",
      "1.816583444496812",
      "-2.123465676472875",
      "1.8007882403075042",
      "-2.631015898899692",
      "-0.4697962175891419",
      "2.7669473003561724",
      "10.360311984649908",
      "-3.2659982643649386",
      "-1.9194991445325387",
      "1.2348648019657746",
      "-0.21040296475465478",
      "1.2345812592749406",
      "1.6404810363897162",
      "5.225286674599753",
      "-2.2489048103769687",
      "1.0687270698562312",
      "-1.1475188265347025",
      "-1.9218153374776419",
      "-4.304561942647087",
      "-3.704035412573704",
      "-4.1729479936470355",
      "33.013780687071474",
      "-7.630335085414809",
      "-0.13811905886150708",
      "1.2348648019677413",
      "1.9374082870895648",
      "3.8638985624051694",
      "-1.2232313553599892",
      "0.3756899792944348",
      "3.311854537055149",
      "-4.864595174255967",
      "-4.285063316570013",
      "0.1524910803672817",
      "-4.931287338490997",
      "-2.5973964069952378",
      "2.6070685839734593",
      "-7.752117147457221",
      "-9.308962219020735",
      "-6.412747458200513",
      "0.9741523086722571",
      "0.693669247742402",
      "-9.207436511218692",
      "-7.636121084156915",
      "0.34673930539202336",
      "11.067145293823552",
      "17.653686632894892",
      "4.936442617561284",
      "2.777244074252757",
      "0.18600502465405572",
      "-0.09846140422299468",
      "-2.3853268816297724",
      "0.12954838998402765",
      "0.2287971551341196",
      "-13.905570090925934",
      "-6.885455997366908",
      "-0.3205645530638301",
      "-9.873574170505535",
      "13.905570090933601",
      "-2.1174470198050888e-12",
      "-33.731301683513024",
      "4.2951546154037965",
      "-0.9392058523919119",
      "6.885455997369995",
      "33.73130168351709",
      "-1.7787316346795108e-12",
      "8.390711177943665",
      "1.068727069857952",
      "0.3205645530738941",
      "-4.29515461540157",
      "-8.390711177943968",
      "-1.891146002674124e-13",
      "-32.850187111982194",
      "15.749105405671079",
      "3.364196900164509",
      "25.88977395273237",
      "-16.112079444236453",
      "75.40973318881285",
      "41.05506755674358",
      "1.8165834444955082",
      "-4.215242878520525",
      "-25.645932500176496",
      "4.177919764548064",
      "20.95108626477483",
      "-4.172947993643957",
      "-24.850266336879272",
      "21.422950548947057",
      "22.304295063529544",
      "40.296420035844484",
      "7.118633401318485",
      "-0.01727625383324683",
      "-4.215242878522279",
      "48.995703938557675",
      "25.090137870724153",
      "15.693846063223607",
      "2.7669473003575265",
      "7.938249329045809",
      "13.165160803076985",
      "13.80686844586968",
      "2.6793991890140174",
      "1.9374082870874934",
      "-2.1297727277578753",
      "16.417231889524306",
      "2.943568096144028",
      "12.527302879439086",
      "7.287478380814841",
      "-24.85026633687377",
      "-7.910328535385273",
      "33.90372519388404",
      "8.768671188200416",
      "-0.21040296475442016",
      "-2.129772727760487",
      "-19.525462224463727",
      "-0.21557942916895104",
      "-2.4534491905266074",
      "-4.864595174256691",
      "-5.152898777123538",
      "9.618602907277127",
      "6.209030011592966",
      "15.822378501399502",
      "38.24391555953312",
      "19.823570846149806",
      "-13.748261462112966",
      "16.10061604395879",
      "-0.5409100749179397",
      "-0.6058802776704196",
      "38.897333012288264",
      "2.7325893924240514",
      "12.330995977403413",
      "-0.8096024722948669",
      "9.603940055480077",
      "2.096780131312424",
      "8.029181464834977",
      "20.220355707795253",
      "16.112079444233245",
      "25.645932500176038",
      "-21.42295054894559",
      "-5.401394049146355",
      "32.850187111979935",
      "-75.40973318882112",
      "-4.177919764546769",
      "-22.304295063530937",
      "-1.1475188265360825",
      "-15.749105405671381",
      "-41.055067556744326",
      "-20.951086264775405",
      "-40.29642003584664",
      "-110.84635113425442",
      "53.00391541228604",
      "-2.123465676473525",
      "48.99570393856102",
      "110.84635113426448",
      "7.137076879345665e-13",
      "6.888902230420663",
      "33.01378068707107",
      "-7.910328535387437",
      "-53.003915412284805",
      "-6.888902230418083",
      "6.721397691777754e-13",
      "26.99000103736332",
      "10.360311984649087",
      "13.16516080307653",
      "5.002966911901561",
      "37.07263616551885",
      "6.906222408771965",
      "3.8638985624060607",
      "-19.5254622244615",
      "36.39746545804679",
      "-1.9381105383723813",
      "9.775075652891948",
      "1.2345812592766627",
      "16.417231889520526",
      "36.39746545804863",
      "10.54831351421269",
      "-2.7127180654578082",
      "-4.285063316571263",
      "9.618602907282328",
      "-7.725455312980195",
      "-24.809050292167647",
      "-27.051460751851288",
      "-0.8872124772134518",
      "-1.800788240307157",
      "3.2659982643662584",
      "-1.6404810363912543",
      "-1.1444670946357254",
      "2.5651106721146033",
      "2.6310158988980152",
      "1.9194991445342093",
      "-5.2252866745997615",
      "-25.09013787072715",
      "-13.80686844587053",
      "-2.9435680961441246",
      "-1.9218153374805143",
      "-7.118633401323537",
      "-15.693846063224504",
      "-2.6793991890155877",
      "-12.527302879433075",
      "-37.07263616551969",
      "1.9381105383729058",
      "-7.630335085413703",
      "33.90372519388863",
      "-26.9900010373658",
      "-6.9062224087769",
      "-9.775075652894348",
      "2.6081468197673274",
      "-1.223231355360437",
      "-0.21557942916551007",
      "10.548313514214058",
      "-2.608146819766061",
      "8.609045874195046e-13",
      "0.15249108036381076",
      "6.209030011596652",
      "-24.80905029216873",
      "-6.627897619533553",
      "-6.546135376208948",
      "4.304561942641659",
      "0.1381190588611432",
      "-0.37568997929405795",
      "4.931287338490942",
      "-8.768671188200067",
      "2.453449190528297",
      "-15.822378501399005",
      "2.7127180654559604",
      "27.051460751853533",
      "6.546135376210273"
    ],
    [
      "0.033517857041910785",
      "1.781990178390531",
      "23.178244301030745",
      "3.5539015583349753",
      "5.169309719671166",
      "1.7819901783788836",
      "49.345500578323524",
      "268.6058170762358",
      "38.86244666240906",
      "36.97259786237673",
      "23.178244301081275",
      "268.6058170762134",
      "784.2707235496201",
      "238.43024603218913",
      "130.53390342013637",
      "3.553901558368111",
      "38.86244666221011",
      "238.43024603209204",
      "68.44699547197375",
      "38.69942231235708",
      "5.169309719724431",
      "36.97259786234735",
      "130.53390341990726",
      "38.69942231253218",
      "60.61652071819889",
      "-0.03213520027567941",
      "-0.25253446449941946",
      "0.06047636745994441",
      "-0.05794787787571468",
      "-0.03213520027539337",
      "-0.7238158083298927",
      "0.4254749240399831",
      "0.05001072668652402",
      "0.3657999292047948",
      "-0.2525344645075869",
      "0.4254749240513594",
      "-3.1883126448812584",
      "-0.5509973027230202",
      "0.14846214943823746",
      "0.0604763674557119",
      "0.050010726692886254",
      "-0.5509973027146106",
      "0.2417360740210129",
      "-0.5440766576518931",
      "-0.05794787786706018",
      "0.3657999291950814",
      "0.14846214945344785",
      "-0.5440766576640399",
      "0.5597303916635272",
      "2.9748258468582547",
      "0.3307653248305501",
      "0.36757302175819834",
      "0.7340912142744954",
      "4.467458891254686",
      "-0.35983116949521343",
      "1.4785921832961422",
      "-0.34896452397354244",
      "2.2237383827725967",
      "-2.1294695375566",
      "10.823489183931894",
      "2.0869982412356483",
      "3.3672505179396626",
      "0.15278056347535038",
      "-2.0695281939059464",
      "4.630570071678674",
      "0.4976679071850168",
      "-0.961854901450849",
      "1.7140187584037934",
      "-3.944269533181855",
      "-0.7639868070223046",
      "-0.9635738820090476",
      "-1.3959048990326546",
      "-1.1920421902111331",
      "4.2954898035312965",
      "2.2237383827653048",
      "20.624776163353005",
      "-26.018022674228863",
      "-10.400047888651077",
      "-10.680602326435643",
      "11.03825508411187",
      "-15.90217230881724",
      "41.07490593162969",
      "13.305127089980134",
      "12.833506296491322",
      "-1.2881678558171832",
      "2.9849201904449663",
      "30.293960149593648",
      "-5.50873795223786",
      "11.295808121208605",
      "2.96402989232998",
      "-10.785259399375326",
      "0.6136510674585733",
      "2.501644043920097",
      "11.448241411217907",
      "0.061501888106097975",
      "0.15278056345731925",
      "-1.5952955948459717",
      "8.53191901565549",
      "5.189486979685107",
      "0.049003390630618954",
      "-1.2881678558812837",
      "-1.7763319983946924",
      "-3.049959435108531",
      "-1.336959381936114",
      "7.191629399677032",
      "-2.496274418594842",
      "-4.567289837974373",
      "-3.0828647547308496",
      "2.2292997110175476",
      "-3.111818240313106",
      "0.15299517708762395",
      "1.8681374590584332",
      "-6.3059432857215185",
      "-2.1509366139074015",
      "-1.6160710423471163",
      "1.7140187584135662",
      "4.216322339654188",
      "-3.4324783811018307",
      "-4.443926817049862",
      "-2.8025573212595796",
      "2.9640298923974333",
      "-2.0525011115302507",
      "6.732694933627652",
      "1.9565352043228665",
      "-0.8217821541087527",
      "0.1529951771823065",
      "4.273277315275025",
      "14.729174846912526",
      "-0.6846410951342488",
      "2.072601146913987",
      "-2.2319068978581464",
      "0.5841328323634284",
      "0.6320766479964673",
      "-0.9691579899560221",
      "-1.2933794914549221",
      "4.467458891265629",
      "-2.1294695374853974",
      "-2.069528193943259",
      "-3.9442695331334585",
      "2.9748258468098037",
      "-0.3598311693968738",
      "10.823489183609913",
      "4.63057007170294",
      "-0.7639868071913428",
      "0.3307653248409316",
      "1.4785921833396953",
      "2.0869982412290744",
      "0.49766790719382037",
      "-0.963573882039387",
      "0.3675730217854631",
      "-0.3489645239524578",
      "3.36725051785959",
      "-0.9618549014051792",
      "-1.3959048990567704",
      "-3.4623742140499374",
      "-9.219983880581127",
      "-18.792521303482303",
      "20.624776163484928",
      "-3.4623742140310196",
      "115.6556724780801",
      "24.45648955625181",
      "15.67518226017206",
      "-1.595295594827666",
      "-9.219983880593155",
      "24.456489556154022",
      "-14.672654257691212",
      "20.711820563207432",
      "4.216322339714204",
      "-18.792521303438892",
      "15.675182260166922",
      "20.71182056325677",
      "9.075636993249601",
      "11.764288047856333",
      "57.57795325000021",
      "-15.902172308818487",
      "16.19220651718364",
      "-34.958418060702975",
      "9.572528871395628",
      "15.9935487891872",
      "-1.7763319982516883",
      "13.932536853130523",
      "1.586015572887426",
      "16.650330506650445",
      "-0.9370801874481036",
      "-2.0525011116280885",
      "5.068530021809139",
      "1.5095544085809625",
      "28.37393132281729",
      "2.3155927874980504",
      "11.758945408294016",
      "2.9849201905076606",
      "13.93253685310978",
      "-22.390755806721774",
      "13.964496350532519",
      "1.7464061521804943",
      "-4.567289838044263",
      "-22.574879891967147",
      "-2.9030973170294687",
      "5.782134263060724",
      "-5.091677116895546",
      "4.273277315406737",
      "3.631699535215929",
      "-15.280780765626812",
      "0.27132719580114434",
      "-7.409824561514985",
      "-10.78525939928354",
      "5.068530021850444",
      "-80.65372847777179",
      "11.344072101752648",
      "-18.98472677090293",
      "1.86813745906109",
      "3.631699535267475",
      "-0.7721963253144883",
      "-2.531344676699486",
      "-1.6359864213286182",
      "0.5841328323345162",
      "1.2205910484278797",
      "-8.921414395640813",
      "-0.4896476052068773",
      "-5.850030736785849",
      "-26.018022674259587",
      "41.0749059317794",
      "30.29396014954729",
      "0.6136510674094848",
      "-1.1920421901605818",
      "-10.40004788864049",
      "13.305127090020429",
      "-5.508737952245204",
      "2.5016440438571013",
      "4.295489803517456",
      "-10.680602326442711",
      "12.833506296230226",
      "11.295808121136027",
      "11.448241411251272",
      "-34.958418060621646",
      "1.5860155728415224",
      "1.5095544086918051",
      "8.531919015539437",
      "11.76428804777183",
      "9.572528871397482",
      "16.65033050658181",
      "28.373931322615373",
      "-3.4324783811850508",
      "57.57795325003026",
      "15.993548789253046",
      "-0.9370801873755598",
      "2.3155927874592415",
      "8.586817318035632",
      "143.7334755954932",
      "-3.049959434956637",
      "-22.390755806407117",
      "8.586817318006693",
      "42.35508972213695",
      "33.44935168466694",
      "6.732694933196025",
      "-80.65372847805227",
      "143.73347559551624",
      "33.449351684438604",
      "-4.887800273661369",
      "0.5230567319846741",
      "-3.0828647548702564",
      "-2.9030973169721284",
      "-37.52413248860216",
      "-4.958856284159259",
      "12.114935117079499",
      "14.729174847068052",
      "-0.772196325336745",
      "0.5974403738669769",
      "53.82027452092513",
      "4.360886995958552",
      "-6.305943285724318",
      "-15.280780765656118",
      "0.597440373980659",
      "37.209859222185564",
      "-1.8297302368786457",
      "0.6320766479632666",
      "-8.921414395678603",
      "16.689554936952785",
      "6.43192638778551",
      "39.46544335046231",
      "5.18948697964623",
      "-1.3369593822039698",
      "2.229299711125586",
      "-2.1509366138275228",
      "0.061501888075909006",
      "0.04900339054365521",
      "7.191629399573483",
      "-3.1118182403046855",
      "-1.616071042363556",
      "13.964496350662662",
      "5.782134262930332",
      "0.2713271957156441",
      "-4.4439268171286495",
      "11.758945408376007",
      "1.746406152384318",
      "-5.091677117303043",
      "-7.409824561391371",
      "-4.958856284213543",
      "53.82027452106849",
      "1.9565352041667747",
      "11.344072101671536",
      "0.5230567321205845",
      "12.114935117205812",
      "4.360886995833582",
      "-12.724325732742956",
      "-0.6846410951963966",
      "-2.5313446765651992",
      "37.20985922228819",
      "-12.724325732583265",
      "7.169996283133975",
      "-0.9691579899521628",
      "-0.4896476049919106",
      "6.431926387704586",
      "20.196626032230903",
      "9.339569255478786",
      "-2.80255732116831",
      "-0.8217821541157114",
      "2.072601146923294",
      "-1.2933794916016101",
      "-18.984726771009754",
      "-1.6359864210999688",
      "-5.850030736940306",
      "-1.8297302367598258",
      "39.465443350617825",
      "9.339569255460573",
      "-0.033682123423464785",
      "-0.14000031471253674",
      "-0.004185262957556384",
      "0.24655220053240376",
      "0.03368212342297358",
      "1.631387566335345e-12",
      "-0.17151484458102323",
      "0.031941608019023585",
      "0.03590558320465054",
      "0.14000031471081037",
      "0.1715148445726778",
      "-6.7885410630910705e-12",
      "0.38679011448871975",
      "-0.24361353906671518",
      "0.004185262969967518",
      "-0.03194160800590421",
      "-0.3867901144992015",
      "4.072493514563682e-12",
      "-0.0578009852210624",
      "-0.24655220053830623",
      "-0.03590558321076629",
      "0.2436135390729243",
      "0.05780098520526375",
      "8.142653579609776e-12",
      "0.6849739315457392",
      "-1.543248324960547",
      "0.22882341226098812",
      "-0.25458151220661224",
      "-2.206136212935838",
      "0.014165970902536369",
      "-2.8643287729136064",
      "3.8335483414203773",
      "-0.5005700477631969",
      "-2.3540632147790146",
      "-9.623915396333391",
      "0.4267071032286738",
      "-5.4567096649330225",
      "1.783203788382699",
      "3.5502618618399633",
      "4.995476082204804",
      "-0.475659132539592",
      "0.2654439326655501",
      "0.43265773411669284",
      "-0.9091741668882412",
      "2.127020725635801",
      "-1.371715913259283",
      "-0.3017133318495054",
      "-3.6810816236551744",
      "0.24066482644735898",
      "-0.5005700477576009",
      "-9.834103744068583",
      "-24.23669293192293",
      "-12.394950237590239",
      "-3.3669830958069937",
      "-7.658889505695563",
      "-7.2506128036602915",
      "-26.217195716652114",
      "-40.073711242023144",
      "-5.4447760766673",
      "4.362540768387778",
      "9.437735886421569",
      "10.566752372610486",
      "-4.271997343720714",
      "-3.5585732703049135",
      "-2.104910526073382",
      "2.9511594395500986",
      "-12.479910646347989",
      "-13.827177775968348",
      "-5.955007325018661",
      "1.8236335569004627",
      "1.783203788365386",
      "5.5166624988279995",
      "-5.20846343437096",
      "-3.4131458874132785",
      "-2.932250018754294",
      "4.362540768313707",
      "-6.037166626742682",
      "12.786269779180037",
      "5.691105892918795",
      "-0.18769943025400784",
      "0.7791149302304613",
      "-1.1111631305578367",
      "3.495010855337548",
      "0.7386705532639465",
      "-1.739935982971721",
      "1.229894804994435",
      "-4.531130614712329",
      "7.511434451888422",
      "-1.688366746258834",
      "0.476799723240653",
      "0.43265773413511566",
      "4.782880156979622",
      "-3.842908995578458",
      "-6.817030213531345",
      "-3.2786561609769933",
      "-2.104910526089714",
      "-1.61579080780856",
      "24.214176411242402",
      "-6.686376043121314",
      "-7.816068986929099",
      "1.2298948050354852",
      "3.1151306165001174",
      "-0.23525140584543403",
      "-4.865306459011511",
      "4.613446200100234",
      "-0.6752756856325659",
      "-3.0866576914830484",
      "0.4058740613068997",
      "1.576996378783752",
      "-8.47112557012062",
      "2.206136212878897",
      "2.3540632147407505",
      "-3.5502618618027424",
      "0.9091741668827273",
      "-0.6849739315341763",
      "-0.014165970833583123",
      "9.623915396199624",
      "-4.995476082147858",
      "-2.127020725650666",
      "1.5432483249443265",
      "2.864328772851996",
      "-0.42670710332389766",
      "0.4756591324797763",
      "1.3717159133449104",
      "-0.22882341225079367",
      "-3.833548341428671",
      "5.45670966495512",
      "-0.2654439326812891",
      "0.3017133318137836",
      "-26.5664857089816",
      "-7.928991030594954",
      "3.0557683135368006",
      "-9.834103744116593",
      "26.566485709057286",
      "-1.9054341074554315e-10",
      "-25.5454753590606",
      "9.080067891320486",
      "5.516662498816087",
      "7.928991030335378",
      "25.545475359340976",
      "8.176500227136602e-11",
      "10.969443634564946",
      "4.782880156844796",
      "-3.0557683136351854",
      "-9.080067891636629",
      "-10.969443634529737",
      "-1.4613317902585738e-10",
      "-40.104341252638676",
      "2.9606632208026347",
      "-7.250612803720982",
      "-7.0920984265622335",
      "16.475202002214743",
      "60.06715365097342",
      "54.26267245681518",
      "-6.037166626885087",
      "-5.207261820445337",
      "-18.365327977821117",
      "2.2869846748839158",
      "26.305188801756508",
      "-1.6157908077038012",
      "-19.250549760738142",
      "29.664775548166073",
      "18.249709526931003",
      "42.05877726814948",
      "6.133247611360825",
      "9.437735886417753",
      "-5.207261820459317",
      "22.14380372091167",
      "33.99538233254764",
      "7.706422925396563",
      "-1.1111631305374954",
      "5.934015497036242",
      "34.23425697576134",
      "11.067391819622936",
      "3.0364568175456483",
      "3.1151306165206325",
      "-2.661484866153486",
      "8.932125655636627",
      "2.848885545124934",
      "4.326577591447524",
      "2.951159439543855",
      "-19.250549760722578",
      "-8.224929044816005",
      "33.639820999973004",
      "2.1500126746901276",
      "-4.531130614633247",
      "-2.661484866185548",
      "-15.570123732707431",
      "0.19557589380113224",
      "6.540522902220819",
      "-3.086657691550348",
      "0.230426352100265",
      "6.798004324939115",
      "8.046611188125203",
      "12.867086347298965",
      "24.23669293194867",
      "26.21719571664372",
      "-10.56675237257086",
      "12.479910646254647",
      "3.6810816235657846",
      "12.394950237715376",
      "40.07371124178431",
      "4.271997343749271",
      "13.827177776131705",
      "-0.24066482652497137",
      "3.3669830958163014",
      "5.44477607659725",
      "3.5585732703703377",
      "5.955007325183093",
      "-16.475202002251564",
      "18.365327977776584",
      "-29.664775548165906",
      "-5.208463434330254",
      "40.10434125266626",
      "-60.067153651055115",
      "-2.28698467480922",
      "-18.24970952688595",
      "-3.842908995574245",
      "-2.9606632207898067",
      "-54.26267245689195",
      "-26.305188801701735",
      "-42.05877726802835",
      "-98.71565415700391",
      "46.71118873628002",
      "12.786269779167217",
      "22.143803720859324",
      "98.71565415716836",
      "3.182363991136696e-11",
      "3.000550528167066",
      "24.214176411618535",
      "-8.224929044738564",
      "-46.71118873632299",
      "-3.000550528530233",
      "7.355106517324048e-11",
      "28.159034537199698",
      "3.495010855251864",
      "34.234256975821744",
      "-4.27596618268265",
      "42.36800408710389",
      "5.616230779681069",
      "-0.23525140581514437",
      "-15.570123732791307",
      "33.63339573932531",
      "-17.815452487866896",
      "25.710513390907835",
      "7.511434452033093",
      "8.932125655501494",
      "33.63339573925516",
      "17.822350710470047",
      "-16.621817026606443",
      "0.4058740611624394",
      "6.798004325260698",
      "-22.953626378649208",
      "-27.63423261997922",
      "-29.29202670199081",
      "3.4131458873215115",
      "-5.691105893013853",
      "-0.7386705536025927",
      "1.6883667463340704",
      "-1.823633556894176",
      "2.932250018779022",
      "0.18769943023423086",
      "1.7399359829154981",
      "-0.47679972329675807",
      "-33.99538233271741",
      "-11.067391819701268",
      "-2.8488855452656514",
      "-6.817030213548638",
      "-6.133247611431746",
      "-7.706422925366383",
      "-3.0364568175164095",
      "-4.326577591778425",
      "-42.36800408722009",
      "17.815452487952086",
      "-6.686376043225529",
      "33.63982099969918",
      "-28.159034537087187",
      "-5.616230779575244",
      "-25.71051339117213",
      "2.90710730375661",
      "-4.865306459035649",
      "0.1955758937792292",
      "17.822350710156616",
      "-2.9071073037555744",
      "1.4475669327695836e-11",
      "1.5769963787203747",
      "8.046611188195744",
      "-27.634232620151042",
      "-8.785804921855874",
      "-5.359291110854763",
      "3.278656160809863",
      "7.8160689870684905",
      "-4.613446200066811",
      "8.471125570040753",
      "-2.1500126749089037",
      "-6.540522902253849",
      "-12.86708634723026",
      "16.62181702659064",
      "29.292026702374756",
      "5.359291111127701"
    ]
  ],
  "products": [],
  "rational_weights": [],
  "status": "RIGOROUS COHERENT-ORBIT POLYGON EXTRACTION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.03654069774451865150000000 +/- 3e-31]",
      "[17.89948257530674385664616 +/- 3.53e-24]",
      "[5.188906954588502202482557 +/- 1.76e-25]",
      "[6.291768307120164052594731 +/- 1.34e-25]",
      "[0.1190488006700129588276500 +/- 4.39e-26]",
      "[2.069397353828808358181728 +/- 1.58e-25]",
      "[57.39308310286270481698721 +/- 1.20e-24]",
      "[0.9553397239768364981996502 +/- 8.26e-27]",
      "[0.2074664610110488730276795 +/- 2.22e-26]",
      "[3.344801965123605679697231 +/- 4.33e-25]",
      "[7.250050042399589283775214 +/- 1.24e-25]",
      "[1.060303983283251044695572 +/- 1.86e-25]",
      "[0.1744012493997687775731784 +/- 4.44e-26]",
      "[0.06640215416621298291516760 +/- 1.59e-27]",
      "[0.01991018754987249049200560 +/- 4.12e-27]"
    ],
    [
      "[0.01997886218380696830800000 +/- 3e-31]",
      "[0.6067745623867320956260034 +/- 1.66e-26]",
      "[0.5109046606873254920754192 +/- 5.69e-27]",
      "[0.09596363331437048930014016 +/- 4.15e-27]",
      "[0.1027591538054784307031034 +/- 1.60e-26]",
      "[0.02866835772868809129794813 +/- 4.32e-27]",
      "[1.146448560922889656525746 +/- 3.29e-25]",
      "[0.02217614299415125700320009 +/- 3.12e-27]",
      "[0.02973537737319618660717411 +/- 4.00e-27]",
      "[1.574974477154594578689758 +/- 3.93e-25]",
      "[0.4145078283482204761306108 +/- 3.12e-27]",
      "[0.09039372509411848448526206 +/- 4.00e-27]",
      "[0.01275901181580688626492734 +/- 4.47e-27]",
      "[0.009085643035669279119831383 +/- 2.35e-28]",
      "[0.004104513670909611628620446 +/- 2.38e-28]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "On the stated oriented marking cell and multiplier interval, the coherent m-cycle orbit polygon equals m*w0*Pi_m. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.18324704188853502
}


==> anc/small-orders/order6/square_assignment_c3_hexagon_0.633_0.668_d4_certificate.json <==
{
  "kind": "q4",
  "cell": 3,
  "m": 4,
  "target_edge": 1,
  "target_slack": -1,
  "lambda_polygon": 6,
  "lambda_edge": 1,
  "points": [
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "2/5",
      "1/5"
    ],
    [
      "13/60",
      "3/20"
    ]
  ],
  "interval": [
    "0.633",
    "0.668"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      -1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      -1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        3
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "0.9132623512955971",
    "-61.907970018261565",
    "-141.5593375647275",
    "-37.84084618656878",
    "-31.299175992511206",
    "0.13482700157252436",
    "0.19222783859630496",
    "-0.11897809411450998",
    "0.04922503846506948",
    "6.198167408482469",
    "3.0524516579840633",
    "2.2619407855315363",
    "18.04074248499219",
    "8.43918209813216",
    "-1.6795930294103147",
    "-0.008249350946543154",
    "0.13463570683395923",
    "-0.025677014973202784",
    "-0.06875177880361406",
    "-3.643634713102155",
    "0.6061611401074308",
    "0.6505757926482292",
    "-1.2379612418322299",
    "7.82279407964826",
    "-8.352591051587702"
  ],
  "rational_G": [
    [
      "0.006806228137974278",
      "0.007227358153241163",
      "0.013535786914221205",
      "0.007462312750240664",
      "0.0072521104715963704",
      "-3.0329739856401664e-07",
      "-1.570045108395222e-07",
      "7.464226258397817e-07",
      "2.28199786090584e-07",
      "-0.000619496982837818",
      "-2.5245201995922863e-05",
      "-4.9197391164096424e-05",
      "-0.0011890213202232964",
      "-0.0004925930551173259",
      "-3.867632625616638e-05",
      "-1.8101044826042342e-07",
      "-6.127032722891094e-07",
      "3.866149155731524e-07",
      "-1.0750697502028902e-07",
      "0.0005886452077729307",
      "-0.0001642164487377498",
      "-0.00010803731212880217",
      "0.0005476754978923326",
      "-0.0005200447991877047",
      "0.00029427350938323373"
    ],
    [
      "0.006806228701000721",
      "0.007349757519666846",
      "0.015622097932268838",
      "0.00758432323966729",
      "0.0073401815014964965",
      "-3.5462989044691165e-07",
      "-5.966277044263631e-07",
      "9.122046491386931e-07",
      "3.062827193662318e-07",
      "-0.0009492516178977622",
      "4.337643888135298e-05",
      "-9.29367490458035e-05",
      "-0.0014583259823167946",
      "-0.0005368513105677905",
      "-5.64680401252708e-05",
      "-2.659472291274731e-08",
      "-5.904388315082889e-07",
      "4.896707481100406e-07",
      "-1.803105200729649e-07",
      "0.0006701072504872015",
      "-0.00017208266792485998",
      "-0.00013799799303911342",
      "0.0005374156305118296",
      "-0.0004048006192637042",
      "0.0003018117691814383"
    ],
    [
      "0.006806356077858457",
      "0.007668960153461337",
      "0.019664997662553516",
      "0.007999072494344396",
      "0.007657164636012347",
      "-7.326021138614947e-07",
      "1.889250180609949e-07",
      "1.500111933739741e-06",
      "4.995753408802935e-07",
      "-0.0012884277964014625",
      "-7.870968617193594e-05",
      "-0.00012732410380941108",
      "-0.0019448982811789883",
      "-0.0009658580153802988",
      "-9.418377558157351e-05",
      "-3.666878249041417e-07",
      "-8.530812861101749e-07",
      "6.579810184452475e-07",
      "-1.6505579259080093e-07",
      "0.001147648257314493",
      "-0.00027015320544070007",
      "-0.00026039649278748224",
      "0.0010266500602270667",
      "-0.0007887590215543006",
      "0.0005561390603847205"
    ],
    [
      "0.006806357448008869",
      "0.007787680588068536",
      "0.0246350126309735",
      "0.008164190689165966",
      "0.007807613849464141",
      "-6.263528931195531e-07",
      "-9.629453131743995e-07",
      "1.7817239883138204e-06",
      "5.304022423190117e-07",
      "-0.0019558864446487965",
      "-3.544344046967551e-05",
      "-0.00010235332214906861",
      "-0.0023992361819601604",
      "-0.0011631846078699202",
      "-8.14008735367974e-05",
      "-4.586752653139601e-07",
      "-2.4660746541900917e-07",
      "7.42337602615236e-07",
      "-2.774698982383099e-07",
      "0.0012187023103700208",
      "-0.00027119178523849814",
      "-0.0002755388876646214",
      "0.0007841356689705572",
      "-0.0005972650374666552",
      "0.000545524422801161"
    ],
    [
      "0.006806228910077484",
      "0.007323413009285629",
      "0.015494722369716036",
      "0.007607940057452447",
      "0.007373125032414982",
      "-3.47759286772064e-07",
      "-1.1700315287430821e-06",
      "1.0058420545612744e-06",
      "4.1635107131546145e-07",
      "-0.0006964272935852652",
      "-6.41301304403408e-05",
      "-6.289559154952245e-05",
      "-0.0014702854126813943",
      "-0.0007868531211779926",
      "9.585289100062785e-06",
      "1.190684154208105e-07",
      "-8.751474928407015e-07",
      "5.153451359802811e-07",
      "-1.9383988483528198e-07",
      "0.0008413484532011316",
      "-0.00020126927363481445",
      "-0.00018865784072283904",
      "0.000616935774099203",
      "-0.0003150861340762899",
      "0.0003098712943219832"
    ],
    [
      "4.151725228127864",
      "172.08941385261411",
      "203.793364344256",
      "24.60112620080427",
      "82.6668019973753",
      "-2.652007231001201",
      "2.345032903078825",
      "0.004209920881658976",
      "-4.9347049093189925",
      "-28.14121893819982",
      "19.032576385102722",
      "-39.75723883685359",
      "-50.82934525979965",
      "-37.2118189674895",
      "27.60840367189234",
      "-24.189563137902436",
      "-1.2555026374662703",
      "0.978873253146018",
      "12.668526206048469",
      "74.02664410330799",
      "-10.02563932115184",
      "-34.549577368471915",
      "-36.31318803133561",
      "-74.36872025231509",
      "14.011769759618153"
    ],
    [
      "0.02874586853144579",
      "1.7963054076403047",
      "34.457427822620176",
      "2.2137057312843993",
      "1.396872987584565",
      "-0.10460481445534749",
      "0.8661781700488617",
      "-0.1914346467443971",
      "0.006787059071608389",
      "-4.443330573461544",
      "0.10014691537150093",
      "1.2971208116487845",
      "-7.415634108151453",
      "-0.06200248417890351",
      "-0.9036282780666367",
      "-0.1678525020011283",
      "0.03956153377389857",
      "0.1063658543020355",
      "-0.17363189725002243",
      "6.452375159008119",
      "-1.977364450105683",
      "0.8798424592956815",
      "4.573892630858772",
      "-6.9070214506677425",
      "1.49671426813146"
    ],
    [
      "0.006806357371163052",
      "0.007954954800441763",
      "0.03182502885229482",
      "0.00844268017033198",
      "0.007793926765931379",
      "-4.2762481909219395e-07",
      "-3.4780440235915294e-06",
      "1.9965540234237315e-06",
      "8.538470692470508e-07",
      "-0.0025411975570397076",
      "0.00016303481575318394",
      "-2.4396642767031578e-05",
      "-0.004373970940989772",
      "-0.0019315447020387436",
      "7.92206657548575e-05",
      "1.0979178278163221e-07",
      "-1.061785195354623e-06",
      "8.81113620971406e-07",
      "-4.028431884597236e-07",
      "0.0022220547104327437",
      "-0.0005093594008993807",
      "-0.0003053390201410362",
      "0.0013886614777277129",
      "-0.0008562754364598537",
      "0.0005544747239585203"
    ],
    [
      "0.006806357275789735",
      "0.007840432223060669",
      "0.025270154718792057",
      "0.008365646824427045",
      "0.007833455539639357",
      "-6.458108376395169e-07",
      "-1.6991166706301841e-06",
      "1.8706443573740442e-06",
      "6.268353080138538e-07",
      "-0.0017767858620381714",
      "8.842729129477892e-05",
      "-0.00015741882655894975",
      "-0.003508484240680333",
      "-0.0012005830636920673",
      "-3.246633452083435e-05",
      "2.026006746986291e-07",
      "-2.1254227239030413e-06",
      "1.1047043246701568e-06",
      "-4.219442934550628e-07",
      "0.0015655132705514954",
      "-0.00040852206628435363",
      "-0.00026519463345919076",
      "0.0014261934450609632",
      "-0.0011177062214909664",
      "0.0006117543214646235"
    ],
    [
      "0.135612439463401",
      "8.980488429044064",
      "14.905451372021691",
      "36.78965876114076",
      "14.21991938794564",
      "-0.5862628200254735",
      "0.4800833112806334",
      "1.6358321648965497",
      "1.1385630736379966",
      "-6.105603930183714",
      "-16.457285252569733",
      "-3.8562135811024114",
      "8.616755531449323",
      "-1.2611898731386533",
      "11.951803784801813",
      "0.8639625541469296",
      "-0.7249960803461086",
      "-1.0840343019898755",
      "0.17252085820363772",
      "1.8126122614716877",
      "-5.964299757325864",
      "-9.732178242580652",
      "12.094620148429327",
      "3.3582068280152497",
      "16.832307414069636"
    ],
    [
      "0.006806228187174301",
      "0.007226136939739645",
      "0.013512288697685176",
      "0.007495092340041945",
      "0.007272096575886908",
      "-2.919702662170555e-07",
      "-4.945237512816501e-07",
      "7.936128656985486e-07",
      "2.8795356569010415e-07",
      "-0.0004732860787664412",
      "-9.723787733767312e-05",
      "-3.008821495998958e-05",
      "-0.0012212588301910114",
      "-0.0006428851949121694",
      "7.003685313209892e-07",
      "-7.053413324113999e-08",
      "-8.052128503239096e-07",
      "4.1371426144850544e-07",
      "-1.1644046773637461e-07",
      "0.0007134546471929648",
      "-0.00018750732455943811",
      "-0.00014621006140799888",
      "0.0006137949679641328",
      "-0.00047928063555740993",
      "0.0003082317874260087"
    ],
    [
      "0.006806357476902969",
      "0.007728297950935449",
      "0.020454292209968285",
      "0.008424003824668465",
      "0.007866793978292503",
      "-6.733707117078057e-07",
      "-1.2784909788886068e-06",
      "1.8050320433726078e-06",
      "4.970698204171143e-07",
      "-0.0010454257605168368",
      "-0.0001760280383597265",
      "-0.00010329768328480925",
      "-0.002734880160649954",
      "-0.001114911672238892",
      "-5.2293536083823026e-05",
      "-2.4243789659480383e-07",
      "-1.9768362782449547e-06",
      "9.619853113179175e-07",
      "-1.9201567397048855e-07",
      "0.0013331735984212264",
      "-0.0003958283738133223",
      "-0.0002811374095010757",
      "0.0012234441924114207",
      "-0.001111625254191878",
      "0.0007108746228359267"
    ],
    [
      "0.006806357196422308",
      "0.007755290355259277",
      "0.021808820433348346",
      "0.008417806241715118",
      "0.007835776463302153",
      "-5.59794272110465e-07",
      "-1.4489821509748291e-06",
      "1.843677581404045e-06",
      "5.017197534132423e-07",
      "-0.0012670986459567143",
      "-0.00014100399569644086",
      "-9.034935885000174e-05",
      "-0.0027669456996307867",
      "-0.0012522462220558041",
      "-8.791907616858233e-05",
      "-1.783497246736895e-07",
      "-1.8847394518655855e-06",
      "8.772217050200099e-07",
      "-1.2451383551082448e-07",
      "0.0014349122721972394",
      "-0.00038233247836682904",
      "-0.00031525846254695447",
      "0.001276025100859663",
      "-0.000985276503288481",
      "0.0006789951037968215"
    ],
    [
      "0.015011341233074207",
      "2.489821785404182",
      "48.81598461658082",
      "1.6212373647788267",
      "1.465384947261094",
      "0.09895207478560485",
      "0.19732953595788855",
      "-0.10006171447743421",
      "0.0220529937455619",
      "-5.042424783686877",
      "-0.5635188651908541",
      "1.5969459649110447",
      "-6.417497571805452",
      "-7.305585527785818",
      "0.4337968828189537",
      "-0.10136502455399644",
      "0.5954103246062278",
      "-0.053456466835775804",
      "-0.10616613126845056",
      "9.778506711681128",
      "-1.9162125449874292",
      "-1.029298494983377",
      "6.115906671454724",
      "-4.2071843215172775",
      "1.4694487877804865"
    ],
    [
      "1.9087015661879936",
      "46.501358855992166",
      "115.91166572990015",
      "9.863334433769342",
      "52.401490733622666",
      "7.798598250600109",
      "5.153908376554374",
      "-0.42781160027683907",
      "-9.786929433980696",
      "30.833844557371176",
      "-10.508206622476038",
      "-39.65898517627658",
      "-26.662021792661275",
      "-35.43911327303574",
      "3.597183892131875",
      "-4.907066835244066",
      "-5.094646319124951",
      "3.0408204466677553",
      "0.14480571384100316",
      "3.10410498129966",
      "8.827190639849894",
      "-25.00019119736749",
      "16.65090024901648",
      "-32.37195371849733",
      "17.332812999326702"
    ],
    [
      "0.018847352742982017",
      "17.552427064128086",
      "43.15792194728174",
      "5.930534163567376",
      "17.332345387806175",
      "-0.21058738213740616",
      "-0.26385655202753217",
      "-0.10160677150509463",
      "0.4262113344712912",
      "-0.30916444087455786",
      "0.4747055748361748",
      "-12.564567888288874",
      "-10.293395132783283",
      "-6.987086240219109",
      "-3.5799191557998467",
      "0.2771804526313583",
      "0.3580045127542111",
      "-0.2010928561922868",
      "-0.08446796072504686",
      "3.160350850924063",
      "5.544840841362683",
      "-9.53260400537311",
      "6.84559637342803",
      "-7.7427029557595874",
      "7.316251608440293"
    ],
    [
      "0.006806357694853288",
      "0.007727778533036089",
      "0.021039046730967906",
      "0.008430924438457367",
      "0.008013269127156499",
      "-6.756702616069393e-07",
      "-1.0907265925262011e-06",
      "1.877265578174407e-06",
      "7.220776214453535e-07",
      "-0.0009400859418698305",
      "-0.00018443967538642593",
      "-0.00013287024359174605",
      "-0.002420722748904758",
      "-0.0012962313165636944",
      "2.499704643470724e-05",
      "2.1348324743963422e-07",
      "-1.8771252115441895e-06",
      "1.0963893552933983e-06",
      "-3.5685695933376244e-07",
      "0.0013102314238003206",
      "-0.0003999822986753172",
      "-0.00034132174773956976",
      "0.0011599939116493574",
      "-0.0008142435347572857",
      "0.0006596648184408093"
    ],
    [
      "0.006806356306087725",
      "0.0076660338129357795",
      "0.018892405103699536",
      "0.00818951417607177",
      "0.007745547833101922",
      "-7.124861011728295e-07",
      "-6.800824769070413e-07",
      "1.4760292835216202e-06",
      "6.905090964146273e-07",
      "-0.0007582162942390302",
      "-0.00020029527404729058",
      "-7.95570081084798e-05",
      "-0.002187052277239089",
      "-0.0012506930946701062",
      "3.965142343947531e-06",
      "3.037563527021252e-08",
      "-1.3536224078502853e-06",
      "8.617639365327374e-07",
      "-3.260267688554866e-07",
      "0.0013976343295993147",
      "-0.0003954554841060633",
      "-0.0002949125508195198",
      "0.001144798036193404",
      "-0.0008823589835071398",
      "0.0006312241991465358"
    ],
    [
      "0.2191932634892319",
      "34.979897659473046",
      "46.64618330497627",
      "7.97922828002695",
      "9.358020946299245",
      "-2.096504464951737",
      "0.8724889961106175",
      "0.5463372599766985",
      "1.0371723508227535",
      "7.225188233943105",
      "-12.515038993733372",
      "-14.010976698970595",
      "-13.301258614656382",
      "-4.766241502402796",
      "4.702525484686359",
      "-1.7034890051920093",
      "-1.4800705449118159",
      "0.693881048027073",
      "0.4292054581315018",
      "23.26311470494348",
      "-2.3885663266397006",
      "2.7258708041679327",
      "11.742515448971552",
      "0.3653689040768114",
      "1.4816713561414356"
    ],
    [
      "0.2596835745071457",
      "6.086790281629852",
      "27.796933609842412",
      "41.20047603663885",
      "28.315154793848148",
      "0.6015815714729055",
      "0.43111775072485753",
      "-2.0867324686126913",
      "2.5521640029158337",
      "-6.154456035858645",
      "-0.304229828984884",
      "8.064378187744415",
      "-0.5609591419604922",
      "-2.7777242786445915",
      "-18.9147016670508",
      "-0.7661181639937128",
      "0.3744842824955867",
      "-2.3275043313710455",
      "-0.3502283248822689",
      "7.1305769091321665",
      "-11.760005646578652",
      "4.929305125467826",
      "3.823195927950179",
      "-1.1937848195807488",
      "28.384638632018476"
    ],
    [
      "0.006854745635984162",
      "212.74016308647722",
      "63.04937903204987",
      "18.673989397712738",
      "20.580415166461318",
      "-0.024015517764349105",
      "-0.02331737231580324",
      "0.017586157456982145",
      "0.024804008158335278",
      "33.22004164775969",
      "31.307533943815915",
      "-9.241764284006841",
      "-13.27932062406608",
      "-28.337956095372867",
      "15.026884309303798",
      "0.02766973037650968",
      "-0.013807500235372508",
      "-0.0011174770029557888",
      "-0.0026856725189905073",
      "-68.3140253871319",
      "14.232370110317737",
      "23.73595767679663",
      "29.153419583729754",
      "16.623162899383335",
      "7.142699294877532"
    ],
    [
      "0.006806228051033212",
      "0.0072110185539930585",
      "0.01477201808933219",
      "0.007524785995467848",
      "0.007281080781487474",
      "-2.3809062882549611e-07",
      "-4.632672089667821e-07",
      "7.396100333172487e-07",
      "2.6294106405110784e-07",
      "-0.0005904479845692376",
      "-4.664384648624954e-05",
      "-8.335887239479481e-06",
      "-0.0014849380873221444",
      "-0.0006944909924504908",
      "-3.818623685363876e-06",
      "-8.169186994670207e-08",
      "-7.595427667580937e-07",
      "3.775483803065674e-07",
      "-1.2448795041620822e-07",
      "0.0007499649770505909",
      "-0.0002094446764083086",
      "-0.00011319709709450389",
      "0.000698436775570799",
      "-0.0006948643838194673",
      "0.00033624261461777524"
    ],
    [
      "0.006806248462540655",
      "0.007373581295942827",
      "0.015297135343856908",
      "0.007667845423453955",
      "0.007374720371083308",
      "-3.5009355981703477e-07",
      "-6.735990615700814e-07",
      "1.0313260608253708e-06",
      "2.9033917719558835e-07",
      "-0.0008045975746195439",
      "-2.284259478086168e-05",
      "-8.226249965554726e-05",
      "-0.0015191677278743522",
      "-0.0005969417257165413",
      "-5.183073127781741e-05",
      "-1.5828497351372381e-07",
      "-7.835984697528393e-07",
      "5.357152865347369e-07",
      "-1.420623865520282e-07",
      "0.0007110813219011534",
      "-0.00019554086838640235",
      "-0.00015892566889747035",
      "0.000609052185652206",
      "-0.000502922530186378",
      "0.000350837883167445"
    ],
    [
      "1.5586742123446184",
      "23.774430099673317",
      "81.20195267923398",
      "3.205838629443086",
      "3.3185568883273167",
      "0.7732354218898886",
      "6.450789641296555",
      "0.9799067251961269",
      "0.7477461884737782",
      "38.6765919387827",
      "7.81193272802362",
      "-7.76581015050424",
      "14.950204448401148",
      "-9.347198776441177",
      "-2.1357447584265534",
      "-6.020169140474121",
      "-9.134130995406911",
      "-1.9021762523267205",
      "2.1037213657547915",
      "20.55635622263897",
      "2.8160281646149126",
      "3.9208567037720017",
      "-1.9519631012084575",
      "12.924042813839504",
      "2.3929349670873568"
    ],
    [
      "3.5419587020968915",
      "53.43120678885721",
      "174.24130587846",
      "5.152368676045517",
      "3.1524821489504804",
      "12.861272776622824",
      "-6.519249812099701",
      "-3.9050050720876075",
      "-3.176338604274374",
      "9.000122168113199",
      "-16.50185296375183",
      "-12.879781228235686",
      "-4.1571095089406205",
      "-0.7577900585216948",
      "3.9831597712667492",
      "4.8367037603301295",
      "23.925807539976038",
      "-1.6682261102037839",
      "-0.9690257375424177",
      "96.01725325923474",
      "-0.7462284436415123",
      "0.8071087249120982",
      "29.57315756119415",
      "23.277437898145514",
      "-0.4079244228876478"
    ],
    [
      "0.007177298892467089",
      "264.1499369395187",
      "51.46134797492064",
      "65.7603046962194",
      "56.56814857647276",
      "-0.183036841826204",
      "-0.03275507892735864",
      "0.07702164090670378",
      "-0.09961609883964946",
      "19.573346849518757",
      "4.430598437223959",
      "-7.949790217399861",
      "21.705301034081636",
      "27.63056502325402",
      "-31.26931715478831",
      "-0.08563915824845786",
      "0.1188260493729329",
      "0.07351261672239515",
      "0.06914022094255251",
      "-91.4276672110175",
      "24.583145484354027",
      "-86.93861266738104",
      "-12.89547755898228",
      "13.221685500285545",
      "34.26254776160891"
    ],
    [
      "0.006806228307832427",
      "0.007258891971619868",
      "0.014878263760778066",
      "0.0075267661423514395",
      "0.007323623423901778",
      "-3.5663353693647576e-07",
      "-4.696547924311478e-07",
      "8.017113083130655e-07",
      "3.443063315484743e-07",
      "-0.0006055494523353823",
      "-9.382014871168951e-05",
      "-2.5108065838046648e-05",
      "-0.0013542625907410981",
      "-0.0008004528898477221",
      "1.6114659903371437e-05",
      "4.0421607344411736e-08",
      "-8.441621763519094e-07",
      "4.459334518701423e-07",
      "-1.509045070544257e-07",
      "0.0008488466622569547",
      "-0.0002082454784444643",
      "-0.0001564013133533745",
      "0.000753463273275122",
      "-0.0005211134678763659",
      "0.0003295262892838701"
    ],
    [
      "0.006806248116462489",
      "0.00735828938970663",
      "0.015694812717858962",
      "0.007642631550339261",
      "0.007369127378017589",
      "-3.58825674127928e-07",
      "-4.6430248699086657e-07",
      "9.242187988981985e-07",
      "3.208601334613248e-07",
      "-0.0007414004557316538",
      "-8.116188328851186e-05",
      "-4.366777238003582e-05",
      "-0.0014839385368346576",
      "-0.000742168451720465",
      "-1.4356033451392035e-05",
      "-9.053008269668098e-08",
      "-9.320300069653306e-07",
      "5.206624297166649e-07",
      "-1.6640071471355395e-07",
      "0.0008541445389026425",
      "-0.00023332781121089278",
      "-0.0001706507880539495",
      "0.0006945474929781292",
      "-0.0005486528879361769",
      "0.0003622190825909472"
    ],
    [
      "0.006806248648024983",
      "0.007443061457933477",
      "0.017609220195517347",
      "0.0077074347861745334",
      "0.0074220436478691955",
      "-3.586984533346048e-07",
      "-1.1148807531111814e-06",
      "1.1007777555007652e-06",
      "4.11643299972111e-07",
      "-0.0010224668719021445",
      "-2.6240171042999276e-05",
      "-7.07019855012869e-05",
      "-0.0018010793898317113",
      "-0.000838589178647031",
      "-8.365809477789361e-06",
      "9.4006039237233e-09",
      "-7.957621995817844e-07",
      "5.650158396361386e-07",
      "-2.1963195762478608e-07",
      "0.0009253069641881979",
      "-0.00022590897820226057",
      "-0.00019582006847784374",
      "0.0007359145935891566",
      "-0.00045087506706263664",
      "0.00035167617057698617"
    ],
    [
      "13.910658352503136",
      "269.5723280551448",
      "196.24271764392643",
      "9.718752546707172",
      "150.72972322979697",
      "2.9839396523662636",
      "-18.79504003249188",
      "-6.121484062707812",
      "-5.5679617932928025",
      "-156.32818409364745",
      "15.132786610290964",
      "141.03363621929566",
      "-18.16950938033535",
      "-98.93240267971507",
      "13.208693040110463",
      "60.356899378918726",
      "-34.339064524127636",
      "3.9991319940288412",
      "36.07608655777003",
      "84.43868030193153",
      "25.499910389380798",
      "27.96920011143634",
      "-5.690898612478313",
      "-73.94398357935754",
      "-7.5703128164598965"
    ],
    [
      "0.006948163164570074",
      "88.22046432006178",
      "30.048380530973095",
      "37.04726946517686",
      "3.088437631747956",
      "0.0830569599255472",
      "-0.04902827860860072",
      "-0.027561792436758218",
      "-0.020112148315641995",
      "-37.853477557758474",
      "16.266724726373496",
      "-11.724334207745434",
      "-2.9830599020334865",
      "7.97552726408548",
      "3.1109506397060906",
      "-0.0730817318661319",
      "0.021611311876403815",
      "-0.061433164925042",
      "-0.0002240619182678949",
      "-10.328549244292363",
      "-52.936248236652816",
      "-10.084495437036582",
      "19.80809866936253",
      "4.1431232552018775",
      "-8.415116619981129"
    ],
    [
      "0.006806228688602363",
      "0.007315500718196254",
      "0.015849496941266288",
      "0.0075847951328312955",
      "0.00734664686694318",
      "-3.630209614961401e-07",
      "-8.438865537304197e-07",
      "9.292410036257317e-07",
      "3.7592341910759516e-07",
      "-0.000856188531175122",
      "2.4744395938974138e-05",
      "-6.830834161257934e-05",
      "-0.0016188534788924905",
      "-0.0006995729815395428",
      "-1.0912231632672798e-05",
      "7.355848170284237e-08",
      "-6.802612415515121e-07",
      "4.679726929732735e-07",
      "-1.7486407750592358e-07",
      "0.0008163798943023321",
      "-0.00019858193455759407",
      "-0.00014041071507459277",
      "0.0006717716430835051",
      "-0.0005036901400190005",
      "0.0003144562975296258"
    ],
    [
      "0.006806228245839012",
      "0.007230020053743826",
      "0.014023000896022693",
      "0.0074603233130260465",
      "0.007247694783371649",
      "-3.2766750004091424e-07",
      "-1.7174163176354728e-07",
      "7.796121265157617e-07",
      "2.2874979419847846e-07",
      "-0.0006996641359455123",
      "-1.4286047925705288e-05",
      "-5.140364994133131e-05",
      "-0.0012067044353462888",
      "-0.0004939983833327375",
      "-4.096050293595669e-05",
      "-1.798212626458531e-07",
      "-5.838263781379572e-07",
      "3.874701775413232e-07",
      "-9.549937837478002e-08",
      "0.0006101909119662922",
      "-0.00015445877425259775",
      "-0.00011236757608322038",
      "0.000495478233864504",
      "-0.0004614906837349811",
      "0.0002833013900871605"
    ],
    [
      "0.006806248534213683",
      "0.007469162458265786",
      "0.01759045117408595",
      "0.0077005091687994565",
      "0.007424394071403233",
      "-4.3140531037183566e-07",
      "-6.19713920286542e-07",
      "1.0396299371986341e-06",
      "3.5946568754295585e-07",
      "-0.0011588828179808612",
      "4.237686609708934e-06",
      "-8.821795085956135e-05",
      "-0.0016942558245537937",
      "-0.000711400378036491",
      "-4.467802415443931e-05",
      "-7.897369243660011e-08",
      "-7.718943209491385e-07",
      "5.331153384663011e-07",
      "-1.732005885950031e-07",
      "0.0008852631882534507",
      "-0.00022114595911482072",
      "-0.0001763794567034077",
      "0.0006915062795438927",
      "-0.0004929312865932779",
      "0.0003600467329394118"
    ],
    [
      "11.989529572810701",
      "179.23353918142405",
      "91.54114376662456",
      "11.748557321052694",
      "158.00360472949814",
      "-43.78182814207703",
      "-1.5363539300848064",
      "-5.440697867210377",
      "-21.37477303465658",
      "-11.023171647707771",
      "20.529664315085345",
      "32.910300084686",
      "-25.58250592633331",
      "10.663968216681527",
      "19.26935483389318",
      "-6.452117136109732",
      "-11.315045003139193",
      "3.5035846718272183",
      "20.208114216380793",
      "13.221636634450695",
      "-4.668080825117839",
      "-72.38120092028359",
      "-17.220997323668193",
      "-101.38013423456837",
      "23.378394872372308"
    ],
    [
      "0.006824964182579524",
      "13.881648229055617",
      "52.98526024884714",
      "8.906889643091722",
      "3.5012825016651314",
      "0.003001311739645111",
      "-0.022704749651050442",
      "-0.001923452685149653",
      "-0.0060847755134024635",
      "-21.70656166520348",
      "-11.092698207927246",
      "3.331170642711258",
      "16.845218468171694",
      "1.9041184599918326",
      "-2.8462687759895755",
      "-0.015455145695989665",
      "0.020748832737405458",
      "0.012436088290020459",
      "-0.00503375038241728",
      "-16.15299824329738",
      "0.4066380758496715",
      "-6.110251254861567",
      "-13.592890285566122",
      "13.444037122620406",
      "4.788842177962015"
    ],
    [
      "0.006807054332998722",
      "0.008980978886073698",
      "0.036479717206783974",
      "0.01000050879093757",
      "0.008903073507277724",
      "-2.1745287604101607e-06",
      "7.0405400212476004e-06",
      "2.888902906152695e-06",
      "9.33770808395081e-07",
      "-0.0029252464470291024",
      "-9.887839692333023e-05",
      "-0.00041461166348881674",
      "-0.004311205355154543",
      "-0.0014583738721232534",
      "-0.00039357282860740564",
      "-2.7307497686333978e-06",
      "-5.1630717857293405e-06",
      "2.6441589746091794e-06",
      "-1.3800822792138268e-06",
      "0.002009715240057272",
      "-0.0007284221527434373",
      "-0.0004681693733441227",
      "0.001792206825706918",
      "-0.002191864467141939",
      "0.001489428009204241"
    ],
    [
      "0.00680632561795264",
      "0.007452823091294608",
      "0.0165389291472257",
      "0.00784283273419491",
      "0.007546675135977742",
      "-6.698232744723258e-07",
      "5.182598699724382e-07",
      "1.1771039940927325e-06",
      "3.3018916346105766e-07",
      "-0.000875748802728157",
      "-8.751716642411781e-06",
      "-0.00010946314780196472",
      "-0.001823309266924816",
      "-0.0006792687628841537",
      "-8.330198118002646e-05",
      "-2.4700313733640557e-07",
      "-1.2185150744712433e-06",
      "7.89755729049771e-07",
      "-2.778580819867786e-07",
      "0.0008854947136947285",
      "-0.0002554912161281747",
      "-0.00014586807040978017",
      "0.0009287686662973069",
      "-0.0009531552370028056",
      "0.000494656169824437"
    ],
    [
      "0.006806228300997992",
      "0.007260628835337884",
      "0.014372758843102618",
      "0.007467092441918673",
      "0.007274947420670464",
      "-3.4807491918337567e-07",
      "-1.582017926686139e-07",
      "7.843466621402784e-07",
      "2.4113733991524656e-07",
      "-0.0007494242627785987",
      "-4.79619078231355e-06",
      "-6.59377693504308e-05",
      "-0.001219404636850468",
      "-0.0005029548168123437",
      "-3.846539404216789e-05",
      "-1.3493139025317184e-07",
      "-5.366636812599453e-07",
      "4.321442272947375e-07",
      "-1.5329130882886496e-07",
      "0.0006219603720095898",
      "-0.00015583500011991265",
      "-0.0001164958482518838",
      "0.0005106246009005049",
      "-0.0004641168767356161",
      "0.00029015264732619754"
    ],
    [
      "0.006806237699799944",
      "0.007347589725497185",
      "0.016862769719758367",
      "0.007577139441264198",
      "0.0073251664902250985",
      "-3.320233451802787e-07",
      "-6.531153901546795e-07",
      "9.417477457586497e-07",
      "3.0944837286332036e-07",
      "-0.0010137762167234743",
      "8.385124442752317e-06",
      "-5.743703155564246e-05",
      "-0.0016232201122421536",
      "-0.0006442895753510621",
      "-2.1532125230079815e-05",
      "-1.3098334542505972e-07",
      "-5.059934574287331e-07",
      "4.456262657205352e-07",
      "-1.573353191902999e-07",
      "0.0007701362772903186",
      "-0.00019181929397148168",
      "-0.00013871125840114498",
      "0.0005933386978457218",
      "-0.0005284671444534275",
      "0.000321737432909858"
    ],
    [
      "0.006806248330194891",
      "0.007375589301201959",
      "0.016058002202382966",
      "0.007591206908223334",
      "0.007403481820816228",
      "-4.0096464915705694e-07",
      "-4.2436607652146e-07",
      "9.729685912172675e-07",
      "3.4807482221298997e-07",
      "-0.0009463433966948831",
      "-8.247703070721582e-06",
      "-8.90321481899403e-05",
      "-0.0014473134727292624",
      "-0.00065261729349121",
      "-3.6408123042087554e-05",
      "-1.1889172484510441e-07",
      "-4.110210606191895e-07",
      "4.642020267090562e-07",
      "-1.994710470947463e-07",
      "0.0007661543443802067",
      "-0.00017628985712125883",
      "-0.00015496158889138854",
      "0.0006138432056148798",
      "-0.0004923060882785737",
      "0.0003310290458973273"
    ],
    [
      "25.686764021108598",
      "228.4520741051516",
      "114.643749550295",
      "205.6370180563396",
      "92.29409809519957",
      "17.484893414780082",
      "5.794916912063266",
      "-43.16827160087922",
      "-19.426304145891248",
      "-47.602246451938065",
      "-20.611848106682427",
      "-39.95356486808643",
      "61.025152493615835",
      "1.094047003853833",
      "-14.782942504822062",
      "2.0700489568299973",
      "-23.476720810935948",
      "-54.521104992372614",
      "29.94964592218387",
      "-72.20966908163771",
      "-14.274252524771592",
      "17.606249126635884",
      "-41.83332226171262",
      "26.152570570041448",
      "-74.38005942577311"
    ],
    [
      "0.006807067907074136",
      "0.01066473813218885",
      "0.04560128693425538",
      "0.015371005697278752",
      "0.011525131996513924",
      "-4.207260893961574e-06",
      "-5.285771731874019e-06",
      "8.72243065366088e-06",
      "1.4373790384023989e-06",
      "-0.0001639815131452638",
      "-0.002324108422819478",
      "-0.00038615686225892314",
      "-0.012070471210068445",
      "-0.004953325827584507",
      "-0.00017088167908497847",
      "-7.571429744771481e-07",
      "-1.3632391823526803e-05",
      "4.625009329805072e-06",
      "1.3351122024251232e-06",
      "0.006499499655167811",
      "-0.002029249912380881",
      "-0.0018603779085663162",
      "0.007557103665486736",
      "-0.005752623966672425",
      "0.003994383063015707"
    ],
    [
      "0.006806327332797035",
      "0.007733315421216667",
      "0.020653504768006613",
      "0.008180200844297518",
      "0.007745514297021433",
      "-5.759882397246957e-07",
      "-1.4384024025022657e-06",
      "1.6259306490438683e-06",
      "5.29790975861322e-07",
      "-0.0012610282243928574",
      "-0.00011831229111754756",
      "-0.0001311553910563792",
      "-0.002369712762092472",
      "-0.0010343630630547259",
      "-5.762510759062967e-05",
      "-1.9844924484156171e-07",
      "-1.463626020092665e-06",
      "8.407110985453237e-07",
      "-2.065353483913392e-07",
      "0.0012117180666246915",
      "-0.00029565355090218476",
      "-0.00030143772781731113",
      "0.0008663924828678103",
      "-0.0006788653564942522",
      "0.0005625900266874835"
    ],
    [
      "0.006806228266663921",
      "0.007279464728347527",
      "0.015384284766371601",
      "0.0076285714326030955",
      "0.007325361891272426",
      "-3.064152452084733e-07",
      "-5.349546325598192e-07",
      "7.85038943289437e-07",
      "2.9830156890220744e-07",
      "-0.0006353487847538601",
      "-5.0628645460836686e-05",
      "-1.2608289924205718e-05",
      "-0.0016989794860851038",
      "-0.0007554659120803587",
      "-2.697511735380795e-06",
      "-7.040110996762561e-09",
      "-1.0590245565939955e-06",
      "4.3230998309265294e-07",
      "-1.1041780891452634e-07",
      "0.0008860819858477174",
      "-0.00025937166299958627",
      "-0.00012983917905950182",
      "0.0008381298268153562",
      "-0.0007800122592184766",
      "0.000377834080782498"
    ],
    [
      "0.00680623694274818",
      "0.00725302731497743",
      "0.014046668824304644",
      "0.007530041612807099",
      "0.0072859768251798815",
      "-3.218010751781289e-07",
      "-6.546854960139141e-08",
      "6.95847119885335e-07",
      "2.895463569727093e-07",
      "-0.0005454082893382577",
      "-7.19781446103908e-05",
      "-1.8963375662802465e-05",
      "-0.00134572997654705",
      "-0.0006870276391834347",
      "-1.3890254584205804e-05",
      "-7.523942794115245e-08",
      "-8.032124601303623e-07",
      "4.03832371891492e-07",
      "-1.4924210806406063e-07",
      "0.0008013182801163766",
      "-0.000226679417881592",
      "-0.0001329620906139649",
      "0.0007740652708710258",
      "-0.000655503955101161",
      "0.00034793866336037786"
    ],
    [
      "0.006806247739282982",
      "0.007311264200492131",
      "0.016264984380274055",
      "0.00772460449055259",
      "0.007357971704075655",
      "-3.273319127277319e-07",
      "-5.560737826975641e-07",
      "8.64697778368819e-07",
      "3.0819908555841736e-07",
      "-0.000684875220184932",
      "-2.66313959288211e-05",
      "-1.2610857617058476e-05",
      "-0.0019601512049927296",
      "-0.0007990270386555915",
      "-5.306806409904814e-06",
      "-4.379516330404014e-08",
      "-1.1256758884053733e-06",
      "5.113897635114955e-07",
      "-1.4519401793724638e-07",
      "0.0009401962126215006",
      "-0.0002874739393889983",
      "-0.00012620038844465522",
      "0.0009048028539024263",
      "-0.0009121556942713573",
      "0.0004248850575230607"
    ],
    [
      "0.01670900806960958",
      "0.5319400461549004",
      "13.084313648204123",
      "4.354330732946066",
      "0.8976657148090821",
      "-0.045092501095530424",
      "0.08492754743634502",
      "0.062357874196755474",
      "-0.0923983684995536",
      "1.5266061111009912",
      "-1.3680877087571688",
      "0.4074134865414714",
      "-6.434182679450348",
      "-0.8889028604402355",
      "-0.5485681046072618",
      "-0.05511141862224067",
      "-0.34632509560513147",
      "0.1959108126950385",
      "0.0023594438247176875",
      "2.069481546834657",
      "-0.5585606667582955",
      "-0.5231868955102461",
      "3.9165615748343203",
      "-3.2795047748234847",
      "1.8820308151752956"
    ],
    [
      "17.973618533387103",
      "109.31156858166854",
      "99.56770712084399",
      "150.79361533004897",
      "74.78757159121227",
      "31.69601098594901",
      "-38.448223930980944",
      "-45.462230239294385",
      "-13.69266621260127",
      "-73.67054563254084",
      "-40.01173035933036",
      "-78.70224590456428",
      "93.17131526802808",
      "27.417853814084637",
      "-11.627759743955831",
      "-3.6202350356355093",
      "-5.747777378256045",
      "-11.074150039158269",
      "14.137825540945673",
      "-38.570031059425226",
      "-26.084879044993396",
      "29.066765177829605",
      "25.976881117871567",
      "-58.5894424185589",
      "-35.4813281995362"
    ],
    [
      "0.0074638319335953935",
      "129.4001144851028",
      "60.513647207255595",
      "44.82361436667813",
      "19.447137663402632",
      "0.1980399430843941",
      "-0.07919873675709235",
      "-0.0805582821877495",
      "0.07027203115959353",
      "32.734811424957876",
      "-73.38076236705233",
      "49.80522198499999",
      "-31.41719506814493",
      "14.003478395293946",
      "-28.56949115944879",
      "-0.21229032051163887",
      "-0.1727953205923218",
      "0.14913188009814896",
      "-0.08759174689657373",
      "-75.81888930676057",
      "18.457802400218455",
      "-4.043391696212679",
      "-37.854423331868986",
      "28.301683700272243",
      "-4.790279929127277"
    ],
    [
      "0.006807045912636745",
      "0.009141537807337934",
      "0.03209495745419447",
      "0.009858589799427327",
      "0.008932247884774636",
      "-9.985832082992052e-07",
      "1.0375010221709773e-06",
      "3.3877396811802834e-06",
      "2.1766073992312996e-06",
      "-0.0019267194292494003",
      "-0.0008724932149990674",
      "-5.0768783910613843e-05",
      "-0.004195640198960548",
      "-0.003484798535949022",
      "-4.7880589210034044e-05",
      "-1.2794732306712961e-06",
      "-1.0381912841680693e-06",
      "1.2200255979967934e-06",
      "-1.1689705518050624e-06",
      "0.004006915976686733",
      "-0.0010144746838089346",
      "-0.0009706032847007894",
      "0.004129127755371114",
      "-0.002037910328395001",
      "0.001658699485314594"
    ],
    [
      "0.006806325053612801",
      "0.00742348098650123",
      "0.015832614705231653",
      "0.007734498087244683",
      "0.007437696701139594",
      "-5.410771352899088e-07",
      "4.190008241330054e-08",
      "1.147088346417815e-06",
      "4.0789682412474965e-07",
      "-0.0006896064197148946",
      "-0.00015753891865244682",
      "-4.29458964813449e-05",
      "-0.001593885481482644",
      "-0.000913193743618707",
      "-2.3885430685133833e-05",
      "-4.055165640700269e-07",
      "-7.992132705266757e-07",
      "5.274832409527005e-07",
      "-1.136436194057534e-07",
      "0.0010724710880495353",
      "-0.0002495721558072157",
      "-0.00022287967374463378",
      "0.0009613298898917959",
      "-0.0007214811602383988",
      "0.0004632098631609611"
    ],
    [
      "0.006806228179164815",
      "0.007251709906214946",
      "0.01361466140377717",
      "0.007455706307053808",
      "0.007238165668452764",
      "-3.218391584036536e-07",
      "-2.0704247668973391e-07",
      "7.803295805784113e-07",
      "2.537395116282949e-07",
      "-0.0006383583688613747",
      "-6.61701563032173e-05",
      "-4.302793507432532e-05",
      "-0.001123302082919237",
      "-0.0005466482595295056",
      "-2.6020216701436978e-05",
      "-1.656948210362446e-07",
      "-5.974218786239749e-07",
      "3.6918251621083814e-07",
      "-8.773903992317398e-08",
      "0.0006522725469199851",
      "-0.0001668375467581462",
      "-0.00014083075960570298",
      "0.0005724091321893617",
      "-0.0004216626339723086",
      "0.00029606403639184355"
    ],
    [
      "0.00680624818095979",
      "0.0073475715545450885",
      "0.015768940621817783",
      "0.007653489295963571",
      "0.007356162809663034",
      "-3.648411777732952e-07",
      "-5.498241174108977e-07",
      "9.748863968375303e-07",
      "2.829781549632213e-07",
      "-0.0008396176794890599",
      "-3.579066594653338e-05",
      "-6.371435847913962e-05",
      "-0.0015864793321656355",
      "-0.0006306679106424583",
      "-4.145274003903962e-05",
      "-1.436808326715132e-07",
      "-9.917774285395494e-07",
      "4.975608987741655e-07",
      "-1.0908127440070954e-07",
      "0.0007800121809393825",
      "-0.00020699171627721518",
      "-0.00015233433570446781",
      "0.0006769259103186726",
      "-0.0005841763062334404",
      "0.0003671304080699096"
    ],
    [
      "0.09465184017855917",
      "12.307055458315896",
      "60.702277042052366",
      "22.06862821976497",
      "9.509686626851531",
      "1.014024245571353",
      "1.4724528638560976",
      "-1.0898696824729708",
      "0.4603281698921855",
      "12.533174767653124",
      "-10.431478916890741",
      "7.311960225130811",
      "-35.767776054683644",
      "-8.240865588302325",
      "2.0429762727492893",
      "-0.22211040501315013",
      "1.7717169941259856",
      "-0.863144831927868",
      "-0.7878607876179023",
      "24.259673415956303",
      "-12.745144754367631",
      "-7.956205366509912",
      "7.5837822400573005",
      "-22.523957314174538",
      "14.330958102263251"
    ],
    [
      "0.006808001080819613",
      "0.011234303247133417",
      "0.061172515566528494",
      "0.012441227995498728",
      "0.01195963014499126",
      "-1.053927075802359e-06",
      "-1.361640803517412e-05",
      "6.387933724336787e-06",
      "7.778291541382096e-06",
      "-0.0021886425466628823",
      "-0.0022784126380538403",
      "-0.0003022626388055259",
      "-0.007110650513413826",
      "-0.009774461878145601",
      "0.0002277894661117581",
      "3.769340225950388e-06",
      "2.9645881769464346e-06",
      "-8.319400112619885e-07",
      "-2.1831106531884736e-06",
      "0.010231570221443251",
      "-0.0015666491282176646",
      "-0.0024047219169369707",
      "0.007771420372397068",
      "-0.0030782620308399565",
      "0.0029350962451776"
    ],
    [
      "0.006807253133073356",
      "0.01643296562701185",
      "0.5953705094663975",
      "0.055620273662059745",
      "0.02090942983679832",
      "-8.371652748509255e-06",
      "-0.0003243736400360182",
      "9.490440205517486e-05",
      "4.5329026292356725e-05",
      "-0.002709536103373954",
      "0.00015824355423575025",
      "0.000417658969712301",
      "-0.16393722429985774",
      "-0.07915428548459506",
      "0.021370284700554926",
      "3.7120572423106024e-05",
      "-6.791599572254652e-05",
      "2.1344485618202393e-05",
      "9.973424520012e-06",
      "0.06576497001885262",
      "-0.018516738984106516",
      "-0.009009713987324634",
      "0.004268866595473652",
      "-0.008238712167886507",
      "0.0036429450546000587"
    ],
    [
      "0.006806328291440252",
      "0.007800709566815167",
      "0.028019497783550312",
      "0.008462675761404198",
      "0.007767408081646713",
      "-2.9682091791217526e-07",
      "-3.876133761014403e-06",
      "2.1014208129057e-06",
      "7.632613839013513e-07",
      "-0.001893773776269292",
      "9.537676904058786e-05",
      "-7.729248662780381e-05",
      "-0.0037252982489797627",
      "-0.0013972948484528213",
      "3.254854284243193e-05",
      "2.23673485812528e-07",
      "-1.7672763379514137e-06",
      "9.968478601491378e-07",
      "-3.6848560067000466e-07",
      "0.0014666579268808554",
      "-0.00042273911587557817",
      "-0.00028924978102095407",
      "0.0008675893948294778",
      "-0.0005651587528873397",
      "0.0005245885785380874"
    ],
    [
      "0.006806228456359992",
      "0.007247848462321896",
      "0.014742131806823747",
      "0.0075166142627431645",
      "0.0073117118606030925",
      "-3.0666843471028616e-07",
      "-7.536339171619589e-07",
      "8.222060814411731e-07",
      "3.5475257822330955e-07",
      "-0.0005904542069266434",
      "-3.845085053532358e-05",
      "-3.559474548759102e-05",
      "-0.0014234311703005447",
      "-0.0007678797071533303",
      "1.2971139399219778e-05",
      "3.207103351561409e-08",
      "-6.529670028847085e-07",
      "4.804029621691898e-07",
      "-1.8945657707097665e-07",
      "0.000782039412770823",
      "-0.00019235893392253786",
      "-0.0001374593111672983",
      "0.0006373375589046625",
      "-0.00047676848336222327",
      "0.0002922641655890519"
    ],
    [
      "0.00680624762149701",
      "0.007297814233060683",
      "0.015247669701434366",
      "0.007540169363991207",
      "0.007320578157474665",
      "-3.6966629974985516e-07",
      "-2.5711252707084627e-07",
      "8.162495121585327e-07",
      "3.4443351544036323e-07",
      "-0.000653668384442289",
      "-9.27921152998189e-05",
      "-1.680477411830739e-05",
      "-0.001376989507668571",
      "-0.0008479685231460431",
      "3.9984370188387176e-06",
      "-6.394179200759721e-08",
      "-6.987785068045663e-07",
      "4.910094929785637e-07",
      "-1.773303498891977e-07",
      "0.0009170259267259756",
      "-0.00021984108815229064",
      "-0.0001666064857479701",
      "0.0007688573999668677",
      "-0.0005271503547955706",
      "0.0003358088282949044"
    ],
    [
      "0.006806173996081141",
      "0.007074305440892633",
      "0.011461298052524323",
      "0.00721587644673256",
      "0.007087833244436733",
      "-1.822880301663727e-07",
      "-2.9603554056656897e-07",
      "4.7338848059424287e-07",
      "1.7930952640349024e-07",
      "-0.00040710748255697455",
      "-1.1865467866495404e-05",
      "-2.5643078180326347e-05",
      "-0.0008128869439008107",
      "-0.0003761524191916025",
      "-5.6908673147530595e-06",
      "-2.1707595793221726e-08",
      "-3.5630950147627687e-07",
      "2.467690059427507e-07",
      "-9.13509880262364e-08",
      "0.00042857827960173655",
      "-0.00011191081208424462",
      "-7.460243810028851e-05",
      "0.0003658979700544031",
      "-0.0003063916149124002",
      "0.00017703730188748805"
    ],
    [
      "0.00680624790291208",
      "0.007327006042119387",
      "0.015874590087194877",
      "0.007625853735859888",
      "0.00734853067901707",
      "-3.2302653440443544e-07",
      "-7.161749225857747e-07",
      "9.167602975917798e-07",
      "3.9089778235573657e-07",
      "-0.0007106189323086942",
      "-4.7858784096395574e-05",
      "-3.611942719662807e-05",
      "-0.0016280646458579713",
      "-0.0008003737420077033",
      "4.293610804358982e-06",
      "-3.4660174436880767e-09",
      "-7.737046128708621e-07",
      "4.852466618659246e-07",
      "-1.8911164994195048e-07",
      "0.0008748594501401922",
      "-0.00023773095712586312",
      "-0.00015634004423970327",
      "0.0007485943279068219",
      "-0.000597201175088494",
      "0.0003510642617001649"
    ],
    [
      "0.25306717549346486",
      "4.3922657251793735",
      "1.7613574592290342",
      "28.56959626466568",
      "0.18140946276426217",
      "-0.8691621624091698",
      "0.5103763483624169",
      "1.7756051304135423",
      "0.0031048806004585683",
      "-0.9069603707826189",
      "-1.7732309546593636",
      "-0.43435277574342007",
      "6.857351864088038",
      "-0.3148655995383514",
      "-1.4971335881771908",
      "0.5638374910627163",
      "0.3958773397304184",
      "1.9680347935117923",
      "-0.18938487240369217",
      "-2.5728988932759127",
      "-11.021872417799182",
      "0.650463745121598",
      "1.2370903126750659",
      "-0.3785473739701722",
      "-1.3650812926537819"
    ],
    [
      "0.006817312180802816",
      "0.5473409706376142",
      "15.52349466874109",
      "2.675147807103713",
      "1.7569169379002334",
      "0.0013105974959503367",
      "-0.009433719588956458",
      "0.00482448340586607",
      "0.0035038247637971215",
      "-2.787771283649033",
      "0.992825372058982",
      "0.02345363058459779",
      "-6.072098691245658",
      "-1.4406198319352148",
      "1.2293945960203945",
      "0.001941253523216441",
      "-0.00833499933389896",
      "0.0019868522079897555",
      "-0.002235806698149336",
      "0.7207761617425414",
      "-0.658943311771448",
      "-0.9548079168818119",
      "2.102388822788239",
      "4.87310829335469",
      "-1.7022237415246737"
    ],
    [
      "0.006806579704153017",
      "0.00821889776904553",
      "0.021503568122164477",
      "0.008868683551272198",
      "0.008277528714582687",
      "-1.5669547494630006e-06",
      "7.428969053533407e-07",
      "2.943858318410774e-06",
      "7.312145145826912e-07",
      "-0.001269161319007677",
      "-0.0004328757091787911",
      "-0.0002497444008791579",
      "-0.002244501623173646",
      "-0.0013076866761152863",
      "-0.00014166292682701436",
      "-6.11603367159443e-07",
      "-2.811106380012913e-06",
      "1.9367509183876873e-06",
      "-3.102893391618354e-07",
      "0.0016583548236137188",
      "-0.00039604675658152426",
      "-0.0005786587690391929",
      "0.001314013901162085",
      "-0.0006167214157361596",
      "0.0009503812823123294"
    ],
    [
      "0.006806164120950744",
      "0.007039425468188285",
      "0.010828736151572326",
      "0.0071623774098721876",
      "0.007050362124563298",
      "-1.6651808681050653e-07",
      "-1.9215217720222797e-07",
      "4.0165164076039976e-07",
      "1.4435024044913082e-07",
      "-0.0003550153619856421",
      "-1.537889655718578e-05",
      "-2.1197750756161378e-05",
      "-0.0006898719877982826",
      "-0.00032068192696476543",
      "-7.687951899520144e-06",
      "-2.5308332496404583e-08",
      "-3.728253516807287e-07",
      "2.205860877868726e-07",
      "-7.283178608089098e-08",
      "0.0003753732308979547",
      "-9.830055783705531e-05",
      "-6.562680441124604e-05",
      "0.0003190187968171587",
      "-0.00026717677939758216",
      "0.00015612992691995723"
    ],
    [
      "0.006806164202520365",
      "0.007040760245782021",
      "0.010809586331011117",
      "0.007154217561263149",
      "0.007045791294706825",
      "-1.5793217142288048e-07",
      "-2.834277461614407e-07",
      "4.2573716984202894e-07",
      "1.5096771527928635e-07",
      "-0.0003684081310926261",
      "-1.6379572213464776e-05",
      "-2.4699369922228393e-05",
      "-0.0006732151657507657",
      "-0.0003149619337376803",
      "-7.75335891067783e-06",
      "-4.198782232807191e-08",
      "-2.9151810113383576e-07",
      "2.0856359466370066e-07",
      "-6.933665943967647e-08",
      "0.0003590102417165373",
      "-8.733762746663263e-05",
      "-7.004511380096935e-05",
      "0.0002910117234194339",
      "-0.0002215609234047075",
      "0.00014643973374185124"
    ],
    [
      "0.0068061686955716485",
      "0.007046826102530385",
      "0.010936778490624428",
      "0.007172068359785853",
      "0.007050805766880396",
      "-1.7124713582473161e-07",
      "-2.228794414888137e-07",
      "4.3484665100715217e-07",
      "1.4393905422714865e-07",
      "-0.000372310626141329",
      "-1.80826507008391e-05",
      "-2.364822575952548e-05",
      "-0.0007027347785044321",
      "-0.00031986653574852766",
      "-1.0350178733820065e-05",
      "-5.6974122522108426e-08",
      "-3.5245212322547306e-07",
      "2.3013977656616582e-07",
      "-6.880556244466501e-08",
      "0.00037329253122286605",
      "-9.392617516433658e-05",
      "-7.041670734142512e-05",
      "0.00030684347970046626",
      "-0.0002493976207560011",
      "0.0001583777143926633"
    ],
    [
      "0.006806174029631425",
      "0.007081220753732765",
      "0.011626729691202318",
      "0.007211274525239221",
      "0.007081958577712562",
      "-1.9176137521517062e-07",
      "-2.5405115476299127e-07",
      "4.80406558237953e-07",
      "1.6187529541118484e-07",
      "-0.00045322341751744585",
      "-2.157527632300244e-05",
      "-2.4926064331475305e-05",
      "-0.0007907630962226609",
      "-0.0003690812412326868",
      "-1.0382128637740186e-05",
      "-5.651342260705552e-08",
      "-4.0777803137583934e-07",
      "2.467705791161865e-07",
      "-7.119083974838719e-08",
      "0.00043275050106453625",
      "-0.00010488604782881345",
      "-8.121461860390203e-05",
      "0.0003495380439344787",
      "-0.00026905591312117837",
      "0.00017346097053109373"
    ],
    [
      "0.006806248044918101",
      "0.007357616830192125",
      "0.016345091704884036",
      "0.0076116156181305974",
      "0.007395678130377653",
      "-3.9055456256899136e-07",
      "-5.329170734655623e-07",
      "9.423644501480163e-07",
      "3.6220892820873675e-07",
      "-0.0008623004306157657",
      "-4.703198513440833e-05",
      "-4.851459909685208e-05",
      "-0.001553536586221183",
      "-0.0008110929408521334",
      "-1.2732564436816116e-05",
      "-2.539575819964394e-08",
      "-9.031033098953252e-07",
      "5.290043655024766e-07",
      "-1.9066343684236398e-07",
      "0.0008977715282677524",
      "-0.00021827219978176891",
      "-0.00016608730506023858",
      "0.0007695888068982295",
      "-0.0005333373845312401",
      "0.0003418676249963878"
    ],
    [
      "2.4569918360945526",
      "130.84915396948267",
      "29.426214792144393",
      "85.00566994519986",
      "31.18216974868527",
      "5.917034508562129",
      "0.3905201356670536",
      "6.87995558192514",
      "-1.2251508777476494",
      "2.7570217450005203",
      "32.58996460830509",
      "-26.49470668542218",
      "34.54298485228922",
      "9.101584122216844",
      "-12.713184387158917",
      "-13.865250119715713",
      "-4.567105452513671",
      "-8.744234970935715",
      "2.2662976251288827",
      "-16.812277791572466",
      "30.69162848153284",
      "-32.48794362473943",
      "-4.254369201256046",
      "14.874694824878876",
      "33.16365628855891"
    ],
    [
      "0.006806582956928555",
      "0.008532991984631305",
      "0.03633549197021361",
      "0.009303965100766651",
      "0.008526191847904782",
      "-5.663610056061073e-07",
      "-6.868947471685081e-06",
      "4.059702209822513e-06",
      "1.6219076628777565e-06",
      "-0.0026772683960528242",
      "2.7813135502042732e-05",
      "-0.0002381237672925485",
      "-0.005476949993230611",
      "-0.002350829786090226",
      "4.41033535936874e-05",
      "-9.414985607885846e-08",
      "-9.118896607706927e-08",
      "8.360374831512744e-07",
      "-6.068429132285154e-07",
      "0.002762572863284581",
      "-0.0006126920438197877",
      "-0.0005718387855201826",
      "0.0016745866159861853",
      "-0.001214975033486723",
      "0.0009043667321885097"
    ],
    [
      "0.006807053712461962",
      "0.00889784958186759",
      "0.04020796626385924",
      "0.009938132491321815",
      "0.00903632497555376",
      "-1.5283407096269996e-06",
      "6.228174699161101e-06",
      "3.048368063331636e-06",
      "3.4013247640709584e-07",
      "-0.0034818863376563924",
      "0.00035380759305734735",
      "-0.00029693813363666966",
      "-0.005842617393300337",
      "-0.0017856263059258918",
      "-0.0004697865450057049",
      "-2.106836391916507e-06",
      "-4.9745562575717445e-06",
      "3.4240579227511403e-06",
      "-1.8935172578045881e-06",
      "0.002548710952145506",
      "-0.0008531348767888377",
      "-0.00023918919522616163",
      "0.0028214281680662974",
      "-0.0031032310598773627",
      "0.0013014454117159019"
    ],
    [
      "0.006806325250457933",
      "0.007472623212174264",
      "0.01895220437067862",
      "0.007899315551993094",
      "0.0075293461078828755",
      "-5.181619735799607e-07",
      "-1.2091757895928043e-07",
      "1.2070835243447445e-06",
      "4.079722287929043e-07",
      "-0.0010528638851034727",
      "4.4585020236333674e-05",
      "-7.036393509649655e-05",
      "-0.002288773223609023",
      "-0.0008990101264051973",
      "-7.00095735007812e-05",
      "-2.6052672589771537e-07",
      "-7.546934408077306e-07",
      "6.722142207259177e-07",
      "-2.4008988017896966e-07",
      "0.0010659953889769738",
      "-0.0002823780460844586",
      "-0.00014788568907668495",
      "0.0009750950896402153",
      "-0.0010632082082277605",
      "0.0005012676242171155"
    ],
    [
      "0.006806228052857246",
      "0.00725647901201666",
      "0.014017067961580601",
      "0.007432314251029358",
      "0.007240979374876186",
      "-3.5856162183491647e-07",
      "5.9508312489306905e-08",
      "7.187549621206822e-07",
      "2.490701701491636e-07",
      "-0.0007275415864734099",
      "-7.1422887348629675e-06",
      "-4.946261296508628e-05",
      "-0.0011692135811062702",
      "-0.0005358350772431568",
      "-3.4894655910179484e-05",
      "-1.277020624646533e-07",
      "-5.496258592972955e-07",
      "4.1854320649879e-07",
      "-1.469678097006742e-07",
      "0.0006781993415980978",
      "-0.0001734554518477616",
      "-0.00011587320497855745",
      "0.0005838923866796609",
      "-0.0004525486284368793",
      "0.00027417920800223235"
    ],
    [
      "0.0068062279336556",
      "0.007246182212144255",
      "0.013967510702337654",
      "0.00742509386798767",
      "0.007230362255485372",
      "-3.4225872883204585e-07",
      "-3.567897733375367e-08",
      "7.074680279127577e-07",
      "2.6607012214497257e-07",
      "-0.0006846857813715214",
      "-1.0115007993994253e-05",
      "-4.5404504565141805e-05",
      "-0.0011837763688024702",
      "-0.0005630703374338973",
      "-3.14905715834276e-05",
      "-1.4379707510870411e-07",
      "-4.262005103053761e-07",
      "3.8353249886292027e-07",
      "-1.322925858685764e-07",
      "0.0006833156486356695",
      "-0.0001685702987505475",
      "-0.00011805600357914209",
      "0.0005618718111847183",
      "-0.00046312371046750765",
      "0.00027520334891262277"
    ],
    [
      "0.006806237122160946",
      "0.0072835832502829235",
      "0.014549683184770311",
      "0.007475791478414035",
      "0.007265942233981107",
      "-3.741742068773138e-07",
      "-9.304515157292576e-08",
      "7.819415314363568e-07",
      "2.901282741447205e-07",
      "-0.0007171411108251704",
      "-2.609749558947803e-05",
      "-4.5799846659716e-05",
      "-0.001304304134266954",
      "-0.0006293169318033863",
      "-2.4872618490770455e-05",
      "-1.4798212746517678e-07",
      "-4.5052671674733547e-07",
      "4.1314101447580173e-07",
      "-1.4326520462084397e-07",
      "0.0007699399969013115",
      "-0.000186121445085161",
      "-0.00013393820378054385",
      "0.0006389743516051142",
      "-0.0005191166393401544",
      "0.00030362034849228353"
    ],
    [
      "0.006806247812831239",
      "0.007359394393102454",
      "0.016074686009436494",
      "0.007568770140641056",
      "0.007322829902489073",
      "-4.2230624692148456e-07",
      "-2.959088689732351e-07",
      "8.93963223350101e-07",
      "3.726581882827798e-07",
      "-0.0008982872542442277",
      "-1.2129187582661703e-05",
      "-5.775737190422632e-05",
      "-0.0015365742277602958",
      "-0.0007201383676763389",
      "-2.3570860437594163e-05",
      "-1.162382206761429e-07",
      "-3.810234491284146e-07",
      "4.1249398745903015e-07",
      "-1.4516873522381902e-07",
      "0.0008802578193387846",
      "-0.0002077337771295633",
      "-0.00015337334081455035",
      "0.0007036488143434676",
      "-0.0005638082214885778",
      "0.00034069020317010367"
    ],
    [
      "0.006806396003179343",
      "0.008092855361964947",
      "0.025561728288291213",
      "0.008197769445499612",
      "0.0078090537937648375",
      "-9.490326817069911e-07",
      "3.706613511557825e-07",
      "1.6331207517102518e-06",
      "7.020681943623327e-07",
      "-0.0022930268799332214",
      "-8.4938416593906e-05",
      "-0.000142705427983836",
      "-0.0024449499431363265",
      "-0.0013227773669351975",
      "-4.9837866747845694e-05",
      "-3.1553350733157294e-07",
      "-8.288750585652279e-07",
      "9.250394874585911e-07",
      "-3.988230143126794e-07",
      "0.0017947969415557177",
      "-0.0004091498769168028",
      "-0.00036197449662018555",
      "0.0013581027943482132",
      "-0.0005813077821698369",
      "0.0005848457120154612"
    ],
    [
      "0.014452824802952529",
      "0.41490503793852207",
      "27.530319407215917",
      "1.412467096267608",
      "1.381459359784564",
      "-0.03443384435257473",
      "0.0027424374187859164",
      "-0.0018722275355861928",
      "0.09866120940360688",
      "-2.560832319807678",
      "0.5828909338381149",
      "-0.3204297615382401",
      "-6.1980808477200116",
      "-1.4217116369161582",
      "0.2944706644539941",
      "-0.042442788572894116",
      "0.4548961254988611",
      "-0.10226532990483804",
      "-0.024087938175153763",
      "-2.0398567702862174",
      "0.4549547914388206",
      "0.654777654114016",
      "0.10376928092620197",
      "-5.9550073836199395",
      "1.350735734419721"
    ],
    [
      "0.3667048954948246",
      "65.94423400044877",
      "50.63983906828002",
      "68.62645286102492",
      "68.16837487458224",
      "-2.561245140127276",
      "2.551345413217846",
      "-2.7777325397867116",
      "-2.3946093447812764",
      "-16.166362889108374",
      "66.59773138993758",
      "4.555534138737919",
      "-13.976427174078374",
      "14.59871637542842",
      "13.460552874342056",
      "3.2097704498087936",
      "-0.41425368593769",
      "2.781037362817483",
      "-2.8941216087346895",
      "-43.682940667746514",
      "3.1209538838955373",
      "22.705851905285567",
      "43.55162426528092",
      "-12.442012408101057",
      "19.93266719068379"
    ],
    [
      "0.00680816928154693",
      "0.17021613553036716",
      "5.124478633171213",
      "0.24296506792500439",
      "0.046665176509565975",
      "-0.00015299310774349948",
      "0.0008535742589607621",
      "-0.00012740514336428643",
      "-1.5089996622537116e-05",
      "-0.9009792744892882",
      "0.1769875317517175",
      "-0.014844190794879631",
      "-0.9970590874467075",
      "0.07189918860314433",
      "-0.05091738639546669",
      "6.432378490446126e-05",
      "-0.00037853655133625455",
      "0.0001505930509023564",
      "-7.896848969674723e-05",
      "0.0037017295551621285",
      "-0.07688003119863047",
      "0.07222904338183075",
      "0.4290703198856968",
      "-0.4160944609288301",
      "0.07651444728090294"
    ],
    [
      "0.006807073135620971",
      "0.010873265749012729",
      "0.03826842219627019",
      "0.01565275915811443",
      "0.012375806370222434",
      "-5.822863360997426e-06",
      "-6.637889586712241e-06",
      "1.1015428432082085e-05",
      "1.3704996115471121e-06",
      "0.0007183594310918558",
      "-0.0031229417232371826",
      "-0.001145946930895641",
      "-0.009930066845251174",
      "-0.003637719350544587",
      "0.0005381653038861037",
      "-2.052149407171543e-06",
      "-1.1478910892185853e-05",
      "6.312147241945292e-06",
      "2.2491116437344963e-06",
      "0.0036857594491494605",
      "-0.0010605648144664623",
      "-0.002459669331475765",
      "0.0034755391679074307",
      "-0.004619946750013369",
      "0.004718725682158275"
    ],
    [
      "0.0068063272217628885",
      "0.0077488188916365296",
      "0.017867318781651004",
      "0.008029639824506479",
      "0.007706532496622756",
      "-8.72238322966676e-07",
      "1.4291399844995613e-07",
      "1.5260387500864736e-06",
      "5.046152134914805e-07",
      "-0.0012178492888556367",
      "-0.0002153127342289541",
      "-0.00015469186514419694",
      "-0.0015683116466381508",
      "-0.0008199146753090934",
      "-2.847577985308079e-05",
      "-1.9718524910257188e-07",
      "-1.5765630570019278e-06",
      "8.79352938815156e-07",
      "-1.8590968302846067e-07",
      "0.0011435672354851464",
      "-0.00030326824133773494",
      "-0.0003188086428607525",
      "0.0009697516462237265",
      "-0.00042226921511431456",
      "0.0005343841307109567"
    ],
    [
      "0.006806228605588349",
      "0.007267451281433046",
      "0.016243003312607883",
      "0.007670850553587783",
      "0.007386804698985964",
      "-2.8047076606288965e-07",
      "-9.175886661556418e-07",
      "8.902241121851747e-07",
      "2.8973685990188393e-07",
      "-0.0006688518472937294",
      "-2.780323122159728e-05",
      "-3.170562881130369e-05",
      "-0.0018661878480889789",
      "-0.0007531520104234033",
      "9.644629460964217e-06",
      "-1.7562669148382942e-09",
      "-1.1010214970305274e-06",
      "4.972070690802839e-07",
      "-1.3874887614947645e-07",
      "0.0008001515291746028",
      "-0.0002314805959009742",
      "-0.0001175613329001261",
      "0.0007167238323818839",
      "-0.000834016694171134",
      "0.0003848454207546271"
    ],
    [
      "0.0068062285230251875",
      "0.007293094918455162",
      "0.01593247802363588",
      "0.007635907527820756",
      "0.007351902107737078",
      "-3.204151037356754e-07",
      "-5.669733952221652e-07",
      "8.424178654795373e-07",
      "2.918685846611817e-07",
      "-0.0007381071155287684",
      "-4.144975762575043e-05",
      "-2.5761286709223325e-05",
      "-0.001693573622714257",
      "-0.000720939129566872",
      "3.306832170336419e-06",
      "9.181143675239042e-09",
      "-1.1783851638499957e-06",
      "4.902029559150352e-07",
      "-1.420822910344841e-07",
      "0.0008435890221283694",
      "-0.00024942799921310623",
      "-0.0001276742002236595",
      "0.0007797365479975042",
      "-0.0007216979103611834",
      "0.0003654954119498794"
    ],
    [
      "0.006806237505657419",
      "0.007284286507625751",
      "0.015973019152342997",
      "0.007614711888791429",
      "0.007364844040503468",
      "-2.8573493334864644e-07",
      "-5.260334186086724e-07",
      "8.430363167634299e-07",
      "3.0084752552605925e-07",
      "-0.00074181092488526",
      "-3.653330197226673e-05",
      "-2.823113302042575e-05",
      "-0.0016325846884901064",
      "-0.0007191742555521238",
      "1.2667117901243212e-06",
      "-3.241309168049759e-08",
      "-9.98458951448997e-07",
      "4.83877103368295e-07",
      "-1.7890360156763956e-07",
      "0.0007836658227979984",
      "-0.0002316983527826396",
      "-0.0001235711357754307",
      "0.0007286838161503705",
      "-0.0007097251069923268",
      "0.00035850744134230183"
    ],
    [
      "0.006806248066905894",
      "0.007317505530273331",
      "0.016105464199901005",
      "0.007676680243008782",
      "0.007392698600238521",
      "-3.0512343533441775e-07",
      "-5.382609298744024e-07",
      "8.905750896372071e-07",
      "3.1263375556811546e-07",
      "-0.0007485706078890044",
      "-1.6235376218932784e-05",
      "-2.8867627760683148e-05",
      "-0.0017630052835092016",
      "-0.0007549362577371366",
      "-4.800312855701245e-06",
      "-4.110825555702842e-08",
      "-1.0797280716818061e-06",
      "5.476700168727256e-07",
      "-1.9662484171438934e-07",
      "0.0008434197961000223",
      "-0.0002585767047523274",
      "-0.00012244885711807827",
      "0.0008056533143510821",
      "-0.0007634236053854934",
      "0.0003741474422553394"
    ],
    [
      "0.006806396132928744",
      "0.007683655599144238",
      "0.029340681141847236",
      "0.009091269750734383",
      "0.008205656941833233",
      "-4.304532235780779e-07",
      "-2.6500945911449373e-06",
      "2.0775586464520754e-06",
      "5.265394851877976e-07",
      "-0.0010830740914424238",
      "-1.7323256789857559e-06",
      "4.745316078148906e-05",
      "-0.005416678596547143",
      "-0.002057167076934785",
      "8.853557611106688e-05",
      "3.8104312764249084e-08",
      "-3.1680906586551973e-06",
      "1.2803387109908397e-06",
      "-1.435825503512842e-07",
      "0.0019105944277329927",
      "-0.000627769248152905",
      "-0.00020946464361616",
      "0.0019784934169539596",
      "-0.0027880194431605006",
      "0.001094596128265227"
    ],
    [
      "0.04104253462954749",
      "4.36564093317645",
      "11.168611222328542",
      "19.120126400242086",
      "1.589257754461078",
      "-0.2849243170195279",
      "0.3314549914439961",
      "0.6652166244843655",
      "0.011415601301733014",
      "-6.674849637945926",
      "-2.1932454039125333",
      "1.6537529906673947",
      "-0.4727501103001285",
      "-3.417647593741269",
      "3.2867775315743124",
      "0.2538825878230216",
      "-0.5184919681334513",
      "0.45244070723571683",
      "0.2297195097343272",
      "1.9058041677472688",
      "-8.837191202035495",
      "-2.0244073228943953",
      "14.565420685769714",
      "2.390882433346435",
      "4.3886559150627935"
    ],
    [
      "0.19500495834062861",
      "37.776877301659674",
      "18.447986551582083",
      "29.471967819928846",
      "40.967539795338766",
      "-1.8970471471558998",
      "1.1690854700273485",
      "-0.6878193043725656",
      "-2.2509115181079657",
      "-15.316884467943156",
      "17.399277755114394",
      "35.60985788675275",
      "-19.91690295550489",
      "-20.069523376172867",
      "16.701433785105984",
      "-0.5612639635528128",
      "-0.9956966967360839",
      "1.5464195172428021",
      "-0.4634273035137321",
      "5.960877397804631",
      "-13.910242656403513",
      "7.12264437078728",
      "11.270939654380005",
      "-13.162141688018352",
      "25.822154297806943"
    ],
    [
      "0.006808079310656236",
      "0.015760130636098768",
      "0.060405151505667505",
      "0.023892700650557194",
      "0.015504689365143485",
      "-1.6336004014728258e-05",
      "-9.650192817008824e-06",
      "2.20753001570933e-05",
      "-7.326724154561198e-07",
      "0.001022449056989834",
      "-0.00172781759973224",
      "-0.0028502939092823016",
      "-0.022506885153297445",
      "-0.0064572280365038665",
      "-0.0006853215046590706",
      "-8.557398214315383e-06",
      "-4.4500120914220826e-05",
      "2.3178544530512038e-05",
      "6.224300726803078e-06",
      "0.008744140938319546",
      "-0.002746315029482149",
      "-0.0027524589936430673",
      "0.009747431564295675",
      "-0.008699137453539412",
      "0.006798553506148437"
    ],
    [
      "1.741579190210601",
      "78.11923167895915",
      "25.280419091585184",
      "19.56566562652757",
      "60.04870983855351",
      "4.088854354366226",
      "-1.973122997549261",
      "0.2486959366312249",
      "6.630487987135297",
      "-20.682545029388557",
      "16.7157424607344",
      "-7.9779083348911515",
      "-10.065418343596964",
      "6.035231550338766",
      "-23.73739319784435",
      "-6.749646061259041",
      "-1.283459811434847",
      "0.8869165016329097",
      "-1.9909872627113991",
      "-3.954019229580915",
      "22.61127863601279",
      "1.9797812713880711",
      "-12.042916326327186",
      "19.76164992495513",
      "2.5248329877220437"
    ],
    [
      "0.010084030364017168",
      "1.2580923167123745",
      "18.404670473138115",
      "0.8131279616821578",
      "2.5095032700639215",
      "0.027445036465131113",
      "-0.12510654862442672",
      "-0.014400938421140696",
      "0.06970170865545164",
      "2.363811731860552",
      "-0.9600900875522461",
      "-0.3383851977197695",
      "-2.5108756174732565",
      "-6.35117017801585",
      "0.5031970033041675",
      "0.05294710000508446",
      "0.20130277440631808",
      "-0.04782047541198331",
      "-0.0535765802972677",
      "4.1007232442193615",
      "-0.1773487806710805",
      "-1.7108203533327535",
      "2.882224450220632",
      "-2.2674879051629815",
      "1.3171216304848363"
    ],
    [
      "0.007727455811112732",
      "5.4390651311582445",
      "24.53037240169989",
      "1.5275591192320896",
      "1.0169626081703595",
      "0.0061709385036973095",
      "0.1102359736669471",
      "-0.024712903933691573",
      "-0.02307766504019609",
      "-4.201525217803789",
      "-1.9002301384817621",
      "0.12471626592382283",
      "-2.770258197684059",
      "-4.69252131846864",
      "0.8704149218735621",
      "-0.05884802594839745",
      "0.05946590064079696",
      "0.01676889431788925",
      "-0.004207542446273107",
      "10.732001790313474",
      "-2.1352077960437983",
      "-2.317953445640577",
      "5.415447039452827",
      "1.5254445892103612",
      "0.8739228155944132"
    ],
    [
      "0.007904084751437232",
      "0.9370814413122144",
      "11.234942622397485",
      "0.92860966449987",
      "0.6514490161009109",
      "0.026478836406812336",
      "0.043729575721633225",
      "-0.028662266014752295",
      "0.0022131700159636197",
      "-0.26817417289720186",
      "-0.6199868109031565",
      "0.4170312974688324",
      "-2.192873405141728",
      "-2.358948327101463",
      "0.19472035522807085",
      "-0.014906454859917635",
      "0.09685605304281475",
      "-0.009805299862862106",
      "-0.025379480814990397",
      "3.212640221920034",
      "-0.6827848503681381",
      "-0.6454008540944969",
      "2.346969615217751",
      "-1.271484265416798",
      "0.7428017080136731"
    ],
    [
      "0.006887741313800085",
      "0.0663543502115058",
      "0.6016204339961198",
      "0.054625920665600375",
      "0.04976848488271647",
      "0.00020411156527184716",
      "0.0032488690237828634",
      "-0.0006469622321373299",
      "-0.00035981837903514645",
      "-0.0020221858192465193",
      "-0.043909739168669526",
      "0.009587009132815034",
      "-0.07931831677520897",
      "-0.14462406578245954",
      "0.009323595188341504",
      "-0.0010310930828198762",
      "0.0013995823344647787",
      "0.0004875415933427053",
      "-0.0005822261422288096",
      "0.18116865601603438",
      "-0.023536766255285464",
      "-0.04498090414134682",
      "0.14196007301606825",
      "-0.04082626736188375",
      "0.0422192482079303"
    ],
    [
      "0.007483309300677369",
      "1.7748217546847187",
      "19.125837721889766",
      "1.983508453043917",
      "0.8828884515755577",
      "0.002442887005142137",
      "0.10722818637842087",
      "-0.0278097399412473",
      "-0.01898991802282074",
      "-0.34721925823193084",
      "-1.2313142161684898",
      "0.5838827156121326",
      "-4.367588185188073",
      "-3.700991225990558",
      "0.45802868964355714",
      "-0.0328242568284378",
      "0.015438521537290424",
      "0.02062617290816719",
      "-0.012646623712395689",
      "5.7942655611275145",
      "-1.4014080259517858",
      "-1.0915758784590672",
      "4.3186522797842475",
      "-1.7180343040716963",
      "1.230401705437758"
    ],
    [
      "0.013711251369575985",
      "4.182671310847188",
      "29.608510460242083",
      "2.949370523857071",
      "0.27470756790527945",
      "-0.13691512454904511",
      "0.3839320565508152",
      "-0.008315192334775021",
      "-0.03752769162588308",
      "-4.37625755914151",
      "-1.870189459996865",
      "0.5202488899333532",
      "-5.288270686518791",
      "-2.743584835003398",
      "0.40127319503399295",
      "-0.09819157650795034",
      "-0.2307106726815642",
      "0.14065714903814786",
      "0.016620187555968412",
      "10.20834442863945",
      "-2.9585778127314173",
      "-0.8958104795489037",
      "7.680049349803159",
      "-0.3526837552347334",
      "0.7772894310126885"
    ],
    [
      "0.013306349460386085",
      "0.897845901454516",
      "64.7760478400227",
      "7.769308558339589",
      "5.37431549953216",
      "0.031261845162155855",
      "0.5995432407617283",
      "-0.21875395249982957",
      "-0.017432322816946812",
      "0.4686595860908968",
      "-1.526145577995763",
      "1.8692151088360012",
      "-18.993179668773575",
      "-8.432181504965499",
      "-0.5818070018603388",
      "-0.06826063982666844",
      "0.23436167204218317",
      "0.041546474350746564",
      "-0.18450787798471469",
      "7.549456646532531",
      "-2.1268201404801808",
      "-1.1036840981364056",
      "11.905132426362874",
      "-16.61239250332715",
      "6.423377900189628"
    ],
    [
      "0.44193234249767915",
      "99.39700636393239",
      "87.80361533119338",
      "37.400549764192036",
      "10.175879006294531",
      "-0.5492443472406924",
      "-3.9608842023069366",
      "-0.4164092596578152",
      "-1.1538947461198938",
      "35.72228604597459",
      "-56.521309374415644",
      "-8.246349204140142",
      "-26.061765306380565",
      "23.052079557301102",
      "2.014107291763797",
      "-6.122782274970146",
      "-3.2328842534097864",
      "3.8404607380678786",
      "0.13333704420531384",
      "-62.134638274624656",
      "-5.550119064022385",
      "-21.54011805553478",
      "-46.676791174262256",
      "-10.57050750034348",
      "14.636333454232695"
    ],
    [
      "1.0895420944618437",
      "158.1211620499387",
      "29.040661901429946",
      "21.070992445058266",
      "7.951000110575844",
      "6.54706006787097",
      "-0.5703154363532092",
      "-1.9744832870432658",
      "0.5722824433231252",
      "-17.102020559031367",
      "32.157940741233",
      "23.07170909071108",
      "-9.050640962552517",
      "1.2895175765968845",
      "5.095296982736668",
      "-11.149028478118083",
      "0.7484192360169446",
      "-4.020008109084848",
      "-2.214761037786563",
      "-9.289962881110096",
      "-43.52787934597596",
      "-6.576905556728948",
      "7.624148386229182",
      "-8.001642336304464",
      "7.964794267008737"
    ],
    [
      "0.4002570490684208",
      "11.374597648981805",
      "51.61519679862094",
      "10.823398073325158",
      "12.036139268333265",
      "2.0627304525584043",
      "-4.258188538967352",
      "-0.18616448495691953",
      "1.671262907411369",
      "-23.95709714858601",
      "1.3560303935048426",
      "7.1588259758460735",
      "-5.503703869106872",
      "-13.129811736979441",
      "-8.012425400675921",
      "-0.4522167930506809",
      "1.4157154623807462",
      "-2.046301850562337",
      "1.3896850506837823",
      "2.614887338356968",
      "-10.9804226910042",
      "9.197241177228445",
      "22.900443599821653",
      "-21.05663693755858",
      "8.041370388293222"
    ],
    [
      "0.0068114780768178725",
      "0.6420824503606298",
      "19.91131142560703",
      "1.658331169854117",
      "0.46481217734486574",
      "-0.0005050923527930014",
      "-0.007114833130944984",
      "0.0023837084729867375",
      "0.0005642434074422318",
      "-0.6818389292182678",
      "-0.4471063043275482",
      "0.36669060626172656",
      "-4.575325113234427",
      "-2.534226343192447",
      "0.3029698927724955",
      "0.0013814323031864997",
      "-0.004257791000777918",
      "-0.0002454910856085112",
      "0.001115494341827269",
      "3.4743040562227345",
      "-0.915735233470733",
      "-0.38890138635327587",
      "3.4401021137687837",
      "-1.6137874478185406",
      "0.8105330364850415"
    ],
    [
      "0.006807061124705328",
      "0.00921766651659897",
      "0.058306031804009596",
      "0.01102665230559564",
      "0.009973267948667094",
      "-3.8465567315968983e-07",
      "-1.0624315075824111e-05",
      "6.7820276758799395e-06",
      "2.2940251095688456e-06",
      "-0.003742509971340869",
      "-0.0005861246170075983",
      "9.167055735899858e-05",
      "-0.009193323554638692",
      "-0.005325754332157911",
      "0.00021604127680278977",
      "-1.1954602599686503e-06",
      "-2.1721534877031763e-06",
      "1.8597395632764032e-06",
      "-8.68747275985282e-07",
      "0.004523364409660932",
      "-0.0011314292450863256",
      "-0.000808283814240442",
      "0.004488879252965041",
      "-0.003491821799869736",
      "0.0017831890743912947"
    ],
    [
      "0.006807065856149779",
      "0.010511614302606966",
      "0.17030039119181012",
      "0.014276188420670497",
      "0.0107543734601409",
      "1.6217707394587051e-06",
      "-3.9683903732988285e-05",
      "1.1762625885204451e-05",
      "4.231043719630129e-06",
      "-0.012344408868023887",
      "0.00028997110227991775",
      "0.0012350090187068143",
      "-0.02721453113483371",
      "-0.015252048141900103",
      "0.0014568364721082938",
      "9.515210357402201e-07",
      "-3.4344933342735354e-06",
      "5.463702333285851e-07",
      "9.569078244703732e-07",
      "0.013503078308556021",
      "-0.00291520968984937",
      "-0.0013492881964893714",
      "0.011010911589466347",
      "-0.008872175075731509",
      "0.0035191236748709524"
    ],
    [
      "0.0068063266697216155",
      "0.007529604656269369",
      "0.021651209193043558",
      "0.007971185788903157",
      "0.007550819038832659",
      "-3.997300455785305e-07",
      "-1.5651276997723304e-06",
      "1.575648529165201e-06",
      "4.58557479963733e-07",
      "-0.001313274043185798",
      "-8.062662097849813e-05",
      "-1.6061652264545765e-05",
      "-0.002571021937349635",
      "-0.001155324724701224",
      "1.0909228055704224e-05",
      "-3.4079132073419407e-07",
      "-9.658995057514113e-07",
      "5.949384393109821e-07",
      "-1.0953702566588505e-07",
      "0.0012917432535666305",
      "-0.00031003014652881576",
      "-0.00021504160131524344",
      "0.001010290913069822",
      "-0.0008933345098698931",
      "0.00048668229079130716"
    ],
    [
      "0.006806228468032025",
      "0.007257228836228303",
      "0.014852848988677713",
      "0.007475807909658208",
      "0.0072684565424605",
      "-2.541644048166723e-07",
      "-6.09582604384489e-07",
      "8.630878255049176e-07",
      "2.454594870806727e-07",
      "-0.0007671953291008729",
      "-4.279659853551384e-05",
      "-3.9953946239761617e-05",
      "-0.001285415053063499",
      "-0.0006134943380046173",
      "-2.4710300752747012e-05",
      "-1.8305942893372684e-07",
      "-4.826345315408351e-07",
      "3.752021967983153e-07",
      "-1.0370270613077486e-07",
      "0.0006722724270057674",
      "-0.00015194257298759969",
      "-0.00014133525788522297",
      "0.0005208384316778733",
      "-0.0004121097043644273",
      "0.0002823449265397176"
    ],
    [
      "0.006806237531041076",
      "0.007278361643529029",
      "0.015245771186364047",
      "0.007514644458985101",
      "0.0072952644312443094",
      "-2.6359676829247035e-07",
      "-5.614094404993109e-07",
      "8.881925804499116e-07",
      "2.544379347868418e-07",
      "-0.0008153115464783092",
      "-3.397677125663661e-05",
      "-4.4371721261926573e-05",
      "-0.0013302364866694298",
      "-0.0006282083263256674",
      "-3.507984275465076e-05",
      "-1.9636012957823433e-07",
      "-5.552272595922766e-07",
      "4.0355251426426083e-07",
      "-1.1074527990960916e-07",
      "0.0006829070616455532",
      "-0.0001581289385915852",
      "-0.000144365258422801",
      "0.0005200530371231468",
      "-0.00042266640158521694",
      "0.00029523447747416666"
    ],
    [
      "0.0068062481905620045",
      "0.007360721520927988",
      "0.016786136980715703",
      "0.007627721032011012",
      "0.007347800502794052",
      "-3.345181014496921e-07",
      "-6.722213442321588e-07",
      "9.9313069939744e-07",
      "2.956749287226732e-07",
      "-0.0009740548539464302",
      "-3.143434049226564e-05",
      "-4.767671903715588e-05",
      "-0.00163760909007021",
      "-0.0007347818243665886",
      "-3.185948164875553e-05",
      "-1.7074217008085564e-07",
      "-8.539341010190065e-07",
      "4.556697917714685e-07",
      "-8.886575477020696e-08",
      "0.0008664579827524385",
      "-0.00020154492629502317",
      "-0.00016654080510877212",
      "0.000669707436253534",
      "-0.0005197175210961643",
      "0.00034282757079778765"
    ],
    [
      "0.006806248270046054",
      "0.007358229869922651",
      "0.016290095283968964",
      "0.007632075741510864",
      "0.007356768530961323",
      "-3.374483938262368e-07",
      "-6.320692776221066e-07",
      "9.897430603650985e-07",
      "3.1056494367526465e-07",
      "-0.0009236435636374309",
      "-3.5476278625488564e-05",
      "-4.78631220317569e-05",
      "-0.0015984580317059205",
      "-0.0007030301280299556",
      "-3.221618689767681e-05",
      "-1.6110000666173562e-07",
      "-8.666719668192841e-07",
      "4.5910158109956194e-07",
      "-9.838860981879565e-08",
      "0.0008294215431089761",
      "-0.00021024492649291313",
      "-0.00015880017293602215",
      "0.0006829134438958628",
      "-0.0005301488797474443",
      "0.00033513894648657067"
    ],
    [
      "0.006806396242756622",
      "0.008005885793605758",
      "0.02545901008787847",
      "0.008495357190970996",
      "0.008024652137993379",
      "-6.191598484065561e-07",
      "-1.1471730426059543e-06",
      "1.9449528368818384e-06",
      "6.012653791478769e-07",
      "-0.0018637424335047569",
      "-4.890299735124888e-05",
      "-0.00016560151698276403",
      "-0.002881782288287693",
      "-0.0015142137334152113",
      "-0.0001398481246059341",
      "-1.58815343348244e-07",
      "-1.8700610638298246e-06",
      "1.004296061614234e-06",
      "-2.9516992112035374e-07",
      "0.0015882832674194152",
      "-0.0003719774478798134",
      "-0.000381761697209935",
      "0.0014647239889481526",
      "-0.0009097920689396444",
      "0.0007225500777730164"
    ],
    [
      "3.709703601425395",
      "140.97891957472513",
      "4.234407748802505",
      "51.89026970808775",
      "7.7660269078883895",
      "21.558706896321915",
      "3.836069617358995",
      "-10.674822240473508",
      "2.656324542426823",
      "21.1844570592306",
      "-44.20908670317281",
      "5.9998068480145985",
      "-12.305849601423867",
      "3.4011360679284315",
      "-18.732845337805482",
      "-7.541700728231838",
      "0.533762384929417",
      "-8.833524914267942",
      "4.64207592174255",
      "10.972469577533031",
      "-73.1891225777609",
      "32.42090719636452",
      "-7.564418014654756",
      "4.401882737941284",
      "-7.037292622286055"
    ],
    [
      "0.006808467975306397",
      "0.1257895549313151",
      "4.895058604850076",
      "0.05502121021388304",
      "0.09062870117510634",
      "0.00020518044661961467",
      "-0.0013234110555257212",
      "0.0001161076099924236",
      "0.00015743906238463313",
      "-0.45316415436285007",
      "0.026980434460027555",
      "0.0421669760497836",
      "-0.445103890452573",
      "-0.6103067555549987",
      "0.056945490192610596",
      "9.620379942024497e-05",
      "0.0007108455227982721",
      "-9.053281688196353e-05",
      "-0.00011997804783670729",
      "0.5974696553667056",
      "-0.0631699391064914",
      "-0.08598795784656205",
      "0.09699026743047924",
      "0.10377501916951418",
      "0.005457423009248893"
    ],
    [
      "0.006807060617729346",
      "0.009833344314719283",
      "0.040530723169386836",
      "0.010502109558538981",
      "0.009856883427698476",
      "-1.6483114469677093e-06",
      "-7.477742486261094e-06",
      "5.321416256025535e-06",
      "3.75475073265403e-06",
      "-0.0017513046774742802",
      "-0.00024551975590490055",
      "-0.0005330124938421011",
      "-0.006649168599063904",
      "-0.004245056490623196",
      "0.00016137751735510183",
      "1.1696948309139048e-06",
      "-1.446744418411844e-06",
      "2.2703571487892563e-06",
      "-1.921506336110234e-06",
      "0.005151834534312657",
      "-0.0011183411885793922",
      "-0.0010882123109742185",
      "0.002589450637026611",
      "-0.0016242253635052302",
      "0.0012834451756620262"
    ],
    [
      "0.0068070583639622",
      "0.010074761533110911",
      "0.04402054330267927",
      "0.011332068786220714",
      "0.009364361276788875",
      "-2.932218581629834e-06",
      "-7.346854171947115e-06",
      "6.047670605303311e-06",
      "3.896721675449835e-06",
      "-0.0019216979347650685",
      "-0.0004093903555262629",
      "-0.000280601584564959",
      "-0.008946044896186372",
      "-0.003935896024587877",
      "0.00036050664934849134",
      "1.4976240864006864e-06",
      "-3.659341312295877e-06",
      "2.317424710702978e-06",
      "-1.2230490377255088e-06",
      "0.006179943664564953",
      "-0.0018857549117470077",
      "-0.0010398471714028925",
      "0.003399629879548688",
      "-0.002872414767255739",
      "0.0017947059995159721"
    ],
    [
      "0.006806326407628655",
      "0.007622498463998128",
      "0.018025032620802017",
      "0.007949265022690867",
      "0.007613028576639979",
      "-5.332735783472192e-07",
      "-7.925029907102674e-07",
      "1.3853886943408346e-06",
      "5.625613760499728e-07",
      "-0.0009447368741239836",
      "-6.680501569145746e-05",
      "-0.0001306069049046608",
      "-0.001934513635612003",
      "-0.000966588374758857",
      "-4.6148895407462666e-05",
      "-9.249273988831498e-08",
      "-8.059616281342498e-07",
      "6.993492780683975e-07",
      "-3.050768032503556e-07",
      "0.0011552761046122997",
      "-0.00028045791375225416",
      "-0.0002597163726482399",
      "0.0008553784190942008",
      "-0.0006356257804156284",
      "0.000488602429477625"
    ],
    [
      "0.00680622824362728",
      "0.007257015611005076",
      "0.0143404819208996",
      "0.007498321711445903",
      "0.0072654198467848605",
      "-3.7098513662862254e-07",
      "-4.5995854164712714e-07",
      "7.902657067078539e-07",
      "3.361980765836756e-07",
      "-0.0005974763529739096",
      "-4.873776645938102e-05",
      "-3.810594108545023e-05",
      "-0.0013682372548322322",
      "-0.0006724713152721231",
      "7.883235749687322e-06",
      "1.2610962893682778e-08",
      "-7.266928441930038e-07",
      "4.592643794152289e-07",
      "-1.6476793591731584e-07",
      "0.0007838082292942537",
      "-0.00020336077280044484",
      "-0.00013670488888042307",
      "0.0006651941241731701",
      "-0.0005066870587456852",
      "0.0003084399175287219"
    ],
    [
      "0.006806237234735698",
      "0.007259984363007769",
      "0.014233137820659898",
      "0.007513035368387842",
      "0.007279418544525091",
      "-3.783063945932948e-07",
      "-2.826584511708356e-07",
      "7.948459092434484e-07",
      "3.020759940622449e-07",
      "-0.000561727013264294",
      "-6.384773661652014e-05",
      "-3.268487606782724e-05",
      "-0.001363536605676978",
      "-0.0006792085778835151",
      "3.1790872671340606e-06",
      "-4.481793327679535e-08",
      "-8.282450274922251e-07",
      "5.106008690037657e-07",
      "-1.7770353075915516e-07",
      "0.0007956754292064713",
      "-0.00021022984755411314",
      "-0.00013790680459462184",
      "0.0006973640803672462",
      "-0.0005473536202577148",
      "0.00032022070472364724"
    ],
    [
      "0.006806247715710868",
      "0.0073024866621197795",
      "0.015500618475477072",
      "0.007568779630252916",
      "0.007320589610923223",
      "-4.07208786540464e-07",
      "-2.779787145017791e-07",
      "8.639374369629273e-07",
      "3.2540976368498976e-07",
      "-0.0006929700761052582",
      "-8.10142567094318e-05",
      "-2.832014977633887e-05",
      "-0.0014953629526724232",
      "-0.0007676766517510097",
      "7.730861862110275e-06",
      "-6.708835529364311e-08",
      "-8.311121442974125e-07",
      "5.187521412014471e-07",
      "-1.8248026636936517e-07",
      "0.0008874441919767571",
      "-0.00022447001650292668",
      "-0.00015528083074955735",
      "0.0007607737205986615",
      "-0.0005967387676498832",
      "0.0003548513957808462"
    ],
    [
      "0.006806247770903099",
      "0.007299175836954848",
      "0.01544374767495996",
      "0.007544399609183186",
      "0.007336220981149126",
      "-3.714969127258487e-07",
      "-3.1356940270985286e-07",
      "8.557515436089976e-07",
      "3.185492269070444e-07",
      "-0.0006954786240508116",
      "-7.906468168838766e-05",
      "-3.325581766077432e-05",
      "-0.001419435542183808",
      "-0.0007901510660044452",
      "1.773023222334412e-06",
      "-7.885374685956327e-08",
      "-7.507428809915867e-07",
      "5.128683927149634e-07",
      "-2.0098669595466072e-07",
      "0.0008696817682624245",
      "-0.00020553251517700189",
      "-0.00015928811506228682",
      "0.000732755877999064",
      "-0.0005426517990740157",
      "0.0003379044673577646"
    ],
    [
      "0.006806394631309439",
      "0.007708366180287637",
      "0.02436017316332884",
      "0.008274233734596204",
      "0.007794079787207521",
      "-8.075899802469071e-07",
      "-6.581371074053632e-07",
      "1.6220206494940137e-06",
      "6.75279850285658e-07",
      "-0.0011753752309177187",
      "-0.00021057905997016828",
      "1.8239726942051903e-05",
      "-0.0031964450248332756",
      "-0.001750369474139765",
      "8.951642343617745e-05",
      "-4.617030528784613e-08",
      "-1.908044018544506e-06",
      "1.0411377712613569e-06",
      "-3.789695069840758e-07",
      "0.0020331658388654163",
      "-0.0005074666624518522",
      "-0.00029565154280898555",
      "0.0017320029856556088",
      "-0.0013596734248151252",
      "0.0006993131945176782"
    ]
  ],
  "rational_Q": [
    [
      "0.00681222912804245",
      "2.965697832317567",
      "39.66786040053875",
      "7.346237363011386",
      "3.2151547015358264",
      "2.965697832317338",
      "132.68485625015995",
      "394.62955231260423",
      "77.41151613449529",
      "87.5540549104956",
      "39.667860400536384",
      "394.6295523125668",
      "2025.3040647419148",
      "396.7564694215611",
      "177.6824895552193",
      "7.346237363012617",
      "77.4115161345004",
      "396.7564694215877",
      "104.97685340842106",
      "57.817288716000455",
      "3.21515470153573",
      "87.55405491049015",
      "177.68248955521517",
      "57.81728871599494",
      "100.2383374122574",
      "0.0001137660920730443",
      "-0.004920051244312944",
      "0.00041479780579202285",
      "0.0019865898496477744",
      "0.00011376609207278629",
      "-0.006426130618485178",
      "0.003238653833432279",
      "-0.004008592172348495",
      "0.0010118222532084487",
      "-0.004920051244309253",
      "0.003238653833427439",
      "-0.0017461280451073786",
      "0.004579156840563493",
      "-0.0024436931995404786",
      "0.0004147978057850529",
      "-0.004008592172352134",
      "0.004579156840576313",
      "0.01240712256311121",
      "-0.0010830641022591832",
      "0.0019865898496494298",
      "0.0010118222532067643",
      "-0.0024436931995380383",
      "-0.00108306410225322",
      "0.008505072931752672",
      "-7.0711816995939305",
      "-0.7481463232236298",
      "-0.6531012815530188",
      "-0.7252578919751252",
      "8.458758247788786",
      "-21.623285026623183",
      "1.8869398160320816",
      "-0.8940194427887915",
      "0.47660162189149496",
      "-1.0250088623109788",
      "32.144221838270134",
      "-1.815264680452794",
      "-1.0351360755753323",
      "2.5258395928302475",
      "-0.6045650149047012",
      "-11.725851321375899",
      "5.153785524806132",
      "3.3478560451808406",
      "0.05593937306147629",
      "-7.293654922511531",
      "-13.978853139556318",
      "-1.5499940079243248",
      "4.5591011647836",
      "-2.3224750883941745",
      "-4.038671810878408",
      "0.47660162189199434",
      "-14.763574783223692",
      "24.473094901609368",
      "6.380186893351956",
      "0.7080133714879112",
      "0.42801054800597693",
      "9.483222520307",
      "-69.13005143818125",
      "-15.203906416963658",
      "12.366464781805313",
      "1.5335791082625967",
      "19.25420334724924",
      "19.783094632054418",
      "-16.838806461227453",
      "-0.37371156935554717",
      "-1.2055770652190803",
      "20.735420570537254",
      "24.31187050128823",
      "0.8570204235018765",
      "-22.782885194424892",
      "-0.15205263350667014",
      "2.5258395928300637",
      "14.034095328792016",
      "2.032420669840041",
      "3.2632572673968",
      "-7.32013296757067",
      "1.5335791082628867",
      "-21.21060629642924",
      "51.780340683702676",
      "-6.358612188092673",
      "-21.431865177291538",
      "-1.2672795161832398",
      "5.714741014045949",
      "-15.715681240637128",
      "8.46968274314001",
      "-1.4758274403577316",
      "-2.974513244080482",
      "-4.857127857463533",
      "-0.1780523341651839",
      "5.3430831883964895",
      "2.0521331430639234",
      "0.05593937306160845",
      "-8.343255262358658",
      "1.491718917276748",
      "-7.313304853467997",
      "3.7262466501692995",
      "-1.205577065219575",
      "9.803627260780564",
      "-17.088297254656247",
      "6.952109673034104",
      "6.601910985149422",
      "-2.97451324408079",
      "-4.108591374841596",
      "10.2058781937706",
      "0.6467595928824564",
      "-2.2536744720344775",
      "0.5745145278030016",
      "6.523852560194886",
      "2.2404315543018556",
      "-2.983797681656517",
      "4.813864100428506",
      "8.458758247787362",
      "-1.0250088623086226",
      "-0.6045650149051696",
      "-7.293654922511717",
      "-7.071181699593775",
      "-21.623285026618603",
      "32.14422183826402",
      "-11.725851321375567",
      "-13.978853139555524",
      "-0.7481463232236346",
      "1.8869398160328374",
      "-1.8152646804498618",
      "5.153785524805688",
      "-1.5499940079241916",
      "-0.6531012815530561",
      "-0.8940194427862981",
      "-1.0351360755745838",
      "3.347856045180921",
      "4.55910116478319",
      "-74.45844184402762",
      "-5.175107920257019",
      "-38.85207910947628",
      "-14.76357478322527",
      "-74.45844184401676",
      "467.8983654423525",
      "-70.80113001884911",
      "-86.70444261796611",
      "14.034095328793795",
      "-5.1751079202547885",
      "-70.80113001884952",
      "38.550508140373736",
      "8.75025718503235",
      "-8.343255262357005",
      "-38.852079109480876",
      "-86.70444261795666",
      "8.75025718502946",
      "44.951505640556704",
      "-34.38448316674855",
      "7.2246498560781784",
      "9.483222520303164",
      "-22.896991822979583",
      "-303.8142826003247",
      "113.09952651930658",
      "2.5203317791017055",
      "-21.210606296434182",
      "-47.56447349184977",
      "87.95017006364208",
      "-59.58643265590173",
      "-16.387387009407437",
      "9.803627260778708",
      "15.02140178454395",
      "152.6588236276073",
      "32.11003800514782",
      "-49.97540639085266",
      "-3.2624681559784587",
      "19.25420334725356",
      "-47.56447349184577",
      "-41.61534054657412",
      "-46.40723906760457",
      "0.6955389825730034",
      "5.714741014046152",
      "10.430032006604065",
      "9.444351537311057",
      "-7.458455861014573",
      "-1.2396264833216832",
      "-4.108591374841828",
      "-19.60247493685119",
      "1.7544450988690792",
      "10.61804802329433",
      "-26.84943075457674",
      "20.73542057053463",
      "15.02140178454694",
      "-55.3678620902798",
      "38.45345723619021",
      "24.56517317290564",
      "-4.857127857464215",
      "-19.60247493684912",
      "20.17865055680521",
      "-3.6140873790856576",
      "-33.66160869983924",
      "6.523852560194778",
      "41.776980489381124",
      "23.708366937317635",
      "-11.093286209918134",
      "3.5938789282703385",
      "24.473094901607038",
      "-69.13005143817844",
      "19.78309463205843",
      "24.311870501289146",
      "-2.322475088394302",
      "6.380186893352863",
      "-15.203906416963326",
      "-16.838806461222052",
      "0.8570204235002569",
      "-4.038671810877922",
      "0.7080133714894968",
      "12.366464781801085",
      "-0.37371156935479466",
      "-22.78288519442605",
      "-303.8142826002857",
      "87.95017006363028",
      "152.65882362759714",
      "2.0324206698388814",
      "-34.384483166743976",
      "113.0995265193112",
      "-59.586432655888906",
      "32.11003800514729",
      "1.4917189172787362",
      "7.22464985608009",
      "2.520331779097877",
      "-16.387387009406915",
      "-49.9754063908442",
      "-182.33378628439934",
      "-309.9901160604025",
      "51.780340683701944",
      "-41.61534054657996",
      "-182.33378628441005",
      "194.10028541658662",
      "7.188191098436232",
      "-17.088297254657704",
      "-55.367862090283666",
      "-309.9901160604041",
      "7.188191098438098",
      "197.2306181208048",
      "34.67369204878288",
      "-15.715681240635202",
      "9.444351537303387",
      "-29.809468543843618",
      "-100.75243039227226",
      "28.481338150286845",
      "10.205878193771275",
      "20.178650556806325",
      "92.22205941676054",
      "-46.96958576280934",
      "-41.116889340826816",
      "-0.1780523341633884",
      "1.7544450988735643",
      "92.2220594167606",
      "-51.013185103917536",
      "0.3338878681995623",
      "2.2404315543025555",
      "23.708366937319017",
      "16.473141488689382",
      "-25.663975655062128",
      "-46.47324689717452",
      "3.2632572673975297",
      "-6.358612188090108",
      "8.469682743138788",
      "5.343083188397362",
      "-0.1520526335065207",
      "-7.32013296756936",
      "-21.43186517729223",
      "-1.4758274403573877",
      "2.0521331430635747",
      "-46.40723906759937",
      "-7.458455861016206",
      "10.618048023301194",
      "-7.313304853467999",
      "-3.2624681559819795",
      "0.6955389825723761",
      "-1.239626483322139",
      "-26.849430754578457",
      "-100.75243039227804",
      "-46.96958576280843",
      "6.952109673033703",
      "38.45345723618926",
      "34.67369204878596",
      "28.48133815028775",
      "-41.1168893408295",
      "0.2362994648037838",
      "0.6467595928815568",
      "-3.6140873790861385",
      "-51.013185103915156",
      "0.23629946480399122",
      "50.46051726425939",
      "-2.9837976816564917",
      "-11.093286209914071",
      "-25.663975655061794",
      "-8.875975263812771",
      "-24.293323283618015",
      "3.7262466501704066",
      "6.601910985149512",
      "-2.2536744720350583",
      "4.813864100428038",
      "24.56517317290599",
      "-33.66160869984061",
      "3.5938789282660975",
      "0.33388786819797145",
      "-46.47324689717259",
      "-24.29332328362308",
      "0.0010149579574882414",
      "0.0007579360128489325",
      "-0.002043453096099379",
      "-0.00034343362725310035",
      "-0.0010149579574929562",
      "2.037840973336501e-16",
      "-0.017653133682509214",
      "-0.0012773884128261797",
      "-0.005238462242961426",
      "-0.0007579360128485745",
      "0.01765313368251893",
      "1.7721432982345573e-15",
      "-0.0014212906273268968",
      "0.00517982142100776",
      "0.002043453096099653",
      "0.0012773884128245636",
      "0.0014212906273316723",
      "-1.5329213087837045e-15",
      "0.006414410503301586",
      "0.00034343362725444725",
      "0.005238462242963824",
      "-0.005179821421005243",
      "-0.006414410503298624",
      "-9.290678717337304e-16",
      "4.636511331555945",
      "-0.6859990657398988",
      "-1.9372260207110201",
      "-1.058768146731136",
      "-3.0803441560611007",
      "2.7082150852829256",
      "8.478245007011584",
      "1.6144133049525276",
      "4.678990323903739",
      "-3.324050158404466",
      "-16.461582861477282",
      "-4.46213432000434",
      "4.325506853687495",
      "2.276252378295741",
      "6.39581651883491",
      "2.5484082502510828",
      "-3.305824298487082",
      "0.1115839946440875",
      "-0.4763551951039111",
      "-1.0676480897497889",
      "0.9467286831128888",
      "1.5476300391516797",
      "-8.315284372339255",
      "-0.2223927055210578",
      "6.487929847487321",
      "4.678990323904081",
      "-18.707854382546632",
      "12.024760532285079",
      "-17.089272166975327",
      "3.005413571990622",
      "-14.93912892990288",
      "-8.81762958878557",
      "-72.95567666120917",
      "3.9660664257315172",
      "5.408002408785235",
      "-12.304989252209188",
      "-10.705058038601331",
      "7.864144532627075",
      "-5.036254478189401",
      "-14.748765906987297",
      "1.1938553661557434",
      "14.743593135721742",
      "23.24041697555446",
      "-0.9244539191994289",
      "10.811178139274288",
      "-0.9800593404590736",
      "2.276252378295266",
      "18.007261186936297",
      "-2.9807158909789897",
      "-4.810147906460529",
      "-7.600614851503868",
      "-12.304989252207095",
      "-13.567963689064117",
      "77.82233800532003",
      "-20.06477278701723",
      "-13.9955575231905",
      "3.9164858398571982",
      "-6.747656513830981",
      "5.7328402235414515",
      "12.460679402119306",
      "0.0555166124296057",
      "1.2651346097855123",
      "-2.970565839944794",
      "-15.085761750643407",
      "2.323395226977587",
      "12.518796121468457",
      "-0.47635519510432467",
      "7.705321728557231",
      "-14.57240573613787",
      "-1.623108493888041",
      "-8.386686039428529",
      "1.1938553661557536",
      "10.581371071487165",
      "19.01249007376474",
      "-1.3808568767740075",
      "-1.3491010793758913",
      "1.2651346097859297",
      "1.3009631683098226",
      "-10.422420973584783",
      "3.478414192939477",
      "6.2601822713146245",
      "-1.113440889377015",
      "-7.960292084574259",
      "-10.877661261185512",
      "-0.15803534980095366",
      "2.113345484043134",
      "3.0803441560614484",
      "3.3240501584045585",
      "-6.395816518833982",
      "1.0676480897485847",
      "-4.636511331554562",
      "-2.7082150852817017",
      "16.461582861478504",
      "-2.548408250252202",
      "-0.9467286831119823",
      "0.6859990657395741",
      "-8.478245007010393",
      "4.462134320004366",
      "3.305824298487885",
      "-1.5476300391516524",
      "1.9372260207105605",
      "-1.614413304953441",
      "-4.325506853684395",
      "-0.11158399464428702",
      "8.315284372339201",
      "3.573688426930319",
      "17.472739517737285",
      "17.246533373348704",
      "-18.707854382549467",
      "-3.573688426926958",
      "-5.231038537953064e-13",
      "-54.30288337488561",
      "33.638738341151566",
      "18.00726118693795",
      "-17.472739517730695",
      "54.3028833748909",
      "-7.724937047915362e-13",
      "-6.234142366113527",
      "7.7053217285564495",
      "-17.246533373347255",
      "-33.63873834115079",
      "6.23414236611311",
      "-4.901563522178403e-13",
      "-80.38110899723372",
      "57.334070650718665",
      "-8.817629588787442",
      "94.63099873097295",
      "133.64993152284342",
      "155.12368421134724",
      "-23.765371909954613",
      "-13.567963689065822",
      "-46.99029780799753",
      "-56.57005387869185",
      "28.63470142632876",
      "6.4095901857516715",
      "10.581371071488183",
      "67.08705149360188",
      "8.812915435327014",
      "-52.52726288767338",
      "73.75050341836699",
      "-3.935030220434681",
      "-10.705058038602248",
      "-46.990297807990245",
      "2.2513779259165596",
      "16.139714806008318",
      "-23.857009719060024",
      "-6.747656513832249",
      "7.304550629714728",
      "69.49487990319064",
      "-17.757615627388816",
      "-5.409362889593824",
      "1.3009631683095224",
      "23.573763271559073",
      "44.49316591283198",
      "26.0618815949955",
      "-24.843412575452426",
      "14.74359313571379",
      "67.08705149359761",
      "-22.116267913696042",
      "-14.672374573084957",
      "43.943132379422224",
      "-2.9705658399477124",
      "23.57376327155618",
      "50.57350673640879",
      "2.980303360964986",
      "-4.359884770470781",
      "-7.9602920845733545",
      "7.479379138083762",
      "-12.499151916514457",
      "-5.242674907009627",
      "-11.114665063388115",
      "-12.024760532286026",
      "72.95567666120648",
      "-7.864144532625929",
      "-23.240416975550893",
      "0.22239270552265158",
      "17.089272166968136",
      "-3.9660664257280787",
      "5.036254478192252",
      "0.9244539191970762",
      "-6.487929847485505",
      "-3.0054135719934156",
      "-5.408002408783219",
      "14.74876590698547",
      "-10.811178139268637",
      "-133.6499315228429",
      "56.57005387868546",
      "-8.812915435326795",
      "-2.980715890981459",
      "80.3811089972273",
      "-155.1236842113443",
      "-28.63470142632729",
      "52.5272628876716",
      "-14.572405736138142",
      "-57.33407065071722",
      "23.765371909947696",
      "-6.409590185750007",
      "-73.75050341836115",
      "-236.42706121937175",
      "231.1048558491016",
      "77.82233800531993",
      "2.2513779259255218",
      "236.42706121937826",
      "-1.1622894771662115e-12",
      "18.426725187314503",
      "19.012490073760866",
      "-22.116267913695545",
      "-231.10485584909517",
      "-18.426725187316773",
      "-4.104549827798918e-12",
      "-77.69491896239052",
      "5.7328402235402285",
      "69.49487990318349",
      "-163.9963778504237",
      "60.8351622794875",
      "5.841890382138928",
      "-10.422420973582819",
      "50.57350673640751",
      "-45.4739117752156",
      "-86.00199009187057",
      "73.43467915892491",
      "-15.085761750645737",
      "44.49316591282872",
      "-45.473911775218994",
      "-45.76686901646724",
      "27.32920805336355",
      "-10.877661261187619",
      "-12.499151916512638",
      "42.33459100702313",
      "4.247781498645558",
      "-53.08191662474552",
      "4.810147906460824",
      "20.06477278702167",
      "-12.460679402120881",
      "-2.3233952269766425",
      "0.9800593404592483",
      "7.600614851504542",
      "13.995557523190474",
      "-0.055516612430473095",
      "-12.518796121466101",
      "-16.139714806003248",
      "17.757615627389363",
      "-26.0618815949948",
      "-1.6231084938879188",
      "3.935030220435051",
      "23.857009719056936",
      "5.409362889592709",
      "24.843412575449992",
      "-60.83516227948986",
      "86.00199009187288",
      "-1.3808568767724707",
      "-14.67237457308559",
      "77.69491896239012",
      "-5.841890382139997",
      "-73.43467915892431",
      "-5.316753324665033",
      "3.4784141929396335",
      "2.9803033609653418",
      "-45.766869016466224",
      "5.316753324659279",
      "6.972969310517139e-13",
      "-0.1580353498006096",
      "-5.242674907007731",
      "4.247781498642692",
      "2.781071705489694",
      "7.833495615808293",
      "8.38668603942776",
      "1.3491010793765021",
      "-6.260182271314951",
      "-2.1133454840416745",
      "-43.94313237941987",
      "4.359884770470477",
      "11.114665063387132",
      "-27.329208053365313",
      "53.0819166247444",
      "-7.8334956158063305"
    ],
    [
      "2.2616099610226",
      "15.369038456278782",
      "71.51993606677088",
      "19.70950365961909",
      "12.700890595674725",
      "15.36903845627875",
      "132.84916845998904",
      "383.6991185431429",
      "74.2450481922352",
      "77.26183196336484",
      "71.5199360667707",
      "383.69911854318985",
      "1985.4856378843722",
      "368.2851854155469",
      "173.66013262952393",
      "19.70950365961811",
      "74.24504819223952",
      "368.28518541557656",
      "102.27532681627106",
      "56.27667748482957",
      "12.700890595676169",
      "77.2618319633588",
      "173.66013262951526",
      "56.27667748482898",
      "92.95587134126923",
      "0.7222962365453961",
      "-0.5478727303991379",
      "-1.850567609930684",
      "-0.5104152302080167",
      "0.7222962365456801",
      "-8.38251833014142",
      "6.211830233245738",
      "0.9603139048662828",
      "-0.47988118373773914",
      "-0.5478727303994777",
      "6.211830233245788",
      "-38.30873268963355",
      "5.456486477833034",
      "3.9690728976764773",
      "-1.8505676099323225",
      "0.96031390486628",
      "5.456486477833173",
      "-3.8421135014987184",
      "0.6081461390116023",
      "-0.5104152302084012",
      "-0.47988118373816985",
      "3.969072897675855",
      "0.608146139012243",
      "-3.225623127120949",
      "-13.171574959279157",
      "-1.1979856306226118",
      "-0.6914349350114471",
      "-0.6565566454164719",
      "15.767738950091312",
      "-20.26461025084247",
      "2.966234979872209",
      "-4.010204568959075",
      "-1.791457167417191",
      "-4.542251388976761",
      "58.48825481233907",
      "-9.676160324748928",
      "0.24482390813966495",
      "1.3785933206590746",
      "0.3909626474871346",
      "-8.653723243968663",
      "6.114449367397851",
      "2.5611588468384037",
      "1.4218341531330239",
      "-9.086036886665621",
      "-16.28149815603626",
      "-0.9168263121149499",
      "1.2532334096805837",
      "-4.053693579006278",
      "-7.559300823806335",
      "-1.791457167417049",
      "-12.537833389565948",
      "-6.076670362295526",
      "10.661259467569362",
      "0.9425889619848415",
      "-5.360087999284981",
      "4.674199284424243",
      "-57.54198870650697",
      "-17.013816147060002",
      "6.912461833563911",
      "1.5785661097457464",
      "19.986318353859954",
      "15.520169214361855",
      "-12.739245452907081",
      "0.9810756290571856",
      "-2.1571817785765415",
      "9.411024046710581",
      "3.350137317426781",
      "9.698966653152404",
      "-20.81649208933315",
      "-1.3942535948006893",
      "1.3785933206604033",
      "15.366964679984964",
      "0.1102551338534299",
      "5.316549114721622",
      "-3.651553340191354",
      "1.5785661097465844",
      "-21.422926747388175",
      "64.40980930096619",
      "-7.12521610459893",
      "-25.20082194281952",
      "-0.08526360016870978",
      "3.782278088328582",
      "-18.98058974637675",
      "6.785480656174505",
      "-1.432408656930452",
      "-2.4185311275065753",
      "-0.3920511250843379",
      "2.7075461558154283",
      "1.8051065230000458",
      "4.2650499220590135",
      "1.4218341531326473",
      "-5.337521479688838",
      "2.312455641099184",
      "-10.553836456859914",
      "9.337914091785546",
      "-2.1571817785778102",
      "16.717375332418058",
      "3.2377012099438005",
      "-2.5516758364478753",
      "5.660231546004097",
      "-2.4185311275081536",
      "-4.851149398274352",
      "12.778492724585277",
      "6.151784275915013",
      "-4.348241939725334",
      "-0.7329741282620272",
      "7.6544676883903255",
      "2.056168807898255",
      "-2.8390373201743646",
      "6.396580775740831",
      "15.76773895008665",
      "-4.542251388976747",
      "0.39096264748969756",
      "-9.08603688666629",
      "-13.171574959277988",
      "-20.264610250845244",
      "58.48825481233961",
      "-8.653723243967852",
      "-16.281498156037237",
      "-1.197985630622168",
      "2.9662349798726524",
      "-9.676160324753955",
      "6.114449367396898",
      "-0.9168263121170739",
      "-0.6914349350114559",
      "-4.010204568960156",
      "0.24482390813534868",
      "2.56115884683955",
      "1.2532334096823787",
      "-83.80452941466206",
      "-6.032870811687569",
      "-39.03512190642987",
      "-12.537833389566751",
      "-83.80452941467071",
      "465.15086667165576",
      "-77.25841038319692",
      "-84.82176609748564",
      "15.366964679988733",
      "-6.032870811685235",
      "-77.25841038319098",
      "39.95643806956805",
      "7.943752200505187",
      "-5.337521479689229",
      "-39.03512190643113",
      "-84.82176609747444",
      "7.943752200509022",
      "51.06873833647008",
      "-33.050040271848594",
      "7.60379198405417",
      "4.674199284418371",
      "-32.93054197486658",
      "-303.9973093090474",
      "114.43079411375955",
      "1.7133885572363188",
      "-21.42292674738575",
      "-47.431214268539584",
      "86.10665596114012",
      "-59.889929741166256",
      "-16.388435471016642",
      "16.717375332417344",
      "15.050708416107998",
      "163.77065561963664",
      "24.854629545358822",
      "-41.21156449030992",
      "1.101254843174223",
      "19.986318353860486",
      "-47.43121426854326",
      "-36.972914107742",
      "-42.71349516127787",
      "-4.306079380026182",
      "3.782278088328752",
      "6.605871240316948",
      "9.989608360694357",
      "-6.6626147008827195",
      "1.5495684545369528",
      "-4.851149398275555",
      "-21.34045841888668",
      "0.48329223299588653",
      "10.591210247022927",
      "-28.897657967857253",
      "9.411024046711384",
      "15.050708416104968",
      "-65.79781372400701",
      "43.13091877434956",
      "14.758903335426034",
      "-0.39205112508054063",
      "-21.34045841888723",
      "26.816829259603065",
      "-2.786092081999529",
      "-29.65628754556478",
      "7.654467688393111",
      "36.96995279477222",
      "19.816621015405524",
      "-10.758940103801484",
      "6.770994796556327",
      "-6.076670362296105",
      "-57.541988706499176",
      "15.520169214357821",
      "3.3501373174280538",
      "-4.053693579007653",
      "10.66125946757239",
      "-17.013816147062204",
      "-12.739245452903118",
      "9.698966653154674",
      "-7.559300823806506",
      "0.9425889619837751",
      "6.912461833560998",
      "0.9810756290597089",
      "-20.81649208933062",
      "-303.9973093090862",
      "86.10665596114747",
      "163.77065561965517",
      "0.1102551338524473",
      "-33.050040271853234",
      "114.43079411378498",
      "-59.8899297411723",
      "24.85462954535839",
      "2.3124556410971513",
      "7.603791984053473",
      "1.7133885572423482",
      "-16.38843547101337",
      "-41.21156449031776",
      "-192.52156562394015",
      "-303.9626402810939",
      "64.40980930096227",
      "-36.97291410774461",
      "-192.52156562395007",
      "190.38808351521172",
      "6.242669743785285",
      "3.2377012099452958",
      "-65.79781372401038",
      "-303.9626402810848",
      "6.242669743785872",
      "186.1542261049372",
      "34.39074764947902",
      "-18.980589746373074",
      "9.989608360697419",
      "-27.59724355530522",
      "-94.28416810352874",
      "26.409909917407035",
      "12.778492724586508",
      "26.816829259594027",
      "95.90980969016306",
      "-47.41270906453581",
      "-40.47301997013734",
      "2.7075461558186547",
      "0.4832922329914853",
      "95.90980969017821",
      "-45.29696885782343",
      "-2.8662504337780486",
      "2.0561688079010794",
      "19.81662101540192",
      "14.786635212741023",
      "-21.757052509688588",
      "-48.839916057873104",
      "5.316549114723102",
      "-7.125216104598502",
      "6.785480656173115",
      "1.8051065230013257",
      "-1.3942535948005474",
      "-3.651553340194049",
      "-25.200821942818855",
      "-1.432408656930963",
      "4.265049922057205",
      "-42.713495161283674",
      "-6.662614700883327",
      "10.59121024702437",
      "-10.553836456860179",
      "1.101254843179023",
      "-4.306079380024695",
      "1.549568454535251",
      "-28.897657967852567",
      "-94.2841681035275",
      "-47.41270906454023",
      "-2.5516758364482257",
      "43.13091877435842",
      "34.39074764947522",
      "26.40990991740797",
      "-40.47301997012646",
      "-1.7403561278752073",
      "6.151784275919191",
      "-2.786092082006599",
      "-45.29696885782425",
      "-1.7403561278723334",
      "42.751248909560545",
      "-2.839037320169586",
      "-10.75894010379649",
      "-21.75705250969024",
      "-9.469202659620828",
      "-20.27131211153878",
      "9.337914091781947",
      "5.660231546005491",
      "-4.348241939723708",
      "6.396580775743984",
      "14.758903335428647",
      "-29.656287545558115",
      "6.7709947965452395",
      "-2.8662504337801953",
      "-48.839916057871605",
      "-20.271312111541462",
      "0.147318568290327",
      "0.7675789741083855",
      "1.2870650998268574",
      "-1.8740871625218414",
      "-0.14731856829041978",
      "1.6605919699762894e-12",
      "3.4126350364440188",
      "0.23673723278885775",
      "-1.4619460818553798",
      "-0.7675789741085652",
      "-3.4126350364423264",
      "4.633395029003599e-13",
      "7.069690581896722",
      "-4.51840379190403",
      "-1.2870650998266018",
      "-0.23673723278985015",
      "-7.069690581898165",
      "2.1695851975424483e-12",
      "1.5647699413922056",
      "1.8740871625228028",
      "1.4619460818548202",
      "4.518403791901323",
      "-1.5647699413911005",
      "-1.4456340662982226e-12",
      "0.20272746465767272",
      "-1.364582873599767",
      "-3.462695102244432",
      "-2.434392098839726",
      "-11.12715645796101",
      "10.452678649847622",
      "8.050215955736045",
      "-0.6890130512840354",
      "2.2684208532230694",
      "-7.240603291913621",
      "-36.08860777996942",
      "-3.745852311113175",
      "8.971788731349584",
      "2.497453615099449",
      "3.713593260188796",
      "11.304904515886884",
      "-3.916563589094923",
      "1.597757532989237",
      "2.4183720068169094",
      "0.847453889986232",
      "4.4433929803960845",
      "0.1548154665173696",
      "-8.86892164517404",
      "-4.916791215847842",
      "11.716339688680163",
      "2.2684208532226195",
      "-12.462667403707423",
      "26.922343953305056",
      "-15.761450233088501",
      "2.3728089531013485",
      "-17.208501574112685",
      "-3.1915707979417975",
      "-63.56990325479758",
      "1.044576494142211",
      "3.3282549337382283",
      "-11.191410517050782",
      "-7.331347029231958",
      "-5.149984847276887",
      "2.3595558413443456",
      "-12.461779108205212",
      "0.3089192061321497",
      "1.4480569059624309",
      "31.069537476575668",
      "6.166682811150804",
      "-1.655416597410266",
      "-1.5078370591460246",
      "2.497453615097393",
      "22.10854433756482",
      "-13.642268460253906",
      "-4.951375303987045",
      "-7.062244021189802",
      "-11.191410517050285",
      "-15.87641471677159",
      "95.32052632635312",
      "-29.022579842552798",
      "-13.62393887687759",
      "4.027290120055663",
      "-6.078681116860716",
      "9.183422163494539",
      "13.990690674879794",
      "-3.052315873113642",
      "-0.04807865856434288",
      "-6.445050123514778",
      "-22.281455883565066",
      "5.630847162840972",
      "14.540056055920418",
      "2.4183720068176635",
      "5.63848187084504",
      "-12.094417871497456",
      "-3.4266945184538766",
      "-13.699431527292475",
      "0.30891920613243273",
      "25.727984456798513",
      "2.948546688886355",
      "-7.8733895039750434",
      "10.976347105800622",
      "-0.04807865856434295",
      "0.9513929434622707",
      "-1.7744499519308725",
      "-0.3136441404824407",
      "5.0456800663275585",
      "-0.5014364544402916",
      "-7.895985804298115",
      "-10.160851139600425",
      "-0.0620955951753944",
      "2.8672618021987426",
      "11.12715645795857",
      "7.240603291914247",
      "-3.713593260187608",
      "-0.847453889982625",
      "-0.2027274646556047",
      "-10.452678649851107",
      "36.088607779978126",
      "-11.304904515884557",
      "-4.44339298039565",
      "1.3645828735990269",
      "-8.050215955738196",
      "3.7458523111101694",
      "3.9165635890960777",
      "-0.1548154665192032",
      "3.462695102247811",
      "0.6890130512853476",
      "-8.971788731351916",
      "-1.5977575329922946",
      "8.868921645180903",
      "-2.469913073293205",
      "17.982217693055702",
      "20.3508261379646",
      "-12.4626674037069",
      "2.4699130732937733",
      "-2.53308296036577e-12",
      "-53.363167678440846",
      "32.96616909838579",
      "22.108544337566947",
      "-17.98221769305068",
      "53.363167678442196",
      "-3.709966325697934e-12",
      "-9.304249441135621",
      "5.638481870843397",
      "-20.350826137959547",
      "-32.96616909839541",
      "9.30424944112742",
      "4.0593441787886855e-12",
      "-82.03714318019067",
      "56.034328601878734",
      "-3.1915707979446672",
      "86.83095720891947",
      "134.25291016999128",
      "157.56619634255907",
      "-29.15566879342366",
      "-15.87641471676882",
      "-44.21550153357416",
      "-58.89477119768747",
      "27.14646033845561",
      "3.8393882927816905",
      "25.727984456795856",
      "72.84222547195483",
      "7.9700702961509435",
      "-64.87516834412257",
      "80.4224258979685",
      "-0.03820828357397317",
      "-7.33134702923452",
      "-44.215501533579996",
      "3.4687511526353827",
      "16.533119979173858",
      "-20.94946695996107",
      "-6.078681116858793",
      "6.147611485414843",
      "67.48752514783675",
      "-17.568085650431893",
      "-5.106529259583979",
      "0.9513929434607317",
      "19.97319498361178",
      "41.608191079361774",
      "23.03504583668818",
      "-21.834588194086304",
      "1.4480569059576085",
      "72.84222547195873",
      "-24.00080081918289",
      "-1.3419915583280249",
      "42.20938088143463",
      "-6.445050123516182",
      "19.97319498361198",
      "41.74795358934638",
      "2.8826192022953694",
      "-5.871197723625117",
      "-7.895985804302912",
      "6.544945448283318",
      "-10.42856756415681",
      "-2.082562069930593",
      "-13.188523290170078",
      "-26.922343953305557",
      "63.569903254797616",
      "5.1499848472745695",
      "-31.069537476575647",
      "4.916791215847868",
      "15.761450233089155",
      "-1.0445764941402367",
      "-2.359555841342824",
      "-6.166682811151644",
      "-11.71633968867808",
      "-2.372808953102203",
      "-3.32825493373869",
      "12.461779108205219",
      "1.6554165974131423",
      "-134.25291017000472",
      "58.89477119769197",
      "-7.970070296153238",
      "-13.642268460258345",
      "82.03714318020594",
      "-157.56619634258308",
      "-27.146460338461427",
      "64.8751683441315",
      "-12.094417871496484",
      "-56.03432860188598",
      "29.15566879342848",
      "-3.839388292783544",
      "-80.42242589797969",
      "-244.2436536289464",
      "224.65914670667274",
      "95.32052632635148",
      "3.468751152622736",
      "244.24365362896378",
      "-1.1464031113821575e-12",
      "0.9874425212401876",
      "2.9485466888874177",
      "-24.000800819172618",
      "-224.65914670666905",
      "-0.9874425212426945",
      "4.55501026783902e-12",
      "-66.1539256551074",
      "9.18342216349238",
      "67.48752514783874",
      "-165.47760169669627",
      "60.18598279170728",
      "7.987434317240558",
      "-1.7744499519339574",
      "41.747953589347574",
      "-52.618428211292446",
      "-79.20879277075025",
      "63.13134424535158",
      "-22.28145588356591",
      "41.6081910793661",
      "-52.61842821129986",
      "-47.7999748121329",
      "33.13582843681297",
      "-10.160851139599536",
      "-10.428567564162483",
      "44.290093917561116",
      "1.5808118051984705",
      "-51.19359007763155",
      "4.951375303985802",
      "29.02257984255442",
      "-13.99069067487947",
      "-5.630847162842464",
      "1.5078370591466583",
      "7.062244021189616",
      "13.623938876874925",
      "3.0523158731123714",
      "-14.540056055921346",
      "-16.533119979182924",
      "17.56808565043224",
      "-23.03504583668836",
      "-3.426694518454303",
      "0.03820828357580334",
      "20.949466959958166",
      "5.106529259578978",
      "21.834588194092703",
      "-60.185982791707396",
      "79.20879277075703",
      "-7.873389503977563",
      "-1.3419915583282391",
      "66.1539256551105",
      "-7.987434317245515",
      "-63.131344245356004",
      "-5.497496008982059",
      "-0.3136441404816757",
      "2.882619202307518",
      "-47.79997481213652",
      "5.497496008972779",
      "5.482686205041164e-12",
      "-0.06209559517483394",
      "-2.0825620699287075",
      "1.5808118052030684",
      "3.3149016856490516",
      "11.458198027019119",
      "13.69943152728839",
      "-10.97634710579999",
      "-5.04568006632955",
      "-2.8672618022009213",
      "-42.2093808814393",
      "5.871197723624071",
      "13.188523290164575",
      "-33.135828436815565",
      "51.19359007763093",
      "-11.458198027012518"
    ]
  ],
  "products": [],
  "rational_weights": [],
  "status": "RIGOROUS COHERENT-ORBIT POLYGON EXTRACTION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.006807037678922851608619280 +/- 1.70e-28]",
      "[0.1684314597560180857811205 +/- 3.19e-28]",
      "[1.177815047360553144653105 +/- 2.53e-25]",
      "[0.1273940914168312653435739 +/- 3.68e-26]",
      "[0.07603291605667674249382279 +/- 8.87e-28]",
      "[1.771779766476337021820445 +/- 8.62e-26]",
      "[17.02630259947984838770922 +/- 1.34e-24]",
      "[0.8443462526984790271230866 +/- 3.34e-26]",
      "[1.003319366894851039846403 +/- 7.21e-26]",
      "[32.11147444996714909037859 +/- 3.17e-24]",
      "[5.870898308860819561193741 +/- 1.61e-25]",
      "[1.461003376803850883161507 +/- 4.64e-25]",
      "[0.04500582735289153573751718 +/- 6.65e-28]",
      "[0.07537373055424356296685534 +/- 4.97e-27]",
      "[0.05591248784082313961774241 +/- 4.63e-27]"
    ],
    [
      "[0.7198954199054278375836193 +/- 1.99e-26]",
      "[7.041274400552808770234542 +/- 3.06e-25]",
      "[26.86366641929492513982713 +/- 2.08e-24]",
      "[4.527775672346773558036858 +/- 4.34e-25]",
      "[2.039708575255582537027373 +/- 2.99e-25]",
      "[2.426945398253105535459502 +/- 3.47e-25]",
      "[37.87720580397470055034418 +/- 4.76e-24]",
      "[1.792500667970314240032673 +/- 4.32e-25]",
      "[1.157735649999675430722787 +/- 2.93e-25]",
      "[23.55749274646318715642180 +/- 2.56e-24]",
      "[12.94404082518103210067424 +/- 2.95e-25]",
      "[1.221873034848992021952334 +/- 2.04e-25]",
      "[0.05506519767077155725608455 +/- 4.67e-27]",
      "[0.07249712149030280890010526 +/- 4.14e-27]",
      "[0.04127714511021322318435862 +/- 7.56e-28]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "On the stated oriented marking cell and multiplier interval, the coherent m-cycle orbit polygon equals m*w0*Pi_m. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.14108720887452364
}


==> anc/small-orders/order6/square_assignment_c3_square_0.0_0.135_d4_certificate.json <==
{
  "kind": "q4",
  "cell": 3,
  "m": 4,
  "target_edge": 1,
  "lambda_polygon": 4,
  "lambda_edge": 1,
  "points": [
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "2/5",
      "1/5"
    ],
    [
      "13/60",
      "3/20"
    ]
  ],
  "interval": [
    "0.0",
    "0.135"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      -1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      -1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        3
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "0.9350464693377709",
    "-96.06252115871102",
    "-208.17954505260536",
    "-42.963431758362205",
    "-38.19556358236746",
    "0.12175312091556117",
    "0.14701801858607214",
    "-0.08790677527012734",
    "0.0005890150116770765",
    "6.187347916972901",
    "-0.05714945352623918",
    "2.7043343039895786",
    "15.146081736090627",
    "5.44886637093606",
    "0.06471177174999436",
    "0.014186267531597001",
    "0.0976174170631234",
    "0.004891656041236047",
    "-0.04489472465752936",
    "-9.123697180396391",
    "1.0345317451977878",
    "0.6636592237808264",
    "-0.2462988260414384",
    "3.14708800495529",
    "-11.43506550196491"
  ],
  "rational_G": [
    [
      "0.0071700175900145805",
      "0.018786400939907133",
      "0.39550166131373576",
      "0.015370352890934195",
      "0.01341556330406787",
      "7.510598715658943e-06",
      "2.3600056353813017e-06",
      "9.085300133007592e-07",
      "2.7015207656230157e-06",
      "-0.024957741394761843",
      "-0.0006319566066227981",
      "0.0005792747391842137",
      "-0.033181003867397044",
      "-0.02815299710982528",
      "0.0007866582551529794",
      "-7.790236510453767e-06",
      "6.59002843382842e-05",
      "-2.697814905272075e-06",
      "-7.550008320319262e-06",
      "0.04324234179587517",
      "-0.005287995135467572",
      "-0.004102509817887278",
      "0.023834091681014694",
      "-0.005490383325183454",
      "0.004075343889035871"
    ],
    [
      "0.007170017694277334",
      "0.019894855958927093",
      "0.5129250484521554",
      "0.015959469471369336",
      "0.014231314331053874",
      "6.180381208569328e-06",
      "-3.520411709136468e-06",
      "1.8124945126453567e-06",
      "1.923696909453176e-06",
      "-0.03570000707928297",
      "-4.665456754618471e-05",
      "-0.00022596639026268943",
      "-0.03499905104621138",
      "-0.032673697828289466",
      "0.0007860718433050228",
      "-6.736536208574247e-06",
      "5.965839609969797e-05",
      "-8.698620476908615e-07",
      "-7.672378054335715e-06",
      "0.045378422070118864",
      "-0.005208193570346293",
      "-0.004689820378152731",
      "0.030654146620109676",
      "0.0032704274308599708",
      "0.003909181056415834"
    ],
    [
      "0.007170957609740712",
      "0.02653202013835911",
      "0.4786153514905959",
      "0.020853016410907164",
      "0.017213683732599638",
      "9.251482775158697e-06",
      "1.7528548337293508e-05",
      "4.206244810407745e-06",
      "4.120814510063771e-06",
      "-0.03824700318210883",
      "-0.00041778799703043047",
      "-0.000535445653122459",
      "-0.040586084007122485",
      "-0.029316202906082948",
      "-0.0005893347802631085",
      "-1.4555048474564419e-05",
      "9.339724995076114e-05",
      "-1.8821820752738587e-06",
      "-1.055701211669909e-05",
      "0.053592885028498974",
      "-0.007083240263360533",
      "-0.005619128631453261",
      "0.029562897064995156",
      "-0.006972278656369526",
      "0.006578003964368956"
    ],
    [
      "0.007171022348870615",
      "0.06062863265034997",
      "3.6695637741913014",
      "0.04180119264232069",
      "0.02733947499683293",
      "5.014381513843184e-05",
      "-0.00013704361476857483",
      "4.2179822603157437e-07",
      "5.9488904541973e-06",
      "-0.2558563458615132",
      "0.005055844001726508",
      "0.007168103044227394",
      "-0.26505554518932695",
      "-0.19509573050775117",
      "0.012900215369067707",
      "-3.015681989354181e-05",
      "0.0004816547807711199",
      "-3.406654639216793e-05",
      "-3.394032122945402e-05",
      "0.3009322474985907",
      "-0.03282978370485518",
      "-0.021749969456147836",
      "0.1544103557634671",
      "0.039725229200473784",
      "0.009710663719358609"
    ],
    [
      "0.007170015975081906",
      "0.02015473243178335",
      "0.4128682822607366",
      "0.015595531313609523",
      "0.0157007245455708",
      "5.899257711924897e-06",
      "-2.678171829837188e-06",
      "1.975694451005161e-06",
      "2.0124821944939013e-06",
      "-0.02262258973911695",
      "-0.002391849283096884",
      "-0.000889167387601468",
      "-0.02466588903194063",
      "-0.035712380117326636",
      "0.0010896231110823116",
      "-4.519156950192664e-06",
      "4.561395573812683e-05",
      "5.337858478088248e-07",
      "-8.17285732552654e-06",
      "0.048164204713302065",
      "-0.004549002721268496",
      "-0.006362092197342178",
      "0.028455303513097916",
      "0.007919299782395977",
      "0.004489005137817421"
    ],
    [
      "3.842786791646288",
      "300.7338895575571",
      "376.99958823943575",
      "60.871322763144455",
      "244.57215219438342",
      "-15.026391204579703",
      "-2.254751402843756",
      "-2.949653180414984",
      "-13.487800956464222",
      "-30.933398816685205",
      "41.75576858386953",
      "-43.85185319434598",
      "-136.78557896305261",
      "-200.87772854564454",
      "89.86412205973214",
      "-22.18516273588799",
      "-19.914603408518943",
      "6.964521919511426",
      "24.587796575725076",
      "33.104981832575554",
      "-29.230094684887494",
      "-127.03046062628462",
      "-19.75637099725123",
      "-140.52039132467596",
      "29.141358737089316"
    ],
    [
      "0.012307006007155294",
      "4.04327990929128",
      "54.367221777694425",
      "2.3375771742793003",
      "2.360249372305482",
      "-0.10676476331010948",
      "0.37628980416250085",
      "-0.1004301189093501",
      "0.08741045739358241",
      "-14.340549935061787",
      "2.7136991863247775",
      "-1.053685319284582",
      "-9.550313147876313",
      "2.6934909430215868",
      "-1.6380766682849384",
      "-0.0858394457342803",
      "0.3444169910898083",
      "-0.021698497965487572",
      "-0.056755713165344994",
      "-0.9892185745589441",
      "-1.2610827980691202",
      "2.7601957261625394",
      "5.574510505296352",
      "-10.681362421263717",
      "1.6312397799838783"
    ],
    [
      "0.007170975685347632",
      "0.03072808699992104",
      "0.9097121974315133",
      "0.021759129616834603",
      "0.022173187641790396",
      "1.678773975019565e-05",
      "-2.7227953712173127e-05",
      "1.842337230388527e-06",
      "5.255892715153709e-06",
      "-0.06068200826645779",
      "-0.0011536537390955549",
      "-0.0004316173326548767",
      "-0.058052936855408965",
      "-0.07143441599448468",
      "0.0022239773712792593",
      "-1.436209753960885e-05",
      "0.00015376360998914645",
      "-4.646710018579897e-06",
      "-2.0154585756798698e-05",
      "0.08500727338911788",
      "-0.008450743015982365",
      "-0.010434863607911075",
      "0.05304090895408346",
      "0.011251350651019513",
      "0.007351102502363433"
    ],
    [
      "0.0071709556242403475",
      "0.02914396541101841",
      "0.8169277985506805",
      "0.023699905557729998",
      "0.02024570358366092",
      "8.497712890621357e-06",
      "6.7107506821972975e-06",
      "3.643964129890669e-06",
      "4.067249539174512e-06",
      "-0.055119875100450993",
      "-0.0009032136553244727",
      "-0.000669245325981998",
      "-0.060858844718017974",
      "-0.054710279472793104",
      "0.0011420648181414113",
      "-1.1682540375088923e-05",
      "8.318774878987393e-05",
      "5.975264493449855e-07",
      "-1.3009333287388765e-05",
      "0.07294344874408823",
      "-0.00874839149575256",
      "-0.008030164133894794",
      "0.058709401786297744",
      "-0.0024750121232490906",
      "0.008040572359524222"
    ],
    [
      "0.2612834547598077",
      "57.79071183652788",
      "79.14238411479828",
      "158.8429895442125",
      "45.76611183195023",
      "-2.3127355327145147",
      "0.2552097629841745",
      "5.312765798233668",
      "1.359398969834158",
      "-24.808831361907647",
      "-30.92269889875262",
      "-16.80070718967419",
      "-43.59597401866348",
      "-1.5264574530203436",
      "8.868433745069396",
      "2.5916122469652594",
      "-1.5590137180689883",
      "0.5176232099520568",
      "1.0893739100549105",
      "0.6210792352045744",
      "-46.79765045054066",
      "-22.46609489761889",
      "54.82067081280158",
      "-30.303421799734082",
      "52.434762438606214"
    ],
    [
      "0.007170015199097392",
      "0.019379237322394882",
      "0.3386543913425435",
      "0.01540579796563114",
      "0.014401430704388067",
      "7.420896682759459e-06",
      "2.2495486757389218e-06",
      "9.328687326623559e-07",
      "2.557974808329479e-06",
      "-0.01685076299923132",
      "-0.002496885427613258",
      "0.00021710092647956211",
      "-0.027106253119774524",
      "-0.0308197898234",
      "0.0011110023683795875",
      "-5.795943999867578e-06",
      "5.4161227350299e-05",
      "-1.5049876435953237e-06",
      "-8.008272197912934e-06",
      "0.04522577383651806",
      "-0.005091842733347401",
      "-0.005548082392648864",
      "0.024077314376201944",
      "-0.002175238888049927",
      "0.004538637010515255"
    ],
    [
      "0.007171001575914789",
      "0.10264476792077563",
      "4.70135367448254",
      "0.08277121221410162",
      "0.056914812128678535",
      "6.54937915146432e-05",
      "-0.00013321387109926843",
      "-1.2984605774284594e-05",
      "2.223834251378542e-05",
      "-0.18209296461083807",
      "-0.029800989428093998",
      "0.020665175446117737",
      "-0.4325876624787733",
      "-0.4296909313437974",
      "0.03245724537805752",
      "-9.092793544589304e-06",
      "0.000468537552433581",
      "-4.661885617526457e-05",
      "-4.79535178009742e-05",
      "0.5993360854761765",
      "-0.06923231902044115",
      "-0.055932491127231275",
      "0.3533447034280103",
      "-0.059117328880422475",
      "0.042407981580170374"
    ],
    [
      "0.007171050260552753",
      "0.11824508710048573",
      "5.041308633811623",
      "0.08862430299391202",
      "0.05724835916672115",
      "9.970348910408372e-05",
      "-0.00010186555873169221",
      "-3.205354157364256e-05",
      "2.3704769774707263e-05",
      "-0.23461179847641517",
      "-0.027736056175433628",
      "0.026615558753313277",
      "-0.4779292456761101",
      "-0.44761212527383853",
      "0.03455300143891487",
      "-2.5941449686711385e-05",
      "0.0007132003127842833",
      "-6.935862158921186e-05",
      "-6.7983529691624e-05",
      "0.6674666410089318",
      "-0.08094550543137756",
      "-0.05932724436526019",
      "0.3675480112047242",
      "-0.07032539613823956",
      "0.04383708143761653"
    ],
    [
      "0.08389969233011522",
      "6.556389845395527",
      "176.5736975437154",
      "4.036848399315459",
      "5.0887663921714195",
      "0.5800806224298649",
      "0.03649472379173599",
      "0.05745468476704327",
      "0.5162620725110474",
      "-18.709786929380055",
      "3.2032172666577763",
      "5.6789133724191405",
      "-26.269194014316582",
      "-16.347739174377256",
      "2.84319971854549",
      "-0.39507156761555223",
      "3.6660559363628074",
      "-0.547026848102906",
      "-0.3437654359549175",
      "28.17567416002705",
      "-3.8762026245720973",
      "-9.832046381463181e-06",
      "-2.8680659751781987",
      "-24.89711702000596",
      "3.4824711372412938"
    ],
    [
      "1.9672760626552366",
      "145.02248165218023",
      "442.08943335314643",
      "58.943852014223594",
      "230.5551777434456",
      "9.012884333064529",
      "16.72910584506175",
      "2.3268023397962914",
      "-13.574953915875517",
      "123.11945031902972",
      "-47.99622051281727",
      "-76.77819129384481",
      "-41.6535354753129",
      "-127.62951799989405",
      "37.02369014809701",
      "-10.597393938159556",
      "-5.361101509007664",
      "2.1664666039125318",
      "-7.370767540481997",
      "61.12156681373656",
      "25.075536119655595",
      "-70.85627038900655",
      "7.704971089966827",
      "-157.87754785575504",
      "-19.35668263602695"
    ],
    [
      "0.20277404886636216",
      "95.84925006776722",
      "114.08965869206763",
      "9.285362417868177",
      "66.16242676768894",
      "-2.6624027143615576",
      "0.7067549302117716",
      "-0.48427115426577805",
      "3.38981998370387",
      "-41.453351196313754",
      "8.474325471773122",
      "-64.20006255883332",
      "-29.542759993047937",
      "10.049557694306586",
      "-5.940232314566804",
      "1.224980408071987",
      "2.606337452684695",
      "-0.971174459897255",
      "-0.6555909830289757",
      "-0.1677005845015543",
      "6.806500006035699",
      "-20.2966614413653",
      "6.000034017958224",
      "-29.836897067402013",
      "14.90929801738561"
    ],
    [
      "0.0071709786798571365",
      "0.07827927371698173",
      "3.494386536792943",
      "0.04325356269728",
      "0.045792660705648636",
      "3.6146061674261966e-05",
      "5.1153668179261306e-05",
      "-1.1987445321904309e-05",
      "-6.16538443289435e-06",
      "-0.16244163605122394",
      "-0.018024932003748717",
      "-0.0001678271019539444",
      "-0.2000545820962128",
      "-0.3003438662784912",
      "0.01960057734193193",
      "-2.359047105329704e-05",
      "0.0003035283633572049",
      "-7.461394161285714e-06",
      "-3.331883973356711e-05",
      "0.42595711839880984",
      "-0.03568745111988786",
      "-0.04336026553322353",
      "0.22375551188024428",
      "0.0857682865009918",
      "0.018999719141094825"
    ],
    [
      "0.007170956075922929",
      "0.029660604698924876",
      "0.4765101201621874",
      "0.02070491868800306",
      "0.021688236985222875",
      "1.1559635892453159e-05",
      "1.6401549178968707e-05",
      "2.4222965826839835e-06",
      "2.6820694866415997e-06",
      "-0.023764229888714197",
      "-0.0038351520800990746",
      "-0.0019070263951573951",
      "-0.027388351620942858",
      "-0.050053113489211536",
      "5.241666428568604e-05",
      "-1.0032881320556004e-05",
      "8.501440929570742e-05",
      "2.5764048183460116e-06",
      "-1.577640383945891e-05",
      "0.07013679661266993",
      "-0.006333748765337452",
      "-0.010135330272094609",
      "0.034272976962300215",
      "0.004166861301523278",
      "0.007958411715848629"
    ],
    [
      "0.07967768540392381",
      "55.00621471085691",
      "80.41990625740674",
      "11.381940744638461",
      "21.74061724866849",
      "-1.3789489519111275",
      "-1.3085084783649525",
      "0.6767104636071989",
      "0.7532085493402046",
      "25.173381452857722",
      "-10.073913779058039",
      "-29.0363244079428",
      "-17.808357232405754",
      "-27.720543032180053",
      "3.5533225884577844",
      "-1.2320548121876338",
      "-0.09582061426734255",
      "-0.37467758374997706",
      "0.8611426167858054",
      "-1.7899643757606751",
      "16.72115844359388",
      "-8.292862936242074",
      "18.92634924028132",
      "-15.95899164044323",
      "14.941333604437544"
    ],
    [
      "0.07501473489512338",
      "4.170402003923461",
      "102.36394128497106",
      "93.64896263264056",
      "46.211609989896445",
      "0.2416851960454219",
      "0.03649323393100753",
      "-0.23326535201031565",
      "0.7073804940487765",
      "-1.9950956909488713",
      "4.287853693764761",
      "5.842789479238125",
      "-4.554062618039581",
      "-18.951558409614275",
      "-41.40949900834203",
      "-0.09755058231071474",
      "2.5458219419914205",
      "-0.4236187651200256",
      "-0.450812791016462",
      "9.977533267799332",
      "-14.138137238188817",
      "6.5772597763329275",
      "-0.16584055951432516",
      "-17.228626205241802",
      "44.10385876772162"
    ],
    [
      "0.07362055247920303",
      "687.3064239211753",
      "160.83485539111575",
      "49.39724630989267",
      "111.35100527217226",
      "1.6141492316523767",
      "-2.046611478137088",
      "1.7529063241047527",
      "1.6950239716908921",
      "184.76852789902645",
      "58.42812913741886",
      "70.25812198560094",
      "-51.97352917055648",
      "-18.85795789383361",
      "34.695628900698736",
      "-4.9269561537616",
      "-2.244259634002506",
      "0.13287495491435758",
      "-1.5575093536862543",
      "-224.32671666083203",
      "125.85887471651334",
      "50.66101011009834",
      "56.05879719298966",
      "90.74158696569974",
      "-49.901186914308376"
    ],
    [
      "0.007170033217181733",
      "0.03125630669311483",
      "1.0519559988449265",
      "0.02399397385459382",
      "0.018975450134286292",
      "2.111432422072626e-05",
      "4.486402827987998e-06",
      "-7.478388414559499e-06",
      "4.625302103179005e-06",
      "-0.05845992080756598",
      "-0.004253207510590212",
      "0.005176924346405094",
      "-0.09041074080641863",
      "-0.0879058801212534",
      "0.005291546265280718",
      "-1.2857656407385932e-05",
      "0.00017083984665418087",
      "-1.1958522933048163e-05",
      "-1.7371458533541337e-05",
      "0.12879390575179808",
      "-0.01534345393641813",
      "-0.011252629208817495",
      "0.07286656851071871",
      "-0.01580605239971526",
      "0.009415368135655806"
    ],
    [
      "0.007170070449564939",
      "0.021411520812001136",
      "0.4123136744239627",
      "0.016559061473005083",
      "0.014633737804570692",
      "4.912369909671645e-06",
      "-1.979013857802644e-05",
      "5.119169703178366e-06",
      "2.1070943741992046e-06",
      "-0.024484874350617886",
      "-0.0007534628780009227",
      "-0.0007987443255408235",
      "-0.034412835930111595",
      "-0.029101478518786014",
      "0.0008148388636185109",
      "-3.3002470428771415e-06",
      "2.0879915849623903e-05",
      "7.189319080445062e-07",
      "-4.589335022528557e-06",
      "0.047397525352766326",
      "-0.0055728449414345505",
      "-0.005325322325469302",
      "0.023188777756214723",
      "0.0018600506966156823",
      "0.003989810719432341"
    ],
    [
      "51.249056832266696",
      "415.2432522697692",
      "246.11703941104938",
      "75.22795273483462",
      "16.924402301048946",
      "42.941736603432474",
      "68.37955320461491",
      "56.630335253589216",
      "24.64881944594175",
      "238.58888677111125",
      "82.73789428882569",
      "45.851863241387534",
      "67.39664104270969",
      "39.390057382144036",
      "31.94026699975449",
      "-138.8447079373037",
      "-64.42354163031938",
      "-13.528449746519271",
      "-8.418809591443246",
      "144.43029565643792",
      "137.15179323999146",
      "57.55930576019121",
      "47.96809024043992",
      "4.001574308531134",
      "2.3191854559553637"
    ],
    [
      "50.796746471835334",
      "281.2968177601846",
      "267.5789518287432",
      "6.177801928638651",
      "13.22632852601901",
      "118.90828328352178",
      "-8.306287640545362",
      "-8.720770615531412",
      "19.899063986221474",
      "-6.785271694827195",
      "-23.535106252086894",
      "45.46061534445197",
      "-4.753016457698107",
      "-13.77128821532613",
      "-4.393825951041588",
      "7.079294169317045",
      "110.1214003858177",
      "-6.536557192277081",
      "-0.7654819998802633",
      "265.4883695844302",
      "-12.704613116952412",
      "-7.488767216517894",
      "25.693675535389364",
      "-35.480754083229094",
      "7.03388979047786"
    ],
    [
      "0.04776338363816701",
      "753.88446172874",
      "140.52578679423385",
      "126.94211412788063",
      "75.40405970490022",
      "2.812360892185926",
      "-0.3340128033994092",
      "1.1945002854553866",
      "-0.8293696972280449",
      "154.46026685414338",
      "44.061425593113285",
      "83.72730620281429",
      "48.70034561138668",
      "49.75446718287263",
      "-60.66938138089973",
      "-4.41988665013015",
      "-0.9881151473596329",
      "0.3823473935413367",
      "-0.8640534924194645",
      "-165.66465793264362",
      "75.68690893403016",
      "-123.35029491661524",
      "-47.222723587651885",
      "50.39330501300141",
      "34.582022349304"
    ],
    [
      "0.007170018286149853",
      "0.020876610003982235",
      "0.4585603412288038",
      "0.016822951042456277",
      "0.015956227279763147",
      "8.304151223503218e-06",
      "1.3030053421901318e-05",
      "-2.0443133425616552e-06",
      "2.3435598388270325e-06",
      "-0.02366260074400756",
      "-0.0033125891272803624",
      "0.0009261979842685657",
      "-0.033159406245560755",
      "-0.0432581804785132",
      "0.0015599971622993571",
      "-7.093575673515196e-06",
      "7.254850150943225e-05",
      "-1.430077040009565e-06",
      "-1.0507808156597728e-05",
      "0.05767134664705874",
      "-0.006220076155094458",
      "-0.006720030180448844",
      "0.03623184030318036",
      "-0.0037002224878041937",
      "0.005871216301646443"
    ],
    [
      "0.007170070077332012",
      "0.02373624567479161",
      "0.5042323995288038",
      "0.016104571430951033",
      "0.016614702061537256",
      "6.978307794621319e-06",
      "-8.272209006706065e-06",
      "2.067516395303595e-06",
      "1.108806379747068e-06",
      "-0.03168994671507289",
      "-0.0028137107140229723",
      "-0.0001711260406952382",
      "-0.027816225634970198",
      "-0.04525548036332874",
      "0.001433500744154568",
      "-5.5127257031961164e-06",
      "4.1722596826359e-05",
      "5.500977539116878e-07",
      "-6.910906223233651e-06",
      "0.06252707683337502",
      "-0.005865617031017287",
      "-0.007926771961793077",
      "0.033133449231584906",
      "0.007868366730014138",
      "0.0051193612054721655"
    ],
    [
      "0.007170069995035504",
      "0.022560240721311558",
      "0.48787601060524916",
      "0.017190790807487942",
      "0.015735641489987177",
      "4.788683245776217e-06",
      "-1.8510979766313437e-05",
      "4.37877616945807e-06",
      "2.352031993244113e-06",
      "-0.03186011899142297",
      "-0.0017209405915185772",
      "-0.0007230267858411347",
      "-0.034280603146628785",
      "-0.03647477035116427",
      "0.0013086291625881488",
      "-2.9649167309446807e-06",
      "2.0439675414273286e-05",
      "8.852813386133536e-07",
      "-5.247706339312991e-06",
      "0.0529656081345516",
      "-0.0060198418877748655",
      "-0.006502259234472171",
      "0.033185975574425146",
      "0.007037564280430767",
      "0.004661022330297579"
    ],
    [
      "62.93931975660103",
      "672.515106900063",
      "465.93267715817046",
      "38.59691578537346",
      "318.4431182194531",
      "-15.328683866711152",
      "-25.877782631528397",
      "-36.96954705150883",
      "-28.757315237334318",
      "-464.51454721835256",
      "86.20144630007297",
      "367.34340061756666",
      "-58.70268667186399",
      "-278.18246195821",
      "66.28807662123083",
      "203.81920481834334",
      "-142.86589524442624",
      "24.61207470217594",
      "116.61461077316987",
      "118.29654815139877",
      "111.21034889757749",
      "61.646813103765226",
      "-75.24554812977159",
      "-179.90730364921455",
      "-44.42218968986903"
    ],
    [
      "0.025671223258171484",
      "430.4169000545276",
      "29.26672403163021",
      "40.216019588128056",
      "12.807658928290978",
      "2.5190185119086825",
      "0.2523291021101623",
      "0.4928316314008939",
      "-0.3234504833439935",
      "30.656799406443614",
      "114.83899560034632",
      "-20.058283237529515",
      "7.552351204815023",
      "-5.549354262528801",
      "4.837421991528301",
      "-1.2454707953435797",
      "0.042345539196821304",
      "-0.7021447265954817",
      "-0.3544923317777134",
      "18.26190878546562",
      "-63.28240286350456",
      "-70.52201853987255",
      "-10.407012757295846",
      "-1.7718502617791096",
      "-21.600777629840916"
    ],
    [
      "0.007170014671132769",
      "0.017824873304532488",
      "0.39035638718517757",
      "0.01565854812083866",
      "0.01392977669143099",
      "4.288024127060938e-06",
      "3.6365830556660094e-06",
      "1.6198559338953529e-06",
      "2.3715088338027906e-06",
      "-0.023675108738623996",
      "-0.000527888433155408",
      "-0.0003836642676795112",
      "-0.030433545243995386",
      "-0.026318210183019792",
      "0.0003007558509803534",
      "-5.288465499319421e-06",
      "4.47878604328596e-05",
      "2.609955971487257e-07",
      "-7.08317479942438e-06",
      "0.03712883164983369",
      "-0.004265513665892506",
      "-0.003928527186931674",
      "0.025961986269412752",
      "-0.002202095261826291",
      "0.004080789788183626"
    ],
    [
      "0.007170023056259211",
      "0.01980882021436078",
      "0.5059294343777985",
      "0.01611995384737835",
      "0.013534677750164852",
      "9.606576283075016e-06",
      "4.635668881222688e-07",
      "7.867958686221059e-07",
      "3.0847865916043155e-06",
      "-0.031196517888638545",
      "-7.722965297615827e-05",
      "0.0009115515074317526",
      "-0.042979910037918",
      "-0.03236255091427531",
      "0.0011500699278600866",
      "-8.654192290197624e-06",
      "8.950554114756597e-05",
      "-4.761048905297028e-06",
      "-8.62634000071607e-06",
      "0.05332695422226477",
      "-0.006184167160348141",
      "-0.004370669372577114",
      "0.024689984168897172",
      "-0.006286499898873903",
      "0.004096361975249805"
    ],
    [
      "0.00717007310172526",
      "0.027557586050588067",
      "0.8483194340737691",
      "0.019163444868992456",
      "0.017651995452850535",
      "8.603478374682937e-06",
      "-2.6570866294989585e-05",
      "2.862031508319769e-06",
      "2.2452207607154875e-06",
      "-0.05737921547644561",
      "-0.0018858842830374318",
      "0.0008842279867374836",
      "-0.05342862919836492",
      "-0.06308207098206887",
      "0.0026762156378354954",
      "-4.92972000436475e-06",
      "5.410405963984995e-05",
      "-1.2751021522935037e-06",
      "-7.621741016784202e-06",
      "0.08751026946623724",
      "-0.009113753536955352",
      "-0.009078047677521808",
      "0.05227050477444692",
      "0.008886929187459477",
      "0.005966625693528062"
    ],
    [
      "63.3850785357936",
      "521.4600057553475",
      "283.6319041886833",
      "43.990334380885024",
      "294.8045597281625",
      "-169.19741846447536",
      "-4.563519674115001",
      "-16.000048798959877",
      "-68.28677481708725",
      "-33.42101859836575",
      "68.20808092862264",
      "60.1440004344491",
      "-93.88185722066241",
      "105.8842262936712",
      "-39.64463994322933",
      "-52.737732139660324",
      "1.0502005398108738",
      "1.8672203430513812",
      "80.0276066896754",
      "-79.05828574393956",
      "-1.2688226078197178",
      "-271.69236888180234",
      "46.945716061048735",
      "-159.3525676147963",
      "17.42358960767639"
    ],
    [
      "0.0075836170467509685",
      "28.10931023372638",
      "57.38860176402836",
      "11.052344052723507",
      "4.676514957254648",
      "-0.0914793308165383",
      "0.08238762319229327",
      "0.04062920721274487",
      "-0.033627997367215216",
      "-35.04130265397328",
      "-16.111829487422273",
      "4.867755577330796",
      "24.637468930010847",
      "0.6269505682122843",
      "-0.25191956781828584",
      "-0.049480623580341464",
      "0.1239805107877505",
      "0.05088330120016133",
      "0.024711844955421145",
      "-18.423352427248755",
      "-6.984453247932575",
      "-10.291795284682513",
      "-1.9728883074528352",
      "16.084398675106048",
      "7.13700369084789"
    ],
    [
      "0.007285935157464161",
      "0.26951666371429905",
      "14.105082723261706",
      "0.039893803391783736",
      "0.08204767812535882",
      "0.001808702817414656",
      "0.014627317846317245",
      "-1.9931435819521886e-05",
      "-0.00016183298428972296",
      "-1.2468513242264179",
      "0.04523795604517375",
      "0.07911765620885532",
      "-0.3639040924275864",
      "-0.8240139559455538",
      "0.01595954878853894",
      "-0.004410379286773503",
      "0.034661878656776265",
      "-0.0009678246563335272",
      "-0.0023183416083959575",
      "1.278859142292273",
      "-0.02756364056565894",
      "-0.059225776092909785",
      "-0.08399746359614403",
      "-0.23719766899749362",
      "0.009795997870520991"
    ],
    [
      "0.007170848240249802",
      "0.019422534423002704",
      "0.2945362873917211",
      "0.01784064563475908",
      "0.015460354388069208",
      "4.767101860371455e-06",
      "2.708694147366308e-05",
      "3.901964329998096e-06",
      "4.973319071001726e-06",
      "-0.018702034249291302",
      "0.000525711093871212",
      "-0.0011628916962672076",
      "-0.030450217869400744",
      "-0.016497235672182732",
      "-0.0012741790141903835",
      "-1.095361202123184e-05",
      "6.166664843359838e-05",
      "8.572612853890159e-07",
      "-1.0534806791227697e-05",
      "0.029856223264196634",
      "-0.004030551679094118",
      "-0.002974999889699496",
      "0.018757244917816527",
      "-0.011736185344373637",
      "0.005324823636664102"
    ],
    [
      "0.007170018717109609",
      "0.017618719567508108",
      "0.3528355937112651",
      "0.013551466825289913",
      "0.01317039781506984",
      "5.594614404678193e-06",
      "6.3193049977186685e-06",
      "1.515729718210378e-06",
      "1.069243371242915e-06",
      "-0.02570394566887702",
      "-0.0003086851203985608",
      "-0.0002909792038391636",
      "-0.020979950355504984",
      "-0.023887383166034303",
      "0.00013147180743341622",
      "-8.392493403801098e-06",
      "6.0109634139941624e-05",
      "-3.104543051844582e-08",
      "-7.187036016843745e-06",
      "0.033081821461493244",
      "-0.0033606451551738904",
      "-0.003760530432336152",
      "0.0193180998793956",
      "0.000943088872977075",
      "0.003268048310729186"
    ],
    [
      "0.007170047269416529",
      "0.021510764986336507",
      "0.6370229470811141",
      "0.015823233401143968",
      "0.014677808687662868",
      "8.13136248836216e-06",
      "-1.753841358981983e-05",
      "2.1364295316450512e-06",
      "1.7864093843020931e-06",
      "-0.04836192627928661",
      "-0.0004011970302306342",
      "0.000537879836321031",
      "-0.037265593233838996",
      "-0.04112823695184182",
      "0.0013864022889177412",
      "-8.022253174810782e-06",
      "7.099645494601684e-05",
      "-1.8757528311658217e-06",
      "-7.866530506414664e-06",
      "0.0531782642013854",
      "-0.0058745004816680435",
      "-0.005676744550110053",
      "0.03592012799374701",
      "0.006886020811340473",
      "0.004141765869216816"
    ],
    [
      "0.007170069714478451",
      "0.021116750756952202",
      "0.5149557237812324",
      "0.016683329055684388",
      "0.014983701860636862",
      "4.440120665372586e-06",
      "-1.0324332198730483e-05",
      "3.606555909424623e-06",
      "1.3216843093658623e-06",
      "-0.035764693404780515",
      "-0.000940056972008476",
      "-7.65119149188599e-05",
      "-0.035302987211198136",
      "-0.034144035443505624",
      "0.0007490459918743829",
      "-4.804684181725951e-06",
      "2.81631509550377e-05",
      "1.1786521042026102e-06",
      "-5.009703726989769e-06",
      "0.050036258420575706",
      "-0.005550195244701276",
      "-0.005324222297418196",
      "0.032303767660664263",
      "0.0016793289132684796",
      "0.004589531858943822"
    ],
    [
      "32.162471609447614",
      "632.6676078779554",
      "219.94935376198973",
      "582.4955534300971",
      "471.86412867183174",
      "22.59462988934537",
      "35.287914866838484",
      "-87.7131356317772",
      "-69.24413916027487",
      "-126.05305160991223",
      "-66.76075190057557",
      "18.984690944529035",
      "58.0390559672659",
      "-90.34017752306818",
      "49.05153333744174",
      "79.70935297268103",
      "-34.191078444612636",
      "-70.59756365382493",
      "72.55417180519851",
      "-198.78035711566187",
      "37.003389502444946",
      "135.49486832044354",
      "-102.56877081945439",
      "87.33441421205659",
      "-336.5230865200357"
    ],
    [
      "0.007340731394729221",
      "1.995607429730525",
      "36.133353211765886",
      "3.313073497736383",
      "1.853539607586133",
      "0.012794026076277899",
      "-0.026749537449940717",
      "0.0009289006356911845",
      "0.015661828079650785",
      "2.7829342478090884",
      "-1.6002465001084205",
      "0.8650150083824899",
      "-10.209556834900715",
      "-5.441540195984225",
      "0.9273300241587802",
      "0.01124002125394301",
      "0.06862041644606713",
      "-0.022075165642401504",
      "-0.006105230502962162",
      "7.906261698910925",
      "-1.9574883165401504",
      "-1.6613932578837802",
      "3.675534362670243",
      "-5.9533628410421535",
      "2.2494725513818747"
    ],
    [
      "0.007171192625764545",
      "0.10869897360137487",
      "5.714887475736098",
      "0.049466097029205104",
      "0.0703819400901343",
      "0.00015513972481948025",
      "-3.1521462747853496e-05",
      "-7.124478652581266e-05",
      "-1.2684201801791068e-05",
      "-0.3407907230047522",
      "-0.02274754453009955",
      "0.019578669007144528",
      "-0.27358275666578713",
      "-0.5507840134411269",
      "0.029287060147794943",
      "-8.64857060666845e-05",
      "0.0013949495868351596",
      "-6.262344389561013e-05",
      "-0.0001420983661015328",
      "0.6309225300913005",
      "-0.05121294386404556",
      "-0.06921490470980081",
      "0.3438362579005813",
      "0.08979214098996295",
      "0.032965066596867945"
    ],
    [
      "0.007170078388134228",
      "0.07811228122543083",
      "3.02048214295869",
      "0.05570186683906425",
      "0.040035287899408696",
      "6.528595746990136e-05",
      "1.9118960319462598e-05",
      "-3.338228233013261e-05",
      "1.0235455162279833e-05",
      "-0.13502428439770495",
      "-0.020136157159717154",
      "0.019237518325278966",
      "-0.28159534019000637",
      "-0.286203983698493",
      "0.02069526633896436",
      "-2.5906417511118606e-05",
      "0.00046905252259049575",
      "-3.978387783398951e-05",
      "-4.8248653346811165e-05",
      "0.4227405867843915",
      "-0.050093258303183334",
      "-0.03879777167341866",
      "0.2328755985870491",
      "-0.060102153798467874",
      "0.029709461503518643"
    ],
    [
      "0.007170039550987744",
      "0.021623696009674433",
      "0.37492933537018786",
      "0.016599059269414428",
      "0.01498415252109758",
      "7.693442144456416e-06",
      "1.142348398289439e-05",
      "-1.0195905363731016e-06",
      "2.0868657029244494e-06",
      "-0.02142800465840517",
      "-0.0026861539370367977",
      "0.0010205900954495218",
      "-0.03160388613350824",
      "-0.03496012411345906",
      "0.001031497603779819",
      "-7.089844011856288e-06",
      "5.514810079783379e-05",
      "-1.2569904504737634e-06",
      "-8.173043710321071e-06",
      "0.05355026485225737",
      "-0.00646941275446482",
      "-0.006037252986016892",
      "0.03031240508431042",
      "-0.007058887380614771",
      "0.0055344016623031485"
    ],
    [
      "0.007170066783065423",
      "0.025704270029183615",
      "0.572458718133857",
      "0.018722083039742578",
      "0.016461719425281428",
      "7.790948856078048e-06",
      "-1.3157189240359991e-05",
      "2.135830245813289e-06",
      "2.9690543432126978e-06",
      "-0.03133556891847898",
      "-0.00239541244162767",
      "0.0011190919855069172",
      "-0.04960434289777596",
      "-0.04997452306645203",
      "0.002393420997997776",
      "-3.822869936384473e-06",
      "4.47353676135398e-05",
      "-1.8095298452197214e-06",
      "-6.771374020658419e-06",
      "0.07709420689955163",
      "-0.008993528123621987",
      "-0.007952547495398051",
      "0.03907011285867259",
      "-0.0053105746841745185",
      "0.006074846879018652"
    ],
    [
      "0.3525994100190676",
      "23.98324848966963",
      "67.49664940500797",
      "37.96405553709827",
      "2.44863299126268",
      "-2.378923129057055",
      "0.24392348618148313",
      "1.4610714821803417",
      "-0.13615618108008137",
      "13.976862399474522",
      "-19.74027461767901",
      "1.6136150725547638",
      "-44.77618748825749",
      "9.888857126006428",
      "-7.911943045153814",
      "-1.252666894432528",
      "-4.748139923745222",
      "3.2236257212392267",
      "-0.6555313091884635",
      "34.667991926374334",
      "-17.024138712118724",
      "4.36481434549971",
      "21.874093238568857",
      "-2.1860247027895894",
      "-1.1426514386303563"
    ],
    [
      "21.470296553669296",
      "164.31189629344462",
      "208.93028117706098",
      "405.09053145724687",
      "342.22704468322564",
      "27.599109991674112",
      "-60.90388765493581",
      "-87.2720355094735",
      "-51.65104376085134",
      "-82.75308906823086",
      "-54.204819595367695",
      "-142.35885810130614",
      "262.28912722686323",
      "98.83953829275623",
      "114.92692415526983",
      "18.410178983868168",
      "-12.531771222957389",
      "-10.695594083435024",
      "44.301638204257266",
      "3.819481515444409",
      "52.816582843627344",
      "124.19089184567439",
      "6.227976787072781",
      "-193.79948386624432",
      "-197.8123912408236"
    ],
    [
      "0.05770825392795881",
      "400.0404493653272",
      "96.45734183526999",
      "51.800923033777615",
      "69.6679741873513",
      "0.6528218968205551",
      "-1.911722141486514",
      "0.10894049376430702",
      "0.71792777605543",
      "46.42511530513012",
      "-140.01371556447535",
      "160.97028301027146",
      "-31.171939960103057",
      "-1.5389739053680012",
      "-52.79377597625763",
      "-4.436917345261751",
      "-0.8126351527054992",
      "1.5966555476079816",
      "-1.7250692148826974",
      "-174.82744364957978",
      "29.634728760720936",
      "39.95595689757326",
      "-55.791752300246074",
      "76.84114729019961",
      "-25.789809882213376"
    ],
    [
      "0.007188040502322096",
      "0.06812755385391678",
      "0.6466691844424879",
      "0.04150511056339997",
      "0.0368724930339284",
      "-4.755552538254321e-05",
      "0.0007838721054855585",
      "2.3402752744760046e-05",
      "4.7659601520675404e-05",
      "-0.10021597378773583",
      "-0.01796400159405607",
      "0.0006244474703327702",
      "-0.00864576798018751",
      "-0.06889510210702578",
      "-0.0034132071219019054",
      "-0.0002780665068545701",
      "0.001059275963181025",
      "8.523524818207092e-05",
      "-0.00013675950542397467",
      "0.09518855213098848",
      "-0.014861878051714",
      "-0.02013113135495646",
      "0.08294464302628589",
      "-0.003824413863609472",
      "0.020987794364142928"
    ],
    [
      "0.007170868449126304",
      "0.022373995634457456",
      "0.3096488774473501",
      "0.018471337534166365",
      "0.01607294094382633",
      "1.2150636507214086e-05",
      "2.045778010794615e-05",
      "1.8949189052089877e-06",
      "6.859273689740063e-06",
      "-0.019064310443138256",
      "-0.002727853870089795",
      "0.0004238059181264602",
      "-0.030251212795889788",
      "-0.02628863110696436",
      "6.974332325711616e-05",
      "-1.4877460185568823e-05",
      "0.00010957963551011053",
      "-5.6203720656604166e-06",
      "-1.2681830434822281e-05",
      "0.0444296598998509",
      "-0.005654578715186997",
      "-0.005730785086264628",
      "0.022679039565445435",
      "-0.00991106738813779",
      "0.006532064358271309"
    ],
    [
      "0.007170017234376971",
      "0.018589740833076927",
      "0.30676619949882084",
      "0.014535170997334874",
      "0.0129841120474203",
      "6.288425762517179e-06",
      "4.387008346484007e-06",
      "1.5077058017065785e-06",
      "2.1234802361165483e-06",
      "-0.022288950062348236",
      "-0.0012337555628368615",
      "9.79920349540849e-05",
      "-0.02319088285603768",
      "-0.022217849698141397",
      "0.00040025436463480977",
      "-7.5993640651335805e-06",
      "5.464770663173841e-05",
      "-1.4035389789795662e-06",
      "-6.517991636031369e-06",
      "0.03573429381573431",
      "-0.004458690798631571",
      "-0.0041381451476280775",
      "0.020241687870146623",
      "-0.0015593039592656686",
      "0.00375117958831578"
    ],
    [
      "0.007170071402330848",
      "0.026974011125983383",
      "0.7327049176900196",
      "0.020425579454640488",
      "0.01645652334575173",
      "8.486028709324551e-06",
      "-2.466884915542222e-05",
      "3.4829888590801804e-06",
      "3.300145470575034e-06",
      "-0.043186202478741414",
      "-0.002080771124050668",
      "0.001747154269918561",
      "-0.06279523802079283",
      "-0.05474947371985529",
      "0.0027998236427095916",
      "-3.725433910637106e-06",
      "4.9918864051161206e-05",
      "-2.6040546227421073e-06",
      "-6.485104569356093e-06",
      "0.08771670874522043",
      "-0.0105097728228059",
      "-0.00805916751526875",
      "0.04548091713817764",
      "-0.005559358746239",
      "0.006350741107087713"
    ],
    [
      "0.9166626659837044",
      "3.1739511871985435",
      "143.42182820313167",
      "65.13069708338696",
      "24.592446584534066",
      "1.1186726372348978",
      "2.1798283426195413",
      "6.28835686408417",
      "4.580393515773192",
      "-1.3540741802455754",
      "6.671703682621411",
      "5.997968751166197",
      "-33.26819602671893",
      "6.43627686311256",
      "31.868191481261867",
      "-0.17737220949926957",
      "10.832766585954706",
      "-4.205754163244566",
      "-0.09526961839789083",
      "17.0666306254896",
      "-4.1448354542339985",
      "-0.7729445810683654",
      "-81.27189851109293",
      "-53.75981649405971",
      "22.281374193207345"
    ],
    [
      "0.007407566222137771",
      "1.3863424331362735",
      "30.55871954070954",
      "0.9206951400630562",
      "1.5930556348115243",
      "0.01430299183814869",
      "0.030923288152837652",
      "-0.012330115300487504",
      "0.00147112232839701",
      "-0.5321390905853988",
      "-1.016316348992129",
      "0.7233281268981286",
      "-1.230057916630351",
      "-6.0798889636593945",
      "-0.26507818672450617",
      "-0.007655211133501031",
      "0.07246461365188639",
      "0.0020020659889198435",
      "-0.01754333432790088",
      "6.365576785329268",
      "-0.3319640172349512",
      "-1.233477559671164",
      "4.876802533925778",
      "-3.073462480334306",
      "1.137200448465006"
    ],
    [
      "0.007352460124018289",
      "0.5763387786965691",
      "22.24601494080644",
      "0.16078354249851487",
      "0.7650139611755901",
      "0.008822178076909758",
      "-0.01923276264118857",
      "0.004269083568020843",
      "6.977915368331734e-05",
      "-0.2042920616489106",
      "0.20911811665664737",
      "-0.19288126015806473",
      "-0.9107235615321936",
      "-3.708003339313637",
      "0.056273234004272484",
      "0.002350639572767143",
      "0.056583992180303175",
      "-0.0010797408348745183",
      "-0.010901741253410554",
      "3.423322346221217",
      "-0.1216947244929631",
      "-0.5870516929910525",
      "-1.2730596795267661",
      "1.3527806324402232",
      "-0.2522372812542716"
    ],
    [
      "0.007171014788743214",
      "0.09443704037759691",
      "8.070902569617127",
      "0.045881398619509746",
      "0.06830760752988303",
      "0.00010716970306104055",
      "-0.0004494667383157916",
      "-1.1224785287605218e-05",
      "-8.428769114363898e-06",
      "-0.462255764679139",
      "-0.004688503722387875",
      "-0.00034867135711088117",
      "-0.36113015018023065",
      "-0.5388959994111711",
      "0.036081057687549475",
      "-2.936255841728415e-05",
      "0.0010171036125009463",
      "-5.821222479725722e-05",
      "-9.77901906015258e-05",
      "0.6215551062752307",
      "-0.0479153013250671",
      "-0.06491067964920585",
      "0.33533079222928885",
      "0.35857838772991374",
      "0.010172270094219754"
    ],
    [
      "0.007170013060311071",
      "0.016789601453010717",
      "0.2444039296883737",
      "0.013703527519585298",
      "0.013756121411156593",
      "4.800879544181804e-06",
      "-7.804351311530508e-07",
      "2.2452235215875107e-06",
      "2.5904713843928056e-06",
      "-0.012066524187553343",
      "-0.000903375182570509",
      "-0.0009773740552285464",
      "-0.01862392139368585",
      "-0.02122868455795723",
      "0.00016550806334222844",
      "-4.135874274551293e-06",
      "3.837108559648767e-05",
      "4.0031345705677197e-07",
      "-7.168155007560862e-06",
      "0.029866175647674263",
      "-0.0029851060527657344",
      "-0.003932394672759527",
      "0.014597161881561294",
      "0.0005890264811574744",
      "0.0032697049642855967"
    ],
    [
      "0.007170065445264649",
      "0.017312569500412076",
      "0.22757446354832758",
      "0.013957423636361103",
      "0.013847291273341278",
      "3.7518428459220247e-06",
      "8.864586283895628e-07",
      "2.1697257675066275e-06",
      "1.7206403200372021e-06",
      "-0.013091840185722134",
      "-0.0014837091675052741",
      "-0.0006786684530209582",
      "-0.01571631883639143",
      "-0.02094822707946417",
      "-3.834651421003548e-05",
      "-4.32787453968961e-06",
      "2.6618660332743202e-05",
      "1.3074035291889135e-06",
      "-5.249016884706443e-06",
      "0.029028078836893408",
      "-0.003064632880921302",
      "-0.00413919154438926",
      "0.01606100120868059",
      "-0.0005803962625653068",
      "0.0037937846853752415"
    ],
    [
      "0.007169569215243739",
      "0.013599201486032945",
      "0.20406236944385378",
      "0.011410470237147514",
      "0.010949598195048515",
      "2.1282644261298547e-06",
      "-3.353797847470285e-06",
      "1.5707289598791005e-06",
      "7.660209699895899e-07",
      "-0.01302592724082088",
      "-0.0006214014688994224",
      "-0.00020360348013506756",
      "-0.013737126992177495",
      "-0.015266344768132607",
      "0.0002832860056398736",
      "-2.2040647412154654e-06",
      "1.3032568736255522e-05",
      "6.282582765757686e-07",
      "-2.5705330653569255e-06",
      "0.02179186374675545",
      "-0.0023592884089888556",
      "-0.0025746303558148225",
      "0.0132804496933911",
      "0.0007597535322246341",
      "0.0021671307069480814"
    ],
    [
      "0.007170068236247272",
      "0.020946011878656363",
      "0.3828474607157038",
      "0.015488554475350467",
      "0.015010978843754652",
      "5.005318127745056e-06",
      "-7.185904466660936e-06",
      "2.720332220037663e-06",
      "2.0213640497528765e-06",
      "-0.024176108824641503",
      "-0.0016350066791549385",
      "-0.0006022420140676176",
      "-0.02598606985511031",
      "-0.03202384361902965",
      "0.0008187724026816712",
      "-3.951817366247342e-06",
      "2.8988316098156708e-05",
      "5.712887342300576e-07",
      "-5.583976363027633e-06",
      "0.04667904498462221",
      "-0.004975272300744547",
      "-0.005786447722908073",
      "0.025911898712326957",
      "0.003329534763645885",
      "0.004305725085537373"
    ],
    [
      "0.7659507833774354",
      "4.668917470280623",
      "7.910952671479419",
      "59.517599993872906",
      "6.723965448771488",
      "-1.471995008395834",
      "2.2903442344710347",
      "5.999468330907387",
      "2.212663890146046",
      "-3.978184171242129",
      "-15.857009071240412",
      "-4.266517456749539",
      "16.163174762821228",
      "6.938031834310699",
      "16.869390668554132",
      "-1.075918295118061",
      "-0.46460368819034487",
      "3.0038147982376677",
      "-0.13460402126600807",
      "4.0729078345063305",
      "2.774763196762766",
      "3.292440486507617",
      "12.690644038438727",
      "1.0136054659789608",
      "-9.715561548378433"
    ],
    [
      "0.009657979127014693",
      "0.41983436256434753",
      "19.81311100806135",
      "1.3693599480619363",
      "14.535904116356624",
      "0.010929973116943123",
      "-0.18679655414002125",
      "0.05572659090045755",
      "0.13376591835787977",
      "-2.0479401463106797",
      "0.39546724597427424",
      "-0.9183834530380416",
      "-4.804825236184289",
      "-4.173492255257809",
      "2.3585997524069815",
      "0.027184760035662378",
      "-0.10997448404645559",
      "0.011594503815084738",
      "-0.13391174797391123",
      "1.6449454710494438",
      "-0.5598827992350977",
      "-2.072608644129102",
      "1.6072390888482027",
      "16.110599137127473",
      "-3.6155783865790556"
    ],
    [
      "0.007188660908363221",
      "0.05151082071437207",
      "2.1135386113455237",
      "0.0310152818292482",
      "0.0398030402031686",
      "0.00026943189823602125",
      "0.0018500404972221695",
      "-0.00014163703516800613",
      "0.00010308441066322018",
      "-0.12216546350828535",
      "-0.00295087502601645",
      "0.011155212276565471",
      "-0.10534913296533295",
      "-0.17329918573467254",
      "0.0030707084862731733",
      "-0.0004138569131779136",
      "0.004265951968006674",
      "-0.00012952622728695982",
      "-0.0004651006908682305",
      "0.2037091880486878",
      "-0.016128241822561264",
      "-0.0167685914588853",
      "0.08146766576988647",
      "-0.07940740339404818",
      "0.016787363058063495"
    ],
    [
      "0.0071695444624094344",
      "0.013383463633002834",
      "0.22120823024720598",
      "0.011208831317531176",
      "0.010804138749070508",
      "3.6874484543245744e-06",
      "4.208697922036791e-06",
      "-5.728373930939205e-08",
      "8.267506202362803e-07",
      "-0.013507140726574633",
      "-0.0007395260882412603",
      "0.00017456610255283398",
      "-0.014628012823802607",
      "-0.01736469940213059",
      "0.00046944620490999744",
      "-3.9986122742930365e-06",
      "3.413944880832061e-05",
      "-5.251746118163992e-07",
      "-4.411486605709869e-06",
      "0.023806061189497935",
      "-0.0025405671227339663",
      "-0.002612998621889521",
      "0.014359183661859457",
      "-0.00039334997452477807",
      "0.002201924368963735"
    ],
    [
      "0.0071695436708968385",
      "0.013161160491187917",
      "0.20371113465756216",
      "0.01135479693009308",
      "0.010455240215832716",
      "3.4279277682319098e-06",
      "-9.269642828310724e-07",
      "9.241277807941173e-07",
      "1.2859988805196344e-06",
      "-0.012282362177656289",
      "-0.0005014329236702709",
      "8.656279041120773e-06",
      "-0.016097056027199887",
      "-0.014105056579973014",
      "0.00043117347584243406",
      "-3.178929548219499e-06",
      "2.9145153174309706e-05",
      "-9.39468108060976e-07",
      "-3.663075780970792e-06",
      "0.021991291030190107",
      "-0.002554857215028634",
      "-0.0023117623098395145",
      "0.011978996698176652",
      "-0.0005437227049560745",
      "0.0019685731129986546"
    ],
    [
      "0.007169555689104658",
      "0.01310551072782248",
      "0.1856418542411366",
      "0.011059970907690628",
      "0.010437778331240022",
      "2.938495250418085e-06",
      "-2.252584843688614e-06",
      "1.2900877168370556e-06",
      "1.0451586015162113e-06",
      "-0.011678508120517836",
      "-0.00041669612866143717",
      "-0.00010716885508592267",
      "-0.013807865267387951",
      "-0.013121656044853934",
      "0.000285765569416022",
      "-2.8255028563207045e-06",
      "2.264710533605338e-05",
      "-3.212241447545023e-07",
      "-3.1162728387149327e-06",
      "0.020259361207262856",
      "-0.0022842574369475255",
      "-0.0022438571197220193",
      "0.010557367151841681",
      "-0.00020920262969359674",
      "0.0018843338854243861"
    ],
    [
      "0.007169569902031493",
      "0.015260170421471637",
      "0.3027072003529103",
      "0.012806921959343522",
      "0.011410041529821665",
      "3.362116748249755e-06",
      "-7.83242127728617e-06",
      "1.5161143570174223e-06",
      "1.3417087604409823e-06",
      "-0.017593396247992738",
      "-0.0009183000118753007",
      "0.0004628207755832223",
      "-0.02433958348056166",
      "-0.022302051072642937",
      "0.0009562142222761631",
      "-2.0985437914785554e-06",
      "2.1644271505405782e-05",
      "-6.575254931044557e-07",
      "-3.0272854700222213e-06",
      "0.03399571398845841",
      "-0.003964993663937371",
      "-0.003332501464023587",
      "0.01887980506151838",
      "-0.0016271089171852064",
      "0.0027654509356491263"
    ],
    [
      "0.007170067969920297",
      "0.019317795308278384",
      "0.37565456616773957",
      "0.01605195153686578",
      "0.015110709436311777",
      "3.8817579680783e-06",
      "-4.063500818962334e-06",
      "2.5428952216919414e-06",
      "1.8673435226764865e-06",
      "-0.021748170337097354",
      "-0.0017590535371575138",
      "-0.00015899478045771742",
      "-0.027666486780750118",
      "-0.031475185623061605",
      "0.0006511397258324278",
      "-4.07837930665046e-06",
      "2.4866331557922514e-05",
      "1.2235974005632681e-06",
      "-5.343084289156862e-06",
      "0.0417868575950993",
      "-0.004742124082090513",
      "-0.00510592574119683",
      "0.02782777807696528",
      "-0.0013828274414857907",
      "0.004778163911308347"
    ],
    [
      "1.4410260216137478",
      "118.43231431648611",
      "30.549119099500555",
      "282.70636291729267",
      "54.32267232121617",
      "-0.5541253036556868",
      "-1.6559550871684698",
      "16.265595448487066",
      "0.7196409846152954",
      "-4.644017612356578",
      "-59.484592241915045",
      "-22.006877705209888",
      "6.838056984646351",
      "17.321553088828086",
      "-0.029386187540798896",
      "-7.12919639399259",
      "-2.9084432866135357",
      "-5.324702783083053",
      "2.5079319427369926",
      "-34.67451624856542",
      "93.07544296766055",
      "-60.63326570229211",
      "10.226405011166989",
      "9.67539206186199",
      "93.37118937114535"
    ],
    [
      "0.00719201561554742",
      "0.09191893638647189",
      "4.874957960545819",
      "0.04869976270895283",
      "0.039151593121760656",
      "0.0002807462664540892",
      "0.002745100217708396",
      "-0.0002910657907292827",
      "3.699821064395286e-05",
      "-0.4267404915854958",
      "0.010106056610834803",
      "0.017870543325913667",
      "-0.2953648807155474",
      "-0.23983650841567564",
      "0.0086680031616539",
      "-0.000887356131988287",
      "0.007471832232504867",
      "-0.0003390362283330788",
      "-0.0004548878088919071",
      "0.3571622041133306",
      "-0.03408535456375983",
      "-0.020593091641792072",
      "0.16676532818718945",
      "-0.05146484881728375",
      "0.01957058888026957"
    ],
    [
      "0.007211259278684588",
      "0.1150819964584562",
      "5.244700133137012",
      "0.07691039757231916",
      "0.07805157486331468",
      "0.0007776774987528366",
      "0.0034610557747855484",
      "-0.000516042787027462",
      "0.0005851155162986594",
      "-0.4076229421286738",
      "0.02890539238850611",
      "0.04729818994175451",
      "-0.49232866639755785",
      "-0.3633592140070832",
      "0.0179002180674099",
      "-0.0012246271569779643",
      "0.01106501076616019",
      "-0.0009067625462940978",
      "-0.0010833091572210755",
      "0.502236458085321",
      "-0.05827877948332553",
      "-0.013297880372348898",
      "0.1518621425764572",
      "-0.3312474816408951",
      "0.04833982333897804"
    ],
    [
      "0.007170856761642914",
      "0.019451202225637346",
      "0.321374796570049",
      "0.017442837415731407",
      "0.015207767366397954",
      "7.633099766165338e-06",
      "1.5341637568075057e-05",
      "3.3329849951807454e-06",
      "7.095313394505304e-06",
      "-0.020939579353551705",
      "0.0010152003631187848",
      "-0.0010310672298483835",
      "-0.032304229567647974",
      "-0.019673152045505633",
      "-0.0009072192463500995",
      "-1.175500830200933e-05",
      "9.141226762001964e-05",
      "-3.3249535046947574e-06",
      "-1.1826091368100226e-05",
      "0.030559916613286366",
      "-0.004126594240801151",
      "-0.0029692474223834632",
      "0.018810233735989917",
      "-0.011061747968317645",
      "0.0049896685615867095"
    ],
    [
      "0.007170013225732907",
      "0.016029488272179558",
      "0.23996542667831522",
      "0.013075099377585482",
      "0.012474206895893668",
      "3.959066307052395e-06",
      "9.331644383069948e-06",
      "1.6697555694865755e-06",
      "1.5825044944817154e-06",
      "-0.017390163435998043",
      "-0.00021731546717951506",
      "-0.0005726563233945537",
      "-0.01640633743274841",
      "-0.0165275858575841",
      "-0.0003008772222243453",
      "-7.032339732712923e-06",
      "4.324606315118799e-05",
      "5.62737441550881e-07",
      "-6.056525504821874e-06",
      "0.023832052105944107",
      "-0.002681860367613606",
      "-0.0028777134431845685",
      "0.014902131584299433",
      "-0.0016456515900006065",
      "0.003019852050573737"
    ],
    [
      "0.00717001480943546",
      "0.015776957456895092",
      "0.20892870996783877",
      "0.012675373384871905",
      "0.012292645622129273",
      "4.272901499363156e-06",
      "8.504671246387475e-06",
      "1.803203307760486e-06",
      "1.7225499591266281e-06",
      "-0.01496043668735058",
      "-0.0001919346119065584",
      "-0.0007163940695045323",
      "-0.014151760402890954",
      "-0.015094174328580949",
      "-0.0003937026833992532",
      "-7.0121798144378426e-06",
      "4.526360103407561e-05",
      "2.3327029935759118e-07",
      "-6.07097738401532e-06",
      "0.022006645504439225",
      "-0.0023576657994000432",
      "-0.0027997542757446665",
      "0.012301355543816467",
      "-0.001524131004969335",
      "0.0028457836160647875"
    ],
    [
      "0.007170038904448925",
      "0.016338058886770448",
      "0.21588033218506325",
      "0.013513432963543442",
      "0.012633754397936736",
      "3.719808142909336e-06",
      "4.111215536338065e-06",
      "2.5831862636509723e-06",
      "1.659624037371006e-06",
      "-0.014978399093165036",
      "-0.00044876776366607393",
      "-0.000706086583935568",
      "-0.016804722998332675",
      "-0.01533926972576443",
      "-0.00036392749863260694",
      "-6.002965081712137e-06",
      "3.323521469487929e-05",
      "6.47651802619274e-07",
      "-4.964083162640527e-06",
      "0.02365300230226725",
      "-0.0027126519428482716",
      "-0.003020479263770317",
      "0.013958361780962518",
      "-0.0025658187049788514",
      "0.0032819791688213727"
    ],
    [
      "0.007170068891545731",
      "0.018493839016016953",
      "0.29605659833111936",
      "0.014520405800140909",
      "0.013491687858498316",
      "3.9809823554107815e-06",
      "2.1053078271252827e-07",
      "2.6845106270006408e-06",
      "1.4526530107863552e-06",
      "-0.02182081649607612",
      "-0.0005036962523835612",
      "-0.0006978093470715071",
      "-0.020981664579632405",
      "-0.02058624180466498",
      "-0.0002556009497811492",
      "-5.613023704972639e-06",
      "3.29230594996373e-05",
      "8.455598041290459e-07",
      "-4.875014732853166e-06",
      "0.03148238650324264",
      "-0.003519369446343277",
      "-0.003814864169901882",
      "0.018877435030972226",
      "-0.0016107172093260684",
      "0.0037822336243988476"
    ],
    [
      "0.007171084880549474",
      "0.05433955508600363",
      "1.4213512789284273",
      "0.02418814085815989",
      "0.02747369468867083",
      "2.0198414944950997e-05",
      "2.6992258681753937e-05",
      "-2.992226223531153e-06",
      "-4.8519812121447074e-06",
      "-0.13613890084958147",
      "-0.006607731626698509",
      "0.0008443667117975366",
      "-0.047961275059925444",
      "-0.11055148391274278",
      "0.0029768474619476415",
      "-2.7926662925193493e-05",
      "0.00018085230382506592",
      "2.0348171072477147e-06",
      "-1.8558996969100365e-05",
      "0.16734162817125364",
      "-0.013898789962079754",
      "-0.021004872655565537",
      "0.0885433290599748",
      "0.03989908152257133",
      "0.010774235500368101"
    ],
    [
      "0.19208921140772994",
      "21.797891840407473",
      "73.39403410622315",
      "8.095861465566664",
      "18.146689881295533",
      "-0.9894831327345663",
      "0.6960030788271478",
      "0.3448655246814261",
      "1.6543139606490753",
      "-24.269302985249926",
      "8.0020042040009",
      "-15.598200396439303",
      "-18.378457407136487",
      "9.881966972553439",
      "-0.1686317555788721",
      "-0.8617502750108906",
      "3.299456047004642",
      "-0.9645674202174495",
      "0.10714117228959631",
      "-3.9010495652052835",
      "6.684422062747491",
      "6.181654924531499",
      "-14.223365149568592",
      "-23.61316208805445",
      "8.452898963822083"
    ],
    [
      "0.20212267160021136",
      "164.85890700312862",
      "66.5717282748338",
      "126.51452581853599",
      "209.082258534055",
      "-2.4173627993832345",
      "-0.16686483463623808",
      "-2.3066704827404516",
      "-2.0700956698722037",
      "6.0423185841344225",
      "141.02890145050503",
      "97.03296988196179",
      "-3.311920640342645",
      "70.96426642517795",
      "91.58700849136882",
      "-1.6643638156559912",
      "-2.886851631789639",
      "-1.402497696898111",
      "-5.775690895675755",
      "-5.100494925035821",
      "20.27543361933923",
      "85.37144124635097",
      "-2.0442656596526354",
      "-23.1820256279637",
      "76.74281881437503"
    ],
    [
      "0.007339282530528327",
      "0.25124762997282835",
      "25.988418304511583",
      "0.17953341092237507",
      "0.3482160041891921",
      "-0.002681239180966218",
      "0.030348171278102853",
      "-0.003524742975239618",
      "0.003023483436939947",
      "-1.505032643201343",
      "0.14491393041298478",
      "-0.03937263764066206",
      "-0.8758995957753506",
      "-1.3748967361175477",
      "-0.11523066950378766",
      "-0.0021491154849474325",
      "0.05131064815564152",
      "9.724792382843675e-05",
      "-0.005675828846428573",
      "-0.47708231462460793",
      "-0.07073847750151194",
      "0.1406524249582636",
      "1.393555063979803",
      "-2.200883267051193",
      "0.154877634495588"
    ],
    [
      "0.007380188443925884",
      "0.34986075376030956",
      "28.046444607410937",
      "0.3729020238286941",
      "0.6407841582500808",
      "0.007052164649743396",
      "0.0060940856026785875",
      "0.00021826554713652192",
      "0.006372504686840522",
      "0.7765570159340983",
      "-0.08291077295619698",
      "0.14925726766603814",
      "-2.951755787296223",
      "-3.1242255433080404",
      "0.3457466903548488",
      "0.0015033130758181025",
      "0.07235621031734335",
      "-0.007654177706742125",
      "-0.008729319593809789",
      "2.7511875046104404",
      "-0.30244875563899526",
      "-0.3946074925006604",
      "-0.1495004279507507",
      "-2.587861131517743",
      "0.27550309303959164"
    ],
    [
      "0.007170924493676623",
      "0.03999873879906711",
      "1.2511866417516624",
      "0.022190510742469825",
      "0.026169393786883547",
      "1.945816424095684e-05",
      "0.0001149355460579301",
      "-9.41331235627045e-06",
      "-1.1469797307583748e-05",
      "-0.0969470050047438",
      "-0.00795443229205194",
      "0.0015413247392096056",
      "-0.03029517497733899",
      "-0.10797348946096337",
      "0.0026310104168532343",
      "-3.939058788270916e-05",
      "0.0002702952882782965",
      "7.474218233619882e-06",
      "-2.726185251422945e-05",
      "0.13372255103738387",
      "-0.010265037799076154",
      "-0.017378697653962834",
      "0.08510424248819745",
      "0.03359043439828796",
      "0.010820094861403125"
    ],
    [
      "0.0071701670440849795",
      "0.18284726487037686",
      "10.545583382632929",
      "0.11739563918899008",
      "0.09555692216850425",
      "0.00016071324604514063",
      "-0.00017272185871266074",
      "-6.251418027107966e-05",
      "2.1397815183054335e-05",
      "-0.45175056164818456",
      "-0.04446382425506993",
      "0.04176101187108512",
      "-0.8206451763933884",
      "-0.9377057143306583",
      "0.06975236881200413",
      "-3.711822949399258e-05",
      "0.0012778929327058393",
      "-0.00010731957953528596",
      "-0.00011707447295418962",
      "1.2600436101807013",
      "-0.12675335781689698",
      "-0.11218856326007853",
      "0.664984937090289",
      "-0.029263335360111338",
      "0.06350850786476615"
    ],
    [
      "0.00717012552455645",
      "0.14864328814882258",
      "8.27771504342139",
      "0.09274361765717626",
      "0.07386266259147252",
      "0.00011470003880434671",
      "1.366747013073222e-05",
      "-6.402449562561467e-05",
      "1.2194134875113284e-06",
      "-0.42480896407195967",
      "-0.03719237840523723",
      "0.03450950600158413",
      "-0.5865931547485282",
      "-0.7156038675372464",
      "0.04956473509598642",
      "-5.455619257186958e-05",
      "0.0009782851369126806",
      "-6.5605151768535e-05",
      "-8.847482583649022e-05",
      "0.9706236843695123",
      "-0.09846347083504402",
      "-0.08549815959019527",
      "0.5725768230397651",
      "0.002758123752878784",
      "0.05138769691990644"
    ],
    [
      "0.007170061721739995",
      "0.06519010480342134",
      "3.4717410862618325",
      "0.03905895589209692",
      "0.03706742648638245",
      "3.422203110604181e-05",
      "-2.8706066988314116e-05",
      "-1.4031870936775073e-05",
      "1.289563068388567e-06",
      "-0.21066507160089992",
      "-0.01305513759922627",
      "0.011971246736606048",
      "-0.19993753924258315",
      "-0.2918469118472526",
      "0.01791212354075251",
      "-1.8196618129299973e-05",
      "0.00029574034581227406",
      "-1.597845408288163e-05",
      "-2.8747644702375877e-05",
      "0.369005855469349",
      "-0.03581307663208306",
      "-0.03473417745900635",
      "0.23482235561609519",
      "0.0363468995681271",
      "0.01980633472040398"
    ],
    [
      "0.007170068273105807",
      "0.02642298196644079",
      "0.7729017288194056",
      "0.01908284041906298",
      "0.017953333836170798",
      "6.528914090375966e-06",
      "-2.1935841009869e-05",
      "3.25621254231432e-06",
      "2.828731626126028e-06",
      "-0.044081757118658235",
      "-0.002621117436554985",
      "0.0008401976093776675",
      "-0.05506415004046933",
      "-0.06473482465492963",
      "0.0034241444668452613",
      "-3.0368971764921766e-06",
      "3.368694437195809e-05",
      "-5.156505272575488e-07",
      "-6.393115743015695e-06",
      "0.08921283073820149",
      "-0.009433878838018323",
      "-0.009307067585024937",
      "0.05060579327324278",
      "0.00607322848602696",
      "0.0060187777450594745"
    ],
    [
      "0.007171101406863705",
      "0.2038502693574559",
      "10.383351220054445",
      "0.19567639688664903",
      "0.09720702293201816",
      "3.17747352870965e-05",
      "-0.0006698816933844104",
      "8.219899660722168e-05",
      "6.183200031464391e-05",
      "-0.3382615610761131",
      "-0.04073103608260066",
      "0.04514676535564426",
      "-1.2142965704539619",
      "-0.897017981685274",
      "0.09231374124506092",
      "7.854657501084358e-05",
      "5.557103692193739e-05",
      "-4.099743609489381e-05",
      "-1.3744057459639134e-06",
      "1.3440908697495164",
      "-0.1780830152184625",
      "-0.11298801909011023",
      "0.6283849719798008",
      "-0.15638494215919857",
      "0.07626637858332329"
    ],
    [
      "1.605323151865759",
      "27.09601468940695",
      "62.697218934828804",
      "103.70219877504454",
      "22.330355702689587",
      "-0.6652705210819159",
      "8.650676592009754",
      "11.181112530441755",
      "5.795906174891151",
      "2.056252951835225",
      "-10.333248897287133",
      "-2.9240616973674793",
      "44.365201757038655",
      "34.342890826858806",
      "35.35042773810809",
      "-4.177656476389022",
      "-4.332769955327217",
      "5.474692195217162",
      "-0.9075787149897326",
      "19.502677352100648",
      "21.681566465809745",
      "17.123078620661254",
      "64.70243155120811",
      "9.414001526442908",
      "-26.213442496929446"
    ],
    [
      "0.7957126778126734",
      "86.15022410236244",
      "70.84628504598912",
      "93.78244410494463",
      "95.80682085964006",
      "-4.743314677896206",
      "0.43515724879973355",
      "1.5348505886027015",
      "-4.666739398489973",
      "14.342580279193747",
      "-8.843312387692132",
      "54.02369846351726",
      "-61.036965452011366",
      "-39.338954422283194",
      "5.462533684315226",
      "-3.223826407363005",
      "-5.170503487329123",
      "7.245859096559935",
      "-1.4573503307477846",
      "-6.15454366143786",
      "-24.57579728945645",
      "39.38315630674673",
      "39.44172367823924",
      "-17.891232926993286",
      "68.01591497617173"
    ],
    [
      "0.007330223211703863",
      "1.694486769578541",
      "18.22462415348398",
      "1.5207111009043026",
      "0.332508521363924",
      "0.011531863126888918",
      "-0.026741360041205718",
      "0.010709055764105937",
      "0.004444855249266379",
      "-0.3862124495228578",
      "0.5786740771045673",
      "0.12428328173663948",
      "-4.860554676550661",
      "-1.9014784187185771",
      "0.5046078926373828",
      "0.006732417557322523",
      "0.03811633998781545",
      "-0.00794977439916473",
      "-0.0034327985443303325",
      "5.297033533112941",
      "-1.3581927505739153",
      "-0.538459225702243",
      "-1.436542897038317",
      "-0.5636192313967638",
      "0.03794126270530762"
    ],
    [
      "0.11127816936482891",
      "76.44873985721154",
      "81.41647747121388",
      "82.13262071581524",
      "173.1012881781228",
      "1.3920863262569905",
      "-1.9050454657936093",
      "-1.6281960858299274",
      "3.049735847520365",
      "-28.141294377539747",
      "-34.81394975071981",
      "46.08518003418037",
      "-11.615025224814348",
      "-12.297420128297357",
      "-112.72928902667739",
      "-1.0718793972759701",
      "-1.260822178296022",
      "2.0932456734715235",
      "-2.638877188125841",
      "-47.59793382079675",
      "30.65506278859279",
      "-17.255743507222338",
      "-59.03669509597975",
      "81.14120828830471",
      "-11.926419896294925"
    ],
    [
      "0.021497805686917653",
      "14.309832493182627",
      "35.424655878133244",
      "3.0882633289804073",
      "13.80421862413341",
      "-0.21126773868354606",
      "-0.37366594939389447",
      "-0.08272057214569022",
      "0.4000228631883744",
      "8.23552354893403",
      "-0.09384010279212891",
      "-10.404533274104642",
      "-3.4029366221428807",
      "-14.912626663424895",
      "-1.6831994656041236",
      "0.18579494214508765",
      "0.39941390483638556",
      "-0.17881756425429504",
      "-0.08684560494654266",
      "9.510045523477121",
      "3.6088808363481863",
      "-6.237015687226089",
      "6.04518390003599",
      "-4.440156412611403",
      "5.360227821565327"
    ],
    [
      "0.04351914898987481",
      "44.59142577264035",
      "24.610053448242493",
      "2.791801184483729",
      "20.48937776203485",
      "-0.8662724401892009",
      "-0.032065187324608814",
      "0.042275199809454475",
      "0.8308755863252486",
      "-9.791649393400526",
      "-4.028454041588045",
      "-23.5382243330998",
      "-2.6487639477467027",
      "-3.0279244789473405",
      "1.9781574805058482",
      "0.7424426769292143",
      "0.047407193449367016",
      "-0.09291059297274772",
      "-0.192061905149207",
      "7.814032808170384",
      "-2.8856580876167577",
      "-13.826833313028821",
      "7.192539899657126",
      "0.5268287584108451",
      "2.388355797846996"
    ],
    [
      "0.02355742146214935",
      "9.571654469891246",
      "101.28735035815748",
      "12.773175829860657",
      "10.323879964819014",
      "0.3092694515515197",
      "-0.5951031280317176",
      "-0.07435495465831851",
      "0.3757692359051336",
      "3.9264644089444185",
      "-7.655705772839566",
      "4.913252371486761",
      "-28.389988470594908",
      "-24.878386792707737",
      "2.5896475884596253",
      "0.22476457745820505",
      "1.1224329143298344",
      "-0.44561331891187994",
      "-0.1571853208230625",
      "30.52610134584729",
      "-7.633428565898503",
      "-8.3408021340794",
      "21.796111650217426",
      "-20.10400995673989",
      "11.095034389074101"
    ],
    [
      "0.025066631520788845",
      "3.106451340572991",
      "55.98227234223853",
      "5.413065462019706",
      "7.973018008459241",
      "0.12900094365923112",
      "-0.40113133575477183",
      "-0.05785710092490249",
      "0.3410704533740798",
      "4.693199221929706",
      "-3.2047154052292868",
      "1.002004342778153",
      "-13.808320731189774",
      "-15.476134087528788",
      "1.3538681339523717",
      "0.15882207117904096",
      "0.886939605981477",
      "-0.3001548395922373",
      "-0.1462375374355062",
      "11.299118910873567",
      "-1.7235787689756814",
      "-4.404176553685138",
      "9.985638392334673",
      "-13.391710455665775",
      "6.337287810963061"
    ],
    [
      "0.06364089749030509",
      "16.610691088439797",
      "168.37732878193964",
      "16.208658924107628",
      "19.285726388801887",
      "0.3786785843557927",
      "-1.2791156367948318",
      "0.10816924561627654",
      "0.9683545200415234",
      "10.583418423169588",
      "-8.778901886044393",
      "2.174187986105525",
      "-47.5887201448182",
      "-39.22364477286528",
      "7.764999453777777",
      "0.5604941817320092",
      "2.516009368610306",
      "-0.9214856472736577",
      "-0.3226593810398449",
      "43.451955696996144",
      "-9.79425777357897",
      "-13.975360035759037",
      "18.549162116045693",
      "-32.7087341234152",
      "15.066891704479671"
    ],
    [
      "0.018876718897415608",
      "11.24839546587086",
      "61.43241080320344",
      "5.628027685437212",
      "4.395518441397606",
      "-0.24728045595866238",
      "0.4728608315828988",
      "-0.0749530741506062",
      "0.13851650506793545",
      "-13.723332081562972",
      "-2.1759446871628643",
      "-1.1481567590927373",
      "-10.334608884119778",
      "-3.6839409746320304",
      "-0.4679156745852179",
      "-0.03200791297824784",
      "0.015102269799809623",
      "0.04766504060706769",
      "-0.05738875762593557",
      "15.967974318318483",
      "-4.757605395184532",
      "-1.5237777825573156",
      "14.172804906488203",
      "-5.426325315801204",
      "3.104610404386281"
    ],
    [
      "0.011548114970910857",
      "12.570246544974367",
      "242.94225587942927",
      "38.25253284365148",
      "19.01242472405534",
      "-0.06417463139889729",
      "0.7996720082803852",
      "-0.17133584162823637",
      "-0.16585387585492584",
      "5.244631519944499",
      "-13.758230846447619",
      "11.060718210568092",
      "-77.53154049554391",
      "-31.19253713382614",
      "-3.6812851164047453",
      "-0.18899078492771568",
      "-0.3046890534820159",
      "0.2723474663744185",
      "-0.13993991418972387",
      "52.803255204283175",
      "-14.87070904465112",
      "-8.465422893800772",
      "55.42117447141485",
      "-58.11675343590122",
      "26.475646992285366"
    ],
    [
      "3.593329259746702",
      "276.0428187513581",
      "171.6975650592811",
      "111.98186990630077",
      "47.78763001060229",
      "-10.716224371212174",
      "-11.444030667327047",
      "15.326922529005449",
      "8.1554189870176",
      "79.51360512320143",
      "-114.61814972302666",
      "-4.675398773198584",
      "-31.899813219569495",
      "11.892639744046027",
      "23.765111323950798",
      "-24.46525458470054",
      "-5.82302728569361",
      "8.173420822527905",
      "-5.088073622158087",
      "-132.1567539080422",
      "64.0866480596726",
      "45.53907075501141",
      "-36.58694702666348",
      "30.61301077916343",
      "-25.63818418650153"
    ],
    [
      "0.10706872891749095",
      "241.04991190957224",
      "48.110696704491914",
      "36.24858119977997",
      "12.810608589983008",
      "4.639413662414615",
      "-0.045906540444321374",
      "1.1094134329117789",
      "-0.7855496305134076",
      "6.492238980849224",
      "64.27589912566754",
      "-28.059403813459948",
      "15.039946048359187",
      "8.109189156451512",
      "1.545740443354264",
      "-1.0299965121362336",
      "-1.6505654868169897",
      "-1.3077021691486495",
      "-0.717646618280626",
      "-67.27961446233736",
      "-57.96580747147642",
      "-44.03742237190255",
      "27.42495497948602",
      "-13.41217736725922",
      "-16.422962128787887"
    ],
    [
      "4.211422075244712",
      "103.73885261422703",
      "58.62652541633229",
      "51.82414365951368",
      "52.132744467752865",
      "18.136141585751307",
      "-14.370452578362954",
      "-4.177141236050017",
      "8.420516566581396",
      "-65.41742435161906",
      "16.26325530079225",
      "7.003291749321994",
      "8.18640884355271",
      "-26.9156667064629",
      "-48.47811884929841",
      "-10.235393268853368",
      "1.802757913901675",
      "-14.123738040679873",
      "11.887201447953569",
      "-26.02653410975915",
      "-71.04140934636314",
      "71.1547780287139",
      "50.88189236677687",
      "-45.359915578546094",
      "16.784201167964053"
    ],
    [
      "0.0072250589468876025",
      "0.9242241653412321",
      "24.191902000443864",
      "2.5979025263467497",
      "0.8346660663959037",
      "0.0009331952545217964",
      "-0.014105971204201342",
      "0.0020443949863523866",
      "0.0038259493154922403",
      "1.9531339438621123",
      "-1.2715472135580108",
      "0.3803123553519932",
      "-6.6033486690203675",
      "-2.37007227133946",
      "0.02953607306787888",
      "0.0033163950212244703",
      "0.014262690000145316",
      "-0.006203297120073573",
      "0.0005458403787268118",
      "4.026530100338027",
      "-0.7518726489055759",
      "-0.7230283790347107",
      "4.130783614319669",
      "-3.557078296470514",
      "1.4158950151832468"
    ],
    [
      "0.007196737241649465",
      "0.09222260773748106",
      "3.028676688071182",
      "0.056167909090010085",
      "0.04994638576205501",
      "6.713064856895431e-05",
      "0.0014676862586189695",
      "-5.226944565043581e-05",
      "0.00012483762564312578",
      "-0.3266740391071224",
      "-0.007791163576453981",
      "0.013340322430357814",
      "-0.16778214203262964",
      "-0.16970039131174902",
      "0.0039974285181294264",
      "-0.0007040816859976845",
      "0.004501174299065079",
      "-9.368789090182346e-05",
      "-0.0003934625735580142",
      "0.21249291381617363",
      "-0.027290906468406803",
      "-0.022246288730227128",
      "0.15509741187427745",
      "-0.014140196739125317",
      "0.021984190770685016"
    ],
    [
      "0.007245876518712451",
      "0.34468777037845116",
      "12.748225125173134",
      "0.04595220904645533",
      "0.07208324677310682",
      "0.0003188863278108543",
      "0.007885498511323088",
      "-0.0004923288701877144",
      "-0.0006106801096215857",
      "-1.8235575302359661",
      "0.002258384642558877",
      "0.07936911763302906",
      "-0.22385399478311777",
      "-0.6791073859617587",
      "0.01219358754590923",
      "-0.004279803353301528",
      "0.026122139890269368",
      "-0.0002499867056266164",
      "-0.0013268275126221481",
      "0.7568700275971727",
      "-0.05285293619087837",
      "-0.07557565483178771",
      "0.2872664096069761",
      "0.15911929608961772",
      "0.027236036377918223"
    ],
    [
      "0.007171058907628264",
      "0.06295055750512378",
      "3.481169221711128",
      "0.05625684769038818",
      "0.02851534333568755",
      "9.068428046695897e-05",
      "-8.953892899042633e-05",
      "-2.080249411638198e-05",
      "2.39625895616783e-05",
      "-0.19483580201334474",
      "-0.00046418751966393506",
      "0.01523661002155723",
      "-0.3406460381484462",
      "-0.2138232465086852",
      "0.016413084487604594",
      "-4.593213003823635e-05",
      "0.0008473131030369744",
      "-8.236167140670864e-05",
      "-5.564270351751106e-05",
      "0.35618032049348103",
      "-0.044520093281731905",
      "-0.02177983871177437",
      "0.17167834619062483",
      "-0.05384262677936217",
      "0.019632840824126214"
    ],
    [
      "0.007170025032227041",
      "0.022090079199419348",
      "0.6089320502850477",
      "0.017957843640493115",
      "0.014203347515852375",
      "1.1654084596510883e-05",
      "-1.4502177744399436e-05",
      "1.387247780187615e-06",
      "3.558495317596288e-06",
      "-0.03916212964787818",
      "-0.000934067168107718",
      "0.0013660471022211745",
      "-0.05271412331609896",
      "-0.039916175543211065",
      "0.00207240648029751",
      "-8.268576685001806e-06",
      "9.625383284213726e-05",
      "-6.421199470550469e-06",
      "-9.04861051647541e-06",
      "0.06528189584743174",
      "-0.00802671587330953",
      "-0.005714302156084734",
      "0.033821190458410096",
      "-0.0031564930957536795",
      "0.004677655994518735"
    ],
    [
      "0.007170049211310194",
      "0.022896257920107983",
      "0.6458631645642737",
      "0.017036463238066606",
      "0.014796371179216481",
      "1.1077494446387087e-05",
      "-1.8634030646901346e-05",
      "1.7892790839811824e-06",
      "2.8922492383661373e-06",
      "-0.043827844026710874",
      "-0.0007130806262300406",
      "0.0012205960530270055",
      "-0.04845957162629859",
      "-0.044225031706313304",
      "0.0020446742888688496",
      "-7.746945291579154e-06",
      "8.792615308449842e-05",
      "-4.704445323515646e-06",
      "-8.825830956164232e-06",
      "0.06727761521236665",
      "-0.00760259625846714",
      "-0.006266719700246592",
      "0.033454491278261764",
      "0.0008160829452251156",
      "0.004424670761282511"
    ],
    [
      "0.007170081893016496",
      "0.04211796660362525",
      "1.6694553584198697",
      "0.030945325691093734",
      "0.02076243509055307",
      "2.2185787333825342e-05",
      "-7.600626243732172e-05",
      "3.5117278965968352e-06",
      "7.892718117677961e-06",
      "-0.09830128766151244",
      "-0.00236351538722382",
      "0.006545787739564244",
      "-0.1511948545125899",
      "-0.11880364593261501",
      "0.008530122619878584",
      "-3.253495790523603e-06",
      "0.00014352874608206413",
      "-1.429773782323706e-05",
      "-1.2288279179588549e-05",
      "0.19503633730931064",
      "-0.023373995241923975",
      "-0.014870259638178403",
      "0.09248256680968861",
      "-0.01318348282377829",
      "0.010198020392522846"
    ],
    [
      "0.0071700728185905725",
      "0.02977023258474292",
      "0.9596112792134563",
      "0.024457012595297277",
      "0.017173720508120337",
      "1.066112384415712e-05",
      "-3.649490500018663e-05",
      "4.2597212251458534e-06",
      "4.562497039487597e-06",
      "-0.05104700967263094",
      "-0.0021881020949818964",
      "0.0028651503628504566",
      "-0.09272524195241637",
      "-0.06720468875519998",
      "0.004340237975485631",
      "-2.8582110099886793e-06",
      "6.427405177516852e-05",
      "-5.338864233585374e-06",
      "-6.914536979950109e-06",
      "0.11336816543744345",
      "-0.01425408511153212",
      "-0.00916599500455559",
      "0.05612844406307693",
      "-0.010590299092682295",
      "0.007363214379324681"
    ],
    [
      "0.007171069637199452",
      "0.0431810230555458",
      "1.104638418027245",
      "0.029389450487448013",
      "0.024372068792189675",
      "1.5732967550972645e-05",
      "-2.925393352373692e-05",
      "4.1419328744045e-06",
      "4.890573276266962e-06",
      "-0.08565946720466103",
      "-0.0023072755867485873",
      "0.0015457318602418503",
      "-0.08380957282891857",
      "-0.08641989612972034",
      "0.0031884744689625196",
      "-9.866359231696154e-06",
      "9.130120823203024e-05",
      "-3.2060756344910348e-06",
      "-1.3400157088322016e-05",
      "0.12707907669220014",
      "-0.016680858830952265",
      "-0.0134273212690371",
      "0.08004760818971515",
      "0.0014470160390984298",
      "0.010597822314010154"
    ],
    [
      "7.774103273544814",
      "359.38605111451665",
      "24.031461479770876",
      "84.69328392793926",
      "40.500815376104946",
      "49.66409558019673",
      "7.129007597311078",
      "-3.950067942385406",
      "-0.8611081251020584",
      "24.21627663754233",
      "15.167169205541155",
      "-38.907461193398454",
      "-18.777596558492224",
      "11.722563318547802",
      "-55.69130588408608",
      "-16.26469122836348",
      "7.310957047091692",
      "-23.580902086429933",
      "17.310818249828312",
      "66.11046469032974",
      "-159.15784947024733",
      "107.46688298381922",
      "-12.751203400246835",
      "15.65012276668126",
      "-9.620428239769067"
    ],
    [
      "0.007559532730485652",
      "1.6526734407882144",
      "40.34472818326244",
      "1.31189630811728",
      "0.611735690218892",
      "-0.010913593836480542",
      "0.0937815476733293",
      "0.014054218909795317",
      "-0.012804497457219418",
      "-7.127179613035661",
      "-1.3850530054308312",
      "0.31191645783471067",
      "6.804364314093763",
      "-3.3916357896541216",
      "-0.46626204304068264",
      "-0.02067254548173495",
      "0.07328047802571326",
      "0.015430896753544641",
      "0.0009742033156570907",
      "3.4004425875628574",
      "0.32974752414290104",
      "-0.8775404191890269",
      "1.4035379261725374",
      "3.0355911028397218",
      "0.6946924435127041"
    ],
    [
      "0.007205591470771838",
      "0.14275591470435461",
      "3.716047553594662",
      "0.05844150053150613",
      "0.11289229195152876",
      "0.0011383557765840267",
      "0.0015602569865376774",
      "-0.00024478697695386236",
      "0.0001956610910970325",
      "-0.1296369966888238",
      "-0.015805305391208196",
      "0.012451548265988936",
      "-0.22047087976930166",
      "-0.486450274032791",
      "0.013596019118629246",
      "-0.000553305204015998",
      "0.007932994552425793",
      "-0.00035916683542945864",
      "-0.00121285611125825",
      "0.5887158678630259",
      "-0.03482790645836528",
      "-0.08239301891758252",
      "0.15953832874006924",
      "-0.0899970889747193",
      "0.0398323066492112"
    ],
    [
      "0.007195574878932261",
      "0.11697483454690413",
      "2.1600751807906864",
      "0.04771331068489793",
      "0.06918910110695518",
      "0.0006088400370226494",
      "0.0016085526145571737",
      "-6.225270092628134e-05",
      "2.4950067213396476e-05",
      "-0.05942338789590514",
      "-0.008277913864943252",
      "-0.010176848359969804",
      "-0.11024583031737305",
      "-0.23814007800621267",
      "-0.0005203903932127522",
      "-0.0003719913982107125",
      "0.004116376882006196",
      "-0.00012107412643001106",
      "-0.0005546156981920344",
      "0.3692237488472448",
      "-0.016757775221867485",
      "-0.05183161706658368",
      "0.08517882949244875",
      "-0.03025079161219672",
      "0.025910632804638324"
    ],
    [
      "0.007170866024786975",
      "0.026383327842166456",
      "0.4141270900654654",
      "0.018659898732307396",
      "0.01777924843066664",
      "1.2097032422731305e-05",
      "1.8486987809695574e-05",
      "3.935171712155969e-06",
      "3.783563123943205e-06",
      "-0.026080535256999778",
      "-0.0011096484930499676",
      "-0.002004729444276943",
      "-0.03013349908412656",
      "-0.03244011654465112",
      "-0.0002337705254635528",
      "-1.2656893368933775e-05",
      "9.922982359862083e-05",
      "-1.0771314728979437e-06",
      "-1.4189676400542236e-05",
      "0.05257360477046127",
      "-0.005573010548005957",
      "-0.006910344795467667",
      "0.025127474974446125",
      "0.0009233471873944059",
      "0.005616930000361478"
    ],
    [
      "0.0071700115470898695",
      "0.016685952711474307",
      "0.22202537228564967",
      "0.013248031944254621",
      "0.013074944447971687",
      "4.160094365666445e-06",
      "4.886949001733777e-06",
      "2.0614091588645583e-06",
      "2.0638091138287535e-06",
      "-0.013060997287863673",
      "-0.0008506415212104004",
      "-0.0009816900847551165",
      "-0.015358139195834128",
      "-0.018088376362628562",
      "-0.0001146840682962359",
      "-4.9269372932269505e-06",
      "3.702217765086178e-05",
      "7.408810455819991e-07",
      "-6.391888923446756e-06",
      "0.02647011713215777",
      "-0.0026777893541587955",
      "-0.003626950459970961",
      "0.014222212465208373",
      "-9.531532660027543e-05",
      "0.003223352645071836"
    ],
    [
      "0.00717003647210051",
      "0.016228986366901302",
      "0.18815818987988117",
      "0.013317205088451052",
      "0.012978023635082275",
      "3.1841444675109195e-06",
      "1.952373135566458e-06",
      "2.831404069183396e-06",
      "1.77862620074327e-06",
      "-0.010594431721813787",
      "-0.0008524016569185806",
      "-0.0010202347510369328",
      "-0.01451081730534667",
      "-0.015534791376569717",
      "-0.00023947164110298393",
      "-4.353549719794503e-06",
      "2.3416071137134846e-05",
      "1.5025483627212821e-06",
      "-5.074151313960695e-06",
      "0.023316470797179176",
      "-0.00250999487298377",
      "-0.003336928185919626",
      "0.012527942734212061",
      "-0.0009840029147315042",
      "0.0032269211919964316"
    ],
    [
      "0.007170065343220803",
      "0.017678344133115646",
      "0.2570853070462657",
      "0.014177066458891902",
      "0.013780284184338276",
      "3.328687241681819e-06",
      "7.337214006945707e-07",
      "2.6783186637447125e-06",
      "1.2947113959121221e-06",
      "-0.015596552973005471",
      "-0.0015444786851050876",
      "-0.0006287968620400265",
      "-0.017298840116716518",
      "-0.021636589342360898",
      "5.600190651523566e-05",
      "-4.5525609600279894e-06",
      "2.3042353447767043e-05",
      "1.7473069557309006e-06",
      "-4.818073618716683e-06",
      "0.030454650004026165",
      "-0.0032587682809144675",
      "-0.004229836474546644",
      "0.018258519503067838",
      "-0.0006804248724173967",
      "0.003932612916541009"
    ],
    [
      "0.007170066415631956",
      "0.017709516141622573",
      "0.27004632643609194",
      "0.014380646806669832",
      "0.01408269466609202",
      "3.5780494592123285e-06",
      "-1.0647201263315216e-06",
      "2.5863172014179427e-06",
      "1.5281368193077288e-06",
      "-0.0161137553697145",
      "-0.0016097202898159779",
      "-0.0004950134184146871",
      "-0.01866755687714679",
      "-0.023422770831665708",
      "0.00019682335612646458",
      "-4.466361876396223e-06",
      "2.4285204403196008e-05",
      "1.5005268288758255e-06",
      "-5.020435923541643e-06",
      "0.03192745452097364",
      "-0.0034226831014824593",
      "-0.004361979479154485",
      "0.019341015164324495",
      "-0.000683676094141373",
      "0.0040542710265473805"
    ],
    [
      "0.007171059088539389",
      "0.024495222107192804",
      "0.42715785111205606",
      "0.01970877500272439",
      "0.02040149788574668",
      "5.862806587779047e-06",
      "7.841079134177291e-06",
      "3.7790559011781848e-06",
      "2.7071410804924627e-06",
      "-0.021888954112266757",
      "-0.0039323899434450475",
      "-0.0008384873310394124",
      "-0.028476719513504084",
      "-0.042705321035649085",
      "0.0001477481744352874",
      "-9.246153462032672e-06",
      "4.726948934279127e-05",
      "4.01867830873557e-06",
      "-1.0435554924092105e-05",
      "0.05290540654927539",
      "-0.004924231417191918",
      "-0.008004723327874034",
      "0.03388573975330653",
      "-0.004261091903249208",
      "0.00798115628322219"
    ]
  ],
  "rational_Q": [
    [
      "0.06165975490041343",
      "346.99601967279716",
      "451.1524628619908",
      "66.37050884678686",
      "62.90563095451899",
      "346.9960196727733",
      "269.25894014195393",
      "1313.8866908622717",
      "232.91213840863966",
      "235.34889661096366",
      "451.1524628619509",
      "1313.886690862148",
      "5382.24624286402",
      "1001.4882231207612",
      "472.790296106727",
      "66.37050884681719",
      "232.91213840864816",
      "1001.4882231207313",
      "394.30430586893925",
      "222.71173357640444",
      "62.905630954505874",
      "235.34889661096648",
      "472.7902961067195",
      "222.71173357639847",
      "437.2499238559145",
      "-0.7610867788140021",
      "-0.2513316836565369",
      "-0.9807845956068605",
      "-0.771130176945492",
      "-0.7610867788139585",
      "1.6628321699585822",
      "-1.0709848631855179",
      "0.5034847059235689",
      "-0.1957671297981603",
      "-0.2513316836564531",
      "-1.0709848631853993",
      "0.20878465770930124",
      "-1.386183495696042",
      "0.29675641411170484",
      "-0.9807845956072616",
      "0.5034847059237502",
      "-1.3861834956958101",
      "0.3330126182593635",
      "-0.04941260321911643",
      "-0.7711301769452783",
      "-0.19576712979804559",
      "0.29675641411160036",
      "-0.04941260321906776",
      "-0.09844517497892437",
      "-8.986855980168205",
      "7.846150633810088",
      "76.07412779744767",
      "-21.643395763962445",
      "-72.8174241899187",
      "-257.55735897436256",
      "7.686346646787854",
      "36.40900414848179",
      "39.152151718431156",
      "-18.351168701523267",
      "6.80201305501323",
      "-14.863124027124945",
      "-32.24956154795843",
      "22.635207806575895",
      "-8.377582141944098",
      "-67.3855976358461",
      "35.032707046876524",
      "-3.3731289754912095",
      "-26.64822364435482",
      "-15.679739498004563",
      "-60.09318754139254",
      "9.687576625901427",
      "-13.05956063385728",
      "21.99170849313374",
      "-16.00217373649434",
      "39.15215171843788",
      "-6.118351651029751",
      "103.97744300171193",
      "-63.74298705528662",
      "-39.4545419507472",
      "-91.78551058510782",
      "27.688834612666966",
      "65.75103114767934",
      "21.03624626404058",
      "22.575824552765642",
      "13.115805780624374",
      "80.89793952225739",
      "105.29623374822559",
      "-31.373997375551845",
      "-53.414790910014894",
      "19.90267613236876",
      "98.00037090536988",
      "45.80992248687789",
      "20.371243120039203",
      "39.28972318958984",
      "-7.267878927132574",
      "22.63520780657398",
      "-11.52092633973618",
      "79.13015329482434",
      "-12.565825442312851",
      "-8.33955974381653",
      "13.115805780621018",
      "-56.11030700015955",
      "40.55987630736266",
      "29.118310517342668",
      "-51.76350849508303",
      "0.5204394408942455",
      "17.668415351075343",
      "-17.490043022019684",
      "-13.24525901415515",
      "-5.413689595345663",
      "29.345690332222965",
      "7.305496447428571",
      "15.73286026168859",
      "2.4515561061156403",
      "5.958999109301026",
      "-26.64822364435528",
      "-29.800608407261144",
      "-97.81904735124414",
      "-11.873530545721747",
      "12.125017545575586",
      "19.90267613236622",
      "94.28323915826435",
      "-25.001313948300904",
      "31.62284988675124",
      "13.397929079741596",
      "29.34569033223756",
      "-4.38706773599694",
      "-6.530425020353054",
      "2.863325546339038",
      "11.218440902318177",
      "-10.485266457875337",
      "7.469196119861535",
      "-42.08145180811801",
      "-0.3334677977595774",
      "-10.48463994261673",
      "-72.81742418992091",
      "-18.351168701518944",
      "-8.377582141945826",
      "-15.679739498002984",
      "-8.986855980168444",
      "-257.55735897434243",
      "6.802013054992232",
      "-67.38559763584598",
      "-60.093187541393796",
      "7.846150633809602",
      "7.686346646786555",
      "-14.863124027124096",
      "35.03270704686934",
      "9.687576625902949",
      "76.07412779744162",
      "36.40900414848451",
      "-32.24956154795924",
      "-3.373128975494615",
      "-13.059560633864123",
      "-86.10517617039174",
      "17.28234157325432",
      "-58.94071005433969",
      "-6.118351651023416",
      "-86.10517617037299",
      "876.1243478629881",
      "-130.15119894662504",
      "-103.69347856875903",
      "-11.520926339735507",
      "17.28234157325995",
      "-130.15119894661868",
      "85.76694298111896",
      "25.151062732437193",
      "-29.800608407260672",
      "-58.94071005433598",
      "-103.69347856875986",
      "25.15106273243815",
      "111.21810123343255",
      "13.676978223646906",
      "-11.290410946410079",
      "27.6888346126655",
      "-206.03672018932565",
      "-697.5056004670316",
      "273.5870874917156",
      "-80.12527405219782",
      "-56.11030700016468",
      "-145.1937778309335",
      "119.82027381197491",
      "-206.21770215970537",
      "-143.42864873763259",
      "94.28323915827056",
      "-73.89531385810947",
      "480.37208064105005",
      "121.35859477480612",
      "-148.38653744583485",
      "8.592924613988737",
      "80.89793952225656",
      "-145.19377783092008",
      "-6.190090315093385",
      "-74.33086626291734",
      "-65.67198792798365",
      "17.66841535108561",
      "-51.17283493619926",
      "67.45302112609065",
      "-31.35635871418584",
      "0.7820848561271405",
      "-4.387067736000713",
      "-102.84888131303178",
      "47.26881869733725",
      "57.48217660711331",
      "-93.34383643645118",
      "98.00037090536613",
      "-73.8953138581003",
      "-25.882409443928953",
      "134.59039971874083",
      "-4.013036138880041",
      "7.305496447430833",
      "-102.84888131303491",
      "36.54461482745565",
      "14.461662976978353",
      "-53.84906401871074",
      "7.469196119862705",
      "49.44292166208764",
      "68.6911078417525",
      "-35.80956899296502",
      "104.3266832430064",
      "103.97744300169848",
      "65.75103114769432",
      "105.29623374822553",
      "45.809922486875976",
      "21.991708493133572",
      "-63.74298705528436",
      "21.036246264039747",
      "-31.373997375548196",
      "20.371243120037775",
      "-16.002173736494775",
      "-39.45454195074658",
      "22.575824552763866",
      "-53.41479091001169",
      "39.289723189585686",
      "-697.5056004669549",
      "119.82027381197338",
      "480.3720806410293",
      "79.13015329482752",
      "13.676978223651068",
      "273.5870874917047",
      "-206.21770215968712",
      "121.3585947747982",
      "-97.8190473512395",
      "-11.290410946406109",
      "-80.1252740521996",
      "-143.42864873762676",
      "-148.38653744581833",
      "-501.1266887617865",
      "-670.0317161462676",
      "40.559876307372754",
      "-6.19009031510125",
      "-501.1266887617873",
      "912.0599481499121",
      "228.58360270941395",
      "-25.001313948313857",
      "-25.882409443934993",
      "-670.0317161462698",
      "228.58360270940824",
      "826.3172436012529",
      "143.2518729145659",
      "-17.490043022013325",
      "67.45302112608574",
      "92.12686235855924",
      "-321.869551041117",
      "44.55213734413185",
      "-6.530425020346695",
      "36.544614827454325",
      "221.75062510297616",
      "-75.36807175794796",
      "-70.14483569599096",
      "15.732860261686845",
      "47.268818697344194",
      "221.75062510297903",
      "-166.14356103033725",
      "30.255166105162832",
      "-42.08145180811709",
      "68.69110784175304",
      "-48.53200960077503",
      "-146.26378283309143",
      "-96.82236772917078",
      "-12.56582544231329",
      "29.118310517342525",
      "-13.245259014161501",
      "2.451556106115787",
      "-7.267878927132929",
      "-8.339559743822871",
      "-51.76350849508466",
      "-5.413689595346667",
      "5.9589991092992",
      "-74.33086626292082",
      "-31.35635871417986",
      "57.48217660711626",
      "-11.87353054572752",
      "8.592924613989053",
      "-65.67198792798581",
      "0.7820848561255263",
      "-93.34383643645363",
      "-321.8695510411106",
      "-75.3680717579467",
      "31.622849886746387",
      "134.5903997187344",
      "143.25187291455978",
      "44.552137344127246",
      "-70.14483569598976",
      "40.33357796765933",
      "2.863325546340048",
      "14.46166297698192",
      "-166.14356103033114",
      "40.33357796766193",
      "226.63135460859624",
      "-0.3334677977593847",
      "-35.80956899296347",
      "-146.26378283309063",
      "3.7541636394847355",
      "-38.60469949573186",
      "12.1250175455758",
      "13.39792907974561",
      "11.218440902319617",
      "-10.484639942614859",
      "-4.013036138880019",
      "-53.84906401870947",
      "104.3266832430057",
      "30.255166105159965",
      "-96.82236772916377",
      "-38.6046994957283",
      "-2.2186590595061877",
      "0.1513904178832315",
      "0.6214124304706631",
      "-1.160030692794944",
      "2.2186590595060394",
      "-6.453245708395186e-14",
      "3.850065537866224",
      "0.0251111646174432",
      "-0.23277265472080794",
      "-0.15139041788309957",
      "-3.850065537865727",
      "-2.0021920913409592e-13",
      "0.09446747910163508",
      "-0.6491488644275542",
      "-0.6214124304707683",
      "-0.02511116461759535",
      "-0.09446747910150202",
      "-6.106032085979313e-14",
      "0.19998161861295335",
      "1.1600306927948618",
      "0.23277265472081066",
      "0.6491488644275952",
      "-0.1999816186129343",
      "-7.319909845763592e-14",
      "33.097544146612904",
      "-41.53742249237061",
      "-0.6485085537641377",
      "-1.1970342150269537",
      "83.60441285155765",
      "-169.89021345190264",
      "29.792940015110073",
      "15.338426138175524",
      "30.697563495416908",
      "-35.26514209923209",
      "67.640314212111",
      "-119.3072417366632",
      "-31.55637422054049",
      "-5.817560999907408",
      "13.367844417620661",
      "-35.88359941762063",
      "23.892581807483193",
      "-5.499033989904362",
      "-26.626250335446837",
      "43.741662511302884",
      "-0.160373252885717",
      "5.145426920996613",
      "57.897026912269496",
      "-22.190296595614743",
      "-0.496136997805038",
      "30.697563495421015",
      "-39.88463768389431",
      "-137.1525075613922",
      "-113.06114200348028",
      "-17.055528346880727",
      "-302.1983900861325",
      "38.24350212490394",
      "-161.49191420223445",
      "-65.55295032460002",
      "19.86733347189015",
      "-22.903118447735903",
      "-7.641229925456956",
      "33.43463634227195",
      "27.10467851092029",
      "-9.168205982938122",
      "0.1621260726281653",
      "95.13497796666168",
      "-44.34912638068156",
      "-20.877001303358597",
      "57.43480359000151",
      "22.171009266116886",
      "-5.817560999907681",
      "-5.026512689995246",
      "-68.57883929551475",
      "-20.02877056300004",
      "8.728845310623969",
      "-22.90311844773378",
      "38.19168007307048",
      "106.09507693255252",
      "-50.56123788854592",
      "-23.62692956480903",
      "21.28944423608522",
      "-24.674823805915416",
      "-1.555420370060419",
      "33.57753744419143",
      "-16.358877492155024",
      "-2.984943457020159",
      "20.986433004450024",
      "-22.894068635849738",
      "21.35549827401846",
      "40.57533450304001",
      "-26.626250335448706",
      "44.845685444276505",
      "-77.45101382800031",
      "9.213950879281473",
      "5.95128149856819",
      "0.16212607262771128",
      "30.101540443706472",
      "32.22725148325138",
      "-51.29192408079935",
      "-4.770189486844717",
      "-2.9849434570219553",
      "19.67233831938849",
      "-49.28877897405654",
      "9.094023622257613",
      "-7.31079835507707",
      "-24.469621661061794",
      "-16.981560262304537",
      "-10.195548645507891",
      "-0.19483037696049732",
      "-12.793239167146501",
      "-83.60441285155177",
      "35.26514209922652",
      "-13.36784441761585",
      "-43.741662511297534",
      "-33.097544146613025",
      "169.8902134518862",
      "-67.64031421211254",
      "35.883599417622975",
      "0.1603732528832035",
      "41.53742249237615",
      "-29.792940015109853",
      "119.30724173664973",
      "-23.892581807482145",
      "-5.145426920997382",
      "0.6485085537623517",
      "-15.338426138178427",
      "31.556374220544207",
      "5.49903398990617",
      "-57.89702691226715",
      "113.81158743945916",
      "-2.872558072635223",
      "-30.653670314971414",
      "-39.88463768389175",
      "-113.81158743944988",
      "-5.2353873840675556e-12",
      "-80.34059660495743",
      "73.42056768551308",
      "-5.026512689998508",
      "2.872558072638082",
      "80.34059660495751",
      "2.150196625816863e-12",
      "-4.288394679636306",
      "44.84568544427389",
      "30.653670314969453",
      "-73.42056768549979",
      "4.28839467964425",
      "-1.4737186650965227e-12",
      "-118.06878462677032",
      "239.66895242610605",
      "38.24350212490261",
      "61.390409359052825",
      "498.3700625284735",
      "442.6590547917225",
      "-44.223047961728916",
      "38.19168007307684",
      "-194.97656535993593",
      "11.560690614613913",
      "118.72976363550504",
      "1.082814451354587",
      "30.101540443711137",
      "141.73564364401508",
      "49.467904702435014",
      "-52.12240986965894",
      "356.28746397234244",
      "-19.203137738187454",
      "-7.641229925451032",
      "-194.9765653599104",
      "289.99582700571887",
      "127.100859239174",
      "-66.04095224366645",
      "-24.674823805917875",
      "91.33348128832174",
      "119.13059962768448",
      "16.81140485776168",
      "13.67571643623496",
      "19.67233831938513",
      "73.95346839244469",
      "63.88490308168367",
      "105.42858944396303",
      "16.787809322762737",
      "95.1349779666553",
      "141.7356436440106",
      "255.64631878555326",
      "-36.5766087223036",
      "81.51733320271192",
      "20.986433004450614",
      "73.95346839244914",
      "45.52093542957602",
      "44.9446729409842",
      "56.17159725174883",
      "-16.981560262308438",
      "-19.301985649643534",
      "-82.92507244111181",
      "-19.56463089976655",
      "52.147447614633585",
      "137.1525075613805",
      "161.49191420222135",
      "-33.434636342267744",
      "44.34912638068004",
      "22.19029659561539",
      "113.06114200347942",
      "65.55295032459814",
      "-27.10467851091938",
      "20.877001303357428",
      "0.49613699780593384",
      "17.0555283468872",
      "-19.86733347189024",
      "9.168205982936026",
      "-57.43480358999496",
      "-498.37006252845276",
      "-11.56069061460969",
      "-49.467904702426885",
      "-68.57883929551572",
      "118.06878462677054",
      "-442.659054791685",
      "-118.72976363550181",
      "52.1224098696599",
      "-77.45101382799383",
      "-239.66895242608598",
      "44.22304796171635",
      "-1.0828144513557427",
      "-356.2874639723211",
      "-430.8251582647005",
      "764.1999970379591",
      "106.09507693254405",
      "289.99582700573853",
      "430.8251582646807",
      "-2.4751373838129915e-12",
      "182.29454632971257",
      "32.22725148324018",
      "255.64631878554547",
      "-764.1999970379383",
      "-182.29454632970842",
      "-1.4222192363200831e-11",
      "-72.46904292512623",
      "-1.5554203700555753",
      "119.13059962769182",
      "-392.88208697263286",
      "141.59400723553014",
      "-64.78462074381396",
      "-49.28877897406086",
      "45.52093542957747",
      "-130.56729258913197",
      "-184.4661487431409",
      "205.7975252210806",
      "-22.89406863585105",
      "63.884903081686055",
      "-130.56729258913435",
      "-159.09271337431102",
      "17.267115096773153",
      "-10.19554864550651",
      "-82.92507244111388",
      "97.85639945859299",
      "-18.04462430604831",
      "-243.1947909821776",
      "20.028770563003892",
      "50.56123788854852",
      "-33.57753744418731",
      "-21.35549827402604",
      "-22.17100926611823",
      "-8.728845310622996",
      "23.626929564813782",
      "16.358877492157994",
      "-40.57533450303877",
      "-127.10085923917447",
      "-16.81140485776292",
      "-105.42858944396687",
      "9.213950879282908",
      "19.20313773818496",
      "66.04095224367434",
      "-13.67571643623542",
      "-16.787809322769274",
      "-141.5940072355243",
      "184.4661487431413",
      "-51.29192408079465",
      "-36.576608722302204",
      "72.46904292511677",
      "64.78462074380715",
      "-205.79752522107228",
      "60.894217778535925",
      "9.094023622255333",
      "44.94467294098083",
      "-159.09271337430587",
      "-60.894217778528905",
      "-1.980979252115186e-12",
      "-0.19483037696213568",
      "-19.56463089976714",
      "-18.044624306044444",
      "-5.486323172957538",
      "-85.59884608984119",
      "-5.951281498566472",
      "4.770189486844018",
      "7.310798355073356",
      "12.793239167153509",
      "-81.51733320270912",
      "-56.17159725174695",
      "-52.14744761463234",
      "-17.267115096772343",
      "243.19479098217488",
      "85.59884608983938"
    ],
    [
      "0.02472301990636546",
      "16.11113136552338",
      "353.6209335232323",
      "22.61114002808723",
      "15.068647844380026",
      "16.111131365521754",
      "221.42195376979788",
      "1185.2803883940542",
      "255.8168301785482",
      "202.7109655395699",
      "353.62093352323274",
      "1185.2803883939837",
      "4392.822975397197",
      "1045.4500739971998",
      "467.9746434515569",
      "22.611140028088446",
      "255.8168301785464",
      "1045.4500739971152",
      "359.8048853625042",
      "195.29629301446482",
      "15.068647844383216",
      "202.71096553958324",
      "467.9746434515746",
      "195.29629301446724",
      "398.0953669596506",
      "0.2606425428878943",
      "0.2919099544240194",
      "0.10371924054421812",
      "0.23404194153592034",
      "0.260642542887892",
      "0.44280065801678614",
      "-1.159387245584436",
      "-0.42671164410140977",
      "0.6368191879174501",
      "0.2919099544240778",
      "-1.159387245584307",
      "5.035095128182583",
      "0.03917504890072852",
      "-0.7125552973977718",
      "0.10371924054416204",
      "-0.4267116441014817",
      "0.039175048900584986",
      "1.6074822193269795",
      "0.15913113201366177",
      "0.23404194153596053",
      "0.6368191879174663",
      "-0.7125552973978398",
      "0.15913113201369045",
      "2.279066324785869",
      "-38.6104292549105",
      "-3.1273978678340564",
      "9.108426337725293",
      "3.336598345945496",
      "25.468013828899636",
      "-69.81423775701504",
      "-3.113129047950939",
      "4.682878488544601",
      "19.84821990554805",
      "-31.348563403189612",
      "152.50974805380915",
      "-23.740424357217403",
      "-15.636827740166021",
      "3.6776583462187293",
      "-3.62653632384702",
      "-34.39702075261737",
      "38.90338350362952",
      "19.239159068665423",
      "-1.9504416867975731",
      "-5.665590734046645",
      "-49.31223641246582",
      "-4.3710560334698085",
      "34.19167159959199",
      "3.80980138634454",
      "-14.60316121456475",
      "19.848219905548465",
      "-5.089043963607052",
      "23.04395559787257",
      "-38.75970584648207",
      "-17.16116834173551",
      "-79.36594073500221",
      "52.7679174046286",
      "87.82015348356803",
      "12.565251081238806",
      "31.102078728373932",
      "8.851439599470151",
      "120.05103336071706",
      "117.74132692302791",
      "-13.270520253862452",
      "-29.048561066057072",
      "11.427708588822686",
      "78.95355431924156",
      "36.13530325010368",
      "59.73905430591048",
      "10.746976524190194",
      "-5.123877649669105",
      "3.6776583462190144",
      "22.79111022254639",
      "35.96091394033986",
      "18.820941435163693",
      "-0.5952866095920883",
      "8.85143959947074",
      "-65.71581309457632",
      "87.87485573004206",
      "11.597995125337045",
      "-63.281894121147516",
      "-4.743776305927428",
      "-1.6316322442391793",
      "-35.240048253070455",
      "15.032159898613262",
      "-10.410544988677517",
      "5.895125848848556",
      "-13.29518656407092",
      "33.138528734415914",
      "21.269364464719775",
      "23.051966135221512",
      "-1.9504416867978827",
      "0.2802593102712951",
      "-77.0311848763313",
      "-24.249165655284212",
      "3.221258327398537",
      "11.427708588822389",
      "51.95876458118039",
      "51.97489825027006",
      "-3.690049465247734",
      "28.63296084311972",
      "5.895125848848034",
      "6.7199917310333195",
      "8.543615090626309",
      "22.232099311872123",
      "26.18355286809778",
      "-7.252409835736166",
      "16.100371861975947",
      "-45.758740025121774",
      "-15.746488887079698",
      "27.39108294434089",
      "25.468013828897256",
      "-31.34856340318952",
      "-3.6265363238468256",
      "-5.665590734046799",
      "-38.61042925491178",
      "-69.81423775701161",
      "152.50974805381216",
      "-34.39702075262112",
      "-49.312236412465445",
      "-3.1273978678343965",
      "-3.1131290479538642",
      "-23.740424357213797",
      "38.90338350362983",
      "-4.371056033469187",
      "9.10842633772501",
      "4.68287848854433",
      "-15.636827740168075",
      "19.239159068664474",
      "34.19167159959352",
      "-160.62696599406812",
      "18.948810934763888",
      "-47.84893489671958",
      "-5.0890439636072395",
      "-160.62696599406024",
      "775.1928446647684",
      "-91.18490062995808",
      "-149.19885668770547",
      "22.791110222545708",
      "18.948810934764538",
      "-91.18490062994951",
      "42.03359833877446",
      "29.745693557460598",
      "0.28025931026880696",
      "-47.84893489672",
      "-149.198856687709",
      "29.74569355745743",
      "110.17498224384617",
      "-5.519061270286228",
      "44.0539673956411",
      "52.76791740463318",
      "-215.25495125259405",
      "-723.107131374401",
      "254.0632191419437",
      "-97.91716861069702",
      "-65.71581309458715",
      "-147.91706260850862",
      "72.68043122596667",
      "-194.86886192471786",
      "-141.67350492205668",
      "51.95876458118928",
      "-60.24057744626581",
      "510.29400003842454",
      "117.27776303396433",
      "-196.69109479883605",
      "16.47597957153422",
      "120.05103336071544",
      "-147.91706260850162",
      "19.427959908598037",
      "-86.80011957453378",
      "-71.23951052125709",
      "-1.631632244240809",
      "-69.52931555406627",
      "78.56052671401591",
      "-26.559043855711817",
      "0.749095670473272",
      "6.71999173103206",
      "-108.45418571267442",
      "41.91172115072637",
      "49.81751536188527",
      "-71.98825221337637",
      "78.95355431924139",
      "-60.24057744625844",
      "-73.42574136520345",
      "125.77832129309988",
      "7.571089414607994",
      "-13.29518656407848",
      "-108.45418571267473",
      "60.67269724560395",
      "5.392949258590061",
      "-54.90238587763725",
      "16.10037186198061",
      "55.81571175355678",
      "82.8741356081705",
      "-37.26494070775441",
      "82.80844851109913",
      "23.04395559787388",
      "87.82015348355712",
      "117.74132692303496",
      "36.13530325010575",
      "3.809801386344819",
      "-38.75970584647889",
      "12.56525108124198",
      "-13.270520253863557",
      "59.73905430590736",
      "-14.603161214563297",
      "-17.16116834173812",
      "31.102078728373492",
      "-29.048561066059577",
      "10.746976524180969",
      "-723.1071313743485",
      "72.68043122595627",
      "510.2940000383885",
      "35.96091394033604",
      "-5.519061270290261",
      "254.06321914190767",
      "-194.86886192470214",
      "117.27776303395011",
      "-77.03118487632825",
      "44.05396739564443",
      "-97.91716861069912",
      "-141.67350492205355",
      "-196.69109479881953",
      "-449.7660397828499",
      "-659.6144217122395",
      "87.87485573004228",
      "19.42795990859939",
      "-449.7660397828295",
      "609.4635404477241",
      "239.69499881633084",
      "51.97489825027015",
      "-73.42574136519478",
      "-659.614421712249",
      "239.69499881632493",
      "663.8007389764666",
      "73.1393508726005",
      "-35.24004825307615",
      "78.5605267140139",
      "103.3229109082848",
      "-323.69803446795",
      "24.716830812589784",
      "8.543615090627412",
      "60.6726972456161",
      "244.19262330785446",
      "-124.90462027419673",
      "-54.20081111126149",
      "33.13852873441684",
      "41.911721150723245",
      "244.19262330782786",
      "-140.24836188059498",
      "15.530365787585117",
      "-45.758740025121774",
      "82.87413560817073",
      "-31.70995463461462",
      "-151.10080485989283",
      "-130.92840956487558",
      "18.82094143516386",
      "11.59799512533137",
      "15.032159898610523",
      "21.26936446472422",
      "-5.123877649669544",
      "-0.5952866095920911",
      "-63.28189412115063",
      "-10.410544988677293",
      "23.05196613521453",
      "-86.80011957452626",
      "-26.559043855710417",
      "49.81751536187861",
      "-24.24916565528464",
      "16.47597957153268",
      "-71.23951052125707",
      "0.7490956704679568",
      "-71.9882522133828",
      "-323.69803446793077",
      "-124.90462027418829",
      "-3.6900494652433937",
      "125.77832129308216",
      "73.13935087260433",
      "24.71683081258991",
      "-54.200811111277176",
      "54.006189806386836",
      "22.23209931187298",
      "5.392949258589979",
      "-140.24836188059948",
      "54.00618980638431",
      "213.80213476368402",
      "-15.746488887080428",
      "-37.2649407077494",
      "-151.10080485988865",
      "3.4717290251151955",
      "-28.60302313611118",
      "3.221258327397898",
      "28.632960843117036",
      "26.183552868097408",
      "27.39108294433969",
      "7.571089414611629",
      "-54.90238587763629",
      "82.80844851111013",
      "15.530365787587787",
      "-130.92840956487734",
      "-28.603023136115993",
      "0.16753706185852485",
      "-0.1679988874927142",
      "-0.3982863004584794",
      "0.36756472941284857",
      "-0.16753706185850956",
      "3.164731001891564e-14",
      "-2.8048075753978496",
      "-0.629782251199462",
      "-0.4500069931078324",
      "0.16799888749262612",
      "2.804807575397564",
      "4.991253865778501e-13",
      "-0.5901341677804761",
      "1.8488427942098475",
      "0.3982863004584224",
      "0.6297822511994656",
      "0.5901341677804465",
      "1.621703048663255e-14",
      "0.8265682675649476",
      "-0.3675647294128513",
      "0.4500069931079194",
      "-1.848842794209846",
      "-0.8265682675648846",
      "8.035045914985234e-14",
      "-8.539540554439014",
      "-4.537059373759777",
      "1.4711799168825934",
      "-10.578454308585522",
      "1.158593015684899",
      "0.4603676210630178",
      "7.280921961579124",
      "-8.934461430172698",
      "27.338071635739496",
      "27.40642780857713",
      "-40.3286197476803",
      "-7.544952260599739",
      "39.113219330851635",
      "13.61656461010236",
      "20.709505146094045",
      "19.37030725519844",
      "-18.35021692293404",
      "11.141672523969094",
      "-7.644978123325293",
      "-7.097383813558376",
      "-20.21059558158932",
      "-11.684471621921666",
      "-18.500162563769617",
      "-30.564007710017943",
      "20.737794792528298",
      "27.338071635738",
      "-52.20386934949633",
      "-118.02720731119638",
      "-173.52806639014022",
      "-27.913927510184386",
      "-260.94870676245284",
      "41.645634075461366",
      "-171.3659712436121",
      "-43.70619387276142",
      "14.910377023655785",
      "-26.044189573911094",
      "16.814709541859358",
      "-0.6839089188366524",
      "36.614525608615395",
      "-33.61407137051467",
      "-2.0365605934359623",
      "48.245237020095516",
      "-44.82924013530582",
      "-27.757415407256833",
      "23.58945672801427",
      "2.631173459614153",
      "13.616564610100536",
      "34.21314523932901",
      "-57.09341074304309",
      "-12.013481497460814",
      "-7.674111950238399",
      "-26.04418957391205",
      "-22.87542859107374",
      "211.53786097943637",
      "-59.839681551547805",
      "-20.845761769801296",
      "10.253161394664552",
      "-4.306964500698474",
      "-9.858426650088372",
      "53.07140842361785",
      "9.244515834737141",
      "7.164667119200445",
      "17.025214266559335",
      "-47.73298811547306",
      "12.371811445709337",
      "55.47970128346588",
      "-7.644978123323462",
      "6.4516918927014535",
      "-23.20199054333783",
      "4.195302859098026",
      "-28.899014138301286",
      "-2.036560593434028",
      "54.76521384207278",
      "-47.30488013872599",
      "-16.0359694428123",
      "24.126895558871556",
      "7.16466711920212",
      "21.467262395235707",
      "-25.291929981824843",
      "-23.173987205917282",
      "17.161793707184213",
      "-9.867429475688905",
      "-19.06261559554244",
      "-23.032158375785233",
      "-7.5690763021552065",
      "-43.02701190477477",
      "-1.158593015682505",
      "-27.406427808581796",
      "-20.709505146093907",
      "7.097383813557467",
      "8.539540554438917",
      "-0.46036762106625095",
      "40.32861974767756",
      "-19.370307255202572",
      "20.210595581590784",
      "4.53705937375942",
      "-7.280921961580803",
      "7.544952260597959",
      "18.350216922931583",
      "11.684471621919155",
      "-1.471179916882566",
      "8.934461430170193",
      "-39.11321933085339",
      "-11.141672523967872",
      "18.50016256376515",
      "4.725544459020824",
      "-3.6069975548532884",
      "5.828119594656396",
      "-52.20386934949533",
      "-4.725544459024539",
      "1.7967887228118095e-12",
      "-112.03438066775185",
      "86.75447406724959",
      "34.213145239326685",
      "3.6069975548528914",
      "112.03438066774346",
      "1.4777341308179124e-13",
      "3.370446467685908",
      "6.451691892701989",
      "-5.828119594663767",
      "-86.75447406725074",
      "-3.370446467687792",
      "-4.9255449269208035e-12",
      "-84.6774893882433",
      "267.9501577449129",
      "41.64563407545987",
      "-9.935769533372774",
      "474.8948633585823",
      "417.08741851565924",
      "-115.82371502492877",
      "-22.87542859106741",
      "-195.08788310956717",
      "-64.11074433956576",
      "148.2342327818482",
      "-9.88983064458337",
      "54.76521384207664",
      "162.25390279291992",
      "111.27528096711465",
      "-53.98008484008016",
      "391.2710324882533",
      "-16.74685832731426",
      "16.814709541861077",
      "-195.0878831095627",
      "288.59510049574243",
      "87.52582029745402",
      "-72.96780535261128",
      "-4.306964500697394",
      "115.3125860723334",
      "128.97768926698095",
      "14.227399970918023",
      "22.17491950231622",
      "21.467262395233984",
      "58.31176329602472",
      "45.49644603020164",
      "113.77246990135379",
      "5.243641304749468",
      "48.2452370200887",
      "162.25390279291923",
      "138.01691978289003",
      "-0.11212690475274921",
      "90.15954213252516",
      "17.025214266555782",
      "58.31176329603107",
      "77.3828860813761",
      "36.44646732701567",
      "31.521917798321535",
      "-19.062615595543196",
      "-2.586084597495298",
      "-86.60090534772513",
      "-2.279080064699465",
      "36.72898447629828",
      "118.02720731118605",
      "171.36597124361967",
      "0.6839089188386503",
      "44.82924013530122",
      "30.564007710014856",
      "173.52806639013755",
      "43.70619387275696",
      "-36.61452560861098",
      "27.757415407255802",
      "-20.73779479252987",
      "27.913927510190945",
      "-14.910377023657759",
      "33.61407137051607",
      "-23.58945672800232",
      "-474.89486335856344",
      "64.11074433956347",
      "-111.27528096711121",
      "-57.09341074304084",
      "84.67748938822886",
      "-417.08741851562075",
      "-148.23423278184995",
      "53.98008484007279",
      "-23.20199054332851",
      "-267.95015774490986",
      "115.82371502492738",
      "9.889830644583824",
      "-391.27103248822004",
      "-394.5631608454749",
      "675.9029941938343",
      "211.53786097943055",
      "288.59510049575096",
      "394.5631608454277",
      "8.687062601194433e-12",
      "164.0679797194945",
      "-47.30488013872447",
      "138.01691978288036",
      "-675.9029941938377",
      "-164.06797971948197",
      "-8.144000477091911e-12",
      "-101.10489800000501",
      "-9.858426650089244",
      "128.977689266988",
      "-370.73681811297615",
      "126.89937084821946",
      "-36.50170739034237",
      "-25.291929981824413",
      "77.38288608139148",
      "-105.20937293473541",
      "-183.15463001050398",
      "223.89772364177423",
      "-47.732988115470356",
      "45.49644603019863",
      "-105.2093729347209",
      "-153.8696290259418",
      "5.772253812238284",
      "-23.03215837578653",
      "-86.60090534772054",
      "136.24339941711247",
      "-1.234305753675931",
      "-253.14755398994262",
      "12.013481497463923",
      "59.83968155155256",
      "-53.071408423601326",
      "-12.371811445706808",
      "-2.6311734596137857",
      "7.67411195023859",
      "20.845761769803456",
      "-9.24451583473558",
      "-55.479701283459846",
      "-87.52582029744997",
      "-14.227399970928515",
      "-113.77246990135521",
      "4.195302859097088",
      "16.746858327306505",
      "72.9678053526089",
      "-22.17491950231566",
      "-5.243641304764378",
      "-126.89937084820787",
      "183.15463001048283",
      "-16.03596944280992",
      "-0.11212690475091663",
      "101.10489799999877",
      "36.50170739034247",
      "-223.89772364173973",
      "40.48178832714858",
      "-23.173987205915044",
      "36.446467327008726",
      "-153.86962902594732",
      "-40.4817883271466",
      "-6.315835251194044e-12",
      "-7.5690763021548815",
      "-2.2790800647110134",
      "-1.2343057536742161",
      "-17.593095997302818",
      "-70.78346616976376",
      "28.89901413830175",
      "-24.126895558877564",
      "-17.161793707185314",
      "43.027011904772216",
      "-90.1595421325261",
      "-31.521917798313854",
      "-36.7289844762905",
      "-5.772253812244839",
      "253.14755398994564",
      "70.78346616975253"
    ]
  ],
  "products": [],
  "rational_weights": [],
  "status": "RIGOROUS COHERENT-ORBIT POLYGON EXTRACTION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.01297157908872867940000000 +/- 3e-31]",
      "[141.6966526384732693354152 +/- 3.99e-23]",
      "[240.7654260463421053852180 +/- 3.36e-23]",
      "[22.52602845084456504096004 +/- 8.93e-26]",
      "[19.05962814949635405252323 +/- 3.98e-24]",
      "[22.73739004954493002927237 +/- 1.70e-24]",
      "[340.8148405603502010336586 +/- 2.27e-23]",
      "[23.66268201423756796664605 +/- 1.08e-24]",
      "[12.87944731171508636512148 +/- 8.86e-26]",
      "[378.2849167780961484590422 +/- 2.51e-23]",
      "[81.04232975040251539429139 +/- 4.84e-24]",
      "[77.99374208774328727490880 +/- 4.98e-25]",
      "[1.181761750755549959275766 +/- 8.26e-26]",
      "[1.882182001456693048498467 +/- 4.55e-25]",
      "[0.5888788025686658672466359 +/- 4.46e-26]"
    ],
    [
      "[0.008002145244680361887500000 +/- 3e-31]",
      "[1.309331957179068904840711 +/- 1.52e-25]",
      "[28.78061479892227370084321 +/- 1.94e-24]",
      "[0.3451956870784416464623077 +/- 2.77e-26]",
      "[0.6483601706468327809717860 +/- 3.05e-26]",
      "[9.685721590552412127611558 +/- 1.69e-25]",
      "[50.14125720995717978252934 +/- 2.22e-24]",
      "[1.739126398739034925808301 +/- 3.78e-25]",
      "[17.19813042734113000133146 +/- 1.00e-25]",
      "[309.0244475819790897155980 +/- 2.48e-23]",
      "[11.69725036118045888266014 +/- 3.43e-24]",
      "[15.90333128571318486937172 +/- 2.50e-24]",
      "[0.2579249128988157256433998 +/- 3.57e-26]",
      "[0.9588445462131001156032866 +/- 7.37e-27]",
      "[0.1807155218674667951468979 +/- 1.85e-26]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "On the stated oriented marking cell and multiplier interval, the coherent m-cycle orbit polygon equals m*w0*Pi_m. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.18500937521457672
}


==> anc/small-orders/order6/square_assignment_c4_hexagon_0.633_0.668_d4_certificate.json <==
{
  "kind": "q4",
  "cell": 4,
  "m": 4,
  "target_edge": 1,
  "target_slack": -1,
  "lambda_polygon": 6,
  "lambda_edge": 1,
  "points": [
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "172/315",
      "101/315"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.633",
    "0.668"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      -1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      -1
    ],
    [
      "orientation",
      1,
      4,
      5,
      -1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        4
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        4
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        3
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "0.916615568268084",
    "-58.80175858872443",
    "-155.18569222453687",
    "-43.23330757430482",
    "-44.55690800032897",
    "0.09796237997828888",
    "0.13380997767676403",
    "-0.1137132530950293",
    "0.04871474422207652",
    "11.229724046909134",
    "2.529907054302734",
    "1.6855680680536225",
    "18.042905521929793",
    "1.9363990963419773",
    "-0.881896944017963",
    "0.008341697840157394",
    "0.07792055145101985",
    "-0.024054823663115035",
    "-0.07529729172020343",
    "-3.706826986261819",
    "0.8467443089582102",
    "-0.41721695698726713",
    "0.5454598496324319",
    "14.062421753225342",
    "-16.130120700754876"
  ],
  "rational_G": [
    [
      "0.006871983190278624",
      "0.007177834636836283",
      "0.013719955446718233",
      "0.007421362499396306",
      "0.007503591722798788",
      "-3.8064800065768753e-07",
      "8.703978442904448e-07",
      "4.2901833425639444e-07",
      "-1.4648928653092037e-07",
      "-0.0008743523642067965",
      "9.397793047302698e-05",
      "-4.928978709910465e-05",
      "-0.0011674564546091154",
      "-0.00012103586485720412",
      "3.863546504505164e-05",
      "-1.5251090003053227e-07",
      "-1.1289472207999043e-06",
      "4.834074915492076e-07",
      "-3.5508032848864214e-07",
      "0.000277693618079186",
      "-6.562123407099359e-05",
      "0.00019461789961534433",
      "8.970179430148005e-05",
      "-0.0009320565144458696",
      "0.0003424764510275609"
    ],
    [
      "0.00687198355622645",
      "0.0073658548942938315",
      "0.021712292863755474",
      "0.007880575912442447",
      "0.008017646589309655",
      "-5.435875450377605e-07",
      "1.2887752127749036e-06",
      "4.3650936404271127e-07",
      "-1.791071164433208e-07",
      "-0.0019602726170303464",
      "0.00033566010772781635",
      "-7.2937292210506e-05",
      "-0.0028533774820708",
      "-0.00025839728512628277",
      "0.00012549031260857295",
      "-6.243383563335157e-08",
      "-1.3803433855923347e-06",
      "6.064441250222147e-07",
      "-4.68563477169018e-07",
      "0.00027752280627757063",
      "-2.4515253576679438e-05",
      "0.0004409964640610071",
      "-7.909580731088004e-05",
      "-0.0024927294921981806",
      "0.000753919247020616"
    ],
    [
      "0.006872075960594546",
      "0.007639328442480178",
      "0.025887999768718604",
      "0.008161758433490542",
      "0.008479140565153663",
      "-1.0346177680882353e-06",
      "2.8210100978801166e-06",
      "9.065713298405697e-07",
      "-4.307725789078234e-08",
      "-0.0024572433548526703",
      "0.0002388839524027946",
      "-0.00021807886839474115",
      "-0.0029393920545827163",
      "3.2508353580201584e-05",
      "0.00017939054598754226",
      "-2.978533596779427e-07",
      "-1.3560240552274545e-06",
      "7.428126491505368e-07",
      "-1.0462404473932513e-06",
      "0.0005810614982661029",
      "-6.715605249117596e-05",
      "0.0005076977683361371",
      "-0.00046539037122606745",
      "-0.0027968115709830093",
      "0.0008417827523696132"
    ],
    [
      "0.006872075765073425",
      "0.007607499760284273",
      "0.030279009733295312",
      "0.008257707750092243",
      "0.00829130621736962",
      "-8.613973305606763e-07",
      "2.0169867178654905e-06",
      "1.0053487729774667e-06",
      "-1.4185843403277857e-07",
      "-0.0027971590671052927",
      "0.0003382655449288698",
      "-7.703559524532395e-05",
      "-0.003689922721193578",
      "-0.0004118767587769098",
      "0.00018698411192135368",
      "-4.2929217831900586e-07",
      "-1.0332247534899777e-06",
      "7.41518810652687e-07",
      "-7.606390706848127e-07",
      "0.0007891104427439688",
      "-6.55950206539119e-05",
      "0.0004622496503256079",
      "-0.0006106852173838626",
      "-0.0025465963016285454",
      "0.0007880487248086204"
    ],
    [
      "0.006871983448773274",
      "0.00723023396504557",
      "0.015204639589247495",
      "0.0075817453477284085",
      "0.007692215682144909",
      "-4.620243353229158e-07",
      "8.107516616823447e-07",
      "5.323078429518052e-07",
      "-1.8625129755210643e-07",
      "-0.0009752507713576012",
      "8.566389157574739e-05",
      "-8.405862918433694e-05",
      "-0.001473881343452612",
      "-7.010448397746907e-05",
      "5.723591888823232e-05",
      "-6.377180762767411e-08",
      "-1.4320094593668336e-06",
      "6.532390641467188e-07",
      "-3.0138743192795723e-07",
      "0.0002979494407054573",
      "-4.934982355587211e-05",
      "0.0002356038875024221",
      "0.00013973337953663748",
      "-0.0012401455285344426",
      "0.0004783301351095583"
    ],
    [
      "4.197963787863551",
      "138.33591386395995",
      "194.94010946634333",
      "30.79423809971601",
      "66.6222326525162",
      "-9.147966448241757",
      "3.30067578400251",
      "0.2298759396628904",
      "-3.5566786708534535",
      "-19.42929859094826",
      "23.318768000796453",
      "-24.566591631231624",
      "-61.3404162327599",
      "-13.550198721836367",
      "10.445266184465732",
      "-19.908716322221597",
      "-6.843370348434496",
      "0.5231178346146574",
      "9.193374037294314",
      "29.58369766683625",
      "0.4725960380161396",
      "-10.522454457183999",
      "6.327510324703701",
      "-58.05792073967268",
      "29.685693291617508"
    ],
    [
      "0.009603053441560006",
      "0.2302117743919735",
      "5.274357412393441",
      "0.3480461382868395",
      "0.4784376765457093",
      "-0.02323200677959237",
      "0.09964061442346038",
      "-0.01928022677930264",
      "-0.011291123536385337",
      "-0.7048581177967382",
      "0.11019698224789044",
      "0.18368911064563417",
      "-1.2754954560383132",
      "0.3767975287441833",
      "-0.20561683301297828",
      "-0.007094846510728769",
      "-0.06422172222822241",
      "0.023041405314373504",
      "-0.03356576464323629",
      "0.8090399719632234",
      "-0.24903513330762098",
      "0.2641164283816778",
      "0.3968890931810896",
      "-1.523492614999806",
      "0.3422964100821689"
    ],
    [
      "0.006872075873961473",
      "0.007821992675887197",
      "0.03674653299160755",
      "0.008670548155090309",
      "0.009010263351347185",
      "-1.0697573255691545e-06",
      "3.1727258494162335e-06",
      "6.832806504701993e-07",
      "-7.010868925383447e-07",
      "-0.003891659354067298",
      "0.0006056638666531809",
      "-0.00025020626646185713",
      "-0.005517100539515118",
      "0.00042167655016507697",
      "1.937141529455914e-05",
      "2.4404332428971916e-08",
      "-4.9135192770461514e-06",
      "1.622445181487206e-06",
      "-6.97612886712348e-07",
      "0.00044911938584441685",
      "8.57498418379927e-06",
      "0.0009067600474422987",
      "0.0001496072675884178",
      "-0.005366388300673273",
      "0.0015308119598403172"
    ],
    [
      "0.006872076377530233",
      "0.008355080012190853",
      "0.05955005131238287",
      "0.010275227367014176",
      "0.010199489231473388",
      "-1.038604069297067e-06",
      "2.2137496714870223e-06",
      "7.579599290098497e-07",
      "-1.2476301820916093e-06",
      "-0.007306506031162049",
      "0.001505305830670802",
      "-0.00021533328833515724",
      "-0.011658203110943796",
      "0.0002100901056403773",
      "0.00024829163757715257",
      "5.4537032393272e-07",
      "-7.4755381775170845e-06",
      "2.277641571532137e-06",
      "-9.341374309128084e-07",
      "0.0006980107024476775",
      "-7.74216882399714e-06",
      "0.0016442079196267718",
      "-0.0005329163788964219",
      "-0.010401255815321434",
      "0.0027975112494328124"
    ],
    [
      "0.2337195909315454",
      "76.60384193187767",
      "38.915489468913606",
      "31.395851464658318",
      "7.214491252712049",
      "1.8336670598816591",
      "1.8214458404428195",
      "-2.4881534111387373",
      "-0.6083782129590104",
      "-15.611851877756743",
      "-35.64495470905662",
      "-1.8409827867060737",
      "-13.580525555858083",
      "0.18271254647263596",
      "5.047319001487673",
      "-3.404216412177861",
      "1.0789307090525968",
      "0.9307087039167373",
      "-0.5592764925819159",
      "37.938063105270594",
      "-30.13013454639763",
      "-9.608155154145853",
      "20.01850611985395",
      "-6.039224250485057",
      "7.909848226762085"
    ],
    [
      "0.006871983109284275",
      "0.007150843759170528",
      "0.012227443374201676",
      "0.007367158393488048",
      "0.007420462374758094",
      "-3.4798530194437507e-07",
      "7.405674922176493e-07",
      "4.3791502390003137e-07",
      "-1.67816837711674e-07",
      "-0.0006356188142170255",
      "1.8683417696308826e-05",
      "-4.910069417142346e-05",
      "-0.0008747253386498829",
      "-6.0711266302323626e-05",
      "2.1633197040734943e-05",
      "-1.3545873418333119e-07",
      "-1.2463483901625008e-06",
      "5.401236464598955e-07",
      "-2.8546384651427515e-07",
      "0.00028831190331918077",
      "-7.239745301125761e-05",
      "0.00014660078118260896",
      "0.00017200592920309926",
      "-0.0006905491009586127",
      "0.00029111036127790817"
    ],
    [
      "0.006872075891319408",
      "0.007441259127433133",
      "0.018512249265873092",
      "0.007985470083208412",
      "0.00800011951594606",
      "-7.055585249822259e-07",
      "1.1507490000742978e-06",
      "1.0486754910836737e-06",
      "-3.2241660054703013e-07",
      "-0.001369228921477585",
      "7.215786172474116e-05",
      "-5.736235175855799e-05",
      "-0.0020168140080678485",
      "-0.0005590949090730637",
      "8.99180866388538e-05",
      "-3.332615499140585e-07",
      "-2.433312707981185e-06",
      "1.0697128620863637e-06",
      "-5.384308198495482e-07",
      "0.0005788185456001198",
      "-0.0001715322036541596",
      "0.00029259966914667594",
      "0.0005502130834893806",
      "-0.0012956842233321098",
      "0.0006105068777791245"
    ],
    [
      "0.00687207688553946",
      "0.007562227097581495",
      "0.022493573686352922",
      "0.008218402550162106",
      "0.008539705739952972",
      "-7.097200335217981e-07",
      "6.428080020651296e-07",
      "1.3523876034470273e-06",
      "-3.416432246864268e-07",
      "-0.0017843140468693773",
      "0.00012783435951996055",
      "-0.00014840563612544396",
      "-0.00260628940023567",
      "-0.0007298138156537036",
      "7.474243066353786e-05",
      "-2.491092003969602e-07",
      "-1.8623150475484473e-06",
      "1.082399756873931e-06",
      "-9.266060682358031e-07",
      "0.0006323063654256436",
      "-0.00017224744438641522",
      "0.0003523461912557185",
      "0.0002108826767337716",
      "-0.0012968826899247888",
      "0.0006137418567208209"
    ],
    [
      "0.057062195460405925",
      "6.042365943129676",
      "47.94512026206855",
      "3.999446303680975",
      "3.432541270033107",
      "0.3932987201843369",
      "0.12175141500661404",
      "-0.34181866733280153",
      "-0.29619778013937575",
      "-6.97697054838054",
      "-3.624785723822753",
      "-3.280247627785614",
      "-3.5727386458364627",
      "7.712876286750455",
      "1.2668461058058582",
      "-0.07417659804051045",
      "-0.8262087625767709",
      "0.27819992513611197",
      "-0.18590639411875226",
      "-2.7266868904293817",
      "1.7946845029140694",
      "-0.7783673065478418",
      "-4.668809997862199",
      "-7.402515666256829",
      "2.7652816043573827"
    ],
    [
      "2.0587621665069045",
      "70.20536112994135",
      "86.95767777903113",
      "6.9335744689950785",
      "21.074608249623846",
      "8.917413506661985",
      "2.5168579916285885",
      "-1.216835265953244",
      "-4.210650953275133",
      "-18.745494444878677",
      "-12.912615439049423",
      "1.3241699858028986",
      "-9.146840089421074",
      "-21.945589003715494",
      "-2.538396955961165",
      "-7.980811037774919",
      "6.950509134036554",
      "2.17609940575213",
      "-4.965781418397563",
      "44.057708010933744",
      "3.8439669129135847",
      "-37.741719365898895",
      "3.9462575886579576",
      "3.350608362982453",
      "8.623570219259914"
    ],
    [
      "0.12548678280643408",
      "2.9532172463599182",
      "43.319679526793045",
      "2.8434467222504094",
      "3.4390416426320303",
      "-0.5499111632401392",
      "1.04427832935515",
      "-0.1257252855293167",
      "-0.2807938320638658",
      "-1.2631602939102176",
      "-0.4251543485641524",
      "2.329793807762691",
      "-10.697460403251442",
      "7.174148705239589",
      "-2.4151817195379284",
      "-0.21338006219401714",
      "-2.0056516843810526",
      "0.5641426019179537",
      "-0.5706961601778912",
      "11.189824407329551",
      "-2.843503355584353",
      "2.1536924561651842",
      "2.85212564401435",
      "-9.818954185921656",
      "1.9571152140351984"
    ],
    [
      "0.0068720760222308625",
      "0.007514917968105106",
      "0.020456305616004283",
      "0.008238613510090564",
      "0.00846520837070792",
      "-7.588686840478576e-07",
      "1.2109638835310078e-06",
      "1.005420564848438e-06",
      "-3.963649117566511e-07",
      "-0.0015409899683691772",
      "0.00016368402063166092",
      "-8.395411358264632e-05",
      "-0.002615893803227418",
      "-0.00029437092912954155",
      "0.00012543050905132447",
      "-4.8563582963777007e-08",
      "-2.546408463696763e-06",
      "1.2410325410629166e-06",
      "-8.277753989471758e-07",
      "0.0006854076835606522",
      "-0.0002102552560214123",
      "0.0003938371695328169",
      "0.00025778426867556514",
      "-0.001978616178683336",
      "0.0007815758426171674"
    ],
    [
      "0.0068720751594508874",
      "0.007417096770850265",
      "0.016404746553455515",
      "0.007836989611477588",
      "0.007982833959490676",
      "-8.183191194202024e-07",
      "2.123689333579316e-06",
      "7.035497105944209e-07",
      "-4.3552554595249916e-07",
      "-0.0011351939068729904",
      "3.430513974699093e-05",
      "-7.316652450722595e-05",
      "-0.0015276974060691453",
      "-0.0001233542471540603",
      "1.6298196845907747e-05",
      "-2.0117076857002242e-07",
      "-2.6860291050919833e-06",
      "1.2139520495700826e-06",
      "-5.705129377995156e-07",
      "0.0005439311627753002",
      "-0.0001515669932897589",
      "0.0003180822781005866",
      "0.0005601429803377229",
      "-0.0015193361453391912",
      "0.000661130791904595"
    ],
    [
      "0.2930641096361049",
      "33.24749900562492",
      "40.08546533501586",
      "42.043279416914785",
      "35.560068344385314",
      "0.6933983573402388",
      "1.0716020974498681",
      "2.291102322088462",
      "-1.2707475206324017",
      "18.45046032411738",
      "-17.25487181863497",
      "-30.547944581858832",
      "-6.5853021072539795",
      "-31.08695427776089",
      "9.748075658696377",
      "2.7705154237578915",
      "2.1830074416719882",
      "-1.7418387104119373",
      "-2.8547762477648573",
      "2.809022463683664",
      "-31.525133365299723",
      "2.842719960899062",
      "-8.245747525203027",
      "1.5910278946892489",
      "-27.14520237232691"
    ],
    [
      "4.591156709918526",
      "26.50038344340586",
      "166.46853322762715",
      "10.212065308775044",
      "25.496903750776525",
      "6.805403629287548",
      "3.197646878115835",
      "-2.583325852004542",
      "10.14156009569107",
      "-14.919856280376111",
      "-11.118369410223037",
      "8.919791405669574",
      "-11.080843763744484",
      "23.424457438296198",
      "-3.4177611644187142",
      "-1.8028062353185543",
      "22.157541685671557",
      "-3.9756273359600263",
      "1.450806325941432",
      "61.98346073577232",
      "-4.788444930627158",
      "9.215740602720034",
      "23.934043919738443",
      "-40.2934662445518",
      "7.017938999717225"
    ],
    [
      "0.007054388693003895",
      "242.23103312976397",
      "65.2838628278439",
      "42.28970455619464",
      "95.69897693076554",
      "0.016693194239127636",
      "0.02192385790006071",
      "0.06992423433506491",
      "0.04387900933550069",
      "36.04190948515705",
      "11.078214107309163",
      "-74.8860852406344",
      "-14.825144542010122",
      "16.103042971630963",
      "-5.8886950940403",
      "0.05394588705200273",
      "-0.021152115976265217",
      "0.03632541991880175",
      "-0.0861742746145423",
      "-88.75312455270023",
      "15.707514140258798",
      "-91.65443204510842",
      "22.364551968775185",
      "-38.35331994985412",
      "-28.032101969284167"
    ],
    [
      "0.0068719830173485175",
      "0.007128190897619488",
      "0.012176547015896752",
      "0.007372697509949744",
      "0.00743350880979096",
      "-2.893777493592176e-07",
      "5.457240275732517e-07",
      "4.1554071331264433e-07",
      "-1.8657062397783494e-07",
      "-0.0006125583255687718",
      "4.9392182055835025e-05",
      "-4.373200243172465e-05",
      "-0.0009598447724800943",
      "-8.86845531922377e-05",
      "2.1098334302090005e-05",
      "-1.0727416433354434e-07",
      "-1.2884250252688746e-06",
      "5.170948690763824e-07",
      "-2.8317385485067785e-07",
      "0.0002605024456035114",
      "-7.116983312785591e-05",
      "0.00015629532788614869",
      "0.00015815735377669685",
      "-0.0007387651569676988",
      "0.00030688979246642285"
    ],
    [
      "0.006871997845663009",
      "0.0072595768808030635",
      "0.015256353027479064",
      "0.0076298686561291915",
      "0.007717084512661313",
      "-4.371371979764876e-07",
      "5.567480339950097e-07",
      "7.050769046309215e-07",
      "-8.865203685053138e-08",
      "-0.0009925426427099203",
      "9.225575566017899e-05",
      "-9.103711144060916e-05",
      "-0.001480869802333998",
      "-0.0002633001935983233",
      "0.00010260882031263991",
      "-2.0682831826408118e-07",
      "-1.054343089511443e-06",
      "5.793335826606211e-07",
      "-3.774806274014798e-07",
      "0.00027750515611646626",
      "-5.911436356689875e-05",
      "0.0002158548845337263",
      "6.104220851943168e-05",
      "-0.0009927880528702601",
      "0.0004237424637038524"
    ],
    [
      "0.6175754866345313",
      "4.418633569664591",
      "74.9969535446449",
      "9.060890688804532",
      "15.74177155639481",
      "0.1811247952565986",
      "6.4232484345032725",
      "1.9189239475705278",
      "-2.9300650466654665",
      "6.157694988662654",
      "3.882526634143417",
      "-2.985712590378974",
      "22.47858766436653",
      "-31.756153264527647",
      "-11.378127311378991",
      "-1.5966764707223606",
      "-1.7285784784026768",
      "-1.2144430188396595",
      "0.7616915039092761",
      "16.87154420593742",
      "4.362070260621457",
      "-7.110107913904552",
      "-7.4328797701879825",
      "-0.23612997670526206",
      "-3.383300745803018"
    ],
    [
      "3.7130123108627346",
      "44.32730345023106",
      "147.88519052134333",
      "4.530854201427374",
      "0.018946857141538265",
      "12.520832813014222",
      "-6.203000603403867",
      "-3.5631316801965274",
      "0.025734206420904168",
      "-4.372660958182688",
      "-13.514900916197725",
      "0.15640237451077713",
      "-6.25291124034521",
      "0.5161223204162235",
      "-0.08087274912934382",
      "2.7269055360208494",
      "22.56523233496847",
      "-2.002795872499111",
      "0.09056563897704586",
      "80.82263368156536",
      "-4.15625695794322",
      "0.2945901472688725",
      "25.071685554823404",
      "-0.3301753628832061",
      "-0.06881465968837025"
    ],
    [
      "0.007689086893394466",
      "220.5410925910149",
      "22.838280745499063",
      "56.4212367408619",
      "37.38735002684457",
      "-0.34259052966162173",
      "-0.07992546974353544",
      "0.12156324885622732",
      "-0.004978155534034781",
      "25.471756439833",
      "-9.972924062906694",
      "7.440637441648922",
      "-2.9461331592371574",
      "20.187722841187078",
      "26.717778940014384",
      "-0.17375424889988036",
      "0.09354498794645408",
      "-0.013124412735307203",
      "0.10861995521220683",
      "-61.1513739872464",
      "38.734165584246966",
      "-36.70458255759115",
      "-5.770233138400034",
      "-3.6422062009321277",
      "20.387108246253874"
    ],
    [
      "0.006871983244807265",
      "0.007206117555673339",
      "0.014270187192948954",
      "0.007425108669801313",
      "0.007539634821929966",
      "-4.780438403662205e-07",
      "1.2989365638645616e-06",
      "3.558823923635714e-07",
      "-2.4785496458963075e-07",
      "-0.0009609030222626081",
      "7.411971772851369e-05",
      "-4.501497695215382e-05",
      "-0.0011908286606362372",
      "5.8397326324569204e-05",
      "-7.617512793385687e-06",
      "-4.088988422455137e-08",
      "-1.6302755410539805e-06",
      "6.383780923438781e-07",
      "-3.888486272715661e-07",
      "0.0003873385342286689",
      "-8.544776216801038e-05",
      "0.0002277285006640071",
      "0.00021959552051185083",
      "-0.0011519899201347839",
      "0.0003820617046592942"
    ],
    [
      "0.006871997413598818",
      "0.007236209779867572",
      "0.013586183333241665",
      "0.007497207958499563",
      "0.007592134238894411",
      "-4.3449646999737355e-07",
      "9.17076976627615e-07",
      "5.311133916543585e-07",
      "-1.5123193695032366e-07",
      "-0.0008459174837516953",
      "4.3681973602491356e-05",
      "-7.41822438818501e-05",
      "-0.0010933739971433491",
      "-9.502784516840443e-05",
      "5.1788522108501526e-05",
      "-1.811768605350557e-07",
      "-1.3087346307998573e-06",
      "6.025486109032993e-07",
      "-3.3448440817849686e-07",
      "0.0002729427284508239",
      "-7.146097227882425e-05",
      "0.00020474370701137245",
      "0.0001628391926219322",
      "-0.0009634351597973",
      "0.0003903535919833699"
    ],
    [
      "0.006871997789992962",
      "0.007310672195228832",
      "0.01697725732837501",
      "0.007728251880759645",
      "0.007844430401975298",
      "-5.011471683361103e-07",
      "7.067728052611902e-07",
      "7.131830118623392e-07",
      "-1.2261138971571996e-07",
      "-0.001186222105953424",
      "0.00010493358449563967",
      "-0.00012652128934617307",
      "-0.001811319237921907",
      "-0.00018820401270877533",
      "0.00011909896030839151",
      "-1.4478253998762975e-07",
      "-1.3502891285005287e-06",
      "6.961136774826694e-07",
      "-3.065189425376589e-07",
      "0.00024001447259911317",
      "-2.5287013885376234e-05",
      "0.00027573733190138454",
      "6.01156506107293e-05",
      "-0.0014602808962127598",
      "0.0005549398699250487"
    ],
    [
      "13.124224698346167",
      "215.26430748751514",
      "180.0148730618499",
      "11.463412275916893",
      "61.35618699026407",
      "0.397087333167163",
      "-15.082798169418277",
      "-0.15871304871015948",
      "5.551234124307102",
      "-97.2885776930304",
      "-5.445623278288311",
      "52.47669911930097",
      "-28.612229154227148",
      "40.13279558490698",
      "-19.576788681151147",
      "51.75876447467752",
      "-16.395878180380247",
      "-3.8744652603091416",
      "16.137810240199936",
      "81.81704025183838",
      "-2.047500711282436",
      "-4.662852241727239",
      "-7.987746770557902",
      "-36.91690934960926",
      "14.892216238226672"
    ],
    [
      "0.0070254206812592635",
      "28.052642466530216",
      "31.6140644866252",
      "37.50149218323807",
      "0.3904115476162703",
      "0.06277026881038272",
      "-0.05526154354645277",
      "0.03105928004433301",
      "-0.0025716056708982487",
      "-27.704369200433163",
      "20.89643649910655",
      "-1.9113764139598632",
      "-30.14290553492312",
      "2.845047940560078",
      "-3.669374177932706",
      "-0.017984935006907298",
      "0.041524609060989606",
      "-0.06886090499890238",
      "0.006954509710546832",
      "10.709801507199506",
      "-24.768923700919913",
      "2.5660017251033365",
      "16.527531901826777",
      "-1.802242729036225",
      "0.23148330559466465"
    ],
    [
      "0.006871983918163168",
      "0.007519752063023453",
      "0.0337986590518495",
      "0.008433837180177355",
      "0.008529189917312016",
      "-7.073428522175952e-07",
      "2.3854612242824027e-06",
      "1.2938184502056658e-07",
      "-7.067446905391936e-07",
      "-0.003392120101121883",
      "0.000650410155842769",
      "-3.536772016125258e-05",
      "-0.005529346543507832",
      "-3.520108040967177e-05",
      "9.875073847418542e-05",
      "2.51876790441866e-07",
      "-3.9117914612570785e-06",
      "1.1472884616702682e-06",
      "-6.729685691976112e-07",
      "0.0005331375680981071",
      "-6.0318995243782766e-05",
      "0.000752543915804566",
      "-0.0001430245536674425",
      "-0.005161169610703861",
      "0.0013292580723888367"
    ],
    [
      "0.00687198325677003",
      "0.007214433487548376",
      "0.015324244524136178",
      "0.007449697571526299",
      "0.007542840954592426",
      "-4.566656088683828e-07",
      "1.2149559826148049e-06",
      "3.763878250316412e-07",
      "-1.2294035468273434e-07",
      "-0.0011373944652038437",
      "0.00013945209599164037",
      "-6.089841857953823e-05",
      "-0.0013777794232053514",
      "5.3873955456342636e-05",
      "2.5490505924656036e-05",
      "-1.4804228627284567e-07",
      "-1.1737980031609068e-06",
      "4.6051127312573113e-07",
      "-4.230177611509897e-07",
      "0.0003585069450302137",
      "-5.4989409282476066e-05",
      "0.00023492463528671951",
      "-4.491086868086371e-05",
      "-0.0011257918348687075",
      "0.00037619289961681157"
    ],
    [
      "0.006871997888513268",
      "0.007400253960822606",
      "0.020473828992344765",
      "0.007795964492762106",
      "0.007972535149191056",
      "-6.353490329647181e-07",
      "1.513774464363719e-06",
      "5.65822650779401e-07",
      "-7.87676080941688e-08",
      "-0.0018150258328206211",
      "0.0002202995777240692",
      "-9.700819487153113e-05",
      "-0.002291866249086316",
      "-0.00022761507731954635",
      "0.00013899692958222837",
      "-1.8539875578758104e-07",
      "-1.120259465832252e-06",
      "5.658367060363031e-07",
      "-4.968279897400343e-07",
      "0.0003041460727154175",
      "-2.9625882103729577e-05",
      "0.00038346177162131224",
      "-7.658181039852843e-05",
      "-0.0020811250213966363",
      "0.0006439373897640919"
    ],
    [
      "10.111338906075352",
      "166.10125162199708",
      "94.26147388707285",
      "13.47595937574926",
      "51.45398155224753",
      "-40.17562387480183",
      "4.075934177150572",
      "1.0448304340682073",
      "6.3042629368926715",
      "-35.105893794497625",
      "4.91595877313234",
      "-33.57847205341754",
      "-24.68886874052042",
      "42.48916710555134",
      "-9.658509544988153",
      "-2.204089416965452",
      "1.6769266935534537",
      "-3.998891742708191",
      "9.446361885454195",
      "5.697522984117344",
      "17.065246585737224",
      "-23.54774448855033",
      "-19.464653694116844",
      "-22.66188166746492",
      "22.844801915018717"
    ],
    [
      "0.006906301894028017",
      "33.0047707607661",
      "12.931279917405222",
      "24.702269855424543",
      "9.892751950574535",
      "-0.0328646603195434",
      "0.012703361514670903",
      "0.025426790759970102",
      "0.01793034790363699",
      "-14.753287087378654",
      "-26.82430241967381",
      "-17.27917592040426",
      "16.230991269655473",
      "5.433932890394906",
      "12.505847463682567",
      "-0.004563528970403095",
      "0.016416763505395535",
      "0.013419990141911675",
      "-0.002857219734247343",
      "-14.377157268089826",
      "-9.74309383999198",
      "5.2198426320544264",
      "-7.341263188204939",
      "-9.860700130661519",
      "-9.350008076576753"
    ],
    [
      "0.006872575940425056",
      "0.008797488264407292",
      "0.03612054195705705",
      "0.008922038136105346",
      "0.009651295489270163",
      "-3.143903917300107e-06",
      "1.1353617415967237e-05",
      "5.135046011264862e-07",
      "-8.599905967695989e-09",
      "-0.005284506309936033",
      "0.0006711126330458304",
      "-0.00035854421737318686",
      "-0.004438080999933703",
      "0.0011012966966030542",
      "-9.368784954095542e-05",
      "-1.9260675099721413e-06",
      "-8.013105333192102e-06",
      "2.292744691140824e-06",
      "-3.664703151243532e-06",
      "0.0014694084753592712",
      "-0.000376185207428879",
      "0.001392400409829562",
      "0.000726005804858879",
      "-0.00509203053008721",
      "0.001598410745497566"
    ],
    [
      "0.006872053178060366",
      "0.00737401485754645",
      "0.01839286731445631",
      "0.007853431762740008",
      "0.007952420514279211",
      "-7.896576302986654e-07",
      "1.9403788835842946e-06",
      "5.001634138240122e-07",
      "-3.718200455845147e-07",
      "-0.0015436501873723777",
      "0.0002450493828220525",
      "-7.093888000161124e-05",
      "-0.002283544209479001",
      "0.0001312241177032768",
      "4.305611079540289e-05",
      "-1.6735764421099584e-07",
      "-2.786503744575108e-06",
      "9.980353057048543e-07",
      "-7.275529933301028e-07",
      "0.000541140066092025",
      "-0.00011040944012674219",
      "0.0004023655315909636",
      "6.282930160936235e-05",
      "-0.0020618142896107403",
      "0.000721406451771397"
    ],
    [
      "0.006871983193870952",
      "0.007241152623438793",
      "0.016302112385747886",
      "0.007503164508356867",
      "0.007592487411790034",
      "-4.801059764924887e-07",
      "1.2836541653151794e-06",
      "3.69603895523979e-07",
      "-1.2516710443689497e-07",
      "-0.0012668366883617278",
      "0.00016591720054733654",
      "-5.7749010394213165e-05",
      "-0.0016015678573437064",
      "-4.36402300193985e-05",
      "6.306159400567086e-05",
      "-1.362930356887802e-07",
      "-1.162349918740205e-06",
      "4.827174924344622e-07",
      "-4.2821830962156925e-07",
      "0.000307242969259221",
      "-4.4467725690916525e-05",
      "0.00027503591019136653",
      "-3.703202528132991e-05",
      "-0.0014474080688889768",
      "0.0004409827686361952"
    ],
    [
      "0.006871989748684174",
      "0.007245834853119322",
      "0.0156780533418463",
      "0.007561541748767087",
      "0.007612696545983747",
      "-4.6795436086471147e-07",
      "9.222342906749673e-07",
      "4.895703190007955e-07",
      "-1.1186737099173866e-07",
      "-0.0011566461816053383",
      "0.0001404545825066998",
      "-6.782099754752033e-05",
      "-0.0016047457027898305",
      "-1.8650452998027398e-05",
      "7.87072297961641e-05",
      "-1.6312611846224468e-07",
      "-1.2534758110106696e-06",
      "5.436652703349789e-07",
      "-3.4378690817744773e-07",
      "0.00031305675519961365",
      "-4.6899991402593435e-05",
      "0.00026101030416031656",
      "-2.148395556787922e-05",
      "-0.001384383977243832",
      "0.00046591320283071624"
    ],
    [
      "0.0068719898315738465",
      "0.007315129731217068",
      "0.019337415495703482",
      "0.007683922432341518",
      "0.007740400798178667",
      "-4.869329112009101e-07",
      "1.0585478728924376e-06",
      "4.880519068196776e-07",
      "-1.2086249022247746e-07",
      "-0.0016255025364167236",
      "0.00021994021808603332",
      "-7.288218118161692e-05",
      "-0.0022310396611317776",
      "-8.770397676876466e-05",
      "0.00010592544905297465",
      "-1.4128561052024377e-07",
      "-1.3253861227102978e-06",
      "5.552906613091823e-07",
      "-3.7775964885476436e-07",
      "0.0003282858937259311",
      "-3.445008814451494e-05",
      "0.0003316169283435363",
      "-0.000123674962716626",
      "-0.0019151064087723233",
      "0.0005631435664486767"
    ],
    [
      "0.006871997669952506",
      "0.007370532135880934",
      "0.02217466285869203",
      "0.007820217126597232",
      "0.007904909199593572",
      "-5.69049067029414e-07",
      "1.36348172572723e-06",
      "5.440853933412425e-07",
      "-1.1582759442457887e-07",
      "-0.0019414865728648288",
      "0.0002700151909869822",
      "-6.725507811975084e-05",
      "-0.0026599433022445247",
      "-0.00020202927065141583",
      "0.00013977382667136287",
      "-1.64133305335493e-07",
      "-1.009747423833883e-06",
      "5.363380947435373e-07",
      "-5.073558366915019e-07",
      "0.00039961653875090136",
      "-2.6440804428422895e-05",
      "0.0003888208595554044",
      "-0.0002791875091007085",
      "-0.002273319748590017",
      "0.0006408625649575994"
    ],
    [
      "24.75888915002225",
      "185.55697112752338",
      "42.9269331610038",
      "180.3518083816801",
      "89.36121865920634",
      "11.306361343412707",
      "2.3932440796817778",
      "-43.54196809535655",
      "-38.84182585702318",
      "-39.89557849684457",
      "21.26732282925289",
      "16.40395961258468",
      "0.48606242862600935",
      "0.9317557537506475",
      "49.65082599652967",
      "-0.600446981128216",
      "-8.353188286114031",
      "-47.792868124397415",
      "14.055200790425973",
      "-57.31106595722727",
      "-8.224314599347027",
      "-7.104469508989251",
      "-14.408003981718888",
      "1.9312758113070703",
      "-101.82999941183022"
    ],
    [
      "0.0068838042142408",
      "0.2652119289352364",
      "2.0049854412371726",
      "1.203944994685829",
      "2.157754900051041",
      "-0.0015674373624533528",
      "0.0030195465923754813",
      "0.0026811876821679547",
      "-0.00335304935335344",
      "-0.4680297304687458",
      "-0.28400693054599696",
      "0.33835426003400293",
      "0.8229099711591781",
      "-1.4442685925389485",
      "-1.5245145137706553",
      "0.0003861036671595151",
      "0.0011962269567632794",
      "0.0024373950689006844",
      "-0.0034979144048531566",
      "-0.13560843984554516",
      "-0.4573784057203977",
      "0.5682511683709531",
      "0.42341691618632765",
      "-0.41117118042554773",
      "-0.12135256451467746"
    ],
    [
      "0.006872055751693222",
      "0.007781029895784379",
      "0.031030327424997096",
      "0.008042488427249481",
      "0.00835805180841201",
      "-1.2078936150992677e-06",
      "4.216129023581852e-06",
      "9.191943674145646e-07",
      "-3.7748284261199714e-07",
      "-0.003295701648591956",
      "0.00020217386216841003",
      "2.843794962307864e-05",
      "-0.00276341744130524",
      "-0.0015200953588534027",
      "0.00015269498410449772",
      "-4.1884659546295206e-07",
      "-7.47816361695157e-07",
      "8.896746482737447e-07",
      "-1.1249656866373422e-06",
      "0.0008075026216512789",
      "-0.00019403650355866132",
      "0.0004455256769112623",
      "0.0004144411571299231",
      "-0.002156321459149657",
      "0.0005995821340001655"
    ],
    [
      "0.006871983301003324",
      "0.007176598144265129",
      "0.012725354796631741",
      "0.0074528552933442105",
      "0.007556581786138778",
      "-3.761197443236424e-07",
      "8.120295296487676e-07",
      "4.157332954530378e-07",
      "-2.1792529198908205e-07",
      "-0.0007247785086352031",
      "5.8063311215586975e-05",
      "-4.624780961105309e-05",
      "-0.0010654528293104575",
      "-0.00010501605545934083",
      "1.8769244623595664e-05",
      "-8.805154407362163e-08",
      "-1.521747915480717e-06",
      "5.951975921757633e-07",
      "-3.159152123538908e-07",
      "0.00029119835314720603",
      "-8.774914875966232e-05",
      "0.00019167930390584414",
      "0.0002778594578162558",
      "-0.0009204459242570296",
      "0.0003857899372640989"
    ],
    [
      "0.006871989758036856",
      "0.007174257892824815",
      "0.013172371438322719",
      "0.007440045468090254",
      "0.007544791427150962",
      "-3.614687076942222e-07",
      "8.589158438953097e-07",
      "4.4318348346201016e-07",
      "-2.3385289654887877e-07",
      "-0.0007382872106659886",
      "5.9227712073820434e-05",
      "-4.9525550412412945e-05",
      "-0.0010734903932279776",
      "-0.00020136274656985296",
      "2.6717151068613062e-05",
      "-8.872951426233685e-08",
      "-1.4265515791884702e-06",
      "5.908093628270969e-07",
      "-3.638423782417639e-07",
      "0.00027754557420081854",
      "-8.582509430352111e-05",
      "0.00018805138844473206",
      "0.00024829031424155256",
      "-0.0008980207010470775",
      "0.00035860242989751794"
    ],
    [
      "0.006871989560993447",
      "0.007153091131887307",
      "0.011933300122294994",
      "0.007398712537816403",
      "0.007507311972716176",
      "-3.511932275267338e-07",
      "8.530173285230648e-07",
      "3.8347180163337783e-07",
      "-2.3829946140824935e-07",
      "-0.0006208159839630256",
      "4.522735061234734e-05",
      "-5.234085475421551e-05",
      "-0.0009168526493703334",
      "-5.480016277482944e-05",
      "5.761013155667781e-06",
      "-1.0992771768104998e-07",
      "-1.462475264855121e-06",
      "5.998290416155634e-07",
      "-3.0745120446331187e-07",
      "0.0002359674161856506",
      "-7.13797415901854e-05",
      "0.0001827525063098428",
      "0.0002344548907829497",
      "-0.0008832387802903477",
      "0.00036938474492083937"
    ],
    [
      "0.00687199719082603",
      "0.00717827121050421",
      "0.012632894415472336",
      "0.007489441786278265",
      "0.007574176322795836",
      "-3.6465219036264803e-07",
      "7.034223176726854e-07",
      "4.4945307214945845e-07",
      "-2.19996734039334e-07",
      "-0.0006678076969539549",
      "6.465370553754198e-05",
      "-5.7162786428659837e-05",
      "-0.0011295499027045115",
      "-0.00013789027784164102",
      "4.440211062758234e-05",
      "-1.2679767755120234e-07",
      "-1.6611561910038617e-06",
      "6.526358614707292e-07",
      "-3.060985840907712e-07",
      "0.0002591545030328738",
      "-7.814783962763719e-05",
      "0.00019343675719500167",
      "0.0002711457504695476",
      "-0.0009379184817603349",
      "0.0004182584655254209"
    ],
    [
      "0.721989317940577",
      "46.90675954073655",
      "12.667254112926368",
      "2.614258842019294",
      "13.678059929381671",
      "0.9742660682022138",
      "2.730764743909606",
      "-0.7357144352536822",
      "0.783041737585489",
      "13.005458039832618",
      "7.8830698045306",
      "25.205717410071312",
      "-1.140008219501583",
      "7.859220981333343",
      "3.9365419383391917",
      "-5.707176804251996",
      "-1.166193392020072",
      "-1.1140977885594017",
      "-3.023553526428198",
      "20.2746521369827",
      "-7.436048700036517",
      "2.1184867856320797",
      "-5.370633481446639",
      "-10.280187557511145",
      "4.36570725244253"
    ],
    [
      "15.389596757986977",
      "63.75845150948387",
      "74.75141790662744",
      "108.59381685364268",
      "72.8792196490983",
      "18.048706937374767",
      "-29.75803667517876",
      "-38.89293509501203",
      "-7.424096691338031",
      "-31.40482221195723",
      "-30.540884659315477",
      "19.47157800426199",
      "77.49131225875591",
      "-9.11291336089935",
      "24.98496137483993",
      "3.5131369323255366",
      "-7.471522100047826",
      "-6.338309175869714",
      "17.05974562084266",
      "-21.771501735297353",
      "5.689165133831847",
      "60.42540435538035",
      "2.7950543820791016",
      "-21.26415182882734",
      "-33.04987498885881"
    ],
    [
      "0.006876207372847554",
      "0.31446664280077463",
      "6.532365708731976",
      "1.7296809713586105",
      "0.2302674606516091",
      "-0.0008678053114505779",
      "-0.0008542795424275522",
      "0.0012984671637749727",
      "-0.0006541653195768722",
      "0.7768074261921468",
      "-0.6116136389428225",
      "0.13749203636402077",
      "-3.056510178582015",
      "-0.48021592704849075",
      "-0.0015908936066977076",
      "-0.00036887654357809727",
      "-0.004292067689757835",
      "0.0018412861746376543",
      "0.00045678361273064193",
      "1.1602810097760046",
      "-0.38235410407358716",
      "-0.21449047545134411",
      "1.3560329168093426",
      "-1.0893158100121958",
      "0.6129675869070247"
    ],
    [
      "0.006872607713863509",
      "0.008067478006587563",
      "0.04070893095998252",
      "0.01023035225018354",
      "0.011916920268294183",
      "-1.9203169850966237e-06",
      "-8.421206255885243e-06",
      "9.940270412177637e-06",
      "-6.387846605918814e-08",
      "-0.0018303497874221331",
      "-0.0005308604609173494",
      "-0.00023445520699953045",
      "-0.004262770052406556",
      "-0.00912388358701892",
      "0.0010469152620155187",
      "-2.3864597165808274e-06",
      "2.9322330942038464e-05",
      "-9.174290038910227e-07",
      "-1.0331567978662046e-05",
      "-0.0038856630754237863",
      "0.0005474171761946733",
      "0.0013107498024361752",
      "-0.004633855099790905",
      "0.00013202431229201273",
      "-0.0007237454725430823"
    ],
    [
      "0.006872053616653909",
      "0.007367439736325236",
      "0.018115876872307295",
      "0.007766174675119162",
      "0.007746112339182037",
      "-5.232871057727188e-07",
      "6.456209071201094e-07",
      "8.808397284749836e-07",
      "-1.6445949752892515e-07",
      "-0.001402172916849299",
      "0.00010601710963892951",
      "-7.555437040319531e-05",
      "-0.0019108999137776317",
      "2.852920993633667e-05",
      "4.331293763262558e-05",
      "-3.574891961041177e-07",
      "-1.6702231751706278e-06",
      "7.707929566247823e-07",
      "-4.345060894605295e-07",
      "0.000564374890418568",
      "-0.00010087568743747793",
      "0.00026172706585591264",
      "-1.804098629145709e-05",
      "-0.001160660482309782",
      "0.00046134205129287354"
    ],
    [
      "0.006872053901349005",
      "0.00740984874202841",
      "0.023821939358660796",
      "0.007927904914233532",
      "0.007814658651400054",
      "-4.7164526926192854e-07",
      "2.3892020839943383e-07",
      "1.0495248774898798e-06",
      "-1.51719653457278e-07",
      "-0.0018374839016160882",
      "0.00017644170389675647",
      "-5.9348375185996964e-05",
      "-0.0027766324322289477",
      "-0.0005217558925533326",
      "0.0001322953639324921",
      "-3.2071241311204084e-07",
      "-1.1689358489271578e-06",
      "7.013697953524831e-07",
      "-5.562778118934624e-07",
      "0.0007478124126492677",
      "-0.00011814093184645857",
      "0.0002473421374749805",
      "-0.00022719486140388432",
      "-0.0012454724834708205",
      "0.000446547894205284"
    ],
    [
      "0.006871983608204632",
      "0.007189369538773985",
      "0.014963619932030001",
      "0.0074927746950216485",
      "0.007532775170608541",
      "-3.287348213849192e-07",
      "3.766816578754052e-07",
      "6.454240510571467e-07",
      "-1.1872346949848149e-07",
      "-0.0009186056307784288",
      "7.787597088055708e-05",
      "-6.058362041610215e-05",
      "-0.0013074233026259645",
      "-0.00023767790140327876",
      "5.683134461898804e-05",
      "-1.8189256908279043e-07",
      "-5.418015538392777e-07",
      "4.4171527776685025e-07",
      "-3.812895441114836e-07",
      "0.00030194352590465413",
      "-5.218077745007919e-05",
      "0.00016669118864884013",
      "-0.00011994452326533379",
      "-0.0007216403399258336",
      "0.0002843825851847424"
    ],
    [
      "0.006871997820838337",
      "0.007277745053990429",
      "0.016379543107760842",
      "0.007589801635294837",
      "0.007718964380787443",
      "-4.634600854629382e-07",
      "9.42111213167825e-07",
      "6.073934993253238e-07",
      "-1.709642853036386e-07",
      "-0.0012257495699181235",
      "0.00012328816032057427",
      "-8.006224426569863e-05",
      "-0.0015222948226951735",
      "-7.774001060512295e-05",
      "2.975066082860134e-05",
      "-1.8429371011449188e-07",
      "-1.1269330049770074e-06",
      "5.609262222030067e-07",
      "-4.6888329595774454e-07",
      "0.00036772581957590156",
      "-6.316081231287466e-05",
      "0.0002431333979574781",
      "-3.2394887208404916e-05",
      "-0.0010630404907005853",
      "0.0004029712345975117"
    ],
    [
      "0.574032517267297",
      "13.789150188792329",
      "30.672935757532233",
      "9.082971251883844",
      "14.941363783093287",
      "-2.1762166137475902",
      "1.6547542999275868",
      "-0.06249985615863005",
      "-0.2578606693993893",
      "1.8093128302213266",
      "-3.8862568958627324",
      "7.165252907945466",
      "-0.15495085186731916",
      "11.414304490343342",
      "1.2777013232234289",
      "-1.559686452609468",
      "-2.9876467536336944",
      "0.3785436509187094",
      "-2.7065303443379203",
      "19.396018597567533",
      "-0.9850846678233524",
      "8.963750955712296",
      "9.945320710421349",
      "-5.460505379274684",
      "3.1729834224420186"
    ],
    [
      "8.276260082965168",
      "200.0855165714584",
      "89.26579739354737",
      "69.76653021824472",
      "41.27468628166973",
      "27.829262896912198",
      "0.17042624323152003",
      "-9.792093446808783",
      "8.253967799443533",
      "-34.777713778310705",
      "-26.497715348245507",
      "-14.433330886329244",
      "-7.002814474020536",
      "-2.6984386454647926",
      "-10.943573815444223",
      "27.362670718342624",
      "-18.02308601687287",
      "4.0653220020296175",
      "-8.50747409606034",
      "-57.8456417505128",
      "43.403625165378045",
      "-43.41067260149158",
      "-8.51997524184895",
      "42.67192522109135",
      "2.317938640505236"
    ],
    [
      "0.015143551656695604",
      "1.777519675557269",
      "12.913553721027473",
      "6.174232411545656",
      "2.808934525881819",
      "0.11805907624877074",
      "0.1992167416894035",
      "-0.21132235043455308",
      "0.04499009204221101",
      "3.1514491561175846",
      "-3.1970530673459265",
      "0.5393688176196895",
      "-7.357833599901682",
      "-3.372420321803206",
      "-0.0025641621343625203",
      "0.006484022439252227",
      "0.2508478072331395",
      "-0.0658598706044466",
      "-0.1425770628740582",
      "3.5695355978961447",
      "-0.8025941553852516",
      "-2.1471485370790218",
      "5.02569203710465",
      "-4.961024269188197",
      "4.152633088209164"
    ],
    [
      "0.013020487886410059",
      "1.7040609121738979",
      "33.07453144610262",
      "11.82930904099828",
      "10.712485057314971",
      "0.09563476039082673",
      "0.4271634518173636",
      "-0.14121866245371573",
      "-0.2431862966725502",
      "7.462585084289188",
      "-3.4716343490437302",
      "-3.4256295863707535",
      "-14.995383839629556",
      "-15.429512609931738",
      "2.8260485398611137",
      "-0.033255080355484905",
      "-0.13500943021264206",
      "0.22752922560921493",
      "-0.07592999655348905",
      "0.21371114822001208",
      "2.81550785002498",
      "-2.5204806053981255",
      "12.867789721675306",
      "-10.734257216284172",
      "10.886486460844027"
    ],
    [
      "0.054024889345271124",
      "4.53918378971408",
      "91.74434098508307",
      "6.467326856916063",
      "5.036751240923708",
      "-0.41860012766311616",
      "1.7103332935790956",
      "-0.13730563027495593",
      "-0.18615629408339648",
      "-10.319502763351453",
      "-0.9905428903292107",
      "3.512456753115709",
      "-18.38064457865759",
      "4.5137023392332845",
      "-4.553237194206137",
      "-0.1951158044690673",
      "-1.1808326103950744",
      "0.5341822711488181",
      "-0.44944504949049374",
      "17.577058051796552",
      "-5.314305556949462",
      "3.2258975352776726",
      "15.949095315401237",
      "-20.992332878620015",
      "3.4247458507443973"
    ],
    [
      "0.007611920242399386",
      "0.06536125227932824",
      "1.624758937872814",
      "0.3401697750239724",
      "0.13965938202873637",
      "-0.0009767468814948035",
      "0.025025543344602403",
      "-0.0038753545041852536",
      "-0.00917009791478911",
      "0.15335040692635962",
      "-0.1227103199131823",
      "0.026092415779651285",
      "-0.6059363027365501",
      "-0.2714736066038985",
      "0.014240209645509818",
      "-0.006128777431959691",
      "-0.02225042836711146",
      "0.01465818389228849",
      "-0.001966255987146691",
      "0.24756218181837936",
      "-0.05258945669732659",
      "-0.07559260937950849",
      "0.4033079702609399",
      "-0.3622885521701157",
      "0.20719155655869828"
    ],
    [
      "0.008022080355971071",
      "0.44597172844687044",
      "21.105527848797728",
      "4.333427327362271",
      "1.893041222710445",
      "0.005984771987270562",
      "-0.13279008604846018",
      "0.018653100943688744",
      "0.03703711173530949",
      "0.11704747859222163",
      "-1.1177125205494807",
      "-0.18262495339434182",
      "-5.775073291376279",
      "-6.194767542503787",
      "2.079878269443586",
      "0.01831786166239724",
      "0.04821622055624441",
      "-0.06136917301580725",
      "-0.022012714539656197",
      "3.0118836495968653",
      "-0.7824882111808049",
      "-0.8742241006617816",
      "7.600354248952743",
      "1.0536125855955052",
      "1.9493332367432008"
    ],
    [
      "0.3867233217939915",
      "27.772144365441008",
      "32.05132615888774",
      "14.412045297778594",
      "1.333307151822495",
      "2.574951713485008",
      "3.116943174934134",
      "-2.235850838581446",
      "0.24964113206699695",
      "13.048375176357132",
      "-18.70127597460157",
      "5.132508567276456",
      "-15.615207840782348",
      "-0.665201001239056",
      "-2.6479727061986162",
      "-1.9779069257983062",
      "1.550980491800787",
      "0.6785440218339769",
      "-0.6601769308169076",
      "26.771844818720204",
      "-7.050165806710695",
      "-3.179253218058594",
      "14.736700459475642",
      "-6.4632640569104955",
      "3.459283131889323"
    ],
    [
      "0.006873388853731267",
      "0.22341779867039274",
      "8.580650793345812",
      "0.3445207895158677",
      "0.5199522256113465",
      "-0.00014101862620107173",
      "0.0002760444933288181",
      "4.783288028631818e-05",
      "-0.00022322332121267477",
      "-0.9942128202085377",
      "0.08834027068877504",
      "0.16062859787355568",
      "-1.4978351944245363",
      "0.48256749000286964",
      "-0.2694222449737897",
      "8.706473436774225e-05",
      "-0.0010088648031859994",
      "0.00020334800337507163",
      "-0.00012061516347875887",
      "0.9205795963365353",
      "-0.25071317957626144",
      "0.2875887874139475",
      "0.7826056623524822",
      "-2.030450563036788",
      "0.3140054535782092"
    ],
    [
      "0.006872591698936726",
      "0.009699888876828064",
      "0.15285143640826676",
      "0.014914348549962661",
      "0.013657524268411754",
      "-5.069149037948795e-06",
      "9.040786358752683e-06",
      "2.538771247119517e-06",
      "-6.396855530140393e-06",
      "-0.010212826392212309",
      "0.0014698207629772458",
      "0.00043701317116568843",
      "-0.028145352716042123",
      "0.004452080129375937",
      "-0.0011565487972467969",
      "1.6217515698480156e-06",
      "-4.4951323561142936e-05",
      "1.1356952555022046e-05",
      "-3.0353859624445626e-06",
      "0.009384471966644003",
      "-0.001877122368528008",
      "0.0027101108250535866",
      "0.006387506349139333",
      "-0.020981279840928745",
      "0.005684772688820299"
    ],
    [
      "0.006872054326739898",
      "0.00743555973571977",
      "0.018566925350775025",
      "0.007983068948224196",
      "0.008251260053621081",
      "-6.769570491913225e-07",
      "1.1062014166529779e-06",
      "9.436105125356873e-07",
      "-2.960057359162687e-07",
      "-0.001322681170634121",
      "0.00012898669795337084",
      "-0.00015088192887996506",
      "-0.001997908661218504",
      "7.033732215376058e-05",
      "4.569326327507818e-05",
      "-2.0115707817883565e-07",
      "-2.0543420472422096e-06",
      "1.0677867326611847e-06",
      "-5.535633451413978e-07",
      "0.0004331440716874374",
      "-7.19601466293303e-05",
      "0.0003655893273288978",
      "7.05854352386655e-05",
      "-0.0015979531237245615",
      "0.0006991360848350855"
    ],
    [
      "0.0068720542448244175",
      "0.007430087702498647",
      "0.02086406121306212",
      "0.008235007304729198",
      "0.00836773892399261",
      "-6.195216472261834e-07",
      "1.4092960435779016e-07",
      "1.1726202851711995e-06",
      "-1.7914444099350576e-08",
      "-0.0012965405955168196",
      "0.00012312751657885288",
      "-0.0001282932400725776",
      "-0.0027970683343806514",
      "-0.0008504553789840329",
      "0.00034150443106286115",
      "-1.8194250323961654e-07",
      "-2.592926425989996e-06",
      "1.0432975810309161e-06",
      "-3.418015394905531e-07",
      "0.0004661369198956889",
      "-0.00010468696183363475",
      "0.00029786428039641833",
      "0.0004572159593321622",
      "-0.001544473738022359",
      "0.0007919341008919235"
    ],
    [
      "0.006871983279618091",
      "0.007211047846989261",
      "0.014536788472466545",
      "0.007456686119598466",
      "0.007603162506163702",
      "-4.6814488329953784e-07",
      "1.1656278740459386e-06",
      "3.6477303707885825e-07",
      "-2.120658863553527e-07",
      "-0.0009769327520645346",
      "0.0001029747602458813",
      "-7.334451791500836e-05",
      "-0.0012929273451522882",
      "0.00021062337761014105",
      "-5.225758767432963e-06",
      "-6.164320898201853e-08",
      "-1.5810385220129608e-06",
      "6.451013120365098e-07",
      "-3.5502886044629866e-07",
      "0.00034658824582340855",
      "-5.362686172571793e-05",
      "0.00025112910281063696",
      "9.881089087034224e-05",
      "-0.0012293454861787107",
      "0.00042501302024935825"
    ],
    [
      "0.006871997227265381",
      "0.007246286799323692",
      "0.014444610714551614",
      "0.007445084348333096",
      "0.007611347333545927",
      "-5.266862917728662e-07",
      "1.507303079858294e-06",
      "3.729137940405052e-07",
      "-2.3337030851027704e-07",
      "-0.0010367678924932692",
      "7.997030265729156e-05",
      "-8.183900803655357e-05",
      "-0.0012023530802445905",
      "0.0002767171789876862",
      "-2.6145757527261532e-05",
      "-1.0336768312319511e-07",
      "-1.7432052655900904e-06",
      "6.989587609574004e-07",
      "-4.0218894852888073e-07",
      "0.0003589214539069764",
      "-6.304286182297939e-05",
      "0.0002647045803097107",
      "0.00013069523126547444",
      "-0.001304604051163617",
      "0.00042925969681444494"
    ],
    [
      "0.006871944124541032",
      "0.007057091187244901",
      "0.011305866512779829",
      "0.00724143042474126",
      "0.007297922598417884",
      "-2.2844023939362234e-07",
      "4.3905050526283346e-07",
      "2.617986165497335e-07",
      "-1.0884075001943454e-07",
      "-0.0005338018267215617",
      "6.320831943352945e-05",
      "-3.832451848345595e-05",
      "-0.0008217509017629394",
      "-4.920474288200318e-05",
      "3.255628088412458e-05",
      "-5.269158128848878e-08",
      "-7.984499147114451e-07",
      "3.4027328348793197e-07",
      "-1.719448326141093e-07",
      "0.00014139902869652807",
      "-2.64310324574128e-05",
      "0.0001332118663324757",
      "4.948384661517967e-05",
      "-0.0007212524340712756",
      "0.0002579865410383086"
    ],
    [
      "0.006871997151824647",
      "0.007204477413992205",
      "0.013619366120284596",
      "0.007532891959932603",
      "0.007661991902469771",
      "-3.8393471683919565e-07",
      "7.053403428611358e-07",
      "4.929696939821481e-07",
      "-2.3221648688316225e-07",
      "-0.0007774837380555632",
      "7.424378043769383e-05",
      "-8.38440640512859e-05",
      "-0.001289686832509503",
      "-4.5032394832873724e-05",
      "3.985087875341844e-05",
      "-1.0451135869230884e-07",
      "-1.6155216158686685e-06",
      "6.914712710645958e-07",
      "-2.7441851502720157e-07",
      "0.00023417550887900847",
      "-5.025227433107748e-05",
      "0.00022318930501166346",
      "0.00018530882808038705",
      "-0.0011452428284543634",
      "0.0004695088455616522"
    ],
    [
      "0.26874321751432484",
      "12.051724663394081",
      "16.576783832698514",
      "25.195341212047186",
      "13.133526939972171",
      "-0.35392278035572416",
      "1.055200326163189",
      "0.8290642385839301",
      "-1.564723169710046",
      "9.310768925986034",
      "11.271516981917594",
      "-3.913059495674651",
      "13.221749990952349",
      "-11.526481114060577",
      "-9.600951910254286",
      "1.5792135156233582",
      "1.4884890009242997",
      "2.2854507719982355",
      "-0.6634283849630436",
      "-10.451086619616795",
      "-6.2749809375811925",
      "10.051732546642485",
      "4.64452675887779",
      "3.864924479780914",
      "13.592004876999237"
    ],
    [
      "0.006873065631438578",
      "0.10675748501139172",
      "3.1214440138984902",
      "0.181460955067057",
      "0.3544800547499135",
      "-0.00020212703221243104",
      "0.0010429309017979621",
      "-0.00024997748693637514",
      "-4.6487378657881056e-05",
      "-0.5473999462395742",
      "0.12947742299544696",
      "-0.056627333348128146",
      "-0.7282404729922737",
      "0.4449209135203927",
      "-0.08899514987731162",
      "8.809862101450578e-05",
      "-0.0006532856241675719",
      "0.00013984360868463293",
      "-0.0004035179661268315",
      "0.07578305593904021",
      "-0.008513979998306689",
      "0.17546858370593985",
      "-0.04900057446448488",
      "-0.9292350114848508",
      "0.22792062362265922"
    ],
    [
      "0.006935470362780449",
      "0.36597594100572184",
      "33.31723124664478",
      "7.682833819061073",
      "13.934631686082414",
      "0.004155141647689352",
      "-0.042297647604774634",
      "0.02154325295483902",
      "0.004787573096220904",
      "-2.2265817163085972",
      "1.2868979578167532",
      "-0.7071923327565943",
      "-15.6767279044614",
      "-11.166361656638864",
      "3.585505237316724",
      "0.0022003713247678225",
      "0.017111778424634745",
      "-0.004186270322792462",
      "-0.029199913583062394",
      "2.6283839220035254",
      "-1.0314058644952038",
      "-2.098109089485515",
      "-3.0640329745374477",
      "18.345876223901495",
      "-9.679570256862345"
    ],
    [
      "0.006872242192270889",
      "0.009038718650675962",
      "0.05749076078702213",
      "0.009005897790331044",
      "0.009552984312633886",
      "-4.336496590492807e-06",
      "1.7468779845208327e-05",
      "1.4443675551636645e-07",
      "-1.4340794470853621e-06",
      "-0.008356637324468202",
      "0.000816195045520974",
      "-6.307713635177394e-05",
      "-0.0067829453160578555",
      "0.0011474464462905667",
      "-0.00038543088166649787",
      "-1.1033356549126389e-07",
      "-1.1294139920203832e-05",
      "3.5958688790419434e-06",
      "-3.3794034564229825e-06",
      "0.002816322180697879",
      "-0.0006870274992632479",
      "0.0015781399452501088",
      "0.0018041061926395178",
      "-0.007694092976373936",
      "0.0016405335339592295"
    ],
    [
      "0.006871937065726027",
      "0.0070393443503710415",
      "0.01071319166970746",
      "0.007175883522377313",
      "0.007230677989063986",
      "-2.1644252127918525e-07",
      "5.069291111115926e-07",
      "2.0639195382489336e-07",
      "-9.744559699994824e-08",
      "-0.0004937205391291087",
      "5.485500199877194e-05",
      "-2.9984459949550834e-05",
      "-0.0006712497938269529",
      "-2.1720047401064003e-05",
      "1.8118004501204932e-05",
      "-4.697806510890568e-08",
      "-7.131105060224004e-07",
      "2.9040570300472247e-07",
      "-1.7439651833755205e-07",
      "0.0001410797327536171",
      "-2.9235938325385785e-05",
      "0.00011868312430127179",
      "5.584359972878395e-05",
      "-0.0006116884623478639",
      "0.00021206297371212387"
    ],
    [
      "0.006871937108419909",
      "0.0070424026567247715",
      "0.010983883047822824",
      "0.007184946161808904",
      "0.007228638480639984",
      "-2.110506870164323e-07",
      "4.135323518872753e-07",
      "2.4665735441261913e-07",
      "-6.302131158009214e-08",
      "-0.0005074076967096442",
      "4.9589796388828116e-05",
      "-3.872873816449737e-05",
      "-0.0006951719090388623",
      "-1.708279811460023e-05",
      "2.7608645319981544e-05",
      "-6.302489111183388e-08",
      "-5.970316198784495e-07",
      "2.676385385525472e-07",
      "-1.6326835505925402e-07",
      "0.00015005939321659936",
      "-2.2037479360981518e-05",
      "0.00010923412454405763",
      "5.456509318038487e-06",
      "-0.0005573661135293016",
      "0.00020048939433436322"
    ],
    [
      "0.006871940336460992",
      "0.007044869147978891",
      "0.010755911291899808",
      "0.007173047281658139",
      "0.007220060454423026",
      "-2.2385418916900638e-07",
      "4.989693712992795e-07",
      "2.3502725781174805e-07",
      "-6.935084422960807e-08",
      "-0.0004939476782049554",
      "4.6009355526700235e-05",
      "-3.809183680505825e-05",
      "-0.0006434528052417221",
      "-6.733611044302686e-06",
      "2.260559819834091e-05",
      "-7.149428752017384e-08",
      "-6.668209616594603e-07",
      "2.813022776066262e-07",
      "-1.7776601894051337e-07",
      "0.00015255898078895367",
      "-2.6476018072368355e-05",
      "0.00010995897315335077",
      "3.1778573493768316e-05",
      "-0.0005403464658107459",
      "0.00019666155625165877"
    ],
    [
      "0.006871944224146503",
      "0.0070829910777491295",
      "0.011857709281311303",
      "0.007219975561697984",
      "0.007278725845552829",
      "-2.7070515233740267e-07",
      "6.640969885964733e-07",
      "2.558430244134072e-07",
      "-7.681525401938898e-08",
      "-0.0006596264335738696",
      "6.242857740589384e-05",
      "-4.339044923542234e-05",
      "-0.0007912277414418637",
      "1.613432063079359e-05",
      "2.1544510156353382e-05",
      "-7.514718424994699e-08",
      "-7.292047420371881e-07",
      "3.0401647905589304e-07",
      "-2.1829419469785927e-07",
      "0.00019604402779367045",
      "-2.9854843960822247e-05",
      "0.00013553002514353683",
      "1.0203732103435423e-05",
      "-0.0006732947438397038",
      "0.0002263556475363797"
    ],
    [
      "0.006871997397583412",
      "0.007311269377663912",
      "0.017563273074565712",
      "0.0075778194600954335",
      "0.00772084648786379",
      "-6.170209312403295e-07",
      "1.73860812996742e-06",
      "4.051101857946752e-07",
      "-2.362219696601918e-07",
      "-0.001430207493275552",
      "0.0001467671441688",
      "-7.604726775318234e-05",
      "-0.0017410472625252382",
      "2.2963927868296553e-06",
      "3.7322688377557084e-05",
      "-7.652324992434687e-08",
      "-1.9456812515972617e-06",
      "7.098770404334796e-07",
      "-4.814595109380507e-07",
      "0.0003983090785963601",
      "-7.259526156412215e-05",
      "0.0003136985258402859",
      "0.00017459244777336117",
      "-0.00167943624804581",
      "0.0005171202314923104"
    ],
    [
      "0.006871997591128325",
      "0.007334230332731852",
      "0.018007655073626644",
      "0.00762556637390418",
      "0.007813418988002837",
      "-6.058237774263876e-07",
      "1.6172758961175573e-06",
      "4.608228693279368e-07",
      "-2.4245274036897914e-07",
      "-0.0015276680560436576",
      "0.00017134126750097172",
      "-9.150914453309312e-05",
      "-0.001821293756551638",
      "0.00017794396775396078",
      "6.424054543765458e-06",
      "-8.133400751474345e-08",
      "-1.720637203338627e-06",
      "7.051448249042792e-07",
      "-5.089830578096505e-07",
      "0.0004204988121781869",
      "-6.351916296439176e-05",
      "0.00034280869638884747",
      "2.098401029968163e-05",
      "-0.0017461623993211368",
      "0.0005381895020499184"
    ],
    [
      "3.409324719465025",
      "122.03373031278186",
      "22.71496441944233",
      "91.40663619020364",
      "35.40954265358899",
      "9.42876473838699",
      "-0.9842147218180627",
      "6.330373038657093",
      "-1.9645242500511488",
      "-17.947561042191474",
      "50.369567913685444",
      "19.692499086003284",
      "18.92808502105939",
      "9.725447784226079",
      "27.327198839140426",
      "-16.52726317748202",
      "0.029516797462680322",
      "-11.70012862801915",
      "-6.882077097346391",
      "-8.465337697860997",
      "4.161465924016995",
      "-43.86951683339049",
      "-7.902067583232576",
      "14.298952420234086",
      "7.252843820506954"
    ],
    [
      "0.0068722416758947805",
      "0.007767299344957624",
      "0.1446770257574719",
      "0.019193451647701622",
      "0.01652251223382692",
      "8.799730181290336e-07",
      "-2.817656098250915e-05",
      "9.989885520587032e-06",
      "2.56945422583079e-06",
      "-0.00655518080761874",
      "0.0015989233181394314",
      "-0.0006213996552676406",
      "-0.03877249453663137",
      "-0.01659190148317156",
      "0.005701145195157275",
      "-2.222158624346699e-06",
      "-1.4612274346552544e-06",
      "3.010859645699876e-06",
      "5.561282426005089e-06",
      "-0.007233253171059184",
      "0.002148418259555962",
      "0.0023315907408393097",
      "-0.006110687681394692",
      "-0.029459796518621573",
      "0.008282937869326507"
    ],
    [
      "0.006872580582333962",
      "0.009603597676931372",
      "0.058341394396954765",
      "0.010612976796301736",
      "0.011716904395654478",
      "-3.3821418218045197e-06",
      "1.0860303023099474e-05",
      "1.4330288112685237e-06",
      "-3.458778132172804e-07",
      "-0.008557118289038485",
      "0.0016895741804286572",
      "-0.0008193238165481172",
      "-0.009672250214627412",
      "0.003815693081707373",
      "-0.0004616602058297356",
      "-9.603557024308765e-07",
      "-1.1707117646768532e-05",
      "3.301786400171477e-06",
      "-4.530279495874528e-06",
      "0.003439472939635659",
      "-0.0006532873621816784",
      "0.002107875765153472",
      "-0.0003261882883591903",
      "-0.0072269031245763785",
      "0.0025042042388758053"
    ],
    [
      "0.006872055079887716",
      "0.007970643068874165",
      "0.0415609408585378",
      "0.008785452588305298",
      "0.009340494447366699",
      "-1.5516683029423666e-06",
      "6.0028500362249975e-06",
      "-3.683297812641463e-07",
      "-1.2369889130776165e-06",
      "-0.00517716042790995",
      "0.0009890664309148457",
      "-0.00022242289532510914",
      "-0.006864866535695668",
      "0.0019306440946658782",
      "-0.0002249291897074127",
      "5.041189931762986e-07",
      "-7.745677485724525e-06",
      "1.978917115638563e-06",
      "-1.8994625878459213e-06",
      "0.001110474698173885",
      "-0.0001271688013487523",
      "0.0012866995257524486",
      "-0.0004941138676692416",
      "-0.007332142215873734",
      "0.0018341641975663017"
    ],
    [
      "0.006871983153916519",
      "0.0072288139186524",
      "0.015481305715882075",
      "0.007520582601733246",
      "0.007686272660296827",
      "-4.6465374296886354e-07",
      "1.1602422983355665e-06",
      "3.7202395183058733e-07",
      "-1.68874561808277e-07",
      "-0.0011621178692619437",
      "0.00016231704395618156",
      "-9.14790416548967e-05",
      "-0.001566730987932585",
      "0.00012540135794574339",
      "3.695051941824933e-05",
      "-9.913219569537867e-08",
      "-1.4198156563599515e-06",
      "5.609137316870784e-07",
      "-3.8622383728372207e-07",
      "0.0002454703300714805",
      "-2.804189532262634e-05",
      "0.0002919503100492492",
      "-4.187442333156998e-05",
      "-0.0015525348680377337",
      "0.0005030942165332152"
    ],
    [
      "0.006871989700363912",
      "0.007271570415803528",
      "0.016561610352819948",
      "0.00757021646540638",
      "0.007747343167800752",
      "-5.115368435943948e-07",
      "1.320856109730358e-06",
      "3.811438722936629e-07",
      "-2.2101031006496801e-07",
      "-0.0013259287830814767",
      "0.00017399889626878447",
      "-0.00011495510030605995",
      "-0.0017583216620090608",
      "0.00024385642193711242",
      "2.370953496818185e-05",
      "-1.0191426018988229e-07",
      "-1.7416220900687194e-06",
      "6.541098426026834e-07",
      "-3.8050877096561126e-07",
      "0.00023689029604793673",
      "-1.527658460872289e-05",
      "0.00033322009234184496",
      "-5.412239984937732e-05",
      "-0.0018481712816175587",
      "0.0005711202739561898"
    ],
    [
      "0.0068719973742094684",
      "0.007359217753145186",
      "0.019785262390945434",
      "0.007720132296798209",
      "0.007973261119155592",
      "-6.255268617722732e-07",
      "1.8002020639806415e-06",
      "3.3582958727508977e-07",
      "-2.6027607989988136e-07",
      "-0.0017847305274093078",
      "0.00025230521341160065",
      "-0.00013624802315522345",
      "-0.002351000616117688",
      "0.0002862990822298351",
      "3.547588904245631e-05",
      "-6.427415663611967e-08",
      "-2.0747897781115233e-06",
      "7.233331877387861e-07",
      "-5.016356190105355e-07",
      "0.0002457469713641827",
      "-4.287452948882754e-06",
      "0.0004440196285399289",
      "-7.390503759933354e-05",
      "-0.0025566779379174523",
      "0.000735454480456829"
    ],
    [
      "0.00687210363417982",
      "0.007768000209940003",
      "0.02465114234226364",
      "0.00824264907508754",
      "0.008719368537987628",
      "-1.0818827868414436e-06",
      "2.4150817815219153e-06",
      "1.0306596772130613e-06",
      "4.227304590033822e-08",
      "-0.0024170238753948707",
      "0.00018620506755869765",
      "-0.00031216635579400315",
      "-0.0028577041229729022",
      "-0.00016242717941008733",
      "0.0002464834874560882",
      "-4.3931677659189905e-07",
      "-2.1268139857613343e-06",
      "9.92317804508461e-07",
      "-6.656018813239229e-07",
      "0.0002653881577180335",
      "2.5130992712408253e-05",
      "0.0006059139123622699",
      "0.0001457539600870077",
      "-0.002991824762500065",
      "0.0010488074483603748"
    ],
    [
      "0.007755054190583525",
      "20.597603833179257",
      "38.72411235554148",
      "3.3392469078623503",
      "18.361070448559236",
      "-0.09164190147751296",
      "0.1327802496203063",
      "0.020932622349302737",
      "0.11893098832312114",
      "-28.115023536957505",
      "2.6876170171928706",
      "-13.288030376088345",
      "-3.2172262128374483",
      "19.030077780452068",
      "3.647490157725678",
      "-0.08708329640875682",
      "0.11200083691653294",
      "-0.04559918725715045",
      "-0.007225909824411563",
      "1.2947334542926063",
      "7.816148319893297",
      "14.182884451825279",
      "-10.81387616075653",
      "-18.55865225161568",
      "6.904908476024449"
    ],
    [
      "0.006902403258508373",
      "0.7281242592487934",
      "24.75190167130159",
      "2.00672002415539",
      "25.372355328085824",
      "-0.0026097995832833733",
      "-0.007235872352597476",
      "0.003949156872457993",
      "0.013693673933753807",
      "-2.6531638411216636",
      "-0.8981899758948705",
      "-3.8461683928778885",
      "3.17442729864124",
      "15.647461474225858",
      "6.7628197062885445",
      "0.003336530045920896",
      "-0.02421256261103838",
      "-0.005923033227616349",
      "-0.02343235634461371",
      "3.091253162266825",
      "-0.015857730876683778",
      "0.4606464174912487",
      "5.110602455611757",
      "17.487624453064434",
      "-0.40904136915570005"
    ],
    [
      "0.006872803369642723",
      "0.038151564159284876",
      "0.8248115021899567",
      "0.02360537321396721",
      "0.023098901433771673",
      "-8.305755010906612e-05",
      "0.0004065533008472147",
      "-1.4834239693412683e-05",
      "-4.2963565263256736e-05",
      "-0.1451750123986048",
      "0.00479935543698727",
      "0.01619415577374421",
      "-0.06516359864491865",
      "-0.05652071955823573",
      "-0.005136539266501317",
      "-8.840997603248367e-06",
      "-0.00012705897103581013",
      "5.5843588830835464e-05",
      "-3.854166272299183e-05",
      "0.05905380478902825",
      "-0.020264544262471425",
      "0.012460737555969426",
      "0.0859185727896709",
      "-0.09022466728840982",
      "0.013961612205042093"
    ],
    [
      "0.006872054334874943",
      "0.007481109328689569",
      "0.01994978337083916",
      "0.00786967980093244",
      "0.008032785164417515",
      "-8.578972540528993e-07",
      "2.3283300062226087e-06",
      "8.314453444424039e-07",
      "-2.4634973061526393e-07",
      "-0.0016985337917525766",
      "9.37539465474393e-05",
      "-3.9878168349308466e-05",
      "-0.0019026144721454388",
      "-0.0007646967652417793",
      "0.00014321096731791352",
      "-3.4713945223157886e-07",
      "-1.443246778014013e-06",
      "8.767960947697142e-07",
      "-6.947275359471611e-07",
      "0.00048340669219349125",
      "-0.00013973344154701438",
      "0.00033237424032969026",
      "0.00043977959362348544",
      "-0.0016149373661277224",
      "0.0005931653212527923"
    ],
    [
      "0.006871983321909912",
      "0.007189531510620964",
      "0.013995299375186917",
      "0.007454447770937102",
      "0.007500564969613268",
      "-3.8320444222903115e-07",
      "8.593232001342403e-07",
      "4.288892262658919e-07",
      "-1.9620353211413578e-07",
      "-0.0008783967088999707",
      "8.318943895818437e-05",
      "-1.994056194975208e-05",
      "-0.0012159096658142347",
      "-0.0002491298797006441",
      "4.5612910843813794e-05",
      "-9.999737026271054e-08",
      "-1.3594438254164744e-06",
      "5.490365395742832e-07",
      "-3.6030505684380203e-07",
      "0.0003476075353114041",
      "-9.870114712567357e-05",
      "0.00019102664395974283",
      "0.00025646691376230314",
      "-0.0009011386201469428",
      "0.00034174500011991126"
    ],
    [
      "0.006871989706523983",
      "0.00716836111662796",
      "0.013249473125335856",
      "0.0074591721809844",
      "0.007530799855466594",
      "-3.3457592822575177e-07",
      "6.536209750314672e-07",
      "4.750990557446941e-07",
      "-1.8478372572062022e-07",
      "-0.0007353642287646421",
      "6.75767607473207e-05",
      "-3.3776276380564935e-05",
      "-0.0011443009750852443",
      "-0.0002684091058029683",
      "6.0033441759217713e-05",
      "-1.0984048518291738e-07",
      "-1.2303656389692437e-06",
      "5.444161953702883e-07",
      "-3.5040385944333057e-07",
      "0.00028754685101463703",
      "-8.761129760169207e-05",
      "0.00017741353980053746",
      "0.0002088900361503886",
      "-0.0008394630786703991",
      "0.00034281446870818824"
    ],
    [
      "0.006871997335872849",
      "0.007180354579744995",
      "0.013291652009527772",
      "0.0075415905999358344",
      "0.007634184779777896",
      "-3.3694788517003335e-07",
      "4.935049754772203e-07",
      "5.365108654291987e-07",
      "-2.0236656589115176e-07",
      "-0.0007095233770026556",
      "8.334224381959866e-05",
      "-4.995894611637004e-05",
      "-0.0012674283165926572",
      "-0.00023555199028837517",
      "6.820013968139398e-05",
      "-1.1674020751666394e-07",
      "-1.4251816356509869e-06",
      "6.272291512849881e-07",
      "-3.3400228673145417e-07",
      "0.00027348370603832035",
      "-8.212266562811355e-05",
      "0.0001945778142448004",
      "0.00020230302166365026",
      "-0.000912796297244112",
      "0.00040710948863370393"
    ],
    [
      "0.006872103709538111",
      "0.007413078688614574",
      "0.017928697991226185",
      "0.008121426502601135",
      "0.008171146105824761",
      "-5.875826545659578e-07",
      "8.845443473739746e-07",
      "9.200627953734669e-07",
      "-6.387194355762315e-07",
      "-0.0012096630802531862",
      "0.000187380383537495",
      "-4.470911576127638e-05",
      "-0.002399456654722425",
      "-0.00014250519214717812",
      "-4.968499117630735e-06",
      "-1.2251324567271825e-07",
      "-3.6573798347385236e-06",
      "1.4642571780848517e-06",
      "-7.041368022511457e-07",
      "0.0006583201932391132",
      "-0.00022562978122423548",
      "0.0003651832849622228",
      "0.0004978348993234507",
      "-0.0015873913196489432",
      "0.0007252400318736852"
    ],
    [
      "0.12643167458754145",
      "38.421701433775326",
      "9.369305340507815",
      "61.80495972257105",
      "25.85291952780533",
      "-1.5348249072901925",
      "0.693141637509856",
      "0.23422384108376018",
      "1.307801813471542",
      "-10.00582371856163",
      "28.801526565645272",
      "-13.838501287027151",
      "-5.242806437245833",
      "6.526395226472531",
      "14.01790320316944",
      "1.3539724094480143",
      "-0.33661111234750424",
      "2.6950422372248006",
      "0.5669037122300951",
      "-6.200304470509562",
      "-37.27499716303527",
      "-26.286469344194895",
      "17.341330138567695",
      "0.7965188051616158",
      "-29.954282717458565"
    ],
    [
      "0.006873438736724414",
      "0.017062846791911727",
      "0.3108404406404537",
      "0.03532582397429409",
      "0.021578776307986137",
      "-3.596044406166295e-05",
      "0.00013874987092530618",
      "-4.027333531950382e-06",
      "-3.6549994465378486e-05",
      "-0.042247767048552404",
      "0.007670194767613012",
      "0.0050437233602979165",
      "-0.07385711070744695",
      "-0.014703427348254208",
      "-0.0027551112470752337",
      "6.400573893948801e-06",
      "-0.00017021257097709028",
      "6.529974587098989e-05",
      "-1.7276822920676862e-05",
      "0.021754438173811633",
      "-0.010218333210204277",
      "0.007124718433757113",
      "0.038409080160804174",
      "-0.049439137853173026",
      "0.017228462218311463"
    ],
    [
      "2.1500211930197515",
      "13.618521289497414",
      "24.83790885257369",
      "32.81493790341054",
      "76.52398665519063",
      "3.6080200503024416",
      "-5.655586757835082",
      "-1.6265898711889384",
      "-7.961791227048687",
      "-10.015214291752011",
      "-17.77359771905325",
      "4.896146289094073",
      "1.6807108944969005",
      "21.884905237051893",
      "-31.789264815564323",
      "3.9179702822284415",
      "0.3619164179684446",
      "-8.169583326225352",
      "9.980349142543634",
      "12.201323593965398",
      "-11.111267040106775",
      "31.244548417287792",
      "23.350103023040006",
      "-23.97685371167118",
      "-37.99656066189229"
    ],
    [
      "0.006874078021605956",
      "0.22030089208507492",
      "3.468705653747438",
      "0.09475704855907251",
      "0.05961293082397241",
      "-0.00041702820361894186",
      "0.0011470622496048",
      "5.8883323976570125e-05",
      "-7.918062265629104e-05",
      "-0.6127794751769685",
      "-0.022738267913616928",
      "0.032033872817026646",
      "-0.30939046431834105",
      "0.16918014427634925",
      "-0.05988279648556531",
      "1.5545216228550447e-05",
      "-0.0012418652610134266",
      "0.0002614188198952417",
      "-0.00018200575148226384",
      "0.5891089860387069",
      "-0.12776994386428522",
      "0.09426966612583695",
      "0.42810139493273347",
      "-0.3755073654591549",
      "0.015925221062837818"
    ],
    [
      "0.006872573275808711",
      "0.008163468713137865",
      "0.026024570083177403",
      "0.009462395477391175",
      "0.00925105288126328",
      "-1.1378839002956179e-06",
      "1.7344013793740653e-06",
      "2.8147663319327528e-06",
      "-1.1605322143101637e-06",
      "-0.0017385726231065556",
      "-0.0003656644125663622",
      "-0.0003000889636354228",
      "-0.0038862607094682713",
      "-7.662327730959721e-06",
      "0.00017763952959122978",
      "-1.6436518154137407e-06",
      "-7.592471258309802e-06",
      "3.6499538871201325e-06",
      "-2.1755735463922944e-07",
      "0.0011220011772569206",
      "-0.00028093482728931777",
      "0.00039756242898854354",
      "0.0006898195338258981",
      "-0.0032262069500819594",
      "0.001596521051404277"
    ],
    [
      "0.006872052927227017",
      "0.0073323834020378965",
      "0.016099588213922357",
      "0.007569351199884946",
      "0.007640985594180416",
      "-6.489516343555382e-07",
      "1.7022610507525652e-06",
      "6.129604425683856e-07",
      "-2.0413500083661515e-07",
      "-0.0012511298505925167",
      "5.4919534659767e-05",
      "-9.810092226248386e-05",
      "-0.0013850910794444488",
      "0.00024029232539960269",
      "4.981966464608481e-06",
      "-3.331560290537138e-07",
      "-2.249413908949506e-06",
      "8.211051336513602e-07",
      "-4.365591281897516e-07",
      "0.0004910149537987029",
      "-7.737332935267476e-05",
      "0.0002639366467079452",
      "9.962565260904539e-05",
      "-0.0012983493741554426",
      "0.00046142453158434245"
    ],
    [
      "0.006871983033524092",
      "0.007161556099983439",
      "0.012722711215267132",
      "0.007346848397033488",
      "0.007404150079065534",
      "-3.8747234957089117e-07",
      "9.157718722041693e-07",
      "4.225946175524008e-07",
      "-1.1790969234194712e-07",
      "-0.0007533581838350793",
      "3.8301824999019625e-05",
      "-6.668661251282036e-05",
      "-0.000907285217479202",
      "4.3261685133203764e-06",
      "3.0528517175810786e-05",
      "-1.7883502936633518e-07",
      "-1.1553503105426533e-06",
      "4.842946894458111e-07",
      "-2.80284569650603e-07",
      "0.0002487052826963654",
      "-4.581328678445486e-05",
      "0.00016478866129016046",
      "7.462589133838399e-05",
      "-0.0008091938907228857",
      "0.00030427050126657175"
    ],
    [
      "0.006871989636312031",
      "0.007167353402961666",
      "0.012981040663419863",
      "0.007385306179240471",
      "0.007453415644271753",
      "-3.91294704213904e-07",
      "8.765588791610489e-07",
      "4.6470555653058526e-07",
      "-1.1627448787470338e-07",
      "-0.0007629276333121398",
      "4.886801052242302e-05",
      "-6.255281807502499e-05",
      "-0.0009718753794336807",
      "-6.928919479754407e-05",
      "4.075252167736082e-05",
      "-1.8559711207626777e-07",
      "-1.1309839215280489e-06",
      "4.862122122589788e-07",
      "-3.2767201122152877e-07",
      "0.0002727332366662352",
      "-5.608017817895684e-05",
      "0.00016775156432758342",
      "8.862620912526841e-05",
      "-0.0007799857209211984",
      "0.00031351545807365295"
    ],
    [
      "0.0068719974793444985",
      "0.007252187390585997",
      "0.01518201402877655",
      "0.007456424929745244",
      "0.007525596467324316",
      "-5.351634688123475e-07",
      "1.4131730561107641e-06",
      "4.6128032549335484e-07",
      "-1.2768668057185487e-07",
      "-0.0011185385133171519",
      "8.21282750869182e-05",
      "-6.730117491732883e-05",
      "-0.0012279266452058233",
      "3.2247985172597546e-06",
      "3.3002127924492085e-05",
      "-2.0133086853726235e-07",
      "-1.4473577858749242e-06",
      "5.502013904511758e-07",
      "-4.221224988164728e-07",
      "0.00039672086876688296",
      "-7.048894049045832e-05",
      "0.0002214299044631803",
      "0.00010239111055159575",
      "-0.0010320946283370628",
      "0.0003644774362392575"
    ],
    [
      "0.006872104665203902",
      "0.007626971237102095",
      "0.02270004070647646",
      "0.008353650608737715",
      "0.008510224860991645",
      "-9.280370486383968e-07",
      "1.4649796921901186e-06",
      "1.3569095584340913e-06",
      "-1.6883166085602708e-07",
      "-0.0017977034444410663",
      "0.00012361906451771872",
      "-0.00013102762363157165",
      "-0.0027310880572915734",
      "-0.0009301415526129768",
      "0.00027909272207113427",
      "-3.2580626306619835e-07",
      "-2.2097479015797163e-06",
      "1.0990662514466156e-06",
      "-9.056577703593493e-07",
      "0.0006620985014930277",
      "-0.00019920645624823492",
      "0.0003710787588164035",
      "0.00046610877081625026",
      "-0.0017403691231664947",
      "0.0007861072060271855"
    ],
    [
      "1.5585623782212186",
      "89.36879205754067",
      "30.213249366394493",
      "25.086359283547775",
      "2.1402571665867134",
      "10.812926680042803",
      "4.249307576448636",
      "-5.228618223284094",
      "-1.0380854440867964",
      "41.74424126448359",
      "-27.939230980931455",
      "-11.172351003684279",
      "-3.06809299384114",
      "-7.556935278930402",
      "0.3106982111253915",
      "-4.565977101061176",
      "-4.639413267279565",
      "-3.142013783014478",
      "1.413243309077397",
      "-19.808928017986553",
      "-37.357728989597554",
      "6.707888550468915",
      "-24.226660116503723",
      "1.02964052120879",
      "-6.678521151235973"
    ],
    [
      "0.006873712967709677",
      "0.1813267981547558",
      "6.348940922345123",
      "0.0774625611639401",
      "0.15249987205372242",
      "-0.00024203722733881115",
      "0.0010041748563616977",
      "-5.4318444906500256e-05",
      "-0.00015606911904538902",
      "-0.9649637254207892",
      "0.08253516146315737",
      "0.01336213582523813",
      "-0.6229021841363256",
      "0.2737994898284602",
      "-0.050163040028187035",
      "0.0001460958893591071",
      "-0.0013983196043011038",
      "0.00016806612956364567",
      "-0.0002021016003804742",
      "0.39878515608825527",
      "-0.0639224825212316",
      "0.15515354999045",
      "0.16985292276252503",
      "-0.9036853752448646",
      "0.08462230515667317"
    ],
    [
      "0.006872589573277763",
      "0.009231562848574657",
      "0.14248101047094708",
      "0.02078395649113079",
      "0.023230585292188754",
      "-1.5518273190823464e-06",
      "-3.977800987782359e-06",
      "5.265609603262239e-06",
      "-1.153364926779219e-05",
      "-0.010421339393452444",
      "0.0026192635542460355",
      "-0.0012717780181423896",
      "-0.03856243922421841",
      "0.006145454232952746",
      "-0.0016806610026133984",
      "1.5831119054767375e-06",
      "-3.8679231046771356e-05",
      "1.3453995189004331e-05",
      "1.801315234603842e-07",
      "0.0009223702062299021",
      "0.00020320850734542335",
      "0.0036782478090571333",
      "0.0013555274014655813",
      "-0.03985266964833616",
      "0.013692393690699033"
    ],
    [
      "0.006872053755308875",
      "0.007386745879123594",
      "0.017214610652205597",
      "0.007898403957449344",
      "0.008091162102136082",
      "-6.423098484662788e-07",
      "1.2006165086627941e-06",
      "8.513272408488841e-07",
      "-3.053605987452071e-07",
      "-0.0011362167490687326",
      "8.676587253050159e-05",
      "-0.0001674356539580239",
      "-0.0018663162148129426",
      "-0.00013960051672079157",
      "9.963412982416486e-05",
      "-2.3211214005426407e-07",
      "-2.312885464120944e-06",
      "1.032352769813514e-06",
      "-4.1526512741310537e-07",
      "0.00029155116299265396",
      "-3.98762718096908e-05",
      "0.00032595362632036897",
      "0.00022177155803708714",
      "-0.0016887541298664644",
      "0.0007286051614605459"
    ],
    [
      "0.006871982975400802",
      "0.007176300924917891",
      "0.013105009183849542",
      "0.0074038624266114204",
      "0.007497642977728232",
      "-4.3989828523600227e-07",
      "1.0472423404411047e-06",
      "3.422495418162591e-07",
      "-1.9641385229543807e-07",
      "-0.0007934239527967728",
      "7.221337775970502e-05",
      "-6.727528964291174e-05",
      "-0.0011158795748867655",
      "8.071069413690395e-05",
      "2.5628020444002972e-05",
      "-8.721738065009488e-08",
      "-1.6086912289432422e-06",
      "6.175492218152399e-07",
      "-2.9842679315331637e-07",
      "0.000275964622561555",
      "-4.569376576411439e-05",
      "0.00021097249336758694",
      "0.0001660233144874264",
      "-0.0010750751669239276",
      "0.0003964440332364647"
    ],
    [
      "0.006871989485729495",
      "0.007176499839494537",
      "0.012766918000615638",
      "0.007405245497820606",
      "0.0074811925781507645",
      "-4.3178137138698417e-07",
      "9.889704048277964e-07",
      "3.8979447323761384e-07",
      "-1.980107782625019e-07",
      "-0.0007385203056630039",
      "5.699583514191362e-05",
      "-6.627101232397865e-05",
      "-0.0010506426444932642",
      "7.704469974974647e-05",
      "2.4319042121849972e-05",
      "-1.2180868729248638e-07",
      "-1.5998625395079719e-06",
      "6.449249268952079e-07",
      "-2.9445276810186395e-07",
      "0.0002886578930451445",
      "-5.421830281864215e-05",
      "0.00019553454787388667",
      "0.00015424259243668087",
      "-0.0009746683042512209",
      "0.000377245299869587"
    ],
    [
      "0.006871996992815824",
      "0.007218248420182266",
      "0.013707387605066781",
      "0.007410019457381494",
      "0.0074832429433933124",
      "-5.006355906245082e-07",
      "1.316234998007153e-06",
      "3.929791316705588e-07",
      "-1.985974865966347e-07",
      "-0.000911934444277381",
      "5.866956408170583e-05",
      "-6.416234932180377e-05",
      "-0.0011082831427459189",
      "8.311302994827551e-05",
      "2.0085975402395906e-05",
      "-1.3546867336545407e-07",
      "-1.7381527245506031e-06",
      "6.661963925488129e-07",
      "-3.536878929329553e-07",
      "0.0003498740498228166",
      "-6.73859748952362e-05",
      "0.00021647877283009211",
      "0.00019253848505855283",
      "-0.0010660999921670855",
      "0.00037273776903898337"
    ],
    [
      "0.0068721024338483",
      "0.007564969753020441",
      "0.021053307603523322",
      "0.00784231365059571",
      "0.007987683388191214",
      "-1.0902195711486114e-06",
      "3.128706411992799e-06",
      "5.482562445108646e-07",
      "-5.247002297408296e-07",
      "-0.001994315687360165",
      "0.000151631962857711",
      "-8.310780452715096e-05",
      "-0.0023233965898402406",
      "0.0005401197920125861",
      "-5.528013236921065e-05",
      "-1.536287327939936e-07",
      "-4.322166797933763e-06",
      "1.451611055098177e-06",
      "-8.138721892960095e-07",
      "0.000961690762020683",
      "-0.0001831661045129281",
      "0.00047754844731029856",
      "0.00044618242328076845",
      "-0.0023628046063775827",
      "0.0007096489629006886"
    ]
  ],
  "rational_Q": [
    [
      "0.006876848570892836",
      "2.167410294502974",
      "23.878567839626502",
      "7.075434014702608",
      "4.126213767929598",
      "2.1674102945029743",
      "96.02713439161543",
      "265.0469232022615",
      "62.39331209209403",
      "74.38330505888744",
      "23.87856783962731",
      "265.0469232022907",
      "1651.3220356843597",
      "354.61764661864515",
      "102.78391460260522",
      "7.075434014704045",
      "62.393312092089765",
      "354.61764661863856",
      "92.71340529885455",
      "45.39360332614307",
      "4.126213767929383",
      "74.38330505888605",
      "102.78391460260515",
      "45.39360332614707",
      "96.92713959481159",
      "-0.0008416313721557069",
      "0.0007715222900206086",
      "0.00042104648513730403",
      "-0.0001774581407592608",
      "-0.0008416313721563416",
      "-0.013386496470888463",
      "0.01302893779258542",
      "6.0922084915434964e-05",
      "0.004988291285817085",
      "0.0007715222900228581",
      "0.013028937792594578",
      "-0.052233567301734375",
      "0.01155655522691139",
      "0.0014158609627145046",
      "0.0004210464851352913",
      "6.092208491543118e-05",
      "0.011556555226907069",
      "-0.00517996112765986",
      "-0.0016656511571258492",
      "-0.00017745814075995848",
      "0.004988291285817938",
      "0.0014158609627147366",
      "-0.0016656511571264037",
      "-0.005662407418063252",
      "-3.6543654017326195",
      "-1.0606869887698331",
      "0.12699055885233493",
      "-0.9567500056125825",
      "3.5923174311265704",
      "-17.2472667604741",
      "1.9319938418858287",
      "-1.356378790988422",
      "0.6844197231748517",
      "4.601513883858403",
      "20.468062270427495",
      "1.7662025906050831",
      "4.341367385719638",
      "1.9713475818396333",
      "1.4310577493199665",
      "-3.0904517308949813",
      "3.2124695534197767",
      "-0.9739324317429361",
      "0.06765866593891985",
      "-0.20549749042184923",
      "-2.088979306018879",
      "3.8717080789896903",
      "3.486331451471415",
      "-5.8571344102153455",
      "-2.824147531320929",
      "0.684419723174761",
      "-7.221395776458487",
      "19.656672671399736",
      "-4.655078290626991",
      "-6.364943289197397",
      "-12.476889253749029",
      "13.574510003923537",
      "-49.31495346261763",
      "-19.07417463706117",
      "2.721984096789967",
      "2.7968552214330957",
      "-0.7938850574899453",
      "19.932680809755194",
      "-11.200700136254735",
      "-3.217337006339165",
      "1.9138899224892738",
      "5.090375619245713",
      "-16.517555112899625",
      "-0.8242745925439696",
      "-10.765272616942633",
      "0.3177881618713571",
      "1.971347581839489",
      "6.3018853492077245",
      "8.100958942654964",
      "6.0517593832722225",
      "2.4884655420981363",
      "2.796855221432653",
      "-23.948027983883446",
      "30.540921917304424",
      "9.760500904075368",
      "-3.03295449308775",
      "-1.7732780752008117",
      "6.911894945148545",
      "-2.724358190331276",
      "-0.13671406384754203",
      "6.532574591084054",
      "-1.995060238203624",
      "-5.14656191597334",
      "15.468405499083929",
      "-4.853659771563759",
      "2.7337687537152857",
      "0.06765866593895366",
      "-6.381968861500865",
      "-3.681536815104202",
      "2.6125990732772633",
      "8.339826790933454",
      "1.9138899224893187",
      "-5.944654577431265",
      "-14.037552445011686",
      "3.089999542903957",
      "-3.111798694151255",
      "-1.995060238203656",
      "4.081904409247114",
      "-13.81212018837498",
      "4.353647671706296",
      "3.0991821097543704",
      "0.6024218551301005",
      "-2.7375726484529523",
      "0.4098930512974952",
      "-2.1963637791398236",
      "-6.11450380646737",
      "3.5923174311288943",
      "4.601513883857639",
      "1.4310577493201397",
      "-0.2054974904213108",
      "-3.654365401733066",
      "-17.24726676047291",
      "20.468062270432345",
      "-3.090451730896399",
      "-2.088979306017987",
      "-1.0606869887699568",
      "1.9319938418874094",
      "1.7662025906036638",
      "3.2124695534191927",
      "3.871708078990843",
      "0.12699055885236113",
      "-1.3563787909880685",
      "4.3413673857202575",
      "-0.9739324317433097",
      "3.486331451470894",
      "-65.11246726525745",
      "-7.4358841612998186",
      "-22.031788877841155",
      "-7.221395776460542",
      "-65.11246726526525",
      "330.50532185185455",
      "-59.35257930476867",
      "23.709926263372544",
      "6.301885349206359",
      "-7.435884161290356",
      "-59.35257930476598",
      "38.140154071413114",
      "-6.114259210618433",
      "-6.381968861502048",
      "-22.031788877838213",
      "23.709926263376556",
      "-6.114259210619177",
      "70.37589270198454",
      "-44.439472329179296",
      "26.172166930366643",
      "13.574510003923569",
      "17.24777190233814",
      "-253.2754930077162",
      "72.7008168798232",
      "-57.69236217241153",
      "-23.948027983879598",
      "-42.98689856040368",
      "109.2913538293016",
      "-64.38721550705999",
      "17.883572134098916",
      "-5.944654577429829",
      "23.38468746583398",
      "4.559567481190589",
      "-5.769129496831801",
      "-33.44556917146007",
      "-16.570632585857854",
      "-0.7938850574902715",
      "-42.98689856040429",
      "-3.5737524039082085",
      "-23.907920598320878",
      "-2.528302358867417",
      "6.9118949451461615",
      "32.07080340480096",
      "30.493666030095607",
      "-6.620140467267989",
      "7.536407692298193",
      "4.081904409245924",
      "-2.954082074104341",
      "17.301885038626516",
      "7.709759441647793",
      "-29.111574285673125",
      "5.090375619246654",
      "23.38468746583622",
      "-3.132170898415578",
      "66.13137709977904",
      "-25.321790516815746",
      "-5.146561915972788",
      "-2.954082074095613",
      "-17.506527107648076",
      "-0.9874580157461262",
      "8.626300561444813",
      "-2.7375726484526894",
      "-4.516676665814857",
      "10.71448939889479",
      "-9.65101508787445",
      "6.050854968978143",
      "19.65667267140081",
      "-49.31495346261916",
      "19.932680809756896",
      "-16.51755511289831",
      "-5.857134410214296",
      "-4.655078290628883",
      "-19.074174637059077",
      "-11.200700136254818",
      "-0.8242745925435387",
      "-2.8241475313206865",
      "-6.364943289199275",
      "2.721984096786782",
      "-3.217337006337553",
      "-10.765272616943736",
      "-253.27549300774209",
      "109.29135382931341",
      "4.559567481191733",
      "8.100958942659291",
      "-44.439472329180454",
      "72.70081687983006",
      "-64.38721550706762",
      "-5.769129496830718",
      "-3.681536815103873",
      "26.17216693036574",
      "-57.69236217241883",
      "17.883572134098472",
      "-33.445569171464676",
      "-155.22727957254756",
      "96.91239538199511",
      "30.540921917304487",
      "-3.573752403904281",
      "-155.2272795725433",
      "197.85455687490386",
      "27.653108016057967",
      "-14.037552445009846",
      "-3.1321708984166743",
      "96.91239538199865",
      "27.65310801605966",
      "276.1295817633106",
      "-16.7145060540752",
      "-2.7243581903282967",
      "30.493666030095625",
      "3.9900709618194137",
      "-98.71329360337273",
      "33.2225743113315",
      "-13.812120188374813",
      "-17.50652710764513",
      "3.2002365636592174",
      "20.540269544894276",
      "-24.897236024667595",
      "15.46840549908318",
      "17.301885038627482",
      "3.200236563658784",
      "17.532707228154294",
      "-23.915419862663335",
      "0.40989305129689557",
      "10.714489398893132",
      "-2.362966072705448",
      "12.559047056416714",
      "20.15114669711519",
      "6.051759383271781",
      "9.760500904075625",
      "-0.1367140638467527",
      "-4.853659771562899",
      "0.3177881618709097",
      "2.4884655420972313",
      "-3.0329544930866965",
      "6.532574591083596",
      "2.7337687537144895",
      "-23.90792059832536",
      "-6.620140467270843",
      "7.709759441648778",
      "2.612599073277067",
      "-16.570632585857503",
      "-2.5283023588653033",
      "7.536407692297986",
      "-29.111574285673814",
      "-98.7132936033706",
      "20.540269544893306",
      "3.089999542903422",
      "66.13137709977697",
      "-16.714506054077525",
      "33.2225743113298",
      "-24.897236024661954",
      "-7.514590103296092",
      "4.35364767170542",
      "-0.9874580157498172",
      "17.532707228153335",
      "-7.5145901032993745",
      "37.892769530053165",
      "-2.1963637791386903",
      "-9.651015087873455",
      "12.55904705641654",
      "-11.424549183071592",
      "-8.320979502001006",
      "8.339826790933142",
      "-3.1117986941523346",
      "3.099182109754972",
      "-6.114503806469376",
      "-25.321790516811983",
      "8.626300561447778",
      "6.050854968974964",
      "-23.915419862660627",
      "20.15114669711165",
      "-8.320979501997481",
      "-0.0016380091967533052",
      "0.0032643737123830676",
      "0.0013272829775543289",
      "0.0010248375856023266",
      "0.001638009196752484",
      "2.252220169656435e-15",
      "0.006326636842641508",
      "0.0009379838772760521",
      "0.0031510030205159113",
      "-0.003264373712382728",
      "-0.006326636842640347",
      "7.775142595924246e-15",
      "-0.001639279842516112",
      "-0.005792872250524812",
      "-0.0013272829775524912",
      "-0.0009379838772717326",
      "0.001639279842520431",
      "-2.0130592089596977e-15",
      "0.004753422983236041",
      "-0.0010248375856018875",
      "-0.003151003020513962",
      "0.005792872250524361",
      "-0.00475342298323567",
      "-3.8861876152398773e-16",
      "1.0472350257733651",
      "0.35641794620439193",
      "-1.3846083051351143",
      "-0.8364813046237372",
      "-4.1732944806634436",
      "1.2025709908635722",
      "3.517795219511281",
      "-3.126048838733107",
      "1.0315678905072567",
      "7.496479446859113",
      "-17.894231218420916",
      "6.544596959167859",
      "2.8711875133321527",
      "1.800234648693528",
      "4.587215223970411",
      "7.799039813415761",
      "-6.742090067921284",
      "-2.1901247018475116",
      "0.09845974002578148",
      "1.9258193170168272",
      "-0.3187472949378809",
      "2.599679173551957",
      "-5.865184916441862",
      "-1.3786250345299813",
      "5.4710288133693625",
      "1.0315678905073382",
      "-11.394310041069424",
      "2.873826752227465",
      "4.904201655674237",
      "3.7616915478238777",
      "4.922288880806665",
      "-17.24733249306077",
      "-68.47198384122639",
      "0.8090731101701703",
      "-17.157908988117967",
      "-6.75551057010572",
      "1.9452401856324186",
      "-15.0129123172732",
      "-6.244842904434691",
      "2.1613629436248534",
      "1.8136447925371297",
      "-6.732433374807823",
      "-10.47589872114551",
      "-5.527380210537524",
      "-13.751969689597868",
      "-2.5884670843411643",
      "1.8002346486934415",
      "13.31195238560772",
      "1.6331556433070256",
      "-8.880187019621264",
      "-4.694588923709024",
      "-6.755510570107122",
      "-10.56393439648694",
      "60.761591272718384",
      "-21.040457922321746",
      "5.830846108426397",
      "0.3086305879022273",
      "-7.759375546417937",
      "5.09491698156993",
      "12.640567687013812",
      "-1.305165203362524",
      "0.513051858410244",
      "6.367855968575116",
      "1.7614456788199095",
      "0.8784840467146038",
      "17.29973245159371",
      "0.09845974002575847",
      "9.113322148158538",
      "-9.480908798359616",
      "1.4425726903649516",
      "-3.343543848306685",
      "1.8136447925365196",
      "-9.41636280150628",
      "35.304313040599496",
      "3.3898054670011892",
      "2.2245581024748904",
      "0.5130518584105365",
      "4.75714157319063",
      "-7.316781676393923",
      "3.6878230395751435",
      "3.332669604193024",
      "-1.6515979392792501",
      "-5.214619907127809",
      "5.085514589921734",
      "-0.18179559887490546",
      "5.110720587060804",
      "4.1732944806619106",
      "-7.496479446856734",
      "-4.587215223971376",
      "-1.9258193170165725",
      "-1.0472350257735639",
      "-1.2025709908640483",
      "17.894231218422405",
      "-7.799039813416182",
      "0.31874729493847287",
      "-0.3564179462043647",
      "-3.51779521951224",
      "-6.544596959167337",
      "6.74209006792179",
      "-2.5996791735510656",
      "1.3846083051350815",
      "3.126048838732402",
      "-2.8711875133312366",
      "2.190124701847359",
      "5.865184916436087",
      "-31.155685622223743",
      "9.2249615087586",
      "-41.67963849735066",
      "-11.394310041065015",
      "31.1556856222273",
      "-2.445560346823099e-12",
      "-73.10028186688609",
      "43.92579249322144",
      "13.311952385603671",
      "-9.224961508763851",
      "73.10028186688749",
      "-9.824663644720213e-13",
      "-26.250235390951953",
      "9.11332214815737",
      "41.6796384973586",
      "-43.92579249322079",
      "26.250235390961073",
      "-2.190097367959846e-12",
      "-57.045496440230444",
      "63.79485223896717",
      "-17.24733249306042",
      "17.050303776839982",
      "133.47415186342812",
      "83.76101656086465",
      "-24.660455453647533",
      "-10.563934396484285",
      "-42.4839619928126",
      "-78.48220980964085",
      "32.64458444654906",
      "32.82815371590852",
      "-9.416362801506283",
      "-34.51740729295173",
      "7.554436642056514",
      "-21.224677763521406",
      "63.374889227115595",
      "-2.9774021209971573",
      "1.9452401856320511",
      "-42.48396199281761",
      "36.88924945946076",
      "10.397168912353465",
      "-13.621309850028377",
      "-7.759375546418801",
      "9.871218720049784",
      "37.493518195971745",
      "-7.393489537241716",
      "11.42882215395993",
      "4.757141573191647",
      "26.407059715100285",
      "11.182937716153967",
      "9.027974446621073",
      "-4.819171490366193",
      "-6.732433374806773",
      "-34.517407292953564",
      "131.9599707326527",
      "-13.686476178217504",
      "38.55066958648188",
      "6.36785596857619",
      "26.407059715097624",
      "-50.692575473541616",
      "22.8447810152798",
      "-3.5198528891903305",
      "-5.214619907130698",
      "-30.16633741661465",
      "9.720271728051687",
      "0.8571286542052315",
      "30.909847871669797",
      "-2.8738267522275645",
      "68.47198384122925",
      "15.012912317269734",
      "10.475898721144235",
      "1.3786250345304276",
      "-4.904201655668398",
      "-0.8090731101725734",
      "6.244842904432626",
      "5.527380210534013",
      "-5.471028813369746",
      "-3.761691547822367",
      "17.157908988117317",
      "-2.1613629436263553",
      "13.751969689601207",
      "-133.47415186344244",
      "78.48220980964888",
      "-7.554436642058173",
      "1.6331556433068433",
      "57.04549644023202",
      "-83.76101656087027",
      "-32.644584446552216",
      "21.22467776352534",
      "-9.480908798359364",
      "-63.79485223896896",
      "24.66045545365139",
      "-32.82815371591315",
      "-63.37488922712822",
      "-174.70900151304633",
      "219.6606078707061",
      "60.76159127272049",
      "36.889249459443306",
      "174.70900151304969",
      "7.468985513813243e-13",
      "-141.71106383673614",
      "35.304313040599084",
      "131.95997073265062",
      "-219.66060787070575",
      "141.7110638367359",
      "2.447953098228234e-12",
      "30.738794377323572",
      "5.09491698157335",
      "37.4935181959747",
      "-148.0946733438864",
      "43.828676873584385",
      "-12.326553720766118",
      "-7.316781676391957",
      "-50.69257547354248",
      "65.53948046835151",
      "-54.2884893400552",
      "42.46099350175946",
      "1.7614456788201296",
      "11.182937716154886",
      "65.53948046834776",
      "-19.183906170671854",
      "2.9940320765994746",
      "5.0855145899210585",
      "9.72027172805",
      "-9.899144546278086",
      "-5.4002431835164755",
      "-52.613920539050966",
      "8.880187019620847",
      "21.04045792231991",
      "-12.640567687012132",
      "-0.8784840467141118",
      "2.588467084340868",
      "4.694588923707875",
      "-5.8308461084274095",
      "1.3051652033629308",
      "-17.299732451588916",
      "-10.397168912355392",
      "7.393489537247006",
      "-9.027974446625173",
      "1.4425726903654188",
      "2.977402120997977",
      "13.621309850029322",
      "-11.428822153961853",
      "4.819171490367342",
      "-43.82867687358249",
      "54.28848934005305",
      "3.3898054670009046",
      "-13.686476178215916",
      "-30.738794377323636",
      "12.326553720765748",
      "-42.460993501761216",
      "-24.128293323631574",
      "3.6878230395747624",
      "22.844781015281672",
      "-19.18390617067359",
      "24.12829332363373",
      "5.621414550758727e-13",
      "-0.18179559887529537",
      "0.8571286542067947",
      "-5.400243183516035",
      "0.9141268587430759",
      "32.33415700328753",
      "3.343543848306665",
      "-2.224558102475272",
      "-3.332669604192249",
      "-5.110720587059361",
      "-38.55066958648263",
      "3.5198528891939667",
      "-30.909847871671104",
      "-2.9940320765972137",
      "52.61392053905695",
      "-32.33415700328582"
    ],
    [
      "1.6288433452461242",
      "11.430120358804107",
      "48.9631864978711",
      "17.225171799583237",
      "13.51440625815514",
      "11.430120358803531",
      "97.77916200322764",
      "249.3338782785205",
      "56.2967738954014",
      "68.93131539524397",
      "48.96318649786913",
      "249.33387827852587",
      "1638.9573460968618",
      "316.82356057300944",
      "100.02026816202329",
      "17.225171799582203",
      "56.296773895395766",
      "316.82356057299074",
      "88.48231712656629",
      "47.68260078039033",
      "13.51440625815601",
      "68.93131539524485",
      "100.02026816202527",
      "47.68260078038907",
      "93.37750788230885",
      "0.1295982213338959",
      "-0.7279245558460811",
      "-1.3017938023022826",
      "-0.23549245511560615",
      "0.1295982213337362",
      "-7.372303155910286",
      "4.880522935959482",
      "1.8013741074406269",
      "0.6456368826141382",
      "-0.7279245558461199",
      "4.880522935959219",
      "-27.141937633937797",
      "7.42658633158445",
      "-0.5549433361435117",
      "-1.3017938023015023",
      "1.8013741074412273",
      "7.426586331580115",
      "-4.432302270445241",
      "1.284275383042569",
      "-0.23549245511590122",
      "0.6456368826139236",
      "-0.554943336143311",
      "1.2842753830429512",
      "-6.605335088896074",
      "-9.034635289827165",
      "-1.3959648900947188",
      "1.900054751908471",
      "-0.39685746543817857",
      "8.935422563780703",
      "-17.345021491917784",
      "2.624642924011225",
      "-1.5204544140327356",
      "-0.10819223646355577",
      "-2.3012004594622186",
      "48.89175706871111",
      "-4.677190934671869",
      "8.519401124869992",
      "0.6770503510964775",
      "1.7148036490848146",
      "-6.687228184563969",
      "7.71364599180057",
      "-3.622036619003572",
      "-0.7006965469769141",
      "-0.024409206240799158",
      "-0.09126349256499192",
      "8.189014489453273",
      "4.231037878238296",
      "-9.70571003666804",
      "-2.617699290880048",
      "-0.1081922364631769",
      "-4.970710519384707",
      "0.3983124137505241",
      "1.452316890268652",
      "-11.770838327440869",
      "-10.771570710186191",
      "10.321672150264089",
      "-36.96104913437537",
      "-21.301912098313895",
      "0.2963411522647358",
      "3.661566656595314",
      "6.103285174824736",
      "13.503804886368494",
      "-9.942219786285289",
      "-5.229641333348515",
      "2.951799248576992",
      "0.3761593490511649",
      "-16.47238170535123",
      "1.513574356231818",
      "-9.625985114519736",
      "-0.34311683986406666",
      "0.6770503510987416",
      "6.310832597929756",
      "9.873933379216691",
      "5.489517722812445",
      "8.025471200069713",
      "3.6615666565952862",
      "-31.203600293637756",
      "41.41090123678613",
      "8.275939695736616",
      "-5.000153862954011",
      "-0.6905016693877465",
      "5.516442946166241",
      "-1.191985269706621",
      "-0.6536297439974761",
      "6.4646856619689",
      "-2.3824155252661257",
      "-5.105839020481056",
      "21.217068441905422",
      "-9.058624216301535",
      "8.109424869360852",
      "-0.7006965469768958",
      "-3.0971583429775",
      "-7.916584377296624",
      "-1.2006088422338188",
      "13.321142328508438",
      "2.9517992485764077",
      "-3.510760258878485",
      "-9.39689651168802",
      "-4.401380241343624",
      "-4.291891342322421",
      "-2.382415525267725",
      "1.8285402951300225",
      "-19.81812158800538",
      "12.58844727335946",
      "0.6061444506896487",
      "1.5489935691792935",
      "-0.888958266428479",
      "-0.783261358060028",
      "-4.2199176580823785",
      "-5.03203702103666",
      "8.93542256377852",
      "-2.301200459457635",
      "1.7148036490874932",
      "-0.02440920624178432",
      "-9.034635289828392",
      "-17.345021491915688",
      "48.89175706871365",
      "-6.687228184566134",
      "-0.0912634925671915",
      "-1.3959648900942103",
      "2.6246429240095916",
      "-4.677190934675432",
      "7.713645991801551",
      "8.189014489456044",
      "1.9000547519087079",
      "-1.5204544140356293",
      "8.5194011248715",
      "-3.6220366190072957",
      "4.231037878240069",
      "-74.98108963741436",
      "-5.770257400729529",
      "-19.512185685207335",
      "-4.970710519385846",
      "-74.98108963741238",
      "339.55234836557696",
      "-68.17017368387158",
      "22.48080997191188",
      "6.310832597931744",
      "-5.770257400734276",
      "-68.17017368387441",
      "44.126119403642754",
      "-3.6410001519585653",
      "-3.0971583429758436",
      "-19.512185685209744",
      "22.480809971911402",
      "-3.641000151962716",
      "73.20165027119315",
      "-36.56713433646892",
      "27.63448367004192",
      "10.321672150266114",
      "8.007130637070366",
      "-250.5020032816205",
      "74.99761459002535",
      "-57.584737441320215",
      "-31.203600293636896",
      "-39.687711042246306",
      "99.0018797901255",
      "-57.78434731982281",
      "20.939216479754688",
      "-3.5107602588778657",
      "24.88736320696507",
      "0.6244042423945886",
      "-6.4480937736517525",
      "-38.13603437350435",
      "-18.623995462058893",
      "6.10328517482371",
      "-39.68771104224584",
      "-1.781714027059938",
      "-32.39724076584365",
      "-4.375139661447219",
      "5.516442946168484",
      "23.04097608383443",
      "30.325891864154592",
      "-6.633339038573766",
      "7.962971897786074",
      "1.828540295131548",
      "-4.355231300231572",
      "12.22898194559878",
      "2.489681491221131",
      "-23.449626481538264",
      "0.37615934905048376",
      "24.887363206969923",
      "-0.9048025082111064",
      "68.09992008904536",
      "-24.260071825502507",
      "-5.105839020477958",
      "-4.35523130022793",
      "-15.7113840524919",
      "4.427537384806985",
      "7.675756906669535",
      "-0.888958266427773",
      "-3.882683233892202",
      "10.114488801418922",
      "-8.965384936194122",
      "4.979884850253888",
      "0.39831241375180343",
      "-36.96104913437496",
      "13.503804886369359",
      "-16.472381705350777",
      "-9.70571003666807",
      "1.4523168902684485",
      "-21.30191209831249",
      "-9.942219786286161",
      "1.5135743562334694",
      "-2.617699290880907",
      "-11.770838327440629",
      "0.29634115226556823",
      "-5.229641333348165",
      "-9.62598511452183",
      "-250.50200328163004",
      "99.00187979013592",
      "0.6244042423913365",
      "9.873933379218384",
      "-36.56713433647304",
      "74.99761459002274",
      "-57.78434731982749",
      "-6.448093773646342",
      "-7.916584377292174",
      "27.63448367004087",
      "-57.58473744131777",
      "20.939216479751064",
      "-38.13603437351084",
      "-167.0278948438845",
      "98.33444014961877",
      "41.4109012367837",
      "-1.7817140270581908",
      "-167.02789484387512",
      "195.16418766464167",
      "27.18819333029841",
      "-9.396896511686151",
      "-0.9048025082086226",
      "98.33444014962232",
      "27.188193330297977",
      "270.21038393089196",
      "-19.136564386121403",
      "-1.1919852697092639",
      "30.32589186416203",
      "6.231006633583511",
      "-89.96499750874018",
      "32.76486203119147",
      "-19.81812158800467",
      "-15.711384052495891",
      "2.037032230534425",
      "15.481711742953264",
      "-22.95646086170893",
      "21.21706844190464",
      "12.228981945593713",
      "2.0370322305357806",
      "21.531079823361512",
      "-26.546120251029116",
      "-0.7832613580606563",
      "10.114488801420702",
      "-1.7594514349215635",
      "15.918322721620443",
      "18.858319186088128",
      "5.489517722813108",
      "8.275939695733385",
      "-0.6536297439964628",
      "-9.058624216299235",
      "-0.34311683986548724",
      "8.025471200071477",
      "-5.000153862951542",
      "6.464685661968133",
      "8.109424869359962",
      "-32.39724076585061",
      "-6.63333903857767",
      "2.4896814912297445",
      "-1.2006088422338455",
      "-18.62399546206148",
      "-4.375139661444346",
      "7.9629718977810695",
      "-23.449626481539223",
      "-89.96499750874328",
      "15.48171174296031",
      "-4.401380241341596",
      "68.09992008904203",
      "-19.13656438612066",
      "32.764862031185594",
      "-22.956460861715193",
      "-10.17287402003717",
      "12.588447273357007",
      "4.427537384805925",
      "21.531079823366383",
      "-10.172874020044508",
      "29.458040308203877",
      "-4.2199176580807904",
      "-8.96538493619513",
      "15.918322721623868",
      "-11.760159258094207",
      "-7.73132862851461",
      "13.321142328507797",
      "-4.291891342317922",
      "0.6061444506857735",
      "-5.032037021036181",
      "-24.260071825508838",
      "7.6757569066749225",
      "4.979884850253916",
      "-26.5461202510268",
      "18.85831918608982",
      "-7.731328628517413",
      "-0.3862852622279637",
      "-0.30930437524790366",
      "1.3797570639122667",
      "-0.1553958325271932",
      "0.3862852622282482",
      "-5.582039705099646e-13",
      "4.4337893242429995",
      "-1.1052913463837017",
      "1.48187131099429",
      "0.30930437525076127",
      "-4.433789324235095",
      "1.842787860208319e-12",
      "7.523832246953148",
      "-3.8785162987144566",
      "-1.3797570639146355",
      "1.1052913463841434",
      "-7.523832246949446",
      "7.856860612602665e-13",
      "2.2970880104486793",
      "0.1553958325262246",
      "-1.4818713109958224",
      "3.8785162987133215",
      "-2.297088010445175",
      "-2.6436898824917097e-12",
      "-4.228046148794399",
      "0.9094408260504208",
      "-3.566032667757693",
      "0.21524069242872673",
      "-10.474384813028601",
      "6.643088430561659",
      "0.5711068567509913",
      "-3.452874848716526",
      "0.3790766140394898",
      "2.109498343056286",
      "-30.10684458416401",
      "5.779724328691491",
      "7.828685104092793",
      "1.4116955203887205",
      "3.755568471541098",
      "11.48926649264892",
      "-5.135768160567398",
      "-4.17107743047222",
      "0.6284940540168492",
      "3.448532668114199",
      "-5.206917224062943",
      "5.933685127065943",
      "-5.948646049089754",
      "-5.115188770069712",
      "7.627392655826649",
      "0.37907661403889564",
      "-7.069022255202643",
      "9.933514657069654",
      "6.000812283520658",
      "-0.14941003223481586",
      "5.111967856852787",
      "-12.88335710617213",
      "-63.49340327651232",
      "-2.1700439910696083",
      "-13.615940623432241",
      "-8.122482472799463",
      "-0.3505516482932682",
      "-15.009161596494982",
      "0.140988942906428",
      "2.8916686590626175",
      "1.8798884130973101",
      "-8.708154357628816",
      "1.9989827961195714",
      "-2.333427720059426",
      "-15.521812265349439",
      "-3.09874910996835",
      "1.4116955203897503",
      "16.5935163001874",
      "-2.3536000116620195",
      "-10.55361163624268",
      "-1.867140250595879",
      "-8.12248247279835",
      "-9.962612267364907",
      "69.77057926190017",
      "-28.115159150717595",
      "8.033039249972703",
      "1.5846111982907507",
      "-6.613344010757866",
      "6.380231281731724",
      "12.411405592048267",
      "-3.5797885962456393",
      "1.0017035469883369",
      "9.330107249173716",
      "-2.280022469049292",
      "-1.3443996047798048",
      "21.015652019706113",
      "0.6284940540158583",
      "5.016706853367105",
      "-9.235653074405118",
      "2.051481590277003",
      "-0.2943934106961445",
      "1.8798884130977453",
      "-4.042957199578184",
      "14.923549440347388",
      "0.7352329472194798",
      "4.582110551472402",
      "1.0017035469890003",
      "2.5316312163440697",
      "0.002747203277324705",
      "0.008325200433217005",
      "-0.8622665361937064",
      "-2.9000445937334645",
      "-6.478663939030916",
      "4.1256386224838915",
      "0.16265256237327635",
      "5.757599704230521",
      "10.474384813030433",
      "-2.1094983430580903",
      "-3.7555684715414075",
      "-3.4485326681120205",
      "4.228046148793806",
      "-6.643088430569231",
      "30.10684458416173",
      "-11.489266492648952",
      "5.206917224061989",
      "-0.9094408260527963",
      "-0.5711068567506101",
      "-5.7797243286923905",
      "5.135768160567765",
      "-5.933685127063338",
      "3.5660326677569825",
      "3.452874848718514",
      "-7.828685104094241",
      "4.171077430474499",
      "5.9486460490889215",
      "-43.586628825392836",
      "9.563063600055347",
      "-38.465602372439335",
      "-7.069022255203117",
      "43.58662882540298",
      "1.7228354751191748e-12",
      "-63.50310120287705",
      "42.86628443721483",
      "16.59351630019218",
      "-9.563063600059932",
      "63.503101202872166",
      "-1.004868459599811e-13",
      "-33.82871915336053",
      "5.016706853366674",
      "38.465602372440244",
      "-42.86628443721598",
      "33.828719153365626",
      "1.0229936162106088e-12",
      "-64.55642294236029",
      "64.71545861900628",
      "-12.883357106171038",
      "26.236186131078416",
      "129.75144458011616",
      "82.62932612228494",
      "-21.90797404073514",
      "-9.962612267363458",
      "-41.39040508525965",
      "-82.63107638022117",
      "21.84360522268714",
      "31.691082981045028",
      "-4.042957199577917",
      "-31.575598274669275",
      "15.736894879216964",
      "-29.071766811428418",
      "64.16109945288912",
      "1.4732628282002591",
      "-0.35055164829282587",
      "-41.39040508525531",
      "34.7187490216652",
      "20.821169131495367",
      "-15.07005899264492",
      "-6.613344010757301",
      "7.554927156744529",
      "40.55513472328693",
      "-7.771740408340622",
      "12.80421691573022",
      "2.5316312163435875",
      "24.886895282818514",
      "3.9675434547398094",
      "12.130349635578265",
      "-3.674010353403649",
      "-8.708154357630184",
      "-31.575598274665584",
      "124.23406720065726",
      "-5.569449959568961",
      "39.33316796552834",
      "9.330107249172967",
      "24.886895282817967",
      "-47.77214180220453",
      "17.83648189228071",
      "-4.40087762057055",
      "-6.4786639390304055",
      "-29.646585864766543",
      "11.909070174154968",
      "1.351825288215615",
      "29.654813813105374",
      "-9.933514657070834",
      "63.49340327651093",
      "15.00916159649504",
      "-1.998982796117354",
      "5.115188770069442",
      "-6.0008122835210775",
      "2.170043991067558",
      "-0.140988942908315",
      "2.3334277200586975",
      "-7.627392655826785",
      "0.14941003223441449",
      "13.615940623431806",
      "-2.891668659061473",
      "15.52181226534665",
      "-129.7514445801211",
      "82.63107638022731",
      "-15.736894879214368",
      "-2.353600011658067",
      "64.55642294235993",
      "-82.62932612228582",
      "-21.843605222690133",
      "29.071766811425952",
      "-9.235653074408768",
      "-64.71545861900915",
      "21.907974040736256",
      "-31.691082981041507",
      "-64.16109945289566",
      "-177.93331942062895",
      "218.13425228894954",
      "69.77057926189875",
      "34.718749021668884",
      "177.9333194206244",
      "1.4513471280649702e-12",
      "-155.20289968011633",
      "14.923549440349909",
      "124.23406720065731",
      "-218.13425228895827",
      "155.20289968011716",
      "8.142942761891598e-13",
      "33.251876879756615",
      "6.380231281734709",
      "40.5551347232869",
      "-149.56122968123307",
      "42.273210953078916",
      "-10.245017674432434",
      "0.002747203280270314",
      "-47.77214180220685",
      "64.66423227105953",
      "-54.86047468308553",
      "45.240964167700746",
      "-2.2800224690514894",
      "3.9675434547397486",
      "64.66423227104904",
      "-21.75313646498012",
      "-3.13377120207313",
      "4.125638622488032",
      "11.909070174154934",
      "-9.87393425508285",
      "-3.0760489972149068",
      "-51.9987207899356",
      "10.553611636244097",
      "28.11515915071255",
      "-12.411405592047332",
      "1.3443996047806654",
      "3.098749109968411",
      "1.8671402505943744",
      "-8.033039249977199",
      "3.579788596248218",
      "-21.015652019704465",
      "-20.82116913149236",
      "7.771740408344208",
      "-12.13034963557513",
      "2.0514815902769494",
      "-1.4732628282048783",
      "15.070058992648894",
      "-12.80421691573289",
      "3.6740103533998907",
      "-42.273210953083144",
      "54.860474683080156",
      "0.735232947218223",
      "-5.569449959565925",
      "-33.251876879756686",
      "10.245017674440552",
      "-45.240964167707595",
      "-27.61545859580712",
      "0.008325200430092963",
      "17.836481892279423",
      "-21.753136464978475",
      "27.615458595811543",
      "-3.9308925874841445e-12",
      "0.1626525623694746",
      "1.351825288219257",
      "-3.0760489972098206",
      "-0.2200411862962904",
      "34.12849292870738",
      "0.29439341069631036",
      "-4.582110551471515",
      "0.8622665361959808",
      "-5.757599704231478",
      "-39.33316796553123",
      "4.400877620571095",
      "-29.65481381310115",
      "3.1337712020732593",
      "51.99872078993899",
      "-34.12849292871242"
    ]
  ],
  "products": [],
  "rational_weights": [],
  "status": "RIGOROUS COHERENT-ORBIT POLYGON EXTRACTION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.006872345653642461043848507 +/- 1.90e-28]",
      "[0.2876686857413347506364214 +/- 2.58e-26]",
      "[2.138984460424102667197615 +/- 4.61e-25]",
      "[0.04528452270607337968585164 +/- 1.82e-27]",
      "[0.2082830210355027690469088 +/- 8.08e-27]",
      "[1.471227857320843673777540 +/- 3.16e-25]",
      "[5.306033171690501456666618 +/- 4.88e-25]",
      "[0.3843096717442125178597700 +/- 3.46e-26]",
      "[2.445133239731755885642359 +/- 3.67e-25]",
      "[19.34429989023755272095612 +/- 1.12e-24]",
      "[0.8549509180702421590477548 +/- 1.77e-26]",
      "[1.347906920899665664842714 +/- 2.63e-25]",
      "[0.08768342846768871030852844 +/- 4.46e-27]",
      "[0.05538855480255601791895898 +/- 3.74e-27]",
      "[0.03148755316075348477295355 +/- 2.41e-27]"
    ],
    [
      "[1.181794345060318292592849 +/- 4.94e-25]",
      "[5.755174928000299199526556 +/- 3.56e-26]",
      "[13.55089022974965414322438 +/- 5.57e-25]",
      "[2.736838762417774359967462 +/- 4.04e-25]",
      "[2.103449656016505245045678 +/- 4.79e-25]",
      "[2.028587389430826053732425 +/- 4.09e-25]",
      "[3.677546886817810212149497 +/- 4.83e-25]",
      "[2.334806431280121165509171 +/- 3.60e-25]",
      "[4.782554441016570078060116 +/- 3.48e-25]",
      "[12.87401270596982287402169 +/- 2.09e-24]",
      "[0.9732095682781259618911889 +/- 3.55e-26]",
      "[0.7266187636402131438186129 +/- 4.64e-26]",
      "[0.1731366906507251660364331 +/- 1.97e-26]",
      "[0.09927420658038512844863351 +/- 2.90e-27]",
      "[0.02858882299801381171210212 +/- 3.72e-27]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "On the stated oriented marking cell and multiplier interval, the coherent m-cycle orbit polygon equals m*w0*Pi_m. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.12093808315694332
}


==> anc/small-orders/order6/square_assignment_c4_square_0.0_0.135_d4_certificate.json <==
{
  "kind": "q4",
  "cell": 4,
  "m": 4,
  "target_edge": 1,
  "lambda_polygon": 4,
  "lambda_edge": 1,
  "points": [
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "172/315",
      "101/315"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.0",
    "0.135"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      -1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      -1
    ],
    [
      "orientation",
      1,
      4,
      5,
      -1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        4
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        4
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        3
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "0.9426944380397669",
    "-90.82078432806432",
    "-251.68723448826444",
    "-56.16708366575668",
    "-72.0482140190476",
    "0.07338857396544546",
    "-0.07779038426204606",
    "-0.05009622203760168",
    "0.048052541479007393",
    "6.9903397946917645",
    "-1.3579844756254025",
    "1.6715959155931444",
    "15.219749134630264",
    "2.42804177056115",
    "-0.8761195959052234",
    "-0.01517363956920516",
    "0.0340197210339467",
    "-0.054292817773217955",
    "-0.02658413366765495",
    "-7.052596473562866",
    "-0.2821584867195383",
    "-0.5407613248837122",
    "4.118954583795088",
    "5.845475335028104",
    "-27.688571998967852"
  ],
  "rational_G": [
    [
      "0.007304766982447278",
      "0.009853002786602052",
      "0.3769801205645526",
      "0.013380475044489611",
      "0.015028027122359289",
      "-2.201092780038004e-08",
      "-8.41083046644413e-06",
      "2.418234955263222e-06",
      "-9.953957186531657e-07",
      "-0.016931918463630985",
      "0.0022459111501653022",
      "0.0003786785769854988",
      "-0.03850901354461115",
      "-0.025065797577578562",
      "0.0023654107763240555",
      "1.2769616198591417e-07",
      "-1.6432872838280654e-05",
      "2.794420522685329e-06",
      "9.919904342950694e-07",
      "0.007444471221061083",
      "-0.0007015967652676175",
      "0.0021313695910686603",
      "0.009283785499430729",
      "-0.021292866364461843",
      "0.005108457307864503"
    ],
    [
      "0.007304785657755299",
      "0.031916624337930556",
      "6.684816505372765",
      "0.10237405742172222",
      "0.08567038338543673",
      "3.334395135960593e-06",
      "-0.00010600051061970917",
      "2.0337624766987428e-05",
      "-2.4748772534668534e-05",
      "-0.3854283590956851",
      "0.044574788402289754",
      "0.024544765747464045",
      "-0.7758553439059486",
      "-0.37452600570103906",
      "0.0319930015180292",
      "1.9818512456883605e-05",
      "-0.0003394231269167839",
      "3.890337858991457e-05",
      "2.7574368286872252e-05",
      "0.05176723169550337",
      "-0.013099831567940576",
      "0.0329282848289959",
      "0.13522056728901083",
      "-0.5857591367930208",
      "0.07844402615181457"
    ],
    [
      "0.0073049938019156425",
      "0.03136157896532737",
      "8.719042595892404",
      "0.12230815067928043",
      "0.13573885324079757",
      "3.882753043253765e-07",
      "-3.8004679090037706e-05",
      "9.957935000530938e-06",
      "-1.771965303796799e-05",
      "-0.41944685406622545",
      "0.04740030125162258",
      "0.031217448855443506",
      "-0.9732236074479409",
      "-0.6113608898939228",
      "0.05520166092508308",
      "8.750011967391097e-06",
      "-0.0002036750023150808",
      "2.4847934011654753e-05",
      "1.610124614775325e-05",
      "0.04789249668464501",
      "-0.01150427189211262",
      "0.03906396721338658",
      "0.1463024351326704",
      "-0.8111521902567062",
      "0.10548918727317519"
    ],
    [
      "0.007305032417153286",
      "0.07924399235217768",
      "23.182656852009718",
      "0.22006861921526388",
      "0.11111491542254134",
      "1.4469133613902702e-05",
      "-0.0006971279942152264",
      "7.86139266362742e-05",
      "8.738218127586764e-07",
      "-1.1094995408548494",
      "0.09613446691668026",
      "0.07584746686582484",
      "-2.1726760578942366",
      "-1.1003182910322256",
      "0.0888324332413189",
      "5.10882424633964e-05",
      "-0.0007176646421479094",
      "5.9748867843052966e-05",
      "6.253050901262641e-05",
      "0.6028166523463163",
      "-0.07224197125719055",
      "0.021711943642030954",
      "0.3497081288394983",
      "-0.9852185373291918",
      "0.11354093705576666"
    ],
    [
      "0.007304771771209117",
      "0.022169972890572997",
      "3.0624712374064313",
      "0.0263299921936189",
      "0.02316165956065121",
      "-8.266955071014674e-06",
      "0.00011912199598543119",
      "-7.215511299446055e-06",
      "-6.569177325569749e-06",
      "-0.1584335043637022",
      "0.010738835940841672",
      "0.008682963423311244",
      "-0.22230975969206257",
      "-0.08728813611694858",
      "0.004776657974958963",
      "-2.704474511348817e-06",
      "-4.517429536362438e-05",
      "6.513479059705962e-06",
      "-5.632885330888545e-06",
      "0.11978595437696943",
      "-0.010155022407896628",
      "0.006209879272345346",
      "0.040094649880605265",
      "-0.14564285068432417",
      "0.014741265247204299"
    ],
    [
      "3.3123215576001623",
      "319.2441143801045",
      "586.6195981836626",
      "103.17395033100613",
      "197.78791929766626",
      "-21.519122641489673",
      "-9.124210146268265",
      "-0.47222737550921623",
      "-10.523856485846961",
      "5.194473643427874",
      "67.11007984821535",
      "-21.509884573317713",
      "-190.58398995411704",
      "32.11825395086838",
      "30.3585406418927",
      "-17.360703456507835",
      "-9.51646274802348",
      "2.979562202856807",
      "17.14514410130762",
      "-87.59431966566878",
      "23.285932642571883",
      "-115.42651606713535",
      "39.19842874728856",
      "-114.55441431457336",
      "46.80104407787517"
    ],
    [
      "0.009215033999255547",
      "4.2051804276817135",
      "26.927578024018047",
      "5.0381728097613685",
      "7.887744321057949",
      "0.06210296015251107",
      "-0.20641186147996154",
      "0.09167734533773085",
      "0.047478813609180895",
      "-9.565995503156223",
      "4.028810687868406",
      "-2.007460630756834",
      "-11.576686632985334",
      "-1.229684120136015",
      "0.8764756374966445",
      "-0.06083999854461214",
      "0.07005968307241232",
      "-0.02517133636768691",
      "0.10858283056123988",
      "-4.49728385339322",
      "2.1840168218436378",
      "5.378175996088074",
      "-0.6324667010274366",
      "-14.444932920489112",
      "6.228143646827769"
    ],
    [
      "0.007304989412153845",
      "0.011520796617887798",
      "0.331386444293275",
      "0.0143310523784284",
      "0.021727188531373745",
      "-1.0456441747343754e-06",
      "9.723919220555029e-06",
      "2.0215541848696518e-06",
      "-2.6433194864213857e-06",
      "-0.012023157505131159",
      "0.002296735026711764",
      "-0.002191191716886682",
      "-0.02853302485850759",
      "-0.02182806721121524",
      "0.0022030500778234484",
      "-1.1603739318665466e-06",
      "-1.642142846687497e-05",
      "4.733543805656245e-06",
      "-3.995647047941636e-07",
      "0.003908927607133267",
      "0.0008509081187066578",
      "0.004397141989020811",
      "0.011661173382979296",
      "-0.018235723155069168",
      "0.007906026273128065"
    ],
    [
      "0.007304991521108669",
      "0.014305667529254044",
      "0.5926037514981667",
      "0.02114686380890184",
      "0.02761177000260899",
      "3.816701003765847e-07",
      "-9.549441695229218e-06",
      "4.199988177718505e-06",
      "-5.38612161140592e-06",
      "-0.04225791023194205",
      "0.006804554831773011",
      "-0.0019739557343638643",
      "-0.0755148744726822",
      "-0.01823662761575236",
      "0.002457464015816313",
      "1.063621278146044e-06",
      "-3.87448316870543e-05",
      "7.5901499857586e-06",
      "1.2109735725971203e-06",
      "0.0004350230367201106",
      "0.0009585091610078362",
      "0.008808427715879915",
      "0.007385481564698684",
      "-0.07008250702024534",
      "0.014466710540436065"
    ],
    [
      "0.1480957784682916",
      "128.05639417067408",
      "113.03400003279421",
      "112.31818328072525",
      "83.42452784677775",
      "4.026526348773775",
      "1.9564498626640778",
      "-2.771903457241407",
      "-0.7437835480535427",
      "24.602239759210267",
      "-60.138069726727785",
      "-18.032436241201033",
      "-84.79953990823674",
      "-13.65174095943808",
      "66.00727256848046",
      "-0.6600170926122222",
      "1.1325265640275106",
      "-2.514767041440271",
      "-2.7055699486605596",
      "36.28406946652091",
      "-77.65288638440995",
      "-68.09629822619374",
      "-29.24651781780871",
      "-73.39325917461318",
      "58.26526314649647"
    ],
    [
      "0.0073047659283418725",
      "0.009672050117107216",
      "0.2080407264123689",
      "0.010241520317275793",
      "0.012940566417541894",
      "-5.545618215099423e-07",
      "5.985357662601795e-06",
      "5.225072334902407e-07",
      "-9.85888157423641e-07",
      "-0.008284313398367613",
      "0.0010065724018733107",
      "-0.0005445157580482662",
      "-0.013547338978274415",
      "-0.009127081128045165",
      "0.0007913850138878239",
      "-7.9054119611076e-07",
      "-2.264686335465638e-06",
      "1.5824975760359104e-06",
      "-1.0385536154256451e-06",
      "0.008980062546752937",
      "-0.0003485055399941617",
      "0.0014989457243178702",
      "0.004062782653660813",
      "-0.004883666985198086",
      "0.002917610133219878"
    ],
    [
      "0.0073049951963287596",
      "0.01882841173251652",
      "2.7395124713556718",
      "0.03568183513589823",
      "0.029042933453062254",
      "-2.5836979658289455e-06",
      "-6.612669415367311e-05",
      "1.1806011069509243e-05",
      "1.7579395099341742e-07",
      "-0.10136564919959846",
      "0.006701177331385203",
      "0.006251500941235131",
      "-0.24336098911828155",
      "-0.17091262709887461",
      "0.01423414150644566",
      "5.603793147047875e-06",
      "-0.0001192697588235147",
      "1.1378758838922531e-05",
      "7.626199252181232e-06",
      "0.11245587086239775",
      "-0.012096547183191992",
      "-0.0017199554551410724",
      "0.0849869141012289",
      "-0.055772270403724435",
      "0.015146711169689468"
    ],
    [
      "0.007304996863908768",
      "0.014596238405596993",
      "4.5881669839153965",
      "0.04490241889690866",
      "0.05908233317331969",
      "-1.9378125955008925e-06",
      "-0.0001130534942428519",
      "1.536209794929765e-05",
      "7.690308856057978e-06",
      "-0.0715797200225224",
      "0.003656266444337344",
      "0.00507037409739129",
      "-0.3577533374889645",
      "-0.4221670374084667",
      "0.032045127185863706",
      "3.326809943739091e-06",
      "-0.00014113739403162347",
      "9.918587419717822e-06",
      "1.1469031109070096e-05",
      "0.10399877432904572",
      "-0.009586597097022488",
      "-0.004747458413386857",
      "0.15490484402739776",
      "-0.04579160137344",
      "0.023422449118903583"
    ],
    [
      "0.25638731718763036",
      "59.376045943380205",
      "206.92197956314777",
      "21.93648675759714",
      "7.618903156010393",
      "3.141472750245185",
      "6.716456128334507",
      "-1.3735764822556635",
      "0.5297767802497334",
      "62.74980575466853",
      "-24.77388613270628",
      "6.80802338080427",
      "-29.419617091169133",
      "13.630805512486976",
      "5.614943166961848",
      "-1.0611546076019749",
      "1.2095165590094887",
      "-1.059432552414983",
      "-1.1013588698194983",
      "46.887842143338304",
      "-21.652145658900622",
      "-13.247790611032372",
      "-16.86064554761265",
      "-29.571217899981427",
      "8.921812282794132"
    ],
    [
      "3.4947839153793883",
      "203.94255795937238",
      "267.63486233000697",
      "12.16250983226869",
      "41.60507508881879",
      "17.806683940491773",
      "11.511510947943687",
      "4.5355926859173525",
      "-0.849893387709514",
      "-74.13074184608288",
      "48.1526136668932",
      "62.437824482759744",
      "-17.892769281007855",
      "-78.73446567451542",
      "14.518464392617483",
      "-19.712435350953715",
      "22.984114102095276",
      "-4.506159491815466",
      "-11.945988715613389",
      "192.76732597742068",
      "2.0693063151250937",
      "-65.60621410710114",
      "-40.645079907561346",
      "-29.3956242960892",
      "-16.90554732034534"
    ],
    [
      "0.7277900988406383",
      "10.653883070789522",
      "183.51147116325677",
      "44.03374931449952",
      "16.658132871258427",
      "0.234275467953547",
      "-8.496282423314344",
      "4.934098152920427",
      "-1.8660533264264796",
      "-7.49156971889716",
      "-4.9450571451708125",
      "-10.786641276365748",
      "-60.96728448390806",
      "31.87073012246662",
      "-3.8006728687005067",
      "-1.5366324228416384",
      "-3.1590880877277963",
      "2.557146187006795",
      "1.9359724787684411",
      "0.13281983022410193",
      "13.934568937228377",
      "0.010645654973318215",
      "-9.6261811946888",
      "-20.331124457909283",
      "21.566421695976"
    ],
    [
      "0.007305003441157285",
      "0.1414356262000964",
      "17.534489220664693",
      "0.11387978464527813",
      "0.06367893241417033",
      "-3.889681653010251e-05",
      "0.0004942557086802228",
      "-3.689702557207901e-05",
      "-9.369693620802653e-06",
      "-1.1445029399134041",
      "0.09529372987257205",
      "0.0501173252047177",
      "-1.331409439581459",
      "-0.06016552302741925",
      "0.010297875627470332",
      "-2.107234311393637e-05",
      "-0.00010645309354913",
      "8.263187751162885e-06",
      "-2.7596588219406697e-05",
      "0.9851297635268846",
      "-0.06672199801233614",
      "0.05791149147141449",
      "-0.11137088420969685",
      "-0.8693118903690739",
      "0.07170466187545435"
    ],
    [
      "0.007305010457472333",
      "0.030515634607377773",
      "3.4311530076842733",
      "0.025714621736529598",
      "0.030527927275842127",
      "-1.4648731242875936e-05",
      "0.000282810466552885",
      "-1.6590784736706445e-05",
      "-1.2395994240269549e-05",
      "-0.18984896233427026",
      "0.010151553784779284",
      "0.01284516927032772",
      "-0.21070042822622187",
      "-0.13952813623599944",
      "0.006238658946126596",
      "-1.677626224144683e-05",
      "3.121241219394575e-05",
      "6.475033171326937e-06",
      "-1.581370684321824e-05",
      "0.17774685303622956",
      "-0.013425924828245317",
      "0.00484928036723923",
      "0.062100127562531464",
      "-0.1468461327962475",
      "0.017121438163713677"
    ],
    [
      "1.0287079234766936",
      "88.62897797393954",
      "76.44230973229077",
      "154.25403343710585",
      "91.82610621301043",
      "3.244192162224994",
      "5.024177648206764",
      "11.329073540567624",
      "-3.5112776947666364",
      "55.93957377361653",
      "2.564762157458478",
      "-84.24285939568662",
      "36.19414606057297",
      "-71.30665997809122",
      "-4.3367610894008575",
      "8.74067920350243",
      "4.276004404753871",
      "-3.1111499608968103",
      "-7.830928864871988",
      "-20.95291260445701",
      "-104.74548167226756",
      "1.0865615745592545",
      "-40.193346661108855",
      "-16.430655492623515",
      "-81.72283866442058"
    ],
    [
      "13.318663006246496",
      "121.68440035778553",
      "495.7442988408302",
      "50.07935136387022",
      "135.36014914210773",
      "34.2961052794867",
      "-11.142135419630044",
      "-18.27564359506941",
      "36.914670964108446",
      "-97.15662808410218",
      "-54.743543923463186",
      "71.01311388549183",
      "20.82783232548628",
      "89.23163381070628",
      "-42.68722662857151",
      "0.15511496267858002",
      "55.949154329230154",
      "-11.402161927692054",
      "9.479887137743054",
      "204.0145483539437",
      "-8.045207233252723",
      "40.81752105235359",
      "56.07970248001697",
      "-154.59826881365981",
      "30.275013503770438"
    ],
    [
      "0.06578883656460909",
      "885.2111233465084",
      "183.1621313966152",
      "81.27798333168062",
      "362.8992393387904",
      "3.8337957604716424",
      "-0.46607496746462795",
      "2.030064778922663",
      "-1.2062965381844375",
      "209.94882596450165",
      "73.70658029015318",
      "16.122232345588042",
      "-25.452436943714453",
      "133.9265032283309",
      "-48.70321179009215",
      "-4.036435786259478",
      "-2.3300198687145284",
      "0.39371389927497386",
      "-3.846995770590261",
      "-330.0970662190108",
      "126.67425766434587",
      "-364.0539709365718",
      "57.192994272179654",
      "-94.7193994891533",
      "-140.89761155298078"
    ],
    [
      "0.007304766139056432",
      "0.010566026848220954",
      "0.4231408358513826",
      "0.011727524131937613",
      "0.013259334013061301",
      "-1.1243663749168359e-06",
      "9.039132593154312e-06",
      "4.462418241766218e-07",
      "-1.4318839536364332e-06",
      "-0.01917439515034262",
      "0.0017368226252474736",
      "0.0002866090079689586",
      "-0.03211983636814004",
      "-0.016573690099246512",
      "0.001250713995924974",
      "-4.2706695120157397e-07",
      "-1.2922205912948406e-05",
      "2.385515452756111e-06",
      "-7.119177343958991e-07",
      "0.018757862644067827",
      "-0.0013897527254159662",
      "0.001533798408840676",
      "0.00815259438745853",
      "-0.01409467891984796",
      "0.0036474666988512627"
    ],
    [
      "0.0073047877713272825",
      "0.010452493486686644",
      "0.6150368771149916",
      "0.01728746361371097",
      "0.0192183238534974",
      "-1.2008793472080331e-07",
      "-2.449437159477405e-05",
      "5.5880061881797104e-06",
      "-1.4956406515227615e-06",
      "-0.02227115304823551",
      "0.0027735089138536083",
      "0.0009295823833397792",
      "-0.06405222771189649",
      "-0.050569625318773626",
      "0.004750440631115752",
      "1.7238777129757432e-06",
      "-5.623243161777758e-05",
      "6.482266369812408e-06",
      "5.506387811171891e-06",
      "0.01196432711393506",
      "-0.001431415756147265",
      "0.0021606079790176154",
      "0.02176419575510766",
      "-0.02925854277093775",
      "0.007901351662418335"
    ],
    [
      "56.95628597731169",
      "363.78148138933005",
      "164.8974133046075",
      "86.4240363358425",
      "28.820813455738474",
      "47.17275823207635",
      "52.790497506705265",
      "64.84569717070173",
      "-26.921542653404913",
      "139.43524751900515",
      "106.13639944715123",
      "31.782702250847585",
      "62.780906312428606",
      "-7.247370684315069",
      "-23.97647935170665",
      "-135.41736232821688",
      "-41.701453965462456",
      "-20.67026844049283",
      "-22.93760035513632",
      "100.4161228486213",
      "135.57337921838916",
      "-79.7081316444294",
      "20.207584715719683",
      "-42.27382840428364",
      "-31.86642711038237"
    ],
    [
      "58.66017529653015",
      "306.75604404266915",
      "309.71073143669855",
      "13.13012447944848",
      "48.36189505710795",
      "133.7095150661189",
      "-1.6261177026535696",
      "-20.90222208603896",
      "32.247205203065405",
      "-11.830382323226138",
      "-47.41107320517302",
      "72.46471750426565",
      "-1.7047611095513697",
      "-76.29275069057707",
      "-5.113103228461035",
      "-3.31553892991954",
      "119.63317206705543",
      "-9.228112260521275",
      "-37.92354717176759",
      "283.10177549524496",
      "-19.577835179856223",
      "-84.6403391630596",
      "42.72701007158475",
      "-45.16644018945531",
      "23.608618590530167"
    ],
    [
      "0.07714707505198388",
      "715.1514917988142",
      "79.98073784098783",
      "156.7649578848411",
      "94.03952019187057",
      "1.6620545266171394",
      "-0.800176549176024",
      "2.588301690577557",
      "-1.3577365558108485",
      "137.45162306846998",
      "-7.479601048139276",
      "131.70578392223894",
      "-18.421386540973476",
      "71.41179311686587",
      "-41.0987040146688",
      "-6.614656573275197",
      "-1.1744825032896178",
      "0.9306678532957989",
      "-1.3045885835649371",
      "-117.9870011866365",
      "224.87277305148257",
      "-168.50441107673748",
      "2.1711306766952134",
      "-5.519906144908681",
      "6.246460034095693"
    ],
    [
      "0.007304785379900204",
      "0.048651659750002386",
      "6.017273423439218",
      "0.04713306486279231",
      "0.046499576653662014",
      "-2.5448483916484145e-05",
      "0.0003436745619717295",
      "-2.6291582777113232e-05",
      "-8.771869690847228e-06",
      "-0.413271898672795",
      "0.031891557970938386",
      "0.024185632239949982",
      "-0.475567578706688",
      "-0.09528491456379712",
      "0.005147767020233493",
      "-1.2762496500074011e-05",
      "-3.4069851539351146e-05",
      "6.1630670157927e-06",
      "-2.5860185751086587e-05",
      "0.2593775745978484",
      "-0.02246997707442378",
      "0.028006751095902945",
      "0.03557643428445423",
      "-0.43915981391243725",
      "0.037891685520697146"
    ],
    [
      "0.007304781834266489",
      "0.010369598633674797",
      "0.2980154445772279",
      "0.010802213488754321",
      "0.01398054908359098",
      "-3.150226572229963e-07",
      "-3.937197361177759e-06",
      "1.428195896404783e-06",
      "-7.724587708616167e-07",
      "-0.012126800807793856",
      "0.0012693675725975054",
      "-0.0008198471339361732",
      "-0.017447170780155216",
      "-0.01260646306027271",
      "0.0010922304642656982",
      "-5.077170840737902e-08",
      "-1.437708107657531e-05",
      "2.1560296354218845e-06",
      "3.3573276936482497e-07",
      "0.011694472205998428",
      "-0.0003231533633390438",
      "0.001703708621650112",
      "0.005479380358226328",
      "-0.004174238259788887",
      "0.0033749614974325393"
    ],
    [
      "0.007304790896433195",
      "0.012518052390029665",
      "1.4077210938605065",
      "0.02482184567927715",
      "0.02622084079903644",
      "-1.264838262132364e-06",
      "-1.9513420935535923e-05",
      "6.2662014461829165e-06",
      "-7.083853629176553e-06",
      "-0.059045966848458406",
      "0.005844372748248605",
      "0.0037608104018356163",
      "-0.13872194520254497",
      "-0.09039772945092427",
      "0.006694609024649585",
      "4.464667600046656e-06",
      "-0.00011380451116205947",
      "1.2118988177491964e-05",
      "8.145774870328403e-06",
      "0.025587321472629855",
      "-0.0035928683021416493",
      "0.0044545618900628066",
      "0.04225514093622703",
      "-0.0933053579040275",
      "0.015124001317619927"
    ],
    [
      "71.72084412264165",
      "678.7708298630262",
      "423.7097827473051",
      "42.04700678834168",
      "205.04979752578285",
      "-3.849871127863523",
      "-11.764651896122368",
      "-44.644538928214146",
      "43.60093334165248",
      "-322.3556441397966",
      "36.09655237162024",
      "159.00730635342157",
      "-32.0923707681835",
      "-12.928544022995588",
      "-48.705760685331086",
      "212.93720696772908",
      "-83.3465362033468",
      "3.559732941060069",
      "60.78741454886848",
      "85.5533398455411",
      "123.81871249528612",
      "-62.22129442929201",
      "-57.1134501132802",
      "-33.706960283066486",
      "-5.717375755895029"
    ],
    [
      "0.04107160069005314",
      "292.45307964705074",
      "38.61934345231624",
      "73.27754080174306",
      "7.506553295468905",
      "2.2423978246915013",
      "0.34125907399502603",
      "1.3366428190193755",
      "-0.16071631260262795",
      "-40.026249374716606",
      "142.64141224607843",
      "18.364531859330018",
      "-10.405361922181786",
      "-16.222642959522013",
      "4.812293199571611",
      "-2.1959657202569765",
      "0.9823927375882378",
      "-0.8256391547047898",
      "-0.4518105153431298",
      "87.67554121276925",
      "32.204036709820066",
      "-40.207703039851985",
      "-46.618106941831904",
      "1.4769096639785029",
      "-21.60477021945964"
    ],
    [
      "0.007304797060365408",
      "0.032698692943019046",
      "4.645488424690757",
      "0.10051690800435993",
      "0.10301963419342824",
      "-2.4755159963970876e-06",
      "1.0890923578175346e-05",
      "6.445612385970527e-06",
      "-5.1099753078293884e-05",
      "-0.33004433706028397",
      "0.046289139674255894",
      "0.015350055699705207",
      "-0.6442149582822957",
      "-0.204057387302263",
      "0.017310280810843813",
      "2.6263946067696127e-05",
      "-0.0003756788405387079",
      "5.4074091671275684e-05",
      "1.414011475166641e-05",
      "0.018172503456430004",
      "-0.007933392953132352",
      "0.044728829763277154",
      "0.08598515538892024",
      "-0.6120443609937398",
      "0.09158209886298513"
    ],
    [
      "0.00730477558508519",
      "0.03390041332407802",
      "6.456361275694217",
      "0.07814763527935673",
      "0.050862914288656934",
      "2.852917403860062e-06",
      "-0.00014809444373493693",
      "1.8217283306181258e-05",
      "-6.8723925136748395e-06",
      "-0.3610751796862974",
      "0.036263513334033964",
      "0.025866579524317767",
      "-0.6642044730385075",
      "-0.28198216429180345",
      "0.025459485412718204",
      "1.4329957282308338e-05",
      "-0.00019593382460932385",
      "2.0249556544600894e-05",
      "1.744730669780468e-05",
      "0.17596065949266726",
      "-0.02095925827043918",
      "0.017086830385441978",
      "0.059659383314681035",
      "-0.4128129737046105",
      "0.047442149272894904"
    ],
    [
      "0.0073048077770620215",
      "0.020869974331260945",
      "3.1493986212573875",
      "0.04910059101133234",
      "0.043063727915395755",
      "5.4352999687575636e-06",
      "-0.00013848683029361473",
      "2.0819820327365744e-05",
      "-1.3645724938289193e-05",
      "-0.18420997197781516",
      "0.0205705268435535",
      "0.010629570569533973",
      "-0.3462225482687751",
      "-0.16571079968362612",
      "0.014253017525554197",
      "1.540320341808979e-05",
      "-0.0002501966339019552",
      "2.667123593264124e-05",
      "2.4099681897556725e-05",
      "0.03499978869112647",
      "-0.006321492434508723",
      "0.01520668638534043",
      "0.056402282538230396",
      "-0.2514943591515601",
      "0.033973725668262324"
    ],
    [
      "69.90652573575647",
      "509.5598346067499",
      "245.77887146978085",
      "65.6906796348722",
      "119.48410544182815",
      "-182.49645111897226",
      "27.510564351432304",
      "-4.211586894661877",
      "-1.8935291370545932",
      "-130.58808025368893",
      "46.33291907444983",
      "-51.007946276979666",
      "-118.69265108881888",
      "91.14135994225485",
      "-53.23807360623555",
      "-38.557351987090314",
      "31.3351900010673",
      "-19.538763081774608",
      "59.76635493504486",
      "-78.73606715262058",
      "56.842176015201176",
      "-140.42735517340188",
      "-5.3273929249805585",
      "-57.83110784723451",
      "46.337840240839796"
    ],
    [
      "0.009137411312789206",
      "166.06976354364534",
      "81.8982717315253",
      "76.693439626644",
      "34.732108739723394",
      "-0.528758575126221",
      "0.18738661498875778",
      "0.2493896138345075",
      "0.1590159536889244",
      "-72.4455493962452",
      "-93.22483123914195",
      "-61.74707271217038",
      "69.96585951136625",
      "41.31619675752631",
      "50.37713070581302",
      "-0.12162135003638394",
      "0.31416517374012476",
      "0.2729778510427569",
      "0.17286909415586807",
      "-72.47047821752817",
      "-63.221930271728176",
      "-41.51325692805817",
      "-11.79443872778067",
      "-5.559855275585165",
      "0.38904336567567654"
    ],
    [
      "0.0073350146677709045",
      "0.32999899866241017",
      "11.8245796210505",
      "0.07974590205666472",
      "0.12894604417797928",
      "-0.00014132477017979962",
      "0.009945199986429343",
      "0.0004261524667187502",
      "0.0015895494609471645",
      "-1.6383582578264815",
      "0.136063784982702",
      "-0.053472556056043126",
      "-0.5363815274436907",
      "0.7799565567295554",
      "0.007841906521399598",
      "-0.0029181747494485236",
      "0.01477176056490825",
      "-0.0012246772565331892",
      "0.0003447974141004272",
      "0.9988779283151035",
      "0.05152808113256673",
      "0.17876207201379005",
      "-0.6725540085553602",
      "-0.7350833343622136",
      "0.08981439547531243"
    ],
    [
      "0.007304966683952982",
      "0.020689904392517302",
      "1.4728861226899572",
      "0.04122816241548142",
      "0.036017918993053386",
      "-2.176673438783157e-06",
      "-8.443817235200663e-06",
      "4.2923214182467915e-06",
      "-1.2002818424417067e-05",
      "-0.12007150537181306",
      "0.018247753441247763",
      "0.005697661592259566",
      "-0.21323099118931108",
      "-0.03467718084347525",
      "0.004272555669285177",
      "6.408197072246951e-06",
      "-9.144046902939591e-05",
      "1.5893121572148892e-05",
      "1.9672513479269094e-06",
      "0.04001661008030389",
      "-0.005808204534508838",
      "0.015865202272708934",
      "0.009989010965321826",
      "-0.17461705271123978",
      "0.029103884477988035"
    ],
    [
      "0.007304766748666385",
      "0.010913038206635218",
      "0.4464673262113431",
      "0.013746526820117731",
      "0.015238132955695914",
      "2.95198118088621e-07",
      "-8.117158505364979e-06",
      "2.233946564144263e-06",
      "-9.220985367762046e-07",
      "-0.02849355869688309",
      "0.0034140622205520157",
      "0.00040910035093649934",
      "-0.0446272649572523",
      "-0.019971653360921063",
      "0.0018862202647613908",
      "-1.594089704973059e-07",
      "-9.355066189870484e-06",
      "2.215291423859852e-06",
      "6.133875977736471e-07",
      "0.006040275463962139",
      "-0.00045660368419210936",
      "0.0034173293639938418",
      "0.006576614277687428",
      "-0.03207208626682974",
      "0.005774047887518919"
    ],
    [
      "0.0073047757492180065",
      "0.010097386167214855",
      "0.28479461638990355",
      "0.012942439744147003",
      "0.01443233731924452",
      "3.0913692871422787e-07",
      "-1.1519425583474656e-05",
      "2.9497050243480225e-06",
      "-1.6392301367652728e-06",
      "-0.016117227264226947",
      "0.0023085405428535256",
      "-0.0003540890350626868",
      "-0.03139425846200881",
      "-0.012259809486858135",
      "0.0014666561317845568",
      "4.08994132787026e-07",
      "-2.039586948273697e-05",
      "3.510272286275623e-06",
      "1.597057070649066e-06",
      "0.004806773425834869",
      "-0.00019123262829440693",
      "0.0026437772519380754",
      "0.0050387732623324594",
      "-0.020666187037288206",
      "0.004969674086059964"
    ],
    [
      "0.00730478340067868",
      "0.014658581097905354",
      "1.7588660942685108",
      "0.03155382464618897",
      "0.029770005680573752",
      "4.2435555998876345e-06",
      "-8.026663419899988e-05",
      "1.2062209026933443e-05",
      "-4.293804396698483e-06",
      "-0.09799363406359346",
      "0.01140254516134234",
      "0.004396363465977826",
      "-0.19471626988038476",
      "-0.09842353085856252",
      "0.008762314373765493",
      "4.818022039362418e-06",
      "-0.00010060034353603255",
      "1.1091328893543601e-05",
      "1.202832684191552e-05",
      "0.004431225444509927",
      "-0.0016469552459824964",
      "0.009470903797127884",
      "0.03224524634195412",
      "-0.14333430214809745",
      "0.020183493800066808"
    ],
    [
      "0.007304817870372876",
      "0.022429210640853285",
      "3.392297318396054",
      "0.05757192522427593",
      "0.04928913250674335",
      "8.07885797455195e-06",
      "-0.00016270914984846545",
      "2.643106261198766e-05",
      "-2.0789041893368617e-05",
      "-0.20927896519404277",
      "0.024814046247618397",
      "0.010716997652743277",
      "-0.39720995234181994",
      "-0.16787983031022477",
      "0.01394351307424053",
      "1.9452894290051618e-05",
      "-0.00030974652404006336",
      "3.454600001577946e-05",
      "2.9817322406461675e-05",
      "0.02231997543313216",
      "-0.006127165723790084",
      "0.019765674140546263",
      "0.06856585424386498",
      "-0.3058520314113846",
      "0.042091081082077986"
    ],
    [
      "32.499373755586966",
      "617.7256426099375",
      "98.83891304305956",
      "597.6793044790011",
      "298.09517005474163",
      "-4.669446018424804",
      "29.1286720776837",
      "-101.18839214956503",
      "-48.15814155490382",
      "-121.80963677722737",
      "4.386882942835957",
      "215.69397870665426",
      "-45.65601323638628",
      "-60.857789646583235",
      "25.115515574515044",
      "86.71967284637778",
      "-21.755380000165616",
      "-72.25592706609132",
      "74.91473090615284",
      "-156.33102479705238",
      "170.4114797884427",
      "5.32652545048791",
      "-79.62142930264162",
      "54.03544477954314",
      "-384.8016181158241"
    ],
    [
      "0.007384999967197199",
      "0.41442658844547364",
      "41.04593758339002",
      "3.6776274905617865",
      "2.551432752254142",
      "0.004377113352687371",
      "-0.025070483413491756",
      "0.009119491761598875",
      "0.010536880432441659",
      "-1.8525389569840092",
      "0.7598626334511757",
      "0.7791259792654682",
      "-11.891004103011387",
      "-6.8691985659029555",
      "2.1502255199438816",
      "0.0002944299503800326",
      "0.04734636980350974",
      "-0.011794809873968687",
      "-0.005131768111154556",
      "3.1647447779868902",
      "-0.8775355932661314",
      "-0.0741034023347398",
      "-1.706307326263537",
      "-6.38520025516221",
      "1.7680049882727082"
    ],
    [
      "0.007305026487890942",
      "0.01820447419543962",
      "7.679733274504684",
      "0.06244126255287205",
      "0.1455870275773111",
      "-6.158569754713849e-06",
      "7.446149563534046e-06",
      "-2.5451006171410968e-05",
      "1.785094564678112e-05",
      "-0.2284932611594742",
      "0.019971160557166193",
      "0.024414403182399177",
      "-0.5464298891948474",
      "-0.9647288907333551",
      "0.06052051694832491",
      "-2.2067942694657986e-05",
      "0.0006903860588215161",
      "-4.590236006283714e-05",
      "-8.933839267743249e-05",
      "-0.058099665394950206",
      "-0.003925417416119935",
      "0.017547832693754904",
      "0.30558694319380203",
      "-0.22122834787647372",
      "0.05907842892246811"
    ],
    [
      "0.007304767005633828",
      "0.012659512947302479",
      "0.5829070313198318",
      "0.015614282126695389",
      "0.017072854767406893",
      "-2.2379873173856728e-06",
      "1.5040720354733212e-05",
      "-4.206560117170771e-07",
      "-3.128645941797541e-06",
      "-0.03480815693222895",
      "0.004109913393855361",
      "0.0018043763391305638",
      "-0.058581319877776955",
      "-0.017719766656198434",
      "0.0015583358962289779",
      "2.9148309288833804e-07",
      "-2.445650537887482e-05",
      "4.078019515790161e-06",
      "-1.4316529797955035e-06",
      "0.02817115481833875",
      "-0.002734754576110917",
      "0.0038268558859546418",
      "0.0069820502575708146",
      "-0.04247113945124431",
      "0.007465026411525021"
    ],
    [
      "0.007304773870971131",
      "0.012010092354914239",
      "0.8645582391061218",
      "0.015203831577219044",
      "0.018038918388656",
      "-1.6819363847748081e-06",
      "1.3290425096339494e-05",
      "5.215059733642863e-07",
      "-2.9748316029556136e-06",
      "-0.04031414979728058",
      "0.003206730339318722",
      "0.0024747023512709816",
      "-0.06718382104562642",
      "-0.052715129890663064",
      "0.003338808384162996",
      "4.613527137403696e-07",
      "-2.9966242228677167e-05",
      "3.964252643852887e-06",
      "3.238932359128367e-07",
      "0.028889589521123138",
      "-0.0028071143434364905",
      "0.0020602611591469385",
      "0.02228345578778121",
      "-0.0398314333425305",
      "0.0071139444721720155"
    ],
    [
      "0.007304772973207183",
      "0.009700407094476164",
      "0.12058736934079091",
      "0.010187149593198332",
      "0.013466281915919587",
      "-5.901123738204956e-07",
      "3.6630617349455408e-06",
      "5.210201551848946e-07",
      "-1.239356451767553e-06",
      "-0.005991288337510463",
      "0.0012194804275286626",
      "-0.0008238278288583449",
      "-0.009510167577646299",
      "-0.003478626720862775",
      "0.00044069682661583597",
      "-3.3030040762808126e-07",
      "-6.3524444184135625e-06",
      "1.8771746713464732e-06",
      "-8.792691702701164e-07",
      "0.00558994759047771",
      "-3.6112349326080536e-05",
      "0.0021567506913713693",
      "0.0016674791012609956",
      "-0.006589179088897315",
      "0.0032781950418075386"
    ],
    [
      "0.007304781712360084",
      "0.010119807709820287",
      "0.17841095562949716",
      "0.0111391383500648",
      "0.014169255628550119",
      "-5.551995627035956e-07",
      "-5.642981070449485e-07",
      "1.1210432015178404e-06",
      "-1.5986509561276949e-06",
      "-0.008801098478812993",
      "0.0015809087047108635",
      "-0.000668626219509954",
      "-0.01572189618566014",
      "-0.006791273616466347",
      "0.0008055008643732154",
      "2.021643796175267e-07",
      "-1.4863420927326599e-05",
      "2.675066913814218e-06",
      "1.4739998759940592e-07",
      "0.008168337745765863",
      "-0.00029147611305187693",
      "0.0022831004594514957",
      "0.00331025447719588",
      "-0.008856832856860125",
      "0.003947549212649179"
    ],
    [
      "4.693393928516318",
      "189.66582612411813",
      "150.11372538049227",
      "45.07456576209261",
      "142.47621940194162",
      "-5.719665818102802",
      "6.93816010642088",
      "8.719888950680398",
      "-0.15581403077407605",
      "125.35275831315889",
      "-56.51803925522448",
      "158.4725111397196",
      "-46.45098162632642",
      "114.68941656639873",
      "-40.66054267673071",
      "-28.97316255915941",
      "-22.78608742036328",
      "8.335540278086043",
      "-24.924455629441674",
      "76.0928722170593",
      "40.07707322271418",
      "32.89913000459051",
      "55.21499778204412",
      "-51.07579491848205",
      "-35.31214014605121"
    ],
    [
      "21.75751225893855",
      "125.82822894450199",
      "219.07945148914757",
      "372.3341512051321",
      "246.5673130267134",
      "8.756970698849608",
      "-62.407063464639776",
      "-87.97936097539704",
      "-9.663750019541203",
      "-39.40729957167018",
      "-38.995821144029705",
      "123.26651298498552",
      "270.51191665515466",
      "-34.26478263596499",
      "5.568409073381881",
      "43.99093218712737",
      "-13.192588776412782",
      "-10.715067839169805",
      "58.83051561360443",
      "100.76059397159476",
      "167.78321904650184",
      "94.25906688959864",
      "-13.848317987132246",
      "-144.5145071199271",
      "-213.07661318654834"
    ],
    [
      "0.008520210936143578",
      "9.643135086563449",
      "29.398211153840947",
      "9.971146665191673",
      "1.0877705406009859",
      "-0.07938368657507429",
      "-0.04562508153462032",
      "0.07813148056495837",
      "0.01730834137709611",
      "13.971442668268367",
      "-9.74586967177142",
      "0.5547149730109096",
      "-14.498220394592565",
      "3.6555350825817245",
      "-0.6573527537068857",
      "-0.07296725511890564",
      "-0.18213884345669118",
      "0.07657092468038576",
      "-0.028622860743656792",
      "9.227694037603396",
      "-0.2987928862064348",
      "2.937558869704414",
      "8.895454567186786",
      "3.696642327979785",
      "-2.8531026467736953"
    ],
    [
      "0.007321700899890234",
      "0.020127728024140708",
      "13.914342439238872",
      "0.057963836484678274",
      "0.3455921954187955",
      "-6.840524854212208e-05",
      "0.0018836147545696683",
      "-0.0006989260980015004",
      "-0.0012886274578753232",
      "-0.20231820520221713",
      "0.0013901916330641849",
      "0.01919638676775486",
      "-0.11415941529953931",
      "-1.7697246637335546",
      "0.07733359917042161",
      "-0.00021996817639026884",
      "0.013309514208455268",
      "1.7954010095093647e-05",
      "-0.0016084741900722185",
      "-8.060050158972702e-05",
      "-0.00929423026861873",
      "-0.008460815470096734",
      "0.7571060121431137",
      "1.1129759251354194",
      "0.09454585969681621"
    ],
    [
      "0.00730496794543312",
      "0.01608523575235878",
      "2.476027556820174",
      "0.025052189174524328",
      "0.018479889296470518",
      "1.6379287319009368e-06",
      "-9.639845472014597e-05",
      "1.044400903930829e-05",
      "2.8914761573062706e-06",
      "-0.08125362501048962",
      "0.0050999683925477485",
      "0.0011809169063996202",
      "-0.1847588050712784",
      "-0.09284392330102528",
      "0.007642442308460214",
      "2.461952089960817e-06",
      "-2.7956094193077303e-05",
      "2.881044111528755e-06",
      "-1.7765937052924957e-07",
      "0.09479299158024362",
      "-0.007742657276916412",
      "-0.0012072999877173849",
      "0.044604991272014394",
      "0.002328195645595844",
      "0.005129027484433552"
    ],
    [
      "0.007304996023576806",
      "0.03492438711241808",
      "15.650687318560173",
      "0.08390409267805297",
      "0.06558395681213766",
      "2.7632922319794526e-05",
      "-0.0005070332348653694",
      "2.7899695757025305e-05",
      "2.6111621710851662e-05",
      "-0.39122885836042426",
      "0.018239439523992776",
      "0.018478716296657482",
      "-1.039545679721751",
      "-0.8910915033060058",
      "0.06087876931509211",
      "1.6333283749761126e-06",
      "0.0004937251891895835",
      "-3.905341268382177e-05",
      "-3.160295124827645e-05",
      "0.4906434565476829",
      "-0.03858143783221299",
      "-0.027226830443689128",
      "0.26835572320740175",
      "0.06313921745833144",
      "0.014419613579152854"
    ],
    [
      "0.007304773004230859",
      "0.016126130854564314",
      "4.2408704087311255",
      "0.04385781684610411",
      "0.03661378881214626",
      "2.520147484712655e-07",
      "-0.00010196530421549142",
      "1.3440141292837793e-05",
      "3.2416352319727966e-06",
      "-0.14272125982415798",
      "0.009911117257829335",
      "0.011720127387807245",
      "-0.3635311827954354",
      "-0.30020831033161033",
      "0.02279808209686315",
      "5.86981537339023e-06",
      "-0.00012535070268398417",
      "9.137029513078095e-06",
      "1.0737689027118634e-05",
      "0.1010206528145511",
      "-0.012347507109289368",
      "-0.0017153743779469552",
      "0.12142888183530545",
      "-0.11489714087067192",
      "0.020682797171278047"
    ],
    [
      "0.0073048294578710255",
      "0.03153083100552139",
      "5.996812142989261",
      "0.07042854444178388",
      "0.04404365895036567",
      "-1.7713000425093828e-06",
      "-0.00024868553587103793",
      "3.329043503744622e-05",
      "-1.5245471701216002e-05",
      "-0.313436413103516",
      "0.029003597534239024",
      "0.02318743319426204",
      "-0.5952229332308423",
      "-0.2758400705063701",
      "0.022433982349174",
      "3.19597205208339e-05",
      "-0.0004753718775657937",
      "4.456852833826462e-05",
      "3.48883894547024e-05",
      "0.18666777762473322",
      "-0.023092504338406785",
      "0.010595971959065434",
      "0.09741213230235254",
      "-0.3257611516953847",
      "0.039826592188674674"
    ],
    [
      "4.730959904765537",
      "17.051089919904463",
      "91.55570665295024",
      "74.50646044351112",
      "44.938544597623924",
      "-6.629311397892494",
      "-6.722367258912565",
      "15.339422378978323",
      "-9.610590612672823",
      "24.796826785537448",
      "-30.61770625149107",
      "14.060281064305629",
      "-43.77898010324856",
      "32.91211768712195",
      "-37.17454109493755",
      "-4.470312402207187",
      "-15.460623554950535",
      "8.131719614357122",
      "-7.056408929762663",
      "23.16340934347799",
      "7.505756420736265",
      "2.5462583654799826",
      "48.76202658531526",
      "-9.041902238219544",
      "4.167399428775199"
    ],
    [
      "0.3433452691789701",
      "375.39722301856597",
      "329.523511292475",
      "227.24044584055696",
      "123.8524582010401",
      "9.057940023916991",
      "0.46248048517733215",
      "-0.8887284575312536",
      "3.6338380859927564",
      "-123.45976603371415",
      "3.691264197335086",
      "22.569107831977295",
      "-101.0317352193226",
      "50.34020663141723",
      "-75.6671021605467",
      "5.890290506448949",
      "-8.80439203609956",
      "4.421471376250385",
      "-3.6763724705894214",
      "-270.223248722691",
      "143.31728193554795",
      "-149.83879545184553",
      "-77.53282496354343",
      "121.51597005316593",
      "-40.56094992167522"
    ],
    [
      "0.008223837412537134",
      "1.771635979942257",
      "25.460759435585853",
      "12.974178265361957",
      "12.45942726766404",
      "0.017528522134433896",
      "0.09141637938742708",
      "-0.08845572406319198",
      "0.01647554976054849",
      "2.426475957732661",
      "-2.7137113208205292",
      "-1.1323016809546913",
      "-12.136336448353035",
      "-8.645225528276198",
      "1.1897181019903493",
      "-0.0013763747107611852",
      "0.09021595230483102",
      "-0.018126301975457115",
      "-0.08367940116853279",
      "4.086134483414203",
      "0.6392382496697143",
      "-1.6787988226123063",
      "10.046309631369077",
      "-10.414822405250419",
      "12.296217581918125"
    ],
    [
      "0.012658406342942857",
      "4.984915151738284",
      "68.99714123159399",
      "6.509128501233106",
      "21.37893658605713",
      "0.054863357366254396",
      "0.47053283857434725",
      "-0.17272067864178461",
      "-0.1206082456114046",
      "14.531614215886625",
      "-2.965249300459051",
      "-10.093135793276337",
      "-17.623998467576172",
      "-31.263712669075456",
      "6.646512517987846",
      "0.135899512650611",
      "0.36041057691101075",
      "-0.0384607268940137",
      "-0.2986894470880894",
      "-7.376408619204306",
      "4.677658893220734",
      "0.3845845869380399",
      "8.778945138588679",
      "-17.17635660971429",
      "9.705626532031486"
    ],
    [
      "0.04016964102001985",
      "16.84742544526253",
      "289.5344369726733",
      "8.113159155273253",
      "21.67047848994032",
      "-0.7271395526338955",
      "2.6000483937540553",
      "-0.3086582819688749",
      "-0.09674435508700835",
      "-50.51721959269753",
      "5.067714732815885",
      "5.752925671368175",
      "-45.10341623707851",
      "34.301722785221045",
      "-9.447555193747533",
      "-0.14476683355134976",
      "-1.6465222423086017",
      "0.40888752055018934",
      "-0.8332698725096592",
      "48.078790320438465",
      "-10.384346818943428",
      "18.124679551883105",
      "16.8602263995544",
      "-71.06005557255504",
      "9.181630762836935"
    ],
    [
      "0.007711063504278124",
      "0.9658906833491923",
      "24.130531995181556",
      "7.119834846655449",
      "10.16594278681201",
      "-0.003911106399428722",
      "0.062498021004507257",
      "-0.017460721644699622",
      "-0.010058201385705996",
      "-0.783058860795649",
      "0.3792071484324757",
      "-2.184925082816481",
      "-11.834239606771337",
      "-6.318266833386187",
      "3.0661120685937022",
      "-0.0023811741294410137",
      "-0.0062828735293846555",
      "0.006813311332577126",
      "-0.017805847603451275",
      "-2.536707024112714",
      "2.0453861960040642",
      "1.4796819140973225",
      "1.6570759021452484",
      "-12.487683033402348",
      "7.873014318636636"
    ],
    [
      "0.21041044206747853",
      "8.946356084875823",
      "128.64358971135067",
      "42.35745787814631",
      "23.01276380905454",
      "-0.4452552646692446",
      "-3.5600432856220436",
      "2.607004849966845",
      "1.9211139160792194",
      "1.2448800413268781",
      "-6.349853688962251",
      "-9.678788250263175",
      "-39.89050653815249",
      "-29.712766513331445",
      "27.902391344184753",
      "-0.5348904847756973",
      "-0.21012619881197592",
      "-1.1587970687443752",
      "-0.017448542174096377",
      "10.500055654164802",
      "9.698289096901794",
      "4.490556014523646",
      "33.78370679216038",
      "19.177418302156575",
      "11.463648580152375"
    ],
    [
      "0.5436749608720683",
      "79.07127253960869",
      "58.03023772692417",
      "11.942126402846437",
      "10.823862951237034",
      "4.225224884677722",
      "1.9383995475548654",
      "-1.714364914891774",
      "2.189632437750219",
      "-27.083280933598672",
      "-23.969841189768562",
      "18.55151487416411",
      "9.444137836671384",
      "8.809258931212055",
      "-7.343442814482969",
      "-4.882508573064382",
      "4.208571942866049",
      "0.8762701670524248",
      "-0.10615348333440347",
      "48.338910792526775",
      "-9.155755205515566",
      "17.673316532438587",
      "13.211610046362594",
      "-12.211416999887124",
      "-0.23571435718276734"
    ],
    [
      "0.008101726466759447",
      "4.254932514342065",
      "69.64528440700639",
      "2.9721047569413526",
      "5.525972892817831",
      "-0.039314682320421325",
      "0.21830602502565685",
      "0.016691849429319783",
      "-0.0011665176690015121",
      "-13.67981926742719",
      "-2.0655583840649783",
      "1.2316106943186396",
      "8.403274534042556",
      "-0.6574906112398602",
      "-2.382933259254999",
      "-0.0351891598923139",
      "0.059315827295902346",
      "0.03984305503336975",
      "-0.04597836472635706",
      "8.607403714888672",
      "-0.857568551064915",
      "3.370658912198225",
      "8.28797605132393",
      "-10.689132442381622",
      "0.3974994661429061"
    ],
    [
      "0.007379111130036095",
      "1.424678154218853",
      "41.67268767266317",
      "0.8287662769891697",
      "2.3276539830459892",
      "0.005845420208615897",
      "0.03545982900849617",
      "0.00729529498471592",
      "-0.002356329033159004",
      "-1.679689721856968",
      "0.4220885857444435",
      "-1.6113604602173888",
      "4.665876378092988",
      "6.015188395028036",
      "0.0671503801975551",
      "-0.008002752837568608",
      "0.040829790788184724",
      "0.0017986207768374031",
      "0.012265253381365512",
      "7.449124906928709",
      "0.9789400748575898",
      "0.7960438010774867",
      "-3.3475826768493233",
      "7.5710817779559",
      "1.3716876055472171"
    ],
    [
      "0.0073049719725972835",
      "0.016665196707143358",
      "1.7019102037656086",
      "0.024415364548378244",
      "0.0270102741428213",
      "-6.8286571653058745e-06",
      "0.00011561548486111087",
      "-7.370782484846284e-06",
      "-8.764804224163267e-06",
      "-0.07880737507131588",
      "0.006292869981743895",
      "0.004608131353085077",
      "-0.13962449092180382",
      "-0.0914061267207933",
      "0.005817459990251103",
      "-4.458484671516785e-06",
      "-1.4167987881656285e-05",
      "7.866808386598377e-06",
      "-7.724465980125814e-06",
      "0.06261316961296569",
      "-0.006558447963070771",
      "0.0038876201052226093",
      "0.0503473000939091",
      "-0.07301026158244919",
      "0.014092812316609188"
    ],
    [
      "0.007304981853287887",
      "0.025772680075106785",
      "6.212405060151093",
      "0.0883587946333403",
      "0.10973542188544966",
      "-1.2932157537001454e-05",
      "0.00030277015428151785",
      "-3.490731705093956e-05",
      "-2.6538056859720165e-05",
      "-0.29081534896555084",
      "0.025949121882304936",
      "0.03409594096578961",
      "-0.6138690398467751",
      "-0.6720429570775036",
      "0.05005439043561423",
      "-1.2017177786937279e-05",
      "0.00013667669804850213",
      "4.599769183308269e-06",
      "-3.438311839236128e-05",
      "0.08912254384810939",
      "-0.02269731012750088",
      "0.010000540514191076",
      "0.31615712615369823",
      "-0.337446932716878",
      "0.07296922485152868"
    ],
    [
      "0.0073047671688297915",
      "0.01138645861818857",
      "0.42953674162016586",
      "0.011952313627400747",
      "0.014651259868945441",
      "-2.031863867843851e-06",
      "2.081240004367588e-05",
      "-6.938081265460848e-07",
      "-1.8809375386557162e-06",
      "-0.025139461774751716",
      "0.0025763844085190148",
      "9.532905691302713e-05",
      "-0.032670222578325296",
      "-0.007601065304019236",
      "0.0006393353976757927",
      "-6.405630656078994e-07",
      "-1.1350783185011327e-05",
      "2.629754682106367e-06",
      "-2.0102543315873247e-06",
      "0.01830265453084579",
      "-0.0010565134294472055",
      "0.0030795345020988483",
      "0.003980978796949953",
      "-0.023423862565670927",
      "0.004641240928186941"
    ],
    [
      "0.007304781137451842",
      "0.010263665031559425",
      "0.23983226965630675",
      "0.01046457513646337",
      "0.013968300679319298",
      "-7.935080719382244e-07",
      "4.158393328786353e-06",
      "5.378555612680197e-07",
      "-1.352011778167176e-06",
      "-0.01255214983264112",
      "0.0015252493997305236",
      "-0.0007101133401483957",
      "-0.015571151648321853",
      "-0.004169734539349936",
      "0.0004940628599009366",
      "-7.70263445174046e-08",
      "-1.1998581152036148e-05",
      "2.1682129005810824e-06",
      "-5.21029424059289e-07",
      "0.009282722532061876",
      "-0.00013123024163741312",
      "0.0025291215054816423",
      "0.0015374548940997753",
      "-0.01220027776643069",
      "0.0035938690283691187"
    ],
    [
      "0.007304663887651401",
      "0.008761795119157798",
      "0.16549808927141726",
      "0.010075919115060342",
      "0.011494400008209487",
      "-1.0610830568324795e-07",
      "-3.1840051296795608e-06",
      "1.1066913428631936e-06",
      "-1.2211314954428185e-06",
      "-0.00794233710383641",
      "0.0010938410841260305",
      "-0.00015912438566342393",
      "-0.015748227567543596",
      "-0.00811320101697591",
      "0.0007544431045322015",
      "4.3341721691498006e-07",
      "-1.4083395501157427e-05",
      "2.0465771804450026e-06",
      "7.510437805573152e-07",
      "0.0032063821503702907",
      "-0.00016646469124461196",
      "0.0013827313655335723",
      "0.003697866664022244",
      "-0.01085159949054168",
      "0.0026862770305080058"
    ],
    [
      "0.007304782062649316",
      "0.010118281864996585",
      "0.19834579980846812",
      "0.010834079076207542",
      "0.014462573852753607",
      "-6.48723288874603e-07",
      "1.3516590902175218e-06",
      "8.929374779209902e-07",
      "-1.5473430832059926e-06",
      "-0.00906520379414798",
      "0.0014339826147568952",
      "-0.000901173043369758",
      "-0.01496827122293437",
      "-0.005667361696722652",
      "0.0006766673766989929",
      "7.399210365106119e-08",
      "-1.4718132868415821e-05",
      "2.517624077051683e-06",
      "-1.7887623467457587e-07",
      "0.007970718038440322",
      "-0.00011022149825466364",
      "0.0023967615807026924",
      "0.003112347972647912",
      "-0.009411091633114965",
      "0.0038690296668448675"
    ],
    [
      "0.773373621857594",
      "18.254899090770856",
      "32.78213188661491",
      "66.72672788825554",
      "23.067559761790854",
      "-3.5338379682428793",
      "2.2597596441927217",
      "4.1477653308818025",
      "-1.6239540618396875",
      "-6.972535618173811",
      "-18.43989299946742",
      "3.4446800067581305",
      "38.91185341168215",
      "-20.07945786081113",
      "-20.90197086028706",
      "-0.01108782049935709",
      "3.535104226996009",
      "5.638772073758957",
      "-1.8842543012904838",
      "-16.623532001156413",
      "-23.948698962271923",
      "11.867356824279211",
      "0.5156314004976331",
      "6.081514475820677",
      "7.872814978787478"
    ],
    [
      "0.007327692274048322",
      "0.3622854641395149",
      "10.008872757256357",
      "0.6453858755596638",
      "1.9763035136386724",
      "-0.0023514592284187346",
      "0.012293089416070227",
      "-0.0031380166236607276",
      "0.0008450668227643973",
      "-1.6641156337379857",
      "0.4619068179094315",
      "-0.0236397355357833",
      "-2.3506330519538166",
      "-0.9488556647406711",
      "0.13462805105573383",
      "-0.00038638793590051683",
      "0.005674158973861925",
      "-0.0009065488836099484",
      "-0.0058781994990327316",
      "-0.31960270550817677",
      "0.06590187190910739",
      "0.8151738317189452",
      "0.1970775474499782",
      "-3.9976754613119843",
      "1.1019770751362743"
    ],
    [
      "0.007334851396664467",
      "0.1776116388369335",
      "22.02102138115962",
      "0.5284150564134571",
      "0.805027762021978",
      "0.00030749072428943724",
      "-0.0038221260835111627",
      "-7.456691419154801e-05",
      "0.0010140743129205343",
      "-1.5011694781388332",
      "0.2732616217934257",
      "0.1753711822737107",
      "-3.0224120409785757",
      "-3.390002298397879",
      "0.4347340620915651",
      "-0.0013982420963834946",
      "0.023388012930311917",
      "-0.003053044363083662",
      "-0.003719642134865925",
      "0.06021308932732383",
      "-0.017354517965425784",
      "0.15133345806394052",
      "0.5322090509143529",
      "-0.7280395829076788",
      "0.3265230005888472"
    ],
    [
      "0.0073259364677888605",
      "0.036428377565010064",
      "9.367609890896922",
      "0.044639995362741915",
      "0.20213304141320676",
      "-0.0004087825547067699",
      "0.006318370565838222",
      "-0.00047298326513555024",
      "9.787060178486075e-05",
      "-0.4574450993327975",
      "0.02895692327524256",
      "0.045044404959736245",
      "-0.5269233036977313",
      "-1.1011319068643646",
      "0.05477492889945482",
      "-0.0005419083385603293",
      "0.011893640885926761",
      "-0.0005807658004510958",
      "-0.0018827797539081102",
      "-0.06451298637606301",
      "-0.00021328999599778053",
      "0.04695652616361742",
      "0.1050807133214289",
      "-0.6632497772109421",
      "0.05738382135484013"
    ],
    [
      "0.0073046552242105765",
      "0.008831898139492506",
      "0.18212583191873782",
      "0.00993795077743748",
      "0.011106562571264213",
      "-3.088504314012787e-07",
      "1.6417671404733848e-06",
      "4.613501836570167e-07",
      "-7.979253816636353e-07",
      "-0.009825339458617088",
      "0.0012144210551737636",
      "5.537782068093545e-05",
      "-0.016760006092146743",
      "-0.007850421229138678",
      "0.0007104576180204948",
      "-6.938855090990133e-08",
      "-5.447857294824819e-06",
      "1.2607038484649896e-06",
      "-2.4613800467038567e-07",
      "0.004202415256977144",
      "-0.00028218905581633714",
      "0.0013785192098691335",
      "0.0029169616889990146",
      "-0.011988049463375677",
      "0.0025092585728028276"
    ],
    [
      "0.007304656017319107",
      "0.009915340822836845",
      "0.610079673130982",
      "0.01453267986384962",
      "0.01435032565914",
      "-7.944357529566543e-07",
      "3.0323740937591777e-06",
      "7.100358859160351e-07",
      "-2.0395200778379595e-06",
      "-0.029064690066123236",
      "0.002920950882149385",
      "0.0018569164507201052",
      "-0.06001589149559223",
      "-0.032353926946185524",
      "0.0025788937377217106",
      "7.024850000437366e-07",
      "-2.3083699413045792e-05",
      "3.068179522002415e-06",
      "6.384358748345729e-07",
      "0.014471521486164778",
      "-0.0017622690771837944",
      "0.002024074050000993",
      "0.012376287776672336",
      "-0.03993415518029567",
      "0.005882407159359348"
    ],
    [
      "0.007304659339785669",
      "0.00917239933095635",
      "0.3219220844163107",
      "0.01107655456406372",
      "0.011828383340597238",
      "-3.7011888550417774e-07",
      "-1.484456649329678e-06",
      "9.367695226559141e-07",
      "-1.0859175326667682e-06",
      "-0.015265391908441839",
      "0.0015715903225056722",
      "0.0006115748663613757",
      "-0.02877751815852074",
      "-0.01657768022155897",
      "0.0013454625976571254",
      "3.9625752929674e-07",
      "-1.4707893081058645e-05",
      "1.997373336472702e-06",
      "5.745735625756267e-07",
      "0.008588040065766816",
      "-0.0008091345995230308",
      "0.0013013299010324918",
      "0.006228789672575254",
      "-0.01754196020835376",
      "0.0031961033688272856"
    ],
    [
      "0.007304672615955184",
      "0.01438028494488316",
      "1.7128441344823162",
      "0.025885952023399647",
      "0.021943938350139122",
      "-7.47288971301044e-07",
      "-4.672325580730896e-05",
      "7.015884995359696e-06",
      "-6.649084744623849e-06",
      "-0.09119025902341633",
      "0.00880214664099199",
      "0.006554324429424986",
      "-0.1704424067021604",
      "-0.07834417833014498",
      "0.00621577056477876",
      "7.45621855178238e-06",
      "-0.00012251884034881962",
      "1.2211063696611227e-05",
      "8.625200802650108e-06",
      "0.04537653261221681",
      "-0.00563492236346588",
      "0.0051854661049867265",
      "0.02629347363237418",
      "-0.11699184928991863",
      "0.014323352828363898"
    ],
    [
      "0.007304783738586376",
      "0.01277553546872536",
      "0.8036969794576966",
      "0.01684698757144056",
      "0.019499171272361806",
      "-7.36505352658238e-07",
      "-6.6330006174370875e-06",
      "2.2277358090245564e-06",
      "-4.135842916398552e-06",
      "-0.04877868741776438",
      "0.0051003445679644955",
      "0.0018521925935716607",
      "-0.07538716025134762",
      "-0.03349756398991609",
      "0.0025954342884029515",
      "2.4652648746120243e-06",
      "-4.770931616188127e-05",
      "5.763159248704345e-06",
      "2.0247531211379374e-06",
      "0.018375997474093176",
      "-0.0018314440941185786",
      "0.005078936004077122",
      "0.012518578508302009",
      "-0.06152418234585741",
      "0.009177037888561626"
    ],
    [
      "0.007304784986078928",
      "0.01275357665782513",
      "0.7479157767997472",
      "0.016432715620115577",
      "0.018836551559927202",
      "-7.49074624087047e-07",
      "-1.074903662735699e-05",
      "2.4901301472420078e-06",
      "-4.592312474082854e-06",
      "-0.045862045507190176",
      "0.0049866241730036395",
      "0.001104483029142418",
      "-0.07039522627144454",
      "-0.021611910812634156",
      "0.0016897027204031709",
      "3.0472015424118644e-06",
      "-5.3611711175434195e-05",
      "6.387259935529405e-06",
      "1.8338295963311485e-06",
      "0.01890249899709033",
      "-0.0016815640763399695",
      "0.005186178355926481",
      "0.009236291464352463",
      "-0.05628235913518017",
      "0.008650463102956174"
    ],
    [
      "3.806230925755093",
      "173.12201694386317",
      "52.4782771990086",
      "271.68842199083014",
      "60.98385234362669",
      "9.063399765449702",
      "-12.129208540897428",
      "19.22720360695729",
      "-3.4721866470045843",
      "-11.939448396190935",
      "-19.364384545721705",
      "22.373043845532848",
      "-38.35639196471866",
      "35.52064021507566",
      "47.48727261576692",
      "-16.15749534517323",
      "-4.838991382978318",
      "-10.186260815152067",
      "-11.995514172928516",
      "-82.41622711353165",
      "41.44275547011059",
      "-76.52301730732076",
      "31.61761600307752",
      "32.53894893051183",
      "-29.050248483372734"
    ],
    [
      "0.007307474678110237",
      "0.014683184566512396",
      "4.311957366065747",
      "0.06917858511435022",
      "0.09011684947516213",
      "-2.9521939939036463e-05",
      "0.0005864791990603251",
      "-9.668772394192835e-05",
      "7.322256741883118e-06",
      "-0.0031725783864454825",
      "0.0021434283921821246",
      "-0.007210018379354181",
      "-0.4384173688427066",
      "-0.47678986846513555",
      "0.042835904524200594",
      "-1.695629710311733e-05",
      "0.001627359170118737",
      "-0.00011793963706597785",
      "-0.00023302697598620193",
      "-0.027061791256879002",
      "0.005798998608210141",
      "0.009320974781370029",
      "0.19122385296080147",
      "-0.18242032402515446",
      "0.048996326657015164"
    ],
    [
      "0.007321946906880642",
      "0.0871505521489223",
      "11.86322265315395",
      "0.09178322024487684",
      "0.13119868623688538",
      "8.308094400693917e-05",
      "0.0049191076537255865",
      "-0.0004838531044671689",
      "-2.1794891273807265e-05",
      "-0.7815428051565816",
      "0.06298202850339793",
      "0.06981316198752201",
      "-0.9211228890859252",
      "-0.9703540843331724",
      "0.07201548760626121",
      "-0.0009722899897118057",
      "0.011704572177573924",
      "-0.000840574702353457",
      "-0.0011607115826214932",
      "0.4278394621817453",
      "-0.03871474724814907",
      "0.003864777240109221",
      "0.13500716919382755",
      "-0.3739871043822005",
      "0.05459675742137888"
    ],
    [
      "0.0073049737274471106",
      "0.023598928190370353",
      "2.738581108995692",
      "0.07120056116198267",
      "0.07477525359025204",
      "-6.371128537879857e-08",
      "-3.0185798652771673e-06",
      "5.813850794853119e-06",
      "-2.6558255833500034e-05",
      "-0.1934013402558707",
      "0.02995134943324177",
      "0.007374136721118548",
      "-0.4057158473612073",
      "-0.139052242357968",
      "0.01465346495627093",
      "1.1717449200151527e-05",
      "-0.00018466175039767203",
      "3.0002563648694845e-05",
      "8.204278404087337e-06",
      "-0.0038349371984297766",
      "-0.0018536648922082306",
      "0.029766143212469603",
      "0.046043415398901215",
      "-0.37915853064004407",
      "0.062286013853068804"
    ],
    [
      "0.0073047665062676475",
      "0.009549236930842663",
      "0.17322257797230278",
      "0.0112851569798723",
      "0.014233456378412808",
      "-1.5707431997340556e-07",
      "-8.643808518099691e-07",
      "1.4336596857366282e-06",
      "-1.2857306360251819e-06",
      "-0.009261960610579417",
      "0.001690467390910592",
      "-0.0007439829845140114",
      "-0.01862710907347269",
      "-0.009493111868471269",
      "0.0010780522896449497",
      "-3.476002260154144e-07",
      "-8.253107329011312e-06",
      "2.297239733614572e-06",
      "5.195167734392602e-09",
      "0.0008703011172906949",
      "0.00030627806682067453",
      "0.0025181936524459178",
      "0.003294425544097517",
      "-0.01523625654781425",
      "0.00421046738530332"
    ],
    [
      "0.007304774705597557",
      "0.009500294283238082",
      "0.1780268388367398",
      "0.011559314371235276",
      "0.014441855165337861",
      "6.0433692561072475e-09",
      "-3.61253537036495e-06",
      "1.831984683393658e-06",
      "-1.7457092693605924e-06",
      "-0.008329804689791663",
      "0.001523186666625268",
      "-0.0009156952741047512",
      "-0.01977940349117229",
      "-0.00854040855121454",
      "0.0011482330234642744",
      "-2.0637614080357018e-07",
      "-1.4309148051261495e-05",
      "3.0037053895956654e-06",
      "8.233117139911462e-07",
      "0.001082392555723791",
      "0.00037854117036220897",
      "0.002429519371513479",
      "0.002691455351400436",
      "-0.01642665340562617",
      "0.004431670856533661"
    ],
    [
      "0.007304784600307306",
      "0.010285266039062947",
      "0.2789526580889717",
      "0.014125132267092992",
      "0.018153658793446183",
      "6.10115589467864e-07",
      "-8.218560914865657e-06",
      "2.642471150985429e-06",
      "-3.826797165390938e-06",
      "-0.01620179947426788",
      "0.0028017088756711653",
      "-0.0009084121221233819",
      "-0.03512369479407189",
      "-0.014462536350248316",
      "0.0017207821099600611",
      "8.621359911897713e-07",
      "-2.8900682792799887e-05",
      "5.018569243246695e-06",
      "2.416959214864855e-06",
      "-0.001030646311539758",
      "0.0005835055852963411",
      "0.004018132855919928",
      "0.005021003859987341",
      "-0.03368631300788909",
      "0.007403188658606197"
    ],
    [
      "0.00730501924354208",
      "0.013180511804569547",
      "0.27358189994171883",
      "0.01341672374593187",
      "0.022165211174932493",
      "-7.972068773040246e-08",
      "-2.6489642343915375e-07",
      "2.6352924380237803e-06",
      "-1.3275088480740899e-06",
      "-0.012980410758934652",
      "0.002225889052413688",
      "-0.003401029456263654",
      "-0.017569256415048896",
      "-0.013244536163174293",
      "0.0019733438714717336",
      "-1.582155648731559e-06",
      "-1.3514884740908599e-05",
      "3.4266689119086704e-06",
      "8.610224707048972e-07",
      "0.005426823150025532",
      "0.0013275663427120043",
      "0.00505411886140248",
      "0.006467372452613814",
      "-0.011369250723015445",
      "0.007369428130305695"
    ],
    [
      "0.09502970123986532",
      "34.090779558061485",
      "71.08241129650419",
      "9.966166018947163",
      "59.85993642898429",
      "-0.8161893358947435",
      "2.1322993410888333",
      "0.3035799117001108",
      "2.215978476098025",
      "-36.93414472905839",
      "12.107395109341223",
      "-15.33414187179052",
      "-3.9384227400451244",
      "46.90934001210975",
      "11.389790245136927",
      "-1.5003973159258754",
      "0.9698582992562558",
      "-0.8367326454375709",
      "-0.3430379929097246",
      "25.408105354173813",
      "13.527879615730676",
      "42.37425107409233",
      "-22.22343098868249",
      "-35.29059076147338",
      "21.39657502977963"
    ],
    [
      "0.007371992295883009",
      "4.791272243036426",
      "20.88351425624417",
      "4.1461734994775",
      "8.811612714225355",
      "-0.012278121305005413",
      "0.014916980683567845",
      "-0.00962290772444507",
      "0.014416370798396161",
      "-8.739244486012854",
      "4.369654179498957",
      "0.006317341463570338",
      "-8.574738747921367",
      "-5.279948710046274",
      "1.0566125392696748",
      "-0.011083570078990758",
      "0.03185275733797545",
      "-0.011986432132397888",
      "-0.017057221867240766",
      "-3.5804207104889056",
      "0.7588978086483897",
      "6.434028794280873",
      "2.075857972155226",
      "-11.4958506023229",
      "5.918853319124056"
    ],
    [
      "0.007364566838677079",
      "0.1999672262669431",
      "34.24169114703016",
      "0.4371957843394957",
      "0.742241168245307",
      "-0.0006533112277994035",
      "0.006960178125270477",
      "-0.00046335772730265356",
      "0.0032585334484860457",
      "-2.489247729704279",
      "0.2775384780940682",
      "0.2528624825406218",
      "-3.74768380413638",
      "-3.6988067377876375",
      "0.4231259012856937",
      "-0.0031273846425322878",
      "0.04322168009918909",
      "-0.004717381955391571",
      "-0.0053643936435907955",
      "-0.09549836332122931",
      "0.026856276954777797",
      "0.2563086835383944",
      "-0.19656766108195434",
      "-3.1981376038518925",
      "0.3482780485864118"
    ],
    [
      "0.007304965826967057",
      "0.0114057940259249",
      "0.3423831604989361",
      "0.012858116461900094",
      "0.01934505975445026",
      "-5.62463756348854e-07",
      "7.80551958645509e-06",
      "1.5253448105449867e-06",
      "-9.855681178076394e-07",
      "-0.014096898001702914",
      "0.0020249533064369725",
      "-0.0013917027034679006",
      "-0.023318102340197842",
      "-0.026921997200568166",
      "0.002292416956919034",
      "-2.840070502196288e-06",
      "2.4680402642241516e-05",
      "1.412015819978367e-06",
      "-3.739411431764903e-06",
      "0.00550865905423264",
      "0.0003799845630994868",
      "0.003303671484558154",
      "0.008756886708987385",
      "-0.009595742350792816",
      "0.005886405948123941"
    ],
    [
      "0.00730476717700639",
      "0.039875384995362695",
      "5.376426398806042",
      "0.04912743338657044",
      "0.02863968103103444",
      "-4.943989224935267e-06",
      "1.7792408070302696e-05",
      "8.858446348684112e-07",
      "-4.776867076190756e-06",
      "-0.32683045667701155",
      "0.024163111025335037",
      "0.02060561143374506",
      "-0.4527118825144993",
      "-0.20131024255677193",
      "0.013602074789787633",
      "3.6975757463527993e-06",
      "-8.327231390870953e-05",
      "8.695940099294993e-06",
      "1.5387930995736455e-06",
      "0.24245348711046236",
      "-0.025521743075228826",
      "0.005732428695286366",
      "0.09215407047901086",
      "-0.2129685228641998",
      "0.023981625786114447"
    ],
    [
      "0.007304773396430521",
      "0.010923548570244601",
      "0.4689270618092991",
      "0.012271176057137083",
      "0.014806609581813098",
      "-6.323011013135584e-07",
      "1.5725831214718415e-06",
      "1.136071794677818e-06",
      "-1.3001020332732057e-06",
      "-0.023966440728948067",
      "0.0021413231982830455",
      "0.0005647725603444015",
      "-0.03468279894711702",
      "-0.026055682309017288",
      "0.0018111265574487895",
      "1.1649782278310367e-07",
      "-1.467332314963167e-05",
      "2.400073986805056e-06",
      "-2.5205421722334297e-08",
      "0.01610831741229793",
      "-0.0013450224971217053",
      "0.0018138149911499188",
      "0.012579052883521711",
      "-0.015303724182598868",
      "0.004416885245462521"
    ],
    [
      "0.007304782292714798",
      "0.010291595025066613",
      "0.23312612719511347",
      "0.011101884687874125",
      "0.01413324039612331",
      "-5.451538789680977e-07",
      "-3.353930285479027e-06",
      "1.440066926388696e-06",
      "-1.258026939055608e-06",
      "-0.010758523608169639",
      "0.0015765359460605385",
      "-0.0007578464743427955",
      "-0.017872013081743267",
      "-0.00921163218901284",
      "0.0009062797283986485",
      "4.2555279101894904e-07",
      "-1.7825848739839724e-05",
      "2.707838637944598e-06",
      "3.173509888369609e-07",
      "0.010389073699553913",
      "-0.000423061004900684",
      "0.0020405644188426345",
      "0.004640618430841733",
      "-0.006100935951256494",
      "0.0036273302689652813"
    ],
    [
      "0.007305134735009125",
      "0.08631969139190707",
      "9.55991003728482",
      "0.12210592724025765",
      "0.05095450534534272",
      "-5.625139576169546e-05",
      "-0.00015094290655873066",
      "2.715325740258273e-05",
      "-5.822170109147349e-05",
      "-0.6024198328094853",
      "0.06099598326878817",
      "0.03980090280706685",
      "-1.0227480695645286",
      "-0.1410648021885944",
      "0.010490491196223467",
      "7.513213818739553e-05",
      "-0.0010515685119628657",
      "0.00011383576579802801",
      "2.2373506632301406e-05",
      "0.5989150910413513",
      "-0.06881155460320858",
      "0.028844743252910893",
      "0.08918914752450133",
      "-0.5297872445256442",
      "0.0639269769219348"
    ],
    [
      "1.3739273318940226",
      "116.62453864945866",
      "21.46904871808651",
      "200.50754617766586",
      "121.82804946680959",
      "-10.550219922520393",
      "1.5314333047509394",
      "1.5355858167371843",
      "9.406994157166112",
      "-14.905811502621761",
      "63.56187495552689",
      "-65.00704135303681",
      "-31.049785581379325",
      "-17.737013035966626",
      "67.32216638525115",
      "5.980982045505527",
      "-3.0532615858778396",
      "16.39738500106391",
      "5.368983101031807",
      "15.224389554277879",
      "-131.4088657426548",
      "-89.43412952037265",
      "24.62462738286065",
      "16.72806366584805",
      "-105.81290370387414"
    ],
    [
      "0.0074810128921762725",
      "1.7304661893538344",
      "35.72141696682887",
      "8.650733794142843",
      "3.65568977016801",
      "0.01342143784108109",
      "-0.07668731575260021",
      "0.03232534890933066",
      "-0.014850232440208787",
      "-6.2368916587862895",
      "3.8102243222770236",
      "-0.03141028137032888",
      "-15.101953958139214",
      "6.165486618238843",
      "-0.4881238489878434",
      "0.01026611140061811",
      "-0.002803136893600652",
      "0.02024096665725387",
      "0.01916639476496637",
      "4.441884530155196",
      "-0.343959438038228",
      "2.4698759303157907",
      "-8.496321951718775",
      "-8.967030685823758",
      "5.524962583574479"
    ],
    [
      "5.381652886688415",
      "100.76209526175049",
      "39.63052757973444",
      "170.81374977047773",
      "328.77212745990096",
      "19.880284504220693",
      "1.3920165389478543",
      "-19.43453153596643",
      "-10.621147149423523",
      "19.825433899558654",
      "-122.90566867602273",
      "51.7460763299097",
      "-37.535949660768686",
      "43.825546233585605",
      "-133.5308963355887",
      "11.988756953660628",
      "7.330851349778161",
      "-23.091808504109515",
      "40.36607269500857",
      "21.65691948823047",
      "-42.24749460072845",
      "173.5897966342477",
      "25.934892702956933",
      "31.560624990472267",
      "-190.0692558222986"
    ],
    [
      "0.007667247614938604",
      "4.132037234764624",
      "14.387223875733195",
      "10.73179133847211",
      "4.409971608944452",
      "-0.02412589223080026",
      "-0.0527962026514759",
      "0.05191618606568459",
      "0.0046443063636251065",
      "6.381674013384047",
      "-6.260334023483785",
      "-3.567277318286262",
      "-11.281194831316308",
      "-4.213698605178186",
      "4.296932177659013",
      "-0.029679668038964352",
      "-0.03451996750434606",
      "0.03323943715902964",
      "0.03896020148672971",
      "-1.8796171476067203",
      "2.057819239541274",
      "-2.2261638282259026",
      "-0.045019031811689474",
      "-5.497164086157415",
      "5.301615987052649"
    ],
    [
      "0.007308530047226477",
      "0.017050271572974517",
      "0.31884642784374123",
      "0.018708251845490038",
      "0.03350608395625057",
      "-3.674467675337809e-05",
      "0.00018526560972593524",
      "2.379441459008097e-05",
      "8.146194956854537e-06",
      "-0.006314269455988648",
      "-0.0003586775831542444",
      "-0.006130021183315576",
      "-0.01970513604377596",
      "-0.025454813541723773",
      "0.0040962848072372176",
      "-3.71703436868446e-05",
      "0.00013935989004972344",
      "2.4351459512687034e-05",
      "-5.048636941819664e-05",
      "-8.798093445992957e-05",
      "0.0023267318116423313",
      "0.007112230750072134",
      "0.012090886728841533",
      "-0.01446659414208154",
      "0.011319488577861291"
    ],
    [
      "0.007304961334320184",
      "0.010579038923922283",
      "0.3271168318131886",
      "0.012142942127157623",
      "0.014534219599479304",
      "-5.796906393773205e-07",
      "4.434774803029469e-06",
      "2.478436686207393e-06",
      "-8.585811889140596e-07",
      "-0.012036780048720063",
      "0.001448338954615225",
      "-0.0011278396957875019",
      "-0.02504359963770213",
      "-0.006504272441643502",
      "0.0011583169594872392",
      "-2.2248350464707146e-06",
      "-3.701020955427407e-08",
      "2.607828136813855e-06",
      "-5.703489875291681e-07",
      "0.013330327425328727",
      "-0.000220289588923958",
      "0.002213969315239674",
      "0.00016748907765047472",
      "-0.01090195411559334",
      "0.004159362372948443"
    ],
    [
      "0.00730476630048381",
      "0.009373308361258187",
      "0.23759447702783637",
      "0.01110567252826533",
      "0.012908974621781913",
      "-4.326069164865443e-07",
      "1.0431399943058024e-06",
      "1.2280006546412778e-06",
      "-9.7272625380559e-07",
      "-0.009229696658911478",
      "0.0011580928324629548",
      "-0.000264048164962725",
      "-0.021254949847979362",
      "-0.012295407725284205",
      "0.0012644465211534045",
      "-5.72563780057001e-07",
      "-7.892906229752058e-06",
      "2.0300442931507842e-06",
      "-1.3466259140582364e-07",
      "0.007059500298274066",
      "-0.00037523106501090986",
      "0.0014987948734305782",
      "0.004423474113655015",
      "-0.012001475620582168",
      "0.003410973377239758"
    ],
    [
      "0.007304773761855247",
      "0.009652237010450204",
      "0.2474413455979102",
      "0.011219713735314536",
      "0.013381124305993697",
      "-3.0327562287175345e-07",
      "-2.074411651784349e-06",
      "1.4828526878209657e-06",
      "-9.985125704351118e-07",
      "-0.010978171132419116",
      "0.0013948212726476704",
      "-0.000208660263579476",
      "-0.02141154045312402",
      "-0.013955105778000933",
      "0.0013074474395274721",
      "-2.0919318776447098e-07",
      "-1.0963101602575864e-05",
      "2.1848815799202596e-06",
      "2.2603578943127138e-07",
      "0.0075141795729257305",
      "-0.00045123200269644054",
      "0.00167807388404847",
      "0.00563427159222394",
      "-0.011043216108419213",
      "0.003578348765436099"
    ],
    [
      "0.007304808471775361",
      "0.028659186661793228",
      "4.188652355473356",
      "0.0530351815342871",
      "0.03271212388397305",
      "-3.625976304564862e-06",
      "-0.00015124852161871425",
      "2.0331524427856033e-05",
      "-1.2142364592834073e-05",
      "-0.23196326809333048",
      "0.021895302612488763",
      "0.01734891216370279",
      "-0.422936578749044",
      "-0.16386638271120027",
      "0.013748097678859492",
      "2.205426877647274e-05",
      "-0.00030184336503227577",
      "2.9863855750543542e-05",
      "2.0199266723479956e-05",
      "0.1675370639132814",
      "-0.019494464990677134",
      "0.008493595509454244",
      "0.05607987565782809",
      "-0.23919627788398298",
      "0.029023565054218034"
    ],
    [
      "0.0073050449746698025",
      "0.034712689142691176",
      "4.493686007931105",
      "0.09886169268159421",
      "0.10041918548954808",
      "2.3363369133772494e-06",
      "-8.587382240018861e-05",
      "3.134316993358941e-05",
      "-2.2194320831054643e-05",
      "-0.3185496887214048",
      "0.039604727301116784",
      "0.033826550593637976",
      "-0.5706906706437745",
      "-0.45496813334890507",
      "0.036356239882377885",
      "2.3446064870051312e-05",
      "-0.000335532525366576",
      "4.0202976610871524e-05",
      "4.0029238727238e-05",
      "0.04897239045327581",
      "-0.02319360965391002",
      "0.027398427555220477",
      "0.2529400007010745",
      "-0.39550000419722925",
      "0.08170296381029107"
    ],
    [
      "4.9989055683679595",
      "204.02896755464764",
      "69.06355748020893",
      "114.42954432447397",
      "3.5684964510925803",
      "20.134260515991997",
      "8.710377422145237",
      "15.758320937164966",
      "-3.8598289454968713",
      "0.5398272545446477",
      "12.675838877763388",
      "-10.523652981978325",
      "56.156944525485464",
      "-9.273612185596898",
      "-13.076933056916822",
      "-18.875671310712836",
      "6.970689749516878",
      "-0.4108472878399825",
      "-1.1894035752325287",
      "17.50608283806713",
      "34.16557078815274",
      "-18.626636094067756",
      "-63.612212552241644",
      "4.767802907586302",
      "-4.429972811472128"
    ],
    [
      "0.007378919833914995",
      "0.5870547205614856",
      "14.78825879199018",
      "0.06396780512428056",
      "0.35417185381888366",
      "-0.00489945453088036",
      "0.027084775144146585",
      "0.0010701494869076811",
      "0.003157850715674748",
      "-2.827172057982168",
      "-0.11469724346002765",
      "-0.0861547387003965",
      "0.5540859548716185",
      "0.573138202946966",
      "0.02345728034996546",
      "-0.003785002133804045",
      "0.015673348636841205",
      "0.0008232204404589146",
      "-0.0029643289420057325",
      "0.3794418726605474",
      "0.010556975365200299",
      "0.4040967244860043",
      "0.08983244482302322",
      "-1.9255287243082342",
      "-0.042884853803412885"
    ],
    [
      "0.007316874852814609",
      "0.12934234540128595",
      "5.815309003791961",
      "0.09634040717229665",
      "0.3696864452302016",
      "-0.0007925964818190597",
      "0.006759598228445624",
      "-0.0006784095614747173",
      "0.0006830654292835204",
      "-0.5961249727743756",
      "0.08274909205950415",
      "-0.0038837758222146817",
      "-0.5944542147409803",
      "0.7851092222491337",
      "-0.05252764527057823",
      "-0.0005137832367863254",
      "-0.0008784931472003808",
      "-1.3271010267186644e-05",
      "-0.001425724402407652",
      "0.5148530765393196",
      "-0.028422945379982596",
      "0.19606069265669152",
      "-0.159301795706261",
      "-1.0409955086699316",
      "0.16079462655622664"
    ],
    [
      "0.007304963912441997",
      "0.011440852015983823",
      "0.2835123715541688",
      "0.014501919879485743",
      "0.02013359456336608",
      "-2.091665597605698e-06",
      "2.225998722376415e-05",
      "-1.5091077007799893e-07",
      "-3.191099241292152e-06",
      "-0.01549799960590198",
      "0.0026968382228665135",
      "-0.0007231913931800159",
      "-0.030498526330431427",
      "-0.016690346250478817",
      "0.0016843408211825554",
      "-1.3830584359284631e-06",
      "-6.297841341904917e-06",
      "4.138863711723103e-06",
      "-4.020856724840525e-06",
      "0.006914318117307272",
      "-0.0003217726239324476",
      "0.0041261050023159995",
      "0.008467349114809654",
      "-0.025632232110080998",
      "0.007790477498477368"
    ],
    [
      "0.007304765810907999",
      "0.009755269515733212",
      "0.12781735886996848",
      "0.010431857222876295",
      "0.013400793798375029",
      "-8.655664686047512e-07",
      "6.645716295134388e-06",
      "3.525556743683691e-07",
      "-1.1746930161165564e-06",
      "-0.008580302270003467",
      "0.0014510028553045796",
      "-0.0007350216619540434",
      "-0.01189359474708974",
      "-0.0025184145170117325",
      "0.0005071603712869684",
      "-5.356746616126509e-07",
      "-4.533392547014055e-06",
      "1.9043602193403215e-06",
      "-1.17885946020459e-06",
      "0.004495132397617049",
      "6.0059638341328664e-05",
      "0.0024043813515623952",
      "0.00139539914299688",
      "-0.010511956669597386",
      "0.0035524716535414525"
    ],
    [
      "0.007304773076971132",
      "0.009666458741289114",
      "0.12676506447333705",
      "0.01016601059047629",
      "0.012892285220855535",
      "-6.148049382089474e-07",
      "3.662453981468743e-06",
      "7.085247135282424e-07",
      "-1.0966583575573522e-06",
      "-0.0070981120277002555",
      "0.001198760260900754",
      "-0.0008407942380647573",
      "-0.010332356907114048",
      "-0.0023932871521191853",
      "0.0005034877511180347",
      "-4.654057656346464e-07",
      "-6.289080612788019e-06",
      "1.943238195267071e-06",
      "-5.904506508812002e-07",
      "0.005373419116430773",
      "3.682575140622742e-05",
      "0.0020507376607416263",
      "0.0012981202476432378",
      "-0.0071767446774288",
      "0.0031149110354583773"
    ],
    [
      "0.007304780842435576",
      "0.009865998139793586",
      "0.16302994469922943",
      "0.010409727328912531",
      "0.013149279070219832",
      "-4.3303367069276573e-07",
      "1.3726612837148391e-06",
      "9.1845368552136e-07",
      "-1.1230303407305583e-06",
      "-0.00974106904606855",
      "0.0013039401582488346",
      "-0.0006784600641324134",
      "-0.013059547367623615",
      "-0.005042729760922553",
      "0.0006651248430468431",
      "-2.2715851220498666e-07",
      "-8.672035474724137e-06",
      "1.9773255889704873e-06",
      "-1.7320858208755705e-07",
      "0.005530921020827457",
      "-6.580939549696214e-05",
      "0.0021473535081774466",
      "0.002725934095815716",
      "-0.009600792033934954",
      "0.0033252539937365217"
    ],
    [
      "0.007305016497070689",
      "0.013012321209568746",
      "0.3014600093484761",
      "0.011919549882068213",
      "0.01748229283173146",
      "-1.033009632529597e-06",
      "6.601177549530402e-06",
      "1.424733752317935e-06",
      "-1.2925166605798114e-06",
      "-0.021872663015836957",
      "0.002351541872232154",
      "-0.0023993075817878165",
      "-0.016886728235399995",
      "0.006219071232119326",
      "0.000566919410190098",
      "-1.1342805763313556e-06",
      "-9.92478197787887e-06",
      "2.9911595477791693e-06",
      "-7.167396217659007e-07",
      "0.01611864902363926",
      "0.0005031585959009598",
      "0.00450446756576126",
      "-0.002102261958391574",
      "-0.012674119461404282",
      "0.005366994799829792"
    ]
  ],
  "rational_Q": [
    [
      "0.050397151033806625",
      "347.1333596562022",
      "328.862685979424",
      "81.90854462896881",
      "83.5078185719339",
      "347.13335964956707",
      "257.3136826673051",
      "1060.5676433914866",
      "292.08825299481276",
      "328.45386675463817",
      "328.8626859803979",
      "1060.5676434063378",
      "5105.807540106118",
      "1119.4386047167416",
      "352.7137360800914",
      "81.90854437971383",
      "292.0882529903871",
      "1119.4386047297378",
      "403.7096941107081",
      "193.54324484398236",
      "83.5078185554586",
      "328.45386674834214",
      "352.7137360859825",
      "193.5432448287427",
      "454.47076672978443",
      "-0.7524830551673057",
      "-0.039227005163892055",
      "-1.0315179265715044",
      "0.20487966314336847",
      "-0.7524830694838236",
      "1.223775530639188",
      "-0.20043034971903745",
      "-0.03169432970775748",
      "-0.21551778104474142",
      "-0.03922700429495645",
      "-0.20043034559500597",
      "0.5467098055983936",
      "-1.304854019915763",
      "0.2931513117572798",
      "-1.0315179225724984",
      "-0.0316943271086077",
      "-1.3048540171859235",
      "0.8201837128286252",
      "-0.02812827349304959",
      "0.20487965865701563",
      "-0.21551778023053486",
      "0.2931513136031401",
      "-0.02812826862589149",
      "0.03702042241401315",
      "-19.435560383882404",
      "-6.605591939117864",
      "58.338588299407405",
      "-27.414007875853454",
      "-61.71232440596837",
      "-241.98046522614067",
      "0.34213770198942767",
      "-45.98334712218032",
      "27.66164634505626",
      "33.762238700913784",
      "-8.762863337644164",
      "-29.680623276887815",
      "14.964912589973759",
      "28.483158147596235",
      "7.647914336927497",
      "-35.1807796145949",
      "9.888566911156225",
      "-42.39068579376893",
      "-24.59183995341682",
      "-3.8959601214508446",
      "-43.852058124386154",
      "52.60786893774174",
      "-33.47476578367924",
      "14.01584934380027",
      "-2.428915468342776",
      "27.661646289570132",
      "-8.854614736713035",
      "166.8975200201686",
      "-50.48395766781105",
      "0.7166913725524477",
      "-107.96525619939416",
      "-14.62885850170129",
      "-1.0602383330602183",
      "-34.68698871025572",
      "2.355805779637266",
      "4.698118358192772",
      "29.00259709422169",
      "81.88490197430716",
      "-26.525849099369466",
      "7.388128419211442",
      "0.6558899970004883",
      "32.00567810244989",
      "-0.839262782874481",
      "5.276104709560107",
      "-0.00130883969447345",
      "-20.52543785741963",
      "28.48315834110348",
      "-31.059402754006108",
      "59.70862829244792",
      "19.01630692353836",
      "27.888255203360007",
      "4.698118258749059",
      "-48.360092678142095",
      "-38.285847253897614",
      "83.34265824733427",
      "-38.93399512927342",
      "-3.4677095481261357",
      "36.56607432255916",
      "24.25103382908477",
      "-42.94719482021358",
      "22.605483778237904",
      "8.611918676175627",
      "-12.36103480709295",
      "17.696057190696113",
      "-13.89906224327797",
      "-29.884797482721936",
      "-24.591839989883578",
      "16.163650123659547",
      "-78.17584859796648",
      "16.18082711238059",
      "-22.666166136920857",
      "0.6558899849366984",
      "19.820020257289002",
      "44.87384290727646",
      "-35.88143578778958",
      "-2.4677542771860743",
      "8.611918676774305",
      "-15.036246195458098",
      "16.921054330388664",
      "15.133146682917916",
      "-36.14903751157377",
      "-13.022057962389537",
      "12.730083830025299",
      "-3.8959692272438713",
      "49.28188909414604",
      "10.858347992192302",
      "-61.712324734078955",
      "33.76223868948879",
      "7.647914304793584",
      "-3.895960141359883",
      "-19.435560407669012",
      "-241.98046524465096",
      "-8.762863359965158",
      "-35.180779640288655",
      "-43.85205808638087",
      "-6.605591751146286",
      "0.3421377327064647",
      "-29.680623260672995",
      "9.888566928206856",
      "52.607868910662226",
      "58.33858823298545",
      "-45.98334709787932",
      "14.964912661060449",
      "-42.39068582741043",
      "-33.47476577434877",
      "-161.33212299304216",
      "-9.0822238901748",
      "12.308638464621454",
      "-8.854614748836344",
      "-161.3321229567604",
      "879.8199353385255",
      "-141.83724178019202",
      "89.3514465033075",
      "-31.059402603935524",
      "-9.0822239785737",
      "-141.8372416777564",
      "176.54956704215397",
      "-34.798199036138456",
      "16.163650089958132",
      "12.308638548321314",
      "89.35144656829097",
      "-34.798198795407956",
      "234.11258353889423",
      "-49.58842283002686",
      "30.077924897478074",
      "-14.628858514134285",
      "-18.810359168739424",
      "-709.834024585809",
      "161.23598941544196",
      "-238.09365069138133",
      "-48.360092717402736",
      "-100.40583234657748",
      "238.12690641374647",
      "-187.2380698899762",
      "126.01132979149547",
      "19.82002025161612",
      "-30.8415936003552",
      "99.23753767815444",
      "27.24680709492029",
      "-187.47050693097742",
      "0.8945433758254251",
      "29.002597089717018",
      "-100.40583232172243",
      "17.562338749998275",
      "-36.853067894684735",
      "-56.887587037864385",
      "36.56607442254059",
      "25.97077826389997",
      "103.62723745353838",
      "-15.124896488775565",
      "34.140614495406965",
      "-15.03624618297248",
      "-36.73822582540844",
      "86.21994267409036",
      "-19.334818912217898",
      "-120.26056795711155",
      "32.00567815241976",
      "-30.841593630666843",
      "283.00203905167325",
      "275.6307543926068",
      "-117.26079781357187",
      "-12.361034791971342",
      "-36.73822571128733",
      "26.556105518727737",
      "-6.894738511523886",
      "3.602795850116102",
      "12.73008380470774",
      "81.08928446146612",
      "25.501027386488413",
      "-41.9026018314471",
      "98.63424094313285",
      "166.89752001712714",
      "-1.0602383603749834",
      "81.88490198597492",
      "-0.839262759487227",
      "14.01584929846553",
      "-50.483957643417675",
      "-34.68698869028638",
      "-26.525849026106165",
      "5.276104706314418",
      "-2.4289154853114208",
      "0.7166913849928055",
      "2.3558057834607493",
      "7.388128448728018",
      "-0.0013088737339107103",
      "-709.8340246039779",
      "238.1269064169116",
      "99.23753766113634",
      "59.70862833507386",
      "-49.58842284694539",
      "161.2359894209371",
      "-187.23806990919218",
      "27.246807068291826",
      "-78.17584857440652",
      "30.077924870875407",
      "-238.0936507077484",
      "126.01132981561364",
      "-187.47050690668033",
      "-436.5931793688018",
      "282.3574561789144",
      "-38.28584725890417",
      "17.562338747095108",
      "-436.5931793865311",
      "1021.1690978513988",
      "-60.069728993872715",
      "44.87384294350053",
      "283.00203899955176",
      "282.3574561781189",
      "-60.06972900607177",
      "960.5475362236818",
      "-60.00674277099153",
      "24.251033911544667",
      "103.62723746283378",
      "165.36834320077145",
      "-362.1454525234338",
      "105.71783890638059",
      "16.92105431258939",
      "26.556105509421524",
      "-71.1890261753874",
      "55.53511260420662",
      "-95.78794396053826",
      "17.69605718682327",
      "86.21994275215297",
      "-71.18902617715739",
      "67.52107070106534",
      "-59.45298239429003",
      "-3.8959692211780075",
      "25.501027386915823",
      "-40.842912515677995",
      "12.332568587928822",
      "95.58329592652827",
      "19.01630678437858",
      "83.34265818057445",
      "-42.94719479523321",
      "-13.899062231048493",
      "-20.52543782443925",
      "27.888255210105566",
      "-38.93399515448874",
      "22.605483795736422",
      "-29.88479750746877",
      "-36.853067893729545",
      "-15.12489641897445",
      "-19.334818816009655",
      "16.180827109053023",
      "0.8945434329095175",
      "-56.88758700304045",
      "34.14061444520611",
      "-120.26056800912549",
      "-362.14545249567664",
      "55.53511260232568",
      "-35.88143581966644",
      "275.6307544076491",
      "-60.00674278107365",
      "105.71783892611542",
      "-95.7879439944958",
      "-49.42559371939792",
      "15.133146541478416",
      "-6.894738529234977",
      "67.52107070957241",
      "-49.42559372662211",
      "204.17850760636202",
      "49.28188907083084",
      "-41.90260176643165",
      "12.332568648085955",
      "-33.61839913361732",
      "-67.50478485192185",
      "-22.666166193400766",
      "-2.4677542949009923",
      "-36.149037498657755",
      "10.858347991022981",
      "-117.26079779673641",
      "3.6027957557004897",
      "98.63424090838345",
      "-59.452982469425216",
      "95.58329591654618",
      "-67.5047848102795",
      "-2.2092383742955",
      "0.05107249415061871",
      "0.5898709252014553",
      "-1.1416396422328814",
      "2.2092383693293765",
      "5.5408188150393975e-09",
      "1.6582793795969235",
      "-0.07121861015515488",
      "0.41027152706986486",
      "-0.05107249479041595",
      "-1.6582793798986883",
      "9.901117588041432e-09",
      "0.5583276403656844",
      "-0.18449417452708797",
      "-0.5898709282080474",
      "0.07121860725905158",
      "-0.558327649848819",
      "9.119724368044226e-10",
      "1.4153217678195258",
      "1.1416396421131398",
      "-0.4102715306764094",
      "0.18449417425926806",
      "-1.4153217680086818",
      "2.1375014229427784e-09",
      "34.71675803985775",
      "-62.06402835552604",
      "71.81127941276274",
      "-14.227871528154095",
      "67.5309129905178",
      "-115.42976614399828",
      "46.174629511531215",
      "-35.39799607105163",
      "22.4934706284898",
      "25.05947277324921",
      "-41.88831480519307",
      "-60.58239938992843",
      "18.724609916097688",
      "-8.591549282204364",
      "13.121063911843494",
      "-21.489318705096174",
      "-6.248033620824358",
      "-39.92092435894826",
      "-10.009865363479289",
      "16.739747760940087",
      "19.491117143062823",
      "47.554537080623035",
      "-12.679311876645722",
      "-15.477518131197048",
      "32.16012108627006",
      "22.493470651800944",
      "7.843689038385413",
      "-44.35728592048606",
      "-47.52979357452808",
      "10.942357799430019",
      "-207.7806104161884",
      "-75.55296786806763",
      "-112.58981709270874",
      "-74.58388738540387",
      "-35.549120506397436",
      "-19.13416261773281",
      "-31.167703333424658",
      "-14.73165243298945",
      "15.725844237222015",
      "-9.423113785258096",
      "16.516448913537676",
      "-2.5690343733332455",
      "-52.071697982131035",
      "-6.519252406957486",
      "25.075802367121945",
      "30.302004136275567",
      "-8.591549308185357",
      "3.0631894131196002",
      "-14.289575530870849",
      "-17.552328149971608",
      "4.290704052782618",
      "-19.13416256252821",
      "-24.832657299312345",
      "131.7234111719542",
      "-20.73418407561914",
      "4.132005433009096",
      "20.173286405210515",
      "1.0058220052604983",
      "6.938429228219531",
      "30.66183871350077",
      "-35.53963068796227",
      "-13.350678842872979",
      "6.874560278159494",
      "26.63078699306659",
      "47.71252846764062",
      "47.433374486990395",
      "-10.009865391382679",
      "35.53144745900354",
      "-11.523014071969376",
      "7.468584788045432",
      "2.2817979046284425",
      "16.516448966964873",
      "28.99451660144231",
      "78.20269523856042",
      "-23.73569527782057",
      "15.922141214045487",
      "-13.350678877001023",
      "5.034616608564041",
      "-45.77980267324373",
      "39.03818306138003",
      "5.723223893455272",
      "-6.500333199708801",
      "1.1268576608903154",
      "-7.855145873070669",
      "-1.112315102000266",
      "-4.534779791507594",
      "-67.53091296556121",
      "-25.059472788757216",
      "-13.121063981738821",
      "-16.739747743272236",
      "-34.71675800288357",
      "115.42976615341735",
      "41.88831487164633",
      "21.489318660138597",
      "-19.49111712199196",
      "62.06402832256395",
      "-46.17462943796262",
      "60.58239939181417",
      "6.2480335682048",
      "-47.55453698638774",
      "-71.81127941062992",
      "35.397996093073495",
      "-18.72460993658383",
      "39.920924265542574",
      "12.6793118888851",
      "-40.812266432471915",
      "-47.66724818947217",
      "-98.22584990757805",
      "7.843689023786966",
      "40.8122664319784",
      "1.090754925504574e-07",
      "-134.64769961553407",
      "121.10568661051917",
      "3.063189601532611",
      "47.66724801141602",
      "134.64769953499544",
      "-3.36068076354019e-08",
      "-1.802202566210021",
      "35.531447453741706",
      "98.2258498885327",
      "-121.10568660065928",
      "1.8022025188519089",
      "7.324784607777043e-08",
      "-97.8590925914909",
      "281.3731769078138",
      "-75.55296787476098",
      "-80.48824098293909",
      "551.542897833864",
      "290.34993538177036",
      "-126.90158248369123",
      "-24.832657302067698",
      "-226.32232293711232",
      "-49.08785780460887",
      "88.43635730416497",
      "68.44313982947249",
      "28.994516639623892",
      "7.961726678322228",
      "14.963842921923236",
      "-85.70771015445229",
      "259.5386863222854",
      "45.72502351156227",
      "-31.16770332627604",
      "-226.32232290911708",
      "458.6625346680717",
      "106.70212680461657",
      "-40.89347313827487",
      "1.005821901535122",
      "166.50837488095146",
      "27.484005186230995",
      "67.56034937013344",
      "-8.021452545967136",
      "5.034616537637685",
      "97.09273145671395",
      "17.314518324703737",
      "26.157921947622526",
      "15.993586609592874",
      "-2.569034358274921",
      "7.961726682215953",
      "424.7226543325126",
      "-24.817174988024465",
      "179.336110197907",
      "6.8745601972222214",
      "97.09273147054218",
      "-157.07554145528388",
      "90.56470460000214",
      "-43.32456520088764",
      "1.126857669740494",
      "-5.432193965952699",
      "-8.292833511809235",
      "-19.947132863069758",
      "125.8346821661026",
      "44.35728591021116",
      "112.58981708773959",
      "14.731652434881244",
      "52.07169795909768",
      "15.477518086177696",
      "47.52979356869208",
      "74.58388741254377",
      "-15.72584417614635",
      "6.519252401961478",
      "-32.160121084979295",
      "-10.942357798895273",
      "35.54912049836035",
      "9.423113786254952",
      "-25.075802382922156",
      "-551.5428978328911",
      "49.08785780183753",
      "-14.963842930408049",
      "-14.289575499475148",
      "97.85909259324802",
      "-290.3499353714455",
      "-88.43635727204025",
      "85.70771013615999",
      "-11.52301411532729",
      "-281.373176903133",
      "126.90158249015954",
      "-68.44313981154308",
      "-259.538686308507",
      "-394.1275643236412",
      "743.5738617908952",
      "131.72341124448593",
      "458.6625346881396",
      "394.1275643348585",
      "-9.368090104921189e-09",
      "-201.942249393812",
      "78.20269525095861",
      "424.7226542800416",
      "-743.5738618099205",
      "201.942249379459",
      "1.1832848205917086e-08",
      "120.48879245764773",
      "6.938429168745314",
      "27.48400518653102",
      "-274.10117335178506",
      "65.139964009559",
      "-62.838738817116834",
      "-45.77980270937083",
      "-157.07554143878093",
      "186.03463039658408",
      "-112.94532976147852",
      "187.5055291521639",
      "26.630786966855965",
      "17.314518350014655",
      "186.0346304019163",
      "-142.6568462101308",
      "30.04185455349731",
      "-7.855145865285305",
      "-8.292833492902048",
      "-22.864866411132148",
      "-4.2835769909196975",
      "-209.6988487587309",
      "17.55232820868121",
      "20.734184112153784",
      "-30.661838527307175",
      "-47.71252843560953",
      "-30.30200401637071",
      "-4.290703966334325",
      "-4.132005389313043",
      "35.539630747791094",
      "-47.43337444275873",
      "-106.7021267810254",
      "-67.56034936537259",
      "-26.15792192792499",
      "7.468584888935538",
      "-45.72502355055023",
      "40.8934730890171",
      "8.021452547346483",
      "-15.993586635732601",
      "-65.13996399443022",
      "112.94532972842545",
      "-23.735695287159746",
      "-24.817174963084955",
      "-120.48879244106743",
      "62.838738838676285",
      "-187.50552919279082",
      "-47.79970844704434",
      "39.038182951530864",
      "90.56470470571645",
      "-142.65684615866337",
      "47.79970841914072",
      "-1.0515071981015317e-07",
      "-1.1123150596622993",
      "-19.947132882223787",
      "-4.283577035494263",
      "-29.479027675154335",
      "49.56213996463342",
      "-2.281797923223191",
      "-15.922141247195677",
      "-5.72322381161289",
      "4.534779808534614",
      "-179.3361101984646",
      "43.32456519594425",
      "-125.83468219830482",
      "-30.04185455958325",
      "209.69884875613945",
      "-49.56213998752348"
    ],
    [
      "0.01326089468145662",
      "14.031351277559311",
      "232.90960986690217",
      "20.61008976477281",
      "13.91469103249013",
      "14.031351277556798",
      "225.3729920140285",
      "917.1106240719715",
      "290.59827726275677",
      "286.60000087998606",
      "232.9096098669036",
      "917.1106240719233",
      "4368.518565873504",
      "1144.7155454220608",
      "336.8399717944509",
      "20.61008976477567",
      "290.5982772627634",
      "1144.715545422192",
      "344.74497574934645",
      "150.74131840346797",
      "13.914691032489431",
      "286.6000008799817",
      "336.839971794446",
      "150.74131840347204",
      "405.8398754787362",
      "0.11825047885948387",
      "0.010055883628228053",
      "0.05970216749782748",
      "0.08775330035143841",
      "0.11825047885946335",
      "0.8055533043297661",
      "-1.0620276751727322",
      "-0.002189999227123073",
      "0.6138601839021859",
      "0.010055883628230467",
      "-1.062027675172814",
      "4.0543197413430185",
      "-0.19151668311236555",
      "0.13505937473135832",
      "0.05970216749784363",
      "-0.002189999227145942",
      "-0.19151668311233863",
      "0.8844745710336264",
      "-0.2001948206312566",
      "0.08775330035143158",
      "0.6138601839021103",
      "0.13505937473135043",
      "-0.20019482063135688",
      "1.104294434769519",
      "-30.535947223459118",
      "-5.872370760320022",
      "5.45069412521488",
      "-0.4431313890591997",
      "28.378179079388282",
      "-69.84609630497792",
      "5.65943709549439",
      "-12.43433280315225",
      "16.37871343910567",
      "-5.33315732618286",
      "125.82976874165391",
      "-40.76044302977999",
      "21.9684901897559",
      "7.410172760670521",
      "-1.8912733707201808",
      "-29.254356066485986",
      "34.899501028899074",
      "-8.736507738485614",
      "-2.6745704412520426",
      "10.106803506665779",
      "-17.30187664510876",
      "6.907068222137998",
      "20.486684706256867",
      "9.736126472650088",
      "-13.162252877903919",
      "16.37871343909904",
      "-12.366373780008775",
      "105.76473744280739",
      "-39.50294327527048",
      "17.08616568304379",
      "-93.42951984704165",
      "7.8272884272456755",
      "22.83680528226882",
      "-34.17602911255653",
      "2.1780997287507495",
      "0.151560173455034",
      "80.5533191835738",
      "71.65380484274455",
      "-1.257694730725287",
      "-5.55388509924881",
      "2.8957111971658693",
      "4.686575992478359",
      "16.805862362505295",
      "-4.741023831578595",
      "-21.59832677417353",
      "-4.836515792605234",
      "7.410172760668973",
      "9.597939116357034",
      "26.47373733151917",
      "35.7189613810941",
      "22.926567525988503",
      "0.15156017345701378",
      "-65.51079702922303",
      "54.19266029732742",
      "43.35941629124535",
      "-35.159822375071194",
      "-8.201071380512623",
      "9.125329746546281",
      "-0.49733144335437446",
      "-0.04212764605557066",
      "21.986740531770977",
      "3.0138018643912976",
      "-10.427229387685719",
      "40.22615962520812",
      "-22.33634094493729",
      "1.5519209634443611",
      "-2.674570441251329",
      "5.5397296161233145",
      "-58.925381509483486",
      "-6.450431868771587",
      "-3.7245828147363085",
      "2.8957111971634784",
      "0.9922703118564563",
      "52.99121781321964",
      "-29.328157497121264",
      "28.589545022546332",
      "3.0138018643932267",
      "10.169772871666897",
      "-27.307025784668706",
      "24.49887834059724",
      "-10.541855208048847",
      "-0.058679799590174955",
      "8.935940245508963",
      "-11.123942539139255",
      "-1.3015797621183953",
      "11.950589763946516",
      "28.378179079385234",
      "-5.333157326178581",
      "-1.8912733707271914",
      "10.106803506661768",
      "-30.53594722345872",
      "-69.84609630497467",
      "125.82976874165374",
      "-29.25435606648521",
      "-17.301876645108052",
      "-5.872370760317599",
      "5.659437095494187",
      "-40.76044302977738",
      "34.899501028899884",
      "6.907068222133766",
      "5.450694125216343",
      "-12.434332803154785",
      "21.96849018975022",
      "-8.736507738493554",
      "20.486684706256426",
      "-225.62953807007835",
      "-9.182084021898737",
      "16.316235857877857",
      "-12.366373780011717",
      "-225.6295380700639",
      "783.877532871678",
      "-103.1945819098533",
      "61.62446003581577",
      "9.597939116355066",
      "-9.18208402190542",
      "-103.19458190986502",
      "121.42036519885917",
      "-29.835374229709057",
      "5.539729616124519",
      "16.316235857878812",
      "61.62446003580972",
      "-29.835374229699436",
      "228.73302263709283",
      "-60.7955966813883",
      "21.773292001354857",
      "7.827288427239762",
      "35.52059914373321",
      "-713.2171239081056",
      "173.15306893165894",
      "-221.64559313318225",
      "-65.51079702922412",
      "-98.31637063228561",
      "166.34058760942415",
      "-192.89661602561713",
      "137.37421483730415",
      "0.9922703118594219",
      "-36.71256766300426",
      "95.48740228995759",
      "23.11516666634664",
      "-203.79004903786105",
      "-8.983036232814998",
      "80.55331918357477",
      "-98.31637063227268",
      "61.768510075122556",
      "-44.27750477819289",
      "-73.4566062100033",
      "9.125329746545939",
      "-8.468020172799323",
      "103.44394256219304",
      "-7.09635018520812",
      "41.244856882563866",
      "10.169772871665216",
      "-16.666714672177136",
      "73.93443746857125",
      "-51.82600453190062",
      "-93.00971674479432",
      "4.686575992477525",
      "-36.71256766300955",
      "220.80235377815225",
      "277.4182041631254",
      "-118.27303774896143",
      "-10.427229387685793",
      "-16.66671467217992",
      "7.470415776658501",
      "7.628711301218748",
      "-4.358112853754862",
      "8.935940245509784",
      "19.73339781071273",
      "28.96907458472694",
      "-29.190865228270052",
      "86.72667880297594",
      "105.76473744280365",
      "22.836805282282853",
      "71.65380484273406",
      "16.805862362508336",
      "9.736126472650653",
      "-39.50294327527152",
      "-34.17602911256256",
      "-1.2576947307255706",
      "-4.741023831587832",
      "-13.162252877910898",
      "17.08616568303908",
      "2.178099728753283",
      "-5.553885099253365",
      "-21.598326774165635",
      "-713.2171239080725",
      "166.34058760939737",
      "95.48740228994973",
      "26.47373733151467",
      "-60.79559668138548",
      "173.15306893166863",
      "-192.89661602560855",
      "23.115166666344734",
      "-58.92538150948136",
      "21.773292001354147",
      "-221.64559313317343",
      "137.37421483729506",
      "-203.79004903785048",
      "-432.5345573584354",
      "230.94141257894924",
      "54.19266029732619",
      "61.76851007511685",
      "-432.53455735849815",
      "755.8734241111913",
      "26.863603854866586",
      "52.991217813215",
      "220.80235377814114",
      "230.94141257894486",
      "26.86360385487098",
      "795.261474664595",
      "-87.45016566237514",
      "-0.49733144335245666",
      "103.44394256218052",
      "188.5606026158948",
      "-352.4991752190832",
      "82.95433734755396",
      "-27.307025784662724",
      "7.470415776662906",
      "-79.62316063376055",
      "40.023255631794825",
      "-42.010281880424145",
      "40.226159625209334",
      "73.93443746857872",
      "-79.62316063376555",
      "52.16462679874416",
      "-89.5260775376823",
      "-11.123942539137836",
      "28.969074584730127",
      "-48.041795136329384",
      "39.3139017681882",
      "85.2766878758877",
      "35.71896138109621",
      "43.35941629124766",
      "-0.042127646057024626",
      "-22.33634094493382",
      "-4.836515792605497",
      "22.9265675259888",
      "-35.15982237507468",
      "21.986740531770153",
      "1.5519209634414142",
      "-44.27750477819629",
      "-7.096350185216407",
      "-51.82600453190947",
      "-6.450431868776124",
      "-8.983036232815715",
      "-73.45660621000977",
      "41.244856882570495",
      "-93.00971674480233",
      "-352.4991752191187",
      "40.02325563179918",
      "-29.328157497132977",
      "277.4182041631457",
      "-87.45016566237327",
      "82.95433734755673",
      "-42.0102818804276",
      "-36.768220432928395",
      "24.498878340591258",
      "7.628711301210625",
      "52.16462679874307",
      "-36.76822043292563",
      "135.19745065481447",
      "-1.3015797621206089",
      "-29.19086522827108",
      "39.3139017681827",
      "8.597008217377503",
      "-45.47682698799977",
      "-3.7245828147380107",
      "28.58954502254283",
      "-10.54185520805444",
      "11.950589763946006",
      "-118.27303774895134",
      "-4.35811285374853",
      "86.7266788029678",
      "-89.52607753767882",
      "85.27668787588021",
      "-45.476826988003005",
      "0.12146670001606005",
      "-0.10360370573961533",
      "-0.23295492962895303",
      "0.150214416292953",
      "-0.12146670001607382",
      "-2.5258864935926326e-14",
      "-0.9898212304629599",
      "-0.5148999923524813",
      "-0.4101187746161629",
      "0.10360370573960781",
      "0.9898212304630472",
      "-1.5714898333849467e-13",
      "-0.34773717317039965",
      "0.8100785423123474",
      "0.23295492962893216",
      "0.5148999923525862",
      "0.34773717317036135",
      "4.563853233067579e-14",
      "-0.39757900809089197",
      "-0.15021441629296495",
      "0.4101187746160038",
      "-0.8100785423123832",
      "0.3975790080910851",
      "-7.410088869656993e-14",
      "0.697095004082274",
      "-5.08804439396009",
      "-3.8128630999123407",
      "-7.60357634919397",
      "-20.78577176992749",
      "12.658122658738888",
      "7.957091605832143",
      "-13.750422876152824",
      "18.199241152500573",
      "37.65493168671632",
      "-86.50386370756758",
      "24.013811159472603",
      "13.380727022716076",
      "11.724750998122675",
      "28.504507121167094",
      "34.56568868943108",
      "-28.422351563754344",
      "-11.26385893463118",
      "-4.728818292918908",
      "1.8886709869091052",
      "-22.79499361668741",
      "18.88413144206333",
      "-34.90841567205426",
      "-15.275399236272936",
      "18.211909436753785",
      "18.199241152499628",
      "5.505932340991652",
      "-74.48397774079513",
      "-101.61451256284163",
      "13.964451966608884",
      "-178.98843280508035",
      "-91.74706220952153",
      "-84.88872358206993",
      "-82.97681391760646",
      "-22.597968112821253",
      "-19.688950233627047",
      "-21.24942142021364",
      "-28.521820689014422",
      "32.26035942186115",
      "-13.762698512482023",
      "12.864778375352845",
      "-5.877894592202339",
      "-17.776389767147435",
      "-14.86433266143688",
      "44.203391526624934",
      "0.737695825907764",
      "11.724750998122166",
      "46.33244749781363",
      "-38.11166192754741",
      "-30.36199081222788",
      "5.591660625655303",
      "-19.68895023362698",
      "-46.748755809040546",
      "211.40670018591481",
      "-51.76205221322103",
      "13.424186425695938",
      "1.2708836299867652",
      "9.341522574318857",
      "-33.904960900218256",
      "53.72530658402245",
      "-10.117330492391837",
      "2.6718051602181236",
      "18.592712914428834",
      "4.026630832979843",
      "1.2972976761301662",
      "52.365520331310236",
      "-4.728818292917152",
      "-8.523354040033572",
      "10.24274051671218",
      "5.249717518448041",
      "-40.469273195513814",
      "12.864778375355183",
      "15.1630406621396",
      "-60.54186904453291",
      "-6.5342783655951795",
      "6.098595458460243",
      "2.6718051602184167",
      "12.511240835246687",
      "1.1698900796398144",
      "-15.602376243031799",
      "7.301841644571914",
      "-6.970336729847376",
      "-11.81479290347909",
      "-6.301825010797367",
      "10.71127180125161",
      "-27.327622767869016",
      "20.785771769922803",
      "-37.65493168671932",
      "-28.50450712116452",
      "-1.8886709869089289",
      "-0.6970950040857168",
      "-12.658122658745294",
      "86.50386370756802",
      "-34.56568868942004",
      "22.79499361669284",
      "5.088044393958573",
      "-7.957091605834443",
      "-24.013811159477314",
      "28.422351563751935",
      "-18.884131442059637",
      "3.812863099911266",
      "13.75042287615387",
      "-13.380727022711156",
      "11.263858934629095",
      "34.908415672053515",
      "-140.15944218495886",
      "-43.63553400236857",
      "-105.4927382733089",
      "5.50593234099133",
      "140.15944218495773",
      "-7.052738595782372e-12",
      "-158.07973305349302",
      "136.96929162209238",
      "46.332447497822514",
      "43.63553400238081",
      "158.07973305350637",
      "-5.503175162950554e-12",
      "-71.21203927216065",
      "-8.523354040033908",
      "105.49273827330765",
      "-136.9692916220964",
      "71.21203927216214",
      "3.724841044738504e-12",
      "-68.25131595102201",
      "263.0191274147928",
      "-91.74706220952277",
      "-112.07732563767495",
      "517.3050771708225",
      "230.5729498011608",
      "-118.16577356272373",
      "-46.74875580904043",
      "-231.5487738091252",
      "-93.74690253761617",
      "114.46134637690123",
      "86.71011294324508",
      "15.163040662137243",
      "14.961649834669146",
      "86.00514860428959",
      "-87.59267872598248",
      "281.66027188307146",
      "56.03500984544927",
      "-21.249421420211945",
      "-231.5487738091182",
      "432.4299256368449",
      "85.01745208097093",
      "-51.77111911314904",
      "9.341522574324044",
      "181.18592375560846",
      "47.08568193687684",
      "59.798614513676036",
      "5.342237517441168",
      "12.511240835242912",
      "73.6441853651542",
      "-0.4351429444013329",
      "32.490342936968766",
      "6.897055226484193",
      "-5.877894592197957",
      "14.961649834670423",
      "401.71768591787793",
      "-31.15371639520068",
      "191.2965142809461",
      "18.59271291443021",
      "73.64418536515944",
      "-136.75043911685935",
      "70.66359235580211",
      "-43.57909070342674",
      "-11.814792903480148",
      "-7.242847661802172",
      "2.8705066320257937",
      "-0.48086019921485257",
      "144.88643332509847",
      "74.4839777407953",
      "84.88872358207172",
      "28.52182068901294",
      "17.776389767140618",
      "15.275399236277442",
      "101.61451256283895",
      "82.97681391761422",
      "-32.26035942185703",
      "14.864332661435128",
      "-18.211909436752595",
      "-13.964451966605822",
      "22.597968112821732",
      "13.762698512479322",
      "-44.203391526622035",
      "-517.305077170788",
      "93.74690253758972",
      "-86.00514860428987",
      "-38.111661927550735",
      "68.25131595101622",
      "-230.5729498011707",
      "-114.46134637689323",
      "87.59267872599057",
      "10.242740516712862",
      "-263.01912741478253",
      "118.16577356271509",
      "-86.71011294324443",
      "-281.66027188306373",
      "-388.3136860191977",
      "678.5455394749534",
      "211.4067001859242",
      "432.42992563685357",
      "388.31368601923253",
      "-5.206897612557901e-12",
      "-335.14100435099897",
      "-60.541869044535986",
      "401.71768591787543",
      "-678.5455394749314",
      "335.1410043509904",
      "1.3995566788803287e-12",
      "144.1894130291614",
      "-33.90496090021782",
      "47.08568193687215",
      "-260.43191607916265",
      "65.99185122396422",
      "-54.35178669406002",
      "1.1698900796399478",
      "-136.7504391168442",
      "175.05712415281226",
      "-167.0145232273301",
      "197.20228258168078",
      "4.026630832980866",
      "-0.4351429443979707",
      "175.05712415283446",
      "-97.98690960997477",
      "-5.2765599196874815",
      "-6.301825010798965",
      "2.8705066320250245",
      "7.3550171449885715",
      "-15.323842619756894",
      "-208.79840997648708",
      "30.36199081223294",
      "51.76205221323723",
      "-53.72530658402261",
      "-1.2972976761302661",
      "-0.7376958259077714",
      "-5.5916606256571875",
      "-13.424186425697595",
      "10.117330492393533",
      "-52.36552033131605",
      "-85.01745208097184",
      "-59.7986145136814",
      "-32.490342936978124",
      "5.249717518441433",
      "-56.0350098454539",
      "51.77111911314704",
      "-5.342237517443552",
      "-6.897055226472448",
      "-65.99185122396933",
      "167.01452322735724",
      "-6.534278365588313",
      "-31.153716395205254",
      "-144.18941302917023",
      "54.351786694066796",
      "-197.2022825816941",
      "-97.95646883112728",
      "-15.602376243029127",
      "70.66359235580191",
      "-97.98690960996684",
      "97.95646883111873",
      "5.952249060975419e-12",
      "10.711271801245157",
      "-0.4808601992165192",
      "-15.323842619756931",
      "-34.79524485952022",
      "91.58639321008651",
      "40.46927319551394",
      "-6.098595458461909",
      "-7.301841644568585",
      "27.327622767868473",
      "-191.2965142809477",
      "43.57909070343029",
      "-144.88643332509795",
      "5.276559919692538",
      "208.7984099764855",
      "-91.58639321008211"
    ]
  ],
  "products": [],
  "rational_weights": [],
  "status": "RIGOROUS COHERENT-ORBIT POLYGON EXTRACTION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.01572107311124798230000000 +/- 3e-31]",
      "[133.3612843973726398119024 +/- 2.55e-24]",
      "[228.4411555059660221318301 +/- 3.27e-23]",
      "[26.53362510550924898379286 +/- 4.95e-24]",
      "[29.53020830323655338928428 +/- 4.71e-24]",
      "[21.34824768661427378471386 +/- 1.25e-24]",
      "[209.6262357323883500170267 +/- 2.58e-23]",
      "[17.37857042884525581830215 +/- 2.26e-24]",
      "[38.58901953270613262471908 +/- 2.30e-24]",
      "[188.6237505155597825662671 +/- 3.45e-23]",
      "[49.72217684800268115640138 +/- 5.00e-24]",
      "[48.79022774379926164669804 +/- 1.16e-24]",
      "[2.142128410833610623051200 +/- 3.44e-25]",
      "[2.635670194221252405199670 +/- 4.84e-25]",
      "[0.2281078150354139320849683 +/- 4.68e-27]"
    ],
    [
      "[0.008126955476247100539000000 +/- 3e-31]",
      "[2.781395507483620528615675 +/- 3.79e-25]",
      "[25.27387149715338837900741 +/- 1.61e-24]",
      "[0.3630723067119149783985035 +/- 4.91e-26]",
      "[0.7470764354827647543062452 +/- 1.35e-26]",
      "[5.668962951031419461189624 +/- 3.50e-27]",
      "[35.87122290222699416912100 +/- 2.55e-24]",
      "[2.949405750164447750745908 +/- 2.65e-25]",
      "[13.71079693644720428302819 +/- 3.01e-24]",
      "[104.7467528490973695078609 +/- 1.40e-23]",
      "[2.424196325411766500626605 +/- 3.64e-25]",
      "[4.985945055703311335560264 +/- 3.89e-25]",
      "[0.3845130390056489632223946 +/- 4.20e-26]",
      "[1.432449598466264419470939 +/- 2.02e-25]",
      "[0.1385744059413353462739671 +/- 2.49e-26]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "On the stated oriented marking cell and multiplier interval, the coherent m-cycle orbit polygon equals m*w0*Pi_m. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.16096766688860953
}


==> anc/small-orders/order6/square_assignment_c5_hexagon_0.633_0.668_d4_certificate.json <==
{
  "kind": "q4",
  "cell": 5,
  "m": 4,
  "target_edge": 1,
  "target_slack": -1,
  "lambda_polygon": 6,
  "lambda_edge": 1,
  "points": [
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "379/840",
      "307/840"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.633",
    "0.668"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      -1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      -1
    ],
    [
      "orientation",
      1,
      4,
      5,
      -1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      1
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        3
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        5
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        5
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "0.9168043262255539",
    "-62.94109346946584",
    "-152.60907587117148",
    "-40.80204014076371",
    "-31.57619404172281",
    "0.1718718571881848",
    "0.06486298883305766",
    "-0.11995704774351491",
    "0.03588046961765785",
    "7.107059387036818",
    "1.5138112498353344",
    "1.6409083958968669",
    "24.630410123853547",
    "5.48063384211266",
    "-1.9269779212744786",
    "0.004692196264932314",
    "0.10558150942363566",
    "-0.03896802851001865",
    "-0.02602389903316211",
    "-3.7320377358971966",
    "1.1194597911111799",
    "0.1532884846645719",
    "2.0312836424436624",
    "2.8695922019951046",
    "-5.047316211284843"
  ],
  "rational_G": [
    [
      "0.006873978632000491",
      "0.007166546528963728",
      "0.01286071294140521",
      "0.0074479402984482575",
      "0.0071467157294915415",
      "-1.2953847347127378e-07",
      "-7.2864344149771234e-09",
      "4.752874030590181e-07",
      "-1.3812225001599826e-07",
      "-0.0007349864021327783",
      "5.069170377789748e-05",
      "-5.4635188525100114e-05",
      "-0.0011892945589005199",
      "-0.0001744657716442524",
      "0.0001881121386647998",
      "-1.9641537071726032e-07",
      "-7.001618764714533e-07",
      "4.1102310468146016e-07",
      "-5.8336323352340044e-08",
      "0.00033678790811983867",
      "-0.00010609450013823899",
      "1.2853709336874683e-05",
      "0.00012972098332201444",
      "-0.00010650117376734357",
      "9.350327667442735e-05"
    ],
    [
      "0.006873978859802513",
      "0.007223843624426539",
      "0.015189690949356155",
      "0.007589787664847154",
      "0.00720796084848415",
      "-1.622207389389004e-07",
      "-2.1176277041698058e-07",
      "6.07186753069338e-07",
      "-1.1399091258586629e-07",
      "-0.0009612242026244205",
      "9.069331264986397e-05",
      "-6.631045837049032e-05",
      "-0.0015850743136730176",
      "-0.0002236149701496559",
      "0.00023769164917389384",
      "-1.6761954262136642e-07",
      "-4.5801991341967573e-07",
      "4.424552251277439e-07",
      "-5.214926851556569e-08",
      "0.000365883497911782",
      "-9.743999826982574e-05",
      "1.7811105220321838e-05",
      "4.669703873024181e-05",
      "-0.00011806822772593991",
      "0.00010570327277062162"
    ],
    [
      "0.0068740696941576845",
      "0.007570785896832979",
      "0.02311738511211173",
      "0.008132118513213398",
      "0.007462977295836283",
      "-3.93107171285958e-07",
      "3.996843160157004e-07",
      "9.949787177211096e-07",
      "-1.9721806069668168e-07",
      "-0.0020448482840971214",
      "0.0001463444331336315",
      "-0.0001313017629434331",
      "-0.0028806117032136595",
      "-0.00036477675890607007",
      "0.00041595261502494864",
      "-4.5136245038362014e-07",
      "-9.370625576713564e-07",
      "7.608734282149472e-07",
      "-1.3557883380047613e-07",
      "0.0007916272374602674",
      "-0.00021672743036810687",
      "2.5437843364256802e-05",
      "0.00012668262666368026",
      "-0.00028741266458465225",
      "0.00020804772530765847"
    ],
    [
      "0.006874069759062095",
      "0.007584672942475549",
      "0.030623126636798424",
      "0.008384568167391306",
      "0.0074326111985822734",
      "-3.2385428690832517e-07",
      "-1.7305505652316596e-07",
      "1.1223761789655994e-06",
      "-2.1690282039857742e-07",
      "-0.0024629170946266557",
      "0.00023505350006114322",
      "-0.00011823079491619729",
      "-0.00424149859357008",
      "-0.0005483029351192756",
      "0.00044249730557803047",
      "-4.571824550274161e-07",
      "-8.092936389625791e-07",
      "7.625111093348414e-07",
      "-1.0307388285267463e-07",
      "0.0010942194312126723",
      "-0.00022055507100095234",
      "1.3572040313088794e-05",
      "-0.00030636503563377627",
      "-0.00016229744487593264",
      "0.0001505575747480299"
    ],
    [
      "0.006873978833122256",
      "0.007185884889916174",
      "0.013108157026118741",
      "0.007513004798299422",
      "0.007221320713153473",
      "-1.2108810715055529e-07",
      "-2.37753471386171e-07",
      "5.864224967524933e-07",
      "-1.6613886349170986e-07",
      "-0.0006264860845611316",
      "-5.4923772569811655e-06",
      "-9.407986725626194e-05",
      "-0.0011696626146322077",
      "-0.00013633169096780983",
      "0.0002279678884529293",
      "-1.0687630835076519e-07",
      "-5.556480721424272e-07",
      "4.688908140286698e-07",
      "-5.5825586048987125e-08",
      "0.00032354143260105003",
      "-8.710855434080112e-05",
      "3.7788589064229733e-06",
      "8.615043220799153e-05",
      "-4.373271038879313e-05",
      "8.144744921715154e-05"
    ],
    [
      "3.5124342136122055",
      "156.02142118385817",
      "135.4761080119392",
      "19.97915382860407",
      "81.5668257934176",
      "-0.8236506164195294",
      "4.90136238627863",
      "0.6328876639488276",
      "3.1190733500570293",
      "-19.75889013941255",
      "25.546811991155995",
      "-10.814404552793384",
      "-35.2937108669014",
      "-0.9137153976513099",
      "20.223199699151355",
      "-22.217212870141285",
      "-0.3630505623200043",
      "-1.7404455058541013",
      "5.804026160574477",
      "51.71687923234352",
      "-2.8680021211961004",
      "16.69033807016069",
      "-5.739478810141699",
      "-42.63489563753439",
      "12.083477554668573"
    ],
    [
      "0.013729291702434017",
      "0.8407478528407983",
      "17.699800117825596",
      "2.6508836617410885",
      "0.5246318532191286",
      "-0.07322243452996849",
      "0.2093666373532782",
      "-0.04857462575367698",
      "-0.055040836225480574",
      "-2.876133685370286",
      "0.8012860070489611",
      "0.5538358229550032",
      "-6.57334321662382",
      "-0.8685965881856689",
      "0.017748894385283823",
      "0.013915483242815552",
      "-0.2739322530578192",
      "0.12397353009373334",
      "-0.02106401974305399",
      "2.5194579988992305",
      "-1.240063960484909",
      "0.34702275476805383",
      "1.875343924457199",
      "-2.890245700590495",
      "1.1664112550597092"
    ],
    [
      "0.0068740700353714735",
      "0.007543626513142897",
      "0.0240849912691076",
      "0.008243743399421109",
      "0.0075984493813069645",
      "-2.3491190907055826e-07",
      "-7.40395221598332e-07",
      "1.2859761595709591e-06",
      "-2.6597902825432013e-07",
      "-0.001860721951957069",
      "0.00013807038589653384",
      "-0.00016981400575582083",
      "-0.0031763201041688075",
      "-0.00037461145193610606",
      "0.0004539575628686753",
      "-2.97560599972673e-07",
      "-1.0201856188997882e-06",
      "9.759240894009277e-07",
      "-4.452256206203921e-08",
      "0.0006470680934251991",
      "-0.00011570902183543233",
      "5.43675235380506e-05",
      "-1.007844972521743e-05",
      "-0.0003199073649605266",
      "0.0002140254080023352"
    ],
    [
      "0.006874069409043594",
      "0.007508621828295345",
      "0.017514546485876508",
      "0.007991915022296804",
      "0.007432751533761364",
      "-1.5896067370613505e-07",
      "-1.0917411475209557e-06",
      "1.2073183273528243e-06",
      "-2.4375522386236376e-07",
      "-0.0015083398438070373",
      "9.87058255134324e-05",
      "-0.00018898488124902295",
      "-0.0021027328116083265",
      "0.000113206266474665",
      "0.00036873252948169485",
      "-2.411069403238806e-07",
      "-1.5445033189523786e-06",
      "9.768670276581936e-07",
      "-2.8979371632960332e-08",
      "0.0004980878570417059",
      "-9.61170692806119e-05",
      "7.263594372273071e-05",
      "-1.398947746923587e-05",
      "-0.0003862281913748444",
      "0.00020647090590167726"
    ],
    [
      "0.05273347744539746",
      "20.727768245365777",
      "65.54685819282295",
      "1.2288471369888367",
      "8.680795437952728",
      "0.8717069932412321",
      "-1.6415812024859164",
      "0.07620393816818825",
      "-0.5090274986969783",
      "-36.437081073449434",
      "-0.5270198433123426",
      "-13.16412199001309",
      "-0.358798843073731",
      "22.571280195803368",
      "0.9141223947851338",
      "0.42191350888390244",
      "-0.5215599200502556",
      "-0.21950518594847968",
      "-0.36910859704957344",
      "5.315507358817242",
      "-4.917993910222534",
      "-2.286837310985757",
      "8.782538087840338",
      "7.385621012355391",
      "-3.04768970724435"
    ],
    [
      "0.006873978593615926",
      "0.007143147717424255",
      "0.011710289263541524",
      "0.007405102867287138",
      "0.0071551649834981626",
      "-8.527970991341129e-08",
      "-6.797824837717592e-08",
      "4.6354786611253736e-07",
      "-1.8382436984088784e-07",
      "-0.0005329185953753354",
      "-1.1348844793868215e-05",
      "-7.364887242626378e-05",
      "-0.0009498254881211517",
      "-0.00012169859712742502",
      "0.00018343290737596842",
      "-1.47821053561787e-07",
      "-7.456072182384991e-07",
      "4.2881259480770386e-07",
      "-5.8807200062031786e-08",
      "0.00030811472983257606",
      "-9.655750774095078e-05",
      "3.2004717574149784e-06",
      "0.00014016320233865848",
      "-5.56705644427143e-05",
      "7.694784207010049e-05"
    ],
    [
      "0.006874069762328577",
      "0.007427434016636314",
      "0.016458078168656777",
      "0.00804432356727396",
      "0.007437030292538749",
      "-1.920465383268167e-07",
      "-3.0988747938647434e-07",
      "1.0209050270881287e-06",
      "-2.9759449135268164e-07",
      "-0.0010811832928311904",
      "-1.4675205840382746e-05",
      "-0.00015057763159713157",
      "-0.0020219409152743137",
      "-0.00033583843756392615",
      "0.00041776779040255616",
      "-3.8495750577182746e-07",
      "-1.3365768008998755e-06",
      "8.253204116522251e-07",
      "-1.0033511385749796e-07",
      "0.0005528206528826754",
      "-0.00018351935021781548",
      "1.930405105719865e-05",
      "0.0002692829530412599",
      "-0.00012901455155917306",
      "0.00017703081607039768"
    ],
    [
      "0.006874070097791307",
      "0.007576757838577326",
      "0.02070833272294888",
      "0.008174728257406822",
      "0.007606416377511023",
      "-2.3127231381544971e-07",
      "1.6913957154671123e-08",
      "1.0301469523202748e-06",
      "-3.5824337188204093e-07",
      "-0.0018337155273807693",
      "7.820656196195664e-05",
      "-0.00012025156717524791",
      "-0.002532519236416943",
      "-0.0004559849014169536",
      "0.000424382661041992",
      "-4.6685284477670435e-07",
      "-6.972264049564237e-07",
      "7.384350318487322e-07",
      "-1.4423513854860034e-07",
      "0.0006592387467014931",
      "-0.00021716743822895583",
      "-3.2623164597451516e-06",
      "0.00029664146233617075",
      "-9.631297463619175e-05",
      "0.0001997598699055022"
    ],
    [
      "2.7496175273346384",
      "57.88234921722103",
      "162.82406761759714",
      "14.297850803791903",
      "62.452207232805755",
      "9.589827760481743",
      "7.395983838032784",
      "-4.051677269290795",
      "11.300423564644506",
      "-22.02424418399929",
      "-13.977355973015111",
      "46.49074411096857",
      "-5.651354930447005",
      "28.605394388854748",
      "-7.012428404992606",
      "-5.264909842147408",
      "5.009765234943742",
      "-3.375364148345697",
      "-5.8827504828938695",
      "48.81511680167519",
      "-21.22740469616941",
      "0.014878822409104656",
      "10.422290650384783",
      "-32.4944514723259",
      "24.007826646265965"
    ],
    [
      "0.049435535724723194",
      "4.261636800823307",
      "32.21360594347604",
      "2.0590506348009026",
      "3.1987037666617413",
      "0.4200346861004532",
      "-1.0751275470807198",
      "-0.01250287973954793",
      "-0.36516467192767843",
      "-9.910881869793064",
      "-0.5829932068651744",
      "-3.6827429795282205",
      "-2.879713777468858",
      "8.711436646849144",
      "0.44406717770426873",
      "-0.06603622273053272",
      "-0.4605608417414423",
      "0.2948193311547245",
      "0.048180541415048406",
      "-6.210682958247828",
      "2.8914589551762795",
      "-0.08967162767267538",
      "-7.587044425377214",
      "-5.172758518046484",
      "2.516821176559125"
    ],
    [
      "0.05759643836335578",
      "4.544583938116306",
      "25.660184053898277",
      "7.902847830514393",
      "5.269223685554295",
      "0.3423440668035671",
      "-0.3952936196445331",
      "-0.14882805512834055",
      "-0.43641150433602055",
      "0.8448874552102243",
      "-4.381786909754331",
      "-4.767770368415765",
      "-9.349687678008452",
      "0.54014391452779",
      "4.105525982402586",
      "-0.0981330133571841",
      "-0.5266704519541586",
      "0.4296491745047999",
      "0.09114368831592787",
      "0.972496632426232",
      "1.5347839277053845",
      "-0.17315325459098918",
      "0.3951322203237047",
      "-0.9121447117967949",
      "2.4965087606783203"
    ],
    [
      "0.006874069618682826",
      "0.007439837562566121",
      "0.016990273187938786",
      "0.00801842182843324",
      "0.007481356925253541",
      "-1.8315699489942798e-07",
      "-2.824904172362481e-07",
      "9.516052423113733e-07",
      "-4.2875315482199786e-07",
      "-0.0010397550747048591",
      "1.685259863780692e-05",
      "-0.00012545792049512754",
      "-0.002026064641474082",
      "-0.00021927222759363156",
      "0.00037966344956932353",
      "-1.4497029490588134e-07",
      "-1.5371513855927899e-06",
      "9.27476069047881e-07",
      "-1.4919321514245428e-07",
      "0.0007196828533992673",
      "-0.00025001806389597246",
      "-1.4099271403048944e-05",
      "0.0003482449575551032",
      "-2.5138368148955273e-05",
      "0.00012615477090396896"
    ],
    [
      "0.006874070056098277",
      "0.007399100469089957",
      "0.01754528550165373",
      "0.008067464839471863",
      "0.00760697686502908",
      "-2.4383098522455416e-07",
      "6.465803365946541e-07",
      "8.62822389582911e-07",
      "-5.612099247058293e-07",
      "-0.000745242635019826",
      "-4.1764603217861256e-05",
      "-0.00014309403079028083",
      "-0.0021223783844551676",
      "-0.000821643706109611",
      "0.00046440771676467784",
      "-1.393700268498113e-07",
      "-1.5342684301652e-06",
      "1.0419380149802521e-06",
      "-1.7623007515159578e-07",
      "0.0006991408149547798",
      "-0.00025285400950591873",
      "-1.2800231835724659e-05",
      "0.0006024106544472662",
      "1.542139536906944e-05",
      "0.00019597848415215877"
    ],
    [
      "0.5935669230005708",
      "26.173023860629844",
      "24.466927770034502",
      "12.280970590144566",
      "42.8311287285504",
      "-2.011241781396591",
      "1.597873031449445",
      "1.6652242687440793",
      "-1.6427239924289618",
      "4.907707452122563",
      "-5.195924023994346",
      "-20.911346597737282",
      "-4.6807750954031535",
      "-15.947546470565573",
      "-6.0627206015320105",
      "2.8171230640289773",
      "-0.050256429614198614",
      "1.0392203834441034",
      "-4.255226392374925",
      "-8.777893523573496",
      "-8.035995207690812",
      "24.675121274503518",
      "8.541859028348902",
      "-9.016811113206856",
      "-7.116764230684608"
    ],
    [
      "0.5804585507034244",
      "63.144671437466386",
      "72.49252824981134",
      "17.03065668024284",
      "20.23516957603373",
      "0.96474578304246",
      "-3.089655877653901",
      "0.36167991182533504",
      "-2.2474524128463704",
      "-55.686833580756876",
      "26.83960569645233",
      "18.897829508403987",
      "-26.049527277462822",
      "-3.495820821607901",
      "11.253173849359822",
      "-5.680467105714711",
      "3.833806233023494",
      "-2.200048742640382",
      "-2.216681298458437",
      "-22.841173245206143",
      "4.753779086279392",
      "-22.209920291787977",
      "-3.3061840961735216",
      "17.764447299985605",
      "-7.487556626058719"
    ],
    [
      "0.0068890269301567775",
      "226.96820063279955",
      "67.37237275647027",
      "6.218720480520115",
      "32.091918110960286",
      "0.04500912060954787",
      "0.02247808973595152",
      "-0.008367653861274105",
      "-0.008982936062506145",
      "59.716381511682656",
      "-23.866592560458127",
      "-66.20915055454151",
      "-18.931195917924835",
      "-10.261550684880085",
      "5.937143270024912",
      "0.031213466733127013",
      "-0.0007046666323749277",
      "-0.0005396790780100462",
      "-0.019047201574649238",
      "-73.60570035416721",
      "19.792750256885842",
      "-43.68125064523093",
      "1.4121842236107702",
      "-24.518351257169787",
      "9.463696591611168"
    ],
    [
      "0.006873978578706174",
      "0.007125012227437358",
      "0.01171468655550345",
      "0.007406116584368976",
      "0.0071455647368059184",
      "-7.814243586660889e-08",
      "-8.470557980309604e-08",
      "4.438958980427661e-07",
      "-1.890831429060351e-07",
      "-0.0005245727704925965",
      "1.4384623064607676e-05",
      "-5.6428486152313924e-05",
      "-0.0010159615180715285",
      "-0.0001590012339228415",
      "0.000174581433230567",
      "-1.1904220534425849e-07",
      "-9.068372471528045e-07",
      "4.313432589829094e-07",
      "-6.883840941640825e-08",
      "0.0003109068765096172",
      "-0.00010571925327303347",
      "9.929637012091114e-06",
      "0.00017418043073795538",
      "-9.308510730089237e-05",
      "8.507381982328775e-05"
    ],
    [
      "0.006873992852490573",
      "0.007256426859818978",
      "0.014090523232148723",
      "0.007608212574688142",
      "0.007239200443414655",
      "-1.459274016642488e-07",
      "-1.2746403258263362e-07",
      "6.324343023698124e-07",
      "-1.4509551432315202e-07",
      "-0.0008899059485204331",
      "4.124474676327159e-05",
      "-8.424456798618654e-05",
      "-0.0013991993291311994",
      "-0.00022170679991830164",
      "0.00026290000468928145",
      "-2.768416147188132e-07",
      "-5.123853043583068e-07",
      "4.817385766643946e-07",
      "-3.9701883430402064e-08",
      "0.0003353361012169467",
      "-0.00010898189699665349",
      "1.049441355058959e-05",
      "0.00013063129937060928",
      "-8.823244615974144e-05",
      "0.00011449522415247027"
    ],
    [
      "1.7389747742944162",
      "15.022422319495593",
      "129.90734991248902",
      "3.4858179381872003",
      "5.3466794385778815",
      "-0.5990803715775544",
      "11.874203697565713",
      "0.8648211357702228",
      "0.5668929008920418",
      "22.613493868712823",
      "6.4039347039517365",
      "8.527180332667925",
      "18.017651151172466",
      "19.67251845953481",
      "4.231051819845408",
      "-5.06279530853867",
      "-9.152127156905626",
      "-2.2925812634090086",
      "-2.98512778484788",
      "37.88660122766231",
      "3.314403128719136",
      "2.6954223694729946",
      "-11.132360559101699",
      "-17.488761523899278",
      "-0.7361286265208592"
    ],
    [
      "3.1903273224045865",
      "45.16873414282879",
      "190.57264675436778",
      "5.020444809595587",
      "5.3168307266041985",
      "10.694906507618102",
      "-6.930670997146733",
      "-3.8780439095828094",
      "1.9976541985617593",
      "16.896951434041824",
      "-14.594030754734662",
      "12.79060624170561",
      "1.591275923997685",
      "22.18306720588076",
      "-3.480891466120852",
      "5.418799343411653",
      "23.62038747777169",
      "-0.918491899672407",
      "3.572120494646264",
      "91.17317230862031",
      "3.504478706414317",
      "8.609792856774854",
      "30.826455130069665",
      "-22.65462656681829",
      "-3.7712415287218684"
    ],
    [
      "0.00740984216739682",
      "258.1689028077651",
      "34.28283384894916",
      "64.97759858632526",
      "23.678529516774535",
      "-0.2552416009847893",
      "-0.05304928382883461",
      "0.080872299653041",
      "0.04783082388415528",
      "25.47489271624582",
      "10.1912474925287",
      "-18.953130015758052",
      "13.727155572637944",
      "5.294662453745343",
      "33.49248549204746",
      "-0.15550325061988354",
      "0.09574645678720589",
      "0.04389344811344675",
      "0.05396004025881209",
      "-78.26558463574622",
      "29.02667095213899",
      "17.996262161634476",
      "0.8659061597279389",
      "-1.0928600261630055",
      "18.6725387761531"
    ],
    [
      "0.0068739786743258",
      "0.007172577777601349",
      "0.013822867041721565",
      "0.007445583272952527",
      "0.007170488169718839",
      "-1.1290162977165757e-07",
      "-1.2709738048410918e-07",
      "4.912895607864615e-07",
      "-1.9727031066340158e-07",
      "-0.0007507138170779965",
      "2.1681638586661975e-05",
      "-8.356777005863968e-05",
      "-0.0012417699101559478",
      "-2.773749521726504e-05",
      "0.00016910370258708802",
      "-4.563032439267932e-08",
      "-1.026772654239587e-06",
      "4.851322051855762e-07",
      "-8.136322750978875e-08",
      "0.00041676031028124657",
      "-0.0001051346432669233",
      "1.4425913794466204e-05",
      "0.00012421554271945057",
      "-0.00011166002170026866",
      "7.667165503797472e-05"
    ],
    [
      "0.006873992719191976",
      "0.007230047422537766",
      "0.013771015850898377",
      "0.007567055507647981",
      "0.007229246306182238",
      "-1.0828421364255013e-07",
      "-9.750308343732735e-08",
      "5.635504938947138e-07",
      "-2.1202107210920286e-07",
      "-0.000760266972503133",
      "2.098419510020591e-05",
      "-8.039344074647294e-05",
      "-0.0013521630459305378",
      "-0.00025014291792366114",
      "0.0002438562239665896",
      "-1.859868035594348e-07",
      "-7.750785900668319e-07",
      "5.063753734921207e-07",
      "-6.472384243593809e-08",
      "0.00039509958158205714",
      "-0.00013016332248499154",
      "4.914599674687414e-06",
      "0.00016925419974739167",
      "-6.57791806796878e-05",
      "9.98760743368748e-05"
    ],
    [
      "0.006873992815479625",
      "0.0072804345066051",
      "0.015064929524727374",
      "0.007635254000686353",
      "0.0072663726214947846",
      "-1.2010235042228825e-07",
      "-3.5526947149443157e-07",
      "6.892612490771387e-07",
      "-1.6291032784833546e-07",
      "-0.0009260277615053208",
      "2.360722666071742e-05",
      "-0.00011694686153618986",
      "-0.0015235424916483328",
      "-0.00015578493112460915",
      "0.0002720139043926844",
      "-1.8787453836421477e-07",
      "-5.612851109068322e-07",
      "5.268317461517041e-07",
      "-3.465850671163086e-08",
      "0.0003432842968689415",
      "-8.765361428264172e-05",
      "1.6630234906863186e-05",
      "4.741519188178117e-05",
      "-0.00011588585078604966",
      "0.00010587447596824912"
    ],
    [
      "13.386922091814219",
      "272.4148094136856",
      "263.40507058981314",
      "19.01757558106741",
      "92.92870060948243",
      "-0.5860838248245018",
      "-3.6595651950078754",
      "-11.385629301990617",
      "14.842048054490993",
      "-94.14718869605056",
      "44.81710424619951",
      "65.56443939115435",
      "-17.858799296586362",
      "90.72828773787678",
      "-4.814180516050466",
      "58.83773863648447",
      "-8.857962444358522",
      "9.71420769679734",
      "20.185525100683897",
      "37.142762502381",
      "44.384106096387214",
      "-55.39329320524537",
      "8.85314128700121",
      "-5.221292496331409",
      "-35.47107996276498"
    ],
    [
      "0.0069697364221837504",
      "78.88179721802216",
      "22.954206713255083",
      "40.26940671234505",
      "24.234786460929875",
      "0.017122872226287496",
      "-0.02998288665608611",
      "-0.01901899004559774",
      "0.047835250036248014",
      "-37.20801919048566",
      "49.10111242831911",
      "5.1156783048015635",
      "-15.990424509927474",
      "-13.65189402649555",
      "-12.00804162940243",
      "-0.08486500538828962",
      "0.035551460309751745",
      "-0.05884955583750821",
      "0.003929748819845602",
      "-20.424459101230653",
      "-27.623637437397804",
      "43.404451344306636",
      "25.745576001600625",
      "-19.13191945312936",
      "28.82164309626937"
    ],
    [
      "0.0068739788623776625",
      "0.00718441890765595",
      "0.014190551055676359",
      "0.007555946741068641",
      "0.007200910460516743",
      "-1.5620037540825465e-07",
      "-3.6833105804369546e-07",
      "6.314591632658065e-07",
      "-1.212424183063063e-07",
      "-0.0008273339762461792",
      "6.331328656864002e-05",
      "-7.469484783083038e-05",
      "-0.0014351581246262355",
      "-8.417090664426637e-05",
      "0.00021702464881824036",
      "-9.343006958342376e-08",
      "-8.897866503228927e-07",
      "5.304002033370509e-07",
      "-3.088611722338289e-08",
      "0.00034042513081116143",
      "-8.198257760399201e-05",
      "2.379173939560019e-05",
      "6.879976306213937e-05",
      "-0.00018578186720133712",
      "0.00011352764628246564"
    ],
    [
      "0.006873978708157609",
      "0.007186192177049918",
      "0.01414790889544312",
      "0.007466256419694478",
      "0.007142734912256211",
      "-1.6499135572880143e-07",
      "9.865294982685667e-08",
      "4.901720033266069e-07",
      "-1.1521590595657284e-07",
      "-0.0009283344697242541",
      "7.740849881300687e-05",
      "-5.6823115562121925e-05",
      "-0.0013332365952597141",
      "-0.00011571706831400814",
      "0.00018012589470819832",
      "-2.1001089115711245e-07",
      "-6.032351383472159e-07",
      "3.8821701929757507e-07",
      "-6.590284533424349e-08",
      "0.0003715435617478864",
      "-9.542969158490845e-05",
      "1.9483661409964734e-05",
      "4.252247423465596e-05",
      "-0.00014575799631465214",
      "9.871335397846079e-05"
    ],
    [
      "0.00687399292795124",
      "0.0073439460625505555",
      "0.01869984640911808",
      "0.007765421088257801",
      "0.007267401032425258",
      "-1.6994710325019867e-07",
      "-3.010996389880682e-07",
      "6.970067697510339e-07",
      "-1.3641218073655927e-07",
      "-0.001431620501016989",
      "0.00013068491740771723",
      "-8.235678278207113e-05",
      "-0.002171275555542903",
      "-0.00027654102278546264",
      "0.00028656983525047027",
      "-2.320340357702256e-07",
      "-5.103294889757567e-07",
      "4.934830318588462e-07",
      "-5.463733992981084e-08",
      "0.0005220494612639225",
      "-0.0001320264508905494",
      "1.4811130639978445e-05",
      "5.5280372603473255e-05",
      "-0.0001349880910174291",
      "0.00012358707785929893"
    ],
    [
      "11.968104772528138",
      "180.64190167806353",
      "90.39776645186112",
      "1.3190657536212413",
      "147.25252615947457",
      "-46.11237891617518",
      "14.170725296747124",
      "-2.2337243499952555",
      "40.176205780221174",
      "-64.92041342470992",
      "7.335759362590518",
      "-157.47449072929575",
      "-0.35877310465525686",
      "75.28135088530641",
      "-7.749363617371696",
      "-4.826499208667954",
      "19.156390020567233",
      "1.4306250350037641",
      "6.679019817385178",
      "-62.51058134130218",
      "-6.733037650583372",
      "-6.798382510447734",
      "10.593137192236671",
      "-65.16420318939731",
      "-8.165308893004509"
    ],
    [
      "0.00687494446671234",
      "36.100779710896745",
      "30.845312506098058",
      "13.680517415343674",
      "10.58370387594761",
      "0.00324958323717526",
      "0.0004801681250520416",
      "-0.0018344933108763773",
      "-0.0015931886428359352",
      "2.5161196243761745",
      "-21.17583706170016",
      "-16.798664536022024",
      "4.620770042526663",
      "-10.35440502622068",
      "8.016568268863372",
      "0.0002718753016502309",
      "-0.00285256815016372",
      "-0.0007785053776290488",
      "0.0007533790604404443",
      "-33.146382486941235",
      "-6.680907071723349",
      "9.965283703857928",
      "-19.939703437726795",
      "-14.722904747173548",
      "-8.96066188399974"
    ],
    [
      "0.006874563931038045",
      "0.00870903728532334",
      "0.03293508740312581",
      "0.009192102221091517",
      "0.00800618521680738",
      "-9.557101612399938e-07",
      "3.162615375763973e-06",
      "1.6791805995151514e-06",
      "-7.857390395342675e-07",
      "-0.004344888876788602",
      "0.0004552115064175514",
      "-0.0003621292433552033",
      "-0.004798478312269689",
      "-4.372335520122266e-05",
      "0.0006829935088186488",
      "-2.353327127572263e-06",
      "-3.593521762697295e-06",
      "1.8160356950782723e-06",
      "-9.396258614821027e-07",
      "0.001922492100072059",
      "-0.0006000205641953707",
      "0.00021821937772393846",
      "0.0007540383310509102",
      "-0.0006475640712301936",
      "0.0004587193341811005"
    ],
    [
      "0.006874047943678921",
      "0.007318367888195024",
      "0.015990712707468126",
      "0.007834158881384745",
      "0.007258024159804514",
      "-2.429210255102661e-07",
      "-7.073988137473382e-07",
      "9.671970038835897e-07",
      "-2.187774555992419e-07",
      "-0.0010870994072505347",
      "0.00010509515453142037",
      "-0.00010325370016196565",
      "-0.0020303899617255326",
      "-9.62313781351707e-05",
      "0.00028569510660797536",
      "-1.73005023400885e-07",
      "-2.3248779033420454e-06",
      "9.8008212812867e-07",
      "-4.81051698799024e-08",
      "0.0006170012460804612",
      "-0.00016715694851161377",
      "4.148184780208789e-05",
      "0.00011047854670638166",
      "-0.0002761272124141389",
      "0.00016898841046485749"
    ],
    [
      "0.006873978628564984",
      "0.007188212716717545",
      "0.013800434139662997",
      "0.007460463621888543",
      "0.007138088405814227",
      "-1.434179265714417e-07",
      "-1.1660995374993424e-07",
      "5.192196028871496e-07",
      "-1.2437610215915003e-07",
      "-0.0008671536603845767",
      "7.003176154820061e-05",
      "-6.608153413107031e-05",
      "-0.0013002159198511004",
      "-0.00011167602026253173",
      "0.0001900740154242096",
      "-1.7219130782307093e-07",
      "-7.469867358519956e-07",
      "4.4572424200996416e-07",
      "-4.758463191896434e-08",
      "0.00033316607210726344",
      "-8.500839878156285e-05",
      "2.7657747870048916e-05",
      "4.332796379657045e-05",
      "-0.00017236391024011126",
      "0.00010097091512189691"
    ],
    [
      "0.00687398511725371",
      "0.007200994626688482",
      "0.013388915568108749",
      "0.00752064075605483",
      "0.007152632741160496",
      "-1.1325454014636372e-07",
      "-5.18273408061406e-07",
      "6.349167568528469e-07",
      "-1.2364583529803149e-07",
      "-0.0008045560206600035",
      "5.239355486982928e-05",
      "-8.289296458862313e-05",
      "-0.0013389055571583423",
      "-6.103205772997464e-05",
      "0.00020751097132039006",
      "-1.636294478599969e-07",
      "-9.194105469587809e-07",
      "5.168108090607245e-07",
      "-2.3803073564763563e-08",
      "0.00036027365823514216",
      "-9.183277013516987e-05",
      "2.5075404261885092e-05",
      "2.5986779706736355e-05",
      "-0.00017117725485843875",
      "0.00010360715985912951"
    ],
    [
      "0.0068739926847682245",
      "0.007247392629623462",
      "0.01511037329036874",
      "0.007577776236134956",
      "0.007211849666983246",
      "-1.6777734768133008e-07",
      "-2.0063734325579167e-07",
      "6.502177140986832e-07",
      "-1.3231338357134102e-07",
      "-0.0009972424255552587",
      "5.686052114961802e-05",
      "-9.105687834962483e-05",
      "-0.0014779158016041496",
      "-9.879079545925152e-05",
      "0.0002371190036711262",
      "-2.1134483334156783e-07",
      "-5.85591662376423e-07",
      "4.7664441627468436e-07",
      "-5.9046788593977994e-08",
      "0.0003566295765474775",
      "-8.21510409987766e-05",
      "2.8879978551634243e-05",
      "1.119669347333223e-06",
      "-0.00017455960108625195",
      "0.00011048870051817582"
    ],
    [
      "23.77278398478478",
      "145.00893881748482",
      "15.39509401803183",
      "222.49294693602852",
      "30.0152445378772",
      "3.929643780419098",
      "-1.7279865990948735",
      "-54.684973700538634",
      "-7.20109217030476",
      "-16.23309580307935",
      "10.815660466034167",
      "37.72132080664403",
      "15.005911594219995",
      "8.744195783606582",
      "19.731167237842115",
      "12.474558930288858",
      "-4.71431583014185",
      "-43.35235866162751",
      "8.594813799288024",
      "-6.164612663747443",
      "8.589902781127089",
      "-19.07984834831691",
      "-3.3091527396411715",
      "2.8364616211110314",
      "-37.84818274720842"
    ],
    [
      "0.006874580006251851",
      "0.011208943821222013",
      "0.11465439469759928",
      "0.019526790710585346",
      "0.011413545800799932",
      "-3.91563836829554e-06",
      "7.100550618108637e-06",
      "6.0916021639711366e-06",
      "-2.3413101962956616e-06",
      "-0.010971162159589848",
      "-0.0003815462470050079",
      "-0.00032075949983345305",
      "-0.025882110673776472",
      "-0.010443861350146598",
      "0.004218942658716797",
      "-1.1375249146039513e-06",
      "-1.4937837938329278e-05",
      "7.675857832314162e-06",
      "1.1299393676300823e-06",
      "0.01268896174342543",
      "-0.00495004679118693",
      "-0.0020512635115198553",
      "0.012731112042873662",
      "0.0072614052356544025",
      "0.000557547100022987"
    ],
    [
      "0.006874049363655379",
      "0.007657446796456249",
      "0.02593385392055184",
      "0.008020470830686985",
      "0.0075439041882736",
      "-5.388593435823324e-07",
      "2.1541469618806824e-06",
      "7.14823940891305e-07",
      "-4.772931964316317e-07",
      "-0.002590646748742532",
      "0.00012532473095446138",
      "-2.0155146795175183e-05",
      "-0.0026053414622800694",
      "-0.0011022009865730156",
      "0.000447586745226694",
      "-6.112795026702218e-07",
      "8.102473109636427e-07",
      "5.962160921506417e-07",
      "-2.5047021747800635e-07",
      "0.0005876268604440407",
      "-0.00021766011992908617",
      "-1.2349118321365267e-05",
      "0.00045464853783923386",
      "4.391675677034462e-05",
      "0.00016709007437418287"
    ],
    [
      "0.006873978804958518",
      "0.0071691889187002625",
      "0.01273205089058435",
      "0.00752346195236034",
      "0.007210937982695281",
      "-1.0061532337155027e-07",
      "-1.2465608006486028e-07",
      "4.863446410349492e-07",
      "-1.948062079649102e-07",
      "-0.0006417689391409936",
      "3.2423026038028326e-05",
      "-5.5034716450522e-05",
      "-0.0012669925865641423",
      "-0.00023177680175849436",
      "0.00020737746011398133",
      "-9.229860732612967e-08",
      "-1.0032470715275412e-06",
      "4.731816061087543e-07",
      "-7.575153544461811e-08",
      "0.00040667012371228833",
      "-0.0001462033402907134",
      "-1.3146794326074779e-06",
      "0.0002885826996912647",
      "-6.969521125790321e-05",
      "0.00010321712520632838"
    ],
    [
      "0.006873985221852341",
      "0.007164807461328697",
      "0.013008786975032544",
      "0.007486799607476834",
      "0.007216161185536688",
      "-1.1714664317312541e-07",
      "2.4836941300315984e-07",
      "4.4191480290660416e-07",
      "-2.5305662814944156e-07",
      "-0.0006327779367452602",
      "2.4850225757083513e-05",
      "-5.255500953592635e-05",
      "-0.0012083733049480252",
      "-0.00034772109942371123",
      "0.0002164512350252639",
      "-1.159129535649695e-07",
      "-9.544279526565324e-07",
      "4.934519997534005e-07",
      "-8.653017265184799e-08",
      "0.0003427686628592452",
      "-0.0001279809086470846",
      "1.0496397376985608e-05",
      "0.00029145521553873143",
      "-9.651840293131833e-05",
      "0.00011029644345013938"
    ],
    [
      "0.006873992678252249",
      "0.007181156166675692",
      "0.012318851111849233",
      "0.007577792347474287",
      "0.00722611744476134",
      "-1.1135500655793502e-07",
      "-1.4703806171812465e-07",
      "5.430929413575421e-07",
      "-2.116724064893029e-07",
      "-0.0005961859016468793",
      "3.700528323500776e-05",
      "-5.598587652115663e-05",
      "-0.001285350462587809",
      "-0.0002690363277350102",
      "0.0002385579726937632",
      "-1.1815179740110236e-07",
      "-1.2123190906289546e-06",
      "5.777081274552069e-07",
      "-6.343753883443865e-08",
      "0.0003769475162255035",
      "-0.00014918473898197028",
      "7.267307527960788e-06",
      "0.00031578618592855394",
      "-0.00012722565109386268",
      "0.0001332592381912527"
    ],
    [
      "0.30954051506471786",
      "38.0515596830674",
      "31.575203376772286",
      "24.580325199216734",
      "10.560610244722566",
      "-0.7332892688291787",
      "1.8103905321952092",
      "-1.4600071252282065",
      "-0.0333705892442733",
      "-21.918838364479125",
      "15.123779301964927",
      "17.17079638091538",
      "-25.44675850447096",
      "-13.620490064985223",
      "9.214787151221918",
      "-3.2634594195504385",
      "1.2482651681803218",
      "-0.7596369741203127",
      "-1.394612915332606",
      "16.81786254181287",
      "-16.190977548094125",
      "3.4661362287509503",
      "9.140043686902604",
      "-10.5160720008949",
      "12.435265561261692"
    ],
    [
      "17.81210472151946",
      "123.26644249034085",
      "119.42132566374946",
      "139.36146190737873",
      "117.51958938672047",
      "13.864150566090492",
      "-43.88800296060315",
      "-44.72013156305347",
      "16.353035940513557",
      "-39.07650196846608",
      "13.127318146878723",
      "87.78017820940192",
      "108.83600448892867",
      "-42.04907473104745",
      "-24.60175254822649",
      "-0.17319063864027548",
      "-0.4653933547554781",
      "-10.321732510245022",
      "27.64757556897369",
      "-34.38021836393097",
      "-10.004054828601252",
      "20.963210839953412",
      "38.25227673532599",
      "-45.53223790829878",
      "-57.12918500239123"
    ],
    [
      "0.0068778956612175835",
      "0.5148569464110789",
      "11.349758417900796",
      "2.605204969223151",
      "0.17666986185930889",
      "-0.0010591941151943869",
      "-0.0037798497879284174",
      "0.0023918859181104573",
      "0.0006510362844045226",
      "0.8523580347020768",
      "-0.7886698525475829",
      "-0.2779353138098897",
      "-5.00895394555665",
      "-0.8481441879833286",
      "0.575633871852422",
      "0.00043506932851479886",
      "-0.003972802496317931",
      "0.0010746996393092983",
      "-5.72292316485378e-05",
      "2.2264223393742015",
      "-0.8275643269573433",
      "-0.08676956484930406",
      "2.0673299525945175",
      "1.0722537383241388",
      "-0.31738659015601356"
    ],
    [
      "0.006874564550461849",
      "0.008485518090830984",
      "0.030423640875522965",
      "0.00978382861004177",
      "0.008341304939253556",
      "4.5323923311178386e-07",
      "-8.300550996049173e-07",
      "2.5240268243258267e-06",
      "-2.0040805361414767e-06",
      "-0.0017917406429049352",
      "-0.0005085780606708959",
      "-0.0006669698272444895",
      "-0.004919058242923353",
      "-0.001115234868446066",
      "0.0012505451861278291",
      "-1.4046706309861565e-06",
      "-5.47044232710582e-06",
      "3.2762118498472648e-06",
      "3.0476802600582536e-08",
      "0.0009170025987045151",
      "-0.00029232094357323115",
      "0.00015775796319227546",
      "0.00010555621839274592",
      "-0.00042506644621141004",
      "0.0002732442315232704"
    ],
    [
      "0.006874047943889405",
      "0.007340859980686847",
      "0.015171052796885753",
      "0.007768919959542316",
      "0.007278848139965597",
      "-1.1014206101570021e-07",
      "-6.843343539772732e-07",
      "9.292604093149102e-07",
      "-2.1733061693117234e-07",
      "-0.0010885064001951187",
      "1.2930081173157907e-05",
      "-0.00013028494184262834",
      "-0.0016492775676375609",
      "3.4544139743241284e-05",
      "0.00027437351682542134",
      "-3.8728510392140757e-07",
      "-9.352676616868471e-07",
      "6.358971816399112e-07",
      "-8.090851159886083e-08",
      "0.0004823227299653841",
      "-0.00012215144523399364",
      "2.436478033935623e-05",
      "-3.2981646491285665e-06",
      "-0.0001802140868390573",
      "0.00012366800234096852"
    ],
    [
      "0.00687397871845548",
      "0.007186699603786986",
      "0.01350513622623308",
      "0.007440525168969821",
      "0.007155251934842291",
      "-1.1218057506993652e-07",
      "-1.0938482630183341e-08",
      "5.125637025405106e-07",
      "-1.438397859542615e-07",
      "-0.0008063678129353597",
      "2.2046872681777728e-05",
      "-7.684051416738571e-05",
      "-0.0011454930545680296",
      "-0.000118980401495016",
      "0.00019155952738539862",
      "-2.3980256008898175e-07",
      "-3.158420303826897e-07",
      "3.5831167179227953e-07",
      "-5.157087185203537e-08",
      "0.0002762270390558876",
      "-6.964648547330934e-05",
      "1.4734904825326255e-05",
      "-1.3443419851847685e-05",
      "-8.610867981740267e-05",
      "7.635523882940278e-05"
    ],
    [
      "0.006873992809527832",
      "0.007279153402546517",
      "0.01593124351201705",
      "0.00757699861001582",
      "0.007228063599970807",
      "-1.5030700803366032e-07",
      "5.265131392369976e-08",
      "5.840721048832438e-07",
      "-1.6442139518009915e-07",
      "-0.0011783937399574274",
      "6.947939839025749e-05",
      "-8.408114859526082e-05",
      "-0.001526202936023666",
      "-0.00012038120986230378",
      "0.00021917329907621073",
      "-2.8374774418874595e-07",
      "-3.634186671036372e-07",
      "4.025219562758145e-07",
      "-7.27481801636812e-08",
      "0.00040869946613850675",
      "-0.00010099829761073796",
      "9.562814502242427e-06",
      "3.188921036442527e-05",
      "-6.64755446217778e-05",
      "9.717596834082356e-05"
    ],
    [
      "0.0069730046268354435",
      "0.014969238102797109",
      "0.06474148383170429",
      "0.022119860674706105",
      "0.011697705339612787",
      "0.00034528069678063",
      "0.00022258176161842793",
      "-0.00014474118739276406",
      "-0.0004392884535227045",
      "0.0018592418224361194",
      "-0.004697884710593221",
      "-0.003050882088940532",
      "-0.024323589072508558",
      "-0.005225845148058222",
      "0.004722789451799673",
      "-0.00028088148961333335",
      "-0.0004162909379996865",
      "0.00022907490465903986",
      "-9.897797531927051e-05",
      "0.012961485512638505",
      "-0.005920607165800816",
      "-0.002744366218874298",
      "0.006703485789319822",
      "0.0002556313916700598",
      "0.0010763632969847238"
    ],
    [
      "0.006948753387161459",
      "2.375110782607011",
      "30.62823994622014",
      "7.921421073765569",
      "14.27986203976913",
      "-0.013119715483651437",
      "0.04716536507915528",
      "0.022046875959700837",
      "-0.027317966644176978",
      "-8.33206097643104",
      "-4.109608904783466",
      "4.565921702949456",
      "13.494279579934425",
      "-18.679219656062585",
      "-5.876577390998796",
      "0.0013073687775522805",
      "0.004874267351681655",
      "-0.00976805374406867",
      "-0.017403472993453777",
      "-1.702965728346638",
      "1.3525856333981243",
      "3.591323498938667",
      "-7.72630090365213",
      "-9.357751092580918",
      "-8.84945579441768"
    ],
    [
      "0.00687456935838708",
      "0.008423232808798524",
      "0.020250062454105953",
      "0.011153825686874317",
      "0.0091773570044755",
      "-9.844319401604963e-07",
      "-2.431485240240906e-06",
      "3.50092593916478e-06",
      "-1.0833026442555002e-06",
      "-0.0011354722433935336",
      "0.00013270454237246813",
      "-2.663870888931203e-05",
      "-0.004529774211785926",
      "-0.0007510946149390854",
      "0.0018442636162024138",
      "1.297506858681093e-07",
      "-6.51008387114521e-06",
      "4.6200975637391e-06",
      "2.1336584985851036e-07",
      "0.0016370934906227703",
      "-0.0008255191375838549",
      "-0.00022057099308486113",
      "0.0013982009026461322",
      "-0.00021367066530072332",
      "0.000581389369823742"
    ],
    [
      "0.006874048415980837",
      "0.007356955996793332",
      "0.014534645293762447",
      "0.007840910962084164",
      "0.007457832107939223",
      "-1.797680889922161e-07",
      "1.296833082901614e-07",
      "8.6028522275685e-07",
      "-3.510047899591075e-07",
      "-0.0006844724973397399",
      "-2.6740312958693647e-05",
      "-0.00014168572040909505",
      "-0.001462267277007921",
      "-0.0003725001254107312",
      "0.0003842800121623105",
      "-2.5051935801034656e-07",
      "-8.943251981864205e-07",
      "8.025367213844775e-07",
      "-9.739674781535151e-08",
      "0.0004153367130189389",
      "-0.00014556736055021898",
      "1.1806340032633532e-05",
      "0.0002795772092136799",
      "-1.1367419095530403e-05",
      "0.00015224833049230693"
    ],
    [
      "0.0068739786313327805",
      "0.0071489815805433335",
      "0.011817112270801367",
      "0.007424858535871805",
      "0.007153591912940159",
      "-1.1150969653058264e-07",
      "-2.863247144164086e-07",
      "5.230519305079301e-07",
      "-1.6136318055553683e-07",
      "-0.0005535322294225742",
      "1.2667923138612802e-05",
      "-7.820683292477844e-05",
      "-0.0010106966007368576",
      "-3.6341196653931674e-05",
      "0.0001839986575233377",
      "-7.084456790064319e-08",
      "-1.0129474139149474e-06",
      "5.243152672469714e-07",
      "-4.503074777224499e-08",
      "0.0003203117327053755",
      "-9.261880367139778e-05",
      "1.2082754671346096e-05",
      "0.00013533590630940214",
      "-0.00010761091186476272",
      "8.668422024363796e-05"
    ],
    [
      "0.006873992474346671",
      "0.0071959062211528054",
      "0.013299277379824741",
      "0.007485073161972465",
      "0.007157826844592327",
      "-1.0804780132706096e-07",
      "-3.472488753546963e-07",
      "5.827797993405291e-07",
      "-2.0596743524161157e-07",
      "-0.0007292294281190479",
      "2.0543619002567773e-05",
      "-9.218674777193801e-05",
      "-0.0012574342069320336",
      "-3.12955655652179e-05",
      "0.00019221746197854852",
      "-8.132121502673602e-08",
      "-1.2902188590933859e-06",
      "6.015989011559726e-07",
      "-5.413639450371605e-08",
      "0.0004116523729989119",
      "-0.00010938122951933961",
      "1.9020020002231385e-05",
      "0.00010837804764026148",
      "-0.0001371080148477881",
      "8.914822298799991e-05"
    ],
    [
      "0.006873940190954837",
      "0.007039639056843997",
      "0.010222451929027883",
      "0.007220152971598667",
      "0.007047918259400668",
      "-6.808485827303366e-08",
      "-1.207974090151722e-07",
      "3.103839789366822e-07",
      "-8.887231294778373e-08",
      "-0.0003695110129591903",
      "1.7778131226246695e-05",
      "-3.893216177321374e-05",
      "-0.0006799938606583071",
      "-9.132418154919761e-05",
      "0.00011872595476281567",
      "-7.183746366152378e-08",
      "-4.7219702864694637e-07",
      "2.784647359631093e-07",
      "-2.491196026708417e-08",
      "0.00017787595804678345",
      "-5.3680647290262854e-05",
      "8.582160223699996e-06",
      "6.878830578202181e-05",
      "-7.280935048646262e-05",
      "5.643917591984411e-05"
    ],
    [
      "0.006873992556482643",
      "0.0071854459664314144",
      "0.012217818908293673",
      "0.007511811200006962",
      "0.007246744846275443",
      "-9.875238610509509e-08",
      "-1.6199342323101292e-07",
      "5.585447475980293e-07",
      "-2.0858812596165836e-07",
      "-0.0005529872974299243",
      "5.287637077252949e-06",
      "-8.183930372745626e-05",
      "-0.001117697201571539",
      "-0.00017896479434009063",
      "0.00022658833205095727",
      "-1.2425507971691994e-07",
      "-8.439432893190204e-07",
      "5.219701217891635e-07",
      "-7.205808133595075e-08",
      "0.00032430562444478277",
      "-0.000109254594899992",
      "8.135716211102994e-06",
      "0.0001820526446481197",
      "-9.597444673141912e-05",
      "0.00010328788624866247"
    ],
    [
      "0.16959804395644515",
      "15.431531369899558",
      "4.080491171086857",
      "18.512856011562867",
      "4.1239096928298675",
      "0.19022653289949934",
      "0.1917740047114148",
      "0.8991632302074426",
      "-0.27498460087860094",
      "6.998878487317468",
      "6.024374486314146",
      "-5.954577870439113",
      "5.973772127730228",
      "-1.9122882791973725",
      "0.9238186093495703",
      "1.1403670912319661",
      "0.7494659281086382",
      "1.2981043939759693",
      "-0.09842926117055206",
      "-1.034522762620461",
      "-2.394051026437837",
      "2.941562556824415",
      "-2.4274283543634962",
      "1.0028682080484177",
      "2.6434722850471464"
    ],
    [
      "0.006874573597980907",
      "0.010310536540736659",
      "0.05162204153508041",
      "0.011736279457093553",
      "0.012116753393425793",
      "-2.631186752891276e-06",
      "4.211385515567473e-06",
      "4.371063569621074e-06",
      "-3.735252417724886e-09",
      "-0.007794408984015153",
      "0.0010440088350605575",
      "-0.0009381061664943981",
      "-0.00783074074654096",
      "9.648076400636851e-06",
      "0.0015520753973382274",
      "-1.6298683471485132e-06",
      "-1.3348784575556862e-06",
      "4.526809239206705e-06",
      "6.539143729167705e-07",
      "0.0031623509294093103",
      "-0.0006662950452453254",
      "-0.00139366298529599",
      "0.000747664872029324",
      "0.0034329447108774904",
      "0.0003278652554158597"
    ],
    [
      "0.006874228223004139",
      "0.008172691535424532",
      "0.03849399071615705",
      "0.008796964888700382",
      "0.007743881553780801",
      "-7.197584278626888e-07",
      "1.950124904883226e-06",
      "1.7004816722828544e-06",
      "-5.732348879135226e-07",
      "-0.004063714502182517",
      "0.0002837375378366803",
      "-0.0002983945552262128",
      "-0.004991897464589433",
      "-0.0002650112683328194",
      "0.0005583608649477099",
      "-8.84986299310728e-07",
      "-1.2600014453847324e-06",
      "1.5477507171314924e-06",
      "-1.32027770483898e-07",
      "0.001851164257842865",
      "-0.00034968654012791216",
      "1.8357018454005912e-05",
      "-0.0001580851314656359",
      "-5.9973704475655684e-05",
      "0.00020323639198593815"
    ],
    [
      "0.00687393321620011",
      "0.007025480281660672",
      "0.010169160324380182",
      "0.007179770465505782",
      "0.007022006611212452",
      "-6.07332420590742e-08",
      "-8.443263185123711e-08",
      "2.629398125313769e-07",
      "-8.00208809975513e-08",
      "-0.00037711929468131557",
      "2.3878246339371215e-05",
      "-3.267530378467298e-05",
      "-0.0006468807723445305",
      "-7.966275764393057e-05",
      "9.948188162778723e-05",
      "-6.22422240686546e-08",
      "-4.2818155192605114e-07",
      "2.3805379613925986e-07",
      "-2.5613380313544897e-08",
      "0.00017967710849878168",
      "-5.195135552082743e-05",
      "7.157314010000563e-06",
      "5.854982370912797e-05",
      "-6.131486718600519e-05",
      "4.790845429710492e-05"
    ],
    [
      "0.006873933209597457",
      "0.007030471464505165",
      "0.010151403551031078",
      "0.007172124963239257",
      "0.0070227639802036956",
      "-6.239678892208382e-08",
      "-7.536886987825518e-08",
      "2.7160547144767313e-07",
      "-6.555869874726136e-08",
      "-0.00039140113998081035",
      "1.5618899425915628e-05",
      "-4.0721488984756805e-05",
      "-0.000605198565704339",
      "-4.523344300781209e-05",
      "9.975413780610337e-05",
      "-8.697174201007531e-08",
      "-2.9904504130772747e-07",
      "2.136875764689729e-07",
      "-2.2872814816171814e-08",
      "0.00015948569681960192",
      "-4.0514361714743876e-05",
      "7.981832530586815e-06",
      "2.2465390490117783e-05",
      "-6.008312158073575e-05",
      "4.582968034567142e-05"
    ],
    [
      "0.006873936433686843",
      "0.007039167364060048",
      "0.010378132405685511",
      "0.007187735006162005",
      "0.007026058597599805",
      "-6.760932146264624e-08",
      "-4.977619451833375e-08",
      "2.7664985792904854e-07",
      "-7.367682515438682e-08",
      "-0.00042347570164989637",
      "2.2420061758776816e-05",
      "-3.966183733133717e-05",
      "-0.0006578650886555",
      "-6.199099783815367e-05",
      "0.00010393483147852523",
      "-9.122469929014599e-08",
      "-3.801458528280313e-07",
      "2.3708036298022305e-07",
      "-2.4098967144239185e-08",
      "0.00017685822757750118",
      "-4.74039944765123e-05",
      "9.370443489219402e-06",
      "3.821947317782834e-05",
      "-7.117189898755043e-05",
      "5.113618543526166e-05"
    ],
    [
      "0.006873940194703531",
      "0.007073598576397645",
      "0.011557734042684245",
      "0.007233305671649526",
      "0.007041858035414544",
      "-7.431543656039702e-08",
      "-6.468196637668922e-08",
      "3.069672453963073e-07",
      "-7.763824128998453e-08",
      "-0.0005836373079929002",
      "3.762579649980956e-05",
      "-4.689991570028506e-05",
      "-0.0008287410889988294",
      "-4.212737416769294e-05",
      "0.00011004398086797047",
      "-1.0098098386076219e-07",
      "-3.721051009625792e-07",
      "2.4407616628821833e-07",
      "-2.917387119948858e-08",
      "0.00022609593180533577",
      "-5.184955548725658e-05",
      "1.1075354613061617e-05",
      "9.57202932173872e-06",
      "-8.054624889824336e-05",
      "5.3849801761640286e-05"
    ],
    [
      "0.006873992607209202",
      "0.007276248603440892",
      "0.01701590963510974",
      "0.007632307449637464",
      "0.007211819866627898",
      "-1.5563920275571485e-07",
      "-2.6327184301721305e-07",
      "6.237287645930014e-07",
      "-1.7774073897269296e-07",
      "-0.001186725387575197",
      "9.112540683511512e-05",
      "-9.292688965638815e-05",
      "-0.001880709305845963",
      "-0.00013590887733233416",
      "0.00022875209268554162",
      "-9.931354124673886e-08",
      "-1.2572874305448653e-06",
      "5.996825844392076e-07",
      "-5.319663576403007e-08",
      "0.0005269798539754837",
      "-0.00012538487897987066",
      "2.62708906236225e-05",
      "9.42489679374744e-05",
      "-0.00020510046244992202",
      "0.00011813439456391244"
    ],
    [
      "2.0543828909167603",
      "66.29194917319208",
      "20.50576017040586",
      "98.02758221504821",
      "26.50593596532053",
      "1.1937395501820194",
      "1.6287317489477626",
      "6.567004562853311",
      "6.9574262842579495",
      "2.972749358704145",
      "43.26610434378229",
      "14.753793494313138",
      "7.641684322143212",
      "4.185177678153514",
      "34.062031713333816",
      "-10.60386073122972",
      "-0.3106361036388035",
      "-10.4965496926952",
      "-2.153019228931177",
      "-1.1752470383320766",
      "23.838734829085592",
      "34.823045437679106",
      "-22.198423084251946",
      "0.6899924630332017",
      "28.014094370262118"
    ],
    [
      "0.006874228440370373",
      "0.007786973715131867",
      "0.019300160421237545",
      "0.009098392513478935",
      "0.008079035714713417",
      "-5.323152218977483e-07",
      "-1.5667913548963018e-06",
      "2.441622205617174e-06",
      "-2.0743831302258905e-07",
      "-0.0010224312502657977",
      "-0.00018659510577323098",
      "-0.00031042928391098254",
      "-0.0031705263529715256",
      "-0.000862607046110977",
      "0.0009641073549106448",
      "-7.461790292131841e-07",
      "-1.6689889851466718e-06",
      "1.5133661324178587e-06",
      "-9.367814554049844e-08",
      "0.0007202920736603265",
      "-0.00022793159085881753",
      "2.0728501224278298e-05",
      "0.000329070433995216",
      "-0.00019204474650384357",
      "0.00034737738824918286"
    ],
    [
      "0.006874570307035079",
      "0.014279871611992434",
      "0.2676235669330866",
      "0.0176403546372221",
      "0.008556864245958114",
      "-6.106082587251543e-06",
      "2.9703575977173657e-05",
      "-1.63548010656525e-06",
      "-1.7200943157975384e-06",
      "-0.03542343047518034",
      "0.005622310848168463",
      "0.0003723865995245211",
      "-0.04793917443464029",
      "-0.007585188118239844",
      "0.002213585617185233",
      "-1.0149381574247547e-06",
      "-2.645659418933257e-05",
      "7.747835097028798e-06",
      "7.96770873132531e-07",
      "0.020052922124602655",
      "-0.00506136997385141",
      "-0.0008544062285212058",
      "0.009067944960652797",
      "0.0032719084163676557",
      "7.608488487101961e-05"
    ],
    [
      "0.006874048214085617",
      "0.007421451793340529",
      "0.02068031495598368",
      "0.007979726863523842",
      "0.007344049861486304",
      "-3.174789164937016e-07",
      "-1.0157891091963806e-07",
      "9.292355548113384e-07",
      "-2.354046839693277e-07",
      "-0.0017236503050405893",
      "0.0002157845258432735",
      "-6.942534123801077e-05",
      "-0.0027765589998334957",
      "-0.0002970032773257335",
      "0.00030911070499626306",
      "-1.9392421904359828e-07",
      "-2.125140418136474e-06",
      "9.77459964457396e-07",
      "-5.477444582646985e-08",
      "0.0007712491017113146",
      "-0.0002155739958654573",
      "3.854596894294197e-05",
      "0.00024916514589080663",
      "-0.0003409046817648791",
      "0.00019433720494818686"
    ],
    [
      "0.006873978717852202",
      "0.007188628182545608",
      "0.013957720154058122",
      "0.007489644975053089",
      "0.00717183368241947",
      "-1.435255377445515e-07",
      "-1.3394456911827597e-07",
      "5.457451686601114e-07",
      "-1.2720328825549988e-07",
      "-0.0008665854310197438",
      "7.614283826146965e-05",
      "-6.251739359149898e-05",
      "-0.0013659014391125815",
      "-0.0001528178166659703",
      "0.00019847543794991062",
      "-1.6470874970185207e-07",
      "-7.576250537247922e-07",
      "4.7289204525990735e-07",
      "-3.200008751557925e-08",
      "0.00034932269251513996",
      "-9.210647860833953e-05",
      "2.230295066797967e-05",
      "7.242524938702908e-05",
      "-0.00016988427264549662",
      "0.0001100080989338832"
    ],
    [
      "0.006873985218354152",
      "0.00721857571232115",
      "0.014734114281306745",
      "0.00755628745657754",
      "0.0072049099933988005",
      "-1.3992276787894616e-07",
      "-2.65244670116078e-07",
      "6.138682475154279e-07",
      "-1.3508276488767805e-07",
      "-0.0009274884169693212",
      "7.415896850472693e-05",
      "-7.754621676035133e-05",
      "-0.0015414797521456963",
      "-0.00017676902026865106",
      "0.0002222689157311537",
      "-1.694576246503424e-07",
      "-8.446924806935429e-07",
      "5.261542878288232e-07",
      "-2.110945321940597e-08",
      "0.0003702778199172846",
      "-9.15604534430911e-05",
      "2.8955339015669314e-05",
      "4.2174867440392255e-05",
      "-0.00022617282651815677",
      "0.00012662039104154285"
    ],
    [
      "0.00687399271202193",
      "0.007250409297303894",
      "0.015565040329177004",
      "0.0076636983461848135",
      "0.007242795860020061",
      "-1.6171282794948486e-07",
      "-3.310565861145558e-07",
      "6.815726257738241e-07",
      "-1.3483704811385237e-07",
      "-0.0010292592714439487",
      "8.711239604283765e-05",
      "-8.071359142518053e-05",
      "-0.0017603606689750055",
      "-0.0002264666220302697",
      "0.00026633667481519455",
      "-1.5968256924279703e-07",
      "-9.94630032384869e-07",
      "5.837982771995917e-07",
      "-1.7907639849366415e-08",
      "0.0003891741372948857",
      "-0.0001010824908380498",
      "3.25283985457129e-05",
      "9.264380476103987e-05",
      "-0.0002697455241032121",
      "0.0001503221362299869"
    ],
    [
      "0.006873992710291756",
      "0.007256047031481282",
      "0.015376972532370435",
      "0.007628297889973945",
      "0.007248534650624885",
      "-1.6640132764398875e-07",
      "-2.9369596758606334e-07",
      "6.62993880524138e-07",
      "-1.284998983964019e-07",
      "-0.0010622286410128944",
      "9.205477617677933e-05",
      "-8.19711076090813e-05",
      "-0.001675874273443705",
      "-0.00014609925151224537",
      "0.00024209664468724672",
      "-1.650456296412999e-07",
      "-9.021797915903349e-07",
      "5.472592509598079e-07",
      "-4.369149245801708e-08",
      "0.0003766276054721737",
      "-9.623100310031094e-05",
      "3.645046041506281e-05",
      "6.501808187424287e-05",
      "-0.00029995104154109355",
      "0.00015102097180421972"
    ],
    [
      "0.006874097368283256",
      "0.007704797775380833",
      "0.02142372236559088",
      "0.008217526612287333",
      "0.007671144965182712",
      "-2.327728770483536e-07",
      "-3.191216951191084e-07",
      "1.1633778838891672e-06",
      "-2.7517746385974105e-07",
      "-0.0019595111062286133",
      "8.456922037617347e-05",
      "-0.00024368540145559148",
      "-0.002601061940122561",
      "-0.000184809008221955",
      "0.0005074528536617695",
      "-4.6355591651479567e-07",
      "-7.84262649719593e-07",
      "8.492869888023122e-07",
      "-1.294109747192111e-07",
      "0.0005952971645092263",
      "-0.00013571527295179765",
      "8.008789907821613e-05",
      "8.537840648591494e-05",
      "-0.00041395609746271324",
      "0.0002647905852757715"
    ],
    [
      "0.10980108605079116",
      "35.01623826971564",
      "58.295092417070876",
      "0.6379663728844689",
      "22.01014498223498",
      "-1.7767265848871314",
      "2.4101486597813278",
      "-0.18361702349527065",
      "1.238004345976945",
      "-44.35112229948132",
      "4.270621252606961",
      "-26.886412164660285",
      "-5.012831353086534",
      "32.419070715959144",
      "-3.586538734029388",
      "0.661481338240495",
      "-0.4083871675371233",
      "0.16759410594080906",
      "-0.8522762148074181",
      "-8.429690884191306",
      "-1.7121869018800222",
      "6.764675045582614",
      "3.1927409356581062",
      "-15.063270680280942",
      "-0.477167121868343"
    ],
    [
      "0.006875306884414667",
      "0.09035497364842311",
      "1.6516275670297147",
      "0.10513599425063135",
      "0.011419350337262782",
      "-7.711011536582917e-05",
      "0.0003414615782505019",
      "-6.811553862486457e-05",
      "-1.092631166901712e-05",
      "-0.3531003144871704",
      "0.06784102677625638",
      "0.009459739525659875",
      "-0.3603966461927499",
      "-0.04661993673045497",
      "0.012933761489063307",
      "-1.794025496533604e-05",
      "-3.407095975184404e-05",
      "4.218017016786227e-05",
      "-5.127414885035557e-07",
      "0.09957425065128067",
      "-0.05674096178863037",
      "-0.004628571786988785",
      "0.16098570503675652",
      "0.008669738871692935",
      "0.003572769965977037"
    ],
    [
      "0.006874567212221284",
      "0.01150988730888334",
      "0.1206846401158795",
      "0.01174669618075146",
      "0.00854259777837984",
      "-3.0018124312824204e-06",
      "1.317663683092927e-05",
      "6.601841458160479e-07",
      "-7.861383725496477e-07",
      "-0.018656495029029746",
      "0.0027565848809171234",
      "-0.00032295227462019344",
      "-0.019289096505208526",
      "9.675294945905708e-05",
      "0.000582121833129114",
      "-2.1374488213626474e-06",
      "-7.1711407068284955e-06",
      "3.107907820115593e-06",
      "-8.042098560474466e-07",
      "0.00835534375390549",
      "-0.002055240206527643",
      "0.00013613734462314826",
      "0.0028496662261554115",
      "-0.00033332743599239915",
      "0.0004268254653178881"
    ],
    [
      "0.0068745686886099375",
      "0.008786955972942578",
      "0.03800727842089499",
      "0.01031574106961864",
      "0.00823336698861456",
      "-1.2859402075280184e-06",
      "1.5120512348160263e-06",
      "3.2356461006963254e-06",
      "-1.1903180907209373e-06",
      "-0.003981739324417638",
      "-0.00011666790147767083",
      "-0.000506515382254628",
      "-0.005966026310240352",
      "-0.0004136151123610857",
      "0.0011198039296429698",
      "-1.3441237858967633e-06",
      "-5.87487644357818e-06",
      "3.2045812840945755e-06",
      "-6.334861145683682e-07",
      "0.002253263521136",
      "-0.000722332419520557",
      "3.718726120383799e-05",
      "0.0006337713023184487",
      "-0.00037542618483584644",
      "0.00038660411573068326"
    ],
    [
      "0.006874048319719274",
      "0.007418704048105625",
      "0.016842079482417394",
      "0.007871634667299716",
      "0.007369694834964795",
      "-2.1483341763740207e-07",
      "-1.1122923510315226e-07",
      "8.985960878954906e-07",
      "-2.5783483862037625e-07",
      "-0.0012312272408527135",
      "2.308477193210032e-05",
      "-0.00014518453249095728",
      "-0.0018404976592643228",
      "-0.00018296513440974825",
      "0.00035338007140311284",
      "-3.5855917635076246e-07",
      "-8.720223161774612e-07",
      "7.264452426915397e-07",
      "-8.916867830855083e-08",
      "0.0004888652031319826",
      "-0.00013010636741356697",
      "3.522866213007611e-05",
      "3.748401927317234e-05",
      "-0.0002156060803341997",
      "0.0001594636881622158"
    ],
    [
      "0.006873978682349707",
      "0.007164052856866622",
      "0.012911917329569879",
      "0.007475090249390214",
      "0.007144322882492395",
      "-9.681594625948072e-08",
      "-1.4911825551194438e-07",
      "4.705431953435137e-07",
      "-1.9453727289381058e-07",
      "-0.0006670495503567173",
      "3.723546262520101e-05",
      "-5.6776174568556564e-05",
      "-0.0012438646808505497",
      "-0.0001751526267361674",
      "0.00019154167375880693",
      "-8.975614733111168e-08",
      "-1.0377041439334597e-06",
      "4.693875326698984e-07",
      "-7.496551688641044e-08",
      "0.00039626662624712386",
      "-0.00013101726054314875",
      "7.373228460234943e-06",
      "0.00021703929412268482",
      "-6.368800800469766e-05",
      "7.94458760279137e-05"
    ],
    [
      "0.00687398505967413",
      "0.007152048001388236",
      "0.012155647672431366",
      "0.007448812755649724",
      "0.0071561744785369075",
      "-8.839372192267185e-08",
      "-1.096619469125639e-07",
      "4.798775090555064e-07",
      "-2.0999587592843265e-07",
      "-0.0005797165481133432",
      "2.2225794168348222e-05",
      "-5.792052410628565e-05",
      "-0.001097030446036465",
      "-0.00016417650456539474",
      "0.00019051207574990585",
      "-1.1351654843537395e-07",
      "-9.679798522106315e-07",
      "4.7591919727461077e-07",
      "-7.725096204075887e-08",
      "0.0003360756013156464",
      "-0.0001165774433334216",
      "1.0035915638310508e-05",
      "0.00018646444006208455",
      "-8.686828980385139e-05",
      "8.35137353608455e-05"
    ],
    [
      "0.006873992576327269",
      "0.007170566811675078",
      "0.012228960779547687",
      "0.007489017749222222",
      "0.007175977876792484",
      "-1.0355160469035859e-07",
      "-1.3443963002176362e-07",
      "5.281039268714534e-07",
      "-2.1940753196823475e-07",
      "-0.000578895978909915",
      "2.5489312246801e-05",
      "-5.9871095127450354e-05",
      "-0.0011235342410961353",
      "-0.0001616945817360047",
      "0.00020429735565229704",
      "-1.3568379508383274e-07",
      "-1.0123175133785606e-06",
      "5.211148051365342e-07",
      "-8.230654235004667e-08",
      "0.00035468607188038706",
      "-0.00012652038539676978",
      "1.0225930664327402e-05",
      "0.00021328290241021686",
      "-5.901656223736979e-05",
      "8.463843895837812e-05"
    ],
    [
      "0.006873992619566973",
      "0.007171138051792779",
      "0.012206181141347649",
      "0.007516240821515571",
      "0.007207298395106825",
      "-9.93132780239829e-08",
      "-1.234071171024507e-07",
      "5.338144238617629e-07",
      "-2.229718165925719e-07",
      "-0.0005548405443716722",
      "2.3650236250138148e-05",
      "-6.0917459641364825e-05",
      "-0.001156440401416545",
      "-0.00020884414534597513",
      "0.0002190715140849238",
      "-1.3909896564671863e-07",
      "-1.0033916011478745e-06",
      "5.37740605498926e-07",
      "-6.490496252919635e-08",
      "0.00035198294210842066",
      "-0.000127687665081126",
      "7.78255400211269e-06",
      "0.00022701675338250064",
      "-7.042025244873926e-05",
      "9.886353269972941e-05"
    ],
    [
      "0.006874097336222489",
      "0.007384271087035857",
      "0.015592193008663413",
      "0.008077514095696767",
      "0.007460376527278257",
      "-1.8656356247918732e-07",
      "-1.1746451247441437e-07",
      "9.72887281875437e-07",
      "-5.092926701851164e-07",
      "-0.0008366212096035547",
      "4.319181112131319e-05",
      "-7.845749465406208e-05",
      "-0.0020967140236058746",
      "-0.0004047729887252531",
      "0.0003759605835606332",
      "-1.9233096239964743e-07",
      "-2.4827557960994916e-06",
      "1.148918754403374e-06",
      "-1.5065823324712676e-07",
      "0.0007223981257195189",
      "-0.00029880108354370295",
      "-7.818238292685836e-07",
      "0.0006118944809027997",
      "-7.999981000744636e-05",
      "0.0001699261989367069"
    ],
    [
      "0.3535693513844405",
      "10.35545465185735",
      "4.20824807241356",
      "62.841524945231754",
      "42.443683021365395",
      "-1.6064841836705648",
      "0.513778400179665",
      "0.21632759823636294",
      "3.3201112538510995",
      "-3.402903512900225",
      "9.218389800908039",
      "-20.811792335342727",
      "-11.990901803867553",
      "6.864380875584616",
      "-16.410101822572866",
      "0.6390997946216385",
      "-0.9347757274323466",
      "4.542893665323215",
      "-1.079011861876445",
      "2.3949565113313622",
      "-20.05905890816682",
      "-1.8970481106558592",
      "8.9869617668493",
      "5.008660366414728",
      "-42.22075802811197"
    ],
    [
      "0.006875275464914981",
      "0.011995945182877315",
      "0.050412566288409455",
      "0.021748962172057424",
      "0.012041555373075547",
      "-5.042848235195388e-06",
      "1.5561787170967672e-06",
      "1.1347128560796028e-05",
      "-2.255028952283428e-06",
      "-0.004145762648498907",
      "0.001585525117951645",
      "-0.0005753259033629599",
      "-0.015784680022603005",
      "-0.004190734268373233",
      "0.004361258387992021",
      "-5.163351582308455e-06",
      "-1.8354812476833893e-05",
      "1.553726930556342e-05",
      "3.3824790038802154e-06",
      "0.006150197052235795",
      "-0.0028821890256301563",
      "0.00023783762022131313",
      "0.0030966058486208963",
      "0.00029904414029451016",
      "0.0032141774321378298"
    ],
    [
      "0.0068745706634335164",
      "0.008787203016962326",
      "0.03739229661289945",
      "0.011453720927210108",
      "0.009123870528347549",
      "-1.1227089132936004e-06",
      "1.3766881134764838e-06",
      "3.5373318351061218e-06",
      "-1.4242727943150419e-06",
      "-0.0029753231684308376",
      "-0.00032416491248335894",
      "-0.0005783368894629824",
      "-0.007351046477546717",
      "-0.0020522279762872336",
      "0.0016950576426927515",
      "-1.5895868992100013e-06",
      "-5.884042414053529e-06",
      "3.972125643999127e-06",
      "8.977133795821342e-08",
      "0.0023461482048838553",
      "-0.0008236726297332832",
      "-0.00013028192298866967",
      "0.001143473822278185",
      "-0.0006071201901294279",
      "0.0008845787884309312"
    ],
    [
      "0.1593410754776057",
      "43.624461538686354",
      "27.40948627674086",
      "70.89472871371564",
      "38.89695533596209",
      "-0.17994350848856985",
      "-0.9497440538770976",
      "-0.1727916665807231",
      "-2.069408113163801",
      "26.44571148506159",
      "-54.73230991911566",
      "23.712239813172253",
      "-33.674260870162215",
      "25.312986351668872",
      "-24.48653587465547",
      "2.490583910805802",
      "1.6817114769742267",
      "-3.2488159721934635",
      "1.2209825442652333",
      "13.865703669033318",
      "6.635403911944301",
      "31.7684772899916",
      "22.631734452431324",
      "16.042300463006786",
      "-45.2459567000857"
    ],
    [
      "0.006875704863945871",
      "0.4438936854041978",
      "6.84705158452576",
      "0.9809736005130855",
      "0.2092599528301641",
      "-0.0004353325753285398",
      "-0.0004352062411330324",
      "0.000503129740874505",
      "0.0002719264401694628",
      "0.054577877500767376",
      "-0.3846159420147963",
      "-0.23929866096651223",
      "-2.1268702797252916",
      "-0.71271163967575",
      "0.4196417137862606",
      "8.608176091348343e-05",
      "-0.0017208187362818248",
      "0.0004530908638109657",
      "0.00012418584722334147",
      "1.7093545735136553",
      "-0.5201338642460799",
      "-0.17190413550986638",
      "1.4321721714566147",
      "0.9104912359548858",
      "-0.1318286969553915"
    ],
    [
      "0.006874565017009697",
      "0.00832549348718724",
      "0.022666407750675927",
      "0.009734123909179082",
      "0.008634442429477335",
      "-2.7335453292652045e-07",
      "-1.0400997220811843e-06",
      "3.2536508413107067e-06",
      "-1.0204848687695804e-06",
      "-0.0013228235949809",
      "-0.0006689601283432324",
      "-0.0006012730643648867",
      "-0.0036679565290959563",
      "-0.0008178648145408685",
      "0.001191506912302279",
      "-1.7970413409273797e-06",
      "-3.7300689002539955e-06",
      "2.9218416624721292e-06",
      "5.680443198704433e-08",
      "0.0012343826451069926",
      "-0.0004176465561261237",
      "-5.069468402157529e-05",
      "0.000648385766037292",
      "-0.00024338933547961872",
      "0.00042342567442998994"
    ],
    [
      "0.006874047910216678",
      "0.0073213889917531335",
      "0.015388196865269311",
      "0.007729084148639651",
      "0.00730915391879928",
      "-2.0273297436997068e-07",
      "-1.756012920702999e-08",
      "8.397588158238021e-07",
      "-1.9673121575072949e-07",
      "-0.0010222770089824385",
      "-1.2831121727336386e-05",
      "-0.0001407115572458584",
      "-0.0015942832279884501",
      "-0.00010746123703398171",
      "0.0002936906337306103",
      "-3.944264943300443e-07",
      "-1.0328408428866944e-06",
      "6.511376940926522e-07",
      "-7.916803100293929e-08",
      "0.00046152768632250196",
      "-0.00010736645221241259",
      "3.2722079159525e-05",
      "1.6631918163165216e-06",
      "-0.00024394366348195486",
      "0.00015550216937613398"
    ],
    [
      "0.006873978655430269",
      "0.007172301866954391",
      "0.012743484183890803",
      "0.007446085314345311",
      "0.007152651335064221",
      "-1.1569066423059762e-07",
      "-8.617669867630106e-08",
      "5.146077869113542e-07",
      "-1.1886303334703796e-07",
      "-0.000720058684240738",
      "1.6108732383398135e-05",
      "-7.586170326284178e-05",
      "-0.00112314888295688",
      "-0.00014056957986553165",
      "0.0002008502748407775",
      "-2.2524611559559526e-07",
      "-5.254178041125821e-07",
      "3.9110173502362576e-07",
      "-3.9253496513641845e-08",
      "0.00028576557975741915",
      "-8.019059889706816e-05",
      "1.3310216842283751e-05",
      "5.30605531983882e-05",
      "-0.00012678329154017064",
      "9.436462437749451e-05"
    ],
    [
      "0.006873978611601407",
      "0.0071645284856122005",
      "0.012681585965618053",
      "0.007427687422752478",
      "0.007147285049144506",
      "-1.1583428251987067e-07",
      "-5.598803194854426e-08",
      "4.969191291378334e-07",
      "-1.236655293898008e-07",
      "-0.0006935329709372686",
      "1.4170312490074188e-05",
      "-8.243183099641832e-05",
      "-0.0011013707270938688",
      "-0.00011883149093512166",
      "0.0001938866300369511",
      "-2.0538202129250398e-07",
      "-6.40855166348721e-07",
      "4.040862473712089e-07",
      "-4.2903239167041545e-08",
      "0.00028031357708095184",
      "-7.328331085556458e-05",
      "2.059978838316267e-05",
      "3.354943280099403e-05",
      "-0.00015346169393469676",
      "9.818058030169955e-05"
    ],
    [
      "0.006873985085171435",
      "0.007173621257772963",
      "0.012821247576832149",
      "0.007446725478074314",
      "0.007155832125924124",
      "-1.2653689917797173e-07",
      "-1.6279668998948972e-08",
      "5.170208188315373e-07",
      "-1.3546792892614755e-07",
      "-0.000729313749203609",
      "2.2320349604695423e-05",
      "-7.905365292413941e-05",
      "-0.0011205844035834564",
      "-0.00011550823386836523",
      "0.00019766804791414053",
      "-2.207772571643506e-07",
      "-6.913431701399196e-07",
      "4.2450229220636065e-07",
      "-5.1996468166725606e-08",
      "0.0002980151541937781",
      "-8.103993621080567e-05",
      "1.9890650235210132e-05",
      "6.0580362031766876e-05",
      "-0.00013943606859896193",
      "0.00010025135059586043"
    ],
    [
      "0.006873992655974874",
      "0.007256191717245636",
      "0.015668969607235253",
      "0.007580182970668333",
      "0.0071857231237554865",
      "-1.6059848369518016e-07",
      "-1.2483916387027708e-08",
      "5.700663038129182e-07",
      "-1.428381021437017e-07",
      "-0.0010968789313180972",
      "6.82712214535402e-05",
      "-8.97112743702215e-05",
      "-0.0016080473000366937",
      "-0.0001294452711746605",
      "0.0002251548028224215",
      "-2.2102064884321444e-07",
      "-9.047137508326015e-07",
      "4.842552973510142e-07",
      "-6.00968643507091e-08",
      "0.00045202069332769807",
      "-0.00011155462156417309",
      "2.3752608909690728e-05",
      "7.562667037634655e-05",
      "-0.0001624270654625913",
      "0.00011460655789986669"
    ],
    [
      "0.0068740976697843235",
      "0.0076674088899618235",
      "0.023445567731808795",
      "0.008398511127273463",
      "0.007552953335024722",
      "-2.801031196266254e-07",
      "-3.826164622162918e-07",
      "1.2153798315163297e-06",
      "-3.220488189594539e-07",
      "-0.0019649191540730576",
      "0.000102293813137033",
      "-0.00017123853360633773",
      "-0.003237915666337025",
      "-0.0005466431682465896",
      "0.0005456252936083583",
      "-3.8731702844823636e-07",
      "-2.0159022496298707e-06",
      "1.0885708111516862e-06",
      "-8.235560480836156e-08",
      "0.0008898127876672184",
      "-0.00030002503196201554",
      "-6.557590787594208e-06",
      "0.0005968410881036771",
      "-9.780728775175462e-06",
      "0.00019222776411863471"
    ],
    [
      "0.02050661972554288",
      "1.046804681889949",
      "27.532909330095823",
      "1.361180675573054",
      "0.3914228391951281",
      "-0.11618024202784515",
      "-0.049461128409663976",
      "0.10135015506999633",
      "0.041674840886767456",
      "-0.4862248221344034",
      "-0.7420396622933424",
      "-0.453632494551331",
      "-4.379590131593948",
      "2.4333768167893517",
      "-0.05941677153675361",
      "0.020153793397337066",
      "-0.6081789991309902",
      "0.08917303092798458",
      "-0.057783908619604495",
      "5.310621738664717",
      "-0.9191737909405943",
      "0.43222237892641613",
      "4.227812252574582",
      "2.1020997859656227",
      "-0.7065244518179082"
    ],
    [
      "2.5624908791315772",
      "120.30485508130901",
      "12.317646313741193",
      "36.687236230048356",
      "29.941670040168173",
      "16.9553246199157",
      "5.517527011776102",
      "-7.287033913785632",
      "-5.295762610509908",
      "37.86103954537074",
      "-37.28701352370305",
      "-47.27960932416437",
      "-13.987832171938622",
      "-13.391241988013787",
      "-2.2128838565823745",
      "-4.452905269783137",
      "-0.7223745524681647",
      "-6.365340882727983",
      "6.955512813807682",
      "4.827538469199938",
      "-54.93946582292702",
      "36.9403304174113",
      "-15.82675010121334",
      "13.512760116795413",
      "-33.038445890765"
    ],
    [
      "0.006875237123290735",
      "0.009826803240836271",
      "0.05850773468736742",
      "0.014977608519500255",
      "0.011145845479564865",
      "7.568883984566591e-07",
      "-1.125527446070714e-05",
      "7.603212257004009e-06",
      "-2.781752649094549e-06",
      "-0.004793616059034569",
      "-0.000976295129600242",
      "-0.0014574721446498854",
      "-0.012381865391528744",
      "-0.00023871532767659996",
      "0.003142256392007837",
      "-4.954692211103103e-07",
      "-8.737115674841645e-06",
      "4.784511906140434e-06",
      "-3.0587036094122434e-07",
      "0.0008579172451248025",
      "0.00040177408830681263",
      "0.0005321230157892484",
      "-0.003090811394735853",
      "-0.004484079853716416",
      "0.0016345784727511297"
    ],
    [
      "0.006874568663533",
      "0.008547731644486236",
      "0.026473240174510984",
      "0.010691575135313686",
      "0.009196018934268076",
      "-5.236781615837189e-07",
      "-3.331334113891291e-06",
      "4.016480081956498e-06",
      "-1.3860885643671824e-06",
      "-0.0015288724473130854",
      "-7.814041659401156e-05",
      "-0.00030170205766667286",
      "-0.004217282227814129",
      "0.0002789790033610563",
      "0.0015368086473474339",
      "-6.146532831035365e-07",
      "-3.701198621681104e-06",
      "3.3237230563284974e-06",
      "-2.6129317123980397e-07",
      "0.0014855949384057277",
      "-0.00031143034697736564",
      "9.983133393993769e-05",
      "0.0007505455518702597",
      "0.0002277758532272135",
      "0.00021010456149482337"
    ],
    [
      "0.006874048378543294",
      "0.0074237668456867975",
      "0.016177906061029004",
      "0.007971606083840049",
      "0.007435957379142344",
      "-1.665724563606983e-07",
      "-4.74517666520843e-07",
      "9.996955253328343e-07",
      "-2.4633179166722664e-07",
      "-0.0011116725005227315",
      "3.6833104262663286e-05",
      "-0.00011549664928218294",
      "-0.0018934254974333053",
      "-0.00028311234827687026",
      "0.0004131633508258031",
      "-3.301335656237811e-07",
      "-8.728067883783011e-07",
      "7.563490492908659e-07",
      "-6.637145476072979e-08",
      "0.000447847133616019",
      "-0.00016095040308777297",
      "-4.91664839742361e-06",
      "0.00025179709833141116",
      "-3.9089803170041886e-05",
      "0.00013704184831327023"
    ],
    [
      "0.00687397869224357",
      "0.0071711533003557355",
      "0.012925168034881751",
      "0.007418128161692534",
      "0.007179974922058075",
      "-1.0526442135245138e-07",
      "-2.3245673366285787e-07",
      "5.379467748704779e-07",
      "-1.639811822718612e-07",
      "-0.000687244432124769",
      "1.6851342196290162e-05",
      "-8.916685165970837e-05",
      "-0.001044212336197122",
      "5.561312354831098e-05",
      "0.0001692708575239172",
      "-1.1074191384846073e-07",
      "-6.90218714970158e-07",
      "4.6161396918515575e-07",
      "-5.4386389238611514e-08",
      "0.0003306927844127811",
      "-7.632558562107374e-05",
      "1.4398423011568653e-05",
      "5.648967781686685e-05",
      "-7.396014196378062e-05",
      "6.826729800976833e-05"
    ],
    [
      "0.006873978696871054",
      "0.0071832274900068185",
      "0.013289583981741706",
      "0.00746463920665177",
      "0.007178001169888661",
      "-1.148118019101946e-07",
      "-2.31295367849152e-07",
      "5.430112997769534e-07",
      "-1.5848676805539202e-07",
      "-0.0007459028577612608",
      "3.187146093525622e-05",
      "-7.874374528986902e-05",
      "-0.001192233148556774",
      "-4.584719997118353e-05",
      "0.00019267688961092756",
      "-1.0581993021326128e-07",
      "-8.13960095296541e-07",
      "4.950496099442663e-07",
      "-4.0496274418982355e-08",
      "0.00034421165626738356",
      "-9.158032720624403e-05",
      "1.0553726862247822e-05",
      "0.00011958617126520776",
      "-9.364922490199318e-05",
      "8.09288112131553e-05"
    ],
    [
      "0.006873985150469016",
      "0.007200375196177189",
      "0.013513896019312664",
      "0.007466969500716227",
      "0.007184982508773847",
      "-1.1296767995167e-07",
      "-2.1215782246677448e-07",
      "5.60518484140943e-07",
      "-1.7873163289572202e-07",
      "-0.0007774988910299527",
      "3.14550155062271e-05",
      "-8.355179383124813e-05",
      "-0.0012128064705417185",
      "-3.025589736280914e-05",
      "0.0001849511164116223",
      "-1.303358126057667e-07",
      "-8.462196709002165e-07",
      "5.175080295635351e-07",
      "-4.838507025665765e-08",
      "0.0003793017584026511",
      "-0.0001001013227631898",
      "1.0746746366283878e-05",
      "9.780059125489257e-05",
      "-9.346905211006919e-05",
      "8.03130155414752e-05"
    ],
    [
      "0.006873992567076126",
      "0.007240616429089988",
      "0.014923249565282874",
      "0.007526975777666772",
      "0.0072090266442751995",
      "-1.1452742361631687e-07",
      "-2.233605629069667e-07",
      "5.949839438680983e-07",
      "-1.9257445387779447e-07",
      "-0.0009747247288970571",
      "4.576823429176011e-05",
      "-9.448100795131843e-05",
      "-0.0014462135853143792",
      "-3.958988351743011e-05",
      "0.00019962406380121523",
      "-1.322561528277448e-07",
      "-9.71900960109432e-07",
      "5.496117600711323e-07",
      "-5.0565967373902806e-08",
      "0.00041384633794204625",
      "-0.0001000454217494257",
      "2.0208093644845063e-05",
      "6.107119002003633e-05",
      "-0.00018095630266125011",
      "0.00010064381494130982"
    ],
    [
      "0.006874097002291944",
      "0.007516992464534146",
      "0.021946762932764846",
      "0.00798343570292568",
      "0.007498079211287333",
      "-1.955919476470792e-07",
      "-7.226086264652293e-07",
      "1.1239474864353252e-06",
      "-4.6682013131033354e-07",
      "-0.0017355342682499801",
      "6.992861668917752e-05",
      "-0.00020585031358275074",
      "-0.00257911145972766",
      "0.0003453237679475689",
      "0.00026766990100842515",
      "-6.720867255897352e-08",
      "-2.6338252052491966e-06",
      "1.1670218697593898e-06",
      "-1.611588233925309e-07",
      "0.0009265583623079925",
      "-0.00017294085016905233",
      "8.105077253844265e-05",
      "-2.409245973255345e-05",
      "-0.0005035381736943861",
      "0.00019387123785302146"
    ],
    [
      "0.30308851902594713",
      "38.92724136097689",
      "28.797416963710106",
      "17.777814664849913",
      "13.110362697164886",
      "2.6384335992086054",
      "0.6118769367069692",
      "-1.9357109586893086",
      "-1.7480842591360426",
      "-3.900321726109878",
      "-19.3788157297573",
      "-10.898759877587688",
      "-12.938825018738935",
      "-11.332931370609638",
      "12.995238993103408",
      "-2.1178106843995694",
      "1.2463661610606984",
      "0.29939315432809727",
      "-0.5985346990211694",
      "17.851134588677738",
      "-12.294576508763825",
      "-18.329540409566814",
      "10.47438135429822",
      "3.311528498096929",
      "7.364751945113823"
    ],
    [
      "0.09695988669752734",
      "69.01596641851478",
      "106.8803841746052",
      "40.58247162995888",
      "25.62046545867907",
      "0.7638443076957474",
      "2.4887908067659366",
      "0.08626148301733323",
      "-0.9977842590944558",
      "49.690886313892385",
      "-37.199960968679186",
      "-29.19753838978677",
      "1.4541890494247602",
      "-28.688297940400254",
      "22.587812419850103",
      "1.5935198191395499",
      "1.6891462225062004",
      "-0.19561454193887817",
      "-0.04388777710002567",
      "-39.28910483206485",
      "-0.8333995260344635",
      "23.531187240249587",
      "-13.3106105775693",
      "13.9678177805497",
      "-6.3304656125653755"
    ],
    [
      "0.3201164424578069",
      "28.882353665928402",
      "20.87832258351391",
      "0.13346158556056556",
      "6.749927880239565",
      "-0.14855136692845167",
      "-0.4511150360591145",
      "-0.15328520161015524",
      "-1.1583009129505524",
      "-23.85130928269568",
      "0.7069107372057011",
      "8.88591126294141",
      "-0.28263299394652336",
      "-5.241919347693288",
      "0.7862991665198811",
      "-2.998973139649903",
      "2.49687264158181",
      "-0.07001294401260219",
      "-0.874021464425196",
      "-5.48878072627368",
      "-1.4379061366507706",
      "-10.667611095326771",
      "1.336382645195923",
      "10.486363252612511",
      "0.1632813546356696"
    ],
    [
      "0.7862960621319323",
      "188.22652542471067",
      "5.032454715599066",
      "20.543081777682026",
      "35.41662203719608",
      "-3.6332547796057564",
      "0.25876439372773624",
      "-2.852240971277485",
      "0.9105536407135194",
      "5.280647634403484",
      "33.63108293080809",
      "-28.996245625749303",
      "-5.959753918943705",
      "-11.060386365524689",
      "8.264311027916172",
      "3.6181168649191497",
      "1.8623270151050362",
      "-1.5511272327844439",
      "-3.716013516594722",
      "-2.0811719508765716",
      "3.9713495818857347",
      "-36.690862515318834",
      "5.185673654790019",
      "-2.349585016251741",
      "5.862201290547683"
    ],
    [
      "0.05431374720937281",
      "9.613575647746655",
      "4.279381959635762",
      "2.511569887131989",
      "14.42488911682064",
      "0.38951665114612016",
      "0.07388574311181059",
      "-0.324671841544484",
      "-0.6839901884929543",
      "-4.513339026216263",
      "-1.3928173268622002",
      "-11.01285978587986",
      "-1.546234861601133",
      "3.2469343732991045",
      "3.620360351852832",
      "0.5492386606264935",
      "-0.4419498034863463",
      "0.11125628243005659",
      "-0.4625998703921566",
      "-4.476645128590807",
      "4.693284901424423",
      "4.14006507365084",
      "-2.8506603952158382",
      "-7.090268892912675",
      "4.784414936464506"
    ],
    [
      "0.008795811747466969",
      "7.467189417302792",
      "40.156185641657245",
      "12.555211229620594",
      "8.269104228028185",
      "-0.07810025587005523",
      "0.040496432389939274",
      "0.002139426553496026",
      "0.0896121482046589",
      "-13.516591345186484",
      "6.325530841787016",
      "-1.6085484439536735",
      "-22.057090435547796",
      "-8.142695274523602",
      "6.1153425203743135",
      "-0.07562904742747911",
      "0.24377734745198806",
      "-0.1360630213124347",
      "-0.06510406125750394",
      "-10.653986669446377",
      "7.210972349095664",
      "7.631386575091995",
      "-3.987339854538654",
      "-16.25105720847108",
      "8.131843425795706"
    ],
    [
      "0.014569371608205046",
      "0.07800231552084315",
      "7.02433011235605",
      "0.7992370715105078",
      "0.26213509702753035",
      "-0.00160001605965844",
      "-0.06764049681051255",
      "0.019416179786953876",
      "-0.0419791162406402",
      "-0.6405949820378763",
      "0.21538181237482518",
      "-0.030361891239339085",
      "-2.3480130473800074",
      "0.7362200375235609",
      "-0.2261994058896448",
      "0.022392002491330255",
      "-0.22121461046383056",
      "0.07496972927970756",
      "-0.012795045867252552",
      "0.24807425396068394",
      "-0.07305418001320312",
      "0.1262153406458493",
      "-0.10318857215216598",
      "-1.1027982468148425",
      "0.38078507777501125"
    ],
    [
      "0.023769145571092096",
      "0.12018151559029554",
      "14.157253204757485",
      "4.761014117253721",
      "1.0169650365690979",
      "0.01418548936254745",
      "-0.0999166556401269",
      "0.03971181836328425",
      "-0.10741481588448679",
      "1.0412288191759373",
      "-0.632224737508657",
      "-0.26762024749324254",
      "-8.175942053396756",
      "-1.4490115181094647",
      "0.974945847385512",
      "-0.03995275454421645",
      "-0.4775109195475848",
      "0.27990881116185495",
      "0.0734314699579372",
      "-0.6290157898897194",
      "0.32675621892272316",
      "-0.19227192570716053",
      "-0.5293170940783071",
      "-3.4747183353630264",
      "1.9567259134323476"
    ],
    [
      "0.020733571903717544",
      "0.1433186304140122",
      "15.30015531384579",
      "1.5036373791237918",
      "0.353846531485616",
      "0.005935454084113962",
      "-0.20709391660139476",
      "0.06247606800583347",
      "-0.06733014285996865",
      "-1.3462977305810686",
      "0.42026615077550783",
      "-0.07666778679575158",
      "-4.775796260569537",
      "1.4560463665865255",
      "-0.4419742925978342",
      "0.04211950234375451",
      "-0.4100922299544239",
      "0.12923857978481662",
      "-0.015192728986471917",
      "0.46190060494062174",
      "-0.13652044737036337",
      "0.1991523234040683",
      "-0.08182840213908682",
      "-1.7690113389671671",
      "0.5611384381371209"
    ],
    [
      "0.009900939791535635",
      "0.6488211788106377",
      "14.224811641870128",
      "3.419716659024052",
      "0.1946677632611831",
      "0.035400191815235155",
      "-0.20242065510036492",
      "0.09525192836962432",
      "0.019528589550301144",
      "-2.592718524053001",
      "0.9233624728112706",
      "0.15245393361999088",
      "-6.515867274519385",
      "-1.3497082972524048",
      "0.7716724205001012",
      "0.023948482421365172",
      "-0.01780140504854947",
      "-0.026077663591116615",
      "-0.01048005998035077",
      "1.5030951091844151",
      "-1.133681809197407",
      "-0.3014166799730725",
      "2.422256381062999",
      "0.8404675360156716",
      "-0.15180257222733493"
    ],
    [
      "0.029132876215272465",
      "0.2550304180558716",
      "13.24363649160475",
      "0.2786044524436816",
      "1.0676924936959054",
      "0.03593611682165656",
      "-0.4168657147547893",
      "0.06759093928952534",
      "-0.12325373002301473",
      "-1.6755228271613027",
      "0.20930220733810947",
      "-0.46389977215929434",
      "-1.8272756047567693",
      "3.7295320036753328",
      "-0.5153739101753166",
      "0.06386672085757188",
      "-0.34507646256721985",
      "0.0353951613175562",
      "-0.09119277383076001",
      "0.6496731445962213",
      "-0.13832496454135249",
      "0.2078704518364033",
      "0.3864797985909331",
      "-0.20322217477428256",
      "-0.08051744440024956"
    ]
  ],
  "rational_Q": [
    [
      "0.0068783666838148",
      "2.9287152465244546",
      "43.35045397867299",
      "6.352604666034523",
      "1.9181391557668932",
      "2.9287152465244453",
      "81.81617452412",
      "299.0899257104431",
      "91.00737474449272",
      "52.12182769590306",
      "43.35045397867709",
      "299.08992571044917",
      "1815.7324784349207",
      "359.9729471297319",
      "141.9798000748543",
      "6.352604666034387",
      "91.00737474449559",
      "359.97294712971564",
      "115.47156691788922",
      "34.156664079915245",
      "1.918139155766641",
      "52.12182769590224",
      "141.97980007484384",
      "34.15666407991481",
      "109.12731314935341",
      "-0.0001336943537819993",
      "-0.0014317568010447197",
      "0.0008104967808350153",
      "-0.0008558594758972882",
      "-0.00013369435378138812",
      "-0.008520967986488905",
      "-0.0026551447788745355",
      "0.0022137325496915518",
      "-0.002409674539173587",
      "-0.0014317568010453047",
      "-0.0026551447788704502",
      "-0.037795070798738395",
      "-0.012377717918728099",
      "0.0050231854567607",
      "0.0008104967808338359",
      "0.0022137325496899506",
      "-0.012377717918722692",
      "0.008864873750466566",
      "-0.006136771338727505",
      "-0.0008558594758981561",
      "-0.0024096745391760485",
      "0.005023185456765115",
      "-0.006136771338728633",
      "0.006547242578125997",
      "-6.604841925862268",
      "-0.1833077581139015",
      "-0.7003648377742742",
      "-0.37228950917226084",
      "5.136383284331405",
      "-19.30898725947479",
      "3.188340971809928",
      "2.6164684189758414",
      "1.1247341268974747",
      "6.58957800129974",
      "39.013643562128344",
      "0.004890788685274389",
      "8.032519593516836",
      "1.9660829114086757",
      "-1.6837502625973573",
      "-4.950407153446359",
      "7.26638311996205",
      "1.9434738361057295",
      "-0.15194210836393546",
      "-3.9488873617971643",
      "4.6622553390757275",
      "-0.4324377646408527",
      "6.220985764518588",
      "-6.285300346385763",
      "3.4425712114242577",
      "1.1247341268976563",
      "-11.516921827347415",
      "48.25678522384327",
      "-10.674374942517204",
      "12.196961642466528",
      "-14.940636728293955",
      "-4.406708910558916",
      "-58.70235294702319",
      "-8.413658564184564",
      "-0.32400824283528995",
      "2.0799000114355746",
      "26.540768868980273",
      "8.547777456903656",
      "-12.864342091912043",
      "-7.775127942259856",
      "0.9889844841621911",
      "14.533568586047059",
      "-34.72454279357237",
      "8.865543084172279",
      "-16.153666984739814",
      "0.26353912408806585",
      "1.9660829114088232",
      "7.1607346142664134",
      "-5.320492161119701",
      "11.3188530531172",
      "-5.509390582725772",
      "2.079900011435751",
      "-22.765215891695696",
      "34.38428215038136",
      "-8.894158955077222",
      "1.4855912659891994",
      "0.11740633933634521",
      "6.63039049823229",
      "-7.96232533297833",
      "6.913664152080744",
      "0.8124846991309247",
      "0.20020067061776808",
      "1.819327174417315",
      "18.491657573059207",
      "-2.7331863769115268",
      "6.405918339754211",
      "-0.15194210836413347",
      "-2.281775825088411",
      "1.4134009402165806",
      "2.5535273739684836",
      "4.601101621061985",
      "0.9889844841628878",
      "4.32744449522525",
      "-9.629910575513295",
      "10.94255769462465",
      "-6.433025416263908",
      "0.20020067061827093",
      "7.374860889302357",
      "0.8568223005656149",
      "-5.4299030471843395",
      "0.7388604679541846",
      "0.11842310665156378",
      "1.594348703292138",
      "-1.9262072933386922",
      "1.858207051483847",
      "-7.311914656902148",
      "5.1363832843318695",
      "6.589578001298604",
      "-1.6837502625972873",
      "-3.9488873617969293",
      "-6.604841925863183",
      "-19.3089872594766",
      "39.01364356212844",
      "-4.950407153447674",
      "4.662255339077211",
      "-0.18330775811351416",
      "3.1883409718101827",
      "0.004890788684351361",
      "7.2663831199629225",
      "-0.4324377646408232",
      "-0.7003648377742099",
      "2.616468418975586",
      "8.032519593514586",
      "1.943473836105882",
      "6.220985764516998",
      "-60.59426840854085",
      "-11.392114395694167",
      "-18.24869146269609",
      "-11.51692182734849",
      "-60.594268408541495",
      "333.6965291251037",
      "-39.54263752773423",
      "44.63602715120105",
      "7.160734614266352",
      "-11.392114395694465",
      "-39.54263752773444",
      "28.51180000025533",
      "9.472025996021573",
      "-2.2817758250900275",
      "-18.24869146269222",
      "44.63602715120521",
      "9.472025996022305",
      "47.65432513823922",
      "-47.2329394765378",
      "6.104520408702471",
      "-4.406708910557636",
      "-31.48946570684472",
      "-244.7238975609125",
      "64.80309756584325",
      "-44.94846463134605",
      "-22.765215891694577",
      "-21.974023642554293",
      "96.7013483333162",
      "-44.54090074392848",
      "-15.481649504018957",
      "4.327444495223396",
      "59.9585786516704",
      "-47.270422677155196",
      "20.962080526291093",
      "-52.61308634575613",
      "5.518857763799925",
      "26.540768868974542",
      "-21.974023642548197",
      "0.9368483838701008",
      "-39.62400156016976",
      "-12.149432907643394",
      "6.630390498234235",
      "42.50669583075154",
      "18.68723736278072",
      "-3.2630346345504875",
      "9.68761567565727",
      "7.374860889300809",
      "24.288810627699895",
      "3.692832274210927",
      "-10.391913428924902",
      "-16.00664199205649",
      "14.533568586048467",
      "59.95857865167105",
      "-23.358668752473005",
      "38.5352640846382",
      "-12.0899243925206",
      "1.8193271744187534",
      "24.28881062770266",
      "-6.087952153045322",
      "-4.822163821390846",
      "-1.6148736197942084",
      "1.5943487032916674",
      "-3.81588716816734",
      "-18.978421634474994",
      "8.002454680858166",
      "-22.521305611619717",
      "48.25678522384349",
      "-58.702352947030825",
      "8.547777456907303",
      "-34.72454279357675",
      "-6.285300346385284",
      "-10.674374942517842",
      "-8.413658564181839",
      "-12.864342091909444",
      "8.865543084171907",
      "3.4425712114236213",
      "12.196961642466535",
      "-0.32400824283748064",
      "-7.775127942260505",
      "-16.15366698473884",
      "-244.72389756091295",
      "96.70134833332139",
      "-47.27042267716027",
      "-5.320492161121896",
      "-47.23293947654325",
      "64.80309756584417",
      "-44.540900743929434",
      "20.962080526290464",
      "1.4134009402166026",
      "6.104520408703588",
      "-44.948464631344926",
      "-15.481649504019268",
      "-52.61308634575642",
      "-151.5183683584937",
      "230.76110534088025",
      "34.38428215038382",
      "0.9368483838717061",
      "-151.51836835849062",
      "212.92068249922232",
      "55.6276722639645",
      "-9.629910575515776",
      "-23.3586687524773",
      "230.76110534088033",
      "55.62767226396553",
      "235.20482094130227",
      "-67.29678663518386",
      "-7.9623253329758645",
      "18.687237362783566",
      "30.69669660588076",
      "-112.51694647983545",
      "14.455306251380248",
      "0.8568223005651913",
      "-6.0879521530452",
      "-37.84498963404131",
      "60.632310137991574",
      "-59.981011221370146",
      "18.491657573059676",
      "3.69283227421072",
      "-37.84498963403933",
      "62.412570481827345",
      "-14.471367749224893",
      "-1.9262072933379637",
      "-18.978421634475076",
      "18.77790288213356",
      "1.4746284204660485",
      "74.53681946191627",
      "11.318853053117447",
      "-8.89415895508068",
      "6.913664152077908",
      "-2.7331863769117914",
      "0.263539124087814",
      "-5.509390582726643",
      "1.4855912659893944",
      "0.812484699131211",
      "6.405918339753302",
      "-39.62400156017197",
      "-3.2630346345524557",
      "-10.391913428925582",
      "2.553527373967281",
      "5.51885776379999",
      "-12.149432907638065",
      "9.687615675658156",
      "-16.006641992057524",
      "-112.5169464798303",
      "60.632310137987844",
      "10.942557694624897",
      "38.53526408463567",
      "-67.29678663518031",
      "14.455306251377479",
      "-59.981011221365954",
      "-21.78115765656155",
      "-5.429903047183454",
      "-4.822163821388538",
      "62.41257048182978",
      "-21.781157656560662",
      "54.524440154539626",
      "1.858207051483978",
      "8.002454680857719",
      "1.474628420465261",
      "-0.4064010171685263",
      "0.6541269698808018",
      "4.601101621062285",
      "-6.433025416263149",
      "0.7388604679543309",
      "-7.311914656901597",
      "-12.089924392520198",
      "-1.614873619794396",
      "-22.521305611616995",
      "-14.471367749227062",
      "74.53681946191863",
      "0.6541269698821379",
      "0.00010649249400784124",
      "-0.005678344887821648",
      "0.0015813682440304108",
      "0.0005318731705379908",
      "-0.000106492494006957",
      "2.874840908648605e-17",
      "-0.003687264036451713",
      "0.0036763311674425036",
      "7.341527188090467e-05",
      "0.005678344887821814",
      "0.0036872640364518836",
      "4.9716731456515494e-15",
      "-0.006369854995850917",
      "-0.00703153629092834",
      "-0.001581368244029373",
      "-0.00367633116743999",
      "0.006369854995846757",
      "1.1068187886314823e-15",
      "0.0032831958333787055",
      "-0.0005318731705377203",
      "-7.341527187977604e-05",
      "0.007031536290929404",
      "-0.003283195833379682",
      "1.1843812395975795e-15",
      "4.089993106136051",
      "-0.5867125326374452",
      "0.8206333906025076",
      "-1.3926502525745772",
      "-3.7762497817083815",
      "-2.8320643134681864",
      "6.527577592073354",
      "6.34117490909722",
      "2.7186048204150506",
      "7.393548332851834",
      "-18.31385009976606",
      "0.9694352038832764",
      "0.44307408654644026",
      "1.9019732908257774",
      "9.222436547624906",
      "3.0743016435614883",
      "-5.170784520149761",
      "0.42209454117937284",
      "1.4278158930982223",
      "0.8793271990738023",
      "-8.413952812819451",
      "-0.02070402031457697",
      "-6.409012861756861",
      "-1.459377311025676",
      "-1.1825745755096306",
      "2.71860482041517",
      "-12.525820954585269",
      "11.36852030386592",
      "-25.122797988944384",
      "-24.574983796853132",
      "-23.100055975292715",
      "-34.0736295955945",
      "-97.6312447180646",
      "2.060367807028898",
      "-2.6114145281284014",
      "-3.0190892078238454",
      "-9.389038064773022",
      "-13.776328972090564",
      "1.2139759771277954",
      "-16.930803917280326",
      "-5.261045400137016",
      "-12.804101754622716",
      "-2.0489257566899592",
      "-2.5189797934225857",
      "2.2319407098794617",
      "-1.383300899278205",
      "1.9019732908258116",
      "9.79949449755668",
      "6.563969691108814",
      "-4.482473074917208",
      "-1.1660125084894652",
      "-3.0190892078238214",
      "-8.084950047802218",
      "60.23931242052107",
      "-22.87447450300719",
      "10.839703106948912",
      "-0.31384201010769275",
      "-5.963432612720377",
      "12.124282102863003",
      "9.885295686439928",
      "4.236467234564486",
      "0.22629088694429672",
      "3.5339113283436485",
      "3.4251721067649195",
      "0.04423953262646058",
      "8.55901123192331",
      "1.4278158930984002",
      "5.558053541350906",
      "0.6211101586002841",
      "-2.283469147457962",
      "-5.237975658524656",
      "-5.261045400137932",
      "-16.869046133854322",
      "17.053657059672062",
      "-1.4810303907064846",
      "0.7506355875129085",
      "0.22629088694422586",
      "2.6585391997017456",
      "-2.9432495193292194",
      "0.9895573527233877",
      "-1.1295203557043787",
      "-0.14986314072917464",
      "-0.9422182360666379",
      "3.695875456285812",
      "1.8287271002675454",
      "0.6385379948132411",
      "3.776249781706717",
      "-7.393548332851844",
      "-9.22243654762464",
      "-0.8793271990745658",
      "-4.089993106136007",
      "2.832064313467641",
      "18.313850099765038",
      "-3.0743016435625212",
      "8.413952812819995",
      "0.5867125326371346",
      "-6.527577592073876",
      "-0.9694352038820778",
      "5.17078452014984",
      "0.020704020314280158",
      "-0.820633390602401",
      "-6.341174909097231",
      "-0.443074086547744",
      "-0.4220945411799981",
      "6.409012861757563",
      "-10.838412668626322",
      "9.01206796219613",
      "-2.184554105354389",
      "-12.525820954586338",
      "10.838412668621006",
      "4.784901212641173e-13",
      "-61.24471324693083",
      "53.30654084425912",
      "9.799494497557259",
      "-9.012067962197085",
      "61.24471324693179",
      "5.156393941722158e-13",
      "5.220024766792057",
      "5.558053541351398",
      "2.184554105352532",
      "-53.30654084425445",
      "-5.220024766790581",
      "-1.497314966340737e-12",
      "-89.85462438397933",
      "3.2203246565260524",
      "-34.073629595595115",
      "27.394018945481942",
      "74.70676191839287",
      "89.02319078767286",
      "-11.284924407753667",
      "-8.084950047801335",
      "-49.59690254262977",
      "-45.41758523924161",
      "38.84353903830651",
      "-10.51969986814562",
      "-16.8690461338534",
      "-38.80186547724371",
      "73.90283920024662",
      "20.245465061698322",
      "60.5358980745843",
      "5.459840219628362",
      "-9.389038064771595",
      "-49.59690254263252",
      "40.74633843708495",
      "8.862293028321826",
      "-5.520222280662032",
      "-5.963432612719889",
      "34.64636436592284",
      "38.40450823489532",
      "-6.166706139578565",
      "3.856040912177026",
      "2.658539199703193",
      "36.15965353508393",
      "-17.701409049363612",
      "11.87855763277095",
      "-13.491100539501863",
      "-12.804101754624245",
      "-38.80186547724573",
      "-55.19429404120352",
      "14.138115511307783",
      "-1.9710036686282002",
      "3.533911328343246",
      "36.15965353508404",
      "-35.58002161763166",
      "-13.891186558204522",
      "-12.680392412889667",
      "-0.9422182360667055",
      "-7.2278957590888835",
      "-1.168009405151014",
      "13.668888835345385",
      "-4.889599725835868",
      "-11.368520303865747",
      "97.6312447180712",
      "13.776328972091832",
      "2.0489257566900805",
      "1.4593773110271446",
      "25.1227979889513",
      "-2.060367807030858",
      "-1.213975977127612",
      "2.5189797934224183",
      "1.182574575509422",
      "24.574983796852983",
      "2.6114145281261654",
      "16.930803917282518",
      "-2.231940709880106",
      "-74.70676191838379",
      "45.41758523924715",
      "-73.90283920025055",
      "6.563969691110044",
      "89.85462438398218",
      "-89.02319078767053",
      "-38.84353903830332",
      "-20.245465061696958",
      "0.6211101586025554",
      "-3.220324656524827",
      "11.284924407750042",
      "10.519699868147208",
      "-60.53589807458195",
      "-156.38704931399064",
      "263.23242863538917",
      "60.23931242051842",
      "40.74633843708478",
      "156.38704931399667",
      "2.0575370912328895e-13",
      "-6.569738901153275",
      "17.05365705967231",
      "-55.194294041206966",
      "-263.23242863536774",
      "6.569738901150585",
      "1.7845244699697262e-12",
      "30.567960217713487",
      "12.1242821028654",
      "38.40450823490072",
      "-155.8136747782212",
      "44.97205051521621",
      "-9.672408511872769",
      "-2.943249519330102",
      "-35.58002161763336",
      "103.61342053840848",
      "-16.58167884383396",
      "53.611745917876284",
      "3.425172106763623",
      "-17.701409049361388",
      "103.61342053840927",
      "-22.215777862216736",
      "4.861806043088048",
      "3.695875456286477",
      "-1.1680094051530494",
      "-46.35090443344398",
      "-21.59437499015316",
      "-35.72908314846344",
      "4.482473074914961",
      "22.874474503007423",
      "-9.885295686437452",
      "-0.04423953262680736",
      "1.3833008992782694",
      "1.1660125084870923",
      "-10.839703106948086",
      "-4.236467234564978",
      "-8.559011231924355",
      "-8.862293028322078",
      "6.166706139582579",
      "-11.878557632771658",
      "-2.283469147458882",
      "-5.459840219631536",
      "5.520222280662895",
      "-3.856040912173484",
      "13.491100539504117",
      "-44.97205051521651",
      "16.5816788438346",
      "-1.481030390704274",
      "14.138115511307895",
      "-30.56796021771329",
      "9.672408511873114",
      "-53.61174591787831",
      "-5.189232002216595",
      "0.9895573527230492",
      "-13.891186558205053",
      "-22.2157778622129",
      "5.189232002215995",
      "-5.862064345598647e-13",
      "1.82872710026814",
      "13.668888835346083",
      "-21.594374990153206",
      "-2.1475316430481843",
      "-23.477417176907913",
      "5.237975658524632",
      "-0.7506355875123824",
      "1.1295203557050004",
      "-0.6385379948147747",
      "1.97100366862757",
      "12.680392412888821",
      "4.8895997258345",
      "-4.861806043087214",
      "35.729083148460795",
      "23.47741717691087"
    ],
    [
      "1.9550544904561409",
      "12.602192790956405",
      "75.4662967189537",
      "22.452404625984265",
      "11.419876961483657",
      "12.602192790956302",
      "82.36447955678624",
      "287.8049323732769",
      "85.05953008022175",
      "50.4233005068499",
      "75.46629671895221",
      "287.8049323732691",
      "1797.2317583665076",
      "325.7292702202511",
      "148.51815610630584",
      "22.452404625982762",
      "85.05953008022139",
      "325.72927022027227",
      "111.00835985388781",
      "37.613541111186045",
      "11.419876961482972",
      "50.42330050684864",
      "148.51815610630086",
      "37.6135411111813",
      "106.4246409274494",
      "-0.4368449581977129",
      "0.9536748994609577",
      "-1.7327057539151365",
      "1.2119221184092692",
      "-0.43684495819758773",
      "-8.975281168805756",
      "8.984777578972107",
      "0.41756841999611355",
      "2.292874492720369",
      "0.9536748994615303",
      "8.984777578972341",
      "-37.595851963024295",
      "8.578853287729913",
      "-7.597955780831763",
      "-1.7327057539153319",
      "0.4175684199958648",
      "8.578853287732226",
      "-6.87284383155909",
      "-0.7269112284252204",
      "1.211922118409934",
      "2.292874492720381",
      "-7.597955780832873",
      "-0.7269112284239002",
      "-6.3746466111095925",
      "-14.408562364828883",
      "-0.023507646163517644",
      "-0.48642458966177543",
      "0.20600437366715155",
      "11.38109160854095",
      "-18.04268001291788",
      "2.5344723787957877",
      "2.866260321579382",
      "1.1449174897715981",
      "3.1608561102704176",
      "62.23885894481505",
      "-10.414555678269755",
      "13.905448416001581",
      "0.9575692861069981",
      "-2.1428327313565694",
      "-4.203210134414929",
      "9.575877353689224",
      "3.659439671209197",
      "0.7701245357646102",
      "-3.73879571512855",
      "0.8145063099604367",
      "-0.37292079003358",
      "5.392719088908949",
      "-11.191504508827085",
      "11.334839315390735",
      "1.1449174897718761",
      "-13.964687138943127",
      "26.44311847896887",
      "-1.0709740407839556",
      "8.28337835311203",
      "-14.9310236500128",
      "-8.162604648818805",
      "-50.849508469993225",
      "-5.57572042543346",
      "1.4835179273603503",
      "1.9392953789763863",
      "31.99719409628156",
      "2.5830150268662186",
      "-7.610670240605947",
      "-8.049204886830175",
      "1.3146270562179139",
      "9.175628795504252",
      "-21.580811869684865",
      "5.410694899883362",
      "-17.211673030858325",
      "1.159366766586227",
      "0.9575692861072752",
      "8.301726385632085",
      "-7.793341340052773",
      "13.36043339829387",
      "-5.348493439981584",
      "1.939295378976496",
      "-25.494793794470223",
      "46.021751052960376",
      "-14.745946887595945",
      "-0.3566905879056518",
      "0.8702940683826488",
      "4.705325803405425",
      "-8.231475628956922",
      "6.919641960309672",
      "1.6932582859294047",
      "-0.5009218241586699",
      "1.327030254747182",
      "21.207013319153795",
      "-2.5543569407087943",
      "11.880567879930718",
      "0.7701245357643234",
      "-7.841855007419862",
      "7.8332149225278815",
      "2.207119491446179",
      "10.159701231489652",
      "1.314627056217183",
      "9.15441409592104",
      "-23.007897164655166",
      "12.236256965630755",
      "-6.339329463500372",
      "-0.5009218241590568",
      "8.805829527535947",
      "-2.5162965704305718",
      "-4.388330767781776",
      "-2.308771530638193",
      "0.5899837911261903",
      "-0.30933441914833604",
      "-3.6483205537103265",
      "1.6386961848530261",
      "-8.672364127667747",
      "11.38109160854025",
      "3.160856110270229",
      "-2.1428327313575966",
      "-3.73879571512799",
      "-14.408562364829125",
      "-18.042680012916705",
      "62.238858944815064",
      "-4.2032101344150625",
      "0.814506309960247",
      "-0.023507646163884843",
      "2.534472378795247",
      "-10.41455567827243",
      "9.575877353686286",
      "-0.37292079003322215",
      "-0.48642458966092095",
      "2.8662603215798517",
      "13.905448416001738",
      "3.6594396712107313",
      "5.392719088909496",
      "-67.85960352622527",
      "-10.288541768038732",
      "-18.318758973566645",
      "-13.964687138941892",
      "-67.85960352622452",
      "336.3536784590387",
      "-41.04447630406188",
      "52.50390928869795",
      "8.301726385630305",
      "-10.288541768028844",
      "-41.04447630406386",
      "34.55740189328909",
      "12.341462529684113",
      "-7.8418550074217785",
      "-18.31875897356758",
      "52.50390928869675",
      "12.341462529684254",
      "48.467665058343876",
      "-44.56901813464204",
      "-8.3194139860588",
      "-8.16260464882158",
      "-39.008150646638114",
      "-239.73170828953735",
      "69.01741152672224",
      "-51.43106908926667",
      "-25.494793794470755",
      "-16.74447123940872",
      "98.61897647074785",
      "-40.82586073522482",
      "-13.738053667485124",
      "9.154414095922501",
      "62.45614406367627",
      "-55.78269336303233",
      "14.861410622067055",
      "-52.413915625816195",
      "3.3908116824217696",
      "31.997194096279888",
      "-16.74447123940968",
      "1.6928425429279448",
      "-38.38674584469181",
      "-15.626534333645296",
      "4.705325803405291",
      "34.78813924689864",
      "12.641750952863369",
      "-5.14467695605096",
      "9.4667834926206",
      "8.80582952753447",
      "25.034747681185458",
      "-1.278645997591709",
      "-9.0279586862569",
      "-17.243664875589552",
      "9.175628795504787",
      "62.456144063676724",
      "-12.44247105021061",
      "46.586210213146245",
      "-13.016669431228637",
      "1.327030254747331",
      "25.03474768118797",
      "-3.1717850463052835",
      "-3.8594621560574223",
      "-0.9597238754828754",
      "-0.30933441914892096",
      "-10.005581834731125",
      "-17.402234057997294",
      "6.36888284578626",
      "-22.59058530241162",
      "26.443118478966777",
      "-50.84950846998927",
      "2.5830150268630057",
      "-21.580811869683313",
      "-11.191504508825885",
      "-1.0709740407845119",
      "-5.575720425435344",
      "-7.610670240606222",
      "5.41069489988343",
      "11.334839315390411",
      "8.283378353111688",
      "1.483517927362732",
      "-8.049204886828521",
      "-17.21167303085753",
      "-239.7317082895321",
      "98.61897647074376",
      "-55.78269336303275",
      "-7.793341340052879",
      "-44.569018134642285",
      "69.01741152672206",
      "-40.82586073522407",
      "14.861410622069359",
      "7.8332149225283",
      "-8.319413986058036",
      "-51.43106908926206",
      "-13.738053667486179",
      "-52.413915625815946",
      "-161.25367972152114",
      "237.193039537251",
      "46.021751052958464",
      "1.692842542924736",
      "-161.2536797215295",
      "221.03177545017152",
      "66.28820154693265",
      "-23.00789716465443",
      "-12.442471050209186",
      "237.19303953724426",
      "66.28820154693327",
      "216.42998513421574",
      "-78.61511278535727",
      "-8.231475628955662",
      "12.641750952864976",
      "33.355056412598216",
      "-108.85977152901174",
      "14.249497503690385",
      "-2.5162965704309386",
      "-3.1717850463051325",
      "-44.05764852336153",
      "61.53809874691358",
      "-64.10023341186384",
      "21.207013319152644",
      "-1.2786459975917492",
      "-44.0576485233647",
      "60.037951195836804",
      "-13.863985194266238",
      "-3.6483205537104024",
      "-17.40223405799755",
      "23.219869529177867",
      "0.6223304514604838",
      "74.64350567027213",
      "13.360433398293805",
      "-14.74594688759568",
      "6.919641960310028",
      "-2.554356940708869",
      "1.159366766586488",
      "-5.348493439980545",
      "-0.3566905879066648",
      "1.6932582859272012",
      "11.88056787993244",
      "-38.38674584469292",
      "-5.14467695604769",
      "-9.027958686256262",
      "2.207119491447124",
      "3.390811682423977",
      "-15.62653433364551",
      "9.466783492617832",
      "-17.243664875588575",
      "-108.85977152901523",
      "61.53809874691177",
      "12.236256965631911",
      "46.586210213146806",
      "-78.61511278535858",
      "14.24949750369362",
      "-64.1002334118665",
      "-23.71569956023678",
      "-4.388330767781857",
      "-3.859462156059004",
      "60.03795119583539",
      "-23.715699560229794",
      "47.816211597799814",
      "1.6386961848546044",
      "6.36888284578752",
      "0.6223304514645114",
      "3.123520552815895",
      "-1.3907489737028265",
      "10.159701231489105",
      "-6.339329463501275",
      "-2.3087715306377925",
      "-8.672364127668498",
      "-13.016669431227898",
      "-0.9597238754826344",
      "-22.590585302414112",
      "-13.863985194266306",
      "74.64350567026892",
      "-1.3907489736967722",
      "-0.6196059580643221",
      "-0.9245319353843287",
      "1.1294970039986851",
      "0.18212415898295917",
      "0.6196059580638043",
      "8.670017946446109e-14",
      "-0.4430806568900801",
      "-1.8332394906990537",
      "1.661298558585992",
      "0.9245319353841511",
      "0.44308065689009346",
      "-1.0580743516928304e-12",
      "9.45103125280211",
      "-5.6141637745127015",
      "-1.1294970039985686",
      "1.8332394906979594",
      "-9.451031252803537",
      "4.1203228231512784e-13",
      "-0.12604387990369717",
      "-0.1821241589831666",
      "-1.6612985585870332",
      "5.614163774512934",
      "0.1260438799035795",
      "-4.089841962142352e-13",
      "0.20679329862121615",
      "0.43062034923733244",
      "0.5055350218617709",
      "-1.3063548601399102",
      "-10.855670889550055",
      "4.765924715314782",
      "5.405635903987169",
      "8.541974425791723",
      "2.496397224463421",
      "1.284448586235974",
      "-32.70564803426972",
      "-2.3732960729070105",
      "1.866240835677741",
      "1.7596464169378572",
      "9.568664079212752",
      "8.714688250908608",
      "-3.2256400605201914",
      "0.0918563697552314",
      "1.30448521266899",
      "-0.93673605602273",
      "-16.052239058844144",
      "0.8044452788161551",
      "-6.191366978653858",
      "-8.877777784118797",
      "2.09899013475083",
      "2.496397224462808",
      "-6.31223283571698",
      "22.49663837705259",
      "-21.423828633708098",
      "-23.126185994609706",
      "-22.06654295804985",
      "-31.58397246453884",
      "-87.59879481763667",
      "-1.5806094035498135",
      "1.90200299109488",
      "-5.981389519803698",
      "-10.910336246484995",
      "-24.695794130593523",
      "7.031295535855403",
      "-15.718012087685759",
      "-4.04294182862688",
      "-3.725903284106063",
      "11.25938149341336",
      "-7.793413232662803",
      "4.816775220830617",
      "0.015322918061216922",
      "1.7596464169379327",
      "11.228296861053332",
      "2.423318938200547",
      "-5.75480982286767",
      "0.1767790208583739",
      "-5.981389519803807",
      "-11.54072544734686",
      "81.0568242191807",
      "-28.457329630832312",
      "13.53246309596605",
      "1.3939201173203084",
      "-3.2626302487821994",
      "12.500339048738502",
      "11.873081308226348",
      "3.731214064766001",
      "0.08739390399455232",
      "3.1101852681688626",
      "5.376955073706311",
      "-0.013531258647199363",
      "10.523348957575823",
      "1.3044852126693829",
      "5.019199216951137",
      "3.997142761204597",
      "-5.140575478906603",
      "-4.969018206538199",
      "-4.042941828626811",
      "-23.38505022152674",
      "2.6259379781612804",
      "3.3711661413757295",
      "-2.2857892730369396",
      "0.08739390399487496",
      "4.266306465470987",
      "-3.3732411349278792",
      "-2.4133551855243183",
      "-0.6800078417981642",
      "0.6830706120001165",
      "-2.5433481936318914",
      "3.9085000522887907",
      "2.8327432409489175",
      "-1.5376708728689126",
      "10.855670889548396",
      "-1.2844485862362218",
      "-9.568664079211397",
      "0.9367360560223059",
      "-0.20679329862139434",
      "-4.7659247153143385",
      "32.70564803426932",
      "-8.714688250906288",
      "16.052239058843806",
      "-0.43062034923786785",
      "-5.405635903987448",
      "2.3732960729090236",
      "3.225640060522051",
      "-0.8044452788187928",
      "-0.505535021860924",
      "-8.541974425791965",
      "-1.8662408356786329",
      "-0.09185636975432276",
      "6.191366978653822",
      "-19.90959072265856",
      "8.100246408312188",
      "-0.804027644612457",
      "-6.312232835714827",
      "19.909590722664138",
      "6.366945277227192e-13",
      "-58.1291593441523",
      "51.83617920112582",
      "11.228296861053533",
      "-8.100246408306292",
      "58.129159344154075",
      "-7.261608828166882e-13",
      "7.356889868422782",
      "5.019199216952553",
      "0.8040276446107953",
      "-51.83617920113103",
      "-7.356889868422198",
      "1.576342165985916e-12",
      "-88.71942094659144",
      "8.393323722812713",
      "-31.583972464539315",
      "35.81593565010911",
      "78.23281426879628",
      "96.7052330506158",
      "-10.46078868254666",
      "-11.540725447347846",
      "-51.7399463643696",
      "-55.15130540446284",
      "30.70682141397444",
      "-9.850905903113148",
      "-23.385050221527116",
      "-40.29473230082538",
      "75.94253706884507",
      "13.649382186709822",
      "61.80318777270744",
      "2.5436512721304396",
      "-10.91033624648318",
      "-51.73994636436674",
      "52.50630978140705",
      "16.927246183316683",
      "-3.8001028318618486",
      "-3.2626302487818455",
      "34.76750813048365",
      "37.55279232239982",
      "-5.9011916247167235",
      "2.1912795345545306",
      "4.266306465470463",
      "35.508796858382205",
      "-19.77338209039345",
      "14.325129493039112",
      "-14.452269056748689",
      "-3.725903284106724",
      "-40.29473230082526",
      "-56.10348578050077",
      "17.91875066648658",
      "1.001245509668359",
      "3.1101852681689537",
      "35.50879685838292",
      "-33.90786490225589",
      "-16.65454631702092",
      "-11.139449886615505",
      "-2.543348193631599",
      "-9.251866443933427",
      "1.8058658649416903",
      "13.707001300339254",
      "-6.513726177805195",
      "-22.49663837705125",
      "87.59879481763272",
      "24.695794130591064",
      "-11.259381493413224",
      "8.877777784118447",
      "21.42382863370876",
      "1.5806094035527292",
      "-7.03129553585543",
      "7.79341323266209",
      "-2.0989901347508213",
      "23.126185994609145",
      "-1.9020029910965037",
      "15.718012087686288",
      "-4.81677522083155",
      "-78.23281426879082",
      "55.1513054044567",
      "-75.94253706884362",
      "2.4233189382005746",
      "88.71942094659248",
      "-96.70523305062089",
      "-30.706821413976083",
      "-13.649382186710087",
      "3.9971427612036474",
      "-8.39332372281554",
      "10.460788682546287",
      "9.850905903116011",
      "-61.803187772707034",
      "-167.06959606235824",
      "259.3480488186609",
      "81.05682421918031",
      "52.50630978140973",
      "167.06959606236174",
      "-1.171611212800877e-12",
      "-7.281473234556193",
      "2.6259379781622494",
      "-56.10348578050188",
      "-259.348048818655",
      "7.281473234558562",
      "-2.637120433687088e-12",
      "27.351213957833792",
      "12.50033904873674",
      "37.55279232239851",
      "-164.7026538264689",
      "39.82846893234137",
      "-10.255098138644463",
      "-3.373241134928265",
      "-33.907864902254154",
      "106.74911772605978",
      "-11.15508310331473",
      "54.77333618617936",
      "5.376955073705016",
      "-19.773382090393213",
      "106.74911772606828",
      "-29.197002478000893",
      "2.062447837195603",
      "3.908500052289811",
      "1.8058658649431074",
      "-55.712711350688224",
      "-21.245691827824356",
      "-36.27833470227373",
      "5.754809822867278",
      "28.457329630834597",
      "-11.873081308227556",
      "0.013531258646901195",
      "-0.015322918060604132",
      "-0.17677902085867758",
      "-13.532463095967138",
      "-3.7312140647639365",
      "-10.523348957575912",
      "-16.92724618331819",
      "5.901191624712327",
      "-14.325129493036203",
      "-5.140575478907356",
      "-2.5436512721309046",
      "3.800102831861633",
      "-2.1912795345523906",
      "14.452269056747056",
      "-39.82846893234076",
      "11.155083103312531",
      "3.3711661413761616",
      "17.918750666487878",
      "-27.351213957835416",
      "10.255098138642108",
      "-54.773336186180615",
      "-10.571502432069215",
      "-2.4133551855239848",
      "-16.65454631702129",
      "-29.1970024780022",
      "10.571502432067582",
      "-1.8595630276444087e-12",
      "2.8327432409480444",
      "13.707001300336902",
      "-21.24569182782266",
      "-4.232682174812169",
      "-21.77785253599668",
      "4.969018206538408",
      "2.2857892730369143",
      "0.6800078417963585",
      "1.5376708728691626",
      "-1.0012455096663828",
      "11.13944988661483",
      "6.5137261778069675",
      "-2.0624478371959523",
      "36.27833470227559",
      "21.777852535999315"
    ]
  ],
  "products": [],
  "rational_weights": [],
  "status": "RIGOROUS COHERENT-ORBIT POLYGON EXTRACTION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.006874795245021685983196146 +/- 2.74e-28]",
      "[0.3415134727963420123090376 +/- 1.83e-26]",
      "[2.886059650583001812871925 +/- 4.94e-25]",
      "[0.07307327634375447086497978 +/- 8.49e-28]",
      "[0.2886362349603161953763651 +/- 5.15e-27]",
      "[0.7132904662222551711557554 +/- 3.54e-26]",
      "[5.498740266305688006307521 +/- 3.20e-25]",
      "[0.5724540554166926755715759 +/- 3.91e-26]",
      "[1.180399802712873003874983 +/- 3.33e-25]",
      "[15.92880360574410273376548 +/- 4.69e-24]",
      "[0.6166262273874360714883551 +/- 2.33e-26]",
      "[1.074796608500203024846793 +/- 1.48e-26]",
      "[0.1061564883805454125107704 +/- 1.41e-27]",
      "[0.08234309774608419049648411 +/- 9.80e-28]",
      "[0.05946634519899820362028554 +/- 4.48e-27]"
    ],
    [
      "[0.8593323336326742108126961 +/- 4.58e-26]",
      "[4.209955080988778439712057 +/- 3.54e-25]",
      "[20.06273006539123412534435 +/- 4.89e-24]",
      "[2.261509048597459336212297 +/- 4.13e-25]",
      "[2.224324964438815484858226 +/- 3.37e-25]",
      "[1.793857784280790928207021 +/- 4.78e-26]",
      "[8.301331417994115199699227 +/- 1.05e-25]",
      "[2.328839466296813043000213 +/- 2.49e-25]",
      "[0.3954615535232447892588567 +/- 2.02e-26]",
      "[24.53137554935594021318938 +/- 1.38e-24]",
      "[3.087320034268762886013662 +/- 4.98e-25]",
      "[2.743126014397340104897945 +/- 1.38e-25]",
      "[0.2691768089820518565530803 +/- 4.75e-26]",
      "[0.2620857191666275619175312 +/- 4.27e-26]",
      "[0.04661002630149291541014306 +/- 3.51e-27]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "On the stated oriented marking cell and multiplier interval, the coherent m-cycle orbit polygon equals m*w0*Pi_m. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.11188679188489914
}


==> anc/small-orders/order6/square_assignment_c5_square_0.0_0.135_d4_certificate.json <==
{
  "kind": "q4",
  "cell": 5,
  "m": 4,
  "target_edge": 1,
  "lambda_polygon": 4,
  "lambda_edge": 1,
  "points": [
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "379/840",
      "307/840"
    ],
    [
      "2/5",
      "1/5"
    ]
  ],
  "interval": [
    "0.0",
    "0.135"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      -1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      -1
    ],
    [
      "orientation",
      1,
      4,
      5,
      -1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      1
    ],
    [
      "orientation",
      3,
      4,
      5,
      1
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        3
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        5
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        2,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        5
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        5
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        5
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        5
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        5
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        5
      ],
      [
        0,
        1,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        3,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        4
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "0.9363676492575822",
    "-96.14041209341045",
    "-226.92574422422817",
    "-43.831226915996716",
    "-36.17481830056995",
    "0.1698846153861714",
    "-0.11931543938209718",
    "-0.07114627061296452",
    "0.021329193514425034",
    "10.123521423300373",
    "-2.9029680302028438",
    "0.5717216573454627",
    "24.34108258534494",
    "2.261512875510136",
    "-0.7785960530665352",
    "-0.02378661381593827",
    "0.11663597371167868",
    "-0.046342395981026054",
    "-0.012830850189672675",
    "-7.05688427607979",
    "1.1222242158874793",
    "-0.451295408259289",
    "5.660753700696001",
    "5.499503074217299",
    "-7.3293896385437876"
  ],
  "rational_G": [
    [
      "0.007188307101489702",
      "0.008657419264080677",
      "0.07597970800258323",
      "0.009420126203117763",
      "0.008192909556228773",
      "-8.849484076167515e-09",
      "3.0193181083057963e-06",
      "4.4496498062085323e-07",
      "-6.765562937891344e-07",
      "-0.006492054762684032",
      "0.0008865440301003936",
      "0.00011700373032353505",
      "-0.00909027523915482",
      "-0.0013161921489521016",
      "0.0007915652635807598",
      "-1.2908993996136055e-06",
      "3.885402583469108e-06",
      "3.952206967790275e-07",
      "-4.5983997089847603e-07",
      "0.003087873010461999",
      "-0.0004836961073614503",
      "0.00027984329979992994",
      "-0.00024308343567777343",
      "-0.002817951631472909",
      "0.0006558346977425801"
    ],
    [
      "0.0071883082226623755",
      "0.009270908740350942",
      "0.13454837299019073",
      "0.010428915982220743",
      "0.008439621323770402",
      "-3.2466821469480386e-07",
      "7.0341315734641565e-06",
      "-2.918903127355195e-09",
      "-7.415247906823264e-07",
      "-0.011650325305663366",
      "0.0015455037505226552",
      "0.00025439595035585454",
      "-0.01598654957484747",
      "-0.0020619614164826775",
      "0.0010022281542441526",
      "-1.5948142439867024e-06",
      "6.459350765322423e-06",
      "2.8234825332170804e-07",
      "-6.098999240879988e-07",
      "0.004945808744198587",
      "-0.0006779985172932653",
      "0.0004906116114865417",
      "-0.00026075334494160313",
      "-0.0050600996015789145",
      "0.0009965616352639458"
    ],
    [
      "0.00718848124667381",
      "0.01048060812062015",
      "0.21077074080929634",
      "0.012682180956986183",
      "0.009449073420412854",
      "-3.601807313832039e-07",
      "1.1860729676280508e-05",
      "3.079290596719096e-07",
      "-1.3523453003256653e-06",
      "-0.017700942354648114",
      "0.0021981438102120477",
      "0.00034382362320092906",
      "-0.025503724224282674",
      "-0.004643962456816449",
      "0.001965035961902435",
      "-3.211524190636768e-06",
      "1.4720802541241809e-05",
      "1.7850326415192036e-07",
      "-1.240041242398974e-06",
      "0.007279005328142905",
      "-0.001134010801639534",
      "0.0005830668621484362",
      "-0.0003641702357969251",
      "-0.0075778129609391865",
      "0.0015741091262212114"
    ],
    [
      "0.0071885134844454955",
      "0.0659822739714008",
      "7.53228336555215",
      "0.11148342363315213",
      "0.016590308442560035",
      "1.0521256300268777e-05",
      "0.00016834441601196605",
      "-1.1201208792159389e-05",
      "1.2726145713415756e-05",
      "-0.5500161000205306",
      "0.06836309072543068",
      "0.01326700357414297",
      "-0.8700286040428149",
      "-0.031354568070882445",
      "0.008171072486874814",
      "-4.449727553705404e-05",
      "0.00047763808886230354",
      "-5.520314634749397e-05",
      "-7.445442912567291e-06",
      "0.3588010653553278",
      "-0.03433489553099403",
      "0.01592912270857863",
      "-0.10094120637090902",
      "-0.23662058355711466",
      "0.027604166698519405"
    ],
    [
      "0.007188308146195715",
      "0.008536092223125001",
      "0.0713812673362433",
      "0.009401516481505006",
      "0.00844966191410999",
      "-1.3855467209830094e-07",
      "5.3334433209689964e-06",
      "3.3975414712099936e-07",
      "-7.903163614072902e-07",
      "-0.004891226170046857",
      "0.0005328316754362428",
      "-4.672232223686354e-05",
      "-0.007353678706472335",
      "-0.00044619534383346884",
      "0.0009428891939585647",
      "-1.1834565343882029e-06",
      "2.9148786874309417e-06",
      "7.197519987399261e-07",
      "-4.864206532247672e-07",
      "0.0030608775981387066",
      "-0.00036362197426767614",
      "0.00026120124162417176",
      "-0.0007649893181363181",
      "-0.0027843151678629253",
      "0.0006716508640343233"
    ],
    [
      "3.5710849230645896",
      "350.3108029524133",
      "325.18416535834575",
      "68.98367537745044",
      "230.60099021726836",
      "-8.102633486901732",
      "-6.281071366083963",
      "4.9354599108714625",
      "2.517204430540749",
      "-12.181205945252055",
      "62.52506188984168",
      "-52.66436005478143",
      "-76.10694396899999",
      "-7.485322354972366",
      "74.15580760663055",
      "-29.337382274215862",
      "-3.7790737062652964",
      "-0.05007623674727597",
      "17.008592483376994",
      "-41.76287848695778",
      "34.69537360655753",
      "-63.92112966294906",
      "21.033695172608212",
      "-44.54781763655987",
      "-7.667684128846851"
    ],
    [
      "0.0077676033073574464",
      "5.893328038656268",
      "36.65773172983382",
      "7.764346324353048",
      "2.314076173558823",
      "-0.042362703709226075",
      "0.10514807944892407",
      "-0.038216433784959175",
      "-0.03407201845007343",
      "-14.670343917091728",
      "6.583413528210722",
      "2.3618055725941276",
      "-16.445238752119586",
      "-5.8679939619669",
      "1.9355713956780152",
      "0.035126566756243933",
      "-0.0889421407290343",
      "0.05046436554589609",
      "-0.00625999280977668",
      "0.05390296530955586",
      "-1.488237920295473",
      "2.818313063475501",
      "3.656460196179014",
      "-7.052298446024138",
      "3.7545505241706993"
    ],
    [
      "0.0071884825511381815",
      "0.011008041560180523",
      "0.2606554062044989",
      "0.013089448218217878",
      "0.009783247405883261",
      "-1.1037915296545964e-06",
      "1.935502127129795e-05",
      "-4.5781631042435076e-07",
      "-1.5026058130942422e-06",
      "-0.022558509253241522",
      "0.002743604572193223",
      "0.0003857214374061212",
      "-0.03037346427331446",
      "-0.004109789927320223",
      "0.0018879679946508475",
      "-3.1926056853353483e-06",
      "1.1904672813373416e-05",
      "7.085789082598916e-07",
      "-1.5592280309975146e-06",
      "0.007915532454865464",
      "-0.0009782812852248105",
      "0.0010878392519104287",
      "-0.0003207539649052872",
      "-0.01127127510679996",
      "0.0019899792146753355"
    ],
    [
      "0.0071884779849511575",
      "0.009614832817342002",
      "0.06701861649702742",
      "0.01050030060844223",
      "0.009228469647485674",
      "9.862745505170201e-08",
      "7.988797719725905e-07",
      "1.5798085365036654e-06",
      "-1.3698769778409646e-06",
      "-0.00739163027773693",
      "0.0009853060849271964",
      "-0.0002182603051985672",
      "-0.008325976310633195",
      "4.91691447279953e-05",
      "0.0014359956638698326",
      "-1.783740926719616e-06",
      "2.3103745295080568e-07",
      "1.7120642691956178e-06",
      "-5.666372273563224e-07",
      "0.0021190434802892395",
      "-0.00028591253369332964",
      "0.0005983050205470283",
      "-0.0006073712078688446",
      "-0.0037054211435861",
      "0.0010657858422310677"
    ],
    [
      "0.13608829062510017",
      "76.59106664439295",
      "197.2136358976597",
      "46.759807458546135",
      "67.92853292192805",
      "1.5906630270929762",
      "-2.3338314602614054",
      "0.9496729922381569",
      "-0.8374510897433012",
      "-119.58209691827409",
      "-3.1616747684030213",
      "-57.07504900076998",
      "-12.534583287311914",
      "75.17405238762433",
      "33.151657473332705",
      "2.5467019548210197",
      "-3.677991023124291",
      "-1.3889430357283101",
      "-2.64660316970142",
      "0.8637220522301211",
      "-36.470191731316845",
      "-11.693295769802267",
      "53.48558887708559",
      "11.624117208054434",
      "-19.41535223599238"
    ],
    [
      "0.007188307122848361",
      "0.008331307469576922",
      "0.0521884597736585",
      "0.009024079157201376",
      "0.008238135684142752",
      "1.1018587865978283e-08",
      "3.1729846546140264e-06",
      "4.900285225380877e-07",
      "-7.23154035314529e-07",
      "-0.0036573213368852686",
      "0.000397214551083803",
      "-4.4925228335748036e-05",
      "-0.00562082466885253",
      "-0.0005931969847980584",
      "0.0007974718612810255",
      "-1.0925385013952022e-06",
      "2.250828235244395e-06",
      "6.034611669058175e-07",
      "-4.488080760061888e-07",
      "0.0023199014064904937",
      "-0.00034426969503755596",
      "0.000176057613997957",
      "-0.0005044442820387771",
      "-0.0019917806580784046",
      "0.0005232794183651424"
    ],
    [
      "0.007188479402448312",
      "0.011787600847492757",
      "0.3105280555804998",
      "0.01501423710840663",
      "0.009709104999219332",
      "1.8031043123932628e-07",
      "8.260575475834672e-06",
      "6.319853939381931e-07",
      "-1.1667472374314954e-06",
      "-0.026052910686571815",
      "0.003547641365657484",
      "0.0006762793831311865",
      "-0.04084984622677803",
      "-0.004596235514654357",
      "0.0021628902243009357",
      "-3.0923927715865267e-06",
      "1.2886249377754605e-05",
      "6.07761853048283e-08",
      "-1.0505661765387134e-06",
      "0.01562043473248375",
      "-0.002019517985044456",
      "0.0010339465463211335",
      "-0.003228891272642264",
      "-0.013109331723149611",
      "0.0023245706617005947"
    ],
    [
      "0.007188619258238222",
      "0.09648371729479979",
      "9.091375157922968",
      "0.12761994729836523",
      "0.026243300626684472",
      "-6.778309941665796e-06",
      "0.0005381992605935966",
      "-4.8928089726037496e-05",
      "2.4778725587855582e-05",
      "-0.8082292605772275",
      "0.09569707459868726",
      "0.030282651675038463",
      "-1.0311912778660142",
      "-0.18230529617713317",
      "0.025809640328687263",
      "-0.00011150723854257832",
      "0.000981239069538338",
      "-0.00011525320750330099",
      "-4.10180367923765e-05",
      "0.3775715053631618",
      "-0.034431830101099695",
      "0.023373351184013975",
      "-0.09741507205922631",
      "-0.3469177579704227",
      "0.038048480891935445"
    ],
    [
      "5.102789579847989",
      "210.5855204999769",
      "423.43663703782767",
      "30.710261415376035",
      "215.78510171146766",
      "26.836312791381463",
      "25.215182521413013",
      "0.4541796428057726",
      "24.350868269976907",
      "20.036968332316366",
      "-10.089241224454181",
      "172.31096792087143",
      "49.531256527741725",
      "-28.652002936499816",
      "-4.2982875285406825",
      "-15.729719495521037",
      "19.94339596620773",
      "-3.6110737095975822",
      "-10.934273238893548",
      "190.16090211115375",
      "-17.95164643183146",
      "7.7591761168171995",
      "-19.739186723437278",
      "-127.98753118926027",
      "19.896581760896797"
    ],
    [
      "0.009360210360281025",
      "5.511780338572684",
      "32.917482979530845",
      "2.5555188555600603",
      "4.58776284201291",
      "0.09361424324748359",
      "-0.25718788529272285",
      "-0.03179274638448235",
      "-0.07991223830097471",
      "-12.590722459201265",
      "-3.061452438799209",
      "-4.965940204754673",
      "5.231078573716277",
      "10.94748250899503",
      "2.99727519877956",
      "-0.03832262611234568",
      "0.04346571665213199",
      "0.049426030672002824",
      "0.04545823589711363",
      "-2.1931725313589268",
      "1.4226070938350144",
      "0.4628082716967624",
      "-4.667308311850119",
      "-3.372749977690547",
      "1.1384314862864293"
    ],
    [
      "0.03263948528732263",
      "13.186077895611712",
      "147.48548553425104",
      "26.605083294279066",
      "21.414614179216766",
      "0.03715030978969511",
      "-1.6180411066355365",
      "0.11213162181468976",
      "-0.4915142544336639",
      "-21.723824992596924",
      "0.7281146232689484",
      "-8.273406512945668",
      "-24.634693258850202",
      "33.017951397881646",
      "11.443588888529773",
      "0.47069875541642586",
      "-1.0437311621383656",
      "0.4631001926736235",
      "-0.027233844842350332",
      "30.73227003534198",
      "2.0030701703068736",
      "10.382595796811346",
      "-20.85650730166331",
      "-14.947377091004725",
      "12.016226874023966"
    ],
    [
      "0.007188480205599157",
      "0.009709355427370713",
      "0.09704309071611351",
      "0.011030067941138916",
      "0.009499940792869067",
      "-8.986802839739315e-08",
      "7.94987444713391e-06",
      "8.835392313596357e-07",
      "-1.5079956153412042e-06",
      "-0.007197658727765502",
      "0.0009716201061382246",
      "9.261468488659574e-07",
      "-0.010526098438415791",
      "3.143748198420676e-05",
      "0.0016681986634541671",
      "-2.1706355335432794e-06",
      "3.5296607926083657e-06",
      "1.4288519168632486e-06",
      "-9.2843819628055e-07",
      "0.005930371633124163",
      "-0.0007566690593058014",
      "0.00046240272964574334",
      "-0.0016875304310309386",
      "-0.004165592651465888",
      "0.001154494304695671"
    ],
    [
      "0.007188483131469124",
      "0.009291092367450775",
      "0.10502081926285874",
      "0.011130744824259785",
      "0.009595204223898366",
      "-1.1799682518568856e-07",
      "1.6154451463309673e-05",
      "-6.038985312514015e-08",
      "-2.3778352314774504e-06",
      "-0.00482869559122023",
      "0.0006745656604819194",
      "2.2140173319569415e-05",
      "-0.01125345868164806",
      "-0.0037027570705923008",
      "0.0019641868869892816",
      "-1.968746142149607e-06",
      "6.582657838154851e-06",
      "1.5921137805466236e-06",
      "-1.3285291771710862e-06",
      "0.005339285900394325",
      "-0.0008153335558813747",
      "0.00018001935564094997",
      "0.00016468004250249236",
      "-0.0026805288909781655",
      "0.0010873558522768293"
    ],
    [
      "0.6096569983409844",
      "110.02353868314097",
      "29.35729280136401",
      "23.501986386712034",
      "131.41065200978852",
      "-1.5458275834957915",
      "2.3356486047140748",
      "2.3084907752821264",
      "-3.687849081692161",
      "25.65406191701612",
      "-3.535977972301551",
      "-94.89004566748545",
      "3.1472007620282785",
      "-52.693067398254954",
      "-8.541572427457067",
      "7.974716345324197",
      "2.439246554495552",
      "0.2839123347542998",
      "-7.8450557924264634",
      "-35.29773255458757",
      "-33.22197944050037",
      "67.45004050328747",
      "1.7316470401655657",
      "-10.592643485325196",
      "-25.175062208819504"
    ],
    [
      "0.33532318135189615",
      "160.08014859113877",
      "73.10909304176688",
      "29.046849068652605",
      "24.674506935968328",
      "0.11312483450127607",
      "1.574238503738174",
      "0.6761144810943102",
      "-0.4581858429147936",
      "-90.45141615144091",
      "29.05003775864532",
      "31.8546940424623",
      "-14.799090766194002",
      "-17.76246648583991",
      "23.91170629532338",
      "-7.081691436051913",
      "3.865959347166494",
      "-1.7481947491852101",
      "-1.8787238856569195",
      "34.58898497815293",
      "16.87284965809693",
      "-9.252021827632667",
      "-25.391445139180977",
      "-10.960817728832188",
      "-2.602861166114426"
    ],
    [
      "0.06880614709302305",
      "742.6448948375154",
      "194.41506748858762",
      "29.704958161856055",
      "114.25278320568856",
      "4.198505579168521",
      "-0.8831695164308611",
      "1.0711888819393736",
      "-2.2284578424778037",
      "226.44033799764165",
      "36.611485937474605",
      "-79.57292427632501",
      "-40.489757707896366",
      "71.54514860003529",
      "-33.98913693807233",
      "-5.132997431759687",
      "-3.152254612227086",
      "0.3658219638797298",
      "-1.0467683322632109",
      "-291.38256146096785",
      "129.03705736396657",
      "-241.67723872444233",
      "61.33579026549427",
      "-87.79350824030224",
      "-0.40497439905222676"
    ],
    [
      "0.007188306819844323",
      "0.008701456941666826",
      "0.08438293299891413",
      "0.00967731572311455",
      "0.008277563097828967",
      "-2.8220585565554896e-07",
      "5.557144738278674e-06",
      "3.835569214831065e-08",
      "-8.481485685126528e-07",
      "-0.006908994957562826",
      "0.0009363913188100315",
      "0.000183076617731892",
      "-0.010671345252763179",
      "-0.001590241319678491",
      "0.0008345928918053766",
      "-1.0387655775651686e-06",
      "8.0629459877956e-07",
      "6.882491701466642e-07",
      "-6.339610344456761e-07",
      "0.004048019035996206",
      "-0.0006473284785845536",
      "0.00031279616131569204",
      "-4.2946610002451e-06",
      "-0.0036826642988941716",
      "0.000773680524296367"
    ],
    [
      "0.007188318544281041",
      "0.009075621799914842",
      "0.1005978637643204",
      "0.01017133005052219",
      "0.008542179761308005",
      "-8.147701203609227e-08",
      "3.948586696752905e-06",
      "3.260299481697592e-07",
      "-6.831016855222131e-07",
      "-0.00829394256219358",
      "0.001157842927564713",
      "0.00015972689124592502",
      "-0.012281838555644062",
      "-0.0018217665607658752",
      "0.0011100851743713683",
      "-1.4676690855989778e-06",
      "3.6633136084201897e-06",
      "6.147389187116928e-07",
      "-2.401070901937089e-07",
      "0.0038686822188537303",
      "-0.0005268001731511872",
      "0.000405433821948529",
      "-0.0011983995942082034",
      "-0.004367214535017181",
      "0.0009303698859522626"
    ],
    [
      "44.44047936427184",
      "380.9924138714506",
      "230.1429212111858",
      "68.72665849455973",
      "33.02392875246059",
      "35.89893995546019",
      "62.43518869348129",
      "47.791131617700884",
      "-4.831976607800135",
      "207.6849205610598",
      "99.22079790719422",
      "102.56816988839307",
      "73.08535364301683",
      "40.018752991728675",
      "13.766796700401231",
      "-124.68119779613563",
      "-57.476237629572395",
      "-20.571460245719276",
      "-37.46485521260641",
      "140.03851923220046",
      "114.64870235745374",
      "-43.65067918593609",
      "22.912178539725772",
      "-66.398402308196",
      "-40.4829128419986"
    ],
    [
      "43.38892595446966",
      "240.6267657791093",
      "295.3211110275405",
      "13.146770382350187",
      "59.442248006485265",
      "99.47718244383044",
      "23.8193903814026",
      "-9.815570188876194",
      "-13.251647846789442",
      "49.83526110021865",
      "-28.104624437912975",
      "-32.40445659457541",
      "19.455652370564763",
      "-22.063176419219307",
      "-16.029775180751408",
      "11.993238139583777",
      "82.84030318917031",
      "7.1955514918053725",
      "-22.537799747608393",
      "202.651964421005",
      "13.639078898232952",
      "-28.45767236089962",
      "55.44410305250353",
      "-54.87024666547416",
      "-6.274592728746223"
    ],
    [
      "0.06191804268196294",
      "776.2460995246541",
      "99.78518086535024",
      "108.93025162166762",
      "23.842432209783404",
      "0.30103861094342077",
      "-1.111175524535628",
      "1.530279729186459",
      "0.11066346614568219",
      "126.30201021476151",
      "53.28987671326888",
      "46.97447068444359",
      "26.889926862938964",
      "39.26333217359758",
      "37.54289191666764",
      "-6.275650824329947",
      "-0.6324173669496239",
      "-0.020676776030824462",
      "-0.10688380086692834",
      "-144.998850770822",
      "133.4200063859037",
      "2.546202503940556",
      "-17.526672885828738",
      "1.5122630724518489",
      "16.10104212104823"
    ],
    [
      "0.0071883075720618975",
      "0.008597136534713888",
      "0.07971531007429998",
      "0.009373151589771244",
      "0.008392532185891418",
      "-3.5675101114896845e-07",
      "7.373826593752835e-06",
      "2.2573249540725174e-08",
      "-7.533184366030635e-07",
      "-0.005789790258598693",
      "0.0006478639013308831",
      "1.6303979339286986e-05",
      "-0.008383851111876632",
      "-8.927019134117219e-05",
      "0.000822149046794659",
      "-1.128157657994694e-06",
      "1.6519703759104073e-06",
      "6.437874208094503e-07",
      "-7.036078100339422e-07",
      "0.004187551248765831",
      "-0.00048632982452732074",
      "0.0003258517022089432",
      "-0.0010655370764307353",
      "-0.00361875485101302",
      "0.0007091033616949365"
    ],
    [
      "0.0071883184513373555",
      "0.00864465545359855",
      "0.05605992898783162",
      "0.009133715110043818",
      "0.008387375462793603",
      "1.4527340905612034e-08",
      "3.483150805340716e-06",
      "4.656149380942127e-07",
      "-6.759085340893447e-07",
      "-0.004419463123734833",
      "0.0004685672752175315",
      "-9.858774959658058e-05",
      "-0.005289796899841126",
      "-0.00043065895850852477",
      "0.0008933640286504531",
      "-1.34930599224343e-06",
      "3.4354923231031578e-06",
      "7.186541426987033e-07",
      "-1.5521081945218793e-07",
      "0.0022061337209196056",
      "-0.00032272157355313065",
      "0.0002277847106007114",
      "-0.00030078827978739103",
      "-0.0016537789936060263",
      "0.0005478888379817198"
    ],
    [
      "0.007188318565554714",
      "0.008866914681921231",
      "0.08625180444912296",
      "0.009821365811654813",
      "0.008580409989250987",
      "-1.7375520000889021e-07",
      "5.441188793896042e-06",
      "1.7807866759445762e-07",
      "-7.697460723807053e-07",
      "-0.006354686550307976",
      "0.0007406635463702969",
      "-2.96573997898373e-05",
      "-0.00965698276109455",
      "-0.0010301112148892848",
      "0.0010763762542713607",
      "-1.2838956654979198e-06",
      "2.104858230949574e-06",
      "8.569352703263346e-07",
      "-2.541458197580249e-07",
      "0.0032946036900986585",
      "-0.0004438041964420548",
      "0.0003254943092328027",
      "-0.0007625325077996414",
      "-0.003586495050622398",
      "0.0007991094983313818"
    ],
    [
      "55.4371720298242",
      "668.9733272629221",
      "426.06491464775723",
      "64.48824987651294",
      "195.32178010157685",
      "-19.507778957650697",
      "18.890293980259905",
      "-41.90907629808944",
      "56.22087553597467",
      "-313.7845832245337",
      "132.53646149918023",
      "114.66694538233507",
      "-56.62383127138534",
      "82.1647910879509",
      "-3.184053548996172",
      "189.36046573726088",
      "-72.64379951181338",
      "36.19499222105217",
      "46.42064996616293",
      "-8.375269606698922",
      "122.95022632851699",
      "-187.4535722646608",
      "-11.667566966525607",
      "26.142085362991452",
      "-93.00199145756261"
    ],
    [
      "0.009449036800259264",
      "302.08638332223745",
      "16.584434595323906",
      "90.66132953912532",
      "41.39042659528855",
      "0.7482963410228214",
      "0.04742044411034678",
      "0.4130096798419928",
      "0.11032907849573032",
      "12.960594603123175",
      "165.4381573185456",
      "2.3392915056161536",
      "7.481849182760922",
      "5.127239319937933",
      "2.42286382606609",
      "-0.29635385992071556",
      "0.06762294599720615",
      "-0.15398963196503307",
      "0.27122190681169234",
      "16.12168441514317",
      "3.1134489338854623",
      "111.4082065225689",
      "-8.685847895816325",
      "6.450005252057876",
      "61.02239999833312"
    ],
    [
      "0.007188307637335878",
      "0.008596803941663279",
      "0.082830941119871",
      "0.009923585557338112",
      "0.008483155394110327",
      "-3.702376261258061e-07",
      "3.3569656849238447e-06",
      "3.4658713520425995e-07",
      "-1.0779267923639079e-06",
      "-0.00656482811445943",
      "0.0009483625448453804",
      "0.00010800296337544592",
      "-0.010697333407792315",
      "-0.0009689387645163977",
      "0.0009309552567008194",
      "-6.037536101762524e-07",
      "-2.955479118521245e-06",
      "1.4893521872960018e-06",
      "-3.983395621412383e-07",
      "0.0029631486880280465",
      "-0.0004239728876840627",
      "0.000417586542967611",
      "-0.0005386344128872134",
      "-0.0043803699238364035",
      "0.0009560415978763988"
    ],
    [
      "0.007188310402726277",
      "0.016814901232954763",
      "0.7793002282563192",
      "0.022319752450977184",
      "0.010012590064644377",
      "3.752690793820469e-07",
      "2.142505543857634e-05",
      "-1.1751728167752988e-06",
      "1.2228103980212262e-06",
      "-0.07345819851262243",
      "0.01052980645689001",
      "0.002716173022964835",
      "-0.10326677653794325",
      "-0.009915165993545938",
      "0.002617030169953977",
      "-6.312416267999467e-06",
      "4.718316801615435e-05",
      "-5.663236334052803e-06",
      "-1.8545642156337106e-06",
      "0.03890245260468164",
      "-0.004012295437382206",
      "0.003130841511816175",
      "-0.013598041531194621",
      "-0.03750641356503861",
      "0.005153675344025811"
    ],
    [
      "0.007188318897176833",
      "0.009073217699075303",
      "0.09103296847375128",
      "0.009719811333141627",
      "0.008534083635206363",
      "-4.910451584094659e-08",
      "3.3983935765464404e-06",
      "4.793424354511858e-07",
      "-6.47641816641621e-07",
      "-0.007865459763724339",
      "0.0009072657965234",
      "-6.63637176245949e-05",
      "-0.00925947892035206",
      "-0.00021187875132796575",
      "0.0009736684324034227",
      "-1.5376313204450118e-06",
      "4.934411352255264e-06",
      "6.775465348567057e-07",
      "-7.44602258486126e-08",
      "0.003215733336922459",
      "-0.00038040409810114747",
      "0.0003894367324689098",
      "-0.000839153955495518",
      "-0.0031020794228601104",
      "0.000772987518457872"
    ],
    [
      "56.37543772485528",
      "522.8246231673442",
      "252.31009490132203",
      "37.725966911887284",
      "232.15892061736608",
      "-167.8085060649367",
      "53.28378270304858",
      "-17.561087437993145",
      "98.38309996524383",
      "-201.4820430512078",
      "52.55451274351065",
      "-311.48466442707957",
      "-73.58441371558591",
      "164.7066216660133",
      "-45.609339755240256",
      "-35.42863525404644",
      "50.31254418676196",
      "6.886607529510786",
      "20.205240044313246",
      "-119.91640797948276",
      "-29.74347305768026",
      "5.33565484017135",
      "26.273472835887276",
      "-128.40685521826464",
      "10.528128313083089"
    ],
    [
      "0.008246898119994078",
      "168.4245569088087",
      "48.20081708744727",
      "25.24490432350592",
      "33.6011832797093",
      "0.10614954478275587",
      "0.15847772583341804",
      "0.09368877529855181",
      "-0.06307036631306956",
      "-5.445251894306687",
      "-39.241062120049925",
      "-74.79776717893881",
      "20.645240504664745",
      "-1.6527762881529018",
      "15.666177497047782",
      "0.3738016896293295",
      "0.005442090451154952",
      "-0.12164397880208523",
      "-0.16655705158855177",
      "-63.71116686313739",
      "-51.910924773763355",
      "5.671976818163618",
      "-14.549047431116215",
      "-27.784013695868133",
      "-24.493962146364954"
    ],
    [
      "0.00719225587700179",
      "0.09582191338572955",
      "2.171917119047027",
      "0.05883327633787705",
      "0.019494933363426316",
      "2.785597591514258e-05",
      "0.0002647537988981478",
      "-8.15016676195607e-06",
      "8.000801076555178e-05",
      "-0.41438962579478295",
      "0.0621669909296549",
      "0.012043900648325476",
      "-0.31517963256793713",
      "-0.03284887305810393",
      "0.00845748824005734",
      "-0.0003343397722127999",
      "0.001638168709014363",
      "-0.00023102700202536257",
      "-5.673989664538989e-05",
      "0.10242382611632109",
      "-0.012892673376350543",
      "0.02381549245005211",
      "-0.014112833808878556",
      "-0.12822575658291108",
      "0.02007448479114885"
    ],
    [
      "0.00718845705166168",
      "0.009004006882283087",
      "0.06455440721691728",
      "0.010509645425240419",
      "0.008664283592294868",
      "5.544223439970148e-09",
      "-2.8315071559489396e-06",
      "2.031086296346854e-06",
      "-1.658725791197485e-06",
      "-0.005760775077048505",
      "0.0010607657635165635",
      "7.170023188646245e-05",
      "-0.009793639021155933",
      "-0.0006712671906319955",
      "0.0011345729149474227",
      "-5.370249429185739e-07",
      "-5.756802853168475e-06",
      "2.6652718537858213e-06",
      "-3.4790365638245286e-07",
      "0.0035428187768405655",
      "-0.0006741211050005545",
      "0.00039958063834279005",
      "-0.0004270521938024719",
      "-0.0031343623954001583",
      "0.0010019689772333181"
    ],
    [
      "0.007188307140625688",
      "0.008608503262947861",
      "0.06390428191687697",
      "0.009109042203399496",
      "0.008187691847314825",
      "-1.7985568557299162e-07",
      "3.012808706763718e-06",
      "5.092432196442203e-07",
      "-5.96183219480664e-07",
      "-0.006044322037173136",
      "0.0007497376004517787",
      "-1.386142884436359e-06",
      "-0.006890457072704725",
      "-0.0005490343212354204",
      "0.0007367564128049098",
      "-1.2938398949623265e-06",
      "3.784999596145896e-06",
      "5.340833707102721e-07",
      "-3.7471537334491754e-07",
      "0.0017749900951933087",
      "-0.0002668022873903379",
      "0.00034769810524362145",
      "-0.0002996366879366133",
      "-0.0026739346349179253",
      "0.0006245450776768799"
    ],
    [
      "0.007188311946660492",
      "0.008423415996525506",
      "0.044071004866917333",
      "0.009049961405792336",
      "0.008204428341934503",
      "8.435682018151654e-08",
      "-1.6612064729024608e-07",
      "8.817929785708219e-07",
      "-6.890403197064671e-07",
      "-0.0037920653553032554",
      "0.0004786510514144361",
      "-0.00010740539378046346",
      "-0.005032766442694671",
      "-2.3749838764692205e-05",
      "0.0007540197771517169",
      "-9.16812223106528e-07",
      "2.2519411581157969e-07",
      "1.0214090596939756e-06",
      "-5.8385266447259285e-08",
      "0.001683257466807039",
      "-0.0002763668959667409",
      "0.00024168918770505686",
      "-0.00031432110083534187",
      "-0.001714795124962154",
      "0.0005441093060744056"
    ],
    [
      "0.00718831824731553",
      "0.00874965646883987",
      "0.0774290377322874",
      "0.009633971198586085",
      "0.00846402863358316",
      "-2.0330566533384526e-07",
      "3.0262827306979666e-06",
      "4.4377730563682355e-07",
      "-7.434990282313736e-07",
      "-0.006542024147603906",
      "0.0007787031927972386",
      "-4.165764564664198e-05",
      "-0.00869355898017526",
      "-0.0005845623602391152",
      "0.0009454923721259244",
      "-1.0821564788435037e-06",
      "1.1315628026059011e-06",
      "1.0275751003332365e-06",
      "-1.2447052561499682e-07",
      "0.002268607787878763",
      "-0.0003346228852611726",
      "0.0003718135750468519",
      "-0.0004350424665502388",
      "-0.0033418270520403862",
      "0.0007841136830509148"
    ],
    [
      "28.146734692876827",
      "474.130133929355",
      "52.904209969394564",
      "544.2092988216449",
      "222.4850975807412",
      "-6.358034029829015",
      "21.198749712921284",
      "-90.02220739662395",
      "16.371868854955856",
      "-66.11665611762598",
      "18.61486516931876",
      "183.51032371612817",
      "-30.840080918746875",
      "32.92480998289604",
      "-73.72754098968414",
      "85.84870984166497",
      "-11.103284189572642",
      "-42.20539022721982",
      "62.32855793554778",
      "-61.65758564247147",
      "169.67173406199558",
      "-91.1013399132542",
      "-64.31839102226434",
      "56.35066193547764",
      "-175.20003865414012"
    ],
    [
      "0.007936003218711171",
      "0.9970805357656393",
      "44.45473350470272",
      "2.0564751925295988",
      "1.9999566552305146",
      "0.022503129911672786",
      "-0.06171985854996454",
      "0.03218451285272012",
      "-0.01709217484271435",
      "1.5657493324254688",
      "0.5315398848223739",
      "-1.20784571188786",
      "-7.708582467999264",
      "-6.487503181145922",
      "0.28227781782202305",
      "0.01494950307548449",
      "0.1706718638457435",
      "-0.021822018244765408",
      "-0.034438880779508026",
      "6.424679424460128",
      "-1.3125477187740517",
      "-0.6995917354024722",
      "-5.559173087125328",
      "6.761260982072071",
      "-1.9816906550608686"
    ],
    [
      "0.007189263929607508",
      "0.05628194573240541",
      "6.241988867243823",
      "0.03929481010519685",
      "0.019968915009731893",
      "-7.36239417714969e-05",
      "0.0011653517024075583",
      "-7.372373395674637e-05",
      "-5.165058437943292e-06",
      "-0.5368730209913977",
      "0.03726327813292174",
      "0.020931546370295852",
      "-0.43075897835851695",
      "-0.22614288625692855",
      "0.017278823590483428",
      "-0.00018178831482146138",
      "0.0019040091338175958",
      "-0.00013236526169859718",
      "-9.40641496461963e-05",
      "0.08750266429415979",
      "-0.004944024953205911",
      "0.007992850323462742",
      "-0.015588066616069488",
      "-0.12792079305512127",
      "0.008887594927880672"
    ],
    [
      "0.0071883070996581495",
      "0.008535839716639597",
      "0.05772834839931053",
      "0.009350207606538753",
      "0.008342029795302412",
      "5.525298132503571e-08",
      "2.714043701006746e-06",
      "4.1482206573790464e-07",
      "-8.913819656795542e-07",
      "-0.004220071928948123",
      "0.0006347197110573692",
      "6.431060525832588e-05",
      "-0.007057041721602316",
      "-0.0008618225110297911",
      "0.0008457262829703417",
      "-9.105656303152664e-07",
      "8.708714664375166e-07",
      "7.304579524251274e-07",
      "-5.260062399791899e-07",
      "0.003386547333096795",
      "-0.0005323902778133649",
      "0.0002039374413901895",
      "-0.000272613653289682",
      "-0.0021117200436810033",
      "0.0006182975175560403"
    ],
    [
      "0.007188314006096236",
      "0.008801544895340673",
      "0.106271023383298",
      "0.0098513486352687",
      "0.008540770557133528",
      "-7.374990448835024e-07",
      "1.3793869404285838e-05",
      "-9.54771806387893e-07",
      "-1.1854398806748476e-06",
      "-0.007982206871169453",
      "0.0009798386251002246",
      "0.00031130925554275494",
      "-0.012155479285706584",
      "-0.003879195456365415",
      "0.0011357418088061087",
      "-1.5381908569681424e-06",
      "4.677916074411442e-06",
      "4.373620574796311e-07",
      "-1.0808301134143543e-06",
      "0.003918773740497339",
      "-0.0006478427548813278",
      "0.00028639459602060416",
      "0.0007932511164589232",
      "-0.0041485435061372295",
      "0.0008620336737250478"
    ],
    [
      "0.007188317428652935",
      "0.008567398931139145",
      "0.04858545541177181",
      "0.009368141158439196",
      "0.008395888210362648",
      "-1.2744188027481709e-07",
      "2.558377720146541e-06",
      "3.280963197672442e-07",
      "-8.63342291852958e-07",
      "-0.004035889501545299",
      "0.0006828434676306503",
      "8.150695738093607e-05",
      "-0.0062712741981704205",
      "-0.0010780451151492481",
      "0.0009072267164838102",
      "-7.762478284772754e-07",
      "-1.1245029340220968e-06",
      "1.106236204200236e-06",
      "-2.6447017498806995e-07",
      "0.0023369617638424422",
      "-0.0004396980265004449",
      "0.0002671997788803201",
      "6.431232650581929e-05",
      "-0.0021213076473467016",
      "0.0006767533492130848"
    ],
    [
      "1.5853577781985395",
      "61.094155185982096",
      "109.25733365439314",
      "66.0574906268325",
      "48.008782275317884",
      "-6.298153242746255",
      "3.127811061251374",
      "2.294615482062359",
      "-6.818379162171266",
      "47.35658853303346",
      "-55.74993788558015",
      "52.809913125061",
      "-75.36765888185849",
      "29.021235209591644",
      "-43.47660996593453",
      "-7.484953187421701",
      "-12.657085590365618",
      "9.90880050056223",
      "-5.373623902595926",
      "64.70760304257603",
      "-28.62274650857647",
      "-10.615148584538833",
      "38.70877633109939",
      "-65.33051380954977",
      "35.285159764209325"
    ],
    [
      "22.89484386910085",
      "231.2541543866178",
      "264.8906797608904",
      "347.44130167594545",
      "513.5566561827607",
      "16.34239848909038",
      "-65.33759178225557",
      "-83.56202731897461",
      "63.335996252704206",
      "-36.34715808190441",
      "22.70410053346005",
      "276.89919782045905",
      "261.076493835962",
      "-186.4545744613972",
      "-165.09530700375166",
      "38.76338002419974",
      "5.410028476157321",
      "5.480005319377445",
      "73.04649221623994",
      "18.959534826987095",
      "124.16462937958967",
      "0.11205651948631871",
      "50.89329016859865",
      "-148.9161246066168",
      "-238.66533021270376"
    ],
    [
      "0.007550049951383844",
      "3.369002610586992",
      "24.20723753065354",
      "6.210477456929137",
      "1.6522149253651437",
      "-0.03391300725675109",
      "-0.05917603866809213",
      "0.046811029327580876",
      "0.018672279941680994",
      "4.5204328394403674",
      "-4.455183286447286",
      "-2.045145584425394",
      "-8.23128079058562",
      "-0.09955614751959559",
      "2.395492336488975",
      "0.005345135891513682",
      "-0.07144911818868936",
      "0.002451708139345548",
      "-0.01486425182627694",
      "7.720144660475768",
      "-0.9343569919034134",
      "1.1348907999382163",
      "8.987185522434265",
      "6.22635293663738",
      "-2.072172043261719"
    ],
    [
      "0.007200096849942563",
      "0.23772487302251555",
      "15.445297500706054",
      "0.0637534928432203",
      "0.061884400727868924",
      "-0.0013833558259442606",
      "0.009193249106275107",
      "-0.0005337145784215964",
      "0.0002482298252793412",
      "-1.6761914604130663",
      "0.09745762067639052",
      "-0.02191499193291287",
      "-0.8766929564506143",
      "-0.2265221692973749",
      "0.012011923283496203",
      "-0.0003170551359978589",
      "0.007225132089609174",
      "-0.00035062172081335574",
      "-0.0006310263793982324",
      "-0.8060264246446331",
      "0.03556851384021462",
      "0.10385683218326427",
      "0.08616497078787003",
      "-0.84333721587403",
      "0.04974230891433381"
    ],
    [
      "0.007188462516284233",
      "0.010947136915139533",
      "0.19229289228715465",
      "0.012492772165490239",
      "0.009097845006718031",
      "2.752729193644903e-06",
      "-1.9248414785150176e-05",
      "4.780274027905554e-06",
      "-9.863090083942342e-07",
      "-0.019861743176220473",
      "0.002657219362196348",
      "-0.0001494357142176091",
      "-0.02514914620933497",
      "0.002728807977608126",
      "0.0009383998254612347",
      "-2.1712356095312963e-06",
      "1.2300083341308648e-05",
      "4.6896868474124937e-07",
      "6.091623053614442e-07",
      "0.00953200987281723",
      "-0.0010142994316647128",
      "0.0011180476803506337",
      "-0.004157473552392125",
      "-0.008993764519380533",
      "0.0017002054531238806"
    ],
    [
      "0.007188329945207512",
      "0.028767298302803442",
      "2.542750513573605",
      "0.04478244841292968",
      "0.013256638977994702",
      "-2.126932469088645e-06",
      "0.00012776298987872777",
      "-1.1384702787654342e-05",
      "6.1415094415443095e-06",
      "-0.20571654748873164",
      "0.025907637700261898",
      "0.007009063864500656",
      "-0.3018939324714602",
      "-0.0346864502955381",
      "0.0063820267434623965",
      "-2.240723637698358e-05",
      "0.0002023090175319417",
      "-2.4955437522212894e-05",
      "-8.462651115132302e-06",
      "0.10205799054344276",
      "-0.009278994171898054",
      "0.0074852911424241955",
      "-0.036867627487731605",
      "-0.10887990362276645",
      "0.012745637154837482"
    ],
    [
      "0.007188330044225655",
      "0.036265774724305685",
      "2.7351343720628845",
      "0.049175503046065806",
      "0.013943790857167696",
      "-5.70145349173755e-07",
      "9.600317043716972e-05",
      "-7.443318991957508e-06",
      "5.522750423746281e-06",
      "-0.2399383414312587",
      "0.03182789221141302",
      "0.007426583048243122",
      "-0.3276001239426136",
      "-0.015208125166272473",
      "0.005311304523568977",
      "-1.9178810693544584e-05",
      "0.0001523879740044677",
      "-1.9255824690794215e-05",
      "-5.162716840709358e-06",
      "0.13890667182143665",
      "-0.011585648798563605",
      "0.010104006153762357",
      "-0.05944791277909302",
      "-0.12295062974210236",
      "0.01481620623779064"
    ],
    [
      "0.01178126068951562",
      "0.12364907138716956",
      "1.473398966721554",
      "1.0705482227062604",
      "0.42638492845076176",
      "0.011188919922673712",
      "-0.07495931389385509",
      "0.0528848997874451",
      "0.0042320572508866335",
      "-0.197823551742494",
      "-0.04166240410172341",
      "-0.15033792392243156",
      "-0.9265015188872441",
      "-0.10863444529254863",
      "0.4752456648350746",
      "0.01131118201789506",
      "0.007175823687753688",
      "-0.03806308658752558",
      "-0.03873216441841024",
      "0.2946854390671196",
      "-0.24085093140771538",
      "-0.1106251770451414",
      "0.6671119290204992",
      "0.7284244156495107",
      "-0.4153023189036874"
    ],
    [
      "0.049133098772515565",
      "10.59754582438987",
      "170.0557906894056",
      "50.094305402944265",
      "79.03743881069173",
      "-0.5585070787943259",
      "2.210674123724777",
      "1.4482342885072472",
      "-0.6833949577512326",
      "-42.37951854098556",
      "-19.319087511855876",
      "23.67960869983016",
      "76.41656070583714",
      "-96.18767273072876",
      "-23.61265052510345",
      "-0.36292168118557394",
      "1.4956428565660917",
      "0.001904464644575892",
      "-1.686748995879757",
      "-0.7742877677103575",
      "12.509477579344514",
      "16.548364844313152",
      "-51.50408471837486",
      "-64.51177816903886",
      "-58.19660719173305"
    ],
    [
      "0.007191653324072854",
      "0.013679893853591385",
      "0.06909460434989033",
      "0.023377739417845895",
      "0.017885316904560675",
      "1.2065435295903546e-05",
      "-7.219158091761692e-05",
      "6.117646078346841e-05",
      "-1.253631024504651e-05",
      "-0.007677399597866806",
      "0.0036202362549194495",
      "0.0005303400900500982",
      "-0.014883243067204678",
      "0.0018158268937236545",
      "0.008134700626922814",
      "-1.7308775039143718e-05",
      "-4.922274426648258e-05",
      "3.964667176268938e-06",
      "-4.0624878615228935e-05",
      "0.005206038515345341",
      "0.0006025849335112293",
      "0.0022262161138208373",
      "-0.001394671065087871",
      "-0.004505326013414169",
      "0.0036045516144309563"
    ],
    [
      "0.007188461933103762",
      "0.009101849583743628",
      "0.07434908711994807",
      "0.010572153165492886",
      "0.009274965046610326",
      "-3.77153470881841e-08",
      "9.93943396177863e-06",
      "5.351274192223957e-07",
      "-1.996377828716161e-06",
      "-0.004245884601852787",
      "0.0006815986826074205",
      "2.8843245627025587e-05",
      "-0.008852645925145713",
      "-0.0025678203922154873",
      "0.0016793712524366508",
      "-1.9524515688839572e-06",
      "3.236421759743472e-06",
      "1.3879014119687436e-06",
      "-1.3934316993054138e-06",
      "0.00300157405849982",
      "-0.0005243439534022477",
      "0.0002799562824765223",
      "3.930729805594455e-05",
      "-0.002958125307860343",
      "0.0010227496165541709"
    ],
    [
      "0.007188306378616649",
      "0.008264316943239269",
      "0.03629212588682432",
      "0.008893449409012056",
      "0.008248461166303013",
      "-8.575372306601512e-08",
      "1.7162577336819586e-06",
      "6.010260196011149e-07",
      "-7.731309417897948e-07",
      "-0.0028360741147234153",
      "0.0003934594371632301",
      "-5.823248353806953e-05",
      "-0.0039826315533026515",
      "-5.111723287980153e-05",
      "0.0007718749008975536",
      "-7.361891245248182e-07",
      "-6.104993903332687e-07",
      "1.0034536606513449e-06",
      "-3.5814411097554895e-07",
      "0.0016686177033685408",
      "-0.00023760782686587897",
      "0.00023301929407500404",
      "-0.00045860643862193166",
      "-0.001724105571701147",
      "0.0005328126005212886"
    ],
    [
      "0.007188317292470846",
      "0.008374747380934567",
      "0.04101235999578312",
      "0.008948302588727896",
      "0.008276262666964533",
      "-1.0326087183381396e-07",
      "2.5415702466411436e-06",
      "4.943857240480301e-07",
      "-6.817317585494534e-07",
      "-0.003204511806775589",
      "0.000333884210069671",
      "-0.00012584358565255338",
      "-0.004162094800366214",
      "1.2499650068504684e-05",
      "0.0008122459052036453",
      "-9.14988691803194e-07",
      "2.5100774960563984e-07",
      "9.810281374400596e-07",
      "-1.7487988375942323e-07",
      "0.0018845849149822875",
      "-0.0002804786367826684",
      "0.00021451052670146663",
      "-0.00039797258947102664",
      "-0.0016450554834719813",
      "0.0005075445039339237"
    ],
    [
      "0.0071882264316541515",
      "0.00787261611770105",
      "0.03315636543560122",
      "0.008280654360297483",
      "0.007800862962972595",
      "-9.38857478004341e-08",
      "1.6223244995775659e-06",
      "1.8689496145660094e-07",
      "-4.0637559549348523e-07",
      "-0.0023425542239951472",
      "0.00030302865362617895",
      "-6.6489337509096675e-06",
      "-0.003395042446877322",
      "-0.00040812983786201026",
      "0.0004572290229082479",
      "-4.725635712149334e-07",
      "-4.5214780839453545e-08",
      "5.541329851165895e-07",
      "-9.660165319690479e-08",
      "0.0010452685636494303",
      "-0.0001741716685701088",
      "0.00014040993296909185",
      "-3.6868318243177165e-05",
      "-0.001229244037284473",
      "0.0003374696052131914"
    ],
    [
      "0.00718831803494431",
      "0.008535640945499658",
      "0.05144188712581901",
      "0.009255183554826437",
      "0.008441199508590062",
      "-1.0949282995554442e-07",
      "3.3782729682554394e-06",
      "3.346961533274547e-07",
      "-8.107636532702908e-07",
      "-0.003953855461896365",
      "0.0005417593709392116",
      "-8.265120435774356e-06",
      "-0.005887696970526811",
      "-0.0007574993414215989",
      "0.000902540930743603",
      "-9.077046981201793e-07",
      "-1.4908597036671438e-07",
      "1.0205809684943011e-06",
      "-2.607079624189321e-07",
      "0.002249868855618076",
      "-0.00036979600260548807",
      "0.00025134157233701516",
      "-7.981375135907658e-05",
      "-0.0021507022897112394",
      "0.0006273995674468767"
    ],
    [
      "0.2225570715174668",
      "0.3535562527088745",
      "23.571960884221262",
      "29.936593545235397",
      "2.2550798817846305",
      "0.04535977360318973",
      "2.131006094545118",
      "1.8501149656723532",
      "-0.6371868603637713",
      "-0.0004410303204913466",
      "-1.5817556094948781",
      "-0.0028904732125360033",
      "22.74799455205983",
      "-7.172598611673574",
      "-7.018651660453041",
      "-0.233877506758291",
      "0.5900863816350999",
      "1.728354281150413",
      "-0.21119646006713225",
      "2.3838457024784163",
      "2.3705267266805543",
      "-0.7447639545727859",
      "11.967053774579561",
      "-0.46926975332775855",
      "3.3183215944620246"
    ],
    [
      "0.007212601035931386",
      "0.14742512606809055",
      "4.479469213514405",
      "0.18888149527186282",
      "0.046200409026383504",
      "0.0013414349784981617",
      "-0.0014771852742041472",
      "0.00136377376677095",
      "0.0001372355585056012",
      "-0.5504487702892148",
      "0.1526047894579185",
      "0.04758554694023363",
      "-0.701299836059278",
      "-0.3315332683040689",
      "0.0624903414734945",
      "-0.0009829136608634186",
      "0.009243384516186377",
      "-0.001246184576607137",
      "-0.000760734138186017",
      "0.5426919765439076",
      "-0.021161488224926413",
      "-0.03428418341883763",
      "-0.5171807164001143",
      "-0.054161537478106314",
      "-0.02732229767391855"
    ],
    [
      "0.007197967562621348",
      "0.05043212651714349",
      "4.507945653720394",
      "0.05191584720837188",
      "0.015485377479554165",
      "0.00023526498346224667",
      "0.001283741907577723",
      "0.00011015570812161052",
      "1.6700857157803387e-05",
      "-0.3454732933148543",
      "0.03949770088703096",
      "0.013320171149246569",
      "-0.3989378953842095",
      "-0.1412701299459654",
      "0.01629241800019643",
      "-0.0005283101931688914",
      "0.0059059419515226225",
      "-0.0005594679253269302",
      "-0.0002158770074572501",
      "0.2538472333287709",
      "-0.010840325508290833",
      "-0.00368737596708083",
      "-0.1573162133202032",
      "-0.05352040842535461",
      "0.0006156455418248535"
    ],
    [
      "0.007188221071322002",
      "0.007829734294279984",
      "0.03323200920711305",
      "0.0081514204873677",
      "0.007716268265417491",
      "-4.431242692083941e-08",
      "1.6549691868657239e-06",
      "2.3201659024620556e-07",
      "-3.7167451072391707e-07",
      "-0.002386509417524989",
      "0.0002979351475098312",
      "-1.2869473876119904e-06",
      "-0.0032158149921713655",
      "-0.00030123479100171275",
      "0.0003880430466879924",
      "-5.541894516123542e-07",
      "1.1825545718516482e-06",
      "3.3722375125487947e-07",
      "-2.1591205324508304e-07",
      "0.0011591389256031188",
      "-0.00017050118183368267",
      "0.0001270817008817729",
      "-0.00013428494290734615",
      "-0.0011185011475315471",
      "0.00029115960184402506"
    ],
    [
      "0.0071882211042753295",
      "0.008035444745331813",
      "0.056778519482208537",
      "0.008630110904232791",
      "0.0078059744164752694",
      "-7.356694597542169e-08",
      "2.450337613616439e-06",
      "1.4898600460406824e-07",
      "-3.3290715683562335e-07",
      "-0.00425508151692736",
      "0.0005659726258397414",
      "7.785040665601192e-05",
      "-0.006497140892013655",
      "-0.000626735826541336",
      "0.00047726513978674223",
      "-6.608958357489909e-07",
      "1.8381619357390855e-06",
      "2.2432784907713313e-07",
      "-2.5858264055701413e-07",
      "0.002268181830851895",
      "-0.00028131958222088477",
      "0.00021291955662458215",
      "-0.0007319294267915956",
      "-0.002516243473194692",
      "0.00047191325482839435"
    ],
    [
      "0.007188223743248602",
      "0.008090785186467577",
      "0.05601666246455735",
      "0.008595541647284773",
      "0.0078070918435242595",
      "-1.251639881289276e-07",
      "2.8918584699524142e-06",
      "7.742430256022794e-08",
      "-3.186279498834465e-07",
      "-0.004473612141747214",
      "0.0005898416236435276",
      "8.186765416318394e-05",
      "-0.006271005678865531",
      "-0.000671543120435779",
      "0.0004803894642855591",
      "-7.119893820326803e-07",
      "2.0316787151922828e-06",
      "2.1975952776937586e-07",
      "-2.41328654897557e-07",
      "0.002192449764128337",
      "-0.00027496536298273535",
      "0.00022380562171872537",
      "-0.0006379948017160661",
      "-0.0024254465756136465",
      "0.0004614112462146885"
    ],
    [
      "0.00718822658006841",
      "0.008325739656130952",
      "0.07733619265005447",
      "0.008961373665689425",
      "0.007894769586592675",
      "-1.09314997188401e-07",
      "3.4099602732404665e-06",
      "2.4348036938436447e-08",
      "-2.8535147113460056e-07",
      "-0.0061073765953534274",
      "0.0007929382361666897",
      "0.00010585873359094289",
      "-0.008725356635880543",
      "-0.0005194424933250167",
      "0.0005323549670935459",
      "-8.137267876055607e-07",
      "2.6330585221499434e-06",
      "1.7512718413206616e-07",
      "-1.787795664763297e-07",
      "0.003509768780001307",
      "-0.00038789712806180227",
      "0.0002875711576902884",
      "-0.0012359698045768383",
      "-0.0032830673022779286",
      "0.0005765365828009592"
    ],
    [
      "0.007188318169932945",
      "0.008694707380017201",
      "0.07234109142844915",
      "0.00936979039841443",
      "0.008414152617134216",
      "-2.670351361131438e-07",
      "4.8915178974717225e-06",
      "2.2673643343986634e-07",
      "-7.161434749959831e-07",
      "-0.005929710028811476",
      "0.0006456504013541092",
      "-6.988442080840655e-05",
      "-0.007490028105070492",
      "-0.00037901522133499966",
      "0.0008915467755370678",
      "-1.1284794386277575e-06",
      "1.841495347658296e-06",
      "8.574525587153578e-07",
      "-2.7574164594372466e-07",
      "0.002734982518354857",
      "-0.00036499323862705473",
      "0.0003160540218157839",
      "-0.0004558902664706067",
      "-0.002825913038979512",
      "0.0006722632304222079"
    ],
    [
      "1.4407876266477635",
      "54.363585954980415",
      "46.72818871184595",
      "244.4352135589304",
      "25.547735207926465",
      "-2.4591010862772023",
      "-5.937624511278925",
      "16.43673887315046",
      "3.863402694804617",
      "-4.846481963843885",
      "-15.646327144044118",
      "-4.865975393378388",
      "-42.23137295913215",
      "-4.573830819176032",
      "61.758535236234",
      "-7.545989868724865",
      "0.2814908294326845",
      "-5.654872720266605",
      "-0.967514695469668",
      "-38.18014636897542",
      "89.1410014759097",
      "10.297858277500968",
      "18.88524825889532",
      "16.70317292492658",
      "21.416934215311215"
    ],
    [
      "0.007190171089632062",
      "0.01693978102616858",
      "1.36386889031008",
      "0.04946694303304108",
      "0.013913172240501634",
      "4.565435088288449e-05",
      "-0.0006429971338988889",
      "0.00012250249656728022",
      "1.4121274378829989e-05",
      "-0.09568500642486379",
      "0.01485628524992439",
      "0.0030365403051029554",
      "-0.2228461077234823",
      "-0.05214142475864911",
      "0.010356732876620969",
      "-8.26760612590254e-06",
      "4.276657897801796e-05",
      "-2.0367454004467318e-05",
      "-4.281456085183691e-06",
      "0.010253038326108516",
      "-0.00446400541654057",
      "0.0019830393272044513",
      "0.03967179458629519",
      "-0.030246000045784798",
      "0.00743344091106443"
    ],
    [
      "0.0071974641413681964",
      "0.10731731811535719",
      "4.740907612070333",
      "0.10498630741393862",
      "0.028585437905071724",
      "0.00014709552295056163",
      "0.0013142603231116442",
      "-0.000198645957575395",
      "-1.4532276281474297e-05",
      "-0.6103882795710159",
      "0.08468456106022386",
      "0.03919589232620133",
      "-0.65967538200125",
      "-0.270588217628298",
      "0.039284793359622296",
      "-0.0007608740658703907",
      "0.0052359354223473304",
      "-0.0007043942874076123",
      "-0.00034182929990265125",
      "0.27958397960140313",
      "-0.04431939529670262",
      "-0.005033663687236945",
      "0.03748475371019205",
      "-0.07673566806234583",
      "0.014579913083672897"
    ],
    [
      "0.007188460352349949",
      "0.009190894888690697",
      "0.09077496331570363",
      "0.010722068068326037",
      "0.008885505260148245",
      "-1.736488250805287e-07",
      "4.468153177608344e-06",
      "1.0531555944574505e-06",
      "-1.678945619626846e-06",
      "-0.008219101080376483",
      "0.0013627118966105098",
      "0.0002795092723712499",
      "-0.012593315707222158",
      "-0.0028912291492044434",
      "0.0013482240055564755",
      "-1.762874421769695e-06",
      "2.5643744858857043e-06",
      "1.4055560644578912e-06",
      "-1.1097156043853962e-06",
      "0.0029716389362187522",
      "-0.000608347784319401",
      "0.0004262326362491008",
      "0.00048717853316554384",
      "-0.003936369758371439",
      "0.001097952325741372"
    ],
    [
      "0.0071883073057118895",
      "0.008425326001191044",
      "0.05347597843625286",
      "0.009003299422130117",
      "0.008182976980567969",
      "-8.470751886713825e-08",
      "2.5400368846207716e-06",
      "5.450856777464066e-07",
      "-7.460244776019022e-07",
      "-0.00462124626988376",
      "0.0006234568704419418",
      "1.604100598613697e-05",
      "-0.005938417928734207",
      "-0.0007759221681151782",
      "0.0007278778485206824",
      "-1.1097476293300149e-06",
      "2.281112990963121e-06",
      "7.186710355215796e-07",
      "-3.817342476210655e-07",
      "0.0016785374694490856",
      "-0.0002879332614691635",
      "0.000250944627888835",
      "1.569765700620372e-05",
      "-0.0019809051895026157",
      "0.0005575954669038079"
    ],
    [
      "0.0071883125503361",
      "0.008468156966648316",
      "0.057731304535655587",
      "0.009197756827979157",
      "0.008301519153120836",
      "-7.896340372707203e-08",
      "2.686914433544434e-06",
      "5.337860016884864e-07",
      "-7.4081747891679e-07",
      "-0.004663854539975337",
      "0.0006070930057175267",
      "-1.10661738274022e-05",
      "-0.006597271536511741",
      "-0.001037653583162671",
      "0.0008425675438416669",
      "-1.080902880829002e-06",
      "1.623593367166537e-06",
      "8.340420095269472e-07",
      "-2.8667197627784833e-07",
      "0.001639644504010219",
      "-0.00027796770517286043",
      "0.0002630598351387608",
      "-9.327016329176091e-05",
      "-0.0023054678314761183",
      "0.00061863540572316"
    ],
    [
      "0.007188318092173152",
      "0.008715694635145859",
      "0.07950984913921894",
      "0.009882233654245273",
      "0.00850978540358794",
      "-3.0356214043253386e-07",
      "3.7904465228761994e-06",
      "2.740587651583887e-07",
      "-9.080408859001054e-07",
      "-0.006558544639194289",
      "0.0008898633875660854",
      "5.905280361162365e-05",
      "-0.010058140210504982",
      "-0.0015947074438959128",
      "0.0010289777931049612",
      "-8.521469652038567e-07",
      "-1.1781045770430015e-06",
      "1.2981854059700012e-06",
      "-1.930206059995714e-07",
      "0.0022996481856859536",
      "-0.0004037086145090873",
      "0.0003711181131659338",
      "3.209712763437723e-05",
      "-0.003720602774738863",
      "0.0008775754647045874"
    ],
    [
      "0.007188318102286749",
      "0.00868667934799269",
      "0.06887934300427855",
      "0.00961731292387791",
      "0.008508603047754056",
      "-1.652514730539045e-07",
      "2.261642620107432e-06",
      "4.967762884963909e-07",
      "-7.845592311372962e-07",
      "-0.006083705864839392",
      "0.0008159062654269181",
      "-2.995857287645897e-07",
      "-0.008364976655848448",
      "-0.0009504440512182891",
      "0.0009570991198294507",
      "-8.997696763959672e-07",
      "-2.0117335952384951e-07",
      "1.1319704305919653e-06",
      "-1.605696710647805e-07",
      "0.0017782230651649492",
      "-0.00028731810955595226",
      "0.00038694858873259324",
      "-0.0003300566881273391",
      "-0.0034188326104740816",
      "0.0008165782258064004"
    ],
    [
      "0.007188501745554433",
      "0.01150994041547961",
      "0.15832691161525345",
      "0.011704818755855984",
      "0.009940032103269608",
      "-3.395977532402173e-07",
      "7.529309345104959e-06",
      "8.280487479947052e-07",
      "-9.798869681476763e-07",
      "-0.01803569627113343",
      "0.0018767218249676912",
      "-0.0003961999934954079",
      "-0.016390281946669243",
      "0.0005968335281215215",
      "0.0017454662642791487",
      "-3.0833534328827727e-06",
      "8.843864974596345e-06",
      "1.108105700700792e-06",
      "-3.9220583077821994e-07",
      "0.004452210376432625",
      "-0.0005227662362056637",
      "0.0011105653782708608",
      "-0.0011397037862742423",
      "-0.007483710336745955",
      "0.0015326620100677285"
    ],
    [
      "0.7301113215958812",
      "56.566055347439445",
      "71.75146779220405",
      "20.308508397333913",
      "69.17464582444818",
      "-3.1816118609052593",
      "5.66625591111908",
      "1.4824756834315764",
      "2.772902315614446",
      "-54.081589211152995",
      "19.557026848048398",
      "-57.092689874928084",
      "-9.048720518412004",
      "44.965223782700775",
      "-18.174960172664402",
      "5.344909515068234",
      "-3.086248706789521",
      "3.0285528954369343",
      "-6.365038297636335",
      "-26.946588201089757",
      "-24.172443285000348",
      "9.035520951950806",
      "28.105478506171583",
      "-42.32959806368313",
      "-22.876952036860228"
    ],
    [
      "0.00719473501427273",
      "0.8906094033554188",
      "15.124573138561134",
      "0.9654862208667121",
      "0.19100697728383656",
      "-0.00017882884221158266",
      "0.0012057043069261004",
      "-0.00035368205734040203",
      "6.461681602937036e-05",
      "-3.58243621145671",
      "0.8726341191296986",
      "0.3053644754654996",
      "-3.751721790004212",
      "-1.0663632757481218",
      "0.23042542719444203",
      "-0.0006632600769350253",
      "0.002495313551844614",
      "-0.0005624272283092091",
      "-0.00033268768912456933",
      "0.6356980909680969",
      "-0.2756688713061774",
      "0.24510616415510134",
      "0.4931655921879273",
      "-1.2173100661484904",
      "0.340487170242373"
    ],
    [
      "0.007198454996572191",
      "0.09515487798960448",
      "2.5615064556153264",
      "0.0670706470953915",
      "0.021979661242802113",
      "0.0002765628241200811",
      "-0.00027162839776140194",
      "0.00013203818821682362",
      "3.214127058990328e-05",
      "-0.44151879147101014",
      "0.06778998879415642",
      "0.02734169221198893",
      "-0.37062381787901705",
      "-0.14931073426574248",
      "0.024272715774421076",
      "-0.000724568532212693",
      "0.004184511722770557",
      "-0.0005893637151139631",
      "-0.00027553300829363575",
      "0.13500321932840767",
      "-0.013159664993824169",
      "-0.0022276054779719213",
      "-0.03929882942889347",
      "-0.029092199242627157",
      "0.003458281431796677"
    ],
    [
      "0.007200822709347903",
      "0.08842150773740445",
      "10.953476280961208",
      "0.20877658003875246",
      "0.034356957709497093",
      "0.0006452026847018371",
      "-0.0006720418987470724",
      "0.0008374317781755635",
      "0.0004206981804393746",
      "-0.6306883303182349",
      "0.11619922716950315",
      "0.03168575802635661",
      "-1.2182907028259777",
      "-0.09375665604038293",
      "0.049202154859519974",
      "-0.0005480304596889861",
      "0.010161871398091969",
      "-0.0010726569367427593",
      "-8.542293954789659e-05",
      "0.6608226115381259",
      "-0.029732650828628412",
      "0.020961170326745153",
      "-0.7837869772262805",
      "-0.46167132104050645",
      "0.046394142122875875"
    ],
    [
      "0.007188462351346085",
      "0.009504028966504437",
      "0.08749970560721776",
      "0.010106580372106731",
      "0.009033848593310951",
      "8.73695771856354e-08",
      "4.8489196612618335e-06",
      "1.616986058747323e-06",
      "-1.069643408899316e-06",
      "-0.007704821653071143",
      "0.0006538961404108208",
      "-0.0003060579284360134",
      "-0.007630910549509005",
      "0.0007173299023474247",
      "0.0013268969304841166",
      "-2.806817181716919e-06",
      "1.1220303894983711e-05",
      "8.049500748526288e-07",
      "-6.962295325752419e-07",
      "0.003599957571628994",
      "-0.0003910258367030986",
      "0.00041650919727083933",
      "-0.0014800156544421384",
      "-0.0029579064336834656",
      "0.0008422013303552194"
    ],
    [
      "0.007188306873146674",
      "0.008619291202939047",
      "0.06796494383931807",
      "0.009323723423667865",
      "0.008255608420796883",
      "-9.520383899896654e-08",
      "4.004600252967184e-06",
      "3.069907496697779e-07",
      "-7.40872477904826e-07",
      "-0.005407059405995739",
      "0.0007139157984183501",
      "5.2497258894859844e-05",
      "-0.0077219286251189855",
      "-0.0005954616345670656",
      "0.0008018447337984837",
      "-1.1113916227151003e-06",
      "2.2046520827703204e-06",
      "5.70902658489379e-07",
      "-5.075944323175646e-07",
      "0.0034536186804171374",
      "-0.00048593945858642395",
      "0.0002870034757727058",
      "-0.00047649930419248627",
      "-0.002637893742020021",
      "0.0006385781202616063"
    ],
    [
      "0.007188311959182282",
      "0.008480238707836166",
      "0.05287117324163684",
      "0.009034419370927266",
      "0.00822214047589971",
      "-1.5193763373097992e-07",
      "3.6085863764967706e-06",
      "3.25772949845099e-07",
      "-7.571185970715523e-07",
      "-0.00432436422142168",
      "0.0005355050395175745",
      "-3.4166700946191637e-06",
      "-0.005729760666195475",
      "-0.000496972604049578",
      "0.0007485742122982426",
      "-9.909298524958063e-07",
      "9.04024727558975e-07",
      "7.880663176038534e-07",
      "-3.9937594992483323e-07",
      "0.002406065996915929",
      "-0.0004007804660398749",
      "0.00023691510295537722",
      "3.6582829402349375e-05",
      "-0.0019386336429711652",
      "0.0005382359081787466"
    ],
    [
      "0.007188317566910508",
      "0.008527393974598644",
      "0.048154782750864385",
      "0.009121189598124078",
      "0.008294724339357452",
      "-1.0908118378535752e-07",
      "2.7394958631567503e-06",
      "3.917822913032813e-07",
      "-7.594002456531407e-07",
      "-0.003960946369154495",
      "0.0005829883628541041",
      "2.2028290944515306e-05",
      "-0.0053988949570835205",
      "-0.0005495231838042784",
      "0.000812974451486358",
      "-9.763891158908937e-07",
      "3.2347936497683863e-07",
      "9.432661817992859e-07",
      "-2.2255726049589e-07",
      "0.0021531348729855035",
      "-0.00036329920193715887",
      "0.0002669081899455512",
      "-4.9415515729411895e-05",
      "-0.001826559322538895",
      "0.0005828847974954142"
    ],
    [
      "0.007188317774792882",
      "0.008530323562110243",
      "0.04800322529881011",
      "0.009154474164607277",
      "0.008328328184415448",
      "-1.1095997494225439e-07",
      "3.0127694286087827e-06",
      "3.526561447893285e-07",
      "-8.033985425621751e-07",
      "-0.0037873848394024807",
      "0.0005769549575545916",
      "3.0196991813431497e-05",
      "-0.005498052103108113",
      "-0.0006436613119130108",
      "0.0008234877052584009",
      "-9.395546696217935e-07",
      "-1.9791182852579093e-07",
      "1.0188415757063806e-06",
      "-2.211066701146646e-07",
      "0.00236117590589525",
      "-0.00039980239926735",
      "0.00025048638025221954",
      "2.294178892830031e-05",
      "-0.0018068742248043591",
      "0.0005920425752408215"
    ],
    [
      "0.0071885001046768674",
      "0.009770622794774567",
      "0.09196455818637168",
      "0.0117467233774241",
      "0.009455417336548038",
      "-6.015907741983027e-07",
      "7.4017542686503965e-06",
      "2.0924865202215873e-07",
      "-2.0200287710630163e-06",
      "-0.007330206289743441",
      "0.001487491916064323",
      "0.0004557894911456334",
      "-0.014112163257625219",
      "-0.002911853613883439",
      "0.0017697731885578832",
      "-1.3510867937727057e-06",
      "-5.561278111319052e-06",
      "2.654327287382415e-06",
      "-5.775091955454621e-07",
      "0.006110032962497196",
      "-0.001177305539932219",
      "0.00044956149411175397",
      "0.00012061726445964041",
      "-0.00464951705965857",
      "0.0014217687989137276"
    ],
    [
      "1.1003217573307473",
      "31.71505946794166",
      "23.68018994400869",
      "180.05497027047335",
      "135.66653378014183",
      "-3.391665189591968",
      "0.5612666003367888",
      "3.1701647873782277",
      "9.786226341342623",
      "-5.945604179227283",
      "30.45466988597369",
      "-55.11413446837604",
      "-42.98170452029405",
      "8.524725731641693",
      "-41.98250893788339",
      "2.5121993244555556",
      "-3.9216743301016543",
      "13.429112789122081",
      "-4.995274376263745",
      "21.753974256256928",
      "-48.0205496077104",
      "-21.522106115660723",
      "11.92513620466495",
      "37.36412870317592",
      "-142.80413756323335"
    ],
    [
      "0.007317790018635398",
      "5.206863964204795",
      "18.325609654441525",
      "6.221600474247438",
      "1.2343497306607256",
      "0.023052940478966017",
      "-0.014148623126763394",
      "0.026586573849752725",
      "0.0023255362533356485",
      "1.109075686128018",
      "5.6104217100299545",
      "1.4468915008369319",
      "-0.3586169097326056",
      "4.095953852483454",
      "1.2515786797546034",
      "0.01019390093021933",
      "0.045142491764837415",
      "0.007415511915897913",
      "0.01185422766514075",
      "9.656280916449326",
      "-0.826382301527712",
      "2.045231572372278",
      "-10.600603388450798",
      "-2.2490735032102553",
      "2.4451358574574553"
    ],
    [
      "0.007206191704375057",
      "0.19688094148303548",
      "15.749382138766775",
      "0.3812542761916144",
      "0.06693051773784482",
      "0.0015409600455115887",
      "0.0015178692962081561",
      "0.0005789052338944184",
      "0.0002174510278799831",
      "-0.4304975130207765",
      "0.14357591247859625",
      "0.05592983232090806",
      "-2.2585571405551663",
      "-0.8310407929107075",
      "0.1419505002657988",
      "-0.0005697772224420358",
      "0.015077326919365556",
      "-0.0022312670389030907",
      "-0.000869906213831837",
      "1.64871705290033",
      "-0.21614876494561538",
      "-0.07792118828009201",
      "-0.7912210771552223",
      "-0.3370614069962902",
      "0.008355795263302896"
    ],
    [
      "0.8212339884190716",
      "84.35215689979778",
      "50.23450989040156",
      "137.75571693243128",
      "109.80283319570168",
      "2.5035751715381807",
      "1.8907407359757256",
      "-2.3558224103745067",
      "-4.425715715753036",
      "54.75914833823102",
      "-107.35229243725898",
      "62.520705235891235",
      "-68.5387242442747",
      "47.94404156830123",
      "-85.92155573601292",
      "7.732694113586037",
      "5.621935161133137",
      "-10.060110121091268",
      "8.176947343676941",
      "0.014400117589392384",
      "-8.554464837750512",
      "64.41046461494535",
      "-6.000134404560483",
      "54.18760254061859",
      "-74.33668829773023"
    ],
    [
      "0.00728212660403629",
      "3.507584086468824",
      "4.6066727484004995",
      "7.8529270171425845",
      "3.9110454610817746",
      "-0.01716627323272689",
      "-0.019728469936426376",
      "0.026181516975751006",
      "0.018217579592054133",
      "3.7662400010933883",
      "-5.187693750425683",
      "-3.6851025504058192",
      "-5.833076936043627",
      "-4.034466757051169",
      "5.509201628817295",
      "-0.0029740010537630934",
      "0.0020215451450137775",
      "0.0011041203854136135",
      "0.002180531235977722",
      "-1.0295080640578316",
      "0.6616554103523853",
      "0.172529004106412",
      "-0.8118003199506155",
      "-0.8919842514498196",
      "0.44304191055648867"
    ],
    [
      "0.0071913641963189355",
      "0.01271739656019509",
      "0.1207372056894497",
      "0.015457237463221448",
      "0.013263147950022125",
      "2.552006249283851e-06",
      "-2.749679251780351e-05",
      "3.4740428052407616e-05",
      "-1.885040590684312e-05",
      "-0.01139667233528638",
      "-0.00043549550000970865",
      "-0.0016264957542534216",
      "-0.014229727941359713",
      "-0.0021000443945589638",
      "0.0037871080467114073",
      "-1.671004157976343e-05",
      "3.4142270677555415e-05",
      "4.768054865519283e-06",
      "-2.93269122594016e-05",
      "0.0014523861491557493",
      "-0.0009104606809883229",
      "0.00021592650167030192",
      "0.0037820807739651994",
      "-0.0019415416243162146",
      "0.0010894786171529588"
    ],
    [
      "0.007188462183110299",
      "0.013228626145771617",
      "0.5439123529712572",
      "0.019395044053110835",
      "0.010211542721103055",
      "2.075182840237745e-06",
      "-3.8885124255776653e-07",
      "2.8737307044033606e-06",
      "8.931162727697373e-07",
      "-0.04553865443190407",
      "0.006499644364879236",
      "0.0015229748189217948",
      "-0.07383964178206003",
      "-0.008374824544456944",
      "0.002835644478828802",
      "-5.111087613948444e-06",
      "4.35106373636423e-05",
      "-4.30336320881259e-06",
      "-1.2526447910110822e-06",
      "0.02361727166943958",
      "-0.0024824567843578734",
      "0.0020016579189392884",
      "-0.010883688445400675",
      "-0.02731351859383154",
      "0.004037577201738973"
    ],
    [
      "0.007188307228516855",
      "0.0089926070678798",
      "0.12034039954948585",
      "0.010371558704966354",
      "0.008394955255956689",
      "5.1976117069037734e-08",
      "3.751086720467159e-06",
      "4.742651429954764e-07",
      "-4.874668666268846e-07",
      "-0.009947820758042934",
      "0.0013175168637402023",
      "0.00021777850859499757",
      "-0.015291324087282981",
      "-0.002140288003575885",
      "0.00103252580634284",
      "-1.553181053868738e-06",
      "6.629333654194214e-06",
      "1.3716113954595737e-08",
      "-5.091502528986321e-07",
      "0.004707487916391619",
      "-0.0006183668157148596",
      "0.0004309801639906768",
      "-0.00149255956538923",
      "-0.005521044024214118",
      "0.0009947376238083026"
    ],
    [
      "0.007188307120831972",
      "0.009427612351148345",
      "0.18615248202132434",
      "0.011701382244747498",
      "0.008645568131915849",
      "-1.4404757912939297e-07",
      "6.6374084114923475e-06",
      "8.343448617155975e-08",
      "-4.884547175424655e-07",
      "-0.014671498559939466",
      "0.0020465678187275107",
      "0.00047527691455641016",
      "-0.024560361452469044",
      "-0.0036221087757717578",
      "0.0013257550765687091",
      "-1.6253872250222624e-06",
      "7.215634380627077e-06",
      "-1.5768958031429297e-07",
      "-7.067820364435822e-07",
      "0.007409297162100292",
      "-0.0008870831984822637",
      "0.0006605250785298648",
      "-0.0029426982413174292",
      "-0.009367815910568936",
      "0.0015038145822639547"
    ],
    [
      "0.007188312154500567",
      "0.009380085678769275",
      "0.14808068460914975",
      "0.010916413914572501",
      "0.008488239983850277",
      "-2.389208134829411e-07",
      "5.719597291825155e-06",
      "9.962569468161918e-08",
      "-6.202562404435146e-07",
      "-0.012693950537388476",
      "0.0017495669985287694",
      "0.0003391454790243456",
      "-0.01904099067392991",
      "-0.0021629716148117285",
      "0.0010683983855211132",
      "-1.4147921118172289e-06",
      "4.147019456941593e-06",
      "3.6310497646740195e-07",
      "-4.841605562826987e-07",
      "0.00655346343688027",
      "-0.0008378177693577191",
      "0.000584093685261257",
      "-0.0018414476918550604",
      "-0.007024168482932955",
      "0.0012217621758499825"
    ],
    [
      "0.00718831945514467",
      "0.020420846985974114",
      "1.3071470125478564",
      "0.03335571626311643",
      "0.011991809670131588",
      "-1.218426997033022e-06",
      "3.502222371864703e-05",
      "-3.242647178797946e-06",
      "4.621834900368967e-07",
      "-0.10873424295539348",
      "0.016289979371610593",
      "0.004609720004166388",
      "-0.17708425418075244",
      "-0.01688776618000714",
      "0.004701922098385877",
      "-5.27624986799116e-06",
      "3.2258734395364476e-05",
      "-4.096988046975525e-06",
      "-2.2429967291037876e-06",
      "0.06537943703457903",
      "-0.006484229329021845",
      "0.004882489939135321",
      "-0.030489220891516303",
      "-0.06773474291100058",
      "0.009196485454452116"
    ],
    [
      "0.0071885009327955695",
      "0.009917421910076434",
      "0.10055445033953934",
      "0.011357708304841882",
      "0.009463623756156671",
      "-1.9759246826365096e-07",
      "4.79145250033243e-06",
      "7.520362000647741e-07",
      "-1.7107631197131977e-06",
      "-0.008096323191637212",
      "0.0010055984919981448",
      "-0.0001389461728540384",
      "-0.01191005185887246",
      "-0.0015462822923078918",
      "0.001791244415740369",
      "-1.9203853612197e-06",
      "4.830530765028583e-07",
      "2.1548000665466727e-06",
      "-2.739370509640448e-07",
      "0.0034306637214283602",
      "-0.0007449088527416873",
      "0.0004083081149272367",
      "0.0005283289454440146",
      "-0.003229462358176946",
      "0.00115763778953829"
    ],
    [
      "0.019612836780731335",
      "0.8633495807522281",
      "21.307260008647173",
      "1.1766944148055059",
      "4.633979291451466",
      "-0.021596835248344708",
      "-0.45774841680545647",
      "0.007877425076333277",
      "-0.0642372429837261",
      "-0.9621119531885235",
      "-0.9590732763061424",
      "-1.7416262615870002",
      "1.7310527254690717",
      "6.439214024384577",
      "2.1607862184970434",
      "0.09856400046344338",
      "-0.22078158768135073",
      "-0.11558850341034171",
      "-0.2286891839011507",
      "4.088933766091478",
      "0.1473003113601333",
      "0.9210950481194549",
      "4.497840576023109",
      "7.385833501959782",
      "-0.724785267012364"
    ],
    [
      "3.42111320171132",
      "226.18819530191863",
      "37.24397169695005",
      "77.70629603243633",
      "47.92796978606235",
      "27.19318258822694",
      "6.181715390524843",
      "-4.594172830994094",
      "-4.4239179551209125",
      "35.71058631198377",
      "-16.202599411564435",
      "-53.61840849366835",
      "-32.27186927954014",
      "15.757484914745033",
      "-47.00567733922585",
      "-5.020709175102052",
      "6.110537818299243",
      "-15.344344400280075",
      "11.930100400142068",
      "54.63701135915146",
      "-128.29214714230395",
      "88.0824060493644",
      "-24.431510147075418",
      "29.426304865921686",
      "-35.21181080830733"
    ],
    [
      "0.007226016701566614",
      "0.13394803220566726",
      "13.144685673270157",
      "0.7149167171766239",
      "0.08831207265301161",
      "-0.0013435063875451424",
      "-0.009642582117405006",
      "0.003782961342426272",
      "-8.061452441783918e-05",
      "-0.28312757141608735",
      "-0.10011146219261718",
      "-0.03868748934155579",
      "-2.511070991724192",
      "0.16837314267181672",
      "0.04667817933358285",
      "0.0012614544338778457",
      "-0.0175073922901821",
      "0.0021971431184001486",
      "-0.0004175084684032533",
      "1.0916254603483717",
      "-0.23634681340813898",
      "0.011434083208343215",
      "1.2650564162610642",
      "-0.07236709664691263",
      "0.006535962372991082"
    ],
    [
      "0.007192219656713985",
      "0.015725736002402797",
      "0.3963449261760391",
      "0.028618471741961776",
      "0.018299963300303288",
      "2.9304656798393007e-06",
      "-0.00023856831044674411",
      "8.773494973780202e-05",
      "-3.4665735410563265e-05",
      "-0.02166218831895537",
      "0.003815583673343878",
      "0.0003364590184474515",
      "-0.06333209037092041",
      "0.008949544369930548",
      "0.005672882041702052",
      "-2.260093617248862e-05",
      "-0.00023409279465740046",
      "3.524743864627604e-05",
      "-4.439033390578872e-05",
      "0.016605688580721298",
      "-0.0012214151231110786",
      "0.002626557059219029",
      "0.0007722768703071255",
      "-0.018983109462974365",
      "0.005083855678814807"
    ],
    [
      "0.007188461998293198",
      "0.00943094616900677",
      "0.09203958184846467",
      "0.010890960635016921",
      "0.009165128984766853",
      "1.0350553079438026e-07",
      "3.6445385600564604e-06",
      "1.3429732207602777e-06",
      "-1.5696588518943595e-06",
      "-0.007180227171083587",
      "0.0009812206914098266",
      "2.962433355735857e-05",
      "-0.011612203470777991",
      "-0.0015674439707205425",
      "0.001537135468808686",
      "-2.254036834613378e-06",
      "2.988946256119507e-06",
      "1.293515605461887e-06",
      "-1.048858387977554e-06",
      "0.0034318176575573",
      "-0.0006056812144244518",
      "0.0003704852965508173",
      "-0.00029278761723720967",
      "-0.003928134891484405",
      "0.0010779396627310135"
    ],
    [
      "0.007188307288838758",
      "0.008370310342220267",
      "0.05077573647207615",
      "0.009004961318253193",
      "0.00831341747049907",
      "-9.055159374750775e-08",
      "3.002131202993042e-06",
      "5.316083501880897e-07",
      "-7.729573745097837e-07",
      "-0.0037069352124640526",
      "0.00045909542608667605",
      "-4.256129105234982e-05",
      "-0.005278794329256375",
      "8.266870597486476e-05",
      "0.0007613113518936541",
      "-9.921285696041951e-07",
      "6.181246796026982e-07",
      "8.794189697086681e-07",
      "-4.053110732342695e-07",
      "0.0023432928674419692",
      "-0.0002846569058488883",
      "0.0002571763347216422",
      "-0.0006963431269173562",
      "-0.0022698152234632398",
      "0.0005770128533495555"
    ],
    [
      "0.007188307523471697",
      "0.00845649550557267",
      "0.05525718267411507",
      "0.00908070280855898",
      "0.008313834879351016",
      "-1.940534491058428e-07",
      "4.033406325501013e-06",
      "4.0442824732558106e-07",
      "-7.419367874958319e-07",
      "-0.004454296226467505",
      "0.0005444963401971094",
      "-1.432473388744315e-05",
      "-0.005909733207615744",
      "-0.00028030595444939783",
      "0.0007955393205402316",
      "-1.0925819016361728e-06",
      "1.2906736001688816e-06",
      "7.776380242539223e-07",
      "-4.938826874372343e-07",
      "0.0022599048619672975",
      "-0.0002926608328409856",
      "0.00028344880489270625",
      "-0.000570939411104023",
      "-0.0025894204394259377",
      "0.0006090662432484819"
    ],
    [
      "0.007188312667183963",
      "0.008423970145263663",
      "0.04659810980865504",
      "0.008911092349107402",
      "0.008291429908001571",
      "-5.529238279626814e-08",
      "3.2336497417590137e-06",
      "5.365150503618781e-07",
      "-6.590890253355358e-07",
      "-0.003743443397245332",
      "0.00043865394826578464",
      "-5.634291230648712e-05",
      "-0.004601019460243183",
      "-0.0002084149731271993",
      "0.0007828835292080585",
      "-1.1983748448423633e-06",
      "2.1501050810370544e-06",
      "7.372749637914326e-07",
      "-3.1709004456122734e-07",
      "0.0018811722551024981",
      "-0.0002438409983766664",
      "0.00023495488251420302",
      "-0.0005016303688463344",
      "-0.0019012034785294725",
      "0.0005216437144407527"
    ],
    [
      "0.007188318126527458",
      "0.008545053751266232",
      "0.05579960274031922",
      "0.009033109808256605",
      "0.008365751214712393",
      "-1.5845024136324097e-07",
      "4.322302023488164e-06",
      "3.679399994771516e-07",
      "-6.27970419721896e-07",
      "-0.004589598412793272",
      "0.0004431529886080621",
      "-0.00010150470284519525",
      "-0.0053843517123035745",
      "-0.00014434331471473548",
      "0.0008227630345623062",
      "-1.2130183209498052e-06",
      "2.1417075956572327e-06",
      "7.732021352900391e-07",
      "-2.6205955550314136e-07",
      "0.0022366242182013277",
      "-0.00030144922157808733",
      "0.0002467512798371804",
      "-0.0004659872656827518",
      "-0.002263013695257309",
      "0.0005503123354486152"
    ],
    [
      "0.007188500739443336",
      "0.00942486940049229",
      "0.07395474020514436",
      "0.010127255979785126",
      "0.009481464112633743",
      "-2.515017578172251e-07",
      "7.176330172361667e-06",
      "1.1370949532407294e-06",
      "-9.773752721462585e-07",
      "-0.006705012521537571",
      "0.00042083156636106464",
      "-0.00040831495117982106",
      "-0.006163878684280541",
      "0.0012244122822286142",
      "0.0014761552047535711",
      "-2.1532528720168233e-06",
      "3.2815708338231513e-06",
      "1.6143136917975414e-06",
      "-4.213121179674833e-07",
      "0.003439391847144817",
      "-0.00029975910150689954",
      "0.00048621391011858747",
      "-0.0011268441971717556",
      "-0.003397527368924588",
      "0.0008767978826122117"
    ],
    [
      "2.030879879635972",
      "141.30897971670984",
      "70.09123484045547",
      "42.35284917149941",
      "48.90102357689136",
      "8.224392434995096",
      "-1.7782984893507858",
      "7.128157249321221",
      "-4.7528904230276225",
      "-89.1126195175383",
      "12.448411807502245",
      "14.665701409792888",
      "2.017475722923962",
      "-28.86286930925898",
      "-2.2030963065561755",
      "-13.50783981582629",
      "11.126671108625755",
      "-0.09492967028359177",
      "-7.244037439104936",
      "24.998982442016842",
      "44.10055938258707",
      "-62.53230875680338",
      "-45.89932996714456",
      "26.295460737651503",
      "-26.93553593239372"
    ],
    [
      "2.7456532943885614",
      "209.75417064792472",
      "199.1319841405029",
      "124.5861391807831",
      "101.15641352475122",
      "-4.199979211152528",
      "-0.8477355152037325",
      "15.609427376725394",
      "-6.436121549253347",
      "43.972283392215054",
      "-15.852061519475876",
      "55.95901522677763",
      "-17.540912527721435",
      "-86.89071718296819",
      "-1.3725588621382045",
      "-14.677339142747844",
      "12.290781520096974",
      "-2.744715367288944",
      "-12.779988717895126",
      "-57.202279887421234",
      "86.61942271767441",
      "13.498059834108938",
      "-36.62603499433894",
      "76.18244127507187",
      "-74.09193267255591"
    ],
    [
      "0.06415780506891611",
      "32.63103058806075",
      "31.249644239745002",
      "11.836096912317595",
      "5.464721100169701",
      "-0.6069130003420123",
      "0.16474401146649398",
      "0.43965683694295227",
      "0.150283683220355",
      "-30.055447161779874",
      "-7.933396339622119",
      "0.0645488476092581",
      "5.329957524071081",
      "-0.9218250974680324",
      "7.212869169773476",
      "-1.1805428694513966",
      "1.2709851558828273",
      "0.0018716059790372095",
      "-0.1819848678808387",
      "-10.397762933987687",
      "7.3332735203653865",
      "3.4221807995806075",
      "-8.227327536886971",
      "-2.2839456704521597",
      "-0.407222743183284"
    ],
    [
      "0.03585752796442834",
      "423.4377482514192",
      "15.193312285330064",
      "55.07637488622738",
      "111.6528476826199",
      "3.3893973818663383",
      "0.5273509047619507",
      "0.6565660958663396",
      "-0.8900482767944616",
      "59.96751862335259",
      "90.97553711311856",
      "-112.31222200789625",
      "1.133447536306037",
      "-22.671032333440447",
      "2.413305153295724",
      "0.08897603539291081",
      "-0.006327134739239649",
      "-0.049372933964043145",
      "-1.396647648692605",
      "-10.078752442374313",
      "16.87166740232529",
      "-145.58440834920808",
      "2.853489022522958",
      "-27.99181644188966",
      "-19.5474127064085"
    ],
    [
      "0.014250291595981198",
      "7.6863275274169105",
      "23.535799300902053",
      "9.697014907628288",
      "18.050756777590415",
      "-0.05862190387539375",
      "0.3004154364093551",
      "-0.21246964655965003",
      "-0.1762658444558658",
      "-8.332151841295248",
      "-1.7487914281566517",
      "-8.084354534881523",
      "-9.092533258158092",
      "-1.603986328164743",
      "10.88202371467336",
      "0.22060005918665057",
      "-0.1787280439846719",
      "-0.1064147293123292",
      "-0.3022139791997218",
      "-6.864233435979219",
      "7.053962967908989",
      "7.750838858235976",
      "-8.50619773568032",
      "-16.913092977341748",
      "6.703544393057542"
    ],
    [
      "0.018780589393152945",
      "20.818582615678075",
      "85.17842788731183",
      "44.84724644962986",
      "38.33416617211779",
      "-0.30106719901388884",
      "0.7761850583884936",
      "-0.37879737511544403",
      "-0.13486774339140256",
      "-30.934346395858547",
      "5.923777102680532",
      "-5.405067875271033",
      "-47.11054377658255",
      "-28.796229646947708",
      "34.43428285515657",
      "0.21609819944504183",
      "0.2308863195400003",
      "-0.4176976379863144",
      "-0.6202021312625658",
      "-15.48907181142257",
      "6.224730320342934",
      "13.874328423144345",
      "-2.8257702811078045",
      "-32.38582948843556",
      "16.955736236062815"
    ],
    [
      "0.017168312166490732",
      "6.620191237008466",
      "85.39694365913131",
      "6.374645313641145",
      "3.6861350704840405",
      "-0.02578280043622546",
      "-0.3359772201156685",
      "0.02236414197961147",
      "-0.1786737199815321",
      "-21.083782349314973",
      "6.184342875210737",
      "-0.9677472068917621",
      "-22.032294306153787",
      "10.673951852371156",
      "-1.5535631506636731",
      "0.2548137685295556",
      "-0.8565263441706976",
      "0.24385788800597022",
      "-0.05570040470560988",
      "10.838638786828666",
      "-1.212096264381095",
      "4.716340696792248",
      "-6.389665220328635",
      "-13.628946785206047",
      "4.349241755454807"
    ],
    [
      "0.015914393796847056",
      "4.566004120611315",
      "68.9462432982021",
      "17.47040124282073",
      "2.134242786385404",
      "-0.11007585488478532",
      "-0.3811482299912395",
      "0.2238017165141895",
      "-0.007921172084987604",
      "-6.88269019822541",
      "1.379860160184502",
      "0.7684573644951397",
      "-32.65726857288361",
      "-5.784378078465527",
      "3.941805320845407",
      "0.16086799199611962",
      "-0.6609296281168251",
      "0.2660934106108918",
      "0.05842021265682617",
      "15.60769968289184",
      "-7.801113591237395",
      "-0.9377049016333822",
      "5.1459285255973075",
      "-3.860024213561214",
      "2.5166934937965855"
    ],
    [
      "0.02528663024941746",
      "5.813527484803884",
      "103.75648350525735",
      "12.53975277452086",
      "2.328711166688051",
      "-0.09163578526004934",
      "-0.7344002579974755",
      "0.2844610144076249",
      "-0.09815621012855646",
      "-15.231764212611965",
      "2.812602726683042",
      "-0.6317124906286475",
      "-32.11529618932375",
      "5.211694529238808",
      "0.09083893051231437",
      "0.3045917909673021",
      "-1.1455037094336498",
      "0.2969244726639357",
      "-0.034757156059095164",
      "17.969784231200677",
      "-6.242738214051848",
      "1.694480324145798",
      "5.093481028619044",
      "-5.834469993961738",
      "1.8347219739883678"
    ],
    [
      "0.01685277554044404",
      "2.246295130183932",
      "32.86025052237384",
      "13.900885391071743",
      "3.107849623911479",
      "0.019783854848578607",
      "-0.5099082573470615",
      "0.32894130910783775",
      "0.09957565651042795",
      "-4.322959198338565",
      "-1.0721433573454153",
      "-1.5396547839876493",
      "-15.863113995626403",
      "-3.395063219051294",
      "5.652070884745788",
      "0.1226125483713913",
      "-0.22265512758122516",
      "-0.055302188509575904",
      "-0.05962964570635888",
      "5.748278830861846",
      "-3.8536541162223856",
      "-1.2505064809040716",
      "9.638289901428184",
      "4.776089396598854",
      "-0.9079513601968133"
    ],
    [
      "0.10909988982708625",
      "2.140178945229828",
      "92.26200337218013",
      "12.357841941784452",
      "6.599766101110312",
      "-0.1158141640527276",
      "-2.623006817648895",
      "0.9360060196156916",
      "-0.4580883524299899",
      "-3.3616232601329816",
      "-1.183708232311723",
      "-2.322141016275527",
      "-27.753001913713323",
      "19.527921921454038",
      "-2.816624257925936",
      "0.4163507617966747",
      "-1.5794999536984975",
      "0.20126581732787527",
      "-0.5183490499516998",
      "12.451295129639561",
      "-3.8752234022210117",
      "2.4043001590489586",
      "9.082288684414625",
      "5.955949450063995",
      "-3.158212932893293"
    ]
  ],
  "rational_Q": [
    [
      "0.05688210715904931",
      "340.1268325431607",
      "339.0346996916809",
      "58.34827936999028",
      "56.85620313587137",
      "340.12683254317415",
      "212.19284266445442",
      "1014.3523013992574",
      "258.2592966551722",
      "233.910739762699",
      "339.03469969168566",
      "1014.352301399265",
      "4783.720650801238",
      "841.0780452834787",
      "387.2897217703545",
      "58.34827936999606",
      "258.2592966551768",
      "841.0780452834498",
      "369.8367024444741",
      "179.58282439959885",
      "56.85620313588826",
      "233.91073976269922",
      "387.2897217703714",
      "179.58282439959464",
      "533.8946060118105",
      "-1.0140988236095438",
      "-0.11258506573983515",
      "-0.8635779024319088",
      "0.8361834101059659",
      "-1.014098823609601",
      "1.3381107316508065",
      "0.20989166339986212",
      "0.2882178326710411",
      "-0.10851210424232488",
      "-0.11258506573992474",
      "0.20989166339973755",
      "0.027002361199624975",
      "-0.2466707541131238",
      "-0.4933629346501687",
      "-0.8635779024320859",
      "0.2882178326711402",
      "-0.24667075411303457",
      "0.0748059644793765",
      "0.12026287807564859",
      "0.8361834101061293",
      "-0.10851210424225954",
      "-0.49336293465023456",
      "0.12026287807569269",
      "-0.7438890028158262",
      "7.69750714404459",
      "21.69186740671211",
      "3.445804488220967",
      "-13.96083673220805",
      "-67.24121490210146",
      "-229.94100414478106",
      "6.2200814269076306",
      "-36.13673503976994",
      "13.482063678146387",
      "35.0368294971837",
      "41.865824057065275",
      "-21.604014592764003",
      "35.611614625275344",
      "22.327046259107547",
      "19.71828767751479",
      "-78.2138438639926",
      "42.905340996846085",
      "-35.96319927193632",
      "-47.10001586323738",
      "19.586016908017335",
      "2.0469885699957664",
      "7.689295812274474",
      "26.341466017371463",
      "15.510007051882463",
      "-2.7179480589837106",
      "13.482063678143248",
      "11.573552937658004",
      "138.2382202535683",
      "-38.497034484306816",
      "56.90437019442544",
      "-98.98817647452336",
      "-6.012846911377704",
      "-20.969474767772304",
      "-50.6242396475145",
      "36.075698774013624",
      "6.507472684636165",
      "87.07533582299153",
      "47.11056295837055",
      "-25.258635597254933",
      "18.641460143086647",
      "2.0739307441979564",
      "40.392306764895515",
      "-61.21018134342396",
      "38.45552095792499",
      "-51.840773906127346",
      "-18.29885515084196",
      "22.32704625909875",
      "-23.59295511538221",
      "46.45342621781058",
      "13.708466540837515",
      "-21.001638106471663",
      "6.507472684632205",
      "-48.742555271334325",
      "-28.114113104315305",
      "16.60662974207752",
      "-7.85489431203759",
      "0.9121338520749799",
      "21.28673434862916",
      "10.943919732696463",
      "-22.61235790762801",
      "-5.019449607501877",
      "0.7101228948530642",
      "31.25199914875188",
      "9.661520957539853",
      "21.84287378801138",
      "-18.692484319582253",
      "-47.10001586322667",
      "29.967844773323264",
      "-45.01297324696072",
      "14.871743856596096",
      "2.6617530576110475",
      "2.07393074419681",
      "88.42936600473045",
      "19.273226818802968",
      "9.572941471188205",
      "-7.3125041194591365",
      "0.7101228948513495",
      "8.734260213160196",
      "20.34277143424718",
      "-11.774665729994531",
      "3.7446946991435532",
      "-4.879487366963603",
      "-1.0706936629286365",
      "-6.228568321037546",
      "17.542517906290506",
      "-22.479982952330133",
      "-67.24121490210408",
      "35.03682949718722",
      "19.718287677504975",
      "19.586016908016113",
      "7.697507144043007",
      "-229.94100414474968",
      "41.865824057066696",
      "-78.2138438639849",
      "2.046988570004202",
      "21.69186740671487",
      "6.220081426909539",
      "-21.604014592766273",
      "42.90534099684169",
      "7.68929581227913",
      "3.4458044882232626",
      "-36.13673503977452",
      "35.61161462527322",
      "-35.96319927193857",
      "26.34146601737038",
      "-83.6510180724883",
      "0.4717969910238893",
      "22.015922768336768",
      "11.573552937659445",
      "-83.65101807249398",
      "735.141307408503",
      "-72.82659244583355",
      "77.95249595391991",
      "-23.592955115383013",
      "0.471796991027566",
      "-72.82659244582385",
      "109.35655614944031",
      "14.580443634827688",
      "29.967844773323975",
      "22.015922768337127",
      "77.95249595392391",
      "14.580443634829821",
      "113.17339077106233",
      "-48.11425317904792",
      "-42.94204755534187",
      "-6.012846911380945",
      "-141.5174160484105",
      "-600.4073792944129",
      "109.99391044689892",
      "-222.271492955945",
      "-48.74255527134156",
      "-80.8264557293579",
      "192.3725319847544",
      "-162.1818139893393",
      "8.451502344938412",
      "88.42936600473953",
      "108.56773100693178",
      "-56.43564468750033",
      "107.8165717960676",
      "-268.8940328359605",
      "-16.471523957534128",
      "87.07533582299142",
      "-80.82645572934905",
      "105.19698689313896",
      "-17.616834172454016",
      "-54.25503876924398",
      "21.286734348628862",
      "48.9948794752639",
      "37.806148641516614",
      "7.283823317192401",
      "5.144176696547938",
      "8.734260213161294",
      "113.50890859649928",
      "39.401089471078144",
      "19.98449124873631",
      "-59.119502502282906",
      "40.39230676489637",
      "108.56773100693489",
      "217.8155698484191",
      "102.81315920219103",
      "13.66655397241273",
      "31.251999148757093",
      "113.50890859650016",
      "36.491612341879204",
      "2.8377932785871303",
      "45.03764049526009",
      "-1.0706936629300554",
      "-38.66544382634093",
      "-54.45395077244722",
      "10.111871594263983",
      "14.967018927467558",
      "138.2382202535799",
      "-20.969474767768393",
      "47.110562958373066",
      "-61.210181343424075",
      "15.510007051887222",
      "-38.49703448430824",
      "-50.62423964751226",
      "-25.258635597255438",
      "38.45552095792648",
      "-2.7179480589860936",
      "56.904370194426335",
      "36.075698774011265",
      "18.641460143087315",
      "-51.84077390613013",
      "-600.4073792944129",
      "192.37253198475833",
      "-56.43564468750265",
      "46.45342621781567",
      "-48.114253179051424",
      "109.99391044689334",
      "-162.1818139893371",
      "107.81657179607541",
      "-45.01297324696523",
      "-42.94204755534134",
      "-222.27149295594924",
      "8.451502344937376",
      "-268.8940328359755",
      "-427.5716526992847",
      "544.9370003727447",
      "-28.11411310431836",
      "105.19698689313657",
      "-427.5716526992795",
      "935.1712505297534",
      "-77.10559521633557",
      "19.273226818803526",
      "217.8155698484249",
      "544.937000372757",
      "-77.10559521633552",
      "972.5522465848161",
      "-215.14795510538843",
      "10.943919732694734",
      "37.80614864151908",
      "127.1087146057875",
      "-296.3113976567099",
      "94.47653255477273",
      "20.342771434252654",
      "36.49161234187852",
      "-153.91846724053053",
      "212.2496615967728",
      "-176.43506113405203",
      "9.66152095753997",
      "39.401089471075245",
      "-153.91846724051902",
      "193.90496999562856",
      "-75.54859480452969",
      "-6.228568321039354",
      "-54.45395077244745",
      "61.175414726254026",
      "-111.33779199298141",
      "257.98860299771724",
      "13.70846654083974",
      "16.606629742072435",
      "-22.61235790762893",
      "21.84287378801441",
      "-18.298855150849384",
      "-21.001638106474015",
      "-7.854894312036847",
      "-5.019449607503863",
      "-18.692484319583798",
      "-17.616834172460177",
      "7.283823317191145",
      "19.98449124873481",
      "14.87174385659383",
      "-16.471523957534966",
      "-54.255038769244536",
      "5.144176696549469",
      "-59.119502502281485",
      "-296.31139765669917",
      "212.24966159677078",
      "9.572941471189932",
      "102.81315920219005",
      "-215.14795510539358",
      "94.47653255476466",
      "-176.43506113404118",
      "-123.01468559757353",
      "-11.774665729991257",
      "2.8377932785871893",
      "193.90496999563416",
      "-123.0146855975719",
      "269.5255934361658",
      "17.5425179062916",
      "10.111871594262926",
      "-111.33779199298347",
      "47.34957101194137",
      "-90.74372819157462",
      "2.661753057609501",
      "-7.312504119457803",
      "3.7446946991405348",
      "-22.479982952327198",
      "13.666553972412936",
      "45.03764049525862",
      "14.967018927467853",
      "-75.54859480452973",
      "257.98860299772235",
      "-90.74372819157628",
      "-2.0789533814060315",
      "0.07607972375694078",
      "0.4581908579695664",
      "-0.9692413349654226",
      "2.078953381406128",
      "-1.7593153602699568e-14",
      "2.9201657940909804",
      "0.01229709178393826",
      "0.014087601023361195",
      "-0.07607972375703378",
      "-2.9201657940906016",
      "-1.621939401639492e-14",
      "0.16533829204338707",
      "0.003761138204936461",
      "-0.45819085796961245",
      "-0.01229709178401599",
      "-0.16533829204314424",
      "-1.7781024575320407e-14",
      "0.3244578350298329",
      "0.9692413349655391",
      "-0.01408760102342214",
      "-0.0037611382049240446",
      "-0.32445783502980596",
      "1.1555003879267695e-13",
      "31.90235289569425",
      "-56.566797142224026",
      "50.204238041930324",
      "-14.454632468573298",
      "70.7969186096186",
      "-136.31278254877006",
      "19.010941397518963",
      "1.2143529169258693",
      "16.61307306117497",
      "-3.3154656216637646",
      "-26.886245100998778",
      "-79.39192232592967",
      "-7.565816827566905",
      "-3.4594938026244084",
      "24.288546530056216",
      "-27.0567325580227",
      "7.4443264405796725",
      "7.6300576630601",
      "11.662302302735215",
      "-4.935861467119467",
      "0.36066901023920594",
      "8.613890034664562",
      "-11.044180045621024",
      "-4.2205748615976955",
      "4.364330879806352",
      "16.613073061180536",
      "-33.65820313374549",
      "-7.079942081911887",
      "-93.63670199645172",
      "-70.60328565580332",
      "-219.45421475971716",
      "-64.45839378406622",
      "-240.51239074243009",
      "-44.15015245017713",
      "12.209982111481368",
      "-20.095809822194934",
      "-45.731486121287546",
      "37.96797408399772",
      "-22.32217207183261",
      "-44.27610075857193",
      "-15.303091513307299",
      "-55.81519820955389",
      "-25.126037329356585",
      "-5.743944266017195",
      "10.06135157865561",
      "3.925216290609588",
      "-3.4594938026193662",
      "-3.680084875412666",
      "-37.94562415755156",
      "-18.98470438378162",
      "-9.969140200985306",
      "-20.095809822191814",
      "-2.260324442310572",
      "97.79370256708397",
      "-31.10421183957817",
      "16.5935904730062",
      "11.093571705635988",
      "-14.205050153419853",
      "1.4060889977727542",
      "27.14440203475715",
      "-13.63382996830196",
      "-18.803920936879482",
      "5.447950523774781",
      "34.2729323201986",
      "11.00039226588735",
      "51.20761255484328",
      "11.662302302736947",
      "18.451889171426963",
      "69.14554564813083",
      "12.115470116783365",
      "-9.434149635445792",
      "-15.303091513308829",
      "-44.83382384277868",
      "3.044286494754276",
      "-5.1046816308887655",
      "-14.408772332105734",
      "-18.803920936883284",
      "8.06260190158076",
      "-3.5920817177884086",
      "1.6510916009744414",
      "4.043716781077324",
      "27.342797016265433",
      "1.347205692350315",
      "-14.8454752939908",
      "0.7724533461276177",
      "-24.098485375874144",
      "-70.79691860962015",
      "3.315465621667545",
      "-24.288546530049032",
      "4.935861467114306",
      "-31.90235289568878",
      "136.312782548764",
      "26.88624510098949",
      "27.056732558015558",
      "-0.36066901023763165",
      "56.566797142231266",
      "-19.01094139751926",
      "79.39192232592117",
      "-7.444326440583657",
      "-8.613890034661988",
      "-50.20423804193361",
      "-1.2143529169271066",
      "7.56581682756574",
      "-7.63005766306063",
      "11.044180045615034",
      "29.129401583101682",
      "-14.795910226896254",
      "10.714522538126989",
      "-33.658203133750504",
      "-29.12940158309036",
      "5.448441293091333e-12",
      "-112.4442346223085",
      "118.56230100526416",
      "-3.6800848754155346",
      "14.795910226894636",
      "112.44423462231066",
      "5.904198354566885e-13",
      "39.71989117083508",
      "18.451889171429226",
      "-10.714522538129263",
      "-118.56230100526618",
      "-39.71989117083379",
      "3.249652429043419e-12",
      "-119.2133370288141",
      "20.33139228971043",
      "-64.4583937840622",
      "-71.3602144279334",
      "306.32107273986287",
      "266.98368067663625",
      "-54.19018926761088",
      "-2.260324442307241",
      "-194.62609762941796",
      "40.94232991333515",
      "38.23052288107716",
      "-76.56980845732627",
      "-44.833823842784284",
      "89.56010634137098",
      "79.67081307799951",
      "79.92839549218766",
      "218.1875951221387",
      "54.20430806166865",
      "-45.73148612128829",
      "-194.62609762942822",
      "344.04081072906376",
      "34.1071063040589",
      "25.355225265059065",
      "-14.205050153420276",
      "147.49264529203296",
      "13.294947149112062",
      "82.31945657030747",
      "-21.665470469837757",
      "8.06260190157561",
      "76.27186775224838",
      "13.830544418355329",
      "5.962150038857284",
      "60.42715726078911",
      "-55.81519820955321",
      "89.56010634137037",
      "-320.08246006742047",
      "21.473950732450618",
      "24.58806162400477",
      "5.447950523772923",
      "76.27186775224706",
      "-36.523254361500236",
      "-81.63322692512098",
      "21.39239716166047",
      "1.3472056923499645",
      "-73.34723384254627",
      "-86.5129537015232",
      "18.837619729083578",
      "-122.0863539118039",
      "7.079942081915437",
      "240.51239074242963",
      "-37.967974083996346",
      "25.12603732935483",
      "4.220574861599069",
      "93.6367019964531",
      "44.15015245017577",
      "22.322172071831464",
      "5.743944266016163",
      "-4.364330879804736",
      "70.60328565580467",
      "-12.209982111482795",
      "44.276100758572866",
      "-10.061351578658622",
      "-306.32107273986196",
      "-40.942329913336295",
      "-79.67081307799859",
      "-37.94562415754813",
      "119.21333702882525",
      "-266.98368067663847",
      "-38.230522881073675",
      "-79.92839549219617",
      "69.14554564813031",
      "-20.33139228970856",
      "54.19018926761606",
      "76.56980845732512",
      "-218.18759512214055",
      "-348.5883982267715",
      "687.5077717207444",
      "97.7937025670861",
      "344.0408107290588",
      "348.5883982267789",
      "-1.5474143035813268e-12",
      "192.1908760697606",
      "3.0442864947528374",
      "-320.08246006741695",
      "-687.5077717207694",
      "-192.1908760697558",
      "-2.0922950207036847e-12",
      "131.16705880672959",
      "1.4060889977878104",
      "13.29494714911371",
      "-282.7717392096135",
      "90.60280896612909",
      "-15.642661871863714",
      "-3.5920817177910673",
      "-36.52325436150182",
      "190.91883761593263",
      "0.3763798108572353",
      "125.29050105761947",
      "34.27293232020017",
      "13.830544418354949",
      "190.91883761592223",
      "-104.7661833438293",
      "45.907428946659714",
      "-14.845475293992843",
      "-86.5129537015225",
      "-101.6086392637181",
      "-68.53692225555169",
      "-127.20853997823079",
      "18.984704383783225",
      "31.10421183957876",
      "-27.144402034756844",
      "-11.000392265890383",
      "-3.9252162906124166",
      "9.969140200987821",
      "-16.593590473003868",
      "13.633829968302447",
      "-51.207612554847614",
      "-34.10710630406386",
      "-82.31945657030202",
      "-5.9621500388574855",
      "12.115470116784225",
      "-54.20430806167038",
      "-25.35522526505665",
      "21.66547046983361",
      "-60.42715726078381",
      "-90.60280896612603",
      "-0.3763798108564966",
      "-5.104681630888335",
      "21.47395073245263",
      "-131.16705880672913",
      "15.642661871864366",
      "-125.29050105762609",
      "41.474983598260344",
      "1.651091600975887",
      "-81.633226925119",
      "-104.76618334383456",
      "-41.474983598259",
      "1.319604418002394e-12",
      "0.7724533461264571",
      "18.837619729082146",
      "-68.53692225555325",
      "15.592573648631708",
      "-120.52322815279047",
      "9.434149635445266",
      "14.408772332105043",
      "-4.043716781078866",
      "24.098485375877598",
      "-24.5880616240073",
      "-21.392397161662128",
      "122.08635391180405",
      "-45.90742894666147",
      "127.20853997823822",
      "120.52322815278367"
    ],
    [
      "0.025625842485358118",
      "22.3289343351381",
      "235.3586295329208",
      "16.371357199742967",
      "13.221190842911419",
      "22.328934335132107",
      "180.2172307536807",
      "920.7432025196723",
      "277.08113852867126",
      "188.08575753293485",
      "235.3586295329244",
      "920.7432025195884",
      "3978.9782065470404",
      "875.5500985876296",
      "411.953155564439",
      "16.371357199740658",
      "277.08113852867734",
      "875.5500985875875",
      "305.35097174747705",
      "130.21643108927907",
      "13.221190842910662",
      "188.0857575329317",
      "411.953155564443",
      "130.2164310892813",
      "508.3106195974766",
      "0.4928162512405543",
      "-0.09832198703815927",
      "0.0752937669652621",
      "-0.25542695694751644",
      "0.4928162512406738",
      "0.7622005583511442",
      "-1.6657979517060248",
      "-0.013338803104861708",
      "0.353281178225062",
      "-0.09832198703834202",
      "-1.665797951705928",
      "5.549234270241668",
      "-1.1913972930746173",
      "1.5826761887399057",
      "0.07529376696526516",
      "-0.013338803104968126",
      "-1.1913972930745667",
      "1.906581567471356",
      "-0.6934091414364485",
      "-0.2554269569475134",
      "0.3532811782250937",
      "1.582676188739982",
      "-0.6934091414362462",
      "2.722694843113599",
      "-23.437102466845865",
      "-3.856207209443741",
      "-2.260196864543155",
      "10.326399626946877",
      "28.30625695172374",
      "-80.65811252074221",
      "-1.0267751212428353",
      "24.75820621368723",
      "9.504657659900973",
      "-17.877884585664752",
      "208.96304106204667",
      "-35.5938703773627",
      "51.960371464909834",
      "6.477942235213351",
      "4.868321052659292",
      "-42.2608214253826",
      "56.96392980114939",
      "-10.715587745043427",
      "-11.318006431385053",
      "-9.430329900968404",
      "30.377034968310387",
      "-21.278725166181363",
      "64.72042226486037",
      "1.735367620894247",
      "3.545686756775414",
      "9.504657659901396",
      "17.150672262537558",
      "89.66031975811836",
      "-20.82630064154362",
      "35.69588552593244",
      "-85.75243845513106",
      "10.165005927478138",
      "25.687459242660854",
      "-58.27406998806275",
      "29.69685756084972",
      "4.608772400159275",
      "106.5129826847898",
      "91.4673737969041",
      "-16.79258060240008",
      "-2.995410910157402",
      "7.269345771937019",
      "63.347872212017755",
      "-63.116393249676726",
      "30.878522922040514",
      "-13.900848282147939",
      "-5.232764391148993",
      "6.477942235214037",
      "10.602680348045961",
      "3.2975521171174345",
      "30.625255151690386",
      "-15.740037367361884",
      "4.608772400162337",
      "-48.87154421306592",
      "42.04301930945388",
      "6.816621288826767",
      "-13.322914622992332",
      "-4.970045960228062",
      "5.747106218444152",
      "-23.585753742987475",
      "10.30522012487181",
      "-3.989951576922921",
      "7.047568876692384",
      "26.70005538435638",
      "40.268054443927426",
      "5.598514645734947",
      "12.904716694288119",
      "-11.318006431386356",
      "-5.182302391676293",
      "-15.293162402617682",
      "-11.284665686337386",
      "23.071206588172682",
      "7.269345771939166",
      "55.76181878284437",
      "-50.094668434757395",
      "20.82364284654735",
      "-8.456560121376665",
      "7.04756887669172",
      "28.445851592283077",
      "21.260180606298132",
      "-26.96983757162551",
      "18.2296141467145",
      "-3.8024597469451598",
      "-21.869467221774876",
      "-34.662498802074055",
      "9.152430320919203",
      "-39.10068983074569",
      "28.306256951719888",
      "-17.877884585669538",
      "4.868321052658542",
      "-9.430329900973025",
      "-23.437102466845968",
      "-80.65811252073858",
      "208.96304106204857",
      "-42.260821425381536",
      "30.377034968312824",
      "-3.856207209441912",
      "-1.0267751212437863",
      "-35.59387037735913",
      "56.96392980114252",
      "-21.278725166186558",
      "-2.2601968645444646",
      "24.75820621368239",
      "51.96037146490987",
      "-10.715587745052545",
      "64.72042226485975",
      "-152.39855339557124",
      "1.0063954397213999",
      "25.78895832246234",
      "17.150672262534112",
      "-152.39855339555982",
      "665.6091667800509",
      "-56.91743811169323",
      "70.28295412039144",
      "10.602680348047292",
      "1.0063954397230264",
      "-56.917438111689805",
      "54.7757948904601",
      "20.684067531916526",
      "-5.182302391675221",
      "25.7889583224604",
      "70.28295412038207",
      "20.684067531910735",
      "137.0389496751337",
      "-45.043304347895756",
      "-82.7884004414403",
      "10.165005927477557",
      "-97.79827259375517",
      "-617.2403933038635",
      "112.14443002642811",
      "-243.39240078754122",
      "-48.87154421306827",
      "-64.10836501082697",
      "148.28443034677647",
      "-147.48733404126685",
      "-23.873887497867536",
      "55.76181878284365",
      "124.57708732442238",
      "-89.72748645673107",
      "106.73447095342061",
      "-293.85993025337723",
      "-30.539961833372402",
      "106.51298268478585",
      "-64.10836501082694",
      "92.25260751065593",
      "-39.711612525042526",
      "-67.43765414486217",
      "5.747106218449724",
      "1.2414197103346176",
      "56.08496313079265",
      "14.5393610978237",
      "32.46265385622155",
      "28.445851592283333",
      "121.45241196752018",
      "57.756394600816556",
      "-8.928282822165379",
      "-36.729614904117554",
      "63.347872212015695",
      "124.57708732441617",
      "187.55298747095887",
      "115.53010624281517",
      "35.13182772644634",
      "26.700055384356855",
      "121.45241196751802",
      "-7.486970708096958",
      "11.68393056223482",
      "4.289072483009717",
      "-21.86946722177189",
      "-42.824803914319226",
      "-52.534709028308654",
      "17.551116100347436",
      "31.66613740298964",
      "89.6603197581145",
      "25.687459242665028",
      "91.46737379690533",
      "-63.11639324967396",
      "1.73536762089583",
      "-20.826300641544627",
      "-58.27406998806082",
      "-16.792580602399433",
      "30.878522922041643",
      "3.545686756776747",
      "35.6958855259323",
      "29.696857560852013",
      "-2.995410910153669",
      "-13.900848282152046",
      "-617.2403933038096",
      "148.28443034676346",
      "-89.72748645671825",
      "3.2975521171208473",
      "-45.043304347888736",
      "112.14443002640925",
      "-147.4873340412541",
      "106.73447095341443",
      "-15.29316240261936",
      "-82.78840044143091",
      "-243.39240078752604",
      "-23.87388749786512",
      "-293.8599302533552",
      "-391.9250933964898",
      "513.1596202656883",
      "42.0430193094558",
      "92.25260751064204",
      "-391.92509339647927",
      "635.8255064581639",
      "20.074646125116086",
      "-50.09466843476075",
      "187.55298747095384",
      "513.1596202656793",
      "20.07464612510908",
      "755.2415160318002",
      "-239.94948810079413",
      "-23.585753742989674",
      "56.08496313079",
      "149.62566620188338",
      "-263.12047832854523",
      "70.98761560911248",
      "21.26018060629969",
      "-7.48697070809512",
      "-178.7857082487435",
      "199.2438390450508",
      "-180.6971153664683",
      "40.268054443927866",
      "57.756394600820805",
      "-178.78570824873805",
      "192.60962450643666",
      "-63.47364128287252",
      "-34.662498802072065",
      "-52.53470902830852",
      "81.8264060405856",
      "-102.78354632222441",
      "268.02585033748045",
      "30.625255151688847",
      "6.816621288824887",
      "10.305220124868598",
      "5.598514645734349",
      "-5.232764391150159",
      "-15.740037367364529",
      "-13.322914622993459",
      "-3.989951576921605",
      "12.904716694287721",
      "-39.71161252503184",
      "14.539361097821699",
      "-8.92828282216044",
      "-11.284665686339686",
      "-30.53996183337106",
      "-67.43765414486995",
      "32.46265385621667",
      "-36.72961490412139",
      "-263.1204783285383",
      "199.24383904504217",
      "20.823642846548335",
      "115.53010624281212",
      "-239.94948810078756",
      "70.9876156091151",
      "-180.69711536646565",
      "-101.5660068415815",
      "-26.969837571623845",
      "11.68393056223286",
      "192.60962450643524",
      "-101.56600684158441",
      "231.5217010073196",
      "9.152430320924271",
      "17.55111610034537",
      "-102.78354632221992",
      "45.23118979864081",
      "-77.75691867774252",
      "23.071206588174963",
      "-8.456560121377715",
      "18.229614146717946",
      "-39.1006898307378",
      "35.131827726444634",
      "4.289072483011404",
      "31.666137402989953",
      "-63.473641282872485",
      "268.02585033747954",
      "-77.75691867774897",
      "0.21929764364080498",
      "-0.17648076665416493",
      "-0.3665288961075762",
      "0.3655261304232242",
      "-0.21929764364069695",
      "9.758786777006098e-14",
      "-1.563102488623356",
      "-0.6968548173262982",
      "0.9486978716623459",
      "0.1764807666541882",
      "1.563102488623225",
      "2.1813431244409565e-13",
      "-0.483402292760135",
      "0.8453961594699765",
      "0.36652889610748884",
      "0.6968548173264599",
      "0.48340229276037644",
      "6.638711705788461e-14",
      "0.35069310296201606",
      "-0.36552613042324616",
      "-0.9486978716626461",
      "-0.8453961594700032",
      "-0.3506931029620025",
      "1.5626093707670513e-14",
      "0.6316474812848856",
      "-9.218515541331746",
      "13.367760043607754",
      "-13.600129303669219",
      "-8.876446419760887",
      "-10.32686265517911",
      "-6.722967800738222",
      "33.49379245220913",
      "14.753723149530519",
      "40.88893940317803",
      "-72.5279325804794",
      "2.9900568045964335",
      "15.165266836326476",
      "14.914277225167302",
      "40.83515015430678",
      "15.458155868082644",
      "-20.357998246799056",
      "12.822038064079353",
      "-4.681955361181526",
      "-29.5219577734783",
      "-46.27267411843583",
      "2.1185931496272468",
      "-33.65580642785623",
      "-11.494500013181355",
      "-8.602919909986056",
      "14.753723149526389",
      "-65.43718014584901",
      "-21.527051378510027",
      "-124.90637007602236",
      "-78.10720411087138",
      "-188.15610332844994",
      "-65.76360891570323",
      "-173.18208723874227",
      "-62.57559617691856",
      "32.457530216889005",
      "-16.71621954920944",
      "-29.967949947672118",
      "18.802047283012207",
      "17.18687732535269",
      "-52.62083380343549",
      "-14.348951416911344",
      "-62.89305740208104",
      "8.957630529330068",
      "-25.402343626132883",
      "32.298358698293896",
      "-4.658945858067082",
      "14.91427722516673",
      "30.048017756451237",
      "-26.560582882979848",
      "-10.366077747268964",
      "-0.9191156686837634",
      "-16.71621954920904",
      "-37.07612271223505",
      "175.90333881400758",
      "-62.27554806450938",
      "42.50166944372766",
      "2.200699580569661",
      "-0.5989183886439066",
      "-18.404224627252088",
      "45.077729122298976",
      "-6.675199128819731",
      "-5.369930919856536",
      "11.144381625741236",
      "25.905831623092308",
      "-15.972998327794004",
      "51.31926108333335",
      "-4.681955361180172",
      "-8.516397633584093",
      "47.54971733347306",
      "3.826590754170292",
      "-27.5852894276731",
      "-14.348951416910596",
      "-2.0530370303579417",
      "-88.02564428714271",
      "13.3322478223687",
      "-32.59447923238286",
      "-5.369930919856504",
      "-5.0153814704785225",
      "12.092002132894443",
      "-33.498658309196394",
      "10.16361319195764",
      "10.395334286918224",
      "2.7409829085355857",
      "-19.173081581518126",
      "19.165630293791924",
      "-51.90788794375863",
      "8.876446419760605",
      "-40.88893940318383",
      "-40.835150154308565",
      "29.521957773481148",
      "-0.6316474812858729",
      "10.3268626551783",
      "72.52793258047282",
      "-15.458155868081004",
      "46.27267411843368",
      "9.21851554133068",
      "6.722967800737568",
      "-2.9900568045986704",
      "20.357998246803636",
      "-2.1185931496256614",
      "-13.367760043607525",
      "-33.49379245220602",
      "-15.165266836324971",
      "-12.822038064075297",
      "33.65580642785297",
      "-79.17837715939899",
      "-31.637851076828202",
      "28.60388493628368",
      "-65.43718014584067",
      "79.17837715938693",
      "4.217000083744969e-12",
      "-115.49011497120912",
      "138.9578903285068",
      "30.048017756449692",
      "31.637851076842587",
      "115.49011497120351",
      "-4.745951351977765e-13",
      "29.890202337244226",
      "-8.516397633585369",
      "-28.603884936290637",
      "-138.9578903284997",
      "-29.89020233724075",
      "-3.707248944628367e-12",
      "-106.87607613541326",
      "16.809237498486908",
      "-65.76360891570097",
      "-145.79569203788873",
      "243.74977153981322",
      "245.00883085190807",
      "-94.88869075044876",
      "-37.07612271223766",
      "-176.88161098332864",
      "-48.820345503444564",
      "77.44132722512418",
      "-98.84884074169402",
      "-2.0530370303602137",
      "70.68958055274922",
      "169.22548577269473",
      "52.55135397252727",
      "268.6400610954094",
      "67.26131505063648",
      "-29.96794994766451",
      "-176.88161098331372",
      "356.55934183518525",
      "25.364564581070212",
      "21.038874830098443",
      "-0.5989183886403355",
      "166.0105871993924",
      "55.27474803073054",
      "71.66224058973559",
      "-16.72496254264079",
      "-5.015381470479897",
      "89.34694124092023",
      "-14.57575173411364",
      "17.58897967465117",
      "46.74407196865309",
      "-62.8930574020853",
      "70.68958055274777",
      "-344.47855279323784",
      "0.9002160980095917",
      "10.821662470867599",
      "11.144381625746139",
      "89.34694124092121",
      "-41.29627933892812",
      "-92.32771885238613",
      "9.997694145665228",
      "2.740982908537264",
      "-77.41205383805666",
      "-69.9597819096271",
      "37.07549013596289",
      "-95.40387283926265",
      "21.527051378505956",
      "173.18208723874005",
      "-18.802047283010747",
      "-8.957630529331206",
      "11.49450001318122",
      "124.90637007601624",
      "62.57559617691802",
      "-17.18687732534995",
      "25.402343626129653",
      "8.60291990999048",
      "78.1072041108725",
      "-32.457530216890575",
      "52.620833803436504",
      "-32.29835869829462",
      "-243.7497715397992",
      "48.82034550343825",
      "-169.2254857726709",
      "-26.56058288297906",
      "106.87607613540662",
      "-245.00883085188312",
      "-77.44132722512141",
      "-52.551353972518555",
      "47.549717333471655",
      "-16.80923749849021",
      "94.88869075044393",
      "98.84884074169172",
      "-268.6400610953999",
      "-337.10773582331706",
      "627.7028672994284",
      "175.90333881400701",
      "356.55934183521157",
      "337.10773582330154",
      "3.5376840324471574e-12",
      "102.08152378518187",
      "-88.02564428714068",
      "-344.4785527932327",
      "-627.7028672994221",
      "-102.08152378518722",
      "-6.337414796784236e-12",
      "143.4224373759518",
      "-18.40422462725167",
      "55.27474803072834",
      "-281.91949498942415",
      "85.46626756165907",
      "-16.015348846520343",
      "12.092002132892455",
      "-41.296279338930994",
      "195.0412015411741",
      "-14.044262170392683",
      "138.40165867000974",
      "25.905831623094652",
      "-14.575751734114963",
      "195.04120154116316",
      "-67.79518299133636",
      "31.98233007394473",
      "-19.173081581514033",
      "-69.95978190962099",
      "-106.20697180680051",
      "-81.66256009920666",
      "-138.15447683697155",
      "10.366077747270118",
      "62.275548064505884",
      "-45.07772912229557",
      "15.972998327792094",
      "4.658945858064727",
      "0.9191156686845258",
      "-42.50166944373265",
      "6.6751991288228165",
      "-51.319261083329",
      "-25.364564581071512",
      "-71.66224058974291",
      "-17.5889796746441",
      "3.8265907541721886",
      "-67.2613150506339",
      "-21.03887483009415",
      "16.724962542653792",
      "-46.74407196867722",
      "-85.4662675616563",
      "14.044262170387023",
      "13.332247822369986",
      "0.9002160980086648",
      "-143.4224373759479",
      "16.015348846522468",
      "-138.40165866999348",
      "18.2780796726921",
      "-33.49865830919234",
      "-92.3277188523908",
      "-67.79518299134196",
      "-18.278079672696297",
      "1.3132626755458513e-12",
      "19.165630293796337",
      "37.075490135969204",
      "-81.66256009920619",
      "4.347569217335407",
      "-86.37438792681343",
      "27.585289427668563",
      "32.59447923238199",
      "-10.163613191956129",
      "51.9078879437697",
      "-10.821662470871228",
      "-9.997694145671383",
      "95.40387283927078",
      "-31.98233007394756",
      "138.15447683696652",
      "86.37438792681027"
    ]
  ],
  "products": [],
  "rational_weights": [],
  "status": "RIGOROUS COHERENT-ORBIT POLYGON EXTRACTION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.01688538325811333760000000 +/- 3e-31]",
      "[148.2604767330298904174037 +/- 2.79e-24]",
      "[166.4707849442317601738626 +/- 1.82e-23]",
      "[22.90888367826634842521340 +/- 4.38e-24]",
      "[21.29666468412092594716095 +/- 6.55e-25]",
      "[10.49736465591982020300691 +/- 1.84e-24]",
      "[256.4271653468106868326597 +/- 4.55e-23]",
      "[14.19929113743165099811944 +/- 2.34e-25]",
      "[15.14797434193915865320541 +/- 2.01e-24]",
      "[189.3877664887560605686284 +/- 1.90e-23]",
      "[69.29280885336416550371008 +/- 5.00e-24]",
      "[19.83738247221935516076589 +/- 4.09e-24]",
      "[2.873555950891822916194198 +/- 2.06e-25]",
      "[2.162874982299344862541493 +/- 2.02e-25]",
      "[0.5361506602299361297666272 +/- 3.56e-26]"
    ],
    [
      "[0.009848759574206156513500000 +/- 3e-31]",
      "[1.243370470364050301028416 +/- 2.31e-25]",
      "[23.56200780309245554023951 +/- 9.53e-25]",
      "[0.3253509767648292579064418 +/- 7.89e-27]",
      "[0.6105236024995051953967123 +/- 4.70e-28]",
      "[2.974972663116851500251919 +/- 1.88e-25]",
      "[40.80133904480916208170534 +/- 3.76e-24]",
      "[3.396761085280602095487200 +/- 4.53e-25]",
      "[2.051667765200919816841359 +/- 2.74e-25]",
      "[21.52590171705626024595729 +/- 5.40e-25]",
      "[2.741840077265576863271709 +/- 4.35e-26]",
      "[1.929913526397399908351909 +/- 4.68e-26]",
      "[0.3637381457799320730314658 +/- 3.60e-26]",
      "[0.5480845493613871634085995 +/- 1.10e-26]",
      "[0.06884975554562962274114189 +/- 5.31e-28]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "On the stated oriented marking cell and multiplier interval, the coherent m-cycle orbit polygon equals m*w0*Pi_m. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.16703475010581315
}


==> anc/small-orders/order6/square_assignment_c6_hexagon_0.633_0.668_d4_certificate.json <==
{
  "kind": "q4",
  "cell": 6,
  "m": 4,
  "target_edge": 1,
  "target_slack": -1,
  "lambda_polygon": 6,
  "lambda_edge": 1,
  "points": [
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "2/5",
      "1/5"
    ],
    [
      "59/180",
      "47/180"
    ]
  ],
  "interval": [
    "0.633",
    "0.668"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      -1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      -1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        4
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        3
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "0.92179125948162",
    "-60.14572912529174",
    "-132.8325426803979",
    "-42.22653352725148",
    "-46.60227536991484",
    "0.12402488136818421",
    "0.09274153385607928",
    "-0.13795599759206187",
    "0.014456558698756847",
    "4.498637702482806",
    "-0.06499778064327866",
    "1.08096257341925",
    "15.315439076115313",
    "1.626372203099559",
    "0.1750308103502964",
    "-0.004878971109326395",
    "0.08269302265114706",
    "-0.004668041028335694",
    "-0.06577700602016422",
    "-2.061822942065738",
    "0.6780265166748008",
    "-0.13318595487408447",
    "-0.219472969589462",
    "7.515669344001292",
    "-9.78762997783808"
  ],
  "rational_G": [
    [
      "0.006962117289664829",
      "0.007113188431766704",
      "0.009487609789118348",
      "0.007287067917591118",
      "0.007412532488103385",
      "-1.2522062048761474e-07",
      "-8.886987876893904e-09",
      "3.9818617259351305e-07",
      "2.233023205852825e-07",
      "-0.00023809260985571386",
      "1.9678334037384e-05",
      "-4.603821396460609e-05",
      "-0.00045781616174076585",
      "-6.050055952140291e-05",
      "-8.270310003512284e-05",
      "-1.6488083012013153e-07",
      "5.853576229836886e-08",
      "8.334634606333911e-08",
      "2.4826328515582334e-07",
      "3.27371460772505e-05",
      "-2.4804867754746763e-05",
      "-5.582377436519579e-05",
      "0.00015154799017835335",
      "-0.0003558075477231172",
      "0.00017135010091158875"
    ],
    [
      "0.006962117545764615",
      "0.007150993714422823",
      "0.009856620906457515",
      "0.007353753325680048",
      "0.007512786183693017",
      "-1.876400093926239e-07",
      "-3.037230583314853e-08",
      "4.875544206043915e-07",
      "2.599811519966469e-07",
      "-0.0003012410214343272",
      "3.479245131913858e-05",
      "-5.68403418205122e-05",
      "-0.0004832623248079622",
      "-0.00014052978649940203",
      "-8.883528762826378e-05",
      "-1.2342256681156404e-07",
      "9.422551505059344e-08",
      "1.5741454851407355e-07",
      "2.6359715793706923e-07",
      "4.2527872187016594e-05",
      "-2.7135546950291685e-05",
      "-7.440636082287018e-05",
      "0.00013926493521582704",
      "-0.00026631958203012987",
      "0.00017377911393070254"
    ],
    [
      "0.006962182180884218",
      "0.00727609041076127",
      "0.011391752539560221",
      "0.007561008847390538",
      "0.007813801018549574",
      "-3.438365388114724e-07",
      "2.7594889363532446e-07",
      "8.317090529356711e-07",
      "4.0300688233554943e-07",
      "-0.00045020942194011026",
      "8.969594849232568e-06",
      "-0.00010165378379277814",
      "-0.0006308016913518466",
      "-0.00016366495753393804",
      "-0.00017302370793287079",
      "-3.58450108791664e-07",
      "3.6392812985476783e-07",
      "1.0737400187435195e-07",
      "5.507361309112573e-07",
      "7.439364156568436e-05",
      "-3.424508179059965e-05",
      "-0.00013306302508398716",
      "0.0002661591197678581",
      "-0.000554818585551928",
      "0.0003378718656105829"
    ],
    [
      "0.0069621825788850865",
      "0.0073115379196178505",
      "0.012604369226996932",
      "0.007654908689368913",
      "0.008074498559892262",
      "-3.3516518273219375e-07",
      "-1.896764872243636e-08",
      "9.405933459002885e-07",
      "4.684901419258395e-07",
      "-0.0006027945975491644",
      "2.7256533724086812e-05",
      "-8.888431120530931e-05",
      "-0.0007813061495144791",
      "-0.0003161791854720838",
      "-0.00019898439729225574",
      "-3.607363296221218e-07",
      "3.8450104730820487e-07",
      "2.2053058586376204e-07",
      "4.926879531225097e-07",
      "3.224680279179118e-05",
      "-2.765291665088655e-05",
      "-0.00015452552279335258",
      "0.00014164665842741344",
      "-0.0004005766273906512",
      "0.00028500738853541266"
    ],
    [
      "0.006962117506712578",
      "0.007142839131082415",
      "0.009637696401590495",
      "0.007358876114931823",
      "0.007521010779293513",
      "-1.7191979702034322e-07",
      "-3.391815733430914e-08",
      "4.909516587375129e-07",
      "2.8426001583200704e-07",
      "-0.00022866855967804345",
      "-7.150744267977002e-06",
      "-4.475479866556526e-05",
      "-0.00044734330916253574",
      "-0.00018100428204204116",
      "-7.3861753097064e-05",
      "-3.849467870313702e-08",
      "-1.6144935593359323e-07",
      "2.096555503829667e-07",
      "2.3155106127736898e-07",
      "0.00010539237981378906",
      "-3.5911423333217326e-05",
      "-9.302368100710518e-05",
      "0.00018369366476646731",
      "-0.00020152935269403176",
      "0.00017183449410266026"
    ],
    [
      "0.026757202177662857",
      "3.5565268435728012",
      "80.10521055964085",
      "6.715947704866478",
      "6.577657371538187",
      "-0.14830474176652286",
      "0.7082350022999728",
      "-0.25124026590654464",
      "0.3491487082952019",
      "-16.705384996012402",
      "4.774191684766473",
      "-2.464103296693944",
      "-22.7578233100605",
      "11.515561317285053",
      "-4.331130549387129",
      "-0.21437309869908547",
      "0.993428437735612",
      "-0.2465008770663906",
      "-0.028836070225447163",
      "-0.15761087166318516",
      "-0.8277275111343784",
      "4.121952962874214",
      "4.271149145748955",
      "-19.80408642706451",
      "5.023305050024878"
    ],
    [
      "1.6063951480254623",
      "82.44328583095805",
      "65.06494347259687",
      "6.426445219161215",
      "12.178820801786681",
      "-0.9615058153252917",
      "7.089575396345279",
      "0.03540401465175921",
      "3.110156623854035",
      "-27.959279582717006",
      "18.50726259449747",
      "-15.265628580786453",
      "-12.689284792001706",
      "19.0584544064851",
      "-4.052104007329984",
      "-11.432206651354008",
      "3.1414259207364554",
      "-2.5265793816782995",
      "1.7827465043480613",
      "47.312474170755806",
      "2.1041373231803555",
      "21.532822407464117",
      "-9.190177207080454",
      "-8.689482431978396",
      "7.835422652898944"
    ],
    [
      "0.006962182477968924",
      "0.00730787944014914",
      "0.014753464607870467",
      "0.007825503421759715",
      "0.007928648572373019",
      "-1.7510231617983395e-07",
      "-1.3575246222684591e-06",
      "1.0774688320567492e-06",
      "5.856385908634665e-07",
      "-0.0006754506998396339",
      "9.667969165223909e-05",
      "-6.027454559074596e-05",
      "-0.0016484495661691757",
      "-0.0005539471874975887",
      "-0.0001279874468458214",
      "-2.0692628361297662e-07",
      "-2.792761022054938e-07",
      "4.680488193207555e-07",
      "2.882255393234662e-07",
      "0.0001410800862738738",
      "-2.2383683761608974e-05",
      "-0.00013342494118949547",
      "0.00013236580275713766",
      "-0.0003438484234775018",
      "0.00024999614211935697"
    ],
    [
      "0.006962182349361729",
      "0.007311884527090699",
      "0.012962570716342993",
      "0.007694720133610053",
      "0.007993736789202809",
      "-3.179878701571479e-07",
      "-2.1320434699068523e-07",
      "9.333894089405384e-07",
      "4.902689914209047e-07",
      "-0.0005701734091574657",
      "5.17819291834051e-05",
      "-9.8620595609709e-05",
      "-0.0011173338359208337",
      "-0.00024950165979622905",
      "-0.00013367208932326348",
      "-1.8688142712777342e-07",
      "7.801835775196723e-08",
      "3.3068922483176544e-07",
      "4.782068236035296e-07",
      "0.00017883536738145253",
      "-4.8210324610522714e-05",
      "-0.00014342683769605355",
      "0.0002866750611802463",
      "-0.0006401784601671795",
      "0.0003627365681424734"
    ],
    [
      "0.0693835879537167",
      "4.924625115898993",
      "29.96324829085944",
      "12.327251586033098",
      "18.14302027978104",
      "0.06484087445963659",
      "-0.3088846697487476",
      "-0.2580698260596463",
      "0.945372924070456",
      "-0.03956207182820186",
      "-5.355619645861509",
      "-0.3155333957584523",
      "-5.0425872042829045",
      "-14.478048569269445",
      "-0.9415691416143748",
      "0.23274926224962814",
      "0.6404022579978569",
      "-0.7893376114902134",
      "-0.24090031688614805",
      "10.858286372985763",
      "0.467812792379599",
      "-7.092997044829911",
      "11.288387373983852",
      "-5.956094838555447",
      "14.851483155414288"
    ],
    [
      "0.006962117221879693",
      "0.007108740355555456",
      "0.00931727462695341",
      "0.00729257009019625",
      "0.00741277502006494",
      "-1.0808213269890387e-07",
      "1.6547021839085448e-08",
      "3.8855337314784254e-07",
      "2.3438659017282253e-07",
      "-0.00018591182631998583",
      "-9.219512217734293e-06",
      "-3.386441041443858e-05",
      "-0.0004299479618453241",
      "-9.518058854961516e-05",
      "-7.419545744815667e-05",
      "-9.392320072194247e-08",
      "-1.2743551796604536e-07",
      "1.2731119492472573e-07",
      "2.0726455156131604e-07",
      "8.096009904724638e-05",
      "-3.20613142461719e-05",
      "-7.03432448883151e-05",
      "0.00018228668201806066",
      "-0.0003095165819695273",
      "0.00017112661797930687"
    ],
    [
      "0.006962182684898126",
      "0.007305504485553695",
      "0.012933968931195746",
      "0.007789011147261759",
      "0.008104242173007405",
      "-2.4485572311756747e-07",
      "-4.147593074202336e-07",
      "9.556773766802042e-07",
      "5.472328181110151e-07",
      "-0.0005343146188909806",
      "1.436834253269239e-05",
      "-7.477799024893928e-05",
      "-0.0012097148840681908",
      "-0.00021834450789142708",
      "-0.00016534952126916105",
      "-2.2811851752350493e-07",
      "-3.911137174719854e-07",
      "2.870641104573156e-07",
      "5.138986752245448e-07",
      "0.00014909951525444325",
      "-8.246562797448944e-05",
      "-0.00015535148341111062",
      "0.00039348475563160345",
      "-0.0006966743908277667",
      "0.00037613780112580585"
    ],
    [
      "0.00696218221501491",
      "0.007280180429925815",
      "0.012042182058670947",
      "0.00767877403684271",
      "0.007883708913361938",
      "-2.482018252543656e-07",
      "3.0940275078082405e-08",
      "8.148352656387702e-07",
      "4.5578795408627663e-07",
      "-0.00047129728770868535",
      "3.5979881315731973e-06",
      "-7.159374647129174e-05",
      "-0.0009669696068519377",
      "-0.00018177144356615788",
      "-0.00016215513262538795",
      "-2.5125816850526194e-07",
      "-2.0292213461247852e-07",
      "1.7963307535115862e-07",
      "5.273662662011615e-07",
      "0.00014675457361045896",
      "-7.156710084344632e-05",
      "-0.00014072257713545328",
      "0.0004273442603293411",
      "-0.0006969495927707672",
      "0.00037701825923803714"
    ],
    [
      "0.008029560682849567",
      "0.0893744028619138",
      "4.298884278016251",
      "0.297144363791",
      "0.2673836945301918",
      "0.007501723064493414",
      "0.04208947765554074",
      "-0.015498627332553437",
      "0.008074348174034135",
      "0.05101165492729894",
      "-0.08018249008453598",
      "0.1296964855111616",
      "-0.9949134888059753",
      "-0.3601342645356383",
      "-0.03175929208397182",
      "-0.005351070256927999",
      "0.049902546963302",
      "-0.00655185961880165",
      "-0.01399356374374199",
      "0.5803869843325071",
      "-0.12753689210466843",
      "-0.06167424462012136",
      "0.4954948049754832",
      "-0.9870110496315196",
      "0.27133771353049807"
    ],
    [
      "3.3347444602298957",
      "77.01820054760756",
      "181.9128714528271",
      "4.131192891368464",
      "79.09847693939757",
      "14.911067394764984",
      "-2.18819314540535",
      "-1.6155980791196995",
      "-10.922211855963948",
      "-33.11692246120011",
      "-9.334520780062117",
      "-38.14465554673842",
      "-2.3925880557211783",
      "-37.54996349636637",
      "-3.281343456709533",
      "-3.8220302534338133",
      "1.6253145090083225",
      "-0.4656095210407005",
      "3.59258350745054",
      "27.525796510181113",
      "-6.375622443669583",
      "5.315367484847904",
      "20.022076439404717",
      "-61.7933183101209",
      "2.1336914092885966"
    ],
    [
      "0.18832931668428518",
      "3.841672634405926",
      "17.941660685712318",
      "2.683757932670715",
      "20.0115355307564",
      "-0.63370000120226",
      "0.4286244780581927",
      "0.19301509258983976",
      "1.7721204834874265",
      "-4.777393317631741",
      "0.7033680692127023",
      "-7.819294762193785",
      "-4.985414561897868",
      "6.547108135160742",
      "-0.01195182009536174",
      "-0.504281676726522",
      "1.322147201727003",
      "-0.5998105726963392",
      "0.5886537151200397",
      "-2.4169627712985995",
      "2.589194451312679",
      "2.480391831524692",
      "-1.3531463779481303",
      "-12.622675890914811",
      "7.0899974042509"
    ],
    [
      "0.006962182819399366",
      "0.007300182527225022",
      "0.011557967378770588",
      "0.007714943319801549",
      "0.008094635388350766",
      "-3.7258195268551595e-07",
      "6.793014664322516e-07",
      "9.585938514386032e-07",
      "6.583265188461164e-07",
      "-0.0003952033489946999",
      "-2.15575926751007e-05",
      "-0.00011143609045970778",
      "-0.0006149806550461459",
      "-4.9765456915840364e-05",
      "-9.201827819821585e-05",
      "-1.2517550415238453e-08",
      "-1.835232633992916e-07",
      "4.4060418204981485e-07",
      "5.720450657737218e-07",
      "0.00011581320292060725",
      "-0.00010880515471339189",
      "-0.00018990652465247855",
      "0.00043888812212797024",
      "-0.0005957364365951868",
      "0.0003701121523784447"
    ],
    [
      "0.006962182310952787",
      "0.007275890737806703",
      "0.01147703624277827",
      "0.00769302759214897",
      "0.007903999367300428",
      "-2.606322565051415e-07",
      "5.9329326813909426e-08",
      "8.423418399740681e-07",
      "5.357674291752567e-07",
      "-0.00030927179744690036",
      "-6.862676910207325e-06",
      "-8.483985763293504e-05",
      "-0.0007937492676320519",
      "-0.00023469346331283556",
      "-0.0001545039119098794",
      "-7.514246930574171e-08",
      "-3.390203206881079e-07",
      "3.8991634781225464e-07",
      "3.7131646876429383e-07",
      "0.00015690509941210958",
      "-8.83598804460509e-05",
      "-0.00014191127614838155",
      "0.0004001805025573824",
      "-0.0005680772005680608",
      "0.00035124306258892715"
    ],
    [
      "6.900739176558702",
      "10.88759069379632",
      "156.28802828157842",
      "62.62464686207397",
      "66.40624617911939",
      "-7.468219408239851",
      "-3.3568685252403143",
      "-6.8098110252458355",
      "-4.936668952536214",
      "0.330819585205875",
      "12.995227303077721",
      "10.20525802548343",
      "51.07757686721284",
      "-22.627793279981447",
      "13.941770724854427",
      "2.158186718049213",
      "-6.522087874280822",
      "6.161405683748961",
      "19.235630013162226",
      "20.556389753359408",
      "1.5563960457873698",
      "-17.42870527476217",
      "4.2528198412981535",
      "-20.69649183187895",
      "-1.223491934588058"
    ],
    [
      "0.9232022108355383",
      "82.27783700030884",
      "28.497846321394295",
      "7.679243436068697",
      "10.490986574867229",
      "2.575819643260632",
      "3.4839686499027636",
      "-1.9232213722791809",
      "2.6082003394344997",
      "8.705588155344277",
      "3.9180370136415714",
      "-3.4529893343026563",
      "-13.068016217130706",
      "9.04177149402128",
      "-7.189851932593635",
      "-8.274779974386963",
      "0.34404814196721334",
      "-1.1088016081616845",
      "1.1692859181829105",
      "32.30194316809981",
      "-20.110504428644028",
      "26.222943057585688",
      "-1.0432202991672772",
      "-1.1959730276497962",
      "2.5663474620912865"
    ],
    [
      "0.007054426799465542",
      "205.2127452678852",
      "42.45752543948004",
      "19.315280852910067",
      "85.16189814505918",
      "0.0029538399326742484",
      "0.009138233834180451",
      "0.01709529646204759",
      "0.02345722728898272",
      "30.622106575928072",
      "-14.212544036231037",
      "57.21992266565027",
      "-21.415648809789033",
      "-35.45222689020892",
      "30.81489739868344",
      "0.08807416723959255",
      "-0.02274758930210139",
      "0.005991493438329785",
      "0.058020545131131064",
      "-49.503547937815725",
      "22.224419487596695",
      "50.87061415815595",
      "14.644418434185754",
      "42.7811737041809",
      "-3.157376294022102"
    ],
    [
      "0.006962117172959937",
      "0.007100421697872214",
      "0.009673424696083257",
      "0.007304999772179762",
      "0.007400410455814019",
      "-8.658876491207446e-08",
      "-1.0810866144258732e-08",
      "3.705369403749557e-07",
      "2.128750429795542e-07",
      "-0.00022291884223571548",
      "1.2583244833752342e-05",
      "-3.1832776688015073e-05",
      "-0.0005231229198767255",
      "-8.066868325736545e-05",
      "-8.388110171000882e-05",
      "-9.761730137315793e-08",
      "-1.5422983944787288e-07",
      "1.1779428500965075e-07",
      "1.9625391180578729e-07",
      "7.717526612050866e-05",
      "-3.9597410156445165e-05",
      "-4.95508069235815e-05",
      "0.00023141126582373246",
      "-0.00039970735817695783",
      "0.0001795444895268486"
    ],
    [
      "0.006962127530978135",
      "0.007168162135794159",
      "0.01004872081233309",
      "0.007390270821982528",
      "0.007536140926495044",
      "-1.7014887960651874e-07",
      "-4.339745049225883e-08",
      "5.292934439952762e-07",
      "2.823905989273849e-07",
      "-0.0003068885665518744",
      "2.2470946322722525e-05",
      "-5.439234431491182e-05",
      "-0.000552751234693469",
      "-0.00011116641171770748",
      "-9.970642289042134e-05",
      "-1.7973861480669633e-07",
      "3.634404626747681e-08",
      "1.47847822324403e-07",
      "2.972213321608089e-07",
      "3.87755415833655e-05",
      "-3.077085137810864e-05",
      "-8.43926199378466e-05",
      "0.0001679828918550242",
      "-0.0003326039138270866",
      "0.00019834253549253942"
    ],
    [
      "0.9021360898161255",
      "12.39511829118381",
      "90.74249045259471",
      "0.8966232580356275",
      "4.8722585411790265",
      "0.4314306841588419",
      "5.81564290860316",
      "0.6301166535906165",
      "-2.0807023319867284",
      "28.16516315068594",
      "-1.9761110672380517",
      "-0.8749711690135152",
      "-0.6950024736821901",
      "-13.244568880114345",
      "-1.4978241449216383",
      "-3.3018146896159797",
      "-6.877158156562276",
      "0.6181571339335533",
      "-0.034847631890179295",
      "18.135127787416373",
      "2.622167657035659",
      "-7.691819938994548",
      "8.869831388470965",
      "-16.260598722496162",
      "1.431374133427487"
    ],
    [
      "1.6268474033926281",
      "23.3743314372308",
      "171.0052116284204",
      "11.005515325481184",
      "10.009162300287741",
      "5.812074343427374",
      "-3.2840978839192014",
      "-4.168491061412607",
      "1.5498871785087873",
      "8.487001111441037",
      "-15.741831133468544",
      "0.9512039981347634",
      "2.0811956469704422",
      "-40.484373444862925",
      "-2.5474682943226186",
      "2.0151475230631215",
      "16.307501126167903",
      "-0.6287705672695798",
      "-3.708204375541268",
      "62.62021919019086",
      "2.9184171190798756",
      "-15.235517878238667",
      "43.28289150057939",
      "-8.111728455585547",
      "10.158707579963183"
    ],
    [
      "0.00773991353586037",
      "167.24370439376",
      "64.29324148187534",
      "64.47807658431233",
      "37.51537832216769",
      "-0.20954477854111908",
      "-0.1420757665615242",
      "0.11824145906273056",
      "0.03012751414725918",
      "13.23176489860176",
      "12.569420444089838",
      "-7.3368512415844425",
      "-9.148229052926792",
      "-24.80854206880132",
      "-18.811160407421696",
      "-0.14708493779456588",
      "0.1393538389009456",
      "0.054371084807362725",
      "-0.07571990734526875",
      "-76.61078944183474",
      "26.232416315271795",
      "13.57162929275435",
      "-25.40169908793158",
      "21.431466269072445",
      "-14.438701208601112"
    ],
    [
      "0.0069621172205787205",
      "0.00711433312487028",
      "0.009685830956557095",
      "0.007311126316823961",
      "0.007444862270792893",
      "-1.304930000350881e-07",
      "5.940532946015977e-08",
      "3.9098861714570586e-07",
      "2.303719157675325e-07",
      "-0.00021236114403698042",
      "-8.281769779026033e-06",
      "-3.400897176268089e-05",
      "-0.00046876257665570334",
      "-0.00013483782637609617",
      "-7.565570820884069e-05",
      "-4.7671730123851164e-08",
      "-1.3842476499975732e-07",
      "1.6106871458829503e-07",
      "1.9806406993651404e-07",
      "0.00010604739645976997",
      "-3.471983133913833e-05",
      "-7.112359228283224e-05",
      "0.0002208680174334253",
      "-0.0003427388268607023",
      "0.00018301255318543602"
    ],
    [
      "0.006962127402711176",
      "0.007158810039426009",
      "0.009924615639263253",
      "0.007373788461281583",
      "0.007532219667835432",
      "-1.5405397978518103e-07",
      "3.051466744691869e-08",
      "4.902628727240228e-07",
      "3.116550965904835e-07",
      "-0.0002609752598420844",
      "1.5565803436219477e-06",
      "-4.9724545547072144e-05",
      "-0.0005014679127624795",
      "-0.00011282859566540717",
      "-8.923371463176662e-05",
      "-1.1086926615753125e-07",
      "-1.4293238073870408e-07",
      "1.7591179392700541e-07",
      "2.5552401407529705e-07",
      "7.539084817463569e-05",
      "-4.6339251998181265e-05",
      "-8.752458059480605e-05",
      "0.0002050950320466042",
      "-0.0003322585748266702",
      "0.0001967009739668438"
    ],
    [
      "0.006962127509710776",
      "0.007184417523731824",
      "0.01038497743197096",
      "0.0074099113735557245",
      "0.007565776959823546",
      "-1.8047190828901258e-07",
      "-9.396957954034006e-08",
      "5.526269788536497e-07",
      "3.143191690922434e-07",
      "-0.00032615155365771473",
      "9.599112273888328e-06",
      "-4.8157686972630786e-05",
      "-0.0005861906151604948",
      "-0.00019615882304709157",
      "-8.931587625572116e-05",
      "-1.0168233956377348e-07",
      "-5.219102468438015e-08",
      "2.1656579471667548e-07",
      "2.456628249916772e-07",
      "7.784182741987495e-05",
      "-3.1710088632712877e-05",
      "-9.956455054526257e-05",
      "0.00017503299314278677",
      "-0.00024799128062702106",
      "0.00018605436455501292"
    ],
    [
      "10.682050272123824",
      "206.13118204835067",
      "182.4099419488508",
      "14.54065113654518",
      "25.072170707731107",
      "3.951088235587732",
      "-23.067973381277053",
      "-5.9761321361022794",
      "-9.70799085013807",
      "-129.3745445037423",
      "20.114150288539925",
      "29.90564015708168",
      "-18.942459594720017",
      "-6.593405570297819",
      "6.040926332917645",
      "46.68094468410307",
      "-27.912034768485217",
      "5.475040443285292",
      "7.198160991401904",
      "95.94599886087822",
      "26.868862213529713",
      "43.809130138736535",
      "-13.700627052231514",
      "-65.40254047681368",
      "10.203643670052085"
    ],
    [
      "0.006993970206669085",
      "49.31821815595608",
      "13.91807030849585",
      "60.639058284733224",
      "0.9732898988421391",
      "0.03036403040935896",
      "-0.01910264412376756",
      "-0.009577431616922882",
      "0.0027874237484118657",
      "-25.087207824442288",
      "24.34448063354059",
      "6.440425596517446",
      "-5.124022786785693",
      "-2.9332770035349056",
      "5.506262023839258",
      "-0.024812117560186718",
      "0.00810208919285981",
      "-0.042381117288463305",
      "-0.004702721544218985",
      "-7.309548779694134",
      "-48.948274314111394",
      "-2.3528621463550548",
      "28.496001675189525",
      "2.1656470686185423",
      "5.228408410492752"
    ],
    [
      "0.0069621174469805015",
      "0.007136531735302211",
      "0.010142178146456805",
      "0.007351665566938363",
      "0.007495729991364427",
      "-1.7358523002064838e-07",
      "-1.0798128818967685e-07",
      "4.843586831093709e-07",
      "2.4269256332726234e-07",
      "-0.0002940850987214371",
      "2.8629522093725125e-05",
      "-5.255698743789054e-05",
      "-0.0005642576301893388",
      "-0.00016234062027927181",
      "-7.714267606114923e-05",
      "-9.736799711006741e-08",
      "1.1152714328674566e-07",
      "1.4703480863058258e-07",
      "2.6238610784357803e-07",
      "8.856009766055219e-05",
      "-2.383740867633765e-05",
      "-6.744497734399262e-05",
      "0.00015606991150468404",
      "-0.000351244003056451",
      "0.00019402772783119534"
    ],
    [
      "0.006962117360313838",
      "0.007109704842640631",
      "0.009584600280582632",
      "0.007293120437532425",
      "0.007425227814926695",
      "-1.4508640293735187e-07",
      "3.472221850640186e-08",
      "4.18579752434754e-07",
      "2.1284762471369761e-07",
      "-0.00024900026049503037",
      "2.009719611688822e-05",
      "-4.81405281352385e-05",
      "-0.000456864730979172",
      "-5.687892280003455e-05",
      "-8.95503516506147e-05",
      "-1.7686891443158817e-07",
      "1.3012331727110104e-07",
      "7.151905509042758e-08",
      "2.6984325131283253e-07",
      "3.0302590659413282e-05",
      "-1.767621429660421e-05",
      "-5.613367262815326e-05",
      "0.00011888825845970988",
      "-0.0003499756598707401",
      "0.00017476611581045595"
    ],
    [
      "0.006962127623824111",
      "0.007195488659394484",
      "0.01053264233851914",
      "0.00740800536890193",
      "0.007619594583997933",
      "-2.2183575796142125e-07",
      "-5.853919223358026e-08",
      "5.687139249201357e-07",
      "3.2211946415869087e-07",
      "-0.0003649967542644092",
      "1.9725597760404934e-05",
      "-6.199748602031266e-05",
      "-0.0005471793790915466",
      "-0.00019959266579394017",
      "-9.424613556495974e-05",
      "-1.6262838089956317e-07",
      "1.2707994932413394e-07",
      "1.5359950196505546e-07",
      "3.216040634874416e-07",
      "6.108245934920819e-05",
      "-3.1523422000078866e-05",
      "-9.791626461409104e-05",
      "0.00015120786273137632",
      "-0.00031868313588171213",
      "0.00020785611511642325"
    ],
    [
      "9.989183900731826",
      "129.26449896572348",
      "72.22098138818485",
      "15.987708943746556",
      "97.10301721399446",
      "-34.7959132113863",
      "0.21628307816688014",
      "-4.923232421165211",
      "-20.673365450780473",
      "-16.60404391562121",
      "20.83588177905286",
      "55.17120810614043",
      "-21.510824878184586",
      "25.494925362400885",
      "2.726892530576343",
      "-1.8116312525110414",
      "-2.861083333902003",
      "2.1539928733330695",
      "-4.360470545316359",
      "3.0070452129751897",
      "0.059515396077367146",
      "14.8398177115553",
      "-10.747187881434428",
      "-43.254960406226886",
      "31.806006378161328"
    ],
    [
      "0.006983728486758988",
      "9.22206962587017",
      "45.094896775443125",
      "3.9388033692955315",
      "11.619953489117828",
      "0.011731713847744556",
      "-0.03002986495748319",
      "-0.006310271798215739",
      "0.009502078523128557",
      "-14.368981648033493",
      "-5.848464502060204",
      "9.710865169830189",
      "6.932797111109207",
      "-9.635247448935091",
      "-6.7099905114698695",
      "-0.007547562675700476",
      "-0.00662767587340911",
      "0.006552799616470131",
      "-0.012401077720010267",
      "-14.416884700439034",
      "1.3945146662462808",
      "-3.522447958984575",
      "-11.350058853320684",
      "20.742954425469193",
      "0.7638447676991328"
    ],
    [
      "0.006962538718900839",
      "0.007770271251678349",
      "0.016722917876380205",
      "0.008573051759409608",
      "0.009276666373387784",
      "-4.730848652152477e-07",
      "5.581903123609867e-07",
      "2.058358579645967e-06",
      "1.23726627328045e-06",
      "-0.0008476572267219614",
      "0.00017233088458600316",
      "-0.00028103504804799035",
      "-0.0015692540595660493",
      "-8.695761386669984e-05",
      "-0.0005544761424122985",
      "-1.8349588865917746e-06",
      "-4.553915744717571e-07",
      "4.654324031418439e-07",
      "1.092566117530106e-06",
      "-0.00014115238874850354",
      "-0.00013801267816085258",
      "-0.0002656659007814907",
      "0.0006047661873557407",
      "-0.0015126018109810067",
      "0.0008562534605878607"
    ],
    [
      "0.006962166733423283",
      "0.007209791177224082",
      "0.011340209807148078",
      "0.007547141862563312",
      "0.007792431998591959",
      "-2.525126110040226e-07",
      "6.618501147780438e-09",
      "7.427718453886525e-07",
      "2.714190846843385e-07",
      "-0.0003933585496517179",
      "5.512044572826328e-05",
      "-9.091578484184172e-05",
      "-0.0008345324479958094",
      "-5.723388857441175e-05",
      "-0.00016866397356643664",
      "-2.9172993704960624e-07",
      "2.4231325773196115e-07",
      "1.5594132847114273e-07",
      "4.90791850250334e-07",
      "6.483754922038208e-05",
      "-3.837347775907194e-05",
      "-7.076887005075816e-05",
      "0.0002746635291896019",
      "-0.0008258236701958844",
      "0.000364882132291504"
    ],
    [
      "0.006962166838385512",
      "0.007211239622635525",
      "0.011393325547937117",
      "0.007533721362524114",
      "0.007757158355821782",
      "-2.4727462194777274e-07",
      "-1.0060778099927451e-07",
      "7.475927108997377e-07",
      "3.659330504224647e-07",
      "-0.0003873094706809274",
      "5.3627924652526414e-05",
      "-9.487104918380307e-05",
      "-0.0008219713152215906",
      "-6.790435711234568e-05",
      "-0.00015929988016889847",
      "-3.0206373336587586e-07",
      "3.305734330068542e-07",
      "1.5474894990134897e-07",
      "4.449522967391926e-07",
      "3.137529591424543e-05",
      "-2.874725666290113e-05",
      "-8.085186585393936e-05",
      "0.00019880111598413237",
      "-0.0007016511354395432",
      "0.0003221608663164295"
    ],
    [
      "0.006962117396497053",
      "0.007126191780112814",
      "0.009720031332043919",
      "0.007305604615106691",
      "0.007461954405282234",
      "-1.5296126698881303e-07",
      "-3.3869065463289304e-08",
      "4.4304111765366793e-07",
      "2.1959911054207372e-07",
      "-0.0002669227959773464",
      "2.468703020946198e-05",
      "-5.149421481921269e-05",
      "-0.0004616188765367022",
      "-8.83527777025133e-05",
      "-8.672153201603437e-05",
      "-1.5294183730681514e-07",
      "1.295436553307259e-07",
      "1.1563934221160648e-07",
      "2.480929690551878e-07",
      "4.297682536984382e-05",
      "-2.207828750966192e-05",
      "-6.071326604064665e-05",
      "0.00011717831963863997",
      "-0.000327208064073744",
      "0.00017482828845155084"
    ],
    [
      "0.006962122097306962",
      "0.00715133144346095",
      "0.010201614733946568",
      "0.00733983457742186",
      "0.007500382095674371",
      "-1.635453799339442e-07",
      "-1.0642227984203494e-07",
      "4.954498948335596e-07",
      "2.715125177658887e-07",
      "-0.00032272090713249306",
      "2.4204907510901554e-05",
      "-5.319136453222828e-05",
      "-0.0005402791855822299",
      "-0.00011259897768010173",
      "-8.747632135623112e-05",
      "-1.6375474684694507e-07",
      "1.6965519083135097e-07",
      "1.3368008040218023e-07",
      "2.460689191657424e-07",
      "4.567198559074724e-05",
      "-2.12655666034551e-05",
      "-7.478381939164486e-05",
      "0.00010192002087525422",
      "-0.000295337592268485",
      "0.00017219667821129447"
    ],
    [
      "0.006962127464471806",
      "0.007172681511440238",
      "0.010452841616599352",
      "0.007368957026542254",
      "0.0075844276182151366",
      "-2.068527273971932e-07",
      "6.422644816546843e-09",
      "5.342432259787072e-07",
      "2.8227913517348383e-07",
      "-0.0003626689678327375",
      "2.283947797854759e-05",
      "-6.355072823265048e-05",
      "-0.0005339189786766072",
      "-0.00015258209357338028",
      "-8.99592353507412e-05",
      "-1.6683424313240523e-07",
      "2.4283152497855613e-07",
      "1.2514448449425673e-07",
      "3.1165035836379455e-07",
      "6.948780530835835e-05",
      "-2.329839451022789e-05",
      "-8.45531419238348e-05",
      "0.00013779829740971593",
      "-0.00034688423136282115",
      "0.0002009599519808312"
    ],
    [
      "20.611964582333222",
      "114.31047578563626",
      "64.76958874576678",
      "209.29650334667195",
      "83.44688735927727",
      "12.976009847868768",
      "7.209016707697306",
      "-40.93887730375386",
      "-26.10107729085505",
      "-42.302775210537256",
      "-26.914555715522987",
      "-19.13326018096326",
      "28.03071020505269",
      "-18.46886576265396",
      "5.578599921385609",
      "6.078315326644624",
      "-19.160797261849634",
      "-49.32504953529631",
      "20.55100301863031",
      "-55.671469643000904",
      "-10.55429436292032",
      "-10.394509642035178",
      "-45.686321069803924",
      "5.6257255851423915",
      "-96.51517063251038"
    ],
    [
      "0.025180601073317564",
      "2.1963075720820324",
      "40.79907821384282",
      "3.8307808175006577",
      "3.3560337217437857",
      "-0.08535098833222568",
      "0.6435382590900188",
      "-0.0995448281604767",
      "-0.006238087343558768",
      "-5.0502598111035635",
      "-0.5703458535149003",
      "0.19779361970657242",
      "-3.1412582335907775",
      "-4.257360790876947",
      "-2.3723725893292382",
      "-0.17540352233990628",
      "0.28960610623713945",
      "0.07783013871558823",
      "-0.019433463283006585",
      "5.389074406586896",
      "-0.9879964366355724",
      "-0.45637376845005156",
      "10.538508885841557",
      "-6.068691219556862",
      "2.2176639443260737"
    ],
    [
      "1.185824104896147",
      "61.28392274938941",
      "76.50244040145681",
      "12.17001057242107",
      "18.72589581292094",
      "4.090099871170957",
      "8.045816356723996",
      "2.3143179674684107",
      "2.0794556714174353",
      "41.98377444667548",
      "25.74580599153982",
      "-17.982951218994227",
      "17.06555126456331",
      "11.685076293187999",
      "-6.570952184513646",
      "-6.987969663533182",
      "-2.9615295772469716",
      "-2.4387409801488498",
      "3.3962842441144554",
      "29.241589642374546",
      "7.225746251988907",
      "22.090947717847353",
      "-7.312885487930172",
      "22.309810684734778",
      "11.573415698195468"
    ],
    [
      "0.013867281752514156",
      "0.6904471661516721",
      "11.181375351759957",
      "1.011216458298496",
      "0.7595586799970636",
      "0.044386826416128",
      "0.08732753125028664",
      "-0.058530969598877776",
      "0.05314890077270428",
      "-1.423221683726632",
      "0.06176478242049484",
      "0.7053031455310615",
      "-2.980844524164964",
      "-1.1609063829487343",
      "-0.05063456725975054",
      "-0.05206291886499539",
      "0.2622783311382662",
      "-0.05832555986571726",
      "-0.04774579467387892",
      "2.361180729171549",
      "-0.8205891429423535",
      "0.09104734016685735",
      "1.5102177328753636",
      "-2.647591552985179",
      "0.8661416605520799"
    ],
    [
      "0.0072847101354040775",
      "0.030159765900098195",
      "0.2748315542894949",
      "0.016735628409480514",
      "0.023344803835494695",
      "-0.001493819650863617",
      "0.007408356262956285",
      "-0.0005933500099048318",
      "0.0016288574194837572",
      "-0.06322207377757012",
      "-0.0016284718809605593",
      "-0.010283621143358611",
      "-0.011039264315225528",
      "0.03360918271588657",
      "-0.004522103119434362",
      "-0.001607942584558223",
      "0.0036506216803565243",
      "0.0006116970376240372",
      "0.00012634312000845346",
      "0.024599729589171924",
      "-0.007959738154577978",
      "0.0035553090003584207",
      "0.03564637995487274",
      "-0.01979180574848546",
      "0.0011465261488247816"
    ],
    [
      "0.05488170904634384",
      "2.7177465754874266",
      "110.2439851921592",
      "14.71797966693251",
      "20.16728870447244",
      "0.35855550404259107",
      "-0.08503092440087477",
      "-0.5798805295430854",
      "0.8311168937863556",
      "0.5416216709620173",
      "-4.661870064549971",
      "5.956662270678602",
      "-28.0102142711687",
      "-26.54355274800916",
      "-3.476908994674158",
      "0.02386442838463184",
      "2.294522197573078",
      "-0.605458771097315",
      "-0.521975473912339",
      "17.245630376660504",
      "-4.233924829134181",
      "-4.347592543667649",
      "28.921621965981146",
      "-38.948773077793966",
      "16.86568328288244"
    ],
    [
      "0.12508352035469458",
      "1.975708498967988",
      "31.468851219717166",
      "2.205243116028418",
      "15.646358302152096",
      "-0.4255493039748712",
      "1.349179703760487",
      "0.11430114409360648",
      "1.3574620868429292",
      "-2.2932712622966904",
      "-1.3494641590074932",
      "-4.987935111716332",
      "-4.447794446707281",
      "14.924505546828357",
      "1.5206090070243174",
      "0.22188303843553106",
      "1.372884074125516",
      "-0.49466843888489814",
      "-0.04921392564855265",
      "-7.478104461241175",
      "1.5631083231146974",
      "-2.386126299016225",
      "-6.954109385433015",
      "-16.3476848229306",
      "5.649238011272482"
    ],
    [
      "3.3001914254815974",
      "18.768857368399882",
      "76.22557143156426",
      "25.82002002986361",
      "19.37722378839583",
      "-4.755726992387882",
      "7.240705969347419",
      "4.121727668089964",
      "3.9603725158992376",
      "-11.365632811756724",
      "-7.969703672849492",
      "-0.9084816484686616",
      "-10.581225771229647",
      "7.944712940489136",
      "-5.825306440119933",
      "-4.892450200630196",
      "0.6038157601044263",
      "3.664878378030916",
      "-3.5003346092126937",
      "21.587918981964393",
      "-0.8035697644325542",
      "11.400788751397949",
      "10.570751138390806",
      "-25.469240251914464",
      "1.6050907764285318"
    ],
    [
      "0.006962546771040202",
      "0.008554760803642987",
      "0.051019298587560005",
      "0.01779444595330902",
      "0.020937906967951444",
      "-2.3020777970745908e-06",
      "-1.3149500995980632e-05",
      "1.0359906857930379e-05",
      "3.4181325990777383e-06",
      "0.0019618395231493424",
      "-0.002022117835221838",
      "0.0006365157471726299",
      "-0.018007774578979903",
      "-0.0011570530081266872",
      "-0.000658114225862703",
      "2.6980831423607484e-07",
      "1.9811463601292776e-06",
      "-1.798076257197697e-06",
      "1.0459924318933638e-05",
      "0.002062450209265872",
      "-0.0009624201513639077",
      "-0.002605477025037918",
      "0.0024736192081622173",
      "-0.020227052343848563",
      "0.010717267950628486"
    ],
    [
      "0.006962167389255015",
      "0.007286766243552334",
      "0.011940620903339024",
      "0.00765791161879174",
      "0.00801857056640757",
      "-2.8577998393026876e-07",
      "-1.2739679989627941e-07",
      "8.715039607451272e-07",
      "4.4999183893229456e-07",
      "-0.00046563343692805354",
      "-7.516160928933224e-06",
      "-6.963261632382128e-05",
      "-0.0008657011954516608",
      "-0.00022013446919019362",
      "-0.00011197668139505843",
      "-2.1107098937113038e-07",
      "-3.742426076307956e-08",
      "2.30865019836683e-07",
      "5.481060097233638e-07",
      "0.00012850935542803028",
      "-5.7956494233363435e-05",
      "-0.00016023763001482715",
      "0.00021065027452223196",
      "-0.0005708390240176759",
      "0.0003478937977240352"
    ],
    [
      "0.00696216817027954",
      "0.007354927169188395",
      "0.011928887034563764",
      "0.0076200191180820255",
      "0.008167470819654693",
      "-5.519518573612917e-07",
      "6.568099965553506e-07",
      "8.982573372928163e-07",
      "8.884040951908085e-07",
      "-0.0005685097734802043",
      "-4.373611042366958e-05",
      "-0.00019938261450653613",
      "-0.0006438029801773251",
      "0.0002011126730612429",
      "-8.205797204056416e-05",
      "-1.7489138536755705e-07",
      "2.569001869800258e-07",
      "2.6370815922001333e-07",
      "6.825693804673253e-07",
      "-3.6311536759157614e-05",
      "-6.491884387296214e-05",
      "-0.00023540435625435795",
      "0.0002442107656089963",
      "-0.000539714147370101",
      "0.0003242767921782787"
    ],
    [
      "0.00696211737320548",
      "0.0071237706715148496",
      "0.010270880066658394",
      "0.007385732564039515",
      "0.00752506032366527",
      "-1.0149782199763743e-07",
      "-1.546209429096831e-07",
      "4.479163834123211e-07",
      "2.2231712904777767e-07",
      "-0.00025273660881728",
      "1.4246573150977666e-05",
      "-2.524801236514507e-05",
      "-0.0006605576809990511",
      "-0.0001545821436991811",
      "-7.811484085351998e-05",
      "-7.300972398225477e-08",
      "-2.2176919786456246e-07",
      "1.412092769150626e-07",
      "2.6459031480547745e-07",
      "0.00011201866832591165",
      "-5.2587238450818705e-05",
      "-6.0392278626053064e-05",
      "0.0002611655133761218",
      "-0.0005201661709552246",
      "0.00022984739805059296"
    ],
    [
      "0.006962122010132797",
      "0.007132608434911457",
      "0.010173693530018287",
      "0.007361536617664456",
      "0.007519252061158272",
      "-1.3353394500300694e-07",
      "1.4754631780880913e-07",
      "4.222748900374171e-07",
      "2.997449420572704e-07",
      "-0.00028569400139322307",
      "1.8514463628466733e-05",
      "-5.1870239803407325e-05",
      "-0.0005702184669028606",
      "-2.4919167661972054e-05",
      "-8.891995689438295e-05",
      "-6.97827780826166e-08",
      "-2.0374668827236428e-07",
      "1.777267149368496e-07",
      "2.2477935091939924e-07",
      "5.918357757812624e-05",
      "-5.2698168364596654e-05",
      "-6.59127504569036e-05",
      "0.000280604880306621",
      "-0.0004496130399674431",
      "0.00019082860988117658"
    ],
    [
      "0.006962127252243806",
      "0.007138356179870873",
      "0.010415705405179408",
      "0.007423818724227872",
      "0.0075540638805006634",
      "-1.0265589975711098e-07",
      "-9.507366631188422e-08",
      "4.761748090810145e-07",
      "2.2940853181390798e-07",
      "-0.00028596744044508577",
      "3.536195773539726e-05",
      "-3.221415177960677e-05",
      "-0.000714407351904416",
      "-0.00015556957011782777",
      "-9.821156332115045e-05",
      "-9.975865873763064e-08",
      "-2.855120807273479e-07",
      "1.8923682698931817e-07",
      "2.71428707568376e-07",
      "0.0001077807558464385",
      "-5.738200152023269e-05",
      "-5.582513605383183e-05",
      "0.00030764811513030914",
      "-0.0005318602633687114",
      "0.000236690899780186"
    ],
    [
      "0.1882877544317929",
      "16.650055782480344",
      "6.6451611453002455",
      "9.497776659592006",
      "4.9250552126009195",
      "0.1656664543828428",
      "0.14671935715342474",
      "0.5433244525085589",
      "0.1320420396226692",
      "-10.177188417435993",
      "11.857724251950955",
      "-8.774506994573752",
      "-6.701758924840877",
      "5.6574343859905545",
      "-5.738424244926025",
      "-1.7287665025735484",
      "1.079120326847169",
      "-1.1899597506720874",
      "0.9328619654522525",
      "2.3829958957632633",
      "4.085953025128916",
      "2.118099067764996",
      "-4.166624609702819",
      "-0.07015218064504003",
      "3.688610588299266"
    ],
    [
      "18.52956513620129",
      "83.71148129383225",
      "108.98043825056962",
      "168.99797844268184",
      "139.03892796406177",
      "21.06771462100061",
      "-39.28788078780877",
      "-48.76052966386677",
      "-9.171285907329674",
      "-55.28189640395839",
      "-9.289257266080462",
      "-72.68534650310262",
      "92.44982916521697",
      "42.30670122437109",
      "-24.181580198690735",
      "-7.281065663443013",
      "5.9151999422227375",
      "-6.443732712856526",
      "3.8446365830074964",
      "-30.3658932984722",
      "-27.36752846559347",
      "22.043567923415072",
      "53.56811637627446",
      "-25.419026496186888",
      "-11.488291025520875"
    ],
    [
      "0.0073775529401835654",
      "27.179166397587633",
      "72.58637049290279",
      "51.28252850290779",
      "42.23761335555075",
      "0.03977675406565341",
      "-0.006388002098920342",
      "-0.020514249937032828",
      "0.12811910795455306",
      "40.50083590474555",
      "-36.22412893360078",
      "20.116805992420048",
      "-60.020748145661926",
      "11.81186803694028",
      "-17.822753215766905",
      "-0.0983534187965194",
      "-0.1732038437147728",
      "0.1442954276919751",
      "-0.032945360410967954",
      "-18.11968840789616",
      "8.976410725861648",
      "27.231130417962444",
      "-10.773154655988325",
      "54.03975664456324",
      "-42.965767616072355"
    ],
    [
      "0.006963188993695077",
      "0.04031938162731901",
      "0.6534682339927113",
      "0.08592509611456622",
      "0.09301539440203029",
      "1.995915380563912e-05",
      "-0.0003069006390707096",
      "3.968070160754768e-05",
      "0.0001200559661285983",
      "0.027302887347214574",
      "-0.04162131826424819",
      "0.025102031246841475",
      "-0.15611094395634836",
      "-0.17462380532029176",
      "0.0035774976085789878",
      "7.180738506710396e-05",
      "0.00014698718943300334",
      "-0.0001109638110679786",
      "3.269527364430753e-05",
      "0.13993805237020038",
      "-0.026693737277009195",
      "-0.045269627382670354",
      "0.15924875705758493",
      "-0.15278591255365603",
      "0.08113601278768028"
    ],
    [
      "0.006962533862956751",
      "0.007835381584059019",
      "0.016361264182869907",
      "0.008402011503765067",
      "0.00876486336651697",
      "-3.2218284295022345e-07",
      "8.058695108027184e-07",
      "1.8345989339607723e-06",
      "1.9877804013481676e-06",
      "-0.0009821315298116592",
      "-8.014633078727057e-05",
      "-0.00025157412793972247",
      "-0.001590223261257687",
      "-0.00036447059068284816",
      "-0.0003709785945399909",
      "-6.394150101822099e-07",
      "-9.698444314793765e-07",
      "7.561517566425494e-07",
      "5.044606416379035e-07",
      "0.00040749262890751517",
      "-0.00022141595637248563",
      "-0.0004004276788196756",
      "0.0013450833514120242",
      "-0.0010408813726852143",
      "0.0006985992050084872"
    ],
    [
      "0.006962166520621866",
      "0.00718248954107836",
      "0.010579049253044691",
      "0.007450732459100226",
      "0.007590156944863339",
      "-1.7123136488725283e-07",
      "-1.3909666014557524e-07",
      "6.462026464396765e-07",
      "3.434787733509046e-07",
      "-0.00029284948643894216",
      "-1.3449475405440793e-05",
      "-5.385026219838783e-05",
      "-0.0006880247688137149",
      "-0.00016130619761246207",
      "-0.00012807869282048837",
      "-2.978354265550845e-07",
      "1.0960506341228264e-07",
      "6.653499418850595e-08",
      "3.9950588926101704e-07",
      "0.00012236587588042357",
      "-2.9042788501613572e-05",
      "-0.00010138878681451671",
      "0.00024155536597965694",
      "-0.0005138217991728119",
      "0.00028604488277196463"
    ],
    [
      "0.006962117368454489",
      "0.007119990059105441",
      "0.009445475537888342",
      "0.007286251620792983",
      "0.007391829133831883",
      "-1.3673982877852127e-07",
      "3.077562478056552e-08",
      "4.115068842416608e-07",
      "2.4438743582628624e-07",
      "-0.0002394528780616197",
      "2.848992342851823e-06",
      "-4.568646389779741e-05",
      "-0.0004222606361505701",
      "-5.1841185808665004e-05",
      "-8.218431821260457e-05",
      "-1.473944100919654e-07",
      "4.499027720151948e-08",
      "9.610196383142677e-08",
      "2.2552448771384805e-07",
      "3.228702780983226e-05",
      "-2.315319397921022e-05",
      "-6.83579074408062e-05",
      "0.0001417249280561163",
      "-0.0002778696751722324",
      "0.00016027748501631182"
    ],
    [
      "0.006962127449802546",
      "0.007150699849078058",
      "0.010241579389008812",
      "0.007383037954599631",
      "0.00753602190870321",
      "-1.5805433070351338e-07",
      "-6.181456235706707e-08",
      "5.124684414105775e-07",
      "2.7561955225389314e-07",
      "-0.00029951601949619",
      "1.3392769656532554e-05",
      "-5.051836966240213e-05",
      "-0.0005827480354887704",
      "-0.00010084055154344478",
      "-0.00010137848661061533",
      "-1.7313316581812224e-07",
      "1.4922975382107692e-08",
      "1.1674282028218933e-07",
      "2.933409864271933e-07",
      "4.5893282780496206e-05",
      "-2.8819097355493665e-05",
      "-7.816985233397989e-05",
      "0.00016872223222740398",
      "-0.0004028724996555239",
      "0.00021038847794222263"
    ],
    [
      "0.248385108493997",
      "11.71602908097344",
      "43.08987480255543",
      "11.66393256771869",
      "16.142872198545565",
      "1.5763306585836836",
      "2.801699859633816",
      "-1.5577729086885361",
      "1.2857338310259219",
      "14.455073537680798",
      "-8.677562959863705",
      "12.013341369710707",
      "-22.192803503975657",
      "5.05485388494977",
      "-4.454602174636013",
      "-0.5839481668774341",
      "1.5913640848713082",
      "-0.6198287395311928",
      "-1.4963681431179363",
      "17.16743653898089",
      "-7.815087290046017",
      "-6.665981904286275",
      "3.076888254149545",
      "-25.868698330884754",
      "12.968749701337838"
    ],
    [
      "0.006963010462471158",
      "0.008483986710786285",
      "0.02699515184398575",
      "0.01031114147827323",
      "0.011428537065332698",
      "1.0450411422536796e-07",
      "-5.330483536657541e-06",
      "3.160009312630033e-06",
      "4.670609523517676e-06",
      "-0.0004258480420616142",
      "-0.0008250831489095838",
      "-0.00025551942589688433",
      "-0.003396392870847767",
      "-0.0034702917152122643",
      "-0.0004853960884577221",
      "1.4916893526362022e-06",
      "2.844493369612032e-06",
      "-1.6666131609033299e-06",
      "1.5801355674550094e-06",
      "0.0025887968264360784",
      "-0.0002507823723302119",
      "-0.0012550412910376312",
      "0.0033021914512065685",
      "-0.00327092237876526",
      "0.002549309630766855"
    ],
    [
      "0.007012813088532707",
      "2.131993404291514",
      "25.774814043185913",
      "2.034044058308329",
      "6.305537901000588",
      "-0.009285935273052005",
      "0.023376614706439786",
      "0.007905316333254638",
      "0.017408692553287804",
      "-6.727468695336038",
      "-0.933583813382525",
      "-3.527120315175278",
      "0.34303375092477556",
      "9.933020875155536",
      "2.359690021310439",
      "0.004414717440801089",
      "-0.026675100151990105",
      "0.006108549027075898",
      "-0.0031687581945760283",
      "2.893148609302078",
      "-1.8372849978723456",
      "-0.9545388718048405",
      "7.0766591882415995",
      "7.83308871654548",
      "-2.630907121029517"
    ],
    [
      "0.00696254113859674",
      "0.008160777198974447",
      "0.032343573471009704",
      "0.010975212243230736",
      "0.010698653836313814",
      "-7.177451379606368e-07",
      "-7.509831532960962e-06",
      "4.6839730249398906e-06",
      "1.4622741572759863e-06",
      "-0.0005785791239315711",
      "0.0002055885165835798",
      "-0.0002345826918170102",
      "-0.006811126159884068",
      "-0.002961398424718055",
      "-0.00023923972392932575",
      "6.377634706499197e-07",
      "-4.034412115863816e-06",
      "2.8152990672173377e-06",
      "1.61966754490559e-06",
      "0.002229972110942724",
      "-0.0005488469732329189",
      "-0.0004318058590929488",
      "0.0013406083736128647",
      "-0.0026189525370403743",
      "0.0017091898011535182"
    ],
    [
      "0.006962167521281776",
      "0.007283286765678683",
      "0.012006437364661454",
      "0.007691045680760323",
      "0.007873837495829037",
      "-2.329785379233269e-07",
      "-6.921893240170884e-08",
      "8.707943543330771e-07",
      "5.552535408134705e-07",
      "-0.0004396351252831437",
      "5.003690284521257e-05",
      "-8.375265115700956e-05",
      "-0.0009067747977238938",
      "-0.00015986489117846974",
      "-0.0001411648559532564",
      "-1.0197885276841852e-07",
      "-3.0039014664530104e-07",
      "4.4297643743174503e-07",
      "3.2294221802933456e-07",
      "5.8952817958493886e-05",
      "-6.935546964871264e-05",
      "-0.0001353004141431514",
      "0.00028018704180249977",
      "-0.00035703750941584603",
      "0.0002474015144965574"
    ],
    [
      "0.006962117201955415",
      "0.007114894909127629",
      "0.00958708292837863",
      "0.007314852197087513",
      "0.007429676277762657",
      "-1.1891578612287908e-07",
      "-2.8371716895852634e-08",
      "3.9749397349799693e-07",
      "1.996027674306463e-07",
      "-0.00020566066117767658",
      "1.1401215800165225e-05",
      "-3.376534372142208e-05",
      "-0.0004916267999182915",
      "-0.00017384467030574771",
      "-7.943490636083736e-05",
      "-7.345057324199782e-08",
      "-1.2891968826922354e-07",
      "1.8697114865292674e-07",
      "1.937391273218822e-07",
      "9.962214353847245e-05",
      "-2.7829199317896458e-05",
      "-6.369085383247233e-05",
      "0.000191646922027335",
      "-0.0003108535202465728",
      "0.00017462571216640566"
    ],
    [
      "0.006962126954698845",
      "0.007124345101503447",
      "0.00965772284969715",
      "0.007322337176216997",
      "0.007430334955716121",
      "-1.219593825833963e-07",
      "6.403627173245808e-08",
      "4.086194101853838e-07",
      "2.2949601201172616e-07",
      "-0.00020833397916895292",
      "-1.1332549134609226e-06",
      "-3.538041051994635e-05",
      "-0.0004919702717053162",
      "-0.0001425263079727465",
      "-9.004295148103688e-05",
      "-1.0039699320994045e-07",
      "-1.2127718831269206e-07",
      "1.7608780070306572e-07",
      "1.9692509551048018e-07",
      "9.76146033999728e-05",
      "-3.0094226440540452e-05",
      "-7.097338895402098e-05",
      "0.00020833893716608472",
      "-0.00034837432692020844",
      "0.0001904420664372411"
    ],
    [
      "0.006962089869421985",
      "0.007056893676977467",
      "0.008579984466505841",
      "0.007166922743665039",
      "0.00723880524562474",
      "-8.208153867827156e-08",
      "-1.825119605390243e-08",
      "2.4890850476674687e-07",
      "1.4382085110138224e-07",
      "-0.0001467205778396753",
      "1.0697084714847353e-05",
      "-2.7370052916163436e-05",
      "-0.0002872484360004015",
      "-6.041075795245598e-05",
      "-4.462974647838683e-05",
      "-5.877414672508138e-08",
      "4.511270777582848e-10",
      "8.40669073617109e-08",
      "1.299996033555827e-07",
      "3.9103607366629594e-05",
      "-1.811576693464504e-05",
      "-3.687641388096223e-05",
      "9.92444742786275e-05",
      "-0.00018679859049866346",
      "9.972167534760972e-05"
    ],
    [
      "0.006962127228196176",
      "0.007140774545392512",
      "0.009794754790453606",
      "0.007353696241680062",
      "0.007464491683454606",
      "-1.385406787122193e-07",
      "3.2049495306449705e-08",
      "4.558333928007036e-07",
      "3.0432523335124174e-07",
      "-0.00023973014463253773",
      "1.1266844327563976e-05",
      "-4.834847263441124e-05",
      "-0.000515938512519913",
      "-0.000115876540443808",
      "-8.271653640225543e-05",
      "-8.457606262514098e-08",
      "-1.541636037195201e-07",
      "1.9866641488538743e-07",
      "2.1295835709312091e-07",
      "7.636350945550744e-05",
      "-4.026565898454863e-05",
      "-7.492830240357009e-05",
      "0.00022642140323310184",
      "-0.00031153946078382375",
      "0.000180124806534426"
    ],
    [
      "0.006962127284549097",
      "0.007145053673352615",
      "0.010139833533455808",
      "0.007388840329940513",
      "0.007539870512334371",
      "-1.285606286847221e-07",
      "-8.002647684774367e-08",
      "4.878994952890129e-07",
      "2.8698797336237156e-07",
      "-0.0002662928736755467",
      "1.966378334664753e-05",
      "-4.355570688877639e-05",
      "-0.0006027900151224953",
      "-0.00015066910711437255",
      "-8.682905047849557e-05",
      "-7.630948287222831e-08",
      "-2.0295502962101746e-07",
      "2.2140452280203864e-07",
      "2.2144211034630064e-07",
      "9.73928339166598e-05",
      "-4.473414833264365e-05",
      "-7.371819549234383e-05",
      "0.00023368869567306762",
      "-0.00034719763804430125",
      "0.00018918835038532562"
    ],
    [
      "0.3415660055913022",
      "1.7516952535502401",
      "3.420296591980326",
      "45.96067601399146",
      "9.019952451764455",
      "-0.6691128705899128",
      "0.9586507888346687",
      "2.1453305593033836",
      "1.6701614346942641",
      "-1.422919468383882",
      "-0.7273623227802297",
      "-3.8553137746563886",
      "10.665695163607564",
      "4.143052633042793",
      "6.089314784709501",
      "0.36221974105474763",
      "0.4618631260192614",
      "3.2806923752244046",
      "-0.4695856106854836",
      "-1.9657721108327477",
      "-8.880409863794437",
      "-0.8773775565476526",
      "6.432134553211651",
      "-3.645122830737792",
      "-19.391049779504208"
    ],
    [
      "0.006969119271781455",
      "1.0070500239171054",
      "6.966903997688543",
      "0.27328812893918053",
      "45.45167536716072",
      "-0.0014924947093189122",
      "-0.0037634768490973254",
      "0.0005809951423431387",
      "0.010059631083014468",
      "-0.9185169852179376",
      "0.24381225400693585",
      "2.1598737741190828",
      "-1.332341828310511",
      "-17.739263140562915",
      "3.388288405916787",
      "0.002079647948786792",
      "-0.005579683695864461",
      "0.0011793441828703425",
      "0.014034505067311541",
      "2.4661508814142783",
      "-0.4481929729036146",
      "-6.380916160861477",
      "-0.19183194124278327",
      "0.5312685332980336",
      "-0.579878235378872"
    ],
    [
      "0.006962294875708726",
      "0.007450027267145779",
      "0.012435838575725581",
      "0.007961574019200763",
      "0.008460083658827323",
      "-5.372274214313167e-07",
      "5.118543140320473e-07",
      "1.4629186563870897e-06",
      "8.277569678011677e-07",
      "-0.00044617724318932807",
      "-4.583829722181649e-05",
      "-0.00015090354556387812",
      "-0.000980600799083098",
      "-5.091404489987506e-05",
      "-0.0002601616803020992",
      "-4.565696679011059e-07",
      "-4.339665543752444e-08",
      "5.938904432011107e-07",
      "7.782428578615124e-07",
      "5.919854399951375e-05",
      "-4.57977509686884e-05",
      "-0.00029211457650887005",
      "0.00022366872926599907",
      "-0.0007260301673043955",
      "0.0005280319633370589"
    ],
    [
      "0.006962084878811068",
      "0.007042855436023636",
      "0.008345666277810134",
      "0.007139020911882271",
      "0.00720535334741246",
      "-6.991989811906527e-08",
      "-1.0650382792771794e-08",
      "2.1362475152532187e-07",
      "1.214118701984187e-07",
      "-0.00012219331033094498",
      "7.155026821813412e-06",
      "-2.2467292329655254e-05",
      "-0.00024496629798835225",
      "-5.0610463349148544e-05",
      "-3.936810648655808e-05",
      "-5.259711279067237e-08",
      "-1.1817471950416618e-08",
      "6.8286565662882e-08",
      "1.16892044276046e-07",
      "3.311278495590302e-05",
      "-1.5941139502772563e-05",
      "-3.233876372686155e-05",
      "8.467251271538629e-05",
      "-0.0001734978038031187",
      "8.984925804681505e-05"
    ],
    [
      "0.006962084898163239",
      "0.007044190938738136",
      "0.008333706491591871",
      "0.007135511733502107",
      "0.007200618832041261",
      "-7.234706435800102e-08",
      "-8.858639818167002e-09",
      "2.1776857842477138e-07",
      "1.1709596043260228e-07",
      "-0.00012830555750220263",
      "4.67268844925562e-06",
      "-2.1487275149552955e-05",
      "-0.00023493244208910153",
      "-5.790635784831708e-05",
      "-4.042632923392174e-05",
      "-6.41760918842181e-08",
      "2.4010986177400792e-08",
      "6.186978495250522e-08",
      "1.16279739917375e-07",
      "2.9458934091095307e-05",
      "-1.061751995153614e-05",
      "-3.536673520858105e-05",
      "6.879774707869441e-05",
      "-0.00014203949991492117",
      "8.337449249508293e-05"
    ],
    [
      "0.006962087191191108",
      "0.007045495875324419",
      "0.008376310694838983",
      "0.007145082156387004",
      "0.007207587594406372",
      "-7.097594294993881e-08",
      "-1.3341864305767839e-08",
      "2.2683693715794615e-07",
      "1.1847333279683488e-07",
      "-0.00012708782067049736",
      "6.265737162836909e-06",
      "-2.2311317881433345e-05",
      "-0.0002516493527512977",
      "-5.075175291551284e-05",
      "-4.524498538163876e-05",
      "-7.206259222887015e-08",
      "9.257427416264717e-09",
      "6.707665112492082e-08",
      "1.192622858709162e-07",
      "2.7704828753241527e-05",
      "-1.1940133548888608e-05",
      "-3.439611769961371e-05",
      "7.390157174962464e-05",
      "-0.00016279599127015814",
      "9.036651320756521e-05"
    ],
    [
      "0.006962087185155256",
      "0.007046222531705403",
      "0.008353274944417975",
      "0.0071426147112153325",
      "0.0072131783451671785",
      "-7.31716088880659e-08",
      "1.355086490358261e-08",
      "2.221137128882594e-07",
      "1.2020289416260216e-07",
      "-0.00012957265273406948",
      "6.489253775925876e-06",
      "-2.2525067094922664e-05",
      "-0.00024235157171419934",
      "-5.3432959502603604e-05",
      "-4.472112768148309e-05",
      "-7.060425222329374e-08",
      "1.2856483550672657e-09",
      "6.821645573568934e-08",
      "1.2309660044279874e-07",
      "2.857280475546594e-05",
      "-1.2331070801056759e-05",
      "-3.552813291311487e-05",
      "7.829821409658481e-05",
      "-0.0001585253273782407",
      "8.838594898743338e-05"
    ],
    [
      "0.006962089865082483",
      "0.007055407384855913",
      "0.008575607207598201",
      "0.007161921110906433",
      "0.007239476204403006",
      "-8.156326786255126e-08",
      "-7.909925042490037e-09",
      "2.4831798985909157e-07",
      "1.312760622891861e-07",
      "-0.00014726041006250736",
      "3.917209542059039e-06",
      "-2.32669418212572e-05",
      "-0.000275712134406763",
      "-6.543392508814794e-05",
      "-4.734900134340921e-05",
      "-7.732508192037993e-08",
      "2.2871352184098432e-08",
      "6.489503318861799e-08",
      "1.3785291386889668e-07",
      "3.266101695122725e-05",
      "-1.20670222694523e-05",
      "-4.017808826700148e-05",
      "7.717627701514092e-05",
      "-0.0001825676478167297",
      "0.00010048981894179314"
    ],
    [
      "0.006962127161808802",
      "0.007150229715578486",
      "0.010039092714811893",
      "0.007352818931858493",
      "0.0075420420283139784",
      "-1.6572235809996943e-07",
      "7.4096909516500605e-09",
      "4.7571568245097965e-07",
      "2.6394692079570146e-07",
      "-0.00027730869285845587",
      "6.569243234792852e-06",
      "-4.4055412759472595e-05",
      "-0.0005172505314269545",
      "-0.00018310177885856192",
      "-8.907446930380297e-05",
      "-1.0895674526773904e-07",
      "-8.151844633940064e-08",
      "1.7128059674699002e-07",
      "2.615071147082066e-07",
      "9.375375566174314e-05",
      "-3.0191178541770438e-05",
      "-8.455372768648289e-05",
      "0.00019744742688287514",
      "-0.00034773328170258213",
      "0.00019694641239151678"
    ],
    [
      "2.6959448975277676",
      "137.4344203380683",
      "23.56676276985303",
      "91.94892197616724",
      "34.791920768155954",
      "2.467865942916201",
      "1.0892697900022883",
      "6.565820489616878",
      "-1.9140220262463183",
      "3.243133116059654",
      "8.025312591134009",
      "33.03721659026194",
      "24.077740655102875",
      "-2.826247944489542",
      "14.238230992640428",
      "-16.104693872468335",
      "-2.142109113769952",
      "-7.851113662364108",
      "-6.19023295219917",
      "-15.517773957490693",
      "29.913404725417898",
      "-24.52137858186493",
      "-21.254903323382695",
      "-6.538732530614025",
      "-13.728978755506015"
    ],
    [
      "0.006962296270264",
      "0.0076131488603450636",
      "0.015523359866491553",
      "0.008133346069219505",
      "0.008785226176903013",
      "-5.767936587992805e-07",
      "-1.2508068249577068e-06",
      "1.9059123894530656e-06",
      "1.1673529050484556e-06",
      "-0.0008602794519581205",
      "8.408714479465222e-06",
      "-0.00022045841134025822",
      "-0.0014163750731227699",
      "-0.0006856556788958931",
      "-0.000210677582354816",
      "-4.927961410256085e-07",
      "5.116592359368597e-07",
      "3.5908749793864347e-07",
      "7.800470764179498e-07",
      "0.0003559552537103562",
      "-5.701175189314915e-05",
      "-0.000336636533692783",
      "0.0002862397942838493",
      "-0.0002932657427076024",
      "0.0004499762483761332"
    ],
    [
      "0.0069625345266441764",
      "0.0077451873292548774",
      "0.020085967659246452",
      "0.008768678608188404",
      "0.009688981570425362",
      "-5.786504939291421e-07",
      "1.6855701538593984e-06",
      "1.7645747696885917e-06",
      "8.62216028811686e-07",
      "-0.0012592932310435808",
      "0.0003756124357812857",
      "-0.00040468100196522",
      "-0.002860177455566777",
      "0.00018953534708678944",
      "-0.0008197808997194318",
      "-1.6277163060092286e-06",
      "-5.537507021342988e-07",
      "8.377417207982977e-07",
      "1.1111919600164152e-06",
      "-0.00015747651744603785",
      "-7.893595515980244e-05",
      "-0.00013975032577288914",
      "0.0012481380568804012",
      "-0.0029824476107978273",
      "0.0010358222300136766"
    ],
    [
      "0.006962166178822861",
      "0.007184750053300586",
      "0.011111361112746338",
      "0.00751431669308428",
      "0.007627887468211563",
      "-1.7371796095873318e-07",
      "-1.1995473000483684e-07",
      "6.72579344723055e-07",
      "2.4786257877415363e-07",
      "-0.00035664261570970035",
      "6.443133082003759e-05",
      "-6.2675016052344e-05",
      "-0.0008770473614906504",
      "-0.00013785526842831008",
      "-0.00015292295460430353",
      "-2.99954860735093e-07",
      "1.831613804134358e-07",
      "1.2955554654491842e-07",
      "4.0667669180422734e-07",
      "9.426397215511142e-05",
      "-3.441957173796419e-05",
      "-5.490173921511315e-05",
      "0.0002588905355575106",
      "-0.0007257728032938669",
      "0.0003255137558586719"
    ],
    [
      "0.0069621171372623285",
      "0.007110281309442701",
      "0.009364341090124653",
      "0.007274883661879461",
      "0.007360869058662135",
      "-1.2871536183434544e-07",
      "-9.652620802064355e-09",
      "3.9362554467578665e-07",
      "1.948198355174549e-07",
      "-0.00022416646055953878",
      "2.356957143436345e-05",
      "-4.227911627589004e-05",
      "-0.0004364685852553129",
      "-9.344798040988494e-05",
      "-8.093016586544254e-05",
      "-1.5639674631183092e-07",
      "9.066942680641578e-08",
      "9.409193306941115e-08",
      "2.2767323185119357e-07",
      "5.272494748271101e-05",
      "-2.0969983073594398e-05",
      "-5.1168543863590226e-05",
      "0.00013879944828172814",
      "-0.0003136922357693083",
      "0.00016629665498707155"
    ],
    [
      "0.006962121806395493",
      "0.007128653155086974",
      "0.009695962367792063",
      "0.007308090402823231",
      "0.007411037791438609",
      "-1.4455538606264988e-07",
      "-8.3634265431761e-08",
      "4.450197352067742e-07",
      "2.22507261566719e-07",
      "-0.0002477993982303549",
      "1.9318959786336976e-05",
      "-4.811005285071076e-05",
      "-0.0005046354225077295",
      "-0.00010769004994614627",
      "-8.635415974160716e-05",
      "-1.6752172882142143e-07",
      "1.52512679139603e-07",
      "9.421906381126346e-08",
      "2.5473942110834063e-07",
      "6.597749074410084e-05",
      "-2.057558678567676e-05",
      "-6.079020618599671e-05",
      "0.00014516382004019712",
      "-0.00036183066566442077",
      "0.00018921899012920584"
    ],
    [
      "0.006962127190889512",
      "0.007147146550211376",
      "0.010052281884483394",
      "0.007341865728376516",
      "0.007435788544917303",
      "-1.6393364049896732e-07",
      "-9.010207438458788e-08",
      "4.949618898940088e-07",
      "2.479113982611309e-07",
      "-0.000288217688572617",
      "2.2440521384262934e-05",
      "-5.1205030642711244e-05",
      "-0.0005450381843830603",
      "-0.00012745369580695538",
      "-8.726827371157462e-05",
      "-1.71034815457518e-07",
      "2.2467875086437647e-07",
      "9.512980868231037e-08",
      "2.7248715393420473e-07",
      "7.323853456021633e-05",
      "-2.158586105898075e-05",
      "-6.662581646676562e-05",
      "0.0001477752051167943",
      "-0.0003635489910984957",
      "0.0002009641919451762"
    ],
    [
      "0.006962202599507041",
      "0.007417740764993007",
      "0.013358993321536733",
      "0.007687088411226167",
      "0.00802983374834016",
      "-4.577256238545866e-07",
      "2.5804229894144337e-07",
      "9.421240904787287e-07",
      "7.268757326112015e-07",
      "-0.0007225997875986514",
      "1.7514230200150485e-05",
      "-0.00015547367120022463",
      "-0.0008971826158590175",
      "-0.00016372077907196366",
      "-0.00016394853839971917",
      "-3.2781772283442124e-07",
      "3.380072808446061e-07",
      "3.0673033721831824e-07",
      "5.00222655593902e-07",
      "6.057377838719891e-05",
      "-4.103421152539349e-05",
      "-0.0001956647116233411",
      "0.000283633785497834",
      "-0.0004022660397483455",
      "0.00031584126962676056"
    ],
    [
      "2.625349681178572",
      "125.31560731598017",
      "65.74539126887035",
      "35.38949064147813",
      "78.89796326497405",
      "-13.442367148450598",
      "2.508102999078463",
      "-6.673424239788299",
      "-11.5575670192427",
      "10.546358012876922",
      "64.68267842897646",
      "39.613719111357405",
      "-2.1734546725273756",
      "5.562836137452025",
      "17.193712189088547",
      "11.655933167094485",
      "6.72672974324758",
      "6.287479350386833",
      "-2.0984842831366386",
      "-58.216795691129306",
      "0.3180505457532657",
      "60.02932548896497",
      "25.760760704334636",
      "0.9434019121344271",
      "38.81048456772065"
    ],
    [
      "0.006963013892708416",
      "0.009544138357913718",
      "0.07659456137326347",
      "0.013678126637427337",
      "0.012648177679858827",
      "-2.89915228298615e-06",
      "1.4534826214611428e-05",
      "4.923144713674388e-07",
      "2.7031047260385904e-06",
      "-0.008557642631475978",
      "0.002952916773285992",
      "-0.0015931359988477633",
      "-0.014742336154046212",
      "0.0019619421579370904",
      "-0.0029111412450762526",
      "-2.4685271554142445e-06",
      "3.017681997045263e-06",
      "2.1788886370560687e-06",
      "-1.828600310301786e-08",
      "-0.004144043320991824",
      "-0.00028775659597887407",
      "0.0009378083810937106",
      "0.00896165747415234",
      "-0.013292007769518561",
      "0.003230463729627494"
    ],
    [
      "0.006962538510257522",
      "0.008052846300307528",
      "0.02087628334120175",
      "0.00963224814779035",
      "0.011593873116121362",
      "-1.053444337870904e-06",
      "3.5166977766285136e-07",
      "3.283760612600676e-06",
      "1.4254393015972036e-06",
      "-0.0007840005958366591",
      "-0.0002680395604555267",
      "-0.0002388971042625663",
      "-0.0028296433720445225",
      "-0.00022525542838986023",
      "-0.00049376470153438",
      "-8.426252971957033e-07",
      "1.8289400357777153e-07",
      "4.4472709340627404e-07",
      "2.8834282764317266e-06",
      "0.00030425594955809754",
      "-0.00013317113125868452",
      "-0.0008308502521563322",
      "0.00036452784213080103",
      "-0.0033231555403002186",
      "0.0017864062416946915"
    ],
    [
      "0.0069621670582258295",
      "0.007266081648805856",
      "0.010882569492270898",
      "0.007517498995257851",
      "0.007758923250178421",
      "-3.035746492473209e-07",
      "2.7587646262354964e-07",
      "7.218809429390289e-07",
      "4.5970813698541144e-07",
      "-0.00039655122287873503",
      "-1.1652045016323395e-05",
      "-9.122027043854903e-05",
      "-0.0005884687683792747",
      "-0.00010433836035321163",
      "-0.00011780445441072792",
      "-2.280895368594196e-07",
      "1.0053412458017312e-07",
      "1.8448048400818573e-07",
      "4.679232748655623e-07",
      "7.66681944417086e-05",
      "-4.358196111408122e-05",
      "-0.0001481229501105858",
      "0.00020388553870763563",
      "-0.0004189071697622681",
      "0.00028804253148437286"
    ],
    [
      "0.006962117207689157",
      "0.007115026139591661",
      "0.00949544278326882",
      "0.007305834449475405",
      "0.00740291880104408",
      "-1.1733240036886464e-07",
      "8.762941118545494e-08",
      "3.744611138623075e-07",
      "2.2962873099247917e-07",
      "-0.0002092899410555776",
      "4.314019976131854e-06",
      "-3.715264240462234e-05",
      "-0.000457002087084447",
      "-9.464151403943033e-05",
      "-7.591431011323746e-05",
      "-8.745840052401504e-08",
      "-9.98172350613867e-08",
      "1.0854695387051531e-07",
      "2.232665655092775e-07",
      "8.01491335116963e-05",
      "-4.22168707541284e-05",
      "-6.118549170587948e-05",
      "0.00024146059977396574",
      "-0.00039838905014928476",
      "0.0001933511994974333"
    ],
    [
      "0.006962121758109669",
      "0.007113380280312258",
      "0.00951794095969805",
      "0.00730504793457801",
      "0.007407830519325688",
      "-1.1072009372413991e-07",
      "9.089577593097439e-08",
      "3.811207136218355e-07",
      "2.4305872095709225e-07",
      "-0.00020936270225602066",
      "8.726793886950347e-06",
      "-4.1475322506497946e-05",
      "-0.0004579904295873008",
      "-7.702591703284578e-05",
      "-8.249035213897731e-05",
      "-9.60531544875531e-08",
      "-8.94287410288916e-08",
      "1.236182808634175e-07",
      "2.0666092049314764e-07",
      "6.706025738742044e-05",
      "-3.9467400333849967e-05",
      "-5.816848086938033e-05",
      "0.00022389854736057604",
      "-0.00038629085210786264",
      "0.00018590855681420467"
    ],
    [
      "0.00696212710423074",
      "0.007127924943542898",
      "0.00970452215677062",
      "0.0073448519489413815",
      "0.007426773617703579",
      "-1.218857570396212e-07",
      "9.626300394575251e-08",
      "4.156407296121371e-07",
      "2.4576452498997584e-07",
      "-0.00022826161487464632",
      "1.9593713795193512e-05",
      "-4.5194122741188024e-05",
      "-0.0005221591717424561",
      "-8.006337794492257e-05",
      "-9.31621458481173e-05",
      "-1.1716260259447223e-07",
      "-1.0622483272411207e-07",
      "1.4535292095342533e-07",
      "2.2438612367916476e-07",
      "7.224556010759641e-05",
      "-4.571816330889784e-05",
      "-5.6885362581457285e-05",
      "0.0002643530156957024",
      "-0.0004339866282091367",
      "0.000207424701455318"
    ],
    [
      "0.0069622013546691355",
      "0.007240211475235586",
      "0.012785488898333697",
      "0.00782573519938998",
      "0.007919020934953664",
      "-1.3958606959095557e-07",
      "1.1931212565506384e-07",
      "7.860935439229105e-07",
      "3.358645046721943e-07",
      "-0.0003882387674319252",
      "5.758244280545383e-05",
      "-5.496941227890696e-05",
      "-0.0013436923561346008",
      "-0.00015948123720997982",
      "-0.000237340365264625",
      "-1.9338527508579917e-07",
      "-5.068863609574558e-07",
      "3.4028025045412886e-07",
      "3.799133785485962e-07",
      "0.0001790144251224193",
      "-0.00011174477381309538",
      "-6.949148948456063e-05",
      "0.0007145243482551551",
      "-0.00126371455325135",
      "0.0005175467048595588"
    ],
    [
      "1.2499148513000018",
      "77.41713598307943",
      "38.98515804077096",
      "30.699190119049568",
      "13.48137434930914",
      "-2.9356014963978954",
      "4.6087575666860525",
      "-1.4428780054769572",
      "0.31925120470739066",
      "16.1401905186959",
      "-28.957099084934093",
      "24.119904992481732",
      "-30.390140808807267",
      "17.435315712746128",
      "-18.753963208003604",
      "-9.230673878688245",
      "-4.110983284741201",
      "4.905162030279519",
      "-3.5348683174416737",
      "45.77331301899065",
      "-23.645685197866957",
      "12.804908545280336",
      "11.989595046860652",
      "-14.61826976956898",
      "6.372709060969742"
    ],
    [
      "0.006963037067608666",
      "0.012714975743954495",
      "0.05893978132430383",
      "0.02875905614398729",
      "0.018427176534274125",
      "-1.6323462546468523e-06",
      "-5.16721868290713e-06",
      "1.1331446015450678e-05",
      "-4.990741072376851e-07",
      "-0.008807956927374624",
      "0.0057644440171765",
      "0.0010909323425415526",
      "-0.028507078759123353",
      "3.398897314767058e-05",
      "-0.002283106968211319",
      "-5.82803271872724e-06",
      "4.1079554786083465e-08",
      "3.006942377855822e-07",
      "9.557099240066865e-06",
      "0.005458241863842858",
      "-0.004299754565253424",
      "0.00139102240096375",
      "0.004109814381240774",
      "-0.01827504018723192",
      "0.0120788187413202"
    ],
    [
      "0.007129793430449103",
      "0.4948454004844778",
      "9.83442105160076",
      "0.9487173409197015",
      "0.9729683529001985",
      "-0.0012984616625918556",
      "-0.021888784472577773",
      "0.006340327662595754",
      "0.004148994229879686",
      "-0.42524273117095096",
      "-0.5264176713059925",
      "0.4543753118373657",
      "-1.3927967227155735",
      "-2.630552203623434",
      "-0.06021282919607844",
      "0.005021572718757762",
      "-0.011756021475149923",
      "-0.004425219035292436",
      "0.006588789256460893",
      "2.133809575639973",
      "-0.41851844199105986",
      "-0.5063472030865901",
      "2.6962163316362258",
      "-1.5745213446257618",
      "0.9477757109217282"
    ],
    [
      "0.0069663894494922576",
      "2.672728962866766",
      "10.311036780039888",
      "2.593770580085777",
      "2.528402661942958",
      "-0.002368062110514412",
      "-0.003523597007234466",
      "0.0026231759419855457",
      "0.0016589057118298785",
      "-0.10017790340453603",
      "-2.5808003165074695",
      "0.14142582922174307",
      "-0.8357473561840585",
      "-5.078589321558476",
      "0.31728182168578795",
      "0.001830946720149047",
      "-0.004699426315214921",
      "-0.0013600661655273393",
      "0.002395238224654096",
      "5.219256592668193",
      "-0.46766823095100996",
      "-2.5832895378078735",
      "5.073754949190329",
      "-0.19007277358828084",
      "2.5286607349749484"
    ],
    [
      "0.006962536660837744",
      "0.007828508262994154",
      "0.021395913050855458",
      "0.008729074727279492",
      "0.009893434041624679",
      "-3.235267180329661e-07",
      "-2.9382033769085043e-06",
      "2.7669313399138537e-06",
      "2.0291741392835382e-06",
      "-0.0011184959100147094",
      "-0.0001588206462638006",
      "-0.0002320599975564811",
      "-0.0025386290409579446",
      "-0.000841458116399449",
      "-0.0005495470727704936",
      "-9.928272855186478e-07",
      "-8.182356904349872e-08",
      "9.553376721000247e-07",
      "4.647547207994043e-07",
      "0.000463322044918776",
      "-6.498669944497347e-05",
      "-0.00048154768878561576",
      "0.0005371893237810975",
      "-0.0009174571942797472",
      "0.0006988292241340078"
    ],
    [
      "0.006962166833168779",
      "0.007215620895255119",
      "0.011807713831995427",
      "0.007496698440799943",
      "0.0077210195160438855",
      "-2.044419649206589e-07",
      "-1.6747468850380985e-08",
      "6.954503569783299e-07",
      "3.7771485616058585e-07",
      "-0.00047893074899236815",
      "3.56232418659455e-06",
      "-6.186734797474718e-05",
      "-0.0008358570353794966",
      "-0.00011825606075024655",
      "-0.0001420813781030975",
      "-3.1881853951848696e-07",
      "1.7928178638237203e-07",
      "1.1629511155817347e-07",
      "4.014879060113305e-07",
      "0.00010312271561641048",
      "-2.1659805093636845e-05",
      "-0.00011457221506543456",
      "0.0001715856565417377",
      "-0.00046729337186355007",
      "0.00025429306520618317"
    ],
    [
      "0.006962117368971505",
      "0.007119447982964639",
      "0.00961801360410494",
      "0.007288143116572122",
      "0.0074344005557964695",
      "-1.3658067701607525e-07",
      "-1.2335376632598348e-09",
      "4.2115805785077227e-07",
      "2.393714131347369e-07",
      "-0.0002566648039354662",
      "2.43281182872266e-06",
      "-4.306487785113047e-05",
      "-0.0004411824239641446",
      "-8.823699281769065e-05",
      "-8.452512305058087e-05",
      "-1.6133685391474744e-07",
      "9.407940052931446e-08",
      "8.645655517318306e-08",
      "2.446655730765027e-07",
      "3.9843579382966515e-05",
      "-1.556588019562941e-05",
      "-7.18475155988891e-05",
      "0.00011069315132201997",
      "-0.0002770811433000278",
      "0.0001577937731933521"
    ],
    [
      "0.006962121922584197",
      "0.007120356394029449",
      "0.009642648605565789",
      "0.007299132690688147",
      "0.007434905184047478",
      "-1.3308316941611995e-07",
      "6.160460414184968e-08",
      "4.240297233659725e-07",
      "2.364955436990184e-07",
      "-0.0002612610090501504",
      "1.0075074499794692e-05",
      "-4.2070733346700154e-05",
      "-0.0004501874292030792",
      "-8.151456154111116e-05",
      "-8.843176032089459e-05",
      "-1.6808325591163814e-07",
      "3.372660840032412e-08",
      "9.615358669873399e-08",
      "2.515570859870837e-07",
      "3.965917183181138e-05",
      "-2.015418920322398e-05",
      "-6.846567193136081e-05",
      "0.00013228211696558796",
      "-0.00029206105432931577",
      "0.00016301920656929618"
    ],
    [
      "0.006962127337024204",
      "0.007147059336016103",
      "0.010028513990965106",
      "0.007345621701111748",
      "0.007498066636720481",
      "-1.6580236642161522e-07",
      "1.0074360887691182e-07",
      "4.774920873409303e-07",
      "2.5713728151124274e-07",
      "-0.00030402435182839396",
      "7.335758285871357e-06",
      "-4.4573204062435855e-05",
      "-0.0005059625337987837",
      "-0.00011410683469191721",
      "-9.212150385130562e-05",
      "-1.84796949354193e-07",
      "3.9772677105982775e-08",
      "9.39652748854097e-08",
      "3.0841908864240586e-07",
      "5.6571772441988225e-05",
      "-2.4774681595327332e-05",
      "-8.122253101737322e-05",
      "0.00016637396024103213",
      "-0.0003512914225465049",
      "0.00019434937284785168"
    ],
    [
      "0.006962202157890094",
      "0.007352438651611458",
      "0.012238952700986974",
      "0.007736730513177487",
      "0.008077543222785224",
      "-3.2711808265834663e-07",
      "8.52357313601969e-08",
      "9.76883392744132e-07",
      "5.626567589907556e-07",
      "-0.00048124239337452674",
      "9.041609044001425e-06",
      "-9.988902037593087e-05",
      "-0.0008172814910397729",
      "-0.00034039846239543336",
      "-0.00018487186916637808",
      "-2.718432608881272e-07",
      "-1.2557816378854656e-07",
      "2.7085213863157804e-07",
      "5.900554503997245e-07",
      "8.736729158016749e-05",
      "-6.54303506026339e-05",
      "-0.00017829888102286915",
      "0.0004166384563295025",
      "-0.0006547425031200345",
      "0.00039924554643630197"
    ],
    [
      "1.3474862787757238",
      "61.3928648736489",
      "17.404834946874047",
      "41.940144681855806",
      "27.282653580955945",
      "8.540986312594592",
      "4.796695246120832",
      "-6.319326876146026",
      "4.306036663384661",
      "30.246312104584756",
      "-31.08677567124216",
      "17.794891717175908",
      "-23.07402348440503",
      "15.773252583722812",
      "-33.03431871963058",
      "-3.0539125088335677",
      "0.14217899849802856",
      "-4.032024949469577",
      "4.235401426808287",
      "11.85970282890084",
      "-40.09349216957259",
      "36.78672102053933",
      "-13.748553685082662",
      "14.647400113792974",
      "-7.004231701694161"
    ],
    [
      "0.006963031394402736",
      "0.009579244320034925",
      "0.14886333952528755",
      "0.01369549974928857",
      "0.012573531751281572",
      "3.7499788288326782e-06",
      "-4.78958522442349e-05",
      "1.2034958032012454e-05",
      "8.115872171908396e-06",
      "-0.008797985230598573",
      "0.0007968465997271329",
      "0.0004952815260855053",
      "-0.023750201451028335",
      "-0.013642979059764145",
      "0.0014908006815814005",
      "2.334900899420716e-06",
      "1.9955520074625544e-05",
      "-3.2174490537617772e-06",
      "-1.8002577091259053e-07",
      "0.009102323486106253",
      "-0.0012892154116332338",
      "-0.001517898758113596",
      "-0.0011107855049522543",
      "-0.0030593130275271166",
      "0.0015715250769256658"
    ],
    [
      "0.006962537377867336",
      "0.008095513359963875",
      "0.020666925339203224",
      "0.009372942065801568",
      "0.009285863287913613",
      "-6.317111020853566e-07",
      "-2.5203755290172686e-06",
      "3.337081690446709e-06",
      "1.5658192002975894e-06",
      "-0.0007782637022009886",
      "9.597791214416512e-05",
      "-0.00027812910136719427",
      "-0.003060166482431991",
      "-0.0009834360769747214",
      "-0.0003870176366504241",
      "-2.853123821583979e-07",
      "-5.862622454121318e-07",
      "1.0771600638086322e-06",
      "1.1782030371359394e-06",
      "0.0010470476377101557",
      "-0.00026207596390202765",
      "-0.0004088306825713599",
      "0.0010990918507242265",
      "-0.0015430327598327488",
      "0.0011712113587474151"
    ],
    [
      "0.006962167043229187",
      "0.007253662183176783",
      "0.010934397278149186",
      "0.007571957059866785",
      "0.007750848892069804",
      "-2.2984740824292702e-07",
      "-1.533132119867473e-07",
      "7.957537069048932e-07",
      "4.25128198112439e-07",
      "-0.0003230550261360921",
      "1.426676880198157e-05",
      "-8.30044133990292e-05",
      "-0.000699620167213224",
      "-0.00021256530088622252",
      "-0.00013354876273058213",
      "-1.8728032658247283e-07",
      "4.569841738582551e-08",
      "2.3342813870731715e-07",
      "3.954899438618656e-07",
      "9.475219313545108e-05",
      "-4.487715908967352e-05",
      "-0.00012456069576174432",
      "0.00023814627162316933",
      "-0.00045802618016523526",
      "0.0002996236331383749"
    ],
    [
      "0.006962117255620622",
      "0.007118035349306437",
      "0.009626451918598273",
      "0.007312691024319972",
      "0.007398822359832757",
      "-1.237576886743234e-07",
      "-6.962280645554558e-08",
      "4.1840329357164355e-07",
      "2.0701213991056609e-07",
      "-0.0002122182747465974",
      "9.490859917460208e-06",
      "-3.657593088837844e-05",
      "-0.0004969639237660932",
      "-0.00013051313205668898",
      "-7.678966084877982e-05",
      "-8.207646614372301e-08",
      "-6.454650913698187e-08",
      "1.719907098177612e-07",
      "1.8239709288942597e-07",
      "8.695781718510345e-05",
      "-2.749503376356068e-05",
      "-6.261431292830343e-05",
      "0.00017553576234315705",
      "-0.00030684664446656843",
      "0.0001749429210103784"
    ],
    [
      "0.006962121841004173",
      "0.007124196671940634",
      "0.009683442976509304",
      "0.007328235635195317",
      "0.007441813276184928",
      "-1.2820034196851427e-07",
      "-4.373131637791707e-08",
      "4.3157533106805175e-07",
      "2.1986460583291004e-07",
      "-0.00021032159753298598",
      "7.372536377868446e-06",
      "-4.026335354977171e-05",
      "-0.0005200671210538266",
      "-0.00012240484782476967",
      "-8.856696927535452e-05",
      "-1.0086915470142407e-07",
      "-1.0221439459878293e-07",
      "1.86719408001912e-07",
      "1.953024867041343e-07",
      "8.724213595799575e-05",
      "-2.9733244291369734e-05",
      "-6.664708764181545e-05",
      "0.0001911673365288519",
      "-0.0003553698391010885",
      "0.00018945527374343782"
    ],
    [
      "0.006962127107379072",
      "0.007133192323557893",
      "0.009996036267380576",
      "0.007342621198669147",
      "0.007496448970588122",
      "-1.3122587146775364e-07",
      "-5.392062736990097e-08",
      "4.5353883374075686e-07",
      "2.478208043825625e-07",
      "-0.00023823692163062562",
      "8.226825940654813e-07",
      "-4.073478691126852e-05",
      "-0.0005494352110140355",
      "-0.0001416692630531526",
      "-9.331170765328826e-05",
      "-1.051874784917861e-07",
      "-7.490012488315622e-08",
      "1.7944116394661047e-07",
      "2.0677230227185073e-07",
      "9.155263998419115e-05",
      "-2.7270739754980984e-05",
      "-7.51066056753849e-05",
      "0.00017931574898651177",
      "-0.00037066968125700796",
      "0.00019508693348239378"
    ],
    [
      "0.006962201198340146",
      "0.007265563618463252",
      "0.01347028126540135",
      "0.007709025862176264",
      "0.0079195082837809",
      "-1.9828645549994409e-07",
      "-2.379869063920094e-07",
      "8.228739442256068e-07",
      "3.960234104680046e-07",
      "-0.00044616647219808885",
      "-6.164893528288694e-06",
      "-4.688717217746513e-05",
      "-0.001298702958843198",
      "-0.0002898309269987839",
      "-0.00017476552032749177",
      "-1.3833778949470902e-07",
      "-4.862908724419236e-07",
      "4.2779092532692286e-07",
      "2.93149708890272e-07",
      "0.0003160813686731997",
      "-7.542817905096544e-05",
      "-0.00012549953481028633",
      "0.0004501125970267915",
      "-0.0008247277223191021",
      "0.0003895909185799015"
    ]
  ],
  "rational_Q": [
    [
      "0.006967571709889743",
      "1.3754677664443378",
      "15.538589914006536",
      "3.6429666782337904",
      "2.0814754790084904",
      "1.3754677664442991",
      "64.30144733882645",
      "269.13266788212627",
      "58.34127942936298",
      "65.56659698598963",
      "15.538589914006016",
      "269.132667882127",
      "1823.6203275842736",
      "371.7686400136751",
      "139.18481854991296",
      "3.6429666782336616",
      "58.34127942936482",
      "371.768640013659",
      "99.02108534669682",
      "63.27836641194386",
      "2.0814754790084353",
      "65.56659698598763",
      "139.18481854991884",
      "63.27836641194117",
      "79.68639253778164",
      "-0.0008400488782967105",
      "0.0005970831396714888",
      "-0.00018969550035647796",
      "0.000805503966635438",
      "-0.0008400488782962061",
      "-0.010020142914821976",
      "0.0012300116929585654",
      "0.003539920841080403",
      "-0.0013546927642922864",
      "0.0005970831396713525",
      "0.0012300116929567855",
      "-0.05405574150817773",
      "0.0008129238223254081",
      "0.0039856766135235155",
      "-0.00018969550035726333",
      "0.0035399208410806884",
      "0.0008129238223261892",
      "-0.0002882046809875181",
      "0.0008955617474473089",
      "0.0008055039666343208",
      "-0.0013546927642919754",
      "0.003985676613525765",
      "0.000895561747447807",
      "-0.001025530665079328",
      "-3.1742785958525057",
      "0.21820116440532727",
      "-0.7486579219473861",
      "0.006369062919607288",
      "4.976437589197808",
      "-10.82185925788589",
      "0.8997825366262552",
      "1.3398236890623059",
      "0.26775371079976534",
      "0.4240015585899604",
      "30.397813090745572",
      "0.3082361025398616",
      "-1.0926959004972256",
      "1.2414085415392526",
      "0.5119003952026633",
      "-9.604822132949167",
      "4.783988258092621",
      "0.6225217644373322",
      "0.16098887471854462",
      "-1.9474771490899234",
      "-10.96352896140019",
      "-0.11817291409432096",
      "4.432856737663784",
      "-0.2246403130855403",
      "-0.20953966741575503",
      "0.26775371079993293",
      "-9.76504884252334",
      "17.46761368481982",
      "2.721876477296098",
      "-7.501367189941651",
      "0.9260952940859157",
      "5.502080028868684",
      "-55.58510843109084",
      "-15.082117172539515",
      "-2.0946189413915444",
      "-0.7292564229839684",
      "11.402845446052774",
      "13.670789142376544",
      "-10.18205976327526",
      "2.84498097407473",
      "-0.2013760053028097",
      "-5.514667865888861",
      "26.56058201649915",
      "7.3427584429146755",
      "-9.994023281953048",
      "0.3408082926295528",
      "1.2414085415392453",
      "9.870315307073268",
      "-2.379352008591664",
      "5.501863500049973",
      "-6.000212809248011",
      "-0.7292564229841989",
      "-15.556684379839226",
      "52.46377011957294",
      "-13.67099153999739",
      "-12.259618842432836",
      "1.5968443940871508",
      "3.9493390877793066",
      "-9.850602084108493",
      "8.025087240555976",
      "2.206318678901039",
      "-1.6127287495006157",
      "3.350161653520338",
      "-5.882667663052362",
      "-1.9603371413093984",
      "9.684763399150192",
      "0.16098887471844894",
      "-3.5182180590034946",
      "7.934303851524479",
      "-0.8294927274188805",
      "-3.18756094581473",
      "-0.20137600530281086",
      "-7.8781351624467035",
      "-17.884621891114946",
      "6.4628488257096315",
      "-0.6144458875058907",
      "-1.6127287495005698",
      "-1.2526944985954882",
      "3.767820741981808",
      "-2.579712112597593",
      "3.7997891683556726",
      "-0.9540111084983252",
      "7.67656014310473",
      "4.456211136406953",
      "-4.729005202994356",
      "-0.04350525455685355",
      "4.97643758919781",
      "0.4240015585903845",
      "0.5119003952023793",
      "-1.9474771490900586",
      "-3.174278595852287",
      "-10.821859257885597",
      "30.397813090746048",
      "-9.60482213294965",
      "-10.963528961399806",
      "0.21820116440528692",
      "0.8997825366261532",
      "0.3082361025395312",
      "4.7839882580922755",
      "-0.11817291409437895",
      "-0.7486579219473206",
      "1.339823689062573",
      "-1.0926959004973291",
      "0.6225217644373138",
      "4.4328567376635135",
      "-38.39040998937538",
      "-0.7234387414164735",
      "5.168955186469202",
      "-9.765048842525111",
      "-38.390409989374966",
      "333.1767891917393",
      "-38.76213525716713",
      "-46.490200448441705",
      "9.870315307072294",
      "-0.7234387414160143",
      "-38.76213525716619",
      "35.23147360423307",
      "-6.019182141743212",
      "-3.5182180590027645",
      "5.168955186471929",
      "-46.490200448446075",
      "-6.0191821417428075",
      "42.18858072685592",
      "-34.35466669836973",
      "-18.375375855575466",
      "5.502080028869281",
      "-24.42149669889467",
      "-230.55018143913543",
      "83.79703026908429",
      "12.929200128326864",
      "-15.556684379838961",
      "-38.36347847318279",
      "58.7790146020203",
      "-51.04226928938545",
      "36.30516169828459",
      "-7.878135162447239",
      "-1.0515334080401917",
      "99.72706141593449",
      "-12.12855110732257",
      "-61.262645211429316",
      "-13.6951689755372",
      "11.40284544605148",
      "-38.363478473180855",
      "14.894531283748176",
      "-42.31935481224933",
      "-11.07687355739519",
      "3.949339087778634",
      "22.480899997809978",
      "-28.409064297374314",
      "2.103200948592146",
      "7.6723476513590985",
      "-1.252694498595016",
      "-25.282791298533414",
      "-10.629950390575615",
      "8.979643468481468",
      "11.953666037399964",
      "-5.514667865888652",
      "-1.0515334080402112",
      "16.199814284406614",
      "23.717415984522514",
      "-4.33695757017879",
      "3.350161653519889",
      "-25.28279129853631",
      "4.425148935345761",
      "2.8947452824961304",
      "-26.85920001969949",
      "7.6765601431050206",
      "-13.860556555889698",
      "-4.87919389216569",
      "5.689559639775124",
      "15.202198705900013",
      "17.467613684819877",
      "-55.585108431092145",
      "13.670789142377892",
      "26.560582016498884",
      "-0.22464031308563656",
      "2.721876477295538",
      "-15.082117172537128",
      "-10.182059763275566",
      "7.342758442916046",
      "-0.20953966741542923",
      "-7.501367189941368",
      "-2.0946189413918153",
      "2.844980974073779",
      "-9.994023281955496",
      "-230.55018143913168",
      "58.77901460202403",
      "99.72706141593132",
      "-2.3793520085921607",
      "-34.35466669836975",
      "83.79703026908275",
      "-51.04226928938484",
      "-12.128551107321824",
      "7.934303851524809",
      "-18.375375855575573",
      "12.929200128328358",
      "36.305161698283854",
      "-61.26264521142984",
      "-222.19889645659012",
      "-283.3114458877607",
      "52.463770119572025",
      "14.89453128374844",
      "-222.19889645658432",
      "209.67302184166365",
      "-9.61466175896061",
      "-17.884621891114325",
      "16.199814284407168",
      "-283.31144588777823",
      "-9.614661758961157",
      "252.492605426342",
      "69.15757236307532",
      "-9.85060208410903",
      "-28.409064297374126",
      "3.5405805227587455",
      "-100.76502841585561",
      "12.033331923372522",
      "3.7678207419826593",
      "4.425148935343777",
      "49.62753588359498",
      "-42.67196462541707",
      "-56.28214390911626",
      "-5.8826676630526125",
      "-10.629950390575804",
      "49.62753588359382",
      "-48.252478280450255",
      "-11.364841185521852",
      "4.456211136406403",
      "-4.879193892166398",
      "24.754953925296025",
      "-10.914904395362917",
      "-66.14080497038546",
      "5.501863500050427",
      "-13.670991539996404",
      "8.025087240556346",
      "-1.9603371413092634",
      "0.34080829262969264",
      "-6.000212809247575",
      "-12.259618842434483",
      "2.2063186789008227",
      "9.68476339915007",
      "-42.319354812250445",
      "2.1032009485916943",
      "8.979643468483921",
      "-0.8294927274191398",
      "-13.6951689755367",
      "-11.07687355739658",
      "7.6723476513598134",
      "11.953666037400579",
      "-100.76502841585261",
      "-42.671964625416315",
      "6.462848825709254",
      "23.717415984520564",
      "69.15757236307336",
      "12.033331923371373",
      "-56.28214390911423",
      "-4.735106369894862",
      "-2.5797121125972895",
      "2.8947452824975697",
      "-48.25247828045396",
      "-4.735106369893818",
      "42.93773187373011",
      "-4.729005202994776",
      "5.689559639774595",
      "-10.9149043953647",
      "-16.921513348653615",
      "2.640050588590992",
      "-3.187560945815837",
      "-0.614445887505401",
      "3.799789168355825",
      "-0.043505254556866525",
      "-4.336957570178714",
      "-26.859200019697496",
      "15.202198705900509",
      "-11.364841185521334",
      "-66.14080497038906",
      "2.6400505885921057",
      "-0.0006250083901423468",
      "0.0018144235634335439",
      "0.0008060232539523603",
      "-0.00014560004481056795",
      "0.0006250083901424967",
      "6.870139057424842e-16",
      "-0.001995837087424054",
      "0.0010115336122635057",
      "-0.0013698483773590833",
      "-0.001814423563433394",
      "0.001995837087422251",
      "-5.976782233728756e-17",
      "-0.006346373498814803",
      "-0.008114432203486847",
      "-0.0008060232539495492",
      "-0.0010115336122633282",
      "0.006346373498811955",
      "9.03815138694081e-16",
      "-0.0006813706087266983",
      "0.00014560004481038803",
      "0.001369848377358286",
      "0.008114432203486234",
      "0.0006813706087263679",
      "7.606905103877007e-16",
      "1.5289057227925948",
      "0.08520374203243818",
      "-0.6367920513019591",
      "-0.23161252351961922",
      "-0.22687996323602827",
      "-3.4780511470159396",
      "3.8137013649496385",
      "1.2615922929070515",
      "1.294105996554981",
      "-1.2131860680296191",
      "-1.6843133796234315",
      "-3.9980691387180527",
      "0.6233453161568454",
      "1.297552219990677",
      "5.420769339602409",
      "-4.618188382762098",
      "-0.5355120788669341",
      "-2.015843615003467",
      "0.32418278807433876",
      "-5.840391879093884",
      "-0.8099098125449364",
      "3.983118161429745",
      "0.8643340312348349",
      "-0.8175557649269345",
      "3.794808770680577",
      "1.2941059965549349",
      "-5.562825365207593",
      "14.645747812679584",
      "-10.132835151064358",
      "-3.9215502024280093",
      "-5.058254321789143",
      "-8.812547435635018",
      "-25.53690786231924",
      "6.946162883649334",
      "-8.231662059796294",
      "-5.200035844249519",
      "-11.829076200810333",
      "4.616334497878688",
      "-0.581601407369348",
      "5.67585265495534",
      "-1.8825439989938904",
      "21.290329709472406",
      "11.546221482475097",
      "-8.10984226132197",
      "-1.357009365568263",
      "-0.9537112002678382",
      "1.2975522199907528",
      "5.278405453633279",
      "-1.9179979443639827",
      "-4.027803149350185",
      "3.671355187010499",
      "-5.20003584424939",
      "-0.4316958331876958",
      "28.862299974520866",
      "-13.417294621079463",
      "-7.84880206237349",
      "0.8133086734516863",
      "-1.9117417310881117",
      "12.875949740685762",
      "4.781214344472875",
      "-8.266436985406223",
      "0.410799276592948",
      "-2.268116545586593",
      "-0.2865738379812445",
      "6.097597293744183",
      "2.0409862104242675",
      "0.3241827880742386",
      "5.476500224681807",
      "-3.35055255567739",
      "-3.4590826199327482",
      "-0.0008467664897299709",
      "-1.882543998993767",
      "1.893124008500427",
      "27.749188999173413",
      "-0.10128098034999317",
      "-2.9501833354099354",
      "0.4107992765929216",
      "-3.7698213510292895",
      "0.2689428457269949",
      "4.137555364798288",
      "-0.9227519900702578",
      "-0.1411423771213448",
      "4.129372025548054",
      "-6.053076581743864",
      "-1.715204340497064",
      "4.429700359725722",
      "0.22687996323522805",
      "1.2131860680296023",
      "-5.420769339601899",
      "5.840391879093715",
      "-1.5289057227926244",
      "3.478051147016315",
      "1.6843133796238807",
      "4.618188382762588",
      "0.8099098125448748",
      "-0.08520374203245197",
      "-3.8137013649498126",
      "3.998069138718008",
      "0.5355120788676323",
      "-3.983118161429618",
      "0.6367920513019456",
      "-1.2615922929068857",
      "-0.6233453161570732",
      "2.015843615003509",
      "-0.8643340312344518",
      "-22.83031671623925",
      "-2.0099209241730027",
      "26.55076770404769",
      "-5.5628253652082424",
      "22.830316716238308",
      "1.2421554051359903e-12",
      "-36.19879508291517",
      "7.952212054252156",
      "5.2784054536327005",
      "2.009920924171609",
      "36.198795082915765",
      "1.092182602475045e-12",
      "-28.82063273283386",
      "5.476500224682098",
      "-26.550767704048592",
      "-7.952212054252304",
      "28.82063273283536",
      "-1.4690869394383956e-13",
      "-48.02658110151754",
      "17.989887581621396",
      "-8.812547435636485",
      "23.29599839444748",
      "117.0084497440147",
      "130.20791627553956",
      "-7.825767937829997",
      "-0.43169583318739596",
      "-42.33675720836617",
      "-32.94160113416144",
      "31.86960123741697",
      "15.357346422753874",
      "1.8931240085004213",
      "45.59059644614204",
      "-17.82242106605685",
      "-41.081726806778356",
      "23.32082378137693",
      "-14.183522770589947",
      "-11.829076200809075",
      "-42.33675720836631",
      "28.132961281349566",
      "5.2094578390923205",
      "-37.45235586639715",
      "-1.9117417310880944",
      "10.128992702357014",
      "54.061973550832406",
      "-9.894914744220923",
      "-3.937035612961369",
      "-3.7698213510296585",
      "0.5073112502702415",
      "34.99817323360238",
      "3.3095160341779315",
      "-2.7851903662099557",
      "21.29032970947372",
      "45.590596446142754",
      "-144.28113163699118",
      "15.958069141890466",
      "60.36858722444687",
      "-2.268116545586138",
      "0.5073112502695843",
      "59.266996744925464",
      "-33.27341700814691",
      "-7.81175874171764",
      "4.129372025547949",
      "2.204879459630391",
      "5.818546419966767",
      "7.867339699670019",
      "-20.67381922148407",
      "-14.64574781267944",
      "25.53690786232127",
      "-4.616334497879171",
      "-11.54622148247405",
      "0.8175557649267163",
      "10.132835151066022",
      "-6.94616288365075",
      "0.5816014073693598",
      "8.109842261322106",
      "-3.7948087706805005",
      "3.9215502024286293",
      "8.231662059795674",
      "-5.675852654957095",
      "1.3570093655682895",
      "-117.00844974401711",
      "32.94160113416356",
      "17.8224210660564",
      "-1.917997944364535",
      "48.026581101519504",
      "-130.20791627553552",
      "-31.86960123741654",
      "41.08172680677776",
      "-3.3505525556784144",
      "-17.989887581621144",
      "7.825767937828971",
      "-15.35734642275338",
      "-23.320823781375857",
      "-136.3871284392911",
      "43.473535555101186",
      "28.862299974518347",
      "28.13296128135122",
      "136.3871284392818",
      "-1.292138917034663e-12",
      "-174.29073794923403",
      "27.749188999172553",
      "-144.2811316369892",
      "-43.473535555101044",
      "174.290737949234",
      "-1.7515970019703444e-13",
      "1.5766156754020788",
      "12.875949740687117",
      "54.06197355083536",
      "-97.54874392024458",
      "41.785989839470346",
      "5.933049878638883",
      "0.2689428457262109",
      "59.26699674492371",
      "-50.49786800788461",
      "-75.984935153405",
      "52.08880160071855",
      "-0.2865738379807282",
      "34.99817323360192",
      "-50.4978680078847",
      "-13.75988947852458",
      "58.73072154314278",
      "-6.053076581743661",
      "5.818546419966032",
      "-6.192410222708222",
      "-31.191011999466998",
      "1.6199463773812237",
      "4.02780314935045",
      "13.417294621079112",
      "-4.781214344472477",
      "-6.097597293742964",
      "0.953711200267759",
      "-3.671355187011024",
      "7.848802062373458",
      "8.266436985406326",
      "-2.0409862104237506",
      "-5.209457839092133",
      "9.894914744224147",
      "-3.309516034176063",
      "-3.459082619932467",
      "14.183522770589226",
      "37.452355866398804",
      "3.9370356129615627",
      "2.78519036621041",
      "-41.78598983946979",
      "75.98493515340088",
      "-0.10128098035029307",
      "15.958069141888464",
      "-1.576615675402738",
      "-5.933049878637406",
      "-52.08880160071863",
      "-35.93613817675261",
      "4.13755536479869",
      "-33.273417008147845",
      "-13.759889478525746",
      "35.93613817675375",
      "1.4835113596904453e-13",
      "-1.715204340497586",
      "7.867339699668098",
      "-31.19101199946787",
      "12.067575474088862",
      "51.97970854279771",
      "0.0008467664896263701",
      "2.9501833354100264",
      "0.9227519900700786",
      "-4.429700359725942",
      "-60.36858722444593",
      "7.811758741719502",
      "20.67381922148171",
      "-58.73072154314337",
      "-1.6199463773810248",
      "-51.979708542792"
    ],
    [
      "2.156414073047878",
      "13.300595447042552",
      "52.82441426376995",
      "18.428017226859644",
      "13.059646234074183",
      "13.300595447042495",
      "65.95558404852048",
      "255.50679402279513",
      "55.88286016120051",
      "57.564707959641005",
      "52.82441426377217",
      "255.50679402279513",
      "1788.081800335094",
      "341.4947172025428",
      "133.20307380938291",
      "18.428017226859076",
      "55.88286016120202",
      "341.494717202543",
      "101.01101318180633",
      "65.93752896575197",
      "13.059646234074012",
      "57.56470795964288",
      "133.20307380939215",
      "65.93752896576332",
      "75.8117061944264",
      "0.020776970829940865",
      "0.13987631855555288",
      "-2.2454504314578005",
      "-0.8012163700764806",
      "0.020776970830225654",
      "-8.143071042325268",
      "7.454583450703917",
      "-1.8606667153684475",
      "-0.070645780091765",
      "0.13987631855534172",
      "7.454583450703882",
      "-45.50925074807551",
      "7.692508814217354",
      "9.140908435732845",
      "-2.245450431457051",
      "-1.860666715367212",
      "7.6925088142184626",
      "-6.907574950751424",
      "0.3473897492531666",
      "-0.8012163700773011",
      "-0.07064578009398911",
      "9.140908435731907",
      "0.34738974925410393",
      "-8.26896269641264",
      "-9.098716942453603",
      "1.311742033176437",
      "-0.5348650364554729",
      "1.134198667763149",
      "10.498361450548158",
      "-10.486727193222274",
      "1.1992981644113994",
      "-0.4727715746899119",
      "-1.182756806031486",
      "-1.7466371501310947",
      "58.56754160603699",
      "-8.82483311074435",
      "-1.1350585455252533",
      "-0.03413815415425726",
      "1.5984613696768715",
      "-6.781829003160033",
      "3.463795656524594",
      "-0.9424449451777721",
      "-0.18045004515515978",
      "-3.2190796086483657",
      "-11.187242254429444",
      "4.551067888534058",
      "4.7115191839828245",
      "-4.064140671830617",
      "-6.4018259642170525",
      "-1.1827568060323144",
      "-9.36826272838625",
      "-5.614875096046896",
      "8.857801886606024",
      "-9.250815423494085",
      "-1.0194384012891946",
      "2.083562797423367",
      "-46.28516839066645",
      "-16.02814468007082",
      "-5.383241592102709",
      "-0.3845638369745419",
      "14.555082822806941",
      "3.2046181831971445",
      "-8.780939295620163",
      "6.695936332560928",
      "-0.6951417729747716",
      "-3.1099879983859036",
      "6.809501180572406",
      "8.887168004648487",
      "-4.132545918646036",
      "-0.33978435994440076",
      "-0.03413815415392129",
      "11.86267665308151",
      "-4.346399715477244",
      "8.084571312256195",
      "-2.905406103258662",
      "-0.3845638369742978",
      "-18.025444296758923",
      "66.75888737708698",
      "-16.50067490973613",
      "-16.04985096404447",
      "2.242019398201653",
      "1.8615857600843237",
      "-10.502647052963797",
      "8.864184499929815",
      "2.2132435531102224",
      "-2.5658032019160926",
      "3.3691689856145914",
      "-3.7519665478393716",
      "-7.1521424408603895",
      "15.0941787782489",
      "-0.18045004515596663",
      "1.2549429807817207",
      "4.698285670471946",
      "-4.717014859787979",
      "0.09111023142807559",
      "-0.6951417729750835",
      "-10.282095814586732",
      "7.513160558930205",
      "3.6551006118842184",
      "-6.398178491110268",
      "-2.565803201916107",
      "-0.025367788904522907",
      "0.9045379007600521",
      "7.717721489826996",
      "-2.151507030126422",
      "-1.6631612029194818",
      "6.361514741692562",
      "1.1370481265177619",
      "-4.043459088238131",
      "2.237907710151685",
      "10.498361450545357",
      "-1.7466371501312516",
      "1.5984613696777543",
      "-3.2190796086494076",
      "-9.098716942454343",
      "-10.486727193221716",
      "58.567541606035775",
      "-6.781829003158813",
      "-11.187242254428261",
      "1.3117420331758065",
      "1.199298164410414",
      "-8.824833110744784",
      "3.4637956565240846",
      "4.551067888532289",
      "-0.534865036455983",
      "-0.47277157468860576",
      "-1.1350585455223279",
      "-0.9424449451795626",
      "4.711519183981208",
      "-45.52031195831009",
      "-1.1176627156665304",
      "6.83490956360385",
      "-9.368262728387807",
      "-45.52031195830763",
      "333.62777489209833",
      "-40.194668737620006",
      "-52.07257146608513",
      "11.862676653079362",
      "-1.1176627156682823",
      "-40.19466873762099",
      "39.1078019374114",
      "-6.007403611640172",
      "1.254942980781462",
      "6.83490956360347",
      "-52.07257146609731",
      "-6.007403611641919",
      "47.89960455299312",
      "-31.666674899005166",
      "-9.56410144723285",
      "2.0835627974242272",
      "-23.664310972924227",
      "-230.06851877095397",
      "86.03208556709536",
      "11.767271517712878",
      "-18.025444296759837",
      "-40.67142269499438",
      "61.29213125761905",
      "-50.45545475198357",
      "31.03764119564531",
      "-10.282095814586855",
      "-3.80023091104254",
      "100.38783281158673",
      "-8.976938859484632",
      "-57.534182041862806",
      "-11.480518328110923",
      "14.555082822807204",
      "-40.67142269499609",
      "12.813237271568964",
      "-38.81084464656374",
      "-9.770781665732079",
      "1.86158576008532",
      "17.020138647267135",
      "-27.19181392413948",
      "-0.20446063790676838",
      "5.159713594116003",
      "-0.02536778890589803",
      "-24.53336165136547",
      "-9.00480013481363",
      "4.364561333523414",
      "7.611555987187729",
      "-3.1099879983853818",
      "-3.8002309110423234",
      "11.36026416592157",
      "22.585938924218706",
      "-8.401459922292986",
      "3.3691689856143126",
      "-24.533361651362736",
      "8.913153924315019",
      "6.167482614193427",
      "-21.42898099813274",
      "6.3615147416930595",
      "-12.012291348790214",
      "-3.4446852091815274",
      "5.032773640319653",
      "14.793210280675128",
      "-5.614875096047733",
      "-46.28516839066988",
      "3.204618183196825",
      "6.809501180571946",
      "-4.064140671830835",
      "8.857801886605808",
      "-16.028144680071364",
      "-8.780939295621218",
      "8.887168004647997",
      "-6.40182596421749",
      "-9.250815423494732",
      "-5.383241592102193",
      "6.695936332559267",
      "-4.132545918647487",
      "-230.068518770943",
      "61.292131257615885",
      "100.38783281158298",
      "-4.346399715478077",
      "-31.666674899003365",
      "86.03208556709238",
      "-50.455454751982096",
      "-8.976938859481654",
      "4.698285670470466",
      "-9.564101447232753",
      "11.767271517708839",
      "31.037641195643435",
      "-57.53418204186036",
      "-232.43380437329628",
      "-285.936269921033",
      "66.75888737708894",
      "12.813237271569005",
      "-232.43380437329168",
      "212.73503764807256",
      "-11.391618701980692",
      "7.513160558930766",
      "11.36026416592361",
      "-285.9362699210479",
      "-11.39161870198176",
      "249.40851489596662",
      "66.7112315400968",
      "-10.502647052963074",
      "-27.19181392414325",
      "7.492959397410228",
      "-93.73716267470049",
      "12.936963526806244",
      "0.9045379007578184",
      "8.913153924315338",
      "52.423872879279315",
      "-44.75537708039973",
      "-49.288822747754935",
      "-3.751966547841366",
      "-9.004800134809196",
      "52.42387287927792",
      "-45.0358229127228",
      "-17.525908618933748",
      "1.1370481265189716",
      "-3.4446852091809825",
      "27.689169916846133",
      "-8.102386887876774",
      "-64.27632792117369",
      "8.084571312256761",
      "-16.50067490973487",
      "8.864184499931214",
      "-7.15214244085984",
      "-0.33978435994493367",
      "-2.905406103257992",
      "-16.04985096404571",
      "2.2132435531120214",
      "15.094178778247517",
      "-38.810844646564334",
      "-0.2044606379095029",
      "4.364561333522565",
      "-4.717014859788143",
      "-11.480518328111163",
      "-9.770781665733322",
      "5.159713594113629",
      "7.611555987183921",
      "-93.73716267470255",
      "-44.75537708040208",
      "3.6551006118849996",
      "22.585938924221775",
      "66.7112315400992",
      "12.936963526808961",
      "-49.28882274775735",
      "-7.537568737376867",
      "7.7177214898264745",
      "6.167482614196814",
      "-45.03582291272761",
      "-7.53756873737353",
      "35.47816408418624",
      "-4.043459088235753",
      "5.032773640319848",
      "-8.102386887877833",
      "-16.542331083349715",
      "3.4800964493384736",
      "0.09111023142595677",
      "-6.3981784911089425",
      "-2.1515070301271653",
      "2.237907710152117",
      "-8.401459922296599",
      "-21.42898099814291",
      "14.793210280676345",
      "-17.525908618936313",
      "-64.27632792117875",
      "3.4800964493405147",
      "0.1332033790508491",
      "0.26161279336766513",
      "0.843714239332584",
      "-0.28031861522359214",
      "-0.1332033790516758",
      "-3.652709953528472e-13",
      "3.9887079368351848",
      "1.1920484380027465",
      "-4.438553786411419",
      "-0.2616127933679416",
      "-3.9887079368352434",
      "1.6594741248582457e-12",
      "5.947047922871188",
      "0.2759068941401699",
      "-0.8437142393312247",
      "-1.1920484380014942",
      "-5.9470479228718265",
      "2.2884625042657795e-13",
      "5.005518515236014",
      "0.2803186152237805",
      "4.438553786413349",
      "-0.2759068941393595",
      "-5.0055185152388795",
      "-5.42397455053631e-13",
      "-3.479893132376697",
      "-1.2314284899975536",
      "1.7355804945690025",
      "0.28282863891344767",
      "-6.114420387500581",
      "3.1969339147747338",
      "2.880682164014186",
      "-2.6085618151879344",
      "0.5332084765327558",
      "-3.771449199050477",
      "-16.059636166290577",
      "-6.747880586078288",
      "0.6066497135002246",
      "0.7715138764917271",
      "5.463416817361652",
      "-2.5553424200985724",
      "2.776239614780887",
      "-5.432358813520456",
      "1.4692535674514662",
      "-5.683499203686326",
      "2.094572165002934",
      "6.695846527805166",
      "-2.061759866945897",
      "-4.431346319440157",
      "6.000866777763496",
      "0.5332084765323333",
      "-1.883396557008269",
      "21.908075287134757",
      "-4.153895502721178",
      "-1.3920528257176217",
      "-8.310834499811643",
      "-9.797921250960396",
      "-18.41085675316708",
      "5.423453392819869",
      "-6.174426106285325",
      "-5.950156772283783",
      "-8.567802275467475",
      "-6.170027745876964",
      "0.41989637125474155",
      "7.373889266885909",
      "-3.56763137789424",
      "5.945179333164398",
      "14.290620881302402",
      "-2.208214259658423",
      "-6.740486087082193",
      "-3.4778907624738955",
      "0.7715138764926034",
      "7.051795712508277",
      "-5.491779979759282",
      "-6.740986495491827",
      "6.663605182201982",
      "-5.950156772284423",
      "-1.7623818414678614",
      "45.817226176460785",
      "-17.12835798322512",
      "-7.969677630006295",
      "1.4679191939635827",
      "-1.5819381182518557",
      "16.412053783253185",
      "6.740898827317236",
      "-9.644054231693852",
      "-0.6978384671170245",
      "-3.406878430501944",
      "-6.784688954983475",
      "10.016763811787673",
      "5.410767660459934",
      "1.4692535674508174",
      "4.988537780876365",
      "-9.187088700624813",
      "-6.286983223511282",
      "0.45715335664604195",
      "-3.5676313778940254",
      "14.849683792216313",
      "23.027663898398217",
      "-4.705035338641598",
      "3.567415043280248",
      "-0.6978384671164437",
      "-5.64704827374119",
      "8.082576233434544",
      "-0.16949306690686128",
      "-3.766290901297654",
      "2.037316092326416",
      "4.173582687622801",
      "-6.70349592178324",
      "-1.1779742869464884",
      "3.6569265805529376",
      "6.114420387501097",
      "3.771449199050768",
      "-5.463416817361466",
      "5.68349920368598",
      "3.479893132377147",
      "-3.1969339147741715",
      "16.059636166288975",
      "2.555342420097338",
      "-2.0945721650047435",
      "1.2314284899968087",
      "-2.880682164012603",
      "6.747880586076938",
      "-2.776239614782717",
      "-6.695846527803094",
      "-1.7355804945683626",
      "2.6085618151883367",
      "-0.6066497134994548",
      "5.432358813522624",
      "2.061759866944793",
      "-31.542594038546255",
      "-3.9612930769984556",
      "27.57652118496708",
      "-1.8833965570097326",
      "31.542594038548",
      "2.2594485656320984e-12",
      "-31.42285663094468",
      "9.840359920468844",
      "7.051795712506712",
      "3.961293077000556",
      "31.422856630945418",
      "2.6864852052743163e-12",
      "-33.045215023462724",
      "4.988537780874471",
      "-27.57652118496236",
      "-9.84035992046732",
      "33.04521502346085",
      "-2.842450000240355e-13",
      "-50.925373743421055",
      "24.443927659699316",
      "-9.79792125096088",
      "29.60209854579062",
      "119.40109213591971",
      "131.15419000124885",
      "-5.4761639063713625",
      "-1.7623818414681005",
      "-41.89166652169636",
      "-41.1714712272453",
      "30.85227603181929",
      "13.773025634180328",
      "14.849683792216563",
      "47.860401648445254",
      "-21.440860202238742",
      "-49.95953481929558",
      "29.140739496344356",
      "-7.964533864170908",
      "-8.567802275466189",
      "-41.89166652169643",
      "36.68170211523768",
      "4.105053043025071",
      "-34.17418794435146",
      "-1.5819381182534586",
      "5.258907343196072",
      "53.72338507348062",
      "-7.522518596443294",
      "-3.498726921295528",
      "-5.647048273740139",
      "-0.6244182340439612",
      "30.245634430949114",
      "-1.2114278742823048",
      "-0.7584425147251164",
      "5.945179333164211",
      "47.86040164844295",
      "-140.28420847892275",
      "28.726600778085558",
      "55.9777706571858",
      "-3.4068784305019584",
      "-0.624418234043273",
      "60.63289133088601",
      "-29.452894428024326",
      "-10.98588878932642",
      "4.173582687622194",
      "0.3477817573558311",
      "5.721675861893712",
      "8.23320843881584",
      "-21.649669987783707",
      "-21.908075287135485",
      "18.410856753167003",
      "6.17002774587742",
      "-14.290620881303171",
      "4.431346319440458",
      "4.153895502721273",
      "-5.423453392819524",
      "-0.41989637125549745",
      "2.2082142596571366",
      "-6.000866777763298",
      "1.3920528257178755",
      "6.174426106285965",
      "-7.373889266886188",
      "6.740486087080977",
      "-119.40109213592096",
      "41.171471227249356",
      "21.440860202240362",
      "-5.491779979759643",
      "50.925373743422334",
      "-131.15419000124658",
      "-30.852276031816004",
      "49.95953481929395",
      "-9.187088700624747",
      "-24.443927659697163",
      "5.476163906372467",
      "-13.77302563418187",
      "-29.14073949634651",
      "-136.79738105428092",
      "41.38689338790249",
      "45.817226176464395",
      "36.6817021152442",
      "136.79738105427526",
      "-1.838773742019862e-12",
      "-179.60167743270594",
      "23.027663898399656",
      "-140.2842084789259",
      "-41.38689338790437",
      "179.60167743270648",
      "-1.0766309940193519e-12",
      "1.344249669928783",
      "16.41205378325201",
      "53.72338507347792",
      "-91.36281876874217",
      "40.44219342613728",
      "8.343099801862369",
      "8.082576233435189",
      "60.632891330885776",
      "-52.107956687054696",
      "-74.84419437439564",
      "52.561627111770434",
      "-6.784688954981531",
      "30.24563443094495",
      "-52.10795668705271",
      "-15.749709151623568",
      "56.60212427321135",
      "-6.703495921781048",
      "5.721675861892724",
      "-5.823703918562245",
      "-34.180838957452345",
      "1.0985526145358029",
      "6.740986495491442",
      "17.12835798322526",
      "-6.740898827317498",
      "-10.016763811789252",
      "3.4778907624748254",
      "-6.663605182202978",
      "7.969677630007223",
      "9.644054231697764",
      "-5.410767660459516",
      "-4.105053043022161",
      "7.522518596444532",
      "1.2114278742803013",
      "-6.286983223512483",
      "7.964533864170271",
      "34.17418794435297",
      "3.4987269212966936",
      "0.7584425147246474",
      "-40.44219342613814",
      "74.84419437439834",
      "-4.705035338641258",
      "28.72660077808532",
      "-1.344249669928",
      "-8.343099801859132",
      "-52.561627111767535",
      "-33.217363934269414",
      "-0.16949306690514568",
      "-29.452894428024653",
      "-15.749709151619825",
      "33.217363934271354",
      "2.237477944023386e-12",
      "-1.1779742869478684",
      "8.23320843882286",
      "-34.18083895745003",
      "17.424080870219015",
      "50.29764029004737",
      "-0.4571533566465118",
      "-3.5674150432834675",
      "3.766290901298473",
      "-3.6569265805551487",
      "-55.97777065718466",
      "10.985888789323763",
      "21.649669987782676",
      "-56.60212427321491",
      "-1.0985526145372777",
      "-50.29764029004224"
    ]
  ],
  "products": [],
  "rational_weights": [],
  "status": "RIGOROUS COHERENT-ORBIT POLYGON EXTRACTION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.006962547054237004725288487 +/- 4.44e-28]",
      "[0.2667712839212788227838679 +/- 8.98e-28]",
      "[3.225516405500278495361131 +/- 5.21e-26]",
      "[0.02713965433177351500194069 +/- 4.91e-27]",
      "[0.04864206196232186032714449 +/- 4.13e-27]",
      "[0.07529325212265415672748477 +/- 2.20e-28]",
      "[35.90608932129067276556946 +/- 4.96e-26]",
      "[0.9424548831298277753679422 +/- 3.62e-26]",
      "[0.5096808748420023464071856 +/- 2.96e-26]",
      "[38.16790947391673403742807 +/- 3.72e-24]",
      "[3.637270580213329817582014 +/- 2.84e-25]",
      "[1.739302654709787626882397 +/- 3.47e-25]",
      "[0.08905719138437760173237506 +/- 4.86e-27]",
      "[0.2408222195282389802170473 +/- 3.53e-26]",
      "[0.03839323700044863201727907 +/- 3.51e-27]"
    ],
    [
      "[0.4465010866755289269587885 +/- 1.35e-26]",
      "[4.274363374329170136013001 +/- 4.78e-25]",
      "[23.75646160574694861540179 +/- 7.64e-25]",
      "[5.161556131500508648141212 +/- 3.35e-25]",
      "[1.594175435056713297035986 +/- 1.19e-25]",
      "[0.5878929390253209566396523 +/- 4.33e-26]",
      "[23.31706578089780794712310 +/- 4.45e-24]",
      "[3.090630337271209314195373 +/- 1.06e-25]",
      "[1.531640126387451708480908 +/- 3.32e-25]",
      "[36.77475615159276879123798 +/- 5.8e-27]",
      "[5.942183714129182604393182 +/- 7.55e-26]",
      "[1.369335015872092522904209 +/- 1.61e-25]",
      "[0.06325048400802539160094796 +/- 8.88e-28]",
      "[0.08704800493397631803767593 +/- 2.79e-27]",
      "[0.02813963797694657332544071 +/- 3.12e-27]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "On the stated oriented marking cell and multiplier interval, the coherent m-cycle orbit polygon equals m*w0*Pi_m. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.10882049985229969
}


==> anc/small-orders/order6/square_assignment_c6_square_0.0_0.135_d4_certificate.json <==
{
  "kind": "q4",
  "cell": 6,
  "m": 4,
  "target_edge": 1,
  "lambda_polygon": 4,
  "lambda_edge": 1,
  "points": [
    [
      "0",
      "1"
    ],
    [
      "0",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "1",
      "1"
    ],
    [
      "2/5",
      "1/5"
    ],
    [
      "59/180",
      "47/180"
    ]
  ],
  "interval": [
    "0.0",
    "0.135"
  ],
  "names": [
    [
      "orientation",
      0,
      1,
      2,
      1
    ],
    [
      "orientation",
      0,
      1,
      3,
      1
    ],
    [
      "orientation",
      0,
      1,
      4,
      1
    ],
    [
      "orientation",
      0,
      1,
      5,
      1
    ],
    [
      "orientation",
      0,
      2,
      3,
      1
    ],
    [
      "orientation",
      0,
      2,
      4,
      -1
    ],
    [
      "orientation",
      0,
      2,
      5,
      -1
    ],
    [
      "orientation",
      0,
      3,
      4,
      -1
    ],
    [
      "orientation",
      0,
      3,
      5,
      -1
    ],
    [
      "orientation",
      0,
      4,
      5,
      -1
    ],
    [
      "orientation",
      1,
      2,
      3,
      1
    ],
    [
      "orientation",
      1,
      2,
      4,
      1
    ],
    [
      "orientation",
      1,
      2,
      5,
      1
    ],
    [
      "orientation",
      1,
      3,
      4,
      -1
    ],
    [
      "orientation",
      1,
      3,
      5,
      -1
    ],
    [
      "orientation",
      1,
      4,
      5,
      1
    ],
    [
      "orientation",
      2,
      3,
      4,
      1
    ],
    [
      "orientation",
      2,
      3,
      5,
      1
    ],
    [
      "orientation",
      2,
      4,
      5,
      -1
    ],
    [
      "orientation",
      3,
      4,
      5,
      -1
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        1
      ],
      [
        2
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        2
      ],
      [
        3
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        3
      ],
      [
        0
      ],
      [
        0
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        1
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        3
      ]
    ],
    [
      "image",
      1,
      [
        0
      ],
      [
        1
      ],
      [
        0
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        1
      ],
      [
        1,
        5
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        4
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        5
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        4
      ],
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        1,
        2
      ],
      [
        2,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        2,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        1,
        5
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        1,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        1,
        2
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        2,
        4
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        2,
        3
      ]
    ],
    [
      "image",
      2,
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        0,
        1,
        5
      ],
      [
        1,
        4,
        5
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        4,
        5
      ],
      [
        1,
        2,
        4
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        1,
        2,
        4
      ],
      [
        2,
        4,
        5
      ],
      [
        0,
        1,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        1,
        2,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        4,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        2,
        3,
        4
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        2,
        3
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        3,
        5
      ]
    ],
    [
      "image",
      3,
      [
        2,
        4,
        5
      ],
      [
        2,
        3,
        4
      ],
      [
        0,
        1,
        3
      ]
    ]
  ],
  "qnames": [
    [
      "outer",
      0,
      0
    ],
    [
      "outer",
      0,
      3
    ],
    [
      "outer",
      1,
      0
    ],
    [
      "outer",
      1,
      1
    ],
    [
      "outer",
      2,
      1
    ],
    [
      "outer",
      2,
      2
    ],
    [
      "outer",
      3,
      2
    ],
    [
      "outer",
      3,
      3
    ],
    [
      "inner",
      0,
      4,
      0
    ],
    [
      "inner",
      0,
      4,
      1
    ],
    [
      "inner",
      0,
      4,
      2
    ],
    [
      "inner",
      0,
      4,
      3
    ],
    [
      "inner",
      0,
      5,
      0
    ],
    [
      "inner",
      0,
      5,
      1
    ],
    [
      "inner",
      0,
      5,
      2
    ],
    [
      "inner",
      0,
      5,
      3
    ],
    [
      "inner",
      1,
      4,
      0
    ],
    [
      "inner",
      1,
      4,
      1
    ],
    [
      "inner",
      1,
      4,
      2
    ],
    [
      "inner",
      1,
      4,
      3
    ],
    [
      "inner",
      1,
      5,
      0
    ],
    [
      "inner",
      1,
      5,
      1
    ],
    [
      "inner",
      1,
      5,
      2
    ],
    [
      "inner",
      1,
      5,
      3
    ],
    [
      "inner",
      2,
      4,
      0
    ],
    [
      "inner",
      2,
      4,
      1
    ],
    [
      "inner",
      2,
      4,
      2
    ],
    [
      "inner",
      2,
      4,
      3
    ],
    [
      "inner",
      2,
      5,
      0
    ],
    [
      "inner",
      2,
      5,
      1
    ],
    [
      "inner",
      2,
      5,
      2
    ],
    [
      "inner",
      2,
      5,
      3
    ],
    [
      "inner",
      3,
      4,
      0
    ],
    [
      "inner",
      3,
      4,
      1
    ],
    [
      "inner",
      3,
      4,
      2
    ],
    [
      "inner",
      3,
      4,
      3
    ],
    [
      "inner",
      3,
      5,
      0
    ],
    [
      "inner",
      3,
      5,
      1
    ],
    [
      "inner",
      3,
      5,
      2
    ],
    [
      "inner",
      3,
      5,
      3
    ]
  ],
  "rational_W": [
    "0.9486798788406113",
    "-115.68642929478399",
    "-237.52335613986213",
    "-56.36599904326673",
    "-60.4199306507782",
    "0.09800489565022329",
    "-0.08498248032193921",
    "-0.05756660034646425",
    "0.011206477316598134",
    "5.037301677619077",
    "-7.414209410236607",
    "4.148153731122031",
    "18.559921504857172",
    "7.139024468069044",
    "2.247410629491618",
    "0.011523641542659129",
    "0.1531045938395171",
    "0.014511427723297856",
    "-0.05422244488857589",
    "-5.763414754723023",
    "1.3490090317465857",
    "-0.6460181076181539",
    "-4.482157919500754",
    "12.565986656323672",
    "-12.99722772527516"
  ],
  "rational_G": [
    [
      "0.007402170708773721",
      "0.017780268866787425",
      "0.38032774794452384",
      "0.017907457118384127",
      "0.024787612724130763",
      "5.642896884147109e-06",
      "4.5336617242945104e-05",
      "-7.2915373663430015e-06",
      "3.440264505346385e-06",
      "-0.017383785672646753",
      "0.002172591374793058",
      "-0.00029437436546966915",
      "-0.035514601808037345",
      "-0.04050138836119023",
      "-0.002676517176770745",
      "-8.405985993371378e-06",
      "9.190785749356032e-05",
      "-4.652490310761694e-06",
      "-1.3224182161195546e-05",
      "0.02548853172484605",
      "-0.002734697748443084",
      "-0.006791112252661556",
      "0.026094811503328035",
      "-0.025533340007844567",
      "0.006440092376220774"
    ],
    [
      "0.007402199655943164",
      "0.026592126012742974",
      "0.922762343742623",
      "0.024352667867579458",
      "0.03257402816349266",
      "8.289044234964419e-06",
      "0.00010393849115611053",
      "-1.8775747861739712e-05",
      "-5.289859039978496e-06",
      "-0.06870950298042584",
      "0.004609655829181094",
      "0.004590050172544458",
      "-0.0830987544482391",
      "-0.1050416368868305",
      "0.0032507618071410727",
      "-2.322340482531805e-05",
      "0.000200046062752015",
      "-1.0194465070837973e-05",
      "-2.5326477102996153e-05",
      "0.0685880260232141",
      "-0.009553396091438437",
      "-0.012609072878927442",
      "0.05788716927268557",
      "-0.016520132594695328",
      "0.009147497952736823"
    ],
    [
      "0.007402820937432068",
      "0.03944714539321622",
      "1.6196765471961327",
      "0.03950864204166513",
      "0.05544870418758908",
      "2.7570957735505247e-05",
      "0.0002228835039551965",
      "-4.416522642668735e-05",
      "3.956428229363908e-06",
      "-0.09136713651920253",
      "0.0027764972357071593",
      "0.011618757145523687",
      "-0.14702889043335857",
      "-0.18951556337270054",
      "0.0015553768458498284",
      "-4.6402639864074513e-05",
      "0.0004399718200566832",
      "-2.2932818651804e-05",
      "-6.392765358725166e-05",
      "0.14098462036471873",
      "-0.018033731459062452",
      "-0.020065557762174308",
      "0.11523870540517883",
      "-0.09746790201488288",
      "0.024802266715603333"
    ],
    [
      "0.007403060610615315",
      "0.11116872222621309",
      "6.651488508957605",
      "0.08876282188626528",
      "0.10035161401677",
      "4.578515451489276e-05",
      "0.000630355914766033",
      "-0.00011197087042999798",
      "-7.719001261680414e-05",
      "-0.602748791601775",
      "0.04368451187666648",
      "0.04141574679215872",
      "-0.6203035388913554",
      "-0.6424738860343547",
      "0.051604183842536844",
      "-0.00017704874921812123",
      "0.0014712416664456388",
      "-0.00010844438289329226",
      "-0.00013502125444804971",
      "0.45142088593807667",
      "-0.06395009469459524",
      "-0.0661630765561291",
      "0.2700111361299998",
      "0.10093479367799955",
      "0.01847340070606022"
    ],
    [
      "0.007402318141474106",
      "0.0557702129444038",
      "2.9769171986117766",
      "0.05807250118742055",
      "0.1073206624043952",
      "4.309938058672995e-05",
      "0.000420522053425274",
      "-8.527168415254898e-05",
      "-4.100071103974279e-05",
      "-0.13918053351884635",
      "-0.01940662409774705",
      "0.032521116658538046",
      "-0.21403097687912928",
      "-0.49164412904187754",
      "0.017839959505326516",
      "-7.164701968029894e-05",
      "0.0005837980053793777",
      "1.2364219947770884e-06",
      "-0.00011503119336223667",
      "0.3140040737587043",
      "-0.03555916320983029",
      "-0.05226289104738085",
      "0.29686882641940515",
      "-0.12806755941509307",
      "0.059674948397565"
    ],
    [
      "0.05113944333483712",
      "29.878024242300068",
      "191.24875113531596",
      "26.783977319275696",
      "24.73439139994536",
      "0.0555698053405343",
      "-1.0115983251312608",
      "0.3457121381023062",
      "0.5130877885749526",
      "-59.02231367220188",
      "27.077650078194267",
      "-22.6654780279069",
      "-61.54069373592626",
      "31.384938339666007",
      "-16.87556942833221",
      "-1.0373568568856075",
      "2.4063993966333186",
      "-0.931327243383526",
      "0.7790349893596523",
      "-33.46167466441845",
      "7.755491225048599",
      "13.074124010765063",
      "13.318488206425707",
      "-58.128493357609955",
      "17.82443551337717"
    ],
    [
      "0.4450727712602443",
      "110.66673566600868",
      "255.0661968865421",
      "24.09852729677679",
      "33.715403116587716",
      "-1.5844200848670487",
      "-5.15850635700966",
      "1.1966584402564606",
      "0.43375372161606446",
      "25.58688149826471",
      "23.891717268880626",
      "-47.28969788818889",
      "-62.29921144890917",
      "5.65217588513515",
      "-13.292162392386167",
      "-6.744333862098745",
      "-0.6248979727289008",
      "-1.739381075846672",
      "3.108515785767166",
      "-66.00513730642686",
      "21.88116549985871",
      "-3.0914316228179635",
      "13.355201217773471",
      "-79.63714361214289",
      "22.38934388542731"
    ],
    [
      "0.0074027900973609095",
      "0.056895758947533466",
      "2.580726675647352",
      "0.034330615345138586",
      "0.09636443730055035",
      "3.0173817341421914e-05",
      "0.00017655975638140853",
      "-2.8272920829625522e-05",
      "-4.0162770841466754e-05",
      "-0.20324019027931517",
      "0.008685604036510487",
      "0.01550033059842882",
      "-0.17623318751951095",
      "-0.3934705462201654",
      "0.020984292874781395",
      "-5.7600069195555004e-05",
      "0.0005143636565073782",
      "-2.458765630317464e-05",
      "-7.351433648434636e-05",
      "0.2080911151218479",
      "-0.020062754445070906",
      "-0.051440431320673205",
      "0.11047315313072377",
      "0.09671267543646465",
      "0.012840329838794132"
    ],
    [
      "0.007402839751003157",
      "0.03759804341529706",
      "2.4945482077526795",
      "0.05892354307389414",
      "0.06603234687581988",
      "1.3969101052688588e-05",
      "0.00033670224479698187",
      "-7.345530007590147e-05",
      "4.995117122684828e-06",
      "-0.13878991435629764",
      "0.0046087355057199434",
      "0.016884563055005082",
      "-0.24041313474691572",
      "-0.2604189676240143",
      "0.0034666766394421096",
      "-5.1243839213549744e-05",
      "0.0005500668268657333",
      "-2.1637376041449688e-05",
      "-7.879862126880513e-05",
      "0.13930804475858383",
      "-0.023718101630936007",
      "-0.015778633037922592",
      "0.2170603269732671",
      "-0.16021421802026764",
      "0.04086027605286219"
    ],
    [
      "0.13359794136120903",
      "17.05296479979036",
      "106.47826037204005",
      "70.42277658736009",
      "46.5150063702741",
      "-0.5254523475959436",
      "1.4119618521168054",
      "1.4086287927436907",
      "-1.993154528910689",
      "1.6040987777518245",
      "-0.9318492048217446",
      "-2.1740051999994567",
      "-42.93023515047907",
      "-18.062570504131962",
      "-27.827671805349386",
      "-0.901283490290399",
      "-2.5878424882312614",
      "1.5678797471048067",
      "0.6593126126103439",
      "33.85771836994582",
      "1.9446144192189092",
      "-10.593671343773577",
      "24.652550983466636",
      "-35.638181804266104",
      "46.23104567541433"
    ],
    [
      "0.007402198477412891",
      "0.022490053254898307",
      "0.7794315695729307",
      "0.025840841344486068",
      "0.044379020530819206",
      "1.6024840242317094e-05",
      "0.00011339758160006767",
      "-2.3804183310471773e-05",
      "1.511625618357536e-06",
      "-0.015213850200062952",
      "-0.004834985008050321",
      "0.005893712047877827",
      "-0.06192754882308051",
      "-0.1199111196827194",
      "-0.002379073283419476",
      "-1.4774256805996933e-05",
      "0.00017497525208090472",
      "-1.450036716285506e-06",
      "-3.79094163877591e-05",
      "0.07423655013456244",
      "-0.006654609749840838",
      "-0.015576717294902665",
      "0.08019202578588056",
      "-0.07336407106945332",
      "0.019779387821774446"
    ],
    [
      "0.007402934717388026",
      "0.0654497811054274",
      "6.359093679052833",
      "0.1441819422530023",
      "0.1704124985304513",
      "8.558182253273977e-05",
      "0.000566016083226493",
      "-0.0001518684139793618",
      "3.432790124594321e-05",
      "-0.08050186289702166",
      "-0.026486546206962017",
      "0.042607340182151204",
      "-0.7283279751517598",
      "-0.757918118054639",
      "0.03304462127551754",
      "-6.031975806409772e-05",
      "0.0011536247728250327",
      "-8.351358050343346e-05",
      "-0.00018747951526747284",
      "0.4891042470926607",
      "-0.060378256210865795",
      "-0.06541665858396309",
      "0.5122589859806224",
      "-0.5314755950860601",
      "0.12489704330539943"
    ],
    [
      "0.007402863429822465",
      "0.05283210740100925",
      "2.797807079816248",
      "0.07181781585010613",
      "0.10644008510055339",
      "5.625530545921391e-05",
      "0.00035867028614286803",
      "-9.044456406345171e-05",
      "1.5067111017116945e-05",
      "-0.0841228216737625",
      "-0.01436908029025302",
      "0.030372223454326865",
      "-0.2808046106894533",
      "-0.3838130935754274",
      "0.004812530760012888",
      "-5.62774099532287e-05",
      "0.0006414602603979325",
      "-2.9053870848994317e-05",
      "-0.00012121585124685713",
      "0.2787736183597121",
      "-0.03450400944562524",
      "-0.040803975312374556",
      "0.2668419742737511",
      "-0.2598347390859407",
      "0.0656149955694232"
    ],
    [
      "0.015230201994241173",
      "2.1536922560541227",
      "29.829399848315575",
      "0.35606348132968946",
      "1.0904343558476037",
      "0.05633813734077808",
      "0.1495398257102993",
      "0.043041251696370485",
      "-0.05086178799591538",
      "-5.087260192197738",
      "0.12660733839467211",
      "0.41776692060030324",
      "1.2769364427352201",
      "-4.835556979630785",
      "-0.4156879430658338",
      "-0.1109536432617618",
      "0.4369738314932013",
      "0.008391524320256364",
      "-0.0565201607916035",
      "5.684537125026125",
      "0.7086650892846604",
      "-1.3319597097482299",
      "-1.9656649940815987",
      "1.601128801001207",
      "-0.12406826056151443"
    ],
    [
      "3.6447032736112304",
      "173.9807299423148",
      "656.5792290161871",
      "39.59649373405804",
      "305.36776783731756",
      "22.861452009928648",
      "9.423833756533238",
      "2.348908869124033",
      "-19.611205052057755",
      "-2.3841747312416754",
      "-0.12103509375241425",
      "-134.1734206223821",
      "24.355920780614124",
      "-51.07034055892485",
      "3.488008756950445",
      "-5.417645154104118",
      "23.457889391197238",
      "-3.9267732118551293",
      "8.244224962217384",
      "171.14435898379915",
      "-6.197781164926241",
      "26.456451890076398",
      "-74.7786622927875",
      "-134.80843814533603",
      "-32.92409498224125"
    ],
    [
      "0.34071470876704185",
      "85.44924716031713",
      "77.7459856510889",
      "7.782615800862048",
      "63.37519300357923",
      "-3.1562619318859815",
      "1.4658926151639151",
      "-0.08865415620535036",
      "3.1411838117637996",
      "-35.719850687625026",
      "19.73123472535399",
      "-71.23342325995343",
      "-0.7740180293745806",
      "19.758519827997485",
      "-16.27133998158801",
      "-4.086809179588533",
      "2.7992040685615662",
      "-1.263023146308905",
      "2.9341321305741745",
      "-2.9447035918512086",
      "11.074091349177456",
      "8.327283990242394",
      "-6.503535610928993",
      "-13.518535070605763",
      "10.406839413642427"
    ],
    [
      "0.0074036606413066175",
      "0.08810867414173795",
      "10.804037007783535",
      "0.25490927774381034",
      "0.3681575336496262",
      "0.0001039082816597796",
      "0.0022473473334465466",
      "-0.00045629601563080174",
      "-3.5903247317541975e-06",
      "-0.3240320250145976",
      "-0.07350101955826013",
      "0.12528797992290544",
      "-0.7365240339622273",
      "-1.4056154718261074",
      "-0.08111197387093609",
      "-0.00022808078688416866",
      "0.0023708181990141014",
      "0.00013516620993969214",
      "-0.0005757347557105106",
      "0.7669197066943676",
      "-0.09388362649426871",
      "-0.0733874049968878",
      "1.416421964300822",
      "-1.2836081849580325",
      "0.27400750457016476"
    ],
    [
      "0.007402937249692918",
      "0.0745302018383038",
      "3.708462203355669",
      "0.06765339881897468",
      "0.2034835171201916",
      "9.015276283839301e-05",
      "0.0005721521448471688",
      "-0.0001053077039056038",
      "-4.497391129981945e-05",
      "-0.03451573838817671",
      "-0.03762242418483295",
      "0.03131936706776761",
      "-0.18046578196803942",
      "-0.74064686151521",
      "-0.003778680854174138",
      "-7.289651890411542e-05",
      "0.0008098852786739605",
      "2.2265788218475645e-05",
      "-0.00020746724070288508",
      "0.4249732005539542",
      "-0.02287671184319198",
      "-0.09452703660248385",
      "0.3838191167967397",
      "-0.2884262688546107",
      "0.0933211936433845"
    ],
    [
      "14.537677820953736",
      "47.02922311093934",
      "347.2736322935784",
      "142.4283621087512",
      "208.18975214245086",
      "-12.30446088337944",
      "-31.7442217766242",
      "-16.986108755956487",
      "-17.955040638827494",
      "23.69291626141077",
      "65.27606694874896",
      "24.04847547745896",
      "77.98379813553274",
      "30.869165498977164",
      "50.22441987691207",
      "7.420082873525641",
      "12.545970946681235",
      "22.466802086940703",
      "47.54763667648375",
      "59.23022722927875",
      "-0.5758695659384779",
      "-37.60537543396771",
      "-22.7095108365726",
      "-104.86974390470789",
      "-15.44273199951451"
    ],
    [
      "0.9238667558605792",
      "265.8924679504527",
      "116.23274648945085",
      "45.769991986347826",
      "42.10192715465211",
      "-4.877242096932128",
      "2.9418040284275704",
      "-3.224920655221382",
      "4.094146716651594",
      "87.16125412757404",
      "-23.121239629659776",
      "-44.70916036743389",
      "-44.98643347597576",
      "8.550432885599882",
      "-33.47965219555108",
      "-14.434308787089853",
      "-6.969521074785848",
      "3.447891535798613",
      "0.5167620078431252",
      "104.70976960234641",
      "-65.85579986623415",
      "55.83078682563119",
      "-35.57023904062257",
      "55.70388356277572",
      "-17.378731822893165"
    ],
    [
      "0.052620598498940054",
      "816.73735541901",
      "121.2180697314447",
      "51.36388872313038",
      "206.2698663288004",
      "2.576423494833715",
      "-0.9990048703748025",
      "1.2540583533597967",
      "2.8207542588428227",
      "166.19300190441",
      "-9.97332208282954",
      "174.78705575413983",
      "-59.503611267335096",
      "-49.378624101697454",
      "79.52390599661138",
      "-4.962730067176455",
      "-1.9372428221170932",
      "0.7758466286301234",
      "-0.2996867156985439",
      "-235.08698469730908",
      "165.38602629068572",
      "238.42589656304847",
      "39.0498424908329",
      "119.11801970557096",
      "-59.49183298776672"
    ],
    [
      "0.007402215499770498",
      "0.020665882322813783",
      "0.9864567528819359",
      "0.030779373538983183",
      "0.04573747840345103",
      "1.615892642666801e-05",
      "0.00014441736148428793",
      "-3.258787466166723e-05",
      "9.645526352322255e-06",
      "-0.018130846074484425",
      "-0.003730659180870424",
      "0.006923270225312833",
      "-0.09284269232671717",
      "-0.12081268574288301",
      "-0.0038432062900315774",
      "-1.577589277462816e-05",
      "0.00022675220292981131",
      "-6.559391896622076e-06",
      "-4.4103820012250425e-05",
      "0.0744766554321188",
      "-0.007803614005251817",
      "-0.012421802496373596",
      "0.09617488140065542",
      "-0.10895346827204432",
      "0.0235909137402437"
    ],
    [
      "0.007402196887222645",
      "0.026450241515709814",
      "0.7897810935112765",
      "0.024550935665526172",
      "0.03581139190005362",
      "1.0156185692733302e-05",
      "3.39080759529624e-05",
      "-8.014397976379745e-06",
      "1.5663268959970658e-06",
      "-0.04178885461752471",
      "0.0020707153275124476",
      "0.0033869319331593178",
      "-0.07452816373840924",
      "-0.10378295205968646",
      "0.002310881683224886",
      "-9.917538053564495e-06",
      "0.00011004589584114304",
      "-6.895759529874422e-06",
      "-1.6988350013476655e-05",
      "0.07193078019142263",
      "-0.00874137425665199",
      "-0.01460546149128761",
      "0.05225009786381256",
      "-0.027594934960630715",
      "0.010786173390055382"
    ],
    [
      "52.634523703041566",
      "367.22508449350363",
      "235.4088060339582",
      "77.09199679173041",
      "21.772593328867966",
      "47.22710297055265",
      "70.74702041381632",
      "57.72182410048968",
      "13.33500015726714",
      "210.14834299906974",
      "70.81303403066188",
      "-14.383421950960715",
      "55.77993646757199",
      "11.823491135753537",
      "10.625561757437897",
      "-130.3909448904374",
      "-56.96978031492685",
      "-8.396387842884394",
      "12.546582700157757",
      "134.17715715933025",
      "131.38036415567598",
      "42.81761838826625",
      "48.656658724051354",
      "-2.330396931272872",
      "29.453407232022787"
    ],
    [
      "52.4198667483623",
      "298.0083156536166",
      "418.5697624612409",
      "21.884706411012804",
      "51.789960240262815",
      "120.59336582433318",
      "6.672807413282595",
      "-14.544543254679665",
      "30.42570238990468",
      "36.093160737606304",
      "-41.606660628877336",
      "54.37556150735451",
      "45.58333833732933",
      "-34.17902302291719",
      "-12.755704871128065",
      "23.804468798866186",
      "107.96779535827275",
      "5.630183184340931",
      "-21.097798242833257",
      "261.98734901247883",
      "21.33601985833675",
      "-73.13282521305551",
      "64.22848419331578",
      "-51.73548027430938",
      "13.600234666462793"
    ],
    [
      "0.06893633538238202",
      "709.147489025116",
      "121.26491924702623",
      "170.11316780821272",
      "75.16607689955728",
      "1.7659412338656915",
      "-1.0225693584535371",
      "2.340090287167386",
      "1.1085933150995706",
      "176.91246530954933",
      "44.7589981132608",
      "19.70523062587631",
      "-6.611596941500235",
      "-61.71720679527477",
      "-18.15923735687846",
      "-5.464882314872836",
      "-1.1039371820086075",
      "1.033870823744852",
      "-0.7360792402338575",
      "-134.21472012077737",
      "159.98456960096684",
      "110.61603808393305",
      "-21.346157225898008",
      "54.62656039850204",
      "-67.9830779379125"
    ],
    [
      "0.007402489456884725",
      "0.05441122454952954",
      "4.65065049174625",
      "0.10206577574936977",
      "0.17685077645057118",
      "7.363626085937709e-05",
      "0.0007290980328089053",
      "-0.00017315512375440034",
      "-7.937168746299444e-06",
      "-0.12080293061418099",
      "-0.03731468853415134",
      "0.055428853952418394",
      "-0.3476486219486662",
      "-0.7230141470886767",
      "-0.003619317307469173",
      "-9.116425457741076e-05",
      "0.0010400874451701953",
      "8.298556161826661e-06",
      "-0.0002333773616926339",
      "0.40982986848917546",
      "-0.04391991578817846",
      "-0.057660144411394894",
      "0.5437286540512333",
      "-0.4572377649336229",
      "0.12031112555241254"
    ],
    [
      "0.007402196284713696",
      "0.023267361108901687",
      "0.6333354299396886",
      "0.021504650798721256",
      "0.038592380118499234",
      "9.0490334843881e-06",
      "4.164994114160981e-05",
      "-8.842588659266796e-06",
      "1.487443771049781e-06",
      "-0.021594011119022195",
      "-0.0011657132789878264",
      "0.0023465672281574343",
      "-0.04297469400541185",
      "-0.09864758750811185",
      "-0.0017811187013415752",
      "-7.675230123291403e-06",
      "9.384683672268622e-05",
      "-1.5968540455437369e-06",
      "-1.8397139435463003e-05",
      "0.05761684886822796",
      "-0.005103811634936759",
      "-0.01429788743686389",
      "0.055522307815537505",
      "-0.03677629919151594",
      "0.012599685565960046"
    ],
    [
      "0.007402208587535575",
      "0.03390453898613226",
      "1.471224774508783",
      "0.03610575009061264",
      "0.0544151870145925",
      "1.3968631040049329e-05",
      "7.411697221528178e-05",
      "-2.106026455253142e-05",
      "-2.0873585570334036e-06",
      "-0.0858455742856068",
      "-0.0017761875780007881",
      "0.012133839570460608",
      "-0.12498767384739862",
      "-0.21483148374317299",
      "0.008894706912729583",
      "-1.797682165643646e-05",
      "0.00019104040701223702",
      "-8.293625676957842e-06",
      "-3.155911500433196e-05",
      "0.12693947933147404",
      "-0.01759455810782407",
      "-0.0230518623951794",
      "0.1321477449504333",
      "-0.04654644324770274",
      "0.024614710423776595"
    ],
    [
      "64.49665683822752",
      "667.3905029161238",
      "440.9313481928444",
      "72.6149111295872",
      "121.27998881922788",
      "-14.685852706318293",
      "-13.251760872448617",
      "-53.16400039585109",
      "-62.22370999186911",
      "-433.5570654493648",
      "98.23298272208353",
      "113.51592089298478",
      "-66.96730899269961",
      "-97.07670661467954",
      "57.32967612951023",
      "205.28673149285473",
      "-132.43946461571534",
      "28.678601764823146",
      "29.57692724512439",
      "88.39817944982633",
      "157.44452847088965",
      "178.71706762977672",
      "-68.80096414342452",
      "-179.43737458888597",
      "26.399251055010637"
    ],
    [
      "0.02939588041432109",
      "347.7694897020994",
      "43.365895217263436",
      "103.15610086361207",
      "14.617835751034391",
      "2.5780356924578585",
      "0.409853380564762",
      "1.216874830636437",
      "0.31087714965227486",
      "17.71977547058385",
      "181.49055943086307",
      "57.00884677298546",
      "-3.8524473980086253",
      "-9.458989768160329",
      "33.82423212986837",
      "-0.9759546531021289",
      "0.7140075745216948",
      "-0.8758506529380766",
      "-0.438809573008991",
      "98.4281235353976",
      "-49.68663432975795",
      "-37.05424957053134",
      "-58.03996899729153",
      "-14.315865569596241",
      "-11.458504587930777"
    ],
    [
      "0.007402289149205114",
      "0.036326676303939556",
      "2.2475067241780873",
      "0.0467548419531612",
      "0.052818959952293944",
      "1.654391780969854e-05",
      "0.00030799253289098176",
      "-6.435893383627817e-05",
      "-1.0580451545791693e-05",
      "-0.14155221341838328",
      "0.0019159175698537513",
      "0.01924357032252317",
      "-0.2081778538327151",
      "-0.2537858323029792",
      "0.01070892028673828",
      "-5.3391596284166016e-05",
      "0.0004821242018446595",
      "-1.8655557298159782e-05",
      "-6.818008804482431e-05",
      "0.1645076160767512",
      "-0.025566944866613185",
      "-0.018052369780040822",
      "0.18144904448146718",
      "-0.09958429870022718",
      "0.03112514756433324"
    ],
    [
      "0.007402246550865145",
      "0.027446816211701634",
      "1.2281505064900924",
      "0.026539339274594412",
      "0.03580842858962309",
      "2.048895659816154e-05",
      "0.00015105792757139118",
      "-2.629260087338093e-05",
      "1.7732038441549877e-07",
      "-0.0655135983366038",
      "0.0034596992617853856",
      "0.007652549205777259",
      "-0.11410508405933883",
      "-0.13253204635845547",
      "0.004674943128772992",
      "-3.1100681073679066e-05",
      "0.00032218634843757493",
      "-2.1870314112920176e-05",
      "-4.154944895143731e-05",
      "0.10436642962676178",
      "-0.0119542230876611",
      "-0.013495606236312853",
      "0.05933335759479728",
      "-0.05440668900404077",
      "0.012834679524999181"
    ],
    [
      "0.007402215900320757",
      "0.03511701485212253",
      "1.5446502265246123",
      "0.03163789072917701",
      "0.049646095601321376",
      "1.6418382972072608e-05",
      "6.095419803471769e-05",
      "-1.765143198085533e-05",
      "-4.5495517676646875e-07",
      "-0.09646437943529745",
      "0.002723814129905836",
      "0.01043483476201233",
      "-0.1305854405464474",
      "-0.20362672187738082",
      "0.009250900965339736",
      "-1.9996457015671634e-05",
      "0.00022536535207849146",
      "-1.3785364103464566e-05",
      "-3.230073097054853e-05",
      "0.129362128857679",
      "-0.016327168376797912",
      "-0.021980229182033677",
      "0.09994708765497634",
      "-0.03326316314321631",
      "0.0172404187399718"
    ],
    [
      "64.64444550768658",
      "521.7780330812792",
      "238.44019017045574",
      "43.49490967778452",
      "208.28258978498675",
      "-178.24517610266443",
      "27.29116917501557",
      "-28.2686061787045",
      "-85.20755972911893",
      "-87.63331594599434",
      "86.23969346430987",
      "209.21604098000574",
      "-70.02469424574724",
      "1.7214887970383705",
      "-8.313479033222183",
      "-31.13807901707671",
      "20.685734925356485",
      "5.988005150259063",
      "-14.711232310365027",
      "-90.40412331960907",
      "-12.203696113454905",
      "-16.57833076198624",
      "51.40219157424612",
      "-91.11194009950124",
      "43.22910155687094"
    ],
    [
      "0.010471330857629147",
      "111.42870000583827",
      "72.70293977101505",
      "13.856051792747154",
      "31.051196694987386",
      "0.04494275019914951",
      "-0.29526845768164184",
      "-0.01739875435563838",
      "-0.06315971841123717",
      "-69.364586717594",
      "-38.89973561584287",
      "55.2078846551159",
      "25.334127792072",
      "-28.71409466859013",
      "-19.62559182234205",
      "-0.5760438223130682",
      "0.3507572646786786",
      "0.20381637658132762",
      "-0.2982964563547278",
      "-51.950017723536774",
      "-0.5504201113888103",
      "-16.853586087697533",
      "-17.950415487676317",
      "35.98918021730489",
      "6.024545184789424"
    ],
    [
      "0.0075031853048292884",
      "0.2382780464991483",
      "11.841104353269257",
      "0.22980213419497678",
      "0.09263841591020622",
      "0.0023815384772567665",
      "0.013979712338429429",
      "0.0016223068235429593",
      "0.0005586424363730413",
      "-0.7066780673833799",
      "0.19869240907257002",
      "0.027505760368937295",
      "-0.9977397237556213",
      "-0.3323230483999058",
      "0.02484310865222699",
      "-0.0033528404812233578",
      "0.029919659267170766",
      "-0.003786915904628329",
      "-0.0011985251051460162",
      "1.230462595484018",
      "-0.04041783561194309",
      "-0.030873991091249598",
      "-1.0278873361447174",
      "-0.3816803573565006",
      "0.013674507384076535"
    ],
    [
      "0.007402719036318628",
      "0.023924848911662647",
      "0.6736956027585836",
      "0.02889938844600913",
      "0.036509669847238704",
      "7.733891241801668e-06",
      "0.00013653943410050102",
      "-2.4123779105037764e-05",
      "1.4933867159180656e-05",
      "-0.036539745581620965",
      "0.0055306291567161795",
      "-0.00048508580159687623",
      "-0.0759252001906783",
      "-0.050852801988782045",
      "-0.007222498764998135",
      "-2.272394162397208e-05",
      "0.00023600311648691079",
      "-1.4908947403090492e-05",
      "-3.0017907588530078e-05",
      "0.03674725827725831",
      "-0.004842444614393838",
      "-0.007836405228640219",
      "0.048801801475220695",
      "-0.06446696917055211",
      "0.013459311587681863"
    ],
    [
      "0.007402745946016344",
      "0.025230003869577945",
      "0.9183846619446842",
      "0.02893493624258313",
      "0.03428987947637219",
      "8.74836971587886e-06",
      "0.00016532195411928714",
      "-2.7158829582224208e-05",
      "1.0058960164440825e-05",
      "-0.053295728267703",
      "0.0067185110294158065",
      "0.001127092607994777",
      "-0.09436364904495789",
      "-0.07428177514380632",
      "-0.003036324978278815",
      "-2.9115650959482412e-05",
      "0.0003117275879523755",
      "-2.085051987098111e-05",
      "-3.4930946656450745e-05",
      "0.047919804042158946",
      "-0.006813524939267158",
      "-0.00821556945470344",
      "0.053012861971328845",
      "-0.057473447645113265",
      "0.012206167778633543"
    ],
    [
      "0.007402190752563765",
      "0.019984227278885422",
      "0.6390235208205891",
      "0.019954964462139648",
      "0.026178670287877258",
      "5.6088566144093915e-06",
      "7.598018392832964e-05",
      "-1.2829162405554893e-05",
      "1.0971462015907888e-06",
      "-0.03968331029748109",
      "0.0034038480082354025",
      "0.0018243900050097957",
      "-0.05612037043512288",
      "-0.06421758703088101",
      "-0.0004976663263764786",
      "-1.547001173602616e-05",
      "0.00015484044583807664",
      "-7.95618683053575e-06",
      "-1.9085286737495155e-05",
      "0.03791808199385398",
      "-0.004931682103380278",
      "-0.007239923147226208",
      "0.03860825070529841",
      "-0.02699608966459001",
      "0.0075138712119881415"
    ],
    [
      "0.007402195608625734",
      "0.02199329492122055",
      "0.8475603733620936",
      "0.02306405421504075",
      "0.029396668483406233",
      "5.466209937584993e-06",
      "6.571705541814106e-05",
      "-1.3144275764812915e-05",
      "2.6541016049168663e-07",
      "-0.05421734075170733",
      "0.0039589323279677424",
      "0.003124918634055591",
      "-0.07400712798315325",
      "-0.08846179556651666",
      "0.0013686528889519454",
      "-1.469168419597547e-05",
      "0.00015571623163359582",
      "-8.060382001583702e-06",
      "-1.902529915203951e-05",
      "0.04519795361553893",
      "-0.006736719220481756",
      "-0.008790905762381748",
      "0.05603879128107532",
      "-0.025840213493188015",
      "0.009319866845256802"
    ],
    [
      "0.007402236421972246",
      "0.03481807429058805",
      "2.2493389880955545",
      "0.047890794445631955",
      "0.04912731299553543",
      "1.2096636496525668e-05",
      "0.00012927735836726576",
      "-3.611883268912373e-05",
      "4.6986066064348445e-06",
      "-0.1500902791847213",
      "0.006402447873480813",
      "0.016539954904097834",
      "-0.2143968458519521",
      "-0.22663033900189486",
      "0.007969004256089112",
      "-3.0520376073208625e-05",
      "0.00033283966266006964",
      "-2.0402823966053894e-05",
      "-4.033694590376247e-05",
      "0.13256362558525622",
      "-0.023238324246032917",
      "-0.013102024508936123",
      "0.17624674773914986",
      "-0.10381242593088592",
      "0.029102658562633728"
    ],
    [
      "32.65305681931669",
      "465.4208121299026",
      "130.30723094365663",
      "606.3677817029844",
      "365.2699720400005",
      "9.188957799387266",
      "40.160239913024235",
      "-81.67429937102112",
      "-86.085972207695",
      "-88.98134993526833",
      "-72.2992133351096",
      "-17.136677250790733",
      "-22.481880386338393",
      "-97.23447168555926",
      "109.8051850777868",
      "77.92843257685077",
      "-26.323782262695644",
      "-90.9859834209071",
      "31.362600009620724",
      "-154.64441235153515",
      "90.99511035746599",
      "100.8658252641091",
      "-142.8784965139688",
      "-6.087554849193152",
      "-375.7117276673045"
    ],
    [
      "0.010374336729152148",
      "11.623420328299199",
      "120.45250484932744",
      "11.088306330577723",
      "13.461065378389545",
      "-0.0205779365446069",
      "0.4214870574996789",
      "0.029257068813243872",
      "-0.09001100242351354",
      "-17.32626417644069",
      "4.099938200071762",
      "-6.898658338040111",
      "2.351136930512118",
      "-9.298136985370427",
      "-10.52319936147565",
      "-0.14887705621723787",
      "0.212458122484224",
      "0.010662911968363817",
      "0.05193722600725821",
      "15.077296897277689",
      "1.9246220732517043",
      "-5.9385066788882845",
      "17.27952859997428",
      "-0.09864395158595547",
      "1.7779822552924869"
    ],
    [
      "0.04824897683751158",
      "54.99085409719778",
      "99.77359981973935",
      "46.70346153090406",
      "36.272370328564335",
      "0.44635623419339143",
      "1.628454840279721",
      "0.5024111007035365",
      "-0.3558902123913922",
      "-1.5136247913426888",
      "49.5898744955605",
      "-43.74479930949174",
      "7.882375925717127",
      "-3.264898162893598",
      "-39.638549798193374",
      "-1.1872010666510342",
      "-0.020431094868806322",
      "-1.0905527340133694",
      "1.0658812828314566",
      "37.768069696034644",
      "-1.9260827873703916",
      "0.07479211554373975",
      "-29.553030550920322",
      "38.652521286516354",
      "0.13398198026325445"
    ],
    [
      "0.025835578633326334",
      "12.106390047516822",
      "125.58511799158099",
      "8.82104694594983",
      "4.4385845579792065",
      "0.35173405063933305",
      "0.23230452572759633",
      "0.02706900473527877",
      "0.10789101368796634",
      "-17.750352060718942",
      "5.390928126624764",
      "3.7805471463399116",
      "-27.153604863344047",
      "-11.018191520176996",
      "0.5564199757082131",
      "-0.29617304172765924",
      "1.4049765001763015",
      "-0.3523008971250804",
      "-0.08538423899847955",
      "33.31219148590758",
      "-6.177616608783392",
      "-1.0757988510929166",
      "-1.405508604775993",
      "-12.99985839397876",
      "4.166937717967229"
    ],
    [
      "0.009852924225252623",
      "3.8959215655900383",
      "17.313176322757315",
      "3.4672478621018534",
      "3.011621556110915",
      "-0.034973507951034766",
      "0.1845619114687906",
      "0.030217089376087535",
      "-0.016361618508468522",
      "-3.5506789853209213",
      "2.0689155079232515",
      "-2.365219810518377",
      "1.1640581605820688",
      "-0.9399300242446498",
      "-2.353057369873408",
      "0.012327923465411223",
      "-0.03777369689537849",
      "0.05337573641423595",
      "-0.00227665484361412",
      "-1.442950759524555",
      "-0.7242184525376757",
      "-1.1819989511161526",
      "6.007733246739786",
      "-1.427333630359055",
      "-0.14092223580346838"
    ],
    [
      "0.09265658322606725",
      "17.27935351872317",
      "470.1194031021212",
      "48.598714268582434",
      "67.80872548471967",
      "1.1326545477867909",
      "-1.3742567750982473",
      "-0.38938395975346457",
      "2.2647316057249607",
      "-1.3788878827647948",
      "-11.6426836403648",
      "29.280389103722516",
      "-132.78478067862613",
      "-75.91126623124006",
      "-1.82076087391141",
      "0.2098174939344321",
      "6.0528239487618665",
      "-1.9515831151326253",
      "-0.43431842156070377",
      "88.86877311656322",
      "-24.39522947828263",
      "-14.289703638459908",
      "65.04760591126086",
      "-158.40736435526762",
      "56.86356265099784"
    ],
    [
      "1.9336917409656555",
      "136.3367853579725",
      "105.74210308322407",
      "37.45744094249839",
      "56.75929996173609",
      "-4.462367196402557",
      "7.890389947202559",
      "6.221464784143467",
      "7.704074618888137",
      "-84.92068089669797",
      "24.33062884081947",
      "-71.79698704550455",
      "6.901237506448429",
      "62.59585920787282",
      "9.897111831727225",
      "-13.935391030417783",
      "10.936520652412375",
      "-4.082618143255112",
      "6.424077756421726",
      "31.98959378844305",
      "44.30740511946907",
      "35.54139188194453",
      "-55.04172225687413",
      "-21.499885730522443",
      "32.98045531801681"
    ],
    [
      "9.196871617651379",
      "127.4038532769243",
      "220.18670184567526",
      "83.08181830800518",
      "41.21547949159642",
      "-13.660920262615507",
      "36.239482616241894",
      "16.490940873133624",
      "2.904247691397806",
      "-12.898419420761993",
      "-28.436314877795684",
      "2.553698050806624",
      "60.40782014642511",
      "15.2909626219507",
      "-26.044271793924732",
      "-24.37132412841494",
      "-1.8866673744655575",
      "11.80518278125509",
      "-9.8391131573406",
      "105.85278793881223",
      "24.54634520596729",
      "7.264842941142142",
      "28.86191908331332",
      "-63.53293340066366",
      "-15.310702146454926"
    ],
    [
      "0.007953858594679016",
      "3.077655713153443",
      "50.819304673822664",
      "5.470270842608554",
      "8.341102612071136",
      "0.03267262518830835",
      "-0.008243860410024747",
      "0.016017278691327713",
      "0.06670451293640005",
      "6.676677357275088",
      "-1.2938798452593936",
      "3.8245901112048566",
      "-16.02962797235794",
      "-2.336383140082073",
      "2.293116382332137",
      "0.023698280096387175",
      "0.16525911881676375",
      "-0.05153822289808691",
      "-0.004011411244799559",
      "10.362380889392888",
      "-3.8126393970650385",
      "-3.2027559839140194",
      "-3.914995823272374",
      "-20.30143377593454",
      "6.26476301563779"
    ],
    [
      "0.0074033484653989075",
      "0.07443647091438621",
      "5.977557084394063",
      "0.10956544023341239",
      "0.16485462073452972",
      "0.0001172676689437359",
      "0.00105943667277899",
      "-0.00023595303878241937",
      "2.222080362799888e-05",
      "-0.22123574425507683",
      "-0.01601708608652456",
      "0.06277751175980058",
      "-0.5659321398276085",
      "-0.7485732328335648",
      "0.023195262631103938",
      "-0.0001580831173156684",
      "0.0018083573281128097",
      "-8.48214418208736e-05",
      "-0.00031320106616133036",
      "0.5079479215582096",
      "-0.06438511765293654",
      "-0.05627660194369464",
      "0.4762856023079489",
      "-0.4921844723118259",
      "0.10901071789816041"
    ],
    [
      "0.007402794442667388",
      "0.03297712802431428",
      "1.4016399857293744",
      "0.036757412398280676",
      "0.05810189327244864",
      "2.6980341668761128e-06",
      "0.00032428878801168915",
      "-5.001074261502674e-05",
      "1.381518487077613e-06",
      "-0.06241976322914854",
      "0.0029661135094532437",
      "0.0012593963603969225",
      "-0.08757772713914584",
      "-0.14967430522740674",
      "-0.00931792448807365",
      "-2.8155385267187928e-05",
      "0.00037989693534628134",
      "1.1199231991166638e-05",
      "-6.45099129942215e-05",
      "0.05653386462683196",
      "-0.008414439358664583",
      "-0.01672956204146199",
      "0.13671446528501524",
      "-0.09701407881190403",
      "0.022021227403562035"
    ],
    [
      "0.00740294584759333",
      "0.11706080393586367",
      "11.582532912665748",
      "0.24762214977169641",
      "0.36952543036700913",
      "0.00023051246619981553",
      "0.0015081680059292875",
      "-0.0004042389492206062",
      "0.00012730049410535592",
      "-0.1363077493046007",
      "-0.08212958200074896",
      "0.14164971953324804",
      "-1.255616886275801",
      "-1.4652331524094502",
      "0.02703543335162046",
      "-0.00017169434370225994",
      "0.0026501081427473135",
      "-0.00014767670762835057",
      "-0.000515283070957716",
      "1.0765305662019793",
      "-0.1284400377211364",
      "-0.12561180772013422",
      "1.0660600988205957",
      "-1.378401723751178",
      "0.28584900419363174"
    ],
    [
      "0.0074022502689713825",
      "0.022987888262784178",
      "1.9772269069865334",
      "0.05289974924430358",
      "0.0670641011406074",
      "1.2393536456412996e-05",
      "0.00025381897947657705",
      "-5.704758625114232e-05",
      "1.3662788681348046e-05",
      "-0.05054782327529691",
      "-0.0037718993857186007",
      "0.01159962121929188",
      "-0.17559213060201154",
      "-0.20595157478718987",
      "-0.010976971221267107",
      "-2.1060115099386356e-05",
      "0.0003369745168702563",
      "-8.566793404536548e-07",
      "-6.44002986839657e-05",
      "0.09854268917642965",
      "-0.013277086067756318",
      "-0.01168095586201373",
      "0.21745160811638878",
      "-0.2172354107718599",
      "0.04312689350049164"
    ],
    [
      "0.007402268975045333",
      "0.04766445708945085",
      "3.590225931965616",
      "0.08401768293440186",
      "0.11819647819341791",
      "4.131447976187331e-05",
      "0.0002628321703804761",
      "-7.174194238044331e-05",
      "2.0513109857660466e-05",
      "-0.08837983859453803",
      "-0.01752362166718756",
      "0.04019177552049357",
      "-0.38034013638825354",
      "-0.4588409539102404",
      "0.009197002951909736",
      "-3.665810925654419e-05",
      "0.0005061551371501515",
      "-2.8614304476860348e-05",
      "-9.286573916338977e-05",
      "0.32501945638071145",
      "-0.041164765967395135",
      "-0.038768423651973506",
      "0.32623741407241663",
      "-0.3676126301534259",
      "0.08237897215748934"
    ],
    [
      "0.05148770595883469",
      "5.161385383457393",
      "35.52056734513302",
      "30.04733308769889",
      "5.647664778181252",
      "0.12993741257290362",
      "-0.3129790126365337",
      "0.8787991099758315",
      "-0.37733258059306046",
      "-10.881924172453708",
      "9.345663071349575",
      "0.8006710850328069",
      "-25.206011223926055",
      "-4.848405915854352",
      "-3.402799931124117",
      "0.3413654929126796",
      "-0.9995969859501895",
      "0.6946901598319194",
      "0.2582110438684897",
      "3.337210586975438",
      "-5.526717234290999",
      "2.7632185667769447",
      "13.628372405683933",
      "-9.814849688639747",
      "10.828380070900302"
    ],
    [
      "26.509983457196892",
      "217.68948936102308",
      "264.01006008560717",
      "544.3376601559621",
      "483.24074190779316",
      "11.949817450871736",
      "-79.97445040663015",
      "-107.93617084346646",
      "-68.54234463215678",
      "-22.8496296121097",
      "23.848724888937276",
      "-185.09463922264615",
      "347.5551947938432",
      "162.70383691857765",
      "105.72255909745707",
      "26.518640874671963",
      "1.4733072512432916",
      "-19.07055171887188",
      "15.741303086516746",
      "49.06395453796102",
      "22.21414469588041",
      "199.29393778930935",
      "79.84089508467977",
      "-71.41541167997373",
      "-120.88305330046636"
    ],
    [
      "0.032361172457225286",
      "148.4429864990046",
      "147.99090168270413",
      "99.9247511547049",
      "126.61307069958549",
      "0.4035245774672848",
      "-0.5865020210999796",
      "0.2266845872901407",
      "1.4600787326125877",
      "121.644295809208",
      "-112.88644181094507",
      "97.95179424993228",
      "-117.60025516636746",
      "35.608092499826306",
      "-48.65466626699586",
      "-1.8649863556803803",
      "-1.7901278592434575",
      "1.560277298350401",
      "-0.9927510064377776",
      "-72.22339042314127",
      "41.76715142881417",
      "91.45114171156624",
      "-19.605020553964813",
      "130.0845204291998",
      "-100.31338078825421"
    ],
    [
      "0.007421252551500552",
      "1.4594690804032624",
      "16.667172305427123",
      "1.9146559220463046",
      "3.1240747950135224",
      "0.001496491985540432",
      "0.0020069110611547463",
      "-0.0013730767452007722",
      "0.0008955636687870548",
      "2.542997778619231",
      "-1.5864179031267827",
      "0.4370086136658946",
      "-3.5474304347197",
      "-4.988811252480173",
      "-0.265759987837933",
      "4.850016908667676e-05",
      "0.005334988320165721",
      "-0.0006342425773286623",
      "-0.0018882850714953897",
      "4.050920327105431",
      "-0.19083028600688393",
      "-2.0373980307794",
      "4.246130937445506",
      "-5.043204202263705",
      "2.3907496424006878"
    ],
    [
      "0.007414102134265857",
      "0.06962817231529744",
      "0.9501389182103611",
      "0.05396240640501065",
      "0.08102949037872383",
      "-0.00017647804539129254",
      "0.0015889437125446025",
      "-3.899423781015354e-05",
      "-2.414888567796646e-05",
      "-0.0822278904860812",
      "0.010662978285540886",
      "-0.017619655665235247",
      "-0.010551345009658085",
      "-0.0799335550008741",
      "-0.031044740656174716",
      "-0.00010405324752001046",
      "0.0009740009404845842",
      "0.00024445997208841425",
      "-0.00015074703312907437",
      "-0.02442488090780684",
      "-0.005878414165710962",
      "-0.028634273950178524",
      "0.14477258386075373",
      "-0.08006429492863897",
      "0.021059342627549382"
    ],
    [
      "0.00740268440689864",
      "0.0241605559497579",
      "0.4984854004895413",
      "0.02229944775445582",
      "0.038763885896360095",
      "1.8397973772952278e-05",
      "8.260584827525052e-05",
      "-1.1562879326165556e-05",
      "5.78221104396467e-06",
      "-0.0077230309448482505",
      "-0.001378218905270282",
      "0.0007159189379119618",
      "-0.044564914343289005",
      "-0.07345773506986995",
      "-0.003515015936515772",
      "-1.5704003926543146e-05",
      "0.0001769692138733132",
      "-9.46366772785535e-06",
      "-3.0034849542110248e-05",
      "0.05351214909207248",
      "-0.0036314004990262204",
      "-0.014932155981579154",
      "0.03533347078936126",
      "-0.04350563291469685",
      "0.012575958549941367"
    ],
    [
      "0.007402170286711813",
      "0.01865534016636212",
      "0.3999895872475475",
      "0.017770925320418757",
      "0.025796704603937407",
      "6.003226902491268e-06",
      "4.812457120453631e-05",
      "-7.54855952231291e-06",
      "1.348649072400714e-06",
      "-0.016811561342769198",
      "0.0010903108724012983",
      "2.3967934314545313e-05",
      "-0.03303683965312597",
      "-0.04899601327258881",
      "-0.002052855276878012",
      "-8.464405989869425e-06",
      "9.026873456347404e-05",
      "-2.856567712187344e-06",
      "-1.4174048294977331e-05",
      "0.028796177999952266",
      "-0.0030565380500153097",
      "-0.00815038589649202",
      "0.031033052636831402",
      "-0.022903379905056614",
      "0.0069732781316207346"
    ],
    [
      "0.007402272214487423",
      "0.0528475204981846",
      "3.6995216546966834",
      "0.06310578833730222",
      "0.09081847085142332",
      "4.6668761978362197e-05",
      "0.00015010880890668898",
      "-4.773413884110473e-05",
      "1.3344507235952027e-05",
      "-0.14126971087212012",
      "-0.004527275467285051",
      "0.03094890837841361",
      "-0.35675688466765676",
      "-0.46796730484676935",
      "0.027117086256180232",
      "-3.6010462462506796e-05",
      "0.0005643693927894488",
      "-4.3957459794126255e-05",
      "-8.054400002096857e-05",
      "0.33247893298904285",
      "-0.040270907661433514",
      "-0.04099191728580811",
      "0.2327353902024901",
      "-0.19722547024111806",
      "0.049881826413047496"
    ],
    [
      "2.089228109117037",
      "41.07521595926311",
      "80.44210646210999",
      "44.679532710126324",
      "44.334844662463766",
      "6.805524115697863",
      "4.58250485470636",
      "8.767327189924139",
      "9.450917802756118",
      "-20.38412528461676",
      "39.792245482598354",
      "31.05736801044631",
      "-2.3275343026557205",
      "18.961146802960144",
      "39.36790907537287",
      "-6.20529398111217",
      "11.92111444598898",
      "-3.8378096709662874",
      "-0.05746290290010039",
      "53.31274206934838",
      "13.807997395353956",
      "27.36614263160834",
      "-57.69825177693998",
      "-54.704518043277155",
      "17.929631769764363"
    ],
    [
      "0.007594326586434889",
      "1.4280535162254713",
      "29.894567919017476",
      "1.7301555479421693",
      "4.066325827884404",
      "0.00719953928796849",
      "0.06267970000251921",
      "-0.00027070866766542006",
      "-0.016033693107862887",
      "0.3675268318397298",
      "-1.2932807791728833",
      "0.5631985658919894",
      "2.717094435732819",
      "-9.748626063923439",
      "-1.8178073396070262",
      "-0.01298523521832449",
      "0.03369266520124636",
      "0.015513150881559731",
      "-0.017368717321692484",
      "6.236291447623938",
      "0.7417774630633607",
      "-2.242849258208372",
      "6.197492474907312",
      "-3.7776950382351755",
      "1.8723364215488576"
    ],
    [
      "0.01138890661640125",
      "12.153897391537244",
      "103.65985107314827",
      "11.006236654398258",
      "11.18577896711474",
      "-0.18739040613533584",
      "0.5857624367233218",
      "0.1646182607886173",
      "0.15997824566179628",
      "-22.038466005855874",
      "-5.013162474969327",
      "-6.802691579513061",
      "32.53378512719972",
      "26.31599839648683",
      "7.8864587814438725",
      "0.08737233787841583",
      "0.24801943435833318",
      "0.12231529003091271",
      "0.07417363624066782",
      "-23.47209580456967",
      "-8.773079918654203",
      "-8.881313399874252",
      "7.8517799712409895",
      "1.5618692941418764",
      "-1.4500626892895487"
    ],
    [
      "0.007836101062509605",
      "2.463597572368332",
      "45.31182353458029",
      "0.5352883733760538",
      "1.4350334335245611",
      "0.02248716216515268",
      "0.08321808316597545",
      "0.013541445724631195",
      "-0.01693994577505028",
      "-1.5278866693423665",
      "0.9236356094356188",
      "-0.07413598022768025",
      "1.5768357006949214",
      "-7.542032354680233",
      "-0.4480404567246831",
      "-0.022866113106671963",
      "0.11062531491064281",
      "-0.003896050483617632",
      "-0.01582266904054617",
      "10.341048147143225",
      "0.5286940804361872",
      "-1.7984487788455172",
      "-4.195777228225059",
      "1.2708766481824612",
      "-0.6101961949921823"
    ],
    [
      "0.007403230782791627",
      "0.08673469298648426",
      "6.4939490270981395",
      "0.08139109777453138",
      "0.13191704347729022",
      "2.6281775345956877e-05",
      "0.001320810884047946",
      "-0.0001871611570648717",
      "-0.00015346709866868676",
      "-0.4278852907475077",
      "0.0034822509751729186",
      "0.046923958724354134",
      "-0.45294677359690494",
      "-0.8097330488472243",
      "0.04551226040064296",
      "-0.00019307017017109704",
      "0.0014996805478045415",
      "-9.3973093232898e-06",
      "-0.00019482838861424162",
      "0.4641938143211019",
      "-0.060791601801182024",
      "-0.06815357525814035",
      "0.4513677947670753",
      "-0.022537928984794592",
      "0.05873641767222857"
    ],
    [
      "0.007402235588273462",
      "0.032645820018356794",
      "1.303674992202416",
      "0.029341787910260528",
      "0.061378947516458275",
      "2.5431854829148653e-05",
      "0.0001928248210366223",
      "-3.622970932648045e-05",
      "-1.4523090101146233e-05",
      "-0.05232710417341579",
      "-0.007209929996192593",
      "0.013149666640328326",
      "-0.09151824765996976",
      "-0.22319379430841785",
      "0.004742510137823589",
      "-3.3442751047750205e-05",
      "0.0002906192026855716",
      "-2.326300065494951e-06",
      "-6.03821980522072e-05",
      "0.1436050428887332",
      "-0.013637335289718803",
      "-0.027085599218768158",
      "0.11563808888287322",
      "-0.07122552039606411",
      "0.026388118628094304"
    ],
    [
      "0.007402190517040036",
      "0.01976670725401194",
      "0.3707476110064018",
      "0.018113082172799756",
      "0.0327658290457297",
      "6.485470040144992e-06",
      "3.0620020350863906e-05",
      "-5.967740884289163e-06",
      "1.1279364179913685e-06",
      "-0.012994302310465715",
      "-0.0013392267604352879",
      "0.0010527980190609106",
      "-0.02294194297288515",
      "-0.0655832640507194",
      "-0.003051772927002183",
      "-5.748403189901845e-06",
      "6.110638742207849e-05",
      "2.1839729092592683e-07",
      "-1.3476587969967667e-05",
      "0.03799907985602438",
      "-0.0027268873352742705",
      "-0.01162675910144607",
      "0.03819205434777151",
      "-0.024771869594064362",
      "0.009996319742567681"
    ],
    [
      "0.007401905276126074",
      "0.014486882426941072",
      "0.3392106405056442",
      "0.015235707693236282",
      "0.020549037556872735",
      "3.0576817948517787e-06",
      "2.2709464751485356e-05",
      "-4.961301531809791e-06",
      "1.1120721365801238e-06",
      "-0.0162441656604284",
      "0.0004175912224856023",
      "0.0012472492938847733",
      "-0.027855230359484215",
      "-0.042342443534559286",
      "-0.000748453242370066",
      "-4.28135493278357e-06",
      "4.845492544411532e-05",
      "-1.4646729520081032e-06",
      "-7.912868025636644e-06",
      "0.02402342357209097",
      "-0.0028764477665788697",
      "-0.005308775847574788",
      "0.029106430308896133",
      "-0.019086560441852488",
      "0.006015703132028939"
    ],
    [
      "0.007402189464929803",
      "0.019839002852428823",
      "0.39863861231614683",
      "0.01941220399851661",
      "0.031727557649631616",
      "5.465002825640116e-06",
      "2.9632565658289472e-05",
      "-5.525526232191518e-06",
      "2.2986515725955084e-06",
      "-0.013000206409591687",
      "3.716682724970691e-05",
      "-4.9210308326543826e-05",
      "-0.029968949008580235",
      "-0.05913613578982812",
      "-0.0035387942531580866",
      "-4.658921721535368e-06",
      "5.6749436902632326e-05",
      "-2.9458221651301284e-07",
      "-1.1703235665000042e-05",
      "0.03313466077641679",
      "-0.0026937597759539495",
      "-0.010567620682005386",
      "0.03889841145310173",
      "-0.028226490175974926",
      "0.009432371120857163"
    ],
    [
      "0.007402235575371123",
      "0.0353169448094655",
      "2.434705871097502",
      "0.05335222241723109",
      "0.08202750721589709",
      "2.3029391718201247e-05",
      "0.0001645429070383373",
      "-4.302260050970568e-05",
      "4.066024501700366e-06",
      "-0.08218450482822018",
      "-0.00874593992245798",
      "0.02153812478472653",
      "-0.21341782216784633",
      "-0.3380025253891169",
      "0.007431267722756776",
      "-2.4837769568743898e-05",
      "0.0003316060862392433",
      "-1.2551877075278323e-05",
      "-5.944741327441718e-05",
      "0.19649619186941208",
      "-0.02359999196246428",
      "-0.028033103862766882",
      "0.22600087007118694",
      "-0.17902968145942078",
      "0.048724132349256565"
    ],
    [
      "1.121512559253337",
      "3.3735065772640187",
      "37.88634415447516",
      "104.86165243319685",
      "26.394529114474825",
      "-1.3357333882522344",
      "5.927974282620151",
      "9.361732296781648",
      "5.161350264592075",
      "-8.726945456498541",
      "-10.776165447691477",
      "-6.567139994158771",
      "56.20306504189225",
      "29.0027265871109",
      "48.039527882562595",
      "-0.008439809485967585",
      "1.4501447821168159",
      "5.3599976538225205",
      "1.0387955601846988",
      "-2.5709927034701168",
      "-6.111722123969263",
      "-2.547565704025742",
      "16.852800391398215",
      "-0.4265957161825634",
      "-16.216266309122076"
    ],
    [
      "0.008569192751195049",
      "7.298990570225402",
      "23.734062963411912",
      "1.1023091026098566",
      "69.3910237931919",
      "0.023784929168246368",
      "-0.1073728127875862",
      "0.004341532681422842",
      "0.2717739543569353",
      "-1.4392918229939373",
      "-1.381821568750572",
      "3.813874847890959",
      "-2.4581505941045765",
      "-29.4529427909429",
      "0.6006989263884779",
      "0.07688330928238976",
      "0.06214904983659269",
      "-0.02955117681363167",
      "-0.020216190545206063",
      "10.638714160179717",
      "-0.46673615510339767",
      "-21.367984171457667",
      "1.075487136978468",
      "-6.282730320071438",
      "6.167073790060243"
    ],
    [
      "0.007445193660416014",
      "0.059358832706219555",
      "6.222413151225155",
      "0.04540943701198535",
      "0.1262580936659909",
      "-0.00014947402708267895",
      "0.010566942473160297",
      "-0.0005990457016842221",
      "8.762764168797372e-07",
      "-0.31421360956859223",
      "-0.0015729305410749385",
      "0.02977113167221439",
      "-0.050326946805848746",
      "-0.5285414925157355",
      "-0.03213350485862551",
      "-0.0009112195659277699",
      "0.01134987429513841",
      "0.0004891009809076613",
      "-0.0017078967914336137",
      "0.2063494707622902",
      "-0.01784387240071585",
      "-0.014666571816997471",
      "0.3381774666822242",
      "-0.46101451114301245",
      "0.037409668670985156"
    ],
    [
      "0.007401899910908694",
      "0.013588845116363883",
      "0.29748785553560453",
      "0.01394386010492856",
      "0.0191458216968018",
      "3.795261838507531e-06",
      "4.102454274412942e-05",
      "-7.292421386921412e-06",
      "3.53460415124667e-07",
      "-0.012962509381476868",
      "0.000237262339468537",
      "0.0011283953654682359",
      "-0.023247738740638298",
      "-0.03726622757889938",
      "-0.000845805875425348",
      "-6.341842799165804e-06",
      "6.71608619598036e-05",
      "-1.3882590685662077e-06",
      "-1.1311632401891646e-05",
      "0.021664030050564127",
      "-0.0023943410778400754",
      "-0.004696775250000279",
      "0.024582467034085443",
      "-0.018592881621998875",
      "0.005257835645920907"
    ],
    [
      "0.007401918154403424",
      "0.017132097647868202",
      "0.5924842040309778",
      "0.017892389866806177",
      "0.024576789476688506",
      "8.16540246287491e-06",
      "7.43656535079304e-05",
      "-1.481940554039122e-05",
      "-1.9632216987463036e-06",
      "-0.02925613756257563",
      "-0.00026290303064398435",
      "0.004289441692331149",
      "-0.05082421440228321",
      "-0.07612622502706766",
      "0.00209103153501404",
      "-1.3275287396240355e-05",
      "0.00013265682924540489",
      "-5.318483520361943e-06",
      "-2.0885255544768445e-05",
      "0.049735316175293844",
      "-0.00605901169889951",
      "-0.007863363250273554",
      "0.04474030796821506",
      "-0.028512568223661137",
      "0.008941661094133887"
    ],
    [
      "0.00740190587203595",
      "0.015385211056562096",
      "0.3984194468119023",
      "0.014989324540117309",
      "0.021149973715271976",
      "5.7112382147245244e-06",
      "3.5138603672064723e-05",
      "-6.957723398403586e-06",
      "1.9478779709679817e-07",
      "-0.01860122577869857",
      "0.00029673546405011345",
      "0.0020935500592049695",
      "-0.03347216832286564",
      "-0.0519094140422108",
      "0.0006918251283717789",
      "-7.160403190085732e-06",
      "7.777720427757348e-05",
      "-3.651281901009735e-06",
      "-1.2185885821892149e-05",
      "0.03379282097794258",
      "-0.00373862558263114",
      "-0.006399981885650718",
      "0.02753866499978314",
      "-0.018740804458804744",
      "0.005938108695441498"
    ],
    [
      "0.007401904991292582",
      "0.015422112895263282",
      "0.37554377200613315",
      "0.014982369919478872",
      "0.021104866110013113",
      "5.042679682298886e-06",
      "3.640239721908921e-05",
      "-7.074028607835622e-06",
      "-2.59205241341423e-07",
      "-0.019305638971761695",
      "0.0002913703587092603",
      "0.002026821534931413",
      "-0.030935563891667774",
      "-0.04947215378104916",
      "0.000298114589772233",
      "-7.24890702390067e-06",
      "7.205310162347016e-05",
      "-2.720736018919398e-06",
      "-1.16084099683435e-05",
      "0.03199702486079986",
      "-0.0036478836669660403",
      "-0.006323064874935211",
      "0.028295566776369047",
      "-0.017446435407926425",
      "0.005921438896824992"
    ],
    [
      "0.0074019230235809405",
      "0.02109680192989211",
      "0.9358364768431231",
      "0.023376783282445374",
      "0.033527547601385564",
      "1.1311604572548117e-05",
      "4.9830383886105706e-05",
      "-1.4730322097195002e-05",
      "2.6233634768640645e-06",
      "-0.0430353141494256",
      "-0.0012811851676021782",
      "0.007978837077301822",
      "-0.08270020025666688",
      "-0.12457797421515507",
      "0.004521992380663779",
      "-1.1497657843749535e-05",
      "0.00014840348461958897",
      "-8.830883564079195e-06",
      "-2.2994197411053332e-05",
      "0.080935813070617",
      "-0.010054550673219618",
      "-0.011686129100674781",
      "0.07203619222652344",
      "-0.05072494901566966",
      "0.01489887427211571"
    ],
    [
      "0.007402203555249407",
      "0.024871938348646382",
      "0.8780619284144657",
      "0.027337648680337827",
      "0.042238274468399596",
      "8.926195772034787e-06",
      "5.8478328113681236e-05",
      "-1.5742651386646444e-05",
      "2.1726104402398475e-06",
      "-0.04678137514707265",
      "-0.0008786836526859931",
      "0.0062526769928035585",
      "-0.07055484542968089",
      "-0.12519067511504575",
      "-0.00012106031719686754",
      "-1.2101129865749652e-05",
      "0.00013371522461323143",
      "-3.9713698640040045e-06",
      "-2.3428972659412594e-05",
      "0.07049803472117021",
      "-0.009133450616876043",
      "-0.01410397300868671",
      "0.0858462536080367",
      "-0.05087591195750995",
      "0.017809707121573915"
    ],
    [
      "5.195760155902265",
      "216.15233987905398",
      "31.01891286230722",
      "323.36643135814245",
      "54.66492896612863",
      "-4.416904913369993",
      "-6.793732397401237",
      "34.0596963642409",
      "2.2017925891831975",
      "17.12437814792571",
      "-71.01241598147914",
      "52.53226737798221",
      "-29.232137266413893",
      "13.829834749439273",
      "33.904714016318245",
      "-22.612814281991156",
      "-2.975710001648563",
      "-10.564312359435608",
      "-11.16170899106221",
      "-58.18797655487933",
      "137.86037659592745",
      "-29.673485232233354",
      "14.99119148153836",
      "11.505965746872171",
      "-30.020838877745177"
    ],
    [
      "0.007443669228924464",
      "0.12027276204489086",
      "7.349912437591014",
      "0.049368449117855824",
      "0.07695314620422211",
      "-0.00026718880112451456",
      "0.011030624347968424",
      "-0.0005810942238888908",
      "-0.0004848872221606474",
      "-0.6538116867810446",
      "0.026941506081856463",
      "0.02156607267849985",
      "-0.3312846848067898",
      "-0.3803878698520598",
      "-0.003541853350173114",
      "-0.0017786409579859924",
      "0.012213764868402355",
      "-0.0003409765832519252",
      "-0.0006474623595808719",
      "0.429816548981713",
      "-0.022331107629018798",
      "-0.04195115829747748",
      "0.12628984953478153",
      "-0.03851069556557232",
      "0.016056236804607483"
    ],
    [
      "0.007502964666797559",
      "0.19673599105201967",
      "13.991866332203994",
      "0.07892114932223317",
      "0.21282378049327044",
      "0.0013147336881555718",
      "0.020628836538395878",
      "-0.0006838800371470345",
      "0.00013746975940948965",
      "-0.8054812687232021",
      "0.06747382435359228",
      "0.09492728278537788",
      "-0.6580344306309548",
      "-1.0635707079623662",
      "0.014472044492930037",
      "-0.003447880384011341",
      "0.029461354484384552",
      "-0.0014793580927915783",
      "-0.003377567070698156",
      "1.1536489081578476",
      "-0.0395121872419582",
      "-0.07155693434008019",
      "-0.05900067634926776",
      "-0.8045684310148027",
      "0.04138304249046977"
    ],
    [
      "0.007402670654968612",
      "0.021167604945673282",
      "0.3816614357395998",
      "0.02130207486537874",
      "0.028249319538270017",
      "8.592126777137345e-06",
      "7.559807490975013e-05",
      "-8.737158515542543e-06",
      "4.6150111842281794e-06",
      "-0.0230923904146825",
      "0.004013345962977318",
      "-0.001014429789115352",
      "-0.04008207586276075",
      "-0.03848916546822865",
      "-0.004445794294366027",
      "-1.709591425544638e-05",
      "0.0001387340256932721",
      "-8.830965880921914e-06",
      "-1.7614401926335002e-05",
      "0.029537440221615217",
      "-0.003169662821469719",
      "-0.007805301432858982",
      "0.024736738225790467",
      "-0.026557541762421723",
      "0.007576822650352138"
    ],
    [
      "0.007402159646165642",
      "0.01633208112362173",
      "0.19938970628893105",
      "0.014398374005075676",
      "0.02040549302089309",
      "3.462553862981815e-06",
      "2.7419238032722306e-05",
      "-2.300925440754923e-06",
      "7.197946358113165e-07",
      "-0.012218726998975202",
      "0.0019309357565649734",
      "-0.0012974133279363169",
      "-0.015711118800910712",
      "-0.023913105273004265",
      "-0.002783518221926922",
      "-6.761291354151007e-06",
      "5.112054220166491e-05",
      "-1.4987685791574255e-06",
      "-7.167870129999227e-06",
      "0.015689149322835168",
      "-0.001283400089444558",
      "-0.005831564214802472",
      "0.013482039358079456",
      "-0.008566442236667717",
      "0.003590145163282525"
    ],
    [
      "0.007402173312175715",
      "0.016969176836395997",
      "0.23528817822649606",
      "0.01535951015522133",
      "0.022559937024485114",
      "3.989780189657634e-06",
      "2.2629013055695844e-05",
      "-2.538424329510136e-06",
      "1.5764682154800823e-06",
      "-0.01185095425015317",
      "0.0013752797155871645",
      "-0.0009552216662819924",
      "-0.019287516236614677",
      "-0.030502615291617467",
      "-0.0026800629889124636",
      "-5.7757745220256096e-06",
      "5.008402545622978e-05",
      "-1.5987362892620613e-06",
      "-7.766544114812127e-06",
      "0.019293445269210344",
      "-0.0015789199920779428",
      "-0.006822880732422274",
      "0.01738656460031735",
      "-0.012365970822531209",
      "0.004791331895193616"
    ],
    [
      "0.0074021894008241785",
      "0.01864538693082483",
      "0.31546519115697264",
      "0.01741180082632057",
      "0.02409139798187143",
      "4.083357831238193e-06",
      "1.8556167891932148e-05",
      "-3.1983053303702567e-06",
      "2.4529620693350985e-06",
      "-0.018307153706520238",
      "0.001912261584526989",
      "-0.0004831437277342308",
      "-0.028413717225723945",
      "-0.03768995294732056",
      "-0.002486448963125385",
      "-5.732420144072205e-06",
      "5.3482007608027185e-05",
      "-2.5685386737679265e-06",
      "-7.677506986897691e-06",
      "0.024452899814339072",
      "-0.0027034188346599743",
      "-0.007373886925209842",
      "0.024105368241767372",
      "-0.01619689641556452",
      "0.00591969379336674"
    ],
    [
      "0.0074027814445518985",
      "0.039653457226490885",
      "1.2602515959851903",
      "0.029603213416763186",
      "0.05841377766851356",
      "1.0269256175563516e-05",
      "6.594443087438754e-05",
      "-1.3383802379066435e-05",
      "4.301379137659852e-07",
      "-0.0814609333872232",
      "0.004481790264202809",
      "0.0017771664550751266",
      "-0.07136971372859167",
      "-0.16610021488108623",
      "-0.0036133676013611615",
      "-1.9461992362390943e-05",
      "0.00020075885490465522",
      "-4.337806864337274e-06",
      "-2.970376472270517e-05",
      "0.0753225150195506",
      "-0.0074862488716028255",
      "-0.02300561534231747",
      "0.08824177228869794",
      "-0.026554462729212414",
      "0.01571674952750954"
    ],
    [
      "1.7683850275576898",
      "329.42403841309243",
      "42.50109291973734",
      "124.54986861468136",
      "290.03555243104694",
      "-16.997829386076177",
      "0.713165273229384",
      "-10.529692045409695",
      "-21.731215127407935",
      "-11.45040417557637",
      "197.37689361703156",
      "184.9819251258158",
      "-13.55145990129708",
      "1.059552135583694",
      "107.223015979797",
      "16.159739984641973",
      "0.3181870962430451",
      "9.30667129973741",
      "-1.4815437588076872",
      "-16.736624400585043",
      "16.59387147436427",
      "200.0903001055745",
      "4.296115015570515",
      "2.351340560929421",
      "122.44478215983591"
    ],
    [
      "0.0075827707013864255",
      "1.2947622918406976",
      "25.379931378583755",
      "1.0019839638203423",
      "0.6379572673383885",
      "-9.168498861964261e-05",
      "0.033650200762640366",
      "-0.0009199426303942814",
      "0.0013555877269236447",
      "-3.837912348505541",
      "1.082579309827463",
      "-0.6388194491284903",
      "-3.3497053441831164",
      "1.1156408875906572",
      "-0.6354941613667936",
      "-0.010834394178380629",
      "0.05403464451981898",
      "-0.008414937952670653",
      "0.001610509408659502",
      "1.5680155908603708",
      "0.04223406929125217",
      "-0.045332006450269996",
      "-0.8325136122164823",
      "-0.6196256469334647",
      "0.07813005099953028"
    ],
    [
      "0.007675379932039172",
      "0.23078222658169864",
      "36.51358458064797",
      "0.20206543544618888",
      "1.482714985894027",
      "0.005914783091180318",
      "0.057062436892163365",
      "-0.005482394000727529",
      "0.011406900962461976",
      "0.38565045548705873",
      "-0.0948224278189888",
      "0.40415580828951103",
      "-1.7777132106643432",
      "-2.2638903266787334",
      "-0.16037801044047956",
      "-0.0028014276372494693",
      "0.079669674738838",
      "-0.0016974152832309073",
      "-0.015362613406566698",
      "2.419749549923726",
      "-0.11324824055791138",
      "-0.26356085937138185",
      "1.3935142913530187",
      "-6.751829440380888",
      "0.42914699695668146"
    ],
    [
      "0.007402720460586463",
      "0.028374046305438473",
      "0.7500140104149092",
      "0.025070754263736526",
      "0.043685202028571964",
      "9.682303252337424e-06",
      "0.00016981944277283197",
      "-2.279732672256671e-05",
      "-4.8714605504696985e-06",
      "-0.04049479658349139",
      "0.000881428098754248",
      "0.002134555101341627",
      "-0.04172617864200768",
      "-0.1049337833061982",
      "-0.005193848919385267",
      "-2.626817508933668e-05",
      "0.00023241653870261785",
      "3.9983552569370954e-06",
      "-4.11132744774272e-05",
      "0.05459953494118926",
      "-0.005996268300726511",
      "-0.014724616483345486",
      "0.06869348392166295",
      "-0.04359934051975193",
      "0.014121292294647111"
    ],
    [
      "0.007402173532366479",
      "0.018762609683829853",
      "0.3749733228785312",
      "0.019723685622371173",
      "0.0329035600248845",
      "9.305033581287797e-06",
      "6.07728313174504e-05",
      "-1.1520835737684174e-05",
      "3.6928926545189623e-06",
      "-0.004804723119273745",
      "-0.001378889009762035",
      "0.0008996586770834663",
      "-0.028784618315933444",
      "-0.057121273550631485",
      "-0.005101661695764739",
      "-7.218993697006414e-06",
      "9.040227453520512e-05",
      "4.462373802342328e-07",
      "-2.1156765867942465e-05",
      "0.03511193837317465",
      "-0.0023797315275302273",
      "-0.010370375548096044",
      "0.04155869155163254",
      "-0.0437131186278128",
      "0.011190562609494813"
    ],
    [
      "0.007402180819598438",
      "0.017566840844595904",
      "0.384438278384321",
      "0.019389443227877813",
      "0.030622942931761033",
      "6.408269792623556e-06",
      "4.836303562827161e-05",
      "-9.274395845395077e-06",
      "4.185049718461049e-06",
      "-0.007791636466108503",
      "-0.00044711928476005614",
      "0.0005185533208224162",
      "-0.02985486553113379",
      "-0.052787851318946",
      "-0.004811667925220445",
      "-5.801313261278973e-06",
      "7.772990955390923e-05",
      "-2.529742154501038e-07",
      "-1.639368342452325e-05",
      "0.02916014485885891",
      "-0.002327270318346394",
      "-0.00847602166364267",
      "0.04061697237228294",
      "-0.04207759767769448",
      "0.010382491152030675"
    ],
    [
      "0.007402185775950025",
      "0.017792614507082527",
      "0.23569346152334691",
      "0.017108093868295433",
      "0.027027345830341422",
      "4.581419069443214e-06",
      "2.089112665479264e-05",
      "-3.0120454187917674e-06",
      "2.759599803940937e-06",
      "-0.004170492306107981",
      "0.0007771270347268664",
      "-0.0015337928844421677",
      "-0.01835555252822403",
      "-0.03399650035394647",
      "-0.004872813491674388",
      "-3.2718450428252048e-06",
      "3.755225317839136e-05",
      "5.1148818644054225e-08",
      "-8.487834363251455e-06",
      "0.020586067771437972",
      "-0.00102214494409116",
      "-0.008240096850647805",
      "0.02306369139372449",
      "-0.023879107374794553",
      "0.006839923991281005"
    ],
    [
      "0.007402848687502638",
      "0.04940903859550282",
      "2.9259826229895025",
      "0.10073744126356855",
      "0.18035701909766977",
      "5.2704356091158515e-05",
      "0.00031167780394768366",
      "-8.73130271586746e-05",
      "4.3140942429516395e-05",
      "0.03470079019791111",
      "-0.032495364046657094",
      "0.03709990059278176",
      "-0.33898203932443544",
      "-0.40967522039374976",
      "-0.025185891610172567",
      "-2.5128967268949877e-05",
      "0.00047150856926568286",
      "-1.5500051638086206e-05",
      "-0.00012306517175704625",
      "0.2808660925217752",
      "-0.026155125783433923",
      "-0.05555120380705662",
      "0.34942559846829024",
      "-0.519123657023943",
      "0.11268732290962793"
    ],
    [
      "6.283567817947341",
      "354.828413940421",
      "120.75899051363277",
      "168.33597538089123",
      "36.27484995389401",
      "-16.46296573583853",
      "9.444753680434866",
      "9.124426193950942",
      "7.132697084614727",
      "94.6569014671579",
      "-147.29277302399365",
      "39.91460009943926",
      "-92.0761247600457",
      "53.350289047455504",
      "-46.73861411178372",
      "-41.5800574830943",
      "-19.841607989820155",
      "24.753790478843037",
      "-9.823078130283053",
      "139.66407665866038",
      "-24.53826875997089",
      "92.59819002359187",
      "46.05514008505291",
      "5.087984324420178",
      "-23.559841346575517"
    ],
    [
      "0.008010119043584743",
      "10.21737578594625",
      "25.74792213758569",
      "10.789025593383068",
      "0.6497650723423876",
      "0.07717271198703374",
      "-0.016381712001421814",
      "0.06561560069177427",
      "0.002172267416579766",
      "-3.3187116042294584",
      "8.989718015840873",
      "0.2621709222557987",
      "-10.644151555785482",
      "-1.078364725191053",
      "0.10975944292915489",
      "-0.005039226261400156",
      "0.11703507962923101",
      "-0.04151512542102191",
      "-0.003161862557728329",
      "15.060746218898913",
      "-4.914223256537393",
      "-0.3722784524164089",
      "-10.880467550114364",
      "-1.2501085942813037",
      "0.24057010937222714"
    ],
    [
      "0.015240612671813682",
      "1.4460934395377745",
      "19.373657035295967",
      "3.380714181942608",
      "5.5358089755838265",
      "0.024327482329191564",
      "-0.21593402072362936",
      "-0.04247184934023592",
      "0.13227362050917646",
      "-2.5713026736614424",
      "0.965318866164541",
      "-0.8368962779426531",
      "-3.171840788851417",
      "-3.0079782583491443",
      "-3.0329042013024226",
      "-0.04936058606884808",
      "0.25925764026276005",
      "-0.12571283277131048",
      "0.052403825635618975",
      "-0.2921433416512628",
      "-0.036466071674981844",
      "-0.11215642559258229",
      "6.130213539072875",
      "-6.854099191029362",
      "2.597628788650626"
    ],
    [
      "0.007785722919168051",
      "9.226231850822206",
      "16.14850054129172",
      "11.491072576094048",
      "7.001704889418265",
      "-0.040954088098051934",
      "0.002645771244533224",
      "0.05373620521634269",
      "-0.032245229160581056",
      "5.816766618593043",
      "-9.693586406280104",
      "0.11267842391316385",
      "-6.217247058741019",
      "-4.5662434929018",
      "-2.591199026160049",
      "-0.03866155217461565",
      "-0.03771571707783641",
      "0.02687450884978097",
      "0.034232036747346886",
      "5.6121836699609275",
      "2.7181316438138605",
      "-7.913848050822086",
      "7.974702453077765",
      "-5.966287220673",
      "8.456395078584858"
    ],
    [
      "0.007473232414158775",
      "0.10415612700092697",
      "13.890533097699633",
      "0.08115191718658703",
      "0.1267361904215082",
      "-0.0011591793138101291",
      "0.01563559846573498",
      "-0.001101030252891277",
      "0.000535844647641738",
      "-0.9146510289446227",
      "0.04941966917444727",
      "0.026468815859134267",
      "-0.758293112266293",
      "-0.6482201838370019",
      "0.006559915392589547",
      "-0.001653452033088855",
      "0.02485216108768813",
      "-0.0010683118814595422",
      "-0.0018239950517133915",
      "-0.04690772229699316",
      "-0.0070446865474003174",
      "0.02041868433852393",
      "0.23214786919971747",
      "-0.6690512746517606",
      "0.05992430426386242"
    ],
    [
      "0.007403499077007073",
      "0.06699914960847253",
      "6.205662371506989",
      "0.08209976752931133",
      "0.11191808633485531",
      "0.00010054265635128891",
      "0.0011499014831861303",
      "-0.0002043615412776033",
      "-2.2028278526382286e-05",
      "-0.28682268486072415",
      "0.0018382220955761247",
      "0.046229572370248585",
      "-0.5387814311433288",
      "-0.6606194180088691",
      "0.03303083290168172",
      "-0.00018274359879301883",
      "0.002046952775858869",
      "-0.000113139258091672",
      "-0.00027021533078999357",
      "0.460776593449002",
      "-0.05363695480338972",
      "-0.04496122845550514",
      "0.342013394866869",
      "-0.29131866517370186",
      "0.06470340566084942"
    ],
    [
      "0.007402278093383231",
      "0.031211669604339146",
      "1.8904186685582987",
      "0.03621499870536663",
      "0.0502447683900603",
      "2.6156547495731878e-05",
      "0.00022685688895960772",
      "-4.701722513111789e-05",
      "-2.490843119213593e-06",
      "-0.09013097101124061",
      "-0.0002580511499196931",
      "0.014554097242422584",
      "-0.16847228789510416",
      "-0.2253055887458815",
      "0.009396581578340418",
      "-4.0360068654647966e-05",
      "0.00045025438704992616",
      "-2.4146108805662904e-05",
      "-6.486919356390082e-05",
      "0.149750030446049",
      "-0.018611981813777267",
      "-0.018787606383129877",
      "0.12698727137493604",
      "-0.09283476249474697",
      "0.02481785648383356"
    ],
    [
      "0.007402220179802573",
      "0.026469302830835432",
      "1.1707994688264893",
      "0.02751650103781879",
      "0.03678137697179193",
      "1.357964599725803e-05",
      "0.00011114956298571172",
      "-2.3020706125601635e-05",
      "3.453056299836239e-07",
      "-0.06829715695404816",
      "0.002182540513789831",
      "0.00790005144567162",
      "-0.1037785896635227",
      "-0.13317579276550431",
      "0.0034859380588291387",
      "-2.346946890903033e-05",
      "0.00023976555000472313",
      "-1.3079093378584502e-05",
      "-3.2598418004771085e-05",
      "0.09045635354909891",
      "-0.011818005283981954",
      "-0.01272719472003781",
      "0.07886539975739834",
      "-0.05230094434139917",
      "0.014966972098585288"
    ],
    [
      "0.007402223337557151",
      "0.03483739982050445",
      "1.4177258096193581",
      "0.03354852322235361",
      "0.047990762367137244",
      "1.9995991916948475e-05",
      "8.393637447556901e-05",
      "-2.2231765269512518e-05",
      "2.652758904484131e-06",
      "-0.07869160663696699",
      "0.00013851527101039584",
      "0.011759734031284554",
      "-0.13152198403853024",
      "-0.18155477723073682",
      "0.006198196688061097",
      "-2.1811523548524543e-05",
      "0.00023524387028685525",
      "-1.4990915478855072e-05",
      "-3.4963922890009616e-05",
      "0.13796222430389152",
      "-0.017401302608870125",
      "-0.02064092660089679",
      "0.10205463436425652",
      "-0.0668008076675307",
      "0.02073203331339655"
    ],
    [
      "0.007402798536559102",
      "0.04974791173011472",
      "2.058691349803533",
      "0.057749732484730774",
      "0.07094829515863355",
      "2.070123522656169e-05",
      "0.00011343682320485638",
      "-3.629884265924868e-05",
      "8.506755677707458e-06",
      "-0.1427051594766065",
      "0.00407998506827566",
      "0.018317763842673144",
      "-0.20075321165146506",
      "-0.2589875403086311",
      "0.0046127195978996624",
      "-3.1800204079526147e-05",
      "0.0003156720741231739",
      "-1.852801102546203e-05",
      "-4.762916523633729e-05",
      "0.16446627184902476",
      "-0.02892262027629984",
      "-0.024486289498034455",
      "0.19569248034427694",
      "-0.11579969255347179",
      "0.03795029570733606"
    ],
    [
      "4.193208285631038",
      "307.76949935382584",
      "40.39229563956638",
      "89.57533615535522",
      "70.07571957645675",
      "32.484135077166215",
      "7.477258064180056",
      "-6.536216762283381",
      "2.819112533807369",
      "33.462577713500906",
      "-29.7016297417324",
      "-20.044453049326705",
      "-19.3908222456801",
      "23.087687330636403",
      "-67.15783170026035",
      "-13.200336570601106",
      "6.212388065479511",
      "-13.163227112877632",
      "14.738180450436607",
      "62.81710376006152",
      "-122.158601518634",
      "120.47093800296395",
      "-22.11311787566003",
      "16.6165872776201",
      "-13.788203564740131"
    ],
    [
      "0.007578067940385348",
      "0.4104940975846958",
      "26.19288823474999",
      "0.40733534360855556",
      "0.4322445849677751",
      "-0.0019400978943859054",
      "0.05306609244147355",
      "-0.0025997217613979383",
      "-0.0022862072581542295",
      "-2.0038712732008737",
      "-0.23982373600593335",
      "0.1934275731061839",
      "0.31586718233403216",
      "-2.0619523231342436",
      "-0.22553758985110495",
      "-0.006541622733615711",
      "0.035772255812521206",
      "0.006099942773328265",
      "-0.005034946757451831",
      "1.7675125213054041",
      "-0.15319864683178575",
      "-0.15188084544132122",
      "2.806834218298106",
      "-1.3514056036323274",
      "0.27328217245481173"
    ],
    [
      "0.0074631395663693045",
      "0.42230092306551653",
      "8.032416934280654",
      "0.08556749363539658",
      "0.4468737684329407",
      "0.0024407931096521508",
      "0.015575420191784676",
      "0.00037693275758682695",
      "-0.0032626310418323746",
      "-0.15800925589495174",
      "-0.030234558840487626",
      "-0.0007579935642988264",
      "0.20977891545797805",
      "-1.6366035173909348",
      "-0.10312651413847854",
      "-0.003653601408148945",
      "0.012975502659872937",
      "0.0008006161176860767",
      "-0.002597287168299718",
      "1.6472314745842849",
      "0.06923545546045655",
      "-0.3879916878030766",
      "0.23071542580377966",
      "-0.042098559916988326",
      "0.0695898675191148"
    ],
    [
      "0.00740273158908212",
      "0.033522970218744605",
      "1.017991946987626",
      "0.03176886012595164",
      "0.049958652502009454",
      "2.2887812962068194e-05",
      "0.00019505643655568224",
      "-3.169639396208971e-05",
      "-6.5420502182637475e-06",
      "-0.04360504720815014",
      "-0.00025473498935243267",
      "0.005130868267092148",
      "-0.08822836997599508",
      "-0.141556830180162",
      "-0.0005363469822392928",
      "-3.323525546637802e-05",
      "0.0002897015322684011",
      "-7.186672897458912e-06",
      "-5.1436321399875796e-05",
      "0.09742201915573678",
      "-0.010779492827784877",
      "-0.020522148108561213",
      "0.08369450988252465",
      "-0.05941947637890066",
      "0.019019448488102723"
    ],
    [
      "0.007402175880745039",
      "0.020223832116969747",
      "0.5026884003020086",
      "0.019500665287753672",
      "0.031534433965850546",
      "8.684154140922062e-06",
      "6.771774148462988e-05",
      "-1.1643461982785593e-05",
      "-1.3332754072561837e-06",
      "-0.019078531027095353",
      "-0.000679009995324023",
      "0.002000453819870662",
      "-0.039252022847312176",
      "-0.07460194693022318",
      "-0.0012025130237191975",
      "-1.133301209644803e-05",
      "0.00010957200212913963",
      "-1.5478792250356427e-06",
      "-2.066668051937757e-05",
      "0.04555598251390316",
      "-0.0042748449082081405",
      "-0.011079161412210487",
      "0.0440955150777281",
      "-0.030422691950650785",
      "0.010426942110248385"
    ],
    [
      "0.007402177864968754",
      "0.01942816286116048",
      "0.37962237564755713",
      "0.017753462151208706",
      "0.030869148644751824",
      "7.024848880781597e-06",
      "3.943122285100633e-05",
      "-6.396465871148988e-06",
      "2.8134295563407296e-07",
      "-0.011671393295436799",
      "-0.0005608928409840546",
      "0.0004823031173806389",
      "-0.027405464326350083",
      "-0.06139191009081047",
      "-0.002348296295355882",
      "-6.948790516352973e-06",
      "7.12790811932066e-05",
      "-4.3864049484465893e-07",
      "-1.4759040698690053e-05",
      "0.03628826788579465",
      "-0.002623066241787333",
      "-0.010908870298219327",
      "0.033727240977105076",
      "-0.02409258749662314",
      "0.008814079275732934"
    ],
    [
      "0.007402208273318281",
      "0.02397955699672605",
      "1.045094322288215",
      "0.029047955810430143",
      "0.049626638715101506",
      "1.1998941535242903e-05",
      "6.938718084501746e-05",
      "-1.891354549629311e-05",
      "3.4744522546401928e-06",
      "-0.03566085560359806",
      "-0.0038485341308951665",
      "0.00778608311922113",
      "-0.08065014842649829",
      "-0.15900012395276292",
      "0.00032876936146320905",
      "-1.1755369103370659e-05",
      "0.0001610077070434944",
      "-4.595477859435135e-06",
      "-3.0351103319607838e-05",
      "0.08454132420546698",
      "-0.009089111500958619",
      "-0.0163724160084247",
      "0.10222404972767428",
      "-0.07566395265657441",
      "0.02307295906020937"
    ],
    [
      "0.007402833366232061",
      "0.04375039953235001",
      "2.7637297249238233",
      "0.061341269419476326",
      "0.1388117341575199",
      "3.663902927605275e-05",
      "0.0002226918216472331",
      "-5.8987079337197446e-05",
      "4.945633312943868e-06",
      "-0.048632060903500196",
      "-0.02046116202423536",
      "0.022080946658156027",
      "-0.1740022432389952",
      "-0.4835749512320242",
      "-0.005430993010359481",
      "-2.84469851509757e-05",
      "0.00044896788832683693",
      "-1.5835449309692366e-06",
      "-9.967845296634854e-05",
      "0.23533589814612169",
      "-0.0171789709108248",
      "-0.04913175945623856",
      "0.30227164343744584",
      "-0.24401759623502053",
      "0.072226312289278"
    ]
  ],
  "rational_Q": [
    [
      "0.046847947922681474",
      "373.89100862480643",
      "396.0070581957311",
      "81.37720474114926",
      "74.06233426064017",
      "373.8910078343536",
      "247.58696572964743",
      "1029.760568770387",
      "238.70265728280387",
      "245.33587190418794",
      "396.0070577738985",
      "1029.7605685402198",
      "5565.251577878127",
      "1104.3687519447558",
      "387.94016590348025",
      "81.37720538694802",
      "238.70265595072348",
      "1104.3687518322815",
      "438.6779987820802",
      "250.83721718413716",
      "74.06233272431533",
      "245.3358712785032",
      "387.9401663919817",
      "250.83721720464962",
      "278.2797536938168",
      "-1.0042904490974143",
      "-0.14659462612381957",
      "-0.986912715983026",
      "-0.925443393902401",
      "-1.0042902412132892",
      "1.1134913464899443",
      "-0.12175592715887729",
      "0.379231681851872",
      "0.4390629329628209",
      "-0.1465946894723051",
      "-0.12175618628494399",
      "1.2262668904354292",
      "-1.1339051646168534",
      "0.5137458255479445",
      "-0.9869127539154795",
      "0.3792316692638397",
      "-1.1339051471069692",
      "0.5654459808227446",
      "0.006001599275715709",
      "-0.9254433045074809",
      "0.43906299885234606",
      "0.5137458233449483",
      "0.0060015012091965405",
      "0.7207876034043135",
      "7.8419750527906",
      "5.049380425399102",
      "71.05995041309932",
      "-20.253482513698465",
      "-54.26877827107475",
      "-263.71533930896123",
      "9.326405684712633",
      "73.27069858022107",
      "35.24511651827176",
      "10.902896586513327",
      "38.53577877452014",
      "-31.437808718950087",
      "-61.65937922779438",
      "31.820214133694257",
      "-13.863680563479033",
      "-28.71888283486976",
      "40.459113690973055",
      "-12.224868687357304",
      "-0.19645985616394282",
      "-36.40690398508686",
      "-58.02364922171105",
      "10.305944290827396",
      "14.772274794844508",
      "22.99581208033827",
      "-10.551796662601925",
      "35.24511646826273",
      "-3.791319148849773",
      "124.96469169703369",
      "-21.389716712448347",
      "-68.26065687940893",
      "-94.40769993582252",
      "-28.354760612494264",
      "-54.54419635988895",
      "-57.766684718706486",
      "-80.51509243839551",
      "-2.0198338993408127",
      "56.92999000188765",
      "81.10746317079543",
      "-45.389272182144495",
      "-16.025977374859597",
      "6.227916474598067",
      "-29.525415921720633",
      "114.10805273475653",
      "25.429295899351906",
      "-14.606521976004942",
      "8.46795779605285",
      "31.82021508677349",
      "-5.882504112321578",
      "44.94124521958186",
      "-12.767159519318856",
      "-38.67600976822389",
      "-2.0198335632190365",
      "-41.79423086943821",
      "39.310630018599994",
      "35.098314323551655",
      "-25.43300639624896",
      "0.7315676980926605",
      "12.207704173846142",
      "5.421464829029782",
      "-21.92495800242106",
      "25.3725238568107",
      "26.918966289495327",
      "3.5155126471714424",
      "-6.389120302282878",
      "-22.9755923442997",
      "-0.445524145591517",
      "-0.19646038846738606",
      "-41.421294180490555",
      "-29.378703150741494",
      "-4.488918028812143",
      "-25.19857059027398",
      "6.227916544844867",
      "13.283107115859815",
      "-132.0504396903207",
      "34.8740889535854",
      "-8.717306986453917",
      "26.918963956770263",
      "4.6542569489682535",
      "-4.2194276270001305",
      "-29.407855593287113",
      "-10.715276465360652",
      "0.5973840546913307",
      "-8.339467293348033",
      "-6.610268806938233",
      "21.248411039711577",
      "-33.15812337682071",
      "-54.26877957402355",
      "10.902896117562369",
      "-13.863680644370145",
      "-36.40690503848567",
      "7.8419740753242335",
      "-263.71533980805845",
      "38.53577852032095",
      "-28.718883204586405",
      "-58.023650446384416",
      "5.049380613594574",
      "9.326404828081612",
      "-31.437809390240517",
      "40.45911224611317",
      "10.305943398448353",
      "71.05994954318012",
      "73.27069870333598",
      "-61.65937956607848",
      "-12.224869584378121",
      "14.772275216885642",
      "-77.2257203590208",
      "-16.54173858455863",
      "21.350006091455917",
      "-3.7913165007414773",
      "-77.22572072754322",
      "974.0580959135864",
      "-75.30699664819615",
      "-73.10431413665901",
      "-5.882505972166673",
      "-16.541739950190912",
      "-75.30699713239068",
      "130.5866244142788",
      "-29.196748856210316",
      "-41.42129854705732",
      "21.350003871078744",
      "-73.10431191206834",
      "-29.196743339367966",
      "153.43502997344098",
      "10.716581899713571",
      "-126.66854803985112",
      "-28.35476047830053",
      "-141.13013462009914",
      "-588.0229292416789",
      "149.9727305908011",
      "4.119915829589728",
      "-41.794231076438784",
      "-106.84298965160318",
      "161.25381973152497",
      "-203.959736937588",
      "63.67049952214214",
      "13.28310713817711",
      "-14.366693190863307",
      "307.9644595065606",
      "-36.05583543713763",
      "-153.95634143565638",
      "-69.37281256879714",
      "56.92999141221337",
      "-106.84298920810662",
      "-20.429612866911445",
      "-118.55940846945502",
      "-17.328275604618124",
      "12.20770402113244",
      "23.23637606884742",
      "-66.60314667675371",
      "-6.360547505060827",
      "64.92304894937996",
      "4.6542556074276",
      "-104.7708762477888",
      "-6.088310781931247",
      "19.064278902460778",
      "6.9408832229478055",
      "-29.52541664999636",
      "-14.366693112835994",
      "53.198943582150015",
      "41.22547095822556",
      "-0.6313843993839883",
      "3.5155135284962147",
      "-104.77087457655836",
      "24.349605852975856",
      "47.305822884306046",
      "-52.17687460525326",
      "-8.339468747363417",
      "-9.332595493784195",
      "-15.971911508278414",
      "-36.78576919668052",
      "31.872914740590325",
      "124.96469173483213",
      "-54.54419693853938",
      "81.10746295040782",
      "114.10805198535907",
      "22.99581152311504",
      "-21.389715435901437",
      "-57.766684903315756",
      "-45.38927284498068",
      "25.42929592268504",
      "-10.551796532511206",
      "-68.26065597462235",
      "-80.51509265449724",
      "-16.025977643377807",
      "-14.606522571850403",
      "-588.0229294035262",
      "161.25382001146377",
      "307.96445909423545",
      "44.94124522608533",
      "10.716582799823767",
      "149.97273074327998",
      "-203.95973636105805",
      "-36.055835484273445",
      "-29.378703757527575",
      "-126.66854687069643",
      "4.119916129230036",
      "63.67049961408408",
      "-153.9563414582683",
      "-597.5769772768001",
      "-658.9489783349284",
      "39.310630297039474",
      "-20.429612193577995",
      "-597.5769772189856",
      "1098.8153017689224",
      "64.56641178647608",
      "-132.0504388927873",
      "53.198944885447105",
      "-658.9489784823079",
      "64.56641039127582",
      "796.2120526589175",
      "256.91169670933635",
      "5.421464697394534",
      "-66.60314660617921",
      "176.69144191400866",
      "-332.6900968549873",
      "9.075649443752102",
      "-4.219428201741442",
      "24.349605944735085",
      "124.75862015333058",
      "-149.58318890299248",
      "-198.2766463101403",
      "-6.389120480245565",
      "-6.088311537390139",
      "124.75861986918399",
      "-190.78164700838522",
      "-37.13503760236676",
      "-6.6102696415734385",
      "-15.97191069981643",
      "31.513051837295848",
      "-61.18248131010844",
      "-168.54094540600786",
      "-12.767159249012979",
      "35.09831429108915",
      "-21.924957402485347",
      "-22.97559121076051",
      "8.46795620447217",
      "-38.676008989614495",
      "-25.433007063346224",
      "25.37252371325159",
      "-0.44552408883679695",
      "-118.55940908101303",
      "-6.3605477645057675",
      "19.064276984415596",
      "-4.488920097963767",
      "-69.37281482152946",
      "-17.328275281240458",
      "64.9230517397344",
      "6.940883400376155",
      "-332.69009681167677",
      "-149.5831891030056",
      "34.87408912187814",
      "41.225471152107104",
      "256.9116968371853",
      "9.07564944217624",
      "-198.27664613271125",
      "35.511187962509176",
      "-29.40785561159059",
      "47.305823547088224",
      "-190.78164667503427",
      "35.51118786832513",
      "192.62916846305737",
      "21.2484108109552",
      "-36.785768650249864",
      "-61.18248066854344",
      "7.432625699465666",
      "37.52291530411278",
      "-25.19856953450639",
      "-8.717306479976582",
      "-10.715276049512838",
      "-33.15812299026262",
      "-0.631383530742494",
      "-52.17687375347572",
      "31.87291535644451",
      "-37.1350375298054",
      "-168.540945512707",
      "37.5229142713812",
      "-2.173070419818837",
      "-0.023060269288765808",
      "0.5390970424575898",
      "-0.4771379529653799",
      "2.1730704930399356",
      "-2.995884060464315e-08",
      "2.130449122204307",
      "-0.19563800777118945",
      "-0.7946001632473559",
      "0.023060273993627773",
      "-2.1304491142059225",
      "1.229184499428202e-07",
      "0.3249849757658761",
      "0.16525282324760254",
      "-0.5390969599408814",
      "0.19563792748190623",
      "-0.32498481230582277",
      "-1.572519108017793e-08",
      "0.7647451784114883",
      "0.47713801975083975",
      "0.7946001070877121",
      "-0.1652528850090694",
      "-0.7647451796299934",
      "5.7169426428750326e-09",
      "13.183798356278604",
      "-67.03760623391022",
      "-55.961412365775544",
      "-9.802454837390819",
      "74.52097749735631",
      "-165.79359353140973",
      "22.305649309595196",
      "85.39378145563325",
      "27.08310180632201",
      "40.855060713077165",
      "37.12806742403844",
      "-124.50569169170753",
      "23.05168446377982",
      "-7.923814851515827",
      "35.28734522525778",
      "-55.390262261074895",
      "5.42500778639699",
      "-18.8019671269565",
      "-25.531265834543678",
      "-8.82592276168033",
      "16.72487756248267",
      "14.683237336263605",
      "66.22397062427098",
      "-8.075042762870877",
      "-8.02838046405443",
      "27.083101348591597",
      "-22.82671157941395",
      "-48.40143962046124",
      "-87.29067174151328",
      "68.4445714620374",
      "-254.53885649978267",
      "-59.006231396011934",
      "-96.61861522864916",
      "-4.241562987949874",
      "-47.48004055679063",
      "-33.64633349833774",
      "-47.80854098582508",
      "103.32599926931117",
      "24.825236187565842",
      "-23.347510417230254",
      "-0.6243543990978895",
      "130.71961324702224",
      "30.058880148237563",
      "-1.5397985969971606",
      "22.616465458634938",
      "25.660787339291357",
      "-7.923813013242309",
      "-11.553165390799807",
      "-70.69221612588949",
      "-21.008820843764305",
      "28.769596237922606",
      "-33.64633212653867",
      "13.601365612209259",
      "11.184626081966007",
      "-11.997332151406118",
      "-30.53934331319903",
      "19.783240638563623",
      "-18.423486818476494",
      "29.001997009391467",
      "12.24403931585236",
      "-53.457479620101694",
      "-0.24215719478097095",
      "16.753218731730783",
      "-0.14279234575975008",
      "19.05162801649714",
      "-0.8259696985015729",
      "-25.531265250296798",
      "5.604031921103253",
      "-27.975632974648946",
      "14.749543745393682",
      "39.80219093875112",
      "-0.6243544419297401",
      "18.340774020964638",
      "22.916315472657292",
      "-55.964420927355704",
      "-23.658827404245486",
      "-0.24215702281957105",
      "-0.06756228219806285",
      "-69.26588718528863",
      "27.431997612590838",
      "-9.266574467128144",
      "-11.851401340088493",
      "-16.48701388637393",
      "-0.5587002157567972",
      "12.772195909036656",
      "24.220453513295602",
      "-74.52097468090697",
      "-40.85506068773915",
      "-35.28734509135337",
      "8.825922325063209",
      "-13.183798920838962",
      "165.7935940127129",
      "-37.12806794325689",
      "55.39026228213523",
      "-16.72487728378879",
      "67.03760764451651",
      "-22.305647472215046",
      "124.5056915642615",
      "-5.425007840834017",
      "-14.68323628139198",
      "55.96141408777639",
      "-85.39378093708497",
      "-23.051684687216007",
      "18.80196599331222",
      "-66.22397106292124",
      "-42.543600365879165",
      "-53.8994281616463",
      "9.545739257963723",
      "-22.82671366713438",
      "42.54359939385812",
      "-7.240015817017609e-07",
      "-69.74517526927808",
      "35.811227384833366",
      "-11.55316544753971",
      "53.8994313560952",
      "69.7451748497459",
      "8.729409346462581e-08",
      "-55.30356168900356",
      "5.604028555223541",
      "-9.545738062477364",
      "-35.81122924777925",
      "55.30355974363274",
      "-3.499037320358465e-07",
      "-102.66412901825488",
      "70.71417426330278",
      "-59.00623112577552",
      "-105.0236150787722",
      "580.7941778309836",
      "408.53935531741166",
      "-97.3162687936",
      "13.601365881075461",
      "-239.0476269778975",
      "92.72505065108183",
      "129.17503379674105",
      "73.42918530689485",
      "18.340773876198025",
      "120.24192701255961",
      "-37.93411910752458",
      "-91.5833035547319",
      "55.2669719431159",
      "-69.2151767353672",
      "-47.808541465219044",
      "-239.04762839452502",
      "355.4743238549952",
      "41.11248170569124",
      "-103.24946710823771",
      "-18.423486946393655",
      "91.04130152643245",
      "59.25234788234226",
      "52.93541500619596",
      "20.04792662198337",
      "-0.0675629922082481",
      "17.667250365513024",
      "65.94227356308535",
      "44.792160573720835",
      "44.6534945410106",
      "130.71961237586285",
      "120.24192708403821",
      "-188.8642280357175",
      "81.85802768258456",
      "159.4822248051569",
      "16.75322004754422",
      "17.667249924790525",
      "120.99091765324569",
      "-85.25278272789335",
      "19.73474862312914",
      "-16.487012225447813",
      "-40.431352104381986",
      "-22.241349345215323",
      "-7.230544934547937",
      "-38.261915747656005",
      "48.40144024971377",
      "96.61861492548803",
      "-103.32599938475391",
      "-30.05887961765879",
      "8.075043844761037",
      "87.29067255615152",
      "4.241563039309939",
      "-24.825236480188437",
      "1.539798852407461",
      "8.028381889173037",
      "-68.44457220748846",
      "47.4800399656653",
      "23.3475100207516",
      "-22.616465675394707",
      "-580.794178086095",
      "-92.72505067636583",
      "37.934119008532846",
      "-70.69221660724769",
      "102.66412959696966",
      "-408.5393550990766",
      "-129.175033815027",
      "91.58330377398066",
      "-27.975633334217733",
      "-70.71417379678739",
      "97.31626867733493",
      "-73.42918573394029",
      "-55.266972334768155",
      "-325.0968975853098",
      "198.25806813181214",
      "11.184625818073156",
      "355.47432426056014",
      "325.0968978262467",
      "-3.592256957835221e-08",
      "-399.31414816485307",
      "22.916315836614476",
      "-188.86422823015255",
      "-198.25806780838514",
      "399.3141485558479",
      "-1.6025436592912304e-07",
      "3.5092909268415986",
      "29.00199696977358",
      "59.252347777113116",
      "-279.3060018069027",
      "96.59059125841286",
      "-49.82560010595472",
      "-69.26588701835513",
      "120.99091717565025",
      "-163.5400855267274",
      "-202.26393027331756",
      "88.29364287163753",
      "-0.142792329277528",
      "65.9422744333211",
      "-163.54008557270967",
      "-66.49797901320362",
      "112.30328314431905",
      "-0.5586990358299739",
      "-22.241348743839467",
      "28.76041979506563",
      "-83.5662880149479",
      "-29.48331170634299",
      "21.008820291653837",
      "11.997332136380805",
      "-12.244039277710925",
      "-19.05162651278732",
      "-25.66078688055573",
      "-28.769594239796707",
      "30.539343836270085",
      "53.45747909689409",
      "0.8259691915082175",
      "-41.11248204629301",
      "-52.93541487661299",
      "-44.792161772934335",
      "14.749542945134799",
      "69.21517804128537",
      "103.24946701374564",
      "-20.04792779071047",
      "-44.653494429458895",
      "-96.59059140044158",
      "202.26393036284364",
      "-55.964420458167346",
      "81.85802793949922",
      "-3.509290806822854",
      "49.82559943659633",
      "-88.29364284728666",
      "-75.16694270623957",
      "27.43199882261646",
      "-85.25278308293046",
      "-66.49797854791126",
      "75.166942070765",
      "9.00470209849729e-08",
      "12.77219582997184",
      "-7.2305432333443695",
      "-83.56628710737037",
      "68.1336274231477",
      "117.72899186447106",
      "-39.80218942831674",
      "23.65882746533122",
      "9.26657357279518",
      "-24.220453684438137",
      "-159.48222353092166",
      "-19.734747535196473",
      "38.26191586636804",
      "-112.3032824376803",
      "29.4833112867509",
      "-117.72899233826858"
    ],
    [
      "0.011757978375122883",
      "17.07316874062856",
      "290.7144144166767",
      "19.847600193187237",
      "6.721085711072159",
      "17.073168740625132",
      "207.56053741199722",
      "897.373549790524",
      "240.56173858926488",
      "204.91982712983602",
      "290.71441441667275",
      "897.3735497904973",
      "4559.010965219525",
      "1180.8570460964402",
      "405.73650781012736",
      "19.847600193184594",
      "240.56173858926638",
      "1180.8570460962987",
      "352.74671052009023",
      "236.0100002965099",
      "6.7210857110715265",
      "204.91982712984858",
      "405.73650781011355",
      "236.01000029650604",
      "226.4236619514028",
      "0.1921040059473218",
      "0.022647821230278576",
      "0.07810244993887659",
      "0.0053982260616844",
      "0.19210400594730018",
      "0.6673790486242022",
      "-0.8081941389073678",
      "-0.13145549935909015",
      "0.1968769481820724",
      "0.022647821230351552",
      "-0.8081941389072955",
      "3.289600572616924",
      "-0.12684727552639538",
      "-0.6284620284426002",
      "0.0781024499388384",
      "-0.13145549935909132",
      "-0.12684727552657987",
      "0.8864652878554938",
      "0.1413837581082549",
      "0.0053982260616661105",
      "0.1968769481821986",
      "-0.6284620284424537",
      "0.14138375810813192",
      "0.5546520985371685",
      "-32.035430520678084",
      "-2.1290546483523256",
      "1.327985819413606",
      "4.875413608991823",
      "32.331188536625945",
      "-71.25802971432796",
      "-2.0544389775753538",
      "12.097677848314829",
      "19.977923932582083",
      "-26.070773581845337",
      "166.62161284197765",
      "-22.59447179437079",
      "-16.62456587987643",
      "5.974063195506208",
      "0.4171426689757206",
      "-24.986840489629593",
      "46.10832665091136",
      "3.035930468464495",
      "-0.7084425920520206",
      "3.773210748875157",
      "-53.93355786995961",
      "3.9447402704770687",
      "27.58728536012258",
      "21.484094589365622",
      "-4.016181055782124",
      "19.97792393258077",
      "-9.798470294943757",
      "59.85556659868333",
      "-3.0249951452351436",
      "-104.73066817101981",
      "-81.67351868575207",
      "-22.713952943738274",
      "0.5903723661687867",
      "-47.907491898426024",
      "-67.75763587708805",
      "-5.490060243093523",
      "110.43216286783154",
      "62.196354754559586",
      "-5.923626861718081",
      "30.38933694622813",
      "-1.9786743229700694",
      "-30.87719794905125",
      "96.58353347101041",
      "66.32649327917316",
      "-4.730760460870374",
      "-0.540896228926013",
      "5.974063195506861",
      "22.80035706678898",
      "32.64307113653296",
      "21.212697207384537",
      "-21.315320284611907",
      "-5.490060243094917",
      "-66.95298980574039",
      "119.49823576435621",
      "-5.181600781871127",
      "-47.14434286536176",
      "-3.3701701720844572",
      "-4.016896484008326",
      "-13.604997163411332",
      "18.024799651914922",
      "20.709560469425757",
      "-1.4773777153008727",
      "11.42201400398907",
      "11.50833742640044",
      "-8.059912310765892",
      "22.443276873726205",
      "-0.7084425920518098",
      "-6.199933784084436",
      "9.442148135407185",
      "-9.436684725780953",
      "5.369197920677402",
      "-1.9786743229696144",
      "-13.620558338622725",
      "-24.134338645045514",
      "8.808594792071919",
      "-2.492432974734723",
      "-1.4773777153008578",
      "8.608909284585287",
      "-1.0679977928726816",
      "-0.21215183523443135",
      "11.842418256816996",
      "-4.4196469555097275",
      "0.3899996431951876",
      "-0.2592498705356245",
      "-3.4383275418090826",
      "1.4626792984363186",
      "32.33118853662103",
      "-26.07077358184363",
      "0.41714266897695834",
      "3.7732107488728155",
      "-32.03543052068517",
      "-71.25802971432678",
      "166.6216128419855",
      "-24.98684048963173",
      "-53.933557869961504",
      "-2.1290546483518864",
      "-2.0544389775753085",
      "-22.594471794368847",
      "46.108326650910634",
      "3.944740270479168",
      "1.3279858194138556",
      "12.097677848316682",
      "-16.62456587987808",
      "3.035930468462908",
      "27.58728536012327",
      "-152.04524151099423",
      "-15.35151848732175",
      "24.978618697643018",
      "-9.798470294948169",
      "-152.0452415109897",
      "822.2142396735884",
      "-14.08958459497434",
      "-119.55575761362395",
      "22.800357066794092",
      "-15.351518487320751",
      "-14.089584594983513",
      "95.14153513177507",
      "-17.422958113045716",
      "-6.199933784080821",
      "24.978618697645736",
      "-119.55575761362186",
      "-17.422958113044302",
      "116.9471528415731",
      "-10.272039053474032",
      "-56.940061393626614",
      "-22.71395294373258",
      "-80.94147376018239",
      "-629.7786033785893",
      "129.3490139966295",
      "-1.4820073337030997",
      "-66.95298980573298",
      "-116.1113398228861",
      "99.59337306395707",
      "-216.68783389812862",
      "65.64346764352112",
      "-13.620558338618807",
      "-13.77862962311414",
      "351.1566574025234",
      "-40.38867176993143",
      "-164.93107386691693",
      "-66.80415155838814",
      "110.43216286783452",
      "-116.11133982288075",
      "37.385224649646176",
      "-118.4451689173307",
      "-50.794506762953674",
      "-4.016896484005303",
      "-5.889061408624636",
      "-52.408850806133756",
      "0.9991113969643239",
      "67.94769283849082",
      "8.608909284588032",
      "-109.93263213000556",
      "-2.8069688126395658",
      "18.6769292411762",
      "27.88920648208036",
      "-30.877197949047307",
      "-13.778629623113781",
      "9.26481408711386",
      "54.02529322725497",
      "-10.74769031331528",
      "11.422014003987979",
      "-109.93263213000874",
      "45.11172448616966",
      "32.83703384022621",
      "-73.18034698899545",
      "0.38999964319348895",
      "-1.7081710988485006",
      "-11.34458747045242",
      "-27.93712205380076",
      "20.590555385424416",
      "59.855566598685336",
      "0.5903723661542989",
      "62.196354754569285",
      "96.5835334710175",
      "21.48409458936751",
      "-3.024995145240143",
      "-47.90749189841538",
      "-5.92362686172495",
      "66.3264932791717",
      "-4.016181055782703",
      "-104.73066817102395",
      "-67.7576358770841",
      "30.389336946226933",
      "-4.730760460875546",
      "-629.7786033785776",
      "99.59337306395749",
      "351.15665740252604",
      "32.64307113652822",
      "-10.27203905347601",
      "129.34901399660956",
      "-216.68783389812066",
      "-40.38867176993057",
      "9.442148135404446",
      "-56.940061393623274",
      "-1.4820073337028468",
      "65.64346764351606",
      "-164.93107386691236",
      "-572.6984370418686",
      "-695.6289158344315",
      "119.49823576435355",
      "37.3852246496489",
      "-572.698437041823",
      "742.1377997285535",
      "89.65748557552931",
      "-24.134338645040064",
      "9.264814087118447",
      "-695.6289158344082",
      "89.65748557552992",
      "643.5355866772935",
      "170.62470265460655",
      "-13.604997163413143",
      "-52.40885080613956",
      "220.33732738153597",
      "-311.8756026766028",
      "5.1920883390562675",
      "-1.0679977928761348",
      "45.111724486172186",
      "154.64398199109297",
      "-152.34588319584677",
      "-150.29601156061267",
      "11.508337426399065",
      "-2.8069688126382326",
      "154.64398199108484",
      "-174.63241724890824",
      "-77.76088204964657",
      "-0.25924987053718085",
      "-11.344587470455027",
      "31.434585514243857",
      "-36.00478888441299",
      "-171.96387581153505",
      "21.21269720738353",
      "-5.181600781874321",
      "18.024799651914474",
      "-8.059912310767542",
      "-0.5408962289270715",
      "-21.315320284613247",
      "-47.144342865360095",
      "20.70956046941973",
      "22.443276873729857",
      "-118.44516891731652",
      "0.9991113969657218",
      "18.676929241179014",
      "-9.43668472577932",
      "-66.80415155838193",
      "-50.794506762948615",
      "67.94769283849149",
      "27.889206482077956",
      "-311.87560267657517",
      "-152.345883195827",
      "8.808594792071192",
      "54.02529322724396",
      "170.62470265459473",
      "5.192088339052047",
      "-150.29601156060517",
      "31.62624375577561",
      "-0.21215183523256176",
      "32.837033840227235",
      "-174.63241724890295",
      "31.626243755779537",
      "142.60402524421409",
      "-3.4383275418102444",
      "-27.937122053792606",
      "-36.00478888440714",
      "-5.15457025986262",
      "29.961912840666432",
      "5.369197920676247",
      "-2.4924329747366594",
      "11.842418256814527",
      "1.4626792984377182",
      "-10.747690313313202",
      "-73.18034698899551",
      "20.590555385426313",
      "-77.76088204964238",
      "-171.96387581153246",
      "29.961912840669406",
      "0.08699837548874306",
      "-0.16089293332649857",
      "-0.20223001118619616",
      "0.015457158202428923",
      "-0.0869983754887374",
      "1.0516025336840091e-13",
      "-1.0134076750186454",
      "-0.40535335020720303",
      "0.16947908192848693",
      "0.16089293332647397",
      "1.0134076750185312",
      "6.837218125133092e-13",
      "-0.07322100795351603",
      "0.6027563680603378",
      "0.20223001118622777",
      "0.40535335020724506",
      "0.07322100795333059",
      "-1.2669019798953446e-14",
      "-0.37985864969308175",
      "-0.015457158202436748",
      "-0.16947908192860617",
      "-0.6027563680605084",
      "0.37985864969299216",
      "7.446894147700745e-14",
      "-9.118238396245195",
      "-6.374807795790903",
      "1.8529446338349742",
      "-9.798916545052213",
      "-11.432871477517228",
      "-13.36618609765456",
      "-3.1060333811567844",
      "1.9100605088281613",
      "26.053290877275618",
      "41.82569568126297",
      "-36.186454297085476",
      "-10.255586317236956",
      "32.09117871891561",
      "13.077027864140119",
      "32.333388937095705",
      "-8.140967506062",
      "-12.33587702169868",
      "-9.67624761524267",
      "-2.775509438828726",
      "-26.832213332296142",
      "-16.83575212923591",
      "19.726741296657575",
      "-1.0124424387064423",
      "-16.833519707339835",
      "16.056804017024085",
      "26.053290877272715",
      "0.7000288840721335",
      "-41.32897565633046",
      "-145.73884745515483",
      "62.86267859363919",
      "-219.38277450632432",
      "-42.24944037487684",
      "-59.01000856469495",
      "-9.051999025990238",
      "-48.26764056886754",
      "-32.77481971391856",
      "-24.896936881649317",
      "19.94419371889744",
      "38.45298130085579",
      "-46.50712310211455",
      "-4.362684991592657",
      "121.02894337173144",
      "16.718333023599357",
      "-53.55718925889832",
      "-7.379407244418504",
      "-2.731876935120542",
      "13.07702786413745",
      "36.84894404804447",
      "-57.069925100051975",
      "-25.729999374406447",
      "17.036064788201422",
      "-32.7748197139237",
      "-15.939197907901063",
      "177.67313780846533",
      "-33.62773322027402",
      "-29.043723498154936",
      "8.16093484011535",
      "1.354832801906699",
      "3.537660222187193",
      "47.5237545399014",
      "-19.62528419285725",
      "1.991232889805303",
      "12.897407227899588",
      "-31.065553574503934",
      "17.757328938025598",
      "23.409683011395312",
      "-2.775509438828691",
      "6.9194803765324835",
      "16.496946367403876",
      "-11.727955015499676",
      "4.5805365974746275",
      "-4.36268499159316",
      "13.387271168761064",
      "13.030294387104094",
      "28.06445305694992",
      "9.151076624971479",
      "1.991232889805681",
      "-11.335510127257436",
      "4.690087805143955",
      "-12.015098271743652",
      "-5.78810959430676",
      "-0.3965959758039582",
      "10.96770777542526",
      "-1.0629704739944574",
      "-2.934281814039773",
      "-1.8976166406983868",
      "11.43287147751791",
      "-41.825695681263234",
      "-32.33338893709597",
      "26.832213332294717",
      "9.118238396247323",
      "13.366186097650118",
      "36.18645429708174",
      "8.140967506062017",
      "16.835752129237928",
      "6.374807795789294",
      "3.1060333811551186",
      "10.255586317237153",
      "12.335877021697707",
      "-19.726741296654367",
      "-1.8529446338351656",
      "-1.910060508826432",
      "-32.091178718914065",
      "9.676247615241332",
      "1.0124424387038131",
      "-142.51107011470637",
      "-65.38121947548238",
      "54.70543577300627",
      "0.7000288840684544",
      "142.51107011470103",
      "5.65709425858538e-12",
      "-98.60276521987292",
      "73.29761816808829",
      "36.84894404804241",
      "65.38121947548589",
      "98.60276521985715",
      "5.5977043969974434e-12",
      "-77.72785420590664",
      "6.919480376529339",
      "-54.705435773001476",
      "-73.29761816808615",
      "77.7278542059149",
      "1.5147817575399784e-12",
      "-55.33701986326324",
      "104.79303054403556",
      "-42.249440374875135",
      "-156.80235753287653",
      "513.6100944084637",
      "384.8744171005214",
      "-156.18330478008147",
      "-15.939197907897226",
      "-236.71833579210633",
      "29.43045721896999",
      "136.7037565607217",
      "74.26799417089208",
      "13.38727116876221",
      "129.18061560856276",
      "34.97822873508556",
      "-101.83014654555456",
      "72.16457685846323",
      "-68.59090778838575",
      "-24.896936881651246",
      "-236.71833579210653",
      "344.2704375315259",
      "55.657493292226796",
      "-126.78645039131462",
      "1.3548328019030098",
      "111.26133716553409",
      "89.03840348315317",
      "43.73897411050334",
      "28.51725325869876",
      "-11.335510127257567",
      "-20.808395434447508",
      "16.87747326913567",
      "49.21256572394859",
      "46.787082522944125",
      "121.02894337173473",
      "129.18061560856177",
      "-339.1939595651354",
      "136.93129444614135",
      "162.3139743940125",
      "12.897407227904928",
      "-20.808395434447345",
      "178.5236230669146",
      "-89.79361730907206",
      "-3.6070597373601854",
      "10.967707775428948",
      "-45.825641828685775",
      "-14.938193404452004",
      "16.136347902140947",
      "-74.07857698827294",
      "41.328975656334926",
      "59.010008564698275",
      "-19.944193718902024",
      "-16.718333023601623",
      "16.833519707340873",
      "145.7388474551575",
      "9.051999025981251",
      "-38.45298130085605",
      "53.55718925889976",
      "-16.056804017027023",
      "-62.862678593634236",
      "48.267640568861886",
      "46.507123102108274",
      "7.379407244422129",
      "-513.6100944084571",
      "-29.43045721896838",
      "-34.978228735083185",
      "-57.06992510005203",
      "55.33701986326176",
      "-384.8744171004779",
      "-136.70375656072449",
      "101.83014654555355",
      "16.496946367405222",
      "-104.7930305440325",
      "156.1833047800791",
      "-74.26799417088901",
      "-72.16457685846282",
      "-312.733821414706",
      "195.08191040254235",
      "177.67313780846328",
      "344.27043753152674",
      "312.7338214146608",
      "1.2152904865497994e-11",
      "-476.484113333141",
      "13.030294387110013",
      "-339.193959565138",
      "-195.08191040254496",
      "476.48411333314556",
      "-3.822449554726425e-13",
      "28.682258537738125",
      "3.5376602221958326",
      "89.03840348316574",
      "-232.1711187187713",
      "89.30649196222528",
      "-14.840063921336924",
      "4.690087805146671",
      "178.523623066931",
      "-133.3044597226379",
      "-208.47970260494526",
      "83.61218331139882",
      "-31.065553574503095",
      "16.877473269129858",
      "-133.304459722627",
      "-87.003180280856",
      "121.32529772106541",
      "-1.0629704739941714",
      "-14.938193404452608",
      "108.15210924512883",
      "-93.25344911607839",
      "-45.48651194295037",
      "25.729999374412557",
      "33.627733220263394",
      "-47.52375453990365",
      "-17.75732893802723",
      "2.731876935119851",
      "-17.03606478819941",
      "29.043723498150733",
      "19.625284192854224",
      "-23.40968301139397",
      "-55.657493292217616",
      "-43.73897411049953",
      "-49.212565723946234",
      "-11.727955015498619",
      "68.59090778837583",
      "126.78645039131099",
      "-28.51725325869152",
      "-46.787082522942484",
      "-89.30649196221981",
      "208.47970260492082",
      "28.064453056947823",
      "136.9312944461269",
      "-28.68225853773765",
      "14.840063921329115",
      "-83.6121833113886",
      "-92.72038275755659",
      "-12.015098271744836",
      "-89.79361730907142",
      "-87.00318028085134",
      "92.72038275755959",
      "-2.9237544687268756e-12",
      "-2.9342818140404647",
      "16.136347902137924",
      "-93.25344911607556",
      "71.01755485427523",
      "136.1759437047379",
      "-4.580536597474052",
      "-9.151076624969035",
      "5.788109594306237",
      "1.8976166407003165",
      "-162.31397439400112",
      "3.6070597373616726",
      "74.07857698826534",
      "-121.32529772106233",
      "45.48651194295041",
      "-136.17594370474347"
    ]
  ],
  "products": [],
  "rational_weights": [],
  "status": "RIGOROUS COHERENT-ORBIT POLYGON EXTRACTION VERIFIED",
  "strict_Gram_margin": "1/10000000",
  "endpoint_LDL_pivots": [
    [
      "[0.01355593468571138800000000 +/- 3e-31]",
      "[110.2787491521411200275474 +/- 4.15e-23]",
      "[244.4788317198356066266103 +/- 2.84e-23]",
      "[28.37416391378979167048015 +/- 4.38e-24]",
      "[25.74438016704802709280937 +/- 1.01e-24]",
      "[18.45013566765395886906185 +/- 1.82e-24]",
      "[268.2078833432489914334686 +/- 2.96e-23]",
      "[58.83000312980277870970021 +/- 7.95e-25]",
      "[35.57331555857864380677821 +/- 3.39e-24]",
      "[397.0791592604016459430103 +/- 4.24e-23]",
      "[53.22424942364587471282159 +/- 1.05e-24]",
      "[37.12024786363469378404093 +/- 6.00e-25]",
      "[4.251554515910884363068988 +/- 4.47e-25]",
      "[6.023939450811824154571868 +/- 2.93e-25]",
      "[0.3446594741678105677174330 +/- 1.60e-26]"
    ],
    [
      "[0.008142704593157885967000000 +/- 3e-31]",
      "[2.131727537475805001296167 +/- 4.82e-25]",
      "[32.84129715778983170689532 +/- 3.86e-25]",
      "[0.8496255174776695300218284 +/- 3.00e-26]",
      "[0.3757448188547243826219719 +/- 4.69e-26]",
      "[5.315050539725130518899091 +/- 3.23e-25]",
      "[68.98234252268133294014015 +/- 2.81e-24]",
      "[6.565623566946416726060746 +/- 2.89e-25]",
      "[6.959657298194575600742806 +/- 2.96e-26]",
      "[260.9251597668466153445660 +/- 4.19e-23]",
      "[18.93526358282690605839421 +/- 3.83e-24]",
      "[7.816408509902395897202816 +/- 3.83e-25]",
      "[0.8024839256086949178242966 +/- 2.09e-26]",
      "[1.605501522319500147199428 +/- 1.64e-25]",
      "[0.1672900136329932389446987 +/- 4.68e-26]"
    ]
  ],
  "exact_identity": "R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
  "scope": "On the stated oriented marking cell and multiplier interval, the coherent m-cycle orbit polygon equals m*w0*Pi_m. This single certificate is not a full DS6 theorem.",
  "verification_seconds": 0.18702024989761412
}


==> anc/small-orders/order6/twisted_pair_obstruction.txt <==
A NECESSARY CHANGE OF GEOMETRIC OBJECT IN ORDER SIX
10 October 2026. Exact elementary result, independent of SDP certificates.

The proposed sufficient condition
  lambda P_k(u) subset P_k(u), k=1,2,3  ==>  lambda in PM6
is FALSE. This does not disprove Omega6=PM6.

Take the six centred Gaussian-integer marks
 u=(1021-28i, 3+1010i, -965-43i, -12-1004i, -149+158i, 102-93i)
and
 lambda=-1999/20000+(1801/2000)i.
The first four marks form the outer quadrilateral. P1, P2, P3 have
respectively 4, 8, and 6 vertices. Every transported marked subset sum
lies STRICTLY inside the corresponding polygon. With counterclockwise
edge vectors, the minimum oriented image areas are respectively
 5433291/20000, 12170739/20000, 207577/10000,
all strictly positive. The short standard-library verifier checks every
edge against every transported sum using exact rational arithmetic.

Nevertheless lambda is outside PM6:
 y-x=20009/20000>1 excludes Pi4;
 y>9/10>sqrt(3)/2 excludes Pi6;
 3y-x=56029/20000>27/10 excludes Pi5.
For the last assertion, every fifth root obeys 3 Im(z)-Re(z)<27/10.
For rho, Re(rho)>3/10 and Im(rho)<1 suffice. For rho^2, -Re(rho^2)<81/100
and Im(rho^2)<3/5 give the stronger bound 261/100. The lower-half-plane
roots and 1 give values at most 1. These elementary bounds follow from
11/5<sqrt(5)<56/25. Convexity extends them to Pi5.

A STRONGER PLANAR OBJECT

For any complex a define the twisted-pair polygon
 T_a(u)=conv{u_i+a u_j : i!=j}.
If A is doubly stochastic and Au=lambda u, then
 lambda T_a(u) subset T_a(u).
Indeed write A=sum_r t_r P_r by Birkhoff's theorem. For i!=j,
 lambda(u_i+a u_j)=sum_r t_r (u_(p_r(i))+a u_(p_r(j))),
and a permutation keeps the two labels distinct. The same mixture acts
on BOTH terms. This is exactly the information that separate row
representations and the ordinary subset polygons can lose.

The new object detects the example with a=i. Its supporting edge has
endpoints
 a0=u_1+i u_0=31+2031i,
 b0=u_2+i u_1=-1975-40i
(indices start at zero). Every point of T_i lies on the left of this
oriented edge. But for c0=u_0+i u_3=2025-40i,
 Im(conjugate(b0-a0)*(lambda c0-a0))=-2285817/4000<0.
Thus lambda T_i is not contained in T_i. In particular no doubly
stochastic matrix realizes this eigenpair.

This is a rigorous reason to strengthen the geometric framework. It is
not evidence against Perfect--Mirsky itself, and it does not prove that
adding this single twisted polygon is sufficient in all configurations.
The full order-six theorem is proved in the accompanying final paper
using coherent cycle polygons C4 and C5 together with the subset polygons.


==> anc/small-orders/order6/verify_angular_coverage.py <==
"""Exact algebra and angular coverage for the order-six boundary proof.

The ordinary stochastic edge equations are derived in the paper and its
stochastic-regions companion. Here we factor their intersections and verify
the overlap of consecutive angular intervals.
"""

import sympy as s
from flint import arb, ctx
from verify_oriented_polygon_uniform import root

if not __debug__:
    raise RuntimeError("Run without -O.")
ctx.prec = 256
x = s.symbols("x")
q = 4 * x * x + 6 * x + 3
# Quintic 3--5 arc: after dividing by z-1 and factoring its conjugate pair.
b = 1 + 2 * x + 4 * x * x - q
assert s.factor(-2 * x * b + (1 + 2 * x - b) * q) == (2 * x + 1) * (
    12 * x * x + 22 * x + 9
)
# Quintic 2--5 arc, on the same left hexagon line.
t = -(4 * x**3 + 12 * x * x + 8 * x + 1) / (2 * x + 1)
b = -2 * t - 4 * x - 2
g = 12 * x**4 + 16 * x**3 + 4 * x * x - 2 * x - 1
assert s.factor((b * q - (1 - t) ** 2) * (2 * x + 1) ** 2) == 4 * (x + 1) ** 2 * g
pg = s.Poly(g, x)
assert pg.count_roots(-1, s.Rational(-1, 2)) == 1
assert pg.count_roots(s.Rational(-421, 500), s.Rational(-841, 1000)) == 1
print("Exact arc intersections and the unique negative quartic crossing verified.")


def point(m, e, t):
    r = root(m)
    a = arb(t)
    return (1 - a) * r**e + a * r ** (e + 1)


def overlap(earlier_start, later_end, label):
    # All points lie in the upper half-plane, so a positive determinant
    # is an unambiguous strict ordering of their polar angles.
    det = (earlier_start.conjugate() * later_end).imag
    assert det > 0, (label, det)
    print("Strict angular overlap:", label, det.str(18))


# The pentagon central cell uses the additional coherent interval to 1/5.
overlap(point(4, 0, "0.9"), point(5, 1, "0.2"), "central pentagon -> right square")
overlap(
    point(4, 0, "0.89"), point(5, 1, "0.18"), "two pentagon cap cells -> right square"
)
overlap(
    point(6, 1, "0.635"),
    point(4, 1, "0.14"),
    "left square -> horizontal hexagon, five outer marks",
)
assert s.Rational(68, 100) > s.Rational(2, 3)  # K4/K5 3--4 arc is in Pi6 thereafter.
crossing35 = (5 - arb(13).sqrt()) / 6
assert arb("0.23") < crossing35 < arb("0.25")
overlap(point(5, 1, "0.83"), point(6, 2, "0.25"), "left hexagon -> upper-left pentagon")
overlap(
    point(6, 2, "0.63"), point(5, 2, "0.23"), "vertical pentagon -> leftmost hexagon"
)
# The quartic crossing has t=-2x-1 in (.682,.684), before the tested .69 end.
assert s.Rational(69, 100) > -2 * s.Rational(-421, 500) - 1
# Four-extreme-point case: the two coherent square-extraction intervals.
overlap(
    point(6, 1, "0.633"),
    point(4, 1, "0.135"),
    "quadrilateral square interval -> hexagon interval",
)
assert arb("0.135") > 1 - arb(3).sqrt() / 2
assert arb("0.633") < arb(3) / 2 - arb(3).sqrt() / 2
assert s.Rational(668, 1000) > s.Rational(2, 3)
print(
    "All required upper-half-plane angle windows are covered; conjugation covers the lower half-plane. The corresponding geometric certificates must also pass."
)


==> anc/small-orders/order6/verify_central_pentagon_uniform.py <==
"""Rigorous verification of a central-mark pentagon segment certificate.

JSON verification uses no optimization and no parameter sampling.
The exact identity is defined by an algebraic kernel correction. Arb
verifies invertibility and strict positivity of all reduced coefficients.
"""

import json
import sys
import time
from itertools import product
from pathlib import Path

from flint import acb, acb_mat, arb, arb_mat, ctx

if not __debug__:
    raise RuntimeError("Assertions are mathematical checks; do not use -O.")
ctx.prec = 320
HERE = Path(__file__).resolve().parent
d = 5
freq = [1, 2, 3, 4, 0]
monomials = [(i, j) for i in range(d) for j in range(i, d)]
mi = {p: i for i, p in enumerate(monomials)}
vchars = [(freq[i] + freq[j]) % 5 for i, j in monomials]
mchars = [(freq[i] - freq[j]) % 5 for i, j in product(range(d), repeat=2)]
rho = acb((arb(5).sqrt() - 1) / 4, (10 + 2 * arb(5).sqrt()).sqrt() / 4)
F = acb_mat(
    [[rho ** (i * j) for j in range(1, 5)] + [acb(arb("-1/6"))] for i in range(5)]
    + [[0, 0, 0, 0, acb(arb("5/6"))]]
)


def star(A):
    return A.conjugate().transpose()


def raw(z, name):
    if name[0] == "cap_variance":
        H = acb_mat(d, d)
        for i in range(4):
            H[i, i] = arb("15/4")
            for j in range(4):
                H[i, j] -= 1
            H[i, 4] = H[4, i] = arb("-1/4")
        H[4, 4] = -1
        return H
    k, mode, a, b, c = name
    va = [sum((F[i, j] for i in a), acb(0)) for j in range(d)]
    e = [sum((F[i, j] for i in b), acb(0)) - va[j] for j in range(d)]
    v = [
        (z if mode == "image" else 1) * sum((F[i, j] for i in c), acb(0)) - va[j]
        for j in range(d)
    ]
    return acb_mat(
        [
            [
                (e[i].conjugate() * v[j] - v[i].conjugate() * e[j]) / acb(0, 2)
                for j in range(d)
            ]
            for i in range(d)
        ]
    )


def kron(H, G):
    C = acb_mat(15, 15)
    hh = [
        (a, b, H[a, b]) for a, b in product(range(d), repeat=2) if not H[a, b].is_zero()
    ]
    gg = [
        (c, e, G[c, e]) for c, e in product(range(d), repeat=2) if not G[c, e].is_zero()
    ]
    for a, b, h in hh:
        for c, e, g in gg:
            i, j = mi[tuple(sorted((a, c)))], mi[tuple(sorted((b, e)))]
            if vchars[i] == vchars[j]:
                C[i, j] += h * g
    return C


def ppt(Q):
    C = acb_mat(15, 15)
    for a, b, c, e in product(range(d), repeat=4):
        i, j = mi[tuple(sorted((a, e)))], mi[tuple(sorted((b, c)))]
        if vchars[i] == vchars[j]:
            C[i, j] += Q[d * a + b, d * c + e]
    return C


def coords(m):
    return (
        [("d", i, i) for i in range(m)]
        + [("r", i, j) for i in range(m) for j in range(i + 1, m)]
        + [("i", i, j) for i in range(m) for j in range(i + 1, m)]
    )


def basis(size, indices, kind, a, b):
    E = acb_mat(size, size)
    i, j = indices[a], indices[b]
    if kind == "d":
        E[i, i] = 1
    elif kind == "r":
        E[i, j] = E[j, i] = 1
    else:
        E[i, j] = acb(0, 1)
        E[j, i] = acb(0, -1)
    return E


def positive_ldl(G):
    L = acb_mat(G.nrows(), G.ncols())
    pivots = []
    for i in range(G.nrows()):
        p = (
            G[i, i]
            - sum((L[i, k] * L[i, k].conjugate() * pivots[k] for k in range(i)), acb(0))
        ).real
        assert p > 0, ("nonpositive rigorous LDL pivot", i, p)
        pivots.append(p)
        L[i, i] = 1
        for j in range(i + 1, G.nrows()):
            L[j, i] = (
                G[j, i]
                - sum(
                    (L[j, k] * L[i, k].conjugate() * pivots[k] for k in range(i)),
                    acb(0),
                )
            ) / p
    return pivots


def submatrix(G, idx):
    return acb_mat([[G[i, j] for j in idx] for i in idx])


def recover(values, meta):
    m = meta["order"]
    G = acb_mat(m, m)
    for j, (kind, a, b) in enumerate(coords(m)):
        q = values[meta["start"] + j, 0]
        if kind == "d":
            G[a, a] = q
        elif kind == "r":
            G[a, b] += q
            G[b, a] += q
        else:
            G[a, b] += acb(0, q)
            G[b, a] -= acb(0, q)
    return G


def symbolic_audit(data):
    import sympy as s

    r = s.Symbol("r")
    t = s.Symbol("t", real=True)
    phi = s.cyclotomic_poly(20, r)

    def red(a):
        return s.rem(s.expand(a), phi, r)

    def bar(a):
        return red(s.conjugate(a).subs(s.conjugate(r), r**19))

    edge = data["edge"]
    z = red((1 - t) * r ** (4 * edge) + t * r ** (4 * (edge + 1)))
    v = [red(r ** (4 * j)) for j in range(5)] + [s.Integer(0)]
    values = []
    allowed = {1: ([0], [1]), 2: ([0, 1], [1, 2]), 3: ([0, 1, 4], [0, 1, 5])}
    assert edge in [0, 1, 2, 3, 4]
    assert 0 <= s.Rational(data["interval"][0]) < s.Rational(data["interval"][1]) <= 1
    for j, name in enumerate(data["names"]):
        if name[0] == "cap_variance":
            assert name == ["cap_variance", 0]
            h = s.Rational(11, 4)
        else:
            k, mode, a, b, c = name
            assert k in allowed and (a, b) == allowed[k]
            assert (
                mode in ["hull", "image"]
                and c == sorted(c)
                and len(c) == k
                and len(set(c)) == k
                and all(0 <= i < 6 for i in c)
            )
            va = sum(v[i] for i in a)
            e = red(sum(v[i] for i in b) - va)
            q = red((z if mode == "image" else 1) * sum(v[i] for i in c) - va)
            # i = r^5, hence 1/(2i) = -r^5/2.
            h = red((bar(e) * q - bar(q) * e) * (-(r**5)) / 2)
        values.append(h)
        idx = data["G_indices"][j]
        assert idx in [list(range(5)), list(range(1, 5))]
        if 0 in idx:
            assert red(h) == 0, ("regular Gram contact", j, name)
    for a, b, shift in data["products"]:
        assert 0 <= a < len(values) and 0 <= b < len(values) and 0 <= shift < 5
        assert red(values[a] * values[b]) == 0, ("regular product contact", a, b)
    # Character masks force all other cross-character kernel entries to zero.
    print(
        "EXACT geometric labels and regular-kernel structural zeros verified.",
        flush=True,
    )


def build(data):
    edge = data["edge"]
    ends = [
        (1 - arb(t)) * rho**edge + arb(t) * rho ** (edge + 1) for t in data["interval"]
    ]
    H = [[raw(z, name) for name in data["names"]] for z in ends]
    constraints = []
    for k in range(3):
        for j in range(1, 15):
            if vchars[j] == vchars[0]:
                for component in ["r", "i"]:
                    constraints.append((k, 0, j, component))
    columns = []
    metadata = []

    def add(label, size, idx, fn):
        start = len(columns)
        for kind, a, b in coords(len(idx)):
            terms = fn(basis(size, idx, kind, a, b))
            column = []
            for k, i, j, component in constraints:
                q = terms.get(k)
                column.append(
                    arb(0)
                    if q is None
                    else q[i, j].real
                    if component == "r"
                    else q[i, j].imag
                )
            columns.append(column)
        metadata.append(
            dict(
                label=label,
                indices=idx,
                order=len(idx),
                start=start,
                size=len(idx) ** 2,
            )
        )

    for j, idx in enumerate(data["G_indices"]):
        add(
            ["G", j, 0],
            5,
            idx,
            lambda E, j=j: {0: kron(H[0][j], E), 1: kron(H[1][j], E) / 2},
        )
        add(
            ["G", j, 1],
            5,
            idx,
            lambda E, j=j: {1: kron(H[0][j], E) / 2, 2: kron(H[1][j], E)},
        )
    for k in range(3):
        for char in range(5):
            idx = [i for i, c in enumerate(mchars) if c == char and i != 0]
            if idx:
                add(["Q", k, char], 25, idx, lambda E, k=k: {k: ppt(E)})
    scalar_start = len(columns)
    products = []
    for a, b, shift in data["products"]:
        U = acb_mat(
            [
                [rho ** (shift * freq[i]) if i == j else 0 for j in range(5)]
                for i in range(5)
            ]
        )
        h0, h1 = H[0][a], H[1][a]
        g0, g1 = [star(U) * hh[b] * U for hh in H]
        P = [kron(h0, g0), (kron(h0, g1) + kron(h1, g0)) / 2, kron(h1, g1)]
        products.append(P)
        columns.append(
            [
                P[k][i, j].real if component == "r" else P[k][i, j].imag
                for k, i, j, component in constraints
            ]
        )
    M = arb_mat(
        [[columns[j][i] for j in range(len(columns))] for i in range(len(constraints))]
    )
    return M, metadata, scalar_start, H, products, constraints


def verify(data):
    """Enforce the polynomial identity, then certify the reduced Gram forms on each symmetry class."""
    symbolic_audit(data)
    start = time.monotonic()
    M, metadata, scalar_start, H, products, constraints = build(data)
    x0 = arb_mat([[q] for q in data["rational_initial_coordinates"]])
    D = M.transpose()
    print("Exact algebraic correction map", M.nrows(), M.ncols(), flush=True)
    correction = -D * (M * D).solve(M * x0)
    x = x0 + correction
    margin_string = data.get("reduced_Gram_margin", "1/10000000")
    margin = arb(margin_string)
    assert margin > 0, "Gram margin has to be positive"
    G = {}
    Q = {}
    for block in metadata:
        small = recover(x, block)
        test = acb_mat(small)
        for i in range(test.nrows()):
            test[i, i] -= margin
        positive_ldl(test)
        label = block["label"]
        idx = block["indices"]
        full = acb_mat(5, 5) if label[0] == "G" else acb_mat(25, 25)
        for i, a in enumerate(idx):
            for j, b in enumerate(idx):
                full[a, b] = small[i, j]
        if label[0] == "G":
            G[label[1], label[2]] = full
        else:
            Q[label[1]] = Q.get(label[1], acb_mat(25, 25)) + full
    for j in range(scalar_start, x.nrows()):
        assert x[j, 0] > margin, ("nonpositive scalar weight", j, x[j, 0])
    reports = []
    for k in range(3):
        R = -ppt(Q[k])
        for j in range(len(data["names"])):
            if k == 0:
                R -= kron(H[0][j], G[j, 0])
            elif k == 1:
                R -= (kron(H[0][j], G[j, 1]) + kron(H[1][j], G[j, 0])) / 2
            else:
                R -= kron(H[1][j], G[j, 1])
        for j, P in enumerate(products):
            R -= x[scalar_start + j, 0] * P[k]
        for char in range(5):
            idx = [i for i, c in enumerate(vchars) if c == char and i != 0]
            block = submatrix(R, idx)
            for i in range(len(idx)):
                block[i, i] -= margin
            pivots = positive_ldl(block)
            reports.append(
                dict(
                    coefficient=k,
                    character=char,
                    indices=idx,
                    pivots=[p.str(25) for p in pivots],
                )
            )
    bound = max(correction[i, 0].abs_upper() for i in range(correction.nrows()))
    data.update(
        status="RIGOROUS CENTRAL-PENTAGON SEGMENT CERTIFICATE VERIFIED",
        exact_formula="x=x0-M^T*(M*M^T)^(-1)*(M*x0); R is minus the geometric terms",
        scope="Six marks: five counterclockwise extreme vertices and one mark in the central cell cut out by the five pentagon diagonals. On the specified closed regular-pentagon edge segment, P1/P2/P3 invariance forces the regular pentagon with sixth mark zero. This does not settle other marking cells or the full DS6 region.",
        reduced_Gram_margin=margin_string,
        maximum_coordinate_correction=bound.str(30),
        kernel_constraints=constraints,
        residual_reports=reports,
        verification_seconds=time.monotonic() - start,
    )
    print(
        data["status"],
        "correction",
        bound.str(20),
        "seconds",
        data["verification_seconds"],
        flush=True,
    )
    return data


if __name__ == "__main__":
    from pathlib import Path

    if not __debug__:
        raise RuntimeError("Run with Python assertions enabled.")
    if len(sys.argv) != 2:
        raise SystemExit("Pass one certificate JSON filename.")
    certificate = Path(sys.argv[1])
    verify(json.loads(certificate.read_text(encoding="utf-8")))


==> anc/small-orders/order6/verify_coherent_orbit_uniform.py <==
"""Rigorous regular-polygon extraction certificate verifier.

JSON verification uses no optimizer. Every coefficient identity holds by
definition of its residual, with positive definiteness proved by Arb LDL.
"""

import json
import sys
import time
from pathlib import Path

from flint import acb, acb_mat, arb, ctx
from verify_oriented_polygon_uniform import geometry_audit, root
from verify_pentagon_cap_uniform import check_margin, kron, ppt, recover

if not __debug__:
    raise RuntimeError("Run without -O.")
ctx.prec = 320
HERE = Path(__file__).resolve().parent


def basis(m):
    rho = root(m)
    if m == 4:
        return [
            [rho ** (j * k) for k in [1, 2, 3]] + [acb(-arb(1) / 3), acb(0)]
            for j in range(4)
        ] + [[acb(0), acb(0), acb(0), acb(arb(2) / 3), acb(s)] for s in [1, -1]]
    if m == 5:
        return [
            [rho ** (j * k) for k in range(1, 5)] + [acb(-arb(1) / 6)] for j in range(5)
        ] + [[acb(0)] * 4 + [acb(arb(5) / 6)]]
    raise ValueError(m)


def area(e, v):
    return acb_mat(
        [
            [
                (e[i].conjugate() * v[j] - v[i].conjugate() * e[j]) / acb(0, 2)
                for j in range(5)
            ]
            for i in range(5)
        ]
    )


def raw(F, z, name):
    if name[0] == "cap_variance":
        h = [6 * a / 5 for a in F[5]]
        v = [[F[j][k] + F[5][k] / 5 for k in range(5)] for j in range(5)]
        a = v[name[1]]
        return acb_mat(
            [
                [
                    arb(3) / 4 * sum(x[i].conjugate() * x[j] for x in v)
                    - a[i].conjugate() * a[j]
                    - h[i].conjugate() * h[j]
                    - (h[i].conjugate() * a[j] + a[i].conjugate() * h[j]) / 4
                    for j in range(5)
                ]
                for i in range(5)
            ]
        )
    if name[0] == "orientation":
        _, a, b, c, s = name
        return s * area(
            [F[b][j] - F[a][j] for j in range(5)], [F[c][j] - F[a][j] for j in range(5)]
        )
    _, k, a, b, c = name
    va = [sum(F[i][j] for i in a) for j in range(5)]
    e = [sum(F[i][j] for i in b) - va[j] for j in range(5)]
    return area(e, [z * sum(F[i][j] for i in c) - va[j] for j in range(5)])


def slacks(F, m, edge):
    """Construct the assignment inequalities used to extract the regular polygon."""
    rho = root(m)
    kap = 2 / (rho**edge + rho ** (edge + 1))

    def cost(i, j):
        E = acb_mat(5, 5)
        for k in range(5):
            E[0, k] = kap * rho ** (-i) * F[j][k] / 2
        return acb_mat(
            [[E[a, b] + E[b, a].conjugate() for b in range(5)] for a in range(5)]
        )

    C = [[cost(i, j) for j in range(6)] for i in range(m)]
    B = [acb_mat(5, 5)]
    for j in range(m - 1):
        i = (j - edge) % m
        B.append(B[-1] + C[i][j + 1] - C[i][j])
    A = [C[i][(i + edge) % m] - B[(i + edge) % m] for i in range(m)]
    names = [
        ("outer", i, j)
        for i in range(m)
        for j in range(m)
        if j not in [(i + edge) % m, (i + edge + 1) % m]
    ] + [("inner", i, k, j) for i in range(m) for k in range(m, 6) for j in range(m)]
    return [
        A[n[1]] + B[n[-1]] - C[n[1]][n[-1] if n[0] == "outer" else n[2]] for n in names
    ], names


def verify(data):
    """Check the stated assignment bound on the two ends of the segment using rigorous Gram pivots."""
    audit = dict(data, polygon=data["lambda_polygon"], edge=data["lambda_edge"])
    geometry_audit(audit)
    m = data["m"]
    assert m in [4, 5] and data["kind"] == ("q4" if m == 4 else "p5")
    assert data["target_edge"] in range(m)
    start = time.monotonic()
    margin_string = data.get("strict_Gram_margin", "1/10000000")
    margin = arb(margin_string)
    assert margin > 0, "Gram margin has to be positive"
    W = recover(data["rational_W"], 5)
    G = [recover(g, 5) for g in data["rational_G"]]
    Q = [recover(q, 25) for q in data["rational_Q"]]
    assert len(G) == len(data["names"]) and len(Q) == 2
    F = basis(m)
    cone, qnames = slacks(F, m, data["target_edge"])
    assert data["qnames"] == [list(n) for n in qnames]
    target_slack = data.get("target_slack", -1)
    assert -1 <= target_slack < len(cone)
    if target_slack < 0:
        for q in cone:
            check_margin(q - W, margin)
    else:
        W = cone[target_slack]
    for g in G:
        check_margin(g, margin)
    for q in Q:
        check_margin(q, margin)
    weights = [arb(x) for x in data.get("rational_weights", [])]
    products = data.get("products", [])
    assert len(weights) == len(products)
    for w, (a, b) in zip(weights, products):
        assert w > margin and 0 <= a < len(G) and 0 <= b < len(G)
        assert data["names"][a][0] in ["orientation", "cap_variance"] and data["names"][
            b
        ][0] in ["orientation", "cap_variance"]
    I = acb_mat(5, 5)
    for i in range(5):
        I[i, i] = 1
    target = kron(W, I)
    rho = root(data["lambda_polygon"])
    reports = []
    for k, t in enumerate(data["interval"]):
        t = arb(t)
        z = (1 - t) * rho ** data["lambda_edge"] + t * rho ** (data["lambda_edge"] + 1)
        H = [raw(F, z, name) for name in data["names"]]
        R = target - ppt(Q[k])
        for h, g in zip(H, G):
            R -= kron(h, g)
        for w, (a, b) in zip(weights, products):
            R -= w * kron(H[a], H[b])
        reports.append([p.str(25) for p in check_margin(R, margin)])
    data.update(
        status="RIGOROUS COHERENT-ORBIT POLYGON EXTRACTION VERIFIED"
        if target_slack < 0
        else "RIGOROUS INDIVIDUAL COHERENT-ORBIT SLACK VERIFIED",
        strict_Gram_margin=margin_string,
        endpoint_LDL_pivots=reports,
        exact_identity="R(t)=T*(W tensor I)T-PPT(Q(t))-sum T*(H_j(t) tensor G_j)T-sum beta_ab T*(H_a tensor H_b)T.",
        scope=(
            "On the stated oriented marking cell and multiplier interval, the coherent m-cycle orbit polygon equals m*w0*Pi_m."
            if target_slack < 0
            else "Only the named assignment-dual slack is proved positive on the stated cell and interval; the other slacks require their own verification."
        )
        + " This single certificate is not a full DS6 theorem.",
        verification_seconds=time.monotonic() - start,
    )
    print(
        data["status"],
        data["kind"],
        data["cell"],
        "target",
        m,
        "lambda",
        data["lambda_polygon"],
        data["lambda_edge"],
        data["interval"],
        "seconds",
        data["verification_seconds"],
        flush=True,
    )
    return data


if __name__ == "__main__":
    from pathlib import Path

    if not __debug__:
        raise RuntimeError("Run with Python assertions enabled.")
    if len(sys.argv) != 2:
        raise SystemExit("Pass one certificate JSON filename.")
    certificate = Path(sys.argv[1])
    verify(json.loads(certificate.read_text(encoding="utf-8")))


==> anc/small-orders/order6/verify_full_order_six.py <==
"""Verify the five families of finite identities in the order-six proof.

The degree-six characteristic equation never needs to be sampled. A file
specifies a marking (the cyclic order and positions of the hull vertices)
and a whole segment of an edge in the eigenvalue plane. We check the segment
identities, then the way these segments cover the boundary.
"""

import hashlib
import json
import subprocess
import sys
import time
from concurrent.futures import ThreadPoolExecutor
from dataclasses import dataclass
from fractions import Fraction
from pathlib import Path

HERE = Path(__file__).resolve().parent


@dataclass
class EdgeCheck:
    """Which polynomial identity to reconstruct and where it has to hold."""

    verifier: str
    filename: str
    interval: tuple[str, str]
    geometry: dict


def edge_checks():
    """List the 86 checks on four- and five-vertex hulls in the proof's order."""
    checks = []

    def add(script, stem, interval, **geometry):
        checks.append(
            EdgeCheck(script + ".py", stem + "_certificate.json", interval, geometry)
        )

    # With five outer marks, a sixth mark can be central or lie in either cap.
    for edge, lo, hi in [(1, "0.0", "0.18"), (1, "0.83", "1.0"), (2, "0.0", "0.23")]:
        add(
            "verify_central_pentagon_uniform",
            f"central_pentagon_uniform_e{edge}_{lo}_{hi}",
            (lo, hi),
            edge=edge,
        )
        for cell in (1, 2):
            add(
                "verify_pentagon_cap_uniform",
                f"pentagon_cap_uniform_c{cell}_e{edge}_{lo}_{hi}",
                (lo, hi),
                cell=cell,
                edge=edge,
            )

    for cell in range(3):
        segments = [
            (4, 0, "0.9" if cell == 0 else "0.89", "1.0"),
            (4, 1, "0.0", "0.14"),
            (6, 1, "0.635", "0.68"),
            (6, 2, "0.23", "0.25"),
            (6, 2, "0.63", "0.69"),
        ]
        for polygon, edge, lo, hi in segments:
            add(
                "verify_oriented_polygon_uniform",
                f"polygon_p5_c{cell}_m{polygon}_e{edge}_{lo}_{hi}",
                (lo, hi),
                kind="p5",
                cell=cell,
                polygon=polygon,
                edge=edge,
            )

    # Each orbit represents inequalities carried into one another by relabelling.
    # verify_slack_orbit_coverage.py checks the representatives against all slacks.
    orbits = json.loads((HERE / "coherent_slack_orbits.json").read_text())
    for orbit in orbits["p5"]["orbits"]:
        slack = orbit[0]
        add(
            "verify_coherent_orbit_uniform",
            f"orbit_p5_c0_target5e1_lambda5e1_0.17_0.2_p1_slack{slack}",
            ("0.17", "0.2"),
            kind="p5",
            cell=0,
            m=5,
            target_edge=1,
            lambda_polygon=5,
            lambda_edge=1,
            target_slack=slack,
        )

    for side, polygon, lo, hi in [
        ("square", 4, "0.0", "0.135"),
        ("hexagon", 6, "0.633", "0.668"),
    ]:
        for cell in range(7):
            add(
                "verify_coherent_orbit_uniform",
                f"square_assignment_c{cell}_{side}_{lo}_{hi}_d4",
                (lo, hi),
                kind="q4",
                cell=cell,
                m=4,
                target_edge=1,
                lambda_polygon=polygon,
                lambda_edge=1,
                target_slack=-1,
            )
        for orbit in orbits["q4"]["orbits"]:
            slack = orbit[0]
            add(
                "verify_coherent_orbit_uniform",
                f"orbit_q4_c7_target4e1_lambda{polygon}e1_{lo}_{hi}_p1_slack{slack}",
                (lo, hi),
                kind="q4",
                cell=7,
                m=4,
                target_edge=1,
                lambda_polygon=polygon,
                lambda_edge=1,
                target_slack=slack,
            )

    assert len(checks) == len({case.filename for case in checks}) == 86
    return checks


def run_script(directory, *arguments):
    completed = subprocess.run(
        [sys.executable, *arguments],
        cwd=directory,
        text=True,
        stdout=subprocess.PIPE,
        stderr=subprocess.STDOUT,
    )
    if completed.returncode:
        raise RuntimeError(f"{' '.join(arguments)} failed\n{completed.stdout}")
    return completed.stdout


def check_segment(case):
    """Reject a proof for the wrong cell or segment even if its identity is valid."""
    path = HERE / case.filename
    source = path.read_bytes()
    data = json.loads(source)
    for key, expected in case.geometry.items():
        # The original complete-assignment records omit target_slack for a whole polygon.
        actual = data.get(key, -1) if key == "target_slack" else data[key]
        assert actual == expected, (path.name, key, actual, expected)
    assert list(map(Fraction, data["interval"])) == list(
        map(Fraction, case.interval)
    ), path.name
    output = run_script(HERE, case.verifier, case.filename)
    assert path.read_bytes() == source, path.name
    return {
        "file": case.filename,
        "verifier": case.verifier,
        "sha256": hashlib.sha256(source).hexdigest(),
        "exit_code": 0,
    }, output


def run():
    if not __debug__:
        raise RuntimeError("Run the proof with assertions enabled.")
    started = time.monotonic()
    log = []
    for script in ("verify_slack_orbit_coverage.py", "verify_angular_coverage.py"):
        message = run_script(HERE, script)
        log.append(message)
        print(message, end="", flush=True)

    jobs = edge_checks()
    records = []
    with ThreadPoolExecutor(max_workers=4) as workers:
        for record, message in workers.map(check_segment, jobs):
            records.append(record)
            log.extend([record["file"], message])
            if len(records) % 10 == 0 or len(records) == len(jobs):
                print(
                    f"Verified {len(records)} of {len(jobs)} edge certificates.",
                    flush=True,
                )

    # The last case has six extreme marks. Its horizontal edge has its own identity.
    hexagon = HERE / "convex_independence_certificate"
    message = run_script(hexagon, "verify_order_six.py")
    print(message, end="", flush=True)
    log.append(message)
    checked_files = set(case.filename for case in jobs) | set(
        case.verifier for case in jobs
    )
    checked_files.update(
        [
            "verify_full_order_six.py",
            "verify_slack_orbit_coverage.py",
            "verify_angular_coverage.py",
            "quadrilateral_cells.py",
            "quadrilateral_cells.json",
            "coherent_slack_orbits.json",
        ]
    )
    checked_files.update(
        path.relative_to(HERE).as_posix()
        for path in hexagon.iterdir()
        if path.suffix == ".py" or path.name.endswith("_certificate.json")
    )
    report = {
        "status": "FULL ORDER-SIX ALGEBRAIC CERTIFICATE SUITE VERIFIED",
        "geometric_certificate_count": len(records) + 1,
        "optimizer_used": False,
        "parameter_sampling_used": False,
        "all_marking_types_and_angle_intervals_checked": True,
        "analytic_scope": "The geometric deduction and ordinary-stochastic starting bounds are developed in the accompanying proofs.",
        "verification_seconds": time.monotonic() - started,
        "python": sys.version,
        "certificates": sorted(records, key=lambda row: row["file"]),
        "file_hashes": {
            name: hashlib.sha256((HERE / name).read_bytes()).hexdigest()
            for name in sorted(checked_files)
        },
    }
    (HERE / "order_six_full_verification.log").write_text(
        "\n".join(log), encoding="utf-8"
    )
    (HERE / "order_six_full_verification.json").write_text(
        json.dumps(report, indent=2) + "\n", encoding="utf-8"
    )
    print(report["status"], flush=True)


if __name__ == "__main__":
    run()


==> anc/small-orders/order6/verify_oriented_polygon_uniform.py <==
"""Verify an exact-data invariant-polygon exclusion certificate.

Verification from JSON uses python-flint and the standard library only.
The coefficient identity is exact by definition of its residual R.
"""

import json
import sys
import time
from fractions import Fraction as Fr
from itertools import combinations
from pathlib import Path

from flint import acb, acb_mat, arb, ctx
from verify_pentagon_cap_uniform import F, check_margin, kron, ppt, recover
from verify_pentagon_cap_uniform import raw as area_raw

if not __debug__:
    raise RuntimeError("Do not disable assertions with -O.")
ctx.prec = 320


def raw(z, name):
    if name[0] != "cap_variance":
        return area_raw(z, name)
    h = [arb(6) * a / 5 for a in F[5]]
    v = [[arb(F[j][k]) + arb(F[5][k]) / 5 for k in range(5)] for j in range(5)]
    a = v[name[1]]
    return acb_mat(
        [
            [
                arb(3) / 4 * sum(x[i] * x[j] for x in v)
                - a[i] * a[j]
                - h[i] * h[j]
                - (h[i] * a[j] + a[i] * h[j]) / 4
                for j in range(5)
            ]
            for i in range(5)
        ]
    )


def geometry_audit(data):
    """Check each asserted edge against the oriented triples of the marking cell."""
    p = [tuple(map(Fr, a)) for a in data["points"]]
    assert len(p) == 6
    if data["kind"] == "q4":
        assert data["cell"] in range(8)
        canonical = json.loads(
            (Path(__file__).resolve().parent / "quadrilateral_cells.json").read_text()
        )["oriented_types"][data["cell"]]["points"]
    else:
        assert data["kind"] == "p5" and data["cell"] in range(3)
        canonical = [(4, 0), (1, 4), (-3, 2), (-3, -2), (1, -4)] + [
            [(0, 0), (2, 0), (Fr(5, 2), Fr(3, 2))][data["cell"]]
        ]
    assert p == [tuple(map(Fr, a)) for a in canonical], (
        "The geometric cell must match its named canonical representative."
    )

    def cross(a, b, c):
        return (b[0] - a[0]) * (c[1] - a[1]) - (b[1] - a[1]) * (c[0] - a[0])

    chi = {key: cross(*(p[i] for i in key)) for key in combinations(range(6), 3)}
    assert all(chi.values())
    chi = {key: 1 if a > 0 else -1 for key, a in chi.items()}

    def sign(i, j, k):
        a = [i, j, k]
        return chi[tuple(sorted(a))] * (-1) ** sum(
            a[b] > a[c] for b in range(3) for c in range(b + 1, 3)
        )

    shapes = []
    for name in data["names"]:
        if name[0] == "orientation":
            _, a, b, c, s = name
            assert a < b < c and s == chi[a, b, c]
            shapes.append((a, b, c))
        elif name[0] == "cap_variance":
            assert data["kind"] == "p5" and data["cell"] == 0 and name[1] in range(5)
            for j in range(5):
                assert sign((j - 1) % 5, (j + 1) % 5, 5) > 0
        else:
            tag, k, a, b, c = name
            assert tag == "image" and k in [1, 2, 3]
            for subset in [a, b, c]:
                assert (
                    subset == sorted(subset)
                    and len(subset) == k
                    and len(set(subset)) == k
                    and all(0 <= i < 6 for i in subset)
                )
            left = set(a) - set(b)
            right = set(b) - set(a)
            common = set(a) & set(b)
            assert len(left) == len(right) == 1
            i = next(iter(left))
            j = next(iter(right))
            for k0 in set(range(6)) - {i, j}:
                assert sign(i, j, k0) == (-1 if k0 in common else 1)
    assert sorted(shapes) == list(combinations(range(6), 3))
    assert data["polygon"] in [4, 5, 6] and data["edge"] in range(data["polygon"])
    assert 0 <= Fr(data["interval"][0]) < Fr(data["interval"][1]) <= 1
    print("Exact oriented-cell and supporting-edge audit passed.", flush=True)


def root(m):
    if m == 4:
        return acb(0, 1)
    if m == 5:
        return acb((arb(5).sqrt() - 1) / 4, (10 + 2 * arb(5).sqrt()).sqrt() / 4)
    if m == 6:
        return acb(arb(1) / 2, arb(3).sqrt() / 2)
    raise ValueError(m)


def verify(data):
    """Form the residual at the two ends of the edge and certify the required positive margin."""
    geometry_audit(data)
    start = time.monotonic()
    margin_string = data.get("strict_Gram_margin", "1/10000000")
    margin = arb(margin_string)
    assert margin > 0, "Gram margin has to be positive"
    G = [recover(x, 5) for x in data["rational_G"]]
    Q = [recover(x, 25) for x in data["rational_Q"]]
    assert len(G) == len(data["names"]) and len(Q) == 2
    for g in G:
        check_margin(g, margin)
    for q in Q:
        check_margin(q, margin)
    rho = root(data["polygon"])
    reports = []
    for k, t in enumerate(data["interval"]):
        t = arb(t)
        z = (1 - t) * rho ** data["edge"] + t * rho ** (data["edge"] + 1)
        R = -ppt(Q[k])
        for name, g in zip(data["names"], G):
            R -= kron(raw(z, name), g)
        reports.append([p.str(25) for p in check_margin(R, margin)])
    data.update(
        status="RIGOROUS ORIENTED-POLYGON INTERVAL EXCLUSION VERIFIED",
        strict_Gram_margin=margin_string,
        endpoint_LDL_pivots=reports,
        exact_identity="R(t)=-PPT(Q(t))-sum T^*(H_j(t) tensor G_j)T; endpoint residuals are positive definite.",
        scope="Only the stored closed oriented cell and stated edge interval. This single certificate is not a full DS6 theorem.",
        verification_seconds=time.monotonic() - start,
    )
    print(
        data["status"],
        data["kind"],
        data["cell"],
        "polygon",
        data["polygon"],
        "edge",
        data["edge"],
        "interval",
        data["interval"],
        "seconds",
        data["verification_seconds"],
        flush=True,
    )
    return data


if __name__ == "__main__":
    from pathlib import Path

    if not __debug__:
        raise RuntimeError("Run with Python assertions enabled.")
    if len(sys.argv) != 2:
        raise SystemExit("Pass one certificate JSON filename.")
    certificate = Path(sys.argv[1])
    verify(json.loads(certificate.read_text(encoding="utf-8")))


==> anc/small-orders/order6/verify_pentagon_cap_uniform.py <==
"""Exact-data, rigorous-ball verification for noncentral pentagon cells.

R(t) is DEFINED as minus the other terms in the identity. Thus no rounded
polynomial equality is asserted. Positivity at both endpoints proves it
throughout the interval. Verification from JSON invokes no optimizer.
"""

import json
import sys
import time
from fractions import Fraction as Fr
from itertools import combinations, product
from pathlib import Path

from flint import acb, acb_mat, arb, ctx

if not __debug__:
    raise RuntimeError("Do not disable mathematical assertions with -O.")
ctx.prec = 320
HERE = Path(__file__).resolve().parent
d = 5
mi = {p: i for i, p in enumerate((i, j) for i in range(5) for j in range(i, 5))}
F = [[int(i == j) for j in range(5)] for i in range(5)] + [[-1] * 5]
rho = acb((arb(5).sqrt() - 1) / 4, (10 + 2 * arb(5).sqrt()).sqrt() / 4)


def coords(m):
    return (
        [("d", i, i) for i in range(m)]
        + [("r", i, j) for i in range(m) for j in range(i + 1, m)]
        + [("i", i, j) for i in range(m) for j in range(i + 1, m)]
    )


def recover(values, m):
    assert len(values) == m * m
    G = acb_mat(m, m)
    for value, (kind, a, b) in zip(values, coords(m)):
        q = arb(value)
        if kind == "d":
            G[a, a] = q
        elif kind == "r":
            G[a, b] += q
            G[b, a] += q
        else:
            G[a, b] += acb(0, q)
            G[b, a] -= acb(0, q)
    return G


def positive_ldl(G):
    L = acb_mat(G.nrows(), G.ncols())
    pivots = []
    for i in range(G.nrows()):
        p = (
            G[i, i]
            - sum((L[i, k] * L[i, k].conjugate() * pivots[k] for k in range(i)), acb(0))
        ).real
        assert p > 0, ("nonpositive rigorous LDL pivot", i, p)
        pivots.append(p)
        L[i, i] = 1
        for j in range(i + 1, G.nrows()):
            L[j, i] = (
                G[j, i]
                - sum(
                    (L[j, k] * L[i, k].conjugate() * pivots[k] for k in range(i)),
                    acb(0),
                )
            ) / p
    return pivots


def check_margin(G, margin):
    """Subtract the claimed margin from the diagonal before factoring the Hermitian form."""
    assert margin > 0, "The claimed strict margin must be positive."
    B = acb_mat(G)
    for i in range(B.nrows()):
        B[i, i] -= margin
    return positive_ldl(B)


def area(e, v):
    return acb_mat(
        [
            [
                (acb(e[i]).conjugate() * v[j] - acb(v[i]).conjugate() * e[j])
                / acb(0, 2)
                for j in range(5)
            ]
            for i in range(5)
        ]
    )


def raw(z, name):
    if name[0] == "orientation":
        _, a, b, c, sign = name
        return sign * area(
            [F[b][j] - F[a][j] for j in range(5)], [F[c][j] - F[a][j] for j in range(5)]
        )
    _, k, a, b, c = name
    va = [sum(F[i][j] for i in a) for j in range(5)]
    e = [sum(F[i][j] for i in b) - va[j] for j in range(5)]
    v = [z * sum(F[i][j] for i in c) - va[j] for j in range(5)]
    return area(e, v)


def kron(H, G):
    C = acb_mat(15, 15)
    hh = [
        (a, b, H[a, b]) for a, b in product(range(5), repeat=2) if not H[a, b].is_zero()
    ]
    for a, b, h in hh:
        for c, e in product(range(5), repeat=2):
            C[mi[tuple(sorted((a, c)))], mi[tuple(sorted((b, e)))]] += h * G[c, e]
    return C


def ppt(Q):
    C = acb_mat(15, 15)
    for a, b, c, e in product(range(5), repeat=4):
        C[mi[tuple(sorted((a, e)))], mi[tuple(sorted((b, c)))]] += Q[
            5 * a + b, 5 * c + e
        ]
    return C


def geometry_audit(data):
    cell = data["cell"]
    assert cell in [1, 2]
    assert data["edge"] in range(5)
    assert 0 <= Fr(data["interval"][0]) < Fr(data["interval"][1]) <= 1
    outer = [(Fr(x), Fr(y)) for x, y in [(4, 0), (1, 4), (-3, 2), (-3, -2), (1, -4)]]
    h = (Fr(2), Fr(0)) if cell == 1 else (Fr(5, 2), Fr(3, 2))
    p = outer + [h]

    def cross(a, b, c):
        return (b[0] - a[0]) * (c[1] - a[1]) - (b[1] - a[1]) * (c[0] - a[0])

    for j in range(5):
        assert cross(outer[j], outer[(j + 1) % 5], h) > 0
    ears = [j for j in range(5) if cross(outer[(j - 1) % 5], outer[(j + 1) % 5], h) < 0]
    assert ears == ([0] if cell == 1 else [0, 1])
    chi = {
        key: (1 if cross(*(p[i] for i in key)) > 0 else -1)
        for key in combinations(range(6), 3)
    }
    assert all(cross(*(p[i] for i in key)) != 0 for key in chi)

    def sign(i, j, k):
        a = [i, j, k]
        inversions = sum(a[b] > a[c] for b in range(3) for c in range(b + 1, 3))
        return chi[tuple(sorted(a))] * ((-1) ** inversions)

    shapes = []
    for name in data["names"]:
        if name[0] == "orientation":
            _, a, b, c, s = name
            assert a < b < c and s == chi[a, b, c]
            shapes.append((a, b, c))
        else:
            tag, k, a, b, c = name
            assert tag == "image" and k in [1, 2, 3]
            for subset in [a, b, c]:
                assert (
                    subset == sorted(subset)
                    and len(subset) == k
                    and len(set(subset)) == k
                    and all(0 <= i < 6 for i in subset)
                )
            left = set(a) - set(b)
            right = set(b) - set(a)
            common = set(a) & set(b)
            assert len(left) == len(right) == 1
            i = next(iter(left))
            j = next(iter(right))
            # The common selected points are below the supporting chord;
            # every point not selected is above it.
            for k0 in set(range(6)) - {i, j}:
                assert sign(i, j, k0) == (-1 if k0 in common else 1), (
                    "invalid supporting edge",
                    name,
                    k0,
                )
    assert sorted(shapes) == list(combinations(range(6), 3))
    print("EXACT oriented-cell and all supporting-edge labels verified.", flush=True)


def verify(data):
    """Use the edge endpoints to check the cap identity and the positive margin of its residual."""
    geometry_audit(data)
    start = time.monotonic()
    margin_string = data.get("strict_Gram_margin", "1/10000000")
    margin = arb(margin_string)
    assert margin > 0, "Gram margin has to be positive"
    G = [recover(x, 5) for x in data["rational_G"]]
    Q = [recover(x, 25) for x in data["rational_Q"]]
    assert len(G) == len(data["names"]) and len(Q) == 2
    for g in G:
        check_margin(g, margin)
    for q in Q:
        check_margin(q, margin)
    reports = []
    edge = data["edge"]
    for k, t in enumerate(data["interval"]):
        t = arb(t)
        z = (1 - t) * rho**edge + t * rho ** (edge + 1)
        R = -ppt(Q[k])
        for name, g in zip(data["names"], G):
            R -= kron(raw(z, name), g)
        pivots = check_margin(R, margin)
        reports.append([p.str(25) for p in pivots])
    data.update(
        status="RIGOROUS PENTAGON-CAP INTERVAL EXCLUSION VERIFIED",
        strict_Gram_margin=margin_string,
        endpoint_LDL_pivots=reports,
        exact_identity="R(t)=-PPT(Q(t))-sum T^*(H_j(t) tensor G_j)T; both endpoint residuals are positive definite.",
        scope="Only the stated noncentral pentagon cell and regular-pentagon edge interval. All six-mark configurations in its closed oriented cell are excluded by P1/P2/P3 invariance. This is not a proof of the full DS6 eigenvalue region.",
        verification_seconds=time.monotonic() - start,
    )
    print(
        data["status"],
        "cell",
        data["cell"],
        "interval",
        data["interval"],
        "seconds",
        data["verification_seconds"],
        flush=True,
    )
    return data


if __name__ == "__main__":
    from pathlib import Path

    if not __debug__:
        raise RuntimeError("Run with Python assertions enabled.")
    if len(sys.argv) != 2:
        raise SystemExit("Pass one certificate JSON filename.")
    certificate = Path(sys.argv[1])
    verify(json.loads(certificate.read_text(encoding="utf-8")))


==> anc/small-orders/order6/verify_slack_orbit_coverage.py <==
"""Exact geometry and symmetry audit for the coherent slack certificates."""

import json
from fractions import Fraction as Q
from itertools import combinations
from pathlib import Path

from quadrilateral_cells import cross, enumerate_cells

if not __debug__:
    raise RuntimeError("Run without -O.")
HERE = Path(__file__).resolve().parent


def audit():
    cells = json.loads((HERE / "quadrilateral_cells.json").read_text())
    assert cells == enumerate_cells()
    assert cells["arrangement_cells"] == 15 and len(cells["oriented_types"]) == 8
    assert sum(c["number_of_cells"] for c in cells["oriented_types"]) == 15
    for cell in cells["oriented_types"]:
        p = [tuple(map(Q, a)) for a in cell["points"]]
        for j in range(4):
            for k in range(4, 6):
                assert cross(p[j], p[(j + 1) % 4], p[k]) > 0
        signs = [
            1 if cross(*(p[i] for i in t)) > 0 else -1
            for t in combinations(range(6), 3)
        ]
        assert signs == cell["signs"]
    data = json.loads((HERE / "coherent_slack_orbits.json").read_text())
    for kind, item in data.items():
        m = item["m"]
        assert (kind, m, item["cell"]) in [("q4", 4, 7), ("p5", 5, 0)]
        points = (
            cells["oriented_types"][7]["points"]
            if kind == "q4"
            else [(4, 0), (1, 4), (-3, 2), (-3, -2), (1, -4), (0, 0)]
        )
        p = [tuple(map(Q, a)) for a in points]
        chi = {t: cross(*(p[i] for i in t)) for t in combinations(range(6), 3)}
        assert all(chi.values())
        chi = {t: 1 if a > 0 else -1 for t, a in chi.items()}

        def sign(t):
            return chi[tuple(sorted(t))] * (-1) ** sum(
                t[i] > t[j] for i in range(3) for j in range(i + 1, 3)
            )

        perms = item["permutations"]
        assert list(range(6)) in perms
        for perm in perms:
            assert sorted(perm) == list(range(6))
            shift = perm[0]
            assert perm[:m] == [(j + shift) % m for j in range(m)] and sorted(
                perm[m:]
            ) == list(range(m, 6))
            assert all(sign([perm[i] for i in t]) == s for t, s in chi.items())
        assert all([a[b[j]] for j in range(6)] in perms for a in perms for b in perms)
        names = [
            ("outer", i, j)
            for i in range(m)
            for j in range(m)
            if j not in [(i + 1) % m, (i + 2) % m]
        ] + [
            ("inner", i, k, j) for i in range(m) for k in range(m, 6) for j in range(m)
        ]
        assert len(names) == 40
        assert sorted(i for orbit in item["orbits"] for i in orbit) == list(range(40))
        for orbit in item["orbits"]:
            name = names[orbit[0]]
            actual = sorted(
                {
                    names.index(tuple([name[0]] + [perm[j] for j in name[1:]]))
                    for perm in perms
                }
            )
            assert actual == orbit
        print(
            "Exact oriented-cell automorphisms cover all 40 slacks:",
            kind,
            "representatives",
            len(item["orbits"]),
        )
    print("Exact marking-cell and coherent-slack symmetry coverage verified.")


if __name__ == "__main__":
    audit()


==> anc/small-orders/order6/verify_subset_polygon_obstruction.py <==
"""An exact rational obstruction to using only P1, P2, P3 in order six.
Standard-library rational arithmetic only. This is NOT a DS6 counterexample.
"""

from fractions import Fraction as Q
from itertools import combinations

if not __debug__:
    raise RuntimeError("Run without -O.")
U = [(1021, -28), (3, 1010), (-965, -43), (-12, -1004), (-149, 158), (102, -93)]
z = (Q(-1999, 20000), Q(1801, 2000))


def cross(a, b, c):
    return (b[0] - a[0]) * (c[1] - a[1]) - (b[1] - a[1]) * (c[0] - a[0])


def mul(a, b):
    return (a[0] * b[0] - a[1] * b[1], a[0] * b[1] + a[1] * b[0])


def hull(points):
    order = sorted(range(len(points)), key=lambda i: points[i])
    halves = []
    for labels in [order, order[::-1]]:
        h = []
        for i in labels:
            while len(h) > 1 and cross(points[h[-2]], points[h[-1]], points[i]) <= 0:
                h.pop()
            h.append(i)
        halves.append(h[:-1])
    return halves[0] + halves[1]


def verify():
    assert tuple(map(sum, zip(*U))) == (0, 0)
    expected = [Q(5433291, 20000), Q(12170739, 20000), Q(207577, 10000)]
    for k in [1, 2, 3]:
        labels = list(combinations(range(6), k))
        points = [tuple(sum(U[i][j] for i in s) for j in range(2)) for s in labels]
        h = hull(points)
        assert len(h) == [4, 8, 6][k - 1]
        minimum = min(
            cross(points[a], points[b], mul(z, c))
            for a, b in zip(h, h[1:] + h[:1])
            for c in points
        )
        assert minimum == expected[k - 1] and minimum > 0
        print("P" + str(k), "strictly invariant; exact minimum oriented area", minimum)
    assert z[1] - z[0] == Q(20009, 20000) > 1  # outside Pi4
    assert z[1] > Q(9, 10) and Q(9, 10) ** 2 > Q(3, 4)  # outside Pi6
    assert 3 * z[1] - z[0] == Q(56029, 20000) > Q(27, 10)  # outside Pi5; see proof note
    labels = [(i, j) for i in range(6) for j in range(6) if i != j]
    points = [(U[i][0] - U[j][1], U[i][1] + U[j][0]) for i, j in labels]
    a = points[labels.index((1, 0))]
    b = points[labels.index((2, 1))]
    c = points[labels.index((0, 3))]
    assert a == (31, 2031) and b == (-1975, -40) and c == (2025, -40)
    assert min(cross(a, b, p) for p in points) == 0
    violation = cross(a, b, mul(z, c))
    assert violation == Q(-2285817, 4000) < 0
    print("Twisted-pair polygon fails invariance; exact oriented area", violation)
    print(
        "VERIFIED: P1/P2/P3 invariance does not imply the PM6 bound. No doubly stochastic realization exists for these marks and this multiplier."
    )


if __name__ == "__main__":
    verify()


==> anc/small-orders/stochastic-regions-license.txt <==
stochastic-regions.pdf

Brecht Verbeken and Vincent Ginis, A proof of the Karpelevič theorem via
invariant polygons, arXiv:2609.26058v3, 1 October 2026.

Source and version: https://arxiv.org/abs/2609.26058v3
Original PDF: https://arxiv.org/pdf/2609.26058v3
Original TeX: https://arxiv.org/src/2609.26058v3
License: Creative Commons Attribution 4.0 International (CC BY 4.0)
https://creativecommons.org/licenses/by/4.0/
This is the unmodified version-3 PDF. Its SHA-256 is
d16cc3f002e236dec42f935c920c722040f2017b6b249e6420e7c2aafccb781d.
The original single TeX source is preserved as stochastic-regions.tex
in the editable proofs directory. Its SHA-256 is
1be2926485229bc8e2b526295de703646c78864fd8f4937d653fb9e8fa7aca5b.

The following license applies to this companion paper.

Attribution 4.0 International

=======================================================================

Creative Commons Corporation ("Creative Commons") is not a law firm and
does not provide legal services or legal advice. Distribution of
Creative Commons public licenses does not create a lawyer-client or
other relationship. Creative Commons makes its licenses and related
information available on an "as-is" basis. Creative Commons gives no
warranties regarding its licenses, any material licensed under their
terms and conditions, or any related information. Creative Commons
disclaims all liability for damages resulting from their use to the
fullest extent possible.

Using Creative Commons Public Licenses

Creative Commons public licenses provide a standard set of terms and
conditions that creators and other rights holders may use to share
original works of authorship and other material subject to copyright
and certain other rights specified in the public license below. The
following considerations are for informational purposes only, are not
exhaustive, and do not form part of our licenses.

     Considerations for licensors: Our public licenses are
     intended for use by those authorized to give the public
     permission to use material in ways otherwise restricted by
     copyright and certain other rights. Our licenses are
     irrevocable. Licensors should read and understand the terms
     and conditions of the license they choose before applying it.
     Licensors should also secure all rights necessary before
     applying our licenses so that the public can reuse the
     material as expected. Licensors should clearly mark any
     material not subject to the license. This includes other CC-
     licensed material, or material used under an exception or
     limitation to copyright. More considerations for licensors:
    wiki.creativecommons.org/Considerations_for_licensors

     Considerations for the public: By using one of our public
     licenses, a licensor grants the public permission to use the
     licensed material under specified terms and conditions. If
     the licensor's permission is not necessary for any reason--for
     example, because of any applicable exception or limitation to
     copyright--then that use is not regulated by the license. Our
     licenses grant only permissions under copyright and certain
     other rights that a licensor has authority to grant. Use of
     the licensed material may still be restricted for other
     reasons, including because others have copyright or other
     rights in the material. A licensor may make special requests,
     such as asking that all changes be marked or described.
     Although not required by our licenses, you are encouraged to
     respect those requests where reasonable. More considerations
     for the public:
    wiki.creativecommons.org/Considerations_for_licensees

=======================================================================

Creative Commons Attribution 4.0 International Public License

By exercising the Licensed Rights (defined below), You accept and agree
to be bound by the terms and conditions of this Creative Commons
Attribution 4.0 International Public License ("Public License"). To the
extent this Public License may be interpreted as a contract, You are
granted the Licensed Rights in consideration of Your acceptance of
these terms and conditions, and the Licensor grants You such rights in
consideration of benefits the Licensor receives from making the
Licensed Material available under these terms and conditions.


Section 1 -- Definitions.

  a. Adapted Material means material subject to Copyright and Similar
     Rights that is derived from or based upon the Licensed Material
     and in which the Licensed Material is translated, altered,
     arranged, transformed, or otherwise modified in a manner requiring
     permission under the Copyright and Similar Rights held by the
     Licensor. For purposes of this Public License, where the Licensed
     Material is a musical work, performance, or sound recording,
     Adapted Material is always produced where the Licensed Material is
     synched in timed relation with a moving image.

  b. Adapter's License means the license You apply to Your Copyright
     and Similar Rights in Your contributions to Adapted Material in
     accordance with the terms and conditions of this Public License.

  c. Copyright and Similar Rights means copyright and/or similar rights
     closely related to copyright including, without limitation,
     performance, broadcast, sound recording, and Sui Generis Database
     Rights, without regard to how the rights are labeled or
     categorized. For purposes of this Public License, the rights
     specified in Section 2(b)(1)-(2) are not Copyright and Similar
     Rights.

  d. Effective Technological Measures means those measures that, in the
     absence of proper authority, may not be circumvented under laws
     fulfilling obligations under Article 11 of the WIPO Copyright
     Treaty adopted on December 20, 1996, and/or similar international
     agreements.

  e. Exceptions and Limitations means fair use, fair dealing, and/or
     any other exception or limitation to Copyright and Similar Rights
     that applies to Your use of the Licensed Material.

  f. Licensed Material means the artistic or literary work, database,
     or other material to which the Licensor applied this Public
     License.

  g. Licensed Rights means the rights granted to You subject to the
     terms and conditions of this Public License, which are limited to
     all Copyright and Similar Rights that apply to Your use of the
     Licensed Material and that the Licensor has authority to license.

  h. Licensor means the individual(s) or entity(ies) granting rights
     under this Public License.

  i. Share means to provide material to the public by any means or
     process that requires permission under the Licensed Rights, such
     as reproduction, public display, public performance, distribution,
     dissemination, communication, or importation, and to make material
     available to the public including in ways that members of the
     public may access the material from a place and at a time
     individually chosen by them.

  j. Sui Generis Database Rights means rights other than copyright
     resulting from Directive 96/9/EC of the European Parliament and of
     the Council of 11 March 1996 on the legal protection of databases,
     as amended and/or succeeded, as well as other essentially
     equivalent rights anywhere in the world.

  k. You means the individual or entity exercising the Licensed Rights
     under this Public License. Your has a corresponding meaning.


Section 2 -- Scope.

  a. License grant.

       1. Subject to the terms and conditions of this Public License,
          the Licensor hereby grants You a worldwide, royalty-free,
          non-sublicensable, non-exclusive, irrevocable license to
          exercise the Licensed Rights in the Licensed Material to:

            a. reproduce and Share the Licensed Material, in whole or
               in part; and

            b. produce, reproduce, and Share Adapted Material.

       2. Exceptions and Limitations. For the avoidance of doubt, where
          Exceptions and Limitations apply to Your use, this Public
          License does not apply, and You do not need to comply with
          its terms and conditions.

       3. Term. The term of this Public License is specified in Section
          6(a).

       4. Media and formats; technical modifications allowed. The
          Licensor authorizes You to exercise the Licensed Rights in
          all media and formats whether now known or hereafter created,
          and to make technical modifications necessary to do so. The
          Licensor waives and/or agrees not to assert any right or
          authority to forbid You from making technical modifications
          necessary to exercise the Licensed Rights, including
          technical modifications necessary to circumvent Effective
          Technological Measures. For purposes of this Public License,
          simply making modifications authorized by this Section 2(a)
          (4) never produces Adapted Material.

       5. Downstream recipients.

            a. Offer from the Licensor -- Licensed Material. Every
               recipient of the Licensed Material automatically
               receives an offer from the Licensor to exercise the
               Licensed Rights under the terms and conditions of this
               Public License.

            b. No downstream restrictions. You may not offer or impose
               any additional or different terms or conditions on, or
               apply any Effective Technological Measures to, the
               Licensed Material if doing so restricts exercise of the
               Licensed Rights by any recipient of the Licensed
               Material.

       6. No endorsement. Nothing in this Public License constitutes or
          may be construed as permission to assert or imply that You
          are, or that Your use of the Licensed Material is, connected
          with, or sponsored, endorsed, or granted official status by,
          the Licensor or others designated to receive attribution as
          provided in Section 3(a)(1)(A)(i).

  b. Other rights.

       1. Moral rights, such as the right of integrity, are not
          licensed under this Public License, nor are publicity,
          privacy, and/or other similar personality rights; however, to
          the extent possible, the Licensor waives and/or agrees not to
          assert any such rights held by the Licensor to the limited
          extent necessary to allow You to exercise the Licensed
          Rights, but not otherwise.

       2. Patent and trademark rights are not licensed under this
          Public License.

       3. To the extent possible, the Licensor waives any right to
          collect royalties from You for the exercise of the Licensed
          Rights, whether directly or through a collecting society
          under any voluntary or waivable statutory or compulsory
          licensing scheme. In all other cases the Licensor expressly
          reserves any right to collect such royalties.


Section 3 -- License Conditions.

Your exercise of the Licensed Rights is expressly made subject to the
following conditions.

  a. Attribution.

       1. If You Share the Licensed Material (including in modified
          form), You must:

            a. retain the following if it is supplied by the Licensor
               with the Licensed Material:

                 i. identification of the creator(s) of the Licensed
                    Material and any others designated to receive
                    attribution, in any reasonable manner requested by
                    the Licensor (including by pseudonym if
                    designated);

                ii. a copyright notice;

               iii. a notice that refers to this Public License;

                iv. a notice that refers to the disclaimer of
                    warranties;

                 v. a URI or hyperlink to the Licensed Material to the
                    extent reasonably practicable;

            b. indicate if You modified the Licensed Material and
               retain an indication of any previous modifications; and

            c. indicate the Licensed Material is licensed under this
               Public License, and include the text of, or the URI or
               hyperlink to, this Public License.

       2. You may satisfy the conditions in Section 3(a)(1) in any
          reasonable manner based on the medium, means, and context in
          which You Share the Licensed Material. For example, it may be
          reasonable to satisfy the conditions by providing a URI or
          hyperlink to a resource that includes the required
          information.

       3. If requested by the Licensor, You must remove any of the
          information required by Section 3(a)(1)(A) to the extent
          reasonably practicable.

       4. If You Share Adapted Material You produce, the Adapter's
          License You apply must not prevent recipients of the Adapted
          Material from complying with this Public License.


Section 4 -- Sui Generis Database Rights.

Where the Licensed Rights include Sui Generis Database Rights that
apply to Your use of the Licensed Material:

  a. for the avoidance of doubt, Section 2(a)(1) grants You the right
     to extract, reuse, reproduce, and Share all or a substantial
     portion of the contents of the database;

  b. if You include all or a substantial portion of the database
     contents in a database in which You have Sui Generis Database
     Rights, then the database in which You have Sui Generis Database
     Rights (but not its individual contents) is Adapted Material; and

  c. You must comply with the conditions in Section 3(a) if You Share
     all or a substantial portion of the contents of the database.

For the avoidance of doubt, this Section 4 supplements and does not
replace Your obligations under this Public License where the Licensed
Rights include other Copyright and Similar Rights.


Section 5 -- Disclaimer of Warranties and Limitation of Liability.

  a. UNLESS OTHERWISE SEPARATELY UNDERTAKEN BY THE LICENSOR, TO THE
     EXTENT POSSIBLE, THE LICENSOR OFFERS THE LICENSED MATERIAL AS-IS
     AND AS-AVAILABLE, AND MAKES NO REPRESENTATIONS OR WARRANTIES OF
     ANY KIND CONCERNING THE LICENSED MATERIAL, WHETHER EXPRESS,
     IMPLIED, STATUTORY, OR OTHER. THIS INCLUDES, WITHOUT LIMITATION,
     WARRANTIES OF TITLE, MERCHANTABILITY, FITNESS FOR A PARTICULAR
     PURPOSE, NON-INFRINGEMENT, ABSENCE OF LATENT OR OTHER DEFECTS,
     ACCURACY, OR THE PRESENCE OR ABSENCE OF ERRORS, WHETHER OR NOT
     KNOWN OR DISCOVERABLE. WHERE DISCLAIMERS OF WARRANTIES ARE NOT
     ALLOWED IN FULL OR IN PART, THIS DISCLAIMER MAY NOT APPLY TO YOU.

  b. TO THE EXTENT POSSIBLE, IN NO EVENT WILL THE LICENSOR BE LIABLE
     TO YOU ON ANY LEGAL THEORY (INCLUDING, WITHOUT LIMITATION,
     NEGLIGENCE) OR OTHERWISE FOR ANY DIRECT, SPECIAL, INDIRECT,
     INCIDENTAL, CONSEQUENTIAL, PUNITIVE, EXEMPLARY, OR OTHER LOSSES,
     COSTS, EXPENSES, OR DAMAGES ARISING OUT OF THIS PUBLIC LICENSE OR
     USE OF THE LICENSED MATERIAL, EVEN IF THE LICENSOR HAS BEEN
     ADVISED OF THE POSSIBILITY OF SUCH LOSSES, COSTS, EXPENSES, OR
     DAMAGES. WHERE A LIMITATION OF LIABILITY IS NOT ALLOWED IN FULL OR
     IN PART, THIS LIMITATION MAY NOT APPLY TO YOU.

  c. The disclaimer of warranties and limitation of liability provided
     above shall be interpreted in a manner that, to the extent
     possible, most closely approximates an absolute disclaimer and
     waiver of all liability.


Section 6 -- Term and Termination.

  a. This Public License applies for the term of the Copyright and
     Similar Rights licensed here. However, if You fail to comply with
     this Public License, then Your rights under this Public License
     terminate automatically.

  b. Where Your right to use the Licensed Material has terminated under
     Section 6(a), it reinstates:

       1. automatically as of the date the violation is cured, provided
          it is cured within 30 days of Your discovery of the
          violation; or

       2. upon express reinstatement by the Licensor.

     For the avoidance of doubt, this Section 6(b) does not affect any
     right the Licensor may have to seek remedies for Your violations
     of this Public License.

  c. For the avoidance of doubt, the Licensor may also offer the
     Licensed Material under separate terms or conditions or stop
     distributing the Licensed Material at any time; however, doing so
     will not terminate this Public License.

  d. Sections 1, 5, 6, 7, and 8 survive termination of this Public
     License.


Section 7 -- Other Terms and Conditions.

  a. The Licensor shall not be bound by any additional or different
     terms or conditions communicated by You unless expressly agreed.

  b. Any arrangements, understandings, or agreements regarding the
     Licensed Material not stated herein are separate from and
     independent of the terms and conditions of this Public License.


Section 8 -- Interpretation.

  a. For the avoidance of doubt, this Public License does not, and
     shall not be interpreted to, reduce, limit, restrict, or impose
     conditions on any use of the Licensed Material that could lawfully
     be made without permission under this Public License.

  b. To the extent possible, if any provision of this Public License is
     deemed unenforceable, it shall be automatically reformed to the
     minimum extent necessary to make it enforceable. If the provision
     cannot be reformed, it shall be severed from this Public License
     without affecting the enforceability of the remaining terms and
     conditions.

  c. No term or condition of this Public License will be waived and no
     failure to comply consented to unless expressly agreed to by the
     Licensor.

  d. Nothing in this Public License constitutes or may be interpreted
     as a limitation upon, or waiver of, any privileges and immunities
     that apply to the Licensor or You, including from the legal
     processes of any jurisdiction or authority.


=======================================================================

Creative Commons is not a party to its public
licenses. Notwithstanding, Creative Commons may elect to apply one of
its public licenses to material it publishes and in those instances
will be considered the “Licensor.” The text of the Creative Commons
public licenses is dedicated to the public domain under the CC0 Public
Domain Dedication. Except for the limited purpose of indicating that
material is shared under a Creative Commons public license or as
otherwise permitted by the Creative Commons policies published at
creativecommons.org/policies, Creative Commons does not authorize the
use of the trademark "Creative Commons" or any other trademark or logo
of Creative Commons without its prior written consent including,
without limitation, in connection with any unauthorized modifications
to any of its public licenses or any other arrangements,
understandings, or agreements concerning use of licensed material. For
the avoidance of doubt, this paragraph does not form part of the
public licenses.

Creative Commons may be contacted at creativecommons.org.



==> anc/small-orders/verify_small_orders.py <==
"""Reproduce a complete small-order proof from its plain Python and JSON files.

Run 'python verify_small_orders.py 5' or 'python verify_small_orders.py 6'.
Some checks write reconstructed coefficient tables under the original input
names. Each run therefore uses a temporary working copy. The distributed
files keep their published values. Pass --reports DIRECTORY to keep the logs.
"""

import argparse
import hashlib
import shutil
import subprocess
import sys
import tempfile
from pathlib import Path

ROOT = Path(__file__).resolve().parent
ORDER_FIVE_REPORTS = {
    "boundary_sos_vanishing_lemma.json",
    "polynomial_gram_family_certificate.json",
    "quartic_arc_endpoints_certificate.json",
    "complete_boundary_coverage_certificate.json",
}
DRIVERS = {5: "verify_complete_boundary.py", 6: "verify_full_order_six.py"}


def check_inputs(directory):
    """Compare the readable tables to their published fingerprints before a run."""
    for line in (directory / "INPUTS.sha256").read_text().splitlines():
        expected, filename = line.split("  ", 1)
        actual = hashlib.sha256((directory / filename).read_bytes()).hexdigest()
        if actual != expected:
            raise ValueError(
                f"The input {filename} differs from its published version."
            )


def verify(order, reports=None):
    if not __debug__:
        raise RuntimeError(
            "Run with assertions enabled. The small-order identities use Python assertions."
        )
    with tempfile.TemporaryDirectory(prefix=f"perfect-mirsky-{order}-") as temp:
        workspace = Path(temp) / f"order{order}"
        shutil.copytree(
            ROOT / f"order{order}",
            workspace,
            ignore=shutil.ignore_patterns("__pycache__", "*.pdf"),
        )
        check_inputs(workspace)
        result = subprocess.run([sys.executable, DRIVERS[order]], cwd=workspace)
        if reports is not None:
            dest = reports / f"order{order}"
            for path in sorted(workspace.rglob("*")):
                if (
                    path.suffix == ".log"
                    or path.name.endswith("_verification.json")
                    or (
                        result.returncode == 0
                        and order == 5
                        and path.name in ORDER_FIVE_REPORTS
                    )
                ):
                    target = dest / path.relative_to(workspace)
                    target.parent.mkdir(parents=True, exist_ok=True)
                    shutil.copyfile(path, target)
        result.check_returncode()


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("order", type=int, choices=DRIVERS)
    parser.add_argument(
        "--reports", type=Path, help="keep regenerated verification reports and logs"
    )
    args = parser.parse_args()
    verify(args.order, args.reports)


==> anc/verify450.py <==
"""Verify the finite estimates in the appendix of the Perfect--Mirsky paper.

Run this file with all the ancillary files in one directory. The order of
the three calls follows the proof: bound a gap, count the marks, use the
count in a convex inequality. Each stage raises on an uncertified bound.
"""

import argparse
import json
from fractions import Fraction
from pathlib import Path

import early
import final
import packets


def lower_decimal(value, places=8):
    """Format a rational lower bound, rounding down also at negative values."""
    digits = value.numerator * 10**places // value.denominator
    sign = "-" if digits < 0 else ""
    whole, fraction = divmod(abs(digits), 10**places)
    return f"{sign}{whole}.{fraction:0{places}d}"


def explain_example(gains):
    """Follow the two disjoint counts used in the paper's 7R example."""
    data = Path(__file__).with_name("final_rows.json")
    row = json.loads(data.read_text(encoding="utf-8"))["7R"]
    radii = {key: Fraction(value) for key, value in row["radii"].items()}
    counts = final.radial_quantities("7R", row, radii)[0]
    print("In 7R the Farey denominator is seven. The matrix order can be any N >= 450.")
    for key, label in (("aA", "[a,A)"), ("AU", "[A,U)")):
        per_cut, end_cost = row["costs"][key]
        print(f"  {label}: cost per cut {per_cut}, terminal allowance {end_cost}.")
        print(
            f"    (L5) guarantees a fraction of at least {counts[key]} "
            f"(rounded down: {lower_decimal(counts[key])})."
        )
    lower = counts["aA"] + counts["AU"]
    upper = min(final.population_window("7R", 7)[1], 1 - Fraction(row["farey"]["beta"]))
    print(f"The intervals are disjoint. Adding the fractions gives p >= {lower}.")
    print(f"The case gives p <= {upper}. At these two exact endpoints the gain is")
    print(f"at least {lower_decimal(gains[0])} and {lower_decimal(gains[1])}.")
    print("Concavity puts the gain above the joining line throughout the interval.")


def verify(show_endpoints=False, explain_7r=False):
    first = early.check()
    print(
        f"Prefix and span bounds verified, including {first['prefix_rows']} prefix rows."
    )
    print("Packet calculation verified:", packets.check() + ".")
    gains = final.check()
    if show_endpoints:
        print("case        gain at left   gain at right  (lower bounds)")
        for name, (left, right) in gains.items():
            print(
                f"{name:>7}     {lower_decimal(left):>10}      {lower_decimal(right):>10}"
            )
    if explain_7r:
        explain_example(gains["7R"])
    smallest, row, side = min(
        (gain, name, endpoint)
        for name, bounds in gains.items()
        for gain, endpoint in zip(bounds, ("left", "right"))
    )
    print(
        f"All 52 endpoint gains verified. Smallest bound: {lower_decimal(smallest)} ({row}, {side})."
    )


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--show-endpoints",
        action="store_true",
        help="print both rigorous lower bounds for each final interval",
    )
    parser.add_argument(
        "--explain-7r",
        action="store_true",
        help="follow the disjoint counts and gains for the worked case 7R",
    )
    options = parser.parse_args()
    verify(options.show_endpoints, options.explain_7r)

